3D Initial-State Dynamics across scales: A Comparative Study of saturation and string-based descriptions

We compare the longitudinal deposition of various conserved quantities in the initial condition models of a string based (SMASH) and a saturation based (McDipper) approach. SMASH has been shown to work reasonably well at lower collision energies as an initial condition for the SMASH-vHLLE hybrid approach, while McDipper, based on the color-glass-condensate (CGC), works well in the regime of perturbative QCD. The two models are capable of providing longitudinally resolved initial conditions, which is essential for 3D hydrodynamical simulations. The goal of this study is to interface the different regions of applicability of the two models, to investigate the initial state dynamics in the intermediate energy regime. We analyze the deposition of transverse energy, charge and baryon number across a large range of collision energies (62.4 GeV to 5.02 TeV) and find that, while they are good agreement at lower energies, their energy and baryon deposition differs substantially at higher center of mass energies.

==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b2/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	0.0024637691680000004	4.5389233580944316e-06	4.411238778000007	0.001923097107920373	0.12073598640666663	0.00018470590677800372	0.0439849196133327	0.00027798771273062034
-7.86667	0.004001295212000003	7.254900943594759e-06	5.134435517999986	0.002234640998593379	0.16201959426666657	0.000244610087111006	0.05917494993333264	0.00036824828164239853
-7.73333	0.0057999808240000094	1.0420087812709324e-05	5.963874203999991	0.00258852126864485	0.2164014468000003	0.00032236499299418374	0.07918941120000014	0.0004854101506847851
-7.6	0.009969435255999986	1.749461545095355e-05	6.913678597999994	0.0029886784467947776	0.28802970206666717	0.0004231821163494979	0.1055583183333342	0.0006373290138333508
-7.46667	0.012990790743999997	2.286051886680058e-05	7.998875038000011	0.003438823275761714	0.38219807433333275	0.000553537626584212	0.14024476366666538	0.0008337684431982461
-7.33333	0.019230744820000048	3.3813345334537316e-05	9.236639625999999	0.003943465164152458	0.5055734060666667	0.0007212192170998597	0.18572728613333261	0.001086484325938394
-7.2	0.02844011047999999	5.277457020924058e-05	10.646471992000022	0.0045078423494279325	0.6666104949999989	0.0009354808931688646	0.2451603044000008	0.001409449719517008
-7.06667	0.046042791220000136	9.087502494891499e-05	12.250736460000018	0.00513795171134338	0.8754823292666662	0.0012067373730848974	0.32233787933333347	0.0018184055279312702
-6.93333	0.08254127469999992	0.00015586474644924066	14.074945100000017	0.005840623078850192	1.1444942382666654	0.0015461135693275157	0.4219187725333343	0.0023301952927027567
-6.8	0.12412738546000018	0.00021546396186761452	16.1491707	0.0066236397062419084	1.4880665560000002	0.001964900977555778	0.5493596320000018	0.0029619429654285305
-6.66667	0.16138028583999986	0.0002854868944862476	18.50778726000001	0.007495303167947662	1.9225708333333318	0.002473140002270478	0.710940024666677	0.0037289300959722207
-6.53333	0.40883637739999895	0.0006054149748076787	21.189979320000035	0.008464125212493923	2.4662349946666664	0.0030784416350846614	0.9136845113333436	0.004642810230442099
-6.4	0.5034249863999997	0.0007812347819001509	24.242087039999955	0.00953906661710451	3.138939773999996	0.0037848711133850596	1.1653572760000022	0.005709915458960796
-6.26667	0.6516808884	0.0010001387149573136	27.716783579999987	0.010728693620146888	3.961686612000003	0.0045916491201989495	1.474203440000001	0.006929264945050005
-6.13333	0.8301248967999997	0.0012590858584434629	31.67536367999991	0.012041320896195482	4.956275308000008	0.005492817543242965	1.8488772899999977	0.008292029900049017
-6.0	1.757951903999997	0.0022013075917084878	36.19135679999999	0.013485893446378659	6.145113301999999	0.0064775044446105145	2.298386276000044	0.00978192233843951
-5.86667	3.4184526680000067	0.003510386459922047	41.34811072000002	0.01506976082907894	7.549551325999997	0.0075293277899020905	2.8314573379999795	0.011374270830633531
-5.73333	4.735517960000022	0.004681023277484314	47.24512828000002	0.01680270243655775	9.188351251333321	0.008626631812806118	3.456022302666687	0.013036413092628955
-5.6	6.484205922000001	0.006171224433663366	53.99494046000007	0.0186939918303136	11.075595326666647	0.009742676766995736	4.178534473333347	0.014728031048863737
-5.46667	8.785100646000021	0.008049258421044066	61.71790069999987	0.020753774931840267	13.216570826666656	0.010845171248766397	5.002420393333365	0.01640050658322756
-5.33333	11.77957045599999	0.010386836852572114	70.54020601999994	0.02299385684138203	15.604302246666705	0.011898159062463543	5.926710593333313	0.017999696900693814
-5.2	15.643698039999963	0.013267619752420263	80.57746143999988	0.025428052008324587	18.21616272666668	0.012862646111408846	6.944898753333371	0.019467144654284223
-5.06667	20.584476520000067	0.01678437421185631	91.92847462000005	0.028077177931663987	21.011103246666657	0.013701642758907413	8.043460353333392	0.02074742405478148
-4.93333	26.854677200000097	0.021025952299051555	104.63744245999997	0.030957358833623314	23.92547703333335	0.014378096308857748	9.200329426666691	0.021785135468117382
-4.8	34.77495255999997	0.026101856860146037	118.69276759999997	0.03410137871705792	26.876727020000033	0.014865785453931456	10.386403520000059	0.02254142739319509
-4.66667	44.65736547999991	0.03208556148678837	133.9630296000001	0.03754702161917955	29.759345666666633	0.01514940519087161	11.562743193333418	0.0229929657052903
-4.53333	56.88345309999994	0.039052874664082714	150.2461423999999	0.041350026673805745	32.4572997133334	0.015228997567450574	12.685679166666606	0.023139363287245
-4.4	71.88053415999991	0.04709450043225093	167.21070720000014	0.045553997523283346	34.85949790666673	0.01511947492622834	13.711155013333293	0.023001924029277393
-4.26667	90.1434896600001	0.056245315516359036	184.52669479999986	0.05021082919815915	36.872476359999986	0.014847620480184086	14.599943479999887	0.022619449817490443
-4.13333	111.90608206000002	0.06631128457070502	201.84115460000015	0.05534555498531737	38.42858974666662	0.014447099707292537	15.321112853333268	0.022040931556306882
-4.0	137.72338120000035	0.07746737381205697	218.80570479999972	0.06093669911664468	39.4928796533334	0.013955821107104367	15.855069506666645	0.02132163677519819
-3.86667	167.37245259999958	0.0894403706003559	235.08779920000046	0.06690727794956271	40.05552660666672	0.013406508943143243	16.19268451333335	0.0205101620213245
-3.73333	201.55475740000057	0.10237398629693267	250.38726140000048	0.07312181996751976	40.13232564000005	0.012825483511548922	16.33417648	0.019645417501544825
-3.6	239.79517779999958	0.11601062309778618	264.4408608000005	0.07939657364307981	39.75873836000002	0.012230895672452832	16.288707360000004	0.0187548138209467
-3.46667	281.6722216000001	0.1302902875169918	277.0404016000013	0.08552385507646997	38.984523206666665	0.011633493829841995	16.071565593333318	0.017855211766455152
-3.33333	326.9265121999997	0.14542078188599566	288.0391222000002	0.09130096535519219	37.87026582000006	0.01103718058182861	15.704146740000049	0.01695326199191255
-3.2	374.42474240000047	0.161229606810021	297.36709540000066	0.09654456937827635	36.48289645333331	0.010443629079591997	15.211309686666599	0.0160523812817802
-3.06667	423.47772260000073	0.1776253447953681	305.04239960000024	0.10115029704249577	34.885904039999986	0.009852405406866518	14.616519560000015	0.015152385354611355
-2.93333	473.1647342000005	0.1948478961751215	311.11633239999946	0.10502863326514471	33.146085200000016	0.00926590367462089	13.94726948000007	0.014257675661457024
-2.8	522.4239233999991	0.21259929745625827	315.73862019999916	0.10817152990157355	31.320473239999984	0.008686074035883364	13.226822799999926	0.013371392436784937
-2.66667	570.7205356000006	0.23067385148306532	319.07376920000036	0.11061292140715727	29.462385593333337	0.008117950444029493	12.477909146666688	0.012501557437467767
-2.53333	617.221820199998	0.24906674527917047	321.3199915999996	0.11242376836667506	27.615126173333284	0.007565878783615509	11.720803166666576	0.011655101305461974
-2.4	662.1001178000004	0.26751416601190925	322.67409319999996	0.11368926025092947	25.81304546000006	0.007034762390709002	10.970621259999966	0.010839488425812949
-2.26667	704.1077399999998	0.2858716535907222	323.3230306000008	0.11450587027918369	24.080846019999996	0.006527380330063753	10.240182200000024	0.01005930663181419
-2.13333	743.9116098000003	0.30374672576892225	323.4415182000001	0.11495806264774795	22.439692866666693	0.006048148574634173	9.540710853333279	0.009321507502451346
-2.0	781.1874388	0.3213271572875341	323.1527586000006	0.11511845598479724	20.89937106666668	0.005597814749258225	8.878389733333368	0.008627472880744957
-1.86667	815.9350937999989	0.33824343383756994	322.5909490000004	0.11506534691981717	19.465892366666598	0.005177044998985015	8.257342693333282	0.007978471038853348
-1.73333	848.321671400001	0.3544481190431186	321.84527199999997	0.11484900511089818	18.145089353333393	0.004786992020221287	7.681491306666688	0.007376402234715566
-1.6	878.4675490000002	0.3696918246956219	320.9951652000002	0.11452405871218196	16.936919206666648	0.004426715417174546	7.152478613333358	0.006820050427038318
-1.46667	906.6748906000013	0.3845216608010663	320.10578260000113	0.11413792272680422	15.838197099999974	0.00409564555307476	6.669678580000014	0.00630860838996423
-1.33333	931.3813702000001	0.39854578566953386	319.21036000000123	0.11372602438865316	14.849848813333342	0.0037938405706709364	6.234592366666676	0.005842330763458678
-1.2	954.4539953999985	0.4119009696398196	318.331197	0.11332445277819743	13.967662306666654	0.0035206479444027322	5.845298313333279	0.005420190459001657
-1.06667	974.4726237999987	0.4235032887085258	317.47612780000065	0.11296100538061594	13.18835300000001	0.0032757303399131906	5.501323800000037	0.005041722539171723
-0.933333	992.4998175999996	0.43438534471690843	316.6349668000003	0.11264735749873749	12.511660046666709	0.003060063269662559	5.2027146533333575	0.004708460096356785
-0.8	1008.9136987999974	0.44374275340640157	315.7791347999997	0.11239121028115934	11.927934933333308	0.002872767010703203	4.944749626666659	0.004419027497488912
-0.666667	1023.016106600002	0.4520499875695565	314.89375220000085	0.11217207838959029	11.440923420000008	0.0027146004610180173	4.730063640000066	0.004174483797651616
-0.533333	1035.0906465999994	0.4591900750423427	313.9842706000009	0.11197859553607795	11.04288275333333	0.002585523590238929	4.55465290666671	0.003974855739867218
-0.4	1044.8926252000006	0.46453957974216864	313.09929499999987	0.11182743016853738	10.732747340000005	0.0024856021294422906	4.418222740000038	0.0038202141615710935
-0.266667	1052.5385085999992	0.4688199305539411	312.36198580000024	0.11172744126880274	10.512227706666657	0.0024153230023672948	4.321084113333344	0.0037112859778783975
-0.133333	1056.9313371999997	0.4713523995818636	311.8642688000005	0.11166943144593634	10.379022640000004	0.0023741721751946057	4.262359740000004	0.003647248321917934
-1.11022e-16	1058.1086181999988	0.4718678116811372	311.6870525999994	0.11164714609108753	10.334207420000022	0.002361965108340725	4.24255557999999	0.003627778461873753
0.133333	1056.879775600003	0.4716523079671747	311.86918619999966	0.11165328327243358	10.377975106666685	0.002378712503506744	4.261621793333369	0.003652913373735795
0.266667	1052.4407377999996	0.4694605551919531	312.3720617999998	0.11169269461910211	10.510127193333346	0.00242438021414459	4.319605166666673	0.0037225758614232254
0.4	1044.7722070000004	0.46555826757205204	313.11484660000036	0.11177015112643442	10.729583353333334	0.0024990874040850966	4.415997966666655	0.003837000197062198
0.533333	1034.9648308	0.46052538736753995	314.00530459999993	0.11189470545161	11.03862180000001	0.0026033880552770484	4.551663280000022	0.0039970493469314115
0.666667	1022.8809179999996	0.4537043238767848	314.92000199999865	0.11205857237860382	11.435529980000002	0.0027367448819691294	4.726288099999993	0.004201956661728326
0.8	1008.7800309999958	0.44568315891999843	315.8098215999995	0.1122469626521752	11.921361993333338	0.0028991368759170733	4.940164046666631	0.004451713439019401
0.933333	992.2592528000011	0.43655880000232256	316.6691600000003	0.11247312519522937	12.503834219999996	0.003090712936285807	5.197270179999972	0.004746486578817756
1.06667	974.018130400001	0.425810347583943	317.51283080000024	0.11275953078403032	13.179226060000008	0.003310678605205738	5.494991960000028	0.005085146569990581
1.2	953.8694502000017	0.4143917335263309	318.3695316000002	0.11309862202846974	13.957152733333292	0.003560110064487093	5.838028446666641	0.005469363003597071
1.33333	930.7533170000021	0.401437012394642	319.24955280000006	0.11347934853685022	14.837884293333346	0.003838006530377666	6.2263421266666565	0.005897554133164484
1.46667	906.1370256000017	0.3877069268805167	320.14515399999993	0.11387392696549674	15.82469940666667	0.0041447612636391195	6.660399113333362	0.006370262421588139
1.6	878.1198194	0.37325187217193784	321.0340834000005	0.11424588909541736	16.92179092666667	0.004481107908267002	7.142117273333316	0.006888593809273834
1.73333	848.1259869999973	0.3582922580733253	321.8832291999996	0.11455942217506157	18.128231859999975	0.00484698668324978	7.669991559999996	0.007452254208056831
1.86667	815.7439707999998	0.3423181707391032	322.62737140000036	0.11476654779749336	19.44718999999997	0.005243030105547328	8.244642699999917	0.008062152199604147
2.0	780.9347196000008	0.3255841434771867	323.1870539999991	0.11481321520094617	20.87868532000005	0.00567025639086105	8.864419639999964	0.008719531928797155
2.13333	743.5515310000015	0.30814709548139724	323.47303559999943	0.11464884956689536	22.41688090000003	0.006127515487243063	9.525394100000025	0.009422517006098046
2.26667	703.6450862000012	0.290381266301981	323.35117099999997	0.11419507724406586	24.05574628	0.0066142134407914995	10.223437020000002	0.010169861636263315
2.4	661.5767391999997	0.27214496512894115	322.6981248	0.11337988833926942	25.785463440000033	0.007129721655381779	10.952347560000025	0.010960397774145814
2.53333	616.7189917999984	0.2538175903245273	321.33918219999873	0.11211909889340228	27.58486987333332	0.007669541551269742	11.70090040666661	0.011787006076201877
2.66667	570.2503381999998	0.23556499525855804	319.08741160000045	0.11031617109543308	29.42923432666666	0.008231024635510991	12.456244253333342	0.012645374148469855
2.8	521.9627173999993	0.21751850806832287	315.74603339999993	0.10788724916065952	31.284205606666667	0.008809148482311412	13.203264493333329	0.01352795180415128
2.93333	472.6539993999992	0.1996714447687239	311.11691020000035	0.10476109491939485	33.106477440000006	0.009399392822556118	13.921668019999977	0.01442764847746485
3.06667	422.92703240000066	0.1822757726581708	305.0356679999995	0.10090583256642856	34.84277390000004	0.009996438418091922	14.588710200000058	0.015336419818582891
3.2	373.9318453999998	0.16563978536885793	297.3528446000003	0.09632995772366315	36.43609264000004	0.010597722852950131	15.181133060000029	0.016250462565924557
3.33333	326.48257059999986	0.14952559442314617	288.01754219999987	0.09112339412726671	37.81973635333324	0.011199945776016493	15.671453066666544	0.017164470807264336
3.46667	281.25265120000086	0.13396225699012004	277.0120537999989	0.08539162831037518	38.930330806666646	0.011802345027200963	16.03623019333331	0.01807732720103683
3.6	239.41213499999984	0.11921992422668105	264.40675460000057	0.07931698123692997	39.701122753333294	0.012401680191660904	16.250657906666547	0.018983657437259986
3.73333	201.21012139999948	0.1050705811215288	250.34899259999978	0.073100677778019	40.07173777333354	0.012992419119172998	16.2934109666667	0.019874550090629026
3.86667	167.07368500000015	0.09163159418459056	235.04741039999976	0.06694660438321998	39.992673533333445	0.013562262899916753	16.149305666666788	0.020730803803923177
4.0	137.4674186000004	0.07918236791452277	218.7657193999996	0.06103369328097002	39.428737239999904	0.014092029868150637	15.80930399999998	0.021523035878676017
4.13333	111.68843190000034	0.06759317644880893	201.8043710000004	0.05549131670520603	38.36439307333337	0.014555173790828812	15.273342526666713	0.022211306681948918
4.26667	89.96805876000022	0.0571617161488015	184.4960436000001	0.050391926988384315	36.80966958000007	0.0149200247348164	14.550699019999918	0.022747643091619692
4.4	71.73978406000019	0.047708373297808165	167.18887420000033	0.04575471446107666	34.79965243333334	0.015150996849274312	13.661128266666726	0.02307920480243871
4.53333	56.77290857999993	0.03943355479639264	150.23533939999973	0.04155651453072242	32.40196740666663	0.015218020055995103	12.635689773333283	0.02316143708846992
4.66667	44.57295284000009	0.032300846845336253	133.96451959999965	0.0377512607707319	29.709893033333323	0.015098662637440346	11.513681166666684	0.02296138085817468
4.8	34.70642268000003	0.026200316324444223	118.70684139999992	0.03430177776561101	26.83417406666664	0.014782243284217908	10.339163473333237	0.022463734356565082
4.93333	26.80812234	0.021050750814546177	104.66313699999968	0.031155125015810456	23.890375139999996	0.014271891369341901	9.155725239999965	0.021673700737912863
5.06667	20.54559497999999	0.01676432024753949	91.96391117999993	0.02827306469542103	20.983496666666625	0.01358417942485056	8.002165093333328	0.020616936660339365
5.2	15.614034299999979	0.013223138867115734	80.62015894	0.0256191603281962	18.195627760000054	0.012744688409453364	6.90738108	0.019331977676556984
5.33333	11.756827970000005	0.01033258485320565	70.58751705999987	0.023173384739018286	15.590057180000011	0.011788235987093923	5.893221499999951	0.01787156579720588
5.46667	8.768175102000006	0.007994645607507548	61.76733421999992	0.020913194029814577	13.207607913333362	0.010748871368754229	4.973016166666647	0.016287392957129467
5.6	6.472730108000029	0.006122041976915627	54.044396339999956	0.018826066358148267	11.070823146666664	0.009662620988403795	4.153099433333306	0.014634000051866582
5.73333	4.728844232000022	0.004641102829122731	47.292984079999975	0.016903200776791798	9.186706223333339	0.008563010753472195	3.4343186066666878	0.01296222844557093
5.86667	3.411936131999991	0.0034754276008632664	41.393237580000054	0.015138264347707221	7.550077787999996	0.007480670207286122	2.8131659419999773	0.011318386877717074
6.0	1.7615885080000016	0.0021839494071698323	36.23306262000009	0.013525232358783064	6.147012557999988	0.006441479034479049	2.283150492000008	0.009741544803247881
6.13333	0.8527170533999974	0.0013023941060729578	31.713310060000037	0.0120563215137362	4.95891999533333	0.005466844130487596	1.8363269926666623	0.008263935693512456
6.26667	0.6580541853999996	0.0010049724692809917	27.750893079999944	0.010725165193142764	3.964617302000004	0.00457331392131439	1.4639767820000102	0.006910380638267422
6.4	0.5070644102000011	0.0007813111028539704	24.272459979999955	0.009522607812022525	3.141844946000005	0.0037721374443594547	1.1571121560000106	0.005697631945457451
6.53333	0.39261048720000036	0.0005999730949223176	21.216833880000056	0.008439679116359122	2.4689244993333306	0.0030697038653176353	0.907104946666665	0.004635076873909854
6.66667	0.1638021436800007	0.0002893816345195805	18.531404480000027	0.00746677128940591	1.9249466306666694	0.0024671977897769383	0.7057401773333376	0.0037242332488779287
6.8	0.11912563017999976	0.00021298403464200624	16.169858080000008	0.006593893407707436	1.4900950553333312	0.0019608871186361657	0.5452869106666685	0.002959214410263546
6.93333	0.08180946916000026	0.00015599352373251615	14.093009200000012	0.005811556110368516	1.1461826616000017	0.0015434174998111044	0.4187538212000038	0.0023287080227502592
7.06667	0.04764345301999993	9.351582610065648e-05	12.266469000000015	0.005110702824042408	0.8768610870666642	0.0012049369433841065	0.31989482393332974	0.0018176809536034311
7.2	0.02820267464000001	5.2465149783496485e-05	10.660145289999997	0.004482953671855188	0.6677202264666665	0.0009342878079678479	0.24328528953333456	0.001409181094207699
7.33333	0.01921051379999997	3.381348804549928e-05	9.248499689999997	0.003921076004396075	0.5064567182666673	0.0007204359596023164	0.18429473793333218	0.0010864753229456767
7.46667	0.013019963075999985	2.293652989645664e-05	8.009144530000011	0.003418805024180809	0.38289533333333364	0.0005530311645699869	0.1391541818666665	0.0008338999497175398
7.6	0.00999776594600002	1.7533732042593196e-05	6.922558614000006	0.002970765992616936	0.2885764260666659	0.0004228614803906597	0.10473040073333273	0.0006375277616326574
7.73333	0.005824408950000003	1.044988077729332e-05	5.971545359999997	0.002572400619565122	0.21682766406666665	0.0003221679304122972	0.0785623771333329	0.0004856323797849808
7.86667	0.004009828965999991	7.268526472424179e-06	5.1410596979999905	0.0022200143925888904	0.16234998373333323	0.0002444942699019019	0.058701084866666475	0.00036846822094496355
8.0	0.0024665102960000043	4.54033033851715e-06	4.416959387999996	0.0019096977541246498	0.12099043933333345	0.0001846418617588344	0.043627676066667134	0.00027819019724424713


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b2/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.10324152303568788	0.024782290682133903	0.10617426246592088	-0.014928646192070552	-0.0268275335387868	0.030701482584767032	0.027551561076845657	0.1414162608185724	0.14407514477409922
1	0.14864028056057266	0.09724644541184847	0.17762546031007317	0.04881088796539309	0.02740972356006795	0.05598031555475103	0.03348556046513728	-0.012670067078731596	0.0358024211394135
2	-0.12433171694173921	0.04561562957544507	0.132435499392138	0.032757952015696506	-0.047054803012090404	0.057334439098759016	-0.00748771987468946	-0.07528684102901398	0.0756582737118013
3	-0.2147514269276898	0.06475515214866824	0.22430203988656916	-0.14915203066173205	-0.035140445521312125	0.15323569806658816	0.18729025937472937	-0.09023561314627175	0.20789446153406066
4	0.03357349057923225	0.08512551158260202	0.09150700515191997	-0.12870668913814146	0.07365700005811589	0.1482928369357855	0.0031039064429836073	-0.09316650134903022	0.09321819140503448
5	-0.005345811058655612	0.056203608176957236	0.05645726939893374	0.12720204673237764	-0.03552687092800248	0.13207013004779292	-0.054558857336253735	-0.06434172632009146	0.084359508413025
6	-0.0625874247310502	0.08377633563848556	0.1045737067693264	-0.019969802255288816	-0.0342073428791136	0.03960978804493383	-0.11278712261534267	-0.20339798978910653	0.23257617521598775
7	0.017133254202927474	0.05482130008455749	0.057436254600585115	0.08940775631216527	0.019806878825554708	0.09157542977013941	0.021271415703522874	-0.009472838762100231	0.023285355918362685
8	-0.11160947576943418	0.04645793763342203	0.12089257649119257	-0.07996587714627597	-0.07523791529974866	0.10979656372776635	-0.013736747265641369	0.02345659358577841	0.027182899184753757
9	-0.09918531936489956	0.09879981489709481	0.13999689639851778	-0.08447367489246149	0.0343040064272798	0.0911732779206722	0.06568950609785354	-0.007361783858220694	0.06610073428453798
10	0.0701622897772299	0.05716309324645593	0.09050064163467016	-0.03607428458294854	-0.0337811256067103	0.04942184188623383	0.010824469767945022	-0.0015649920804528023	0.010937017233644453
11	-1.4337833791419141e-05	0.18097490054480678	0.18097490111276807	-0.07752554661284916	0.07058398675757586	0.10484421569268708	-0.08128217824894234	-0.21288479104901273	0.2278743661776696
12	-0.1340455194261331	-0.0013756473322244637	0.134052578057285	0.06921458423057214	-0.009290243896570724	0.0698352869391165	0.07498486332149203	0.05278248098239485	0.09169907320142182
13	-0.06894437673052885	-0.06865777780640189	0.09729962762556875	0.08447718503377241	0.05308960723587383	0.09977425112567655	-0.042217566751666755	-0.09178163347920255	0.10102569567462583
14	-0.044904217556485326	0.00329068877524054	0.04502463089216456	0.06908924064092013	0.053524737187606905	0.0873969144955436	0.06226558895803715	0.12153832393398173	0.1365597589078595
15	-0.10762054515305483	0.05384670515887537	0.12033972492700641	-0.0698097502281486	0.08272022878799327	0.10824064614392527	-0.09559932907495061	-0.012386126556683977	0.09639838095455178
16	-0.07524000486707068	0.03743217031475428	0.08403704960831021	-0.017980412827642324	-0.06423846269693378	0.06670738591129019	-0.09702338129496403	-0.07304007563180225	0.12144294613606575
17	0.06539127604166667	0.06848186383928571	0.09468782739750617	0.0954410972018858	-0.057825246584820356	0.11159194494987124	0.09389750237310279	0.1543655905198371	0.1806805924510014
18	-0.1360687170961485	0.1433470820303738	0.19764382534957778	-0.031146684245343025	0.05021484834336809	0.05909015936369233	-0.11375783337210368	0.08622459073788193	0.1427428621733169
19	-0.20402096356022917	-0.03188993405998633	0.20649823598857844	-0.038991694764035086	-0.049056627764791645	0.06266502204759053	0.12167103244274394	-0.06425894296856859	0.13759742689135215
20	-0.016270254225363667	-0.0756819525398919	0.07741110458331167	0.06851137526568528	0.0031520332030054144	0.0685838454310372	0.2044661353419234	0.0454007267373354	0.20944599898288804
21	-0.11888495595772948	-0.07204097193932105	0.1390091162155681	-0.14547726094904515	-0.09841447377411584	0.17563895382708447	0.05545605944696103	-0.02735886074317297	0.061837543535858595
22	-0.047977473504531166	0.10447311547604256	0.11496290628349874	-0.07164464268032515	-0.0030926110125932805	0.07171135940467648	0.03389839481548389	-0.023688371758226197	0.04135504960246515
23	-0.09826391441998829	0.1174850682459417	0.1531618037824456	0.0038082839842893917	0.029844982232049327	0.03008697378162741	-0.0284077236403764	-0.03900579806236685	0.048254026204143236
24	-0.04631282549044197	0.11816498384390711	0.12691667034609347	-0.12947420441745192	-0.1356472249814522	0.18751997028236975	-0.002093252772896207	0.007817686668601612	0.008093079266859373
25	-0.09089398991429909	-0.07462371517539751	0.11760279022676103	0.08237321976735926	-0.039234613692477	0.09123980626042326	0.06065039381219762	-0.050968469179897946	0.07922281944059342
26	-0.20648167242899498	-0.03315786815596375	0.20912705532695444	0.051253508741074254	-0.13757325266453269	0.14681049692365572	-0.03689437323768766	0.16490266693144554	0.16897953822195474
27	-0.07006760844923716	-0.01446502492953863	0.07154513750079586	-0.14499553420119757	-0.044667154103099196	0.1517196743799586	0.0638555344606826	0.009106693452249546	0.06450163677684984
28	-0.005439883702226504	-0.07101664847712298	0.07122469161475536	0.12613737853792242	0.03625234341684256	0.13124355476606012	0.029877203237786854	-0.12199086963293311	0.12559625610308334
29	0.02245297501841978	0.05549535718961716	0.05986543875042573	-0.0596124255483446	0.02143856780281738	0.06335024442883332	0.019400557295483293	0.1589199949591363	0.16009980144018682
30	0.06804647047881782	-0.09170474025883688	0.11419317637479641	0.06452809717901356	-0.03980049581591617	0.07581526754379343	0.002942692395761777	0.07179983393122719	0.07186011126548496
31	-0.0904081462048296	0.17625389342189732	0.19808853537388627	0.05009758710424925	-0.045540740604511305	0.06770322952766156	-0.1945467694319983	-0.10202857581193973	0.21967766335847583
32	-0.16073280914720797	0.05935823945060871	0.1713430375796711	-0.02960622650709493	-0.09483609744656425	0.09934995735723111	0.024421561067419856	-0.13413835674810018	0.1363433584596269
33	-0.08941738668776963	-0.05197122055350028	0.10342377293393765	-0.1321311091451516	0.10248348613322172	0.16721690983254717	-0.0035278216142862855	0.015785254156367372	0.01617466457529611
34	0.010222486492281517	-0.08304306090906474	0.0836698822470279	-0.05843093290079431	0.0795258427298119	0.09868400874277404	0.038839278648848376	0.11091218317926768	0.11751596463270136
35	-0.0782751353688591	-0.1501765099821005	0.16935164884764822	0.05560694584939779	-0.024321368530564783	0.06069317419527014	0.24759505487091388	-0.0008176914137945616	0.24759640509461978
36	0.07273910765847139	0.06282873470270181	0.09611673989109898	-0.06473790604131324	-0.046111446879528575	0.07948120540063222	0.10766482448181185	0.07868312456547612	0.13335197232169305
37	-0.07614875275180628	-0.04182728481800343	0.08688011453089887	-0.02989908612732366	0.0005723091599552367	0.02990456301342133	-0.10000691832829756	-0.1945007101050275	0.2187050752609155
38	-0.22629364259606757	-0.005985651941838493	0.22637279144933825	-0.04502861162133933	-0.009699424377821701	0.04606142309792976	0.1735939770393147	0.10972000971445271	0.2053615090421419
39	-0.10793131816614543	-0.12117644508699657	0.1622741516231208	0.10284867064610537	-0.005533137045735598	0.10299740122565204	-0.12509214348427636	-0.03545428486950948	0.13001942422999388
40	0.17022104545491887	0.04263715743156846	0.17547971822866	-0.00244040722287546	0.24798809384681797	0.24800010136528505	0.14596800762242454	-0.12729188244969936	0.1936746823589709
41	0.03910226537080344	0.02797331235884925	0.04807799248569434	-0.08196228914299973	-0.046366094509177024	0.09416810267598379	0.019747603116611865	-0.055439355102628284	0.058851422438599865
42	-0.17803354154595888	-0.16207413639382082	0.24075707176155697	0.07262317504450018	-0.034578595328965275	0.08043509686988914	0.03286324281520565	0.01933226365318738	0.03812780017634791
43	-0.003267907028854374	-0.019516390268377096	0.019788095043657944	-0.11318988618841175	-0.01674719666188146	0.11442210857774532	-0.014034867698452322	0.11828237643534699	0.11911212401139605
44	0.15042834194240354	0.0055443201897122495	0.15053048045464656	-0.046971421029158016	-0.03547814878010617	0.058864364724014274	0.09853251356844625	0.07574122735469307	0.12427948242292992
45	-0.0725649821915861	0.02567639939697648	0.07697372361045203	-0.010797776210338067	0.02512142535808901	0.027343700976835233	-0.05423161792680143	-0.07702186088444236	0.09419891420319537
46	0.0658327464190131	-0.06268905522175647	0.09090582019687472	-0.19444218993092624	0.016060814044750724	0.19510436943573162	-0.0483837976459242	-0.02262157245249107	0.05341092973226588
47	0.015529863521986412	0.09874565143584156	0.09995939344804092	-0.006766138233629862	0.10338789273025796	0.10360905843506114	0.19460586705329722	0.0509838506639498	0.2011735482614191
48	0.12661243146682058	-0.07246681270610479	0.14588401812988977	-0.08568889180248507	0.046702726621752455	0.09758960422219232	0.11604068894275323	-0.14804074937084458	0.18809972079880932
49	-0.06535954469921071	0.045420635745440405	0.07959211163682052	0.05996356186771324	0.0824233774903035	0.10192763074246425	-0.07453710624420737	-0.05477867802464934	0.09250126363130645
50	0.08422009625206496	0.003949318231598599	0.0843126427482944	0.07736926732103003	-0.10909526209389417	0.13374520453881128	0.10541486892757272	0.048824628353200165	0.11617288377605789
51	-0.04661684178204336	-0.07167687571597847	0.08550265756183188	-0.025611712774699223	0.017409009502538927	0.03096826509692111	-0.014198108311710053	-0.15050451996317069	0.151172738312751
52	-0.15956737277745195	-0.08947170736654247	0.18293969737097118	-0.07759673174187266	-0.012479994766638023	0.07859391227312368	0.0869431680209546	0.18068406997021985	0.200513958632618
53	-0.07997946555097166	-0.05406224423116296	0.09653725271173287	-0.1008148103768498	-0.03190282188005512	0.10574221501004556	0.03362678999521418	0.05264990968698103	0.0624721857743868
54	-0.1255883888441643	-0.013664281773934252	0.126329553188755	-0.009297287468727681	-0.12258124230514772	0.12293331736900902	-0.1553903852091317	0.10851260420261165	0.18952877640684274
55	-0.11053740494648413	0.04044574004538574	0.11770461239952297	0.002907230529937841	0.08855444991905319	0.08860215905845806	0.03690269469034388	-0.1615385069655649	0.1657000244661195
56	-0.16057092463276088	0.00266905680714506	0.16059310602158344	-0.038892529149422185	0.052873633175694226	0.06563726006497016	0.044010486858007354	0.0008727817724952832	0.04401914017221643
57	-0.1416597365153699	-0.02092769588440674	0.14319723951471353	0.03375055467114582	-0.023497311255123658	0.04112448877287308	-0.08620670263929495	-0.02090498033628294	0.08870520719101105
58	-0.11222357993369231	-0.05132740207541394	0.12340435201784836	0.10031152433504184	-0.04241435375624913	0.10890995968679786	-0.016344365368606537	-0.0294653897959933	0.03369491764543031
59	-0.047365059741022626	0.013192130384618233	0.04916788777602115	-0.06564804320028633	0.08589324943652363	0.1081078899747448	0.11482742953531397	-0.010890630101207966	0.11534272581176862
60	-0.14431131744446543	-0.05184496207724905	0.15334163307904564	0.04406786826907164	0.01297238955883934	0.04593756528862337	0.14015632572105177	-0.021819753296129576	0.14184462370329556
61	-0.07446307265096996	0.007371382908025721	0.07482704373821249	-0.1312737356465382	0.008026811273991814	0.1315189087919508	-0.05209520698765251	0.0018015553792792372	0.05212634835542357
62	0.031428912090773926	-0.030189215441500463	0.0435794130775407	0.005610542293569892	0.09523609836822226	0.09540121916008015	0.05307327359965577	-0.07113976827388713	0.08875606458516666
63	-0.10560288129428527	0.005048062592125666	0.10572346699569081	-0.022737872041957756	-0.014566327737914515	0.027003494750953663	0.017865394696931176	-0.0018730882319421968	0.01796331782276807
64	0.01588715047185645	-0.18198017609390343	0.18267234613176545	0.01396933188002447	0.14473179127497693	0.14540437970995837	-0.1914853494241015	-0.10444964821065836	0.21812007714880474
65	-0.013682872351789041	-0.0005548112428946346	0.013694115937532997	-0.10764589710148785	0.03755606185621889	0.11400919675592952	0.02164817061632476	0.027938222820823918	0.035343847914729276
66	-0.05680981053724371	0.010495525564495197	0.057771192043721054	-0.08461095601988926	-0.045362161501659	0.0960038518742984	0.08590192802849468	0.038324022650860184	0.09406312747913673
67	-0.07464463482874102	-0.020790246542423126	0.07748584296509159	0.04505717979967414	-0.07342100320189407	0.08614402569344377	0.1689534852329788	-0.07490519770350772	0.18481360560135165
68	-0.08888346882366047	-0.1130424742083455	0.14380150209671344	0.19732643361563837	-0.049957047476010374	0.20355202773735098	0.10174813362663415	-0.1360019148135906	0.16985053290898605
69	-0.04209967257522446	-0.005035641524244019	0.04239976552413701	0.023678760424852917	-0.05029359615771737	0.05558893333868841	0.16294527662494537	-0.06255227696805335	0.17453925211329407
70	-0.045421512977184275	0.04102404499630145	0.061205278440630305	0.007900047592364538	-0.008614407928824615	0.011688403480622198	0.05103698481931406	-0.023540349786175523	0.0562042870918437
71	-0.09315623744446729	0.05232319406984768	0.10684475285422729	0.07913220374469405	0.087434307807368	0.11792651886342335	0.056606189738292005	-0.03743195122714751	0.06786318360760174
72	-0.006757604023287179	0.09805065253155086	0.09828324208123412	0.0904668119298163	-0.004926135932539195	0.09060083264501825	-0.018650037308499838	-0.044854586480654476	0.04857733854338818
73	-0.03603505939707185	0.014753494282761754	0.03893829861848075	0.04546560528861733	0.05382250565899243	0.07045554186629055	0.10261111696091163	-0.04872996150831257	0.11359423608866566
74	0.006189852781670769	-0.019316328343387625	0.02028385609612525	-0.09528053917438922	0.026630360151642798	0.09893208391198743	-0.005853124372111713	-0.10578190287567708	0.10594371166291366
75	0.0005422117433408792	0.0029516483272855384	0.0030010367246310517	0.11456943686481255	0.01213198513133643	0.11520998622839618	-0.015569146835193049	0.03302436144300714	0.03651036540346013
76	-0.03879682222844882	0.018406696336778737	0.04294181976884823	0.053964501921345207	0.08657343015843297	0.10201532373626984	0.019145441360317834	0.03832863225238131	0.042844275874609594
77	-0.18010416209764735	0.05097219112082757	0.18717818642286765	0.008324033353673054	-0.10216598513422263	0.1025045269718331	-0.03304263403556917	-0.09387691354895611	0.09952231187772283
78	-0.06681828369870495	-0.0036007370218802057	0.06691523252250835	-0.19573504036014752	0.024098767363502846	0.19721297273057067	0.10574600213661804	0.12623767435161481	0.16467594661510823
79	-0.02436777085893426	-0.010963404615512718	0.026720488345031632	0.037758342914690456	0.10436790984527547	0.11098807622954325	0.023192444944511	-0.01331691586796141	0.02674377966441049
80	-0.17992564247856285	0.0020324495205826898	0.17993712144073368	-0.005468449188752519	0.0661433138997304	0.06636898304304681	0.15494503976121632	0.041866711090567665	0.16050167240295649
81	0.02758454694856654	0.039490620033518255	0.04817069961075285	0.015479010162417426	0.007605567652699568	0.01724657690465015	-0.018636764533577453	0.036209186176314946	0.040723876974461164
82	0.045250970601092295	0.12662823971915496	0.13447067128081383	-0.037036597194857385	0.01853352487518025	0.04141498612909394	-0.08016776240223158	-0.06041483345184051	0.10038337626118322
83	-0.1321432783329561	-0.047638901504677436	0.14046818481475962	0.12681267298138246	0.11919662145513515	0.17403818142867913	-0.08672690795588625	-0.011169753363746126	0.0874432384681382
84	-0.0025692903155957346	0.04688529204785362	0.0469556371816882	0.009552123738746903	0.18232360582442148	0.1825736572146687	-0.001751784665288257	-0.17201018293270554	0.17201910295678316
85	-0.00598539953615855	-0.08544028041324056	0.08564967323172124	0.19957448225899127	0.1026486308368912	0.22442530022622847	0.07505721580810375	0.043810642992404315	0.08690775618017166
86	-0.11043954207776034	-0.013454651684792478	0.11125610143405387	-0.07094669928277837	0.022699776884290892	0.07448969062707653	0.06375606523913196	-0.035831697416417334	0.07313512421892876
87	-0.08464582857995452	0.04769036159077506	0.09715599253080542	-0.03288564150488364	-0.01661044240373407	0.03684253267672422	0.06800235001755761	0.11296831528051646	0.1318565882511321
88	0.017690647841395582	0.0070175874078876824	0.019031698665006702	-0.022552784858306134	0.09524665228774754	0.09788029871679044	-0.0703442604544144	0.02874541692160211	0.07599088085339727
89	-0.007733408910068555	0.0882169928835154	0.08855531292237939	-0.13047815197657678	-0.012797685326686244	0.13110426725680424	0.08474993825358691	0.026678514493567146	0.08884984619891172
90	0.01063252329734568	-0.16083479379278182	0.16118585994446052	-0.06946235231209659	0.1350370295434928	0.15185525258172658	-0.05996064798766618	0.015259276499607689	0.061871841950860776
91	-0.08330196265853101	0.021007096865005712	0.08590992434788328	-0.18225544285297057	0.042982783245859094	0.18725535000392626	-0.06147010509490301	0.11413769853356555	0.12963791130266453
92	0.00774484941522944	-0.026346594154809326	0.02746134949383975	-0.060525788250137255	-0.10650564829850118	0.12250234349915302	0.1167553488372093	-0.14599913178294574	0.18694265956028439
93	-0.08532886591307423	-0.02873441293756331	0.09003711370805823	-0.08158274945507715	-0.043797326752586005	0.09259563077879364	-0.08536650612959719	0.003479443957968476	0.08543738583916996
94	-0.010601696672727362	-0.03251197268347264	0.03419684693230341	0.050688097720902735	-0.0745548236149047	0.0901537851385805	0.08176483624198257	-0.01368525005859916	0.08290219849222705
95	-0.08447524960064934	-0.02851709345376303	0.08915880446788561	0.09176496180432615	0.04550931807820567	0.10243000657469829	0.0981775357140459	0.042690382986560416	0.10705744868257401
96	-0.10844976341475185	-0.0694249568863705	0.128767914572653	-0.14151850497682475	-0.011289988894970033	0.1419681341010162	0.19884590780009584	-0.019528590279564613	0.19980255475631767
97	-0.07577438660336053	-0.04202315290543476	0.0866470025172775	0.027674651214169285	0.08095194652884868	0.08555176191426743	0.11273539724245807	-0.03456077488861745	0.11791402356088317
98	-0.09535043259041588	-0.1677705605970118	0.1929732261175499	-0.06083507924888533	0.09300230162536516	0.11113206096727243	-0.08964857380484428	-0.07173766279626248	0.11481793870607881
99	-0.04177328636843087	0.03317566190720695	0.053344465476750584	0.06329015472214074	-0.025141815252745905	0.06810106136438493	0.11097983014358229	0.03511437388975626	0.11640249976855296
100	-0.08575149159534763	-0.03298330489998113	0.09187609434968433	0.13269915038849756	0.0311155183558702	0.13629834920637734	0.011726278587281676	-0.004882328958795716	0.01270207642743642
101	0.13403599802768426	-0.06922888114620716	0.15085849910440266	-0.09814991333963957	-0.04157486885883263	0.10659209731123546	0.037589653861856545	0.023716221678925266	0.044445936239189646
102	0.03291569320150056	-0.10254171228425604	0.10769515131667932	-0.0019332192205601451	-0.019441504800178613	0.019537385839720502	-0.06800417397452108	-0.03110115639279077	0.07477867080207938
103	-0.028924037040966025	0.08973735481550671	0.09428357634302656	-0.07672151492409103	0.027919499877930787	0.08164367290660864	-0.07541159799832431	0.04466815769834766	0.08764789458295805
104	-0.17865987678249218	0.08100700108420389	0.19616698447137196	-0.0749733164232706	0.041454506071298525	0.08567073157805519	0.0493919733927374	0.08904796407521286	0.1018288119422459
105	-0.16839511818931815	-0.013322328435182199	0.1689212842270899	0.006353060029815319	0.02360374735530849	0.024443777550854726	0.20084459531133977	-0.009237000106078285	0.20105689154250728
106	-0.17765990020982037	-0.022286093626077964	0.17905225525436322	-0.011944074730108535	-0.09461951669162934	0.09537040348093291	0.05037102533814924	0.005419059258905223	0.05066168568916749
107	-0.147780928681666	0.03493348277847397	0.1518537161252552	0.18771180549326347	-0.06836709065140562	0.19977432519139762	0.1431686555070622	-0.021614045264534188	0.14479099030118273
108	-0.1689912710283685	-0.0067644392477241135	0.16912660146209896	-0.04565680962491154	-0.10667561217268225	0.11603547085931062	-0.05679238242900685	-0.09671684514262521	0.1121584719773995
109	-0.00275538260008445	0.22375892690333513	0.22377589124435396	-0.04999160198990547	0.05768298297318558	0.07633142730358145	0.06566815320743932	0.11302893327025675	0.1307204884549009
110	-0.011025512605408232	0.008827076024666071	0.014123710537859744	0.009731222823385047	0.0005767202054570274	0.00974829748385596	-0.09256324169063201	-0.09536654823193143	0.13290121231182075
111	-0.03174003868290457	0.00031334560207747607	0.03174158535830591	0.12682803545649782	-0.03567493182206121	0.13174995764046143	0.048388915257342235	-0.08091087740334574	0.0942764933690339
112	-0.006513616220712783	0.05134601522767734	0.05175751613081529	0.14661004421821172	-0.06875599859461497	0.16193175231685938	-0.033575182989997114	0.12598861301224462	0.13038567222498387
113	-0.039538585014234656	-0.08733266703010478	0.0958660233634368	0.11566363298034307	-0.08689830948111558	0.14466994223019253	-0.12072222058799807	0.07915897658768303	0.14436065294292147
114	-0.15980927260367098	0.0483024337185588	0.16694947952374753	-0.07140790245074775	0.054703831060930644	0.08995330825021583	0.020821113495543737	0.0015801743464244232	0.02088098939608493
115	-0.10316323683612637	0.1301289201821688	0.16606080001699366	0.032122983436386664	0.05761734880465399	0.06596699893228078	-0.08157419257888911	-0.12582173758312565	0.14995152064362208
116	-0.0695110879923839	-0.021116626345207307	0.07264780287171829	-0.13281799985469722	0.03372645805540669	0.13703318962341007	0.15275269176195644	-0.21162653367832404	0.2609965030363934
117	-0.15428635057389395	0.04196548469014665	0.1598917755192225	0.06398221251559623	-0.0006804896125492281	0.06398583112302056	0.050391591263550695	-0.002817643582396528	0.05047030399581698
118	-0.05848367079684952	-0.14851564273566237	0.1596159011096989	0.00737427262777571	-0.12313907247845307	0.1233596816939898	0.020888751720974087	-0.0697973580749537	0.07285609887101974
119	-0.006831142604279121	-0.04287306034046905	0.043413866589345596	0.06425611995237493	0.004115598736976157	0.06438778691877672	-0.053775620580957556	-0.062164059924884975	0.0821960322352107
120	-0.09678292227181644	-0.10940007611397663	0.14606611755371723	-0.04808088613852773	0.0114778562604209	0.049431900592643116	-0.035381039287740154	0.047816299602929935	0.05948290887975948
121	-0.032406425756979204	-0.021897176185663832	0.03911090327835204	-0.05024274875722713	-0.05179257250147336	0.07215818989554978	-0.040658684671122436	-0.04052814027514532	0.057407828676476015
122	0.05236026275573006	-0.015607059886524359	0.05463677730385139	-0.015740347390729364	0.11535069086929285	0.11641967368105788	0.056696574450714646	0.11646519289137829	0.1295324002312602
123	-0.013524343852669209	0.02994785926217588	0.03286003881665883	0.0030393790023941878	0.03824769841993081	0.03836827151621731	0.07361419079669144	-0.02233563847490847	0.0769280822114623
124	-0.06835576383124316	-0.03227283151217716	0.07559130970400013	-0.007478713391684596	0.0004274424964018057	0.0074909185740263335	-0.009712711129254478	0.052704883400520486	0.05359236411787414
125	-0.07891776745980468	-0.04253455351373999	0.08965044485920311	-0.05662889029511591	0.04014542944255882	0.06941532050767857	-0.09894362229746634	-0.08043404777046344	0.12751265205494267
126	0.018026048893388363	-0.04256993794929965	0.046229190515453	0.042847633282119	-0.1307497384120304	0.13759147420059617	0.04308859631465349	0.049648593334627546	0.0657389530831941
127	0.030925204285143563	-0.04863303379997641	0.05763280521254808	0.007448742928184005	0.030142226211109305	0.03104895444571131	-0.06870251247242813	-0.02382520140486401	0.0727164042153246
128	-0.036617175223346184	0.016480065176378924	0.040154826229918304	-0.18726690906133278	-0.13235638370202993	0.22931879019405377	-0.09912006759117055	-0.0360087159940201	0.10545812167308984
129	-0.1815467458670825	-0.014167819163773248	0.1820987315573187	-0.04732246086987667	0.12473740135388436	0.13341227304600217	0.03912747094414324	-0.0458623625358302	0.06028528244814563
130	-0.0715691529563391	-0.07779424166242362	0.10570755739642945	-0.013867086754379426	-0.0536353470099544	0.05539897601880119	0.17692498583519636	0.005303243191011828	0.1770044490998106
131	0.01364532712876572	-0.04894570986030896	0.05081217832548193	0.07233472937041391	-0.06986693902703443	0.10056690430801958	0.09555392995302243	-0.1596671519914809	0.18607566459517963
132	-0.05109985791946263	-0.12024284754251842	0.13065044150144536	-0.0012043966749838795	-0.05454795013410337	0.054561244809693814	-0.1212799858841482	-0.09838915929729042	0.15617061709325086
133	0.0701956287660996	-0.046190033810345574	0.08402943247022997	0.05624926586636311	-0.005323986254882656	0.05650066141335853	-0.09822767509562981	-0.07589695254053688	0.1241330880935181
134	0.13869514652859277	-0.028548718650047766	0.14160287075884942	-0.03716717715832788	-0.024223383833706626	0.04436407761098623	0.2613501940872381	0.013977095176334234	0.2617236770699306
135	-0.033449678643751965	-0.05673611641987541	0.0658624924200408	-0.0384753901290628	0.025478191344009665	0.04614643951320137	-0.026037553132174113	0.10901898198415798	0.11208520243980893
136	0.06890311283698446	0.031908908703908535	0.07593297974727833	-0.02025344894747689	0.037252802102306366	0.04240251712742599	0.14502776962423186	0.03726897252013703	0.14973987536687078
137	0.0853722886745252	-0.06724775704767502	0.10867699159191696	0.021359514370934828	0.04291858346530963	0.04793989633729844	0.13294279807029635	-0.08405099492113938	0.15728431996226766
138	-0.11296505690018886	0.024124312467244356	0.11551227870871629	-0.03565776121593668	-0.03361390378058401	0.04900378008177653	-0.1748882228976268	-0.011960668862319838	0.17529674300432413
139	-0.12175990412376303	-0.08000768606468371	0.1456938711190452	0.01455443720644278	0.002078351242490134	0.014702081018802955	-0.0024467966431395154	0.07163854951276252	0.07168032219588168
140	-0.07815565884410151	0.020971858221048557	0.08092049089445359	-0.021672320541965533	0.24975316171763554	0.25069170561793447	0.0384949038533017	-0.05639311753986607	0.0682791427050757
141	-0.12428663928237808	-0.001225677249286601	0.1242926827646237	0.24447776844653588	0.028627658426502396	0.24614817101002903	0.004237928137052974	-0.01570204615661815	0.016263895240667042
142	-0.1049460019416222	0.0410760016981254	0.11269827522653293	0.02311135937390085	0.015867306850820953	0.028034021452651135	0.03095917513221474	-0.03220670455387413	0.04467373213743933
143	-0.006817711843869565	0.0498776987829497	0.05034149412431758	0.05818016556149993	0.10539911057970927	0.12039063159464412	0.004825907295459143	0.0729530353280389	0.07311248008923277
144	-0.17539929286045516	-0.061755545496199826	0.18595337946776047	0.07107961192627744	0.09601809548846231	0.11946458007636267	0.05868576873181192	0.0698511706004196	0.09123160354774346
145	-0.09070936644976539	0.05488504231701612	0.1060214932542382	0.013424661314271448	0.06722599634705596	0.06855330857265227	0.017018495278862598	0.03994603611364458	0.043420213987833654
146	-0.06328167247284218	-0.0052332411387286185	0.06349769195629203	-0.13568082659916048	0.0752680089875675	0.15515978823001786	-0.1912782017540814	0.04316940611683229	0.1960891330256602
147	-0.01621808199019679	0.005546495685011229	0.017140297483550095	-0.007251046889442873	0.07727176176204215	0.07761122887058738	0.0498748096421433	0.12142364055984564	0.13126765452176944
148	0.04470034183475177	-0.019579443043182952	0.048800360142368875	0.054776532279954035	-0.12537893356895766	0.13682231350004992	-0.04201440090972499	-0.0542890816887921	0.06864775505736107
149	-0.1393207735534468	0.06474130833041723	0.15362849653584765	0.01161847260010874	-0.07792780521610676	0.07878915998637727	-0.04882418267270828	-0.006498111607289289	0.049254708080738584
150	-0.15267446425790415	-0.06562667423342475	0.16618168493362348	-0.09464192446597984	-0.11828737138803477	0.1514892606639662	0.06358407180966776	0.08440647111355361	0.10567585605870503
151	0.010440210224599724	0.18169965531320817	0.18199934815947144	-0.08179219863828596	-0.09573464572439787	0.1259169811822885	-0.07499293298505669	0.01229766771254064	0.07599455657393671
152	0.06205461842763228	-0.04425008966931006	0.07621578644835347	-0.05486650533297482	-0.016112658719488512	0.057183486938661446	-0.007022981529162966	-0.07638960624085563	0.07671176057940486
153	0.060177447106918455	0.053048104510185386	0.08022111026674661	-0.10288335963818446	0.07169185767468142	0.1253981983414705	-0.08823331426471447	-0.16399028095092544	0.18622011167567087
154	-0.04392550074674152	0.014821683400158192	0.046358730727517936	0.07851305016109485	0.04226053239421156	0.08916418363805505	-0.10906313231342404	0.05856578200777244	0.12379304363411284
155	-0.05686996266247937	-0.07505296408060472	0.09416549299247756	0.019875034225426736	-0.02957441941230645	0.03563233459986719	-0.01771224980993454	0.038091278136532174	0.042007966665909696
156	-0.017284981526310337	0.09632588934252524	0.09786443452037778	0.03398339238546509	0.04529930498547446	0.05662947986862953	-0.03845961236271805	0.02625218932957744	0.04656521478192187
157	-0.11248187963893802	0.12236709828059612	0.16621034862102185	0.1605480085716586	-0.005560754888643831	0.16064428110348947	-0.06234707226684651	-0.18899994858543295	0.1990179338289484
158	-0.03369531490838064	-0.012533679926416859	0.035950902342956614	-0.021924394259072874	-0.015646656791576525	0.026935050257622602	-0.07420066580697085	0.016278477423839182	0.07596530545871723
159	-0.11279497608116874	-0.01618648669771936	0.11395046722487309	-0.026141024650336145	-0.05585900846699858	0.061673187015798867	-0.009378999476798005	-0.00404430894854286	0.010213817408640176
160	0.003893026474072212	-0.0913631443875846	0.09144604861618931	0.0669296981357288	-0.09994613845839595	0.12028638778051584	0.07360305934381275	0.12489693239661971	0.14497121806363708
161	-0.08892314446975635	0.05787479852647512	0.10609815232542576	-0.003747746335426683	0.03783325321918712	0.03801842516125354	-0.042541801690441985	0.216359243978218	0.2205019894374991
162	0.021944605331012335	0.009077057887869043	0.023747814279078832	-0.03178626958731999	0.02275331824181161	0.03909066928681243	0.05499502852583763	0.10323246051887756	0.11696749149801969
163	-0.07686930189977302	-0.11479119831420198	0.13815175997781895	0.048779960923027534	0.027060948250165032	0.055783326432279054	-0.12059375444733866	0.020232733359569776	0.12227925871097053
164	-0.07062337894901018	0.06027556181992879	0.0928482902744232	-0.15527047559278784	-0.07165611078310341	0.17100736476354145	0.07471589847884284	-0.18781559341731172	0.20213154780043044
165	0.02016766253979975	-0.03257608504576671	0.038313651995447624	-0.011440503821354836	-0.0036159003194238992	0.011998327500382896	-0.0663558242294451	-0.19005179741161268	0.20130271013713075
166	0.07896995928642067	-0.04185879965579687	0.0893779255651141	-0.02425291438864435	0.045392792358530054	0.05146561429194775	0.08308594699953177	-0.06936987686943225	0.10823795270462756
167	-0.15275257875320045	-0.14040912400101432	0.2074802940485793	0.03550512692893115	0.0028068079202673195	0.035615898261040495	-0.03383915606240868	0.19197815967682835	0.1949376881875792
168	-0.07963411291446353	0.02271749333504838	0.08281108888972233	-0.024560349935824687	0.1297319724232028	0.13203634142835377	-0.095086695619739	-0.11357595164502457	0.14812486785126208
169	-0.1041611288310251	-0.09995907308898994	0.14436535959905147	0.018729249515712827	-0.06295220985062748	0.06567926242353266	-0.011570034182167269	0.009108257038752876	0.014725013998652439
170	-0.12909051253370488	-0.016157249814856733	0.13009772153190963	0.027761101023490407	-0.009831542966963687	0.029450602152548487	0.1224898007976359	0.088733355733125	0.15125263541210063
171	-0.03129454869245984	0.006903962884300517	0.032047051055791996	0.05360024949478353	-0.04110783428271819	0.06754880298953093	-0.07159720463762821	-0.11636100606478234	0.13662372943354578
172	-0.03856363671340672	-0.010397797928641508	0.039940809685439185	-0.04496440534611616	0.04373771761277034	0.06272787012249244	0.12645046062584508	-0.01974277036659527	0.1279824049400405
173	0.0656039600090793	0.02176679178234982	0.06912071175392401	-0.07492413750347346	0.006820315760689665	0.07523392245333822	0.08485252655704308	0.04668978281431898	0.09684981715192847
174	0.04293970427963102	-0.005534827945874483	0.04329494801951604	-0.041068505931231854	0.020092830486287835	0.04572028014321789	0.02327922543778112	0.05208791597264245	0.057053249928081196
175	-0.06702746588693055	0.008343668200495374	0.06754478501160247	-0.054352395791141754	-0.08966115675602161	0.10484896737242959	0.12875050176262753	-0.06877879918764133	0.1459699110153262
176	-0.0959199631967485	0.09515391337475751	0.13511071967166943	0.012647849858607483	0.01936670438645625	0.023130874277429745	0.01061177535811297	0.14027348919276578	0.14067431018691376
177	0.006429221091857786	-0.02375977766260355	0.024614262500110454	0.017484998475079692	0.031697022617384864	0.03619981235421735	0.0022330512397706016	-0.06176511885040496	0.061805472447381965
178	0.005043695827973797	0.07176085882844599	0.07193788798262898	-0.07246890116447295	-0.08897262486057902	0.11475133816460474	-0.11394512561044103	-0.026197875261978754	0.11691800681940051
179	-0.1491289140694064	-0.10493767718036376	0.1823495245497795	-0.003958645966199899	0.08436382046781332	0.08445664616719721	0.023087596482206037	-0.01981647940962488	0.03042581087690613
180	-0.07662592807375487	0.04435330085251564	0.08853670509838289	-0.127461630427612	0.07286694574615957	0.14681981819100207	-0.04636472122579991	-0.1118983436984838	0.12112360090754463
181	-0.06906053570302119	-0.1381052501989097	0.15440990163876056	0.10904019650604899	0.06385615792195071	0.1263620724688816	0.09313499746837645	0.08416309740340171	0.1255290990884941
182	-0.0025686384875764396	0.018692416471606715	0.018868077200071366	-0.04052643100363661	0.16903510189486282	0.1738253643243677	-0.08122818155220947	0.055223053536446694	0.09822221296716929
183	-0.08380923624361239	-0.13132433065299495	0.15578853584649538	-0.15800579655207816	0.05264477560078025	0.16654520149831162	0.05392781697377326	0.04459699749733553	0.06997929429005512
184	0.026278731693456573	0.039748085554263804	0.04764957549281792	-0.03518023545971523	-0.09931015327345218	0.10535727554467973	0.025064743109334667	-0.0560370694201571	0.061387250275089254
185	-0.07105530683186129	0.177009021681793	0.19073817233505047	-0.13275907159202355	0.02668243071446733	0.1354138958852022	-0.007854761289490612	-0.06552377685326369	0.0659928981635992
186	-0.05113332084100025	0.02830327493679596	0.058443920747812024	0.07623551322431098	-0.09353742669694283	0.12066939823194632	-0.12333784133615418	0.0156021084955768	0.12432075005794525
187	-0.16285798750557787	-0.014162767737617135	0.16347265240509387	0.03164411625568392	-0.0038013556097270945	0.03187162371255727	0.03557060752479041	0.04253119040465733	0.05544520066624245
188	0.07177187861941163	-0.045530044012045405	0.08499522026736767	-0.024301333234949166	0.04897987914281497	0.05467708256519184	-0.01821339041557313	-0.058027607460922004	0.060818836046647104
189	0.03871271923781275	0.029177712586461305	0.04847693825484299	0.0002937901734613014	0.02964121246808136	0.02964266838940051	-0.10450326958944743	-0.009571526482550954	0.10494068550419758
190	-0.12389011854129295	0.014170546135647819	0.12469789833817627	-0.023196068193684593	0.14867628178449724	0.15047489606213155	0.05225147675225715	0.15551297407230813	0.1640563986182985
191	-0.14426404466623846	0.10696293577463596	0.17959171532392953	-0.049205972205228196	0.03059668767786167	0.05794294605487627	-0.048472519587421506	0.02636729002148766	0.055179879831603516
192	0.10315963744336734	-0.00894547382986112	0.10354676382914016	0.00619387654018152	0.06452877049644319	0.06482535251255983	0.0027895078034064183	-0.026961541202460984	0.02710546177059647
193	-0.051269345938626844	0.03735633950386609	0.06343533663584279	0.07476819943684539	0.044637766703189245	0.08707935382900035	0.012458962744160473	-0.20612420625152666	0.2065003974705189
194	-0.14410351021195408	0.05710469704956335	0.15500570338064712	-0.19494249574870068	-0.05598838460696092	0.20282326261952585	-0.13932791961365118	-0.024612086162774296	0.14148506624075868
195	0.09307752622866136	0.0673874228261657	0.11491079428843742	0.0636672535298092	-0.09139752333890608	0.11138683245570313	0.13052190599426416	0.1581121579598147	0.20502541900721707
196	-0.08422970165608354	-0.07822998510181578	0.11495465719188223	-0.01820942636214935	-0.00734256230154912	0.019634062992428997	0.10271754304327593	-0.12959198265784425	0.16536316282061808
197	-0.03491807999720744	-0.050460239442806296	0.06136373583246641	0.006998009580306964	-0.0896910022348572	0.08996359274717315	-0.0063254204938566145	0.09434123134592405	0.09455304794817174
198	-0.029086265477382564	-0.08341413501347938	0.08833984808379368	0.042520114859246144	-0.020921872526747355	0.04738865811213639	-0.030825275277437367	-0.18046195225871872	0.18307570513030358
199	0.034642388793505875	0.1384565974687205	0.14272464567808785	0.04604529180114153	0.029691085301872783	0.05478804106240118	-0.11943784383022088	0.12145456195250072	0.17034262284550533
200	-0.07617206620006442	-0.019130935895880486	0.07853773855567325	0.05193756664258417	0.017345921143265178	0.054757573074975176	-0.04421588396877756	0.028421096256234322	0.05256237349612875
201	-0.05803060493381657	0.05078070822285329	0.07711181126519631	0.02851110605985268	0.03868757650880695	0.048058420124687404	-0.14023801657175805	-0.2576281964072763	0.2933240339216117
202	-0.031053868787339706	-0.1415395365144757	0.14490611844706183	-0.15272472334275297	-0.01103397545138814	0.1531227929943229	-0.054654400452269006	-0.2820449636523311	0.2872916027496136
203	0.12135702373379248	-0.041005794061516776	0.12809762822214857	-0.052770041094603024	-0.13725843037412322	0.147052895061247	0.17057769447210452	0.014689762296806833	0.17120905048435767
204	-0.03317216306682824	0.025104228266164003	0.04160065719879809	-0.002692251905377251	0.08114072101057516	0.08118537322965265	-0.07750107055982554	0.0727441648971159	0.10629265950430371
205	-0.054325792249892306	-0.007367835876136404	0.054823140270109864	0.01870456573127441	-0.029069643641695612	0.034567397365881325	-0.03323723706929696	-0.25662400123033047	0.2587674475962255
206	-0.19500325221534182	0.00471249680820546	0.1950601855856996	-0.034828317282675984	0.09960968653941249	0.10552298961469372	-0.13926972117027409	0.01190174749254846	0.13977734733576208
207	-0.1326627701144871	0.01575080556468773	0.13359453001671082	-0.07914400501217696	0.014579060021794193	0.08047560202003194	0.1314387206728352	-0.09027902026210796	0.15945669879813046
208	-0.2403083926898169	-0.0974661959698852	0.25932177493223224	0.0671313234373317	-0.04816501805639561	0.08262253657943791	0.21324124485888973	0.06809553654495915	0.22385001810657698
209	-0.033178683101206786	0.039007577540091785	0.05120953151393379	-0.12186829403547779	0.016845842811206033	0.1230270844616645	0.11165377491427679	0.034739523998565	0.1169333142447218
210	-0.10503003762955791	-0.05010100565543648	0.116367605338223	0.048413504547723855	0.012062137442884185	0.04989351242680261	0.14656906198210504	0.0027126120878757007	0.14659416152989665
211	-0.011469333095069426	-0.016712037858432945	0.020269134441987177	-0.07095230383668902	0.0069505915447659015	0.07129193602754808	-0.030227978998782247	0.04647921283141576	0.05544409742956291
212	-0.06543826694226738	-0.005562109162606166	0.06567422507151639	0.052440815476224915	0.0768053377467348	0.09300053244041927	0.11272443552147064	-0.009908444104018192	0.11315907223107056
213	0.07613922944771397	-0.01068536067813934	0.07688536397594513	-0.05850506785288896	-0.006968965190318282	0.05891866801188745	-0.030823904413804854	0.006194416710543276	0.031440163512539754
214	0.00609915649780996	-0.056335239316588306	0.05666444122059314	0.03182832005920774	0.03810265298799986	0.04964729723273263	-0.17716081718177057	0.021233864027538726	0.17842878726834618
215	0.09379361274292898	0.02187605997805923	0.09631097440860087	0.14077120772884547	-0.015241488800246792	0.14159391196759064	0.05321530421374033	-0.013047753387332058	0.054791536490753426
216	-0.12450461855518345	0.025665869306542032	0.12712252707066607	0.021846086310528805	0.06014406193016817	0.06398874645238002	-0.11367479709254276	-0.07636764924028906	0.1369451618149345
217	0.014637667173563733	-0.026651226281030584	0.030406400026420765	-0.08005645816264101	0.1508084107635448	0.17074019225294534	0.053248073243895425	-0.16007538432462087	0.1686993952889646
218	-0.15167772736123752	-0.1119769095264619	0.18853371381418058	0.012255526752799669	0.02512906401652639	0.027958322452094113	-0.034544438999630556	0.13205656101900606	0.1365000130914487
219	-0.03358721987877632	-0.09020254257260049	0.0962527923010396	-0.16039897144931364	-0.15795512819731997	0.22511697529468877	-0.0805913214335972	-0.08914799932830537	0.12017623256972619
220	0.025103403310337943	-0.024631717580895204	0.0351696228121154	0.11434991760573932	0.006110321515959281	0.11451305465084653	0.03283355780614177	-0.19595062237282937	0.1986823820234407
221	-0.0047192169494744834	0.09846534878751424	0.09857837450710497	0.002299738028839875	0.000290234852151467	0.002317979997906733	0.05029125681812995	-0.12863089668393546	0.1381127006978735
222	-0.04991830419831177	0.09379086385207061	0.10624765049709493	0.04069659357456633	-0.08673761664975924	0.09581036932740643	0.05436541410437941	-0.09597917626019868	0.11030684714163007
223	-0.15169458733995872	-0.025220928797162666	0.1537769263499304	-0.026386238941472375	-0.06005880432045986	0.06559949376237412	0.10086681633079252	0.026545577947165083	0.10430140145395386
224	0.00817721058586583	0.11205045484725411	0.1123484365910008	-0.0798629935814127	-0.17653257159766844	0.19375718458594174	0.04401013406762064	-0.04167198573556628	0.06060896217388302
225	-0.06852917390539143	-0.031479248029213314	0.07541346519448706	0.048751898433792115	-0.07929710488846702	0.09308479169333367	-0.06208341113776412	0.020723126349607626	0.06545072882865748
226	-0.17386256689087642	-0.056415445530442296	0.18278647285913358	-0.02779249781451164	-0.052500777693259615	0.05940332139844287	-0.05412306081334865	0.01625017357356674	0.05650994472636195
227	-0.10676610872348738	0.05818935289901484	0.12159359671776147	0.03354321353596787	0.06918862016513763	0.07689091191210588	-0.032289663504810814	0.059843669265723265	0.06799916999816383
228	0.11568327060553538	-0.044850299309918	0.12407323823525666	0.20354474600945724	-0.032314190951000236	0.20609383922105035	-0.14647700617521428	0.2128995807713192	0.2584216415679175
229	-0.09480616985047048	-0.009183840599935524	0.09524994892324763	-0.1388730253656161	0.007571684871635469	0.13907928525123506	0.11796253958678933	0.07284806514854472	0.13864343237835486
230	-0.03596127793820454	-0.03521729844557808	0.050333603295946466	-0.016395288517639175	-0.08881248230883433	0.09031313580777517	0.03261295316043374	0.03188704852581184	0.04561127686803039
231	-0.10698622780915654	-0.0705682852668336	0.12816370713401648	0.02834415761306122	-0.08183127534648638	0.08660109061453282	0.021313263216249094	-0.08920959669844009	0.09172026674636008
232	-0.10879136349567667	-0.019576021257940935	0.11053859678655145	-0.11934958585631715	-0.11097732867011062	0.16297328346335843	-0.10232448876600161	0.1375127645610768	0.17140613004923053
233	-0.1852828492740536	-0.09423794162882158	0.2078714118813572	-0.10142140345530176	-0.015711836186412458	0.10263119835211783	-0.07053555621803839	0.10402951361020019	0.12568772570526876
234	0.053708041467570765	0.0010344885515077157	0.05371800335870184	0.01284409366267256	0.04718499851952386	0.04890188981320634	-0.01971652312415476	-0.013138538109160354	0.023693089029317983
235	-0.021342453676314477	-0.06132974267625758	0.06493718245860071	-0.03521607402997788	0.07297150794457431	0.08102476684193516	0.09010370247284702	0.011210743364703395	0.09079844693663312
236	-0.02721710067377048	0.02861692336836515	0.03949302308202097	-0.17811086862599562	0.05851610187328984	0.18747697378918807	-0.14990840617444673	-0.02463099776827227	0.15191845277260932
237	-0.12376281166672803	0.09797172578145143	0.1578470544680828	-0.13600281935994424	-0.060903136665165385	0.1490166397739173	0.15374145136953538	-0.14888395866527254	0.21401604383095627
238	0.043920323136741705	0.10462770067068491	0.11347224564654675	0.06894456198780717	-0.039560601999441114	0.07948832529528327	0.031869154525311194	-0.087701409659458	0.09331227286061698
239	-0.13068358194824614	-0.018511490492115514	0.13198815807133474	-0.10391106558088659	0.03497695652497452	0.10963985150439265	-0.019081898445027147	0.03404535090045491	0.039028255997436465
240	-0.11010784494262146	-0.052424123624632696	0.12195091740417184	-0.050433400095966315	0.0688524864107406	0.08534748227206843	0.09362606767237602	-0.004950522745286429	0.09375685693987365
241	0.03183646641112338	0.20280386691356597	0.2052875276986938	0.14748391111213538	-0.02292226056796511	0.1492545947918453	-0.03608757779679928	0.12466764557831177	0.12978572774107172
242	-0.10820200213956474	0.05863603207323455	0.12306850744322759	0.009879434869814832	-0.05308396307536422	0.05399546619053812	0.02161731713277058	-0.13034188458688367	0.1321223496524312
243	-0.007015713332466059	0.018200992353309832	0.01950631580305684	0.07740893032583163	0.09437439926426838	0.12206010704026518	0.13923386215262745	-0.04555223823016284	0.14649598894752844
244	0.003759836660801317	0.037248369306465655	0.03743764666357593	0.0774915745281205	-0.003380333527185049	0.07756526785618847	0.07106767603428772	0.06440739826340854	0.09591103965642223
245	-0.083665421278005	-0.12198629978281522	0.14792078979078266	0.017554263113531737	0.0333988069765934	0.037731054330867105	-0.09677503667745116	0.08775782659508923	0.13064013109537118
246	-0.11182248833910485	-0.005778109490355985	0.11197167252315106	0.026605330675728015	-0.1170282543137136	0.12001439883647319	0.03668079956304594	-0.01855675490885657	0.04110759308609206
247	-0.029638289669879653	-0.08317962268318897	0.08830219614637781	-0.09312794387412443	-0.0027880199011181294	0.09316966773146236	0.05370080903873928	0.07120169305947861	0.08918216181474492
248	0.13222207775321806	-0.0736882291266111	0.1513691942146551	-0.04211052637601701	-0.06718080690052397	0.07928781272976772	-0.08583986301477958	0.04099219594567936	0.09512540255286754
249	-0.0011757501089525147	0.01676709889117945	0.01680827158113805	0.12545132619164273	-0.025261610677199172	0.12796946595672082	-0.06738540567644079	-0.05037783743693133	0.08413512585716133
250	0.020779389646643335	-0.16153124123835336	0.1628622882379163	-0.023861563641747807	0.0296589046157458	0.03806605892964346	-0.11137627821556438	-0.0035084151645856467	0.11143152303597888
251	-0.09277293111951863	0.04737814912337173	0.10417056092228456	0.06437058041439682	-0.17941087879893164	0.19060911587406115	0.09686041363057611	0.1763412122525322	0.20119185586742544
252	0.028656317667943184	0.06535801647062758	0.07136424076006763	-0.04702946613863041	-0.02718113542458272	0.0543192857855669	-0.06755262988404657	0.015059686808049446	0.06921092378380396
253	0.09715664226254396	-0.07214214449460182	0.12101199175293312	0.07444330492390754	0.028347938843111594	0.07965808988826352	0.008301796522965265	0.09922725225596973	0.09957392939810385
254	0.08325125556865477	-0.07667974725437293	0.11318372317940413	-0.061132048916273114	-0.03832556263990599	0.07215245079944939	0.11419876290556233	-0.07998654832256433	0.1394245507854293
255	-0.15105013503256856	0.05560712495063354	0.16096054062605705	0.026901584750722244	0.03307389155697579	0.04263305718363258	-0.08950944182789479	-0.07267874833424282	0.11530021958250335
256	0.01960745882994787	-0.05659343727782562	0.059893819252801725	0.0074997071591598845	0.05936256535675114	0.05983443634904322	0.08778342382755748	0.27550076005542523	0.28914805600246657
257	-0.12042028259323789	0.07122994174321273	0.139909789009121	0.1575137682274544	0.02538858810966084	0.15954675674364	-0.01308308969936323	0.09849876586507034	0.09936384711263714
258	-0.08358584654996953	-0.07142456840902271	0.10994572622839971	0.08584693056849582	0.1227011543287613	0.14975068868503624	0.075968637580404	-0.13466696893297703	0.15461703145972686
259	0.05360036030430756	-0.1963836785617311	0.20356705978666814	-0.025495420745922166	-0.1440367652328987	0.1462757882144847	-0.007356875521402381	-0.1718516920156232	0.17200909181223537
260	-0.1573087568423413	-0.011559685082981028	0.15773291127250696	-0.11681573268405065	0.01889039948131201	0.11833326918105126	0.05610467757540066	-0.07899070373953644	0.0968879049371328
261	-0.13717375807507054	-0.07493786468263851	0.15630842417359156	-0.048220188842808535	0.05931779031183354	0.07644466534372932	0.17590895975439447	0.060824948351280536	0.1861280109596863
262	-0.09158012155156191	0.0440768233953117	0.10163505804603229	-0.04205033090973882	0.027794926122227306	0.0504062322313284	-0.16419300413162752	0.022711131481407677	0.16575626111533295
263	0.05600615762276567	-0.06581714851525997	0.08642098547428084	-0.062093419193440046	0.156614973014292	0.16847505002046945	0.005472979892732345	-0.09731889300091578	0.09747266511094252
264	0.12142877698634633	-0.04352140936708411	0.1289924840977068	0.005425357849811778	0.02987459523782281	0.030363233497476185	0.0038185131076196935	-0.07578514489300761	0.07588128378465418
265	-0.18589539320880047	-0.01428048149806652	0.18644309954533353	-0.03656238756442487	0.01734830793769379	0.04046939550712686	-0.05341781997180617	0.12377676683341704	0.1348115406716887
266	0.021343969240173493	-0.06569682066022571	0.06907703864372974	-0.16070460818237756	0.01861910716925041	0.16177961009605485	0.1373656949058151	-0.02263534929657741	0.13921814958810344
267	-0.05877236546769847	-0.007375211214597911	0.059233307210796914	0.08391514149411372	-0.026670227394475214	0.08805141680433166	0.09258256075042946	-0.04092085877334637	0.10122276047339906
268	-0.010562933922315054	0.0021055940802767958	0.010770752038650355	0.0017373413402483962	0.07611266548382695	0.07613249110587067	-0.19261686044774576	-0.10352598060733649	0.21867529259030835
269	0.013485466606580288	-0.06844519253826374	0.06976103633975908	-0.1241672283595901	0.040862440451029894	0.13071816873761874	0.11628873914501177	0.004040607926561489	0.11635891613603483
270	-0.06860805322768251	0.03508921234304225	0.07706048138019658	-0.138109856446856	0.004636228837724659	0.13818765163938102	-0.026843461774160367	0.09147963213284634	0.09533674283916826
271	-0.1127328096059805	0.06205368841761912	0.1286831247984335	-0.06174553335169791	0.07591067503511938	0.09785162989533254	0.04032882286038588	0.0062574653933905895	0.040811393341245575
272	-0.01673059936711366	-0.10265206042210478	0.10400653087227894	-0.06900236051193902	0.1124358998913111	0.13192102690848237	0.013729475908459382	0.13095154387155283	0.13166930299452562
273	-0.06616259161141476	0.03033825263280471	0.07278666156343987	-0.07734430125895941	0.10027407434916626	0.1266373993882486	-0.021639698449535144	0.12542623545994278	0.1272792877519348
274	-0.03360888960169701	-0.028993112361517026	0.04438646217786014	-0.014561541571801895	0.014334693777865823	0.020433353583112587	0.03990954452762223	0.08968651171270971	0.0981653815130175
275	-0.07699317630564852	0.030877067619569404	0.08295385767049136	-0.017715816200525324	-0.0043477926568292165	0.018241530764647292	-0.13907267532720866	-0.12209893615972942	0.18506582405729283
276	-0.06247443690319027	0.00020629267265467446	0.06247477749490183	0.12947628982238513	0.14250014096419508	0.19253674922202707	0.08543371942770486	0.04274880187680653	0.09553209134711882
277	-0.08657500775674838	0.06149666459820044	0.10619355783089952	-0.09627504653724646	-0.05487765854428779	0.1108171556802123	-0.08068401116361719	-0.0405952712086033	0.0903210147305197
278	-0.07155210559909957	0.017435722153445615	0.07364582963533542	-0.06792575942520865	0.12016942550636617	0.13803839907801527	-0.09521564384771806	0.038789583388462216	0.10281366938683764
279	-0.11896679068289064	-0.1317777141622996	0.1775344001460772	0.06013119146566418	-0.26141723833718716	0.26824379338005583	0.07716776305493123	0.1913616035034592	0.20633498721815732
280	-0.12561661068676214	-0.019276975900264146	0.12708711453286256	0.01841712969396624	0.17554815444659308	0.17651160073992095	-0.10282893359826362	-0.09271195617372621	0.13845322821268935
281	-0.023264443910333794	0.013064850497545771	0.026681916516252898	-0.09700756062368147	-0.020528531111546556	0.09915587429776902	-0.0043569339956471866	0.08206425280037626	0.08217983001641273
282	0.042652615141917094	-0.030861339455508757	0.05264663190967336	0.03553818070321803	0.13929854084516416	0.1437603762143326	0.027429421850923966	0.1025325766485981	0.1061381291397045
283	0.031584040690284504	0.15128615572217252	0.15454789723421986	0.045658036306522355	-0.06082130029970739	0.07605186946758706	0.20139162355326826	0.17298362822445218	0.26548431530151984
284	-0.1268071926746798	-0.05268023211794418	0.1373144965764134	-0.06250089939976898	0.09651195187332122	0.11498225637105193	0.148481319126328	0.1659106864623299	0.22265007974823633
285	-0.1076520076338293	-0.0666745493086065	0.12662720984488224	-0.056397416794478995	-0.006036743159763587	0.056719581178523645	-0.023679770558624726	0.06815672974352424	0.07215311041833826
286	-0.09417868004146213	0.09893267238365971	0.13659171804807435	0.0714691178442377	-0.00485278287000053	0.07163368137277958	-0.030000794908072875	-0.030115539182853313	0.042508744928428835
287	-0.00393495130523879	-0.10404849676669266	0.1041228770308574	0.10725891213389122	-0.06500619246861924	0.12542041018675135	0.0012254072672606934	-0.08865584492459999	0.08866431335247218
288	-0.09283547226616976	-0.1615933834670134	0.18636213803023408	-0.035392747741148284	0.037883719603779675	0.051844216685049425	0.0636962623495078	-0.08627029246133389	0.10723701412600692
289	-0.003093935774325985	-0.013812544177008501	0.014154815972575042	0.15099868017729476	-0.0649568800594995	0.16437760699787898	-0.16627865172480313	0.06372788095613896	0.17807254934598482
290	0.00532781890473525	-0.031720578457883626	0.03216489937780632	-0.06549284689105976	-0.02646757951757026	0.07063884030343859	-0.0835924786066385	0.10315764362427045	0.1327750048680598
291	-0.144818982151999	-0.14345888702683546	0.20384550487690267	0.024972749266999668	0.10101288455166636	0.10405402948180675	-0.1059974523306551	0.1110911513513964	0.1535470735936324
292	-0.05942162996823037	-0.10735095308909018	0.12269945899317297	0.14846547194264573	0.04881114061724534	0.15628347259870132	-0.009544889450834875	0.16533597889198495	0.16561126420264882
293	-0.005147361288037981	0.06769312766783685	0.06788854735287574	-0.05301214114133026	0.09660394418403791	0.11019350770485997	-0.05525878041377686	0.07683631034623346	0.09464328502561982
294	0.0418228836306302	-0.11970245410905425	0.12679838766684487	-0.04342749637527152	-0.06446434449675133	0.07772772447987945	-0.05817266833614002	-0.0835327466908653	0.10179282445765427
295	-0.065129356847004	-0.08452807826414832	0.10670908648439631	0.0458745153856233	-0.061428408101185175	0.07666759735189008	-0.0013460016707862908	-0.05620112761947358	0.056217243495195635
296	-0.02518687434266744	0.12624282557564417	0.1287308418696772	0.1849707509845443	-0.09513457050429378	0.20800183947461318	-0.020168868277726265	0.0390606222823013	0.04396038512894178
297	-0.002696612108195291	0.04866818286551295	0.04874283270690239	-0.1075401215083718	0.044021498526030475	0.11620142024309632	-0.12211819794836844	-0.0005423055983141996	0.12211940208467637
298	0.04357327345198674	-0.12775458441575963	0.13498097643210713	0.16557317489704323	0.035588088126197896	0.16935462279478794	-0.00826979385900421	0.02240295923047718	0.023880579405718912
299	-0.012161361887580262	-0.015444818996040827	0.01965810664283703	-0.01298019017518767	-0.09605042500861322	0.09692352388001207	0.1003881155131011	0.0399106802654781	0.10803071848101796
300	-0.009358915122542758	8.634555626356263e-07	0.009358915162374058	0.15277507582823435	-0.08390966125471036	0.17430162089379145	-0.06559887096256856	-0.06835218269878436	0.0947377050136413
301	0.0034894841854263827	0.09341964069188824	0.09348478895992567	-0.015810270266456906	0.15824920575571375	0.15903702640647127	0.054637027083485674	0.10100667397265471	0.11483707117276942
302	0.156455800894867	0.04808199975520356	0.16367741546747877	-0.005707645122067844	0.020658064310468096	0.021432051555903383	0.11442808575411177	0.14890557562460766	0.18779418857208044
303	0.018439820560291333	-0.033469015116066154	0.03821258896143007	0.025634296664714853	0.012915084579831837	0.02870394703170317	-0.01634663722863443	-0.14795666118165807	0.14885693177245238
304	-0.017600851077931332	0.07883840338091974	0.08077922880493558	0.007390429033631515	-0.02350200241629943	0.02463661013363827	-0.028432817340249265	-0.04843092626611915	0.05616030378210439
305	-0.049655723310778645	-0.08735124199670374	0.10047850683545863	-0.030287253311978086	0.061349810989500465	0.06841868912535054	-0.07786048434655836	0.03537392518697364	0.08551941069613535
306	-0.07214506691856197	0.016070801033841817	0.07391333659464383	0.0408467270538722	-0.17796476787585402	0.18259220606619586	-0.013271241800374322	-0.09171283593480276	0.09266806426233391
307	-0.04105063014341564	-0.0012820738465148778	0.0410706458254484	0.03971231717635682	-0.2207025262903421	0.22424690242332157	-0.032703818543531105	-0.026861146380909733	0.04232092782802463
308	0.044452940747789695	-0.03123364916346031	0.05432867365574671	0.05123511764978663	0.15184141029924628	0.16025246070576118	-0.06355795078293523	0.02530791859110587	0.06841128453069756
309	-0.02383577098190902	-0.009605206696482533	0.025698326287604198	-0.02979876960069006	0.0791927096717967	0.0846135446301388	0.09058688685536456	-0.02071041882780083	0.09292419231916707
310	-0.11672648450654771	-0.03901213780115074	0.12307322649980904	-0.11579859509893291	0.08138581157166604	0.14153785695730078	-0.017403719103569727	0.059397795783406517	0.061894972191311494
311	-0.21293472362822652	-0.055148169437691956	0.21996026259067247	0.07245709662560383	-0.017186270920193227	0.0744674342216406	0.013145156612254105	0.11861755065751935	0.11934369889671537
312	-0.1635262487208696	0.0007138175042959473	0.16352780667565117	0.09872778475158563	-0.0758572278012685	0.12450499785811396	-0.04768618553138268	0.01106400577625646	0.04895288055212366
313	-0.10668532718726692	-0.0845223906514541	0.13610949106690248	-0.18411069156759993	-0.06751831169465157	0.19610066079336916	0.03334225757003155	0.15581589887091776	0.159343341501358
314	-0.04191204295602554	0.04126324280201614	0.058815597857080966	0.021132483438581182	-0.10857102167084681	0.11060853765841674	-0.05697797780570205	0.07665975108625693	0.09551548246977526
315	-0.025096224713955537	-0.0674394100936666	0.0719575884023019	0.08973594768324877	0.09123326225180155	0.127968935479345	0.11853792416666419	0.08894543611216926	0.14819760480832952
316	0.046510769754586415	0.056232095874427644	0.0729746552550608	-0.042596363422730085	0.06255901849621558	0.07568408665004249	-0.10614413466596527	-0.013873032068524015	0.10704689786612624
317	-0.04343419257743762	0.03714977440409265	0.057154482091336584	0.09212045188446151	0.15912531210562927	0.18386691547995065	0.040984297982621064	0.017202573036364077	0.04444818556701406
318	-0.060660826646373865	0.11757616127330867	0.13230226600171482	-0.014295353606133362	-0.11376997825706132	0.11466457642766836	0.04980908681888378	-0.023534305598903973	0.05508909755798968
319	-0.07920140913949196	-0.06027818830808592	0.09953051389089813	0.07428380823687132	0.1299394905612522	0.14967416401466896	0.0914484676632518	0.07316437556624154	0.11711467922491549
320	-0.0847575740789833	0.09520079173211679	0.1274638659000119	-0.03679615782312925	-0.08299863945578231	0.09078948938096074	0.07883466481028413	0.07216749077218201	0.10687867467415016
321	-0.11390302277178894	-0.05159279928895625	0.12504285479395133	-0.033172737748169236	0.16626573391347055	0.16954269315866669	0.16656276522239705	-0.03547625335349276	0.17029891165398728
322	-0.07845422739128352	0.11496470823880829	0.13918315248620264	0.058862785581486256	0.11692792246515891	0.13090823724437756	0.09098606721616413	0.10685895987234265	0.14034707596691595
323	-0.002860590281430185	0.0214009165325289	0.02159125297870602	-0.027875948036005623	-0.007206096991332564	0.02879229606604131	0.0835775761103754	0.010217721941727759	0.08419984008395774
324	-0.09054926521031942	-0.0333005075026108	0.09647845992790412	-0.103525545941025	-0.01323730629086207	0.10436840968523653	-0.03936960038428663	-0.12956934937353273	0.1354185427904872
325	-0.09533801692110046	0.08877669994761535	0.13027140869752257	0.008560637096747903	0.12935656792760994	0.1296395239636145	0.028492260820843256	-0.10877727097632721	0.11244689238809703
326	-0.00824899205419784	-0.10196393381143262	0.10229706578495999	0.05660035919393059	-0.029375303027199044	0.06376918604484248	0.06403667417955991	0.17325488382047177	0.18471045018521365
327	-0.07271503582076269	0.0370100686480342	0.08159179870395679	-0.025451926627004396	-0.051410398413509056	0.05736575314647363	-0.10574299262452733	0.09862186215464817	0.14459547774408876
328	-0.061388929898571705	-0.0028985455348831853	0.0614573208032171	0.057580135277128505	-0.02373831448715793	0.062281454328103406	-0.00030514729361104273	0.01354791033746613	0.01355134640479756
329	-0.0015826018501606384	0.01026913547210852	0.010390369192701929	0.025025713137303274	-0.05742725880551302	0.06264324681835996	0.09920008034162014	-0.052285569241147634	0.11213579575967138
330	0.043932396103251586	-0.0682046595413528	0.08112910088571698	-0.0662606262804775	0.10318819011159276	0.12263063717353555	-0.13356817419376601	-0.0828745817528014	0.15718986436204463
331	-0.21796480338900126	-0.04729866156193819	0.2230377073545116	0.10330722517424608	0.005941133720930233	0.10347791959201905	0.1777643489628296	0.01328568769858265	0.17826012807075767
332	0.0022142198632273138	0.03863910174783862	0.03870249285876216	0.008248263639877573	-0.05582324255072943	0.05642932094178075	-0.04934110379715608	-0.08401775244882764	0.09743473328579605
333	0.002024780611022799	7.2115279925092e-05	0.002026064445266372	0.08906491422045244	0.20086372913379166	0.21972436511827673	-0.03459647880126168	0.02325638386628287	0.041686637379165656
334	-0.09047443904967759	0.03763020636522777	0.09798804290546603	0.11435846283074338	-0.0930570138597228	0.1474363111634958	-0.11023564510651103	0.10885856486275582	0.15492606170695578
335	-0.037484702350204374	-0.026474064447494207	0.045890946804936314	-0.008958829089382381	0.008578063427044324	0.012403378201569093	-0.14281439317475494	0.015909311730113555	0.14369779781750108
336	-0.18659502596007949	0.06719658114187776	0.19832570239431827	-0.06280984263536867	-0.016045531868475283	0.06482696526000606	-0.019386368994902096	0.002916353124622313	0.019604499951643643
337	-0.07587943666392372	-0.05806012672528998	0.09554405907114866	0.026656147902495757	0.08467317321639178	0.08876990753365026	-0.094920656761262	-0.06445842459403556	0.11473804766133283
338	-0.17035981771330896	0.10360877627762693	0.1993921914545783	-0.07444091954831812	-0.027920705474404763	0.07950481933434995	0.06852433235844081	-0.058755621613846676	0.09026520479342848
339	-0.1425583840647003	0.06730570991976337	0.15764818887301538	0.014900410233684767	0.031887989209584876	0.03519752947243171	0.07470197921615072	-0.043652563392491635	0.08652128055886434
340	-0.05052513675889633	0.09600648553323884	0.10848979080516828	-0.000850605462953413	0.14237230341134646	0.1423748443662226	0.011299954715879704	-0.013865461093214463	0.0178868663523932
341	-0.1354848823208356	-0.05367000045830087	0.14572790496910565	0.05679887625150273	0.008714264599943906	0.05746347318907339	0.028318567484825467	0.06403732762931301	0.07001943011976454
342	0.08851053427020789	-0.03352511864070771	0.09464696644198996	0.07699700619394724	0.0033943168295503057	0.07707178698830149	0.23284570419024228	0.0014653908227124537	0.23285031528884195
343	-0.028898163744696156	0.02796901670402508	0.040216535942387	-0.045909292773490804	-0.0468411372469162	0.06558776792624167	-0.020683034973006206	-0.11983583824367565	0.12160763159957928
344	0.011007861854734563	-0.011541334726536597	0.015949151384411643	0.0697240830605341	-0.03176685231185963	0.07661971459380254	-0.06838762672913969	-0.019718308072092995	0.07117358472685009
345	-0.18594405965936883	0.03131301555586562	0.18856218673373723	-0.04462041351802895	-0.2920882154185478	0.2954767450898833	-0.030055770212980372	-0.09965965282756124	0.10409320690998772
346	0.09227854613742546	-0.09917540171097276	0.1354661964542069	-0.043064290351375475	0.06416649760610241	0.07727789152468846	-0.00837415691103229	-0.033750839770724725	0.03477421011611513
347	-0.04839147727763649	-0.07445636156096305	0.08880025253347462	-0.0030218631011003673	0.002135395143354985	0.003700212023662426	-0.019198764724717304	0.14531842464483727	0.1465811621874117
348	-0.1639558659501845	0.0010549378672602612	0.16395925979760537	0.0015753275368546751	-0.0831530929416492	0.08316801381908144	-0.010736831822688152	0.08066234222400502	0.08137378577067182
349	0.01226549523149559	0.15843910939184716	0.15891316420660548	0.20601357657769584	0.16384293813026338	0.26322253343794766	-0.02561517697163639	0.13909354899876217	0.14143250214982164
350	0.01453487633612808	-0.006216300378494932	0.015808384500075025	-0.007694868096708547	0.1092759410581318	0.10954653024704177	0.03834175343288114	0.10497182709608062	0.111754975460591
351	0.04888967080265254	0.05334026917643506	0.07235595502103667	0.010849584424072353	0.09302062703296116	0.09365121748157008	-0.00458782620710301	0.022083230186738516	0.022554760135879533
352	0.01884174382512508	-0.0446101739252772	0.04842601499210027	0.034725147121545695	0.06471597590830759	0.0734438110420316	-0.08481272556148116	-0.02272342172713387	0.0878040563536577
353	-0.08640226218322629	0.046691743372849766	0.09821135275300424	-0.002508208611828201	0.07036610353045515	0.07041079204567423	-0.08981749035875888	-0.041625788398428884	0.09899438284133358
354	-0.03447628981010114	-0.10218542526414413	0.10784468320452367	-0.07814113109724319	0.0943761245031792	0.12252709596410145	-0.10117788649077801	-0.05625055644025093	0.115763076214217
355	-0.04969323284984256	0.02356160635936613	0.05499606063439812	-0.06344171522427297	-0.0617360653096424	0.0885222739795707	0.00846975173318525	0.03190930453946515	0.03301424557087631
356	-0.11245747497684182	-0.028918860206415438	0.11611625275475092	-0.10101501936076288	-0.06660530038158877	0.1209971081281572	-0.04727289520229425	-0.0650051260500321	0.08037657017805411
357	-0.09492366025131431	-0.06032110566956627	0.11246838251129038	0.12985233641911265	-0.04356533103265004	0.13696556991261266	0.014085718837428905	-0.04426710107541797	0.04645410329334073
358	-0.18845319131450275	-0.03457452691110058	0.19159854703975968	-0.05574406647022742	0.042922087391339674	0.07035415078491769	0.14645670550240164	0.1771731757063863	0.2298693123853274
359	-0.14671846166189725	0.08441940806494937	0.1692718034714289	0.06464395406577296	0.0006649142411745759	0.06464737355999764	-0.11126325422846749	-0.00909629762374705	0.11163446767001835
360	-0.12245368156961312	-0.027608015626920925	0.12552731438538992	0.12407760193501191	-0.06401270701466999	0.13961689711954373	0.05019445230214595	-0.08198136417039534	0.09612714035667234
361	-0.04029443970938641	0.03086087162186921	0.05075465760651794	-0.04702224020138442	0.03344070764914332	0.05770071058169186	0.10239346568456992	0.09095406695539468	0.1369564314321296
362	-0.16287911225776122	-0.03510381602721638	0.16661897583873525	-0.03832911608585856	0.03076766880187057	0.04915048914736069	-0.17388836395375287	0.09670218538533974	0.19896852961414133
363	-0.1191871507279737	-0.09838098603568318	0.15454577092889346	-0.12821681832640003	-0.12964618272762993	0.18233947789107843	0.1312839846260528	-0.005715529388509285	0.13140834028129486
364	-0.08587392415923552	0.07825079570921051	0.11617881854981453	-0.05271766705565985	-0.030205511018654752	0.06075792389219267	0.10958058235991197	-0.12581386490604368	0.16684433653239075
365	-0.03167807842402841	0.032412683308941856	0.045321989055254974	-0.061057369445233996	-9.368437382543127e-05	0.06105744131826761	0.06749583124553347	0.0018985041769687611	0.06752252626816846
366	-0.1600736960950526	-0.052916799374019635	0.16859352252539686	-0.038471707683066216	-0.033135528250244836	0.05077435892725845	0.0168042212407488	0.056357450199437775	0.05880938738407452
367	-0.14336651390707453	0.1542565369202079	0.21059210928352196	0.02152566685075759	-0.09712254177427473	0.0994793569242662	-0.25238288764258043	0.11592690546604226	0.2777339903320083
368	-0.0717047913878933	-0.027965252111506477	0.07696513778095519	-0.02577690347482114	-0.21415541505104244	0.21570116028532277	0.06899158503489054	0.03630000806299371	0.07795851070280872
369	-0.113060667185998	0.12997040499245938	0.1722643916729366	0.015483480870022666	-0.04193417027660693	0.04470137376680746	0.03665025007620524	-0.09864082659788376	0.10522952771234009
370	-0.022661364868214837	-0.013730961214448677	0.026496730997673197	-0.04421971408292684	-0.048962054101243865	0.06597473649351644	0.10234488531805505	0.10628236990381515	0.14754801829620495
371	-0.0169249048175927	0.049883824706099596	0.05267682954006861	0.030055448647250765	-0.016634011039021953	0.03435142379340094	0.1438549369232346	-0.03317004568278778	0.14762958649195637
372	-0.09265620762706177	-0.058629459479052834	0.10964755505999703	-0.015973443228849936	-0.09976607841863816	0.10103673238787542	-0.1835446808814873	-0.0913128650720075	0.20500411997700355
373	-0.03396794009451173	-0.008938678277495405	0.03512436367555867	-0.027018479530395406	0.04153070031208698	0.04954591107797673	-0.09615752677568155	0.09763684883801493	0.1370373095424501
374	0.05624967862821038	-0.08265317350785795	0.099977864733635	0.001755785236296755	0.054641086889882416	0.05466928898663012	0.09777298443252434	0.029726838534375202	0.10219217883033643
375	-0.12622046174020626	0.11585351576403394	0.17132904621458128	-0.008833135836221645	0.0688085329537075	0.06937318282984134	-0.10554578355651441	0.02591515937015553	0.10868076146098327
376	-0.10470091562392675	0.09973669602106432	0.14460183354884135	-0.02242607934182458	0.0834621019427437	0.08642251729350836	0.05788206491978951	-0.09685490900965277	0.11283264970143547
377	-0.1192059917190188	0.0576561549075392	0.13241714639893482	0.07428163852517182	0.03209707600633791	0.08091961511364795	0.08084088830056962	-0.1246800238067975	0.14859460810436148
378	-0.08511588921458352	0.029681175198287016	0.0901425912537501	0.007918158023491023	0.1621534584004031	0.16234667011582415	-0.06920929710830472	-0.07372684347426722	0.10112158154867186
379	-0.05537651904488967	-0.037671500973985916	0.06697537493110471	-0.08884561228197674	-0.0550833484738372	0.10453572643287805	0.013045188529466374	0.028393165688432843	0.031246580638209377
380	-0.06736208564133972	-0.021138257103477633	0.07060082503288406	-0.003397070653302557	-0.016702479871483027	0.01704443964701759	0.040059971827164455	-0.15113293151512122	0.15635205253257
381	-0.13780214377720396	0.06301478076827076	0.1515265436313599	-0.14912312158469945	0.03198721701795472	0.1525152039755997	0.0423774874921371	-0.03699502469931136	0.056253740308079905
382	-0.03769101742321888	-0.013439642165372702	0.04001545671275854	0.07343443016042449	0.006332762971643384	0.07370698352151768	-0.016712782627334746	-0.008039588153119524	0.018545945131492273
383	-0.2294049245731423	-0.058143771068817955	0.236658651928283	-0.052380503532007655	0.1394091719731578	0.14892492867383939	0.07398806866426814	0.12397296847781367	0.14437288948368887
384	0.016227922621893938	-0.0014599249393541416	0.016293460450460647	0.008347158161417076	0.10818725931531913	0.10850879285814499	0.17016143259133723	-0.14553009292062272	0.22390605415446294
385	-0.08440457692558505	-0.09630134537416603	0.12805499493132397	-0.055461595804506755	-0.0014244758902998836	0.05547988591142313	0.027953444868953573	0.12396591048144774	0.12707848772131317
386	-0.02757159590000194	-0.14338225448123057	0.14600912231978305	-0.0009448866684693268	0.03725855083287194	0.03727053019453779	-0.18789711455945832	0.1871318297284052	0.265186061770356
387	-0.10321019593861847	0.1417563325197693	0.17534880197806718	-0.09690225849600755	0.018777836319514168	0.09870488761185808	0.02840120626995261	-0.056524749522241985	0.06325880038493135
388	-0.13635901909642373	-0.07756884830968905	0.15687800456734016	-0.23760129484991122	0.046301875894411974	0.24207073145197866	-0.19744440394525187	-0.01300896390212388	0.19787249882462835
389	0.07257741366669498	-0.004043566026178008	0.07268996767611488	0.03221502742329133	-0.006373528643605284	0.032839455830666095	0.06909781190109464	-0.05558634231225971	0.08868116519969034
390	-0.044449194053827114	-0.05962237055877718	0.07436772097545358	-0.041478821126142686	0.06868932038834952	0.08024160602472928	-0.16191419974414875	-0.07407307976432857	0.17805344485451743
391	-0.02874392056457931	0.09510176636408305	0.09935068663573234	-0.05147255362440953	0.15809004777569627	0.1662584944667178	-0.0979893315347826	0.16954307308814173	0.1958232946480181
392	-0.07698960898249214	-0.0845144505372723	0.11432450411392163	0.1629214361190673	-0.021952528022125502	0.16439375849971166	0.058132864775938584	-0.0193681168848004	0.0612744148786494
393	0.050719360542654156	-0.014402633309608955	0.05272465628249084	-0.09159920788048663	-0.02566309265847691	0.09512628032846746	0.02406001529384162	-0.17008533268450368	0.17177865039153783
394	-0.17200661583226637	0.021085898555494455	0.17329423247171694	0.05396763905239226	0.18040060318289994	0.18829998325449585	-0.09713914106451425	-0.14953328615557002	0.1783149359847211
395	0.09366212479044553	-0.011931521069655697	0.09441903841544155	-0.023484897297050288	-0.04027359654534238	0.046620842761044265	-0.03701083422844527	-0.007732164249665971	0.03780989571883621
396	-0.006873986450012299	0.08936591978861395	0.08962990187085969	-0.09439495765155499	-0.08773467327471302	0.12887117957347757	-0.025040675374484657	0.13177579954873203	0.13413387629498347
397	-0.09356344074540482	-0.13871231130134942	0.16731772993523833	-0.05529911267012379	-0.09335761587098616	0.10850638830602397	-0.12622967040406619	-0.08429243561258998	0.1517865092550119
398	-0.02171104237699457	0.133394681547	0.13514995533155455	0.09204417930303833	0.08051302439244647	0.12228850330422951	-0.08036324414677945	0.07789496391502242	0.11191906188454907
399	-0.023805347163479543	0.03862095706631367	0.04536819236306233	0.07663682578866607	-0.07555789554572065	0.10762062370317496	-0.08556828579405237	-0.10189704554763745	0.1330599091577547
400	0.040551270168747884	0.06289398180562157	0.07483353833452377	0.09292827034913091	0.0090660313688405	0.0933694615753029	-0.003322906645978795	0.08290850788725108	0.08297507088679265
401	-0.004258375287567099	0.04472087931628491	0.044923165593171215	0.020523345443771827	0.07420878329010568	0.07699448828067017	0.16415914374744545	0.07723902183869828	0.1814224103315061
402	-0.1199179992639501	0.12674181883957808	0.17448156117548114	0.038511259075597375	0.12357191124840589	0.12943389944358347	-0.09708231099324473	-0.0028062452363302255	0.09712286095516086
403	-0.09611268696784188	0.005569492830192379	0.09627392090573608	-0.07337053890783451	-0.05818366043916387	0.0936406659615681	-0.00069634181878281	-0.03989220304188794	0.03989828010658854
404	-0.07589590547196429	0.01941133721769894	0.07833893336003855	0.1771148513073188	-0.048659024835504494	0.1836773563930946	-0.06768989013356436	0.03190642718360477	0.07483275567501631
405	-0.08784114271440276	-0.0006573447810690506	0.08784360224588511	-0.007058542277204222	0.05919172857233503	0.059611104254661006	-0.007829326356270231	0.012732524538603227	0.014947091098910216
406	-0.05537115577172432	-0.1179905118786111	0.13033697013845774	-0.058967439593523276	-0.1186387731511434	0.13248515927085674	0.1662543939591199	0.032406457492513994	0.1693832990525582
407	0.0010696186655803695	0.012609927377294921	0.012655210490166092	-0.02320502994786873	-0.07786713610466861	0.08125124183681423	0.037349017245584426	-0.046843266963629906	0.059910272483413594
408	-0.013710491488350351	0.017278732611324017	0.022057474413580528	0.1359617028924337	0.000669534955913668	0.13596335142407898	-0.11444145073975623	0.020715098434666346	0.11630116487197352
409	0.007816975530614792	-0.02325726020151825	0.024535795453324006	0.03140112675456346	-0.05484429913310188	0.06319753087627174	-0.03310692115669251	-0.023485408796695164	0.04059104155873979
410	-0.03575124731120934	0.001015353407506134	0.03576566267873962	0.014910190763665693	0.024264160627650345	0.028479172733303172	0.08614163468455933	-0.034776328948027554	0.09289657841508209
411	0.016935142877383135	-0.010543460935632123	0.019949025860391812	-0.02465928145804429	-0.017236023914801023	0.030085888426613562	0.009502465554485025	-0.06593539010950893	0.06661660844344526
412	0.016709066537907272	0.017066122173523164	0.023883999468469082	-0.024907230442798568	0.029874201341428527	0.03889521865369678	-0.0399850641503715	0.06737061246954004	0.0783428668075803
413	-0.015444146249651331	0.06240452726496398	0.06428722016500832	0.01576023015397704	-0.0809956920757702	0.08251476831052312	0.08333174849515129	-0.06683991639231025	0.1068258149072132
414	-0.09483073761841995	-0.05505295440465619	0.10965261777967164	0.00281933894344484	0.04119694187145129	0.04129330080821538	-0.09901183014090377	-0.1062312957469585	0.1452185618436188
415	-0.05377100941510752	-0.1561649690577669	0.1651630074027864	0.12653727059552894	0.023814166071052252	0.12875867099122207	0.0915986034967382	-0.005943196841655802	0.09179120737440666
416	-0.19753223922920923	0.1046342469761266	0.2235336913647842	0.1067255136327831	0.08778215155522298	0.13818842712704094	-0.028143387442793374	-0.049698844949496085	0.057114144010649695
417	0.022287442391597974	-0.1653190257119703	0.16681459873378557	-0.05974305247330918	-0.09669457031478482	0.113662096792156	-0.09684262145851605	-0.01978775363852446	0.09884355580925026
418	-0.18269619544067	-0.14256348017554796	0.23173744994769263	-0.10976951820722428	-0.03495984885753462	0.11520216213069877	-0.1414860694203695	0.15913414788821714	0.2129365747450038
419	0.02709583630420441	0.07356718751498757	0.07839844018786078	0.21541514879919818	-0.07267561485679042	0.22734430128550226	-0.1802212205411106	-0.07292119620330184	0.19441499219208397
420	-0.037855648293274244	-0.022212103430437703	0.04389108846347445	-0.08796495306877063	0.03850324623128007	0.09602256473734494	-0.0057552005793658125	0.05890800473747999	0.05918847316716066
421	-0.08553174660354855	0.019032096213483386	0.08762362902398489	-0.03237327404765801	-0.11886424295089183	0.12319390051805897	0.10270653775784426	0.05656736915587231	0.11725399844534182
422	-0.18016848199250576	-0.027050160930266496	0.18218779627032428	-0.051234302827464724	-0.07226413311745879	0.0885836255830284	-0.13733988972693234	-0.06017027286046702	0.1499423457409847
423	-0.16265432162784427	0.006845036921034618	0.16279828891811038	0.019998100233480184	0.09699791924980583	0.09903797429138064	0.2532740528754429	0.11600413373307895	0.2785762102246255
424	-0.05217293822921378	-0.0439923491065796	0.06824472333729935	0.016025832489941005	-0.014167458632634758	0.02139028263261301	-0.00668053424083173	0.024602860899546927	0.025493730644716953
425	-0.12055673777995192	-0.07065858133421603	0.13973747579052695	0.007240722389854475	0.03163387260196185	0.032451963831547886	-0.006157276480185714	0.0164617237716676	0.01757556267059847
426	0.013146678595171424	-0.058904686468973115	0.060353933145179214	0.026040619503066402	0.05301680359928948	0.059066871662456576	0.12991945172201314	-0.0631330044020055	0.14444666898399613
427	0.008215513446417726	-0.07994392604378865	0.08036495487762699	-0.0292675118924604	-0.02656935600054313	0.03952869755834245	0.15017168049059643	-0.04612845186116724	0.157096682627221
428	0.09429942636845876	-0.06731422154241011	0.11586020125686407	0.08246106594274955	0.04158741081494582	0.09235442671959782	0.12175564590319614	-0.17847925288943778	0.21605388453179072
429	-0.0030713358915318277	0.041932995078395874	0.04204532293137233	0.008171148133493181	-0.0026895805158066934	0.0086024127528558	-0.13746833481293155	-0.08700308983955807	0.1626870637692821
430	0.018164406627365032	-0.07275929897761058	0.07499240798799293	-0.0933096499118366	-0.04828417507980165	0.10506213556656104	-0.10574235254257065	-0.034546313311837655	0.11124249585781931
431	0.08514291886667123	0.042568926052564036	0.09519154425895834	-0.009812932131613616	0.030402615799488455	0.03194702935283592	0.11146084272212096	-0.06273927300674181	0.1279051829979531
432	0.007055608430754037	-0.10298654943739992	0.10322795636527028	-0.2188088735109216	-0.0008327146577304937	0.21881045802433594	0.09359407999517795	0.07269696836219228	0.11851034140191039
433	-0.09441976182852935	0.0688090042691833	0.11683223224895042	-0.01653507285148436	-0.1407720944152794	0.14173987159676785	-0.1455094319751451	-0.00927593134931726	0.14580479311780742
434	-0.007244624652508838	-0.059319550420297476	0.05976030160919499	0.0898794898946917	0.06373159053849502	0.11018184213515571	0.0558587124400768	-0.03174990220794546	0.06425147504670449
435	0.06917448046493523	0.02335544383772535	0.07301085881189763	-0.03176723727151628	-0.08395261219554036	0.08976189870050434	-0.109846785570227	-0.06207890575146353	0.12617490574361656
436	0.027195971679501538	-0.024737446965715285	0.03676359827293604	0.0846361584214938	-0.02188665743352034	0.08742027845963697	0.030720750448754518	-0.19118135248549376	0.19363386595923054
437	-0.07602404377281496	0.0642657112417563	0.09954766131346175	0.053973773658628786	-0.20942299513255513	0.21626640777809925	-0.09494886411072254	0.08128124971011401	0.12498771279751608
438	-0.016916868494879677	-0.11467520705619977	0.11591627820567456	-0.008876569730970896	-0.024003302205020772	0.025592030144838913	-0.006838431421485282	-0.07288071877583491	0.07320084230108757
439	0.0002757875003326529	-0.025989373833866725	0.02599083705889089	0.010544866120881834	0.056347531300650545	0.05732572271838459	0.15007088841843141	0.19851038382081113	0.24885265527091135
440	0.00026397986078919737	0.03703003234600918	0.0370309732644632	0.24104770834482378	-0.025968363576195464	0.2424424748370564	-0.03217672856250518	-0.024279964006936525	0.04030953377506703
441	-0.1383871407236073	0.08322518814039497	0.16148508494179775	-0.02729157358894169	-0.020070479581567675	0.033877044434170236	0.01543675624825317	0.0652936605140394	0.06709363268441061
442	0.04543992144721294	-0.10217124225688923	0.11182016457439521	0.2007160305674109	0.061507376331601346	0.20992875522408805	0.07574977779569082	-0.13563011626747673	0.1553497900701053
443	-0.02928905176559034	0.015081385399141327	0.03294384219979302	-0.12497795054388659	-0.052921027947977296	0.13572075493903193	-0.09022038046816674	0.11688953570787303	0.14765798525587057
444	-0.07673194310385623	0.09327734428862919	0.12078267280546863	0.03702087815905333	0.03917432071448156	0.05389965512977361	-0.08133838594132582	0.11063946100846593	0.13732087736314505
445	-0.031203033463934233	0.06875432570300684	0.07550355356025666	0.0018490764916033187	-0.0388319134398611	0.03887591266160404	0.08607383295448563	-0.025660625705332025	0.08981743945952725
446	0.04158777913094545	0.07261457666443634	0.08368046437012408	-0.023044198512292318	0.011016315790002099	0.025542010466268805	0.13208110466367468	-0.0013149085772642436	0.1320876496639377
447	0.008635230086629118	-0.06676627908793363	0.0673223827704937	0.010131129315705516	0.13182739881580013	0.13221612178456746	0.04987525498722545	0.1294423756860304	0.13871867099739743
448	0.01455256175789014	0.0433484668533168	0.04572599514773092	-0.05372814615132108	0.051889843671176585	0.07469450826584818	0.006573724491186172	0.019658673435712735	0.020728658782902924
449	0.10950641125659606	0.08723524311106451	0.14000586325916953	-0.0685435155913287	-0.02412166629434316	0.07266407857004979	0.06265136567828417	0.13977652748437713	0.15317529584415668
450	0.058023931892104474	-0.008268951185258333	0.05861017169334828	0.11263347772053235	0.03473028149470916	0.11786641911979592	-0.15079622445280402	-0.08194524354664351	0.17162320428525732
451	0.00661874599750999	0.046969505913085324	0.047433556521716894	0.10158875180811318	0.09575980968155845	0.13960736242827135	-0.1227453160110764	0.06905188487592402	0.1408352775677205
452	-0.12659701340503393	0.09533493926813143	0.15847887697839308	0.016966556279662818	-0.11717233654459164	0.11839434312208506	0.06924300488333014	-0.17197397060979597	0.18539050755788938
453	0.05861118352482709	-0.1703754965835841	0.18017513887960196	0.09651347273258705	-0.06965990019079585	0.11902668656018055	-0.06499014968106856	0.05275951212464812	0.08370953156719124
454	-0.04946215723182441	0.037294127896386135	0.06194640404073287	-0.04148465632988681	-0.032756085055696375	0.05285771295643459	0.048097941266289246	-0.14742563811348622	0.15507330759103582
455	-0.07346469625437861	-0.07002386797373815	0.1014909044286808	-0.04916888342020517	0.03061965696690017	0.05792359182198878	0.12609882882118303	0.1968138419757277	0.23374473902811319
456	-0.2089852826837953	-0.04129148149457074	0.21302543233717963	0.01691374964102237	-0.041951153514789875	0.045232446408973406	0.13376044046521504	-0.03419213394554219	0.13806142639129235
457	0.11781696657106568	0.09585270877822782	0.15188344015109534	0.04079047042326812	-0.10907299147385169	0.11645076189706287	0.19716830756934478	0.00885547038200941	0.19736707138083187
458	0.06396665851522543	-0.07632931195565616	0.0995886402418837	0.00872861976138372	0.018049076117312043	0.020048889037234518	0.12606568948074254	-0.006026536950332917	0.12620965577905968
459	-0.04895270875138072	0.06624844806787507	0.0823724745621949	0.0011859833374330236	0.010157032394682523	0.010226038506836307	0.02452095967068738	0.09369083215921489	0.09684652546094595
460	-0.07351583698162058	-0.02455710519935471	0.07750890079778185	0.006588227878355567	-0.09386180326711668	0.09409273542166822	-0.022299657206145324	-0.0731810427241452	0.07650320075464002
461	-0.001745098135789396	-0.10113054399487774	0.10114559949005908	0.07236785362754425	-0.16465979530768038	0.17986093080328722	-0.027052487663253615	-0.0031202130913307257	0.027231834651851878
462	-0.15272225198289494	-0.02855244036486379	0.15536836261451673	-0.012132571449350605	-0.020122969448546565	0.023497514536664	-0.001833946857362909	0.07143218868658929	0.07145572714368055
463	-0.14233258468910975	0.09393648900061069	0.17053629710429524	-0.008170309314139318	-0.02607312045138697	0.027323278799610513	-0.04163118400612907	-0.03517225090655279	0.054499933170469854
464	-0.01435270586222319	0.09382767989898434	0.09491909018102611	-0.11569371926800831	0.09267108531454353	0.14823281260044996	0.023982589771490752	0.08803432635295685	0.09124257355295569
465	0.061446637094127475	0.042475041553299384	0.07469818180606481	0.002783832884589599	-0.11963397225422827	0.11966635718887236	-0.007381598115102017	-0.09766593812660844	0.0979444917332434
466	-0.1450889968802688	-0.0015987691756260932	0.1450978052163422	-0.09105788681375546	0.058823916827398036	0.10840568223992385	0.1668419825982587	-0.12794027070757924	0.21024975630436843
467	0.06584619213142057	-0.09620050632265228	0.11657726379934731	-0.053832802731675	-0.09745066221186813	0.11133104785044941	-0.0648672429505162	-0.018316427896706712	0.06740364039795291
468	-0.0818108429311278	0.08053016541702095	0.11479599977000252	-0.03912726705278131	0.08091516127297631	0.08987884262078273	-0.04268373887946038	-0.14564788290868996	0.15177353972452978
469	-0.005526234478860321	-0.08362140817431137	0.08380381359204443	0.02885979213487742	0.13949624321130927	0.14245030527217933	-0.12930389487391974	0.0516223274535338	0.13922773402338184
470	-0.10395281311454335	0.025323705529408692	0.10699288488571275	-0.07158418647688587	-0.11173814999568714	0.1327015821986168	0.17727203287786347	0.1055039353260403	0.2062921569278183
471	-0.053208822795785767	-0.0493124443230274	0.07254581992385921	-0.035692685916017285	0.12498420984385522	0.12998084681287583	0.06197498032500498	-0.025373522213285593	0.06696800591172514
472	0.008216637260808799	0.01986976448677668	0.021501643393835812	-0.032507841760299624	0.018964270514130063	0.03763513427697294	-0.02711958204418155	-0.1787852347104253	0.18083039534523213
473	0.041771129834639445	0.08100440651523684	0.09114022801457132	-0.03323140136392587	-0.05361697783675942	0.06308015812407167	-0.050094161289247756	-0.11026866732565502	0.12111401235632956
474	-0.028421775994348232	-0.08999076793869744	0.09437232467662013	-0.014546826573549313	0.04112074540071409	0.043617953478714125	-0.10560948132665705	-0.006143818657283454	0.10578803833032877
475	-0.07951768791606785	0.001754201823229208	0.07953703486775066	0.002770549724379221	-0.0398381906036072	0.0399344134343375	-0.1564011807109303	-0.04399513660005714	0.16247123244510323
476	-0.10148339087798956	-0.0002844492792466117	0.10148378952072729	0.046380087860020895	0.12070516527383973	0.1293091237062885	0.0020844325921414793	-0.06779079310779595	0.06782283162339343
477	-0.06823337572652244	-0.03376161032278223	0.0761291001826777	-0.04657978233069524	-0.03995972508908567	0.06137145713742058	0.05569550562742181	-0.08130122046549158	0.09854885994405335
478	-0.1509869206991324	0.0014456722967284114	0.15099384156513013	-0.12906044236580894	-0.033237717751634435	0.13327169116131005	0.11616953812162151	-0.05801350975282718	0.12984963958838025
479	-0.03181460478093025	0.04003743136198737	0.0511386838648849	-0.007679366091696003	0.07636774066319531	0.07675287927870422	-0.14937708355173496	-0.10214156620190797	0.18095969892934935
480	0.05849617115319981	0.04577492135570433	0.07427748962307061	-0.022711514489671094	-0.027459625107669906	0.035634869179896195	-0.04884241357852499	0.03290298907795636	0.05889132410160088
481	0.10453670293215617	0.03153964131219643	0.10919098513168511	-0.08142844892174651	0.18424109278666922	0.2014332955720765	0.11511020962624562	-0.009770534626013008	0.1155241260822878
482	-0.08476098063787489	0.11310105358427514	0.141337440759932	0.05973136129474047	0.0555256525441923	0.08155325629661386	-0.09176649091227679	0.09288831897032353	0.13057307783569147
483	-0.06613412169694556	0.02880420401904953	0.07213462567863949	-0.11528587511888942	0.0329270655090214	0.11989589085937664	0.02589912826629549	-0.24133645630616102	0.24272216624645057
484	0.006966520866000935	0.010655262137555065	0.012730554748181279	-0.20295113125733585	0.0018924744127254583	0.20295995451821325	0.006340824777792906	0.03994703416633634	0.040447145728087115
485	-0.14612410248046015	-0.12148883707231635	0.1900310260428645	0.10692180149481566	0.011033882562305359	0.10748961903037665	-0.06231320430338603	-0.06883062692795007	0.09284713584085495
486	-0.10487738638536806	0.060633793174465406	0.12114339870479793	-0.10574552349770804	0.022946312763083114	0.10820651093730706	0.09519208030131435	-0.03539475368506923	0.10155944436889462
487	-0.13151974794387267	0.02930513537755211	0.13474507433934813	-0.10822664642850005	0.19207555862704445	0.22046774643709394	0.11192502340534526	0.010585420677960115	0.11242447240354952
488	0.05853070363127175	0.05930001643067969	0.08332067700307438	-0.03284978370213372	0.06832185280673173	0.0758088639950612	-0.15027458240383593	0.05490923219330601	0.1599921057324569
489	0.004067532960987106	-0.07500922446415748	0.07511942877247588	0.052186403578339625	0.00674292421406592	0.05262022182961581	-0.06659129132487376	0.03171035147384832	0.07375599277963252
490	-0.047416567736122205	-0.12909302186427887	0.1375257764563627	-0.009060609313562201	0.053422671581782794	0.05418557446468602	0.021378061384777193	0.07300465325933042	0.07607036812114402
491	0.01977036213102418	-0.07401820762235163	0.0766130685876593	-0.07345267414849851	-0.030718680324274904	0.07961741430384747	0.05634857345803244	0.02150268734461939	0.060311916681496144
492	-0.025068166170122766	-0.10931005032445108	0.1121476707607738	0.1310573558863982	0.10102671138672395	0.16547636370657426	-0.03116098424896719	-0.053450243063391356	0.06187031132053561
493	-0.08937519978761561	-0.09069799697677317	0.12733441401551648	-0.004583886926657272	-0.10287197506237457	0.10297405145273344	0.04748464708386503	-0.001072935637806827	0.04749676725380464
494	-0.09492753959763202	0.13885339109315836	0.16820077880952153	0.06316613170678585	0.002323454819185806	0.06320884935747378	-0.06809884532851937	-0.20689056166763173	0.2178099107989022
495	-0.11930813781785815	0.03297204997595625	0.12378040163605056	0.002011953617981668	-0.0714446593892497	0.07147298309576014	0.08047685901705326	-0.0051087307557774585	0.08063884899467312
496	-0.12205192089019974	-0.05952221905897913	0.13579236338871445	0.07106116922762513	0.004254570768032085	0.07118842001630159	0.07174921746588359	-0.11821339471731919	0.13828361037216
497	-0.017098144872223678	-0.03838065035119419	0.04201691182669392	0.061003112191831736	0.10187977196839804	0.11874707420994418	-0.04550197323509571	-0.06087006135811894	0.07599732849270775
498	0.008917926904006857	0.02119465917747438	0.022994412319398562	-0.002131205488279452	0.00528972893355985	0.005702917588727079	-0.07826916760307719	-0.02118404788659348	0.08108530373711424
499	0.0803957506609868	0.11454500223943741	0.139942967891839	0.044933308187976376	-0.034431611462065845	0.0566086393811963	0.21643208777059075	0.07256820368819361	0.2282739424535088
500	-0.13107967098357448	0.034021167873036134	0.13542274553636638	-0.05948972655610934	0.05323180861923163	0.0798288983676661	0.05302863767171765	-0.20143158419149745	0.20829478995696132
501	-0.04482957471447654	0.03165583999707222	0.054879713692776055	-0.01727260457308774	-0.007026452908084567	0.01864708849144503	0.05255044582667709	0.019371084146244746	0.05600703757192857
502	-0.04771148398630308	-0.017125952726786766	0.05069205027393734	0.03834962526934899	0.015979499246669263	0.04154561534595191	0.10634641624726857	0.14518227750477075	0.1799651464870617
503	-0.12042888898087126	0.06612003029452136	0.1373862282301812	0.10484025159141432	-0.09570817621515264	0.14195609655165137	0.006833453885432707	-0.10149197511124153	0.10172176317772517
504	-0.20110903903405006	-0.15570873849681166	0.2543424007621764	0.025420982501542958	-0.027720754876308717	0.03761205394891572	0.008831951134485934	-0.12285074734793744	0.12316781026221382
505	-0.011490037061925997	0.1517209359154499	0.15215539210538842	0.03967386945355725	-0.019150465662757896	0.04405401516908955	-0.2119562097786148	-0.04404343855106013	0.21648385469387124
506	-0.15705991058911475	0.08316174774397668	0.1777180120361848	0.12164342608851747	0.09845723833349057	0.15649584943636805	0.09260811530741143	0.015437457572478623	0.09388598466806902
507	0.11343148918138185	0.09979425693502139	0.15108142326281881	0.18959248181860885	-0.005088107099634693	0.18966074447812567	0.0417411589538712	-0.002662088928346835	0.041825961653915
508	-0.03968626048870963	0.08259404922850026	0.09163392515623044	0.025367440547058646	0.21489236397309483	0.2163844613965005	0.07471891213689362	-0.1395275938058834	0.15827465136331978
509	-0.026600515147427988	0.03687531580208192	0.04546841015047501	-0.11570664155493264	-0.13736958253209008	0.17960631699626373	0.09982784819218157	-0.003938142062275412	0.09990549653339358
510	-0.07935520857598989	-0.010158881710410742	0.08000282498602769	-0.17871742769755292	0.12230232935963212	0.21655894977955076	0.11123940938932099	-0.03021376430029576	0.11526958729204673
511	0.04996142806637544	-0.0680487265665009	0.08442021962630761	-0.11379384353101014	-0.09501313053390756	0.14824484409048896	0.022637864282193557	-0.018712584954012852	0.029370627077407847
512	-0.13428836947309072	0.072003497855243	0.15237411157782452	0.011050323996104311	-0.028610854250390564	0.030670680484070952	0.04020785417579733	-0.03723083143609574	0.054797868086679774
513	0.12658967426071083	-0.027422348234932867	0.1295257920730493	-0.09024124471430121	0.03560700422855903	0.09701206624806534	0.12638118574015816	0.019095454061211135	0.12781565035195094
514	-0.06409226536230661	-0.07586103446340692	0.09931120293869437	-0.01851460039644248	-0.038633414301400854	0.042840764797370645	-0.03537039072764976	0.05607813107212982	0.06630099037548069
515	-0.12058649082408765	-0.013291168466549276	0.12131676276786307	0.11603196411175334	-0.09283399972818857	0.14859868169389837	-0.1185595783501964	-0.05098404098782402	0.12905714259204903
516	-0.030982613424408292	-0.12265367628747567	0.12650631067831833	-0.08642520468692957	-0.1407229907428723	0.1651431988572227	0.0339040628734213	0.071718741241883	0.07932883034965961
517	-0.031690907549781974	-0.049049200673491576	0.058396384374696304	0.04562044999216759	0.06937094614251205	0.0830274269515512	-0.07340017828819716	-0.027242992447349876	0.07829282732297699
518	-0.008243621133596973	0.025506210066493257	0.026805298755103787	-0.04543699543699544	0.058345531678865005	0.07395080541299726	0.010647287437911417	-0.053819564993211076	0.05486264946066657
519	-0.09863385672053575	0.02447714591530578	0.10162562847887507	-0.06995864135911736	-0.02072845765146768	0.07296492621405366	0.027819833829692553	-0.05176992405459462	0.05877132116032616
520	-0.15165316949211852	0.03491475363799165	0.1556204480092731	0.04373682272701163	-0.03800764811513794	0.057943860567778796	-0.10644238821439704	0.04336475885403562	0.11493687101732443
521	0.13064085146458126	0.0075626454611611655	0.13085956471638596	0.12870355371454578	-0.026466623984037724	0.13139667775048733	0.0569945234194738	-0.012699700834480153	0.058392277752269975
522	-0.1018504443874551	-0.03385157381287286	0.10732866379271877	-0.06857149271994521	-0.015330201282008104	0.07026424898330859	-0.13921049516490322	0.10974781919833912	0.17726856964179769
523	0.013181048952608049	0.041659933900336656	0.04369542474986905	0.05683060673735751	-0.07202048301057039	0.09174239933210838	0.0903961687822537	0.0019884387708415854	0.09041803591792451
524	-0.1253877250106351	-0.019580601611989653	0.12690737387098552	-0.031307143717549966	0.13896701434467792	0.14244988004075415	0.05134294696124939	0.06658663709919593	0.08408256919746021
525	-0.06321621486445933	-0.05678313494048215	0.0849741974687522	-0.11755044215072571	-0.10065528022415228	0.15475655684601455	-0.07545374595005144	0.03166121417344017	0.08182725866623759
526	-0.016681322084092592	0.06442362648011389	0.06654825433715347	0.02511834186483995	0.06976536483120607	0.07414942500161588	-0.08130960034675606	0.004324816300278507	0.081424536502091
527	-0.04945734098641664	0.032777238137288	0.05933275585505172	0.10210874128179998	-0.004149715400656296	0.10219302903848192	0.0028332898026193053	-0.21269308981008175	0.2127119601340393
528	0.014269203538894803	0.04088855208437128	0.04330685697658918	0.11050221737533239	0.007481704206391523	0.11075520729382049	0.07224495925494762	-0.11675227008149011	0.13729685614365045
529	-0.1079031647339012	0.0180052889644054	0.10939507936960949	0.006257899173832407	0.031228505592086776	0.03184934636040193	0.044704530814328	0.08097820753422585	0.09249846036981023
530	0.03798479679423161	-0.07796630948770956	0.08672710189227113	0.07284740916134538	0.058016024343499686	0.09312681730922633	0.07327970395606571	-0.036091754890402214	0.08168555431015635
531	-0.05065168714445282	-0.030533080499779205	0.0591427291844528	-0.04257957247397216	-0.02126229829866802	0.047593122622998675	0.004039480804300408	-0.13296511281421708	0.13302645838653973
532	0.12333861402328515	-0.1697410409536936	0.20982000546475166	-0.14432735218561854	0.02848047855273664	0.14711057829913	-0.037197579716922835	0.0008545864945878031	0.03720739516377841
533	-0.04070218677158426	-0.011137261814546986	0.042198419504937565	0.07010884535591211	0.11004654838765916	0.13048177270859176	-0.027018667552811834	-0.15431071400990828	0.15665824221718141
534	0.020742445330884464	0.00018561773845737571	0.02074327583217175	0.08092396653543307	0.04902129563350036	0.09461382449417703	-0.04764213293873016	0.029245570330548032	0.055902381120223034
535	0.03791081124999736	-0.09662434657454169	0.10379544287005124	-0.06516946739782385	0.1274429266393364	0.14313895008457797	-0.019853867828433597	-0.07217908466758678	0.07485984458439365
536	0.07481087000869685	-0.14769017683627342	0.1655568017490911	0.11209478372961461	-0.06043803768588332	0.12734989964153612	-0.04469444664078399	-0.08610874549953239	0.09701705835588464
537	-0.0027681540946965307	-0.039090928243575955	0.039188816619494776	-0.04512713379904611	0.08144936045465916	0.09311528619614506	-0.08868227081451314	-0.06544927469712111	0.11021865865268851
538	-0.11576336053725732	0.08400298117385858	0.1430302642414348	0.02697549042767078	-0.012597458227688626	0.029772017694669566	0.016478079523018788	-0.026068849343845752	0.030840103937552772
539	-0.22485124258112918	0.04237462495107468	0.22880928768304412	0.030731046407583857	-0.18331430920654881	0.18587235720563525	0.043464265481799644	0.022007886721764826	0.048718471361798625
540	-0.08968649046062646	0.08374820014304057	0.1227087103605234	0.056619035348684676	-0.1513749443650589	0.16161710597996823	-0.03303779048034315	-0.20687959514712911	0.2095009844560715
541	0.024111023850443815	-0.09567561232860658	0.09866693603011338	-0.13279691996946522	0.13786171156007151	0.19141805940832465	0.18403586850780354	0.09704353311119522	0.2080544357040368
542	-0.0014098322183400316	0.019894872060115455	0.019944762750462388	0.052541780014404536	0.05046355975356329	0.07285059718412425	0.18377112315528119	-0.060082770227987636	0.19334364479864002
543	-0.11516372903188536	0.037140223561920385	0.12100446558189057	-0.04745124292288308	-0.06116781216371866	0.07741525495548296	0.026002044727341172	-0.10339602262033092	0.1066154014376283
544	-0.10893281004361978	0.031122473042091977	0.11329150644357719	-0.12110120958098905	-0.07838626036828658	0.14425639942998525	0.07592212635242362	-0.16422693274790356	0.18092720831775916
545	-0.08428245377426999	-0.1705108471857568	0.19020378813845024	0.09516666328812849	0.13427797260681248	0.164582100268504	0.15534241311556904	0.1270964766740447	0.20071068655037805
546	-0.052085378965016874	-0.06661148160121899	0.08455753179367854	0.028622019080486186	0.023739337407247638	0.03718569774495111	0.16278736790719672	0.021095664719099166	0.16414857361577548
547	-0.12611199900659184	0.049831281380083386	0.1356001213031156	-0.04980666794580124	-0.12915460951806645	0.13842549379224742	-0.04337424038170729	-0.16756079098438037	0.17308363124224466
548	0.048195220211790776	0.11351530558949102	0.12332276292047036	-0.11562789320166052	0.04637584493932366	0.12458141386294669	0.24387802151457613	0.03728454146832644	0.24671162601378843
549	-0.02265708357128486	0.05442381520464509	0.0589516335429778	0.04856126772020297	0.03910866905424649	0.06235130085080667	0.009363256498642211	0.1405784545895089	0.14088993032517966
550	-0.073824280571115	0.07779260506581157	0.10724604330588629	0.02638192029539596	0.0676073990837583	0.072572488791161	-0.17991803932926345	-0.07502290748295906	0.19493316168185193
551	-0.064332135584911	-0.011248982808075675	0.0653082175773597	0.12266468353238422	0.07306794730853054	0.14277797277585283	0.042772948989252726	0.1302007551650546	0.13704656803724677
552	0.05907335343221685	-0.10978418519444687	0.12466847398013746	-0.026546507720944728	-0.017898704680092137	0.032016881506532306	0.03408173434512839	-0.24479964397734197	0.24716073779507391
553	0.028822742613168296	-0.07694312476686244	0.08216443841853911	0.11862293711952299	-0.00873448106997295	0.11894407244761726	0.08907398744421469	0.013613460512897281	0.09010827679158187
554	-0.11726464677780436	0.020625506179745623	0.1190647256289366	0.018187379812835438	-0.032907235931861414	0.037598762760648455	0.021155645950065666	-0.021134913066213117	0.029903944654190953
555	-0.07117989221024013	0.006968238657961503	0.07152016082934735	0.05557333475947269	0.10782854239644891	0.12130700759490855	-0.006534697064539134	0.0024035359009982613	0.006962704255724489
556	0.043455254224828106	-0.025283898713403117	0.05027558705668258	-0.056424235468156204	-0.10685815033029818	0.12084021946429319	0.0955914827667246	0.011030693629012964	0.09622581659553821
557	-0.09781795201810488	0.03753988289620686	0.10477401655409224	-0.024586742147992502	0.024409339369913855	0.03464568859075393	-0.017013359010645383	0.0409131494098595	0.044309594665925295
558	-0.07215148779620835	-0.045298364202565354	0.0851925993888827	-0.055463692662602565	-0.05819396719535522	0.08039128697629933	0.042811644976266224	-0.11646176747645524	0.12408134521076804
559	-0.014320210534255905	0.1037713500532095	0.10475476849103892	-0.12723857183019396	-0.08102771998875456	0.15084808771729077	-0.07224333672524173	0.10409561531195671	0.12670831396704613
560	-0.032833667571015725	-0.09110516318511437	0.09684110947913747	-0.016507812827460056	-0.042749530607002796	0.045826087018918854	-0.1678983290185926	-0.029653950662187897	0.1704969374420287
561	0.027723404954856062	-0.03795325563464009	0.04700039144048991	0.12633179308855866	0.11841382529499248	0.17315182923077482	0.17167227637968824	-0.030126506940424746	0.1742956594348107
562	-0.060434280958595765	-0.27425334316896477	0.2808330439145943	0.01080467718395997	0.01972087474227998	0.022486750535599436	-0.06994637690043848	0.2336565736055927	0.2439013940726948
563	-0.07633120092877478	0.08116893280052936	0.11142193629266116	-0.011843196835702506	0.05681209508817274	0.058033399517836065	0.11415852594853902	0.10299825556040122	0.153755681830718
564	-0.033796001970494434	0.14930171899712202	0.15307897649476643	0.002919411590892756	-0.010827213578952532	0.011213898426563932	-0.029940211920715398	-0.03727317313553444	0.04780905484789335
565	0.022339042456938466	-0.0300781216969246	0.03746633452458228	-0.032186296684043846	-0.002855431171964979	0.03231270928614809	-0.017334019322128132	0.029230500929985172	0.033983678589549066
566	0.07752262637816379	0.026822151153695233	0.08203161215702183	-0.002976331608676085	0.0747862785664528	0.07484548090341782	-0.10758705715403943	0.0476527170949275	0.11766799188222658
567	-0.11692810620856213	0.009908734992771218	0.11734719873383324	0.07116026435021644	0.10661130929509317	0.12817860387758445	0.09348885904658519	-0.16314992794175448	0.18803740519702974
568	-0.07884229850489269	0.1589413662753545	0.17742171779974117	-0.02170104900564258	-0.15099543837482193	0.15254690405888263	-0.05035393297776109	-0.10312986036909373	0.11476622615594549
569	-0.12709583865379806	0.029933027085091615	0.13057311481920425	-0.06407449330924994	-0.018174172748031504	0.06660211143734414	-0.1827459181288804	-0.09236947288028197	0.20476374218339685
570	-0.07859499078671542	0.020088379760860205	0.08112160981008956	-0.09805946723534115	0.06387086247943304	0.11702626281457335	0.003931835494913456	0.07657410443083748	0.07667498157641686
571	-0.11303607542231739	-0.13715816827266236	0.17773440148376393	0.08744062262841859	0.010007929310786081	0.08801148297088966	0.08585964128563893	-0.005543361890549989	0.0860384034181725
572	-0.058308285628916705	-0.10094727812746726	0.11657705234876874	0.0058369897211603084	-0.05274744681554275	0.0530694224065369	-0.022938087264575233	0.017594550461508655	0.028908892287665452
573	-0.017764814735703637	0.000277294717198566	0.01776697877958037	-0.07857302281461641	0.08139642750029642	0.1131331000372448	0.11647674532951813	-0.17404341767263812	0.20942288183894756
574	-0.04299106617937029	0.050805389034670266	0.06655388287848568	0.22672936770970498	0.012610564394204446	0.22707979328065056	-0.035763424306243276	0.06999792424353812	0.07860491025700936
575	0.037516881842302965	-0.07041231864233076	0.07978352611760427	-0.10374848951252152	0.15047325654603633	0.18277294660780366	0.09477740517353747	0.058713725397258006	0.11149017033556595
576	0.05246244319641171	-0.01992092251139963	0.05611729768834128	0.04721125370187562	0.0864589932862833	0.09850918736940452	0.18184978074139163	-0.1434189175422307	0.23159950057087209
577	-0.06685638380597508	-0.10258024896513082	0.1224437974474823	0.0316386015868518	0.04841280579956551	0.05783425348146187	-0.015590301794750445	-0.15439416554418922	0.15517930230587423
578	0.0481651311866196	0.06745867023327776	0.08288879328272544	-0.06962618696036191	-0.04616958196771078	0.08354302011366621	0.1568087286331314	0.08816168556805204	0.1798929130836985
579	-0.17579239745070832	0.0012749885303985889	0.17579702101349856	-0.1749584456133477	-0.018218416509875098	0.1759044297099025	0.026222672295349216	0.1877972779333203	0.18961921353458364
580	0.01686527430119647	0.03736997557400574	0.04099942135757995	-0.05518359425454474	-0.08910942352254124	0.10481277801570689	0.07572124919567383	-0.08970528607568157	0.11739142187431416
581	0.01926470299695443	0.02234269640875607	0.029501268860418636	-0.025557890627071138	0.08061174321389925	0.08456629894520017	0.02221597219928447	-0.16485254410169012	0.1663427507213917
582	-0.0004216216369356647	0.03205976136815967	0.032062533645800285	-0.0665092401138635	-0.1859846977087444	0.1975190795906476	0.11254495545164817	-0.11357945425361154	0.15989577676149458
583	-0.12299682533979642	0.08118672011992051	0.1473753797874621	0.2629799226987603	-0.05911301866000349	0.2695418125592834	0.08414385589662456	-0.012843708293191682	0.08511844293613764
584	-0.07238224422360444	0.000704478600664022	0.07238567240099598	0.12083275454014115	0.04847936394778019	0.13019525067581894	0.047362700487047805	-0.012239525584657813	0.0489186200128672
585	-0.16445049878788742	0.08363551337191197	0.18449624833195993	-0.04345307129696096	-0.004820171419687131	0.043719600383054065	0.10747654237873677	0.07517128437258475	0.13115612511778624
586	-0.1273055699546388	0.010343999724121472	0.1277251207545644	0.04725073398439899	0.07146502057613169	0.08567310562837888	0.026378927536808736	-0.15909467830339696	0.1612667494632839
587	-0.06459231864263316	-0.007201710174480118	0.0649925553972812	0.08019145482927233	0.043615508668189765	0.09128516869689271	-0.10076161684301697	0.019768620886373763	0.10268252918860217
588	0.15052958341227218	0.04984851794465284	0.15856869244447525	-0.06344812762122037	0.07207504170747853	0.09602331245990964	0.008678535099006731	0.09325869703960887	0.09366163326031766
589	-0.04980907092543929	0.03429019050564835	0.06047115602805273	0.08677616406966604	0.1470474268826605	0.1707426379187606	-0.0038071594094864604	-0.004097027754691953	0.005592861449379689
590	-0.037731702421598574	-0.040792597907017954	0.05556723325518118	-0.022752390635470958	0.02103996732909274	0.030989538635454974	-0.08693759735628406	0.08715873792680334	0.12310479857047228
591	-0.10940293434345205	0.12655210889979393	0.16728549940130194	-0.02126003814793401	0.11952201611290923	0.12139811183764822	-0.21943594889756218	-0.09415421721365895	0.23878264653799783
592	-0.17782444118025387	-0.04374489105763924	0.1831260423170727	0.08421864570199511	-0.04715419417043684	0.09652097342930935	-0.004799555756749847	0.14370588938952908	0.14378601594278115
593	-0.03144024466295074	-0.11780702271329946	0.12193024065029175	-0.04824644536685911	-0.023327572584969508	0.05359006562082512	-0.025652854465689687	0.13671332562664693	0.1390992535786424
594	-0.10657673473159014	0.05158040338929622	0.1184024425417409	-0.06761470850977155	-0.15785126364613317	0.1717229461706921	0.08677069100106359	0.10327757321230668	0.13489036268549887
595	-0.11553639455062902	-0.0028179179680247793	0.11557075377202113	-0.056117988141559	-0.04716531137280671	0.07330617429623489	0.13027703310184094	-0.04824492454140137	0.13892328133838355
596	-0.10736369425291598	0.12990337572770103	0.16852848385090838	0.02728470169449186	0.07985188808859651	0.08438470819924157	0.09088158971739795	-0.009579944197747835	0.0913851119187005
597	-0.10951239800784147	-0.014385752887570203	0.11045322631580354	-0.13021782866211087	-0.14974235698171498	0.19844257702396992	-0.00021849300762142551	-0.08408603613012285	0.08408632000076294
598	-0.052121116906737125	0.08794031982704631	0.10222578284801223	-0.027899241629023318	0.0165878495524078	0.03245804116467818	0.042360133399615876	-0.05662083243106099	0.07071279634422287
599	-0.06488150912489073	0.005037097706633608	0.06507674376941007	0.021406244696458274	0.02551719196086788	0.03330697220661807	0.023568516521701277	-0.008631533065435378	0.025099369197121475
600	0.09031712131009675	-0.008595506930365324	0.09072521777947239	0.1472514961668363	-0.04310750782982209	0.153431614586662	0.21529266683492962	0.004028281681035437	0.2153303495706023
601	-0.08324939644466263	-0.015038468966029764	0.0845967940127925	-0.004648151080891439	-0.03667582966986601	0.03696920056538708	-0.026994468311408695	0.10767297815276865	0.11100527709844357
602	-0.06861504406930073	0.06953944051148625	0.0976921596612677	-0.0029442659484141625	0.00587156470929763	0.006568407273491841	-0.04101237293288742	-0.025993051241038657	0.04855567367883487
603	-0.021792317612427864	0.027960520704920958	0.035449905853348146	-0.02309739365500357	0.061178512143777876	0.0653934243007703	0.03339035611315108	-0.04719929461546302	0.0578159951359511
604	-0.060161580816137504	-0.11347501672412907	0.12843673628225694	-0.13188938092998204	-0.06554584471703034	0.14727887344002522	-0.1072703381611104	0.12736742364118295	0.16652142821328295
605	-0.0910878766410534	0.03598465798358363	0.09793822992668007	0.014886924510294051	-0.015477707585329273	0.02147510077909189	-0.06629784627006959	-0.054876928073113035	0.08606324218149931
606	-0.15555600929682664	0.1393682859087937	0.2088568676043708	0.08544098056622323	0.004456978285635005	0.08555714941228675	0.09524499574503643	-0.23224888568331195	0.25102022650697314
607	-0.06020835093709347	-0.024341661535223286	0.06494275947986483	0.009497835429331006	0.021446453155977947	0.023455473365809772	0.04854140106413507	-0.13914812741394478	0.14737187309685867
608	0.11724371621814535	0.03261019940905078	0.12169434702622407	0.12151381616240153	0.04403131576604067	0.1292453646613243	0.04260142099513708	-0.005120678870956375	0.042908069438094804
609	-0.08948499465049448	0.021588697826118657	0.09205235543660187	0.11248837156535749	0.06775493290437994	0.13131780027971438	-0.0823834510279073	-0.04944827454481609	0.09608415508671087
610	-0.04362567283846605	0.06307164779910622	0.07668919145944476	-0.03840932344253955	-0.09381235324963344	0.10137077364579808	0.03841231366165305	0.05874002386022812	0.07018472942130209
611	0.023790502199178117	0.123092925308206	0.12537087483072246	-0.018025711817995557	0.1442689496460861	0.14539070162335127	-0.0680942294739856	0.07880278807712227	0.10414750835417837
612	-0.08477808814173689	-0.053893277438525726	0.1004579990943181	0.08822811721472562	0.043275130226407645	0.09826971844555119	-0.19147797659659113	-0.035783387578507776	0.19479288064022873
613	-0.05488970262061858	0.05182354363828829	0.07548880134834247	0.06979682536137616	-0.0597776747977466	0.09189650284288076	-0.08023284164330123	0.03448149345620578	0.08732858792588723
614	-0.016946315631074335	-0.007362469762695143	0.01847656825480843	0.03644677388629009	0.04916818672500371	0.0612035776122866	0.17327728336902648	0.09407679476486816	0.19716860867029778
615	-0.08841951961933418	-0.01093774600703252	0.08909346630044304	0.061377351279074115	-0.09297699873039068	0.11140871394530112	-0.07291642483468529	0.15831354409933243	0.1742985463392153
616	0.11187403474252389	-0.01818580809819482	0.11334250423277144	0.05745022094662442	0.033264627939258815	0.06638571652662402	-0.07228193434227058	-0.08284582041728439	0.10994593213426884
617	-0.12276034584816264	-0.05472608795797514	0.13440627669846572	0.004068177602560354	-0.07158700666392104	0.07170250757195488	0.018092552149073276	0.0588644705374344	0.06158219170279195
618	-0.18952086594469114	-0.000540901298065148	0.18952163782175332	-0.14667023246148467	0.11539667696260403	0.18662408779232528	-0.05072819535964587	0.0456920280648121	0.06827233138777358
619	-0.04809902433221843	-0.03522766880174615	0.0596196678195783	-0.002813153534749041	-0.08111823790556848	0.08116700286270571	-0.21203715469199905	0.03831630352712496	0.21547133007864758
620	0.010269746142157461	0.06608524129087363	0.06687844796567387	-0.052350923627479395	-0.06488231808701962	0.08336866560642178	-0.033035109437643734	-0.06838371729415167	0.07594505412812316
621	-0.06099780950408609	0.060043937816085906	0.08559209795745613	0.08089880341436162	0.14962614818953085	0.170095857139176	0.04152339405814754	0.06875613426538862	0.08032184169469939
622	-0.0008835396869806747	0.038092027739400645	0.03810227315630576	-0.052325003834159806	-0.024879965236951077	0.057938922120080324	0.26724103235405916	-0.0412437723975177	0.2704049151462331
623	-0.09132678108375021	-0.012836391067158738	0.09222447548643618	0.06426569883117161	-0.05520995913558386	0.08472437449761251	0.1233970909140349	-0.06312421964754694	0.1386055884593343
624	0.010366156703651205	0.022046825358033137	0.02436226001774601	0.007113573629088442	-0.07525292394733153	0.07558839522307195	0.09268030688365339	-0.15264723240025643	0.1785800012417574
625	-0.07822611943722488	-0.035306122999776	0.08582451912759129	0.09683011626803452	0.02756070913547784	0.10067603540332473	-0.04744017851670416	0.025758026328035796	0.05398190861772621
626	-0.06419211983980498	-0.18367189667241843	0.19456616837665133	-0.08289061117990447	-0.020902463293826286	0.08548547475172527	-0.03820266758579405	-0.05871085583154573	0.07004575935160691
627	-0.04399392195731486	-0.05628504066169418	0.07143858181315527	-0.013136898898617182	0.057172488196201056	0.05866235180434925	0.10046091014339056	0.022623512108732678	0.10297678265984217
628	0.024949686113170458	-0.008196059602339503	0.02626142094691055	0.0355223125648011	-0.011995551549139694	0.037493038646120615	0.019776815002525715	-0.03217617948701826	0.037768094180471175
629	-0.049134636042896744	0.10023431170290145	0.11162943026649529	-0.19171281490403472	0.003491759078511996	0.19174461082359276	-0.016101779317712978	-0.01871271445665263	0.024686696407833626
630	-0.012742838780975374	-0.044740509355603524	0.04651981424722993	0.12450507290671566	0.09419971556090714	0.1561252689069338	-0.11390612806883506	0.07130653009695252	0.13438462429199796
631	-0.039996424487829495	-0.07813331259320232	0.08777544365366498	-0.03473604380201923	0.022041667388941033	0.04113912785050875	0.08167050410430333	-0.15160446976390013	0.17220332892555923
632	-0.08266497793016292	0.11543621118581314	0.14198245465243223	0.13789015470930446	0.08838238456256199	0.16378382297015942	-0.03712770593350353	-0.12917841501294391	0.13440807063990276
633	-0.1345197176035801	0.10082228133950816	0.1681091515612695	0.0500917990539033	0.0022126923110184814	0.050140645585391774	0.14837600621857777	0.06756826609242078	0.16303652904828295
634	-0.011092591190091594	-0.03438360143919209	0.036128626146585074	-0.13647187118606827	-0.035817994992236486	0.14109394172072268	-0.08956827483431279	-0.03095964837040871	0.09476800981351428
635	0.08783717872098466	-0.16521201421669524	0.18711060794941506	0.13106093620428355	0.05124017042692517	0.14072144138020906	0.09412160503154156	-0.012705114645110111	0.0949752413624672
636	0.004185866553627388	0.03507781751781123	0.03532668623884273	0.04527204678561772	0.07109003932154892	0.08428138531667911	0.11719967669293177	-0.01875340920387796	0.11869058334044798
637	-0.12739640978140612	0.06308617520818167	0.14216086215125928	-0.01753498108347779	-0.253567736300561	0.2541733118448685	0.04728152214895945	-0.09416052822762344	0.10536483005646437
638	-0.1394968999373844	-0.07384590933197467	0.15783726878404497	0.16589976686447863	0.13040349602357595	0.2110161236040013	0.011775885121789294	-0.058895004927652164	0.06006074488240843
639	-0.07917146061303362	0.042744547022371425	0.08997342094056919	-0.13172647433953372	0.015644922168482962	0.13265228091360406	-0.08894941961713505	-0.0517367247804817	0.10290135053164501
640	-0.02196213733142896	0.039086160108874536	0.04483373047406518	0.06173778693349028	0.16720949297906332	0.17824300512996427	-0.02164390439631884	-0.09387881960909691	0.09634153501327634
641	-0.05808267078880611	0.0708477817105648	0.09161334411137206	0.01418786286746867	-0.015339657893709462	0.020894988802153958	-0.11950599869360343	0.0058191540974208865	0.11964759202827724
642	-0.009853360229157124	0.09409009381830806	0.09460462178214946	-0.10971882720916785	-0.0720426150799909	0.1312568452756616	0.024751718817207974	-0.011350110718910516	0.027229994449827835
643	-0.04238523567979924	-0.0824424573278385	0.0926998758029621	-0.17328479731624374	0.12757926614765758	0.2151838519306375	-0.024089221888952305	0.09241338692637434	0.09550143817984605
644	0.051141926161455936	-0.05076479955110752	0.07205943022927629	-0.10243941481883605	-0.015479635584137189	0.10360237847773211	0.13879169266212105	-0.06343126686828704	0.15259967093192733
645	-0.14234830702415727	-0.038835934506956084	0.14755090755963626	0.02776563738669395	-0.10425793172666421	0.10789182984550384	-0.10608164576976306	0.09836958976907313	0.14467166882481597
646	-0.06559298950944988	0.002779883842547302	0.06565186994263648	0.001948069051479988	-0.0006709332751563397	0.0020603699883870747	-0.05001548874199737	0.07630188833696326	0.09123336713005432
647	-0.11478790679693733	-0.034768588511205206	0.11993797686255958	0.05927182998312706	-0.015277598970067589	0.061209107654326494	-0.06961643050626393	-0.007808146698939871	0.07005294106106924
648	-0.04421304508598653	0.012750159432794386	0.04601477937942496	0.028516083228265404	-0.060937752373972726	0.06727983848875514	0.019604603341941768	0.0752075009583365	0.07772070941900275
649	-0.1279650945913016	-0.15951820280569085	0.20450213314319798	0.05710332835524737	-0.030557006046807934	0.06476511968484158	-0.10666667030961112	-0.07071283042303055	0.12797688440251836
650	0.03307269990305434	0.0025273397683377636	0.03316912608408777	0.06309271042197334	-0.0674844579121303	0.09238420951702228	0.03472853458768962	-0.0756465061403824	0.0832374014842803
651	-0.09806885848717674	-0.05229877801301263	0.11114253545169947	-0.06620110076412267	-0.149645263459586	0.1636346253647755	0.11565406618288783	-0.10530232344180662	0.1564111324263035
652	-0.03251667715887788	-0.035911291950861735	0.04844538350591021	-0.1172910632214125	0.18757367475721454	0.22122630262591897	-0.05434276013572573	0.005303586285045105	0.05460094877062065
653	-0.03315095720058451	-0.04368803813252688	0.05484186939906505	0.0714150431875566	0.047071763530676096	0.0855327967236455	-0.09677783082728897	0.12029558024901295	0.1543922769023181
654	-0.08233018191909962	-0.01434127637154816	0.08356991721186016	0.06205491533824612	0.09694177788468314	0.11510221899285927	0.06734095031075975	-0.09507208969803928	0.11650538969639232
655	-0.04121504615762975	0.05577610588220695	0.06935166917355856	-0.0030741747736172296	-0.060406086841246535	0.06048426140750139	0.06527804974089493	-0.03463795378160702	0.07389865776962053
656	-0.20783153244105035	0.0991810021690673	0.23028420933285004	-0.039166104978417784	0.03265717971494508	0.050994854310162145	-0.04677370357792488	0.035477467586540565	0.058706303347678256
657	-0.043549986646232365	-0.009334336222022899	0.04453909709000381	0.12224613133612378	-0.07711679685572508	0.14453759712938358	-0.014627027803463538	-0.16052864286419666	0.1611936572020875
658	0.000383296532263398	0.12310321641939109	0.12310381313765663	-0.07308502444119283	0.01902763686943343	0.07552133316093392	0.12009921336927809	-0.02009628320375896	0.12176896833974193
659	0.08734831172997097	-0.10555208129475974	0.13700718750391072	-0.11184461139480789	0.14202850038766943	0.18077973343388304	-0.05153502235469448	-0.01585978838865093	0.0539202319805066
660	0.017346591690760135	-0.04073814292724513	0.044277539819265035	-0.054479043953205616	-0.0018461064528118836	0.054510314061564744	0.14634649873365732	0.005324861934423985	0.1464433400541692
661	0.04681641426507583	0.031343055129673954	0.056339717336005304	0.13017974567598284	0.1050912298358598	0.1673049095892798	-0.06161205600451043	-0.06722975004698366	0.09119147293734667
662	-0.0758534442063982	-0.11885079342024038	0.14099381580265788	-0.08542070688310827	0.12832067647297127	0.15415217538163664	0.10026147255735211	0.11624455978042461	0.1535094803519098
663	0.0466906757845783	0.04768748739245323	0.06673916135992415	0.005213745622628642	0.020754537040545147	0.021399391374168557	-0.001137664725446748	0.1288171422872283	0.12882216590352585
664	0.11831509997183298	-0.10405609899254492	0.15756311312896537	-0.08320059214013362	-0.08787128423893883	0.12101116116403991	-0.11026694744037785	0.0794488464188076	0.1359077587744656
665	-0.02833182406790796	0.02811781455703975	0.03991620911959157	-0.028011124707489368	-0.09975865820529266	0.10361666369025266	-0.1054581183000296	0.11540495249794705	0.15633207532824622
666	-0.11902297320733561	-0.0404136972102234	0.1256969970735727	-0.05446432893973306	-0.04955534554698941	0.07363487895784829	0.13064974121937611	-0.08483189465519353	0.15577485429773252
667	0.022830074965372135	-0.032070517497206866	0.03936661549413619	0.09832862593078188	0.059590035606595974	0.11497604542264885	0.07048255305905027	-0.04900391433941034	0.08584389265583256
668	-0.08453170339529015	-0.003619511870471038	0.08460915875417856	0.2527577303477755	0.06267844349669918	0.26041324376791536	-0.03401316094256622	0.002283106882513184	0.0340897007077195
669	-0.11959544969247167	-0.05475842039647457	0.13153537999892487	-0.17998179769863878	-0.012065990721745846	0.18038579665519952	0.027161798353901544	-0.08695013788047024	0.09109385142396162
670	-0.10863843920809686	-0.00031878494651777075	0.10863890692295042	0.047277698367467	-0.0312588359929404	0.056677116992298916	-0.04043204369294096	0.11428729902474485	0.12122844911801574
671	-0.06629937119276871	0.015568197200934476	0.06810268265379649	-0.13904112214951686	0.013617626216467903	0.1397063827903661	0.08086128320326662	-0.13690676456489073	0.15900317388311877
672	0.040327136010448086	-0.0026732994995528107	0.040415645844394076	-0.11549954156880524	-0.006713727702146464	0.11569450394146964	-0.007116207681233456	0.07334026842520783	0.07368470251309957
673	0.07584935869482393	-0.02633363108817613	0.0802906304664761	0.009674080609805584	-0.007909383974917639	0.012495846930388526	0.10118001397953333	-0.12100012565872661	0.15772896258558916
674	-0.0443129290620705	0.05132689418844458	0.067809186317872	-0.1140019138385164	-0.0032829004233479696	0.11404917270210309	0.17434187616392371	-0.18846058178341774	0.25673426080385375
675	0.038723464609600584	-0.07829205017909008	0.08734501607198975	0.05599484032877687	0.07722826863065041	0.09539196831564552	-0.0429188031437759	-0.057313338004598466	0.07160197187594444
676	-0.022213783030558116	-0.03335909477093295	0.040078440095203276	-0.070329130619247	0.07632168748040065	0.10378432730193442	-0.07454090782189948	-0.07704342081915233	0.10720091245148015
677	-0.0655906523348459	-0.08637334103586221	0.10845500318292367	-0.017035451000467754	-0.07928923581184161	0.0810986405953587	-0.110451625684358	0.03393465641555344	0.11554705761013215
678	-0.16084996279493163	0.017563656533316093	0.16180603376249972	0.12245264570615264	0.13751406006349387	0.18413247175765263	0.12401566564681367	0.09521109635297927	0.15634909080182904
679	-0.059920882891092535	-0.038866877384258716	0.07142230998820347	-0.025501056281658368	0.07840445490320819	0.08244733118876266	-0.09698953971762157	0.09697428469341252	0.13715313597010864
680	0.02902641649667928	0.028359632725710925	0.04058080362654132	-0.06969247021346878	-0.11132907507764829	0.13134383640696612	0.1683057013488229	-0.12307715683593157	0.20850610456611493
681	0.04190766694420028	0.0831278166576519	0.09309396570656019	-0.023980419202709713	-0.12971306484403888	0.13191110528068334	-0.018279203921000506	-0.1110546592676161	0.1125489521987292
682	-0.12964296441456086	0.05793228045821329	0.1419980540052721	0.04534603907087142	-0.0005386437117460301	0.04534923810236728	-0.018519913302549287	0.213328149386019	0.21413053614372138
683	-0.0761512911510271	-0.012980979487936648	0.07724975710275556	0.2305400348180343	0.07387794739397673	0.24208812189995538	0.031215275058766673	-0.11001702107625277	0.1143596883673924
684	0.02303362683438155	0.01334033423180593	0.02661789778629851	0.11516335016963204	-0.025634639627063287	0.11798191374572076	0.025262734566775302	-0.04577200735757877	0.052280803506962174
685	-0.011643528156343619	0.010100877554449798	0.015414262074376262	0.07282524533054098	-0.08812447343457704	0.11432164788689392	-0.10514647673144442	0.14853970525750834	0.1819885315260927
686	0.0021904663881468452	0.0011704356251699163	0.0024835584451081433	0.17218665319866913	0.034894702416788	0.17568689136220422	-0.038230554109008594	0.060844869562853655	0.0718587045499883
687	-0.026050341422356342	-0.044361602386637895	0.0514448447809058	0.07877060517376647	0.0324317792651721	0.08518584709766201	-0.0017103023269384129	0.08260194808422536	0.08261965239190125
688	-0.08625985424178874	0.07044259723473319	0.11136840646695759	0.0625294779144046	0.04490518627343977	0.0769831888304215	0.037665413857468424	0.05254731283509983	0.06465217310535062
689	0.006802886830675438	0.08607559526568494	0.08634400598520421	0.057584185552997484	0.05682376664732581	0.08090042572070794	-0.04267038427750903	0.02851286698126751	0.051320028038590794
690	-0.0009195829924165464	0.06360944389836744	0.06361609062131605	0.040135444182285984	0.037099796182411354	0.05465572940219404	0.015008025839479291	0.02510080807170142	0.029245365537993697
691	-0.11201027922344353	0.09941122412498231	0.1497627928884249	0.17905418387437325	0.052895026619865844	0.1867037348422205	-0.009605819686491086	-0.13477504609198374	0.13511693017881113
692	-0.147968396225712	0.022457699246424278	0.14966293641731124	-0.00840203448504269	0.014200012813259768	0.016499531732282226	-0.09214323677323115	-0.21002380505756982	0.22934771586808494
693	0.01806874124331969	0.06293026363573527	0.06547287599747842	0.07832876381193504	-0.14044350862907998	0.16080974583759644	0.17490451920856956	0.017844994616091406	0.17581249862404325
694	-0.06472665469281123	-0.09701267150568757	0.11662331782449369	0.013318445832736683	-0.19296709315366598	0.1934261617247655	0.139075462601207	0.10549427255648473	0.17455951947677223
695	-0.08881614106331337	-0.021915015967589657	0.09147991494441875	-0.041568420446474845	0.053296888496458535	0.06759061992480052	-0.07406036935631072	-0.0414983357491813	0.0848943471565978
696	-0.08839747196879627	-0.05812583396324294	0.1057956786659862	0.06419144284896766	0.023025914725396817	0.06819629083735806	0.0030506695157668986	0.05112017297736508	0.051211118614321996
697	0.03846731034482758	0.008680391724137931	0.039434542797524126	0.026450569215156296	0.01213345156396009	0.02910074326646554	-0.05917248214239765	-0.015711931215436417	0.06122293218566858
698	0.05531225436886932	-0.05713135141537369	0.0795200402283187	0.0016642832495109528	-0.16145044179584692	0.16145901955235809	0.10483527654242145	-0.14332210856196048	0.17757156869941867
699	-0.03472560439655445	-0.13790913902729787	0.14221391713878276	0.032266507096431474	-0.019523128899471786	0.037713128247726324	0.06219638333367661	0.07813675776985975	0.09986862878089087
700	-0.13067783482351894	0.01755881882719866	0.13185222270697328	-0.09490572916787614	0.12369438555017055	0.1559083014002798	0.09810109056286999	0.08985455527735281	0.133032571476745
701	-0.06420793493742491	0.002240536156528685	0.06424701480378138	0.041249606062604895	0.1190294359793711	0.12597434909491415	-0.036401409061742045	-0.02092508646469375	0.04198716262424964
702	-0.12811270592147253	0.03858076083622348	0.13379589128677896	0.050721732836331565	-0.026657433515098063	0.05730020020499116	-0.03903590472704285	-0.03662263773370458	0.05352587647514919
703	-0.11682111222205012	-0.006406860345580263	0.11699666713323331	0.05579833294625972	0.06876724285338758	0.08855725633305515	-0.0012269903595941345	0.05142438024627278	0.05143901621391866
704	-0.19913484098566553	0.09197711865017326	0.21935012024061976	0.05844622186725689	-0.02902806291241266	0.0652578676253186	0.24316215263253566	0.06612080689774491	0.25199165378578997
705	-0.1315640161793038	0.062279627593580716	0.14556044231323018	-0.055339322775992954	0.08411314185487558	0.10068496053534486	-0.11601861119971842	-0.11069769999890006	0.1603567863539236
706	-0.03127436415957948	0.06724241432158196	0.07415947773131416	-0.12112089875488093	0.07262978053351642	0.14122803239986342	0.030343868677445065	0.11550683893158158	0.11942604492438137
707	-0.04918853453159154	-0.039721147797922504	0.06322405801393942	-0.0914586338498225	0.04346471781168994	0.10126136183226915	0.12033523203349765	-0.08780487251043963	0.148963967808092
708	0.13437761079670943	0.17196685088885186	0.2182428465908116	-0.010267094504828694	0.014767422168131771	0.017985827394449032	-0.15134404180676858	0.02199579433901375	0.15293408370606307
709	-0.10610306685809412	0.127111485545168	0.16557533196159577	0.1744041972671275	-0.029181056954214146	0.17682861224744204	0.12836745402155741	0.16527471452456335	0.20927000385423747
710	-0.1327834821753543	-0.04559264794548812	0.14039281564700473	0.030568468709226103	0.04567787506746524	0.05496271054001884	-0.01926435090508957	0.007140916933391801	0.02054526491540148
711	-0.0060927144861202594	-0.11751771209345863	0.11767554472145185	-0.1782862488177511	0.04589489763826697	0.18409869132270348	0.06527417207653607	-0.02855892948922676	0.0712483683591973
712	-0.13807247794829314	-0.08383320372100102	0.16153023002803144	-0.14670384995628297	-0.07402876752252999	0.16432369887785625	0.014642886304253156	-0.0029741458303091887	0.014941876145224542
713	0.07811393206862641	0.022941786840114064	0.08141321739520685	0.03559923041044776	0.02021016367028494	0.040935997867352074	-0.07268250602898135	0.037901048683760395	0.08197094713361366
714	-0.0834324766996355	-0.03241362478548115	0.08950766023067065	0.1346515546235801	0.07692651078461447	0.15507652699245744	0.05365263684267633	-0.1466932733268232	0.1561970610463275
715	-0.0663351933529132	0.015334007539406357	0.0680844304109754	-0.11590900040705802	-0.06063195759517194	0.13080952051431924	-0.053785187859165605	0.1477675958914706	0.15725173712423876
716	-0.05260645559809102	-0.06778171438463687	0.08580093225317782	0.014840741701719461	-0.01035024444547321	0.018093511940422292	-0.11957020203025256	0.08790213130086963	0.1484042381496928
717	-0.15277129089817698	0.03731843018427306	0.15726325875459238	-0.08938253198595568	0.02955273713298635	0.09414138992107446	-0.11982830521673817	-0.07177226709920603	0.1396784917432728
718	-0.12081630270047011	0.055822534331874056	0.13308919692238316	-0.025764370163302366	-0.030124640521077797	0.03963958547255291	0.0036068731591323536	0.0944465683697419	0.09451541573101395
719	0.03904274183121225	0.022554119950497796	0.04508906759337715	0.028170608538062903	0.14094981622700292	0.1437373781583297	0.0008741842333844403	0.14471694502106325	0.1447195853169271
720	-0.09896640043574684	0.15299020195152604	0.18220963286384537	0.0527242078734	0.04590801439486426	0.06990985539647868	-0.16852719624770102	0.05716172989431259	0.1779575208852424
721	-0.02509036832311645	-0.035849684598959895	0.043757587552726754	0.13155501345833523	0.032258465835080866	0.13545231701250385	0.091278275104273	0.018791160804054487	0.09319244191658022
722	-0.07549127310853107	0.0914770186718473	0.11860428854234709	-0.08131733246560136	0.016360149271867155	0.08294674823957188	-0.037967554742963365	-0.1485148111232728	0.15329117501063563
723	0.0010813733577957937	0.10605556963571869	0.10606108249068424	-0.016456184061976874	0.049542025148908	0.05220362295604295	0.053632464076153095	0.14003987501589552	0.1499586869686031
724	-0.15613882284097197	0.08271077340473636	0.17669296543828245	0.09432297247345839	-0.08293277216558037	0.12559724453703933	-0.030629747477765472	-0.01872688455823054	0.03590094199055191
725	-0.037013337519241664	-0.09572677833589888	0.1026333437284571	-0.07656482212909532	0.007517408855387006	0.07693298007720133	0.029997441853559823	0.17335827526112507	0.17593447109440977
726	-0.034504356653150804	0.11070710697638804	0.11595953674937332	-0.08636305079817944	-0.022251212308521437	0.08918347936903907	0.05705432525577564	-0.09036615072080682	0.10687018867058957
727	-0.0367497044020264	-0.033472867996190925	0.04970888920029034	0.04546972229372644	-0.010381530399766997	0.046639809379004644	-0.10702493726932297	0.12248412732286962	0.16265515252689494
728	-0.07655493458094614	0.037761994793522324	0.08536173767841743	-0.015212051208008469	0.02786415576915144	0.03174614431206737	0.05069571313251476	-0.016379131202409445	0.05327599148734796
729	-0.14987598914720454	0.12661981143787507	0.19620241785313455	-0.10936728311754833	0.08419720569607143	0.13802308525583876	-0.07396658905272077	-0.14007665590292923	0.15840620513427403
730	0.05108602261240686	0.15492226985137209	0.16312783760675764	0.06489206895697619	0.015881571016933757	0.06680722200093986	0.062328293616903466	0.017665806954510508	0.06478346178268773
731	-0.1593145745039123	-0.013295927204020314	0.1598684313101784	0.055964488477835896	-0.03209251812357271	0.06451320554814859	0.06610616394441052	0.0763787344543061	0.10101354358840543
732	-0.029084372648288608	-0.016702903521913733	0.03353934582556548	-0.06636822025149737	-0.021902062607208315	0.06988877596439458	-0.07835733227877546	0.06380482150057382	0.10104913046912632
733	-0.13581692333585793	-0.08567056260662673	0.16057920775042533	-0.1302742528516995	0.05932101525965289	0.1431445556334732	0.00216006121008231	0.15165527522845323	0.15167065757439438
734	-0.01013066155583354	0.09234173390768666	0.09289578098405142	0.04538676517581532	-0.014243594910409458	0.04756930154097751	-0.09921602433619331	0.15493900154809243	0.18398346035934832
735	-0.07548124776838429	-0.08063328963592838	0.11044974496205834	0.13176090570389826	-0.02213916457555266	0.13360792970484564	-0.13361528822055138	0.01422672259693351	0.1343705506504722
736	-0.07610864648478742	0.02959507084409945	0.0816602368843834	0.013526643691336614	-0.040296744003711776	0.042506442651121225	0.026994828487397534	0.14502838831997905	0.14751933494886235
737	-0.04291472576420584	0.009516345404831737	0.04395718959716435	-0.07517171079775745	0.005906342926948222	0.0754033884585593	-0.09193047402614969	-0.21301360533306649	0.23200432778649627
738	-0.029963309246037226	-0.019414859482276964	0.035703454590420514	0.06712644558568999	0.03616435665336953	0.0762484123711485	0.02576161073464642	-0.036145754651867965	0.044386666545219236
739	0.031295893994225325	0.08285012441602058	0.08856396612984242	-0.11826833377707412	0.06356261521170502	0.1342669163530491	-0.004989023691812722	0.10619941381081924	0.10631653611343389
740	-0.07913625544499296	0.004351042701819039	0.07925577895931774	0.013335286649287145	-0.010469031703610113	0.016953775238272142	0.04499274484884268	0.0621061953987331	0.07669111158366838
741	-0.01632961930922718	-0.09191838194286915	0.09335762103748926	-0.023572890478609203	0.03202346094253531	0.03976409456098037	0.011823289149363841	0.04183433907460362	0.04347300417636642
742	0.05340456649873754	0.02530180227044461	0.05909508372995808	0.012484588398068524	0.016863887168795954	0.020982269608197015	-0.030331433555735178	-0.10332712252195475	0.10768700065566422
743	0.045746211515195936	-0.11772482766480798	0.1263006370399682	0.019187111879037006	0.02882528110894147	0.034627187198329884	-0.09074375185710984	0.03631333260424577	0.09773989270472576
744	-0.04104845614453392	-0.08092344124245412	0.09073907148726314	0.10287731667516764	0.06946327104087811	0.12413254331552714	0.10990893863367544	-0.04671275446858218	0.11942385114215283
745	-0.05298915433818665	0.06538991447661886	0.0841646683159608	-0.09695694659330176	-0.0610449844700627	0.11457373006778895	-0.07495611259645563	-0.03726259569705236	0.08370734647361913
746	-0.13122326807148113	-0.07197662290839088	0.1496668979055038	0.03654887327274976	0.0016437983476988208	0.036585819801057066	-0.1502913135926779	0.06911778671698687	0.16542293487321377
747	-0.11486916363985653	0.0016443875547486155	0.1148809329947766	0.042366866042750966	0.12359511102147383	0.1306548996658558	-0.11227019379436189	-0.009326310385379958	0.11265689717024882
748	-0.132424848160552	-0.05149428873722359	0.14208448959298056	-0.04196897483146707	0.06552895306479745	0.07781669832479879	0.060728806677401936	-0.11327705773516479	0.12852890635805284
749	0.039069032541991636	0.0015078838740699087	0.0390981203837842	-0.040783090271367915	-0.015486396921028637	0.04362440763698906	0.028184314697967467	-0.049869005960745415	0.05728240000651969
750	-0.003425957010520676	-0.008792456232547116	0.00943633763910514	-0.005854083665338645	0.1333728577752482	0.13350127147970303	0.09781781763259605	0.0981915683467215	0.1385998179681081
751	-0.05954816796573205	0.018905508912835354	0.06247721644990543	-0.058681501893996645	-0.06919609884200568	0.09072826880023532	0.1378944294844759	0.028008651548086384	0.14071019239696608
752	-0.20047335044421669	0.03748916431484803	0.20394852703404204	-0.034084176590232	0.04878680721417178	0.05951372658460301	-0.0029874496952339456	0.07775587945952822	0.077813248526239
753	0.023616238586637316	-0.019602317645703644	0.030691653296361237	0.004958595292618166	-0.12089510530786306	0.12099675266169448	-0.0642459545751397	0.06852626805021406	0.09393291272051933
754	-0.1190654967852395	-0.02231313688964936	0.12113822106408906	0.040165654964407056	0.04569801695604539	0.060840682051032345	-0.007738606888021194	-0.009122368068824828	0.011962593186698438
755	-0.06664778337898053	0.051684968349092066	0.08434016233431235	-0.007935717130031855	0.06262704079785693	0.06312782148517654	-0.10025446967980667	0.13346832049539345	0.16692738321390035
756	0.011624732419191246	0.02290571508282294	0.025686692805288465	0.05862554074898809	-0.11661946348422116	0.13052606364806554	-0.07460495456724797	0.049802056075126264	0.08970030119955649
757	-0.1227793792018819	-0.03636391088062485	0.12805120058684938	0.04966077679525205	-0.12019130899689041	0.13004669742171016	0.08716972133985446	0.11128380308912754	0.14135998425455343
758	-0.08966366712481282	0.006229784859932861	0.08987982766822757	-0.13343856556895758	0.018776379030713775	0.13475311940955587	-0.07889189962468654	0.17501346416008887	0.19197303056342663
759	-0.1293873399742913	0.04425031401877048	0.13674492325634116	0.11204512247655514	-0.033394685274062336	0.1169158435599723	0.028803689348967276	0.002109975960359123	0.028880867692385983
760	-0.023715330021958653	-0.003503412832081561	0.023972709056808893	-0.10087240700929127	-0.03381300316178229	0.10638872909602225	-0.05980728102389696	-0.012355020172141962	0.06107010223444381
761	-0.11084504236843587	-0.06821239614424174	0.13015204341614967	0.007820628259497526	-0.19658753446347701	0.19674303274271754	-0.10209070382672263	-0.1682865602761766	0.19683210657162317
762	0.07239637923756818	0.010307359900857035	0.07312644798453968	0.09180340403901162	-0.014420985973739534	0.09292916565645473	-0.1036816742332933	0.09956060530107036	0.14374353446236904
763	0.05297268472526373	0.11888405557796264	0.13015192659990207	0.03752675461994474	0.07531022411901865	0.0841420653963424	-0.044310962038030165	-0.039841778626474804	0.05958883016855403
764	0.0009434013419585461	0.16629112544011998	0.1662938014666624	-0.05085504325826615	-0.05963569799543872	0.07837507193108849	-0.048561062480275446	0.06850575067211796	0.08397151102822674
765	-0.1698093352420434	0.09830456674813372	0.1962116158102852	-0.10736073714467576	0.1465785312675231	0.1816909290768045	-0.05229613633258494	-0.03531086545579122	0.06310105462314636
766	-0.049792361209598325	-0.03887179927651015	0.06316878987142628	-0.05806505309764539	-0.05940118833548212	0.08306654902486196	-0.10734249042065369	-0.09778743273519128	0.1452060337955957
767	0.08087500944332181	-0.1017538312369576	0.12997926497659787	-0.003615736038433682	-0.08337790406150762	0.08345626658789378	-0.08191296053009801	0.08496113054642936	0.11801748517288786
768	0.02258956770189043	0.07174752721398009	0.07521965321828535	0.06698386211382783	0.05334804893946076	0.08563207406884059	-0.1394449392839519	-0.12938362951778568	0.19022359127905417
769	0.0968613833535736	0.07965276481097905	0.12540610243206304	0.041241472212257275	-0.10783341724569644	0.11545087658878495	-0.033136641686417195	-0.26479537336849485	0.26686068796211737
770	-0.07165612806391986	-0.002819998385861944	0.07171159655180706	0.1704567107877547	0.021097533071424972	0.1717573758366147	-0.02779587983637923	-0.04174716832083306	0.050154132418838634
771	0.055990671134452746	0.03125134902467081	0.064121775318126	-0.027001422497169414	-0.0327047166195086	0.042410792329700804	-0.021009477380971472	-0.159845411247775	0.16122020232214035
772	-0.08013745309026411	-0.09369021271699009	0.12328774207823391	0.06850953461134233	-0.07416213187103395	0.10096325141515275	0.06108344274912845	0.03942413874138418	0.07270109829697183
773	-0.034500488075764495	0.0763482933199839	0.08378153478147954	-0.008114462413599232	0.04625143587877986	0.046957851538487146	0.10970933665769964	-0.07670233799182032	0.13386331537536308
774	0.08727345327874342	0.037507521555077424	0.09499194608176847	-0.10970132041427791	-0.016917774111493068	0.11099815665822371	0.001131034918001749	-0.09617193487021827	0.09617858543702566
775	0.04073247849600848	0.03802325693112272	0.05572165532428092	-0.012314526403864073	0.06486156274364387	0.06602022328119707	0.18119045822667879	-0.02981001838353689	0.1836263035308957
776	-0.17088138310116174	-0.04250712045282475	0.17608890476051284	-0.027901204691718404	0.04900844216899967	0.05639418965710345	0.07035972942279103	0.07413753647996783	0.10220991067292313
777	0.034649072117071834	-0.026679332209266427	0.04373036663128319	0.03403274974518484	-0.0275418382500079	0.043781056513153914	0.043143599081840095	-0.12909679275971997	0.13611521605823737
778	-0.011776484851491003	0.0380524612869317	0.039833094349433024	0.08685746918342922	-0.042053466016212744	0.09650240389196073	0.1124773912973577	0.0882531009091713	0.14296773542706512
779	-0.05347929847007656	0.06590447428872892	0.08487305282670858	-0.026721865534759325	0.15646713944217494	0.1587325543890565	-0.0642489500204814	-0.05614441598436506	0.08532363696514432
780	-0.09669875458213627	0.07199284920820485	0.12055546223565128	-0.043927675046541555	0.05527327049625511	0.07060293950216757	0.016262663571607383	-0.04342547962040008	0.046370750551452886
781	0.10915382849857828	0.10691567250418695	0.15279240590722956	0.08593164194428685	-0.01202345248709843	0.0867687184240417	0.01133766653105243	0.08808919542011352	0.08881581521402761
782	-0.07116505208713515	-0.046512977465405586	0.0850171847996744	0.18110722726648387	0.05033180821385775	0.18797105810797152	0.008573250401818215	0.1559558836874913	0.1561913514865615
783	-0.0057317580712287755	0.07392005302083732	0.07414194014989421	-0.1022107519670423	0.09374777946771094	0.13869276827864818	0.027993162767054096	-0.02775270522331383	0.03941864798436058
784	-0.11831221866164822	0.011092706813247378	0.11883109537947686	0.00498855403834046	-0.028528592290727666	0.028961461452834333	0.022657374068490305	0.037780958137912414	0.04405402816426878
785	-0.008482894735465155	-0.0023269773530923007	0.00879626777075294	0.050871418910646254	-0.006701318525146722	0.05131090461059844	-0.029900524712450628	0.04130617492731632	0.05099256284210401
786	-0.010768296596639313	-0.04356894156908364	0.044879938514256215	0.02746987951807229	-0.08965326783885187	0.0937672795538098	0.15670655801556452	0.0018739307998380925	0.15671776204925872
787	-0.020044321946372505	-0.04236600857165828	0.046868470474122084	0.04074230811249044	0.11971124156925429	0.12645440691563684	0.061415151190348585	-0.00909892934128884	0.06208551611198172
788	-0.0740947764269575	0.06184551965846725	0.09651375132895144	-0.09129784482758621	-0.1192300646551724	0.15017025267288658	0.0031118011642305367	-0.09148379904023689	0.09153670735459166
789	-0.08597114687668626	-0.012027996941939375	0.08680847196977992	-0.05455252098334453	-0.0027688263640664947	0.054622742013492834	0.02562514852025135	0.018952391711693464	0.031872266757769316
790	-0.14205360501333572	-0.11761050319833513	0.18442195411569198	-0.03365910478708617	-0.012322816627151628	0.035843927584661414	0.045442619875034916	0.03369650042112056	0.05657283660678061
791	-0.017087817257243634	-0.000928955265019418	0.017113049304590948	-0.020583859160011965	-0.10602803749867153	0.10800759229674044	-0.17198370280196057	-0.09306804521327576	0.19555064579104167
792	-0.014765991056459404	0.05273371092339268	0.05476201931659737	-0.06449872337952414	0.07324420105220471	0.09759507316132388	-0.050908551670060934	0.1491283495392287	0.15757837817872616
793	-0.02564668906375187	0.0735884433376784	0.07792953004346603	0.12331292222488939	0.17014323497136585	0.2101304290058035	-0.014980792942129558	0.007189114961919727	0.01661648371679932
794	-0.009535753591184064	-0.033929457728380186	0.035243988115616506	-0.09197710652115906	0.04808411838397909	0.10378762240637926	-0.02446217110606757	-0.04779549979810357	0.05369178350709767
795	0.10564611065184863	0.01076876715966144	0.10619353578255904	-0.10092330265904198	0.0349778421706783	0.10681274485062853	0.012782869908382715	-0.08493022959759848	0.08588681891067702
796	0.15934520851856054	0.060084004083231474	0.17029674989411078	0.029031510683101378	0.005021247110663613	0.029462544613277665	-0.005058119044219993	0.052916793068988895	0.05315798676559988
797	-0.11529597507342215	0.1615655783209735	0.19848576262876338	0.02156536261786509	-0.05477688242502448	0.058869106609876196	0.12217909607387956	-0.11254724774664594	0.16611626799556745
798	-0.07740535146394117	0.011041904504463115	0.0781889512037471	0.016772149624204574	-0.019661988586724168	0.025843738084905154	0.04588296061494317	0.07519119239091637	0.08808496743463227
799	-0.031119959055866973	0.013308940524501711	0.033846414130946884	0.05198647171574762	-0.09113335023048776	0.10491844816658778	0.04403330394793605	-0.02973419606396181	0.05313242204286798
800	-0.042745730798316506	0.04742535478998898	0.06384639205498205	0.1199230870601766	0.07621760851074025	0.14209387973146193	0.13443562771408582	0.00928594568361874	0.13475595269270815
801	-0.05682776379573953	-0.05530843574752416	0.07929954478344987	0.006198599196451762	0.10940186235290755	0.10957732483631266	0.2168117205519953	-0.02391919019107569	0.21812714142928968
802	0.0006640935352854808	0.06056774147074215	0.06057138208007365	-0.0214520936018148	-0.06815431572816791	0.07145070379132608	0.17272664303114604	-0.01827649484651597	0.17369088484052259
803	-0.0701749351650025	-0.03311511422551442	0.07759595553623379	0.04268780451394877	-0.09819408589834992	0.10707159828653734	-0.0003215827596456876	0.024525987179670628	0.024528095372626662
804	-0.00408425497856042	0.0638911500058143	0.06402156033552571	0.08586797514557185	0.02485279612316665	0.0893922291406822	-0.12713837497057703	-0.030536008515367214	0.13075402175921635
805	-0.029336929748277743	-0.14544176374361506	0.14837102846549566	0.0660610097015507	-0.01785210735993143	0.0684306564339324	-0.036235912331592526	-0.0846099113443707	0.0920428076505988
806	-0.0942315799151351	0.06448645144506948	0.11418446949248306	-0.08715995033948874	0.1300994936146662	0.15659736645925665	0.19075612243215814	-0.09986376278474993	0.21531527898150032
807	-0.08295422253956872	-0.0073936369732998395	0.0832830649342184	0.06507832927700924	-6.256265437404436e-05	0.06507835934911513	-0.11513381181611239	-0.10922346550389549	0.15869959054764013
808	0.0029846344561713623	0.07273220603529659	0.0727934189168073	0.053691838736246736	0.013743923805352288	0.0554230005362977	0.05752641862380133	-0.03939191025409493	0.06972095404645226
809	0.05771554666950102	-0.02550868353293442	0.06310132536597587	0.16057410864754126	0.11265557158834996	0.1961512737094772	-0.15559418059572636	-0.1288776372467522	0.20203711148588757
810	0.016450065411674382	-0.09585727900671324	0.09725853479576604	0.1290509063625961	-0.03265573300030522	0.13311849357168512	-0.04011200468775993	-0.027734183155349083	0.0487663596689903
811	-0.1355666355336745	0.08024775605001483	0.15753734484554077	0.10740112377588698	-0.032175976882324604	0.11211732638916824	-0.07385602810001585	0.006583010559987667	0.07414882949004145
812	0.01496087613645213	0.0037464168493273665	0.015422822503653044	-0.12551263202478286	-0.03713266453342559	0.130890242467269	-0.005575790393894825	0.02598909659107857	0.02658049247356154
813	-0.08331265033697152	0.10260899505678796	0.13217262792550663	-0.031730364813455786	-0.0027090904881125317	0.03184580384395682	-0.11060717041203988	-0.02536101100661178	0.11347742958771809
814	0.03787475805146787	-0.05463697233247375	0.06648079454336216	0.06591153331720792	-0.2075950709242183	0.21780735455042982	-0.1591950550199453	0.028039590735204584	0.16164555110302659
815	-0.01366147613823934	0.060055280347653416	0.061589549664784284	0.06667462705577049	0.05319609622518348	0.08529554822278279	-0.09421914412976148	-0.10061141000670519	0.1378401354616358
816	-0.015404589824695369	0.055359652776777915	0.057462966711026346	0.04522605897948185	0.00579983994860935	0.04559643137620592	0.01815265149237611	-0.08247295952112128	0.08444707104675789
817	-0.0518649300899825	0.07773045331620053	0.09344514083664705	-0.033815572980583596	-0.04673418653297719	0.05768515551599286	-0.10633097050844492	-0.03137155421370439	0.11086230063935701
818	-0.03865034489095371	-0.11645853633308043	0.1227046855056199	-0.08418415515189709	0.09115603631732665	0.12408221039183842	0.0546429680036768	-0.006084402724873009	0.05498066850056744
819	-0.08042964712433558	0.01683689383844937	0.08217304382017472	-0.0010706374054265345	0.0054122394570709454	0.005517118849052835	-0.04992071515669005	0.03955991496518897	0.06369509144202845
820	-0.08287668283460711	0.0874120936332833	0.12045504834178578	-0.17329662670430576	0.17250884059423716	0.24452202540928583	0.08262288403288462	0.05720966897826126	0.1004962048562717
821	0.018855432239981037	0.10174855801343574	0.1034808986372365	-0.06381281402675133	0.12965295054998996	0.14450592659240968	0.11754202566551669	0.05378912539936886	0.12926483593298688
822	-0.018411270127971873	-0.013233736862088416	0.022673920240226374	-0.0500055450815127	0.06303112846770083	0.08045792499692622	0.15602348595181945	0.04487992879231398	0.16235004212183246
823	-0.02514408673802285	-0.18723096358613414	0.1889117752372295	0.03877799296391378	0.1117601725492551	0.11829652956257262	0.03894611148010757	-0.10664191028009128	0.11353103816845861
824	-0.08175762186966885	0.04822644784316989	0.09492154131362249	-0.0035190705335903104	0.013836404101046166	0.014276902180369196	0.0694770383936948	-0.09491727254303892	0.11762800470537818
825	-0.019338016588761178	0.12362108278214334	0.12512446201209715	-0.07296623386944558	-0.0284838079091181	0.07832878524587347	-0.16191857774816296	0.10125168897032964	0.19096997234992802
826	-0.038811210942245516	0.025504597552123795	0.04644130264214471	0.1409571357637055	0.015387126364497008	0.14179449136149366	-0.19372823690457464	-0.08071846684495872	0.20987162901153575
827	-0.08521162428835184	-0.020296179607861446	0.08759540981429223	0.07081250179047183	-0.06012364282235655	0.09289382560781896	-0.10437026022268471	0.07242214679252193	0.12703589478957716
828	-0.11562437135385235	0.03880672902836452	0.12196293481568268	0.011577510659818374	0.061637036882807215	0.06271493497382218	0.11627371603502057	-0.011189873417721518	0.11681091690290438
829	-0.037293503291772244	-0.07670779190939844	0.08529296997636442	-0.02012995363738074	0.01421851325855314	0.02464510403156679	0.1129449504833939	-0.016543381423967676	0.11415009990637405
830	3.637453996380372e-05	0.08332006620475642	0.08332007414466307	-0.01239917934502877	-0.027573374433175857	0.030232939421470484	-0.045849071177663146	-0.015209940446391894	0.04830610330214195
831	-0.004205600778618412	0.11865740844586517	0.11873191507340389	-0.025824319162799286	-0.09104270632319203	0.09463440090618798	-0.17033113168160785	-0.2035739944654858	0.26543373116951596
832	0.06706869844900587	-0.04859086476800676	0.08282078513601765	-0.022843477229199504	-0.03753129607972746	0.04393657516631357	-0.09391908899932443	-0.010398220383686388	0.09449295352358679
833	-0.08462145802741701	-0.02585118303397382	0.08848205932810287	0.016112550753677995	-0.08121253895195696	0.08279547556970113	0.026557157566747227	0.012417659821003702	0.02931690456810216
834	-0.16939228498499717	-0.033804877507533096	0.17273249826172785	0.04570388883852838	0.05409715444809526	0.07081911870636086	-0.042071761387311175	-0.03410437563910895	0.05415848542901007
835	-0.01761109754010321	0.03849293633454554	0.04233033078328595	-0.022904159697511	0.05254779695710475	0.057322521721346095	0.0075064050721087155	-0.16415727551255332	0.16432880824983465
836	-0.0737880601980829	0.02987462247329489	0.07960634959422397	0.14838331792952272	-0.0453798620734931	0.15516746089816344	-0.04113199791108697	-0.06162941508337825	0.07409471003841633
837	-0.0862683839708105	0.0911332141863282	0.1254890305997555	-0.058454632141317645	0.01756870817313763	0.06103772215318687	0.055210518094924055	-0.12211589776075045	0.13401676683991445
838	-0.04151155377246999	0.036191502223673566	0.05507298729695744	-0.005207335592842387	0.08602896617653283	0.08618642216369997	0.05296820893142598	0.03915994472540546	0.06587209142193685
839	-0.03497087008863378	0.02101247973633794	0.04079811342974223	0.02418113960231128	-0.04505738109436368	0.05113604505189259	-0.1782651146251071	0.037973973225022044	0.18226484503270857
840	-0.05575723916600856	-0.13338687185679562	0.14457153005746565	-0.018456618680599772	-0.1436972825855465	0.14487772705143975	-0.10617375198525304	0.0615528748223721	0.12272580009730893
841	0.12564284302431214	-0.05590313480187116	0.13751830599563145	-0.08270820827604904	0.09355210020934322	0.12487050560405889	0.038985213731927836	-0.019822244893107018	0.04373520643973687
842	-0.0797037024130263	-0.21280043037638333	0.2272371082079646	0.10455749664989662	-0.1462251392743066	0.17976112333172464	0.005000059486645765	0.12357704063765546	0.12367815315418784
843	-0.058261055176084445	-0.09803230062982347	0.11403807485663217	-0.03847883462467134	0.09684348384100437	0.10420787434995342	0.021490663325327897	-0.006460998279154587	0.02244088030639244
844	0.029996058662156683	0.00892092685216496	0.03129451183778432	-0.026846620283556197	0.23134442867185023	0.23289694222585716	-0.027468358882668464	-0.048642201834862384	0.0558621028878305
845	0.024430216619718573	-0.16662959584260104	0.16841097854580306	0.04115207636685816	0.0030739869265034316	0.04126672733484011	-0.0561943205839956	0.012380597359916284	0.057541992117802435
846	0.007269084368053184	0.04112423816069473	0.04176173549850887	0.12755465697185536	0.1069406934757877	0.16645270330123832	0.009639053950619406	-0.04412010824230518	0.045160771831044666
847	-0.047130189551647515	-0.03619639861480256	0.059425870122833756	0.1731603918665586	0.12885156715047708	0.21584079241078138	-0.14441512585447563	-0.06524969842036513	0.15847161171488297
848	-0.07317434353074316	-0.059503026946146564	0.09431381005403747	-0.029435583561643833	0.004636791232876713	0.029798547155051015	-0.0852993220111432	-0.08681479492515272	0.12170777688158231
849	-0.08189879112139611	0.028615092399263003	0.08675387887676511	0.06393418345158298	0.19282711423198903	0.20314988505204037	-0.08193467586587665	0.10065177986038798	0.12978471365422922
850	-0.08964931121130773	0.05637306078277056	0.10590052399624778	-0.13336894747102135	0.06275660923418357	0.1473962962631696	0.11876997581713993	0.0032256274882842342	0.11881376952313726
851	-0.09131506682126075	0.051813444991574004	0.10499083060184915	-0.09680469530223795	-0.014287710253016969	0.09785339900500799	-0.12444922860259613	0.0025383659342287277	0.12447511318089766
852	-0.008810088561634604	-0.06609213537856784	0.06667674271710326	0.012387579920910052	-0.023255932693923922	0.02634939357482926	0.0578923073114204	0.12308291078904839	0.13601809502468698
853	-0.010723345202191266	0.010415617208879594	0.014949087402489396	0.03829535076599488	0.020517055719299123	0.043445177703393144	-0.18603002760162884	-0.04360199193817895	0.19107146534854388
854	0.02234452354753455	0.03932307644699044	0.045228111543841626	0.02543547615460454	-0.06802155772824468	0.07262159295270505	-0.1056644797954775	0.03339578199289757	0.11081633699669924
855	-0.003300964705009093	0.08630989818514716	0.08637299863217776	-0.05298857478646842	-0.12175658592328696	0.13278725568967797	0.023164283829652122	-0.014941215403397833	0.027564904554005183
856	0.19978521399209107	-0.016740918473562568	0.20048538620359363	0.006329645838664452	0.15814835714020134	0.15827497364582815	0.08841977934334706	-0.03461143604058665	0.09495266654453578
857	0.04109627736558979	-0.10529818773105323	0.11303367795818031	0.03605945594773778	0.01679115638739192	0.03977722081886433	0.06316998701334586	0.020845306844243044	0.06652047862648712
858	0.004876546460098625	0.032716839482156646	0.033078275213177376	-0.004692300875687782	0.08605314143928593	0.08618097724601252	-0.1045715276905501	0.003075518232079448	0.10461674443382063
859	-0.0855473551756839	0.05678727004844348	0.10267981309444159	-0.18079372924732312	-0.02840690203074693	0.18301181551511597	-0.032586839319018485	0.01967202402838752	0.038064295950102446
860	-0.07259555005614984	0.02222827229465002	0.07592239443774192	-0.07289286563410731	-0.002224362289605204	0.07292679650133715	-0.0013908948877520266	-0.06579503416131427	0.06580973414987548
861	-0.07954145911635589	0.021987154005081187	0.08252441250685807	-0.034128593325909215	0.10099886944407985	0.10660925152812761	-0.08980476613250586	0.09317789048971088	0.12941025962506458
862	-0.04914335486874824	-0.06690882611626449	0.08301722917570929	-0.08482915284354028	-0.07376772987741555	0.1124173613968059	-0.05451564017273065	-0.012685851335082534	0.0559721881610721
863	-0.009380599631019915	0.06443763801569573	0.0651168552870862	-0.05561668928465719	0.06156114396769816	0.08296379073787409	0.13405094805926826	0.023705498036334094	0.13613084629406838
864	-0.13074272574439472	0.023108840879611965	0.13276926926767818	-0.07095332449058683	0.04737069120801742	0.08531328525963496	0.037702106821146386	0.17970894509616187	0.18362122373606068
865	-0.12873639133306347	0.06538764727187507	0.14439045283262605	0.1355752826778087	-0.06359231178448614	0.1497485872763514	0.09903581953791288	-0.2276175488707884	0.24822941426328143
866	-0.20646829073672385	-0.027426773906868766	0.20828197955339972	0.12775810025468137	0.18173876432970795	0.22215109867109442	0.012065082148943562	-0.001829646420357716	0.012203024759635802
867	-0.05594083569075711	-0.11937518686895791	0.13183251623851722	0.11276594295135502	-0.1242230213458357	0.16777221737223422	0.03755441436659798	-0.05029058411980766	0.0627652522462038
868	0.009915608131727972	-0.08770612511792926	0.08826484955985509	0.017452198624892615	-0.012000969015816557	0.021180238293307577	0.08524425571452979	-0.06426938294404588	0.10675737312397941
869	-0.07822326668893448	-0.08600787543324644	0.11625933978837572	0.002716345479294922	-0.00973469734377346	0.010106575341714722	-0.05670839483845293	-0.11757124127232232	0.1305329032063123
870	-0.13419274944516896	-0.1031101997391722	0.16923181525323744	0.08781492452215749	-0.11786934930598258	0.146985184541327	-0.04630901868546071	0.08517149843265494	0.09694694093613315
871	-0.024725348179168397	-0.03444565771908885	0.04240101624114369	0.043893693114485564	-0.02900821474835371	0.05261304798351112	-0.06647233584687028	-0.03789015364375733	0.0765129739069568
872	-0.027528679359040565	0.05808109440761261	0.0642747362097961	0.016865048971532567	0.018319589315703513	0.024900546771270505	0.015508171403125251	-0.16417071492186866	0.16490156766455005
873	-0.01306380846513675	0.015965297566315505	0.02062895581445601	0.054488277762384164	0.1029427460156194	0.11647395146875997	0.06903063092686902	0.06209689096857924	0.09285069668088237
874	-0.14378136290646326	0.024534192658789027	0.1458595452092823	-0.06476960897457033	0.05106399608229621	0.08247808158905919	0.07729011324726878	-0.13526454675378988	0.1557891498605851
875	0.07136061909683002	-0.11621158883895312	0.13637254613138508	-0.09591134536668416	0.051845221407198605	0.10902712118004775	-0.1117564436404352	0.14309832665576208	0.18156716054076782
876	0.09965084263567763	0.1004594353497119	0.1415004897121686	-0.05870920328596703	0.048378941876387464	0.07607425693065874	0.0429076960900912	-0.17608521406455818	0.18123761473800332
877	-0.14440456977373067	0.03155590582060061	0.14781222873529398	-0.09675692100182681	0.021168637390517057	0.09904550959394853	0.02680684423517826	0.1493372087902409	0.15172412078212585
878	-0.10304151938802426	-0.013092097072012662	0.1038699076900311	0.000901835187045627	0.013452785556006814	0.013482979860568628	-0.18410628997772072	0.07737329600499662	0.19970416356209858
879	-0.035076587731934845	-0.11728908024581453	0.12242179279779088	0.005331721554277748	-0.1091577365394668	0.10928787078698163	-0.08047367741660578	0.004700678132210089	0.08061084996360333
880	-0.1766976308304424	0.028298724714883077	0.1789493519451245	0.029757161991796465	-0.003640470933984082	0.029979021305359503	0.02100032520716901	-0.08232951917517828	0.08496566004229535
881	-0.0467175303651403	-0.10703858939936223	0.11678949980209294	-0.020837495875182115	-0.19499935075068706	0.1961095306902184	-0.09307466601624971	0.07087955261439864	0.11699061685816403
882	-0.030959430349581225	0.05980718491293766	0.06734527225263025	0.02317406095168189	-0.025008847990370512	0.03409515477010959	0.020617800976993825	0.11889798824995551	0.1206723884201083
883	0.026845968953430145	0.026239634451677516	0.03753963858651541	-0.09781517298856053	-0.03572546807430673	0.1041350907999332	-0.08141923795764393	-0.06985715432332336	0.10728054026595904
884	0.012813585730742606	-0.01423176048980968	0.019150221563167313	-0.1035681922793241	-0.14266236323001757	0.17629214484593608	0.09279584181135322	0.026020723716644406	0.09637502954715828
885	-0.0824079248360728	-0.13053372817517683	0.15437007568534383	-0.088287271194605	-0.0978198974676576	0.1317701582133556	-0.00241034520167502	0.061347306298682985	0.06139463945733102
886	0.00377461664327614	-0.003177321213375501	0.0049338728091290725	0.04952135684674125	-0.02367276049181547	0.05488865432168242	0.021213748616134787	0.07476932594794287	0.07772049429242125
887	-0.1472636855328787	-0.03406027451514289	0.15115123346097273	-0.08747184559511662	-0.11255732545895612	0.14254990454675615	-0.13225528777923204	0.06658988728085762	0.14807320565735319
888	-0.015674059723428422	0.05601657403795803	0.05816814175443148	-0.06237156436891629	-0.006440560377975273	0.06270321251585291	0.016582869411563526	-0.039453696490661404	0.04279702939104766
889	-0.01272139076778789	0.04883442247881697	0.050464191283585855	0.019738191314525488	-0.04725567549000219	0.05121225500195439	-0.0701975840044432	0.03546179302045728	0.07864629402766932
890	-0.12855685102304554	0.0056848990319651235	0.1286824852960385	-0.06762025338315514	0.13333139054206036	0.1494983557484213	0.17684771105724917	-0.04448541460417165	0.18235697140140636
891	-0.04264018467291597	0.0025312526615161868	0.04271525007508221	0.12113824749494329	0.03514841831223802	0.12613439783024377	0.1678597363485296	-0.0018221689097980514	0.1678696261583188
892	0.012901140204117933	-0.050637178955074975	0.05225479223090066	0.046311129355812115	0.12973433926147518	0.1377523846828878	-0.10395673916273541	0.006818466531703874	0.10418010896132222
893	-0.03141883521744205	-0.0755773132971459	0.08184786797245071	-0.00039246831008058353	-0.07747691195098506	0.07747790599154775	-0.10057654778887304	0.06733247360912982	0.12103430905099441
894	-0.10093861223635904	0.05571840123192857	0.1152958961804115	-0.020460656432039582	-0.009116463590549441	0.022399740400901442	-0.026724583046264638	0.03900170291315143	0.04727934188546219
895	0.018904363351346536	0.07446398959658328	0.07682617197517912	0.08671888527617985	-0.10811572907247437	0.13859717145892958	-0.2442606990552196	-0.0037726867589881288	0.24428983251115055
896	-0.03348612494166475	0.07036035044535853	0.07792239394681381	0.1438495363675534	-0.06041257680480217	0.15602041068192388	-0.05072862779743351	0.0957484386547198	0.10835662039315912
897	0.06855536629757886	0.06942016174260034	0.09756534786779578	-0.014538586774241634	-0.06974721901319222	0.07124636878793443	0.13328602125967298	0.08619400489135556	0.15872797466875532
898	-0.12371624731940388	0.16570769595894327	0.20679639830233382	0.09328747630955914	-0.006959352350273386	0.09354670395765857	-0.10870893943297963	0.033447356845965455	0.11373811670950326
899	0.009639399516823357	0.0018264270640018126	0.009810905099176764	0.18703508362892254	-0.0844283149943523	0.2052078528732846	-0.10539033065533963	0.06374438312091246	0.12316845446423158
900	-0.04053407085709172	-0.03457874361821028	0.053279455801102646	-0.1587220489682171	0.048663787426083696	0.16601461693272723	-0.10827766287077321	-0.12191989793088145	0.16305984725932185
901	0.03759734245398709	0.02119703981202162	0.04316103168825798	0.0027179188406665136	0.12980307066560126	0.12983152250914848	-0.018945176131836862	0.06300310535552187	0.06578990031232232
902	-0.0076438490541307375	0.08089422627316951	0.08125456462683857	0.049076765499294336	0.10296759901623921	0.11406513647491838	0.006864097820738208	-0.056699576112856885	0.05711355154663658
903	0.022713284681661092	0.03405833864512464	0.040937314668846696	0.0476018530900989	-0.08410543375975835	0.0966419184698258	-0.06146810246488644	-0.015061875975231908	0.06328655250941582
904	-0.18044179110163638	-0.02121751820028435	0.18168495549864874	0.003053896642180699	-0.05034044706329868	0.05043299411331732	-0.008081124003411325	0.021975185935071022	0.02341395656525086
905	-0.12270723757621509	0.08687102737820047	0.1503450749154416	-0.022423885162990247	-0.018892029682404374	0.02932131326055881	-0.02742388123002416	0.05370343921155821	0.060300320437523376
906	0.01767282292186168	0.02959376357406007	0.03446910954035286	0.01736497593860447	0.07677160523170908	0.07871100151314105	-0.07114670025028587	0.035425270006387864	0.07947831598322595
907	0.07599277978339349	-0.05994728160578922	0.09679142085500725	0.03830404625061305	0.009150644466492941	0.03938190261174873	0.04722752790560362	-0.03594187855556285	0.059348614357686534
908	0.014290187113032943	0.07589003061515312	0.07722374113246762	0.12133145602232837	-0.000341971153900612	0.12133193794202868	-0.0533484094502837	0.024661287322109572	0.05877271376462688
909	-0.1031731519609471	-0.10050559558994455	0.14403497502497845	0.11349797236089114	0.09937550318776246	0.15085516353063488	-0.032780981107369996	0.13955995136550692	0.14335819735021924
910	-0.09446869612958461	-0.07499655832662824	0.1206184824529937	-0.0914166520765288	0.04790352397109342	0.10320732476781984	-0.05087416825858614	-0.09900402799441513	0.11131028054551775
911	-0.074032856153729	0.011215350712655354	0.07487755259012269	-0.10018525163346878	0.1753265894506705	0.20193191331056473	0.11768636497928754	0.08755429555640766	0.14668277053702272
912	0.02151587404197999	-0.03796996475107766	0.04364230813085427	-0.049130457710502666	0.05309077086349983	0.07233555022064969	0.09284165549370928	0.12564566150679182	0.1562254948793311
913	0.07566165516966283	0.049117614118992334	0.09020657448188131	-0.06607395906079859	0.06455122598375904	0.09237222982030052	0.10397025953420501	0.2286418752243853	0.25117110099239787
914	-0.01141073370162105	0.09379178015492978	0.09448334704189935	0.054748454545364526	-0.059954232956430216	0.08119053716104944	0.13107795318651735	-0.16012983789434174	0.2069371759632256
915	-0.06382292909110104	0.021468419466259436	0.06733690898865925	0.017153741052863342	-0.03648173431183826	0.04031336962483099	0.13193431712962964	-0.03484873098544974	0.13645914439039228
916	0.0032942120732422733	-0.03140171802742656	0.031574035666311354	0.17654002051349557	-0.028731662635271146	0.178862761022781	0.07530641167507164	0.025544547944708486	0.07952093792879254
917	-0.10555893929234973	0.017619882382446425	0.107019390391168	-0.08125104080408246	0.03758123974879267	0.08952140086483738	0.09402625856308215	-0.016828789688835794	0.09552039291042852
918	-0.07528431441370473	0.05728266606348489	0.09459932255614874	0.01488688019168422	0.0494194398233053	0.05161298513253089	0.008451729574118076	-0.0028740198318406144	0.008927022055973384
919	0.01407199895128203	0.04478996354589396	0.04694850358560315	0.006888926428138983	-0.021080723499173247	0.022177786422023883	0.08300839139643974	0.19187660261977516	0.20906224832602285
920	-0.17731649675524225	-0.07577761543660418	0.19282994327336644	0.1801773337301283	0.016571607883419093	0.18093780638092144	-0.06834331580112052	0.03289217029645511	0.07584657989324695
921	-0.07732048419815067	-0.1283338573800678	0.14982668729797122	0.056950347471900906	0.04660023209255569	0.0735861651959817	-0.05905645811585415	0.0025071572788588356	0.05910965304254941
922	-0.03332114045197174	-0.01818416094603397	0.03796000672196061	-0.005481991965343439	-0.059360615320052976	0.05961321067585102	0.1922426746806912	-0.13220759876295143	0.23331544127865095
923	0.0060856746292643725	-0.01857060900479704	0.01954233748819012	0.02271609289311098	-0.11565437952891296	0.11786414374416966	-0.0657859710450813	0.13499257988985258	0.15016920660262711
924	-0.13869896501529339	-0.07289208804221642	0.1566865003612877	-0.12591364964776575	0.024518558572476923	0.1282786298729928	0.04547249590241497	0.01832347870515819	0.049025480675395035
925	0.06743709893142719	0.11121906303842792	0.13006706845098379	0.01459423293889224	-0.09516372366384172	0.0962762999737873	-0.06191662878381188	0.08522655470093866	0.10534341244778646
926	0.007668779263020153	-0.016339821905347905	0.01804992950909823	-0.02553244241776738	-0.0908447383656733	0.09436457017622792	0.015059842154165911	-0.044155230804713404	0.04665279469791605
927	-0.11706694792638567	0.01894574662285506	0.11859009913098359	0.04149687744175283	-0.09226141081232679	0.10116401911004123	0.1295708997852214	0.03958709957501257	0.13548341789279544
928	-0.11392899069707083	0.03800848071196695	0.12010187145621508	0.028905681506261327	-0.04393314691340878	0.05258954098541437	-0.01683601863063095	-0.003088250240837141	0.017116915986268764
929	-0.10059465435913947	0.04473156359677457	0.1100917674826189	-0.05273347343928846	-0.014317757491603024	0.05464263354342006	-0.03220577305894539	0.1882226269684318	0.19095802973748371
930	-0.049795219976483715	0.045485674006811826	0.06744264579893319	0.09116646788744015	-0.11360905357174884	0.14566517058150913	-0.07809422190745546	0.08183991780860213	0.11312152598974984
931	-0.014380345376463982	-0.010341669797638236	0.017712833408288237	-0.0694790529028876	-0.06644325280677996	0.09613555344318733	-0.043151661073009384	-0.02621648338042618	0.050491284933105396
932	-0.04414530512535973	-0.0005195163727522516	0.04414836193872509	-0.03408051494654157	-0.15769619608698815	0.1613368270399764	0.12839868627557915	0.04389751374017586	0.13569529966017072
933	-0.05141045967627333	0.015552478105677895	0.053711404183407044	0.0031417418972916975	-0.05777157022347196	0.057856934487015045	0.1395598619426244	0.06758009251928654	0.1550613555027806
934	-0.005490482435426299	0.15802739834316745	0.15812274986378097	0.039839928994369535	0.014921908122149946	0.0425427230473355	0.11608835120113382	0.01770269549802514	0.1174303653766503
935	-0.011634111691772548	-0.08041450648159293	0.08125174095079311	-0.14031895825319707	0.04270364383521468	0.14667314424279357	0.07936529043040304	0.1287959962932014	0.15128535284772474
936	0.10866500355356204	0.10236555070111752	0.14928760486938866	0.01576144849854321	-0.07293208849340503	0.0746157677088569	0.1690146471307803	-0.06668147310418995	0.18169306481009945
937	-0.0191714456080276	0.1567169567783236	0.15788523955253228	-0.14161020514105685	0.16483770854217386	0.21731295487735394	-0.010486240837313632	-0.13611965800251724	0.13652297440951247
938	-0.061546045189416275	0.1103492862897003	0.12635220877809739	-0.08270986660021891	0.1271067865692495	0.15164780652876833	-0.07213784552177865	0.09559245028118285	0.11975719313379224
939	-0.13798034816553081	-0.12052891151519404	0.18320970222921756	-0.004887000826985644	0.023789434683269342	0.024286209659650403	0.0539782185749004	-0.017774614301146578	0.05682943774202106
940	-0.07033971900786429	0.03262641435550442	0.07753811310447507	-0.07892570215972958	-0.030495504879911924	0.08461230572019104	0.01068978700163845	0.05395564809757873	0.05500439534955502
941	0.0009098654571404732	0.03002014437406035	0.03003392953626822	0.0033086578641028847	0.0470861566002996	0.0472022601180243	0.04156064793353715	0.052478124330761426	0.06694207189750165
942	0.042131319249065415	-0.031687938641501705	0.05271786715160475	-0.0785697073520166	0.029710966577361463	0.08399964552510102	0.17406490081915785	-0.034643883519000336	0.17747898005809398
943	-0.04413095208877605	-0.01631766962346627	0.04705111342149558	-0.2011103224616448	-0.12073119479615879	0.23456637269125938	-0.039761390180540084	0.1420054673836847	0.1474670163661959
944	-0.19482745328848136	-0.016076168631998355	0.1954895898833486	-0.029062161827170144	0.09567818102942789	0.09999461773099891	0.0942858105317791	-0.06941721760112388	0.11708357770036039
945	0.04912956861236042	-0.0270028439837418	0.056061288740510876	0.16764977971855952	-0.03834300824375665	0.17197858855352408	0.014086661099998166	0.10756069809693344	0.10847920444050953
946	-0.039505458784495705	0.02088320467888697	0.04468545078024586	0.14930128050306493	-0.03600045244368769	0.15358028824040243	-6.666829851197968e-05	0.0735982411674518	0.07359827136288204
947	-0.0164309718210418	0.09815154453468805	0.09951734788231005	-0.06267004081309449	0.05295496262373979	0.08204731611696148	-0.05752163857448225	-0.05855030311525388	0.08207848012226757
948	-0.06871423558988676	0.07188645091510751	0.09944499986360612	0.07205172678253277	0.031063148207143107	0.07846254207507994	0.007556389494770712	-0.06452777690936944	0.06496870796823677
949	0.02808097157926454	0.066456609383599	0.07214583768728257	0.09204386146633828	0.009324119531702998	0.09251492657228863	0.05289133028658907	0.06114315945879016	0.08084540041392643
950	-0.01521330534528151	0.009276757749876016	0.017818610885213686	0.02103132087082095	-0.10077812129362666	0.10294924083763005	-0.07175954375576026	-0.17435495963069053	0.18854464741236915
951	0.03744919177877601	-0.015307445745206394	0.04045688890814495	-0.1413773488208604	0.04554642367455801	0.14853293058832973	-0.028879906904031697	-0.0669366047394098	0.07290101560901271
952	0.08154368454700517	0.04903393468786352	0.09515092874205251	-0.04930462746638738	-0.02819171137128876	0.05679541248764104	-0.2199284101377929	0.07546714803666563	0.2325162274305285
953	-0.05476977153656406	0.01712059980799945	0.05738329732555541	-0.07581495833313572	-0.04174287015210658	0.08654695324268057	0.03685298726578342	0.21648046158392967	0.21959492917188053
954	-0.069281369284535	0.06665956775289639	0.09614263415854121	0.003459045563650357	0.03111348563080673	0.03130517504039589	0.07903397289551659	-0.06849753728080828	0.10458623946382703
955	-0.031619696686614074	-0.041462429943243326	0.05214343981127285	-0.009224907399440978	-0.03846364697291585	0.03955440626510982	-0.005710800283045955	-0.06970187484033451	0.06993543162182167
956	0.0030083166950456266	0.010527451406132576	0.010948844799620322	0.003897798307274362	-0.06606455058002612	0.0661794354386997	-0.11403393600696182	-0.04154734959152466	0.12136688518422242
957	-0.10108083242996518	0.014731088361629811	0.10214861550237891	0.07559458867271589	0.12528275291901303	0.14632262304771457	-0.0878409348524686	0.06158822085889571	0.10728065428733995
958	-0.04610902887134354	-0.010264974694674427	0.04723782646291739	-0.009382595790233293	-0.022935085309672417	0.024780057343050176	0.042450596243304564	0.006673496959210948	0.04297195228374738
959	0.032354036815388273	0.1587196983451429	0.1619837224569946	-0.014167990659077166	-0.06694908363044974	0.0684318037046566	0.036446942449714435	0.05594661789500757	0.06677127876432185
960	-0.022215869704465298	-0.056671114160499664	0.06087002584949479	-0.048909144074158126	-0.0401255608121083	0.0632626667518289	0.12478866628355346	-0.15041235847111517	0.19543819691572914
961	-0.06747779934594178	-0.00028101850400112486	0.06747838450919504	-0.05661757258423206	-0.12933677850634798	0.14118623091410473	0.041607694284284596	0.11824597546736872	0.12535274603248248
962	0.036344967253295994	0.03046421776655717	0.047423888587624016	-0.06636224710727988	-0.11134845067018459	0.12962416945839308	-0.023761357615902753	0.10832600131121033	0.1109014187277474
963	-0.005215673368794364	-0.00812033023128176	0.00965106272671664	0.08170051020947854	0.134040057497	0.1569767829403067	-0.16720219595699568	0.05236143579230874	0.17520928711422137
964	-0.07301147876942739	0.041793838142605316	0.08412729009535988	0.07031700723247507	-0.0026132472280157378	0.07036554957652703	0.16177669556954508	-0.002001689036702696	0.16178907870558173
965	-0.0726000643276599	-0.04759668925713869	0.08681137119422189	-0.05021759199535588	0.24760971312929336	0.25265070073479506	0.018447201725599202	-0.13449149853187498	0.13575073638420632
966	-0.16238547458826427	-0.016523131397337507	0.16322394502164655	-0.06859402782946698	-0.10839536037712441	0.12827585433415115	0.18396710094313073	-0.05586982164941673	0.1922637022439693
967	-0.022813634605488096	0.09720879652577852	0.09984994765097743	-0.09438917923438057	0.06025725274340439	0.11198327404002142	0.006409502233675519	-0.007493924148278756	0.009861065765100999
968	-0.03211616701565873	0.03203033447570544	0.04535846679952102	0.14972869336133565	0.05978866748933731	0.1612245836584589	0.18742593073368294	-0.07374474271769044	0.20141193259061307
969	-0.14114104034894454	0.03700644603466244	0.1459118580475856	0.2612807706972818	-0.09423101082387998	0.27775371201309934	-0.15689949222302382	-0.18805231457295044	0.24491044011247584
970	0.030277037897833287	-0.04687572509832573	0.055803518055411505	0.027478417144143764	0.007892174653291482	0.028589330693558228	-0.05600522890314206	-0.008650125588148917	0.056669306835218015
971	-0.014710285047668695	0.0735966681825613	0.07505239538987211	-0.06332683898431418	0.05923550262534578	0.0867129362149766	0.07740711529194691	0.03761526929460752	0.08606259339531086
972	-0.02811026143723762	0.011212855280580563	0.030264086333690828	0.034572441145182924	0.024490599417233246	0.04236794952027444	-0.08629251234948927	0.07672760440044295	0.11547087496255334
973	0.012037875749950695	-0.10841041139215993	0.1090767058119588	-0.056589278294947955	-0.0007555346254477671	0.05659432171616971	-0.06541628677117547	-0.005491124394594253	0.06564634812421462
974	0.0751435934614306	-0.07881214577898196	0.10889404924321741	0.17431459325229268	-0.07435373652809414	0.1895100407799056	-0.10629844938983915	-0.1276052708342425	0.16607969619241414
975	-0.15093172181622772	-0.021330263486703766	0.1524315085237411	0.09124802492612531	-0.2291900672495329	0.24668662099668925	0.0164748134771121	0.07345213690474846	0.07527706088164937
976	-0.08266098501114402	0.03513999332425593	0.08982014013483461	-0.06135856028625887	0.05609129373886673	0.08313306293949654	0.022861686998053053	-0.07231013476514968	0.07583806644522958
977	-0.014687021804230769	-0.15643902137329346	0.15712694236734742	0.011795753694635069	-0.08364227961849856	0.08446993988990165	-0.010154657316986242	0.04094148727635612	0.0421820156657485
978	-0.04004023695310481	0.1062941397044109	0.11358549516008459	-0.06819521290351417	-0.026078277998959187	0.07301139394879833	0.22891653295800052	-0.06805833127206741	0.23881942030967623
979	-0.037014775670294466	-0.05811805753080136	0.06890429760962491	0.07771012188228214	-0.04086950421524809	0.08780193288168163	-0.11346290604844445	0.12971123382660013	0.17233350002183867
980	0.04889546454807288	-0.08913232985987508	0.10166286775229896	0.011185397737766504	-0.0018760873090592942	0.011341641245571356	0.037166581156716415	-0.06059001865671642	0.07108097576496844
981	-0.14065674098628034	-0.06321601955475023	0.1542095454672898	-0.1382950387463194	0.009211768039522478	0.13860149498566007	-0.014902655766669881	0.09395699070442576	0.09513151555153217
982	-0.037515380730102986	0.04973179261573836	0.06229490338783255	-0.04036896755868638	0.09750034922472112	0.10552711329652133	-0.018887837838983616	0.06020494248445777	0.06309822119353768
983	-0.08909255819337929	-0.027923847576200745	0.09336608157623177	-0.03769479769898224	-0.08449506512495912	0.09252196390067756	-0.09433984684210109	-0.07165866936552638	0.11846928546010953
984	-0.048320710260184835	0.11199348013553653	0.12197307339293188	-0.07098262332994802	-0.03133225586087986	0.0775902253646226	-0.019634273525009086	-0.09810228523051122	0.10004780389545516
985	-0.006888241833427806	-0.019952557027437923	0.021108112362050457	-0.15023932294785167	-0.018171337920208294	0.15133423829933287	0.05966414628968836	-0.01289908215148544	0.06104258081723039
986	-0.15572415098621603	-0.02950535660219169	0.15849472315695656	-0.04121885666675625	0.08640928950957101	0.09573692839476027	0.061091998652553936	0.02666515374477717	0.0666578031710936
987	0.10103167508645393	-0.08916927603451005	0.13475369812845006	-0.06695083859693375	-0.04122024631263912	0.07862266527476229	0.018216866342039055	-0.10142853326834163	0.10305145113141688
988	0.05580050512946826	-0.029632040812246546	0.06318033092191318	-0.10520193504241586	-0.07952903645225524	0.13187992559784387	0.15132719386901688	-0.15598550652936505	0.2173278579738309
989	-0.0843914850542843	0.03249592214529541	0.09043178482005423	-0.0466927766390995	-0.02447907857835619	0.052720400968829635	-0.1162079371214431	-0.037992072961404305	0.12226071428683026
990	-0.12881851217860346	-0.03361302221803349	0.1331316804616355	-0.24654400289096198	-0.024546971462664272	0.24776298991069573	-0.0942815331010453	0.14055553517941194	0.16924794224289527
991	-0.13333739078259146	0.06356897761781272	0.1477155194828339	-0.009997556801986378	-0.13320874286098486	0.13358338338510867	-0.017753598879051345	0.005484432195394992	0.018581422702907826
992	-0.1397912360598541	-0.013321762669850344	0.14042456708059908	0.12458711428471583	0.031543769729868255	0.12851831952902198	-0.17008432328653555	-0.05311128322418698	0.17818385289795075
993	0.021799120291307424	-0.1508709956329668	0.15243772160707986	0.07743895417893772	-0.006054738176472967	0.07767529516334813	0.06138981955906289	0.052688669187392984	0.0808999740805449
994	0.03252324722798106	-0.053805719304936286	0.06287143262383935	0.083188938538834	-0.12376535618141817	0.1491249908161982	0.07641540917853226	0.046166586474638366	0.08927860027264527
995	0.0018054041813410692	0.06044162660048286	0.060468584491206685	0.0005739764525983775	-0.10241478196013885	0.10241639035286744	0.03092895707152044	-0.024048755436728977	0.03917834891349501
996	-0.01687958152807251	0.07584953844850267	0.07770503687286771	0.031125049105935422	-0.11137960448458042	0.11564681135677049	0.09972205151343067	-0.11643212575230716	0.15330012219580386
997	0.07092631539945847	0.04664699039880032	0.0848910120649367	0.020510566849400877	0.0013863024012644128	0.020557363323916167	0.13761669052976067	-0.06924872161996318	0.15405758325497346
998	0.041789198329889386	0.023068315291180874	0.047733471143717995	-0.14036139269383469	-0.10893653763131385	0.1776752368509791	0.014987953695360087	-0.11464339296949361	0.11561897036183981
999	-0.015611105040065403	0.018432416301878547	0.02415492850947221	-0.06517784752426013	-0.2624666231852202	0.27043831106954513	0.06816895680676226	0.09222594120560274	0.11468492012196507
1000	-0.20446295448674665	0.10380073959603191	0.22930262383612765	0.033124256595333704	0.02104893763025466	0.03924632658422771	0.09660626406965177	-0.04253362599172085	0.10555510218600939
1001	0.14221505295197848	-0.08378172716524539	0.1650590775841355	-0.12441895730346626	-0.0003510978889519578	0.12441945268409352	0.02903657090309016	-0.04474773462373847	0.053343061439766505
1002	-0.10711398662320616	-0.04601604790566394	0.11657994165023736	0.04148232442475628	-0.09072483851996878	0.09975860646658584	-0.09169616487334638	-0.00790306532009926	0.09203610755531592
1003	-0.10674194331115665	-0.0014752698729777161	0.10675213760407935	-0.007562456988361224	0.019890594746383876	0.021279720746891568	0.05558494746608077	0.018117556060776495	0.058463084270523547
1004	-0.12460874023304187	-0.022657841222908603	0.12665194791770176	0.09447117366333549	0.03785514239129439	0.10177334846998633	0.12776019688444198	-0.10424701283169364	0.16489423153125363
1005	0.02682576811505159	-0.12393697089918064	0.12680691854400875	-0.020878361904809534	-0.06370636916156024	0.0670403420902459	-0.05541654176447739	-0.020083269298971508	0.05894345431741406
1006	0.06829308826129503	0.0655281166856658	0.09464607747094048	0.023042382900018116	-0.10162052264775144	0.1042002016932463	0.0006057069059651972	0.010122778325536931	0.01014088368357976
1007	-0.06978425979505665	-0.00508913866440033	0.0699695808726153	-0.09840130837343006	-0.02220793726751417	0.10087621110688448	-0.10748319356442526	-0.03194525802856328	0.11212999781200031
1008	-0.11229789391335998	0.034712495893473756	0.11754052215525795	0.1260577136726796	0.025879847925331285	0.1286868824123949	-0.11319898990221092	-0.10211226510457688	0.15244974909677037
1009	-0.025310275592366153	-0.029241559450443492	0.03867400741654977	0.06790041176720295	0.07038757057350256	0.09780018409694081	-0.027301228956732353	0.1315225052434633	0.13432619434817897
1010	-0.11085351597566993	0.0066331857403447774	0.11105179493026676	0.05589578881654751	-0.05191065274861319	0.07628273117954797	-0.06516385505122405	0.008384787469483351	0.06570108572957789
1011	0.06977755138116461	-0.01146211302653338	0.07071270544805999	-0.018322909037817112	-0.006799180028682511	0.01954374182879407	-0.028700922296186822	-0.07203865483475465	0.07754553972378213
1012	-0.029142671015902875	-0.1385927442903204	0.14162359988315254	-0.02660108532660376	0.00329441884280594	0.026804308162403458	0.0597730831966318	0.03789006408320128	0.07077060428638833
1013	-0.09613409325698559	0.08657566931376368	0.12937198461594754	0.053234368378999995	0.05369890564422791	0.07561395667533057	0.05351866291770756	-0.08855598875312268	0.1034717856448916
1014	-0.009498383924560825	0.04360738128813801	0.04462984427473845	0.025136051607146714	0.14135965259438885	0.14357706109265314	0.02474020140071666	0.1834616225141442	0.18512224204797856
1015	-0.00765588596806256	-0.08458945164113121	0.08493519835087956	-0.14385561279061665	-0.061598063864594405	0.15648884561920215	-0.032410106573526776	0.02208259448325273	0.03921805690264559
1016	-0.11286093726323251	-0.028296841003765404	0.1163542107992989	0.07291408279145715	-0.15565938029270562	0.17189038990714	0.11737208992904505	-0.015579984741232523	0.11840161915636492
1017	-0.0027981022367280415	-0.18496475525425354	0.18498591855163757	-0.2329475715737664	0.012678029394634967	0.2332923134855631	-0.022611208824446172	-0.1582946302618712	0.15990139691148803
1018	-0.04423436218047532	-0.053268741881845154	0.06924043370161764	-0.049126663668145484	0.17174843599860978	0.17863637465849908	-0.009881890364348677	0.07641990219484865	0.07705616917965259
1019	0.015862129351593843	-0.0884150129021957	0.08982661996347256	0.015688237593422437	-0.13304228131618534	0.13396406016765344	-0.07451966288297887	-0.01753645954277024	0.07655525827458252
1020	-0.1242227828386654	-0.08711147231204308	0.15172247158728358	0.00012995632941971126	0.1950476576901969	0.19504770098383573	0.14321780049907942	-0.10070492630634503	0.17507946927655596
1021	-0.06413554021696108	0.06767291314219456	0.09323620912538455	-0.026530225858492736	-0.033255531228393635	0.042541547237792146	-0.036192307747727324	0.05641637412182513	0.06702753470895333
1022	-0.24786409653118047	-0.0025074200790036047	0.24787677887343731	-0.06594099290513292	-0.12482133492617059	0.1411686232775047	0.09967658311276985	0.020022488486065467	0.10166770021108738
1023	-0.032008258002963724	0.060365273665486226	0.06832638469210366	-0.13940867847399793	-0.039107726219287965	0.14479017191753493	-0.015263610129735062	-0.07151740699493603	0.07312808829356798
1024	-0.12899430748402477	-0.0802124045163235	0.15189983937309953	0.018504278946724684	0.02951115224526492	0.0348326922040402	0.11440843118393262	0.1676998947956996	0.20300872848342594
1025	-0.01190130210019708	0.012070317320486237	0.016950915960424837	-0.0011170149675232984	0.09030160971476983	0.09030851808947085	-0.0907195048687565	-0.09274742963135936	0.12973863829583035
1026	0.02614068122357644	-0.10007733065397939	0.10343503915820096	-0.007308919807046948	0.14917631572297835	0.14935525930287008	-0.05011657037478316	-0.051618614813153135	0.07194547950607645
1027	-0.07400427923811227	-0.04591969949132411	0.0870933530582329	-0.03032624861398266	0.06147698044375262	0.06854998526242458	-0.039643734691826985	0.11809629941840359	0.12457271626097423
1028	0.02630651073396526	-0.0579985898360825	0.06368570428259673	-0.010707129899055215	-0.032049688813449724	0.03379090386056885	0.15965417539645166	0.03120112742187553	0.16267441739227795
1029	-0.05221751768474092	-0.1870871602205958	0.19423767572889436	0.11936898606422358	0.00414439531355239	0.11944090943439689	-0.10516301488076446	0.0019254825198375114	0.10518064071751076
1030	0.013640157762782653	-0.049022950957659364	0.05088520044561754	0.012414717324669837	-0.09708193264994364	0.09787250305013993	0.035167884004944826	-0.006189950053659486	0.0357084800439903
1031	-0.11196270875868117	-0.07379502939898859	0.13409457303179295	0.05323436238526099	0.017225319334007297	0.055951845052007135	0.03690145295629207	0.07691095252006734	0.08530540339175174
1032	-0.12322545212642522	-0.07500997849595446	0.14426021255261434	-0.19126280578970284	-0.00029141450558766677	0.1912630277940921	0.07953206099499115	-0.10465923069681421	0.1314492422806612
1033	-0.05470356271169076	0.1257438542548568	0.1371276655391557	-0.06744536929151897	-0.057317337228693956	0.08851076197761036	-0.15850798936787755	0.12350340655647551	0.20094246471192015
1034	-0.14857436288797057	-0.15766016091188814	0.21663579493317542	0.05516664937844286	-0.03936354950892346	0.06777055580106686	-0.05609406378463085	-0.01800788803121852	0.058913733740267545
1035	-0.11334019927852204	-0.10350124445256545	0.15348781181489557	0.02371832810982423	-0.05369811271043237	0.058703035670973416	-0.19278883384047604	0.16618639245456107	0.2545298636518553
1036	-0.029094751036658904	-0.0807757079017363	0.08585580658820804	0.0441964476037776	0.008549552243301606	0.04501578416904899	0.01720747312629624	0.19966542214613953	0.20040553368654349
1037	-0.05635778949937913	-0.06579477359435544	0.08663228422238918	0.12098228330432988	-0.0354833096098719	0.12607846023171113	-0.14233319164183356	0.08512332724282437	0.16584546506865927
1038	0.03237223183856478	-0.0025273666191976294	0.03247074030935577	-0.05937067007731346	0.054331298891891165	0.08047836047478364	0.05636719493039098	-0.06090548557633066	0.08298637742189569
1039	-0.061128495475840934	-0.09577466885665352	0.11361989330104806	0.03557561501098702	-0.15758735992144637	0.161553088458319	-0.06750929207127992	0.009643441173266097	0.06819457803687638
1040	0.05033893365031009	-0.04241042576433049	0.06582288701175382	0.006223879790768234	-0.009080645161290323	0.011008850811742278	0.011256681180004191	-0.03830817946867215	0.039927803413063616
1041	-0.06578695133133791	-0.0520361449654344	0.08387898037253151	-0.15552900385226737	-0.0704263735129194	0.170731207239508	-0.0587694295394919	-0.040817875396061576	0.07155378955894447
1042	0.08929036415069162	0.06297281190341131	0.10926273000975921	-0.16085250012169078	-0.1011744048134926	0.19002575347768788	0.21971873215729387	0.10162107015170692	0.24208090209594554
1043	-0.07250470242324011	-0.06788908423566933	0.09932703374127512	-0.057805761425029474	0.041574770735082534	0.07120370506934383	-0.02507594829096827	0.12292796927021976	0.12545951064622962
1044	0.001478610243294176	-0.06311010375827156	0.06312742260405835	-0.15142261391425568	0.0074047869386983595	0.15160355825056765	0.0417672215225287	0.0031549230194334657	0.04188620695372804
1045	0.07874119881323222	0.014982601327962829	0.08015394396470854	-0.009505334936020482	-0.006990279296476825	0.011798957449227623	0.13680301651250815	-0.019426388849759117	0.1381754316463807
1046	-0.06280683798724064	0.03743521762943765	0.07311699130105706	-0.11550351046964114	0.03710401696555416	0.12131681254381285	-0.030378446491755123	-0.10037928099339075	0.10487540256896526
1047	-0.1770963207983834	0.12626649657368	0.2175001953960388	-0.04213828134124852	-0.008660897009460648	0.04301913401502519	-0.07375013297017992	-0.14494960825141842	0.16263293345862911
1048	-0.13977389029649093	0.050051677462018704	0.1484651838828802	-0.12375187066205977	0.05367290651693124	0.13488997882101697	-0.004378124670887113	0.03845559755198521	0.038704017345930396
1049	-0.011682750084426412	-0.1081201101485756	0.10874945916221967	0.03373517465475223	0.006339666831949529	0.03432569568889695	-0.06750971891688716	0.15153845016798256	0.16589594337279995
1050	0.08632343545430742	-0.07660031421838177	0.11540946082097775	-0.1381051057542898	-0.07476587628139515	0.15704444113539473	-0.015529911325644104	0.02427818420970696	0.02882027713785614
1051	-0.1272770369692369	-0.038724676236876115	0.13303775663066245	0.17871116928354888	0.04400673078036828	0.1840496519438955	-0.08148317606559222	-0.06086746817332703	0.10170721047972596
1052	-0.06674656193950353	0.03699287168829647	0.07631235867466518	0.10107485462080744	-0.10544470021487812	0.14606406484834958	-0.0015642321388821712	0.03781321830653098	0.03784555853573417
1053	-0.10496827377637584	-0.048235190702854744	0.11552044027674477	-0.07321508050212243	0.1314238390798998	0.15044159495110274	0.03805937289158765	0.12612944320159084	0.13174654571275957
1054	-0.10850755335304932	0.019591554099059494	0.11026204300066828	0.12444683812405447	-0.01116547049924357	0.12494672164784515	0.03738970896959919	-0.008020219704160232	0.03824021784632413
1055	0.015097560504572243	0.12950553465152131	0.13038259024335114	-0.06274191320418594	-0.0381925159925884	0.07345213373596252	-0.013846436924161992	0.019899837247290015	0.024243088457608444
1056	-0.1241843083762704	-0.018020064583429612	0.12548492010789022	-0.059766486342230946	-0.021669500336370863	0.06357358047588679	0.16282561896889353	0.03469611843181286	0.166481238663213
1057	0.09290073625995048	0.014392390215151927	0.0940089766657742	0.004485106055652776	-0.05330640276148535	0.053494754431627656	0.01853119528669191	0.0757954664840798	0.07802793050115309
1058	-0.09261889313810508	-0.011290912569431015	0.09330457691227297	-0.11821377284814649	0.010693358215475467	0.11869643634464201	0.030691778365385686	-0.09010449965582612	0.09518826670055888
1059	-0.10004153930773294	-0.07409019885780588	0.12448962669174446	-0.05763437888627884	0.045243375197776194	0.07327130836073487	0.15544908020224302	-0.060234425679689375	0.16671113511905977
1060	-0.06109642834522349	0.0280975898802504	0.06724766251418542	0.05633740031090829	0.08202861402453379	0.09951178921402966	0.046383324932737696	0.07382544713033351	0.08718720935899711
1061	0.010886045027337218	0.01488511590077267	0.018441058855625636	-0.04220132113904948	0.015646365424422104	0.04500844650591415	-0.11583931910393601	0.06139767477064318	0.13110462355578917
1062	-0.14765153471953163	0.11359868052864953	0.18629448709739974	-0.01979145447858315	0.11527872083592675	0.1169653160041273	-0.05401422841937037	-0.02309016015813178	0.058742594153374725
1063	-0.12038503161132312	0.05545292475935524	0.13254275800822157	-0.1651470803359099	0.16226398729269395	0.23152356190158926	0.07446301415698509	0.12755248821775408	0.14769691170733276
1064	-0.016268080788394403	-0.08775918974341593	0.08925427629508072	-0.07825402308913616	0.007619805358440026	0.07862412837886068	-0.00736428815125894	-0.01543930474483118	0.017105697032817443
1065	-0.026797510747502747	-0.08191991353531045	0.08619152403743227	-0.04041569761500889	0.0013900758210541374	0.04043959599818122	-0.06187639511168923	0.01298836938542821	0.0632248844309755
1066	-0.07773078215614425	-0.12626627907415808	0.14827423149637	0.05555401572655236	-0.12970825382173248	0.14110449947761766	-0.04392225912243059	-0.020921393849675056	0.04865048372864507
1067	-0.11375473016563302	0.03363074127520619	0.11862194313775101	-0.02275438125055983	-0.009617576662771295	0.02470343391029093	0.14520623129303797	0.015303236264542767	0.14601040595278017
1068	0.05117679974025437	0.16582854616455756	0.17354587737743843	0.0013983096739664084	-0.045568857291559114	0.04559030625914667	0.13754102292234677	-0.008007506142919655	0.1377739203955321
1069	-0.019892836643357777	-0.034660412864468075	0.03996334782841275	0.022757383425342035	-0.09406121124179014	0.09677504823372965	0.13182684353668625	-0.11392291990263818	0.17423188099767756
1070	-0.03380498057151519	-0.004644401885422952	0.03412253185673419	-0.0720097815499261	0.16856185331762108	0.18329895535092197	0.06427996340562424	0.07515696088286572	0.09889632179498385
1071	-0.05760350590805188	-0.06179422428658711	0.08447893256948741	-0.031707294282069406	0.06020362560839855	0.06804284714123869	0.015255147425744723	0.007373240180466789	0.01694355906355143
1072	-0.05643868919153581	0.07820906735843106	0.09644679286909641	-0.055597201317718344	-0.01906230648596469	0.058774316864832664	-0.05566341395534915	0.18047394786964804	0.18886307609699945
1073	0.055143090838418604	0.03077919584880374	0.06315155868474746	0.007834469125526714	-0.0005567891533442669	0.007854229474627867	0.06915279880283173	-0.008795613928845725	0.06970991612855541
1074	-0.1672906707652349	0.04188306400041102	0.17245393464674774	0.08186979444860448	-0.0270451379926346	0.08622124292827955	0.020911628250657188	-0.19284396397687426	0.19397445872693564
1075	-0.034381593429219606	-0.0508846145207059	0.06141122016092002	-0.024628008404954844	0.14078266483543586	0.14292059864190745	-0.11864348382215177	0.048322809324782015	0.12810687005190793
1076	-0.1526794364787188	0.006685479124783537	0.15282573721264048	-0.1189604336301009	0.04850766395918893	0.12847014529547027	0.03278185622725783	-0.16584968823121835	0.16905847859275477
1077	-0.014084687620533566	0.03734313668743408	0.03991100453539596	-0.08854108658800473	0.06308741160019686	0.10871773322046963	0.04178446107329421	-0.1050802169361735	0.11308312508300664
1078	-0.053841724389296915	-0.05385884976380122	0.0761558072840983	0.043020347474441355	-0.05383846084638296	0.06891538408170692	-0.022634616208523563	-0.05470554596239855	0.05920323141477379
1079	-0.10638315698095495	-0.05915976692717862	0.12172614391375668	0.00021117375591016882	-0.13592173111214922	0.13592189515629402	-0.12197096568463264	0.0396009616928731	0.12823865500324869
1080	0.013053415901216676	0.06575143290747923	0.06703463728608426	0.08461356830983129	-0.03729566410320675	0.09246849465099834	-0.0911891933606116	0.01554703259699729	0.09250502261137558
1081	-0.008966117070575829	-0.07584999516652549	0.0763780925533311	0.031935137868233605	-0.057293001291057334	0.06559223298226846	0.08647009770556033	0.0991929170811693	0.13159146095503643
1082	-0.15456895942401672	0.0054576836893751824	0.15466528223449694	0.05480048888141161	-0.15705129791087313	0.1663376197891852	-0.04391312454128362	0.16836294757636025	0.17399553047012017
1083	-0.08883470850054136	0.05380270647436861	0.10385728986615826	0.16528373774563151	0.13280149927716695	0.21202582902427256	-0.16695419430948968	-0.12862072599428784	0.21075339653924566
1084	-0.1652731243292017	-0.018286946283566714	0.16628174292421227	-0.08775327767863556	-0.1265244175317823	0.15397748528632524	-0.02118006836556797	-0.04651525630459136	0.05111031564226501
1085	-0.08711449756773351	-0.05965580353420596	0.10558290856852935	0.044242886034492106	-0.11825493786822534	0.12626029975759956	-0.16089405781533894	0.07058131485341013	0.1756946779123427
1086	0.03558569796745285	-0.034404145466914976	0.04949734462715576	0.08147503932210115	0.04323472106105908	0.09223569340426468	0.003495070471181491	-0.0009460574488408043	0.0036208482839014365
1087	-0.012635114074136842	0.03513172720660851	0.037334760802581926	0.07426170007456467	-0.12726183165928331	0.1473444057140968	0.054572332100792154	-0.03364187922589546	0.0641086224213942
1088	0.0809990695486374	0.08527170428715353	0.1176100030600321	-0.1332367250958505	0.036804193365339126	0.1382265298831614	0.011339179167686198	0.11323500348209076	0.11380133126543818
1089	-0.044351766925369476	-0.13432326511942577	0.14145606661343954	-0.06785831818507418	-0.02426152106862447	0.07206505915816679	-0.12604730957431523	0.2316134525509816	0.2636905680025531
1090	-0.03997829751137453	0.09711478082689787	0.10502164027934617	0.03974059708144186	-0.1591015795037622	0.16398971814410032	0.17842897175384076	-0.039596313775834814	0.18276970762620173
1091	-0.13910945224083743	-0.004772061413874756	0.13919127944265627	0.11109262932523985	-0.026218147540307962	0.11414448541581189	-0.032427490515988526	-0.1760900887395322	0.17905100249219733
1092	-0.09101108527501801	0.007437141012790004	0.0913144496198752	-0.0756179501418452	0.03053546884305059	0.08155053182609849	-0.013294476651685143	0.041027229020537695	0.043127446371723104
1093	-0.039280667802254476	0.003789033730385779	0.039462990758444456	-0.08187660070352508	0.12475960368014385	0.14922713041934113	0.00343541686001213	0.21854325075054012	0.21857025080649814
1094	-0.05372650490241304	0.051666778498158976	0.07453853586841397	0.05326717284142214	0.0414265337770359	0.06747999261483242	-0.11989324018929562	-0.018613359196292197	0.12132949428584267
1095	-0.17365162402989365	0.04159429303091275	0.1785636349903333	-0.002226960676529818	-0.02014760989014185	0.020270311742549788	0.06156310397624794	0.08151777998501153	0.10215265158024563
1096	0.03242733228496969	0.14370837338786308	0.14732151391058032	-0.034974324039752064	-0.08469159670474928	0.09162897955580143	0.02415319785065195	0.08657613017549187	0.08988216331718131
1097	-0.1656822232705582	0.20724157805705626	0.26532936283693526	-0.06110491012333023	-0.017578074201466915	0.06358300664338344	-0.0909741454770597	-0.15270607826810992	0.17775106605955232
1098	-0.05859373364204969	-0.15054451431952146	0.1615452766682334	0.02432781589790307	-0.03661333795789422	0.04395883463857115	-0.018937783020035136	0.1798514479903	0.1808457435770096
1099	-0.039041019835747606	-0.10989331045240312	0.1166222144876502	0.05590976195333533	-0.03326154180112295	0.06505560425256592	0.05785267442495766	0.062487394728420784	0.08515636463627142
1100	-0.14873958245157715	-0.046301908184492896	0.15577974864979957	-0.09244635004397538	-0.08093183817062445	0.12286696084029007	0.12711080795962726	-0.002508148901965343	0.12713555093310316
1101	-0.028482144878965603	-0.01634789334892367	0.032840313546830965	-0.028120110614665586	-0.09724388933962587	0.10122803285097677	0.0010118245732458038	-0.06927393555072801	0.06928132458067933
1102	-0.0008332666210799602	0.07337085897585573	0.07337559049245679	0.029337165255857698	0.0031926146992858105	0.02951037197101385	-0.13748565281759254	-0.07020341116390998	0.1543723539683469
1103	-0.11810169685086139	-0.12644054904084057	0.17301798531020401	0.04968744895661808	-0.058688080239092714	0.07689690075657608	0.01346762928666719	0.0010333112857479176	0.013507211807636312
1104	-0.1468162571765007	0.07704623059573854	0.1658045084439145	-0.10676527584983693	0.06709317723761216	0.12609646529197166	0.013610657555277787	0.08824024363892063	0.08928376446220844
1105	-0.09685870979059168	-0.022281944945504853	0.09938860464284911	0.03607003256542074	0.004714762668625101	0.036376864024981234	0.14748722867216738	-0.07801362969974075	0.16684906065160948
1106	-0.06926769668960109	-0.02268767698148741	0.07288857586411526	-0.07581732884507461	-0.15385398388699786	0.171520598503803	-0.04277503899112299	-0.06648009466584712	0.07905255813363718
1107	-0.03041692569154684	0.017100759308886673	0.03489448864026461	0.18756320172740756	-0.035470047294417315	0.19088760802447177	-0.14522075610745466	-0.0036012627984173605	0.14526540227516013
1108	-0.016832246936194114	-0.013669067994164624	0.021683356676264674	-0.009673908582512694	0.01993414018269673	0.022157492008036857	-0.020567732000294985	0.06404818744008176	0.0672696210335379
1109	0.00795134582729727	-0.13058523930094335	0.13082709437937506	0.1327738369083447	0.11265345484455237	0.1741255083431986	-0.042857568000621085	-0.12776763013010314	0.1347640101955663
1110	-0.05831684107107913	0.013825342403573224	0.05993324657554888	-0.10556357092524374	0.028964965525238383	0.1094652307098798	0.007117721744399296	0.09512281423956002	0.09538874017243618
1111	-0.06667217150024274	0.08249880530874762	0.10607182156411016	0.049969709167756865	-0.029373271611150248	0.05796344468242557	0.03878377918010152	0.08591371367078612	0.09426212242569493
1112	-0.0829411212776608	0.02895312268555673	0.0878493762757627	-0.04661062306679967	0.023259229066950552	0.05209166842657426	-0.000378284037310844	-0.14453965839332386	0.14454015340821955
1113	-0.1022356710399688	0.08187913118688253	0.13098215358174348	0.1775176725478516	-0.0063857860527883345	0.1776324923270466	0.10946622465850242	-0.1299678590510006	0.1699249797036518
1114	-0.04223517459328443	-0.011847740518350077	0.04386546395873834	0.10595407175334344	-0.18410047059304183	0.21241292002534148	0.009668710266875295	-0.17065969296757888	0.17093336351342614
1115	-0.1418998264014758	-0.012608569564271734	0.1424588949810648	0.10898760879381636	-0.026671794622065998	0.1122037588450388	0.10364526781601556	0.06868671266812264	0.12433907687371187
1116	-0.06696611015239019	0.20618284575410445	0.21678520658062184	-0.07962361960230512	0.07408689817291919	0.10876023758459286	0.020225015044206825	0.008438388186825903	0.021914781055943848
1117	-0.015169207419529053	-0.027148406311356902	0.03109888774511427	-0.001360388862778249	-0.11031258115765112	0.11032096908349444	-0.0017160640810105386	0.016853179301667878	0.016940322561990993
1118	-0.06368740964262849	0.08979230581078942	0.11008516852785527	-0.10615285204991089	0.015142190285204991	0.10722739353804897	0.06568928440342182	0.1034274506801534	0.12252477153469496
1119	0.01976555256898612	-0.004833549799055441	0.020347979556145195	-0.04708492026710433	-0.08436819418842492	0.09661771011142496	-0.07445829697226787	-0.027811361542725184	0.0794827642880556
1120	-0.07769659125051115	-0.029500428981583622	0.08310857718699355	0.27532090769145795	-0.1255928837143399	0.3026139035995075	0.013767688890086286	-0.029849985182209837	0.03287203785517947
1121	-0.014896764289433881	0.061076482155717045	0.06286692499886228	0.12167194332266938	0.10194001562253675	0.15873193937276112	-0.012303131593295878	0.05204836071403171	0.05348269720217853
1122	-0.17607866897500185	0.07505497473490536	0.19140780261124563	0.056823143791022504	0.04814596969177865	0.0744775406942045	-0.08037369899831019	-0.07693513144507563	0.11126071157934428
1123	-0.022442039424578775	0.10568529059726631	0.1080417779479909	-0.07920520505661514	0.123777267934677	0.14694991175714692	0.1541197204280472	-0.01088761644189658	0.15450381359890533
1124	-0.034062044296633585	-0.10296949588037681	0.10845708802805266	0.01590900208584916	-0.12602360302997034	0.12702379646358827	0.14322916891469017	-0.024573192049550035	0.14532183798554477
1125	-0.11298495275652538	-0.02867136996007052	0.11656606283469262	-0.115940088637718	0.03453361603214005	0.12097385994328357	-0.049709764442425294	0.03167768937277117	0.05894520069453653
1126	-0.049260520378939514	-0.07995401763627366	0.09391082900382403	0.11220473913791684	-0.09491718604645362	0.14696658018741898	0.024057057980878753	0.06335545815782755	0.06776913838233152
1127	-0.10396586049358794	-0.057664775019398505	0.11888703220372707	0.10669319564772084	-0.05457870933796033	0.11984270320098925	-0.03713494773251034	0.06760883828872068	0.07713597965830639
1128	-0.11894411203742768	-0.04673357390861068	0.12779565218990718	0.12766390779200285	0.030141336236108922	0.13117382933658367	-0.10311234906580415	0.007040602263399028	0.10335243882027952
1129	-0.05109880503198957	-0.03870192930348216	0.0641009142486206	0.0040537942255979035	0.011680801882984206	0.012364237956826061	-0.024892109954029462	-0.058657003471244966	0.0637201788618734
1130	0.05073267724292387	-0.04259971668067468	0.06624605951683797	-0.05851427807724863	0.04822296966187019	0.07582463677401449	-0.11450751830427677	-0.020352109939599343	0.11630210714857155
1131	-0.10150593762723821	-0.08144747137198687	0.13014279068190981	0.022180477786272385	-0.09389476292497786	0.09647901377794614	-0.12900861718559467	-0.014439232582716854	0.12981415464315554
1132	0.01219736600846452	0.0004162949795215844	0.01220446799555067	-0.1006329991166908	-0.10220275235392509	0.14343083036759435	-0.040307518845281956	-0.04324616969198163	0.059117909879244125
1133	-0.07679747343293959	-0.037830349226135485	0.08560950442710454	0.04499228428380199	0.07918006595289663	0.09107023931768003	-0.04262594880527527	0.04306393905907502	0.060592692289034945
1134	-0.004284659098106678	0.12977996113533466	0.12985067044831136	-0.07077191656727697	-0.041274843631927315	0.08192848644669119	0.016379348493810075	-0.05141354450334775	0.05395957390009115
1135	-0.08495173494349743	0.07120403508072515	0.11084589248902	0.15377025811878683	-0.027195853689867933	0.15615667369612812	0.06300805748224447	0.028841093159446777	0.06929519436669264
1136	-0.0887568315283549	-0.10206990788243551	0.13526285978819777	0.10744610984587681	-0.0060431439012764146	0.10761591940425803	-0.19446349527006668	-0.035360103044218195	0.19765218916052757
1137	-0.16805139874238273	0.06827965187869263	0.18139289809677436	0.04309025988634962	0.00583691968270787	0.04348379156025304	0.031907658459248714	0.006703622032350152	0.03260425151271957
1138	-0.11648386479705321	0.03756022341050234	0.12238979181575979	0.0789571408208737	0.008584801858506443	0.07942247106176624	-0.039856973741777775	0.0990476642145373	0.10676618445092294
1139	-0.03895714468745144	0.06399777559092681	0.07492245593135381	0.0039394871171759835	-0.058128621182608656	0.05826196151295985	0.14059015826161272	-0.04635576224843167	0.1480352974586076
1140	-0.02509215418391787	0.057566186201635165	0.06279714958014286	-0.008339340685308165	-0.05997711444191729	0.06055409862135246	-0.17177828864150782	0.04047933744355801	0.17648330575007545
1141	-0.15185118331756148	0.13702366635122923	0.2045342685597615	-0.09267996221640022	-0.1031656240531822	0.13868208746163255	-0.040638847144881016	-0.22607049540044336	0.22969411134782466
1142	-0.04929389575433703	-0.06001846794632508	0.07766662509252927	0.024949033975152142	-0.019670621899786595	0.03177086184253836	0.0928647571640661	-0.06262140652915381	0.11200581984357114
1143	0.03526360352976834	-0.025714220668930376	0.043643360073614135	0.12261480780769204	-0.032793996850748616	0.1269245339686704	-0.1609235257544598	0.0781107019305881	0.17887890568017087
1144	0.02911960148873574	-0.029916706490607424	0.04174877864211039	-0.14324864722889089	0.013622923109876124	0.14389495810126507	-0.011673859563344331	-0.0834845830750692	0.08429682442608866
1145	0.06644399625222387	0.03645487402056878	0.07578761427714346	0.08353577510500654	-0.08058271649325505	0.11606808312290916	-0.03589803186980575	0.08506454278947895	0.09232900482572465
1146	-0.07885113292195975	0.07582520472432999	0.10939361423119322	0.044384444147691396	-0.04790088563497733	0.06530293811854651	-0.10339629159213179	-0.14326248145768297	0.17667747934702402
1147	-0.04912294502873577	0.006337709255074482	0.049530094759631264	-0.14944242082752865	-0.05171089292527751	0.15813618684514208	-0.16664606132241022	0.2375499566382041	0.29017389898659934
1148	-0.07541768222898004	0.09925314981524941	0.12465558367373583	0.040477488753671326	-0.18043144443080003	0.184916016708095	-0.0891940661627085	-0.05542976171186086	0.10501447482167064
1149	-0.06714800480575622	0.007043054028538109	0.0675163621609071	0.07192294042683617	0.0493576688551564	0.08723009133583146	-0.0044945805942624185	0.05118313846967115	0.05138010235805152
1150	-0.04790638209465668	-0.0031497838541874753	0.04800981757648474	0.09692556728051807	0.0007051508595966957	0.0969281322959698	-0.04240789589991952	-0.03592083164687109	0.055576395896650824
1151	-0.07352188506715501	0.030395030406124207	0.07955705787180146	0.03744014686378601	-0.017166475738926493	0.041188013869049536	0.03849164728251178	-0.012872624063600065	0.040587083669611834
1152	-0.12303461628114866	0.009722414585186242	0.1234181597205846	-0.09814177295943177	-0.07923352510765426	0.1261338935441459	-0.0827664306364251	0.00902827693318549	0.08325738300401027
1153	0.04722912071138884	-0.14312128020234158	0.15071260959165994	-0.14246931374282013	-0.2105714374513167	0.25423972079253054	0.00418817851425099	0.07018157985969095	0.07030643634027692
1154	0.10162892563121441	-0.0020794466518058627	0.10165019736002785	-0.0627452262051054	0.022352374042408557	0.06660774757384899	0.08942165285321677	-0.05285124753846487	0.1038724523893284
1155	0.002534172561173864	0.005827253913848337	0.006354440868106907	0.06112981790839843	-0.03955465171726145	0.07281088593052418	0.060097157490044684	0.04790405296665055	0.07685354012025013
1156	-0.0579989005245527	-0.03364741501406841	0.06705237504507888	0.1300630786336265	0.029057196431782235	0.13326937040495124	-0.03152330589286394	-0.08835910825157224	0.09381391594762543
1157	0.003938098160903862	0.004352230102980291	0.005869456873868503	-0.0718837246042529	0.1023712597554425	0.12508854738502784	-0.0490645901119723	-0.08938622257001488	0.10196681219000664
1158	-0.12341653618577839	-0.08859079035844752	0.15192093187059494	-0.0097898914370982	0.06105174543645837	0.061831687630116344	0.026202982401273705	-0.014461992626920269	0.029929007959879923
1159	0.01567096790522856	-0.10728319031024831	0.10842168675238208	-0.10672092295309216	-0.02197945135215469	0.10896078045655494	0.0875170117056028	-0.14597931675401582	0.1702033732269954
1160	-0.15027176229425016	-0.12838865661342372	0.19764930986476845	-0.03282759381062582	-0.021051901827099335	0.03899786514584185	0.03358661215565248	0.05836332577923039	0.06733749558831842
1161	0.013375409444357896	0.004143436642633909	0.014002487101073855	0.022612804677747844	0.018512942645029895	0.029224441496325318	-0.05543163068438698	0.052450659588087575	0.07631341541010804
1162	-0.07685920933054494	-0.003350110389386123	0.07693218636265056	0.07562246624498926	0.058791405957234186	0.09578719546684125	0.04695111570851723	0.021454398704892137	0.05162071764382059
1163	0.05232917054509173	-0.03842317176126088	0.06492058393246822	-0.08368016219740898	0.16725799365804728	0.1870230092472583	-0.08056392038167548	0.06024752475247525	0.10059974903579562
1164	-0.1073270150068637	0.09716338358180154	0.14477503672715075	0.03011417519757244	0.07837016429833797	0.08395681151627052	-0.05406215029379938	0.0037569036389757827	0.054192531029117856
1165	-0.12577337722030768	-0.014819559837754705	0.12664344345913295	0.09427517149616359	-0.01720605797416133	0.09583243914062323	-0.020484072514544344	0.09315418344509221	0.09537976263392042
1166	-0.11977333225529586	0.00036768904009055515	0.11977389663348063	0.03687603108942588	-0.008706381925447492	0.037889876684149594	-0.01702328685943635	-0.018702409386109946	0.02528976892627356
1167	-0.0704275753864845	-0.07054713360146875	0.09968420854981214	0.13278918628297973	-0.04747294826464632	0.14102002982070905	-0.00981181330095887	-0.02547887789247111	0.027302836829024315
1168	-0.061980518441034416	-0.041798383342369586	0.0747575381901724	0.042310540152059616	-0.03609556445511972	0.055615389788193983	-0.04073403004766558	-0.12539568381007177	0.13184589004637048
1169	-0.15506535346285424	-0.03987374062691065	0.1601098967463975	-0.046463418421216075	-0.08552463467220316	0.0973309425989434	0.11760370362875573	0.09307121031224072	0.1499762691101014
1170	-0.13064690630542491	0.06689852139053663	0.14677883461663865	-0.08920412170619975	0.06067940910091478	0.10788589350888593	-0.03852330216745512	0.06295578181404238	0.07380701371619341
1171	-0.1698480653261599	0.013484588930757008	0.17038250917764702	0.031488372399638746	-0.08486818830054428	0.09052141725467501	0.035540850822461716	0.05253399886557005	0.063426911591155
1172	0.06009464310169265	-0.033755791172171444	0.06892618926923978	0.06855405450998371	0.01555576724995088	0.07029680138165934	-0.026963429155961744	0.06519861291857809	0.07055413268090782
1173	-0.03318349043254892	0.04541981409321461	0.05625036488369869	0.11046601702768447	0.16897599810803507	0.2018802339372712	-0.06761848966164692	-0.08756514143813483	0.11063414544887491
1174	-0.00018171909237123336	0.05115527087081029	0.05115559363055523	-0.029550371932660614	0.15959598893673987	0.16230866941126273	-0.08530062831907	-0.13761704174935743	0.1619093801219451
1175	-0.06984487417344831	-0.03273175939236851	0.07713413330831385	0.014253861554150081	-0.04374778852253231	0.046011320018198645	0.0391821170703735	-0.0622195604366816	0.07352898747467101
1176	-0.02369300767319795	-0.027454489920279053	0.036264412712532945	-0.061671843718956704	0.0410386637770817	0.07407825748695616	0.005353314007547996	0.02183320024066072	0.02247991556061092
1177	0.031784299931959456	0.11297876904270408	0.11736457717969859	0.0231860620930452	-0.09442738510899312	0.09723232247511443	0.13243171731120887	-0.2178338743029466	0.2549308858177602
1178	-0.061273548560247956	-0.0050534712482468444	0.06148158524974712	-0.0625934981785404	-0.06204989220670765	0.08813702478011712	0.0022841936953107086	0.004165877667187279	0.004751008058893072
1179	-0.12789802208091133	0.020725850048207945	0.1295664497948064	0.12647659661237112	-0.021092476956596717	0.12822332890239987	0.026606885141571127	0.20603316178756387	0.20774404947703615
1180	-0.027923193136500605	-0.03333943380692365	0.04348818875861074	-0.10364938497725643	0.04295072093182076	0.11219607584370613	0.027286611363477844	-0.10201188411079538	0.10559821806988896
1181	-0.0948397380616952	-0.08645139330888155	0.12832933928240214	0.17654438558904043	-0.11097820951836561	0.2085283747381014	-0.08458055636198826	0.13808608802624958	0.16193096745495167
1182	-0.10806308743343306	0.04024441474126408	0.11531367561357442	-0.02964198466951793	0.026967775184522612	0.04007378386864522	-0.13767435569929767	0.13242561930206942	0.19102558170243417
1183	0.042002084987817774	0.03016550333128362	0.05171201731274414	0.02107975567936241	-0.009979849721909538	0.02332281072198438	-0.09302248840369925	0.07392463431163694	0.1188193372600841
1184	0.15977781092467674	-0.0031414685970338266	0.15980869090518168	0.010438728397036677	-0.01889895908606985	0.02159022244174529	-0.07092926335517628	-0.18915713699634357	0.20201827362088173
1185	0.015112456419928573	0.04106895698751314	0.04376123361019939	0.01101776809314672	-0.1447465258138733	0.14516524359825475	0.10752372006915233	-0.11002799671481012	0.15384248580474671
1186	0.026396847378061805	0.09404348882766764	0.09767789587404276	0.06283400789920507	-0.07116472324055659	0.09493434774928608	-0.17372692572910978	-0.0596416807015655	0.18367954377174156
1187	-0.09858759289730959	-0.014844112429474567	0.0996988522857938	-0.00871471323605123	0.04325726513553402	0.04412637775517602	0.16715963883768178	-0.03063375018683673	0.16994343619820604
1188	-0.055892929839485114	0.030689623131146624	0.06376419507822094	-0.04775323794509403	0.01009462462181185	0.04880853593887097	-0.09999815134050923	-0.15488022997324066	0.18435703379064033
1189	-0.05689401664436169	-0.0407207316728097	0.06996504211317157	0.11062867590828826	0.00411305460157673	0.11070510896691547	0.021364315516294252	-0.033288457169508096	0.03955446066129516
1190	-0.026359533028368902	-0.03478975805879592	0.043648049753261906	-0.04293620975184253	0.017555023197603128	0.046386387521799986	0.012691520559986756	-0.002248719046511865	0.012889198247940475
1191	-0.028040781831102424	-0.09761887415065874	0.10156638241141423	-0.07180862345471527	-0.027659564176061063	0.07695147752233693	0.05240239491870407	0.11688852850132891	0.12809738127074186
1192	-0.01492257564967078	-0.024599992406557514	0.028772259042745232	0.13403832362286752	0.008500793064999923	0.13430761587625073	-0.009055775828738616	0.11530398253176422	0.11565904834272914
1193	-0.0301744045284227	-0.08845378486313266	0.09345890404481669	-0.1293375332920258	-0.07803272377702154	0.15105397544628485	-0.04772014049224611	0.04108905472962219	0.0629723925793962
1194	0.006301143435172515	0.07306786884265469	0.07333906098252148	0.05041221193500684	-0.09769008385917537	0.10993063083869191	-0.04057781873750757	-0.14768242420982564	0.15315566523633697
1195	-0.10022351694692562	0.06318382100985724	0.11847762905551565	0.008638971413832719	0.008491183733061682	0.012113299644507693	0.09511915353819267	-0.0964711715054861	0.13547819123926622
1196	-0.0403592443772343	0.016273980422054385	0.04351679038576636	-0.04979855686087423	0.059135189933806426	0.0773101995465869	0.0010472101030361486	0.12297214255143823	0.12297660140323909
1197	0.03997341738890123	0.007379726993072891	0.040648917184097286	0.2125299740900297	0.047036133660951364	0.21767266194099705	0.008550915101623585	0.0595562599910828	0.06016698640617314
1198	-0.07132474889058464	0.04116529755380848	0.08235169413557043	-0.11027931422978297	-0.05620603693942159	0.12377659607303329	-0.0645281733072513	-0.00037932513788509854	0.0645292882180711
1199	-0.0802452233602681	-0.08642018214739344	0.11793109748716823	0.06769797810840156	0.1139535757255627	0.13254596810392674	-0.05395728059099116	0.14754103777481442	0.15709788654353107
1200	-0.058716151528770334	-0.08020261112233674	0.0993984168947891	-0.20176575865616322	0.09013325846374985	0.22098286279119073	0.08762873540555832	-0.019096859087558076	0.08968547984923424
1201	-0.11324047938737945	-0.008450010621656593	0.11355531185897742	-0.0390688849808884	-0.11442995278962814	0.12091563947267704	0.07983812280526646	0.08609505294582014	0.11741585921336342
1202	-0.06830854802545239	0.023661128451786466	0.07229043320493711	-0.09813979374919894	0.15397253915266512	0.1825895997318968	0.06257618980370004	0.05814630701878266	0.0854211481441875
1203	-0.05849899698805125	-0.07505379173471548	0.0951588372268497	-0.07455287829851387	0.03102481770165364	0.08075067167531091	-0.021329225498858084	0.04830702902295497	0.05280629615307016
1204	-0.1348350201573274	-0.0052955502678776935	0.13493896958798265	-0.0212563426382061	-0.06840464406663004	0.07163119035891533	0.11310947669867119	0.061404147060494775	0.12870207067205294
1205	0.030419039462163705	-0.1151952352437369	0.11914386339489147	-0.019519790170555013	0.05388210537290132	0.05730884301500892	-0.05540112409783639	0.026531027752867115	0.0614262157789919
1206	-0.07840126520736578	0.07910594355029958	0.11137553003734209	-0.14928513610659844	0.0013408433005213318	0.14929115755168548	0.01916532275801078	-0.049638846252682604	0.053210193137369716
1207	-0.11194275449063346	-0.12059689959400084	0.16454419611349333	-0.0009588088672679327	-0.1419422736522692	0.1419455119544807	-0.08555983587924906	-0.05354017844443757	0.1009308487210241
1208	-0.1821921119938981	-0.016487733344146462	0.1829366311694429	0.058514205966827784	-0.004742565316607075	0.05870608337907264	0.11565183345034293	-0.10428547640906555	0.15572670667002375
1209	-0.14145145835919076	-0.022413950601961028	0.14321627091056735	-0.07449140712115151	-0.05718179961014973	0.09390808240798267	-0.08301636583808912	-0.1328985793086775	0.15669636045303761
1210	-0.07227761195649013	-0.04500419881525854	0.08514359107493813	-0.1606571530084463	-0.11235941749227701	0.1960493802897197	-0.03706770062799595	-0.11981307362767575	0.1254160557582544
1211	-0.018317196828097487	-0.03200895145050044	0.03687943427711113	-0.08146033440417894	0.03493489691673584	0.08863539419342377	-0.14270406381531786	0.01938623093842091	0.1440148456910054
1212	-0.050789640345321824	0.08944814660024153	0.10286184179094521	-0.05283977181458733	0.03280459762213293	0.06219471931416451	0.0816732147149552	-0.04963429355196073	0.09557236576687522
1213	-0.05426072050144597	-0.06112988413070853	0.0817379258555653	0.04838663088659904	-0.017554477932600822	0.05147257273579929	-0.02845223125618011	0.1462235711625907	0.14896597674300122
1214	0.13369400772577847	0.08905981592417228	0.16064164626343932	-0.07861759534194945	0.021768313449666867	0.08157564445221048	0.021597514717278696	0.0011235688551112803	0.021626720716170677
1215	-0.0669655725341323	0.07624974697733711	0.10148109094275674	-0.1571371709435214	0.052519374001145855	0.16568154736604104	-0.007515167732739146	-0.1220960031287469	0.12232706865639419
1216	-0.15634236198693682	0.07654093502251486	0.1740731136211886	0.10069562301751692	-0.19954844031503488	0.22351552189288534	0.009360277727852445	0.024209472401398698	0.02595598877131472
1217	-0.06323233293236426	0.03545579063349742	0.07249442059576558	0.07664878590074038	0.023896641359011234	0.08028751987886253	0.007146045636526723	0.18824892253166772	0.18838450786243852
1218	0.0025829539296401806	0.04782698872504936	0.047896685704844365	-0.01721080694053501	-0.01355483559041789	0.021907657187103042	0.12948858202434277	-0.06161941174945076	0.14340238763362098
1219	-0.13510639585113052	0.0336538559269737	0.13923476655862888	0.10725453803238535	-0.09769274731255953	0.1450772511664596	0.09546883472586604	-0.004724017785653798	0.095585640908841
1220	-0.051571298539774296	-0.01805737671559893	0.05464126359197398	0.07651179980734128	-0.11310283966873046	0.1365514842500411	0.010144131253667081	0.025169029229765893	0.027136385744244484
1221	-0.10498528973113791	0.009324078703693768	0.10539852704665113	-0.009590570358438938	0.08534235576083371	0.08587954777832074	0.05211095076643156	-0.042917664818616294	0.06750908933813689
1222	-0.030386820228406563	-0.08272347789952848	0.08812793336614264	-0.028838624491287657	0.0725906751413128	0.07810936166696732	-0.02339333553189318	-0.006238869790784809	0.02421098187959553
1223	-0.03308994750342954	-0.0375423346664287	0.050043696086378923	0.07711455059960357	0.07064769886332409	0.1045837046047889	0.15111199327690597	-0.03458553701562663	0.1550193338999331
1224	-0.15311030979799153	-0.0974021945639952	0.18146612486169236	0.020486694195916495	0.01909818765771966	0.028007952636465133	0.11995427647366169	0.07358189688801045	0.14072428359724368
1225	0.03603137504771896	-0.020839139712889747	0.04162366792826796	-0.018208477296054817	0.1588701516487647	0.1599102052101192	-0.06781900248884255	-0.13121056799320424	0.14770115182922883
1226	-0.01335964539467844	0.002699127025414605	0.013629578561748576	-0.08644491250324082	-0.036458850703766636	0.09381881843389686	-0.09229990591441455	0.1321314170154322	0.16117687177233533
1227	-0.06809830942463771	-0.00012920333196230713	0.06809843199365673	0.12567129960976275	0.011953274778188952	0.1262384898655305	-0.012807983587262286	0.10298456265696058	0.10377795810872856
1228	0.04796059518375624	-0.09058911603972737	0.10250173966933114	-0.04505186183892297	-0.11849012994460338	0.12676585166929774	0.009471865217042302	-0.07494017623817126	0.07553639020563521
1229	-0.02690742269214133	-0.06694907249889182	0.07215391676406371	-0.0320405201810815	-0.12811744966038174	0.13206315095799714	-0.14258182826819565	0.08343322390165928	0.16519891223287653
1230	-0.09986141818969581	-0.03207276566396437	0.10488548584143031	-0.05968921234534436	0.09386641528065522	0.11123716100318287	-0.0585243547044655	-0.0110833729222744	0.05956459727815088
1231	0.03527046449871393	-0.04615665991215796	0.0580899554157313	0.006844715602464302	-0.056425450117006545	0.05683908472684455	-0.07409606550597743	0.09054336938623865	0.11699713100447787
1232	-0.1136444637966556	-0.09325474313042471	0.14700854147957138	0.07510951867929538	0.04150677816808734	0.08581522260141398	0.03957955643073247	0.08498500047656526	0.09374962182993238
1233	-0.06901435068549513	-0.06592028403126353	0.0954382755884816	-0.04642146958910396	-0.035679069391952034	0.05854868770081728	0.014853051932673783	-0.04417701614881919	0.046607101470996205
1234	0.0059308471318746305	-0.07354655951676944	0.07378530588440611	0.12505294772369852	0.06439220519383373	0.14065772578891947	0.18225608279398597	-0.016864253323290695	0.1830346490573858
1235	0.07772724511341096	-0.05877132817742484	0.0974453367209475	0.0860983257373507	0.06426929793420737	0.10744051541076512	0.07975427919198974	0.11444682473094007	0.13949487711177197
1236	-0.019925893140415266	0.06815921615936892	0.07101211139589376	-0.1227222888033251	0.07941018350885247	0.1461736549930813	-0.11669442592620742	-0.04926255192646366	0.12666644411427455
1237	0.050921562485498166	0.011563860271938372	0.05221808489741279	0.08767388704101195	0.05895706007329609	0.10565342115315703	0.13525790475644336	-0.028200655043614815	0.13816648560339104
1238	0.0037898897253570846	-0.04915508204253017	0.04930096707710954	0.0028952964133381687	-0.03588968899480219	0.036006284416261476	-0.031047646423713843	-0.0031923508186453902	0.031211335315895355
1239	-0.043280199697975086	-0.1138577030061329	0.12180620764037181	0.04882569725444397	0.059081441726166535	0.07664571396252388	-0.01632219059707717	0.05863643718053603	0.0608658005049984
1240	-0.04651439621105727	0.07479577075715592	0.08807948897465424	0.01491056961598635	0.02394983808613864	0.028212051159485593	-0.06569397055043165	-0.1439050510856955	0.15819090206031955
1241	-0.18093231041477167	-0.007212665719366807	0.1810760158022222	0.03677208337567053	0.27041861855759197	0.27290733844729	0.0023876322917093717	-0.026795915727072607	0.026902079615018434
1242	-0.020305007466199853	-0.05526954161240703	0.05888136851541432	0.09476646090934637	0.05916073285344874	0.11171693884563702	-0.11400603115231829	-0.09707707936129975	0.1497375519915544
1243	-0.09688584977672102	0.09285821052323619	0.13419953482980113	0.06544914759197959	0.05638115435775566	0.08638533143554986	-0.014308246026655265	0.0227640225215594	0.026887294875486446
1244	0.03867813531698862	0.09076711531209271	0.09866441797161739	0.04849099238727358	0.037548896932768375	0.06132940570044916	0.03914457123111292	0.08177300289366342	0.09065937049811651
1245	-0.09502097663275708	0.005056621059659937	0.09515542767905551	-0.021974818011933534	0.03889094966301304	0.04466988462430379	-0.0772772045077906	-0.04580616755044316	0.08983301910877851
1246	-0.008146731720472686	-0.017513099230955283	0.01931522410945942	-0.09513550222981496	-0.008757759656737616	0.0955377524265895	0.0007747422233985635	-0.05362136430240932	0.05362696089808198
1247	0.006119289981846127	0.003663806745058823	0.007132263998693606	0.058297195823899736	-0.03792716868147857	0.06954878262862293	-0.07190754170867346	-0.0611861971121012	0.09441634006688415
1248	0.00908176517403542	0.03419680038956493	0.03538219348146848	0.09676279249638443	0.04127526779048801	0.10519831625494225	0.05824178172189451	0.004215408547568364	0.05839413333001627
1249	-0.11757959832189215	0.11325435312172784	0.16325290332045714	0.047300782558223425	0.07365362187587832	0.0875341079011787	-0.011841114424612453	0.003895816606523676	0.01246552758002768
1250	-0.02451715238765731	-0.012148718697384762	0.02736205634062975	0.06009146588601549	0.01326223538356877	0.06153755893516858	-0.1050087095576687	0.018816295643589397	0.10668121701927563
1251	-0.02289261449685105	0.03282772573409261	0.04002163634053761	-0.037834071708931515	-0.0459739622707369	0.05954008892290733	0.0288496767480159	0.0030461327646509285	0.029010046075194175
1252	-0.04251535337380295	-0.08657249471150628	0.09644870197712938	-0.04336663630750395	-0.060714570378880214	0.07461182346598506	0.1919527058257204	-0.03761959330077297	0.1956043840866843
1253	-0.04365532340531067	-0.021037558847377045	0.04845994370486947	-0.09758228160746976	-0.0569433278769505	0.11298161033292727	0.10665848720088267	0.08289702375538323	0.13508497118288704
1254	-0.11768448790305425	-0.0968734218660688	0.15242735501557933	0.12678470607279776	0.04800320400194254	0.13556795081588358	-0.07920687471839974	-0.0253269937298662	0.0831575950472893
1255	-0.05179401325439477	-0.09850313329132171	0.11129010323116928	-0.08647557063398648	0.0006377714694546376	0.08647792243642786	0.053229424499495796	0.10886521821912881	0.12118171219472869
1256	-0.02319577216651548	-0.0423520292741841	0.048288075443552736	0.0030028232709211245	0.0002831440484960205	0.0030161429257553694	-0.039239515593346146	-0.026242988135677357	0.0472062920624969
1257	-0.04713551682191178	0.012434205505738875	0.048747988805977166	0.03315431536542077	0.04008214315433816	0.05201717819331065	-0.010141913898180074	-0.03595225333933319	0.0373553602270637
1258	-0.04956976504672047	-0.10839197579577282	0.11918885024908359	0.09281361373673201	0.0015199600991709925	0.09282605869891472	0.001811790501597047	0.045691260798440166	0.04572716805327827
1259	-0.002684564685651915	0.1333633924543281	0.13339040945464778	-0.12837172597797902	0.04433398267270022	0.13581164180654257	-0.07432055472868287	-0.08138521531015215	0.11021387447258611
1260	-0.14240137613099185	0.05531827333901172	0.1527686593814642	0.01722946899736148	0.022822839448004357	0.028596094180856662	0.049737441629011545	0.06268116666444512	0.08001713412898064
1261	-0.10277174498615159	0.11510450227004328	0.15430838606612723	0.008327997482139214	-0.0554340946480471	0.05605617175219122	0.04834633251265852	-0.09819902912621359	0.10945509210975744
1262	0.0341638465283747	0.04113671473060279	0.053473336425187964	0.04165078361024885	0.027169722384363455	0.0497290819319154	0.10015099932438326	-0.05902004126740017	0.11624795885037394
1263	-0.10225784450516875	-0.013786021622012512	0.10318294992393785	0.006696086862467405	0.056607129346346936	0.05700179534105712	0.029011905400908203	-0.018397956006913508	0.03435368161090702
1264	0.04969379780076677	-0.15473152491057338	0.16251559414719216	-0.10331987030371811	0.07746613428422454	0.12913557821343674	-0.01257283572972804	-0.026844358191870296	0.02964280292111662
1265	-0.026175731094395496	0.0075627152132871295	0.027246349475175343	0.06233673102318545	0.131848098773996	0.14584165792041168	0.0039130891456851296	-0.002460648830757426	0.004622451657982662
1266	0.14369991367336835	-0.005353325751619252	0.14379959418001312	-0.02626309418713653	-0.0053540777414745585	0.0268032883196103	0.11438896643838821	-0.12378496835784338	0.168545406446438
1267	-0.11232515859930337	-0.09376276164790409	0.14631608498794768	-0.0073380347362125425	0.1117794439372954	0.11202004660202936	0.08793467989487988	0.01607989846079779	0.08939279088788177
1268	-0.02988388598022106	-0.0890706483097408	0.09395013055656913	-0.005015773973177256	0.2242466005573315	0.22430268801347297	-0.10492383543336918	-0.011081203967831384	0.10550736620457085
1269	0.07905614038230964	-0.11540629651510102	0.1398874068938261	0.08889378127768194	0.06809606343859007	0.11197847206350352	-0.12704470170406038	0.08044558703001742	0.15037236682209196
1270	0.025529871582357054	0.03821872914851409	0.04596134898737333	-0.024753916383542414	0.04371160719310305	0.05023406194732363	-0.05428813018506701	-0.17656281338317079	0.18472040533945128
1271	-0.12338958650879538	-0.07251452789445335	0.1431200433711748	0.02292235052254331	0.11281177457862247	0.1151170301782333	0.015551459722491731	0.06310572992521735	0.06499370007081268
1272	-0.06144841037681569	-0.01370379252557506	0.06295793093345395	-0.059247152462104845	-0.006564305097049623	0.0596096902883671	-0.009330219525718575	-0.09004344423325719	0.09052554802808872
1273	-0.2082849073588393	-0.0057381607368230565	0.2083639343123514	-0.019387750681926188	0.18802625527290426	0.18902316669777774	0.19816793168979363	0.10644778691318721	0.22494812844059411
1274	0.09808130194197466	-0.07245609172690223	0.12194190017778989	0.05801939409138526	-0.04723841879638556	0.07481790094031096	-0.03875859925030219	-0.03644325154012799	0.053200936069420494
1275	-0.00834636021242098	0.06629339986736911	0.0668167388815885	-0.15829419224536764	0.003926434325168502	0.15834288170019917	0.0893522375371911	-0.027992300686137596	0.09363434866866839
1276	-0.0408140493655298	0.13202976923488782	0.13819423500938685	-0.05537949172815755	0.1171440087700316	0.1295747154918054	-0.20468879520264868	0.0058458571323326	0.2047722562436706
1277	-0.11607098841508504	0.14988212210591517	0.18957089670787358	0.08884505472403333	0.04357338300119003	0.09895495669790813	0.0668900373337109	0.02616795380864235	0.07182644987075777
1278	0.02342420113043739	0.07403288252964292	0.07765024722592383	0.018785711177417706	-0.003397724693299336	0.019090507524233413	0.016108851022091725	0.10517273426243658	0.10639924395167968
1279	-0.08429765523510258	-0.05140993527329654	0.09873740994648764	0.0297220946885857	-0.03432823274926734	0.04540738350054015	-0.07861102958268666	0.05989966916417581	0.09883149466656745
1280	0.052410798538580036	0.007953996927146762	0.053010922181836104	-0.04989713492779683	0.014203031720207003	0.05187918835186194	-0.07747054839985786	-0.03546437535340803	0.08520215835635934
1281	-0.16779441393346217	-0.16055487374589633	0.23223443506688396	0.10491221290813173	-0.0197305429478249	0.10675142501295767	-0.03802982870095125	0.1871274895957194	0.19095278273285196
1282	-0.022175177484495278	0.07210199749162917	0.07543498219494564	-0.10860133707379606	0.05862708989028367	0.12341550179462739	0.05506649822272018	0.09830160995697111	0.11267442365792392
1283	-0.04262157789486392	0.07637380482982858	0.08746174573167803	-0.021204642701874013	-0.028133594947715262	0.035229760669017444	0.02001687962197374	-0.046941431816952456	0.05103110317077404
1284	-0.11018368449486764	-0.034277433018428026	0.11539231665582139	-0.008161383701945132	-0.03730628585839481	0.03818857353291222	-0.0188719729421157	0.05602984350722373	0.05912270905643556
1285	0.024264178033022252	0.03226884208032494	0.04037361149096212	0.02385153615231842	-0.05699719721673861	0.06178653791392709	0.00028202450921517054	-0.02623896291073082	0.026240478510395078
1286	-0.1064123705436583	0.05144424814047352	0.11819519140582432	0.03752488842730371	-0.02479666847646103	0.044977683566554516	-0.09484082468144824	-0.014838813481298072	0.09599464782887614
1287	-0.09090686372675129	0.02676305716382657	0.0947645455926866	-0.0059502629699370166	-0.038330651070895214	0.03878974659533269	-0.0012672776346800663	0.04261081283376964	0.042629653563662794
1288	-0.1531476864922394	-0.07828314682143354	0.17199553759964636	-0.0038687364843276086	-0.055460076961190624	0.05559484920859445	0.22325699527107318	0.14716256091982263	0.26739578394946417
1289	-0.01743311561587305	0.02867916914524652	0.03356200624125526	0.011204765192268212	-0.06948174970507422	0.07037940256277006	0.006108578446501509	-0.07797206146222892	0.07821097812523933
1290	-0.07598719439389753	-0.038611405123285245	0.08523434939888044	0.03210034071430414	0.09910647497872002	0.10417545419474816	0.18997336984869637	0.01159652717680122	0.19032698362090403
1291	-0.026411500815458948	0.05295922309541983	0.059179782748802305	-0.06070578823744241	0.1102907433634667	0.12589376790451257	0.07326525716265865	-0.01793718762633779	0.07542904352471236
1292	0.04084719526426856	0.017531699530175773	0.04445057760449969	-0.01872276397642536	-0.01724814488314922	0.025456637500405232	-0.010678153959043564	0.0964617532327519	0.09705098046238049
1293	-0.08472115123154908	0.06736496385913789	0.10823914181913105	0.10401024840021716	-0.07980212978043592	0.13109733669975304	0.05879761081705977	0.023079189853906223	0.06316492731023342
1294	-0.036413021980872755	-0.0389349481441679	0.05330889566262431	-0.013371822015859411	-0.08255782668172762	0.0836337274694486	-0.04627547139691244	-0.12223171693648348	0.13069817090627964
1295	-0.05759665766004254	0.07895074350290736	0.09772714501749247	0.06242730297636316	-0.1155472958667576	0.1313329575507331	0.1683581230256135	-0.1332964582443002	0.21473798771801433
1296	-0.02385328347198659	0.03846498330293476	0.045260734338828386	0.036392371722944246	-0.05142515210840158	0.06299961102255466	-0.09263117402314204	0.20092629522031666	0.2212507864660993
1297	-0.026669693421840317	-0.08563055927866457	0.08968759796979646	-0.07318376145748089	-0.012351894633420962	0.07421881326254551	0.20480448174985513	-0.06464312614149026	0.21476407870538167
1298	0.045379153181553916	0.0034211334645314327	0.04550793005243231	0.09568607417211436	0.038028512086280754	0.1029659774972674	0.10441391851158457	0.26945774417635965	0.2889805223117231
1299	0.062111463893009616	-0.044742793220763986	0.07654901365875776	-0.05453900048961803	-0.09197543634620821	0.10692980625383154	-0.04568320098776568	-0.03550835867375726	0.057860162358852635
1300	-0.03741999805970276	0.015001794304003134	0.04031513471548594	0.07045480802557091	-0.024449351707531625	0.07457647600174355	0.04565723827518808	-0.07954681077387114	0.09171847420891477
1301	-0.049720596904159704	-0.0725861511284842	0.08798231124580147	0.06984623293398215	-0.14366103115599882	0.15974037726220933	-0.030443107984315692	-0.1065635066844352	0.110826728638124
1302	0.016155659549746956	0.009140476960986906	0.01856215651700153	-0.07293485700712489	-0.12130615195968633	0.14154390085735333	0.16861812000482113	0.08492718416338677	0.18879803230934925
1303	0.04461151597192308	0.0741518485167964	0.08653718273534833	0.022084253848692514	0.018057822600997843	0.028527166440826167	0.18592337761454814	0.04386749727842928	0.19102842631680464
1304	-0.2133062297919344	0.020173982339754256	0.21425810890487723	-0.07747128022322412	0.010366695949101805	0.07816180425454905	0.11886368692806551	0.13011492301719754	0.17623413194357218
1305	0.14139018088603883	-0.1584532343706167	0.21236433489052808	0.021002459332689145	-0.07061186809396985	0.07366911981109492	-0.028773247786891904	-0.23791072336896818	0.2396443449826254
1306	0.11093395479087796	-0.03441131239909899	0.11614852881794474	0.10613869169469949	-0.04850496211078257	0.11669684324792562	-0.0977742740336098	-0.006172432366616381	0.0979689113143546
1307	-0.03931133627483688	-0.0371465849269088	0.054085579699633006	-0.026663408144051506	-0.02564529459186722	0.036994843810454536	0.05589965488451029	-0.035426525890486685	0.06618013412555673
1308	-0.13760684931867828	0.026027252867717395	0.14004664534094893	0.0030301144632345514	-0.05738098377794014	0.05746093362437242	0.13330043485340434	-0.17210709278094474	0.2176921158829952
1309	-0.05029818460583027	0.023518960603186954	0.05552520943226097	-0.012382516648786975	0.1427094508140045	0.1432456424125783	0.0621127572074058	0.09966896902430888	0.11743891175532402
1310	0.006333423065821338	0.15792817238463913	0.15805511659064686	-0.007455798389485875	-0.027436486134676325	0.028431491361568542	0.10567571224466862	-0.020989693866084475	0.10774007335717731
1311	0.01160011614543919	0.20762023632193347	0.20794404349479015	-0.040440601607326064	-0.023301335638560627	0.04667327394669586	0.04986176051093413	0.03160254296734105	0.059033176123705115
1312	-0.033308315863178034	0.042446711697766655	0.05395523366268149	-0.039045278316255885	-0.06488161174189976	0.07572421872175708	0.02755125135498934	0.020620996080953913	0.034413615482778305
1313	-0.21575266712446867	0.034748027065938464	0.21853292373529662	-0.08690943287283766	-0.06818438180252326	0.11046429035697708	-0.021624718625446585	0.1123017471036491	0.11436481477343323
1314	-0.058864974176699794	-0.08968402960293026	0.10727679315976407	0.03076904134699354	-0.07552610178368294	0.08155320935470432	0.09203659883754162	0.0766125395029051	0.11975064398435092
1315	-0.07800156241444534	-0.013861288823857558	0.07922360170399355	-0.14737676451479534	-0.02600346110684543	0.14965323487444118	-0.09284171516807221	-0.05032010927663618	0.10560159787125409
1316	-0.03757137685653051	0.05137435773986674	0.06364694016273871	0.0012423148528945775	0.04609333419373977	0.046110072687965936	0.066078664668398	-0.10243205314479438	0.12189633069053626
1317	-0.22978959121674278	0.14843081294186483	0.2735597968674136	-0.09746476919341972	-0.07377024543068866	0.12223514365693126	-0.023729483156002224	-0.05254439695521956	0.05765415875926628
1318	0.040372746297794436	-0.1202709895644276	0.12686634531834173	0.09033365341371807	-0.031638475282906496	0.09571395957380942	-0.09094735498627975	0.13774817532404968	0.1650635671009975
1319	-0.034367638128091266	0.050271294718674794	0.06089612157761192	0.10486571061186443	-0.03713283037498358	0.11124596331457874	-0.008025092222118705	-0.047512331954303155	0.048185306815557445
1320	-0.09299336577414273	0.26171944323333063	0.2777495869382492	0.08538730093091017	0.08131548989830573	0.11791183171195024	-0.03589356504516794	-0.09260359220129517	0.09931653085078776
1321	0.018693907465130905	0.01577708207979515	0.024461776208351476	-0.00011757780291467943	-0.009532961390177674	0.009533686454166431	0.045943809368198314	0.04253475100909548	0.06261021212763215
1322	0.0247846525206758	0.02205155260042147	0.033174538017277586	0.052840548633139084	0.005362787829632633	0.053111986153379656	0.016859982727336797	-0.15203097134242993	0.15296298658462723
1323	-0.0408945357550142	0.04425827969597982	0.06025909372257199	0.039246267532701044	0.05568104465883841	0.06812230361304514	-0.05806466507261569	-0.029011225102769173	0.06490883231085412
1324	0.025858570298465455	0.09365032668004813	0.09715477005870794	-0.042286589539978096	-0.017038293032268934	0.04559012046897934	0.041826334663682775	0.017079256068810535	0.04517901348261594
1325	0.020898988292550078	-0.04732640220698373	0.05173544295267356	0.04160832172455999	0.052085086229157765	0.06666414811750984	-0.03797783554849942	0.057801829370656206	0.06916189320386858
1326	0.01796420794774088	-0.06295666848121939	0.06546949574759102	-0.03748772246837793	0.02657866531349786	0.04595383319934325	-0.026932413704428965	0.24693222554149763	0.24839661615815856
1327	0.10200074545805199	-0.11619177857697452	0.15461138859372225	0.013274658723821862	-0.04311339860067621	0.04511077147572106	0.07266563703883665	0.06793255214660049	0.09947425017264791
1328	0.027931064711347205	0.015699197330211058	0.03204074238719151	-0.035505229786718925	0.009351116025907375	0.03671600077810347	-0.138249578770935	-0.0263812661947728	0.14074415524767067
1329	-0.07615331371858486	0.06906729130743225	0.10280864710162717	0.02216140106756695	0.05869827546877139	0.0627424516598238	0.11496104605392875	-0.09820862930518802	0.15119846884084956
1330	-0.04108947942952315	-0.006275649616063126	0.04156596080800731	-0.008929348037121889	0.05208528024782442	0.052845148073048874	0.07639669003714367	-0.05586151343985582	0.09464123272877736
1331	0.07250933076036213	-0.022091757196145242	0.07580005793750447	0.10056632655424276	0.01538120921314072	0.10173577361711561	0.10902487541499456	-0.03171140637237574	0.11354310526566129
1332	-0.023204827908366213	0.01640300562174566	0.02841694268713493	0.10428788844243864	0.0497689751596952	0.11555481194752941	-0.13266156210109295	-0.01273444628177982	0.1332713629449541
1333	-0.03976577554802624	0.03206676998338219	0.05108419170451014	-0.1231237748310481	-0.015486760050171224	0.12409393081653193	0.034225322310375485	0.08256606507762808	0.08937856448641476
1334	-0.16688863775221233	0.038094803328663884	0.1711812824214106	-0.040182927111972445	-0.09355385350067459	0.10181842238078419	0.06794237292940365	-0.047356109499466115	0.08281767411732587
1335	-0.004732047116735582	0.04885059256690805	0.049079248813047836	0.03011240306127648	-0.07597301058357422	0.08172303931729813	0.025545166515793985	0.08084575253704321	0.08478556030127106
1336	-0.05224115691470678	0.016897573742727365	0.05490597849212711	0.06932578668605255	0.010358892927614497	0.07009544466173136	0.11670262558070746	-0.05197307866302438	0.127752509654972
1337	0.00248288032966728	-0.03543713706893573	0.0355240112934053	0.056331107841444655	-0.030701287624426987	0.06415421087070014	-0.10980816574996365	0.03896484385521659	0.11651648948553546
1338	0.04328283126381163	-0.054163835074345204	0.0693334299755353	0.0021589345398467454	-0.09366496450666363	0.09368984242905899	0.0565032066361029	0.01570836343450608	0.058646099972228936
1339	-0.17017649088056266	0.10897521783158809	0.20207829212922476	0.12457987870033242	-0.0618618410637961	0.139093614363823	-0.17099320309099916	-0.07766303355936215	0.18780368016884624
1340	-0.024596175051244687	-0.01646933294233153	0.02960085733077402	0.04321201520547676	0.11644392053546308	0.12420332075990398	-0.11828395037194545	0.013785960798341317	0.11908461542418591
1341	0.0910417913318516	-0.09594204137459396	0.13226293158718624	-0.13512987984244904	0.031778870694710554	0.13881635728135877	-0.13635734790578632	-0.033242076886317036	0.14035085323436927
1342	-0.013939244055424625	0.06171726700840907	0.06327182289000334	0.020091587644902136	0.003294939008767286	0.020359973407749834	-0.09857292061738768	0.16499364360173382	0.19219657413184493
1343	0.00647202820350688	0.04188166558326639	0.04237878078821462	-0.12577205865384172	-0.09808837308052673	0.15949902718076372	-0.07288198292963594	-0.16739146293537782	0.18256967245246872
1344	-0.04048172265489752	0.0530020586259975	0.06669323869555084	0.03268183089074769	-0.006120890514690463	0.033250073249005904	-0.009521271195045183	-0.09449680654066886	0.09497526547240703
1345	-0.13032429232018358	-0.10534571547191267	0.16757726855706248	0.0973204018456478	0.015883129632519526	0.0986079835628018	-0.07154092898238443	0.015852855587889018	0.07327630960926619
1346	-0.01795788729925146	0.024867026504385527	0.030673355268415435	-0.02581712828666996	-0.010181974019400691	0.02775241805504747	-0.057213158900479226	-0.02503136156043687	0.06244929633663458
1347	-0.1757628493543488	0.06511644358923568	0.18743727067707114	0.03763682586770884	-0.14897274525895843	0.15365353719126273	-0.005969176483645682	0.08144280463104679	0.08166126066908203
1348	-0.03282543268597683	0.07977900716106068	0.08626818077730726	0.011159727960034579	-0.0689920527650551	0.06988878932187997	0.08031954684585507	-0.02911234446509714	0.08543277009308536
1349	-0.04380522428103216	0.07419677228100739	0.08616297749747971	0.12399455867927671	-0.07071390233648937	0.14274139751916104	0.06871443660673135	-0.07180534617286849	0.09938652593378028
1350	-0.01049346785585597	0.03308742794764931	0.03471153635079795	-0.03727196854549167	0.03308325582339435	0.04983674803929603	-0.11223669913171772	-0.1048499197511788	0.15359225990853953
1351	-0.1132745709279909	0.03283594770858847	0.11793781361735342	-0.08607060207596519	0.12568549032824616	0.1523318450645524	-0.13072755547031994	0.048236102193798	0.13934279785513173
1352	0.0007853744539455341	-0.05802017496979273	0.05802549023108959	0.0422633578040217	0.03979889349930844	0.058052935641878245	-0.08756229198721095	0.01881288942722144	0.08956048116582697
1353	-0.020049735767871946	-0.020410375115201503	0.028610755262745518	0.1339342049565919	0.06748424608847749	0.14997498033833692	0.05948367291242063	-0.1517884335364272	0.16302771512412922
1354	-0.16724024863853454	-0.07538657997675656	0.1834460062396311	0.16584361413538115	0.019583270359628577	0.16699583476082122	-0.07838048404376925	-0.022289951093558785	0.08148829485692291
1355	-0.037396622451344126	0.07362426744129352	0.08257747953913033	-0.11233569637630313	-0.1940104183744625	0.2241859744011274	-0.0360119017355224	0.00033565370017087776	0.03601346595393672
1356	-0.02341491367881822	0.013498095296762548	0.02702696355913834	0.0992773911543107	-0.033761661011100244	0.10486109931063307	-0.08851296066450258	-0.03956105594806187	0.09695164440751618
1357	-0.03587601054518067	0.19743929802233995	0.20067228143466223	0.03510343786720713	-0.024943211831774913	0.04306292101775804	-0.1289560435252983	0.03060160867997303	0.13253723859919833
1358	0.011290067474057214	0.030595556141355867	0.03261217072149022	-0.08982111405980124	-0.059753104925296695	0.1078807956920848	0.026709207932677045	0.020324304275874033	0.033562764079993326
1359	-0.010334606132856626	0.010943849244628425	0.015052306142595957	-0.034920332043721594	0.038465261866306076	0.05195195819685019	-0.21967033598122354	-0.002304659737577442	0.21968242525657267
1360	-0.07056361271437323	0.06305806848356686	0.09463373309862748	-0.07352053952788094	-0.07444448853052861	0.10462911451906066	-0.08719405965468548	0.12771309267007996	0.15463970408152392
1361	-0.040495243485869886	0.05572352807139298	0.06888378855509625	-0.06707163356091694	0.1194350723432857	0.13697934345796745	0.018157545823729557	0.04092453078696081	0.04477179570302873
1362	-0.08452070960209233	-0.08732892924491127	0.12153226828585051	-0.003423267710609261	0.07530241797539604	0.07538018913985126	0.1726690822102457	-0.02462378025561777	0.17441600415502456
1363	-0.06956370169484924	-0.1458482766679488	0.1615884537969855	0.04149577768715805	-0.11518004298773236	0.12242688376544557	0.05828610824898479	0.11578558873697972	0.12962859628176715
1364	-0.009177558122047224	-0.10775404896617176	0.10814417525547873	0.05091826414123473	-0.05544168898193968	0.07527582945625164	-0.16617314927229193	-0.006318331087498123	0.1662932254988238
1365	-0.05860738114334308	-0.07496315190264796	0.09515408171834017	-0.03767809035905136	-0.05989798171620368	0.07076303206321441	-0.14807256036051117	-0.1104371594328028	0.18472100399062238
1366	-0.14182599126491227	-0.05786100777171492	0.15317476299519261	0.08773746200607903	0.011723401819811397	0.08851723216129681	-0.04105341134018192	-0.010110123891592515	0.04227998566425405
1367	-0.15781344170628808	-0.04893304677559766	0.16522568035849278	0.18744772935505485	0.10739958404121033	0.2160354644325577	0.1982196594924044	0.025480026129267315	0.19985060705645327
1368	0.08482268312283692	0.03367532087419801	0.09126288844945354	-0.07280897613977964	-0.02504783389823414	0.07699701935475509	0.04931529323574893	-0.06767783680422297	0.08373940375609884
1369	-0.039583080525362226	-0.15627442125000923	0.16120953756184106	0.04725628356605801	0.07128023065181752	0.08552208848158463	-0.03753940283786005	-0.06637797899866461	0.07625773968175491
1370	-0.05726331344202036	-0.026604296647084056	0.0631417109876278	-0.14700236925562235	0.07869894276601888	0.16674297634160024	0.18623493093580296	0.005947432344126726	0.18632987267787005
1371	-0.12528881790825622	-0.009903985015366332	0.12567965949998747	-0.03354691333397237	-0.05331004743535604	0.0629869554098066	0.025503124261107752	-0.0976172099152253	0.10089365202385461
1372	-0.0037824651766353787	0.018316574512430833	0.018703046401105088	0.04085386700617262	-0.04435521287070879	0.06030276410052802	-0.0520002919046704	-0.00542444226890733	0.052282453386386124
1373	-0.07202332740127941	-0.03149405992977731	0.07860811345409766	-0.07074129340389829	-0.03521569639860591	0.07902199608523698	0.02300415523422114	0.03982190366351763	0.04598885918814058
1374	-0.13605104067478646	-0.04234136726688743	0.14248746278435112	-0.15184454420219795	0.08106307338696744	0.17212782305866217	0.060408153038365386	0.03985614141237915	0.07237165855353972
1375	-0.041388744984615644	0.004852165450529905	0.041672193618297354	-0.08119693384976437	-0.042791255652439374	0.09178253443283986	-0.020787954464290673	0.1064299716980322	0.10844112654548253
1376	0.02182137882443272	0.05214127938960176	0.056523318994764545	-0.002444264242626719	-0.035208286845835206	0.03529302891941121	-0.11842735066296856	-0.05543045607070712	0.13075768751877004
1377	-0.024927378060926438	0.04301653752565941	0.04971716683087263	-0.019261824101148944	-0.1907074891998275	0.1916777616329185	0.16721166720650946	-0.025378982544165672	0.1691266815288396
1378	-0.011070613749997885	0.08192558149498853	0.08267018442034377	0.04721228904131441	0.0970619875578242	0.1079353031458931	-0.005703264253837031	0.06090375363758296	0.06117020868279341
1379	-0.062443369246194695	-0.11296033527015652	0.12907056871015476	-0.012690016487099706	0.08893009019970341	0.08983093821935874	-0.1538483032190479	-0.05302977865644811	0.16273124416574708
1380	0.029536786694522962	-0.07973613330056123	0.08503101035482655	0.050506922893568174	0.04350587919475513	0.06666116399137859	-0.06951789112718278	-0.03852656978354389	0.07947976953953198
1381	0.006386634155813195	0.11054457712762848	0.11072891505007354	-0.09003462257851985	-0.06580478702471337	0.11151907127583337	0.047207586606285046	-0.05510615967995668	0.07256200843322066
1382	-0.09592217141886016	0.05147677780128112	0.10886193835547694	0.03863045773624325	0.06234455028122076	0.073342724347268	-0.10345206716276632	0.13906147606634725	0.17332173644987747
1383	-0.07345387853061132	-0.11402608602734182	0.13563709140904107	-0.009613623573558085	0.002400402615879734	0.00990876838625235	0.17869256841707137	-0.1217519425273741	0.2162280497916002
1384	-0.0817671678177802	-0.06110023214208992	0.10207403245075757	0.02760666261016796	-0.019122558542079247	0.033582734636519604	-0.21373847159812354	-0.11977943021372688	0.24501274689988464
1385	-0.007802718554833479	-0.08495248229645674	0.08531006192223599	0.06651110763507134	0.10966259032233015	0.12825603749939907	0.12742324835044888	-0.26366509388855586	0.2928411957963585
1386	-0.0456131801784156	0.006477182771708401	0.04607077275938316	-0.05263632473799511	-0.052664119583123954	0.07445866083532027	0.19423849601677048	-0.0983594694132484	0.2177227102488684
1387	0.0272510274573596	-0.02110472551572527	0.03446778113798264	-0.06566880072967926	0.11047712579152587	0.1285207637404593	0.07186417960460181	0.10209511624679725	0.12485140396362995
1388	-0.03999276242896458	0.06817959451731656	0.07904352064050098	-0.09059544714724282	0.022144847106243933	0.09326268973800718	0.013773828488078226	-0.047643514196695366	0.04959458434375378
1389	-0.042095070660766905	0.03525242084817901	0.05490654013496102	-0.11317012669512909	0.11967394856669712	0.16470984045203868	0.10141030239267056	0.09759108088456146	0.14074114003939964
1390	-0.032143540763983486	-0.03140117740214135	0.04493596727663287	-0.16357969021501595	0.07566642148240536	0.1802324121538454	-0.03541005100516499	0.09308034226980506	0.09958826150331396
1391	0.0014310174400590037	-0.022841021879568404	0.022885805457022384	-0.09320826614871391	-0.03636107903828654	0.10004953246906258	0.027777145750813352	-0.0577337439967073	0.06406836209814688
1392	0.002685888356586526	-0.03499923310255245	0.035102141160203465	-0.035322668445871945	-0.004571452030634398	0.035617258173607204	-0.11293421965994106	0.1983400412961837	0.22823871264877849
1393	0.043751717339391594	0.13055622439334838	0.1376921947606049	0.06779315977212585	0.06973281235612742	0.09725521904239309	0.13768174731952532	-0.016196370621361075	0.13863111471189324
1394	-0.13264794449971573	-0.011352347525227402	0.13313283957887026	-0.02049971790613834	0.13447174697839986	0.13602532547159754	0.006174533286413059	0.04205265052680168	0.042503532531241874
1395	0.015570786922705445	-0.03548989795878304	0.03875541591206482	-0.13943638176364828	-0.08703231700449277	0.16436888015226112	-0.026592455035710286	-0.08373641952024274	0.08785753592547632
1396	-0.04315994716287618	0.08640667355846542	0.09658620126364567	-0.1288606235509312	-0.07719540953512087	0.15021381945490178	-0.005020000563634314	0.07510830233344606	0.07527587585057531
1397	-0.03024451575183353	-0.0011341782638924149	0.03026577429039595	0.012272101552748193	-0.16955909738021208	0.1700026234530315	0.06451935601964974	-0.039654086176217684	0.07573106266031933
1398	-0.10802232245157573	0.008554722984698162	0.10836053448178042	-0.18034408464943708	-0.07725573965194005	0.19619489844848584	0.06695979098799511	0.11526258415442593	0.1333007011051034
1399	-0.012671553216213155	-0.06486794540513999	0.06609401335972528	-0.06527276777464731	-0.142010996271292	0.15629349722534186	0.056495853529031685	0.031699098843594134	0.0647812807334785
1400	-0.0031089667961502116	-0.006633046681641991	0.007325502223083844	-0.09436760956243476	0.06095430406534672	0.1123417683616333	0.09900285067947864	0.08910873306011378	0.1331988391475007
1401	-0.10293255028017545	0.09321026476149387	0.13886419035910097	0.17470404613573534	0.03696366766750878	0.17857160038379893	-0.06390683930081381	-0.05608886572385993	0.08502967110138221
1402	-0.11101356886014735	0.027744531547587808	0.11442801886715409	-0.021635607717323875	0.025875906234138945	0.03372924613352447	0.002786652916352961	-0.07146748746760134	0.07152179527534229
1403	-0.08815797534134791	0.026220594031482723	0.09197471482776956	0.11710283006319457	-0.09733294385515584	0.15227204197856	-0.04232674665091307	0.03283601093774434	0.0535701138355543
1404	-0.027344203912117233	-0.0012696530191849853	0.0273736644674507	-0.02046563408163739	0.0770477410531692	0.07971948682574224	0.08574619664786422	-0.04640920625879372	0.09749987007758246
1405	-0.17460143763707425	-0.023263316278619415	0.1761443837004524	0.020771891089756453	-0.05008914979556212	0.054225403517972684	0.09412071791570926	-0.12171522876452934	0.15386132215137835
1406	-0.049046323114903874	-0.07634728404901217	0.09074386807246042	0.024997856659511986	0.0005632622254610478	0.025004201684999647	0.14024797438545672	0.08788488167389172	0.16550905336584362
1407	-0.037240076462573476	0.043246465391132506	0.05707083373987751	-0.007029958836074952	0.02594121372779363	0.026876883950859645	0.21221645447978602	0.07939328796749626	0.22658137109272877
1408	-0.07440127091819061	0.014414688820140388	0.07578477662448756	-0.021431085354397385	-0.06357755902212694	0.0670924543497963	0.026719238276775324	-0.008212649260912197	0.027952912227062445
1409	0.07382720631433277	0.0426072453686003	0.08523986010124118	-0.02662068471001473	-0.015350459668077535	0.030729423464349065	-0.1215426760774521	0.08696736275538598	0.14945214716656077
1410	-0.00844337670219972	0.13342773462732344	0.1336946183580876	0.0056206155240007384	-0.011282075086545829	0.012604623640834985	-0.019013249852715238	0.0887217299894879	0.09073615069138304
1411	-0.028263852850749928	0.006701272724096101	0.029047416995174616	-0.014211391189383355	-0.048212889975387474	0.05026376825623504	0.08210877767740987	-0.03299890651810296	0.08849169002267286
1412	0.05590249018486228	-0.010130041346699288	0.05681290475371296	0.06018456649497283	0.02810144843660393	0.06642193499457025	0.12229590242227631	-0.06215493676903642	0.13718426992203533
1413	0.014344713748333248	-0.12322191451450161	0.1240540649440427	0.15331385343146856	0.05628008108782559	0.16331743685613623	-0.08475166609353177	-0.08215282914112375	0.11803360640732864
1414	-0.061405588387528603	0.03177818566567374	0.06914115539547065	-0.06319308267997562	-0.048263323696379264	0.07951549605466672	0.05316486254815062	0.1814991701726751	0.189125491098195
1415	-0.13393460716505223	-0.12044584588578572	0.1801268463822073	-0.05328853164399575	0.06389611633763516	0.08320084908103849	-0.10545179631567547	0.04990243685215135	0.11666333850008606
1416	-0.10283797942252437	0.027109587883870263	0.10635120952269811	-0.07196133946242449	-0.06200955720118977	0.09499273425643627	-0.08565322081211235	-0.09969751448880178	0.13143845948098035
1417	0.001785776462178431	0.03302450337039193	0.033072750421364996	0.06342457386411046	0.0690637749170313	0.09376823329696667	-0.03808009314015376	-0.14034918317563572	0.14542347372976253
1418	-0.10946827279037481	0.05392602249670737	0.12202999078105063	-0.01239904706715601	-0.05555510913656558	0.056921933552447616	0.005226592856733157	0.015725916059396345	0.01657171411765343
1419	-0.12027185502460827	-0.014375102370816534	0.12112787738267292	0.018804953337368556	-0.04317174613390833	0.04708955228361423	-0.05168415723549327	-0.1399930595708973	0.14922904823513417
1420	0.0021752886027039432	-0.10676257484942783	0.10678473331419962	-0.013578937722302377	-0.06728050004581908	0.06863711267296743	0.013893286516116038	-0.03155087869845801	0.034474357961587966
1421	-0.08354498876923568	0.0022056106031159398	0.08357409806025005	-0.032563349948378645	-0.023838353001254454	0.040356397679587167	-0.09067033389947296	0.04887097777767536	0.10300233938308369
1422	-0.04663676122457168	0.05453099546603539	0.07175386375683532	0.06517950391263211	0.01746485297368227	0.06747880274344797	0.0034181855220314947	-0.09207502005064777	0.09213844642487856
1423	-0.023465922570904775	0.03687264100075488	0.04370630591201055	0.12194140381257346	-0.13586646318752812	0.18256341852317795	0.09048542946117699	-0.14111063295416804	0.16763002021565104
1424	0.03826608391837162	-0.03214362826241993	0.04997505394014598	-0.021055319313484165	-0.023645342043475792	0.03166115398632437	0.18012652835203963	0.09686968946168886	0.20452213316059992
1425	-0.021249638635651085	0.12395927067513038	0.12576743588248904	-0.07643874450215457	0.016090737989986593	0.0781139776872748	0.028829415075053693	0.006340455490346958	0.02951841034667694
1426	0.0005047428795529191	-0.02076979040862074	0.020775922578612327	-0.019286626609612695	0.09226478905438514	0.09425903280444164	-0.044926941577231	-0.043299638116411514	0.06239622376791823
1427	0.011723494729505148	0.0018572625676529717	0.011869698939650486	-0.19094979814726998	0.05384744341027851	0.198397007473163	0.12278653593188105	0.034110147694174614	0.12743639818305258
1428	-0.010787866596094221	0.03964940225029364	0.041090791723946085	0.07240355828220858	-0.00398660981595092	0.07251322851555991	-0.04332802424947041	0.031978938023171644	0.05385137103595924
1429	-0.16239780315479316	-0.0575145828744731	0.17228166969450806	-0.02670615722985937	-0.05654619315130461	0.06253551625988722	0.04840101052400338	-0.04665511062903747	0.06722616430789734
1430	-0.18662839076788104	0.0114228221661072	0.18697763798606348	-0.07189658174220882	0.1160353879189118	0.13650395494529255	0.05106974139794663	0.09595245436278002	0.10869678921060422
1431	-0.042638649791949625	0.055387555854543344	0.06989875392037175	0.06462892682465465	-0.015814684641885336	0.0665357229826869	0.14473037354287047	-0.03724079727367828	0.14944483265552552
1432	-0.10757683802341603	0.025328402989593046	0.11051834271793762	-0.06851215047288783	0.08335364659281345	0.10789691915314016	-0.05763110257441351	-0.015371531008848088	0.05964585442005631
1433	-0.0938873824527913	0.13567735392691735	0.16499449976422456	-0.11404501268739964	-0.16118305404709662	0.19744933990980676	-0.043696063518742785	0.029176157316599814	0.05254135630907319
1434	-0.02519623878568411	-0.05328333268023291	0.05894034263946545	0.10327195896387571	-0.021256033332386928	0.10543678893661346	-0.13591264589773872	-0.0939741828055641	0.1652373878663594
1435	-0.03571472709797945	0.04112355322701136	0.054467314618016405	-0.03677801646529994	0.08681397687904337	0.09428302645055975	-0.042456628106403785	-0.04761143705704516	0.06379196037748369
1436	-0.05918738743883709	0.040682995131442884	0.07182097830508867	-0.005159023748840065	-0.05829702771401864	0.05852485767885432	0.035852247033462195	0.05163545714362992	0.06286178530538279
1437	-0.0779551560399388	-0.01966023757541507	0.08039609004630119	0.11401333304696262	0.1077570356148675	0.1568777193771679	0.22224026996292084	-0.019268399743668577	0.22307399853383575
1438	-0.21876969115721526	0.09785402431183744	0.23965722989938157	0.05437416898700845	0.06378660885296	0.0838169536668344	0.08270521412272137	0.06813930417291536	0.10715930765105881
1439	-0.08388480442444936	-0.02811582896390314	0.08847123968644033	0.022531771131035577	0.03622549367289294	0.04266107244486681	0.12385417806316959	0.1467523122627774	0.19203150412933562
1440	0.02339493179166898	-0.00897504483735547	0.02505741932780359	-0.0657286431061231	-0.14469395435956123	0.15892323603796552	0.07691850480629836	0.14841938577514108	0.1671668940176454
1441	-0.11335844033352621	0.11228175711414112	0.15955353012543658	-0.013146280299793867	0.07383307731074273	0.07499431972419553	0.08091142213918096	0.021635343405963417	0.08375408238933017
1442	-0.010315951727470936	-0.12936205297330722	0.1297727229024353	-0.062019938599676486	0.12968837685273826	0.1437551664275253	0.05337425800565436	-0.047654678365866565	0.07155263648397835
1443	-0.06013912676577405	-0.0323004224965259	0.06826442603291935	-0.12267111238160233	-0.08935898319524273	0.1517670243848359	-0.08396492863030121	0.08628697268844597	0.1203974704702229
1444	-0.00661139356276694	0.060169758499889814	0.06053189541701844	0.01739805680779881	-0.011770773998702681	0.02100579684791628	-0.13298307397916578	0.07683700055831533	0.15358522917177558
1445	0.0826067970982236	-0.12174558502699655	0.14712535607567015	0.15438421613897949	-0.08857067435739839	0.1779866583454261	0.03716657782356187	0.0617293312726682	0.07205459628979745
1446	-0.003518809770185348	-0.08981397446156333	0.08988287951985686	0.05558239325910378	-0.019521563143342077	0.0589108977012671	-0.03198208942847173	-0.10159743475297282	0.10651240675430884
1447	0.004974365537043999	-0.02603746162257524	0.02650837075799283	-0.005098100959521981	-0.1459966574822711	0.14608564142101396	-0.08810442537078143	0.09134403172708053	0.12690989678537087
1448	0.06441271888337177	0.17820703186746187	0.18949075059474235	-0.11330816891476492	0.04292867192791209	0.12116770203445802	-0.07286108534268901	0.02624340580266116	0.07744323150177658
1449	-0.07243359257112099	-0.04424830202533194	0.08487954738854436	0.018389507267407363	-0.09069923296953915	0.09254471804917212	0.05475551931589261	-0.10240300941469899	0.11612296600044289
1450	-0.14923551647955877	-0.14645052157292276	0.20909087652956496	0.10442180437723503	-0.018373061233050537	0.10602585820671749	-0.0031807964933927547	0.15463413160994172	0.1546668423583192
1451	-0.09293033038617234	0.07238174703232465	0.11779288437394926	-0.003897034168259397	-0.10975107299735104	0.1098202390244096	0.05294107977361858	-0.18120248584048693	0.1887779086714558
1452	-0.03493737279454056	-0.004408774199295492	0.035214447428932864	0.11782597110498466	-0.005769781923620815	0.11796715581160216	-0.006864912673249771	-0.057068696199164944	0.05748011057647617
1453	-0.011025418871678117	-0.032430404364795704	0.034253335437006954	0.04425734461593469	-0.08736921858905054	0.09793923069595195	0.1184388649076652	0.043853605271895996	0.12629688601054037
1454	-0.09625522582552601	0.04983789689189312	0.10839227124352538	-0.006100511689457432	-0.00574183943537715	0.008377646625088633	-0.12511574360346547	0.007557293926917947	0.1253437752301483
1455	0.022410593073053636	0.08536399689032544	0.08825670879302881	-0.16399960822296467	0.09093754421095017	0.18752468755981014	-0.027649952262084405	0.07252411251859181	0.07761615010231385
1456	0.060049935350107164	-0.09994932919314448	0.11660129991433035	0.15081958076679983	-0.040329200280181235	0.156118513757697	-0.1258739126230236	-0.06532506472612826	0.14181539394755924
1457	-0.13264862886342796	0.07284018277522544	0.1513319231559412	0.009172478613619391	-0.16869738271437298	0.16894656344121634	0.09930681885486559	0.012105159619924357	0.1000418870298683
1458	-0.05138700490514365	-0.12078080500928955	0.1312578650283985	0.0845489376441507	0.06328869858600808	0.10561241511046447	-0.11115135512534459	0.013007077640499161	0.11190982001123244
1459	0.11443605658771953	0.21843621756209533	0.24659682112748896	-0.04054154619056627	0.13131117552168453	0.1374272235927382	-0.11044113206497785	0.03786439544262217	0.1167516856153655
1460	-0.001704383951022193	-0.09616016626394737	0.0961752696932143	0.0516770445042501	-0.08748436506352525	0.1016072392069699	0.07556954935628318	0.08467196616403053	0.11349052226505282
1461	-0.1264787342019203	0.0940317448943369	0.1576034239894351	0.041542237177282684	-0.08079120186654531	0.09084589021378173	0.07936378909034329	-0.038025933721196725	0.08800331047264837
1462	0.050314758422629294	-0.06519511196036991	0.08235276278700498	0.06602518164433477	0.12248064117512618	0.1391432070704043	0.11530202449227187	-0.06874700432926309	0.13424122860084448
1463	0.03784547083330335	-0.039439670901351614	0.054660472952594685	-0.03409573308218352	-0.05239790852826827	0.06251447698372171	0.11694366794479448	0.16065706218971185	0.19871213627710635
1464	-0.0860586368517758	0.012746940715333731	0.08699754866883352	0.013913579603674951	-0.05316467375258341	0.05495516565898451	0.10530281917339941	-0.05747809712087827	0.11996839323131225
1465	0.0581993663996484	-0.07165849063130116	0.0923152507924709	0.058562394575676094	-0.10030931856820191	0.11615297434871907	0.026662696425429396	-0.0772542849279717	0.0817259072779669
1466	-0.1574654471317567	-0.05423572317685757	0.1665439302674246	0.02175885137965277	0.004305690861771171	0.022180770661971078	0.04796489664658363	0.009681924291443074	0.04893231006505502
1467	-0.09589727507546726	-0.01957431045523451	0.09787461875633406	0.09274230277680957	0.05740327640292786	0.10907002735003028	0.08590581576716991	0.01991913906608708	0.0881849266244354
1468	-0.02840098520654005	0.12346942224088403	0.12669378117808236	0.0660223949072206	0.07743420839401087	0.1017595855872659	-0.07873045704635832	-0.02383691053367471	0.08225985151043542
1469	-0.026978947193621712	-0.026889441190072062	0.03809075529824229	-0.012140264072835567	0.0899923126013684	0.09080750155741868	0.13025102135117345	0.06407817221570275	0.14515970762415134
1470	-0.04314800810630061	-0.029605763703086253	0.05232830828513723	0.049310790513874186	-0.02909676185943685	0.057255354437886104	-0.08615477282546925	0.13930405651321628	0.1637933607984328
1471	0.03193977577344525	0.009592661275322998	0.03334918929750829	-0.05206190593076643	-0.07131930171449384	0.08829997081645596	-0.08817476206529298	-0.12024276099051541	0.14910771353586388
1472	0.01157546211014419	-0.0009087125750470378	0.011611075816109049	-0.05431417151317544	0.04388721110402697	0.06982919536735381	0.0639499918501629	-0.02035248781472222	0.0671105447592576
1473	0.005671436885380449	0.0659889775840316	0.06623224561292392	-0.07492036440487128	-0.023186851061085492	0.0784263416505428	-0.019086767428842095	-0.021071007191146705	0.028430477219562527
1474	0.029000178752887736	0.08220519860028717	0.08717055147589751	-0.10162527103856857	0.007508397927301907	0.10190226569167751	-0.025358994531994045	0.2904319702910095	0.2915369753063778
1475	-0.05214838533211078	0.08214275964730008	0.09729792934703399	0.05302298676241839	-0.06201546559627904	0.08159261669005882	0.0029582623796192073	-0.022715434717772584	0.022907254107030338
1476	-0.09901795565402885	-0.06396966080876182	0.11788415095292185	0.18321430079308115	-0.038422070721772734	0.18719972097641205	0.08517331144736386	0.11850142759712863	0.14593519563651244
1477	-0.013120974778794207	0.1319811715263237	0.13263178207581555	-0.03784698172687431	0.0930606296624687	0.10046230546334035	-0.012493335724728204	0.11366223354890645	0.1143467829580567
1478	0.01395022392164052	0.02396747767331011	0.027731727921002865	0.06357329160765356	0.07187398718075047	0.0959553721220987	-0.06748691427074278	0.08163276396876826	0.10591690965548049
1479	0.0667549666955151	0.005100966293697648	0.06694957382723783	-0.02907332596934034	0.0316030557441753	0.04294195402271503	-0.034716343974957584	0.14694927223094678	0.15099441429467672
1480	0.03469641276265957	-0.07391539985448732	0.08165370410609424	0.050134319390006093	-0.05095495147143505	0.07148326419628193	-0.03096000625137124	0.12678802742188042	0.13051331688611875
1481	-0.12341832907328575	-0.18181600014592847	0.21974790524668514	0.04023334184765776	-0.14655336445380607	0.15197569025656898	0.053755178797408494	-0.0038078777517032833	0.05388988013081188
1482	0.004663187538027289	0.07478783796607268	0.07493307697975812	0.09106689588916418	0.04745805733933357	0.10269102557337395	-0.07475261586620677	0.028664469352855198	0.08006001112991082
1483	0.0026267993401777384	0.15972226432948966	0.15974386309750033	0.10657654686833512	-0.03484325075040432	0.11212766146332485	0.05323443815295511	0.05079649136265348	0.07358117245747672
1484	-0.1364591525625957	0.10098310050086694	0.16976067537822168	-0.019166364294011192	0.039054988464197936	0.043504501424443204	0.17876332563539069	0.15921177715972423	0.23938403576383788
1485	-0.07959502626663688	-0.02690568193071872	0.08401954490797733	0.20227629623257873	0.009498100585927732	0.20249917020153524	0.030287044865205694	0.17354779586929503	0.1761707766281272
1486	7.173031214813032e-05	-0.05879830318004568	0.058798346933313116	-0.03934010196263845	-0.1038708176195598	0.11107110504261063	-0.03689656069373838	-0.015399473633650773	0.03998124534353858
1487	-0.026395861472311245	0.0474063521494849	0.05425959571344424	-0.11229525166805603	0.001843970077413574	0.11231039031558229	-0.051946520186118575	-0.05866185605088082	0.07835594626306984
1488	0.02155641407230442	0.04186701002581614	0.04709060963884873	0.08904611330046826	-0.03682903071088454	0.09636175484611675	-0.0010110151088507232	0.03503434997265487	0.03504893478490875
1489	-0.06581179819351367	-0.05249725440975412	0.08418523921701605	0.17335998694516971	0.06837133574649892	0.18635537187156667	0.08046923550254383	0.0368033468285	0.08848606783071966
1490	0.06538549087507362	0.08077355173826653	0.10392126383656404	0.15778840345631648	0.10151706399295052	0.18762434422814678	-0.0983395987177541	0.07821273584484469	0.12564994518225767
1491	0.028537581925552072	0.13282485434358696	0.13585593661505074	-0.028676930328047225	-0.022697263035426726	0.036572285713898485	-0.0832820647112365	0.004308733123697254	0.08339344988485506
1492	-0.06491878194409693	-0.08934939581085237	0.11044348229239047	0.04122108468618567	-0.08892176483735295	0.09801152016214823	0.1565778005899776	-0.09885661316193825	0.1851735337553504
1493	-0.03720935514334682	-0.02753308227722657	0.04628830014018919	-0.011241862687023485	0.12222823075306212	0.12274412356482771	-0.032018918599040415	-0.021466036653647613	0.03854869489188602
1494	-0.09990501950422526	0.13936931778206862	0.17147833583627659	0.15650746241062927	0.12752068840494118	0.2018814299570038	0.12711257588203476	-0.07616456634544108	0.14818450699703778
1495	-0.03615927062470523	0.1573042612360499	0.16140670201429091	0.04406617368360204	-0.04358640057483796	0.061980658097374346	-0.04071026063381225	0.03670439696413231	0.05481366688494329
1496	0.026704077024185622	0.016316431655841044	0.03129430733685234	0.0004412402099157974	-0.08707455771358594	0.08707567567317209	-0.08337105242259715	-0.10939073818679236	0.13753932522410742
1497	-0.0043781480191988605	0.03776432095593028	0.03801726078165719	0.06251096237069183	-0.035015401085364314	0.07164983412178275	-0.058141736312678625	-0.052627614519233215	0.07842274741067198
1498	-0.14939968881929716	-0.00864283962301548	0.14964947609681764	-0.043054454708308806	-0.02921607948655295	0.05203138832276527	-0.09523962814532758	-0.054470420017319346	0.10971605819625248
1499	0.04270113990018968	0.06108865334985438	0.07453328730757985	-0.18679551181155551	-0.032449059781715334	0.18959299753329054	0.055635668591043845	0.015589728729688163	0.05777860556847774
1500	-0.025100303800853214	-0.11829772483615304	0.12093129021186083	-0.05771355739414953	0.06329178764203065	0.0856545684129673	0.008989082810983408	-0.04562616224748048	0.04650322882570769
1501	-0.12017865008192533	-0.039127740597463455	0.12638784759531368	-0.0011849968980880944	0.1580069934013874	0.1580114368689639	-0.06383778418355324	-0.07635685670555359	0.09952704283469073
1502	-0.08959391947459765	0.05494429014197453	0.1050996927970114	0.08908941787627327	0.1789252017170068	0.1998778431617792	-0.09274538353155194	-0.05645816593928469	0.10857822372668688
1503	-0.016487630852479458	0.026568366581740305	0.03126851569789278	0.11856567064032934	-0.11762688406085103	0.16701467632593234	0.032459286855502395	0.056669952406407285	0.06530764739991984
1504	-0.035360741215605285	0.13886740977554296	0.143298777095569	0.1353375350879459	0.06203807189560837	0.14887904744525224	0.08366899797431422	-0.06225043076874437	0.10428622801175635
1505	-0.07248443010026466	-0.09696866876953968	0.12106574796323216	-0.04609722013041363	0.036636799755073224	0.05888300943434485	-0.007594541830493665	0.08093523687703734	0.08129077213286427
1506	-0.0508210172910031	0.0930100000313186	0.10598884801863978	0.03440898305237374	-0.07368514065989482	0.08132329351893607	0.07530837083627437	-0.08654219137065194	0.11472097282209719
1507	-0.07431405725542582	-0.008856186113952839	0.0748399033821375	-0.12269875047743767	-0.04527422121317799	0.13078508506394868	0.18644592661408196	-0.13552986823704538	0.23050038771189632
1508	-0.038389635259879	0.046946343973075524	0.06064423556963077	-0.2368015331813965	0.10379793443892948	0.258551691757854	0.014829298701538488	0.0056182693949898685	0.015857901846528466
1509	-0.06660917190167925	-0.03302853596325718	0.07434827482399056	0.01294605280583438	-0.029269843131268507	0.032005062102431835	-0.09752018724162262	-0.05535228795516612	0.11213412817475671
1510	-0.12061847715053904	-0.005407068850214746	0.12073961000295666	0.014912474477928995	-0.010965026455875175	0.018509827125960044	-0.03229653305412238	0.10727509856192581	0.11203130285231408
1511	-0.10264364996785545	-0.058050517281888286	0.11792192940847959	0.08608116098692205	-0.04742368492777324	0.09828007004975678	0.2559196449139811	-0.05868049696444206	0.26256097458855543
1512	-0.01684442400541756	-0.03162644836907907	0.03583248325913669	0.027352663896297213	0.06425268250325622	0.06983248120386422	0.012269403333473235	-0.09106847418493538	0.0918912686196664
1513	0.06430466821684426	-0.0030209085846728072	0.06437558732279938	0.08537638850315875	-0.005934737469006513	0.0855824095399769	-0.009071101600855922	0.05398244158025778	0.05473928098924021
1514	0.025419034282309284	-0.08394479616962791	0.08770892832434786	0.00832323531106962	0.003041662633910172	0.008861600172765728	-0.09304481035002651	0.07694642963262953	0.12073976050283355
1515	-0.017052778545594702	-0.04026876403969463	0.04373065987850742	0.020021658209391134	0.03061360551212368	0.036579497534897996	-0.0786937235472105	-0.009426105875147405	0.0792562527356314
1516	-0.11029478061213785	-0.1910076229395369	0.22056484454983283	0.195508275043467	0.14110153825726748	0.2411081286664534	-0.015019362454318369	-0.04429508098988297	0.04677216531693267
1517	-0.10871484075931795	-0.12255953786453151	0.16382843746703865	0.05964450972898159	0.03625754284214591	0.06980026471125039	-0.1694342039822658	-0.0080626851749716	0.16962593071619314
1518	-0.06769075854170421	0.007966515246897453	0.0681579353936895	0.08328424480283148	-0.19437735736002537	0.21146825408709688	0.02087537636929947	-0.07278829732707763	0.07572263575929568
1519	0.012008907454836532	0.040585518323740154	0.042324911764414545	0.02437672570617406	-0.04449528412191129	0.05073514625231367	0.14731670713648548	-0.026131564909236193	0.1496164124892141
1520	-0.1321734346787934	-0.041964643760801376	0.138675333642145	0.02191034340263811	-0.1022413599825914	0.10456270290649229	0.13599093108551288	0.006170346502226427	0.13613084335837436
1521	-0.059922674588207256	-0.03077902388259967	0.06736523763017406	0.10515127614117577	-0.0824708308765159	0.13363468419381508	0.08549147204626965	0.12313436647370621	0.1499028485370411
1522	0.08245851346480064	0.10192336813509822	0.13110217166327742	-0.017300705738972622	0.014075214796121694	0.022303051150537302	-0.06695074193462451	0.012008262958325563	0.06801911661344172
1523	-0.06208803725048832	0.07085400016205615	0.09420835264764307	-0.07850491542163904	0.2256643285463573	0.23892971963244125	-0.07374138403250104	0.07473264253434975	0.10498933078744573
1524	-0.05043041423021579	-0.026989956391038017	0.05719864006618764	0.11590968318599304	-0.030723128825746984	0.1199123233913876	0.07810362228333723	0.1641109779712368	0.18174869711899996
1525	0.004242453399216396	0.022422464800462668	0.022820283490187193	-0.1540859121814831	0.01837415690048021	0.15517756917352193	-0.03750437737707105	-0.07045218707793686	0.0798128372287715
1526	-0.013687257423019326	-0.04108440914905413	0.04330438419941889	-0.1629335326292034	0.08642944108010546	0.18443802303335155	-0.1385821361015462	-0.13789599931031335	0.19550016642513995
1527	-0.005464514624876756	-0.13376920981002968	0.13388077686242053	0.021670956705547854	0.06389548348841566	0.06747046149799278	-0.045666917746723684	-0.11330748484576338	0.12216404339476866
1528	-0.016335646704826533	-0.0720640029659089	0.07389231270393042	-0.0652661516728713	-0.10869185764298211	0.12678166457366197	0.042060654694916086	-0.1977611195380927	0.2021844679354098
1529	-0.025166387244349463	-0.06372630153279371	0.0685156081048771	0.06317474001466235	0.05099029750106348	0.08118533251251202	0.019305811249317836	0.15574592003333265	0.15693790477454303
1530	-0.03428741176431062	0.009519974331435817	0.035584498264926864	-0.14770902928528312	0.05249409182878988	0.15675964726079877	-0.1280103611178411	0.036493103771502215	0.1331104773351734
1531	-0.09578970153638307	0.09734474491093434	0.13657110339381542	-0.03402637829979503	-0.15355878122201128	0.1572834820017356	-0.05758011305632418	-0.014724433083146835	0.05943297358536878
1532	-0.1092398348910075	0.04024716065274817	0.11641810627055699	-0.009132478176071362	0.024307164961692107	0.025966139992523573	0.05609801122836959	0.06610046906346374	0.08669636021303435
1533	-0.19974472243292424	0.03332944743572208	0.20250631152183016	-0.15396192317150587	0.05433674373916972	0.16326896675989858	0.09977104567408751	-0.025089872105081228	0.10287741849964058
1534	-0.1333309296662989	0.07381296105338304	0.15239911425316022	0.11868482879490272	0.03784821019539278	0.12457357505133261	-0.007696342535269097	-0.022892953451420922	0.024152039378676025
1535	-0.06944479258052387	-0.040940589125193785	0.08061458338582368	-0.021343058435961116	0.07546907937971	0.07842900028574774	0.12480776795867521	-0.06408580954571544	0.14029957208757346
1536	-0.09565281571775569	-0.053672631310811285	0.1096823254064264	0.05531020117787703	0.08580215675201262	0.10208441829012974	0.0032556454384762156	0.025655733964374924	0.025861475450404063
1537	-0.03430327086589167	0.03204977541768675	0.04694573991772725	-0.1668240221230406	0.019681205291846363	0.1679809637996179	-0.08069015224257649	-0.08799140579284374	0.11938755447001612
1538	-0.012442344131341451	-0.05606649492693326	0.05743051262939031	0.005490105968378159	-0.047668281394722595	0.04798339623943347	-0.18273781041571047	-0.028364012773063288	0.184925997566915
1539	-0.09811549839833678	-0.0651848317758859	0.11779521772807489	0.06680769731042156	0.03473725665891058	0.07529903996803634	-0.016743488952399566	-0.09030502921950034	0.09184412188395041
1540	-0.1626182089231735	-0.01756703323477428	0.16356430701730915	0.09736587306096936	0.11866560600034093	0.1534980106853276	-0.015443725535344234	0.007053886714252821	0.016978397338634644
1541	-0.10129763656870035	-0.13112340115617463	0.16569416859131644	-0.008185662455487358	0.08125615124456453	0.08166741813547629	-0.08985284594292958	-0.06296090129563545	0.10971603809836822
1542	0.040384944930798555	0.06035361281887459	0.07261888430259895	-0.004660949577001001	0.15333049436080412	0.1534013199157293	-0.11856081941139543	-0.010771309683614502	0.11904910336412386
1543	0.10667623615621273	0.021190882001096492	0.10876062173618016	-0.08487800690499957	0.24295451218720315	0.2573541743362384	-0.06135785803411111	-0.05270247768604384	0.08088471979788323
1544	-0.053171258905908285	-0.0571906849661938	0.07808941810861159	-0.09048466875948429	-0.09089543248346404	0.12825542844990834	0.21208438643633912	0.1084945088215173	0.2382243594062134
1545	-0.10558335857880845	-0.03911113157149618	0.11259452127694371	-0.06281377252885925	-0.12241293391534619	0.13758814051025686	-0.05807109151926428	0.06483055679163421	0.08703592800764565
1546	-0.052489423286384784	0.04802964085555946	0.07114763494067318	0.06724959314180955	0.029034605975896702	0.0732496834253534	-0.09871333160540226	-0.16206481592905608	0.18976123523722369
1547	-0.14838615428403856	-0.003538964525366131	0.1484283498969058	0.046527400738181526	-0.08253359813175996	0.09474488819997723	-0.003144883269294054	0.0773623541735225	0.07742624964472332
1548	-0.13658326214509844	0.0998541536200801	0.16919172406881855	-0.01158652564216514	-0.038649597344085844	0.04034896468704641	-0.042528846314539626	-0.06348247707587754	0.0764115676094598
1549	-0.0470335926821575	-0.01753022815687099	0.050194299873820854	-0.010624232340985562	-0.02082099364700136	0.02337494576001653	-0.11359699503062096	-0.11448306786980104	0.16127817617045523
1550	-0.023259574943424528	0.02353233902794913	0.033087441827302395	-0.03653357004206281	0.05534042670014179	0.06631187350220227	0.042758346874263005	0.04642571384679961	0.06311594991446075
1551	-0.14271111174708564	-0.10996169843359473	0.1801611404784339	-0.07447598082936406	0.039303683368229286	0.08421075493549399	-0.15047965425013113	0.03601639884345455	0.15472978811104796
1552	-0.09858323744304062	0.021142131349175093	0.10082482046964776	0.03743863723988576	-0.006182354478412145	0.037945659373326265	0.06716467611046656	-0.16055837281730953	0.17404046885355726
1553	0.06805889357896241	-0.05336297553739472	0.0864847972385732	-0.05068735256116894	-0.03400335774949874	0.061036350217723835	-0.0652490859487833	0.08722576465718351	0.10893014843091912
1554	-0.023843587265305763	-0.042339980381033815	0.048592083638639934	-0.12666180136690966	0.02871594496676893	0.12987616186523598	0.05255843515675053	0.09688157319886231	0.11021990896209662
1555	-0.0741456339623459	0.09749773829872614	0.12248830151914537	0.058174552455160074	-0.22864435065415878	0.23592905213097454	-0.009953785054607443	0.11136289129090876	0.11180684859875127
1556	-0.08952688292767126	-0.03610687171082143	0.09653377104146856	-0.13077023340581004	-0.049064012134564475	0.13967151188324242	0.04453202214459088	-0.01603588706919123	0.04733128637996423
1557	-0.034884511402147156	-0.17305028995343272	0.17653139094431242	-0.009271493923642415	-0.09110634012147563	0.09157688469207793	-0.06182269481162569	-0.02351950020786582	0.06614538898365636
1558	-0.07930152264219076	-0.0601347802027938	0.09952348106556672	0.0377516123292641	-0.05670638854420127	0.068123408129548	0.09867423002660905	-0.1156043512891461	0.1519900316084198
1559	-0.0934439512453209	-0.050159741869459276	0.10605551248637997	-0.0338346544407312	0.030232401616648946	0.04537380244848396	0.011749231690871406	0.05101194824235135	0.052347524380873166
1560	-0.08943598853873302	-0.13320282155035518	0.1604424747841922	0.10791130132985316	0.03755805106841321	0.11426047503296974	0.01662902434292366	-0.02958717079609996	0.03394002248548369
1561	0.06655324290559135	0.027678510371081988	0.07207935958103914	0.033060104371001243	-0.1515237669571839	0.15508843430093835	0.1031227136893881	-0.26203940506331813	0.2816006816124585
1562	-0.07967956125764643	0.1008545368223988	0.12853198076693453	0.02254465378271311	-0.03883856391604273	0.0449076325499679	-0.016167498055760184	-0.05989077373562853	0.062034609469515174
1563	0.006191391147112007	0.03143088857200261	0.03203488849305053	-0.04214230632580223	0.0653527276691268	0.0777621565818027	-0.1896224922839506	0.017204913194444445	0.1904014144327853
1564	-0.053940662465288745	0.08954198814413275	0.1045340265559412	-0.10738502449731696	-0.08706951143446194	0.13824848392559416	-0.11125740802366613	0.013705607300168062	0.11209841440275124
1565	0.06413290691935213	-0.028682010209229628	0.07025444796999429	-0.0005609587249048898	0.015069872598148997	0.015080309506621174	-0.022559799398998895	0.047950149406173766	0.052992087871657385
1566	-0.07889071621367146	0.05408885820099178	0.09565223304342163	0.08842887933669698	0.02458165067656419	0.09178193858667805	-0.08949268930937304	-0.06686068056216374	0.1117107516985705
1567	-0.1419317949463841	0.13403085627317435	0.19521502209108485	-0.007179732536428333	-0.029098959656684374	0.029971620116303232	-0.0049029405323512765	-0.06988466369980467	0.07005644186153454
1568	-0.04552029021677498	-0.05176101600933138	0.06892967140308794	-0.09645135901769485	-0.013829509188638343	0.09743777491691248	0.02250123806562324	0.1537060198781513	0.1553442830015591
1569	-0.08556611323568131	-0.023064970138709673	0.08862027184431903	0.07058344903442183	0.0726108476532213	0.1012638063402425	0.10965267274387169	0.09554576753101056	0.14543968623785095
1570	-0.08212108915497994	-0.03869401746583758	0.09078050601118452	-0.10254152351561882	0.06384901895887041	0.12079512103936318	0.051676919243571644	-0.018194633996028057	0.05478639145587201
1571	0.021725193562445986	-0.10709514397542493	0.1092765020415768	-0.07793243889338142	0.10982522415105923	0.1346664208022959	-0.09977410759539139	0.0866536101679726	0.13215037155301418
1572	-0.07086169108316992	-0.021518765460581128	0.0740569816432867	-0.03491681700864555	0.0714147788316997	0.0794937402918986	0.1492451784831224	0.08481751039396326	0.17166284796043998
1573	-0.1594579880681167	-0.011953101907613362	0.1599053676520755	-0.008634624468845288	0.13978333796985712	0.1400497708449153	-0.09115360272048235	-0.10713023956387598	0.14066224624232684
1574	0.06129430581182669	0.034054792561377493	0.07011933272181206	-0.09660305204541769	0.02513009975252195	0.09981819262069107	-0.09560161886724386	-0.02296852453102453	0.09832203542019476
1575	-0.08111402254678471	0.043644852879894266	0.09211057396753053	-0.0102616434690791	-0.10504292185067933	0.10554296166781761	-0.1583624292813348	-0.032754873923825964	0.16171438023147938
1576	0.0557111165704685	0.0604717068803545	0.08222259934198044	0.02971843068738405	0.004065775086131587	0.02999526045180902	0.007000142313584029	0.09247414142412413	0.09273871265301963
1577	-0.02244654824233947	0.03969882018141934	0.04560530508386432	0.06530827440043062	0.006858917944240542	0.06566746120056542	0.011584030683235253	-0.03051692530418766	0.03264157620108908
1578	-0.05948918348767889	0.03541888700812906	0.06923482150569422	-0.1410335543404775	-0.08158484657992433	0.16293112238420937	-0.04863191280737087	0.02745204663757457	0.05584512340299099
1579	-0.17484840401884946	0.1676234185325237	0.24221803159234123	-0.04379302549689285	0.09669627573606095	0.10615083053559135	-0.0040756282374479645	-0.013888882431146337	0.014474522469362802
1580	0.024135777851571623	0.03110633039976315	0.039371811787618366	0.06574250201943872	-0.03810897625708581	0.07598927979089573	0.06922268689833792	0.043570130614895806	0.08179325560964307
1581	-0.18125319290547817	-0.09598592355076338	0.2051000181821627	0.06393037037563912	0.02220104581950782	0.06767553983416963	-0.036071276156154526	-0.0801005166635861	0.08784776453221217
1582	-0.03187650261192572	-0.05768878183355817	0.06590983969186981	0.019889138255387965	0.15084216200754702	0.15214774286742805	0.0016888645500928476	0.18820740259974397	0.18821497989482844
1583	-0.0645623605721463	-0.0342322849816804	0.07307631447818652	0.1035342452703743	0.05647824964802657	0.11793698583146357	-0.027262886876751154	0.1677400231504019	0.16994110852690084
1584	-0.06950178528319226	-0.139730289850558	0.1560610523457788	-0.03448463600784372	-0.10662382730815861	0.11206172705448325	-0.06139925154836675	0.02413700988217935	0.0659732016560667
1585	-0.08310418990654855	0.01135483447416738	0.08387632947357332	-0.05184901575641111	0.09791013190141146	0.11079130996544971	-0.17450636965909908	-0.01029968266171699	0.17481005839061495
1586	-0.13818072483013702	-0.007433674009743698	0.1383805341219103	0.06392142419761268	-0.08280191603520866	0.10460452079405025	-0.01936368475262856	-0.051177557646267254	0.05471832137260963
1587	0.02053165502450784	0.12084138774105788	0.12257320200284436	-0.13763112710508985	-0.16630962461191082	0.21587315346464947	-0.11313958532557765	-0.003005397334407048	0.11317949540787557
1588	0.017135534390359038	0.0660741398939272	0.0682599333545341	0.18014241890593982	0.04025559624227578	0.18458549270759128	0.0028712219094858315	0.14372710961501012	0.143755785808915
1589	0.17110594215735356	-0.04874838577168457	0.1779147227097876	0.134945383975603	-0.05540260604380372	0.14587565051360643	0.028234252278609203	-0.02181350286935974	0.035679152304444045
1590	0.05290748908100801	0.011412410648209543	0.05412435235326468	0.0052646990972860614	-0.04155908562392986	0.04189122407476414	-0.08034467028350521	-0.08870138273087602	0.11967957779560603
1591	-0.10141633076172081	0.18247838025612897	0.2087669308249541	-0.005961813933648687	0.03461130599572598	0.03512101547662346	-0.08276921480097565	0.13744460013493176	0.16044239160839424
1592	-0.01932478377815782	0.007049230009428456	0.020570340585376275	0.05993214917099853	-0.07634638982489628	0.09705994922494986	-0.06947726144070315	-0.005664976789757966	0.06970783183637483
1593	-0.03477155477040844	0.031510697999086006	0.046925314165609126	-0.031550891771492756	0.07172449140944062	0.07835726794318043	0.015352554051464313	-0.21598895451140263	0.21653389893231934
1594	-0.10022925425113294	-0.06525729350853895	0.11960107760299592	-0.03830467027503277	-0.08690049762947029	0.09496812229968829	0.090898786261589	0.005450153640555832	0.09106203115753406
1595	-0.22195825494383334	-0.05934222040389576	0.2297541426398581	-0.02169091152199179	-0.08401153787694379	0.08676654965540602	0.0013400806546985502	0.03154762411599139	0.03157607327589957
1596	-0.06295201038134975	-0.08833455125891958	0.10847095720591875	0.1556590227906864	0.0869822876132212	0.17831334704553267	-0.04732979067033943	-0.017538402526670913	0.05047479220448249
1597	-0.06454776919985777	-0.08145840539628933	0.10393212361144329	0.13539621283317668	-0.10048151906580552	0.16860803694764587	-0.04747081817563132	0.0024726361508922174	0.04753517127137072
1598	0.044549429991291495	0.07324688682746598	0.08573073044401634	0.09870415126279673	0.013775111076912675	0.09966074032280886	0.10528530637901402	0.04769940065889631	0.11558645492678098
1599	-0.04204829487390392	0.04269659672683586	0.059925440956715745	0.12431463398179321	0.07620582416936707	0.14581308535025142	-0.06590947710237761	0.017451146549231557	0.06818065479145528
1600	-0.018468814600634424	0.033373634476244786	0.038143106728563705	0.10712972840322332	0.02213029183006045	0.10939162913236111	0.07578226687369474	0.07200221711162356	0.1045335890587579
1601	-0.19923894564236047	-0.06882704544132318	0.21079212424770866	0.0027576690748287867	0.004583629623933689	0.0053492428675158835	0.12938904760814637	0.0797927935598193	0.15201452412523977
1602	-0.09397482333633901	0.04352498648460868	0.10356491620998637	-0.09001740003537057	0.060569922470006324	0.1084981466069836	0.054738988831364355	-0.13075102641605088	0.14174691463002315
1603	-0.04633017775665833	0.06771833397317142	0.08205033898202702	-0.032665805350080554	0.05613487805771202	0.06494751245216056	0.03142242835096499	-0.16085251267614153	0.16389295237349227
1604	0.03760722352061233	-0.013299898015573484	0.03988972985812204	0.1273599149527316	-0.12124279451584256	0.1758418697545549	-0.0060235962173657304	-0.04582199900456993	0.046216223387082055
1605	0.09352381087199636	-0.006086268608283852	0.09372164032705108	0.05409183731421784	0.015187343972620669	0.05618346981960537	0.04652149346189236	0.014511851535062141	0.04873236284955388
1606	-0.14155112895981825	-0.041297009782103	0.1474522469369057	0.04203252883134365	0.02226006238701522	0.04756305138898834	-0.12211051917840411	0.05969161048576091	0.1359193409945884
1607	-0.04778010968613952	0.06444580181592464	0.08022593254875234	-0.09033616859758828	-0.006741177644443668	0.09058734366856024	-0.0006101721090372095	-0.018670195007752383	0.018680163051487238
1608	-0.10492472664667002	0.12706541429838758	0.1647871893464395	-0.0025261841099864595	0.06650600913152883	0.06655396950415914	-0.010545007662594886	0.09492494241851211	0.09550885759845536
1609	0.029031523701705073	-0.09836702036588496	0.10256168906616686	0.0049735956821500525	0.036742183857763976	0.03707728049152517	0.15537882054903823	-0.08260440038916424	0.1759717728468506
1610	-0.018729587354526258	-0.0941473793162934	0.09599232508173172	0.11305042528833785	0.12106758444618444	0.1656434685144816	0.06877464739965829	0.10252852621235656	0.12345870083645466
1611	-0.05177421086938604	-0.03251285560514374	0.06113636144512183	0.10528220654933125	0.046016840883340245	0.11489948938432538	-0.007093323101960576	-0.03616752404643065	0.03685654661356578
1612	-0.11885461401140412	0.05780536143543737	0.13216610413597507	0.03396232930466175	-0.000886400762715313	0.033973894656197844	-0.023221166614579406	-0.1831348458814214	0.18460117647229127
1613	-0.04504661087845211	0.0534011082725881	0.06986326299547822	-0.006916020696934962	-0.043793801280930446	0.04433653541847917	0.09217247097844113	0.12000195102916787	0.15131501134083947
1614	-0.050685975529243754	-0.06855355711163529	0.08525642678419813	-0.1046973987085209	-0.023101514953621543	0.10721578843380948	0.033595872384471634	0.013370187884528912	0.03615860292297405
1615	-0.09396061606491543	0.05184412437111293	0.10731454050176924	-0.1232029721862032	0.029448728988805354	0.12667359628024483	0.04917996787135882	0.05226805653374695	0.07176781293618227
1616	-0.016850963864343857	-0.03048452406241943	0.034831899036223274	-0.10655793872161463	-0.16060221090097335	0.19273729387661356	-0.09860655659362978	0.048581634847434954	0.10992464804447737
1617	0.03616827473219667	0.08000532840544798	0.0878008921957359	-0.09908727835396454	-0.04214357853797257	0.10767715608977751	0.06150822565633359	0.14623472887196987	0.158643807794849
1618	-0.05442335901929914	-0.07663514021596235	0.09399386534696688	-0.06941816310576307	0.0019177606092391824	0.06944464827999833	0.01474640297289174	0.030085160354256978	0.03350482464034495
1619	0.01236378103444747	-0.0035845886976277708	0.012872931196853486	-0.19366116210376066	-0.010293995202505797	0.19393455608686216	0.011401487005134858	-0.027907327246280297	0.030146522518513436
1620	-0.18190786499872272	0.009890555668624798	0.18217654744732564	0.13622801728615855	-0.04351735072435063	0.14300990353043405	-0.0025635874310640052	0.1284057877886429	0.12843137591001158
1621	-0.05604080749638913	-0.05381565663427512	0.07769618397209443	0.1260767062026055	0.16667870336935087	0.2089907318609755	-0.033300835684416906	-0.10464480854816634	0.1098156710736811
1622	-0.15991479491101332	0.08522175976992273	0.18120565656102977	-0.00249861394549132	-0.02839562913019827	0.028505347311484706	0.014592329685497387	-0.19487284216654224	0.19541842466798348
1623	-0.08295289377725268	0.09813491827384849	0.12849764500034655	-0.09641886128585136	0.039550846184415865	0.10421547987493783	0.05440727749003288	-0.035967252939761364	0.06522112485928322
1624	0.022500602193891283	-0.0526144986790822	0.057223793742978	0.03349961963776392	0.005097120524592314	0.03388517601425553	0.1674149249906401	-0.01914445483321354	0.1685059858298292
1625	0.04196329210119486	0.022305306975242672	0.04752309547188622	-0.11038314652880453	-0.12930983423735642	0.17001609414432545	0.020650464650042347	0.0035206010366929355	0.020948420511394457
1626	-0.053396235045637466	-0.02506084167045363	0.05898477517360312	-0.058479493589616745	-0.03959669883401604	0.07062400249950292	-0.1524704397184453	0.06822401327107958	0.16703817220847605
1627	0.004567097393608465	0.012625127184160617	0.013425804073460055	-0.09612880160271711	-0.10449990299114276	0.1419893524977588	-0.023766181655104638	-0.06764168939376058	0.07169539409547461
1628	0.0022935283755235784	0.038291553834582166	0.0383601794505192	-0.1337174524334152	0.036815952347614804	0.13869308357861432	-0.13750622008373953	-0.09161411953803776	0.16523046771236738
1629	-0.04432650667392796	-0.08668056403843216	0.09735686609548666	0.06654509197083817	0.034265340043585786	0.0748489331501116	0.005644423667107358	-0.010295918245810456	0.011741611944627294
1630	-0.02905876322743985	0.03943779636232923	0.048987258570213535	0.07869685238928203	0.2143830255625348	0.228370918081368	-0.05394359352098101	-0.02088451159211521	0.057845260016686065
1631	-0.0005713615832184964	-0.03799241119277293	0.03799670725601781	-0.1448661198378582	-0.0031558221133546997	0.14490048961300245	0.19435008814550458	-0.09780549941952961	0.2175726832092416
1632	-0.17227610379118186	-0.13082764127265828	0.21632135275658163	-0.10870758423844847	0.09129828407900503	0.14196026044893717	0.000622276296351454	0.2017468674641704	0.20174782714912828
1633	-0.08106415643588143	0.09512525751499669	0.12498084683644725	0.17310920326440807	-0.13448591477677208	0.2192105324298615	0.13218044552720135	-0.0022562044307347165	0.1321996998415757
1634	-0.04834128809496485	-0.025022160991358382	0.05443334157809759	0.12217135329134308	0.015747420964669582	0.12318206375961024	0.13949305717918756	-0.10514707632159422	0.17468320085278735
1635	0.027959936786893024	0.0036017680651413233	0.028190970155745364	-0.016309541711620155	-0.11813210824361982	0.1192526567793162	-0.025780209965622605	0.10811439284370858	0.11114558545365323
1636	-0.07764123599189318	-0.10437473921077729	0.1300855399791484	-0.07667838888582869	0.06954751557566921	0.10352020210989896	-0.00801722785655969	-0.06263872265843565	0.0631497071947639
1637	-0.06877881806112374	-0.0707993726552414	0.09870702600251365	-0.00319778326623446	-0.12091140305410013	0.12095368207015801	-0.12926614641115955	0.0349048235207846	0.13389579273826513
1638	-0.08188063777620978	0.06369772128509571	0.10373928156466386	-0.023007569209393248	-0.06139241601916594	0.06556200870622683	0.1535548375309211	-0.06183024380826871	0.16553569759582837
1639	-0.1636088650479352	-0.02990079833265177	0.16631872553384774	-0.03907504771912635	0.07272099014376682	0.0825542352744051	0.042312990474884384	-0.1219347041630596	0.129067661489083
1640	-0.1816107964035014	0.0630848713876262	0.19225551323254	0.0627155330506159	-0.10182132670233768	0.11958603872211455	0.047552648460507566	0.016719186333312867	0.05040620564232789
1641	0.052907646014823916	-0.005583443110725633	0.05320144588073356	0.005498990586918978	0.030186179553912392	0.030682964875253863	-0.014203870320322031	-0.016668605247853307	0.021899596639785125
1642	-0.02265165879123141	-0.008933937524846829	0.024349802580149134	0.011263899960777552	-0.07493674078822077	0.07577856268290786	-0.0809251312311735	0.10219850869417012	0.13035878199835643
1643	0.13800859553255623	-0.031498343139879065	0.14155747264424534	0.011532999071365395	-0.12805046007510434	0.12856877689791565	-0.0004378260749932108	-0.006934542744311744	0.006948350505309201
1644	-0.06241534345175355	-0.19477238785475717	0.20452862432638697	0.2001999425047962	0.06005792935130155	0.20901428625070018	0.019527792172228612	0.014760525470138194	0.02447872094853715
1645	-0.07117820722075463	-0.029804241898416045	0.07716624921751726	-0.04938901636434164	0.028311341078288928	0.056928085960169225	0.05823694634823146	-0.10796404384698298	0.12266937956866031
1646	0.04541038986995775	0.021287420018122064	0.0501523455001808	-0.023356319253051355	0.02699184431070364	0.03569421953683428	-0.11156919069614735	-0.0001588123709540717	0.11156930372626003
1647	-0.1346767477154413	0.07562560898721843	0.15445730513606756	-0.03503816010278321	0.15529503167672132	0.15919867941305968	-0.05453479740520061	0.02140839455048074	0.05858637627687284
1648	-0.061013007311839666	-0.19040589131942667	0.1999424680011226	-0.10979194483180107	-0.16141965982803266	0.19521930675255209	-0.08260223594162601	-0.07669802858132646	0.11271963879829469
1649	-0.04856948292476482	-0.019239806359997388	0.05224140905784622	0.03934026998994682	-0.06213195738726605	0.07353935661708602	0.09109977798214568	-0.08566254679560423	0.12504895630074372
1650	-0.028829224031224017	0.01942314119874432	0.034761797598353045	0.08737529874793404	0.05216255454750835	0.10176136264915336	0.07956210825612765	-0.08198180264734829	0.11424160816212514
1651	0.005761718454198955	0.014030542443900345	0.015167515314498479	0.03916823307750774	0.04665509790667031	0.06091673532860214	-0.15022809129060904	0.07427324074449718	0.16758578013515824
1652	-0.07754191814218563	-0.057658584186029864	0.09662950584323045	-0.08571369744231111	0.0777374353930304	0.11571493763001225	0.06270928056088697	-0.07566942451782536	0.09827673008053793
1653	-0.17137133799820603	-0.03543352101089893	0.17499619966880764	0.15288870854298545	-0.03140974949954012	0.15608180407583008	-0.03735490721870642	-0.024182881046873324	0.044499447513934254
1654	0.0022028874781305735	-0.10868146852573758	0.10870379162730338	-0.05743605992424027	0.06769851328643446	0.08878057040149305	0.07377549898613295	-0.033946790529431926	0.08121089112860438
1655	0.01634622060118224	0.02166424349138473	0.02713924048304448	0.025604206472125232	0.00020772148708526035	0.025605049058406753	-0.10121634360135656	0.08565306144561342	0.13259409921649568
1656	-0.1067533595333705	-0.005591612550233785	0.10689970019870496	-0.022450241875818108	0.08988754197256844	0.09264871052612114	-0.003998919646991147	0.17582581529237346	0.1758712844144004
1657	0.024391433119524072	-0.12032692332313366	0.12277422565846426	0.06560128723391263	-0.017222542470170125	0.06782436771458412	-0.016386404191276547	0.10417114413817473	0.1054520815981186
1658	-0.17129082860362876	-0.01833853854666924	0.17226970122382346	0.0776117775707573	-0.10756964542283817	0.1326454546303334	-0.003057113937158754	0.03878001319891098	0.03890032608259833
1659	-0.11363563089492762	0.06644547129383023	0.1316360788854919	0.08395075448057962	-0.044674827041455575	0.0950976831949261	0.1412958974686134	0.1436966119853137	0.20152728583871393
1660	-0.04029502974065288	-0.003212071106520665	0.04042285025321006	0.14672429056271474	-0.04879922965703621	0.15462658974527024	-0.05361911169353021	-0.06770043288706204	0.08636178409400108
1661	-0.149549134446312	0.05899399220118931	0.160764531938718	-0.04444453292814876	0.19975599733699448	0.2046405995380649	0.05901992477506269	-0.024065936542275106	0.06373790726177689
1662	0.0072192949178991874	0.03212428152064518	0.032925486819928275	0.12453308177648353	-0.018203337229730193	0.12585646563862984	-0.03409476233376779	-0.06996790138305661	0.07783289820214358
1663	-0.058078557037865804	-0.04948918062159741	0.0763039827675969	-0.024731878947589495	0.038117725215714965	0.04543816470654347	-0.047317433935676764	-0.02740825967761604	0.05468228463417351
1664	-0.17010084375381943	-0.06007563018126799	0.1803978336550574	-0.061765695317811516	-0.042472140472712125	0.0749592144731154	-0.06742307551654782	-0.02603681355518986	0.07227576891474645
1665	0.11482824257219713	0.0262199061279031	0.11778373728819866	0.1633207129716278	0.11076022375758346	0.19733596340350837	-0.03534437862855383	-0.015004121040857177	0.03839724923542396
1666	0.10748079251585008	-0.04361084456612854	0.115991493324322	-0.05178310539969894	-0.09873242455523992	0.11148803372287303	-0.015065243362058507	0.05655715836679806	0.05852925524970503
1667	0.05826272335601149	-0.17062543405593564	0.18029859588925137	0.04659322552050321	-0.08185725128038066	0.09418884356219612	0.006681854297478949	0.049032681937804475	0.04948586742562602
1668	-0.15351886224848427	0.026972463765798923	0.15587031426049808	-0.031662084715105794	-0.06367999035958967	0.0711170076754075	0.12573123919336116	-0.15563125219745025	0.20007356439481094
1669	-0.06881403671308968	0.057788373947003535	0.08986026826239266	0.03234052534928713	0.05622394588339373	0.06486171189975386	-0.11648799837038395	0.06906639566092346	0.13542385600007778
1670	-0.14563878597785063	0.10892665096739133	0.18186718030495244	0.006656778280956006	-0.027301663530734554	0.028101486235202023	-0.02913212660112186	0.06423101252561694	0.07052874428465143
1671	-0.0010815305828185016	0.01365999174580772	0.01370273997772368	-0.05741734575861106	-0.003878781755580075	0.057548210587917606	-0.014356496853887615	0.05750883116780041	0.05927372659283586
1672	-0.06669314215014803	0.01641813220803323	0.06868427967927093	-0.0007298393242928317	-0.06989752278496161	0.06990133301242196	0.07480709301054453	0.11688006836896192	0.13876977893843268
1673	0.02486170086812117	-0.11032299525844842	0.11308964343763567	0.1070733354342052	-0.0923025930761266	0.14136643112699293	0.054477582796746256	0.022013700486776182	0.05875721263383614
1674	0.04778501799549921	-0.10427585739564195	0.11470336690972258	-0.059722666705022034	-0.005350921667547641	0.05996189857777502	0.10210234804269383	0.021192895886677353	0.10427860908112906
1675	0.06642969834058811	-0.15515457482611392	0.1687775071243017	-0.0018600870788871196	0.1209107331124747	0.12092504002785001	0.06693814303555734	0.05247901427095654	0.08505740374535302
1676	-0.10077085754748075	-0.104365774639817	0.14507577553480017	0.002643014294930723	0.046043915142606646	0.04611970995380142	0.08419689357060692	0.1559771528409422	0.17725120336772543
1677	-0.08748141928785153	0.15461686633177424	0.17764958225358884	0.023213882307933156	-0.03334038626558992	0.04062592384359165	-0.04101727575755612	-0.14016608231098093	0.1460443341625415
1678	0.04368770587507539	0.03690769837465011	0.05719085454809402	0.027251773104872493	0.10241771454023865	0.1059813539685414	0.022779357889758815	0.1161729809258578	0.11838522138793102
1679	-0.018939927534151905	-0.03512887969388589	0.0399093854067741	0.19162388913687456	0.008277975743618878	0.19180260626579906	-0.11041522206112683	-0.017161994630512333	0.11174101897918097
1680	-0.019009293639270928	-0.004136487374678727	0.019454145379967293	-0.013093558420811752	-0.03282825176292937	0.03534310945473652	-0.10559357172381958	-0.15138969976823594	0.18457747312527076
1681	-0.09418622962837371	0.04594213610367149	0.1047937293991249	0.09013235854571032	-0.011838755650757744	0.09090653547666872	0.133667004889597	0.014387231923642494	0.13443905919999674
1682	-0.08147512723600787	-0.06682707840717056	0.10537577884201754	0.011188827260935634	0.024208395935896604	0.026669013653755395	-0.12814793562293275	-0.1581182582336996	0.20352709154134305
1683	-0.010817763544579735	0.03671036636401511	0.03827107271408329	0.02584439721347744	-0.12124417809104865	0.12396807487535619	0.01755305003246372	0.07313141937137778	0.07520847069788418
1684	-0.08666498073678078	-0.12710651793236385	0.1538404556252903	0.1568523806996125	0.014507107595944582	0.1575218254780476	-0.08547028642888958	0.055528531538013494	0.10192442139646703
1685	-0.006091012287143828	-0.12823773878194586	0.12838231217184365	0.11628186552178499	-0.027002258483291113	0.11937585271915319	0.0762695057669224	0.001055556168106529	0.07627680977043177
1686	-0.17602234277445403	0.13343940433517795	0.2208844489436377	-0.013923741931892037	0.1628189875424661	0.16341325923479913	-0.05304958494666687	0.06634260581133143	0.08494468676056986
1687	-0.09622689325476635	-0.04207602646279799	0.10502384009529586	0.013293464769540684	-0.12004582900641346	0.12077962273254572	-0.06984470412867665	0.03832023341149801	0.07966632276899736
1688	0.07868744695105982	0.049588860853221534	0.09300951256939272	0.06726182935778349	-0.034258660102187664	0.075483835889234	0.011174850744889282	0.01158323629440686	0.016094988419462032
1689	-0.101469257153746	0.017045983262933908	0.10289108655628658	-0.11129375551183773	0.01140551862153178	0.11187665471828705	0.045801969772310366	0.08801863219077626	0.0992224775328594
1690	-0.0014935689280979163	-0.01560163167255954	0.015672959484066582	0.0983192209943944	0.10477740047457025	0.14368358593504352	0.03477528867929826	-0.045071247629188155	0.056927480759121324
1691	-0.008689305738035462	0.06258340475946138	0.06318375254363759	0.07049580411577114	0.11931209975677379	0.13858223387685564	-0.0374437898921184	-0.1292450336553731	0.13455971212091541
1692	-0.06535590565201603	0.013314573640464117	0.06669836785726141	-0.0729288482412539	-0.051391553819698094	0.08921719962988509	0.08409309202408434	-0.03598004765326245	0.09146699926914709
1693	0.024867801469489966	0.07351742145447186	0.07760939896198403	-0.05485812776673682	-0.031783100233231616	0.06340015490917407	-0.00782627922402858	0.13470202837160047	0.1349291928898855
1694	-0.06648006218938132	0.06400541828453028	0.09228375934302684	0.0669325947269111	0.029425051421966098	0.07311501821146102	-0.16711800108811395	-0.01060041026552944	0.16745385927318723
1695	-0.11228655859271544	-0.07056903769578529	0.13262073865691024	0.06796954726324866	-0.051148850160985374	0.08506505879597055	-0.04832543259278336	-0.06609324392587236	0.08187590810442662
1696	-0.08815241097465294	0.07322265188982996	0.1145967028776279	0.05702079554411458	0.13303796889754516	0.14474277976074632	0.0014097415681285648	0.016615617701080332	0.01667531477596041
1697	-0.02066553984355154	0.08373632151977968	0.0862486874027039	0.11460837259026374	-0.07000685508633125	0.13429832026822713	-0.00808779147791352	-0.15686263391235133	0.15707099760589338
1698	-0.06208402673841029	-0.08409342710352329	0.10452813428963145	-0.03936824737051762	0.0703760334567582	0.08063897932224227	-0.028360069714176327	-0.013221075405720034	0.031290420084694875
1699	-0.08239631465154025	0.04363945734568752	0.09323923479727678	-0.016572440613452748	-0.019654308107887267	0.025708706989776463	0.10030271676582282	-0.046886778306360614	0.11072039094292742
1700	-0.064708039268673	-0.005860780694525741	0.06497291048079538	0.06901167973492565	0.051649930608268675	0.08619934612092436	0.09354641823931106	-0.09147349211154843	0.1308370441598465
1701	0.04575470724626273	0.031331150832980166	0.055453892989673514	-0.18386626154723204	0.04129382124751994	0.18844623055019505	0.06668033608950501	0.027624640620472932	0.0721760901574727
1702	-0.11381696888871495	-0.015908193937897847	0.11492333549536612	-0.14928090902607746	0.034891527914087166	0.15330430039575385	-0.022539925671939683	-0.10148364225200672	0.10395661544139385
1703	-0.04440135778532103	-0.04828607633678773	0.06559745224612143	-0.007970513058289578	-0.09086772446166932	0.09121662363436954	0.018993875297857076	-0.050633112043602775	0.05407845535932566
1704	-0.013153309876811299	-0.07472150625279964	0.07587037008874148	-0.05867020754540413	0.051359886880564955	0.07797455504076457	0.0022536231382935808	0.030026509362415254	0.030110962816566708
1705	0.1120561653021641	-0.011384211453333164	0.11263296343717555	0.10492350044366634	0.010200331494091226	0.10541815644347705	0.010570503111898649	-0.11326627635735251	0.11375844977802226
1706	-0.08944080311538756	-0.08282752565690438	0.12190183045537369	0.12261586220985102	0.026041841864172483	0.12535081648375385	-0.01559447652862086	0.15651108536704347	0.15728606912556392
1707	0.062069007528323714	0.034954136968202716	0.07123449576394136	-0.07026573594461398	-0.017528673816344667	0.07241911386918529	-0.11110334298260863	0.029815580430362715	0.11503443683658646
1708	0.030026859904965664	0.07128154262746159	0.07734772546819368	0.0190917812921633	-0.00769012072614241	0.020582372790580818	-0.17057291212229655	-0.0564227470282672	0.1796625857881839
1709	-0.0721318333819019	0.08283684710132173	0.10984054180821493	-0.06274262210427067	-0.03163146103787667	0.0702651119397815	-0.05434605325615735	-0.1309255726069114	0.14175683075946893
1710	0.0018125333946102352	-0.08749644441519414	0.08751521617757528	-0.016293342526817155	0.0004195714343870219	0.016298743843767286	0.09992536085382481	-0.05762991592543992	0.11535287144818017
1711	-0.04390073075271502	-0.07460104647269467	0.08655974985779202	-0.037765818037216785	-0.05872202490156561	0.06981785746182892	0.02328862833927161	-0.04274773485740081	0.048679862832216
1712	0.023443894828368533	0.05131386306587421	0.05641567820621227	-0.03417454531011259	-0.08904797190871076	0.09538050559840558	0.023075378825804353	-0.0065906410835990656	0.023998117798010823
1713	-0.14659943768053582	0.06157876765390016	0.15900735754682022	-0.02818411220374743	0.018378176302372602	0.03364671670333548	0.031941727289520674	0.0619308415654331	0.0696828750787515
1714	-0.09397706708407252	-0.09546036507840706	0.1339565990857749	0.053720782733391016	0.034354073894706204	0.0637661735613102	0.0648588729845229	0.026325300504116446	0.06999782033359689
1715	-0.02340424002514953	0.03935373714828532	0.045787280752313114	0.09601766581964889	0.10083254709245229	0.1392357522427533	0.0820767385163113	-0.17410471730970162	0.19248128115472957
1716	-0.05102567875800161	-0.013872964574973255	0.05287796364094631	0.023743426462675504	-0.054877615455680644	0.05979383729357097	-0.045341018251681076	-0.02527128473334045	0.051908051092030436
1717	-0.10306695428706646	0.07146581847997756	0.12541993572405205	0.0427338389986578	0.09515772388176172	0.10431286310863493	-0.017209638443135167	-0.017953245232037274	0.024869472646300825
1718	0.028982401048772494	0.017057080357619225	0.03362920696177905	0.10903068469677907	0.04055649813751053	0.1163293589195193	-0.050728849341197604	0.09141857794979583	0.10455033500589474
1719	0.02921822703310367	-0.07686543489554501	0.08223138009689038	0.05827437246568628	0.12364343839306897	0.1366879743939831	-0.114919764113599	-0.004497688333570168	0.11500774488820817
1720	-0.09954923828235131	-0.011316413276740276	0.10019037903933863	-0.0008600146327040937	-0.006297349576303037	0.006355803399620634	-0.11931697525157815	-0.075946092284937	0.1414367332645161
1721	-0.10019323256612847	0.1028523273789076	0.14358720381464463	0.045720816328468694	0.027161309392383242	0.05318016334734537	-0.029643308007127132	-0.03359201757662053	0.04480122045740931
1722	0.02431898413171161	0.024668760977062592	0.034640449727766046	0.17415530922901165	-0.030381227035538947	0.17678543686864487	0.12807735500596198	-0.10767551841740244	0.1673255095070073
1723	0.009660313657581986	-0.02015641742394117	0.022351796870297123	0.03908323900845246	-0.011947215760068243	0.040868515214152856	0.016368231263067728	-0.15784892556807192	0.15869531277790147
1724	-0.17961722619099796	0.10622392295218479	0.20867647148612564	-0.029259904206642796	0.008305903937784105	0.030415950328825995	0.01222059966106114	-0.03557812540737844	0.03761842718109138
1725	-0.07796371216849414	-0.0868066138010347	0.11667788399989858	-0.0935318941924723	-0.09066323816279483	0.13026142170802332	-0.07590883426456176	-0.08775147521271609	0.1160278954450723
1726	0.05566591385699239	0.0199811721947503	0.05914339530167642	0.07111623973981038	-0.03775892012858364	0.08051866618372998	0.11207458760344167	0.19924553807931897	0.22860336312267776
1727	-0.09053299007196179	-0.0606819950623954	0.10898865452937068	0.12350065795076824	-0.034973100189648165	0.12835704207852341	0.04922537491168061	0.11265032677255764	0.12293589246904067
1728	0.06251229377812118	-0.06512166522746898	0.09026969677250872	-0.009711595647211996	0.013554858912124476	0.016674810048169883	-0.08440656880856093	0.14351856474778238	0.1664993912460275
1729	-0.0006494198561021802	0.04005915665337039	0.040064420349341996	-0.15468277945619333	-0.011423429060603384	0.15510401990856326	-0.011780945968429012	-0.027382898470134635	0.029809626239467438
1730	-0.04206400570952005	0.002040436680823718	0.04211346528343382	0.022446468815306077	-0.029532882310593936	0.03709494709320799	0.1718143572068176	0.16906701467791166	0.24104735799110746
1731	-0.16469656209935007	-0.01940495688111242	0.1658357920320668	-0.022153066947111576	-0.00596950380273237	0.022943263735006044	0.0014601258243213569	0.041824090445003355	0.04184956999748828
1732	-0.014789246921198087	-0.10016181091200506	0.10124776634409484	-0.12265607081473603	0.11322651752374902	0.16692739732669823	0.13678707751237146	0.12811321512057966	0.1874131811343787
1733	-0.0426384185463002	-0.019499966720250426	0.04688585541738949	-0.04529420691141574	-0.038135813519772514	0.05921068697920169	0.06757137572720853	0.049888018293708175	0.08399229242579909
1734	0.033069285372555324	0.03912812235631592	0.05123072900303422	0.026535403571577236	0.07520461809684637	0.07974874435249113	0.12308405680084852	0.008108864325799369	0.12335087644280734
1735	-0.060054855195911416	-0.04746876774559909	0.07654978474096133	-0.07728588546627428	-0.02849971212277062	0.08237318546339498	-0.06483313204066844	-0.005794112884926474	0.06509152597939319
1736	-0.16458220055075157	0.06689848514081584	0.1776589655836816	-0.025148117442367144	0.1166279049307619	0.1193084071615824	-0.04030756691392191	-0.07768303423865845	0.08751773396886413
1737	-0.20094499052419507	0.07822387803231984	0.21563363446175113	-0.04434058516288952	0.059135866678470254	0.07391304499478604	0.17491186039701442	-0.031169806796145606	0.1776674302264028
1738	-0.11233055063598038	-0.05218751251175797	0.12386157220198461	0.06947907415088155	0.06789885930072724	0.09714729455421624	0.1472868147697483	-0.07862495414649859	0.1669589447126363
1739	-0.056779274911992784	0.04575870652648572	0.07292287214933803	0.12262199459877889	0.007774996315239127	0.12286823888656068	0.019542099962498144	0.07197483837642903	0.07458063441844237
1740	-0.04491422274537304	-0.07062430258152666	0.08369635308630846	0.04888778607758887	0.07812914999312669	0.09216387419274745	-0.1183368114198947	-0.009152343880732947	0.11869021162479623
1741	-0.09594711136910226	-0.06789814362174248	0.11754150793380899	-0.14867696281117807	0.028653077028044996	0.15141280690196424	-0.0049939618421022845	0.032642729872241004	0.03302252970916173
1742	-0.059872081347735584	0.06277616864119163	0.08674971742995592	0.023390010289839284	-0.012070943841589353	0.026321099266284294	0.05107215185528439	-0.07398607249510863	0.08990163301286967
1743	0.05635896017132377	-0.028667117518674495	0.06323081541797759	-0.05487312714160938	-0.08852332534545698	0.10415104038134644	-0.06214650087677347	-0.03238632688847897	0.07007896789018957
1744	0.08025139206930293	-0.1593668257839548	0.1784322591055619	-0.11658064163891325	0.13206934639177856	0.17616287424225432	0.03388258249428929	0.11536823016364187	0.1202408330292724
1745	-0.06787939983387317	0.12422825738231585	0.14156367067172895	-0.00578742707724612	-0.04176088022344819	0.042159997974521156	-0.04662636445159096	-0.046619638826185104	0.06593488140776876
1746	-0.06127717916478139	0.0483649300952905	0.07806445509651018	-0.07385299213307508	0.19148280714676458	0.2052314056859064	-0.0700885745765904	0.04436626840484202	0.08295043133310856
1747	-0.07542311971357417	0.06063274648394201	0.09677281092080628	-0.012359236849143532	0.013308341101441233	0.01816212207770715	0.04267953263332676	-0.059453763499397766	0.07318669619569888
1748	-0.13946875212441626	-0.042713134514116576	0.14586275974066473	-0.04815600057649176	-0.04641401875503983	0.06688244559311705	0.01935722279493464	-0.01604568874573307	0.025142915536144214
1749	-0.05048723024447353	0.04354908604252379	0.0666744577248111	-0.014096189731986656	-0.07651232768071657	0.07779999262263149	-0.003275542187233176	-0.02688943066465026	0.027088201455419257
1750	-0.1264614348245622	-0.10722572287826544	0.16580063372814222	-0.18787378259634818	0.018353623394196553	0.1887681479454516	-0.027257909855545687	0.12639918163218913	0.12930485979645231
1751	-0.03625838766372631	0.04721375772018967	0.0595299050396843	-0.10559020054994041	0.06105617181414642	0.12197190893306212	0.011950963411753467	-0.06231089482282964	0.06344661645896342
1752	-0.18659382798168805	0.043888427213932144	0.1916858124227571	-0.11973181057504967	-0.09988600871507838	0.15592601194351213	0.153517001133567	-0.012126125859696043	0.15399517059118703
1753	0.05006747688916546	-0.11378566903335607	0.12431383961335747	-0.13625192319020438	-0.16839428469305334	0.21661306906628336	0.12748863837573038	-0.16373389206948788	0.20751419307392074
1754	-0.0012702305629079605	0.08447314417615938	0.08448269392419464	0.08129357083479288	0.03949279810110368	0.09037879043739203	0.06958743915593399	0.13592913817888208	0.15270606502144712
1755	-0.12492451103927864	0.036468565688643616	0.1301387326732121	-0.011145624699743145	0.029432784086863117	0.03147242807683302	-0.07790927976322073	-0.1292265436561761	0.15089518036884209
1756	0.049539147675921075	0.035368826985958744	0.06086937715156448	0.01457060866096304	-0.115579095469627	0.1164939051896196	0.03600551611200293	0.13123907820597075	0.1360885477872573
1757	-0.01523472583835086	0.06509069711751747	0.06684979972007479	0.08501757120701896	0.07149706287160326	0.11108473078333732	0.030758474446636992	0.09228083459532223	0.09727197018614171
1758	0.08342342240736735	0.009409682456519889	0.08395242420615726	-0.060614750240282074	0.1541735865195648	0.16566122879840509	-0.05584870853712449	-0.0433242838020458	0.07068289617881324
1759	-0.16341861385364712	0.05184948159149052	0.17144682002053505	-0.04935767291357366	-0.03912107116022659	0.06298125184661572	-0.023758578261385877	-0.03399244284734911	0.04147235478885535
1760	0.06976835895688183	-0.07959814080299328	0.10584653008402994	0.04373716349573703	-0.06988318154949756	0.08244148551629131	-0.1105318001761713	0.08402107368370457	0.13884098700725075
1761	-0.04293574091240803	-0.008712140786177786	0.04381072066030883	-0.10302442760488333	0.11176918535879897	0.1520078401895225	0.05906616781208096	-0.02424045305313981	0.06384678335066211
1762	-0.06578503144870021	0.12974639722379583	0.14547095227316514	-0.20891434691226232	-0.029068845594196147	0.21092700663963426	0.07676291893989222	-0.11448444900798252	0.13783771178031726
1763	-0.11648543101716484	-0.06157069526156761	0.1317566171175	-0.011403893889184438	0.12753574980320945	0.12804458705350497	-0.0010390757025447875	-0.03152979525265215	0.03154691216252052
1764	-0.0957794075388	0.019669444826324902	0.09777822849826734	0.011242007352653025	-0.014796255675746097	0.018582570095095924	0.09205193649653179	-0.021801444096103195	0.0945984248147771
1765	-0.08195630528380052	-0.02017230204020841	0.08440235627855958	-0.1333738694605413	-0.0869350995268597	0.15920521531853948	-0.1278416713511374	-0.11274228745680681	0.17045326724602694
1766	0.025322458581976147	0.07460111061890157	0.0787816768938659	-0.062509109679002	0.09314042448804372	0.11217186575373735	-0.16405273404859788	-0.11234040241986697	0.1988307460245463
1767	-0.0717482647661091	-0.004041483494565696	0.07186200029072763	-0.04665700149476496	0.11529519077092307	0.12437787907576671	-0.01782638906523049	0.14940129782288017	0.15046105123342024
1768	-0.05283612028189582	0.09390083846544554	0.10774517655541088	0.0014780441477594002	0.08423592316686887	0.08424888940678898	0.04325807592683456	-0.03353528760683273	0.05473460192387237
1769	-0.11354574588755097	-0.04855260616087217	0.12349085785665698	0.037572721752453235	0.11903428797403391	0.12482335972634491	0.04841910611316086	0.021079314230165916	0.05280859139582884
1770	-0.09257224027494357	-0.0933510750045434	0.13146879049426813	0.09568813885212474	0.048198065175311146	0.10714137111138275	-0.06671096756313091	0.0088729877522305	0.06729846287145298
1771	-0.18263624548878368	0.033498394510626694	0.1856829033622343	-0.0348003541844454	0.10760619651675854	0.11309358151622093	-0.12634445602375288	-0.022627388778557744	0.12835466602688828
1772	-0.14239765677813626	0.01653874535481913	0.14335488395522297	0.044367478689891	0.07914715558903394	0.09073447747759766	0.15978924184532423	-0.09613035748408166	0.18647693540896915
1773	0.14522224066964506	-0.05287310198101887	0.15454793462938135	-0.11350456585556944	0.16054422418673311	0.19661570229709865	-0.08945815257031131	0.03473676638513675	0.09596563968519493
1774	-0.054151031553692365	0.06640545721354667	0.0856855820197842	-0.00685700977502527	0.002364649398796883	0.007253285451023044	-0.09023981321732204	0.053970979577243415	0.10514794589541156
1775	0.02926024466013151	0.01079684954971563	0.031188681885741004	-0.07175177076693616	0.05919399864102711	0.09301745042358919	-0.23307299375015858	0.028633174902531224	0.2348252097213168
1776	-0.06820712896458649	0.0740759438677509	0.10069487524938851	0.01156042602733632	-0.015864592228343015	0.019629792064744765	-0.03706648862594239	-0.006346242738051412	0.037605842311366815
1777	0.05122967670637526	-0.05195335247135342	0.07296321407704305	0.008229321773258117	0.10812980301420563	0.10844250106272327	-0.044464029762988355	-0.09778422251934991	0.10741882570796263
1778	-0.13219396525108545	-0.14745542125182012	0.19803622321524142	0.04078100119804067	-0.09169782311226936	0.10035726591654257	-0.06918953895489281	0.040347776095314175	0.0800945399926127
1779	-0.0495547251697403	-0.07721795348115608	0.09175120231619026	-0.008939570253491135	-0.09263493494031039	0.09306528400919777	0.03290158534625221	0.1490031998892125	0.15259248964323685
1780	-0.10476195929716099	-0.03698907341090428	0.11110022352622555	0.021972277490525306	0.07999413484086473	0.0829568718495285	0.10255781563147821	0.028120149740494295	0.10634306920776783
1781	-0.06681165726676487	0.09777019956238243	0.11841794403383189	0.004169243155194688	0.03383577460042064	0.0340916739292398	0.04918208148804704	0.16241835263478496	0.16970149796655967
1782	-0.131199024848506	0.0005389827679240375	0.13120013194971647	0.052644687859878414	0.00930050864532238	0.05345991602056391	0.03537290758883176	0.013543379629440567	0.037876981440911804
1783	-0.14944673016992752	0.06622478562810374	0.16346267889023297	-0.029477983852067662	-0.054963628092071705	0.06236947927493331	0.07581901024147628	0.17695588024017642	0.1925146899994199
1784	-0.09102962558550154	0.031829725738276075	0.09643404053968947	-0.08029122054690846	-0.005727988203259493	0.08049527902783478	0.03289626940054108	-0.07897266125587356	0.08555025287109283
1785	-0.07246089872104376	-0.03668489577234762	0.08121799936768553	0.10675954140776044	-0.019013062854687818	0.10843936665580274	-0.0571800876831416	-0.01271351688087833	0.05857641111345198
1786	-0.12515989248992831	-0.06605954527945797	0.1415233627731449	-0.1560441212505756	0.022853545905774757	0.15770875796014527	-0.17730767660220456	-0.015705700223627668	0.17800191347731747
1787	-0.10264423515320233	-0.13760735752386588	0.17167301434671364	-0.027495382172897556	-0.024099242690232968	0.03656185907576966	0.01946324683238846	-0.02837206241927982	0.03440627708982751
1788	-0.11320538202064981	-0.03658520462682954	0.11897031443191303	0.08562578796801634	-0.10123069609251634	0.1325874405685512	-0.028803677803677805	0.10147960372960373	0.1054882070571658
1789	0.001448507952808877	0.04483396337569184	0.04485735666824593	0.07224690865911626	0.1312578716782868	0.14982738297224676	-0.12341101842482849	0.09081521856134624	0.15322429112578215
1790	-0.14204780365627867	0.08549424474657112	0.16579156917153326	0.0398323221180364	-0.07390477145579187	0.08395551875396781	-0.04559444258009032	-0.04574277569863305	0.06458525158892399
1791	-0.14971580952380953	0.017370857142857143	0.15072017217097108	-0.027325434770107862	0.13198825689429974	0.134787163125318	-0.011736519488283366	-0.09538246936695514	0.09610182803795665
1792	0.0017500885280231431	0.13554592462814138	0.1355572222094924	0.03594082591713968	0.06162566953302704	0.07134049420210094	-0.0956581350979352	-0.09390464820718385	0.13404686406376606
1793	0.04925385175479893	0.006603087735350976	0.049694493460789524	0.11461411548196268	-0.04243410258587259	0.12221721863134113	0.07487141985134828	-0.08694943208339816	0.11474290065264317
1794	0.0072959324021750725	0.06494620961722998	0.06535473030517595	0.059789640181472044	0.012596572773510386	0.061102166235480065	0.1357143988392336	-0.05572429118083128	0.14670921811495227
1795	-0.04285121935999266	0.05179651048551089	0.06722429247759956	-0.09962474578643125	0.01633969704288394	0.10095581049382091	0.10093169319627955	-0.08228153909072007	0.13022080619703444
1796	-0.0012615609499737489	-0.060650762614821704	0.06066388169075527	0.05764921583161893	-0.059158094599625885	0.08260213219196505	0.03264570288149313	-0.02429353641176416	0.040692970253060165
1797	-0.01436035688772785	-0.07237388158349552	0.07378481270156308	0.027127225338018663	0.04745351516138791	0.05466006271229218	0.05029560592448977	0.10330477468565594	0.11489788704830786
1798	-0.07875058774474578	0.1060472280627046	0.13208962733661636	-0.007082400098982621	0.012108891088502709	0.014028030316309177	-0.03054230988572869	-0.051389401801206984	0.05978045927091708
1799	-0.08237097945249433	-0.13780225538349103	0.16054419903796002	-0.022183603554307874	-0.05695052755540224	0.06111853119548383	-0.060458336711490944	-0.06933427746040527	0.09199158933770236
1800	-0.03349157142194047	0.03467331050686029	0.04820709302391182	-0.19322676866738026	0.09029345127165839	0.21328265628546694	0.057544879470387694	0.11244807449178222	0.12631699256303902
1801	-0.10596200640031836	0.15702216276042746	0.1894304790638066	-0.05936014761501746	0.08422209683967166	0.10303877290101864	-0.14109263748042664	-0.005327151717595704	0.14119316873207916
1802	0.08060003077536156	-0.02824546901848297	0.08540592181496147	0.04786637392317755	0.0027999720818801662	0.047948197006902775	0.04760886468812097	-0.012909977426236518	0.04932820201505168
1803	-0.0620519009776342	0.03148314384102461	0.06958179906450225	0.03070574864192668	-0.007384746771231533	0.03158128376960627	0.039204941027548984	0.004658402398241518	0.039480730918734726
1804	-0.0999640748189166	0.00789274915347353	0.10027518009757756	-0.04781825799621139	0.07064878863984884	0.08531024049942815	-0.10512953353617885	-0.032778822747150126	0.11012116073772396
1805	-0.10778557032503668	-0.06611430969135422	0.12644694981002003	-0.11433813033318177	-0.03538265678364861	0.11968767876919134	0.04204950094274527	0.06731822004660246	0.07937193004946223
1806	-0.00284355303456584	-0.047955511269194485	0.048039742452996435	0.00796491718327536	0.08766193813442366	0.08802303847982047	0.07329028935025611	0.006371712194956987	0.07356673996677866
1807	-0.011465913437731873	-0.09714640802074109	0.0978207123378984	-0.08553148088316911	-0.058170462489629086	0.10343808258240902	0.01940859491397196	-0.04334142481190794	0.04748865823816174
1808	-0.02309281020773113	0.0943927396275265	0.0971764744044581	-0.06253842264407865	0.15392849633545597	0.1661476340213844	0.10882397230121614	0.020328610108610513	0.1107064105477355
1809	-0.08537119527118597	-0.1667136581731354	0.18730105393056393	0.034658498315002936	-0.04213921418862694	0.05456120304654251	0.02718865672240668	0.0923396513155915	0.0962592035051916
1810	0.026626888239112148	0.07143868160485108	0.07623959867901625	0.029166722054153955	0.07191318386573216	0.07760285876880356	0.04375035534250677	-0.06746570809182702	0.08040967206081134
1811	0.06859404463542841	-0.11948473048110739	0.13777424932689714	0.19298423308613954	0.008912519780672788	0.1931899252773972	0.032755453812758635	0.11238974414546209	0.11706568388542474
1812	-0.02469771574061647	0.029640433975228312	0.03858150449430612	-0.08860680505508707	0.07400378422913517	0.11544577074238188	-0.010555642166933757	-0.10031511799303007	0.10086894705265786
1813	-0.0834889975515324	0.03359097354696661	0.08999314538337236	-0.04869232769776181	-0.13207653454994572	0.14076630902083503	-0.007066735987433767	0.1051421997544275	0.1053794141505637
1814	-0.10596734827311645	0.12274457527865044	0.1621582858208986	-0.0016303274309762991	-0.0063294056672472026	0.006536003643877105	-0.03415570220057257	0.1331305400107803	0.13744217939328587
1815	-0.1471572362296501	0.02214717738650399	0.1488144806157597	-0.05922303560023343	0.015074659953002754	0.061111482705013646	-0.13212847608494394	0.016039482865942152	0.13309845680223514
1816	-0.29588616056538214	-0.025809037446805228	0.2970096402948122	-0.009783157071252024	-0.014133675806137143	0.01718926857297235	0.09608468119460777	0.08045442463481788	0.1253203112172524
1817	-0.12312928582487763	0.08787483859951892	0.151270645819458	0.02256980501322874	-0.06755523823760308	0.07122574191733262	-0.07824011057557785	0.017371536886927216	0.0801454003464486
1818	0.0324983584231134	0.1698487925290012	0.17292991535230923	-0.11952883703529699	-0.0718503945571129	0.1394619018980574	0.09602208892285112	-0.10754560548629617	0.14417454290034
1819	0.03762523038674655	0.02423485682401998	0.044754734352205734	-0.08890574004708734	-0.03423977712969229	0.09527115487497395	0.01284387093494428	0.06747375043157955	0.06868531151488351
1820	0.016834340264721623	-0.011328284178789038	0.02029100871282228	0.14648459470695238	-0.09876044717580601	0.1766673778965015	-0.06572592756103827	-0.06421148717354881	0.09188586745957004
1821	-0.07110092030660868	0.08121384565719544	0.10793993512540889	3.9057597752282854e-05	0.05804518848044954	0.05804520162103716	-0.01873632281926634	-0.18728951008161843	0.18822436181164331
1822	-0.047423257660058546	-0.06949574888393649	0.08413456174504899	-0.03166460684401402	-0.041196227935697514	0.05195937377139878	-0.07052609146277557	0.048375446891267125	0.08552259022589055
1823	-0.11504084388888558	-0.03898067773685787	0.1214655877172284	0.06653504819059938	-0.01709506642774591	0.06869609838916929	0.09878766095101169	0.05971983423895807	0.11543595868576077
1824	-0.062079020879874616	0.1436891519135004	0.1565259633767667	0.014293858177110803	-0.092590976650525	0.09368779717063169	0.16774505798116585	-0.038846505564635384	0.1721843647712763
1825	0.15000904952104763	-0.003157657135883471	0.1500422798307061	0.0964235949837436	-0.0732239278334	0.1210754032697806	0.15969122019344467	0.004697787729365671	0.15976030488335147
1826	-0.002979320329190902	-0.06814671630417254	0.06821181197318618	-0.11328902115891627	-0.047649120795149186	0.12290175355826335	-0.17751302395683877	0.07661725634677444	0.19334186728282252
1827	-0.06215506762808918	-0.004648357131189166	0.06232864233938853	0.002091062146066062	-0.1212332392378264	0.12125127148609521	-0.14539532975605712	0.03447070786862566	0.1494256725460412
1828	0.03960266041135087	0.030182595032159712	0.04979316975783053	-0.04331098507927636	-0.1831172951206439	0.1881695650227164	-0.0154782370393318	0.006541935253255806	0.016803950092270984
1829	-0.013608010634856471	-0.02251543564481294	0.026308226768714	-0.144558147874224	0.0005304888052175082	0.14455912124524856	-0.0028378277845751464	-0.008338713262042845	0.008808371325135874
1830	-0.08270243418785506	0.0034605807771909	0.08277480437857863	0.08333992410884071	-0.07872692148117415	0.11464497859204427	0.08337099539558106	-0.07894236388927828	0.11481558992435316
1831	0.06280123249557852	0.016090919855105155	0.06482987355183661	0.04846567047330125	-0.05640733098387322	0.07436873135364652	0.0759824846121826	0.0668300036189024	0.10119084618453922
1832	-0.15581051881823405	-0.0027358259712379493	0.1558345357042275	0.06641458023888343	0.04374601294626147	0.07952741739174962	-0.017338934229476716	-0.025901977043599703	0.03116971374557818
1833	-0.005599277882584637	0.06201849168747148	0.06227074131560801	0.05540024938445081	0.09054782294969903	0.10615128766430196	-0.08994345443698852	-0.027474760533109256	0.09404619855374446
1834	-0.15469537711798415	0.003589025010041725	0.15473700527733514	-0.09791304737422785	-0.040487015350840344	0.10595359011438436	-0.22285396981448102	0.050858161741948404	0.22858356125899298
1835	-0.06830209346292349	0.058088436645862954	0.08966293795865919	-0.1511557276523033	0.0011644986151111356	0.15116021321472753	0.13212403191717062	0.06134972789782112	0.14567274598629015
1836	-0.10090102867352026	0.11131794891877617	0.15024214900905078	-0.05963635671176206	0.041377259976268094	0.07258493428388707	-0.039741266380744274	-0.10017926747694998	0.10777408726481316
1837	-0.13130217765681207	0.026200514719880358	0.13389073466453047	0.02981292645712542	-0.052858602380225814	0.060686427061813285	-0.022714096085198133	0.10807738740536021	0.11043845267539712
1838	0.07039556293389677	0.034042318140658015	0.07819472300078821	-0.0890877803798652	-0.06493521989617375	0.11024162279273438	-0.1328266972768888	-0.07912558028037857	0.1546085022377259
1839	0.03788499409016687	0.047889153518364556	0.06106262197054321	0.04542368587576027	-0.023243184472099665	0.051025061126311236	-0.03099013238005775	-0.0196491319625648	0.036694368666265256
1840	-0.09087234126670356	0.06832611644950123	0.11369362601466733	-0.0031071053581009827	-0.021979615719069735	0.022198144311277854	-0.12151759782616292	0.006788805597249583	0.12170708468646484
1841	-0.11209824107176122	-0.0030083128001775	0.11213859994349137	-0.08155888398344217	-0.027078927742683185	0.08593672023249455	0.005854352989805134	-0.052140695379893943	0.05246832914843138
1842	-0.21182876545582677	-0.0214616592991223	0.21291319520971752	-0.1235713509450366	-0.015518241878662185	0.12454193914254773	0.10062636974852344	0.0946329073957134	0.13813418639472352
1843	-0.020422364585503047	-0.04556622680585939	0.0499334957777465	0.02085036452955349	-0.047218110704339934	0.051616738365597686	0.051790734871621565	-0.06297806649191928	0.08153843926396435
1844	-0.044254221569986485	0.10651076253499421	0.11533853936369831	0.02384612904265953	0.052536969408250235	0.05769550264034964	0.0009593548170357863	-0.12916677164957546	0.12917033428786404
1845	-0.1108755101996906	0.03562120106977874	0.11645706817404987	0.027939066077009373	0.06777799931297399	0.07331063090797267	0.021638431743173203	0.017224258344898925	0.027656767776365082
1846	-0.04533197849621925	-0.05313813000048644	0.06984732732417384	-0.07948148891038478	-0.1232493160316572	0.14665504076465605	-0.0811751189962979	0.04169703609221046	0.09125811066934393
1847	-0.10372272652051773	0.06639236246125543	0.12315173482349663	-0.08139120871339361	0.008458471084438661	0.0818295459410199	-0.2192030806412344	-0.028665554312160627	0.22106945643084877
1848	-0.04070085126488931	0.10938725112705801	0.11671388093462016	0.005779262878485354	-0.15049564257358294	0.15060656796120903	-0.047044921723582635	-0.08404175298351256	0.09631324366108619
1849	-0.00272635981313855	-0.03676356698105706	0.036864520816109435	0.12396856648415557	-0.08633084626514227	0.15106694043698685	0.09596434761079475	-0.04925030481111054	0.10786449154542355
1850	-0.2326270895755291	0.17800473255462293	0.29291815856348696	-0.12203746592998731	-0.06410577696518789	0.13785025836364337	-0.033894659607214876	0.048019294098237526	0.05877670078850967
1851	0.05974286502651146	0.034325778874860484	0.06890187963286476	0.07233496825140624	0.04768499334064599	0.08663836460731124	0.015869857989321376	-0.169227083092031	0.1699695797619044
1852	-0.10820956319497761	0.18583730125955492	0.21504606972991255	-0.016934691144068013	-0.007595918388213221	0.018560219295724156	-0.006368747544716229	0.12244790789779605	0.1226134213446288
1853	-0.1048041437866756	-0.013642443975648188	0.10568833820477486	0.03654761794773482	0.037508707783418714	0.05237013974809962	-0.15464193619424457	-0.034672363862822124	0.15848123310266343
1854	-0.03592335774849208	0.13553454542534474	0.14021448083411708	-0.10609147519291447	-0.05226803998036224	0.11826812382040026	0.09260527094380847	0.08315771865540864	0.12446261438097897
1855	-0.23578749354803746	0.024198159218875248	0.23702593322935747	-0.022398459481378127	0.01701272976554005	0.02812692591120171	0.06016081828216462	0.0759476470976035	0.09688843664773292
1856	-0.05476655976850045	-0.03671106559345776	0.06593237752336777	0.12502852291668826	0.02573883154396463	0.12765037795469872	-0.0010692266910610519	-0.008738711186419536	0.008803880900860216
1857	-0.04381622416023022	0.10005943489835904	0.10923255930279438	0.1245354243394249	-0.022304787542053083	0.12651709553533366	0.057512460623206446	-0.05988797820441265	0.08303163891161054
1858	0.06050555577943164	0.005271219387008448	0.06073473498751672	0.006173104436608412	0.1642531025337607	0.16436906311818952	0.059550292056147494	0.10165568628525251	0.11781390341593023
1859	0.011459190370551913	-0.11241432470055367	0.11299687359316656	0.03607856222628468	-0.003663703108625841	0.03626410584564371	-0.012741693969544195	-0.10986886008154267	0.11060523125436302
1860	-0.2011110796050654	0.10285170671400136	0.22588523615742997	0.02439062501939262	0.19094113456428358	0.19249264780124065	0.12543800546732733	0.019631171081132825	0.12696486164934748
1861	0.030857863504082456	-0.10453260577823137	0.1089920795783974	0.07417572442685907	-0.05679238915396253	0.0934206270588271	0.051759304162168535	-0.08417797545414829	0.09881779758176697
1862	-0.08037407833519253	-0.058168855600340484	0.09921495970913322	0.02032260869295192	-0.15415203298233196	0.1554858761967556	-0.04397947321289199	-0.10541636884956333	0.11422261109566122
1863	-0.06738784764770459	-0.17400261026509342	0.18659590132062448	-0.14058901448776054	0.12070638970234455	0.18529787777957418	-0.07405548354098687	0.19039202712014106	0.20428739225269363
1864	-0.10440507796760255	-6.384037093605187e-05	0.10440509748577474	0.0609080111800447	-0.1485496286357074	0.16055148082068577	-0.0052781477431313156	-0.020823285986102065	0.021481808184073258
1865	-0.06639324109189927	0.016429352937199194	0.06839580470045013	-0.09524416608450556	0.0014823015675376676	0.09525570004503671	-0.08643073566305078	0.07370351312674465	0.11358908360612993
1866	-0.021612073550642045	-0.10285280102467245	0.1050989077097342	-0.042883631705641745	0.02690756749732362	0.05062630795236947	-0.02269495061079026	0.06717019486891912	0.07090060551190502
1867	-0.09174533966018805	-0.03854342115562902	0.0995128266292515	0.022207816096290984	0.08727372844583631	0.0900549319726813	0.08404825606517115	0.16177886326993024	0.18230883124113148
1868	-0.000759574774881269	-0.03993129630582621	0.039938519983874286	-0.14415368454908456	-0.0871148277281836	0.16843181997232023	-0.11501931872747877	0.1245088809569872	0.1695048822827666
1869	-0.1521344196159889	0.02431975098795206	0.15406599858505374	-0.06313838974576527	-0.0087225639627082	0.06373805285519547	-0.005268799938753884	0.0791805309877145	0.07935563458438871
1870	-0.11233336286993256	0.002560102531144209	0.1123625317382886	-0.06097984778364047	-0.07425879182767706	0.0960880325504807	0.05098181618043472	-0.01919191140876131	0.05447453574448688
1871	-0.07045276158596411	-0.10947486581635599	0.13018578209849896	0.025126648444247827	0.06746712328045672	0.0719941746656017	-0.08883008834280731	0.23731774601975356	0.25339790285416175
1872	-0.18099813694549566	0.016850060959763973	0.18178077492432515	0.04693588772266982	-0.11939106117722424	0.1282856307048407	-0.022628414820445027	-0.059938029066880796	0.06406724971237944
1873	0.06946760257212078	-0.030516711296241197	0.07587501219410944	0.007087090268183988	-0.09757230295452336	0.0978293470913441	0.06496094986436203	-0.13545977402269152	0.150230740481297
1874	0.06052267729513549	-0.021583016790580306	0.06425590308099	0.09631048165268584	0.14103205121955636	0.1707798241812185	-0.12373602020149074	0.14208150201960051	0.18840848152737039
1875	-0.03343005974340272	-0.13157841479713805	0.13575878658479235	0.04894959026570647	0.07325673066027613	0.08810568071476882	-0.07272243050737413	-0.12016829723175242	0.1404598574628305
1876	-0.02243030976717894	0.09736404709574814	0.09991434563221972	-0.17811374574017869	-0.1726457656211366	0.24805456417591967	-0.0395304194178923	0.08126527079211461	0.09036978641266225
1877	-0.03197310097266605	0.05804824204198858	0.0662712425564331	-0.087414663637039	0.10434706314826817	0.1361235945986049	0.024370115565166186	-0.03870769655892354	0.04574044496457436
1878	-0.09892567779813109	0.07965801390311184	0.1270105858060973	0.15779922043947234	0.02708931204550285	0.16010754135394065	-0.03471540122944011	0.049720152849310514	0.06064035522554112
1879	-0.08350960291804241	-0.016843002106542132	0.0851911996598833	-0.04679763251603799	-0.012870991560847148	0.0485353565235235	-0.12894970531933164	0.07023949349273037	0.1468387310897836
1880	-0.01949473409279598	-0.08099102165575166	0.08330420305237458	-0.14862122324739915	-0.11470382476192241	0.18773714447217701	0.12766381903735705	0.10123432630264731	0.16293078135562328
1881	-0.05556751704887635	-0.029204818915818904	0.06277475924990025	-0.15691107945111565	-0.035551519501247957	0.16088815181162952	0.13731924961827768	0.11568392094779596	0.17955318399177098
1882	-0.08927651731342189	0.0794213499913603	0.11949078365323355	-0.07516016204212811	-0.018730528103146953	0.07745890937278765	-0.03381466790214399	0.09323346197195281	0.09917615739989052
1883	0.04369201744587351	-0.01838570903840906	0.04740281305297769	0.11111321695558403	-0.16453340117080448	0.19853812501142337	-0.10053098976738468	0.10991774984891783	0.148957684043017
1884	-0.03823819668569188	0.1027046004970932	0.10959194609569252	0.018467606476584457	0.02889460826464193	0.03429214014524462	-0.12390173604661835	-0.00629855530605642	0.12406172654896164
1885	-0.007369515123290654	-0.00559786138949202	0.009254501893045091	-0.06892530536282662	0.05124177656594371	0.08588607212460583	-0.15765141475261904	0.11100917749197851	0.19281339699550937
1886	-0.08457849816281522	-0.18305715009534507	0.20165178539379966	-0.027059124720428217	-0.007936833530185376	0.028199105608539506	0.02201226742398735	0.0035800272702367535	0.022301491259572162
1887	-0.005498626341735221	-0.08864009121606807	0.08881047608496923	-0.013134699748624605	0.09300693074573159	0.0939298115841176	0.06697196110155952	0.07774908546780475	0.10261658669468991
1888	0.004578075673183211	0.03287799102308413	0.033195196498641076	0.027956217866844744	0.009423467171504333	0.029501726236796876	0.11139169321024311	0.05168693426190862	0.12279922023221394
1889	-0.13227367339491436	0.0831688476898958	0.15624782206305968	-0.16687957962147332	0.052045470146791464	0.17480710814334816	-0.11644466528222178	0.00013177479300171987	0.11644473984377628
1890	0.0034952948051820494	-0.029071483995167614	0.029280851549373	-0.033381864388450304	0.1201574564723694	0.1247083125375299	0.004793654109406389	-0.08686421091930523	0.08699638071985624
1891	-0.09135233781915841	0.07139936476253342	0.11594446478171754	0.12302940731079998	0.007747102527049537	0.12327308165536925	0.011549131450566	0.018280159993659024	0.021622827906086304
1892	0.03530319664251542	0.0170012727095903	0.03918365688556866	-0.06011596795770675	0.05138956046612833	0.07908739803782829	-0.12400918883503641	0.04605982916417412	0.13228675964795805
1893	-0.1510405739263096	-0.10985496198287532	0.18676554190815817	-0.05560794845371557	-0.0038899301543682146	0.055743838115409235	0.059489046164627316	0.018551864758812986	0.06231467162399596
1894	0.04318771430722214	-0.07753512150243794	0.08875175341073581	-0.004347957693661044	-0.06310290245416794	0.06325251800716	0.13448005309843356	-0.03345854441586422	0.13857979245108526
1895	-0.14540798524762588	-0.10416819201111678	0.1788700489199874	0.05504926032474835	-0.1551630895336117	0.16463901547299628	0.022869165462589856	-0.06886167625440871	0.07255983176332695
1896	-0.11850596840140404	-0.0861059944591404	0.14648517613926704	-0.056186204397025694	-0.15174346024744817	0.16181151779899117	-0.11663143479652223	-0.09595825706572027	0.15103270732456023
1897	-0.08338988146923204	-0.035981669591272324	0.0908215441292872	0.02307111368028915	0.15767454353297014	0.1593535000079362	-0.0763689120188531	-0.0930936518067557	0.12041029328782817
1898	-0.10053456157423267	0.009269195365443735	0.10096096301861401	-0.032392772484432765	-0.020231850225474215	0.038191877052250855	-0.010533947306876557	0.034684760606769297	0.036249091908804376
1899	-0.14908237120722417	-0.004620572238911568	0.14915395768327294	0.014185184858095706	0.015935440141214344	0.02133442574696055	-0.09396609240857012	-0.03504314668104153	0.10028782903146788
1900	-0.03325915748489187	-0.060301976700852966	0.06886581118839051	-0.08503538701112022	-0.08032489668390266	0.11697480955919795	-0.019226732285850145	-0.04492127443902069	0.04886295254707359
1901	-0.07339266079495002	0.012266635880671041	0.07441070497174154	-0.042948510140094286	0.03417007774146196	0.05488322818595255	0.053594263687648656	-0.0222339484739996	0.058023215741336544
1902	-0.08179436739397397	-0.00037746841189377326	0.08179523836863838	-0.0666866329225533	-0.008530894757522944	0.06723007642351228	-0.09420692174230663	-0.031160265324972194	0.09922653999451835
1903	-0.053782522065340566	0.00519970453081697	0.054033291653541184	0.13162962737109296	-0.040498639372815656	0.13771891152961585	0.1512695750585879	-0.16314314060909074	0.222481838958157
1904	-0.02398302853535477	0.04086413530191883	0.047382098008648475	-0.01757604180031589	-0.02489577572590885	0.030474856757025187	-0.01675287443817001	-0.04139682822231018	0.044658215244325956
1905	-0.12460393280024605	0.20595739466400123	0.24071682219170182	0.08832540901842859	-0.02068060000811328	0.09071419456164664	-0.024407071163336156	-0.07077807396474174	0.07486815662837311
1906	-0.0007750002762563217	0.010816166243687544	0.010843895869994478	-0.05582520868963173	-0.057586527095322644	0.0802038778871774	-0.014091548647546913	-0.13251654521921594	0.13326367284493806
1907	-0.13384423093446818	-0.11468084777087367	0.17625542544808528	0.2043787266770276	0.040496211531125294	0.20835212277895515	0.16602077071808338	0.11233485377483429	0.200454522728822
1908	0.08003347508231014	0.16720157213143766	0.18536915292727404	-0.07303876487307398	0.0002504137275453911	0.07303919414409725	-0.15773717269146423	0.12938907174247505	0.20401604724892639
1909	-0.13422245452187956	-0.06186007625638753	0.14779152997490794	-0.00016306826928923405	0.0028505115895174926	0.0028551720757990276	0.007002700819758521	-0.15853601192100872	0.1586905948523392
1910	-0.15559982577458975	-0.14189922704008603	0.210586553264107	-0.01979057879020153	0.11223900945354667	0.11397044464230414	-0.07193063739466514	0.09261293797123488	0.11726539504758682
1911	-0.10354278600380347	0.127338479588963	0.164122505822505	0.09144945654214585	-0.03599742903904812	0.0982792857080022	-0.0276090360251335	-0.09698434512292121	0.10083760245642004
1912	-0.01963686435992354	0.0017984750430473865	0.01971905054434669	-0.051999186472194786	0.11130013365099657	0.12284801644511721	-0.1648902274538289	0.029614036932127035	0.1675284402517758
1913	-0.08385662691478261	0.019786659622073932	0.08615942070676229	0.030135817177008938	0.0029688276371645926	0.030281700983684833	0.13311697613036055	-0.08928840857611049	0.16028895545278665
1914	-0.10035469095503843	-0.08301663683268401	0.13024141425710573	-0.0720949134519928	-0.08384935141925558	0.11058205224664693	-0.12119572207448276	0.07360285750333485	0.14179486479351602
1915	-0.041356144558652067	0.07689582389456348	0.08731150225016088	0.044144164848297175	0.1432354236115479	0.14988360106206822	-0.08830523471412609	-0.008342637495069563	0.0886984446216
1916	-0.01898933519824072	-0.03781843192859148	0.04231818338266249	-0.14036068578106534	0.010086066706828713	0.14072260250061308	-0.08718817818551661	0.16703577325587568	0.18842167593591166
1917	0.10822277038848357	0.013841823676293946	0.10910437256702431	-0.028192958868741107	-0.2148638326171686	0.21670558252318553	-0.03570940064410555	0.08279174724687094	0.09016448694775016
1918	0.07516584853729819	0.07004664756121783	0.10274452598994029	-0.15844866595854737	-0.14302969757515213	0.21345602388427182	0.04268289764569136	-0.04407462907673724	0.061354728258582784
1919	-0.0755979179194432	0.029238914118258477	0.08105528540798414	-0.07466400655561746	-0.10490672564476207	0.12876387288538144	0.24356537653292723	0.009488473203979607	0.24375012568072504
1920	0.010148610849126157	0.03798501761373532	0.03931737358068039	-0.07511111221034772	-0.07200553520593786	0.10405035452976122	0.0539300838248367	0.045996423085021325	0.07088106149014838
1921	-0.06925868351569611	-0.05360005499484674	0.08757700119196793	0.009421630440794204	-0.05393592083487554	0.05475263168532506	0.16089815897805176	-0.17955271033561293	0.24109623255329174
1922	-0.11466956524874089	0.004364549743798924	0.11475259687171065	-0.16084539374620005	-0.046556807527743216	0.1674478337170877	0.04851655229970326	-0.02878166728486647	0.05641134831526892
1923	0.08378355775798733	-0.10839758495835641	0.13700263127177556	-0.0530345600428057	-0.020116882756323055	0.05672172009702818	0.05730623365174828	-0.25892504876566264	0.26519084692660405
1924	-0.025924060728231075	0.0218273287033937	0.033889367107796615	-0.025147506308445894	0.10875880781286835	0.11162829099475527	-0.042431081874466266	-0.1891865926558497	0.19388647077547225
1925	-0.08110447580542827	0.1103125372137833	0.13691892441227993	-0.06333988138041498	0.1029149641394839	0.12084465406924834	-0.04542757726251858	0.06892107677221396	0.08254562132168795
1926	-0.0891766987612544	-0.005183083190307515	0.08932719604528715	-0.05137683670138513	-0.09701136696594588	0.10977606601642367	-0.06605959878302554	-0.03777332133757306	0.07609661225209609
1927	-0.14324829376223755	-0.006115773333112271	0.14337878625952416	-0.021082779641431678	0.06291795140874548	0.06635625220642305	-0.13419036696137784	-0.09800883649579226	0.16617095599558962
1928	-0.0910382471292519	-0.046625066860573244	0.10228323078647676	0.04257518698828458	0.05946047569587494	0.07313135249034527	0.11537566981772725	0.09592758957503512	0.15004548519554198
1929	0.015035211786653535	0.07286554988422889	0.07440057764157865	-0.045099245344548816	-0.02087684665296678	0.049696928042076184	-0.028919665001578818	-0.003429227029491505	0.02912227020380344
1930	-0.11745634742253926	0.07336320970596906	0.13848521252540372	-0.020816482694929417	-0.09203713883636044	0.09436186134753692	0.017258057030716496	-0.048840799747178414	0.05180023409618384
1931	-0.1734610819145045	0.05912113507635912	0.18325953058890973	0.07542491795985454	0.01779661425010083	0.07749604975750493	0.1933988751758203	0.11045781010866397	0.22271967298214632
1932	-0.20543665597874675	0.03177132220459378	0.20787889872317022	0.20838248656629338	0.032971193992239356	0.21097478603099784	0.09332610863334265	-0.0565295781581813	0.10911166646781818
1933	-0.04917004912047259	0.011073192455138334	0.050401481343887305	0.03422917750261544	0.006964386210393744	0.034930491948913026	0.1888810513297038	-0.09619681833920908	0.21196669410546787
1934	-0.014536120586801995	0.013708988250822259	0.019980869865329473	-0.008374431333718403	-0.09390180707979208	0.09427449534743558	0.15626676452342883	-0.01749604641206434	0.15724316625746843
1935	-0.258162105461978	0.02682712393390132	0.25955224382602887	0.12412404518353429	-0.08424265513584904	0.15001201130930034	0.1441454868112396	-0.003718398991549311	0.14419343902934556
1936	-0.04706382197922855	-0.06008711270635668	0.07632473028238572	0.01445158517388291	-0.0845862322772671	0.0858118814902795	0.09115150823822069	0.13832774320355018	0.16565977783967278
1937	-0.0752717759330891	-0.059201238062834664	0.09576338987469897	0.06628652484404278	0.024012897982526774	0.07050193362893771	0.034189585732942715	-0.04624515237923845	0.057511232739085184
1938	0.08910031089397878	0.015362037746531111	0.09041491915126353	-0.0044146407418993935	-0.14997248100446986	0.15003744236528463	0.11776028281826839	0.07925505824647457	0.1419466395061561
1939	0.005232828270333878	0.08508527693356853	0.08524603710770873	-0.04570626780979245	-0.04550337535516489	0.06449511675943767	-0.022541488222698074	-0.05744298290336834	0.061707495299442375
1940	-0.07645534288215479	0.009527872611806485	0.07704673783966891	0.08857073503510494	-0.05557681268126238	0.10456365148782293	0.04354663979235116	0.02355986203256338	0.04951138188536251
1941	-0.019159453638175762	0.02659349338502237	0.03277649392678593	0.11423455183023674	0.040907664966293576	0.12133824576303043	-0.0884731014591939	-0.006490917719714191	0.08871088825309392
1942	-0.14135748942336804	-0.06279935634796664	0.15467934242747644	-0.0803076357029392	-0.015370974593131474	0.08176541574613735	0.021774660849063324	0.10468530172878919	0.10692590075907409
1943	-0.07758173120806615	0.04413866395441328	0.0892588744771143	0.1079453191959593	0.013248117382609304	0.10875525068014388	0.11845980958461491	0.09106354800719557	0.14941651937614542
1944	-0.10233521506511134	0.02741595665419793	0.10594399898855739	-0.0327159134276015	-0.049975705452305105	0.059731918827858485	-0.002649412908979639	0.017327725998493	0.01752910371471166
1945	0.04127990314556392	0.05015756487835859	0.06496007788044815	-0.14633549730630663	0.00264090293644224	0.1463593254295871	0.21744037758501206	-0.053749752029493676	0.22398516390052417
1946	-0.1667214567645808	-0.0673131467367865	0.17979739672562597	-0.07608890615582359	-0.06307876505914732	0.09883548068065857	0.09877786390605417	-0.13659055180857307	0.16856466189926478
1947	-0.11280988311971253	0.006083190391002253	0.1129737798554	0.023102230551490317	0.2452556050520018	0.2463412772270975	-0.019891882965959406	0.07972481079280416	0.08216892638875022
1948	-0.021945902611075697	-0.20427440238891922	0.2054498822408154	-0.004525889398060291	-0.1211459417387426	0.12123045357751612	-0.03451714418569801	0.05496391335679608	0.06490350540787186
1949	-0.07295468911538992	0.09985455928666924	0.12366616220396805	0.048702851803867964	0.15032935446969917	0.1580217788442656	-0.07630908079315565	-0.11179449643371824	0.13535540345462754
1950	-0.0703222331191029	-0.06957220194503703	0.0989217253910306	0.09015659557837327	0.10939370445423757	0.14175751937905598	0.10376208064232369	0.06621632395548255	0.12309009276705211
1951	-0.05333779182879378	-0.0075541991664584305	0.053870084111854344	-0.04677545901551591	0.06731042270466753	0.08196728963918003	0.1032328550449967	-0.037691604717060206	0.1098984960174088
1952	-0.15470158612910234	0.05606271250396607	0.1645466757007337	-0.14304173622704508	0.018047768503060658	0.14417579634178412	0.0005751239829702346	-0.1607567347918841	0.16075776357160468
1953	-0.09627772279353415	0.007145132074391473	0.09654249229571973	-0.030642908365291682	-0.05673115896668419	0.06447799803643763	0.0803376657042711	0.06758192210172323	0.10498312590971276
1954	0.09760358605630381	0.04354070706588093	0.10687494179108196	-0.166591795214627	-0.06309419576610034	0.17813956262493522	-0.08220517301573643	0.21387028690733692	0.2291248351715147
1955	-0.1583523972514342	-0.00765607751306061	0.15853736858596468	0.11088339887846534	0.005478797845523897	0.11101867127953281	0.04874371933597291	-0.19617347836488486	0.20213852623506
1956	-0.05718555678310349	-0.016925786979661718	0.059637824989468215	0.10382755915177976	-0.009169361166116025	0.10423166132999609	0.032886235879403695	-0.042537753675179424	0.05376769474364713
1957	-0.028878476581315874	0.035299887732925736	0.04560754853765734	0.0453591157381952	0.08367414685282344	0.09517779274651651	-0.0418882384559824	-0.1874168528379218	0.19204088431533656
1958	-0.018235619004859056	-0.024613961177921938	0.030633068494008646	-0.1375859491514016	0.0029617283469541263	0.1376178231142072	-0.02787115179247129	-0.1125965112774873	0.11599472166482533
1959	-0.017070294466521026	0.05509402120971821	0.05767795182069677	0.06377896942118362	0.07665826447348512	0.0997208426183567	0.0407163468240087	0.08776137611197087	0.09674647298873368
1960	-0.003206291617238304	0.007503079350922616	0.00815944273103341	-0.10488481324618075	0.0700066997947448	0.12610218898115025	0.009574057951341782	-0.05160017291998737	0.05248085775812215
1961	-0.04387457581977088	0.08063955678509602	0.0918025953982868	0.0033305047165091465	0.05030257065667271	0.05041270550502363	0.026852723062829997	-0.0008475305772036992	0.026866094691419838
1962	0.022598955808190057	0.1396461774275333	0.14146295512869309	-0.0996060312265384	0.0077379077603353065	0.09990613931690884	-0.00871427481132425	-0.014288025713544315	0.016735777970509284
1963	-0.03665525348973497	0.0527524129831556	0.06423725308527857	0.06415674271971789	0.06890654330785792	0.09414987704209588	0.1587543759958992	0.04370089049778071	0.16465940522225372
1964	-0.03490809002900344	0.0036827829184893296	0.03510181817937251	-0.021427878627176655	0.05764453174517337	0.061498341624643134	0.027200642416207458	0.0402823136505836	0.048605964046589775
1965	-0.11471236307222228	-0.017801065234453958	0.11608533139503299	-0.05697219320476127	-0.12788572793749092	0.14000210787221237	0.030759381439635754	-0.047349477260077134	0.05646337346768762
1966	-0.0019723053126695428	-0.048642928177710425	0.048682896893552666	-0.0206497513791867	-0.05432508413362882	0.05811735539533843	0.058223176391750016	-0.1474215987779811	0.1585025742863531
1967	0.027551238482943517	-0.09976972883319637	0.1035039590228005	-0.09616567479718309	0.011982870952668168	0.09690937109209756	-0.0018194250496660772	-0.013197404746986354	0.013322229526889648
1968	-0.04590174768183806	-0.1372677542470778	0.1447390990585587	0.01928276445007428	0.02128959952533545	0.028724067483318096	-0.2548086118281679	-0.08663302760116999	0.26913325720383025
1969	0.04836452663916709	0.04817546248211961	0.06826421187120538	-0.015958238362273152	0.10070846964109	0.10196500001999446	-0.05277619958725676	-0.1248650124909138	0.13556031346684771
1970	-0.08734602530893262	0.02258821691435538	0.0902194861470551	0.06570962524883749	-0.021472777367078512	0.0691291184537947	-0.22779225358906036	-0.03158992104817498	0.229972245949403
1971	-0.09177128812596662	-0.09455515534371342	0.1317673962950356	0.15884142742271393	-0.024922596998768233	0.16078474712126245	0.04575905624132659	-0.1566289384993654	0.16317633285355718
1972	-0.06625109170992441	0.12337548845172727	0.14003827442331296	0.1946844183996315	-0.031159763258262228	0.1971622520005128	0.023778040003681767	0.004376191035088326	0.024177390975708646
1973	-0.058547722214245666	0.0792360558742235	0.09851998947918918	-0.16725170336386969	-0.08045733919709344	0.18559772549466227	0.01109505551461864	-0.1181823177509398	0.11870198181098988
1974	-0.11467880003428092	0.15290675478792023	0.1911326838535884	0.09603580416598452	-0.09048636149618061	0.13194944978522954	-0.03080109467188785	-0.0489869708199674	0.05786562661116646
1975	-0.06741859681315182	-0.07427163105959893	0.10030723990075445	-0.06057691198423666	-0.0021220423570237025	0.06061406874077138	0.17936117643329666	0.1303086440496593	0.22169973911937058
1976	-0.08790342916312852	0.08522119314216149	0.12243228585308184	-0.024265905679046046	0.10056839505962231	0.10345451301558876	-0.05123009973898463	-0.12003941159184801	0.13051430363980573
1977	0.025588102068548994	0.04124391603236493	0.048536703402221805	-0.07733646709860677	0.08602726124416347	0.11567894717910186	0.0704152840601944	0.016716246418399333	0.07237226764167691
1978	-0.02223185631560092	0.08319883863309468	0.08611795506822752	-0.0656366295269833	-0.01981506208024615	0.0685624082198581	0.11144125399035482	-0.04067885229285355	0.11863356234559666
1979	0.02817733456729716	0.13510148070599057	0.13800859492172415	-0.05591762591816198	-0.02162054404553034	0.059951887486118544	-0.11227571766887039	-0.13454979811419518	0.17524121932533618
1980	-0.010590705502804748	0.054654963880761964	0.055671609639514945	-0.09802434665583039	0.06099411870087083	0.11545152685607205	-0.03564230970877377	0.04661412252516441	0.05867921829887639
1981	-0.10223183356658626	0.03321050333005786	0.10749086159214642	-0.03810091595871268	0.037016996430251546	0.05312191470203368	-0.05448577293643286	-0.0050906114239003646	0.05472306439838383
1982	-0.1249686358735825	0.03597710780138097	0.1300442702999876	0.025691688785313502	0.06154071464176313	0.06668824807460699	0.032242413583808215	0.006159517952391471	0.03282549154415168
1983	0.011813826618283514	-0.07661262130664054	0.0775181284787086	0.11349909433434918	-0.028124750740388386	0.11693180071702682	0.16216524629956994	-0.02831257750455133	0.16461825279218406
1984	-0.07042528331423775	0.07569028946214561	0.10338636490734185	0.02677332906291567	-0.005682509698314602	0.027369729000898135	0.08422756276115512	-0.17412206001168273	0.19342381991729035
1985	-0.11437556840807038	-0.05277907626877848	0.12596587450756147	-0.07385489746920403	-0.06172985030270043	0.09625549490070914	0.050680975921633994	0.03968820285652308	0.06437169227501924
1986	0.001215125438696702	-0.0162393258218008	0.016284723914711422	0.1448639324045935	-0.09456478091133093	0.1729972736794735	0.0862238592114855	0.05975860424296986	0.10490779131403906
1987	-0.030195668178954384	0.020148757646957914	0.036300837614156554	0.07124569324314639	0.08785717829559926	0.11311424571538826	-0.17050712068954058	-0.07739107416194281	0.1872486490359193
1988	-0.1354718072569435	0.029436799413437655	0.13863309749540118	0.018388833727047707	-0.12938611145097081	0.13068632308793468	0.013430688866666434	-0.015481480795946332	0.020495356817300178
1989	-0.03888126459672534	0.17231092489338315	0.17664316452739884	-0.18541586022305817	-0.07942860230777969	0.2017125283338248	0.06895832808762432	-0.02626710768772962	0.07379167946943085
1990	-0.07008921744393	-0.05373740397411327	0.08831878049304999	0.033652377009765456	-0.07989421050157816	0.0866923719255499	0.022827489057027188	-0.08708648135310448	0.09002860373855251
1991	-0.0381584994063557	-0.09703907518093226	0.10427201536805294	-0.02416669485574878	-0.018488214401033258	0.030427671813489904	-0.0047564680788378146	-0.03818340870428555	0.0384785224360748
1992	-0.09124751442926991	0.05812328039585251	0.10818698911373176	0.058427346904321574	-0.040678980608227874	0.07119363967098828	-0.06299171906960906	0.07751562884681315	0.09988307858121634
1993	0.014546273990681995	-0.11126826631048355	0.1122150666120761	0.015664864244793485	-0.07852737484451862	0.08007456882043977	0.10414092098209116	-0.044217504319305	0.11313937913576294
1994	-0.10626113426067946	0.09335639596962982	0.14144555603766581	-0.1173966596843947	-0.03973612226881209	0.12393923962174194	-0.03173013856926583	0.0945602686339436	0.0997418974039916
1995	-0.026632901097072934	0.005738591026861496	0.027244134191051917	-0.03922622439629273	-0.1308356849461826	0.13658943273813337	0.019399774058007434	0.022876133526550536	0.029994478135588684
1996	-0.029550202853326032	0.020639692972073964	0.03604457538457344	0.11713936841238755	-0.13471090821159934	0.17851795546456103	0.0036518207375324315	-0.07110693489741046	0.07120064596057848
1997	-0.1487777825303086	0.009578301428552176	0.1490857888361329	-0.09899173485183548	-0.045462129588677576	0.10893194570792267	-0.06662344558130094	0.021571821906173697	0.07002875838879512
1998	0.037573145848555485	0.07274140950278468	0.08187218053410228	0.036974964649985245	0.005306078747531451	0.03735374790489789	-0.06178511362391327	0.11020198049773362	0.1263403212404604
1999	-0.1149132081582041	-0.07858484742117254	0.13921430836454893	-0.025508690410904766	0.027056290049257192	0.03718515991237524	-0.05435024120172881	0.006330520529277334	0.05471767729772254
2000	0.029417464751447027	-0.08741172350464235	0.09222904444075453	-0.0368019339771245	-0.025958136216767902	0.04503562123813668	0.05989869469605992	0.006271265824332667	0.060226094023531365
2001	-0.15712451613480546	0.0221430936382471	0.15867712553001745	-0.1301530095518925	0.024364115545857018	0.13241380600884067	-0.015574581245298612	-0.003979033129562334	0.016074833921772315
2002	-0.056832193988173296	-0.06777460835313012	0.08844939689409723	-0.10656516513078816	0.02256137703519078	0.10892727001571362	0.07820770406987704	0.08898353616388428	0.1184673570402867
2003	0.0362443284682953	-0.057622929751234876	0.06807388176998158	-0.09427787908524674	0.11826022819064297	0.15124086767972256	-0.21953707701784547	-0.031046574561719546	0.22172148740606046
2004	-0.10248907394624478	0.10863722585572129	0.14935212459146952	0.07774389908791338	-0.02945759533602555	0.08313761945336595	0.07701321932633311	-0.02402840634670769	0.08067465687914879
2005	-0.0966575076146745	0.041670878605291825	0.10525747432851419	0.006912222058896718	-0.027592556369482404	0.028445175000244988	-0.02194326185574077	-0.09595136031022858	0.09842850342381985
2006	-0.06303504205046055	-0.051561874249098916	0.0814373587635504	-0.06823322779494224	0.03838597494721308	0.07828956793829271	-0.09105320417818714	-0.05188762579944618	0.10479986499141107
2007	-0.10846119342413477	0.06167655473971466	0.1247711019569379	0.13440738468403146	-0.13234090021752468	0.1886251810548794	-0.14798130240466026	-0.0169890581234488	0.14895332811757322
2008	-0.1210773386819631	0.1210630894746677	0.1712191390454297	0.058792053517748855	-0.017865618599840042	0.06144661003496284	-0.1269711203066806	-0.20209468103720568	0.23867116603281482
2009	-0.019334861171416754	-0.032762312413770076	0.03804216044358459	-0.09785867904774302	0.0008270109513780176	0.09786217355077946	-0.12069540634769865	0.12097675601581859	0.1708881406345888
2010	-0.030428522341575285	-0.015855716194970122	0.034311786720414086	0.146092115850943	-0.06687420444758037	0.16067067415773834	0.06163521565456169	-0.07656710018261877	0.098292525856036
2011	-0.05837352135053743	-0.042368127739029295	0.07212853972577257	-0.010106504955165206	0.057274862342838066	0.058159705112731	-0.07881910037452167	0.08175959361210436	0.11356531922847476
2012	0.006212862447762974	0.06047219754421103	0.060790511888130255	-0.0377681476544206	0.11508270261263079	0.12112168021404482	0.11429689987179598	-0.014409594651568993	0.11520163947759546
2013	-0.06387599279489055	0.043418141032714595	0.0772352084626539	-0.12330293844216385	0.08216862679978522	0.14817320222845434	0.05030383314659717	-0.013868616150924086	0.05218059163311931
2014	-0.0898541805878733	0.07664913805170898	0.11810530950464541	-0.07509980254745202	0.06197008076123367	0.09736668450871737	-0.02800204401813037	0.017262403473654746	0.03289536506683819
2015	-0.0731742233328392	-0.1223804557294424	0.14258836875744893	-0.12768640821069033	0.05274341710302016	0.13815095688937593	-0.027639186665407975	0.060527769208085856	0.06653972862007007
2016	-0.12923520696703	-0.019169951876183273	0.13064924712659565	0.19592037319127834	-0.046861517173390814	0.20144675332008152	-0.023187284686472256	0.005424916608728937	0.023813439301016006
2017	-0.09831920290894552	-0.10200721128262175	0.14167616882986295	-0.0005026476063281961	0.011039220213590502	0.01105065778767457	0.06715923538670766	0.033427123141564916	0.07501823417842193
2018	-0.03131546982097926	-0.0033067019502366697	0.03148956855684692	0.06811673553061316	0.0478277616140266	0.0832309103660152	-0.04205651840357087	-0.04060332502223074	0.0584583676054233
2019	-0.017135964667316837	-0.08625122981281066	0.08793699977428052	0.16421384544126555	0.03855836629018658	0.16867997701439272	0.14546806111563537	0.08062547888690816	0.16631724098987902
2020	-0.056165690134905785	0.060602177098743874	0.08262692428886464	0.07132210499005448	0.01640087996194759	0.07318354681032184	0.0995568075035862	0.1600725271434245	0.1885066891820778
2021	-0.24697280638105945	0.061670253106084906	0.2545560590712876	0.05441288789083059	-0.059882295589909165	0.08091138173172767	-0.04576027142984694	-0.056974210405124084	0.07307573532042368
2022	-0.09356048633931568	0.04493516073427299	0.10379177845216944	0.06489185243403421	0.03299430645960945	0.07279819208655594	-0.008411714551865368	-0.03699930327805749	0.03794344982686392
2023	-0.023568864372646877	-0.016180269428496378	0.02858832780340532	-0.15337433648843202	-0.03251861989593863	0.15678376106345743	-0.01646352621968527	0.08912880421785704	0.0906365899451836
2024	-0.01180536780233739	0.210991147995293	0.21132115663444606	0.010437738669580197	0.12064148454463935	0.1210921722559675	-0.13689393780316234	-0.07329668437519686	0.1552815318949852
2025	-0.12317511675467781	0.008104957113641221	0.12344148296801394	0.09159698731589246	0.16749239988031134	0.19090236274864145	0.15316032363311297	-0.07070004038607271	0.1686907835241517
2026	-0.14218529246983552	0.12149768995923935	0.18702498779618756	0.10251540461959892	-0.08247173980225744	0.1315712584508157	-0.05923638179299681	-0.13928784266984506	0.15136066874702025
2027	0.03799124436994788	0.0008100278775033734	0.037999878867431	-0.03521466164323077	-0.031875688224683806	0.047498756767356286	0.07489004893820202	0.08405417386183944	0.11257718940159514
2028	-0.04153536023498478	0.09732936954436167	0.10582151163989707	-0.02737317003459299	0.048548894519334335	0.05573406136997546	-0.10811870859220052	-0.08520820908045117	0.13765934055610993
2029	-0.09626430743185087	0.025250134452165306	0.09952078262949063	0.14149872493549312	-0.04171754820374174	0.1475203138096644	-0.03511651668311044	-0.00968518960660185	0.03642763568598712
2030	-0.14550860832204604	0.06080656933966354	0.15770286608263628	0.03932921173050314	0.012179978960133078	0.04117206313523808	-0.16954741482686297	-0.0648654977390364	0.1815319769941519
2031	0.16750177893443072	-0.12251558744644538	0.20752569747755698	-0.003839555659747101	0.08842318203180116	0.08850650432761052	0.029778254229323307	0.043595738143435515	0.05279519683851183
2032	-0.09621342968735606	0.09062897253081303	0.13217652860547774	0.0404517059106199	0.06899036050811692	0.07997506082598012	-0.19042836189070117	0.010290789819622784	0.19070621743269806
2033	-0.14251175785995768	-0.049124642366202106	0.150740942069308	-0.019129348280354994	-0.04247203579418345	0.04658117420303529	0.028007253677211363	0.08566330478083753	0.09012551272816334
2034	-0.1644935500264227	0.058192300985613336	0.17448344303771474	0.015317331649952415	-0.03858321018828041	0.04151246508348618	0.04892269979334112	-0.08357267928225427	0.09683916189994579
2035	-0.12949512563966808	-0.000634237611340566	0.12949667880598736	-0.0019391794840034394	-0.004722469027581591	0.005105108303224062	-0.01624728020111265	0.02394652362761505	0.028938039114310993
2036	-0.07172988186013024	-0.08465153548113262	0.11095520903040874	-0.08831777575551554	-0.03469413048940389	0.09488789282525624	0.07304629518320035	-0.010174268643243847	0.07375145410374044
2037	-0.0004829346895507105	-0.04813780349718836	0.04814022591812684	-9.172099295911606e-06	-0.07967679855097073	0.07967679907889985	0.04077068811514942	0.052122833078827	0.0661743057201664
2038	-0.09002609211651569	-0.13555089053528108	0.16272289693426406	-0.16531493486180693	0.0850734398837282	0.1859207300491631	0.118042142894544	0.059906280190119746	0.13237337309804068
2039	0.007389601033906857	0.027038283153415908	0.028029894029849844	-0.1125995950287102	0.06914106895794118	0.13213310038471177	0.03923729976620831	-0.11970591846906173	0.12597250735563273
2040	-0.051217614333566676	-0.0071546721173624496	0.05171492387240783	-0.12768143840517632	-0.06423690549379668	0.14292980704049732	0.010593190433892981	0.00658699471016964	0.012474140566809587
2041	0.00790840533581411	-0.01256643219236157	0.014847831255801443	0.011965064801401942	0.017937150022146093	0.021561635527452997	0.018286739344056877	0.012566749544392344	0.022188466146828692
2042	-0.09964520667515962	0.009527221930797624	0.10009962622834287	-0.06802399381872869	-0.0029583959968909677	0.06808829445598458	0.01306228132959045	-0.18971156884980758	0.1901607281985128
2043	-0.10017568681026331	-0.08207533401777037	0.12950493690217582	-0.08990996272509319	0.1363529872425319	0.16332770287734322	1.2521716327400309e-05	0.10058718763999519	0.10058718841938559
2044	-0.12285864898633472	0.0283232240913342	0.12608113520140649	0.1283283472034988	0.09424207543081006	0.15921599629901587	-0.15714706263112066	0.24423926221886458	0.2904272998579931
2045	-0.09004389880608199	-0.06723332670302543	0.11237537066348519	0.09259460783594348	-0.030136457897071825	0.09737539470972197	-0.0006816834753842267	-0.14619931539892944	0.14620090463289293
2046	0.009381316164221243	-0.02332886020713219	0.025144478748564156	0.012222446006713534	-0.17159326113116727	0.1720280077545979	0.07917488815493569	0.06839454094953198	0.10462540870191993
2047	-0.08491376038198581	0.02593700601164941	0.08878668246453203	-0.018604040019902922	0.11397314927305374	0.1154815529003656	-0.07199860012598866	-0.1204603252373953	0.14033705275657268
2048	-0.06082336165967648	-0.04711410798134326	0.07693647050951502	0.0005321742489649923	-0.07654192275201474	0.07654377275785831	-0.07895135362996306	0.042178569727137426	0.08951171981495201
2049	-0.1501898586364461	-0.0273578390120805	0.15266120984928222	0.13028461486089501	-0.015463952230495926	0.13119914133880148	0.015783642072188592	0.014729530377221928	0.02158894212777609
2050	-0.1393740975078817	0.06846718314341173	0.15528327090749347	0.016895615129630327	0.024487793196455804	0.029750862613392916	-0.00893754137248438	0.031931805975417005	0.03315900901167807
2051	0.029673780978324186	-0.06920914079013799	0.07530231368595985	-0.16582076853693956	-0.09194782597570415	0.1896073046584431	-0.07167963474982456	0.04296924090832644	0.0835722783110886
2052	-0.008089418930220315	0.007746279116517159	0.011200157980117809	0.010894936539711828	-0.2461290380607543	0.24637005300749643	-0.033752499660240354	-0.029756371533411544	0.044996365188189925
2053	-0.03672752061505782	-0.08657777534778185	0.0940458502790021	0.09785068346834358	-0.17669523509879673	0.20198010387620116	0.07289271598509614	-0.17464771268292556	0.1892489672073843
2054	-0.058196867391833274	0.04370794764625631	0.07278227848639054	-0.01367501244868503	0.08243886376205	0.0835653769443394	0.058348247761653003	-0.10632501862825106	0.12128284133855531
2055	0.013364549922058018	0.011630516088542918	0.0177166616241615	0.07310847999857616	-0.018298438462890414	0.07536366961528874	0.08707378009684053	0.07326215481217803	0.11379449243296656
2056	-0.10410881864688144	0.06923874377477386	0.12503059529394409	0.04952081906155822	0.09084961971807937	0.10346963285644355	0.0020383957855099714	-0.23954430557110373	0.23955297825099295
2057	-0.02535532199411963	-0.011065781610778579	0.027664849106455145	0.04427152549400108	-0.029935883203656383	0.05344272703323572	-0.21640311108088373	-0.10399741299329252	0.2400953318887786
2058	0.0612293595253374	0.09428438257222267	0.1124214359671156	-0.06201407408147254	-0.039470496255086904	0.073509628340818	0.09579031066676003	0.021837910244797185	0.09824804293976658
2059	-0.13858961949819235	-0.003083198398268007	0.13862391115899458	-0.03547851743786076	-0.038488281941019865	0.05234570704804766	-0.23204331970383468	0.17156348767819649	0.28857950814893757
2060	-0.07730826658500502	-0.21029444034293998	0.22405427851645354	-0.10098029954312804	0.05533571931572258	0.11514800357803993	-0.06307796779785199	0.027264760807019426	0.0687182450545038
2061	-0.01012833602534784	0.0636986440569707	0.0644988406511234	0.03986365979719471	0.031282378780403894	0.050672463869316064	0.020975862636989952	0.0956698094010717	0.09794232611186676
2062	-0.0525111294206653	-0.002949094605513698	0.05259387675410637	0.10255460125618576	0.06631304720213171	0.12212643640116339	0.0267267821581926	0.016588890643328177	0.03145651247846435
2063	0.0935354556297158	0.1334421546623138	0.16295916697375268	0.08831152315185738	0.023760392063013103	0.09145207134006936	-0.04273333348961178	-0.04434057136963213	0.061581036533333994
2064	-0.09762917856753973	-0.0011820184439102432	0.09763633378704006	0.004160566290235485	-0.1468729603455967	0.146931878067813	-0.14282247940161832	-0.025567827883080336	0.1450929855130306
2065	-0.07074513932614357	-0.1379262953059325	0.15501141143507716	-0.01968437312928778	0.05329661098573656	0.05681551978164031	0.0010335172666845426	-0.053240789326819325	0.05325081976911993
2066	0.015216706290997792	0.16811721247981012	0.1688044587157819	-0.0434672294606364	0.009133134494967993	0.04441637291232582	-0.014737183842519288	0.004256363487911633	0.015339531210224088
2067	0.011374580180471817	-0.0513153591465316	0.052560890009773494	0.08444519758966633	-0.0037491310250777187	0.08452838209383276	0.0170310032449701	-0.06752096757645193	0.06963573891322224
2068	-0.12183242680070916	-0.1139108797103115	0.16678977407661183	-0.01719431347820786	0.0886858162733016	0.09033724826475893	-0.0067660682795379345	-0.018490756702133983	0.019689788302083955
2069	0.014931910491855143	0.11160192419501631	0.11259640951187982	0.060804786377935474	0.022474657527983027	0.06482539839805454	0.1029369178642144	-0.05927192563783888	0.11878202822060888
2070	0.027147063421752046	-0.020999161846196605	0.034320953522118045	-0.10564698576610031	-0.0720743132509606	0.1278905478605053	-0.09943580614819547	0.005344314066826891	0.09957932133322858
2071	-0.0426103361371806	-0.049745138936460945	0.0654997678891408	0.08760529459856271	-0.09555483051494752	0.12963569445350037	-0.0772395145500526	-0.011737999591099224	0.07812632873960244
2072	0.026423573479591914	-0.14618309437234078	0.14855201888801137	-0.009816128110409286	-0.05868624212547962	0.05950152423165633	0.17725307840292606	-0.056621137346079854	0.18607688464093944
2073	-0.011180871297019685	0.08322681728334978	0.08397449016264766	0.06494602591184173	0.029127582357884874	0.0711786648916442	-0.06790545391178857	0.07347035095835844	0.10004520548687179
2074	-0.18837075603636325	0.0369828976558858	0.19196686289236695	0.04380757336491643	-0.041017356607072356	0.06001272387714356	0.19233973289240802	0.0462172317237728	0.19781457316722595
2075	-0.06476373144835712	-0.0695209155598794	0.09501314967623588	0.02636320992959339	-0.09022350359232334	0.09399627353393217	-0.011650904821297223	-0.0984238154630556	0.0991110035942556
2076	-0.062486288650783595	-0.06573733915863135	0.09069693505850114	-0.06845971760885823	0.1397826564028047	0.1556467923412146	-0.0058639187424885655	0.03285095152044407	0.03337020465650571
2077	-0.055964276498000426	-0.0158954032501447	0.05817786596661444	0.10328838367653004	0.10987991780873564	0.15080479614443493	-0.04657425008996803	0.03886024259615995	0.06065706245834273
2078	-0.05133389968180158	-0.11042959447533457	0.12177793146760257	-0.04066248345622991	0.02533185621100397	0.047907624653317465	-0.03484896382070714	-0.026587398098474345	0.04383309271570638
2079	-0.050953046239163365	0.022907930320327945	0.05586578731756423	0.07949111535679715	0.09821446960491295	0.12635236230653546	-0.14688968909652994	0.003622530291954408	0.14693435094827675
2080	-0.06005581919385302	-0.00512256440392088	0.060273892234673894	0.04503849165936661	0.0978507404782025	0.10771830458693347	-0.11541625627610032	0.07014845159900711	0.13506190238008908
2081	-0.06881550400269859	-0.07213463250984485	0.09969442711844927	0.03780248638783028	-0.033096268824245934	0.050243317836194366	-0.16218100461360457	-0.09126311245082076	0.18609576553938345
2082	-0.048095837861140196	-0.051929292708558894	0.07078037200224561	0.0226697394412567	0.1658791436808003	0.16742104824247775	-0.15563660125286027	0.007380469141446677	0.1558114982095021
2083	-0.08949499840004453	-0.0756564686895669	0.11718897556169433	0.011492722213026567	0.16614949722750974	0.1665465042948067	0.020694454690081465	0.000665632050641439	0.020705156868439222
2084	-0.11771543452246727	0.051208441676053935	0.12837144551536023	-0.0061223520472279865	0.016038635765847388	0.017167441038772078	0.06288339079052521	-0.06372942952235118	0.08953078255303165
2085	-0.10368439731338856	-0.005282592113905545	0.10381888087280905	0.032574204133359555	0.05044651448748768	0.0600493929932525	-0.09820335529577763	-0.07114704641714502	0.12126747793712923
2086	-0.06872105678379364	-0.17605762766414962	0.1889943700331037	0.009266504577687176	-0.015089852836214819	0.017707957694407278	-0.0020105949753311714	-0.017817372729438154	0.01793045630023267
2087	-0.015077020862552238	0.03357290290536841	0.03680293965953168	0.06854450629413397	-0.11160646231730591	0.13097462263389345	-0.05808107890368706	-0.048002152433337164	0.0753499725603776
2088	-0.07110295367788699	-0.02239611009392582	0.07454673546882512	0.06961684298264874	0.07078289753579345	0.09928103248069797	-0.14272270475553053	-0.012791692652479682	0.14329479353294677
2089	0.023791402070988083	0.2095692124636686	0.21091535180054036	-0.018796697858918757	-0.001893396522452789	0.018891818355857574	-0.01035767461609228	0.06829976647087962	0.06908067402269273
2090	-0.13534802560838666	0.04423444931233269	0.14239302841801565	-0.04761617648191954	0.030955430044973198	0.05679382811561954	0.09176227900591186	0.03533720524243345	0.09833124591250067
2091	-0.09484997443906126	0.06519629113228699	0.11509593402243407	0.09674600213820196	0.0823284117966655	0.12703446901800436	-0.03394793728296689	-0.14502844210687918	0.1489486873581525
2092	0.01451409989513542	0.1141658616717377	0.1150847647041793	0.06130079546016629	-0.015914689257915258	0.06333296817791778	0.06314442656881265	-0.013938894713532959	0.06466460695418423
2093	-0.005783465066508577	0.03381507601302636	0.0343060903330921	0.049016167629975654	-0.05527245774431553	0.07387576919550157	0.029584770620151243	0.003112446644204192	0.029748041561756332
2094	-0.010450093270565015	-0.049377972964374094	0.05047166198406752	-0.026049762099813627	-0.09658231623295971	0.10003366390560889	0.02537080292740541	-0.026741916944362426	0.036862009753137734
2095	-0.062335691902676627	0.010206196005558998	0.06316569418512959	-0.012425884112457625	0.10059253926527069	0.10135709916829336	0.034012784767584424	-0.04338044603772716	0.05512470068923895
2096	-0.026684695600715083	-0.0021454487770138685	0.026770803681578432	0.036586013234745245	0.16739367818990653	0.17134520670960993	0.09137062933767694	0.08847472154178948	0.12718635248115395
2097	-0.07081506839393298	0.00330280103680838	0.070892047553489	-0.006344792254644514	0.07146712232393387	0.07174821225660417	0.09466983167889512	0.09463627747171376	0.13385963560317027
2098	0.021698683519746156	0.05830719766351846	0.062213842236778116	0.14411914930094613	0.057910446339596224	0.1553188623138853	-0.06311690905935655	-0.11659626479294558	0.13258368366007095
2099	0.10610838554510836	-0.07253837819624656	0.12853328671721992	0.021899632560541876	0.065375989851927	0.0689464571635556	0.13046883947940494	-0.07499194862542624	0.15048558214573682
2100	-0.14739419858353056	-0.12877145621904715	0.19572209306272814	-0.06350003080941899	0.018225811828190518	0.0660638640225787	-0.24449150539556888	0.1429853494532504	0.28323295424236855
2101	-0.09967841189088725	-0.11673259704571444	0.15350011403945768	-0.0022534570301072053	-0.058477183926354044	0.05852058704885982	-0.13788030729597536	-0.045238097327946945	0.14511190368086763
2102	-0.13852826026388998	-0.0409652194162484	0.14445839571849542	0.03571403411353604	0.028860567511933007	0.045917584755447	0.08927531330948146	0.05428835519003722	0.10448591807389988
2103	-0.16124193676087603	-0.08153945086871146	0.18068659114159344	-0.062373311718807466	-0.11766435809950601	0.13317406347236052	0.04417767811400714	0.009631664182544467	0.04521544203554949
2104	-0.12145694835620895	0.04394120721872295	0.12916121707324363	-0.052214741872097174	0.009312266781787147	0.05303864234107916	0.040641411056026165	0.07230053943740053	0.08294029355846286
2105	0.010227362884462021	0.04711355452146246	0.04821084910284497	0.0421295199598408	0.05591358336586972	0.07000875128766894	0.0318026837325416	-0.059229511132592096	0.06722756638164078
2106	-0.04161466511948253	-0.0013965855339632392	0.04163809318593193	-0.14930614488292843	0.10524997251841267	0.1826742500051078	0.009708857604756874	-0.042021914086019845	0.04312891349712253
2107	-0.10289273790584598	-0.03702359647217105	0.10935109605987162	-0.07696071465039628	-0.1491458997186159	0.16783161502641614	-0.05169948463787689	0.019707515538369743	0.05532831897425723
2108	-0.1964490908065629	-0.00525319579502032	0.19651931544961684	-0.01299944105753892	0.06427274963142499	0.06557417031874875	-0.042341395181485164	0.02527613369362321	0.04931203382961009
2109	-0.013561137116822256	-0.055085509514640044	0.05673021944597741	0.023726152697405262	-0.08800476012693671	0.09114695895541584	0.018660952792750537	-0.02525115150804498	0.03139827720776263
2110	0.09164744769290167	0.11846915996484109	0.14978049449577288	0.01639478474967425	0.011727061449869293	0.020157205590983135	0.041618288094001574	0.04890028032382836	0.06421307748133792
2111	0.011146458698325055	-0.029816089210356833	0.03183147369056958	0.06674728314462419	-0.08533707211740255	0.10834027729685482	-0.02783225335426081	0.013616328703722008	0.03098449183290838
2112	-0.11348581317857467	0.10548705234214927	0.15494046600109893	-0.045180510518188464	0.08125085178347975	0.09296762579643052	-0.08698193792613336	0.0029023109416154774	0.08703034490445007
2113	0.021087108404614235	-0.05481253824522322	0.05872887270969885	0.002011179175244421	-0.01558057350806847	0.015709841263210202	0.033319036851466935	-0.017145213097656875	0.037471543187777526
2114	-0.08953597540254406	-0.008680190659606209	0.08995574801630016	-0.05690390946788701	0.12016517374122934	0.13295760186235803	-0.08299879795089235	-0.02699043508267543	0.08727705338314973
2115	-0.044515472710397	-0.08139287752009645	0.09277083497323672	-0.07026825397598103	-0.025394044425837668	0.07471602913120043	-0.1032251941158684	-0.21995709768316077	0.24297441330613032
2116	0.0460035314011084	0.04855840058087297	0.06688978373672089	-0.007295981650408858	0.0514289863462252	0.0519439311647022	0.13123303115594306	-0.09142334116165991	0.1599385374934321
2117	0.07344160457401688	-0.1401900310707962	0.15826216886557906	0.03822046301826013	0.013979993484988325	0.040696977912008485	-0.03187617101785215	0.03435636964996587	0.04686630361234448
2118	0.0667571917454457	-0.04180597294149065	0.0787671379657967	-0.07965994381446129	0.045211586946136695	0.09159582000676235	-0.07160546581219215	0.04185174514061755	0.0829392024647948
2119	0.007709173804172156	-0.02101415846023369	0.022383614912134843	0.053453856863904886	0.02480610210756945	0.05892925856820187	-0.12278767210916167	-0.047782488430470324	0.13175727161183562
2120	-0.0580129687442508	0.014990532420445443	0.05991844961921033	0.16768739369230168	-0.11101782723294858	0.20110698637004581	-0.04825061556522484	-0.012023784498032973	0.049726183204407075
2121	-0.025035455595622785	0.029265111069482822	0.03851260524542018	0.019458195965586466	0.029527816088467173	0.035362597658960326	-0.09669751166755414	0.02452282723965581	0.09975859771730342
2122	-0.07680873742057834	-0.03298531304937639	0.0835919435179534	0.03182114187740207	0.10575867366467248	0.11044221170228548	-0.010405135509196356	0.12149635930846994	0.12194110123406943
2123	0.10221427956662754	0.053640456081397135	0.11543421276183671	-0.049571048302237186	-0.009227857544476008	0.05042263563761691	-0.09653292120308721	-0.08853348985083971	0.13098390626779377
2124	-0.08595000290686756	0.02655422491334705	0.08995848965183423	0.004792256283283894	-0.0591696381641311	0.05936338771295717	0.03892371663100127	0.0653862632808732	0.07609480364785859
2125	-0.037945348951747615	0.044300397831326756	0.05832987875080587	0.06027293576417695	-0.062265516857329235	0.08665922556279251	-0.09337139106090203	0.07416924120262226	0.11924467706870884
2126	-0.18886842130426199	0.046708353043148604	0.1945583480860372	-0.014570444010575764	0.08202834762760201	0.08331234994393115	0.11909528391065903	0.01728062468785657	0.12034245568112294
2127	-0.0839843582660637	-0.03853195704621407	0.0924017540265001	-0.05182258584476042	0.08488654705411831	0.09945504650045972	-0.07344198288803172	0.0702244571449087	0.1016129875154897
2128	-0.05099788903800872	0.05375650665267616	0.07409822328391057	0.002753158404190113	-0.05517807040534289	0.05524671333984982	-0.017493814204899517	0.05108662954851308	0.05399886345158159
2129	0.04344402722365642	-0.009024121710559883	0.0443713677280383	0.01763003484203262	0.06876223819382495	0.07098636157710579	0.14343716772338835	-0.09926084307625307	0.17443318506728006
2130	0.03018431045660832	0.024617079534575034	0.038949880648758185	0.09960594136230118	-0.039015108352269574	0.1069743999020771	-0.14751444983268616	-0.04596151781400425	0.1545088153770105
2131	0.008988983324923336	0.041193416616771845	0.04216277260544762	-0.14705705589588638	0.17222506393861892	0.22646688574144175	-0.05650041579619901	0.045216067537021634	0.07236566691916738
2132	-0.07742085931522333	-0.06477765809188225	0.10094619579249335	0.11790949523088419	0.05980001561409879	0.13220700031786653	-0.08191963928044302	-0.03507432032529465	0.08911248647703238
2133	0.021734654890116566	-0.1505677682869979	0.1521283933725705	0.1468985833443665	-0.026236628971361007	0.14922317007878722	0.017643921200750468	-0.06542016885553471	0.06775770397840356
2134	-0.0659312367275632	0.05572030398848176	0.0863231154036669	-0.015234287961203222	0.07599147035545227	0.07750346506104383	0.010198740505218965	-0.08369751569780201	0.08431659647943938
2135	0.07806405646034478	-0.04806747863943135	0.09167594784781931	0.019986142411582	0.05072838222664196	0.05452352383905795	0.07785020101120876	-0.0033122509333870626	0.07792063143822266
2136	-0.022904620644046237	-0.05301306389964693	0.05774951593628918	-0.05030282867574299	-0.023573585540265854	0.05555257426983364	-0.021139598921336523	-0.027238238468655297	0.03447904113269836
2137	0.12748373262068521	0.05667639176467471	0.1395145708030715	0.02688233993224239	-0.04593004748016642	0.05321869466421528	0.029068136913931644	0.06602094419575227	0.07213682593617292
2138	0.11529316864801263	0.05678671406563969	0.12851943678398145	-0.0959186737003016	0.031521484318805304	0.10096532047235633	0.09122169669781424	0.1345386009734171	0.1625485561311215
2139	-0.062175538339286414	0.005996702331493486	0.06246405371597824	0.13319216466519812	0.104203202349653	0.1691107924058189	-0.10251632968196087	-0.15231829528511392	0.18360408745456525
2140	-0.07802066494431664	-0.10856280364287337	0.13369033806956432	0.12374694158582616	-0.08169586760601477	0.1482818948346202	-0.05972260286368784	-0.14666549457822914	0.1583589485715611
2141	0.03898674179736424	-0.018707432484317613	0.043242734258250246	-0.09449364728996408	0.1496394311853855	0.17697742438979572	0.11252410699826773	-0.06985072063362761	0.1324416770838949
2142	-0.021875248127572838	-0.015177211419123619	0.026624692056503776	0.0002688885667657196	-0.026615515728913353	0.026616873944499405	0.07972981262390552	-0.09225316063727855	0.12193231183164947
2143	0.04050906833486416	-0.05205227140290034	0.0659577408312314	-0.05161220752969634	-0.1761910249199711	0.18359492702261226	0.11769906208052257	0.0374836270209728	0.12352364757115177
2144	-0.0673182511391348	0.07148713952257016	0.09819449095316415	0.008941795966733411	-0.07592660275333389	0.07645132255738457	-0.19434192372399905	0.0353245360245845	0.19752621639189274
2145	0.08040714376989531	0.03911266269997501	0.08941537425249994	0.08067290278518689	-0.028677820552461656	0.08561854142314858	-0.06335590822949949	-0.011414551080756941	0.06437595113052677
2146	-0.06883759249230222	-0.04242374962476341	0.0808603034397032	0.07623382592298646	0.04925466489581666	0.09076132562306148	0.20255856325271143	0.11388129559951192	0.23237667919657107
2147	0.04282740982960815	0.0003805331008535522	0.04282910036592016	0.12977018727122866	-0.0036484742668238335	0.1298214653625718	-0.06754557820626418	-0.021507706316818993	0.07088713963921162
2148	0.029184835779362095	0.05971081522833905	0.06646153846173876	-0.024934594412311467	-0.04110481572607202	0.048076396229135274	0.007170990431201207	0.006828177948220133	0.009901874461784445
2149	0.03799114796497894	-0.01315434345337002	0.040204030586324824	-0.14843151440262853	0.004261712960491722	0.14849268219415848	0.03518622546416627	-0.1803631815768145	0.18376329266457464
2150	-0.03898387584731928	-0.09923887289686592	0.10662127587831385	0.09634223984345495	0.07779702908337785	0.12383135674074534	0.061757671910710715	-0.11196995584352187	0.12787212773482431
2151	-0.10198861358351376	-0.014107845992175532	0.10295974271153863	-0.038868200164036186	-0.032020910874502345	0.05035946502122918	-0.1678231595200408	-0.0755288011550125	0.18403590050640248
2152	-0.04867294365126429	0.056352806434826035	0.074462703662707	0.021438188422365164	-0.09477582740324667	0.09717022889137822	-0.22657893390271244	0.07315175070125737	0.23809492207762145
2153	0.05057141418718221	-0.10682655135043469	0.11819213174453955	0.017970191558764795	-0.05150320045444696	0.054548212085362126	0.08152256458407739	-0.21004586266354835	0.22531132452328995
2154	0.09928983457564564	-0.07332206806913444	0.12342850933230076	-0.05105550603894384	0.0157717597290064	0.0534360655535392	-0.10363228500288832	0.07410665740009856	0.12740269685503308
2155	0.042053420919005824	-0.12149101252438606	0.12856343311840895	-0.004079921429403485	0.1782865368769898	0.1783332133688516	-0.039946202411754346	-0.047089247390906114	0.061750273739982785
2156	-0.14822113640531748	-0.007014589538788442	0.14838702687122418	0.15284620342642521	-0.09948953744055211	0.18237359995900496	0.04056559110222301	0.0006083682180204054	0.040570152740178986
2157	-0.04805180022365158	-0.13168948465755853	0.14018236648775434	0.024907753680660966	0.008154719072205559	0.026208693911812412	0.03212688747047629	0.052855215914982864	0.06185313854575291
2158	0.06136959980110346	-0.09324887732231257	0.11163145122060941	-0.09329395517622185	-0.004452200957709981	0.09340012936709845	0.0670516620622252	-0.05491884814956386	0.08667182510701908
2159	-0.09133235978081518	0.028046859771955226	0.09554175153408057	0.10670574516122937	-0.02192351346273777	0.10893464321768383	0.0819546128256645	-0.15828881349977494	0.17824675885572536
2160	-0.010278003619149581	-0.1088255298710535	0.10930980427258485	-0.060205641412862075	-0.09177422228470798	0.10975986121482262	-0.11479105815813728	0.04956177340000452	0.125033421194568
2161	-0.005085306943522915	0.013599174823774774	0.01451888090031157	-0.020253411601447446	-0.06144617046587424	0.0646980103745001	-0.03413177439261059	0.15024705518074497	0.15407516222179968
2162	-0.04289528559832292	-0.06417775656451447	0.07719319895052781	0.016966209811643703	0.0954862657388587	0.09698184995206399	-0.0694764466241326	-0.14534636350182523	0.16109792679833174
2163	-0.043083697154759376	0.06230374935555353	0.07574933758312781	-0.03567728822522978	0.020474961708383147	0.04113505745791387	0.058185237760556355	0.05423035308043723	0.07953900356731508
2164	-0.008201670518492703	0.04959837955612057	0.0502719270954169	-0.09211392686024797	0.031894047415681505	0.09747925821511391	-0.1446993178619816	-0.011666650231151493	0.14516887861156333
2165	-0.03295769843257801	-0.12593366548684054	0.13017487464531782	0.03501526331054078	-0.09258291590677828	0.09898315504421992	-0.09953135477118787	0.10152920165609003	0.14217830133853426
2166	-0.09057849478642645	-0.08826122777982132	0.1264693956930932	-0.09361739134101298	-0.044515672699060566	0.10366224518765865	0.09880273128956132	0.06716419592300209	0.11946969877027677
2167	-0.04222981677179995	-0.004841087002262978	0.04250639420067616	0.06440664396174241	0.04487467744021481	0.07849810482921211	-0.07989779146638946	0.058340455902060544	0.09893061142066659
2168	-0.1030294178042624	-0.05612091839128652	0.11732271056435198	-0.07393421099799254	0.018988273408373963	0.07633362354118164	0.06470002861190395	-0.10541276742243964	0.12368486260670115
2169	-0.09752919304821359	-0.009495468363528504	0.09799034348382744	0.006655584412948017	0.05064891070039725	0.05108433183486589	0.03838714196543223	-0.008864074245959756	0.03939726488618385
2170	-0.0727534963954813	-0.10944930072090372	0.13142382077105402	-0.09912821461450438	-0.04106273714369295	0.10729655779376737	0.05038088310873788	0.11228647462085907	0.12307105982154025
2171	-0.1045760087344038	-0.059075433964443	0.1201084863817098	-0.1738531630359805	-0.16136890589884514	0.23720212075064914	0.05225001253507095	-0.08325482382230283	0.0982925709278059
2172	-0.0711548383537818	0.07881903995483056	0.10618593165082647	-0.032133620505248185	0.0004201270515699316	0.03213636683750619	-0.09692684838204668	0.05875785425747588	0.11334592791194151
2173	-0.08615470120399948	-0.11137845852973838	0.14081119829051625	0.11952962459366671	-0.01723306037720836	0.12076551463670167	0.05625865897086021	0.0492262909414209	0.07475469503013818
2174	-0.1511794722372702	-0.03131154257608825	0.154387970789287	-0.02758391358553977	0.0265741318392147	0.038302177114395076	0.11755321589136618	-0.12498910450500045	0.17158390021025882
2175	-0.01137013305996258	0.0218705712083905	0.024649580336844147	0.04205132032428314	0.1047459492455449	0.11287172996089738	-0.11786147714461354	-0.0703823635493391	0.1372771098672375
2176	-0.0579614501978487	0.14362672232243198	0.15488113207916152	-0.06211454556438772	0.051429100958727506	0.08064222960765274	0.04275384084420134	-0.12504052626624973	0.13214773594682577
2177	-0.04749381375955863	0.08165822812474957	0.09446548875595406	-0.08039567181777393	-0.02066343896407442	0.0830086848278735	-0.05927700352078772	-0.036353828699652944	0.06953678168801883
2178	-0.033339676794404326	0.019046840473926234	0.038396825139515596	-0.02124737090119186	0.1773780270552944	0.17864606139582692	0.030821051865365233	-0.003800201993089471	0.031054448526351502
2179	-0.008559938637939257	0.028514379274570636	0.029771502731628256	0.012039703275924301	-0.08676582609210945	0.08759716338111914	-0.08432702073003166	0.048340933681157106	0.09720026900358465
2180	-0.1260648843925653	-0.055120848548078596	0.13758874598444115	-0.0532765744035536	-0.10029960725396925	0.11357114332205105	0.08974977827600022	-0.08217161212481373	0.12168482460759861
2181	0.09759015949358944	-0.09037765948061574	0.13301112947110239	-0.05066180925149216	-0.057161481922485234	0.07638097886391076	0.1174979530016028	-0.017535438430061258	0.11879924478085425
2182	-0.0714585155993118	-0.03133492797804681	0.07802690025271072	-0.06735935268919563	0.09852498810090435	0.11935013898186625	0.06676572022709415	0.038574186615821696	0.07710790666666321
2183	-0.03781861520537408	-0.05210477271535847	0.06438287812587533	-0.015895313512329253	0.056173765932195245	0.05837938823472112	-0.038706170278364	-0.052685243386256034	0.06537509073253163
2184	-0.040403729673511635	-0.18112643779017107	0.18557814482876725	-0.027811683109874363	-0.022229893376807117	0.03560418341920348	0.023707120853482297	0.06537128553535021	0.06953727454902084
2185	-0.040717714139434806	-0.07398094506697872	0.08444591451185812	-0.028391046741277154	0.0028141294329793627	0.02853017454434769	0.1773376862406691	0.05742871108482738	0.18640469902354548
2186	0.01785794536638769	-0.02960402824649981	0.03457317892714592	-0.08040279659405743	-0.10463181406738944	0.1319561526234307	-0.10755519252648901	0.04546599968407139	0.11677018697716511
2187	-0.022173367349449972	-0.03723016455706586	0.04333293634823121	-0.02564440615090579	0.1446209437390986	0.14687699933897116	-0.09083847847865519	0.018112551800837644	0.09262663604522799
2188	0.003768130635943757	0.014003395996478525	0.014501513987295557	0.001921278313042202	-0.0777277319651636	0.07775147347031104	-0.08141991236369775	-0.1271062099592553	0.1509476423781389
2189	-0.0019251474946259544	0.032375518008071105	0.03243270508556141	-0.008214828554875587	0.04654065705619739	0.04726009064113796	-0.05043724333004762	0.06664280114050325	0.0835773800653448
2190	-0.01974089566772138	-0.02140696111300066	0.02911976898701951	-0.13908501114030378	-0.006162119977922236	0.13922144966391037	-0.10167218168296022	0.15569354473630317	0.18595083328860915
2191	-0.0664704030558681	0.042593069569902026	0.07894608323277397	-0.19500259939973524	-0.04250987335025491	0.19958232162420683	0.10832708493240635	0.10487708027383524	0.15077784749994697
2192	-0.1359930586363952	-0.06139772857975015	0.14921056622114495	0.05957484995362792	-0.044707266687171725	0.07448424290838415	0.08541567137572159	-0.025929680144138084	0.08926469195007943
2193	-0.05750160549257616	0.0005396715148408151	0.05750413793430691	0.0985229054215898	-0.04017683312443207	0.10639990983370234	-0.005933821095280857	0.10994687387091098	0.11010688128712395
2194	-0.05243094733238549	-0.03143539655869054	0.06113254775464142	-0.04159941120835858	0.028848955515469277	0.050623840699967	0.09267378363809188	0.04657604941421762	0.10371961508237247
2195	0.09240404690781544	-0.0798716336111582	0.12213920640259972	0.01993537129911473	0.07784740833147154	0.0803594301420837	-0.030175310549246916	0.09313922864980263	0.0979053894340026
2196	-0.051158586125006365	-0.11151878746738977	0.12269327973653059	-0.020111663840779385	0.0007509624893086665	0.02012567929548868	-0.0956762098757973	-0.14949313389551092	0.17748840586950676
2197	-0.14931761571277216	-0.10036219727134436	0.17991198126661642	-0.10741272997256689	0.07870586162635593	0.13316195858617677	0.08367494102087647	0.008049954178424072	0.0840612723977093
2198	-0.20011396123032416	0.04635022016721934	0.20541163644945087	0.025593279306834773	0.0022931789906420726	0.02569580929958773	0.04318768116829592	-0.026474415121049023	0.05065639604922571
2199	-0.13349929786331557	-0.004606490367468774	0.1335787493709379	-0.02412314526962891	-0.004468771122856276	0.024533569920582164	-0.01781461083788137	-0.15526297744981835	0.15628164487836682
2200	-0.10349806677329176	-0.0034904098997485013	0.10355690603275584	0.05251761417836762	-0.06781608096186445	0.08577365933673363	0.04786987690898753	0.10457156730488525	0.11500755542085818
2201	-0.14817988472723198	0.04590192666086225	0.15512660993187125	-0.05585662178098346	-0.029626607794202342	0.06322735235778364	0.0007843940069781243	0.022454340726012226	0.02246803710603208
2202	0.07963968007515364	-0.07558472398001123	0.10979767366209225	-0.08701177047458904	-0.019793710232148265	0.08923474192194884	0.1679145587408657	0.06365369021563631	0.17957475132993456
2203	-0.011269966021786962	0.003922386191962671	0.011933031784552158	-0.07101918130122573	0.16824322551575058	0.18261847399603381	-0.16607179261641505	0.1056621839230535	0.19683581334253877
2204	0.045707194342078206	0.09398511135713797	0.10451004148615639	0.03723036368455834	-0.011896352404998969	0.039084820335117385	0.02616462415550019	-0.12756895260598713	0.13022451852929684
2205	0.11064173415101604	0.1401555809397395	0.17856421871276448	-0.02855633430309442	0.12198396287658386	0.12528188786854177	-0.04371141976284145	0.14798072369337634	0.1543015968890106
2206	-0.041844908789956975	-0.060360872765040804	0.07344679266378663	0.007016581396014836	-0.0648393969088403	0.06521794082910798	0.09238834085030886	-0.007856408845093301	0.09272178107119228
2207	-0.06781760525647293	-0.021725804833376383	0.07121262653757932	0.07111119715787538	0.06147449735244862	0.09399955417959405	0.1242893079449476	-0.004102001218985546	0.12435698003503694
2208	0.15482413994919392	0.13483070862873367	0.20530424813026657	-0.04235726683268609	0.04998740342139329	0.0655200622279046	0.05013033410169283	0.09975058781425454	0.11163883807365899
2209	-0.09497378956782725	-0.09153422999371037	0.13190351005722098	-0.16682442164672684	-0.09013308739233958	0.18961635240833008	-0.0799555761079393	0.08873585333454598	0.11944432099418761
2210	0.0019395085536160763	-0.007627514325953714	0.007870239400563306	0.06239580546537209	0.07277571319589099	0.09586209350334021	0.08035206190963111	-0.21830656440345053	0.23262461158434433
2211	-0.039003737541528236	-0.026963351328903654	0.04741638806461654	-0.007399055206554674	0.11544744076924121	0.11568430143332803	-0.07312824556591699	-0.022355480892302066	0.0764689991138575
2212	-0.0930428527117486	0.045905079367740693	0.10375089759852064	-0.0014878352765222956	0.02471991506092944	0.024764649289453513	-0.10682301019699317	0.004552279424411929	0.10691996425132601
2213	0.013136018621508575	0.09485221711462731	0.09575749619108165	-0.05765805901961368	-0.023031842465549575	0.06208798222898814	-0.12413724615793952	-0.01780431067757421	0.12540753311655745
2214	0.029529663863537996	-0.08273056773313012	0.08784274520607592	-0.04414486055470324	-0.014653418682158987	0.046513346390781654	0.01501259055972841	0.11938971908936596	0.12032989196185526
2215	-0.0009188007315422389	-0.034329563618734016	0.03434185686646819	0.0134429147826943	-0.04000020508922065	0.04219867729010584	0.0588812720386236	0.03149008947440087	0.06677297306539653
2216	-0.027782034450054047	0.10043683811622234	0.10420844442255264	0.044974130293197835	-0.06931802312959497	0.08262966008779533	-0.039608436948419305	-0.00926203993487595	0.04067694262419613
2217	-0.08445210356699774	0.011679786103883708	0.08525593938444047	0.002337569208776837	0.05912760384679724	0.05917379290251397	-0.15088469722338496	-0.07099832081453576	0.16675417060654377
2218	0.08454492007383439	0.0770695547504864	0.11440087315982019	0.013224690007518074	-0.03408313309037871	0.03655888930275941	-0.01647460201701123	-0.007185086768551386	0.01797325745352029
2219	-0.20955710610575412	0.04859617626917881	0.21511803519789638	-0.06419674083072421	-0.00795670549614236	0.06468794861208318	0.01180262885789493	-0.09152617101457411	0.09228402910875902
2220	0.07488216832462766	-0.10337663993967018	0.1276482229340232	0.11609163592755646	0.15369761454794392	0.19261418600421065	0.039914131233672205	-0.05513446709212942	0.06806575742377301
2221	0.003628210643921818	-0.04460792915033709	0.04475523718581057	0.01636159858692412	0.07837213837563521	0.08006181350612382	0.05495473404971157	0.06000921513928774	0.08137031827458861
2222	0.03134710221540452	-0.006662531029874349	0.0320473109172526	0.033456855041143055	0.009072300939813625	0.03466508031992141	0.08696026813902591	-0.06425549642275573	0.10812426672743755
2223	0.024430593571834396	-0.0290992718645011	0.037995019743596675	-0.002928750310222684	-0.035500823500214336	0.03562142680428452	-0.12745730921208792	0.030301220800618082	0.13100965481060395
2224	-0.07297229838508817	0.049670435889473355	0.08827292072347344	0.028213453468481475	0.12481213293283089	0.12796119522675933	0.04949889453110973	-0.11760086734777597	0.12759351300419283
2225	-0.04555584060794741	-0.11577933378963727	0.12441940663043266	0.006156221142860123	0.02834974462246383	0.029010464989701817	0.04346506262895391	-0.13203722807986615	0.13900734249798996
2226	0.03579532401205843	0.10932143047912722	0.115032518807209	0.01697044418096611	0.0565123143621437	0.059005403568360065	-0.15932343607316257	0.020213714817862084	0.16060059635286844
2227	-0.08526667749182762	-0.016044726362730258	0.08676312312584325	-0.1273632096809323	0.10033268631031736	0.16213585390799184	0.05197475995376652	0.03371751223681735	0.061953581847150524
2228	-0.08918753684816214	0.004741101134787171	0.0893134635372101	-0.14892850677233893	-0.02956496582178579	0.15183473691313842	0.010206951370008523	0.08002749803670701	0.08067578508006516
2229	-0.14689844519872988	0.008977307018504327	0.1471725016540411	0.009887809503897733	-0.01538433489640891	0.01828787951049097	0.11878838765983284	-0.10264993239016719	0.15699582689526695
2230	0.007298259570422397	0.08999965279231568	0.09029508345139639	0.05560478476430314	0.05232825551720649	0.0763553430622804	0.10468916584374227	0.1089972039842646	0.15112978502415056
2231	-0.011853357163081469	-0.04821793732856139	0.049653515044321375	-0.10871889155742531	0.0817107404241078	0.13600162676281166	-0.03465388932240169	0.07375070282519694	0.08148655234073765
2232	-0.05700893793079842	-0.07453732623661342	0.09383939474709418	-0.04633653758400038	0.06364459734687582	0.07872553262264685	0.11715220356073297	-0.07103392756327004	0.13700531983904607
2233	-0.16836436954270728	-0.14504788771128618	0.2222283750132264	-0.00604754492680407	0.0016169211968951182	0.006259970750625149	-0.025986054630111496	-0.04195288141369575	0.04934895433695386
2234	0.023673874782415782	0.06758820778789934	0.07161437131745108	0.040413806051738915	-0.13895370468951954	0.14471146383935782	0.053688275203575386	0.06257668902798373	0.08245163978987821
2235	-0.03809538201513708	-0.0891850418105012	0.09698056410240187	-0.15609418977488304	0.05216348336351776	0.16457954027792518	-0.12297265747901315	-0.07460378494718468	0.14383323404518328
2236	0.02879167778669861	-0.039600750839446086	0.048961006697380766	-0.05652195411392405	0.022888181316622246	0.060980325850548814	-0.13461732965176848	-0.11051746439524454	0.17417214294750769
2237	-0.1651360318107979	-0.03325666914742803	0.1684515213496107	0.1514126606155581	-0.0437955487538357	0.15761930048484477	0.14952153327870346	0.0016733428935627789	0.14953089644101605
2238	0.04463036319984298	0.1648412427748192	0.17077618287951277	0.09063426256649	0.013543561827120215	0.09164058935829952	0.03452655052145958	-0.10581067137387329	0.11130130667472286
2239	-0.13722698778077838	-0.02855812212415624	0.14016708784391618	0.0005145464619115818	-0.0184434188105667	0.018450594989957134	0.03221183518262453	0.02788095258170045	0.04260222814238237
2240	-0.08942909287919769	0.06980829703791058	0.11344937632499054	-0.11777318074588967	-0.1056431317642398	0.15821186236170956	0.05256958140825719	-0.10108077244178137	0.11393368003740847
2241	-0.23163309787525252	0.01999057334381203	0.2324941183210892	-0.05154920527404822	-0.13882767483507	0.14808931043292045	0.023256001928456827	0.022901426242606448	0.03263919345881468
2242	-0.10604403344240061	-0.023751395459920187	0.10867136612294197	0.01326763540342375	-0.047970980992883355	0.04977193151383377	-0.06743802189883062	0.028180341457939947	0.07308911302179859
2243	-0.07627577304046766	-0.10895249890282863	0.13299864875287948	-0.01071376571619426	-0.050778141965139904	0.05189609308274951	-0.06161873311591218	0.018347561294786218	0.06429231117541155
2244	0.020907281477099495	0.08264024566102787	0.0852439125197671	-0.08025367958629516	-0.07465884916722876	0.1096111164349435	0.07476321377882594	-0.0748532798343809	0.10579485638017835
2245	0.059176792604972606	-0.014854836594559754	0.06101277696731245	-0.06612182578152354	0.028580283349280002	0.07203421715412253	0.0877033505398501	0.09812287765851198	0.13160538292905474
2246	-0.026572354341730522	0.008956013530682717	0.028041044802650576	-0.025471207383930102	-0.061323775055679285	0.06640322125224594	0.046921026961473565	0.057681251757592804	0.07435529285425573
2247	-0.14058944682005303	0.135227622022659	0.19506896809864877	0.06604310001091385	-0.08356221817124813	0.10650978999486779	0.005780792529303429	0.06389414899586111	0.06415512324181251
2248	0.07887974645678546	-0.11245897421099975	0.1373646070925006	-0.01795074119590073	0.07969688705985407	0.0816934692402847	0.08101460988316773	0.07575040653418397	0.11091208727914195
2249	0.07238172246116674	0.0035079777616610873	0.0724666796149905	-0.007476332365680322	-0.0035941318031403407	0.008295379982885893	-0.10784614873963924	0.19813387895225992	0.2255833012140774
2250	0.03434061974049915	0.10210034899230756	0.10772074743758771	-0.06435241369825334	0.05387825608582038	0.0839291345579137	0.07525764476688007	0.12562589680819966	0.14644309148854495
2251	-0.08949942375311067	-0.0496626331871452	0.10235489234628604	-0.01110516405673692	0.04348506742926692	0.04488068357383755	0.023476643802793733	-0.04380074337388751	0.04969565297235165
2252	0.025161689125565566	0.084234536242065	0.0879122727243891	0.037898478573291046	0.08944097119052094	0.09713898293514193	-0.042945098766624404	0.02379785864699152	0.04909806090119358
2253	-0.10340880950946141	0.07045232533231513	0.12512758300588422	-0.01825556287516781	0.05954346601607734	0.06227912909712982	-0.10800145465250689	-0.1782704787798236	0.2084338691562507
2254	-0.0192240469545181	-0.17083969604146318	0.171917904026454	-0.03473195709151829	0.01709544750376035	0.0387112796063485	-0.00813176033310593	-0.12829683125926275	0.1285542781757294
2255	-0.12240747164851777	-0.03448027218175033	0.12717105914912508	0.12679873376885234	-0.13048572465521413	0.1819462646612473	-0.07134384949757824	0.05472888203334942	0.0899177145492109
2256	-0.02550685699247534	-0.007634040313462513	0.02662476901575221	0.009283918628724266	0.02610864291194637	0.027710149400685318	0.021193010353567524	-0.013032031486793381	0.024879259083003143
2257	-0.06443279636339348	0.022558012219829053	0.0682674824679839	0.06285001629948857	-0.037098785721918555	0.07298249413994294	-0.001542435602551216	-0.05326500401235783	0.053287332078314015
2258	0.03516974763765627	0.058353231478766324	0.06813230344638961	-0.026546534929244008	-0.08209242767723816	0.0862779531438487	-0.023833143903662354	0.08750548732508433	0.09069304857778887
2259	-0.0004972732037602366	0.013512247094716047	0.01352139423979052	-0.05796266106141229	-0.13555029833083693	0.14742304248284613	-0.14018953819768468	0.100847226075479	0.17269415052977002
2260	-0.07479817743336235	0.06807887972309852	0.10114099669127682	0.044077766070674054	0.008462467441474882	0.04488276748351295	0.1185893379473314	0.031186813818983177	0.12262156592935147
2261	0.03135449838345042	0.1563008970026983	0.15941478906527431	0.03015673449413158	0.02329335721276823	0.03810523750865709	0.032308463267326934	0.049328052285586316	0.05896688512195426
2262	0.06154155065868166	0.0390101599640959	0.07286394882175569	0.12933586634631503	0.0876041794714198	0.1562122229033714	0.15729731461018606	-0.15178583684506733	0.21858953646122511
2263	-0.06825812855248567	0.013093119712466753	0.06950253158909138	-0.01709923433884707	0.09585661842326369	0.097369785408606	0.07418568443664227	0.10602235650364861	0.1293995975802082
2264	-0.04720516014225496	0.0853849734102133	0.09756495696877424	-0.013164454845660084	-0.1464535292562318	0.1470440039681638	0.08692963600841999	-0.02693484288149246	0.09100685346503896
2265	-0.09094397179840545	-0.10284420929051409	0.13728706199442184	0.15415695807293986	-0.004648885601901556	0.15422703997562068	-0.05553162957611776	0.030945918674742844	0.06357209895860726
2266	-0.006824686711432359	-0.06753812449804922	0.06788206397439016	0.09449341572921069	0.013431585063581972	0.09544324540528619	-0.15855024234675671	-0.1579601274843856	0.22380701781467585
2267	-0.0626219488744167	-0.007064330034357212	0.06301914978531827	-0.05696236539620532	0.04090985993218075	0.07013079003691215	0.10446575442740105	-0.0816128324693909	0.13256601476910637
2268	-0.12922401550865387	-0.0011761939143942297	0.12922936824230424	-0.05435431306591038	-0.09252599211643349	0.10731006740281784	-0.021144761357597762	-0.035501485157319955	0.04132137922728583
2269	-0.027554028431737636	-0.053308705074170834	0.060008687033644835	0.02755771958105406	0.054224033896214864	0.06082494357157981	0.005013431104370357	-0.03622640359667416	0.03657166675156322
2270	-0.0011751781752292322	-0.020073964773978558	0.020108334229628946	-0.07722103495649518	-0.006297946088778233	0.07747743132480199	-0.036130444319513975	0.08938571616262488	0.09641169670030103
2271	0.040537348803549984	0.06609819717369003	0.07753868916632961	0.08808284817998366	-0.11485593954568175	0.14474278908608662	-0.125730685696556	0.07529812508310801	0.14655378864689078
2272	-0.05814114062977468	0.04144182433583007	0.07139899885861868	-0.009162714689043996	-0.01841630068229943	0.020569770812862383	-0.22769060057723486	0.0043998616322791576	0.22773310776785424
2273	-0.08702150672241557	0.012306096492326182	0.08788732925238917	0.03338256995743717	0.04079634980533861	0.052713737625051195	0.017234912030313652	-0.023059909526432637	0.028788914881598245
2274	-0.08344686146766916	-0.15380878934179507	0.17498720629689776	-0.05628033882809022	0.015820053972827392	0.05846153133734876	-0.23506941541578058	-0.020985637948908967	0.23600429458812716
2275	0.017129138999915177	0.03742367772493192	0.0411574909018757	-0.07154994490929996	0.1703373506962187	0.18475445233804366	-0.0860375051847971	0.018647804920645317	0.08803518005196803
2276	-0.17305780407587068	-0.07817207563037831	0.1898943836976861	-0.05967386331655877	-0.019073434105104786	0.06264795169584647	0.06173129095129428	0.16435364289002283	0.17556443892125337
2277	0.057939506773157595	0.021810464601583486	0.06190866507407263	-0.052055223717317585	0.022697647959741822	0.056788463081548134	0.10892362485160269	0.07541699643846458	0.1324842609618669
2278	-0.07371848552529575	-0.029128660225363406	0.07926470812832094	-0.06617325114940123	-0.03181643563722509	0.07342468756718969	-0.00880641479483427	0.047794681697676186	0.04859922365759416
2279	-0.16514445759526614	0.0054784264834275955	0.16523530201252085	0.03516612857322814	-0.0017113750775647697	0.0352077463562342	-0.19611659370440868	-0.0453122737835091	0.2012831847960773
2280	-0.06888570789891267	-0.037230664208750465	0.07830302107938782	-0.10730703544222234	-0.12053300169399342	0.16137845070752965	-0.03190175652802676	-0.051732971711154284	0.06077847013244564
2281	0.06137198629881929	0.029945865567105046	0.06828818028638331	-0.1322217697311749	0.014444493226007167	0.13300841994174653	0.19094262317263927	-0.047907837693019636	0.1968609820570578
2282	-0.00850730440946843	-0.0026370771824617534	0.008906649447554418	-0.041439245365844736	-0.01983638957591967	0.045942283442362106	-0.17423372585379696	-0.04120981294498253	0.17904088892724065
2283	0.012285252148657253	-0.010163157495075346	0.015944189870476137	0.020380314133822987	-0.0617778193153268	0.06505271834097688	-0.08183892513626892	-0.1134913051786738	0.13992099920533263
2284	-0.012991153944041598	-0.10551898160305734	0.10631568820895691	0.010783002398658972	-0.062233392296507595	0.06316065434636105	0.04381164889056397	-0.11707877293587739	0.12500759837178213
2285	0.0876497424799663	0.02861383564021043	0.09220210923210696	0.09985682893126938	0.2699835036736284	0.28785843489482277	-0.004616246862929543	0.061153658460399295	0.061327642040035046
2286	0.023385823473223724	-0.1100317899001517	0.11248951741452137	0.045752961703630156	0.10859587619883938	0.11784056106471785	-0.14800181086481082	-0.02280661835173497	0.1497487157203858
2287	-0.14534148223179746	0.052463248607881936	0.15452035112511334	-0.028700006848973177	-0.039597106250790826	0.04890420448762586	0.02175573207660906	-0.09489979344583205	0.09736160780436397
2288	-0.12446509921805486	-0.010124244728215721	0.12487618369680042	-0.008011643592474265	-0.1237861038500016	0.12404509639407844	0.028477737987210136	-0.08446812455228826	0.08913947288518749
2289	-0.06235693133185763	0.10062546918621067	0.11838020076884072	-0.014921368871366686	-0.1347790889332964	0.1356025444550537	-0.12440073457322433	0.029187415267906275	0.12777890268889858
2290	-0.036563977929584865	0.02167468626700037	0.042505487961062904	0.19687215995152982	0.004301797862999912	0.1969191530269081	-0.09976396583358935	0.029806508338478685	0.1041214522477351
2291	0.03874984984580847	-0.07244355323881968	0.08215606653764773	-0.04066766429896758	-0.012461478755017519	0.04253407307436328	-0.1559453981153362	-0.15229169689962035	0.21797185171006953
2292	-0.044102303700799796	-0.00685025070199646	0.04463114525079748	-0.1319034650909042	-0.04250068475620434	0.13858150059706253	0.05038634838462276	0.01873486083149586	0.053756665762601887
2293	-0.0750525705990196	-0.08206122974876269	0.11120671644015048	-0.023768577131695143	0.008742279564193422	0.02532533732932012	-0.015176164108824556	0.08778799703522847	0.08909011382030699
2294	0.10264665156600726	-0.11723487875612756	0.15582153854546948	-0.03419168970438085	0.060032744403775984	0.06908691660140695	-0.11775379721312572	0.18454331083745754	0.21891137552206008
2295	0.11437982265930637	-0.09594483292335756	0.14929217928701213	0.12299388656545027	-0.005168116187878827	0.12310241897463374	-0.019713602469618903	0.010161155677297333	0.022178259783590698
2296	-0.08205836344082026	0.09996386599705005	0.12933038898751495	-0.04238435657925589	0.05147104211312689	0.06667609660777087	-0.11774664292800453	0.01072611075680272	0.11823418022205846
2297	-0.1359490362791732	-0.01549587973330233	0.13682931978908952	0.16139761874521608	-0.023236959915656868	0.16306179087311648	-0.013524251589235207	-0.0005028144165336471	0.01353359536067209
2298	-0.10930563747402317	0.030569042762285097	0.11349973021556038	0.04060394824819915	-0.0941866292339452	0.10256608474439832	0.036997091688084634	0.0333502120589634	0.0498098528180356
2299	-0.060007275871522874	-0.073009311006601	0.09450519906957311	0.11613093496947875	0.11600225343160799	0.1641429768771613	0.021091616194404233	0.03795067999739498	0.043417857915340904
2300	-0.08717316719780048	0.0002626769144249696	0.08717356295607659	-0.07106214765893494	0.068205464198757	0.09849778767296348	-0.08291655033206853	0.16059873031275315	0.18074043957299338
2301	-0.05729789936418836	-0.008606689344858852	0.05794069703608651	-0.06265844129138391	-0.04376218383713757	0.07642780252801482	-0.06297500052387837	0.011098677730977976	0.06394553415492428
2302	0.006732853556375434	0.11712780752438699	0.11732116012246657	-0.04522510026988999	-0.06877237608344058	0.08231008083208152	0.07250906660565774	-0.08198570844507715	0.10944962827376302
2303	0.00450142682250152	0.0037779584548040764	0.005876717921132657	-0.043095060330039736	0.0411940115500553	0.059616531368705566	0.018917488733080984	0.1411327893805468	0.1423949985719303
2304	-0.0806445263807062	-0.03539053417485665	0.08806832316077168	0.023081912093561818	-0.030493390296668872	0.03824423509079368	0.07468184351671647	0.022880746141827252	0.07810829850318127
2305	0.08106805814370334	0.18296987044524526	0.20012496981121744	0.02422352668869829	-0.013230972006120847	0.027601410570201518	-0.14242668552857707	-0.03424750812197492	0.1464863562357291
2306	-0.15685071817468071	-0.036242731215389706	0.16098348784227562	0.04618778769873657	0.16272281348960202	0.16915089642823464	0.038114306032659445	-0.22484975058904308	0.22805725304034097
2307	-0.09424315820723847	-0.1325643283016564	0.1626501583366703	-0.13587300582425932	0.005492395523391998	0.13598397008583246	-0.05191811149847475	0.03399462273547905	0.062057430469651294
2308	-0.028945446043345553	0.04468257235665146	0.05323881214917949	-0.06274595435374353	-0.08726858305165865	0.10748423314889635	0.13046052198279215	0.172411091884858	0.21620715159529658
2309	-0.13923396454135287	0.08324787444654119	0.16222301156670033	-0.05804951748519014	-0.03532427622778521	0.06795256412586846	-0.016048090701092733	0.014894909398706066	0.021895194476098206
2310	0.0009892775949238233	0.18868955922771538	0.18869215254405608	0.022588670766598665	-0.06585461285228988	0.0696209600689819	-0.047502118123840004	-0.000744595189480833	0.04750795352619861
2311	-0.11229022939139398	0.015994319466169967	0.11342360368088199	0.039491945367592395	0.05181671309403151	0.06515048353455313	0.09298929798063396	0.053139690060415454	0.10710198970443152
2312	0.04212089250698199	-0.009877408540812488	0.04326352719169864	0.19601810898905175	0.039061650021445404	0.19987223807733195	-0.04918363712549759	-0.06458168866540959	0.08117773507414774
2313	-0.1674509239496026	0.06299551984222987	0.17890848904333287	-0.05602064934898519	0.03173702193192448	0.06438595898633032	0.06734941348429355	-0.02867233168709666	0.07319867554166011
2314	-0.10558911819680293	-0.06632171116476718	0.12469014096311394	0.03417664453565866	-0.010718217413509373	0.035817917530755784	-0.13956321558956608	-0.11232318439067962	0.17914906892686414
2315	-0.1198704591758671	0.02284175464450511	0.1220273442236329	0.09706459892470214	0.08734217707292033	0.13057638477247965	0.14834418646815178	-0.028008642217795112	0.1509651671670728
2316	0.010585481370740944	0.10743234218281855	0.10795258478951081	0.019051211842045404	0.03429713445703107	0.039233176070949935	0.044914900524045814	0.040085650763679384	0.060201392726685315
2317	-0.02187286468804903	-0.05131740206126958	0.05578438817428849	0.04819214647713148	0.08217428908332983	0.09526330231743993	0.04557993672922431	-0.1753302322169722	0.18115799999309298
2318	-0.11194389282863293	-0.0318829355695948	0.11639569030751691	0.08464332153237615	0.18761077055879719	0.20582102203054686	0.021158095421135583	-0.09261773710101547	0.09500373796626475
2319	0.14302236360141363	-0.05768269234353227	0.15421637230246846	0.11027859020945965	-0.0649671186741115	0.12799255434361023	0.179768095516108	-0.09326147698157417	0.20251980459765712
2320	-0.04346054082751796	-0.06975735776900832	0.08218824473082378	-0.16168606498029642	0.0418859911455546	0.16702341112268695	-0.0012348701741988265	0.010198772193437705	0.010273259395185346
2321	-0.12021140057061418	-0.0182582043222771	0.12159006066378401	-0.026243016983336802	0.13939088352835088	0.14183974884073217	0.020314664665999314	0.009676376674767413	0.022501508083770383
2322	0.004873484587511213	0.04995237998743642	0.05018955188516777	-0.0974279068940237	-0.08808549403513903	0.1313440189013762	-0.04446533426923283	0.10873230026466336	0.11747288654204222
2323	-0.0011500102122748302	-0.013974660050121197	0.01402189883734688	-0.10804181089739692	0.07227461693209987	0.1299871268805902	0.07932551169639253	-0.044141189481507935	0.09077985136987664
2324	-0.06095079981798799	-0.13753329170889764	0.15043405972962764	-0.051256483121583214	-0.0014662973251946528	0.051277452060715906	-0.0001311527201678725	-0.05968538790748304	0.05968553200485633
2325	-0.08957222607673533	0.0027495347885710566	0.08961441639544024	-0.06465535259671953	0.04229442851154763	0.07726016633767067	0.08961874636197298	-0.0036029813848968834	0.0896911432324929
2326	-0.026837658983219926	0.055309638747372554	0.06147695566685504	0.0896509766373405	-0.046939863264049815	0.10119608873507249	-0.05651353589425598	0.09858106623129935	0.11363100966976922
2327	-0.01688152664814508	0.007133613506382848	0.018326875992118248	-0.08859013501345736	0.1355692226494207	0.1619482205875409	0.022258507567324518	0.006464887864634248	0.023178350550178025
2328	-0.1578411741279333	0.003638062403505017	0.15788309519431257	-0.04194118119382692	0.10281546589868903	0.1110409055614097	0.12051332489301372	0.15943896288700785	0.19986056230095456
2329	-0.005384432722428258	0.058391663366098974	0.05863939346891458	-0.0430286259806024	0.02578260027394607	0.050161789548067916	0.07747554919622036	0.04003751275601382	0.08720930656153579
2330	-0.007250009136405743	-0.06968784211867159	0.07006395629448044	0.12505480178231157	-0.0032336155804213174	0.12509660154670543	-0.028032339950653105	0.17299138783397564	0.17524791681453436
2331	-0.165410272758997	0.04407004632139042	0.1711803940788059	0.1611442618359843	-0.03238940375370158	0.16436710923473882	0.025826165309880765	-0.06096631807546096	0.06621089603903248
2332	0.0629442757400788	0.03204200090963807	0.07063052931088878	-0.16020852034256047	-0.07038307576603024	0.17498727766509017	0.024310413005503444	0.0026668622792653802	0.024456253493017274
2333	0.061538134960414326	-0.11100881918253365	0.12692478083773326	-0.08601639610616689	-0.010115831528341335	0.08660918223030852	0.033461751235076165	0.016653237357623165	0.03737671882612834
2334	-0.14232035787444625	-0.013842853748650762	0.14299198881551717	0.02834395262203692	0.14609790122102226	0.14882196206013362	0.007130507968310075	0.016674870951010445	0.018135475321010626
2335	0.01993046074289846	0.14348622370653663	0.1448637969231322	-0.12606808157982868	-0.09023834796873492	0.15503586887344756	0.04138123389981282	0.02850590262977446	0.050249308490855876
2336	-0.05882779613491578	0.06545966621307893	0.08800953072718272	-0.11240957493713143	0.16194035797116385	0.19713090086887763	-0.12766808669846857	-0.06508080151016556	0.1432991663843627
2337	-0.06616020197383521	0.049484528553842305	0.08261894995347437	0.029741416718636258	0.0003827174838340989	0.02974387905273972	0.12219630382929161	0.04253065192519127	0.12938621650980575
2338	-0.08388636335258462	0.10680113106460881	0.1358064930450735	-0.04164616797355679	0.02441917173912597	0.04827731615683121	-0.020553212363025857	-0.19840177165879558	0.19946352432409414
2339	-0.002457074465945207	-0.07384901637365733	0.07388988045928827	-0.1777840364185434	-0.03736682867926564	0.18166849889514572	0.15005035977623496	-0.01013306125162891	0.15039211880715964
2340	-0.06277962467429359	-0.024412647586357118	0.06735917633419251	0.06752839151920931	0.0043444093735054996	0.06766799504918275	0.05765695075654163	-0.00365371011807044	0.05777260222777885
2341	-0.08600088014166567	0.08809871837524041	0.12311594358368484	-0.030307379473363493	-0.11260889750967046	0.11661604113022325	-0.04586791611929224	-0.07123380335588166	0.08472378927828267
2342	0.05199114287250527	0.014654488931034652	0.05401696939869056	-0.09161147321757626	0.033363265907822556	0.09749753605671667	0.06546852404870493	0.08910212035904062	0.11056814863961871
2343	-0.002121097757635417	-0.019022289685067487	0.019140181831949005	0.014234902394106816	-0.06483614487415593	0.06638040470132947	0.030852725367906484	-0.0355178995080166	0.047046911142911665
2344	-0.1242733012712205	-0.05226305133585145	0.13481572587714452	-0.03943075098212051	0.07276266962663096	0.08275983454676696	0.11282380824056994	0.0025041723384212136	0.11285159540301329
2345	-0.014193202298070135	0.08078050972186823	0.08201791110726238	-0.012949859182978396	0.07904106380499021	0.08009487262168223	-0.023172006621211154	-0.057276231324408476	0.061785990042894055
2346	0.02372283445075233	0.052451293420244106	0.05756657933067019	-0.19523406683006497	-0.09235202946066322	0.21597508698113654	-0.10319788162162315	0.00425479441077625	0.10328555584721667
2347	-0.024655515338655617	-0.00939648229034151	0.02638538072583725	0.10329874943707348	0.0006796688259950815	0.10330098540176817	0.03205427009954397	-0.030894609365296238	0.04451913206082042
2348	-0.0915447506252492	-0.04368934403204176	0.10143569464931548	-0.08494923626307964	0.03636469706879736	0.09240543238677	0.11920823724507892	-0.07070539374657862	0.13859962673808954
2349	0.07986292213520708	-0.02837713002228688	0.08475463314932066	0.04710194865328969	-0.05033452722727146	0.06893589919722576	-0.08239907183088514	-0.10203910985719689	0.1311548206473573
2350	-0.11312321894086719	0.14001619094499052	0.18000387882011715	-0.1427816070248324	0.11580219421783014	0.183838884598057	0.16419923023701571	-0.0521789444589369	0.17229053791568855
2351	-0.2029012669493659	-0.10271271058303058	0.22741773247697997	0.001244635762228051	-0.022523530319395156	0.022557892991796235	0.22924020282419022	0.05243015864724944	0.23515950358565482
2352	0.04446110226247816	-0.03006462167296732	0.05367188361454437	0.03508227220931096	-0.08482403426290903	0.09179260652145878	0.06963921044851987	0.008833091233137172	0.07019717325239075
2353	-0.04413065164823617	-0.032420153328387706	0.054759298358672735	-0.0918482616001034	-0.07336799558203203	0.11755409790681948	0.0033367763053325913	-0.05964530517364699	0.05973856798894086
2354	0.04735640611851783	0.09692584209974175	0.10787607736289852	0.03075826737544789	-0.10372473214129219	0.10818914487933785	-0.05330426586677876	-0.32103451984643067	0.32542972773338413
2355	-0.04095223192610748	0.0566895874646341	0.06993421642257884	0.07494296972765704	-0.024353858522105056	0.07880075593872961	-0.05669936320848001	-0.020899594369514867	0.06042855974667437
2356	-0.00711919258408802	0.07957449968893499	0.07989232693941044	-0.049731581599724156	-0.08249124722607797	0.09632256265965902	0.03959985954525554	0.02914800418697371	0.0491706723981664
2357	-0.030803937067184338	0.01986887884355564	0.03665589837037071	0.020637216213428972	0.011875711636854214	0.023810233512536794	0.06690547723596026	0.002451785846658324	0.06695038564496451
2358	-0.15867062196492304	-0.0188536924969096	0.15978682046872186	0.007022751750762317	0.07230928113839181	0.07264950915803782	0.1712104402406679	0.010079221793749142	0.17150686738253632
2359	-0.06297823828243779	0.0834485255299782	0.10454623336250299	0.07328541576435184	-0.06408481833890722	0.09735304877241724	-0.03785230317241995	-0.02087115138917705	0.04322501377404917
2360	0.0681962101966985	-0.08722418901348464	0.11071938508794374	-0.019480025190116584	0.20313183004080165	0.2040637443475266	0.13356950604234544	-0.1050502893133847	0.16993050411630628
2361	0.03432542843719999	-0.0216825836958964	0.040600116663956645	-0.04708556987524738	-0.05885830113586514	0.07537473385078708	0.10374513913917713	-0.03782726634671927	0.11042624676349758
2362	-0.03201727042437505	-0.005935638377627364	0.03256282248788523	0.0502577272661936	-0.018670110057544237	0.053613544552882475	-0.011449812823870028	0.05777690080587161	0.05890049643622019
2363	-0.07528670941309881	-0.005899326404021718	0.07551748583125346	-0.006456974998694183	-0.019951230534794945	0.020970076918940855	-0.13899814420172002	-0.07592497436520917	0.1583827194610568
2364	-0.01635207828077017	0.08593836805469593	0.08748024673036088	-0.042360134412906404	-0.026003704360846286	0.04970486523435903	-0.014051057280217957	0.1124637879866784	0.11333814811882413
2365	-0.022218266506937243	0.031739984080658	0.03874374731506638	0.012325641013179893	0.054100613312079625	0.05548691545877234	-0.12471926052391658	-0.17231449824520928	0.21271384593187817
2366	-0.06739949580655047	0.07377027742757332	0.09992370022531366	-0.005019105263039735	-0.012275954309011355	0.013262370521079845	-0.14055275500298248	0.018281991602240963	0.14173675654491613
2367	0.06798933323091727	-0.015482480786878885	0.06972988343960418	-0.025403759807451354	-0.1010868296635904	0.1042300251548968	0.057145804799486055	-0.0015031519212666577	0.05716557068620386
2368	-0.1293020357269029	0.014638094479662774	0.1301279764428726	0.041155126309941906	-0.13663223704652236	0.1426958745792055	-0.03614779040699964	-0.06451813915683233	0.07395439832470248
2369	-0.09194418492846168	-0.06942067686096143	0.11520834829990917	-0.0251017717531359	-0.07931629619106721	0.08319359222088943	-0.06017583087451848	0.08170613576756004	0.1014742491645324
2370	0.005859475718633657	0.17297712809526808	0.1730763424035302	0.04355619022626187	-0.0788994335788765	0.09012359472465495	-0.06555965405802798	0.05628051115274849	0.08640349631712221
2371	-0.00415382959447321	-0.1987826521781312	0.19882604735615456	-0.005486875188793439	-0.09282769651359639	0.09298971469661445	-0.015079244794795258	-0.011846637063460525	0.01917619444245173
2372	-0.04403019460055007	-0.04101437484153257	0.06017339096481142	-0.10214781033709147	-0.09745461766057838	0.1411792394795776	0.029215702284197308	-0.006443572536670513	0.029917835600092906
2373	-0.013658569106906644	-0.01058572342731918	0.01728045284498756	0.01927633776787189	-0.07840195249122904	0.08073687727536914	-0.04611922464991182	-0.1709189525344827	0.17703183673507367
2374	-0.019378854465397336	0.08274111006495918	0.08498018177888736	-0.076893315372725	-0.017574555394074386	0.07887614941355044	0.02877456847786114	-0.22864313839393421	0.23044665440338874
2375	-0.10808512094266351	-0.002619211205828514	0.10811685176942093	-0.03816627391218783	-0.13829368783840382	0.1434636140639362	0.10059588000180353	0.11529364336315341	0.15301031100317147
2376	-0.0434291243779066	0.005279879803281704	0.043748896842878034	-0.051712323062889524	-0.09896387626870044	0.11166025775846708	0.05381543177524989	0.052874963709236514	0.07544443309091568
2377	-0.0690340993141566	-0.02404123826565666	0.07310053355115072	0.19011367870631823	-0.09378041428417573	0.21198579418102723	0.022063998977401817	-0.0923782417496325	0.09497662659638073
2378	-0.2071417966634779	0.1397689102177566	0.2498861184388459	0.15875128187776222	-0.07211685519596463	0.17436401664675094	0.13532138644655023	-0.06983048165239245	0.15227663575749795
2379	0.0549422156721917	0.08060045098825659	0.09754527032347585	-0.09228658020521831	0.039211556494146795	0.10027142688058177	0.04674236136828713	-0.11788618494902588	0.12681482936991034
2380	-0.04092507030936119	-0.07007991790383714	0.08115452096608487	0.025207611646204508	0.024091604315654585	0.034868740777491976	0.17757311126771205	0.09455949953072387	0.20118078635097392
2381	-0.12091851366914469	0.11039746902726623	0.16373419959062105	-0.04445704146118926	0.045693712251398	0.06375220682294426	0.023907144919303014	-0.23086135764642332	0.23209592420493372
2382	-0.12752422739589772	0.020726268771874376	0.12919754947414677	0.032365553833910175	-0.14805402281141963	0.15155039671878165	-0.017743081863810312	-0.03340693448202919	0.03782644875629306
2383	-0.010350581186996636	0.041105812784456415	0.04238894166618682	-0.15014323325460607	-0.07922121233043568	0.16976157096130742	0.11443313925372844	-0.06159594781681169	0.1299577013759269
2384	-0.07502383909449015	-0.0093807877716362	0.07560803933241773	0.10493366651110314	-0.0387095327204433	0.1118458863387406	-0.006783350760207792	0.016846789256807174	0.018161171652712423
2385	-0.15174653723552495	-0.009276043711489523	0.15202978836369543	0.11958346915617328	-0.06342696987925489	0.13536316560826048	0.02656980106473682	-0.023725778837384193	0.03562115817965718
2386	-0.11047968262747827	0.06899209429625885	0.13025232953330315	-0.010612624868378181	0.1231368427718048	0.12359332447347265	0.014261939439617856	0.06244635018282187	0.06405427048788352
2387	-0.13236988791379634	-0.02215940853963433	0.1342118721020515	0.038885760993812094	-0.11827711281921383	0.12450533251598869	-0.14168446082102765	0.0725711998660878	0.15918877312219282
2388	-0.06782903114329823	0.05075796988216557	0.08471805576379424	0.008127923345668952	0.03246994386171514	0.033471785018071604	-0.075277115613826	-0.10531178526559934	0.12944966686309017
2389	-0.056140726374228275	0.08736117488471985	0.1038448652320594	0.04384746737708471	0.07170596771576622	0.08404966508820257	-0.036684430478898494	0.14459071542735025	0.14917178830916428
2390	0.06316761980794637	-0.07867740736418104	0.10089738659524611	0.07717345050528239	-0.04264229169621772	0.08817089374615973	0.08313853069916005	-0.06030061896077981	0.10270433259540873
2391	-0.04337970525098067	-0.017156217794922136	0.04664905826154225	-0.02393950161884216	0.008851705697466291	0.025523566198968034	-0.003716719241507524	-0.0037959794062837806	0.005312575794576753
2392	-0.03010554811081738	-0.009006126517383917	0.03142378624386097	0.022308273228031056	-0.15568693535671552	0.15727708318500377	-0.024459499620957077	0.12333913773164396	0.1257410434905526
2393	-0.08206237427874927	-0.013387382347117997	0.08314719044185111	0.18078613930766813	0.01260061661528206	0.18122473259700758	-0.05744576331642359	-0.040874326252377934	0.07050337771761286
2394	-0.05719054606799844	0.061267899491616186	0.08381237419182584	-0.0706645611611208	0.03467985410021544	0.07871577024018765	-0.01975027770249379	-0.16330967931564944	0.16449961953605205
2395	-0.035402304167624105	0.02176982357978129	0.041560177563044365	-0.12349471356224836	0.042700204537822535	0.13066848030567146	-0.00829891098827569	0.06567292286427737	0.06619520164731464
2396	-0.13350264289932381	-0.15487445040644796	0.20447261687033713	-0.00894067180609779	-0.031904995670320735	0.03313403629302559	0.07361293625559116	0.03483596499591674	0.08143960241409866
2397	-0.0138982382452113	0.014831983469495429	0.020326061102929897	-0.1965597567791983	0.09091562120707908	0.21656728322756114	0.004388540664314481	0.003937524501942336	0.005896048538278668
2398	-0.06614205283278843	-0.08623999870698514	0.10868352464801724	0.09445286107835157	-0.09764439537806922	0.13585201844151998	-0.09577549438510521	0.01682587758512518	0.09724225152278683
2399	-0.027346660900684085	0.01154966004727688	0.029685594311461366	0.005348806629226646	0.08051325821421142	0.08069073354868662	-0.061840520903973274	0.059682870956672365	0.08594355770682036
2400	-0.07000467867706373	0.046057811239580526	0.0837972375013626	-0.038264627171307734	-0.01722236334109019	0.0419617860870067	0.15463217146038985	-0.119300525150231	0.1953041826271939
2401	-0.09386540860849028	-0.10491126073158147	0.14077317770629713	-0.09626174256976307	0.007047311767504666	0.09651936430434954	-0.00601966793722743	0.051791490676831156	0.05214014680265844
2402	-0.07384052904000717	0.031487029370879216	0.08027363669045244	0.11309677192091039	-0.1366812516078483	0.17740531096903034	0.053335404277979934	-0.07326227900603316	0.0906202343555423
2403	-0.0016666360665369224	-0.01865309928914099	0.018727407425183917	-0.004203489627053604	0.17512771315505457	0.17517815286149077	0.034815877417274516	-0.07162604636394385	0.07963941133675285
2404	-0.02509306579120054	0.07118855930016453	0.07548160654116048	-0.0696384999639114	0.0034272900909324967	0.0697227867672477	0.0710555175234268	0.042405559309376055	0.08274731434229768
2405	-0.12577515001359407	-0.07429782587646286	0.14608064653098743	-0.011029226937816947	-0.04178107539646696	0.04321229116965592	0.02034959010351587	-0.022096489640885744	0.030039318764427433
2406	-0.007680460295354187	-0.03111143344170185	0.032045448368621034	0.02064328566062394	0.016451143021751654	0.02639669201980146	0.005004004901111475	0.00024503313734704283	0.005010000627619302
2407	-0.1305536909611376	-0.06807800305225815	0.14723749768031066	-0.01892446405195796	0.014978818622947369	0.024135043960867443	-0.03527431738445111	0.06796715309910001	0.07657552720899471
2408	-0.010819228020776672	-0.009218107595004214	0.014213697710259408	-0.13471734531098842	-0.02179453607008282	0.13646891561872335	0.003730556975694129	0.0007821669350330403	0.0038116716100890834
2409	-0.0033178484256974014	-0.02613493189670691	0.02634469175035857	0.015990440473710805	-0.06555241843457775	0.06747454148910725	-0.05099879203382306	-0.17448371445599523	0.18178405705471096
2410	0.014787363101109428	-0.0004971394868770275	0.014795717459909303	-0.11363789704443492	-0.12778215498140094	0.1710024876321171	0.01045938208525531	-0.02332152170013935	0.025559578400580676
2411	-0.08182384198324838	0.015446311176778613	0.0832690197244418	0.047628037855193074	-0.04944279796971628	0.06865144034184487	0.018790759719753962	-0.07562999683765595	0.07792938516701756
2412	-0.15314196472045272	0.056372522279533134	0.16318799780191204	0.05031430731368519	0.12333747713684756	0.13320534068474263	0.007833892295158337	0.011749083177493748	0.014121289742930983
2413	-0.02310144110849363	0.047464971336160344	0.05278825707704056	0.02112589465046176	0.012664963673523863	0.024631376933376824	-0.0962225876699632	0.04824855795621227	0.10764157989716487
2414	-0.13162491473579024	0.014764004932362991	0.13245034549161017	-0.07220471237261959	0.011348124785029752	0.07309104202943977	-0.13743153023819812	-0.08797499082423887	0.16317789223463355
2415	0.019826977154617523	0.08808677950198686	0.09029058503587944	-0.04608059573417055	-0.10553720092023564	0.11515868217939211	0.07658612415900871	0.12090533093062295	0.14312069543271003
2416	0.1731699319146274	0.15383551074455992	0.23163158179608473	-0.008475167002247718	0.15134930609045824	0.15158641400131878	-0.04825947500118671	-0.04455918951358609	0.0656848406978189
2417	-0.039369865028519614	0.03402523566176023	0.05203559295522798	-0.07478632168387224	0.034718624618258725	0.08245226986801017	0.09436542578409755	-0.038718633597547486	0.10199983417180225
2418	-0.0741084018286683	-0.08203398466245894	0.11055148059252719	0.023648880656868446	-0.09000436107713593	0.09305941418914192	0.02621743842830374	0.049369503844941126	0.055899033870341217
2419	-0.11250179229108984	0.004083726848686149	0.11257588593336586	0.16161085508126855	-0.1087737085936734	0.1948070536744503	-0.1175573098224304	0.19659934434608306	0.22906554365507842
2420	-0.015356221661579718	-0.026440102125428782	0.03057601256087317	0.0623406866566583	-0.010241125005011604	0.06317627603928494	0.12233272993667785	0.005295399081334341	0.12244728688374747
2421	-0.151981434714354	0.06335611018840832	0.16465829221766873	-0.00822012017493738	0.01927647688474072	0.020955976159042457	0.07164642236984134	0.004446505138936886	0.07178426879441131
2422	-0.0622861857646688	-0.07921738565824668	0.10077183697659886	-0.06603006530343951	0.00968177910194672	0.06673609496033894	-0.11687114771639098	0.029015104173691256	0.12041902440543452
2423	-0.03517409463558745	0.0736750799686438	0.08164088645904893	0.12112302714731715	-0.06357743953159264	0.13679502374985372	-0.1585976850244614	-0.019978305250224232	0.1598510505933239
2424	-0.06910279670009928	-0.10274437505807103	0.12382085090100463	0.06545562585997623	0.020175922946129694	0.06849457513883382	0.042915925383179135	0.08555059868558262	0.09571144961265715
2425	-0.06779033626536406	0.06351594648819336	0.09289674455685827	0.015258248374990326	0.056325688694575556	0.05835578249317827	0.1349423022974668	0.1860456222583685	0.2298312391970344
2426	-0.019254369353436898	0.09881176331882013	0.10067023050223485	-0.11492788380104409	-0.05242059741907297	0.1263183973487584	-0.03400318710261759	-0.09975428891489833	0.10539039277871882
2427	-0.14437860347544978	-0.13311989848584796	0.19638250562207324	0.0725436022739372	0.05066748333459566	0.08848597684571673	0.020468899156989902	-0.14635905686844827	0.14778345428403242
2428	-0.11838618882791799	0.02741551425080045	0.12151913481767097	-0.06556020409430051	0.0706040893347072	0.09634873009889468	-0.011422046793013467	0.0776307299093161	0.07846651119550924
2429	0.06594877395480565	-0.04525379235717292	0.0799821636919643	0.20941148218624026	0.15182977001251907	0.25866087437703533	0.03706394331474917	0.023009165353348328	0.04362519437545998
2430	-0.1636065688554379	-0.09519310867731359	0.1892850689100965	0.1391102106162537	-0.04001054532936267	0.1447497648884151	0.07213438362845845	0.23538089247174523	0.2461859740973334
2431	0.057560468639410875	-0.047040684867233416	0.07433729604153601	0.0213599439911262	0.14125919029809478	0.14286499239133918	0.12580089636674402	0.2006137227634961	0.23679470282864257
2432	0.03087141466240924	0.019498798876498337	0.03651366046953591	0.012421375379668654	-0.008465355320564963	0.015031726681457993	0.1322435630367853	-0.02229613049171104	0.1341099451926203
2433	-0.023377167549747346	0.15791558706427491	0.15963653905200886	0.160926085236369	-0.03346600528126898	0.16436903120414448	0.007247185488589818	-0.010156114686951432	0.012476712829929902
2434	0.02619573610973745	-0.024532347212817916	0.03588945040121481	-0.11943287754280732	-0.14129695975269993	0.1850109269030111	0.08598069914599295	-0.12463771468467351	0.1514174380560305
2435	0.0005657823533872481	-0.11804099167857886	0.1180423475966728	-0.08228890192050636	-0.011787686703343512	0.08312889351542517	-0.07577131323929903	-0.14062705920843452	0.15974123353605518
2436	-0.13538779548052102	-0.1163564588600037	0.17851801221029526	0.015305652481771848	-0.045832077722421746	0.04832020639698134	0.019616219475836316	0.16366037690031932	0.1648317779849467
2437	0.01172296604759311	0.02821748399604074	0.030555757821069274	0.059356047195470815	0.07017274399577254	0.09190948992659677	-0.03934091763222096	-0.07913264666976665	0.08837241407309933
2438	-0.016453080068223172	-0.03593337090174693	0.039521019573056	0.020442829702645958	-0.06646423306736891	0.06953706611214569	0.0837875832535454	0.04576894954400417	0.09547332533137935
2439	-0.035795068649231536	-0.028353086962798327	0.045663820251082836	-0.049313436598855995	-0.04535236864636023	0.06699740570368937	-0.044802539312308605	0.01924342028257617	0.048760401485250536
2440	-0.07131313816048203	-0.0024601511132448586	0.07135556052471312	-0.0688058518377299	0.059106972637240254	0.09070765933180674	0.004541774179197437	-0.028835224745003194	0.02919071596911712
2441	0.00044165215190102757	0.05038078927781135	0.050382725064038666	-0.0378978019018188	0.006597963397913298	0.03846786334058216	0.0559897796231236	0.11197609161837845	0.12519385175148748
2442	-0.1113681987732959	-0.06421885110437028	0.12855713335001534	-0.03247766151599951	0.1367583647645699	0.1405619039093701	-0.00040053338373071757	0.19008689953887423	0.1900873215216984
2443	-0.05041942150257003	0.16536486980134135	0.1728804738224314	0.025121310602143752	-0.2198051868116127	0.22123607390219466	-0.019472470504514124	0.012644061155137583	0.02321743719802062
2444	-0.08146924903298308	-0.10309895704599638	0.13140256269179235	0.03679053941839802	0.13288835052231246	0.13788711867044606	0.03837182218783707	0.023362069494845296	0.04492419202497655
2445	-0.055674301624216396	-0.04548965370168022	0.07189531594786279	0.01794008466447781	-0.16654727100011069	0.1675107164194367	0.1862507144592173	-0.08237677644624991	0.2036547616291952
2446	-0.017169902627450568	0.02261079967603476	0.028391086950412932	0.09260530960846851	0.057398810704675285	0.10895121310931538	0.0358892390455046	-0.049435723835007626	0.06108951031360878
2447	-0.0166029480888095	0.08087889964886469	0.08256545460209633	0.060103573054117905	0.09750922148239835	0.11454469768599114	-0.00507464265742987	-0.006445721745497263	0.008203616697590349
2448	-0.0338768767140879	-0.03792347937936794	0.050851087148052754	0.06840325328554915	-0.05614064610770938	0.08849167873556278	-0.04409182379681261	0.0424182976415412	0.061183338422609396
2449	-0.046488737555973415	0.0010898804018227711	0.04650151136079827	0.0063459570785647955	0.06466293863744564	0.0649735854364914	-0.029533553137777148	-0.06722461479208762	0.07342601442871916
2450	0.01293639895563106	-0.026706737243135804	0.02967490913403358	0.06425645299122616	0.12512470740601164	0.14065946165990284	-0.02421186221407753	0.020668978922406142	0.031834273378991154
2451	-0.0812245294158746	0.09736569958671053	0.1267970963186454	-0.017652341891001674	-0.007753453817426511	0.01928007314134929	0.01530315618583775	-0.1438430501838323	0.14465479485809185
2452	0.009873784667818812	-0.022695241798309097	0.024750063110023986	0.04254332409352802	0.050853063554558986	0.06630210025188475	0.07578079601279618	0.023575626768845708	0.07936333676123339
2453	-0.024255564995275473	0.04886086880938963	0.05455013230092497	-0.07240555577954279	-0.01828504868362698	0.07467869517544538	0.04592787307158926	-0.020924871684795992	0.05046998890335911
2454	-0.21368143469702172	0.029148163651336885	0.2156603138698047	0.11034773786776376	-0.09991622424019866	0.14886193307541848	0.14502269880922752	-0.018925762715924832	0.1462524107982204
2455	-0.04945406538210626	0.05938407403775226	0.07727983457629088	0.006861825621492431	0.12155135635846802	0.12174488442412293	-0.050740822342975785	-0.1645794766298738	0.17222379388401768
2456	-0.04361188101379318	-0.001313775333227118	0.04363166477671291	0.008890772943682424	-0.04646334120932774	0.04730632008379566	-0.11258527173157758	0.22974757351948938	0.2558503291945632
2457	-0.09955358528656494	0.020538823254882942	0.10165018250895902	0.03934882954373545	0.11544992429823667	0.12197137125953172	0.10698203875206323	0.022056802751510323	0.10923213429740808
2458	0.0017187858616828976	0.12506042248332908	0.1250722331156963	0.08030279682991208	0.12048251939733298	0.14479149373853029	0.07493341422987808	0.06570393183586794	0.09965953655741569
2459	-0.14050778862114707	-0.021449140195180644	0.14213551378285957	-0.05193954838622189	0.03101633441158461	0.06049569973887344	-0.1715460883359773	-0.14242443850713868	0.22296363180449105
2460	-0.07633782488906518	-0.023736165108282414	0.07994291114815136	-0.07929081012303256	0.0031100815961794823	0.07935178118669861	0.18349984875236794	-0.011823447888218347	0.18388036440062686
2461	-0.059509756393480016	-0.07812873450935286	0.09821155869878188	-0.05359337922514069	0.16067837357221967	0.16938060700854607	-0.2585562885397015	0.21200153567518223	0.3343590965893719
2462	-0.028009964655105756	0.04277412012697384	0.051129086365952814	-0.03782254883810781	-0.10259481014972537	0.10934459415201668	0.09425487682585333	-0.013224168432604252	0.09517804597800203
2463	-0.0749323573012295	0.008433265275858547	0.07540542509615687	0.0120441912470584	-0.1015590621542811	0.10227074678740176	0.027760460732021337	-0.06897190546257127	0.07434895374645138
2464	0.04000740323703215	-0.05626221866591009	0.06903643648814133	0.11841836660827267	-0.05085976748563073	0.12887833603388774	-0.10837490395696092	0.06006694135445883	0.12390785790804594
2465	-0.16363510854309654	0.0035100343884593684	0.163672749990092	0.013605719655093012	-0.17245277837766715	0.17298865967892163	-0.03071432874900057	-0.15551858355539547	0.1585225530376615
2466	-0.08801844670021472	-0.004902260948143961	0.08815485875391235	-0.05517045803095871	-0.02054250392553378	0.05887082390179661	-0.05495095515392536	0.16051512622945	0.1696605824014081
2467	0.027166384173936953	0.03375332318901363	0.04332781156933659	0.07105835465064994	0.11103876143049217	0.13182904196600725	-0.037584755983935375	0.14787154016670534	0.15257328165064
2468	-0.060836482760973684	0.13052199490908561	0.14400371102778434	-0.025641641201990927	0.08331534481188167	0.08717190169231354	-0.06595983617556855	-0.09640206477921538	0.11680778262600434
2469	-0.10612263804620144	0.07522597124907543	0.1300805944645542	-0.06456613348535148	0.040803404759509526	0.07637868441663936	-0.014576422228052882	-0.047431940829829024	0.04962117588142058
2470	-0.054960350333085814	-0.001711047316183	0.054986978382647496	-0.05678357190123411	0.0005733447709357315	0.05678646636381757	0.02979929437826957	0.025633270629514305	0.039307283149674556
2471	-0.13442132304560186	0.03994540289056599	0.14023097839428952	0.011515381901423257	-0.13510081361271842	0.13559068500141927	0.07746762304538479	-0.08283167970449472	0.11341216770245525
2472	-0.10131100975752501	-0.027332477321574525	0.10493324075155457	-0.0006732015824852578	0.017790835829254774	0.01780356817815339	-0.11916740648618816	0.1916463450418357	0.22567497055840893
2473	0.09447560316843785	-0.01720262944793975	0.09602900631560897	0.055030040133356856	-0.029949555658629112	0.06265206462063472	-0.02905350669609225	0.005198423249754049	0.02951490903972873
2474	0.11131636000644689	-0.10537118970994226	0.15327889491372756	0.06840693226848829	0.019905112554634476	0.07124410072559138	0.0005642139383198248	0.05879886720869512	0.058801574148945684
2475	-0.04424645000153428	0.021871579834167577	0.04935700904816497	-0.046375786754933666	0.017985109957621804	0.04974110752010683	0.04803267623044143	-0.0011999772291077064	0.048047663119123604
2476	-0.0713038535174911	0.013284408908896084	0.07253078688738035	-0.04259572710700774	0.040622066660405666	0.05886041341629462	0.06739708707911743	-0.02012395287870769	0.07033733593344708
2477	-0.18445366611100988	0.016468677002063996	0.1851873976921492	0.09273708332060251	-0.027310971920926397	0.0966750009572175	0.05801560805223878	-0.08846167758540843	0.1057888424121171
2478	-0.16464381415561166	0.06865337995326413	0.1783840579163812	-0.025933293714666655	0.07320367357142545	0.07766153196559403	-0.02722095892944961	-0.06581577130791408	0.07122286401075449
2479	-0.05759849063882359	-0.021974474104135503	0.06164790049972482	-0.050398551775172176	0.03234264989341277	0.059883729202201356	-0.15147855998362897	0.06555560185102166	0.1650554181745136
2480	-0.009006424862973362	0.12639183957727007	0.12671232300190363	0.02266987318856656	0.047275294498132975	0.05242973030896584	0.007750114231855297	-0.05380674073096916	0.05436202368102701
2481	-0.043272926838927965	-0.017570538679581554	0.046704068631093415	0.03000234299138606	-0.1458341738449491	0.14888837041895384	0.1452358773632476	0.09351822251861867	0.17274003015084308
2482	0.023345689185541727	-0.04224525056469891	0.04826678359723293	-0.01003143152800968	-0.042206218318519485	0.04338196034357687	0.011866880166274081	0.07503275039978796	0.07596536366948815
2483	0.019541011404386542	0.020258798587397937	0.02814729199960667	-0.012471436988029999	0.06885086563492793	0.06997126866954251	0.012686710741573586	0.10532125868784223	0.10608261007833349
2484	-0.2590030466200104	-0.05682106667908074	0.26516261383723727	0.06233035760475217	0.0005936882165196799	0.06233318494056533	-0.06943641479870814	0.020338219641772227	0.07235370673500581
2485	-0.003775378137738683	0.03728743831795752	0.03747808074592937	0.14281254467173693	0.06777844272205033	0.15808017020943238	0.23716736021105972	-0.03444590872974362	0.2396557476416962
2486	-0.17353382760716132	0.07534639284083684	0.18918527489769835	-0.07319902847256274	0.05317004016696858	0.09047182401545856	0.1435123763947881	-0.21523960223544836	0.25869651823894607
2487	-0.04734622859267678	-0.032408419318819014	0.05737570047236378	0.11957552532353109	-0.14376207912537659	0.18699155502548628	0.0389884125309482	-0.21389340356888364	0.2174177646880878
2488	-0.11294204955801175	-0.023127497250755615	0.11528567858779379	-0.09626588367098021	0.01487862511315256	0.09740890023099752	-0.02176874584738468	0.04249108971475671	0.04774275862280614
2489	-0.08768253096993384	-0.03275999129340286	0.09360258151801817	-0.02463529591214155	-0.20527596564509315	0.20674892956483293	-0.036446659702473655	-0.1436543064450041	0.148205663736792
2490	-0.0843400893267136	-0.0035001748033886165	0.08441268797575578	-0.020285734149054505	0.046731183487457036	0.05094422950741814	0.0754279877170937	0.02256029109489294	0.0787295882456929
2491	-0.03487535523247618	-0.005876537816319656	0.035366991663103586	-0.016061582846994393	-0.08148593749618298	0.08305379252738976	0.02766308102571302	-0.09291809888853819	0.09694853868365076
2492	-0.10241803971546355	0.04230573364370522	0.11081168692105721	0.06551997007530064	-0.014257266005791655	0.06705323342411008	-0.09800836268626932	-0.06090154120316872	0.11538906740833191
2493	-0.03019873725586537	0.07148753224419604	0.07760432332166656	0.10695302563476589	-0.04908620086470061	0.11767924544183916	0.05856882380051099	-0.13786192732593258	0.14978724287266929
2494	-0.049456440872937275	0.0064060500583374294	0.04986960017052739	-0.020204339351464366	0.015589670001347766	0.025519661819468808	-0.14791354590199016	-0.00544173096323749	0.1480136125401188
2495	0.006483027372397998	0.0785434087345603	0.07881051135194761	-0.2054025109230984	-0.11680916740436274	0.2362934046544973	0.007255990793069763	-0.07674173331717679	0.07708399986322581
2496	-0.1122452967537383	0.14316485727621642	0.1819208151978607	0.004603906360880437	-0.07116115653114173	0.07130993025259112	0.10696289842445364	-0.11104616923610608	0.15418272711744951
2497	0.11427382602947285	-0.0588799772235775	0.12855099779178392	0.023913390462345436	0.029178302877278888	0.03772563587539401	0.08296239386061027	-0.189363260913258	0.20673945772103022
2498	0.0596873951491667	0.029838923029639225	0.06673040137194966	0.001690688284496964	-0.13825854302605495	0.13826887989190778	-0.04476818839560142	0.09994774672116667	0.10951594754583711
2499	-0.028563049920166908	0.24622757327903316	0.2478787317694352	-0.04863560451697675	-0.005219250471311866	0.04891485052838308	0.04634711987100954	0.008211158568146358	0.0470688712990759
2500	0.05800574646885825	0.017115608523159468	0.060478183492293405	-0.12153515622056771	0.01891758042450317	0.12299865465392433	0.09695302694882164	0.010158112972388788	0.09748372527606211
2501	0.018510091057631517	-0.08095389848182544	0.08304310417107195	0.001956298684674992	-0.06817202191042977	0.06820008560038454	-0.027916543505209446	0.01717351902644019	0.03277595394538128
2502	-0.15765334088376332	0.0580874906073377	0.1680140841027014	-0.01725401911154407	0.10294477698506102	0.1043806892294043	0.17675261473076864	0.08963597396303771	0.1981819735557851
2503	-0.01409384888180231	0.08199716842380174	0.08319959258208173	-0.02691397361670854	0.12790354454409764	0.13070454729191655	-0.01567815594133853	0.12564406106760026	0.12661846095763363
2504	-0.08450650624494599	-0.15367501140708495	0.17537776007434577	0.018435754796106475	0.06570098943939723	0.06823853067159306	-0.0880264149359072	0.16097421925236494	0.1834702945721104
2505	-0.1683123542892236	-0.0022775507413918664	0.16832776314013304	-0.1783354577029326	0.12478653639305734	0.21765848280986036	0.06901925836274368	0.0457061675456284	0.08278110760706346
2506	-0.01465639541967142	0.05990486958985759	0.06167173848105476	-0.03781500299086854	-0.1880314376273601	0.19179623559238904	-0.07333414759402714	0.1284331330921988	0.1478951212150726
2507	-0.035263367710748665	-0.19178058567325096	0.1949956362165026	0.06254402462343701	0.1523394176215406	0.16467863606845684	-0.05379652605459057	0.05030365947416639	0.07365137046949724
2508	-0.1108192902290311	-0.08489467921088692	0.1395995044589544	0.0744381459997421	0.05563982215251649	0.09293453281231143	0.140925390965043	-0.05467361987454054	0.1511594209066573
2509	-0.08000261374544972	-0.026033807609325842	0.08413190444024796	0.22214953877738985	-0.09261617798912215	0.24068272477334096	0.12068955045602243	0.022114243488647524	0.1226988482193373
2510	-0.04549006348469403	-0.09083589862634868	0.10158989297709584	0.04072740717930479	-0.09969563963385676	0.10769374288951387	0.004858119369149713	-0.12121978548316137	0.12131709573010956
2511	0.022726817299585346	0.03262035968452792	0.03975671126384458	-0.06341345601217145	-0.05019547419443579	0.08087553420541885	-0.04927100249211732	-0.0040410139676281724	0.04943643879229973
2512	0.01260933957092667	0.001266979999833886	0.012672832466931624	0.08911486157624081	0.030814895611537614	0.09429218602462519	0.06083616765137658	-0.0033470097207434265	0.060928168925195425
2513	0.014448083142407878	0.03172276349624223	0.034858009557753714	0.01662864787799753	-0.009644181976661689	0.019222959612125234	0.07090701093811337	-0.03617795513724324	0.07960306927556321
2514	-0.03523567658785963	0.04150598084145393	0.05444537951208881	-0.11843409107253118	0.05406760137975158	0.1301919331108357	0.009299798446387458	0.06274967492179168	0.0634350688021536
2515	0.07352623009645538	0.06641167993350731	0.09907884609636669	-0.14785466781181583	-0.062038076969516104	0.160342526448282	0.04926385034527904	0.08095514138461965	0.09476635408965467
2516	0.0838122599305986	0.09421683089416498	0.12610038119852732	-0.016974900780538555	0.07326234074260901	0.07520317697807238	0.13984385711319772	-0.021141783434333938	0.14143295011800022
2517	-0.10213824361056709	0.13161793715886433	0.16659982649992858	0.020899210298438053	-0.0832744970198985	0.085856967364422	-0.01031731001418373	6.182231651994489e-05	0.010317495235162254
2518	0.04759961485757665	-0.08171002378190131	0.09456347773336443	-0.05229978218933784	-0.08799198306386997	0.10236140044257191	0.06509771805085061	0.09703093234128247	0.11684483183455989
2519	-0.009370682723765615	-0.014373772150795723	0.017158526176582593	-0.042539061975199174	0.03658818445223669	0.05610942020053969	-0.04309025048858881	0.13001552827535284	0.1369700962980183
2520	-0.005785605429459696	0.0938747383821348	0.09405285607837566	-0.026181598769622262	-0.09628263271978409	0.09977886287980196	0.09844108136981683	-0.08061991151314277	0.12724078211660705
2521	-0.10065499003866055	-0.11280730223335475	0.15118503383883702	-0.07207800037696045	0.08968018066005541	0.11505552112593853	-0.018632411829366296	0.06420724002008561	0.06685608754313994
2522	0.009905106491784239	0.17574508495290264	0.1760239927388211	-0.13107834343027283	-0.129755403612564	0.1844396835908258	-0.08813294510511718	-0.10657689622861023	0.138296966064428
2523	-0.05585802390200087	0.03730236375186743	0.06716833462066135	-0.13926643980379907	0.1279626207978306	0.1891284578720891	-0.007751852396419517	-0.0956130619010065	0.09592678886349515
2524	0.034162429526070764	0.14951686716034882	0.15337002691715595	0.10024792442100576	0.036273697238865595	0.10660875884324218	0.03422538200339559	-0.16270025249227288	0.16626108665086878
2525	0.07375002393769546	0.008413661519978148	0.07422840245474378	0.020382063382332345	-0.08157557799645677	0.08408331245364573	0.1054822071336959	-0.05228942081818223	0.11773138728179872
2526	-0.11360638453386937	-0.05934957347017128	0.128174812182225	0.0010486885639733885	-0.14503433495791085	0.14503812624405932	-0.10058266047483246	0.309006319835203	0.3249642707841759
2527	-0.08277872784658442	-0.0070119647738858815	0.08307517940931039	-0.15305531842621603	-0.09961920256010298	0.1826195937386271	-0.07447506816628688	-0.020834039946701164	0.07733429380859319
2528	-0.16642525398969402	-0.05897553178490164	0.1765657908963288	-0.058554880376808865	0.06221948551293801	0.08543967692727483	-0.012520609919571046	0.12669934092940124	0.1273164901523079
2529	-0.0059712968033684205	-0.0025024833820680007	0.006474473615008746	0.056232943260891316	0.01229867689713804	0.057562152159234097	0.05499046247645938	0.029529469796852108	0.062417469909137525
2530	0.08314087995792414	0.08180299199031137	0.11663676701085682	0.1768373209326608	-0.021561978387445287	0.17814700947987183	-0.05009918994256637	0.16776058718250925	0.17508153370564705
2531	0.038420231057607425	-0.035367918010691474	0.05222072173889342	0.027627992462724633	-0.01776472150441993	0.03284648074984547	-0.060232748827714615	-0.06259988981798614	0.08687191857307264
2532	0.02831088046380081	-0.06018138144620563	0.06650792904165127	-0.04432637299411834	-0.11088106789408493	0.11941289109701002	0.2002729565865012	-0.009058313019176353	0.2004777049316257
2533	-0.08973167372424509	-0.10370278578279615	0.1371351196756939	0.050597748984404126	0.05071321703005389	0.0716377176062032	0.012267950441517805	0.21145615496236697	0.21181172790831035
2534	-0.06191330046404581	-0.023239732680013336	0.06613124790437343	0.012147363167269023	-0.016361978019308467	0.02037824223582244	-0.04390927095891156	-0.048480801827361475	0.0654095728618297
2535	-0.05433399578640381	0.051054671332745834	0.07455710940622394	0.12874659291003673	-0.09440094370505311	0.1596471839975492	0.09091932528574898	0.11910927908956494	0.14984439954716927
2536	-0.15365242812496935	0.11497725566833399	0.19190841041945064	0.04166790663532026	-0.008084311916594748	0.042444911856835826	-0.10845317136298208	-0.01059234057761832	0.10896920692379392
2537	-0.030250597427249466	-0.03855832189323707	0.049008599571177265	-0.15038270315595928	-0.03803153812445777	0.15511723083076698	0.11411608960509682	0.013192704483242891	0.11487614790869628
2538	-0.12319114169913746	0.011368451196577345	0.12371458715828915	-0.04285223549383201	0.03860710493939182	0.057678615089303664	0.04433286906471871	0.12183636389262965	0.12965146681039427
2539	-0.06483971252397351	-0.016106607411684643	0.06681026210475201	0.045720911620800664	-0.07376850706633443	0.086788215756708	0.05710361767095793	-0.06228151485196648	0.08449739784967736
2540	0.09903395250956935	0.08825702718078732	0.1326537847046132	-0.038456501802465404	-0.006939730825329151	0.03907764571735416	-0.09288384582785768	-0.014114753417093293	0.09395017338886918
2541	-0.014738705925736818	-0.0641202734519048	0.06579239256868834	-0.030447208740973827	-0.026631270915865052	0.04045067503405392	0.055369229605287	0.08561906071048768	0.10196261640439189
2542	-0.050299144623990266	0.06613693388848754	0.08309090187304059	-0.039451594599800674	0.026428900446387446	0.04748594629226715	0.004243128422882169	-0.020920032007847086	0.021346003795146694
2543	-0.005380487897779845	0.011086335148415071	0.012323006006698965	-0.03193819754315162	0.07748490747328003	0.0838090648345878	-0.11224387773700106	0.175137649470882	0.20801895190492714
2544	-0.05854472588469384	0.0586474416841851	0.08286740821947935	-0.0712299150322427	0.08084407014679021	0.10774722489883279	-0.07589318896012308	0.048100535950195956	0.08985231042790744
2545	0.00646092046662957	0.059400217433062105	0.059750559197141985	-0.07518980152711623	0.06616984979077768	0.1001596489361919	-0.030198164156572376	0.08806771413680313	0.0931012964018706
2546	-0.045043515577163615	-0.020296261794736266	0.04940502543659554	-0.059079026253781905	0.013540577406596675	0.060610878393231434	0.06803161463177727	0.053913009951654635	0.08680387797474179
2547	-0.17994439580209895	0.03375932833583209	0.1830838000213808	0.013988252403584213	0.11726578151063276	0.11809714102638488	0.09725375438838618	-0.0738201818322968	0.12209714160614042
2548	-0.05826148526684751	-0.06326449370966107	0.0860046326068476	-0.0306639800330814	-0.01942065654290821	0.03629657796579201	0.02621177115557818	-0.08285456956013404	0.08690187940492132
2549	-0.11473185097588846	0.005222275572526579	0.1148506412281137	0.050073125478324654	-0.06576830578259023	0.08266067953192942	0.016173763320768766	-0.044926311135930014	0.047748969122260995
2550	-0.13211875653743566	0.0768658212320811	0.152851955508199	-0.037653476739058535	-0.10658945173262778	0.1130446616660911	-0.12888749867208063	-0.025083771054899135	0.13130568488942201
2551	-0.05122954137522668	0.07418836275489435	0.09015752368919555	0.03831871419769197	0.061070174541717	0.07209639433647276	-0.0994936416090679	0.055793860896070545	0.11406988925357874
2552	-0.06477594717941818	0.08021385919340984	0.10310279598386725	-0.12884480768110795	-0.16313709950931077	0.20788145107895623	0.0009454581568419123	0.0512345858935363	0.05124330866375129
2553	-0.061405381551621806	-0.04039907573214619	0.07350310335973537	-0.02558243309142021	0.14165399730357706	0.1439455307918895	0.07322838221200381	-0.05254612025802011	0.09013040949400833
2554	-0.139312597403524	0.05463067437638811	0.14964127230859578	0.11646385810522103	-0.011391435675518424	0.11701963532460068	-0.00918312543518402	0.12553190478114254	0.12586734648327244
2555	-0.11571570885264419	-0.028384651712286886	0.11914618637664301	-0.09991138547089991	-0.11537013253050873	0.15261897793794157	0.018424881876156835	1.4746624748601423e-05	0.018424887777494712
2556	0.014902383161874862	0.14801666919055498	0.14876496691818783	-0.05219757339440858	0.07979406030550244	0.09535029485168271	-0.0792468603526174	-0.048315691587579146	0.09281417418332887
2557	0.010557324582537947	-0.08368423003502788	0.08434753973232724	-0.020196276700478275	0.08461696762596782	0.08699379749600755	0.027707347616626427	-0.13889532037924343	0.14163194249603883
2558	-0.0651104010037448	-0.0035006432060740713	0.06520443866582001	-0.0581276722488555	0.12884442893310127	0.14134961318718686	-0.11685943612634521	-0.004108189177634452	0.11693162544874929
2559	0.02086588216170028	0.01363918938645737	0.02492814725376945	-0.06619168110456271	0.026211904262503378	0.0711927143218656	0.03404167019954009	-0.04475610914689024	0.05623117121261665
2560	-0.1369934918233258	-0.135144205857359	0.1924348543761339	0.07318719470256906	-0.02796527300148095	0.07834808205999118	0.012401716714442863	0.1335077568095494	0.1340825257286835
2561	-0.12165319587628867	-0.029206804123711343	0.12511010140686282	0.03721112916956892	0.07146892655367232	0.08057589960284993	0.10658370010623766	-0.009683413381276486	0.10702267807828905
2562	0.09561754828406721	-0.04035113285604224	0.10378308851938207	-0.1091255221664916	0.054055636932151645	0.12178009472918819	0.1962003304393312	-0.0038226778344103442	0.19623756656239
2563	-0.14720042224714652	0.006964433595038596	0.14736508285560027	0.055066905714728276	-0.01471432138324213	0.056998906645339346	0.016633026585342058	0.018993236369379708	0.02524679387906163
2564	-0.11073575763540501	-0.02124258121662213	0.11275484590842182	-0.09643826141598963	0.17347165871544817	0.19847608078160875	0.09867127688537979	-0.0474829512659951	0.10950183351487842
2565	-0.13669467400629462	-0.01242101777466567	0.13725784343433972	-0.10557640437529606	-0.06164164447799482	0.12225411851863129	-0.018502265346217073	-0.03810245512743408	0.04235718250403292
2566	-0.09853997675370521	0.014027035871720668	0.09953333488820366	-0.20157307238010308	0.021763624559015638	0.20274456555651515	-0.014706760456651074	0.19194545807190766	0.19250804574760966
2567	0.16473285952680125	-0.07829212205567332	0.182391259066484	-0.03206724368360663	-0.00541067098023883	0.03252050857413223	-0.05069779850416091	-0.04675951276270624	0.0689689698848271
2568	-0.12637652709316616	-0.01828455293734747	0.12769240962660397	0.0030030654237003444	0.0399421171977563	0.0400548514936496	0.14487202438178087	0.08736596319305853	0.1691765792688993
2569	-0.14004101525336535	-0.09400743388882793	0.16866796844556958	0.01531470372709488	0.16474894868065199	0.16545922833625448	-0.157490059719994	0.030004877841398554	0.16032283556899973
2570	0.06169488737821496	0.05015988131413712	0.07951272113353278	0.03839840987710949	0.026980435627416883	0.04692954067254106	-0.05924548934426077	0.20853055703439116	0.21678335089373074
2571	-0.020683578670860837	-0.14984092449373182	0.1512617369983894	0.05659207619575197	-0.13801790975431608	0.1491697238084737	0.02087506217027046	-0.021890566697628785	0.030248390551498628
2572	-0.000396745975016168	-0.014418160874547578	0.014423618490969113	0.12084808848570698	-0.03215318485254894	0.12505234018926414	0.010874740582252292	0.03249540918933158	0.0342667710926107
2573	-0.08528074675179188	-0.0726907262031013	0.11205689377489231	0.19695354647249008	-0.0771983531018005	0.2115426320856427	-0.10664643300708856	-0.08900490262248935	0.1389076468880466
2574	0.07121091490022817	-0.11272196654011014	0.13333130218218545	-0.008072372569987113	-0.0873864394541782	0.0877584924630513	0.00694660279837837	0.026904090759221507	0.027786424563424245
2575	-0.08919127663285853	0.059846255141045385	0.10740883614398862	0.10207441396553145	0.04450607017942261	0.11135518070221238	0.04161284165697019	-0.05226042045135743	0.06680404281569141
2576	0.07941475460297107	-0.15303263791267932	0.17241140192911644	0.058340982568302856	0.09387066266980768	0.11052317203692556	-0.0799590038481721	-0.10458457232814414	0.1316486804546586
2577	-0.017480029210427423	-0.012568764600371136	0.02152963689375505	-0.10649319215199052	0.05882506318568019	0.12166013329566938	-0.10715428270147294	-0.0300733364884837	0.11129441077078735
2578	-0.05492596823364207	0.010618505395042235	0.055942958835117025	-0.007896365507957874	0.09726840341014069	0.09758839526395101	-0.05561714151773138	0.15530156572900697	0.16496012472256572
2579	0.041178441823876644	-0.03225112055771735	0.05230486447999662	0.03156231733261268	-0.0006995653483463355	0.031570069164972535	-0.09142183995231361	0.050446296946210556	0.10441638614629266
2580	-0.005443970952755671	-0.04833096355413618	0.0486365999819651	-0.015504614774361263	0.10950119353719091	0.11059341962960853	-0.04192461608172863	-0.025605471350699707	0.04912548825906815
2581	-0.09224119308340027	-0.07330060288065025	0.11781942150645591	0.052724509800028324	0.0013489225726944086	0.0527417626341821	0.11463629778882518	0.05992586776615172	0.1293545144100294
2582	0.07895276358171933	0.10913689080262753	0.13470114999975136	-0.04229487132343285	-0.06292276254064647	0.07581642424971205	-0.05043011731852054	0.006137063849808011	0.05080216811767354
2583	-0.06436448513140744	0.09455866241127994	0.11438587143192805	-0.02319939679778789	-0.14772721359973834	0.1495377599461886	-0.13737545285586647	-0.027204338368625618	0.1400431757474425
2584	-0.008137051271237164	-0.04000302044151986	0.04082221512651413	-0.014921976756796431	0.05509739075376643	0.057082290232642205	-0.008745901730073165	0.0500504521656354	0.05080884331547663
2585	-0.013321443641370188	0.030254567046791702	0.0330575208973543	-0.18689693029374257	-0.0044380497358676016	0.18694961577570068	-0.09607215653837102	0.037353961958504274	0.10307850278273667
2586	-0.012012028236252472	-0.1124621800597408	0.11310186013562328	-0.09604609721435334	-0.11282254176148923	0.14816807591256623	0.028222547535056187	0.056490375540576246	0.06314803811745731
2587	-0.02426727645201211	-0.08141659973156189	0.08495624413924938	0.040494686778658605	-0.052191379685874006	0.0660587599854609	-0.1121249240263687	0.045542498480527376	0.12102114590338248
2588	-0.0061133645574996094	-0.028866995468622918	0.02950723053081038	-0.021766832363987878	0.0008364488945805901	0.02178289783098647	-0.06066076392864009	-0.07952556329098885	0.1000202154424558
2589	-0.07139913068714263	0.015269251048425867	0.07301360072246489	-0.029932550452798752	-0.030608023100431668	0.042811314564328684	0.007283805202203806	0.044901246994838016	0.04548819407181496
2590	0.024446997989083598	0.04777943227094062	0.05367056790096095	-0.050523153982357356	-0.006308390095019329	0.050915467923961275	-0.11616844576820227	-0.11268321847076984	0.16184132821109384
2591	-0.10812018304651065	0.006552040866536787	0.108318526677239	0.04449950682706069	-0.060568115885970684	0.07515785234975782	0.11253534783036126	0.07977076679009894	0.13794049349477022
2592	-0.0869158516242014	-0.04424237390202878	0.09752821597900328	0.020050484087085305	-0.04981169465741142	0.05369568732002274	0.010580382548712394	-0.00694151568365598	0.012654214114813284
2593	0.04739999822407621	0.09724046106928372	0.10817794183940324	-0.08465841355207628	-0.07475585638850944	0.11294018350230274	-0.07856209863423809	0.06020024919317709	0.09897511477506037
2594	-0.007305663764168894	0.15601977106141168	0.15619072214792531	0.1325129973928469	-0.04285834102615266	0.13927143236698128	0.08177774379204329	-0.00594039102086899	0.08199321694626878
2595	-0.01351532157908138	0.04810414620585011	0.04996671691816249	0.0143836995753408	0.07005150368752498	0.07151296373635332	-0.1431483895659662	-0.10817404408510843	0.1794243162145438
2596	-0.06452878332070291	0.039610625881896656	0.07571634935471867	-0.1347898985670657	0.06893219724846006	0.15139340993986647	0.11691387786956048	0.07023514590671512	0.13638852795978137
2597	-0.09902395482794639	-0.14899117578455578	0.1788969370655394	-0.07160588430292053	0.06511888232835449	0.0967877652521088	-0.06520029003290757	0.06265404899573007	0.09042459663130718
2598	-0.10154268753592129	0.14767142177240816	0.17921430244347744	-0.08160226100540804	-0.20197635245926074	0.21783795801912545	0.08301735657036258	0.049000401102200365	0.09639979668083976
2599	0.019267517351988166	0.06903067292334436	0.07166917767882448	0.005562992051372333	-0.014427841442383172	0.015463165563693001	0.12772694991846822	0.02526855889132669	0.13020243394007402
2600	-0.062225055241283675	7.425028947002011e-05	0.062225099540991424	-0.08992092311019487	0.00593805701768155	0.09011677387775714	0.05000291652277267	0.022508866107198686	0.05483557890836176
2601	-0.06634468774926129	0.04116673920510487	0.07807892167114054	-0.1560357688836498	0.013088190795445875	0.15658372172550303	0.06695569651976192	-0.05908243913799468	0.08929613603589633
2602	-0.14933802619809222	-0.027038100517167804	0.15176595450995772	-0.11426109905096479	0.06837142709174006	0.13315498788590502	0.08879983891341375	0.08530481015109569	0.12313538088609101
2603	0.059094518406302636	-0.022754093516696536	0.06332385709540608	0.021946345310266645	-0.05325220562866578	0.05759721761331155	0.16765054856075454	-0.013498071920183107	0.16819305686705485
2604	0.03417849166120555	0.08568209599978602	0.09224744368898058	-0.11400184092890396	0.1476205877988611	0.186516105677929	0.01865436403401508	-0.0522684871395331	0.05549756792300986
2605	0.10104054266775626	-0.008522064710127121	0.10139929412731762	0.11734166513257924	0.16012906788848205	0.1985204895191437	-0.029409840418834748	0.058118242523996694	0.06513577225718156
2606	-0.22229084037425434	0.0641243180434366	0.23135502129590366	0.07285767016093311	0.06630328404800574	0.09851073838333492	-0.02944662483718	-0.26756327632150245	0.26917877061573464
2607	0.022640426928701926	-0.06232384576926132	0.06630875268759444	-0.04249397544894362	-0.12097756764479141	0.12822367107014798	0.019108581637614325	0.0174354917129615	0.025867629645449166
2608	0.12635589353387575	0.02555990306941917	0.12891516774864875	0.1971669570100307	0.12790862802191075	0.235022182057445	0.025673824133163277	0.06752925566964714	0.07224503870105661
2609	-0.0699690622738619	-0.010507992584702697	0.07075371074115995	-0.08620729709034358	-0.054017933163948276	0.10173315671366708	0.16373673705715658	-0.1329391716956796	0.21090884863669854
2610	0.10002462350405801	-0.0063250651368630785	0.10022440698808906	-0.0008365755537786517	-0.03983685077253793	0.03984563386533882	-0.03669049868912296	0.12854863214844872	0.13368224834021053
2611	0.10610623381544874	0.08334472538603152	0.13492544646645305	0.034916655048885595	0.04972582036687942	0.060760431293416836	-0.057471922747285485	0.128464448312123	0.140734275798073
2612	0.03790627979173287	0.05675357500794446	0.0682484748828244	-0.055951368984982416	-0.008937802903661756	0.05666074489484193	0.08590152945679226	-0.03701424997832582	0.0935367706545086
2613	-0.15581235659450096	-0.00897620223156024	0.15607069767907683	-0.10425741745307382	0.08441038220528896	0.13414440621221396	0.06691415735928956	-0.04414411752290092	0.08016362995136544
2614	-0.07495401716054896	-0.15512427324959327	0.1722836174443709	-0.0063652381921934925	-0.04484015813788395	0.04528969020730655	0.08377406799592797	-0.12753690279776742	0.1525901571001011
2615	0.049532625600694775	-0.033024465405137336	0.0595323131937078	-0.03921283392739991	-0.01917156963114942	0.043648544382829724	-0.01705565548709182	-0.04195098251835976	0.04528554204544858
2616	-0.06594114633864225	-0.016987231692030966	0.06809405863225494	-0.09779502450423551	0.03195670106996419	0.10288390331368204	-0.05894385679834783	0.2004606011939789	0.2089469571094913
2617	0.0002851313161274069	-0.0027344559028991597	0.0027492815338441795	-0.030349751267757984	0.18849044429093909	0.1909181892618155	0.04091196565957633	0.054946191704876884	0.06850454668851867
2618	-0.11581928115097839	-0.04641339378696765	0.12477302997504512	0.09040794323557644	0.03571960043039833	0.09720846699230744	-0.1961658520141581	-0.0001424641833810889	0.1961659037459979
2619	0.08046867356953734	0.05071095780749176	0.0951147132035521	0.18584822825064282	-0.0899729095483274	0.2064816902209359	0.033696498679485105	-0.13551664335838262	0.13964316900722215
2620	-0.08219601804054764	-0.0485578537991988	0.09546753661484306	-0.10463848273680984	-0.05829481711990865	0.11978104095600958	0.08888049214382598	0.06098181754150153	0.10778925713814758
2621	0.002406626875792846	0.02438609087348426	0.02450455633161149	0.023739735022875207	-0.11914060432872944	0.12148275029308152	-0.13080197626996268	0.021908756335302544	0.1326240950969602
2622	-0.09214292579110125	0.038414184445277035	0.0998296966836029	0.0634924978234077	-0.029695740663267037	0.07009375359755991	0.05480458440206684	-0.17640445522471285	0.18472161296018122
2623	-0.09626753044961532	0.19538844079138992	0.21781662060953497	0.026895011359402733	-0.11079411112977966	0.11401173929495316	0.10071801304640554	-0.03696419645011337	0.10728685833418039
2624	-0.14365597730785215	-0.005489407467987138	0.14376082015147146	-0.02127086697437803	-0.1115620400405836	0.11357173310229295	-0.03983247514874978	-0.11641981025210953	0.12304551310638254
2625	-0.030237059859957633	0.18456200537595735	0.18702249495012507	-0.019221394606641604	-0.12337420753441257	0.12486255281455899	-0.037276420750136256	0.034937210884047325	0.05108953168994196
2626	-0.05985074643003495	-0.07881013419197745	0.09896034104422759	-0.09156211143637592	0.07088452990532511	0.11579394125163135	0.05828089141636476	-0.07418179784362687	0.09433769890981454
2627	-0.03882380511129218	0.1206000189195639	0.12669511595447855	0.004714631490504175	-0.07274012390688153	0.07289275256210134	0.09530753728762383	-0.03154096448484216	0.10039103099612974
2628	-0.03221635577537386	0.06617174864611855	0.07359751285424364	0.051137487976998575	-0.14593757577220132	0.1546377014148383	0.07372562411292699	-0.0716312284162018	0.10279348488719837
2629	0.040988884765759494	-0.11921471281341095	0.12606441379518948	0.0513960326973729	0.1278230348902938	0.13776893853693833	-0.14293907231548722	-0.0017652074206920881	0.14294997149929817
2630	-0.051686976729977976	0.13647992452457766	0.1459394167513345	-0.05504377124676459	0.07358666624646999	0.091895670204507	0.1483928377089375	-0.101007782796371	0.17950767802172118
2631	-0.10648642570314888	0.16638111232201241	0.19753995392462348	-0.002073348861127076	0.037100977041047825	0.03715886533386474	-0.02051506571769962	-0.03820834848563562	0.04336756639934166
2632	0.018933836866522575	-0.003717425270656021	0.019295321431139763	0.143338708932398	0.09767687762713158	0.17345534843697485	-0.0008308713937270122	-0.01135500385391515	0.011385361645347142
2633	-0.1348322753000219	-0.122677106911747	0.18228937166718498	-0.025973799995306263	-0.01921486037802481	0.032308654344357327	-0.021088262919099113	0.008664557517017474	0.02279889010260707
2634	-0.05875383292458021	0.012458391512681485	0.06006017318000956	0.08166839772007599	-0.05951998733375554	0.10105620257250385	0.02109148018547027	0.12687388869138289	0.1286150619798766
2635	0.0020760951002366324	0.07701942043732081	0.07704739642172223	0.02609877057767817	-0.0423580174369346	0.04975286390605002	0.061343383219460354	0.011860636734990451	0.06247947957985066
2636	0.0011192343036489332	0.07719553815050967	0.07720365144067512	0.1143843230266247	0.04365375149338378	0.12243130062898676	0.014110117546559624	-0.07555882174567294	0.07686501779595259
2637	-0.07832918116620426	-0.05630721032437891	0.09646741707271884	-0.05446716192229309	-0.03221355956514724	0.06328021134388367	-0.17668567469307972	-0.08428505347114644	0.19575954096897244
2638	0.02758130754840233	0.0644993652934631	0.07014910298313977	-0.003554691435367194	0.0014129148655048908	0.0038252005983788074	0.10282750988886795	0.1588156903371633	0.18919809800105017
2639	0.030883849786097487	0.039777194445932536	0.05035908434036266	0.1010536431379634	0.08880850540288604	0.1345317413228168	0.18349029037424328	0.061017982771157976	0.19336980344170973
2640	-0.12197910013436762	0.04982362591201702	0.13176226534410637	-0.06440553577691616	0.0482361377362026	0.08046612965973657	0.19984551163285721	0.027688623387232384	0.20175452506667219
2641	-0.015741278038889743	-0.06871993536146173	0.07049976844203895	0.06398558957477593	0.06580796457598975	0.09178694828169415	-0.09380759708404016	-0.10762344688459952	0.14276789411490187
2642	0.06964530932834169	-0.11785594427770159	0.13689591927091582	0.03814969674238648	-0.1622209857229573	0.1666464748215934	0.005264121884784767	-0.015788789043606647	0.016643222004208896
2643	-0.08207339757930622	-0.03585218278077709	0.08956238942969934	0.11384372009950883	-0.020361038463991836	0.11565018155380244	0.08465093763387953	0.024118065305637683	0.08801967005381221
2644	-0.009607739531409485	-0.05663511182128965	0.057444273430111305	0.18797619502502771	-0.062485432348783	0.19808957355676649	-0.17690598756447276	0.023245318467298028	0.17842666075115426
2645	0.024702073265942412	-0.010703124441881708	0.0269211681851734	-0.09855247151755872	0.03163554706524664	0.10350554323482708	-0.023822641629333077	0.026100920970809446	0.0353380295110533
2646	0.049853606350301706	0.12225133900862797	0.13202564885480897	0.06376425519441214	-0.02106253433385881	0.06715288968512895	-0.04916612964366945	-0.01938471379833207	0.05284955471128737
2647	-0.013833016622037203	-0.00949293753652619	0.016777014392851473	0.07102153929758954	0.030480431799132346	0.07728593511668609	0.028354402423120612	-0.072560052164402	0.07790335876503021
2648	-0.11452084399588522	-0.024308161062107182	0.11707224437820957	0.007177410485186784	-0.01999446680023448	0.021243679622385287	-0.10633634929037025	0.1535698474022125	0.18679164117150013
2649	-0.1357128934186302	-0.052313058031118236	0.14544636633695468	0.1311262366612867	0.04737508958279245	0.13942198196098554	-0.1681899925949434	-0.008451597857342065	0.16840220638527675
2650	-0.059041175313969976	0.049283931695463	0.07690751787580978	-0.0867693797997505	-0.02364007300786401	0.08993207616112558	0.04022014440119671	0.009756954364376468	0.04138669078486029
2651	0.012086389408966223	0.06104581903911397	0.062230802912234866	0.002435211512516864	-0.18503252885624347	0.18504855306120951	-0.023395119290720617	-0.020959252138090332	0.03141053735317325
2652	-0.06508187391446661	0.00909676249340202	0.0657145448137617	-0.049809926036904054	-0.094444372691344	0.1067743801895536	-0.021953596124356756	-0.0807610482013328	0.08369173967226021
2653	-0.046507604220976564	-0.023803628749327198	0.052245286792310684	0.024021670618960066	-0.13188870468638136	0.13405846143819988	-0.045664508874980796	0.08413021509817928	0.09572429400762959
2654	-0.07543079762057164	-0.07225872957397365	0.10445635083287322	0.0025976539786485694	-0.04164313237008112	0.04172407314470732	0.08265210797931485	-0.05563994970527211	0.09963520942231983
2655	-0.16760629974201116	-0.05660696450512019	0.17690737730149309	-0.10334989611754988	-0.06301441838343888	0.12104552016374433	0.023847990498868543	0.12203104426961665	0.12433946443654671
2656	-0.08720195290331108	-0.01382223848654436	0.08829062728812266	0.05938539498333127	0.10013562868859188	0.1164206565442139	-0.049766207373268416	-0.02559017279472457	0.055960095961166974
2657	-0.01274728616945319	-0.0822354492980066	0.08321756080257907	-0.0879923432810836	0.05184234340238775	0.10212874740026509	0.06272042174154172	-0.05336816547299932	0.0823529743809554
2658	0.045261660961467345	-0.1083205201793544	0.11739656317336014	0.08451182177768847	-0.0034822928542799212	0.08458353494449583	0.016901541378796486	-0.09884240011921551	0.10027702709148424
2659	0.06864902111922815	0.19507728632858	0.20680385814087468	-0.034341890594717706	0.12249982663242301	0.12722253328162136	-0.11341414368559208	0.044313101406553944	0.1217637833848951
2660	-0.0918234956500725	-0.04732816779442565	0.10330300005409424	0.17006032463037574	-0.03860609946575318	0.17438734165457195	-0.00950139783307439	-0.004620744798218416	0.010565407861157717
2661	-0.03723263215371936	0.03476553454316365	0.050940271781431255	0.12776498662706476	0.0641239237493356	0.14295373169254674	0.08008070266782873	-0.03181975100814024	0.08617085060502323
2662	-0.04886489031920653	0.06362609032484871	0.08022503895875582	-0.0048927123144713895	0.03834310234318262	0.03865400536932695	-0.23249730315007627	-0.1375982328087722	0.2701634128525836
2663	-0.033272135044102855	0.03659655865342528	0.049460520373997424	0.07866592525082007	-0.0476998487661286	0.09199784436539343	-0.04720179989737892	0.04812875552860456	0.0674120688177153
2664	0.1552938269733452	0.026412524713417866	0.15752394788654897	-0.09462813123173165	0.005210314967082799	0.09477146512778008	-0.10980187790435704	0.1948343976005061	0.22364457265866172
2665	-0.10743532791762177	-0.034645319881761436	0.11288333745277243	-0.026935960201819365	-0.02361544508824398	0.035822272383391085	-0.01678215045815438	0.015109430291290181	0.022581750546126593
2666	-0.050134019256142505	-0.026235215251444635	0.05658362312599734	-0.04011064238762133	0.14070489361353852	0.14631039170046958	-0.003487631599636917	-0.04086522815368598	0.04101378361267825
2667	0.008115087319253297	0.07325630633355514	0.07370441682718055	-0.10097064045038082	-0.029867951180027618	0.10529560646414735	-0.139383395295832	0.03201898107497151	0.14301379665358707
2668	-0.08131571272889135	0.04863578456201747	0.09475064472904952	0.16398264025706627	0.17178964076209716	0.23749102504905065	-0.08412071381562748	-0.03299969108581099	0.09036190626923302
2669	-0.04555717743217471	0.0463369827973168	0.0649813233963843	0.08770622973252865	-0.09968396397993115	0.1327752816176539	0.23773215369723222	0.1952806352643927	0.30765419452818976
2670	0.028203820797628003	-0.04608097575219847	0.05402695469725661	0.03424958955094759	0.04577676762239456	0.05717120637491472	-0.11209795144964665	0.01983344773248001	0.11383899317968493
2671	-0.10682788903955731	0.10148264998293213	0.14734627964155148	0.029649512692889016	0.09285887918824282	0.0974775104679149	-0.0313367549872843	-0.2087388572585116	0.2110779541845201
2672	-0.04660188287608934	0.04415440309511038	0.06419771647249022	-0.16097260593149817	-0.03299677359003818	0.16431970949259142	0.17577957794456567	-0.043928689205393195	0.18118551199716182
2673	-0.14321538261452424	0.08672394129475675	0.16742666397895226	-0.10200355674113594	0.0394674558186062	0.10937278297929413	0.005418958382637107	-0.05909520778811976	0.05934314360963534
2674	-0.11094328216026086	0.05220694722186333	0.1226131199942228	-0.020934586852675418	0.07160945578840988	0.07460677640137282	-0.1427354801812685	-0.03412079179608744	0.14675709773421264
2675	-0.024665349946787277	-0.05779117417956446	0.06283469822518635	-0.009515218040481901	0.007823782883378904	0.012318723674316466	-0.09824875903817966	0.1376683737889446	0.1691313093257273
2676	-0.13170522137138546	0.02081239024815246	0.1333394949905205	-0.06056714762701032	0.052410643268634996	0.08009528637506814	0.08588309853255946	-0.08985133815499717	0.12429468846976917
2677	-0.0975023005058242	-0.04555184215320038	0.10761816262823916	0.03532651575814658	0.015874438090937845	0.03872932351995833	-0.02191630367783283	0.09119005112180452	0.09378672502276805
2678	-0.07123432720065491	-0.027830636821922525	0.0764779296113834	-0.11243628388715574	-0.08962884840533143	0.1437889022171703	0.06332904459285058	0.016464339608932115	0.06543425989343432
2679	6.291641043919669e-05	0.05975942688606266	0.05975946000613937	-0.07706574839027744	0.036100985503782164	0.08510235442863988	-0.02731246080667205	0.19507033464535148	0.19697310977381002
2680	-0.047182703418263194	0.04785112575356514	0.06720072721138731	0.11496478344397412	0.12193704771245842	0.16758742505674531	-0.049453152739551	-0.06851882529609586	0.08450114635813094
2681	-0.05213322971764725	0.02323852498057206	0.057078040296296526	0.1771177753107904	0.10782201686219207	0.20735547654034717	0.14618730232661012	0.08470994458965249	0.16895710128288097
2682	0.030132669553036066	0.042345921489353365	0.051972635503454566	0.03212295565698757	-0.0617834841429979	0.06963535878408944	-0.19281247739268903	0.07117123956694088	0.20552857898550536
2683	0.0017298719234660918	-0.18781143127935201	0.1878193977630382	0.03551451210152526	-0.03624312229080414	0.0507429254497173	-0.13513538844679304	0.089856778794871	0.16228312883986437
2684	-0.1906452747450106	-0.05855113845917016	0.19943384015122784	0.047698103366184075	0.06654440353055742	0.08187347986966746	0.1747919482182232	0.07852236751634403	0.19161938148917457
2685	-0.1628623239217628	-0.11144997859805689	0.19734546937465916	-0.1005334045652419	0.04515092956249418	0.1102069502065814	-0.18735355843013182	-0.03205259545451769	0.190075576368464
2686	-0.055627366678322576	0.1214347988149767	0.13356951106745288	0.1325869980259261	0.04311241648033315	0.13942020119157997	-0.07042268793122365	-0.09489423443076864	0.11817051537359134
2687	-0.02772449402932106	-0.06768120723179431	0.07313954731562772	-0.10603922208622331	-0.011584137086903305	0.10667009352531552	-0.047862427545558646	0.04453236372351474	0.06537540355024406
2688	0.059494071674138956	-0.0077564642815200644	0.05999756080473672	0.031518958163780406	-0.0343595535134801	0.046626426427250914	0.2481879396604864	0.04733126200426342	0.2526608433371374
2689	-0.06135187167876472	-0.039031156993134065	0.07271508354330819	0.18381651282639302	0.003083823307703904	0.18384237910190523	0.029194894221552786	0.08643391414487196	0.09123137269059779
2690	-0.12127767061394931	0.03170195120003029	0.12535265094697715	0.054224108056976895	-0.05506844428791867	0.07728381105293856	0.04222615603326506	-0.09707148080355724	0.10585802113558059
2691	0.0686395674660253	0.014996664426576121	0.07025873729185839	0.05299655614814037	0.09572211421415373	0.10941370167026836	-0.05521796314595227	-0.1621040568730786	0.17125054367416778
2692	-0.039321224110598796	-0.028662955621984693	0.04865926109738823	-0.03246091043064344	-0.13014584764423626	0.13413296524353369	0.0056049837309438836	-0.0830219995895376	0.08321098640485718
2693	-0.0039655488707173	-0.07148282460543012	0.07159273560506495	0.06012121911670531	0.06471626935460421	0.08833321293407467	0.03686853578299127	-0.10273492014707054	0.10915013856338739
2694	0.10810807144802342	0.06342973676000598	0.12534227785410074	0.1795089963467271	0.024849416030754967	0.1812207859117679	0.008785390205098062	0.040055027207788016	0.04100717358795252
2695	-0.025800728403037196	0.0005678508266847215	0.02580697658945458	-0.01897957234842832	0.06047899917592937	0.06338717147697387	0.052470140546510384	-0.058826663757169835	0.07882697519104531
2696	-0.1232206383665806	0.01977479269074532	0.12479730824592969	0.030583254140246045	0.14824273879958214	0.15136460960412115	0.05734967877836698	0.01053137806260354	0.05830862354643061
2697	-0.07162695978237774	-0.14834214655586045	0.16472951712570136	0.015918208775778455	0.14127962531795485	0.14217356259379232	0.02519163926615926	0.11881728379415471	0.12145849339233956
2698	0.03268898567195765	0.01719526998247798	0.036935715696758346	-0.18125465395365264	-0.04291842867516586	0.18626658610658992	0.029811136504744075	-0.02624466311468276	0.03971758051175417
2699	-0.1779876280107948	0.011503515947968881	0.17835898240367443	-0.014930013460552014	0.06813014961326203	0.0697468464395182	0.017177395906693392	0.0011628343312116867	0.017216710307638085
2700	-0.01846347224014474	-0.11807869642810292	0.11951350700788041	0.03316202663269725	-0.09789560918766532	0.10335990667861414	-0.1415101321922033	-0.024559213078062705	0.14362545895511888
2701	-0.07308744420891167	0.015005549815183695	0.07461193621832056	0.0775958238996079	-0.1296976422354752	0.15113765344248362	-0.06760174532223794	0.032543319191675135	0.07502708573991108
2702	0.09857833248512571	-0.056840283526172826	0.11379149997642049	0.12348848140773519	-0.080573876704229	0.14745017683114814	0.07256615985827974	-0.01775509241683247	0.0747066989185553
2703	-0.09419118801172345	0.11645882383157967	0.14978196669591015	0.038035602943424826	0.13590446499199	0.14112664771767555	-0.07164400493019007	-0.016340492973102003	0.0734838428026263
2704	-0.008447412659615563	-0.028013064583389938	0.029259025410888328	-0.005743797768181287	-0.08529951248718194	0.08549267830260479	0.10343722327831385	0.07141891828530014	0.1256977368474474
2705	-0.08850600941088368	-0.01832764192435443	0.09038371623443454	-0.10833119302694903	0.004672237290277988	0.10843190113586848	0.0499407968469179	0.019866630877440745	0.053747243763058276
2706	-0.08874741159706372	-0.018021334653380638	0.09055866368199002	-0.08377016174950008	-0.13161471642593275	0.15601241482464176	-0.149758962616734	-0.01657824608048141	0.1506737705347063
2707	0.034793819802783725	0.05712386487540293	0.06688606607337493	-0.04847993426451115	0.005854450072277563	0.048832147320593156	0.09273711559405402	-0.1592082614119571	0.1842483191525041
2708	-0.03540514748325603	0.020367001110946744	0.0408453082074847	-0.10626191506222621	0.16395548975949598	0.19537911151135876	-0.06976912114750836	-0.06531204929727408	0.09556879223420821
2709	0.00526172844664675	0.11451300902721459	0.11463383018425748	0.07963237810283907	-0.05269937506841507	0.09549104552215885	-0.04091094718816384	-0.13866157403062096	0.1445708743574656
2710	0.05783900582333896	0.1276248974109899	0.14011946700511652	0.00038547564861660886	0.0816465364177742	0.08164744638073261	0.07550371865703358	0.04503359541011475	0.0879138000919218
2711	0.0050277669978064645	-0.04168057021457315	0.04198271518608812	-0.12148355900827572	-0.06800648274623881	0.13922333426847558	0.01626522544822947	-0.003991385708025241	0.016747797429869985
2712	-0.15205064270431423	-0.01485492036664421	0.15277456138341347	-0.034145497467027365	0.09260098288624471	0.09869578019737905	-0.04094161050311228	0.023836090789597482	0.04737483187008148
2713	-0.03173076873461347	-0.2214564465935354	0.22371812493029014	0.031531757558299976	0.07738089610065493	0.08355869084694757	-0.012057884196778406	-0.023636874183717894	0.02653477703844198
2714	0.032205906228588876	0.1224877187572434	0.12665094410369873	-0.0626390817647039	-0.0009616309466288684	0.06264646277646309	-0.07257215325367368	0.08203460191508918	0.10952804818511948
2715	-0.037388448069949655	-0.032863080607217834	0.04977828960576909	0.04073503842510132	0.1475815963922718	0.15310019905011846	0.19355518315326145	0.06349619598070493	0.20370413797837458
2716	0.005402180149168101	0.06391415464228455	0.06414205105858348	0.023758645862626295	-0.026676154036250843	0.035722408196977314	-0.23591819557124424	0.13618053186598048	0.27240141750896446
2717	-0.04104663391292494	-0.1121987905752568	0.11947131355322085	0.011001221271309671	0.0469261800286632	0.0481984775853224	0.04118007632773605	0.026252499408478434	0.048836384095777674
2718	-0.06917065745383907	0.1585877425585509	0.1730163343225534	0.03533538695531695	0.035580081937777494	0.050145107458065566	0.03906060928941055	0.037273692412959115	0.05399128952114286
2719	0.0033945382828713183	-0.12366287730218956	0.12370945846138955	0.05550107457632906	0.14036052584715888	0.150935239408225	-0.09491880865230012	-0.03660616224589931	0.10173294132357064
2720	-0.023256712275023808	-0.05128402680229442	0.05631097646908368	-0.02363865712647357	0.11695817683133249	0.11932309599759898	-0.07752669680293502	0.02433353923330338	0.08125582962958984
2721	-0.2078014195341019	0.1650294548954072	0.2653604170622722	-0.004336844319394938	-0.1322046836267574	0.13227579745177	0.06583558360666296	0.07965201650558236	0.10333812366322252
2722	-0.12546274990762005	0.10965313876489698	0.16662746608940485	-0.052735984069068695	-0.01814549453349122	0.05577044905322197	-0.13817456280143633	-0.06310477543218904	0.15190267439289898
2723	0.005800105526540337	-0.10998400613373016	0.11013683684101062	-0.009877613337805355	-0.05443817895541021	0.05532705100791527	-0.0559219427584509	-0.11806350398724202	0.13063787603763685
2724	-0.05163371872993464	-0.0014924426688891817	0.0516552833212821	-0.013874849189934504	0.1649775939331265	0.16556001310705132	0.01078161815345558	0.021736009749582074	0.024263087393010183
2725	-0.04470831319268311	0.16528260628776212	0.1712225838194554	-0.059072813748609405	0.051226505220176556	0.07819048638581724	0.004522423163996089	-0.15731438664640449	0.15737937780156805
2726	-0.03520475443219206	0.043261824402890156	0.055775982154485176	-0.011436710244365805	0.014850052544029898	0.018743596287106448	0.07243000602759044	0.06887686656279499	0.0999506304165504
2727	-0.047569058922982244	-0.021366611059925805	0.05214736268503231	0.009319810876024574	0.10198004598165243	0.10240502259745275	-0.04037448774020249	0.20274661650251394	0.20672757378613338
2728	-0.09038936115384635	0.052052239283871794	0.10430566726820702	0.015280553385275165	0.02801683400386418	0.03191298010779195	0.17198103833923203	-0.14724292331309718	0.2264021996669357
2729	-0.017915877730006757	0.04452540501131137	0.04799469102158971	-0.04011400970921395	-0.08989726867062228	0.09844111280044003	-0.0858536006881262	-0.073993537137587	0.11333968541180839
2730	-0.06385346166155012	0.035267096929684195	0.07294540898514992	-0.04485377510804032	-0.1146245902872081	0.12308800851404242	0.023907793079897235	-0.11379253442976878	0.11627692575013023
2731	-0.04412239175606137	0.07756135297332549	0.08923311565404482	-0.01702724960814952	0.15523244159676955	0.15616349814637442	0.06418810188166642	-0.10372730407895692	0.1219814167595195
2732	-0.02948122779430537	0.01693599345067715	0.03399956862110316	-0.01999637597374134	0.0671904822716087	0.07010289551776433	-0.0885700914524178	0.1002656594573123	0.13378289713673933
2733	0.009779117941323941	0.06328256886245531	0.06403369948348855	-0.19119861563852072	-0.017132894498484232	0.19196470169274085	-0.0031090420958288572	0.07832705143067552	0.07838873087745026
2734	-0.04556756283123088	0.12889200821443886	0.13670973836537448	-0.03528016463609447	-0.14936948566742422	0.15347942293773711	-0.08535361498028178	-0.07758585831552914	0.11534645638579255
2735	-0.23189245695531482	-0.11515883244844348	0.2589124722443112	-0.0688543058360801	0.10820717416856508	0.1282564149417667	0.08789197130644731	-0.020482053431481698	0.09024695636365489
2736	-0.10977913917307344	-0.0542509837157213	0.12245255665646383	-0.04092969143902218	0.030305763374994646	0.0509281742754905	-0.10551584730717778	0.15000609997223463	0.18339962939393226
2737	0.09990764346003667	-0.03140362813650187	0.10472690715319295	-0.10687807610205097	-0.010641434175820304	0.10740653272773548	-0.03785806889353341	-0.006522917059663263	0.03841590591558096
2738	-0.11313916587346781	0.031194640608179166	0.11736088129022176	-0.09015856608851007	0.01852785042481811	0.09204264381524832	-0.0943141871410778	0.03904950233127212	0.10207854587719337
2739	-0.1314787531572313	-0.05739686695782693	0.14346101515169424	0.07828945667539822	-0.042945797840931305	0.08929490791037971	0.0697955207091368	-0.04937086859988456	0.08549208956018452
2740	0.03788702738592231	0.10400179177239943	0.11068784728239661	0.07417546864129299	0.06946078884504794	0.10162087056865718	-0.005004428058753162	-0.024403290647735967	0.02491113997056565
2741	-0.18487091538663336	-0.07340292011960887	0.1989101406112253	-0.0943068776437412	-0.047524800250665834	0.10560489481921405	0.1706874039959422	-0.023489703692152374	0.17229612898268812
2742	-0.08180141672842592	-0.07499484251522305	0.11097611537020344	-0.04050111229669497	0.060505845717972906	0.07281000936215183	-0.02410103575165473	-0.080866598478703	0.08438167261804136
2743	-0.14303821315267928	0.11871896264590855	0.18588739202439725	-0.0630837841014158	0.08540031429828383	0.10617333704277973	0.09266752933057282	0.01243258281573499	0.0934978080368876
2744	-0.07708623606073682	0.07569751860625637	0.10803889166941769	0.025771469538390997	0.18060310103840127	0.18243258685567992	-0.10228244134450729	0.014200282671735263	0.10326347774188974
2745	0.04978839054803141	0.12248639311748931	0.1322187593811689	0.2648260727303799	-0.01967869669693452	0.26555620855383216	0.1653094034144114	0.09089328964839516	0.18864991110609
2746	-0.05903959131010988	0.09442978022144691	0.11136721570882324	-0.06483252895808794	0.0155457532577487	0.06667028765088776	0.034057309282224724	-0.1526620631341601	0.15641485171147718
2747	-0.03785025747408122	0.035671013429248694	0.05201022197533752	0.11937155098144224	-0.09533518057140196	0.15276898847049056	-0.03678376592151113	0.05003946473875338	0.06210469762191476
2748	-0.04507592195262583	-0.004019455898132985	0.045254776163364804	0.01851273855307237	-0.167801505415503	0.16881962773458392	0.045539987738951127	-0.16338003678314664	0.16960815694572645
2749	-0.12165565580576454	0.025472317334955114	0.12429375503195368	0.05514025827187784	-0.008280731240988116	0.055758574158373785	0.13058117850047196	-0.04810112421940494	0.13915876662913748
2750	-0.10847862495930335	0.044471535837013465	0.1172404775355507	0.05275281403748259	-0.06664414299121235	0.08499588921769322	-0.008073249989457063	0.0013898731567430285	0.008192015184562544
2751	-0.047168916351934216	-0.16094676738105348	0.1677163337311745	0.0731485558082152	-0.12896910832647926	0.14826915430848964	0.04684292015656615	0.01575962561105899	0.049422919462483984
2752	-0.02883617825771002	0.03044399703295539	0.04193282880814297	0.013672744329878998	0.001795252386619296	0.01379010038549033	-0.003750988124943763	0.15295691314376259	0.1530028992875037
2753	0.06435442310258806	0.03714257463511153	0.07430385335493543	0.037127369029847056	0.06282445946079546	0.07297502475244237	-0.01216643642104416	0.05108636222698931	0.052515127161366276
2754	-0.18179862809822162	-0.017806751599693246	0.1826686113729687	0.08184948836358143	0.051219817194477296	0.09655469133509631	0.17237640441809732	0.00694588087917028	0.17251628926364915
2755	0.012855120113273657	0.012084186142718865	0.017643176240648154	-0.028474277377256496	-0.00358477633290661	0.028699043425067475	-0.043655287431498026	0.013948292520640379	0.04582945542953857
2756	-0.11701940472846975	0.04486697147099016	0.12532591995267403	0.08170993903766602	0.02097805607194895	0.08435990145855393	0.1652944656413808	-0.07568050410918244	0.18179603701370828
2757	0.03887265367538333	-0.04918417635276957	0.0626910392900503	-0.064995831807243	0.11801468192532308	0.1347290737081295	0.016008100842005206	0.11045235612493173	0.11160637197811131
2758	-0.08272146522414905	0.009092775325371102	0.0832197054305516	-0.01682438779323875	0.053557015272314316	0.056137455495383744	-0.1330387364095153	0.01710428685942669	0.13413374673962572
2759	0.05792940807695416	-0.06834158203684611	0.08959011192896932	-0.013531649567775533	0.035358796433541784	0.037859609417606604	-0.016088781477739702	-0.19751655738462656	0.19817073277987576
2760	-0.05423632209305246	-0.013744002812162603	0.05595065904421559	-0.10043770502030913	0.003988249059519783	0.10051685789113879	-0.03610267263457928	0.017260123433258626	0.04001643202849203
2761	0.07612331079805304	0.011014263840517284	0.07691600909307182	0.07080682115845631	-0.027027652239843585	0.07578984040201918	-0.16852787620349527	0.1626515774941001	0.2342160983343798
2762	-0.07710208683927806	0.10137950847094379	0.12736772170680347	-0.03559863150224193	0.08646451791002666	0.09350601810710223	-0.08388444964890923	0.08746435386241962	0.121188341392524
2763	-0.0023503966581346117	-0.08533530504647105	0.08536766748497253	-0.01955186480304339	0.05969351743051357	0.06281394304215836	-0.08773118797610865	-0.11409553720274392	0.14392551182219931
2764	-0.1821358209192428	0.05729552851610173	0.19093515875779898	0.0247695916878412	-0.07943759591436263	0.08320976094807588	0.010339344368634895	-0.02096282889993122	0.023373964949511963
2765	-0.1539557070965459	0.11499683818832958	0.19216303635431634	-0.016734014340206937	0.13510597492934612	0.13613835498325721	0.09379342105485938	0.08304157996464276	0.12527214309733148
2766	-0.07332836501285904	-0.0550574961220651	0.09169720276371741	-0.04441381164550156	0.018633406282432634	0.04816420345617988	0.14162894462319206	-0.05345322659363587	0.15138033355872152
2767	-0.054846114620122864	-0.05919742710444023	0.08069963856616193	0.05995219220055042	-0.12004796375964852	0.13418561380598748	0.0487462341861733	0.15445593229667073	0.1619655221612519
2768	-0.10977807137988371	-0.00496677120791156	0.10989037160788284	-0.06515974315805959	0.18938148467170432	0.20027765443224882	0.044862775290000156	-0.0016187013800797786	0.044891968110998666
2769	-0.09086146927712249	-0.017023299275926527	0.09244241081578972	-0.1254231003113312	-0.017562412469140025	0.12664672290842133	-0.0886139792572397	0.233852286124825	0.2500786457209202
2770	-0.055074685836871175	0.0641960897661974	0.08458344377772599	0.0004418669453152211	-0.05134296992917683	0.05134487128765363	-0.05854206893646302	-0.04010143635184886	0.0709598409865959
2771	-0.07069452589200677	0.028012017501174925	0.07604202203769798	0.0662272560561062	-0.027335525727269477	0.07164691487780384	-0.004041182224644122	0.1886793548415914	0.18872262741179693
2772	-0.016693590101288125	-0.14192500728860688	0.14290340669256607	0.008575509443971039	-0.03896669920938133	0.03989916051119417	0.06693024929068225	-0.18860543832895146	0.20012913240547658
2773	-0.08663233005705774	0.14217313403342902	0.16648831986659715	0.09601122331270184	-0.04992890144934	0.10821760578547009	-0.08558264925938268	0.10972505780551096	0.1391545118372999
2774	-0.05392842134861371	0.1443960069944275	0.15413786512433722	-0.04020756172224165	0.19394905002831062	0.1980729209824806	-0.043369566996424955	0.1552130413129228	0.161158330641219
2775	-0.05057742935379397	0.022661384707337754	0.055422150056561155	-0.056760585937981244	-0.0781760277938622	0.09660877515862452	-0.06639046950592836	0.08265635575163562	0.10601777014896394
2776	-0.12591337976031472	0.04098778578543514	0.13241668243185206	-0.1963017047522184	0.01803682899291786	0.19712860393343956	-0.007034388108573093	0.1481276274956873	0.1482945603977541
2777	-0.07655361792877448	0.049605990646004954	0.09122067049718673	0.038545427654992	-0.07981502242892664	0.0886351386214084	0.008217114169434502	0.26373267039856557	0.2638606495876791
2778	-0.04181979481323782	-0.0030428505974278365	0.04193034912780454	0.10928058295420696	-0.10769668985028613	0.15343018873585482	-0.027442827924386702	-0.020716130481813567	0.034384107762555426
2779	0.0381660510078926	-0.011151684038836589	0.03976188509664881	0.014180271665463812	0.08051414442971343	0.0817533336186061	0.08463387806758121	-0.02007697251738784	0.08698263126752462
2780	-0.020423353259246428	0.0015547918059929898	0.02048244946074455	-0.031765704353954	-0.010853534446639132	0.03356872328652363	-0.1737591926541449	0.02614654962540365	0.17571539229428348
2781	-0.13235556395547127	0.02065839456184339	0.13395807021543588	0.05396177189092425	-0.08299976082626691	0.09899915718240057	0.05211504093407996	-0.06624797882661311	0.08428981071382358
2782	0.0035949075899172137	0.0897119402638963	0.08978393835476892	-0.01750189626659295	-0.10239928143547627	0.10388421059732059	-0.0493979178318762	0.09547143151511583	0.10749394644197525
2783	0.1124158801472372	-0.06772051674374271	0.13123794610293754	-0.035035435595316945	0.05345604010787547	0.06391423919103154	0.048813669293409766	0.05444317795727798	0.07312204822058949
2784	0.037747918007933375	0.05484413615501235	0.06657916028700868	-0.08759338341310999	-0.028996018623345252	0.09226792462043067	-0.07521600950611579	-0.10794904137235117	0.13156915907321778
2785	0.012737114508695371	0.05813357057431782	0.05951257105626348	0.12419229851028274	-0.14813514055225116	0.19330738960449076	0.035864591519098744	-0.06079007043663393	0.07058117021219416
2786	-0.032794636941760005	-0.09720886908756661	0.1025916782269669	0.03809443952132373	-0.06509058955818509	0.07541863941676423	-0.0580194807716793	-0.039497853913462846	0.07018789505879569
2787	-0.07617258247171901	-0.04812146615480847	0.09009959947357819	-0.04647712056122387	0.10543808263379185	0.1152272190289814	0.0810026029267054	-0.004467352315652477	0.08112569825655536
2788	-0.0027137709439195583	-0.08156191959149084	0.08160705410799289	-0.03620501969423215	0.057559332296286264	0.06799911900498447	0.12277013104215331	0.047527636412106486	0.13164870412969845
2789	-0.06495410348289282	0.025420849778047976	0.06975138108098242	0.07713901987927627	0.009528293048318258	0.07772526459491796	0.09657939030790968	-0.10339490443019696	0.14148528154679949
2790	-0.03669188994374398	0.01451097487573018	0.039457105563990534	0.029133341836643466	0.03671447593185749	0.04686901267918563	0.1256493019638541	0.028984549929980355	0.12894902565993785
2791	0.013251591801675082	0.0007344117820031585	0.013271926986830787	0.13488422387198945	0.13988475023114033	0.19432317719916345	-0.2494306581680537	0.0013883667450994347	0.24943452206213831
2792	-0.04402014344949417	-0.021362800863641195	0.04892997332978666	0.00886414646203499	0.08291605820752199	0.08338852319818107	-0.0047312262536207345	-0.007791556163713651	0.009115527923014349
2793	-0.10268124270049732	-0.07662537320083775	0.1281205893706632	-0.12483871113276669	-0.02098412150578384	0.1265900357558203	8.271386859325135e-05	0.2021347125789562	0.20213472950228345
2794	-0.08288902953740611	0.0806313425538698	0.11563738417870095	-0.18564045910019228	0.03462874272952023	0.1888426060981935	0.05036088160974086	-0.07948316054820745	0.09409458649275448
2795	-0.022444131648533372	-0.04699275896226801	0.05207742735910173	-0.03540481960420409	0.03819132435638101	0.05207762002338946	0.23712505783967408	-0.005180398839820782	0.2371816383862975
2796	0.022293366883461264	0.0209725406345469	0.030607869374857315	0.048794351315793946	-0.061066935910641815	0.07816686882460853	0.10907896915682001	-0.007583833700433034	0.1093422884610996
2797	-0.05004295546364754	0.0035189467128690735	0.05016652646441273	-0.011122924712466531	0.09317849134830986	0.09384002719578811	-0.09811784092392163	-0.06816281976003966	0.11947083621207161
2798	0.018185451098457758	-0.03384000944985728	0.03841688263278045	0.0867355865873286	0.015037712286044384	0.08802951079862836	-0.01884159162553049	-0.07899783559568531	0.08121369098733407
2799	0.04336436602334902	-0.0021114298514916183	0.04341573881237951	0.036734111804956955	0.005403647995505419	0.03712942743644733	0.06405035886850871	0.01309614392269081	0.06537551114009423
2800	-0.0019046746642200844	-0.09653275861737343	0.09655154722663228	-0.02095456007098781	-0.06160858203487521	0.06507465688051367	-0.09604134549977258	0.040835181510447065	0.10436212001678505
2801	-0.19416719796926626	-0.011543767241605548	0.1945100494302662	-0.01821287339060136	-0.0762876875243082	0.07843162643314598	-0.019539689173780114	-0.022366336093911133	0.029699367725150846
2802	-0.005443904146084738	-0.04650614946519743	0.04682369090995543	-0.07774472256967754	0.047197130314255216	0.09094949696032913	0.03870045058154421	0.08885322163181116	0.09691552955830299
2803	0.013842704393857187	0.052135921543856246	0.05394232827903193	-0.030464832359311286	-0.16118177308311252	0.16403557536369026	-0.046869822724016505	-0.15456785825993077	0.16151781043972452
2804	-0.07207108025702906	0.05331083832394801	0.0896453350276368	-0.05807171697689639	-0.13764883069688125	0.14939720514408372	-0.061494329442282746	-0.05223178210116732	0.08068278388243569
2805	-0.11500966112204573	0.10448568358858923	0.1553849420837894	-0.04943969056621279	0.04947959917422467	0.06994650625817422	-0.00024716429738966755	-0.07278421299670494	0.07278463266198172
2806	-0.04301413577322929	0.11256313729400912	0.12050176660027749	-0.021711738602415567	-0.05110643809152913	0.05552717899860322	0.000215482927217604	0.09399984188796823	0.09400008887152686
2807	-0.05629266764915544	-0.02124454555411022	0.06016805752938129	0.10727814105800777	0.07081616496593338	0.12854387877041873	-0.05859135618857689	-0.015756344062397013	0.060672970903272255
2808	-0.05780502857351931	0.1261781969600853	0.1387888998316633	-0.03111486478000849	-0.12671784773277006	0.1304819824508492	0.05996945424608238	-0.09840445425020423	0.11523789332877232
2809	-0.0405616614797186	-0.011473534578200868	0.042153177551786755	0.01906967385981839	0.012641265193129095	0.02287911813866212	-0.0380514445133323	-0.0831373519794204	0.09143156852915324
2810	-0.03691923386473218	-0.02310399702771057	0.04355254880963049	0.12325737869124477	-0.060001779763009355	0.13708608600644195	0.07967975886047304	-0.013439502203831569	0.08080522378874973
2811	0.007282601608911636	-0.0617779662493446	0.06220573446314482	-0.06047340960757276	0.013945303668368552	0.06206049277896757	-0.0788759368866652	-0.05834487551789819	0.09810982580225197
2812	0.034768778406845564	0.048588499298176456	0.05974705194361664	0.14648266536338192	0.06483333808184832	0.16018905386697238	-0.01631531543773114	-0.22809351369346478	0.2286762788460217
2813	-0.018120374453041124	0.0192486520046426	0.02643593339215124	-0.005973821604852303	-0.06322029790645216	0.06350191030155833	-0.05045266919751517	-0.17296745013986267	0.18017549954707987
2814	-0.045646732470610414	-0.04692966698536244	0.06546768537683684	0.04287004500725076	-0.050365580598543847	0.06614024847210752	0.07460936382010497	-0.0032148870374888072	0.07467859578423126
2815	-0.12274768375825545	-0.08847458826642653	0.15131010090846675	0.061711098131772175	-0.22262663109872385	0.23102137673167064	-0.059041037500353236	0.029762314076055733	0.0661183745132917
2816	-0.05941132319860858	0.07525130486018342	0.09587733938407861	0.01802840122056491	0.016432733423002027	0.02439381024606681	0.009653132772970686	0.05290164816328958	0.05377515551558248
2817	-0.03994881157864996	0.06908395043555268	0.0798028806142258	-0.020649960397557423	-0.08453450522496742	0.08702013237205934	-0.006514892172123686	-0.015833894137837225	0.017121799659575346
2818	0.167994589371105	0.08259841600893615	0.18720224460500323	-0.12831342490491765	0.05385750900096002	0.13915806224081462	0.17055927449869918	-0.04377500569341341	0.17608724326589076
2819	0.06799133315961414	0.03164044479364089	0.07499292721024485	0.04622271958204674	-0.061923756449021865	0.07727283751952108	0.07248612778245288	0.0976428977236321	0.1216074594618347
2820	0.01083502402282693	-0.042130793277804585	0.04350174120414424	0.017351719701548453	-0.09050367527077066	0.09215203423754793	0.05249823847524584	-0.05139745168547514	0.07346947041298538
2821	-0.17838927538909014	-0.1110050994635321	0.21010679589378656	-0.03593424257827714	-0.06302616609783845	0.0725504472947396	0.10090034549914388	0.09701053924878988	0.139971155768564
2822	-0.04647717933381814	-0.03819438766948223	0.06015762169729275	0.05467034741056438	-0.04518941426002643	0.07092904938849867	-0.03289598510412959	0.013148502587696542	0.03542638785241558
2823	-0.05671281900572598	0.036090734139774754	0.06722265191380163	0.05087434544264441	-0.025892816233022416	0.05708447211540616	0.06011982847958696	-0.17738627878065782	0.1872973189238549
2824	-0.08147728497907482	-0.08045422128759831	0.11450515137126019	0.035362127616384714	-0.012653387071602643	0.03755779910938977	0.0972230751862723	0.0491620907654098	0.10894603029528861
2825	-0.19419748857038216	-0.07262112720105017	0.20733184194183688	0.0768131506626316	0.07134546490477392	0.10483527782764	0.06463792353670497	0.07972126612261515	0.10263304259023867
2826	0.021590517322434857	-0.024415115785866665	0.03259215115771948	0.05521359982594481	-0.03868435443752536	0.06741677005009702	-0.06055848791551262	0.0271210996620367	0.06635423502302935
2827	-0.040937447648647006	-0.05457958073696317	0.06822613321454174	-0.11468948784266153	0.0596161694969525	0.12925852500744925	0.1530735732929016	0.11705263740904591	0.192698829174105
2828	-0.04931125833032698	-0.04035269201611219	0.06371765807896149	-0.012661835573705774	0.059631642644955435	0.06096109320403653	-0.011159360384289097	0.007656411702784454	0.013533364856863043
2829	-0.06649626202360874	-0.08477873317631993	0.10774593478221847	0.0339554996461986	0.004871497085350376	0.034303169533959545	-0.062831541885895	0.04951662334458854	0.0799981164978828
2830	-0.11159295970421515	-0.0799594956412048	0.13728259029732226	0.03568280429447921	-0.09132563373621239	0.09804914022896336	0.16351972041937096	-0.07730206962283848	0.18087097316596548
2831	-0.14760849270964874	0.027628119630568316	0.15017183528989522	0.0580091571349343	-0.07654380704965952	0.09604174461743709	0.04018416289872898	-0.03761890414407795	0.05504497158572172
2832	-0.05535876914660237	0.058836826605676865	0.08078592381382602	-0.026990587035724496	0.0668321707016824	0.07207656227395862	-0.030469334657117573	-0.029093118037102395	0.04212825502638578
2833	-0.17593615887853387	-0.11308266990310771	0.209144022705283	-0.024356425068902815	0.09042307648684514	0.09364597270295677	0.14812912623728455	0.05759120662112671	0.15893075573940588
2834	0.03774617441441739	-0.0019836442505494684	0.03779826090491937	0.01901267436455596	0.08410112799083248	0.08622343948035842	-0.08189262599066437	0.02182180150148867	0.08475018119400814
2835	0.1874945032996754	0.05929158912434046	0.19664608134534894	0.021243089466836014	-0.1170093207813637	0.1189220332815247	0.023809843544266424	0.0768897666854766	0.08049189319769709
2836	-0.14332736573035984	-0.025046326442911042	0.14549932039528293	-0.0011413383849144705	-0.15212503438096822	0.15212931584254116	0.1959536506831059	0.1319092466489549	0.23621575427462815
2837	-0.004033971272318939	0.08990418217532298	0.08999463815605659	0.03626009687967856	0.047613957019873296	0.05984883899303325	-0.025386026064528645	-0.0023033703546931285	0.025490308635632623
2838	-0.05318555312084132	0.033723527394071265	0.0629760221089623	-0.11654795585941996	0.12280490821240703	0.16930585192505018	0.044908776066412005	-0.039754685079352974	0.0599769385142462
2839	-0.03383127541001453	-0.023492838091888478	0.041188209932940034	-0.07836953806289688	-0.12780627806859046	0.1499207430942687	0.11902322322187434	-0.12340759656449937	0.17145250816465288
2840	0.040077445805637	0.12962231823808829	0.1356766267553848	0.05143089648120625	0.006702381701707308	0.05186577901985022	-0.0945510628024871	-0.08669595367883914	0.12828129973368405
2841	-0.00398205385918282	0.12357165171687248	0.12363579522522378	-0.022316090075789406	-0.10950224433580331	0.11175307329487057	-0.09850028492968216	-0.09415462653105734	0.13626224652643687
2842	-0.013759167538028015	-0.00476278294918721	0.014560178321730554	0.08343320502903373	-0.1306748558751115	0.1550387617965196	-0.10120348711947294	0.12106432623952809	0.15779327264801948
2843	-0.15567970439098186	-0.09413605956372947	0.18192791998329863	0.041952501593352086	-0.18995753915486893	0.1945350330190266	0.05946603956005465	-0.0035620773941744863	0.05957263009402954
2844	0.06546569823097538	-0.04276102144995928	0.0781937503916586	-0.07794452193833	0.020812041415756585	0.08067521036902212	-0.09936971503073198	-0.04627293257589868	0.10961534817014698
2845	-0.06809144741099935	0.016634093219962766	0.07009378194801091	-0.07319636457034867	-0.0018830337976195807	0.07322058182368105	-0.020632336180948577	-0.05233218714384515	0.05625256534187673
2846	-0.1329102229627963	0.05335097940244592	0.14321820544616679	-0.00774043412212106	0.05760416064852103	0.05812188610514558	-0.03643759912223476	0.07558213690124976	0.08390684148716326
2847	-0.15146212451539984	-0.02568960630231572	0.15362529425419003	-0.020226060775866025	0.046211245739902075	0.0504437584577383	0.07218165619076368	-0.02338028444429235	0.07587377143082866
2848	-0.005079570438474711	-0.09527530939557796	0.09541062108729055	-0.06995345041908937	-0.009658107524521441	0.07061702533023613	-0.05257796865293053	-0.024818378035933963	0.05814116163272862
2849	0.10313813340336021	0.02092540953348537	0.10523947608228296	0.059154353965597276	0.04343724863250176	0.07338959164519823	-0.005638360980579116	0.04786536090341068	0.04819630576051522
2850	-0.04140710926894096	0.03002499502541325	0.05114732665825367	-0.02573598662874934	-0.01264694781931375	0.02867553481453501	0.030911953981833943	0.0058853149851128776	0.03146721836211478
2851	-0.13132445131743295	0.1278209123892226	0.1832601897790083	0.0751501903919917	0.009246324773235132	0.07571687815648992	0.051787125611827495	-0.0028345838615745703	0.051864643494422075
2852	-0.133106029984867	-0.04315698530172803	0.1399276262882562	0.06802899813640917	-0.1272535359682503	0.14429624736584915	0.12111274897362378	0.14986497556700734	0.1926857775385815
2853	0.10863140309729886	0.02968342638984206	0.11261388698170846	0.18260740345484097	-0.013374595511315875	0.18309654175218704	-0.003933725011185852	-0.04776998491561998	0.04793167690893142
2854	-0.1034537378604231	-0.06544962232427413	0.12241866254653846	0.04094874079000135	-0.038710830475364555	0.0563500467469117	0.021941918583251983	0.08909297231115766	0.09175513885527484
2855	0.12490177249009264	0.04025981229250481	0.1312299708793482	0.006451356317221074	0.01278704241985214	0.014322306105472202	0.0013821972583433707	0.17367526199782043	0.1736807620298591
2856	-0.06649817383147352	-0.026545035364960837	0.07160060073384783	-0.05988637325020662	0.03214020907495504	0.06796595280318583	0.028191938191537987	-0.1669736307205581	0.16933687942973555
2857	0.07881976873131853	-0.06898510162514777	0.10474492918079856	0.10621126783872195	0.08782338630934979	0.13781792553492458	-0.07968505527682813	-0.13962482795364736	0.16076318177853033
2858	-0.08115416176456047	0.05959320280592135	0.10068439696584632	-0.03438939622927766	0.10120018906128736	0.10688362287579217	0.06449545088187703	-0.018936781995790276	0.06721803996556801
2859	-0.0794883220928985	-0.008509187979940365	0.07994247700204402	-0.07770867837420649	-0.04913859030961016	0.09194150179479113	0.014763487854904653	0.09540423052738332	0.09653977302730733
2860	-0.057792317376617844	-0.031614353765154035	0.06587426896556829	-0.06020505536397205	-0.034313716158665304	0.0692970403985364	0.05214458078969577	-0.06230439694474604	0.08124589333856566
2861	0.016610293612944454	-0.024431427635057994	0.029543129661484726	0.19594437947041166	0.19291000596658092	0.27496994426313387	0.05203091785060612	0.14955166243977708	0.15834429623727392
2862	-0.030887096618795008	-0.04400952294698791	0.05376663321764004	0.05042005859297596	-0.06380882796773017	0.08132495825473575	0.04523911667136012	0.11718065017365792	0.12561004120820168
2863	-0.0055220424597678475	-0.17301835478047586	0.17310645292382978	0.02611435240594759	-0.04564037252153967	0.05258329587889042	0.019891243208172153	-0.26031544381948835	0.261074303307131
2864	0.025757688774735762	-0.03488046870476597	0.04336018482525539	-0.012286494067259068	0.014097580931431597	0.018700260013782055	0.08162300067164771	0.07401317632607975	0.11018286848924916
2865	-0.06266274378280966	-0.09318658024423024	0.11229585119675799	0.04871079898638593	-0.14320816928715377	0.1512657320362751	0.06746642314138765	0.013535659795774866	0.06881084462204866
2866	-0.015665502829417668	0.059640038070409566	0.06166313420463151	0.10308718785819096	0.026657467988600338	0.10647811465307416	0.02709373546889983	0.0601089067717986	0.06593292936734645
2867	-0.050554285192134445	-0.026028935508952928	0.05686159719016776	-0.11412712012633935	0.09983333037595091	0.15163012036625723	-0.04037649022412971	-0.04509913633232661	0.06053257850728832
2868	0.040801921509634465	0.11369439769976873	0.1207940928489119	0.04631837288317688	-0.0476499514300167	0.06645231025199927	-0.08385875160582013	-0.04645382526854779	0.09586578171051133
2869	0.01748461932633763	0.06890260657196903	0.07108643404615603	0.037195412825143936	0.1210210788606925	0.12660805765763422	-0.1401470188506369	0.05262885138057226	0.1497029822360234
2870	0.05641383707742965	-0.007279730958631459	0.05688159189605046	-0.1726783740327605	-0.10713144407597228	0.20321163147910878	0.18500664715370269	0.1768354735956433	0.2559262476043638
2871	-0.09545871405991568	-0.10595573603240502	0.1426148101991565	-0.009385406956023046	0.02972815808995534	0.031174496742554528	0.19119354951144987	-0.017869991053897364	0.19202684696430755
2872	0.01605271349406027	-0.08551510115466605	0.08700874746837327	-0.02230158332993896	-0.05659755721459619	0.060832919555793966	0.04905996063494817	-0.11249226069589895	0.12272484855960002
2873	-0.05165528344228705	-0.09440666298067019	0.10761452654102446	-0.0847844558927996	-0.02693890169606234	0.08896127464030736	-0.005858198109867794	0.024032065563020375	0.024735776929778627
2874	0.015161575938484322	0.0690359847273651	0.07068126040341537	-0.15088711615392952	-0.06676605709923808	0.16499887333502655	0.028179107947008872	-0.020553119344418353	0.034878257403073945
2875	-0.02435916782128491	-0.04608336724786262	0.05212528938861538	0.0028219483214531435	-0.023587554200007334	0.023755759416765356	-0.07731739949992136	0.16168403873899953	0.17921972170602415
2876	-0.10308081246882399	0.03627061717713805	0.10927585080722713	0.13109735692853666	0.022117128644100682	0.13294993182814288	-0.18115243767606837	0.013613676418329746	0.18166325402129302
2877	0.006176819654477111	0.03737674982925392	0.037883697401950724	-0.038249073409250024	0.12686017147241252	0.13250092347857848	0.009449285217099656	0.03875752055445926	0.03989278619805127
2878	-0.09234507086495763	0.00875005008604907	0.0927586949539633	-0.036772279133428856	0.019637267691781264	0.041687201813811914	0.018671372057329383	0.011612717525238334	0.021988072740106127
2879	-0.09710973013590454	0.033356556248877386	0.10267891473838593	-0.034762511033370455	-0.10531311665565254	0.11090214025469608	0.02047994149506451	0.09480879607379201	0.09699554534411951
2880	0.029835139824683957	-0.03155035266016179	0.0434230390615284	0.0769808602402078	-0.012254737596473934	0.07795018561158683	-0.14055119803069338	0.13255053156229507	0.1931949344193842
2881	0.026656210345619512	-0.054145592628928665	0.06035146022365827	-0.13757311217808818	-0.01312866906238228	0.13819813003696682	-0.08742340194531471	0.0721868966139619	0.1133745970244079
2882	0.0991322307261067	0.08943501305016562	0.1335133728433873	0.1428613416220062	-0.06611421806751848	0.15741808269928506	-0.0867983737815451	0.014001140859651562	0.08792035962445002
2883	0.07480664054188331	-0.009475810648472633	0.07540440608219288	-0.19380615426808667	0.011310644379807151	0.19413592173647792	-0.003697171192486731	0.014378351305167637	0.014846078980032729
2884	-0.04624421922660631	-0.03352187127597932	0.057116054360588954	-0.006776028160142105	-0.03141556120571168	0.03213801555007489	0.0941257226245146	-0.046982595475321735	0.10519988563294534
2885	-0.008470221425235597	-0.043538333535826715	0.04435460672883273	0.09063634783616245	0.02126582469150107	0.09309770592709299	0.03977634661719026	0.011480372156471188	0.04139996008526991
2886	0.006386200396260096	-0.10438123360009116	0.10457640978431987	-0.013944472540215264	-0.09484754213088543	0.09586711929903237	0.02870163155069379	0.08236939343745235	0.087226719696006
2887	0.049434029543174156	0.06273897530269829	0.07987429060034275	-0.005578046505269846	0.01567987788284702	0.016642511025561867	-0.13350211906658055	-0.05232986384881659	0.14339187719568752
2888	-0.17827360162595582	-0.0053759093982923	0.1783546395206714	0.05035283034259372	-0.10629249095217537	0.11761590520133026	0.12338325793576889	0.20012355988649314	0.23510182381361333
2889	-0.02706131056380012	-0.01607423414748053	0.031475316247155785	-0.13556015336555424	-0.06650827896882273	0.15099637860520806	-0.07061449736768735	0.10736098674342812	0.12850209614248972
2890	0.015563959518718428	0.004906754983793748	0.016319101702339217	0.1106697362546941	-0.17844529889092167	0.20997741597360875	-0.11657279875090615	0.07704330006133943	0.13973148354240306
2891	-0.15140656191507815	-0.042979589211084405	0.15738866566464674	0.14688746055537572	0.01144561739837717	0.14733271268132236	0.030956900275056265	-0.02286540144575027	0.03848579293603157
2892	-0.10502525792611629	0.14965053179456175	0.18282665688799976	0.027749019715135992	-0.005562521219296532	0.028301055412583646	-0.03615185338900468	-0.02946125097656275	0.04663605700060961
2893	-0.10032082285502483	-0.034818803555203205	0.10619141480988518	0.03317817956367364	0.08824307258684431	0.09427423539189508	0.07167545460250625	0.1259139709826424	0.1448851230495859
2894	0.006367007143565049	-0.026536705486171958	0.02728984276294089	-0.19069639830179924	-0.1209035201044019	0.2257936613346663	0.06382789931031399	0.03732627527096422	0.07394086526388081
2895	-0.08088182980012912	0.027864261918926665	0.08554698991842788	-0.09820199751888932	0.16226239190631292	0.1896647467081266	-0.0035849345849345853	0.15374304374304373	0.15378483428268772
2896	-0.07145066925252262	0.03255561551351285	0.07851793577328088	-0.037674261551479286	-0.08432167053300853	0.09235526029916494	-0.11260791175750627	-0.15227538652499492	0.18938937438970257
2897	-0.043347479774717604	0.13519388668716467	0.1419732052198635	-0.007801440732911859	0.026172097384144822	0.027310092621488796	-0.02472263448686267	-0.1519700084579651	0.15396782821968033
2898	-0.012724551695782923	0.18817292125417115	0.18860265774688106	0.0062209388916351785	-0.0874772723897459	0.0876981941971627	0.03146146069098655	0.1310604862867794	0.1347838067964308
2899	0.04287015387883045	0.007910927930730574	0.04359395456161111	0.011472638399781998	0.05085341728503752	0.05213148263207469	0.0656864689320162	-0.06552173119991662	0.09277828118795291
2900	-0.13131259960399866	0.021157858587809813	0.13300621712830504	0.05921336154363661	0.025921860222497393	0.06463872695754547	-0.11252549494388558	-0.026859599675788017	0.1156867542422641
2901	-0.23257819787953973	-0.13919203975239175	0.27104804382124903	-0.17431055973919649	-0.11067049709521735	0.20647549531093154	0.10765395815542947	0.11615294097169661	0.15836944276881634
2902	0.02260792736708701	0.032089420443861115	0.03925365313264962	0.004598574410235993	0.01913249166724247	0.0196773759430362	0.06895194982176703	0.003920856950414758	0.06906333689772812
2903	0.004853437007554447	-0.0576879305181192	0.057891736700928634	0.113940713527696	-0.06895721801764054	0.13318252181098272	-0.1559149658963979	0.030947326315986075	0.15895664061807244
2904	-0.015425359019300172	0.10927557679451007	0.11035892979114637	0.08886235940786198	-0.07710742859336175	0.11765234576417259	-0.0529882472650905	0.0718896139648231	0.08930773171589154
2905	0.011085774640928062	-0.05439136945602662	0.05550959800513267	0.008600959642793558	-0.08514050039921402	0.08557383545807401	0.03853468311638205	0.04735800178215457	0.061054910823606444
2906	-0.07014720779360734	-0.04028287269531315	0.08089091786984699	0.03061668069906876	-0.011584395968873581	0.03273498689464201	0.13922751714503692	0.04972236596395707	0.14783982957046868
2907	0.08338817609336739	-0.040767269455950196	0.09282003108743554	0.06131944155898117	0.06669038517472058	0.09059625482246988	-0.06317061713741683	0.03445010411795421	0.07195371111527178
2908	-0.027044842334550033	-0.016142803300283233	0.03149624732078894	-0.10849923313154237	0.02436574740541858	0.11120149835662038	0.09895981216949137	-0.023329278469682926	0.10167251181384782
2909	-0.011787005790017121	0.008828691299290299	0.014726822316849667	-0.12135977024444869	-0.034563850750867445	0.12618579005780967	-0.03411166429081387	-0.08425473727653741	0.09089810995959999
2910	0.0482901298260245	0.0201214759486138	0.05231453366861779	-0.1182478296679889	-0.09297221880354826	0.1504206857132508	0.062723404777211	0.010559818874388437	0.06360609468836888
2911	-0.07233286563006931	0.06620706562276689	0.09805824283880996	0.015883644815099615	-0.07391796064850309	0.07560525827643136	0.02313240138051772	-0.06195698165590572	0.06613452630464374
2912	0.05870032707021097	-0.014464602497007326	0.06045620831268012	0.10599675313185646	-0.16641957587231934	0.19730886170676262	-0.019362416784119353	0.06569128280739178	0.06848538399251825
2913	-0.10409906717283356	0.020407171992098964	0.10608048102723339	0.027951300338058243	0.06795007710100232	0.07347440485380262	-0.011157970036541703	-0.02616242594339697	0.028442447619360985
2914	-0.0853015895029937	0.05399896439094191	0.10095667054252264	0.025091866161126946	0.010429391415049954	0.027173037237972222	-0.014596741260674223	0.04733464441156679	0.04953416413951627
2915	-0.1054162595667326	0.119726528939453	0.15952125097594494	-0.029540704184725996	0.06798154956915825	0.07412249513847607	-0.03326138740297497	0.091305624019419	0.09717528939780054
2916	-0.10035247024371811	0.16205021175766737	0.19060663528513683	0.0020245319013928766	0.11581417844276476	0.11583187237454255	0.01864897071225164	-0.16429656849764318	0.1653515845969647
2917	0.05682666738722358	0.08669401603980864	0.10365868291392061	0.019514032668277396	0.04958081431844669	0.05328277976475032	-0.043719536947534034	-0.017333205779126417	0.04703018109138359
2918	-0.12857580573403718	0.04411484758001728	0.13593328362533227	0.07892939644067674	0.09238048633050037	0.12150721738707244	0.05256324138556585	-0.10706010703163582	0.119267601898347
2919	-0.009405527451192166	-0.1557913444248172	0.1560750042265806	-0.09192680098323724	-0.09404053911586331	0.13150726115395273	-0.04422587417393251	0.02702830742900974	0.05183104618783586
2920	-0.08923344422758202	0.12694914970492663	0.15517311036233328	-0.06493277414737089	-0.09167678100431871	0.11234276716276527	-0.027047978806429892	-0.0769454610838627	0.08156100256201679
2921	-0.1807508680081371	-0.05370992905166971	0.18856201304724765	0.08975375235393808	-0.030754375938320932	0.09487659195485268	0.03848019093875701	0.1314057889463072	0.13692409014955925
2922	-0.01614388174650187	-0.06778669270048154	0.06968257045427181	-0.0435217673408132	-0.03642595063201889	0.05675380262074209	-0.07654470666445072	-0.0861693950473658	0.11525735013948481
2923	0.06704882384890339	0.029671437489426657	0.07332079501894555	0.13236378382363786	0.02647965268832594	0.1349864558931936	0.020176192778745584	0.0009508227849498687	0.02019858457945718
2924	-0.09217706133586112	-0.07232393003317715	0.11716382330719241	-0.011465086233121105	0.019230457225819	0.022388807191249766	-0.03385148298663178	-0.04554067096321347	0.0567439478021568
2925	-0.027863851416084696	0.09010957482805995	0.09431929649563435	-0.005728638978004504	-0.04600999401868081	0.046365254815857064	-0.028415363215460877	-0.12166928364875246	0.1249433769764014
2926	-0.04323795048530683	0.08036611676006301	0.09125915343274846	-0.034735708574855084	-0.05870467719368379	0.06821149884449013	0.13920542926882762	0.0801682228567019	0.16063964483875204
2927	0.09040151885874986	0.11247101552514811	0.14429887021465904	0.05449645502525653	0.010191675538541691	0.05544126496214454	-0.03823508205567133	-0.04801677861714796	0.061380229134242556
2928	-0.047573797372382376	0.08529138113722229	0.09766210059548901	0.025929107675061572	0.06978891020700731	0.07445005448424243	-0.03555330102897649	-0.06805020435714484	0.07677804065685837
2929	-0.05597613598493325	-0.019942933041883996	0.05942262513653202	-0.0063396185508637435	9.654102546291914e-05	0.006340353581627222	0.14399752876269642	0.12632796602480742	0.19155689308852467
2930	0.04409182708813516	0.031290523451587296	0.054066496777989456	0.0009505234116698562	-0.09170054111056049	0.09170546731098275	0.009268575183542191	0.023100430172089834	0.024890487340921485
2931	-0.02832666513477245	-0.005413183876510854	0.02883925306484983	0.001028006855519722	0.054406199531179936	0.054415910775448384	-0.1181852129914209	-0.036068241716131356	0.1235664300298459
2932	-0.061757696141056875	0.032315482914447476	0.06970153132209549	-0.0029207817918581627	-0.08202760446365646	0.08207958857305343	-0.02737158915321006	-0.13612398757067903	0.13884863659724753
2933	0.10066089185033317	0.10417196309584828	0.1448599773690002	-0.008049753585778698	0.0030890571560519293	0.008622111510825677	-0.044243867221006365	0.07717728082345247	0.08895983622945855
2934	-0.1931025157708522	-0.019543016853899427	0.19408892576544398	0.11751068508161391	0.06180062110446046	0.1327707719238211	0.0025239197791430542	0.11529101223645588	0.11531863541318102
2935	-0.014093178505064662	-0.042143362134227605	0.04443737899957946	-0.07467016602955441	-0.02416437496434073	0.078482805201512	-0.08795115392194364	-0.03441566691008566	0.09444492365959849
2936	-0.05062348425820568	0.09948447342357872	0.11162391146527492	-0.13357519309946453	-0.05867720228760684	0.14589498373782414	0.1252609464838567	-0.051568863334807605	0.13546088874533369
2937	-0.16125467273217833	0.060796151757028606	0.17233467888508566	0.023662672864342274	0.18538050444869628	0.18688459946378133	0.03872008856339947	0.07945382915689975	0.0883864029478025
2938	-0.07221833946687342	0.05331238465486552	0.08976468633566825	-0.015479484450750858	-0.0034121244808671958	0.015851089310642687	-0.1298061995838655	-0.07081212747378768	0.14786482626970582
2939	0.028720799162555526	-0.13495895652039838	0.13798117353324194	0.06935259889183025	-0.006277295156021961	0.06963610706757602	-0.019124761883185667	-0.03370260148164	0.038750765975897744
2940	-0.10440058116834516	-0.03393742600623668	0.109778095411685	0.09922622579927304	-0.16252167402269857	0.1904183247839047	0.14180298842324668	0.12871372312284762	0.19150798950933748
2941	0.14692291919425124	-0.09274348870973491	0.17374607587687615	-0.08425225398879717	-0.01766561568487068	0.08608435560378168	0.20244501180616825	-0.11735237609373791	0.23399906619481564
2942	-0.10573044508732556	-0.08792695206628932	0.13751391172543784	-0.03874035665210328	0.00775464412842251	0.03950885646397072	-0.08133899448343598	0.024022371988771968	0.08481218296650173
2943	0.04850392565582781	0.07199849020938835	0.0868125186621	-0.07397152739559537	0.020224577693548573	0.07668650734072911	0.059171404747209264	-0.058429198566109	0.08315784018861873
2944	-0.11190915994083364	0.09146735863077889	0.14453351782045093	0.1179808333090253	0.04611003906486652	0.1266712782396054	-0.06125338430785297	-0.06404035176099022	0.0886179651246681
2945	-0.004233809623907472	-0.022015503694408942	0.022418910474196228	0.024236099359811778	0.028571333808950723	0.03746611305968581	-0.04318652966215383	0.15456342501613451	0.1604834218758384
2946	-0.13222177122310266	-0.0615769445076307	0.14585717973507623	0.03845515909756349	-0.08807901576222922	0.09610781590933144	0.05412484137347581	0.02287217460872124	0.05875912546180168
2947	-0.05959325619183053	0.0036293720244455706	0.05970367262436185	-0.07795290185414884	-0.10039325268564031	0.127104130901735	0.06811309147086918	0.07891028236505797	0.1042411909594867
2948	-0.0880666009544376	0.09534447015147046	0.12979327483399436	-0.019797763085058467	-0.05103622637790086	0.05474164617609199	-0.03278901785608212	0.08199584189704537	0.08830876389335168
2949	-0.03542372730448482	0.03142132439627455	0.047351241620029585	0.085197921397689	-0.0647016285530592	0.1069812439070739	0.07504429266643478	-0.06587415406320979	0.09985514526226986
2950	-0.03735060101035582	0.07638995270295405	0.0850323013318724	-0.01152184580085144	0.03906540839645417	0.04072909357990122	-0.08866914685581515	0.07673365026802201	0.11726154820568091
2951	-0.10401873830042098	-0.058948202540216085	0.1195608150705481	-0.09674319733311237	0.03436842015803306	0.1026666184034159	-0.09577884845608096	-0.058289780436271074	0.11212174773379878
2952	0.008369106878759986	0.10692667098504466	0.10725369419228459	-0.011275052666579143	-0.03538443228679084	0.037137378217809346	0.016666055568560975	-0.10391342953470477	0.10524142837247324
2953	-0.005524740732406779	-0.05495295153111152	0.0552299705064289	0.028050774656171944	0.03373960718653305	0.04387718144905038	0.17406614306197132	-0.07819763457152847	0.19082424430101375
2954	-0.08610871568396687	-0.034099125296730974	0.0926145845034377	-0.004799276806566578	-0.18013531536762914	0.1801992366811282	-0.045129954576712025	-0.12733911221095867	0.1350998234594376
2955	-0.05805780993282214	-0.05944004926476152	0.08308928180453228	-0.06706227853538066	-0.056322602813271776	0.08757616565035573	-0.03276351992207193	-0.03297929608394357	0.046487441399548114
2956	0.039753051947952686	0.0061863121299868176	0.040231524914502645	0.09092072739619995	0.005601462298238697	0.09109311197962607	0.08462205306635334	-0.16196828176246705	0.18274193870661062
2957	0.010222869740443627	0.08626822105179603	0.08687181953413675	0.03069938904748434	0.005852532900260677	0.03125227398506283	0.09630975606940419	-0.02026791960564746	0.0984192952590554
2958	-0.10297959992890794	-0.07535304283188403	0.1276043849777181	-0.163429702006049	-0.044149459100735026	0.16928804516761795	0.07551642160493532	0.05016075157573817	0.09065776817602153
2959	-0.13233543642643716	-0.08570867685486429	0.15766624566592288	-0.02608505198226906	0.03635790326313353	0.044747369381998935	-0.022034360388769488	0.07793837667383076	0.08099323179312022
2960	0.08873642704878174	0.07496971566411727	0.11616631074516548	-0.05217609991362076	0.023496790437690762	0.057222762630520486	0.07052369967270003	0.0026543732008359948	0.07057363468473553
2961	-0.1220778135768808	-0.06854151636613111	0.14000332865142986	0.019947983151741774	0.042213805256484646	0.04668969250332009	-0.11165513105072605	0.026547085888899105	0.11476766120797005
2962	0.11986995320857341	-0.03496104847513266	0.12486424865711625	-0.026118546599490342	0.058148516678462235	0.06374502700897654	0.07136466730144837	0.020679467769057745	0.07430044499367357
2963	-0.03254455149742178	-0.05441293581545783	0.06340280290511982	-0.052309925319609644	-0.041145223956191135	0.06655266892731096	0.09213992375185714	0.03255926517721152	0.09772344292890026
2964	0.030911259634498305	0.05015310905987422	0.05891383810755331	0.014271869534038167	0.10860726244877487	0.1095409682110473	0.11145294482293057	-0.08739675706657124	0.141633160154875
2965	-0.032952997194483344	-0.012808971544045348	0.03535491162647406	0.0015424551262907143	-0.0955468443194458	0.09555929377732462	-0.03136754164217534	0.0022350504937964904	0.03144706853402116
2966	-0.10408661593647843	0.07868050236280455	0.13047852340201915	0.11320048360412337	-0.02136911579632065	0.11519977690136368	0.07730553673098897	-0.015173497098818258	0.07878058785940945
2967	-0.13916828359045716	-0.034490986695484754	0.1433786571311854	0.1154165861768201	0.11284102816266559	0.16141278140692214	0.016180807248077286	-0.06652113883512431	0.06846079487649347
2968	-0.0709342551265712	-0.06939410955653642	0.09923311438983497	0.017150772238561714	0.03306575608617363	0.037249069974018785	-0.060485348428937755	-0.10022873879060101	0.11706527005958911
2969	-0.049419137191654604	-0.007833781092019888	0.050036179380177175	0.06945217102059902	-0.0672290864214195	0.09666102689571028	-0.009775274051575569	-0.16303564072124863	0.16332843025074192
2970	-0.008887942313150517	0.09682575554337303	0.09723282601625298	-0.1695395745256094	0.04861318547622214	0.17637150884559058	0.01959475697595607	0.021290261806568712	0.028934922649611793
2971	-0.11032629608032148	0.12245311142581729	0.16482310549393972	0.0005384704490266957	0.11752803101409644	0.11752926454494171	0.09417432354941524	0.07094434146363147	0.1179063306260452
2972	-0.04302613117605777	-0.10755433125174857	0.11584119360137045	0.12661654289116545	0.1530693521556935	0.19865038510678515	0.04915785566020866	0.21849077702098574	0.2239524824964975
2973	-0.015408127690054958	-0.02487063437227297	0.029256774480320345	-0.034622847710885245	-0.07299302116815799	0.08078813479011823	-0.09605214724651104	0.011241710236897625	0.09670776101076793
2974	-0.18860556578646714	0.059567424331436664	0.1977886181940579	-0.03314501752765021	-0.12294369412212289	0.12733320113506277	-0.01462304956299487	0.01338318480136576	0.019822795311189384
2975	-0.11228907615027159	-0.09523155956513037	0.1472341215883345	-0.03766580659742168	0.02722478176527643	0.046474742912697244	0.07194760099680687	0.03178680779261383	0.07865658547661665
2976	-0.06315088970805331	0.016513925651607152	0.06527437944052415	0.015806850967720817	-0.02902001608581596	0.03304569368521039	0.16646864232579955	-0.12740152607265914	0.2096257563455346
2977	-0.09593467071909118	0.1704280105637197	0.19557394466208375	0.06268151972212971	0.07835656849217301	0.1003430353365112	-0.05512545134732428	-0.09966150634697032	0.11389131324905084
2978	-0.0037530518900059464	0.05128238449088568	0.05141953284074166	0.08235205425328544	0.11581297936336911	0.1421073785162341	-0.15854137729366183	0.05491010399151985	0.16778107114490226
2979	-0.10455889822528673	0.03961810204564307	0.1118130457852967	-0.0023966542683363607	0.04418361859471572	0.044248571771360524	0.06961239201823018	-0.13967533986639288	0.15606116009210017
2980	0.042294428831588564	-0.06167938487627097	0.07478746705769272	-0.018047232320107253	0.15497834325933948	0.15602560518653846	-0.14270933197100968	-0.15086360434844232	0.20766747590466636
2981	-0.08179173070810601	0.07196073479659858	0.10894142721983095	0.08754460667275481	-0.08824951129791206	0.12430621224141476	-0.02855777495083347	-0.1374906097160521	0.1404251197978275
2982	-0.0990899802919067	-0.06295363934243808	0.11739669884927867	0.051870789491300556	0.1420966279416508	0.1512680748698771	0.0038595607771682006	-0.0781562239584185	0.07825146358267764
2983	-0.10460353471532437	0.025119214847293323	0.1075772951392837	-0.12225454657637784	-0.029663771871641806	0.12580188202188608	-0.005476628590065188	-0.10857468422726779	0.108712720119425
2984	0.0021631315662606993	-0.0792332351886976	0.07926275731161779	-0.027220415051146214	-0.09422868983364474	0.09808158330350245	-0.0425128155619837	-0.032100727158741335	0.05327096930906361
2985	-0.11244279375073972	-0.037208913533712876	0.1184393731528106	0.009906531453312033	0.0231130675372184	0.025146635091309526	-0.04639651846035904	-0.06093067261437409	0.07658448792335477
2986	-0.0920089757347375	0.0581415903438064	0.10883977280140984	-0.16257257795946736	-0.014491785357472092	0.16321720175041027	0.008083332609544172	-0.049665543609086475	0.05031904697092932
2987	-0.03733475651010692	-0.061002999793011194	0.07152097613578197	0.15580859656580967	0.008733734728203614	0.15605318608125202	-0.014077213583266895	0.01059734872063292	0.01762020834654387
2988	-0.10159063000227839	-0.08283043639260747	0.13107836319259414	-0.033272657667966304	0.06790081532485913	0.07561475034720608	-0.025132557837911393	0.05437578004903013	0.05990301260718417
2989	-0.09433329669738102	-0.08371120701256986	0.12612032764506062	-0.030413090337540184	0.06839008382325433	0.07484757597431685	-0.021068294420683694	-0.02760335071073505	0.03472489021230231
2990	-0.03266955233719022	0.072981360498779	0.07995985636658655	-0.0998342483698254	-0.030186361217034993	0.10429809946060042	-0.20787590358602065	-0.08042606899241851	0.22289177612751399
2991	0.15308868930816108	-0.03934270772042902	0.15806326405862237	-0.08298744025548149	0.11706485629166043	0.14349597840617073	-0.037027994411498816	0.11849201302830152	0.12414277877362487
2992	-0.037516878014031085	0.10408998172610211	0.11064465839641767	0.1018810452831007	-0.057575266684439255	0.11702418007301534	0.05438288397827758	0.0342885863039547	0.06429000871456271
2993	-0.06699933915808437	-0.09052425279748849	0.11262127593027714	0.09387019687105672	-0.10927035990664538	0.14405424469531872	-0.05784259464246182	-0.013220463434432882	0.05933419257387203
2994	0.06713489980152379	0.015595216082975863	0.06892246031617957	-0.09606743605922649	0.019462160224530553	0.09801901831582925	-0.05000191284874499	0.04548021834468601	0.0675917269287729
2995	-0.09653333901125839	-0.020679946873036224	0.09872358250860908	-0.08182919410152739	-0.06348376520245716	0.103567395697614	0.07406277130073213	-0.1748248737298293	0.1898658225363251
2996	-0.06316344712780032	0.06759938098934307	0.09251647076714926	0.10454654043906234	-0.007460503839258533	0.10481239542779322	0.03822286074826916	-0.0955617773950411	0.10292249697068646
2997	0.02079480359083584	0.03234333288183027	0.038451463408904506	-0.025712691033888856	-0.008752414077317427	0.027161502763747306	-0.05505214719668331	0.126637176740592	0.1380858915450569
2998	-0.049598928350946564	-0.1301793500917286	0.1393079928929678	-0.06042735428134716	0.04160072285562659	0.0733626968394299	-0.03742016401024163	-0.04550857510874665	0.05891773148197254
2999	0.010388173605947121	0.022830880453267973	0.0250831268612729	0.0669430615956851	0.09144835138554103	0.11333214224983604	0.16667173257058288	-0.06116256206169013	0.17753964468824981
3000	-0.08331803870569071	-0.01202576007174306	0.08418143785340153	0.000619837698227673	0.033415608841203065	0.03342135713881818	0.0116281267935845	-0.014802570689731856	0.01882364023647356
3001	-0.02629095467533901	0.1265428585974008	0.12924515217114532	0.029944413370650735	0.06471179447011488	0.07130416702868633	-0.1958489443436046	-0.13224914956820916	0.2363189509159578
3002	0.0792384160354955	-0.05456210889051566	0.09620681006246262	-0.1346032937192281	0.038635369839883964	0.1400383464724195	0.03316666662489137	-0.07873036864105891	0.0854312514327381
3003	-0.06014792187450892	0.07456108708082977	0.09579732883800628	-0.06866703002298362	-0.1164691584627623	0.1352043855989937	0.039539848055117496	0.1276083171934369	0.13359372066516667
3004	0.02672823372248359	-0.0109622756577801	0.0288889246168989	0.017605831521287394	0.03863474182065209	0.042457138140769686	-0.0067193200720820625	0.20343551753942496	0.20354645430162807
3005	0.0855671438309475	-0.07078317864820932	0.11104951365463234	0.0828077916611742	0.042221647922925175	0.09295051324832954	0.031800955688193175	-0.05380994037038708	0.0625044835619577
3006	-0.038523881860606735	0.040307943534740986	0.05575679138553304	-0.017109192011085166	0.05938961883324541	0.061804945404315005	-0.043388405517066166	0.14137500295068667	0.1478832147088372
3007	-0.08838663415566199	0.09082935630816265	0.12673661296058847	-0.008940162815050017	0.021728293337322478	0.023495643053816073	0.10324448165219732	-0.13374766768394306	0.16896112453024623
3008	-0.03479180407278579	-0.07733465425655649	0.08480046214272799	-0.02636388867953195	-0.007417426632356055	0.02738745778916214	-0.12287965973285744	0.10587516372776719	0.1622003732130242
3009	-0.08629782886382104	0.033417405904107064	0.0925420892565604	0.038059553274519035	-0.021195033684093312	0.04356327637271792	0.07148257565369864	0.01865055324948373	0.07387558296621813
3010	-0.05780845867191971	-0.0009374094617868497	0.0578160585868848	-0.06832968944099378	-0.06778621118012422	0.09624924355681481	-0.14500254906302623	-0.04046557734990139	0.15054302436524974
3011	-0.10004640894195704	0.05646962612771417	0.11488299533518927	0.003117959285707673	0.027485268811942087	0.02766155584510833	0.01755596946073163	-0.06816006164217345	0.07038470051631268
3012	-0.058507107076254956	-0.17986360139192145	0.1891401509043079	0.027196264997556247	-0.08978287374987519	0.09381151980755525	-0.09814718576282191	-0.12329009998376843	0.15758590935476904
3013	0.08034428467586685	0.03356166378306606	0.087072322559837	0.061145791190023	0.023671240092645138	0.06556779230519771	0.07331630154288546	-0.031323009242419465	0.07972710317030214
3014	-0.05279155246754721	0.1093308935456798	0.12140919361988431	-0.06424809575625678	-0.029995826009318938	0.07090534102792592	-0.025266406930184122	0.055486000595598266	0.06096792255978866
3015	-0.08831326724110837	0.01402681278197852	0.0894202697805151	-0.024347404257776088	0.07757470904096933	0.08130579054952128	0.0992872650854839	-0.11162762238131108	0.14939440112219646
3016	-0.0861687422540279	-0.08547495302442729	0.12137141235138175	0.01705503342753702	0.021194853539257583	0.0272047051401956	0.046664465394128905	0.07448590563307976	0.08789608903984247
3017	-0.13620037546443034	-0.007580306459895046	0.13641115541874765	-0.15397170208458527	-0.04931909546931286	0.16167763673661079	-0.07305235755092207	0.02917458391239463	0.07866259142825842
3018	-0.10339034716510509	-0.05003401336864625	0.11486063895301482	-0.0068439189122665375	0.05215283315884876	0.05259997369364736	0.03905756014128358	0.07241398048219924	0.082275619556867
3019	-0.039265502192556825	0.09903701127736081	0.10653689156900428	-0.03638863491734375	-0.05989200480419806	0.07007984725021747	-0.05369682616819872	0.02566126629295259	0.05951344157663524
3020	0.010597045587947563	-0.10728614237609285	0.10780822659304022	0.049213692850618065	-0.06562176205528573	0.08202562538155692	0.030345649892905766	-0.013170336197851178	0.03308045076759446
3021	-0.030631558818809638	-0.001259341257006243	0.030657435249410423	0.09160303671343989	0.06802104586780826	0.11409635846982275	-0.23230147504546372	0.0955146706937074	0.2511713113116734
3022	-0.09795543789293398	0.03948613112768135	0.10561449883528727	-0.01856760315112665	0.09359857336824416	0.09542247546227417	0.06134710009809309	-0.17751749155879418	0.18781886619765337
3023	0.012032695194709715	0.2139578356943103	0.2142959197200037	0.032383907818604424	-0.07261886587985371	0.07951237115870743	-0.04401443829584029	-0.02487496029576683	0.05055723912768882
3024	-0.11450203670058046	0.011262648110454894	0.11505461160266896	-0.08129892957746479	-0.04709405070422535	0.09395406091369189	-0.17977589263693772	-0.04291344225373085	0.1848267705162649
3025	-0.09452792189577897	-0.13420777813428905	0.16415619308962134	0.015951993138163763	0.05119876365652697	0.05362629471664933	-0.042721830177481476	0.07591194805082287	0.08710785630805293
3026	0.04572714304277196	0.029959558990818327	0.05466760270743954	-0.06934161781468816	-0.13966271779840417	0.15592926185932823	-0.036288314974235555	-0.05051866251144229	0.062201101803861424
3027	0.003122809178582409	0.012918745516108809	0.013290821000819323	-0.09936553181711814	0.07103608273075446	0.12214595352703793	0.1096502299337494	0.09629918027417363	0.14593390643028065
3028	0.009318342812855799	-0.051454898426475014	0.05229185486150556	-0.04913822664565487	-0.0410834756618275	0.06405011545919115	-0.11262135484133037	-0.0669566620479236	0.13102199875935605
3029	0.08546327072696702	0.002031629833971275	0.08548741523249573	0.06905243475374513	-0.13213332827971327	0.14908874936659272	0.13813918830648403	0.05425984339522465	0.1484134965265914
3030	-0.08091916108331013	0.011710777439305023	0.0817621730304401	-0.05342363165566742	-0.0459140521689926	0.07044277539859857	0.014433903823511314	0.044484337505201366	0.04676744447650566
3031	0.019712455006151985	0.010290613346601005	0.022236852417075785	-0.17778578406766304	-0.046820738269885746	0.18384767213291242	-0.12395626958831088	-0.030280778460947493	0.12760126298141014
3032	-0.097980304485143	0.07632691551908637	0.12420120007334502	0.11374689203048866	-0.14872051353515903	0.18723286728765617	-0.01765179363524128	-0.09243692106707804	0.09410722711302444
3033	-0.14844910955876667	-0.1259738104615769	0.1946960170393838	0.12372334645425599	-0.0818767351598697	0.1483619432950354	0.012698368833111979	0.14576973794794942	0.146321786048543
3034	-0.11088322577161619	0.006527005059271215	0.11107516172647673	-0.013763393273888345	-0.053930364771872075	0.0556589187717377	-0.205098720167044	0.0029841608614823547	0.20512042860282498
3035	0.016751972590151393	-0.0636464404747744	0.06581411680460496	0.08163507459674707	0.013244684056879178	0.08270252148624617	-0.06728517668226268	0.00404173467473851	0.06740645829847679
3036	-0.13671800899495568	0.17841471739565937	0.2247746101474047	-0.0032684118837602097	0.0077898152327307854	0.008447706055609981	-0.057335050058645684	-0.028726621046533764	0.06412898503780146
3037	0.03582158617369885	-0.10593984326378693	0.11183217974606179	-0.09556722739209832	0.0899393289249549	0.13123329546606782	0.015076691843662405	-0.03450895054990642	0.0376586551141254
3038	-0.03579368507641509	-0.06985171628358738	0.078488535208095	0.05379151481117506	-0.015500749684121858	0.05598035643375871	0.11498290984886989	0.024607019785405523	0.1175864574686757
3039	-0.02212108484435686	0.09243707955165016	0.09504712552586393	0.05743502732415375	-0.06073621668664549	0.08359228661266206	-0.025848874312093147	0.1498442348623943	0.15205742015665913
3040	0.029585437148226063	-0.0003286553620058327	0.029587262556691685	0.04503412929182493	-0.0682407738363946	0.08176109108165547	0.19527164545924808	-0.062228532116331954	0.2049473242804493
3041	0.04331891301124512	0.0022506128680548384	0.04337733835492533	0.059071194167093694	-0.21755895569107184	0.22543581166646137	0.013413851288702967	-0.005254864419043835	0.014406422403149616
3042	-0.08560915127202434	0.004150302391383058	0.0857096948510276	-0.023795728141363614	0.05127186313497562	0.056524690420287634	-0.04310842818011699	0.019696407423813702	0.04739498966731788
3043	-0.06442745192312971	-0.003798168803355475	0.06453931086993393	-0.021183489090015266	0.07553169226425678	0.07844601166617193	-0.18181651733390408	0.23092754792982112	0.2939128754721536
3044	0.009123977487273406	0.013621538734300408	0.016394916366920517	0.1003062660208463	-0.15813899423451688	0.18726795908683727	-0.11153389447154997	-0.0366631999418398	0.11740528031552146
3045	-0.17947380681429584	-0.009132994317220554	0.17970603472786764	0.00588677036445477	-0.06027116306083926	0.0605579653062262	-0.1354170146040936	0.007180644472897993	0.13560726197122136
3046	-0.03693372386915747	0.04536627876871792	0.05849956588013451	-0.12534595070328855	0.004052601108702431	0.125411446580675	0.0707475935598049	-0.0146550243881383	0.07224951027045287
3047	-0.030533048171059726	-0.026275302183310686	0.04028223597866117	-0.010161776351531782	0.0012461475243786774	0.010237899309480715	0.0065980592405170645	-0.12192082888664296	0.1220992338311238
3048	-0.011717301330538702	-0.13834013568324457	0.13883547202112712	0.11330547527923143	0.0028485110911505114	0.11334127555171122	0.08032306426341122	0.16341798834443655	0.18209127811953676
3049	-0.0682395695236876	-0.03203744038865501	0.07538591669161301	0.11607918086264077	0.11599688411038633	0.16410256961138683	-0.0017888375927406952	-0.07988238703981915	0.07990241360004509
3050	-0.012794937058912938	0.02939028252447568	0.03205462714195946	0.0171201790113027	0.10734497692328215	0.10870163108269826	-0.06219961621001715	0.20313799407282926	0.21244725673118547
3051	-0.04783393690758957	-0.05682843121372011	0.07428025386528898	0.01595159875433133	0.004370932704804689	0.016539605664256815	-0.1936047701503438	-0.09550568730173699	0.21587992804321718
3052	0.08057896850825849	-0.03884666210842283	0.08945408499795238	-0.025420098351119958	-0.0006180319301267999	0.02542761026221827	-0.03619424822052078	-0.023872106382787747	0.043357825907208575
3053	-0.10950418270279198	-0.02242766374402462	0.1117773059722835	0.07147740787999975	0.006245594119571316	0.07174975458599335	-0.046037057911793716	0.039747010180357895	0.06082134098695393
3054	-0.13239492119968438	0.11761853177814234	0.1770947039781724	0.11275889527591856	-0.046430107070542355	0.1219439350948935	-0.0264058268011574	-0.029064871503676447	0.039268746409555084
3055	-0.04061877754542652	-0.09601726457772705	0.10425545638610041	0.05472443716581089	-0.04626110982234671	0.07165789771623228	0.04649861605566776	-0.03168940710925459	0.05627023918581187
3056	-0.05739388931464935	-0.003677053319004948	0.05751155754953109	-0.02507831164022086	-0.06773020873188379	0.07222397724847743	0.103997587144705	0.08140998640177771	0.13207226816352532
3057	-0.0004738453550384792	-0.13608876434963393	0.13608958928452494	0.06990003206247876	0.08601394000009571	0.11083506826215078	-0.04902983389995978	-0.122171310526208	0.13164252249159003
3058	-0.030637421900338	0.017210793366587953	0.035140617937177744	-0.009745314935233099	-0.07751474971395207	0.07812494855296553	-0.0822000354019209	-0.011179853882208594	0.08295682583672415
3059	-0.06823820642974417	0.03529252463541076	0.0768245736199652	0.014533223357026757	-0.06573870114747338	0.06732600841949599	0.05015598763804707	-0.032876849473276994	0.059970912342872065
3060	0.04059281220042363	-0.012088937204081157	0.0423546786679238	-0.01693446486204051	-0.0766488922778582	0.07849731707253692	0.038126141173104915	-0.15013168191035534	0.15489714185220993
3061	-0.055032049581110756	-0.08473285800412411	0.10103555664539533	-0.07424369011149963	0.11930377200854039	0.14051873731584047	0.1308371140176994	-0.005344512270981761	0.13094622642861897
3062	-0.09671157595171491	0.05484130662003227	0.11117867527029056	-0.05651062378839773	-0.03310412819550121	0.06549300653152214	-0.08405573229170861	-0.03984539389790467	0.0930216187021843
3063	-0.026958981596734474	0.07693734735920665	0.08152387446266456	0.02931883026443085	0.08424208004346742	0.08919821667569637	-0.033413698212594246	-0.10081742562905387	0.10621030335476936
3064	-0.10920084246516312	-0.08270683512610014	0.13698629337155338	0.03191282717401455	0.02025626331830646	0.03779873995067943	0.2123818661250008	-0.07614011026175199	0.2256177596055096
3065	0.009739207634006881	0.008648455158828415	0.01302489700429772	-0.19095839619967023	-0.09670964405885246	0.21405107879461893	-0.11536899318907817	0.20229256931157816	0.232878269033719
3066	-0.025486112831370932	-0.04258849052741645	0.04963185945194085	0.14503558561173943	-0.011018170205873994	0.14545350173999186	0.05250109441025477	-0.18624872699373496	0.19350698494127105
3067	-0.009612753924917464	-0.04614265191732495	0.04713331479945399	-0.07239871888981385	0.018550275919858163	0.0747374553593388	0.02020213776778655	-0.07315936931444737	0.07589742873692318
3068	0.18955329638975207	-0.04972108407504469	0.19596591125453136	-0.020382351137548292	0.028282909180106702	0.03486205945701545	-0.09651093286446433	-0.08475317663944495	0.12844244280161485
3069	-0.019232365459733728	0.01877097596204657	0.02687440082577636	-0.12337567313361078	0.05342391257327687	0.13444579262962714	0.044172115757176195	-0.011465527762780823	0.04563588650770872
3070	-0.06567221863823154	-0.011906448606627072	0.06674281848476236	-0.0385541097819974	0.014726189523275892	0.04127081340315149	-0.07774250092529827	0.11335610884002943	0.13745364259077533
3071	-0.05228216109881907	-0.09558821709966038	0.10895196931425644	0.04934976190586588	0.07374589073171638	0.08873474742162679	0.10655865813632374	-0.10511201256387943	0.14967726216444188
3072	-0.0007057425682486491	-0.05789829531284524	0.05790259642456524	0.028494060893843907	-0.03427319377515066	0.04457087970604923	0.11631013568127549	0.012441102973388206	0.1169736239730614
3073	-0.0940407275548813	0.004022404793858395	0.09412671342067068	-0.08139800844281733	0.051873207382111514	0.09652183909646828	-0.14027272272886307	0.0853167754922141	0.16418096394575518
3074	-0.06928410010668079	0.10719677036897692	0.12763790230621833	0.1280703209042736	0.029604794881210178	0.1314475217586172	0.11067288610472914	-0.19984371705614234	0.22844255068958982
3075	-0.006260562180537873	0.008421651420497703	0.010493752973305218	-0.08827043099729237	0.10780533237980416	0.13933290594101524	-0.12083350243181415	0.06782467442312498	0.13856739071853139
3076	0.10523631501239657	-0.11797097250466614	0.15808805252480357	-0.09194681494078596	-0.06702326558210055	0.11378196213391614	0.031274231152451974	0.0934422020219071	0.09853691010418329
3077	0.07490143797258123	0.0006176533708188365	0.07490398458057433	0.05866902866938768	-0.22491265900324683	0.23243872118242312	0.07383946214683734	0.14572763911156134	0.16336710492373818
3078	-0.15814207198929003	-0.04820904357282729	0.16532702989914427	0.13389846401491964	0.08087207591105508	0.15642599313323277	-0.056761968733705	-0.029747461614105564	0.06408457354940257
3079	-0.010419755900421154	0.007734765571865157	0.01297682208693916	0.050795509338227476	0.006336019744715032	0.05118914841189853	0.02600054242896961	-0.10307857708003462	0.10630720229337845
3080	-0.12065075089731128	-0.006729116163131359	0.12083825841355864	0.07293589030005566	0.07155694985579113	0.10217651964382991	0.10768226148751738	-0.05761010865249542	0.12212450228360561
3081	0.03372690931570358	-0.021438201168884934	0.039963744586153	0.033330408779174724	-0.050659529070221455	0.06064077864773424	-0.03781734247096897	-0.06084332762231106	0.07163841084029177
3082	-0.042205386466352704	0.04198757770316141	0.05953361511073559	-0.1572362789629897	-0.10058803273043307	0.1866579753203859	0.011476257943941406	0.014887908769592171	0.01879772124294798
3083	-0.10562185091228157	-0.14415076705706134	0.17870483774446452	0.10564446002971205	0.06200814593496994	0.12249800854406555	0.0778853196374731	-0.10891459109379657	0.13389739044567026
3084	-0.05471074448953517	0.04999321124675323	0.0741119877844448	0.1255076969014489	0.08801271687138115	0.15329194470874152	-0.030299747166158058	0.010002296727502486	0.03190800241566542
3085	-0.012132010362699956	0.02029634222014352	0.023645870315085454	0.055705545004052184	0.016164153896598015	0.05800334141574421	0.14703383958706356	-0.13853329690206329	0.2020159011916378
3086	-0.03662617493291599	-0.02455854973253685	0.04409760827054058	-0.0012151321568587242	-0.13433594582246697	0.13434144143255056	0.11329214299874447	-0.1337441353333774	0.17527864502363297
3087	-0.15332545242155096	0.024289547640326953	0.15523748414878732	0.11905855979348678	0.010961055565934052	0.11956205668697223	-0.1733479919250941	0.05132624750195278	0.1807869187388684
3088	-0.04828930270326237	0.05378092604506096	0.07227893719356712	0.10317577808325402	0.06895882306689115	0.12409899460453207	-0.17176193228909115	-0.024307794903225356	0.17347342815757
3089	-0.04475722350702316	0.0790681249793287	0.09085690641775324	-0.1654183984373676	0.023175006467662254	0.16703391112693222	-0.0008241349442802176	-0.11287395184343194	0.11287696046208798
3090	-0.02106007703678586	0.03752737638061971	0.043032903955090566	-0.1369610961888376	-0.004523388085011573	0.1370357723699022	-0.0753169113930293	-0.04727825654555692	0.08892620920613294
3091	-0.036823473577622404	0.05273585884495888	0.06431981820898815	0.10097515740667563	-0.09982286150846967	0.14198797869200772	0.16407139832522447	-0.026881270686243162	0.16625891393276196
3092	-0.01774572920467453	-0.06191040142486967	0.06440348367591728	-0.08820450766630805	0.04770812530848332	0.10028010965842502	-0.18175196595102514	0.08242549428783645	0.19956888343541124
3093	-0.1221825583833485	-0.01628512394978482	0.12326306354768334	0.04818565073603035	0.044948610414971335	0.06589563350550302	0.03154171012328607	0.041445873146375455	0.05208300949798171
3094	-0.0864095140638091	0.03429084342115631	0.09296486467089533	-0.008439759138408111	0.1486351499807204	0.14887456916513842	0.06903390866103772	0.055450738630050324	0.08854640003771273
3095	0.03395287763036512	-0.02167556538877625	0.04028185738400928	0.0393644107134568	-0.17915981989509353	0.18343336091251247	-0.022776205780079516	0.08423188949886799	0.08725690092070676
3096	-0.06456476094402477	0.09243580795758458	0.11275188223941329	-0.1809939963887072	-0.0003597538584555748	0.1809943539218669	-0.013984603158613433	-0.030223990687574854	0.03330253351603316
3097	-0.06612517843170798	0.05109891496694983	0.08356816578952053	-0.14236491111493613	-0.002676459168111057	0.14239006759757586	0.1989701484508395	-0.05502272288047626	0.20643793257957896
3098	-0.019963811035175062	-0.01949507890521715	0.02790361719506667	-0.0884110530769785	0.014643546885441373	0.08961555541068987	-0.07782979273549416	-0.06224449833034298	0.09965868858080588
3099	-0.14970872798452342	-0.00024080392219635692	0.14970892164888827	-0.07667385784630532	-0.04405985307880331	0.08843161838596628	0.047923083414201935	-0.023282801387100784	0.05327955296692849
3100	-0.004361855784007473	-0.03964408039453992	0.03988331601320562	0.019532812821223305	0.04281934624632409	0.0470640753619099	0.00021165251122049592	0.018184041805828822	0.018185273525070673
3101	0.06346881269152224	0.043793271926131236	0.07711122389424	-0.04639553285319965	-0.09246168977442178	0.10344906739392937	0.10816547068450685	-0.09803974579664415	0.1459847964833034
3102	-0.07200533982945445	-0.10032758488532852	0.12349248257638201	-0.011872266181112923	0.01853723925557596	0.022013176587981662	-0.014314807920944597	0.07295461677734136	0.07434574523765483
3103	-0.04029616885127711	0.023486156428708927	0.0466409773470113	0.0011703625313783542	-0.011319991931773755	0.01138033241123814	0.05804409601285695	-0.1149341533327768	0.1287593751315686
3104	0.031205208275636578	-0.07136593820429248	0.07789006457376159	0.01916118924329722	-0.07710357963750565	0.07944880846264861	-0.006631767606892699	0.05496931150812957	0.0553679108263046
3105	0.005395585076962174	0.06300658252069184	0.0632371866804611	0.06711300600598362	0.03512685630053137	0.07574992811031159	-0.03579703096951257	-0.0640691068170141	0.0733912656558136
3106	0.023900570142960185	-0.06023921552087277	0.06480740960514252	0.05610583013847987	-0.10339568976244512	0.11763729356364738	-0.11110127325959822	-0.07314075576477241	0.1330152738363005
3107	-0.07879373968254624	-0.011610908338437769	0.07964462697259915	-0.024395768637336918	0.19518817114605547	0.1967068267314287	-0.05518605278035539	0.09615609397699	0.11086701416737038
3108	-0.09310142105422997	-0.014792856789952222	0.09426931215578617	-0.01916867015441492	-0.08530270180520247	0.08742990821655969	-0.014066174643882266	0.03865701476450556	0.04113662674084249
3109	-0.10280099480300472	-0.05053981960380041	0.11455268612333842	0.004746602739663655	0.20519247537285062	0.20524736828326468	0.06701678654849356	-0.027544181536884246	0.07245641183375826
3110	-0.12723261719780263	0.07244367389691911	0.14641114973486732	-0.08142636762207887	-0.04479155750629373	0.09293297029561443	-0.13078277327319485	0.03088444643813632	0.13437999410930931
3111	-0.006999511116686177	-0.05658628530298988	0.05701754852906237	-0.19603005814894597	-0.12252692657294767	0.23117229815289644	-0.05389199862995024	-0.04718503028163277	0.07162942551081336
3112	0.01788232067452486	0.061747504909987906	0.06428477078838751	0.07281897124904838	-0.0037366093040353382	0.07291477780848502	-0.061271347551402684	-0.004547500733112967	0.06143987136772377
3113	-0.16076687451800348	-0.08359366300864811	0.1812012374060699	0.014408697144528923	0.20571831378506852	0.2062222955453039	-0.031890840519483994	-0.1166123932782171	0.12089448281502649
3114	-0.0875498003866672	-0.012432307505420136	0.08842810536053906	-0.10905473340227789	-0.09422952158014578	0.14412542320723662	0.09003951495220495	0.0494291295701607	0.10271491178447302
3115	-0.11666724953590035	-0.04624957183064854	0.12550007971627095	0.008075017876406864	-0.14502519230053856	0.14524982724778876	-0.021068821634845192	-0.12834814299938005	0.13006591043186616
3116	-0.10525857130132911	-0.04118128306434675	0.11302771742905736	0.09830993880247994	0.093844692028304	0.1359105230997018	-0.14400972486181415	0.04865154087232288	0.15200583305921758
3117	-0.04305930884088776	-0.08489155761398112	0.09518760755467506	-0.13167153766167347	0.09562515628482819	0.1627315714441648	-0.06953666894812342	-0.01643192664335205	0.07145177773585074
3118	0.043711742627119944	0.022501920932875577	0.049163532106317985	-0.13238384418671453	0.027615644126475027	0.13523352395827165	-0.028300355582070336	0.03232702660473573	0.042964482717413356
3119	-0.03455018613659176	0.10879522309221527	0.11414953319991294	0.013419389424474964	0.0011728994679162605	0.013470549568876125	0.06503439769644793	-0.10155264279384608	0.120591924033719
3120	0.038262868443811875	-0.008351626585812807	0.03916371749690407	0.1406297849677119	0.018689123362885182	0.14186620369960573	-0.06442991686336963	0.031880812217387595	0.07188602350012868
3121	-0.142694127881156	-0.175672133919513	0.22632346932565126	0.08280991847229309	0.045625152744788657	0.09454701031959248	-0.16912680949623624	0.03888224667052693	0.1735387760603488
3122	-0.014579667155994775	0.12131069308029521	0.12218367710132634	0.08202640828003507	-0.06102118478807321	0.10223461570458013	0.019747987970379896	-0.09514746214736285	0.09717521588328022
3123	-0.05922849016223374	0.10200957038450933	0.11795747749477345	-0.015305274315261148	0.17262322542977457	0.17330040213353273	-0.060766561654828063	-0.06720889465840724	0.09060690115302973
3124	-0.0725561095712612	0.0861500201873085	0.11263309910674803	0.057917172690477726	0.022398619470834158	0.062097480195720096	0.0803762410851629	0.018218034773691324	0.08241502849599493
3125	-0.09094738177352962	0.05671865723551302	0.10718410483863622	-0.016135312678275983	-0.10836663049431626	0.10956128385482442	-0.14528676315466132	-0.05407310553635223	0.15502304438471118
3126	0.01678994409333515	0.04004749091732608	0.043424690573804145	0.05736368189311575	0.048211713027691415	0.07493304526975429	0.2262394369467789	0.1595421603831937	0.27683566202664756
3127	-0.11446958156555165	0.009488350476094556	0.11486215172348849	0.024515041220482973	-0.10021389024315396	0.1031688472539501	0.0859675284953341	-0.07805902085075495	0.11611901950918581
3128	-0.14866598765776906	-0.08267227414557901	0.17010667476222596	-0.14363114613671407	0.04914567234430088	0.15180646643249257	0.06647461400883307	0.03359738292513779	0.07448260499634587
3129	0.004783475718789508	-0.01691483841599664	0.01757820805974046	-0.07406518023264609	-0.007469520035093557	0.07444088025036387	0.05046251009853187	-0.02594255625108436	0.056740471889869824
3130	-0.09278008885144365	-0.03175329704925175	0.09806333035737567	0.08602113619372491	0.15539106407301628	0.17761198908239165	0.12987735135230252	-0.17114305880604777	0.21484429936998506
3131	-0.1405866686864386	0.07444498919149076	0.15908069596299743	0.04552996700459654	-0.027241233185034776	0.053057164274780924	0.027126201476954184	-0.1666970285576356	0.16888969813613114
3132	-0.1862121111969162	-0.11624397371677987	0.21951676879427706	0.16110287833716067	0.009812179291581622	0.1614014134726463	0.17144195916488664	0.01294952860432775	0.17193032208824877
3133	-0.10809347792070526	-0.062014913402084176	0.12461961905439285	-0.07792674551285171	-0.030258570061162577	0.08359520756820356	0.0371813541476937	0.10710814256711432	0.11337816059732803
3134	-0.047969212206591755	0.059344887141361186	0.07630767294015672	-0.025870667339661927	0.003423681932712637	0.026096226289941488	-0.12565560904887701	-0.0848710914735797	0.151632563301426
3135	0.06484675818304071	-0.11518480625504225	0.13218412022198953	-0.00443302764490373	-0.0408039852840039	0.0410440854345384	0.017370279167367986	-0.020741113408676355	0.027054027126915365
3136	-0.12769058278737938	0.0894287676712629	0.15589223656032813	-0.05208877541682257	0.027553972918841086	0.05892759920475641	0.04508422845687956	0.0070501657600006255	0.045632143197482995
3137	0.1008024198930039	-0.08332370551719712	0.13078213852587842	-0.011026794089171316	-0.006345450977770782	0.0127222221327988	-0.037170012194475376	0.014689761942632946	0.039967473180933966
3138	-0.1315155284309191	0.05039315516766479	0.14083964039366273	0.12022910605874083	0.05523876661116115	0.13231159919072205	0.05094288247247455	-0.06369488994342014	0.08156111990102122
3139	-0.06860649820941324	0.11689663688283115	0.1355421532626463	-0.06271413865010163	0.0006966974035001277	0.06271800836997468	0.06302929148684339	-0.09316969509062642	0.11248681553237147
3140	-0.06496682968178015	0.12238315725212295	0.13855802444427132	0.1021077789191253	0.0720137870211215	0.12494792530058438	-0.0029756741095790227	0.057132031526894056	0.05720947179267115
3141	-0.055082276493103224	-0.12479559591403981	0.13641113570087662	-0.057633845010130955	0.15792812259065744	0.16811588858778792	-0.10285247282325566	0.005107947244121835	0.10297923232820914
3142	-0.029462911264956985	0.07300551057597895	0.07872653755034642	-0.04199592816684409	-0.012084708952642761	0.043700093513227324	0.016803548984363384	-0.11857292806977235	0.11975766584861824
3143	-0.20357430402873689	0.021509150589911128	0.2047074517937344	0.0845073740699588	-0.05693771937872285	0.10189897035912647	0.11476699458051623	-0.04887090618487309	0.12473904166849652
3144	-0.14932491801839118	-0.1105901353337957	0.1858174081574342	0.05114009831295349	0.07832653743472877	0.0935433382019934	-0.028212126200567875	0.08389009887580234	0.08850690794592625
3145	-0.04109483620294452	0.053545166001558175	0.06749718782794777	0.07753221331502087	-0.054118700449015684	0.09455198485392144	0.11569875991804045	0.10005723979996771	0.15296291799962697
3146	-0.010422426586401513	0.063932509818912	0.06477648329211928	-0.10269416372470283	0.043791930344345184	0.11164149957072438	0.058606934750015514	-0.056903623308798945	0.0816871785928628
3147	0.03639784628419985	-0.006499436940265421	0.036973583741216204	0.06192705853305821	-0.07141443133520271	0.09452503150746473	-0.05656871735669532	-0.13954925473182447	0.1505789303972814
3148	0.012169475732137591	0.08719956709015815	0.08804465140090044	-0.014558154147763687	-0.19560956605883906	0.1961505599938919	0.14738641157950685	0.05720786332863362	0.15809963296893328
3149	0.012858528507440929	-0.03371518570640466	0.03608400618825498	0.017661540650968244	0.13428648625236417	0.13544294152214872	-0.15072461644417742	-0.10556645265553138	0.18401680882059918
3150	-0.11180566361639074	-0.03663413250262557	0.11765443502444542	-0.01989346900341518	-0.1258524155422389	0.12741499364990844	-0.021685875351650768	0.010159703382166757	0.023947792436484514
3151	-0.07025341245933178	0.038349266452033834	0.08003879184239404	-0.06297219282438528	0.030181511779792725	0.06983137348230613	-0.15224545058283476	-0.0922821288017027	0.17802996522873454
3152	0.01526224403036294	-0.07712146201046928	0.07861714822781736	-0.0001108280978352271	0.05267650246080475	0.052676619048401714	0.009304343310741555	-0.11183359146057878	0.1122199758662235
3153	-0.09164395998236545	0.07259874585427241	0.11691532534643453	-0.13072092852705092	-0.10441446091217156	0.1673031404443854	-0.07633205992127051	0.1403483203381185	0.15976305703621085
3154	-0.12855268335431438	-0.11384843786498024	0.17171854647035328	0.04907783849925938	-0.06250190904658073	0.07946774733328256	-0.01991036020955246	0.07002874037468583	0.07280416830195427
3155	-0.01323309092959659	0.05029035475398593	0.05200225453605571	0.11481421306386633	0.05387991546133016	0.126828028493685	-0.009918070986372384	-0.15810933911909766	0.15842010998850037
3156	0.03433815100552397	0.09071476852077476	0.09699627746597243	-0.012819275805511664	-0.12683184437088083	0.12747803959387322	0.07409557208419054	-0.038016091153663556	0.08327891083033648
3157	0.04018553562275261	0.08359142161042642	0.09274914037412736	-0.1851761855860126	-0.05784279958922506	0.19400002364047442	-0.09236315346246032	0.005922307659087473	0.09255282732331241
3158	-0.10019284707537209	0.134401812066717	0.16763786473194536	0.16556728061082474	0.08206715041249425	0.18479053435089832	-0.12484946558785337	-0.08426482868844272	0.15062519846116446
3159	-0.009611846497686908	0.032587983985908356	0.03397593697546715	-0.006268443390338286	-0.08599996812892911	0.08622811548859628	-0.08494346474138967	0.27270093514865096	0.28562421506801633
3160	0.019316537447245454	0.04801528694401346	0.05175515818995036	-0.11713846786236465	-0.04716581073838773	0.12627760829122336	0.056566393582877614	0.0013404040597328841	0.05658227254199292
3161	0.012540966197126656	0.017244504778888736	0.021322494652985375	0.07269862676052515	0.03768042294950601	0.0818834818905486	0.006544602943120333	-0.06019183805253932	0.06054658698742828
3162	-0.06363876678212343	0.029319619505965493	0.07006805781184526	-0.06970275994157378	0.014957271882265298	0.07128951343383307	0.020743282983095884	-0.07593378586272354	0.07871609507821604
3163	0.0005245117022863801	-0.007884905927653894	0.007902332188271187	0.16093115708054362	-0.00612308759665544	0.16104760017149874	0.07044539713239376	-0.12321405505097784	0.14193046656460362
3164	0.012434771687408754	-0.008979863346038678	0.015338236294682362	0.008530367440750196	0.015275342506851442	0.0174958068512382	-0.09395622031246467	-0.1918791613562526	0.2136478034012595
3165	-0.004278557391447549	0.02120294230663666	0.021630321676074843	-0.0676394232555835	-0.04106337251793036	0.07912832704470814	0.006399375758247626	0.13581603969249043	0.13596671889785153
3166	-0.09799902295217675	-0.015174711824859717	0.09916693188028357	-0.04090655904507961	-0.02086880502234073	0.04592225599825272	0.06956370927966753	-0.0036577612205790796	0.06965980810979078
3167	0.04339368958052825	0.07234480851121045	0.08436103137073984	-0.11065025919614821	-0.022124604542093862	0.11284049798861585	0.06404811125728248	-0.09615883532995634	0.11553649712380452
3168	-0.08440327680088489	0.012847282456650117	0.0853754402697154	-0.12144287742951405	-0.0768675532762611	0.14372540911418138	0.09167844709460396	-0.030442234705128517	0.09660055546175822
3169	0.007757851505204981	-0.017954861809867346	0.019559174895384623	-0.07759987080076085	0.06262078123317719	0.0997151051272986	-0.03727070663022839	0.08195354754581421	0.09003049221269747
3170	-0.18055369129335944	0.07358863907173115	0.19497416044206284	0.07627228205107109	-0.0660190420671961	0.10087603741597083	0.04303356844613244	-0.04315996319973579	0.06094809625091266
3171	-0.041715703821862724	0.004527198089173308	0.04196064189084798	-0.11863284562644597	-0.04556114826266548	0.1270809595983629	-0.025202280055274067	-0.045986964532473515	0.05244002123278978
3172	-0.10841025347612293	-0.03599424763132906	0.11422945732735781	0.1312449568001002	-0.03452805283707845	0.135710814300778	-0.06034480405803204	0.19154808970714948	0.20082869826611052
3173	-0.20590128404016256	0.008692689935204476	0.20608469527768747	-0.06578431183251233	-0.043004178559299985	0.07859347973488245	0.02612746717249403	-0.03371353083472384	0.0426526283151886
3174	0.02343686869946478	-0.045984317559445126	0.05161244303308889	-0.0329348070073242	-0.12245735940950844	0.12680893653902794	0.05692046570848689	-0.11219072297595153	0.12580420397720313
3175	0.004303611464978142	0.1299146728865949	0.12998593501941832	0.010000512634100421	-0.07754068450633336	0.0781829137769598	-0.1339279678594859	-0.02636467578144567	0.1364983395651106
3176	0.04158143638091779	0.03904979465314111	0.057042986544822503	0.08983092589705528	-0.014002727147430902	0.09091573909443643	-0.0422340408065617	-0.01550323323630888	0.044989603728302734
3177	-0.0957920862915035	0.03689453610992679	0.10265150067507801	-0.04268444026236857	-0.05510209288630934	0.06970080401948871	-0.10719883635901185	0.007051676310685786	0.10743052013053316
3178	0.0023084282422691565	-0.09119734574615274	0.09122655705491153	0.15034222117140061	-0.012292333417019895	0.1508439091497748	-0.028323576574108396	-0.0467147739359559	0.05463053261535024
3179	-0.015416528490200058	0.05099275322865469	0.05327222759119074	-0.10389686275593935	0.008248390915236858	0.1042237690894791	0.09753232678276615	-0.04391769185705916	0.10696409877015692
3180	0.07030793567097283	-0.06680305826522542	0.09698378427294305	-0.21283937321070173	0.08837575620409283	0.2304579637881269	-0.12850797093936664	-0.08321652723836258	0.15309895166383813
3181	-0.09402984837533655	-0.04765356398709059	0.10541572248085443	-0.0047797585923303075	-0.07896091776281769	0.07910545256900699	0.16768007546661276	0.03284740920423152	0.1708670828448803
3182	0.011560053290623026	0.11590830344810336	0.11648334490518227	-0.010839969902895366	0.03332219898451895	0.03504103155815413	0.0012676774095320544	-0.11680233136075316	0.11680921032744729
3183	0.037220203844335505	-0.13938471891544252	0.1442686502375024	0.03992288525803026	-0.09895719029165236	0.10670689892291005	-0.1119149672890577	-0.037049404802501455	0.11788816013294326
3184	-0.06650266988378802	0.04143342261414435	0.07835389978293597	-0.0606530570891798	-0.0173438809435062	0.06308409895089111	-0.01013174645561548	-0.07515512596324798	0.07583498694397295
3185	-0.08799420768148364	-0.08934624009837332	0.1254022775120462	-0.031413608565563654	0.060929284503909435	0.06855065654878	0.014370652877985012	0.03651446321703984	0.039240561771820934
3186	-0.06152277686581105	-0.006162146232776178	0.061830608273528195	0.16598568111309464	0.0014367687036853513	0.16599189931706257	0.06826277558627909	-0.06798184673126269	0.09633970113995367
3187	-0.00437662878728994	-0.02929392012685187	0.029619058660600817	0.08631189511495718	0.048331086152498114	0.09892237930324747	0.005631709641294595	0.10308253400757243	0.10323625802452438
3188	-0.058112504838524065	0.12327961512997135	0.13628986288496056	0.07623746525360074	0.0014236785402948577	0.07625075716922473	-0.045827808011379235	-0.0003748216367556569	0.04582934080245116
3189	-0.15084006653930762	0.026247858402195567	0.15310674624027665	-0.043911161476226146	-0.004538723759781481	0.044145102962376385	0.05851643766638914	-0.04314014322482665	0.07269969349744854
3190	-0.11500378399657066	-0.08772569551257522	0.14464324383356086	-0.01946668604768367	0.011863665155442477	0.022796894889426104	-0.02518646768416232	0.07650845926567175	0.08054751699222208
3191	-0.14770750697450932	-0.0024768573768000116	0.14772827230794291	-0.002255926469059963	0.0525079857615682	0.05255642465932071	-0.17716592022762	0.051693282048580015	0.18455340337976284
3192	-0.17427047473223753	0.04958575828470839	0.18118759832855275	0.10219265480154048	-0.05488494276685941	0.11599868808701351	0.04298288587508073	0.09828651167081834	0.10727425998145186
3193	0.07639722223674784	0.1886736075886484	0.20355408560381766	0.09540100953449242	0.04574438604927963	0.10580123569800988	0.20567077190424166	0.03261297168108197	0.20824041955767772
3194	-0.13775698606051903	0.0028140898428489986	0.13778572607538728	-0.11559012614868794	0.03573629038008985	0.12098826270841191	-0.014295659259723571	-0.08783454414391827	0.08899029732864165
3195	0.026608967258439163	-0.053298138058953316	0.05957120662796697	0.12010746560615614	-0.09869962170813328	0.1554587360673648	0.009025912608055062	0.12695158515099375	0.12727203962677058
3196	-0.034116260984485856	0.0034756558433469763	0.03429284833756076	-0.024100523583077182	-0.06863458924115942	0.07274298644736231	0.10289105680827546	0.0642511615993673	0.12130449842438563
3197	0.02735697339850417	-0.01453082136697912	0.030976584110026108	0.0005712841319833159	0.04539858475469647	0.04540217905881627	0.09136031896202192	0.04341347662647953	0.10115057011030765
3198	-0.051016079868436946	0.048969200328797396	0.0707150831575883	0.04681976219240796	-0.05389647103707	0.07139271476840868	0.07215617290887685	0.09304228235004021	0.11774285368446077
3199	-0.09366184046876246	0.1136519097857848	0.14727286565403713	0.059724342370911676	-0.014866984606899813	0.06154692764825611	0.06702599407950315	-0.10993326047731859	0.1287548276435473
3200	-0.005104842303858575	-0.15010882105053622	0.15019559771221383	-0.04970678946332783	-0.021024547212264835	0.05397032985106124	0.04556752454462057	-0.01693139651137825	0.048611433644258115
3201	-0.04001516818966832	0.10482816254693689	0.11220587038214384	-0.0457401758247416	0.1292619596747488	0.13711607456252042	0.12262348244003973	-0.015022792694731158	0.1235402879471778
3202	-0.0930575429064621	0.04297521646247144	0.10250158789884337	-0.02726425129841687	0.03902165071021839	0.04760282158668237	0.12346329582162377	-0.021951941500859454	0.12539965371082543
3203	0.10803136830719308	-0.041350289911580115	0.11567464291752158	0.04649996208601608	-0.05367443092241894	0.07101542796355208	0.045303347587518666	-0.03538105661690127	0.05748227961697331
3204	-0.09145025117643843	0.034207919821633265	0.09763877415636152	-0.19167566906974143	-0.0487968216232918	0.19778951416561089	-0.024816481100446864	0.024654780899837556	0.034981651696679945
3205	0.031512403448469194	-0.005861826187837202	0.032052965188192915	0.003708069097062358	0.11238592945594135	0.11244708496045781	0.1750642394839111	-0.004590827734937799	0.17512442332630837
3206	-0.06558092132083164	0.0870898823813622	0.10902066251169368	0.09471883242638887	0.056459677759266705	0.11026945374353939	-0.04084656242266482	-0.05499356113030805	0.06850352857730456
3207	0.09564020185801819	-0.04686043771561958	0.10650328086186796	0.06364048108054779	-0.03758901425124889	0.07391241319659475	-0.15465774131863164	0.0028505400161643827	0.15468400863749468
3208	-0.06031878207715817	0.04688420506314515	0.07639688577209638	-0.24329041677727634	0.13683393452947942	0.27913035043591855	0.12638928630592913	0.07275799417822883	0.14583544634196896
3209	-0.013873415587899448	-0.009149222136352947	0.016618661973062155	0.09976338107754945	-0.007517796870979622	0.10004623667993545	-0.1836820633246433	-0.0821812971402416	0.20122839259620134
3210	-0.1564753101976824	-0.05034908942215528	0.1643762559103386	-0.005911060893782627	0.08068351717951235	0.08089975639856198	0.05579659150154943	-0.0221746725679296	0.060041450071477015
3211	0.0029734747620378675	-0.0064464664891452	0.007099188851985006	-0.09410627198648022	-0.17563801470012344	0.19926038902650514	-0.1411271171562422	0.09560652541511509	0.17046252051047106
3212	0.0018265564180471824	0.06357033005020479	0.06359656571734262	0.016585140029866233	-0.07205465836698043	0.07393876292035548	0.0726035767469037	0.060324565708091374	0.09439455802276617
3213	-0.10025491489798238	0.06695105348587882	0.12055493156263122	-0.02772851747585338	-0.019047438342306926	0.033640386276211076	0.1359771912549315	-0.007137993765781304	0.13616441347349367
3214	-0.05907266235328101	0.05772202934874173	0.08259184045437991	0.09846115456011685	-0.14417893551626548	0.17459142133539854	0.048309206132106396	-0.11719297517408563	0.1267595078377484
3215	-0.0185931518056619	0.04222332938251922	0.046135830308049075	-0.10242465476637584	-0.08362273559048448	0.13222545825841314	0.12783225046995053	0.13665386089463982	0.1871239213933476
3216	-0.014152902669680258	0.023876322688131453	0.02775578208383297	-0.0459042504002277	0.06881190318632896	0.08271806468318461	0.09627494934489848	0.11564715596926108	0.1504763455003522
3217	-0.12030951839729492	-0.0476535796315846	0.12940341521263193	0.019954636224898695	0.017205808446546587	0.0263481944574442	-0.0037264012377732796	-0.08677574896940538	0.086855723331201
3218	-0.06419628633946832	0.05555836849651311	0.08489932561436132	0.06381754848954169	-0.06126237748318452	0.08846331663524265	0.04962974278892397	-0.01571936495004017	0.05205967540935405
3219	-0.09813139390176637	0.013981386002500047	0.09912239718476613	0.0004636883102680347	0.021410500178954902	0.021415520651203116	0.05522898252611684	-0.17844322162647552	0.18679460338913856
3220	-0.12089767488120942	-0.15094481679569732	0.19339230985013142	0.1659186880494661	0.03709120073807702	0.1700140235870217	-0.024232497654282377	-0.13221710880602386	0.1344194100700816
3221	-0.1439377739856496	-0.09116422431374477	0.17037898513217736	0.02053371579355025	-0.024694283445030097	0.03211605702999331	-0.025071241076546298	-0.002328619752314453	0.025179150086314894
3222	0.017790233142645055	-0.11676986089706867	0.11811728412552684	0.01928084942350867	-0.1132494692769391	0.1148790383229264	-0.03758970945976959	-0.08663730665075503	0.0944405059334545
3223	0.047510809919186894	0.06457685808471149	0.08017136433459315	0.05859365423866045	-0.19495454059859096	0.20356937200140726	-0.018052426322918126	0.11907897809537153	0.12043958286370127
3224	-0.1430695728090195	-0.0717535356608416	0.16005459238518274	0.090164242518464	-0.0263712065901671	0.09394163701974573	0.07765783202557397	-0.13717097742904194	0.15762809370080894
3225	-0.04749180114609322	0.07229650416763474	0.08650003289572142	-0.10169342520247475	-0.12643457620413412	0.16225675575867504	0.009271557106010773	0.0005276986163443903	0.009286562173361606
3226	0.01881878391132274	-0.04374827651831454	0.047624135963017435	-0.09431130746054184	0.007263481857041743	0.09459059616898727	-0.08817622295641053	-0.04129831432732956	0.09736835759700137
3227	0.08810524107545137	-0.20590527043494206	0.2239631976415992	0.17111568844781302	0.023075689430196326	0.17266460632002115	0.01969576007841665	-0.09232538739076936	0.09440286077191826
3228	0.005192300229637036	0.03922134494382741	0.039563542319632924	-0.09071947994711327	-0.11107854659419225	0.14341711039953645	-0.15020969470040477	0.08633439774361504	0.17325293826005242
3229	-0.11710149660698943	0.045265073471391755	0.12554555899739048	-0.030547306988601523	-0.051256607722990066	0.05966890144392092	0.15853288342958838	0.07125180392408727	0.1738087877264439
3230	0.04618560227991523	0.1522907062440283	0.1591400925796621	-0.033251302950742585	-0.033555332474304034	0.047239914112783325	-0.11522633170829234	0.037407978276991605	0.12114645829623455
3231	-0.058918485828964605	-0.07143819626474444	0.09260023681361754	-0.042280875388695495	-0.07573973877850528	0.0867420339505053	0.08991024543110425	-0.044584046978223636	0.1003573090434267
3232	0.04272454131414308	-0.025390505972640927	0.04969974068393751	-0.02336804888754767	-0.11487350598520389	0.11722622610211203	0.09263129631361042	0.04607821561195698	0.103458972596493
3233	-0.1210276323599147	0.1225397862226563	0.17223149248073355	-0.0707865207116167	0.07684281602453692	0.10447750901048976	0.08777067546836502	-0.1489744781739575	0.17290774019509944
3234	-0.031084141557278504	0.09603609735993741	0.10094134857668736	-0.016084291880553703	0.025414843352784378	0.03007687995696053	0.09412404176365197	-0.19108859107108508	0.21301217072143572
3235	-0.09233213630372655	0.04250999510556041	0.10164803528984073	0.0780174114279505	0.13947879273195743	0.15981567541352895	0.11393852431013109	0.05324667388991381	0.1257664327327016
3236	-0.02815539398268289	0.06337801064802324	0.0693505475394466	-0.011084131946152374	-0.060280310744721934	0.06129089528208863	0.07696020860363624	-0.16445902910003876	0.18157545528193672
3237	-0.002358799290204758	-0.045155331203436455	0.04521689806016676	0.1642336379414381	-0.27277406953524974	0.3183997186592674	-0.012314725728180891	0.00859592408181311	0.015018068470366451
3238	-0.06460547867455314	0.013985558090530639	0.06610191910884092	0.11416578647070136	-0.004734700196514674	0.11426392338102458	-0.1703328662589914	-0.06238265977513633	0.18139702745255742
3239	-0.14540744709319733	0.04410001110918357	0.15194780896739213	0.023761160246468543	-0.11907591556553879	0.12142350021321936	0.062434802160008455	0.0005542925807655727	0.062437262600345385
3240	-0.016506607327386996	0.12944809257863668	0.13049627104905273	-0.002126107082653252	-0.13247357136458662	0.13249063152319537	-0.08979340427537685	-0.11105834443205607	0.14281740551960206
3241	-0.008802956628586787	0.020745502320997967	0.022535924919011248	-0.030200052087294624	0.1005373518911606	0.10497524599334056	0.033429826071181036	0.08491203546491886	0.0912557233161025
3242	0.0030554767761254097	-0.03145160375464682	0.031599672736735036	-0.04334577220093621	-0.12304061286732537	0.13045247557046394	0.021938209908491733	-0.11909904840853791	0.12110271832542943
3243	0.04537939064386691	0.07993738351322001	0.09191993460696267	-0.10616517772698326	0.007048478740193862	0.10639890043770617	0.23591834190352365	0.05359566342432747	0.24192965751309137
3244	0.03427613402292033	-0.05042942706037398	0.0609752447899537	-0.11764553608137532	0.15213272728195598	0.19231442709822935	0.010516415125949613	-0.20740293947924146	0.20766938698742093
3245	-0.10644411036482326	-0.11163028987762241	0.15424548696646095	0.10779792442974896	-0.0635834287320396	0.12515288618599343	-0.03007268599546296	-0.03967565889192176	0.04978478031979095
3246	0.020163604307088936	-0.014860282439589418	0.025047932705858686	-0.07847952902824544	0.01887106183112789	0.08071650048862047	-0.1435213375985749	0.13535513427353837	0.1972799703981418
3247	-0.055302902679142826	0.003199918488466929	0.05539540164193753	0.02815825122201219	0.15293452899091925	0.15550516798343478	0.07365242925012494	0.058259968852843166	0.09390902142594669
3248	-0.05085945261973943	-0.04510389914706158	0.06797827328674819	-0.0019339230362138051	0.06790396835818283	0.06793150209659059	-0.12757115596633173	-0.24637071654151443	0.27743995711462577
3249	0.017614188189755926	-0.1954275340336421	0.19621972552231967	-0.025198765900330586	-0.15913941183907213	0.16112209719149473	0.09494927196585372	-0.008366801574918288	0.09531719475225711
3250	0.10728747927626191	0.105401651826542	0.15039983848800476	-0.04443026842201376	0.05280684123788493	0.0690116746179614	-0.22609868091870755	-0.06409030326914306	0.2350067668947221
3251	-0.09307719068098275	-0.03845909439969326	0.10070980770068295	-0.044174351187856925	0.040878392754387066	0.06018651258421642	-0.03417295148420753	0.2154863035536925	0.2181791411486811
3252	-0.07476711442240579	0.0919141357280198	0.11848345768790666	-0.031847319537036706	-0.0755004202070771	0.08194245061712113	0.057373176130002417	-0.018594161081887068	0.06031106171825732
3253	-0.08726588705589389	0.01106982324027491	0.08796519783541079	0.025449153346541988	-0.041558720399140714	0.0487317827220569	0.004949393381706502	-0.0494093237524763	0.04965659843891745
3254	0.08277574587009309	-0.039626221302346915	0.09177179043177051	0.02293693649479583	-0.03258922125372764	0.03985173017185967	0.12549001437206506	-0.05345565987620891	0.1364010677373972
3255	0.02201691234911058	0.07145280877167562	0.07476796313094308	-0.019552753308699863	-0.08836182368606743	0.09049929307502098	0.008831134144094093	0.14804416437078002	0.14830732798656146
3256	-0.18018945194614736	-0.01398125433350127	0.1807310545130277	-0.09854931726958777	0.05053319409156419	0.11075004126138088	-0.01185215271454766	-0.14563813583857474	0.14611960900065435
3257	0.06938486818822266	0.07237378317699712	0.10026078208775366	-0.04324059033370644	0.00790248277776261	0.04395677293046274	0.029929260829268747	0.10620241258153641	0.11033908234132313
3258	0.10411960967090007	0.018768888997523502	0.10579775192423488	0.02463997698865122	-0.019090894827676376	0.031170350195701402	0.007194100537035697	0.01778259880227134	0.019182698003657343
3259	-0.11748584512767127	-0.06262008841764982	0.13313226235138287	0.02839052957750024	0.01952675160438297	0.03445745489600456	0.09301701119536478	0.006521026212685753	0.093245311702976
3260	-0.08167121798467206	0.06275123383668528	0.10299468527611597	-0.07595933213356838	0.020895731932164683	0.07878103674843738	-0.133719099586767	-0.21701776801828565	0.2549068638344879
3261	-0.019100164540313266	0.04442118513045738	0.04835346909851875	0.055343352852611084	-0.08157801072854079	0.09857919932417046	-0.16813114384523498	-0.06609031090459633	0.18065439581192955
3262	-0.014956515882667628	-0.03213356629993227	0.03544380694141971	-0.04387516444784794	-0.013205199006440464	0.04581929000023239	-0.12098508303560161	-0.033607284750485314	0.1255660778452191
3263	-0.15063840829450145	0.06622489978825656	0.16455293192606912	0.04801610468271813	-0.0966783806835026	0.10794561408638145	0.18805829120496637	0.11177213023085963	0.21876683932277347
3264	0.08381149263012823	0.0310526721655233	0.08937916281499567	-0.041491741823966546	0.03592371095787468	0.0548823983493034	0.004602403646544509	0.0035979140717452745	0.005841840890797083
3265	-0.09037642444990919	0.10050055221471393	0.13516012389685275	-0.13166187532781387	0.09809041356004224	0.1641845871183313	-0.015569099531575948	0.067951284575584	0.06971207883642631
3266	-0.043697753641076274	-0.001883263391755122	0.043738316774641885	-0.013248206218442731	-0.043439147649492964	0.045414474746724026	-0.049903774890617876	0.018383210388864663	0.05318203806300323
3267	0.014736017714494804	0.029429137301215814	0.0329123736666883	-0.0014160326845353154	0.09338104565705013	0.09339178141875096	-0.1996622879142132	-0.07615251160448983	0.21369191430377082
3268	-0.029808684543259495	-0.021459542172985402	0.03672968315237278	0.12568543582778882	0.14994235367071646	0.19565157347574652	-0.004283836647882375	-0.11206910466822069	0.11215094951698959
3269	-0.05315578452934492	-0.037887162173745124	0.06527614025438244	0.0784971370407578	-0.014594892096110553	0.07984241603867345	0.01841689073077394	0.1413632921780845	0.1425579259094904
3270	-0.14529597289815155	0.024489753382466412	0.147345402918294	-0.024442031501607262	0.14749389337266094	0.149505389488645	0.07589953423930812	0.07180107405142129	0.10448030212763355
3271	0.03785179085379622	-0.029864677904380268	0.04821469752235214	-0.015236418732190326	-0.027601739230670795	0.03152783634093198	0.11788430179373982	-0.09572280555224118	0.15185375896628212
3272	0.003949575517003372	-0.13122591727189342	0.13128534004455458	0.07506821010119984	0.03031475263565709	0.08095813977086529	-0.034936017405137326	-0.11181443877789735	0.11714518356017976
3273	0.0009457690814412181	0.14374557288039144	0.14374868417438588	0.013147556429253063	-0.07915989288155442	0.08024429500643372	-0.060540029500016086	0.07680820854030061	0.09779875291144119
3274	-0.015098645261786852	-0.09667876068057117	0.09785066098638491	-0.17178227354259154	-0.10216227869137244	0.19986565660682026	0.02800128519662019	0.10291148101888005	0.10665291790739607
3275	-0.10780988382996974	0.0925489126658611	0.14208544009526367	0.005667207471488012	0.03254381417068279	0.03303357506085019	0.04674793111620759	0.10324805887109915	0.11333812564311996
3276	-0.12995692204378004	-0.08996702789356263	0.1580596966183796	-0.03916582195896011	-0.04884142962632588	0.0626054858432095	0.05623582681068572	-0.013075113040400885	0.05773583634191766
3277	-0.12421499890973706	-0.024843630862871294	0.12667506443099444	-0.04572790033278868	-0.05704671229169722	0.07311202535928774	-0.10922773217757856	0.03149667840656813	0.11367822230886443
3278	-0.014887681553807706	-0.10629259353605042	0.1073301379048197	0.09295650983237164	-0.09590610121120981	0.13356231867465695	-0.10542098456315063	-0.16344240085684086	0.19449165119385536
3279	-0.12594872764601003	0.009212804581554919	0.12628522385420526	0.0312976145589225	0.0341517198753347	0.04632365105993059	0.14712242922262128	-0.04378650386332428	0.15350005570337139
3280	-0.13775344548034052	0.03168727199027158	0.1413509637317362	0.01742317041719481	-0.04635716441415488	0.04952326281564655	-0.05181720509038979	-0.10915576138964704	0.12083047210010014
3281	-0.051943535763974695	0.072567350236581	0.08924209336418511	0.10722749235211711	0.03053113760471167	0.11148939626512097	-0.010556652068596718	0.10767758064225824	0.10819382734642227
3282	0.06193407020081874	0.045779485703811594	0.07701681870179677	-0.10623248143303504	-0.09821663704353946	0.14467842929601668	0.02764728122713413	-0.11620766269379695	0.11945121610099886
3283	-0.0016200384513988465	-0.11952207295279936	0.11953305169499481	-0.0857164217666881	-0.012667348318683313	0.08664736968836163	-0.08744069282952341	-0.1314608579490465	0.15788550261251488
3284	-0.012247027076677675	-0.1029835089008473	0.10370917402885711	-0.08054982219356985	-0.011260216071205755	0.08133305798619622	0.10437201223640902	0.0025926469576513624	0.10440420851921695
3285	0.05980368317997414	0.005198465768267659	0.06002919763110759	-0.021614426797856367	-0.0682477385646447	0.07158866715471089	-0.04357166018577466	-0.052487002445655406	0.0682156506754488
3286	-0.023008910761527047	-0.02496152634792123	0.033948310297419536	0.04288229954681454	0.0023772705102808327	0.04294814349307524	0.012505727657264043	0.0828646639395423	0.0838030175712721
3287	-0.11996364209276114	-0.003444944675384485	0.12001309540202916	0.047945840999291396	0.047915653806922726	0.06778431639305807	0.12292420885595737	0.1127424158996215	0.16679692283056738
3288	0.01536213634758036	-0.0767334793359237	0.07825613128795902	0.07006979534671967	0.10056304409054491	0.12256713285660255	-0.11496623789291732	0.023085502593741276	0.11726114567603584
3289	-0.07788944008390915	0.07069475754049022	0.10518799180654402	0.09995987903103618	-0.10977594075187423	0.14846795810496752	0.08712316674197561	0.04734948216174368	0.09915855809830722
3290	-0.1271647956228666	0.008843874847502741	0.12747195522201626	-0.0031338639116937914	-0.10735595355490006	0.1074016846548455	-0.001363520380440689	0.09632339197301444	0.09633304224934901
3291	-0.054251658903231297	-0.05321957261193895	0.07599714075378097	-0.06524023178096201	0.048122243867782584	0.08106810838858881	0.04621766856835656	0.005572546148035203	0.046552402284591454
3292	-0.04927004863273653	0.07715389165464082	0.09154376379485539	-0.10111648462921845	0.14716752015948273	0.17855761662181407	0.06546990952104259	-0.11293658172159045	0.13054110671987956
3293	-0.03296926825846736	0.010570251658048632	0.03462228862471779	0.01336903796768919	-0.013745680343126818	0.019174850828023098	0.04611749022645839	-0.025427550012351672	0.05266292058382378
3294	0.06461292831475358	-0.023934997027201525	0.06890366164507973	-0.1420903944232201	0.039081924233523295	0.14736715030542297	-0.0040537455686639155	-0.05225508998275895	0.0524120909928396
3295	-0.011129771612654781	0.011206901729318573	0.015794507352888846	0.04855035130339124	-0.08107545328941769	0.09450061236715482	0.14607177861712126	0.002650603831214192	0.14609582543330707
3296	-0.1583252231838837	-0.06781778784839591	0.17223858059353783	-0.010730630968872317	-0.040672494745881936	0.04206421602554736	-0.18786118815826056	0.02005849502288793	0.18892900581651456
3297	0.058087934167403196	-0.0269884551408385	0.06405142314363999	0.06449932865552568	-0.1555439113091584	0.16838667329205373	-0.10432372878058786	-0.18623363440247362	0.21346289365938959
3298	-0.11837167922832695	-0.0759300735674686	0.1406315416800055	-0.027843833837916714	0.02367701684944649	0.03654969506962389	0.06570755980220558	-0.0025812530486930075	0.06575824117524594
3299	-0.13236975362742232	0.034848086473853346	0.13688002340105604	-0.0032574801251726033	0.12676156743551406	0.12680341539357004	-0.0033928042286065635	-0.17959836171246663	0.17963040569551597
3300	-0.06208720046990795	0.02406227394875373	0.06658688677041007	-0.08439000615831013	-0.05131432694959632	0.09876655957200134	0.14770602606206498	0.024933943710661332	0.14979576657574087
3301	0.059030451396752476	-0.022422104073726575	0.06314542693811945	-0.12083313595372251	0.13752143542573766	0.1830649937753423	0.2090658738418889	-0.1642832738554876	0.2658900781788402
3302	0.0132094475502734	0.05090399078152468	0.052589977962240804	-7.383700386409412e-06	0.15948007604071548	0.1594800762116429	0.04656673159456308	0.06001448398032753	0.07596182448325652
3303	-0.06622530220039419	-0.11636863938024425	0.13389343106643756	-0.0422921329713264	-0.009150262675760988	0.04327068081622679	-0.07443763149333045	0.21855894154647	0.23088735762758894
3304	-0.03399781247650523	-0.14173906058018806	0.145759433819365	0.08191468317887052	-0.09986040134331207	0.12915926245044176	-0.10805109522925561	-0.0812815574531279	0.13520995067763245
3305	-0.08831224412920789	-0.05871178173487223	0.10604775234591297	0.0610485439329494	0.03757523744996926	0.0716855856205055	0.07098697162748545	-0.08405866972054601	0.11002277080690735
3306	-0.13079083293738866	0.11469947675973714	0.17396037465300365	0.12603432038434667	0.05953966070211834	0.13939017580614324	-0.020555087918270785	-0.006975939323323926	0.02170657432140177
3307	-0.03597524762468352	0.1010371391872237	0.10725074329250922	0.046033379647132194	0.10319336452491432	0.11299532080448663	-0.15161596994409496	0.08896433021343728	0.17578980173040246
3308	-0.019144892913824242	-0.10513105891702697	0.10686003216215684	0.0006497848603825653	-0.025455599882913477	0.025463891803174293	-0.11217337318910606	-0.08903960472410509	0.14321632889460384
3309	-0.09818155346643834	-0.032534146133784095	0.10343156242529408	-0.08681276159552392	-0.034548057869165885	0.0934345967956865	0.1136249200961248	-0.09746154777702437	0.14969761441634247
3310	-0.16105850880623185	-0.07829505343819841	0.17908087181990545	-0.03369298579133398	-0.02960528353963359	0.044851868467179076	0.16978809249523805	0.06973274888630905	0.18355013653062902
3311	-0.1286250599635916	-0.039730291365088224	0.1346213285575222	0.018746327823593954	0.0968679318096965	0.0986651965991943	-0.22453454053736258	0.0056570474454700455	0.22460579262370953
3312	-0.12313845067578237	-0.09983414103195376	0.15852423710720112	0.06280194798086217	0.16911255521833465	0.18039717570589955	-0.13454785008162148	-0.11708872297582844	0.17836169154192497
3313	-0.032437361504793295	0.03366369240744423	0.046748546585917136	-0.03611089211606195	-0.1308485341091572	0.13573995509036071	-0.02237476778155892	0.029537868850141535	0.03705557892526912
3314	-0.12812163496854032	0.07790371436196115	0.14994713087752606	-0.03381371598720264	0.05535734423009916	0.0648675801080393	-0.11199546508065898	-0.08712065511155591	0.14189077752165494
3315	-0.08674305162638084	-0.12129603084535888	0.14912103843621538	0.04081655414974979	0.032690291285053345	0.05229384511547312	-0.014797465146954694	0.013859470058469285	0.020274365220073982
3316	-0.054386130056393714	-0.037004201716628014	0.06578116818053528	-0.027337778194008202	-0.06817218011891384	0.07344930400453377	0.07096971290488174	0.07530012896117393	0.10347371439825075
3317	-0.1026291240462602	0.12951577718845858	0.16524852085036376	-0.08438500821354342	0.09597231360485231	0.12779481440914536	0.03820903443256451	0.06287183530594209	0.07357172002207374
3318	-0.20384246857816732	0.07226821774251173	0.2162740097462481	0.04760088817020688	0.024467224414823973	0.053520926983357635	-0.04027646340425995	-0.11587635001900057	0.12267649325800206
3319	-0.03831807595944915	-0.12797026120747257	0.13358391631758246	-0.07718032801659121	0.028385240943157534	0.08223457263310682	-0.010698549487663073	-0.12064788939212473	0.12112131181552789
3320	0.007137006120767451	-0.07391209243928278	0.07425587024014299	0.016712931165009555	0.08061049388540593	0.08232480666588544	-0.039672101294767684	-0.05167515323069547	0.06514750250437974
3321	-0.058171442231092926	-0.010448310493442239	0.05910231707312969	-0.03769172853131216	-0.01384239896771228	0.04015318678336071	-0.14512777320748552	0.0011232820483682508	0.145132120217144
3322	-0.033476596568467985	0.01058314988853608	0.03510962231883425	0.10187648712355403	-0.07573014359815208	0.12694043200664004	0.014073092007080137	-0.10539918323904719	0.10633456515215545
3323	-0.08718630864264998	0.08794423135794002	0.12383715211466348	0.010173363149154974	0.06686687902444699	0.06763635729572234	-0.1231091342104147	-0.06387089410989978	0.13869156441700387
3324	0.015412818070801339	0.09099822540750535	0.09229426844717267	0.05048615307529659	-0.08252690572817413	0.09674472503144148	0.07009009116169307	-0.08792937823538369	0.11244641584290542
3325	-0.0743789952627834	-0.021690365057370375	0.07747713774155024	0.003677982143798493	-0.0694157437448183	0.06951311410299772	0.12326485201134975	0.05434770045075723	0.1347141280106329
3326	-0.02663817997138922	-0.04743699512340394	0.05440460585764748	-0.17571045539918884	-0.02802313289961982	0.17793105438371368	0.07575504876300235	0.18476962130332256	0.19969637044688138
3327	-0.07363343800690429	-0.09581401031485255	0.12083959518854442	-0.06742480950901643	-0.076138159983768	0.10170115212248582	0.15520221868177259	-0.1685051041482268	0.22908884479116287
3328	-0.00886023285224354	0.12350905723140768	0.12382645494556933	0.20303480131810514	0.1722122128395139	0.2662333127115472	-0.09052691000325962	0.05360658739539319	0.10520830597874958
3329	-0.11703564983817666	-0.007365274101204724	0.11726717612200858	0.06956905221604935	0.11558371293811412	0.13490532874130573	0.06391275437343806	0.023178641556586933	0.06798595146063754
3330	0.005657182936592015	0.04156739870806401	0.04195059420476937	-0.005598945514891817	-0.05860791302918468	0.058874745523995284	-0.12344548470427666	-0.011897602097235893	0.12401750130339652
3331	-0.1467275625069542	-0.10535138825695148	0.18063192576867215	-0.006192793207913096	0.056762342293395315	0.057099161030163555	0.013686297505830681	0.1705569431917804	0.17110518873003916
3332	-0.09652074520754692	-0.0022207250243594734	0.096546288768932	0.08336702689661483	-0.07255192790171701	0.11051625860404814	-0.018594762015828024	0.08915734351619573	0.09107577656704448
3333	0.0663106110011356	0.0713278206407523	0.09738970750907538	-0.10729440548161363	-0.018159681534727447	0.10882032659892012	0.06077224382487981	-0.040704200202497216	0.07314436091480749
3334	-0.10062386963336704	-0.1391616041699515	0.17172977381673543	-0.09506205647869638	0.04826828840930993	0.10661436229665863	-0.07356411682417723	0.13052598212370667	0.1498289401066409
3335	0.034957562352528705	0.00490907841563952	0.03530056963452333	0.05142764448318904	0.025426750440829746	0.05737004667132074	0.09465819936861979	0.089287562928283	0.13012472325189195
3336	-0.06463885965150903	-0.02106286710930781	0.06798401685625705	0.042886749451780566	0.02352321969886653	0.04891436541079669	0.1765083915125108	0.0023322884254260334	0.17652379965215223
3337	-0.017125722962926908	0.07389489042997723	0.07585344566109875	0.0023980559745693016	0.0914875250080013	0.09151894833610595	0.03317855494712003	0.06461672526360693	0.07263702700531953
3338	0.04261314531055666	0.06552157987876935	0.07815982077172753	-0.017800831236499438	-0.0008261876982620877	0.017819993794137352	0.08339655958077011	0.016052987582592847	0.08492752533917268
3339	-0.18758220149037375	-0.059490585692491944	0.1967897662532554	0.1004837601065649	0.050081027359163734	0.11227241578634972	0.07324678165717591	-0.08833407369541875	0.11475190455396228
3340	-0.07222410129407539	-0.027389993082467687	0.07724333323203038	0.017771839891951625	0.023651963492745617	0.02958468641387525	-0.08256712343454255	-0.08279883381924198	0.11693150454039934
3341	-0.03136319316329077	-0.05338819148477764	0.06191888948788708	0.011197720797720797	-0.0828677011589633	0.08362083978551613	-0.030863163003347332	0.01514604896722516	0.034379319799681465
3342	-0.02311811187815892	-0.030225373774908675	0.038052862134720034	0.1458105558292951	-0.09514795516533654	0.17410873488539536	0.09704035826411352	0.019626961353124032	0.09900529654510676
3343	-0.08913531442131377	-0.006238468126415705	0.08935335898303302	0.028771987447896486	-0.034818689212563446	0.045168223124039265	-0.01762540187533839	0.13026247071281066	0.13144948104680002
3344	-0.022984714665607423	0.030271409373601198	0.03800862183404628	-0.024823087775494076	-0.09706035461122853	0.10018432074914374	-0.13627366478835418	0.04067805492872952	0.14221538548143609
3345	0.05936648257728424	-0.0639723841260523	0.08727453915300946	0.10477844332984519	0.013329484357521739	0.10562290158797474	0.013036799356052092	0.1788840509548756	0.1793584729626022
3346	0.09356117691506101	-0.048635554060954794	0.10544719505300935	0.06203209537540762	0.05541996859511905	0.0831826530939453	-0.060830155199365944	-0.03834123422500035	0.07190520164407639
3347	-0.05980144422626886	0.044194689425206046	0.07435982319060451	-0.04887738625322419	-0.04547050517618605	0.0667575143929463	-0.05483076253396333	-0.17061191343766305	0.17920613138761884
3348	-0.052681336752395336	0.021306644480174886	0.05682689804154231	0.03660086143829704	-0.007208791847595398	0.037304017718301836	0.13774780110008364	-0.22086287667034593	0.26029765077504763
3349	-0.0790151631025853	0.04312945080085092	0.09001969521449835	-0.05865609565895503	0.04161473348043882	0.07191886818214284	0.04252351533683057	-0.07344315682385237	0.08486546200224587
3350	-0.038936271576691224	0.11383083605383333	0.12030582895690689	0.08116170637495605	0.10123891278648604	0.12975569368580445	-0.08146104065127324	0.2281072937950645	0.2422165118783116
3351	-0.09939900386279754	-0.10558409410397727	0.14501090613010448	0.010996125589172625	0.006199951060073761	0.012623556199429968	-0.03671521539980726	0.1569921359142446	0.16122821645348215
3352	-0.006126756021041942	0.015339705535027792	0.016517981270201754	0.058161365317552574	-0.038264989960900345	0.06962006802861953	-0.07214116640402116	0.01712765431408676	0.07414650654235522
3353	-0.06326174689120966	-0.012242292247721154	0.0644354121520619	0.05147321926124932	-0.020623133912492597	0.0554509328459788	-0.06344043555188103	-0.05523424701194058	0.08411605617234107
3354	-0.11266216073467594	0.0237645155899546	0.11514128131400636	0.013226877666888218	-0.007768172892999751	0.01533932211378203	0.05300434088492828	-0.043224110350579985	0.06839432628694281
3355	-0.012255572006094726	0.06547680024672214	0.06661389056154673	-0.023022575013441102	0.04265713405462223	0.04847339523907453	0.06969307721487666	0.04983279604036859	0.08567632445944291
3356	-0.015053880664793438	0.18679328192091085	0.18739890472960277	-0.011595940626241466	0.08296085539383871	0.08376735263027438	-0.043898605175409756	-0.059039191283520406	0.07357114681557318
3357	0.0013529390137327754	0.04167308509946293	0.04169504126010621	-0.0522068074449882	0.10496744937817087	0.11723359660334975	-0.038422189679136944	-0.1324944666952889	0.13795306580358624
3358	0.14146458097178283	0.04849544144034761	0.14954609827747525	0.06749729605436848	-0.04470111819861865	0.08095724144792696	-0.005047051157555794	0.10069920897356968	0.10082560891603701
3359	0.04917542440450869	0.10675914884318825	0.11754036849987144	0.0795982631177699	0.029910596970400077	0.08503250732802975	0.06821730207394654	-0.022502490559367608	0.07183287815215605
3360	-0.02256368573763094	0.13059804844809514	0.1325329022262682	0.03804154204164827	-0.018541923247586894	0.04231975707191496	-0.03292128704694631	0.02935048068547174	0.04410512280104981
3361	-0.06037343553651167	0.13654693445483937	0.14929841602473728	-0.02892610995549685	0.04948486213899056	0.057319031901039603	-0.03725783795967903	-0.06584235064291709	0.07565290230793888
3362	-0.12776565234032594	-0.002372750988213884	0.12778768276012015	-0.004840631983377112	0.1211787119381113	0.12127535588477263	-0.07839436998916458	-0.01805789783798933	0.08044728037867586
3363	-0.1679347559169538	0.0474540073770471	0.1745106445493446	-0.015299470003391793	-0.1386879065249343	0.13952924137489459	0.014992006887437763	-0.05736940775394896	0.05929594603808797
3364	-0.12631283230604232	0.08386264810358947	0.15161752983121987	0.04916730435956877	-0.02547145011365938	0.05537344660465979	0.028893441010293196	-0.10060319466337062	0.10467011851474772
3365	-0.08982825007860704	-0.07529481502863358	0.11721102201747458	-0.04741783930719104	-0.05087983596876396	0.06955004811479945	-0.0020406567167154006	0.022985108767430585	0.023075517434850513
3366	-0.08571790459876312	-0.0678118247196222	0.10929777097730502	0.1499336838536473	-0.016571206755080833	0.15084665872085165	0.18629790119868592	0.08400414828123762	0.20436145654083476
3367	-0.05183238910706239	-0.10878904992596408	0.1205058253543779	-0.12757941044660087	-0.02528026880196091	0.13005997832001068	-0.035354113444925735	-0.07841925600126377	0.08602030602868385
3368	-0.10332017199236235	-0.039388811374384	0.11057366956928824	0.15811767765866017	0.008399364454697607	0.15834061169330754	-0.02536424770777332	-0.0205179603785396	0.03262409784004157
3369	-0.20150889679715303	0.01105038584675825	0.2018116610004682	-0.09112866819722612	-0.08682411188321354	0.12586842563450498	-0.032368240833888284	0.0070392715284960635	0.03312482993665761
3370	-0.13686058036451737	0.0541709111098875	0.14719139264300699	-0.06961259126897353	-0.05569081054223766	0.08914807480833548	0.06105271768136254	-0.05619592908633501	0.08297841154274135
3371	-0.09224148463079704	-0.009324140466385003	0.09271154772912836	0.0715505337443632	0.06442880436167231	0.09628369389765798	0.013938506636038657	-0.08685606762508853	0.08796737151090081
3372	-0.09481495944121425	0.08585981363104582	0.12791318982261768	-0.048076953044434774	0.05373341430437473	0.07210182540575771	-0.07356032297990217	-0.09031083868686272	0.11647818980921736
3373	0.055888114486215626	0.07526527010689853	0.09374615845510012	-0.07086220599150077	-0.032180441250845654	0.07782694287379542	-0.10435408330301929	0.015132780101855219	0.1054456055775896
3374	-0.036771569650473616	-0.019154235582195384	0.04146122375543047	0.004617621212546797	-0.021758215595084753	0.022242804938783046	-0.04273202030578621	-0.05219568494835184	0.0674567645728857
3375	0.03378457025315936	-0.12801216938602902	0.13239528956163074	0.06167365545284158	0.10647665336982025	0.12304843554370233	0.12640659097009088	0.021405085596256403	0.12820609942613076
3376	-0.18859693100260913	-0.025406464200578162	0.1903005276050967	0.08161824056216636	0.15582096773828877	0.17590256160545384	0.04675944943726243	0.009411992676511863	0.04769729256277147
3377	-0.17432575077476828	-0.06219703941511749	0.18508900317196672	0.06466529799676496	-0.021120474057484136	0.06802701808416473	0.03674189399056144	0.07083707964259135	0.07979886356524436
3378	0.09739148083718159	-0.016788243680669935	0.09882785875217909	0.004476903244129571	-0.09810890388314833	0.09821099573779982	0.14139372227908564	-0.09133996330004518	0.16833054861072838
3379	-0.05373673516473855	-0.14987823507124487	0.15922035690902273	-0.09021839186803594	-0.003159537553887719	0.09027369998404253	-0.13249735036947627	-0.06526566226042924	0.14769954138461017
3380	-0.06161883357668997	0.15209467134422475	0.16410261942656354	0.01477996866477108	0.04929264782684384	0.051460787047157244	-0.17295123738438895	0.006773668376763286	0.17308383256696627
3381	-0.07439723001395034	-0.05566900738962035	0.09291924567867647	0.039536438234427596	0.044375280730648295	0.059433117772741434	-0.07317475019124817	0.019938249608001835	0.07584245422573402
3382	-0.0651563490635549	0.11933511754827877	0.13596403974416665	-0.053165219871553586	0.01363637320066304	0.05488616654548208	0.0742528403369309	0.10568967764100984	0.12916575497384097
3383	-0.07636974875897942	0.041828203890390714	0.08707431978606399	-0.06531524186218778	-0.08567750107130533	0.10773446528079865	0.022809742500670936	-0.022494856619972133	0.03203596303063197
3384	-0.06235349330982504	-0.031036124829480358	0.06965055040966642	-0.020434716122147378	-0.054970579464936206	0.0586459054811469	-0.0885869443639161	0.15860518308341648	0.18166796859286896
3385	-0.1265141496767214	0.08473182892628882	0.15226724172197295	0.07415093845162034	-0.044910620410602065	0.08669097703291372	-0.09598828141645716	-0.15521434354625646	0.18249724001140483
3386	0.046167215957077117	0.05478771384674824	0.07164569364435357	-0.005120782975857244	-0.02109980843110728	0.021712308355291365	-0.05244570209212785	0.03849269378856056	0.06505566188300688
3387	-0.053039831720475	-0.04994028877930012	0.0728509175803311	0.09148844954061078	0.09645101387760516	0.13293958957873636	0.16407308722309946	0.06849119384256451	0.1777948862731956
3388	-0.13125346336617083	0.0332510906369395	0.13539980308021393	0.05372015952702683	0.06161656837916603	0.08174629678727749	-0.03776495368787554	0.11393666812067482	0.12003231260576537
3389	-0.040530773920968315	0.022913584821919106	0.04655938148240295	-0.049176523543372666	-0.022596823654578456	0.05411974599984743	-0.09681991809454966	-0.11402395837469907	0.14958462361910868
3390	-0.13328903959830887	0.049040469026634295	0.14202441930665244	0.0034120214221064126	-0.08322861746644425	0.08329852733128372	-0.03692946677872532	0.0323652408398026	0.04910493184171426
3391	0.039877768403596206	0.08527625326525938	0.09413966105638749	-0.054718771188788304	0.03831291734492775	0.06679837988971166	0.10947839403009996	0.13577336851088959	0.17441309112622153
3392	0.009531230704234507	0.025423385655324822	0.02715129641318658	0.045116756961037084	-0.03334720278068538	0.0561030987733961	0.08337833119396058	0.12850531304772067	0.15318473029053015
3393	-0.017039414274600314	-0.04479679233705113	0.04792801104271214	0.026378598855565805	0.02412945005662175	0.035749976749892595	0.08024182773670616	0.12672445147115585	0.1499927915574364
3394	0.05418187665285651	-0.0754844265543999	0.09291702970861665	-0.01565265664062669	0.02468394577099554	0.029228459397217698	0.06444577595413412	-0.0971999325501658	0.11662368938636451
3395	-0.06001088436975087	-0.10106560921582529	0.11753962569706235	-0.060548774778446675	-0.08468789759802599	0.10410664785086876	-0.03694667375995845	0.1302036882318331	0.1353442172059715
3396	-0.126372087758624	0.005139321906526077	0.12647654800053748	-0.032292108315667374	-0.02872707444643391	0.0432206555447942	0.1396609104807236	0.05124394252995419	0.14876529017992718
3397	-0.035620336087001686	-0.04330529926333154	0.05607278562045637	0.004580470417184532	0.11687349303839699	0.11696321680015018	0.0875441060031409	-0.07169927864320179	0.1131581064433506
3398	0.024615533893550798	0.01986749630470235	0.031632924592612514	0.04945893156241471	-0.11717420038422227	0.12718482278549392	0.16935055544317093	-0.14502489917662706	0.2229615034262672
3399	-0.1053030636135433	0.07199751199661285	0.12756322722517002	0.11923567247452456	0.01061085673760081	0.11970687478653004	0.004789615869278934	-0.10794184642196507	0.10804805703555406
3400	0.029840341912869738	0.06536180661120926	0.07185131709967527	-0.0697129005660155	-0.1730248042503859	0.18654080355571412	0.05010367840341639	-0.12602960629854276	0.13562389263444205
3401	0.050810474002522386	0.028411997035546442	0.05821465317176512	0.01973338158204882	-0.1012286823120873	0.10313414793997301	-0.1339289812103577	0.13102539860293916	0.18736228832692944
3402	-0.03373694869647982	0.05729451960264128	0.06648942535355797	0.0065585442441006255	-0.04409621605656243	0.04458128276652501	-0.03518404946420738	-0.13387044889603744	0.13841681409542111
3403	-0.060293133683843446	-0.06339338502550959	0.08748704609489522	-0.003950898813521379	0.11595142153570627	0.11601871296297736	-0.1154199609895721	0.042660014517909385	0.12305138858827472
3404	-0.0844129839986209	0.07365467058454317	0.11202929244831014	0.01960952299809931	0.0382127233464709	0.04295050195011588	0.01622283969632009	0.0848876707046958	0.08642393861356569
3405	-0.042541319458494514	0.07761463059082452	0.08850872693141529	0.007174334612826111	-0.05077696865987039	0.051281298963874296	-0.06911018548981378	-0.026905795843445095	0.07416292596982413
3406	0.02466414156359117	-0.0221628099662662	0.03315886042477476	0.01706495930684854	0.15377688061578437	0.15472085136808678	0.04732973322065805	-0.06957591039108857	0.08414814884171516
3407	-0.04667897878201379	0.08500076010659757	0.09697451355294875	-0.02104685380035581	0.033998330120334506	0.03998570376853203	-0.0912016113797464	0.10521928930417283	0.13924378894563846
3408	-0.04008518521514727	-0.07667847435140315	0.08652404580572647	-0.004403010886577257	-0.029622471832386484	0.029947910483501993	0.033704957735983115	0.03482814943828501	0.04846673260371407
3409	0.01589628465433544	0.15269584559532004	0.15352105109033576	-0.07324496694727439	0.043812440863879504	0.08534843383190026	-0.07411917109698044	0.054326766044685365	0.09189694789805283
3410	-0.08416157467971538	0.11831123167624846	0.1451920045778012	0.18864976527506444	-0.13699805536054332	0.23314630837932518	-0.042713086533641774	-0.10289923352622649	0.11141211792940328
3411	-0.10591816362896057	-0.025350542014911975	0.10890962935838633	0.07814282973515606	0.015138434203274714	0.07959569102121339	-0.018580741536997996	-0.1485821924635092	0.14973948000887416
3412	-0.1373888992912147	-0.007449817374703984	0.1375907316186958	-0.11902106748844653	-0.09743775310137112	0.15381849770275713	0.10880174826445681	0.05378757314723949	0.12137101569350019
3413	-0.021357365604120163	0.003130925484084411	0.021585637816264415	0.06278552771796922	-0.01456069711607398	0.06445181449214542	-0.1352117303171965	-0.04635625952409582	0.14293745069937266
3414	-0.1397666315630512	0.038972140222413715	0.1450983770136564	-0.12615370824959043	-0.1390206156062591	0.18772716816877102	-0.0026329304057051963	-0.07643143917668575	0.07647677567170769
3415	-0.09064589107932544	0.005932664277608486	0.0908398264804361	0.13361216635320786	-0.012336443010699118	0.13418047109677889	0.013474021265758892	0.05180543209524764	0.053528983211391545
3416	-0.029894925976860925	0.032598283543861246	0.04423069849287901	0.03929830809416871	-0.045567532113159254	0.060172726396167275	0.14963814726725844	0.024085364241709335	0.15156411147838902
3417	-0.11350718968913678	0.02488746988884409	0.11620356392380486	-0.021536144546412554	-0.08609503333527502	0.08874773398192255	-0.09099137774686294	-0.10240915268919988	0.1369929391567031
3418	0.04795770641993474	0.04584075629430998	0.06634241887883627	-0.1496993184708734	-0.04109858075497159	0.15523845944454906	-0.057986598208219754	0.1585591379000599	0.1688296353824521
3419	0.007736666231845126	0.028247691535880772	0.029288019419025976	-0.11610155946236694	0.035088968818687706	0.1212881191310689	-0.040162778561717086	-0.09054012248174123	0.0990482839871859
3420	-0.13034227391307332	-0.05037453114337421	0.13973797535654153	0.02467673647679161	0.1290542530457995	0.13139231922891942	0.0027655407948913497	-0.14917573469033488	0.14920136740757234
3421	-0.1953750277794023	0.01832210070764372	0.19623226252108306	0.049906389294184304	-0.00034213685113039825	0.04990756205233406	0.1280025175831202	0.1389000559462916	0.18888586513950675
3422	-0.15148410882195157	-0.050518733493730476	0.15968587182149657	-0.09354185364828994	-0.00551997202436649	0.09370458086512037	0.00218573907231873	-0.030578915878210506	0.030656933173083954
3423	0.04271889591828281	0.16912980180265488	0.17444137676102653	-0.14848160105383637	-0.055565262811238046	0.15853795849194152	0.11677636747833733	0.13055947130316395	0.17516419596594895
3424	-0.02656617114134204	-0.1532694764395176	0.15555479374533887	0.03881633058306265	0.02019940496673387	0.043757553415881445	0.03270188500456868	-0.08670684851151196	0.09266871565771437
3425	-0.033858228716209776	0.05925775817728078	0.06824852786687974	0.036442568675383105	-0.06807860114800336	0.07721888853077942	-0.06924138974601207	-0.12184467905422676	0.14014455347171603
3426	-0.1582815122945195	-0.01085708910851177	0.1586534384063273	0.017081819537023236	-0.04969333645675831	0.05254727630334434	-0.11343313080708488	0.08996062729840644	0.1447756527480364
3427	-0.04486606866047992	0.11310723807949073	0.12168077671932202	-0.08116898626100738	0.059968068840054026	0.10091864848007559	0.006134981382569807	-0.0011001642255661548	0.00623284508773431
3428	-0.09303637979155592	-0.06359811564854898	0.11269644306172598	-0.12881616079499866	-0.07069871473241411	0.14694186451375324	0.0386588640170017	0.0020232833223282885	0.038711773951698995
3429	0.0017925545137216477	0.14628518440160068	0.14629616682297245	0.012312360375865998	-0.03709287341034936	0.03908293074810789	-0.006239097569484824	0.034999725725018485	0.035551471689763726
3430	-0.06685176157517654	-0.0013281120319331991	0.06686495275758157	-0.04598952778337085	-0.052688327455628146	0.06993637476884929	-0.046804693685988205	0.13837542740682382	0.14607682314816528
3431	-0.19291601347615167	-0.09956225309398534	0.2170926772064906	0.06407208517363847	0.03547176460223769	0.07323577119478258	0.05685833012315105	0.20024675399664205	0.2081625138937962
3432	0.02318500108388242	0.0028078716190290546	0.023354408968941556	0.02381985425998806	0.12744403306410154	0.1296509429993121	-0.04933690828834066	0.15021814933543523	0.1581126905381578
3433	-0.034957992549806326	-0.0015679444380416966	0.03499313779690385	0.07252286577276654	-0.11411861971179259	0.135213259057015	0.12184385974390838	-0.09017757847533632	0.15158470179067762
3434	-0.1292976165692036	-0.032082734710115204	0.1332185254270457	-0.04796303533305424	-0.07769677052010987	0.09130849307492934	-0.06277290301923123	-0.008649524963856608	0.06336601325286441
3435	-0.022571573907465718	-0.05998030897519201	0.06408676472891797	-0.08230560563039584	-0.1573401908667331	0.1775673066196766	0.07034319383291297	0.08568607893149423	0.11086148583376025
3436	-0.0756390810029505	-0.08292906000049795	0.11224303794684592	0.03824238691183238	0.01808089607582495	0.04230128791915289	-0.11666529893379962	0.07209555613070477	0.13714430789904636
3437	0.004569261149437078	0.019161870079244993	0.019699122122206855	-0.044269153225806455	0.03438200351168208	0.056052476241529675	0.10091059382507025	-0.05540678657223143	0.11512106646652086
3438	-0.04589748878276566	-0.004322311177621521	0.04610056236620429	-0.017695614345295232	-0.057841582046489176	0.06048787796491258	-0.0327799011774891	0.10134695174459032	0.10651632057636178
3439	-0.1084064264133238	0.004528911986468193	0.10850098769821667	0.0118107268437357	0.08451777757142968	0.08533901800578093	0.051791537050592674	0.1635789220129099	0.17158212913053789
3440	0.1165911064666479	-0.04562525921677451	0.12520044083674425	0.0081709185249913	0.03361079640625728	0.03458973177989276	0.07236900154455235	-0.08272506968239032	0.10991228110867209
3441	-0.02810580953821081	-0.11775986668010789	0.12106743051008792	0.03158103289478263	0.12035722819870963	0.12443160377644262	-0.14632870308407106	0.02750217491061356	0.14889076187285835
3442	-0.020092448137036183	-0.13506890273610792	0.13655517184814228	0.032798910585840585	-0.046651093249318536	0.05702712544898769	-0.15523899966836044	0.21031022593421342	0.26139919309464804
3443	-0.08470727202162272	0.0855488839051666	0.12039075326105762	-0.14611342730604468	0.0406196052886431	0.15165449539306103	-0.00022052244808020712	-0.033144295708698285	0.03314502931324308
3444	0.013227007609862288	-0.01300080265800467	0.01854655224195959	0.0663766767870487	-0.07633858164849004	0.10116047780331759	-0.008886523433837975	-0.08425523581751251	0.08472257704652753
3445	-0.007174409499558687	-0.053889755676536984	0.05436522710836595	0.08446560105846009	0.04987851580912922	0.0980933438184696	0.1609693628741861	0.028053822715870213	0.16339569380217728
3446	-0.10449866607493691	-0.08356460442763824	0.13380214618827618	-0.004406541498231776	-0.01720338027058374	0.017758769684579748	0.08004846540718995	-0.03114728304276577	0.08589476151077113
3447	-0.029333553489859	-0.06556426627474585	0.07182708662119183	-0.08201207202034196	0.025288114538926376	0.08582230883636034	0.05167809086263804	0.0443701117254142	0.06811264118893652
3448	-0.008465031097717363	0.052676717988586814	0.05335253854817433	0.00998864835864644	0.13588339977841946	0.13625003277568212	0.03417417813408668	-0.024965547452433578	0.04232201567435087
3449	0.09862620410501355	0.14160627714106405	0.17256727923310267	0.04684284842493116	0.006890958192353703	0.0473469930763279	0.005633865287903236	-0.058118529685420514	0.05839095761226516
3450	-0.010479902223840267	0.06822714517726657	0.06902732567368564	0.07645491458342742	0.054966211084242385	0.09416282878565552	-0.021568057839869096	-0.1551598179270826	0.15665168437699406
3451	-0.13082400934987715	-0.010901571322857125	0.13127743781657258	-0.003249079158037354	-0.09243078530602448	0.09248787265184331	0.005005449874800174	0.12778976699183936	0.12788775968120536
3452	-0.09153480129816101	-0.13868940453986095	0.16617271370569545	-0.08248883189008147	-0.03838054517506097	0.09098062230236181	-0.07542053968659612	0.09118828626854228	0.11833664419448033
3453	0.02400649100168882	-0.053541260195553365	0.058676896250075404	0.07628892174073733	0.11076972320851099	0.13449881471616945	0.1032781357793281	0.10624638147314247	0.14817107310872066
3454	0.0512288339434428	0.061753140769682684	0.08023617527104018	-0.05427445724810417	0.06575832695591464	0.08526355771147048	0.08951530393391535	-0.015318215363732708	0.09081650378819336
3455	-0.048046518416373404	-0.02769796509392457	0.055458499819948	0.02930419965969258	0.07944894913449749	0.08468099926353666	-0.1372689945615064	-0.027179163018243455	0.13993385498262786
3456	-0.08539148366058129	0.11645626087121586	0.1444083314004424	0.02868973696753383	0.028081137701320154	0.04014537709209843	-0.016074880645584752	0.10824299706824562	0.10943010647023071
3457	0.07409733802196282	-0.002740356581601257	0.0741479942826193	0.015645145576654935	-0.08252912528297697	0.0839989708275526	-0.004218333126213259	0.050306009196131284	0.050482560311507114
3458	-0.02067628238065719	-0.06095989179835509	0.06437093335622714	-0.10223366355592284	0.08863516114727994	0.13530673950572422	-0.08158689859152851	0.04614034875132106	0.09373021820457846
3459	-0.11311557840162806	-0.007903321702674144	0.11339134257548425	0.137392773397442	0.04373191922139267	0.14418479441545579	0.10509898551726522	0.07773890895579136	0.1307254172775713
3460	-0.07556202590458229	0.005853900646259896	0.07578844180731681	0.09654654211029577	-0.06103799810909247	0.11422290491237164	0.13444460576056333	-0.12128188394649013	0.18106531250276292
3461	-0.09975041707989139	-0.012120257794406359	0.10048406021163334	-0.02900882497789122	-0.11144175726412445	0.11515544793327827	-0.015844339963014892	0.10990518852641096	0.11104140477267714
3462	-0.06431540666952107	-0.04731604077805659	0.0798453458253929	-0.034069154897318536	0.07942414603585983	0.08642281116084499	-0.06286276086210177	0.029220508917353092	0.06932218147602473
3463	-0.07774795749773286	-0.0043789882108384096	0.07787117844761267	0.05119297495579056	0.07604047950819205	0.09166719810630176	0.02016887808136062	-0.01760398195749004	0.026770951119084726
3464	-0.05496241026453605	-0.046936504684461186	0.07227656614755315	-0.017084351260816664	0.09538434441121117	0.09690226115400774	-0.036853383434093626	-0.15060488830737948	0.15504839326035783
3465	-0.08748389387487132	0.055556920218574356	0.10363398608411617	-0.10998177023950656	0.06618889660185674	0.12836261067143692	0.023768331789147987	-0.04652364125464994	0.05224349520878545
3466	-0.133258727290571	-0.05989591331305097	0.14610068045942595	-0.031902644965326625	-0.055692806599915455	0.06418307769778002	-0.12504651784235904	0.1406765128749912	0.18821932126954177
3467	0.027984411621231674	-0.12597209988706137	0.1290430054041764	-0.22286081095764396	0.027527831373471555	0.22455449797504615	0.041427702807898974	0.03378426137487324	0.05345681319144784
3468	-0.16119992905972635	-0.05882424663879616	0.1715975207323309	-0.03701476098541953	-0.004817239905852357	0.037326911620415	-0.11861978008764931	0.10009152577187883	0.15520620399772997
3469	0.08825861893759218	0.0896674368546767	0.1258166644322545	-0.04911036279707166	-0.014209570756247973	0.05112474581977712	-0.05010872624666482	-0.03687797025730018	0.06221630924734697
3470	-0.12438496730588075	0.03417872239394942	0.12899536873922135	0.03041205909445505	-0.10670432057684087	0.11095361809391281	0.06606869004671029	-0.004870327323540139	0.06624795764947548
3471	-0.04811733356299475	-0.05686720678649478	0.0744926640476125	-0.010611895400259946	-0.07426069280842727	0.07501508395232029	-0.17106097555003844	0.07880635047719783	0.1883409096071955
3472	-0.0020766740780544628	-0.013269103093369542	0.013430624413218193	-0.10327011847128288	-0.03619576836873621	0.10942966241781069	0.0025638156339379665	0.05644829248619758	0.0565064852491476
3473	-0.10420032618528469	0.14192736626227526	0.1760712505529104	0.15508536324176908	-0.06893774612628573	0.16971706671046283	-0.02030865098547651	-0.0414009607913005	0.04611378166332379
3474	0.04201573832339697	-0.05100812394029588	0.06608442308720532	0.12119155760801006	-0.040087373706958945	0.12764948556957448	-0.029221849859082754	0.01656921547527543	0.033592490390753724
3475	-0.055973397913009995	0.024438964059040044	0.06107605290297665	-0.021001957435271792	-0.09581282364104649	0.09808761078843366	0.0002352590708260811	-0.011539139554603471	0.011541537527167701
3476	-0.011091556246762058	0.00515321669891666	0.01223021922620686	-0.06328210551414744	0.0024809799886961743	0.06333072034966918	-0.04648031104397785	0.11373937289226178	0.12287011133986127
3477	-0.1338579427970852	0.03437951954881199	0.13820238859829767	0.07631074468354833	-0.13245143787542563	0.15286174521254633	-0.028289482375718926	-0.09771265873241844	0.10172540729652638
3478	-0.14352081226542507	-0.015855280316699746	0.14439395232227878	-0.010001423739388693	-0.0499224794840201	0.05091446194007372	-0.07271913063992672	-0.010803395061072417	0.07351724495567234
3479	-0.07473016681249016	-0.04255122945921007	0.08599537755201121	0.04029427708618722	0.03673317177381481	0.054524807881028044	-0.01618009383202256	-0.12491227087321471	0.12595582896839835
3480	0.046939142492460485	-0.006598399247396388	0.04740065369333582	-0.07025061332202455	-0.09057544053165928	0.1146257348924087	0.09519594547523395	0.01365037967628823	0.09616964645994358
3481	-0.12232480176522806	-0.04856241882762911	0.13161179905043624	-0.10352639329805056	-0.026825563552178234	0.10694542986586478	-0.007481650668745076	0.10262204753945992	0.10289441062526333
3482	-0.04612320036796486	0.029982565833234137	0.055011852051423005	-0.016646865796028146	0.06314386370308639	0.06530134504116222	-0.05219712352861263	-0.046025465776530654	0.0695908270148289
3483	-0.12757492235516454	-0.003375860439767454	0.12761958018907227	0.028955118681082637	0.0008274358262924245	0.02896693887662645	-0.12230443826395866	-0.09057667048402553	0.15219234164383638
3484	-0.020378252400327344	0.04840632095805623	0.05252090135922841	-0.05931152735322433	0.005610102095436783	0.05957625804373335	0.06798607619945579	0.015123142890117779	0.06964779973461567
3485	-0.009833252975919235	-0.022444281443023163	0.024503849362540134	-0.0377400481453113	0.026817966954809064	0.04629810563726821	0.08099415646566924	0.0820859265161819	0.11531761666634169
3486	-0.16804971530200047	0.05497231801879341	0.17681250680153476	0.11399342591445573	-0.03090060486713	0.11810736019769896	0.09761621418175252	-0.0036702034387258043	0.09768518651494411
3487	-0.05510506419818832	-0.1336445489883221	0.14455944650758207	0.020336530498546973	0.052246837678906706	0.05606519883282639	0.13156867222230065	0.015673041673097174	0.13249890469594766
3488	-0.008141886415250378	0.0001481273465218232	0.00814323376243285	-0.08558233768689183	0.0042447925954413315	0.08568754161563685	-0.1191955382503518	0.07371031865940308	0.14014559363626752
3489	-0.11095209947047563	-0.15590869742171806	0.19135801605535932	-0.04867162632630982	-0.000764695759539142	0.04867763314760273	0.010402829488099284	0.05302853402811867	0.054039284622668785
3490	-0.00799684205357563	0.07337908451266145	0.073813545686047	0.017311181693943686	0.07689615685336418	0.07882065687659497	-0.09353157071977164	0.017129930446996986	0.09508727169514646
3491	-0.06971075054976475	-0.045771184770102946	0.08339418503391247	0.08708018666430246	-0.002470915163999074	0.08711523593056178	-0.09841068426594743	0.0006170470709944393	0.0984126187273757
3492	0.0059020266865458665	0.08754286585752777	0.08774159379426498	0.024773724688799657	0.02072606234057114	0.03230026462897297	-0.05168593021582681	0.006550600769746722	0.05209938341976732
3493	-0.12047344608891733	-0.005281291700799208	0.1205891506503309	-0.07228212917712323	0.07463954563465856	0.1039026850996961	0.10825431687851497	0.06094803628953937	0.12423228344671501
3494	-0.016833199743926226	-0.02295923075717625	0.028468981200249967	0.004387368353788335	0.025385449990082014	0.02576179481850553	-0.04994485189415716	0.09440303543255278	0.10680084891801708
3495	-0.01917489005969705	-0.06053005034947207	0.06349459350299907	0.017213161861577383	-0.026871038206121644	0.03191152825465605	0.01751833708557115	-0.0940514679993319	0.09566906901957942
3496	-0.013852425389921444	-0.06724420944860195	0.06865619705132806	-0.0021966550510222845	0.18263481595314218	0.18264802569875016	-0.08602703003817584	-0.13898323582844294	0.16345332587174172
3497	0.029493717772954467	0.10496434838974877	0.10902932550903563	0.04041407509426864	0.015445514807151665	0.04326501350263428	-0.1322659128335656	0.020234955898970754	0.13380480237244724
3498	0.04409187379851861	-0.036241053728873304	0.05707457674344658	-0.0816609989349279	0.02612859685122707	0.08573926941876894	-0.052178724497541726	0.06325265972976445	0.08199706246616233
3499	-0.11829113773898882	0.024682861266540818	0.12083888822679448	0.0761899005707875	0.05878178272750118	0.09622992741143288	0.20363744821153554	-0.039372334656515046	0.20740875355300323
3500	-0.03960464094860076	-0.011694873590187789	0.041295249762630756	-0.04019256352495085	-0.12820817545616664	0.13436062822310121	-0.017596498376392013	-0.006130260019739951	0.018633755472796908
3501	-0.08949348392233195	-0.027319355254876818	0.09357045920641222	-0.137753708948195	0.1425139489807809	0.19820774450833306	-0.011182225854764487	0.12823738856923	0.12872400709317064
3502	-0.06383946534637636	-0.12252372285628253	0.1381576635524585	-0.04732701747508156	0.030199382899004916	0.056141333352240454	-0.0005388050164159751	0.12449635710793323	0.12449752304360018
3503	0.03894275175316723	-0.03221591462742365	0.05054110277180602	0.1302288312140273	-0.024356608687376165	0.13248695356948015	-0.2954372917972852	0.12593592077532614	0.3211589163109806
3504	-0.03685658039640341	0.06580133571284015	0.07542031092557522	0.05221538124830816	-0.11490701331014185	0.12621437218781104	-0.10389081864974918	0.020445089083267493	0.10588344472738793
3505	0.0065071686208827565	0.011867611980799662	0.01353452834743128	-0.01477653002607451	-0.10931064118156565	0.11030485988902065	0.0020211626698687234	0.00740970546466384	0.0076804188434707165
3506	-0.08151650347856619	-0.07736640266427264	0.11238549995698496	0.03480440609865718	0.1181286542959577	0.12314920076741924	-0.13046898857074923	0.07118236683162893	0.14862397628386503
3507	-0.026496686191847113	-0.024615017775927544	0.03616591598810198	0.06895588449091898	0.11344432658291918	0.1327574074761065	-0.32705000244087534	0.06198099223801641	0.3328713677915023
3508	0.05643572756303322	-0.06707921452742958	0.08766192085042301	0.0116150716433752	0.026666298997929265	0.02908610306534208	0.20064494917902942	0.07264117469988834	0.21338963398636537
3509	-0.03550417437514036	-0.03693636081206469	0.05123320357053032	0.04484235235813261	0.09174648055594273	0.10211881932049988	-0.0885674091032217	-0.21888822383195125	0.236127593659792
3510	-0.046540913079814054	-0.18715546342789924	0.1928554486687232	-0.044699256966151416	-0.0860091510367123	0.09693089102748424	-0.09996242058412505	0.04443406574049065	0.10939319781077686
3511	-0.07291851936354514	0.09843276752078693	0.12249947015384595	-0.03536049145109955	-0.07326424001230258	0.08135117221185914	-0.0917651670212753	-0.22638582153448158	0.24427727293034182
3512	-0.02889935697549637	-0.06476059468123943	0.0709162002441258	0.05660313578257248	-0.08076205416022937	0.09862263620792215	0.013065757880876772	0.12869669870057138	0.1293582401141394
3513	-0.07016650822893578	0.031635004295116134	0.0769682556239475	-0.11436132815369342	0.09205309340771195	0.14680696639807558	0.15599400355800197	0.0510548479367617	0.16413630507568944
3514	0.004342024135285653	-0.12579139442642234	0.1258663103667346	-0.013724336515586863	0.07366119813390182	0.07492882972070904	0.03911213816124584	-0.04127374124072111	0.056861947447747384
3515	0.13038802450681095	-0.06943749078889193	0.14772475101297744	-0.016282246701216776	-0.06152215711737835	0.06364029677817878	-0.05304383870176804	0.08513037493790669	0.10030368667844546
3516	-0.08111036971486887	0.03583327587670738	0.08867308348838975	-0.08081695553238509	0.08855331064376726	0.11988773551742087	0.008867014426898657	-0.04515634592815647	0.04601868666563793
3517	-0.098278721376113	0.002122607183864469	0.09830164055894816	0.13794926966926563	0.08213364159940548	0.16054885887063589	0.08595294890563	-0.022086819791390343	0.08874534936587491
3518	-0.0006010822530511605	0.026965014856499537	0.02697171344364636	0.05389554713819407	-0.07028085670896682	0.08856708655630276	0.0052303368423020835	-0.06893431434875284	0.06913245343698293
3519	-0.2109078881788749	-0.08217025207972868	0.22634948116335268	-0.008099648847567774	-0.13918215395883465	0.13941763264406212	0.09321357864664952	0.10017024898914663	0.13683146577692848
3520	0.03316142657878082	0.043989079295997414	0.05508828650493151	0.1155898098951494	-0.07215751833370371	0.13626339054814232	0.01774046593299751	0.0047266614421376425	0.018359342578328774
3521	0.0009982061164862776	0.011673580534259697	0.011716181030559297	-0.019711394742713297	-0.12269392418808413	0.12426720450454497	-0.0263745869663716	0.19040739758423678	0.19222537785747312
3522	-0.06370459295314282	0.10619696713394702	0.1238388912731951	-0.1540541036828111	-0.03730356871789598	0.15850622416992052	-0.0012350301884923823	-0.08024257999171967	0.08025208373178866
3523	-0.10440293611863259	-0.025653324190583145	0.10750844670172867	-0.05313776288974514	-0.17202404034855912	0.18004413987344733	0.010520773193747052	0.020324520812579672	0.022886083431973472
3524	-0.055875948847221434	0.06343368218810777	0.08453374294043277	0.09067094811559914	0.03742822757827365	0.09809226805326053	0.03661158105613302	0.04290915712506246	0.05640570567427639
3525	-0.05879274450923095	-0.052197088646799804	0.07862011746448605	0.00447066174763046	-0.009271870518581651	0.010293415340647136	-0.022003539728798226	-0.01834352299123348	0.028646825239923415
3526	-0.03466221686676046	-0.19683693039511949	0.19986557093579535	-0.09226819500393436	0.010255734200852643	0.09283641469424914	-0.09850923855446637	-0.09059439309392259	0.13383353145096685
3527	0.026979046790997094	0.0045425519056359045	0.027358796456829145	0.05849304817997491	-0.05278742089232579	0.07879053553472283	0.09315423625846327	0.12368219477192087	0.15483861610236951
3528	-0.1121986259954261	0.05124572244578714	0.1233477026306212	-0.0136651334619247	-0.011169749203830216	0.017649339075690055	0.09336389590075855	-0.054202564966650345	0.10795709845457883
3529	-0.11487702640086264	0.05021270556969292	0.1253716355294656	-0.06397341065123169	-0.01358881130881517	0.06540071148800836	-0.0944760936887693	0.006608140537587503	0.09470691527049978
3530	-0.012626901743597006	-0.05267061982650711	0.05416302096957754	0.05953577160499919	-0.06175901816365649	0.08578277464119169	0.17489670353817358	-0.18524655776557883	0.2547648799825355
3531	-0.002589014303555859	-0.003939324763767467	0.004713944702523402	0.1326616357111104	-0.003486905420204057	0.13270745306484036	-0.028608147626655114	0.030575668137878747	0.04187239654839673
3532	-0.14573206478997805	0.010813269394229063	0.14613268458131648	-0.08934182698907195	-0.11949310278238574	0.14919974417641296	0.09458410667071729	0.030644025879705883	0.09942439115636419
3533	0.10429941512312378	-0.09717205858380078	0.14255096269208184	0.01833663523897101	-0.1155163713752479	0.11696266176687015	0.18666811683524878	-0.1375315713785061	0.23186185319853547
3534	0.003136580436334411	0.0900651715252827	0.09011977174134536	0.09467982214229138	-0.033630764887479646	0.10047535552469004	0.19795987015873825	0.13056631461748336	0.23714061800133726
3535	-0.03240410989561886	-0.04279685066155802	0.05368050637498721	-0.04807819959839246	-0.007049776930988865	0.04859231041429876	0.0384472722736103	0.010944073143345986	0.039974560438459227
3536	0.02900337117609921	-0.019919833018198187	0.035185157198049884	-0.018009124040119288	-0.06215001454454295	0.06470666779072543	0.031962225747102196	0.001496888951946935	0.03199725849573965
3537	-0.054174035358045436	-0.044143382663107404	0.06988178832797777	-0.004247711730731749	0.0021639261023096356	0.004767140770278667	0.05672890866124429	-0.2127947303829902	0.22022662499494766
3538	-0.03839272271998122	-0.006638303533002074	0.03896239509642124	-0.0936393826290567	0.10097109364133679	0.13770800895473906	0.11750394396637608	-0.025258473374417785	0.12018804984215122
3539	-0.04329684621220332	-0.0007627672154920486	0.04330356458478002	-0.03296532393537427	-0.0010745973546095028	0.03298283404498002	-6.096041905413838e-05	0.05537952951727753	0.05537956306912961
3540	-0.10177044638662361	0.1438874732537793	0.1762408259090092	-0.10873023320752472	0.07238222321912903	0.13061948496111342	0.12564512725046534	-0.10198279597216463	0.16182456141168985
3541	-0.18447853345998322	-0.006526358494398204	0.1845939399404638	-0.11993100473373577	0.0262460486673871	0.12276929977439069	0.06975161235907024	0.12800501905252673	0.1457757604313136
3542	0.006217185903071106	0.03204399751281116	0.0326415559854979	-0.019303715471191717	-0.05241148642608942	0.05585335567703056	-0.02606627760495668	-0.05328517974043336	0.05931914706188008
3543	-0.08382878484178788	0.11264846127928824	0.14041702530904884	-0.10527947565594001	-0.14326368822197597	0.17778709839961168	-0.10595803434756956	-0.016854938499345776	0.10729023252196566
3544	0.08617941460352471	0.06892729344108668	0.11035335646241069	0.036126004446102825	-0.013494092884658842	0.0385639564881463	0.06034860107371023	0.05750891932869318	0.0833620384462134
3545	0.07144673490792852	0.07807617401313252	0.10583253222678159	-0.09481414715745505	0.0005994933083037122	0.09481604238430459	0.031462958821838166	0.08884618544092077	0.09425265219200553
3546	-0.11757162731503036	-0.09960617322621336	0.15409243100903694	-0.04831171391239373	0.06786629035244163	0.08330579251981754	0.024027753585830158	-0.043260687467559684	0.04948555367526213
3547	-0.040700481348441855	-0.11903791382363879	0.12580363313306542	-0.12541175277017563	0.09303063895913649	0.15614995202699505	0.04062135295946797	0.07007435794639	0.08099697499201108
3548	0.08655175742460663	0.030967260044404425	0.09192484924081039	-0.1005712954794767	-0.07792088993692098	0.12722519625837472	-0.09619763207585752	-0.06759317634113046	0.11757049759563498
3549	-0.056942713633085555	0.012850299361759882	0.058374676269649955	0.05858570798155984	-0.024151185631331045	0.06336848544110563	-0.10121711061790548	-0.05090267879476073	0.11329601136103556
3550	0.005343026141514634	-0.04407673808302872	0.04439940054087243	0.06489603145036371	-0.05805878806297915	0.08707650526605054	0.18709175900338443	0.04911709310486327	0.19343168076106945
3551	-0.1428946150989873	0.026152775438731766	0.14526816129984044	0.028408959964025243	0.06932881342740677	0.07492365032144234	0.05489928158895619	-0.014082622687919209	0.056676726976368365
3552	-0.09332823778333453	0.048518713491734075	0.10518662237488001	0.23577481017256638	0.012237590177781444	0.2360921848034556	-0.05118435023537078	0.1531536950706568	0.16148031466037222
3553	-0.041845654917191374	0.08508469881530434	0.09481806161243603	-0.05713628986368491	0.03470372560946553	0.06684986305568694	0.04745220415302414	0.06289695969040501	0.07878920749237622
3554	-0.12113368592850235	-0.06696773349041167	0.13841259767617922	0.08194535412620313	0.029308167192078703	0.08702878677212314	0.028638868449400154	0.0783667297920093	0.08343577844279902
3555	-0.18133380642309244	0.04882772799524513	0.18779269520688285	-0.024785602901350755	-0.012149952174232948	0.027603395606692938	-0.008990639807867157	0.10167856041757081	0.10207527248430152
3556	-0.05205846361545987	-0.0053599262372053475	0.052333664531259816	0.04973057903180458	0.080040686039396	0.09423185189995856	-0.07877323064827545	0.1724726727000654	0.18961024417227643
3557	-0.07680082367468358	-0.0585283187868923	0.09656050236577028	-0.03164613200981889	-0.05810620705382174	0.06616501318192634	-0.13964701640448565	0.08448374880712316	0.16321394855581361
3558	0.07798061064357258	0.03759556664491213	0.08657021582332167	-0.012350623223900813	-0.06541420246970833	0.06656993149137795	0.14628463588084833	-0.1055926198966101	0.1804134032477143
3559	-0.025415754713688954	-0.01983565923325664	0.03223994362408659	-0.1786631136175256	-0.07777913033662852	0.19485918321554954	-0.005246395705342946	0.03238615596998769	0.03280834903510706
3560	0.02586422909810646	-0.04670768199451536	0.053390691174961494	-0.13817734171168192	-0.048339225125246514	0.14638872377412196	-0.03988215501893451	-0.012591530750322174	0.041822636640826846
3561	0.016966685739906912	0.008473901116733224	0.018965110733474067	0.09352363543383765	0.013573795106983727	0.09450353590404832	0.18903939654654955	0.04775076643301297	0.19497699644220537
3562	-0.059833399392855216	0.03031067064731801	0.06707288899395279	-0.047859572287718914	-0.06178735639334509	0.07815507705607892	-0.16886826643603725	0.07129885258369881	0.18330307632133314
3563	-0.11843939144268557	0.028342784405202295	0.12178342610205002	0.0676735945590306	-0.04303189935261075	0.08019638247722448	0.100850439948139	0.05312582985399033	0.11398756526660407
3564	0.012533866493703243	-0.054677185942908234	0.056095387260605825	0.2046232652904317	-0.02508762926229193	0.20615545066798646	-0.09732845609548488	0.050613673265062005	0.10970219818815473
3565	-0.02727921006036193	-0.07078571244407962	0.07586021610655536	-7.338705293485509e-05	0.10038888865657788	0.10038891548055658	-0.12701718215124022	-0.027307057695602127	0.12991935945667327
3566	-0.08700670707793302	0.09895211930735484	0.13176376205908144	-0.035140977622700395	-0.09525617762947561	0.10153141230603138	-0.09328156443660526	-0.015346938069701038	0.09453559526366657
3567	0.05117766128899181	-0.060622383815270554	0.07933616095108678	-0.04206217806059255	0.05843532908109272	0.07199940630322303	0.03296944665425875	0.0008715060364123256	0.03298096322819448
3568	-0.12009279086366882	-0.06402253431161353	0.13609248075153393	0.03639391864689531	-0.03912908109515464	0.05343783586400204	-0.057778615008152505	-0.04746244433748057	0.07477333732520401
3569	-0.09457416865376825	0.015491494439595592	0.09583454375392737	0.008209065700098005	-0.10937461763882816	0.10968224898910664	-0.019596049863956792	0.005123870988405611	0.02025485680464085
3570	-0.2179452557678654	-0.030340681576247988	0.22004702104375676	0.03186261234594478	0.02575707443087024	0.04097136742586635	0.09699607572075186	0.06397776984994091	0.11619549793429106
3571	-0.03615172192457015	0.054639292788250825	0.06551640492664143	-0.153415500159189	0.09451451571754178	0.18019242317704587	-0.00815587779591074	0.09237799909166175	0.09273733368391011
3572	0.048445118630384504	-0.046980526206753685	0.06748406746614713	0.08739945470132718	0.08015480579590652	0.1185894496752086	0.05801882448375822	0.11834158445369632	0.13179876556890993
3573	-0.12657258828732074	-0.026765219954935037	0.1293715467364739	0.08522860714421	0.000861474253703906	0.08523296084046288	-0.099429681954024	-0.0394041348606084	0.1069530153740014
3574	-0.016719365745479182	-0.037787069207197224	0.041320694454481464	0.1280300306675295	-0.07413084888680406	0.1479427980991529	0.003926796900358365	0.028916727163603658	0.02918213226875236
3575	0.03786912312724647	0.04013453294424082	0.05518017054231443	0.08599642286064224	0.16381244805614556	0.18501325056053086	-0.0054800986704783	0.004262508667913547	0.006942655225647905
3576	-0.10820293066303731	-0.036007135984781245	0.11403678374058342	-0.09416123702919939	0.03713390630704213	0.10121889920607342	0.10706909279285112	0.0799319821278249	0.13361479109128258
3577	0.015085588286707483	0.018808225149414402	0.02411066791333476	-0.1021308580185547	0.08720761486864809	0.1342977298791183	0.094628298209638	0.012987239698169423	0.09551535592264673
3578	-0.11395572486503121	0.08092739362825585	0.13976820192367562	0.019292224820011732	0.11253298931694196	0.1141747065821185	-0.13746730758659442	0.016090298858437727	0.138405774346525
3579	0.01243474015835604	0.023883070190822878	0.02692626607135874	0.0060207294946924995	0.01892030985334566	0.019855158236460092	-0.08395005462921155	-0.18760841032503794	0.20553473501317343
3580	-0.10925915780638519	-0.006650152052973561	0.10946135430775673	0.0949643395919061	0.036771794635711404	0.10183511513646852	-0.06616598482343215	0.09197374070693931	0.11330095554443466
3581	0.0706452797514267	-0.05897678559463377	0.09202726112534666	-0.026939104102639434	0.07686390813159816	0.08144799385568442	-0.07156077333464042	-0.009804023331516866	0.07222924029599585
3582	-0.09588549283855077	0.07923019672728072	0.12438429085031348	0.06772915874564	0.01602044313667146	0.06959808576884445	-0.11636095058392948	-0.031155659142690015	0.12045972736732871
3583	0.009394738425356196	-0.08204922471080482	0.08258532790832163	0.07707656320554292	0.0956155480379892	0.12281339349673176	0.17123579680978618	-0.060093547819618016	0.18147433041240596
3584	-0.08971849571145811	0.11597543198948722	0.14662779169678272	0.08769757613645103	0.10423934543260176	0.13622300098157397	0.00977796134298413	-0.08556457570534118	0.08612145576835051
3585	-0.023940207201570796	0.12616771720403208	0.12841894870045759	0.03220877745324886	-0.06151134276871996	0.06943378597083605	-0.09366915942513368	-0.029940210932857994	0.0983378241477568
3586	0.024934709151652825	-0.07566470773223205	0.079667356656799	0.13386586218770652	0.1268035008095408	0.18438871135948984	0.06750857176575215	-0.04377537021387793	0.08045924620087973
3587	-0.09752705309510823	-0.1256141657908391	0.15902969764400757	0.029930539786009114	-0.016421355129916104	0.03413939244018113	0.07942329040179245	0.1643130931951086	0.1825016483585611
3588	-0.05672816289196189	0.10897035762022811	0.1228520382613873	0.05310917763476015	0.12271619804648871	0.13371555635761137	0.024769928642315673	0.021012771367965203	0.03248208622468373
3589	0.009365081271518935	-0.005830233105132516	0.011031607556577502	-0.05172866147444055	-0.16446175901861346	0.1724051176660187	-0.05090074960326505	-0.004815209678182373	0.05112800166659312
3590	-0.017714936934334943	-0.044494033319844035	0.047890896751416716	-0.0021651767517299196	0.04206829882011392	0.04212398077087005	0.017493977306600756	0.27078283319639934	0.27134734565842517
3591	-0.22092321920325822	0.10568160598490016	0.2448993071175959	-0.08474637937807085	0.005881731716583705	0.08495024182236197	0.15931875269636667	0.1934100251186401	0.25057913476009736
3592	-0.1596738885250854	-0.07095562844874959	0.17472965370903246	-0.08205722542003568	0.026586619961852548	0.08625680613511336	0.0045635837421869755	-0.139820804489549	0.13989525962189225
3593	-0.0024719274383605476	-0.056616762047789954	0.05667069939604229	-0.0741323781717485	0.03594164541776136	0.08238574736406305	-0.08977310826088651	0.05879082037087573	0.10731063100504734
3594	0.05370550994093275	0.08943876631934239	0.10432437260171545	0.0494606895369389	0.11191362215748676	0.12235611400284895	0.07023366422734785	-0.0008484562768232549	0.07023878891932521
3595	-0.04749658591654144	0.00528350825131949	0.04778955046000291	0.07050459257365074	-0.0503858585355124	0.08665813472685155	0.11917565478782909	-0.04920078309806233	0.12893236114944293
3596	0.0021638332063793285	-0.06532645908750447	0.06536228599931634	0.12149820092718577	-0.013781441154816157	0.12227731166838132	-0.2061801264401875	0.018217509132632426	0.20698338623640605
3597	-0.07072551565294877	-0.08027891564550486	0.10698973250547729	-0.08343296973131228	0.15291259385182038	0.17419334601722836	-0.019650646902236207	0.0046881382819726454	0.020202142565264283
3598	-0.17546320992922937	-0.05467948194961331	0.1837857007085886	-0.05108764482179181	0.029156451755549657	0.05882215681536378	0.1397923520581221	0.01787792973344189	0.14093091238438726
3599	-0.041556856154792675	0.08836190980792066	0.09764629741251452	-0.08418549010998816	0.045473345863381774	0.09568187879149141	-0.0064449057507676094	-0.10445333725221682	0.10465197787553575
3600	-0.13613031336002335	0.09932952271344087	0.16851651639521306	0.17725513925887734	-0.12394672643770349	0.2162918754560765	0.072780007214135	0.0014019944036396982	0.0727935095897799
3601	0.05610551930096227	-0.004565723888664899	0.056290986229219464	-0.00632165200424944	-0.033847422909477225	0.03443270714997347	0.09392103068669844	0.0602772006398187	0.11159973531431296
3602	-0.12099835609989446	-0.13053995284702238	0.17799236351085318	-0.10646524411778255	-0.08578696571244313	0.13672692379779092	-0.19414564345682275	-0.04541657547087998	0.19938705123644784
3603	-0.031796895750863724	0.1070742227673518	0.11169571057396867	0.008413533243522354	-0.05183191778741935	0.05251033463197178	0.007573027765342042	0.02362509765710724	0.024809191620093058
3604	-0.12353479673046988	0.0843437826335389	0.14958181598099474	0.1185386212528219	-0.08713519952352591	0.1471188217887998	-0.06192283218473508	-0.08727787833477611	0.10701338791197504
3605	-0.020558241213753364	0.04347352943200509	0.048089385971108844	0.03321287362499482	-0.10568546243842487	0.11078137002787783	0.09172575131904113	0.09989691401310151	0.13562082024668476
3606	-0.03999102897844624	-0.00608489497139563	0.04045130832949464	0.0005993495680112846	-0.017586783692181102	0.017596993508558288	0.13353273756854753	0.20333627543846522	0.2432624774019577
3607	-0.02620665081837852	-0.0018530881566408118	0.026272085620153984	0.11716804377861459	0.07255590171484301	0.13781403904015477	0.08101245391522163	0.04553266506729701	0.09293137940166689
3608	-0.07173258406130702	-0.09925928954683746	0.12246620014295942	-0.05131663326922277	0.06173823293744053	0.08028079631098317	0.0592360690986692	0.0017077571609523706	0.05926068103543105
3609	-0.08158887289798042	0.1128323066628992	0.13924034475551017	0.11680836503922079	-0.08604228583577309	0.14507745894859317	-0.20737669632010386	0.03362158848361774	0.21008451963150998
3610	-0.07934243106464434	0.1545971441735865	0.17376851945584543	-0.07535689746380556	-0.033897153697882154	0.08262977081045517	-0.01302508935562358	-0.028638002744036033	0.03146089880930603
3611	-0.07225022943709519	-0.07296203002725678	0.10268180695435397	0.06212007155403381	0.15649611876026973	0.16837439970763585	0.13239097721137943	0.15506080341224943	0.20389022439007773
3612	-0.06764088778793426	0.05516372033234417	0.08728302092414648	0.05949115106865405	0.030001803016278514	0.066628111482324	-0.022625811191379946	0.03194730264352335	0.03914789238598737
3613	-0.00963730150404198	-0.003179265874329435	0.01014816790260614	0.05604314039487644	0.09199052843564784	0.10771764436335193	0.003935297545325839	-0.042214280491776765	0.04239731175686321
3614	-0.07228007121344465	-0.049924013536282105	0.0878454086574336	0.07723679304700978	-0.07890373706372662	0.11041431937393051	0.14964926531918926	0.0005256773502272537	0.14965018859744098
3615	0.05933332522306328	-0.02322962942589338	0.06371859356020132	-0.050644305958100724	-0.05209289715808516	0.07265339400400063	0.055184219230231216	0.04823023253077729	0.07329019976792987
3616	-0.010409336810778358	-0.009822216699052526	0.014311891339839457	0.020839552941490935	0.039179376212686905	0.0443769138991938	0.042610397642704856	0.22233647773442214	0.22638276285666853
3617	-0.13963693681059672	0.0071487637815002905	0.13981980884499262	0.0038966059018795576	-0.04303925031785847	0.04321528208259022	0.06684722540729153	-0.0705195030938691	0.09716764822336423
3618	-0.012076493161000209	0.07487136392328753	0.07583905868878546	-0.15562529218409496	-0.12152567732047531	0.19745308763244301	-0.13494316342577412	-0.10106029501137151	0.1685907488065126
3619	-0.02218334701067796	-0.06893218042543361	0.07241371681387918	0.03766744949813628	-0.0818836587265189	0.09013196058078211	0.026706763704785558	-0.07395035937381245	0.07862510336463326
3620	-0.01947890658436915	-0.025807662970428427	0.032333624444497444	-0.19006775788700261	-0.0462587203442202	0.19561600598130263	0.10223435457718169	0.09713778482462483	0.14102344661951793
3621	-0.1144309852708907	-0.027578047530221795	0.11770726016540345	-0.14940813723568266	-0.00893641377874909	0.14967515145628413	0.04751878675438074	0.06627557413750107	0.08155051699323378
3622	0.1345334813343212	-0.03219615469674205	0.1383323894725624	-0.11030964640173904	0.09577402533522077	0.14608518753860095	-0.022711579343935848	0.03341370433160213	0.04040162711396189
3623	-0.0696524219477867	0.06542255825481096	0.09555925393072431	-0.17845346278484486	0.16458313239115066	0.24276170589198173	0.1075245633843419	-0.06540514569870516	0.12585453831651128
3624	-0.02437056840150197	-0.10700779516376334	0.1097478602525909	-0.04982401430291031	-0.04568405794782044	0.06759782209388426	-0.0464223073410313	0.0415429958714271	0.06229647762786094
3625	0.1055131247493914	-0.09086562723828527	0.1392464782599102	-0.04952683283543171	-0.04035311523919119	0.06388490494800976	-0.081023023316033	0.11142699526023664	0.13777048152632418
3626	0.058088304544712976	-0.07676991731130772	0.09626978409067068	-0.2418440875884735	0.009204429184468	0.24201918150864224	0.016004199270261286	0.061344433849301126	0.06339774411265367
3627	-0.08362730345666938	0.1283596751452196	0.15319834231094073	0.09269012012935052	-0.1257447435470801	0.15621523260973744	-0.08122075787270229	0.04409000580781373	0.09241612479188456
3628	-0.034942893878684454	0.07941303013669673	0.0867607929200103	0.009310175210774332	0.032639956014214495	0.03394180447567828	-0.04492274685729245	-0.013440382849003606	0.04689026632822818
3629	-0.04493383595258353	0.13292973867258823	0.14031879787461224	0.05768321815743397	-0.0608274270759602	0.0838291687998836	0.07570281066720377	0.0761355603830679	0.10736637787388693
3630	-0.027055953095987975	0.03216022488559068	0.04202742750423903	0.09831014127138671	-0.04774856882839659	0.10929231309639365	-0.04684182140558958	0.015196950127078038	0.049245340142576415
3631	-0.03752351555176886	0.0600834836604884	0.07083811988007599	0.02070296909141338	-0.012108638935303256	0.02398399604039243	-0.0953810920486962	0.0007133862585172283	0.09538375983549661
3632	0.010814082606861682	0.0861088098296515	0.08678520330624982	0.15093670847271876	-0.13094171549148612	0.19981897512606703	-0.15493441448511958	0.06801978360813378	0.16920804872683856
3633	-0.059088477421469145	0.004079248236806091	0.05922911809376326	-0.07701641963351173	-0.15372476065646204	0.17193845099933788	-0.019920734986687925	-0.03916257624627566	0.04393794556707456
3634	-0.15766151381868046	-0.0416201538541457	0.16306253446589358	-0.07730029178336714	-0.04828942967005186	0.09114386500282168	0.06420047489823609	-0.002253267752148349	0.06424000461333976
3635	0.0002582798990212692	0.0427807079271713	0.04278148757647606	-0.06772825022417714	-0.018150015557492107	0.07011803579084311	0.1605081586907392	0.09317630282184959	0.18559281347573922
3636	-0.0011767332794708006	0.09643723542134808	0.09644441444129115	-0.11602667825257687	-0.19292246920273848	0.22512500791695392	-0.027835939639095104	0.17132366236329166	0.17357026479544965
3637	-0.20633913841097148	0.0767133896854769	0.22013810255659488	0.06379512329312888	-0.0988249327686054	0.11762731439893072	0.0035657519087117593	0.014799876502816937	0.015223367931345363
3638	-0.024780333430347606	0.02951263772056399	0.03853648544100071	0.02804260986702535	-0.04936901150338696	0.056777524294175964	-0.05701469326030981	-0.04711597253443414	0.07396343769344939
3639	-0.11184994044210346	0.12785318148747757	0.16987302667984688	0.037393413257779756	-0.03838621303299225	0.05358888603135321	0.13522223461369898	-0.015601472498747809	0.13611928106646548
3640	0.03628476034405685	0.04489807789964537	0.05772712735195009	0.1693466661198675	0.04970839655698787	0.17649141059604187	0.048950215322033266	-0.049393669833371553	0.06954033505586193
3641	-0.07058141097960959	0.04829504745012424	0.08552278751351772	-0.1017865731964012	-0.059274787123288916	0.11778797422308254	0.03509114734083422	0.027232145049871415	0.04441822087514731
3642	-0.11032701269019382	-0.06699876469001291	0.12907704753026353	0.130199207161066	-0.06960826612295266	0.1476385595229579	0.11877679159244171	-0.0005413260387578904	0.11877802513459537
3643	-0.016592832787795643	0.2232876744563644	0.22390334446822163	0.017681178250077565	-0.03997265746199193	0.04370855075251014	-0.18140386661773303	0.04807259267729067	0.1876654922743683
3644	-0.07291749934035544	0.01752929990837342	0.07499492026349808	0.21797722123320926	0.10272634629389868	0.24097047785869008	-0.033981949925807685	0.06315359573268517	0.07171575541488447
3645	-0.046285430636942036	-0.0019618093222218036	0.04632698765367687	0.018273006577726455	0.07810225374765449	0.0802113758132389	-0.1027538608007633	-0.028946766468687567	0.10675331937909649
3646	0.04228088591858692	0.036035845764095895	0.055554077204056494	0.07648529745113095	0.03966901611542245	0.08616049887131355	0.16569184575163917	0.031911214804401976	0.16873681690395156
3647	0.022845485621068005	-0.006076282823331347	0.023639742515762237	0.15322686340941513	-0.03620718170470756	0.15744659944655925	-0.08772787896517807	-0.20870306341751071	0.22639158426845823
3648	-0.07084328123857335	0.035711032053644357	0.07933503833101747	-0.06821906785343715	0.09527695064388718	0.11718164763643485	0.04438303187528524	-0.020520665689830492	0.04889735410833977
3649	-0.1241146453356217	-0.04526916031403834	0.13211261129175092	-0.023567358886474456	-0.038046999260736125	0.04475482719920101	-0.07506903904002314	-0.14714613493211576	0.1651888181683401
3650	-0.009940669384088675	0.06667295176434697	0.06740993550489939	-0.11499090515887828	0.08249678569947326	0.14152253502535542	0.07364603770854117	0.10161467029086907	0.125496135751225
3651	0.06215461427412617	0.08457472003821948	0.10495751209469768	-0.06376121410251816	-0.060223957460291015	0.0877064277918449	-0.08133827849129714	0.10688259741883066	0.13431234187119082
3652	-0.061747850710581406	0.05542540017382009	0.08297452652353217	0.05718944715143283	-0.028874418276045966	0.06406531742110223	-0.03069320240099717	0.04232332093054462	0.05228131758303777
3653	-0.054250914109983776	0.10940804416785724	0.12211994845398781	-0.09285260935729456	-0.10651829776358908	0.14130730633237254	0.15811339208965547	0.007061304200768241	0.15827099157809338
3654	-0.09816709198988371	0.1704148473696348	0.19666722694380528	0.13733908589546165	0.03469457133751195	0.1416535837700363	0.07418025889425695	0.05700561412028702	0.09355399965180566
3655	-0.09974209182920285	0.08401733513415566	0.1304124130806196	-0.0255481219277154	-0.03522909765219001	0.04351776482565427	-0.13431870529548903	-0.048485810713789566	0.14280192027010655
3656	-0.03120829422218405	0.041862989298371546	0.05221558676539005	0.05408161215365282	-0.036844353868441086	0.06543949254938518	0.06597794102656455	0.11818268309423655	0.13535226368796932
3657	0.0030750397656225032	0.01300905408846266	0.013367548684658184	-0.001625594630909448	0.014830930789999393	0.014919754220555836	0.05199734240746421	-0.01529361305156222	0.05419979905507021
3658	-0.1901408679001433	-0.09935952436011869	0.2145363948771601	-0.03849269299952945	0.005481499940121428	0.03888102694052171	-0.04435486120657655	0.0218316565063509	0.04943657490629749
3659	-0.04726329611719368	-0.060924123220934136	0.07710750903836215	0.004231749274469819	-0.061476037529669604	0.06162151322607488	0.10623646917892873	-0.10528253626142751	0.14956804413123903
3660	0.02439426018500368	-0.09223763042183701	0.09540891151149902	-0.02442273051626791	-0.046702342305505073	0.05270273752558602	-0.004163832469533548	-0.01085610229523943	0.011627229157415134
3661	0.03050288106844579	-0.014647364079520312	0.033837420527483626	-0.022781378005342832	-0.1495424087266251	0.15126772025644902	0.029593939657560433	-0.04912141975746726	0.05734732028128798
3662	-0.11490845837746562	-0.06968539460448277	0.13438752928701467	-0.10467099532981301	0.16546809985429664	0.19579506973548957	0.13821057924013916	0.04231397591857747	0.1445428544478513
3663	-0.07276517186635265	0.011548387059542517	0.07367588126664551	0.0491188130116272	-0.08219836066879616	0.0957560874738974	-0.018450036656507726	0.018824948835098346	0.026358728180064937
3664	-0.013986941634399699	-0.0751218000273746	0.07641282206303444	0.10393188267735017	0.1641383733525114	0.19427619988991682	0.011991705495640836	-0.07703949485776602	0.07796720316026438
3665	-0.0073947105274767295	-0.14518923534886066	0.14537742536230316	-0.05001753050250703	-0.025250720225661254	0.056029922626074	-0.02463396901612611	-0.06603136890741076	0.0704767629029174
3666	-0.09431884967354438	-0.028511147750106082	0.09853390761443008	0.03506183954708922	-0.005736863975662089	0.0355280762313565	-0.036404315004944	-0.02770218690514046	0.04574587752253231
3667	0.11897999709785977	-0.10998574770860126	0.16202809758935888	0.035525915307036166	0.1649756590757175	0.16875739612197765	0.002075845828290064	0.018607851855511365	0.01872328193932589
3668	-0.051085572927924684	-0.014763616695086903	0.05317612377085942	-0.0037438239122453754	-0.0528368952128784	0.052969365799701545	0.022082859220107786	-0.033373916656088076	0.04001838307956248
3669	-0.039816435564584654	-0.04107519615256678	0.057205946194784314	-0.04417938574246266	-0.10484327979712595	0.11377139993513198	0.14830836548182386	0.016185847789880005	0.14918898397860145
3670	-0.12191532341987409	0.0649072847519962	0.13811698555372987	-0.020803253996691508	-0.15218924932360384	0.15360450184331484	0.1897863322939084	-0.043102485836005094	0.19461931099152735
3671	0.10076448801861061	0.010794506293008552	0.10134102531434407	0.05632938571796658	0.010183308839668287	0.05724246216129703	0.009733927564194122	-0.06929244243892874	0.06997279417728887
3672	-0.011747894873717673	0.031008516450914896	0.03315932940290834	-0.0010367217704830354	-0.08590004460588956	0.08590630044020757	0.04237394753548375	-0.049582072538379915	0.0652221844692517
3673	0.06041327385162925	-0.05560696119349466	0.08210906034443928	0.0712718266695175	0.050887463473736724	0.0875740099321747	-0.029766079320624805	0.15504966795050348	0.1578810280232654
3674	-0.0005990656609163117	-0.16422939497674144	0.16423048759013242	0.023378602182494743	-0.02024387064128046	0.030925286393956725	-0.10983122430590107	-0.2196654292992404	0.24559274961153219
3675	0.009383019302295618	0.1027800247958147	0.10320743455902551	-0.03849840399600021	0.17409147576102288	0.17829741737582758	-0.014477898018871355	-0.15080903570623586	0.15150239199989407
3676	-0.03782105603675311	-0.0019524831005965483	0.03787142022677964	0.04953024412705706	-0.20496707611429524	0.2108666578056597	0.13041178640688594	-0.1486203093773982	0.1977251384960162
3677	-0.11776904442300433	-0.058010665296363104	0.13128132050080177	0.14675007735825923	-0.062029063352035556	0.15932102781800622	-0.10879853692908474	-0.045907852961758845	0.11808747859730041
3678	-0.2579759396380762	0.05405744335295494	0.2635788167019616	0.04774816048868527	-0.0767404785043269	0.09038245333650943	0.060942884129949214	-0.09937842633109813	0.11657661320402954
3679	0.054995687224707566	0.09717955983844086	0.11166195620582227	0.07925279309864568	0.07486687687118498	0.10902318316019723	0.07265411585431474	0.10678966376679336	0.12916134420946915
3680	0.08626298161370219	0.040055625005285415	0.09510917459136088	0.08665499361222563	-0.060163429806866245	0.10549277797110372	-0.02253974773383496	0.02726772578478928	0.035377522487864806
3681	0.06003827206177751	0.05860484615472909	0.08389947619016153	-0.024067939806629555	0.02615522170921692	0.03554379480575809	0.13644040780419914	-0.034315143168491456	0.14068942366947926
3682	0.01079592427650614	0.026036433450233258	0.028185951248671383	-0.17160861144637493	-0.14216245373257458	0.2228445170378201	-0.19488193963713693	-0.02244571065902161	0.1961702839976565
3683	0.026290306368607273	0.11478610485686716	0.11775835459604103	-0.04089547225363415	0.13948344744234875	0.14535498533332192	-0.003999520256886446	0.13677668064673634	0.13683514362554872
3684	-0.10133258082963531	0.032217230503370026	0.10633081340280365	0.08763655341005851	-0.03381178344823797	0.09393296648964397	-0.23671072815544947	-0.057135679413698306	0.2435086336989882
3685	-0.07749130254098055	0.014167459356982893	0.07877575054627876	-0.0064159971155853274	-0.04479452973287537	0.04525168408995023	0.051943175480246184	0.08164239092112133	0.09676555933951315
3686	-0.07220347128425375	-0.10389146039791783	0.12651789126091292	0.011424531274530216	0.06709051169823421	0.06805627579271159	-0.03352594299657708	0.06819683464940522	0.07599208583798744
3687	-0.14546182083979575	-0.036431121198990855	0.14995455282799652	0.17901602997679134	-0.017782037263537314	0.17989702565049065	0.02855247220389104	0.10988610069250111	0.11353501131526109
3688	-0.08858392783651614	0.01949659945644028	0.09070407742384004	0.017719571878986363	-0.04736960919753773	0.050575321087483124	-0.12210564270579229	-0.06660186784423355	0.13908844948785415
3689	0.0016878732350542414	0.01728131303823635	0.017363545040778115	0.11984369543385036	-0.12362745459554078	0.17218088995302	0.062028689333374264	-0.08776052607343802	0.10746845228764977
3690	-0.08198016757629333	0.09826814686606543	0.12797412458902674	-0.0013702860594330768	0.10639122608188312	0.1064000501460927	-0.03650400937061028	-0.04941997331489742	0.06144002329568875
3691	-0.14519601746259872	-0.0302809490036377	0.14831998975040478	0.012245133550068165	0.002472293705278273	0.012492218851115424	-0.04949090698026042	0.19996116145869536	0.2059946988775178
3692	-0.053240907900423684	0.009450847209183768	0.0540732169103405	-0.051972421345217824	-0.07613072607924116	0.09217928202062166	0.05533653591363737	0.09163890015097431	0.10705054987155142
3693	-0.09655057845196272	0.06901498053284232	0.11868058702819603	0.128866014434934	-0.0687922756782243	0.14607815329245313	0.0410913381461325	0.0428212922531624	0.059347798113077034
3694	-0.0332412545059886	0.03581539013140044	0.04886433434926054	-0.07724148506372056	-0.03532509109268452	0.08493591157782099	0.03004941513135575	0.15519638563610658	0.15807873185298413
3695	0.013512108255117943	-0.04802048812510972	0.049885311959251395	0.04377133354622193	-0.011157958920534311	0.0451711156347388	0.029999363665756965	-0.10188394246162585	0.10620875459148472
3696	-0.13612202729622982	0.11707452829722341	0.17954289596431516	0.11407264700736779	0.08932284055183481	0.14488318963743188	-0.018179731829095047	-0.18700268337057926	0.1878842894900341
3697	-0.08309642208155797	-0.12007070911017256	0.14602051413748726	0.08264009283597115	0.010883872313256158	0.08335372589434258	0.09423048551600427	0.12037900985726556	0.15287409988221526
3698	0.09534026547493597	-0.0442658845324566	0.10511534024238352	-0.07107107018016194	-0.04445285017210728	0.08382811524170945	0.03528515646362671	-0.20693230664902054	0.20991908393889985
3699	-0.19334884234826652	-0.0014838196575491377	0.19335453591315346	0.19076361295554534	0.07270318780088585	0.20414825383594146	-0.05150136991929048	0.043418905817720364	0.06736165441830885
3700	-0.002386889201689121	-0.06995659896775923	0.06999730694246052	0.058723554870337626	0.1032809846984789	0.11880832334856421	-0.050283700856377275	-0.07478244130949115	0.090115837121014
3701	-0.06272261516140731	-0.027541863136259215	0.0685031435607333	0.13251659381041503	0.01883826793906087	0.13384889978650694	0.06416780037193028	-0.023816132869507338	0.06844497636371805
3702	-0.037252767474942675	0.04020318633804787	0.054809350263198206	0.061645905853606124	-0.06586003285757841	0.0902095429348413	0.133240344251789	0.15127653016194736	0.20158764325765063
3703	0.0367310445593933	-0.012311669218712186	0.03873947383967832	0.13221682871203938	-0.1371169847557316	0.1904792831338156	0.00961515637622178	0.0027767604528382795	0.010008078274656178
3704	-0.014420621066189276	-0.011877906058372283	0.01868258451783743	-0.04969393184673788	-0.058019142114888456	0.07639180397225774	-0.09954858887962524	0.02938967374030963	0.10379631241275622
3705	-0.03510750361764735	0.11631927358578496	0.12150189388560087	0.08333355545486046	0.09832464838162254	0.12888839336463936	-0.12273764776439419	0.042617195480677765	0.12992596172195456
3706	-0.03318727009078495	-0.025133997873826266	0.041630670727244024	-0.0036577039485000537	0.018858037229377025	0.019209486362717843	0.22266575889731716	0.11123962393447856	0.24890619541988582
3707	-0.0906335675663005	-0.030247339106157813	0.09554760642108237	-0.0763334667306415	-0.004109122490157583	0.07644398623016117	-0.0010223370106472555	0.0008430673157887987	0.0013251171504023696
3708	0.04447108771480239	-0.0671305969486337	0.08052449744778017	-0.0023096269488549655	0.08617347500155478	0.0862044208291342	-0.09248452151271659	-4.2189909429031124e-05	0.09248453113588562
3709	0.014235272238935665	-0.005235632108241666	0.015167558118875414	0.04883669697569891	0.002007869088310953	0.04887795525359089	0.025030805312427424	0.2231203003755695	0.22451995379981934
3710	0.06985002705545038	0.06575859244635482	0.09593340794620477	-0.024085108049708738	-0.002970461770792306	0.02426759305942563	-0.0001455718438324468	0.025646897706090466	0.0256473108358047
3711	-0.07234757917493506	0.12016811061097397	0.1402659866834607	-0.07332498948965638	-0.05937564934594251	0.09435052633086125	-0.21328897273541716	-0.00467696075148504	0.2133402443337882
3712	-0.03884857299482833	-0.17326359894012996	0.17756544241890285	0.10063086505488096	-0.0032178193679635782	0.10068229915520654	-0.06236295927781025	0.048008616817283876	0.0787017533387574
3713	-0.044836975137929454	-0.05203640070444336	0.06868872788014564	-0.0019043532702266806	0.045051957508489456	0.045092188200669105	0.02976636978547839	-0.1174901065591408	0.12120215307280684
3714	0.0015664252159513002	0.12604859876298044	0.12605833149010026	0.0938032553144632	-0.05502543994877954	0.10875132067771458	-0.06409385322285989	-0.04356002380469082	0.07749514626619358
3715	0.027684316031238713	0.021726977922201515	0.035192086095446704	0.09836405919818399	-0.03133766504834584	0.10323534953021743	-0.19739919448991725	0.029319128150822993	0.19956465934827378
3716	-0.11319493749421475	0.06599775344426015	0.13102975743703618	-0.11527188372536944	0.08040793612962158	0.1405455206337804	-0.052877757834199186	0.06259893080392254	0.08194317184101733
3717	-0.13099808015701742	-0.07485323284725895	0.15087578822498435	-0.04582982458036035	0.030186405128001952	0.05487797259027036	-0.24899110399860697	-0.015266833219398847	0.2494587061358935
3718	-0.15544765995396015	-0.09104953201180042	0.1801499160830498	0.006308832062159957	-0.005081153678434181	0.008100585453681891	0.11894947685225801	0.08467589877618369	0.1460102252480297
3719	-0.024404054756635662	-0.02593480704791614	0.03561140414498581	-0.00873467234525979	0.09625888006816304	0.09665436613498658	0.07727047625376363	0.22437979633048905	0.2373120719681053
3720	-0.03968151234647431	-0.10447290333761276	0.11175513390396691	-0.13916663450996591	0.12083720159527499	0.18430675910071112	-0.002310273575078598	0.06101543314321148	0.06105915529750978
3721	0.03394015391854926	-0.07287762457452834	0.08039329705666208	0.06448978779732192	0.020856968302437096	0.06777865340143958	0.05537881916262026	-0.04554701183305566	0.0717031651935025
3722	-0.10365869094591292	-0.019309016987324977	0.1054417485896222	-0.025879988358763893	0.1102899024155565	0.11328564062705711	0.04181003140076276	-0.07710258785596555	0.0877091088759865
3723	-0.12603964385016592	-0.03241176111154993	0.13014036299407208	0.005302750517738394	-0.05906432444245559	0.059301885171527485	-0.07766049134920315	0.02670059411504958	0.08212230904386626
3724	-0.11453838259763909	0.1462416508382519	0.18575699590588865	0.10607378722630453	0.03433876040435433	0.11149349219859864	0.08459452824638108	-0.02135302650665963	0.08724784209493021
3725	-0.06242120113853165	0.03392112190232749	0.07104258485366075	-0.011977836894080843	-0.011998656113855794	0.016953947186415713	0.02583014384483522	-0.0879711784228363	0.09168492004766858
3726	-0.12097596722411412	0.09465709766231917	0.15360713129169412	-0.00948695693202349	-0.04571569276984082	0.04668968748296078	-0.048529391388686824	-0.02357107393166834	0.0539508790924534
3727	-0.04418699130742812	0.12374270430034619	0.1313953845017611	-0.11228547618593229	-0.14001819373143254	0.17948014580480634	-0.06421020409383849	0.1412494977444034	0.15515917930570083
3728	-0.058200336339720916	0.025236472172365985	0.06343625680762731	0.05148891836021936	0.12650590894932084	0.13658277238729338	0.07700858700219547	0.15076137561295314	0.16929062244786228
3729	-0.06260687400885778	0.007565378103851736	0.06306231536357694	0.02160916247691107	-0.05029122505490309	0.05473721969991218	0.13509394903755756	0.05942869186392948	0.14758775180623926
3730	-0.0034894263621986156	0.05419136242241585	0.054303589729729936	0.06617461865775988	0.09036550268321189	0.11200448307853358	-0.02034459580205998	0.0575926625402086	0.061080417130366285
3731	-0.09143974647797484	0.04579615599838795	0.10226688193244671	0.03219298210186924	0.06377847781749156	0.07144286059031746	-0.02593868539506517	-0.013641926964335912	0.029307295530711163
3732	-0.16789067562727353	-0.02992201911789367	0.17053623131368292	0.024765876452314345	0.13377961903460234	0.13605269238605547	-0.0967038502091994	0.07997575570345399	0.12549006393185808
3733	-0.07344761660469559	0.07731136141070134	0.10663769965676509	-0.03451047329581815	-0.012528408639016041	0.03671421781990663	0.03242699510849576	0.028772525809050622	0.04335168108849866
3734	-0.13992348757523776	0.15990896933453744	0.21248402492623242	0.09554840853675992	0.05723455179770065	0.11137904782045524	-0.05075087167322898	-0.11594043997734738	0.12656159211124615
3735	-0.013247814438248186	0.01712996631934311	0.02165503021221828	-0.09212744088117664	0.13210955229922558	0.16106023460810096	0.10080421781199875	-0.07676365949786018	0.12670497128444608
3736	-0.04435271235708921	-0.020687072002910638	0.048939943210881465	-0.03707785511886384	0.013565526631257919	0.03948152546443495	-0.22569256178835598	-0.11970099697685727	0.255471057311478
3737	-0.11076797323479415	-0.008606272339720562	0.11110180834770203	0.04489020975202616	0.11631347692705427	0.12467540193013733	0.06005338343884172	0.11641343190538489	0.13099044236295346
3738	-0.05526798306118483	0.1123804961202725	0.12523548163316175	-0.014937329044742554	-0.060096127193326535	0.06192469864785286	-0.029977035829228525	0.07292528534476135	0.07884617885301554
3739	-0.03079856935101879	0.09798007824844414	0.10270660936687936	-0.06934530485149952	0.03481372018665365	0.07759359779119679	0.11303585632584864	-0.04183707568088803	0.12052985404805835
3740	0.03632770842168306	0.07979002860657936	0.08767069672478699	0.1134061608588763	0.0959776979078229	0.14856875787471147	-0.03931622665250355	0.0817873571340649	0.09074655621656454
3741	-0.1759781687328329	0.019432155781597668	0.17704780300495593	-0.0425122482992268	-0.033750979481434934	0.054280934695446745	0.05991892974271829	-0.03688333026659018	0.07036091381631693
3742	-0.25190604554124024	-0.044470066346846394	0.25580117783371975	-0.06595834919868955	-0.0913310122788432	0.11265814499136081	0.046233486720667925	0.05674785424860632	0.07319736509035858
3743	-0.0638869072667814	-0.05699067347051251	0.08561234597145966	-0.0019697900248201896	0.06694023225899959	0.06696920760790506	0.0589774188987802	-0.08458143960024753	0.10311331565230805
3744	-0.014515701357108833	-0.08391201029476392	0.08515827063531373	0.09082745394074404	0.04200913959911078	0.1000719451155795	-0.042414213106728375	0.005266410608744598	0.04273991757318756
3745	0.017613625490383693	0.05672169908691613	0.05939352616423912	0.08863489075106336	0.06088551728663952	0.10753227456775298	0.10117233576466624	-0.013137468605313627	0.1020217359459932
3746	-0.0985161792604014	0.03254600835058601	0.10375297699644072	-0.044413058810890596	-0.14245970209208147	0.14922227217511544	-0.014198530553112227	-0.07036489226094442	0.0717831201102458
3747	0.12365135554577099	-0.03883679564843501	0.12960692274930752	0.08056659457780221	0.08900529315474413	0.12005381448094805	-0.04885899705832761	0.28435283331257666	0.2885199046971208
3748	-0.0342820048340167	-0.028591344270595464	0.0446399016871594	-0.09073880645499842	0.05573470836061232	0.10648891356812769	-0.053118055713272716	-0.1720906230206496	0.1801019443937063
3749	0.014025789572687627	0.11099002115191355	0.11187272933311107	0.05580881771659561	0.09097041788102855	0.10672507233248031	-0.05707195566714035	-0.05455475234061612	0.07895206853919656
3750	0.005984700489199836	0.004453630547753584	0.007459990951825119	-0.002707377412654328	-0.1917493640161505	0.19176847627556712	-0.09322294560926846	0.16545111889595107	0.18990679380156666
3751	-0.06986705348008519	-0.047525613209645295	0.08449904776352155	-0.052317340741712126	-0.07430433493747803	0.09087484983638394	0.014673214827591714	0.09493863665920586	0.09606585222692486
3752	-0.01104847054698619	0.0627670170533838	0.06373199456479763	-0.014488300934850899	-0.024624736644205576	0.028570763356537788	-0.09584469962587502	-0.06262146901815499	0.11448866681189869
3753	-0.012135519210272139	-0.07987211964166412	0.08078877596891285	0.0895415970120959	-0.043197323294868424	0.09941683124762106	-0.12314139470119502	0.032323075689540334	0.12731293850582218
3754	-0.02724416149347371	-0.013012555729096468	0.030192233141742214	-0.009220513039486747	-0.049177243791610176	0.050034179993788314	0.11582851118146578	0.16512801051435788	0.20170152170706307
3755	-0.0772327054883207	0.025877711891344597	0.08145272720895919	0.00038226909650005005	0.08365970397594738	0.08366057732890257	-0.04202759245515013	-0.004122661446399573	0.04222931286414475
3756	-0.1129254764879001	-0.0104815679647127	0.1134108747299754	0.0038520873003939807	0.005611196337564047	0.006806181081087158	-0.03971233417087582	0.02402176895833155	0.04641244304264507
3757	-0.10583046779568621	0.06825680949155703	0.12593283906837202	0.011050292278995717	-0.05049431831484965	0.051689313610577124	-0.01883878512843028	-0.046338658854520806	0.05002170658375048
3758	-0.18666428032989435	-0.08012655390667862	0.2031349753046906	0.08418604125260373	-0.022592295728252432	0.08716479431546838	0.06387634235177811	-0.1090112272389507	0.12634727846844865
3759	-0.09727265560351267	-0.03196099651081186	0.10238884131644282	-0.0023226580538199403	-0.04771232407109899	0.04776882465270155	-0.07652283954891562	-0.06690355839002132	0.1016456152417608
3760	-0.08301123363108702	0.055158781456660116	0.09966622336949718	0.09708473108141386	0.043511842651174776	0.10638949882413695	0.02606193883851195	-0.19789855018559704	0.19960726645486535
3761	-0.07862459177898035	0.02500607080170592	0.08250533321762439	0.17037293202554019	-0.012308787000620991	0.17081698453141594	-0.1526702614490738	-0.17381911799876604	0.23134669764835095
3762	-0.14874886265503195	0.0382483035327729	0.15358761950203112	0.014277581501924147	-0.012835621855772503	0.01919902398478817	-0.008034061926134022	-0.06704170793767371	0.06752137997873932
3763	-0.11493420932144659	-0.10781690229089014	0.15758920296755566	-0.12463429655058873	0.11077435431516859	0.16674731017501485	0.0032537404674242362	0.04505327904702075	0.04517061854699439
3764	0.016382565087106827	-0.03877921023660078	0.04209769097477645	0.01392309851804307	-0.15890404690616913	0.1595128483712241	0.17992540308155577	-0.10341262237098746	0.20752667573038597
3765	-0.11262086880852282	0.09742874282021642	0.14891547944627645	0.20186346626494742	0.053807044163715095	0.20891160095632688	0.12947607813130993	0.034722905906608	0.13405124021382356
3766	-0.030896553429798756	-0.00723206267109577	0.0317316836036014	0.058598362703572646	0.054371593081289624	0.07993771478930828	-0.16349597162404292	0.0049800210941829	0.16357179875329472
3767	-0.0009304305037109266	0.20166947671683497	0.2016716230414291	0.03342367014890526	-0.0049257841675989155	0.03378468700296909	-0.02171805877873667	0.06744409039814345	0.07085463574636176
3768	0.08664242809235424	-0.04012176151846681	0.09548123424570662	0.023769750173948813	-0.05951817447701082	0.06408911074751968	-0.041081100414768465	0.0019119355552346797	0.04112556758095455
3769	-0.07781963279490568	-0.05057293380942838	0.09280903448709496	0.009431704251403111	0.05538319172587005	0.05618055687540323	-0.01065724407205541	0.17006837511033893	0.17040196320430792
3770	-0.08910888600697692	-0.008043557921404229	0.0894711818936097	-0.09740994158002989	-0.052748915741772484	0.11077519952840277	-0.06745664507992763	-0.04201006634433426	0.07946851351129385
3771	-0.008977527741708477	0.13017126337854576	0.13048047292188925	-0.013706693171759961	0.02862707131807122	0.03173929189434929	-0.004516148259135445	0.06699794804380962	0.06714998612940666
3772	-0.04735516475997619	0.06655676181169909	0.08168423453949811	-0.0580731575872065	-0.10816794023043279	0.12277131149353664	-0.009811071061247982	-0.008482961247039508	0.012969878445368394
3773	0.06566896494616375	-0.03835483454579552	0.07604936745388376	-0.09166960574446753	-0.092368378151162	0.13013544444009933	0.10497710354406753	-0.07684449942487576	0.13009715354442464
3774	0.07191094990819243	-0.1349252344951236	0.15289213066820234	-0.0022106810536559	-0.0367451325678531	0.036811572611749305	-0.17751824369095212	0.04288858074396521	0.18262572984481645
3775	0.07658716575860823	-0.14289552879356454	0.16212564913710897	0.06494619291181897	0.05920877331631039	0.08788450836957236	0.04485361336727404	-0.0370350204268483	0.05816733937630271
3776	-0.1231856505537605	0.05132082619891103	0.133448610723724	-0.0806480550713204	-0.05162172823168636	0.095754433904717	0.13901496049756262	0.03234254181375021	0.14272771017960414
3777	0.12119018160775663	0.016004774155419083	0.12224243499655511	0.10339600859041025	-0.124255240831458	0.16164807288214672	-0.012018957801224401	0.0184255105488975	0.02199897237634399
3778	0.018052114478426834	0.0943948245142525	0.09610547191611285	-0.06862632207180894	0.048993593349320845	0.08432048547288058	-0.08436474115350721	0.14223455628447548	0.1653725447326124
3779	-0.09148432634849979	0.020821528747030076	0.09382386704246533	-0.034214269286445484	-0.07388578978935642	0.08142313034760068	-0.10589530987316872	0.11335262297144295	0.15512135181089845
3780	-0.07497074170695267	0.02294888174041462	0.07840448510911954	-0.01760958432359581	0.07737599221111616	0.07935453125502374	0.061747369677031705	-0.08339611023279796	0.10376728224249203
3781	-0.11224503231883642	0.037172204506461796	0.11824009501064708	0.09092797087456754	-0.017707013335747042	0.09263603083378803	0.005578516195513747	-0.0001456412035642389	0.005580417036726271
3782	-0.0670399170188539	0.11861268923389251	0.13624727711477677	0.1251284679753975	0.004162296409056112	0.12519767653302086	0.07738071618220446	-0.04205640999346818	0.08807108979914788
3783	-0.021290827524472894	0.054701745137390095	0.05869906522043458	-0.16180968514379165	-0.059190413263417355	0.17229590601238068	0.0007995531541211434	0.011953739981383054	0.011980450107937548
3784	0.06976036284137664	-0.05375098833812621	0.08806632143496117	0.18661937474760912	-0.03118618450384334	0.18920721216459038	0.004659235199202532	-0.24244106738285903	0.24248583386742711
3785	-0.09662821264753235	-0.013069341078659773	0.09750804662019989	-0.07755378661019176	0.00671260383832414	0.0778437464917346	-0.04676491196873764	0.03517118307157872	0.058514691403939625
3786	-0.0932464810855579	0.12997155915508635	0.15996097156507713	0.05302160305236944	-0.07553422371514082	0.09228601921467831	-0.02072691301157407	-0.06696773243921286	0.07010194085073082
3787	0.025132032850149286	0.012101206778562428	0.02789369607417612	-0.017166896933429324	-0.025441862497451114	0.030691867288618897	0.040481061878229446	0.06198897736019876	0.07403613769607566
3788	-0.06817740694625037	-0.04485315551389828	0.0816086048004043	0.12961580392358316	0.022454802308258703	0.13154647381613746	0.02795375514180094	0.10858303481047514	0.11212353845281828
3789	-0.06636666270621835	0.021597655854642746	0.06979249714100033	-0.1416697896131005	0.16815607814893707	0.2198790483594369	-0.02920460336544408	-0.05000361184090089	0.057907426595112915
3790	-0.004450476204173162	0.10246393758732807	0.10256054428650314	0.017484815894665513	-0.10705189016467838	0.10847039215703386	0.07147272658951823	0.05975269481794187	0.093159729412156
3791	-0.04106656163844033	-0.05377928318235526	0.0676658982384168	0.05228107409034761	-0.09098099035838936	0.10493260367795013	0.010979987116126381	0.08638238379583649	0.08707741582822436
3792	0.1309460871426439	-0.09305173865655793	0.16064091572503328	0.14189245290707742	0.05296960481677312	0.15145708047639203	-0.0857081388082589	-0.019700481149640525	0.08794312943887725
3793	0.013456514670466352	0.10760432170076427	0.10844246325014037	-0.06067313181430556	-0.12901975018030526	0.1425739277032953	-0.24421064829344366	-0.09631198910739548	0.2625163613676814
3794	-0.01046731332646662	-0.023997717109421144	0.026181196969165293	0.08778667167716533	0.008206911396228568	0.08816945683636691	0.023645563576772242	0.03596209602895182	0.043039342788415466
3795	0.043487754512124874	-0.00549271010312537	0.043833259709766204	-0.13915969186696314	0.009949195998620852	0.13951489648609966	-0.0415490050806964	0.01612631136795537	0.044568797847058673
3796	0.01424188158157012	0.11152668040764915	0.1124323424719657	0.059683795415105524	0.062297391684208246	0.08627352111631836	-0.26838651725382423	-0.036115787621554554	0.27080559957128386
3797	-0.03821448745888275	-0.005004262783820993	0.038540753725824335	-0.039536148654411477	-0.12385964712772429	0.13001661138880719	-0.053478771160106374	-0.04634097372877635	0.07076344261641151
3798	-0.14493155771078017	0.07405479602327306	0.16275524333956734	-0.13004513936210194	-0.008069652141951524	0.1302952706639831	-0.033314469491829465	-0.21595261687751457	0.21850717748799153
3799	0.11816884966073844	-0.013036518504014096	0.1188857764614746	0.0926552653579282	0.11510302627234345	0.14776232556237018	-0.13602779922779923	0.04755552123552124	0.14410097072102107
3800	-0.058996131473946035	0.002741174774239532	0.05905977961382902	-0.1036023928576258	-0.03994502585397161	0.11103630440671326	-0.10452896668924225	0.06215942378247664	0.12161455028938863
3801	-0.053738665987018354	-0.04713231810865694	0.07147936508083962	0.04049613883106955	-0.014250412534409772	0.042930310010831765	0.050386217134308964	0.13881094168676383	0.14767277477271115
3802	-0.1071550246164495	0.08965884061624145	0.13971723945598297	0.014257504327546576	-0.07512309156587611	0.07646407859946405	-0.12722707173673872	-0.049340678848979344	0.13645962909220946
3803	0.05458886025088626	0.014949503824908986	0.05659886331103972	-0.016744431359570388	0.12434227067913614	0.12546464147001307	0.06922237291914388	0.19029057669441143	0.20249009973637896
3804	-0.0033764564891899176	-0.07887070043175495	0.07894294043813559	-0.009501609414912224	-0.05847247493471033	0.059239437087668864	-0.07246468254321273	-0.005076114679429583	0.07264225462034696
3805	-0.14709266626185355	-0.04486871002706951	0.15378378850683277	-0.0155909979891469	0.10330236383455124	0.1044722814535204	-0.10411640880087557	0.03365610780718783	0.10942102254283721
3806	-0.13811133036764048	0.009466696690295949	0.13843539259216045	-0.04231078285261171	0.019671893604986036	0.046660323012241905	-0.03423766599128474	-0.1299888291936111	0.13442214656691276
3807	-0.020132142042289563	0.06809706209417002	0.07101065419405858	0.08473103113663674	-0.05158808695014415	0.0992001933095563	0.12859363542363042	-0.007999650704720576	0.12884221933381587
3808	0.010019233036773033	-0.047846600680331135	0.04888437610636171	-0.05258476113229789	0.09448699993450847	0.10813394591877533	-0.1214688803079016	0.11430646094829297	0.16679525142455032
3809	-0.034407112532158855	0.00831471207902343	0.03539751163228429	-0.05552677758808378	0.0734683267204816	0.09209135714291518	-0.05308856047469814	0.047009199861599404	0.07091022581337249
3810	0.006813949925194225	0.09222690259026263	0.09247827569206102	-0.08862019575975008	-0.11400380191449078	0.14439669645616854	-0.011196337711824905	0.035483450133912554	0.037207972419403504
3811	-0.1799581248578422	0.08194124994639394	0.19773541702266725	0.01623384248057911	-0.002768260785366368	0.016468178692862552	-0.05558848261200666	-0.06369422337545638	0.08454012946824663
3812	-0.02028396175209054	0.0002815080009631356	0.020285915091877865	0.10129224630624832	0.14073091264760432	0.17339350892231611	0.035623822896347614	0.20882869778704513	0.2118454195331666
3813	-0.057973360139193734	-0.024068096722430234	0.0627708831041026	0.11486238148208851	-0.012938407300598736	0.1155887929827672	0.10058382394638198	0.007136819210052835	0.10083669881602503
3814	0.004378229450130395	0.10088171771375574	0.10097667979289024	0.0070765090623941835	-0.07677198110136957	0.07709743227072606	-0.06621073556440285	0.11153089422316988	0.12970351525767987
3815	-0.21349348194759288	-0.010047538982952305	0.21372978237419582	0.001157909296479528	-0.06278550029270309	0.0627961766427216	-0.017364621364909478	0.04424454824981934	0.04753009704363397
3816	-0.04570303973088421	-0.07551161182252879	0.08826534631824118	-0.08112817026343684	0.03856718876657166	0.08982877077890786	-0.05290267272859685	0.0734730282254289	0.09053716727644895
3817	-0.036994728236562135	-0.06789204475274262	0.07731713689736251	-0.1657347275729224	0.07360701898094225	0.18134495627651628	-0.1702580804798022	0.023636990157806792	0.17189101568257448
3818	0.10882083515820647	0.12506763394301476	0.1657826505537702	0.02745500229814616	0.02164900260456565	0.034963644903866956	0.1044616380099025	0.08678480006911765	0.13580808274454295
3819	0.09576083905907301	0.027003263931478227	0.09949529918669905	0.0481303051428679	-0.05854693255579526	0.07579095978306659	0.098835725004912	-0.002375689708418206	0.09886427281296956
3820	-0.10105084893645763	0.008399958582055623	0.10139937561424642	0.0448623710496152	0.2012960537088587	0.206234656580685	0.1325333300216985	0.02768363562958683	0.13539374892627865
3821	-0.16173162965476454	0.10314796391641567	0.19182445748884083	0.08982400964292765	0.08125436569925659	0.12112235406200329	0.07737665163559802	-0.14319219481016912	0.16276102381371935
3822	-0.05513826314498242	-0.026586961962394316	0.06121351655504794	0.011123222515012292	-0.08044565043477692	0.08121101374193528	0.13401174159500487	0.11797583353187358	0.1785425556635356
3823	0.033761171232016086	0.05078954498335114	0.06098683925711645	0.06449149050461554	-0.006953775394193825	0.06486530150812383	-0.03240969858191053	-0.10823593707817819	0.11298409904655453
3824	-0.10456372621140865	-0.18026754545258128	0.20839856233360365	-0.08448169577047901	-0.02280327687368538	0.08750512188685715	-0.11782325581856633	0.07981041605870001	0.14230959954672814
3825	0.129617735260967	0.025636543320895672	0.13212868593771107	0.08305839457642569	0.018374693784538255	0.08506659909323265	0.09333101647429595	0.033804226998231414	0.09926431583944585
3826	-0.03552734711815803	0.04426477890969115	0.05675881469144622	0.001560132045451698	0.059323611580912296	0.05934412273344511	-0.20362436393035505	0.053270514304962525	0.21047714669378453
3827	-0.0351460717013785	0.011118877075380687	0.036862932377333534	-0.028615255077214928	-0.06365785950852425	0.06979366662055438	0.07306426888564685	-0.0510763656878091	0.08914697145539441
3828	0.029383276253658726	-0.06953228172708496	0.07548586043474326	0.08620778125778478	-0.049728137169526496	0.09952220443570024	-0.14077431101989757	0.12239683384121572	0.18654326998710252
3829	-0.10860201100292839	-0.013624279290367925	0.10945326756228946	0.03878649351549609	0.007006915896411335	0.03941432416783272	0.014955884883332686	0.13813851567957097	0.13894577361977792
3830	-0.011321726416860885	0.048691762206675336	0.049990691091938926	-0.022015730068369176	-0.018060118450298705	0.028475607963344952	-0.02421177014764673	-0.10309016906395821	0.10589519711166302
3831	-0.09248602674632558	0.07445986726682546	0.11873473365749096	0.03182692351351965	-0.06852112516175903	0.07555195334184865	0.07892039822031789	0.16764835774053666	0.18529544276196463
3832	-0.205735059606809	-0.10367128985483057	0.23037936342385693	-0.023271236342468207	0.14721475909009493	0.14904273123792952	0.23135285223494814	-0.002694833748711096	0.23136854662243728
3833	-0.14202169752013996	-0.008300948400352687	0.14226407948195302	-0.11324300984432413	0.031676686433453234	0.11758993044476644	-0.1771272939053775	0.0189556121458507	0.17813869169292196
3834	-0.24354857733550983	0.04132703757979572	0.24703002561889648	0.10687705133919527	-0.008124478301389845	0.10718540595916375	0.09793238594965537	-0.017758494333740125	0.09952947472379094
3835	0.035568201666416506	-0.09709367944316755	0.10340347942692958	-0.07856821589205397	-0.002990146056004256	0.07862509473378483	0.03581887646303187	-0.02747917980830867	0.04514529027496996
3836	0.04207659093660466	0.11086913361042733	0.11858500871684055	-0.021983384415869296	-0.12483213872915974	0.12675303566412943	-0.21583257543220363	0.07191665070866048	0.2274988027811341
3837	-0.07070238602831956	-0.10554087259379435	0.12703425985913033	0.1225148634745477	-0.03798755838409221	0.1282690389929381	0.01930184685522888	-0.12122394864160774	0.12275099598897705
3838	-0.019872369835899666	-0.0715534224723504	0.0742617219730423	-0.023876126987471172	-0.08087756742459459	0.08432822986664486	0.053125063966011736	-0.03170781515905224	0.061868069014261805
3839	-0.12015961790924294	-0.03406343513801284	0.12489456108853125	-0.01185117919624913	0.0438666978920478	0.04543938415398914	-0.001423832623348831	0.05077828503682528	0.05079824338124682
3840	-0.06337810201433602	0.023756011537262877	0.06768405941651365	-0.05603826721237686	-0.052231465350740594	0.07660557006413676	0.026363535894505807	0.05838067472254948	0.06405731188491307
3841	-0.1314702719147721	0.1139785382412673	0.17399867694025764	0.05848006377193457	-0.066401373265393	0.08848197686704103	-0.069308885658164	-0.07728180073921821	0.10380846958063046
3842	0.00509035733305924	0.09249157694418034	0.09263154723634634	-0.08684184289031807	0.03557697585763048	0.09384682673250656	-0.033396158095574106	0.09734627275850223	0.10291550026850811
3843	-0.23180312769005607	0.061875861912643715	0.23991938707475266	-0.09642490987120611	0.018094586439514438	0.09810798796268978	-0.020457983164623432	-0.24944795149883955	0.2502854561937857
3844	-0.17800388012784538	0.07028893424699062	0.19137898426458982	-0.1977652007741573	-0.046649718238486855	0.20319269388679545	0.0973863617838133	-0.018999450302002754	0.09922238947569265
3845	-0.06897498562837295	0.06882461248210643	0.09743908828466313	-0.02361688808902352	-0.06819946456217618	0.07217287835175334	-0.045382968334953394	0.00740706315539569	0.045983457889543305
3846	-0.0965605430255953	-0.020554852019627857	0.0987240619653924	-0.03724863040999639	0.12527391800072304	0.13069435717991956	-0.04781566913074936	0.003225801919596131	0.04792435719387133
3847	-0.088197859478049	0.14214488816298368	0.16728428392224065	0.052630394576852695	0.052057547838757864	0.07402666222584785	0.14900938856068585	0.062149228972401695	0.1614506876451552
3848	-0.015460055855036695	0.14176148600376698	0.14260200644113347	0.0607267122291697	0.17660002908244873	0.1867493074955999	-0.0724521215132955	0.049430113933791514	0.08770773098926313
3849	-0.01150047531189833	-0.012757703400019816	0.01717614416690953	0.04037846250049955	-0.08508353726911765	0.09417870538571646	-0.07781417648848817	-0.04033384209530062	0.0876462485263929
3850	-0.07101899297838547	0.04584445683570162	0.08453053641273356	-0.08352880598886733	-0.04389033996083311	0.09435795341042186	-0.12063611110754378	-0.05548447414755178	0.1327840283113221
3851	-0.05074279887463059	-0.033393971416802816	0.06074527936076559	0.011899313501144166	0.005826640257666619	0.0132492791687236	0.01602117316765341	0.008928471232157958	0.01834109015875038
3852	-0.05184550135164825	0.022954564028431844	0.05669980617373517	-0.039827702041194395	0.15349960076587293	0.15858238642788972	0.10156134268112146	0.029235938378957216	0.10568560176339238
3853	-0.04947408446669026	-0.05084717377016027	0.07094448614395679	0.044889383195791686	0.0013693226782178385	0.04491026350730651	-0.14927479838216556	-0.12877081494295556	0.1971417972250154
3854	-0.12190301840599047	-0.07403983369542443	0.14262623485929002	0.013771322699230239	-0.0067092692054302	0.015318734352330417	-0.05924462874689872	-0.14876811785948743	0.16013081816693564
3855	0.0506226549743719	0.13431465093005795	0.14353772553275887	0.04958823549970351	-0.031678873784190896	0.05884338658004613	-0.10146495698539758	0.1102153848722773	0.14980843954394824
3856	-0.0877511328861792	0.038703506384748614	0.09590736535471171	0.1847485099082573	-0.11649510714258643	0.21841044366395154	-0.020211675497753365	0.040045861167571	0.044857360857264605
3857	0.04154434858978121	0.05250699546500889	0.06695459261702456	-0.09122350747913444	-0.07606139416269497	0.11877316194649593	-0.010644427296650244	-0.18472087568069048	0.185027310807661
3858	-0.043526572571798705	0.038492148894158945	0.05810514647032705	0.1366717331847766	-0.050060603351238075	0.14555145708518605	0.004990678760682166	0.19450055043475015	0.1945645676733385
3859	0.08385979902027704	0.12485067193089097	0.1503999872783114	-0.07209243840671253	-0.041414427489438216	0.08314129226625946	-0.013532384162969742	-0.0412565329847916	0.04341920007392342
3860	-0.06416180569305045	0.023784548911340363	0.0684283718694863	0.04415260971145521	0.01651019532809665	0.04713851391488698	0.17887929757038226	-0.08505418579057908	0.19807073892872645
3861	-0.1423483720002815	0.09881540930665354	0.1732845755616235	-0.10181509701380591	-0.17287565369873215	0.2006297725206672	0.10330840716467216	0.013026648786331356	0.1041264643090512
3862	-0.1147822302519487	-0.0414326854222054	0.1220312574831006	-0.03866884809432717	-0.006013524851495118	0.03913364657276012	0.0925437273652916	-0.03020899333516263	0.09734949795959567
3863	0.06328116555419258	-0.055857471095672115	0.08440712642366742	0.08640047306497224	0.02607053861327375	0.09024807327271421	0.13276929214762842	-0.11533587270737539	0.17586940743220297
3864	-0.0719943065558335	0.0357749336670667	0.08039294779604958	-0.13419679257524597	0.067528163023236	0.15022926458841607	-0.0041438856213636315	-0.04533427663326399	0.04552327345330352
3865	-0.08749589551324463	0.1388771104413242	0.16414135230403207	0.008527095878201208	0.023321307533657385	0.02483132596530964	0.029746871503113125	-0.03167379194727155	0.04345233550157883
3866	0.024789134408147482	0.09797153719019575	0.10105900892110069	-0.06705282301006561	-0.08754390824143737	0.11027246684374295	0.09642623590412032	-0.030926808938899195	0.10126443838673198
3867	-0.030504968938206374	0.050168091056965416	0.058714482797866056	-0.19047846900985577	-0.026681720911141137	0.1923381433494631	0.028936898080178707	0.09146893607854432	0.0959370123458276
3868	-0.08652798331276103	-0.147362074615079	0.17088789580023964	0.023484943342915492	-0.08944335001742708	0.09247516113075946	0.05615233955970186	0.03452125708511831	0.06591511532846535
3869	-0.013885814444680403	-0.024798228701686038	0.028421259464232407	-0.08410484970444579	0.13019508273338612	0.1549980171220286	-0.020597962744993183	-0.11082422172528573	0.11272215483328654
3870	-0.006229940849000446	-0.025185689179257377	0.02594477023248051	-0.02968730115554433	0.10457226887899086	0.10870462395132943	-0.027361795954683136	0.04155750222807419	0.04975634501550637
3871	-0.09673121109262255	-0.11282518076929643	0.1486151022442535	0.019735956687332412	-0.07632511425434035	0.07883546823798518	-0.23549686713817822	0.03252480182275597	0.23773228044484476
3872	-0.00940805909011927	0.06156027843531583	0.062275030765763476	0.12094340210026523	-0.00894162258894795	0.12127348896650753	-0.1905843807495301	0.11451633412940938	0.22234297148351775
3873	-0.015094768512272738	0.05004032386061534	0.05226744731201601	0.041642518989947246	-0.10491047399744857	0.11287296816420418	0.008927875867492023	-0.03136357402141414	0.03260951920685232
3874	-0.09495715242672675	-0.036964688088482585	0.10189822845600126	0.07211784691057528	-0.11312439163395407	0.13415704165480616	0.0901937414078748	0.023926424970918965	0.09331336882269123
3875	-0.08782200798800449	-0.05349863564523174	0.1028338908285901	-0.10394726809398638	0.13843529907498445	0.17311662708758932	-0.08636033243651206	0.08018187013917133	0.11784413145150593
3876	-0.07538101447748576	0.09088589243440427	0.11807854499126004	-0.10997914573822816	0.23184013428110017	0.2566033132303419	-0.07951899756476415	0.002918809231049574	0.0795725481622414
3877	-0.0899781115512868	0.023834816313734433	0.09308146446551682	-0.06416005568981822	-0.02900135284228223	0.07041016412992607	0.02546021196556707	0.016176868913321107	0.030164772188272525
3878	-0.015589436333969319	0.013374323367664961	0.020540278740897158	-0.03782701674757021	-0.05774609336416355	0.06903256112041369	-0.13230264356278315	-0.04011669986784124	0.13825100036523172
3879	-0.07185966932757157	-0.07151136511301413	0.10137892984340852	-0.15090194501066925	-0.139789318916757	0.2056999044511539	-0.017492006396297447	-0.029208838923021174	0.03404594776179843
3880	-0.0832461075493916	-0.02061499209935688	0.08576066884872938	0.14129792570156216	-0.07142613787479475	0.158324972696266	0.08282807202942985	-0.09558818632097987	0.1264815831662728
3881	-0.03135450159212818	-0.08939562155055056	0.09473479784377031	0.03277016834235414	0.11805971138942534	0.12252338301948994	-0.11796182841477852	-0.06529588170546821	0.1348278351478364
3882	-0.0366605947575359	0.08831677462446945	0.0956234902523726	0.008670282246184668	0.029041081845501148	0.030307725566026917	-0.007210495749001811	0.012049915706304128	0.014042496839074171
3883	0.03482564434585975	0.07177932386124568	0.07978155700462299	0.11155630085004062	-0.11081051899938592	0.15723797054228994	0.07668129189518587	0.07878341067829184	0.10994019430953852
3884	-0.0050816580761099475	0.01929639968764108	0.019954305041962453	-0.18993919935652084	-0.0670100588801475	0.20141312629348915	0.03351032699465821	-0.04694170044583906	0.05767551695508074
3885	0.08285964481496713	-0.1012106249808937	0.13080256628937223	0.015424404370771038	0.05845382949590686	0.06045463119505082	-0.14421756966663568	-0.039828339285477216	0.1496161889996868
3886	-0.1701459580275359	0.046675965294574406	0.17643211943772688	0.026651650815957852	0.031025182567235066	0.04090076337363416	0.10043100657608744	0.000949869563799342	0.10043549837619344
3887	0.020666342968290903	0.031735725220686295	0.037871545875048866	-0.07720132862179283	0.12074115668410156	0.14331249791412057	-0.013484298246309073	-0.021382475063923045	0.025279172040529825
3888	0.012929252790931836	0.025048173528028034	0.028188234687933602	0.09160189779794091	0.07669619401471338	0.11947055644185711	0.2033722370283178	0.011252270739769843	0.20368328451471754
3889	0.020144948376251245	-0.11163137416175518	0.11343448612447456	-0.12144326534206089	0.14907828568341136	0.19228312967924935	0.06402171396639124	0.004246836706182892	0.06416241486418196
3890	-0.04571727346169587	0.14033622011265492	0.1475951346362034	-0.01973706526294024	-0.11046294595572585	0.11221236195005956	-0.13974337757477465	0.059305994108496345	0.15180715567193476
3891	-0.06903634078930558	-0.016998635596431957	0.07109831194703163	-0.07121196616182289	-0.10252056409956531	0.1248263200928622	-0.0722247433271398	0.12797280757937993	0.14694710962935006
3892	-0.03541074252065211	0.055933853048995084	0.06620057856824588	-0.06346735545522965	0.01894102064271995	0.06623343167516245	-0.06292522002075117	-0.0908170714008764	0.11048675835814818
3893	-0.22867492149201288	0.07167954702900547	0.23964594130020578	-0.012990728308434854	0.10262906096521944	0.10344797328409241	0.11787108815884394	-0.07416811899554568	0.1392641493676222
3894	-0.08833330792898686	-0.0332643786786401	0.09438904692046202	-0.10873468333544391	0.027010440345094346	0.11203925761845784	0.16591261475724725	-0.06186052797645208	0.177069818594565
3895	-0.10077401330305455	0.047290575626112025	0.11131846342926781	-0.0006253602966298937	-0.028395673918078235	0.028402559264306262	-0.09043431139146478	-0.10222916882310319	0.13648870881912156
3896	-0.13507335583816646	-0.011629416281801933	0.13557306067371708	0.05113156270989064	0.0011378571011783052	0.051144221804014	0.08966135078334918	-0.013013615196267031	0.0906008388745452
3897	-0.09375049348807706	0.0499795715808099	0.1062408236256632	0.09518006621428961	0.10130714909639629	0.1390049763950774	-0.0625460991085117	-0.045588323964419544	0.0773970916480499
3898	0.053320311840310435	0.011535413523277287	0.05455383964397885	0.05587579187781636	0.0403457361406762	0.06891939163041208	0.05329002773380835	0.029827821110322356	0.061069844997833876
3899	0.04526308922322301	-0.04201758135913432	0.0617594072939574	0.061134616233086185	0.03436968086959147	0.07013356019085504	0.013798849397702519	0.1472526577423619	0.14789778043260032
3900	0.07075116490043845	0.10768434529450582	0.1288473731058394	-0.09667334699236156	0.01752863174331636	0.09824962569647958	0.006112997369588718	0.031504275473818594	0.03209186984223335
3901	-0.08722963281659066	0.014357034556222453	0.08840324248898225	0.06079723776351081	-0.01785095331140697	0.06336371717157142	0.07091390971304573	-0.0024644275090590505	0.07095671915849414
3902	0.006417926748774478	0.05636662651498724	0.05673082379476521	-0.06733865674151221	0.01871425182469143	0.06989075699339058	0.05467489214068668	0.08111088619989221	0.09781778821220394
3903	-0.007290183336151458	0.1100007215838658	0.11024203155804896	0.012468096141343652	0.004777984206950792	0.013352249041703037	0.017799616722185874	0.04374510978711412	0.04722775651821063
3904	0.019041204521308204	0.014920987703707714	0.024190976492826508	-0.13317291015712676	0.022751112374666562	0.13510232090531554	-0.017469104132943128	0.002993905857145229	0.01772379957822417
3905	0.020003954016336273	0.07322843777145897	0.07591154243417884	-0.11723505717021009	0.06898745119694885	0.13602693502521412	-0.09761347158987985	0.05908892553117464	0.11410473678273388
3906	-0.04416875649043672	0.0025768162275919444	0.044243858690017956	-0.0462092035423586	0.001532572698815951	0.04623461118141129	0.00969429182795042	-0.10168767901223794	0.10214873154837217
3907	0.03447441683272769	-0.06011365412417457	0.06929745181547117	0.04118581934536186	0.0025027598202669054	0.04126179251882698	-0.09879988706895411	0.03756269658163018	0.1056994506103116
3908	-0.10185141415262053	-0.06858807696574744	0.12279264988894052	-0.01158786308542808	0.17944710051323168	0.17982085655866645	0.10264813787723305	0.05425132809085901	0.11610274247099193
3909	-0.05964467271823427	-0.05764848568927229	0.08295079798248786	0.0543795368759324	0.02580577875237121	0.06019196165483581	-0.17643078645087892	0.05077339994128225	0.1835912866921332
3910	-0.1308012759619427	-0.08917664562034759	0.158308079128544	0.09805674867249004	0.007055142721592047	0.09831022835413368	0.005775965192906475	0.0022049219641592406	0.006182512011933255
3911	-0.09722031446089595	0.1117535507546681	0.1481237511344878	0.1533141150885928	0.12187164235486456	0.19585176817090597	-0.04701514956176163	-0.1439435518692918	0.15142711254284127
3912	-0.13782454357049842	-0.05726628705012676	0.14924822425383738	-0.07643900046282195	-0.09076353754198035	0.11866313892228611	-0.042322917997660726	0.02482666771508045	0.04906722753194572
3913	0.07213039258552423	0.00022319346674716604	0.07213073789907772	-0.05405476671785641	-0.04742091455992573	0.07190730799175876	0.08393126896940412	-0.04151510391884213	0.09363739511651699
3914	-0.051677779635278726	-0.016696538776756024	0.054308077807598255	-0.09555974147587921	0.03203411404951307	0.1007861530859973	-0.09614196419643421	0.08012233628368118	0.12515137254981956
3915	-0.08806551997859134	0.03943015255927183	0.09648975458538135	-0.10960973498443	-0.08238259939201031	0.13711741933810392	0.021277046544673415	0.04004362937711392	0.045345396275210344
3916	-0.006175655443301793	-0.020342467347429557	0.021259226183838884	0.029960310182826737	0.08221361861096961	0.08750256722726002	-0.0006507926726282588	-0.16977733043013843	0.16977857773902796
3917	-0.09249292881780234	0.09215750348117563	0.13056778825260826	0.06314014554338633	-0.027444807838879082	0.0688468986705502	-0.05387528866288101	-0.060680049932089204	0.08114564183164487
3918	-0.04686962757428589	-0.09476298904059603	0.10572032009439047	0.005821464235942671	-0.06128011711715048	0.06155600864044093	0.16353494535556606	0.0728169791274471	0.1790139402440353
3919	0.06257138557318356	-0.019881944169419116	0.065654169681018	-0.0908457251829537	-0.11480407954374086	0.14639987180288896	0.15871796620381576	-0.0712836599818197	0.17399066922188464
3920	-0.059473665810881544	-0.0023915291160893828	0.05952172995215717	0.006761650844051739	0.08011639155023528	0.08040121962487558	0.05131015241929234	-0.15704151158382434	0.16521128321583683
3921	-0.07594860188198574	0.06817964842856948	0.10206201344120007	0.10860970198672129	0.020812296493560527	0.1105857994996658	0.22080994696651385	-0.07018257566730843	0.23169511562968292
3922	0.00183624197582163	-0.027362853150415017	0.02742439638579027	-0.001906793182946058	0.049024543153107315	0.04906161118036597	0.006809760436274227	0.13991020256150297	0.1400758281003551
3923	-0.02801199997822145	0.005061927292327963	0.028465685494867207	0.020236858263169094	0.010124015927535791	0.02262799440658835	-0.06039527746650919	0.06521366485962628	0.08888425971273141
3924	-0.1488075592390927	0.04476646460768014	0.15539538616113016	0.11971986511005628	-0.014438458754100766	0.12058737576199234	0.044292306776938184	0.0875177723567561	0.09808755740618372
3925	0.06243985238580256	0.042454798348643484	0.07550592737517231	-0.029860032230813644	0.08744369080708544	0.0924014100909201	0.17231902142232586	0.1498886530894783	0.22838663154599473
3926	-0.06511643306478312	-0.07351807446498981	0.09820925174401936	-0.014963368437453677	0.11668670194751588	0.11764220673883753	0.13123428091546216	0.08610086620001818	0.1569579422896206
3927	0.012962061350559028	-0.036518168898708625	0.038750376697140196	0.02532738710238964	0.024366221701238214	0.035145259956759246	-0.0057188486907330345	0.15910380771417654	0.15920655407205184
3928	0.06055789511250691	-0.08194972331765035	0.10189708441509421	-0.0491131424353062	-0.13018717730925392	0.13914309862735483	-0.11727059591363832	0.008179872985361249	0.11755553150743903
3929	-0.045277355015713804	-0.06931033877333392	0.08278865826967664	0.05397972745085443	0.07563198638057306	0.09291936471769335	0.029550120624292256	-0.02875322075066056	0.04123053883284136
3930	-0.004623287232251498	-0.10440450590405058	0.10450682101136188	-0.010386026811142363	0.020770760686536226	0.023222705536158503	-0.06632833660617551	-0.10320921925785483	0.12268492644476775
3931	-0.1259750656416251	0.09039138041076672	0.15504940766083466	0.004647498060512025	-0.033174629342298076	0.03349858609286857	-0.0712694126912985	0.04864192749694314	0.08628653600638105
3932	-0.032149556632426676	0.016677538052609672	0.03621787220638249	0.13994293966232657	-0.026951714388863623	0.14251463528295066	-0.10319203324663037	-0.10271726533683961	0.14560024836466584
3933	0.06646956791907961	-0.036855219610356614	0.07600335960914328	-0.011228263028484937	-0.1291464336184795	0.1296336191233168	0.11161969043423682	0.021840120105941253	0.1137363008844441
3934	-0.14861503991037667	-0.02832052000186715	0.15128939797863897	0.09484654505739391	0.013902508949699655	0.09586003789077456	-0.06960926154964354	0.0069799314147612306	0.06995833571520592
3935	-0.11492702795264462	-0.052027100381866156	0.12615482919085078	-0.08394020000828381	-0.025569271161714015	0.08774818975438724	0.12845856524788163	0.0564665658629551	0.14032133140011074
3936	0.022148491771016035	0.05673575605668419	0.06090567874225146	-0.06106375694488019	-0.02616088894466443	0.06643172828248915	-0.040283689400633364	0.030951301318099728	0.050801168146121435
3937	-0.0506276370832168	-0.013463532190334127	0.052387253561053115	-0.039581453072365935	0.13985049346745212	0.14534390923052048	0.07716079043646447	-0.06434103884603733	0.10046669528041255
3938	0.1016777169393607	0.04668384805279074	0.1118827055045453	0.15029726857569575	-0.13518263624533547	0.20214750575644883	-0.13822135513520686	-0.07908851464949312	0.1592486614225566
3939	0.03554504462212659	-0.0169131739945748	0.03936376064046386	-0.10742682857394842	0.06425443125731936	0.12517649712968518	0.042692905713810896	-0.13650860862023043	0.14302896359031478
3940	-0.10921069315177172	0.07180594960990075	0.13070221841296362	0.0025606957085829675	0.10115211446969104	0.10118452166315475	0.1529855432240939	-0.06639991526587999	0.16677387440149957
3941	-0.13325964533480136	0.022714130126523152	0.13518159927357598	-0.11323404118757188	0.019635506655996917	0.11492389310020099	0.06262354695617509	0.04806212309451139	0.07894096724593784
3942	0.0001282572999390329	-0.07338517096626732	0.07338528304560303	0.09439501654190345	0.19614141298266158	0.2176737766355452	0.12322451094413299	-0.04800221484434936	0.132244064998713
3943	-0.10501957394987187	-0.044130619185775766	0.11391497909551915	-0.12652854135267672	-0.02818065099129142	0.12962878101382036	0.059501954788593235	0.044112636707437564	0.0740702864915896
3944	0.0330345928791805	-0.09355667456808159	0.09921761780516163	0.13760659741306203	0.05499384476879957	0.14818872633927102	0.04630425357726332	0.17739728558409593	0.1833408869618362
3945	-0.0261815215375045	0.02279359844552417	0.03471340087220804	0.08399580174124502	0.10262551761318667	0.13261708628803842	-0.17850682117711314	0.03730565285017157	0.18236336512944523
3946	-0.10024386570319838	0.09113889498610266	0.13548110861079016	0.04496229096827172	0.06059878621011919	0.0754574085113931	0.15608623995951884	-0.28157280575437504	0.3219412357016285
3947	-0.013713002819746203	-0.06968645811570032	0.07102287582916945	0.06814981496670765	-0.02994685056613475	0.0744393117836731	-0.0003875901842209717	0.11384809358145181	0.113848753345313
3948	-0.07131103298370507	-0.08354232530223427	0.10983889812861108	-0.019712707288437943	-0.15541476894857012	0.1566599541554161	-0.034864923170686325	0.04942297668407872	0.06048300167826369
3949	0.03810850556926893	0.03671639301313619	0.05291834948879337	-0.1020891919079021	0.15536023248016095	0.18590052431528567	0.17836439933639114	-0.04175000737595348	0.18318548541443938
3950	-0.09512714714096955	0.09611754187468848	0.13523222980936225	-0.017851339707251775	0.09507352389893439	0.09673492273168441	-0.05524120212675723	-0.024076574867300887	0.060260035427719356
3951	0.10003204948145228	0.07910963225061958	0.1275333087404541	-0.00916051865414053	-0.00836644455783334	0.012406147530646075	0.11597401957159406	-0.008018786922691382	0.11625091035903336
3952	-0.15945408030669056	-0.012401086049462183	0.1599355828502797	0.10264589873115128	0.10061511169265804	0.14373441211919927	-0.1481320069089644	-0.07331807496952242	0.16528348855258948
3953	0.016484289088936382	-0.0765482360620903	0.07830302823636598	0.06561770822993047	0.04025920579430735	0.07698368193673694	0.05478806070190399	-0.174569154530136	0.18296480893560382
3954	0.04399244035990934	0.021982491690865958	0.049178905536410335	0.06903338303910722	0.12847828178363557	0.1458501863690937	0.02888554546050666	-0.11295388254608954	0.116588825874467
3955	0.01177156948245271	0.051245902625327036	0.05258053236669169	-0.05365234612628933	-0.06353770970489234	0.08316017556137267	0.14328184695251547	-0.08263820634496805	0.16540483914939608
3956	0.0005548796122782605	-0.026675227301059003	0.026680997787700625	0.03234456441951553	0.08025069622274646	0.08652366781247617	0.042874756202710244	-0.007117728155071215	0.04346155512094953
3957	-0.2220492212647115	0.12174242886979572	0.253233243574737	-0.01202672490284262	0.09092262022203858	0.0917145843360243	0.05068541272225763	-0.10914198032147271	0.12033695580044532
3958	-0.052040145455975975	-0.004779251624578028	0.052259142598880905	-0.05453358765722204	0.09114923650660818	0.10621720905063131	0.1163482313244443	0.06929817415701298	0.13542210998881274
3959	-0.17111887723128552	0.023386399013483737	0.17270956488774336	-0.025654934248040506	0.07198657612600992	0.0764214812315039	-0.002525350960110802	-0.008708403321341865	0.009067176290273095
3960	-0.08496079683160679	0.011762119235483431	0.0857711166254194	-0.20155337687236	0.002871284505198186	0.20157382767453064	-0.04292796542440013	0.0074548987289481386	0.04357046855999332
3961	-0.09243251348621495	0.04682854172529569	0.10361796113366191	0.06866465404855025	-0.012701737607886798	0.06982957005357181	-0.0961160059362311	0.02599034435850188	0.09956798982106206
3962	-0.13242734456100577	-0.0748025284334848	0.1520934576092004	-0.03987732886159735	0.0016074965919098574	0.039909715639540544	0.0855382217140325	-0.012911880956996863	0.08650724850465792
3963	-0.0757774433546781	0.047162529626441206	0.0892553926781816	-0.017140182989966137	0.11869560998497806	0.11992678475901682	0.1200745981820598	-0.1150415511259506	0.16629031124526716
3964	0.0009594079313106277	0.04807183387986707	0.04808140676136875	-0.05052272990430596	0.06861780928501629	0.0852112081128904	0.011428204228421482	0.04731326036374527	0.0486738991466069
3965	-0.0034832569248992953	0.07615269108754132	0.07623231230048945	-0.14731827860223978	-0.003547855111289385	0.1473609937745326	-0.049468778150034594	-0.11969786587468624	0.12951733129821552
3966	-0.0856260392216045	0.0016729197377321323	0.08564238000679714	0.1545884791663629	0.021621453810225077	0.1560931938165041	-0.08801264425316976	-0.11022353089053442	0.14105124001727745
3967	0.017131621627920007	-0.0072094124460350675	0.0185867718396515	-0.09662795871444008	0.07388977658541504	0.12164152863706575	0.078030882142036	-0.06521665987529679	0.10169577814813385
3968	-0.03934248624871456	0.0025855688196163604	0.03942735586304598	-0.10163396636698291	0.07610079970859479	0.1269676920943776	-0.015372660739503859	-0.02381975592642265	0.02834959383494286
3969	0.011153781672104884	0.08111865016052855	0.08188187986029144	-0.04387557513982246	0.16654668161586153	0.17222910105758943	-0.07437594710318579	-0.07457536738793347	0.105324578938352
3970	-0.04866958834295238	0.03491728779194767	0.05989946423982559	-0.08690119555364098	-0.0029794244637437154	0.08695225562794393	-0.05350461748301565	-0.03623288534046879	0.06461862016554812
3971	-0.16302536871560963	0.12492679251091678	0.20538737627207307	-0.02226538583698818	-0.11300100691323653	0.11517367307625162	0.11646182807133451	-0.20203405630195442	0.23319759283392777
3972	-0.12259483202759826	-0.08454607604687842	0.1489212268778349	0.16181610477360953	0.09622918956378619	0.18826712057129594	0.04987536110797985	-0.02896787769076558	0.05767746166015408
3973	0.03380402949309335	-0.06290925439862836	0.07141629155144691	0.16173491781074054	0.11183379033361808	0.1966341280135029	-0.07431147111272812	-0.02021802442343252	0.07701274732487044
3974	-0.0791376333444476	-0.05459535282786859	0.0961426937513178	0.021455988274905174	-0.010081078249380834	0.023706277048980248	0.10670123721989813	-0.0781476933391255	0.1322581415205997
3975	-0.16981169792162387	-0.03911836828338332	0.17425917332576568	0.07105176371436124	0.08051499360053185	0.10738257457062159	0.052496228215122905	-0.10933233420715105	0.12128237002960669
3976	-0.046623875947479666	-0.14219630465157143	0.14964482906177712	0.03221034410597496	-0.06447461310769448	0.07207275492731081	-0.12273404611527029	-0.06600993771039038	0.13935909712808459
3977	0.030522472975011726	-0.099914729191961	0.10447284080570043	0.1102537299016893	0.04730479987578202	0.11997345143206661	-0.011662553336294866	-0.007712476957771196	0.013982040306982175
3978	0.05105415469488644	-0.04379555699946922	0.06726497992643089	0.10720451657227476	-0.03403208256651039	0.11247662431505008	-0.08587296612738324	-0.23738703561942243	0.2524416189769263
3979	-0.054588966015361354	-0.11129741784399629	0.12396398843764014	-0.03652649462621372	-0.003988530636470385	0.03674361422501715	-0.12440403394231311	0.1866246307550471	0.22428802122623012
3980	-0.0500733400114482	-0.050746734662018005	0.07129214864737463	-0.10283320877082365	0.1599044236326323	0.190116000177229	-0.009675344690097025	0.08524657439106059	0.08579388521498962
3981	0.052977825709212036	-0.11421045875570017	0.12589947937169216	-0.05385577355587763	0.035679323675066765	0.06460231020027184	0.003087565678144889	0.10848053084374487	0.10852446099362827
3982	0.1282683490728012	0.12590054997723804	0.179732350617336	0.06581464625776202	0.12616654077083328	0.1423009615993957	-0.08056485961642128	0.00945213579180495	0.08111744248951878
3983	-0.165056636453997	-0.006465468311918232	0.1651832180277384	-0.11210766496442473	-0.09886303085744007	0.14947249718290936	-0.05007263284914649	0.07816003534219909	0.09282380990424403
3984	0.012786061870921725	-0.1348376086439648	0.13544247518038813	0.031833023534300564	-0.043525755023436	0.05392432417467555	0.051481125990707845	0.1948189122711123	0.20150611631355136
3985	-0.05108193783266337	-0.02566111074982833	0.05716517276852262	-0.0340388876794862	0.18756258658938796	0.1906262567501086	0.04683694040508386	-0.17428301368080862	0.18046680538030893
3986	-0.08773960569978527	0.052785785466985834	0.10239422618351313	-0.14176135920295527	0.016987406282813557	0.14277554039570883	0.023695113342399824	-0.001301757139860755	0.02373084423193479
3987	0.022955110084199128	-0.0271830550608699	0.03557886397034039	-0.01801953402919747	-0.15028121256878338	0.1513576772343354	-0.02753921710175019	-0.0008422011536531202	0.027552092141261156
3988	-0.012705488476290116	0.09690130391957105	0.09773071236174541	0.04063677071901236	0.00521192503785616	0.040969638722715286	0.013244436995895167	0.01647652408727077	0.021139795584079104
3989	-0.1107004829743046	0.08525838882106604	0.13972683992386137	-0.080900728469902	0.033944585603549654	0.08773347570202335	0.10444427157109422	0.10577815915972097	0.1486526986611267
3990	-0.07889264840593306	0.0745711305351828	0.10855829531545456	-0.01614273505007118	0.03901593915189832	0.04222358822745207	0.1063545319908867	-0.025557034604227483	0.10938212144935854
3991	0.05132339319862332	-0.0007838838904990733	0.051329379144640724	-0.16797846012558962	0.06771797792341776	0.1811145703696994	0.06071716718056864	0.08071103108777358	0.10099923232225419
3992	-0.17211381803476128	0.02035429000097921	0.1733131947658541	0.030544900328768356	-0.023328397210359085	0.038434425356686196	-0.16690605617685553	0.07308380776381032	0.18220558319044242
3993	-0.1573684293178691	-0.09089690680896252	0.1817335142823425	-0.08714877469969924	0.037941056253393446	0.09504963272565604	0.06699236963736689	0.1741063974914992	0.18655030216297566
3994	0.06187305366411124	-0.012328855768772915	0.06308942426658525	-0.017850544800853657	-0.11741613441953938	0.11876527510899229	-0.038791344597308076	0.0838287715753694	0.09236899566143698
3995	-0.06375656014077899	0.04417433582219135	0.07756462406481776	-0.0005208146776179022	-0.05614612781025918	0.056148543311597875	0.15018619260410596	0.01152150582401214	0.15062747938331292
3996	0.03620935136305916	-0.03197614911896986	0.04830725865345777	0.00442120321608808	0.12434589657526726	0.12442447119833384	0.08515782151881099	0.051407780175416265	0.09947167651343566
3997	0.10632504952356375	-0.09300203893550071	0.14126002761697548	-0.047961912814611846	0.09142821117588594	0.10324467482470379	0.08792845295683521	-0.010270804455525834	0.08852628007290284
3998	-0.032921172362332905	-0.11597667379317092	0.12055866809913757	-0.015846049064541214	-0.1589007571169567	0.1596889097066478	-0.12186357134536094	-0.21486319512479257	0.24701603721272952
3999	-0.0048825460902505585	-0.11146443714770166	0.11157132250259183	0.09459748502551513	0.0270777482644377	0.09839658847858913	0.07282560910472904	-0.007310109289617487	0.07319157765276647
4000	-0.08784285289867115	0.013108202285098519	0.0888154928631522	-0.1476406565396442	0.15945786604890516	0.21731215913594842	-0.11940702706151264	-0.044181279795493196	0.12731859092856967
4001	-0.03025962871098394	-0.0539976474862415	0.061898231507652994	-0.14724760475120643	0.04594526692793601	0.15424922903550214	0.13027450805091262	0.09867362085309303	0.16342561274221143
4002	0.03020831613327213	-0.04146706339639839	0.051303603287962456	-0.07723158852724185	0.10676203962874306	0.13176817283445386	0.08069086780033025	-0.010944594438886275	0.08142972610663796
4003	-0.03127270434856637	0.03176566687608638	0.04457622269052565	0.031507028615395706	0.07612483328091962	0.08238739645248641	0.09875263147644671	0.06450047233851719	0.11795080820161732
4004	-0.10106591833829139	0.03575518828993835	0.10720425989302443	0.004872147023326985	0.07687780831108156	0.07703204026463478	0.12547412508999428	-0.11416499780703568	0.1696390367556359
4005	-0.07207827489231117	0.1291870960310526	0.14793438914731077	0.037010255728382874	-0.03271378527464798	0.049395857883795	0.10125941098169183	-0.013854349077217476	0.10220279497505226
4006	-0.054246214017131276	-0.021062986406440286	0.05819193356084929	-0.08245679944537197	-0.0737359906375627	0.11061699729280772	0.1143413736456054	0.0018802476309195337	0.11435683214534025
4007	-0.14380784551973766	0.05887968234259033	0.15539470205188166	0.044206810908492045	-0.13646575629036492	0.14344735888332152	0.02308989804538042	-0.11835070220848976	0.12058205548500442
4008	-0.07695877703025378	0.1537955984986218	0.17197598518264576	0.15155580751537331	-0.015840001460048846	0.15238132575184937	0.08244653706094118	0.03887721477773134	0.09115299941425406
4009	0.005993372230010238	-0.10054988694116165	0.1007283489121501	-0.015345107180864542	0.04182842953428268	0.04455434694501393	0.0018425782129859042	0.08127571040745439	0.08129659400434534
4010	0.0754180857587622	0.07079381102882211	0.10343911900002138	0.10773285577061273	-0.05207846283809983	0.11966007899074356	0.011577300223880118	0.11636997739815808	0.11694445484982037
4011	-0.17659872286813455	-0.01000269224837014	0.1768817762542874	0.05488923489601801	-0.004693462520747581	0.05508953346965196	0.11857113536752312	-0.03550570493598974	0.12377305532847227
4012	0.02024714628838489	-0.013738872097741115	0.024468419224407352	-0.09613917538108115	-0.011878771925626362	0.09687025480205638	-0.09859832241908498	-0.04994047333242227	0.1105245676785221
4013	-0.06619220041266725	-0.12708933590704127	0.14329377759262082	-0.14851522590277982	-0.02375840676518434	0.15040357115764796	0.05582623896631757	-0.14531067076150878	0.15566553887834003
4014	-0.10335024567077646	0.0916258953630773	0.13811798572704223	0.07469870007480886	-0.12675448610207035	0.14712782041431252	0.00671524244075421	0.13224635743867888	0.13241674190538344
4015	-0.03622569486773132	0.13108628321955382	0.13599968609142837	-0.03344908066320395	0.07317311681695718	0.080455863813159	-0.03176037369305656	0.06122242594896645	0.06897033258002515
4016	-0.05517697057782014	0.04929469835022374	0.07398963013548034	0.05977479619331142	-0.02445851393971135	0.06458517758813528	0.07365692208628462	0.11008230404495697	0.132451711333117
4017	-0.06430879449427426	-0.03753652620296723	0.07446215044365052	-0.05231520422810404	-0.046287770043965365	0.06985297594999981	-0.07266653724040674	-0.08482898828292436	0.11169773000207273
4018	-0.1372613796825991	-0.0011417878767212728	0.13726612849470934	0.06687771949038812	0.037363967634875456	0.07660741114053561	0.15124530236245348	0.17224621332912124	0.22922456127765
4019	0.011474808249773307	0.0634925521189389	0.06452112366462039	0.11101072379940073	0.08245435565366051	0.1382826871474776	-0.08729258419548468	0.08439486531328451	0.1214186499133194
4020	-0.05840677945194496	-0.07068960200324417	0.09169717398767098	-0.14588591562003336	0.0703152508102781	0.16194732128938658	0.15756949695211925	0.002217599522773548	0.1575851011910305
4021	0.048573259759653896	-0.09780190769220982	0.10919970106146967	0.044265289004117726	-0.09534490811346652	0.10511930038667229	0.10892298691976351	-0.15147958133987538	0.1865751340410262
4022	-0.25912880190425813	0.03070299391695319	0.2609413915265279	-0.0395551887875702	-0.0967268083684959	0.10450209766878389	0.19074690457134788	0.021908031636928584	0.19200089440873852
4023	-0.04764158882333862	-0.08615508343879004	0.09845008576917004	0.019851561110714754	-0.05559984112566513	0.05903750343410235	-0.07441169971708209	-0.03740720682469054	0.08328505374441665
4024	-0.05310982242113582	-0.1299071936243071	0.1403443343813629	-0.07083959931536218	-0.05558635700938417	0.0900449438710235	0.053327291268260205	-0.03661394196126928	0.06468678953196748
4025	-0.06981745690912079	-0.035907705195294064	0.07851013043963873	-0.029355178345229247	0.017585725370315834	0.03421964687837071	-0.13660615779299692	-0.04852702082865262	0.1449693557186127
4026	-0.06068052940025597	-0.02417981931793073	0.06532067291863355	-0.07462109955423477	0.10417380126889784	0.12814245732580143	0.04246517933632122	-0.07396868318372905	0.08529160303336315
4027	-0.09991503482584173	0.012448961326897988	0.10068759021035198	0.013100087922029087	-0.09674835698217339	0.09763122903208252	0.04567792961900566	-0.055503011222113326	0.07188224752329933
4028	-0.21336589651048338	0.0039320445332638	0.21340212456283997	-0.0985229415144621	-0.08545329144614801	0.13041869123573674	-0.027621027780653076	0.04316599119363649	0.05124669717541523
4029	0.12689954671275855	-0.022630363071976665	0.12890162252149145	0.07950224175995177	-0.09126345785394036	0.12103563600987838	-0.1491544271879571	0.008919706652046621	0.149420896518948
4030	0.08972427618217213	0.16989060083926252	0.19212824360291314	0.016904890138479376	-0.008896478223958665	0.019102948342688574	-0.1763364355366388	-0.03956945017946193	0.18072155346076485
4031	0.001695797852158479	0.1135255420460657	0.11353820690502567	0.060077263655449804	-0.03115675167475276	0.06767585081289071	0.0799260662128982	0.2026113276764461	0.21780616649461698
4032	0.01796542025148908	0.02479475999532838	0.030619216972982026	-0.12751070250543897	-0.08868150237018228	0.15531705674543028	0.08037307144346376	-0.13855896865661269	0.16018245349738
4033	-0.10638433040841208	-0.21289402132260524	0.23799472698225077	0.07859298917276064	-0.01083451781716699	0.07933627621359714	-0.09701723857714019	0.015919170467966152	0.09831462032435413
4034	-0.08809517391389993	0.09371050533472813	0.12861733350140012	0.1142281260292019	-0.05591041826764738	0.1271771978265228	-0.007805784043515347	0.11388166157301637	0.11414886380146336
4035	-0.11390048550824187	-0.11339602006823392	0.16072329627757304	-0.10456960227481359	0.08571778975305759	0.13521220802894274	-0.03557693170499717	0.04158209428437258	0.054724662032912395
4036	0.029627349317730884	0.07782094938176642	0.0832699224826966	0.06692155431289466	0.08656972908152642	0.10942034739893029	-0.19471791426430177	-0.07993639000573384	0.21048727415829385
4037	-0.06570243435538467	-0.07340083678398895	0.09851138371179961	0.054554753860842	-0.039769266199661486	0.06751159680289448	0.12036497635917792	-0.005938049078978861	0.12051136029773218
4038	0.0020069552717421357	-0.026223530712666553	0.026300217347028514	-0.03604766797097745	-0.05055295976954992	0.06208893707906076	-0.03646872503196924	-0.1418832172139896	0.14649510310057992
4039	-0.03016780178949566	0.022572498383320098	0.03767776463745277	0.07080396561937655	0.005691189126960177	0.07103232490288267	0.14969860875027716	-0.03864616436331387	0.15460659585465567
4040	-0.21127015117998793	-0.13191631262361808	0.2490722592257658	0.02038657926129079	0.027085331727928468	0.033900262665484175	0.21412807230547135	0.16642399594222723	0.271196935407898
4041	-0.04305824263637732	-0.09905384118522603	0.10800775764953702	-0.02400340216131876	-0.05571050700051241	0.06066155211970877	0.11453234849159027	0.012551601826713174	0.1152180609080687
4042	-0.17012088199770026	0.0875774244744301	0.19133980184282087	-0.13555217270965955	0.07539894642751811	0.15511090435133543	-0.0034418404741437814	0.011441636881871237	0.011948109490042786
4043	-0.10784753244103659	-0.005573764307846629	0.10799146772861208	-0.004197767546820065	-0.017416497083505435	0.017915234384090237	0.08466304796279508	0.03140402529350514	0.09029974803389904
4044	-0.02237043971850844	-0.12577060760288014	0.12774459796796525	-0.1147423821529391	0.15846788405085582	0.1956473473821881	-0.03589742220157919	0.20202252670692056	0.20518705177902152
4045	-0.04640590901122196	0.023427937830850423	0.05198438863893663	-0.04215811748297242	0.03482916258601545	0.05468434361086547	-0.00964144702687567	0.09797953309086072	0.09845276230495068
4046	-0.0247317808411445	0.010016863006337966	0.026683300546636736	-0.11200544135858743	0.09890036252045246	0.14942054945893116	-0.12725341646609054	0.07563197742205054	0.14803252349082563
4047	0.019590214714363872	-0.003726449227190099	0.019941487818056717	0.011818330469663194	0.13344630458804668	0.1339686125303084	-0.10185459728504127	-0.07295341764560143	0.1252859135508517
4048	-0.02038946134249634	0.09724101868131171	0.0993556533269062	0.008792780090390794	0.008950368479773292	0.012546795512866702	0.0268454216827513	-0.022047983853774326	0.03473888681781596
4049	-0.01545769722883385	-0.1535967674463037	0.1543726250783221	-0.180061102031856	0.19213722955338197	0.263322455262318	-0.035117467337407844	-0.058339893375554584	0.0680939033340356
4050	0.034044941058117416	-0.022174590508030997	0.04062967481840763	0.0295451000171856	-0.01964609444355748	0.03548072662602445	0.10791470233302394	0.014583059709596191	0.10889558581558212
4051	-0.11388517752184968	0.0728135307931423	0.13517264488700034	0.03696986892009906	0.05852662731878952	0.06922526499249958	-0.04997272406310278	-0.08028102610912097	0.0945638213241215
4052	-0.10869170471718521	-0.020135706567350278	0.11054109350505908	0.03339833367891274	-0.09369307102808827	0.09946778499193792	-0.015948656102148042	0.04676315434373761	0.04940801792868045
4053	-0.04103426389975152	0.021887974861696288	0.04650692698233994	0.05501107471396271	0.01023777416368614	0.055955610630318627	-0.08114864773113047	-0.04530304401946362	0.09293798376347835
4054	0.0729264314725828	0.010945423372781366	0.07374324850543774	0.03949694327810603	-0.05217399048030384	0.0654380150291309	0.022856157350233643	0.07891785525262258	0.0821610114743759
4055	-0.18204146294609075	0.12643924584773056	0.22164380686609716	0.05275432345432345	0.07337629037629038	0.09037200137492289	0.05341219742305396	0.07406297428979021	0.09131367364315937
4056	-0.23750717682141803	-0.041098886033622065	0.2410368799061359	-0.1689308235042106	0.029362880948237004	0.17146370434407127	0.008169892028630612	-0.003689403708679496	0.008964308979787568
4057	-0.10345784622062548	0.10917138034806637	0.15040583842295738	-0.006694402390270235	-0.035134821699672754	0.03576689417926375	-0.02169466945078341	-0.018823790406864615	0.028722704744858607
4058	-0.08336882872961443	0.04038230144186087	0.0926341830723902	0.03913043199685618	-0.0899738584984441	0.0981146570159557	-0.05771651363447607	0.04877844498201624	0.07556806627790769
4059	-0.1504281732448257	-0.10103901880698175	0.18121125414072084	0.01147347295359514	0.004574969573547664	0.012351960500898878	-0.1628662907126148	-0.13333636562616302	0.2104851896188418
4060	0.005560562928912824	0.019111691966420558	0.019904186240731966	-0.19830075813313716	0.14782657837774435	0.24733759914547637	-0.07076922917603004	0.07769983078615056	0.10509779970278108
4061	-0.0037586069658750313	-0.1188294375465726	0.11888886555922183	-0.03965386241254988	-0.06501829231855415	0.0761564648618513	0.0566820777746239	-0.11520817485097928	0.12839696839622938
4062	-0.08857109289332149	0.007557544621013891	0.0888929410977947	0.08248370548961817	0.003935311454979968	0.08257752931364418	-0.046471692622116804	-0.01675832219185516	0.04940100786269983
4063	-0.018487690746950145	-0.09889110150111777	0.10060439684854357	0.0430549160499208	0.058711012307321446	0.07280596652896092	0.0358108678425696	0.009697830488061448	0.03710075702479883
4064	-0.11063473938026427	-0.03495938344274256	0.1160267385064137	-0.03501415499500411	0.0013859076726208215	0.035041572311915466	0.13392314890010945	0.0394033579322764	0.13959955024161064
4065	-0.020282750082507458	-0.01899643194167926	0.02778946522379134	-0.1131727862662361	0.03128543831051594	0.11741745271272178	-0.038438916502590285	-0.017679830336773446	0.042309888946086845
4066	-0.02951310111534481	0.04714394200473258	0.05561991015086374	0.015116441825442407	0.06524416716790506	0.06697244330988325	0.09436547304307862	-0.07463925518259493	0.12031567195031793
4067	-0.004108115245925731	-0.044102982266300425	0.044293900885510384	-0.11475933263205788	-0.07939151216457598	0.1395446761074507	0.12054983962240153	0.08270461152082366	0.1461927378490364
4068	-0.03843788606584061	0.03926934282051454	0.05495045378125316	0.12868047758812298	-0.06859396460832645	0.14582111401644057	0.063391282514351	0.02842484497231155	0.06947248743577711
4069	-0.03497194836030347	0.00012175868994481158	0.034972160317805784	-0.013360808482874189	0.10502555846057801	0.10587199409320829	-0.16814223077899343	0.027030145856231872	0.17030102335671815
4070	-0.039519159653252076	0.06030792663021083	0.07210277383106783	-0.007232962224307838	-0.1254874472078836	0.12569572446702248	-0.061339802700596115	-0.08576680657310246	0.1054443763559538
4071	-0.005398876783641263	-0.018994756802343735	0.01974711767588182	-0.10107511540607722	0.11161268367743792	0.15057745552383214	0.1396413001632409	-0.005836098822041609	0.13976320245594323
4072	0.01878640624652972	-0.10817479440290707	0.10979396706454715	-0.050782093323196914	-0.133553081965105	0.1428819327440105	0.1289224445217736	0.11615192829764247	0.1735288654625808
4073	-0.09917902189642136	0.05008492186287322	0.11110795553128022	-0.10470358823069273	0.07755104093331992	0.13029583776247006	-0.10083637684142842	0.13941102046764012	0.17205640796650187
4074	-0.19086820000740062	0.09396224619792465	0.21274297517103707	-0.08198479631935765	0.011942569124287846	0.08285005603386732	0.1119643835148168	0.110936394214823	0.1576163276353043
4075	-0.1281150844043591	0.021428226156631737	0.12989474095649833	-0.015729357716992562	0.036171320842039355	0.03944334095442301	0.0447841686369165	0.11021470516004435	0.11896597410190564
4076	0.037306524026619305	0.03889892488965517	0.05389715291664076	0.10086555649637784	0.06617633941935382	0.12063651348687722	-0.06785742259605952	0.17258017727392294	0.18544149317043063
4077	-0.08882543266781961	0.002050132854581943	0.08884908853413633	-0.13206415357978188	-0.028835393821572856	0.13517551774485428	0.003584986089979711	-0.04384563058458145	0.0439919475202557
4078	0.0013300455100750156	0.05194112819354131	0.05195815450029728	0.01539718341269821	-0.0005860207151202131	0.015408331425654724	-0.0660181972487236	-0.08998147795455759	0.11160227929060369
4079	-0.12693710917647827	0.032859278590588084	0.13112117249161193	0.030250216983780262	-0.041766608266571165	0.051570584577441035	0.07282621345630508	0.041947349078149475	0.08404306908405616
4080	-0.2028593665178706	-0.009004131938078634	0.20305909725001262	-0.10132689037196893	-0.0280893133872393	0.10514822033215564	0.02519015796005613	-0.081786392415755	0.08557778942246899
4081	-0.0775253208547468	0.030498812485676655	0.08330878066967434	0.006274235868778066	-0.044585566900332135	0.04502486881225812	-0.078942586045577	-0.10400614558934652	0.13057262428210467
4082	0.005583814448368197	0.01330760986383054	0.01443161335685395	-0.19525800592845113	-0.03652502064879952	0.19864482377487283	0.03442536364139152	-0.029878048780487807	0.04558292948869401
4083	-0.04170066676030867	0.10548864663898376	0.1134319186912515	0.028775285845190218	0.0019645142844838524	0.028842267453276723	0.01731438066327126	-0.09434889901976003	0.0959244625942389
4084	-0.03299453759955698	-0.0178056541850579	0.037492410330178146	-0.2243237523088624	0.06303171743145847	0.23301103676068025	-0.10115886968846505	0.1143314059904071	0.15265905578245645
4085	0.0033555158473383955	0.12560032294257678	0.12564513762928242	-0.07399572960593624	0.11841264489023995	0.1396313806771848	0.027822238309914774	-0.03653830333344302	0.045925206097092074
4086	0.08606818119596871	0.09564113734269415	0.12866607543010777	0.005609868123018071	-0.06442802973104479	0.0646717993825906	0.07694082135163408	0.06987185767859168	0.1039325092823292
4087	0.07779970512985128	0.09232818018354692	0.12073643598474039	-0.03636526144301368	-0.06175946796402509	0.07167052478542472	0.1391686377389998	0.06684533070988838	0.15438979230455394
4088	0.013024006854393566	-0.07526574162561168	0.07638426943420108	-0.009078921491612126	-0.003508079144523684	0.009733110229268885	0.11809425098540256	0.1359166742717582	0.18005442083130996
4089	-0.1255825812524803	0.056266014112837784	0.13761122431757478	-0.016078376402620352	-0.07054787066675183	0.07235686728540065	-0.07551362618397042	-0.02940777771967613	0.08103780062330358
4090	-0.09831803744297266	-0.08821083647699636	0.13208931886647446	-0.1401135814175955	-0.034031545056085785	0.14418724547119127	0.11490147222914342	-0.03379455957707266	0.11976819518316592
4091	0.0016744485495142176	-0.07972643510070525	0.07974401690291212	0.00899196106957342	-0.058969125392356256	0.05965075953763003	-0.078880575900545	0.085447920823266	0.11629055175473531
4092	-0.04554635917601416	-0.005135233413131212	0.04583493707203959	-0.00795430012363813	0.059115802432606654	0.059648545562384775	0.09313082072277146	0.11089781141512331	0.14481600168890607
4093	-0.06241937313688742	-0.08305769405503136	0.10389782810309932	0.031023653266760258	-0.10405374254568256	0.10858014735567158	0.07138577461675387	-0.014502807692456848	0.07284408176783043
4094	-0.039140136831946865	-0.05807874576106705	0.07003635499083449	0.08414302535902012	-0.00813457639875208	0.08453531835721587	-0.10785317889218436	0.15075983499796136	0.1853667608978537
4095	-0.04749198395877018	0.07018161801619727	0.08474047467244628	-0.1244564621276068	0.030609945109709047	0.12816543880836137	0.1001377468801323	-0.21592160055656887	0.23801198696103507
4096	-0.09424497956119758	0.10659644738016603	0.14228463995302884	-0.029395989329255624	-0.02441577437098051	0.03821327291374476	0.11808490451069409	0.06149934292260113	0.13313982820032266
4097	-0.05234189060720798	0.08214714315726664	0.09740547541713139	0.031288289440560016	0.045127841255146545	0.054913378264917975	0.08261487151426962	0.14021710590928133	0.16274536486454505
4098	-0.0957395405954858	0.08780529875179267	0.129907005670696	0.10591259452462749	0.02909270956000428	0.10983562003503654	0.11455465612849769	0.03347022754796354	0.11934414678915263
4099	0.027155443028290406	-0.014528898866518914	0.03079784064404939	-0.07732292080195452	0.03708547874536107	0.08575643891345978	-0.09005034109977689	-0.0870126401993947	0.12522085883212702
4100	0.08735728413894742	0.0246030018228123	0.09075573144890685	-0.13585163465296937	0.015391563606518664	0.13672076238866346	-0.0377415183736304	-0.09964679543891845	0.10655470918918948
4101	0.008585568045126673	-0.009690564945541729	0.01294677672709553	0.05672528447883478	0.019607658170232137	0.06001848180456921	-0.1330587269712645	-0.002660339603630197	0.13308531936325718
4102	-0.06897910199976504	0.023880354474354853	0.07299580702009417	-0.04386732831475887	0.021203166151174388	0.04872285652862681	-0.06070193757358464	0.06902143985927929	0.0919167252758467
4103	-0.037554864116241475	-0.0887180705158559	0.0963393162465135	0.16136880402700174	-0.05541900864432028	0.17061992097121642	-0.04230619017024638	0.09600537014136921	0.10491351115419957
4104	-0.13445962702894698	-0.029180161454053274	0.1375895094956303	0.04415900743905409	-0.06247681151273258	0.07650731935442483	0.03269763576585176	-0.011291919161101014	0.034592525536843194
4105	-0.03603974604614002	0.09327466877377792	0.09999513553132597	0.04587471461527634	-0.004192143540464393	0.04606586055309187	-0.09561166811232684	0.03096702644692632	0.10050148161189651
4106	-0.07638021979243341	-0.03474464399294134	0.08391143105523031	-0.21167385061397875	-0.04527603083176008	0.21646186269555082	0.1019673650415384	-0.020157945255353655	0.10394078261410283
4107	-0.046507446811725146	0.06858868640598043	0.08286947877139912	-0.022914404857905194	-0.0009300984732452603	0.022933273494246786	-0.14864834074589572	0.010141713040305755	0.1489939044051797
4108	-0.031032158231856993	0.05361425726682411	0.06194742469869277	0.08088707120323743	-0.098316789647074	0.1273142152877855	0.07266423316899033	-0.13040427485418002	0.1492828378692002
4109	0.05553592627280856	0.0008751158398941004	0.05554282073060444	0.13548887621220765	-0.25754293320294463	0.2910079002708059	0.003466119781245831	-0.18196278511404562	0.18199579432722696
4110	-0.06264257400421967	0.08578554227138077	0.106222649847709	-0.026617564547686642	-0.01860101521138648	0.03247295042561572	0.056186934438612224	-0.03632237593166901	0.06690505657220833
4111	0.04750416512560674	-0.04238165756162169	0.06366200281134325	-0.0286509646945801	-0.03282424145384677	0.043569583483784965	-0.0801135113005045	-0.0614770556176758	0.10098318206669299
4112	0.012407194090735743	0.03295077940703246	0.03520926481391087	0.014289344031083707	0.09745610295630337	0.09849810838928974	0.05080827193245221	-0.13013617742071043	0.13970291754446876
4113	-0.0031525203220948484	-0.18099244253844046	0.18101989570324	0.017700540934349807	-0.22229473303270844	0.2229983351584754	-0.15443890554296263	-0.03355673312853851	0.15804249391719966
4114	0.05754618262327776	0.08373978354831654	0.10160666554528075	0.04710979513734595	0.0788714416563132	0.09186967457669544	0.020017847311005144	0.047112258419731434	0.051188661873253445
4115	0.03477933380296756	-0.06891723444927812	0.07719577231892306	0.14395842489286764	0.02369486884981528	0.1458954245596666	0.1481123568517772	0.025285151463338176	0.15025514678942664
4116	0.16757617591852092	-0.13221181027411202	0.2134519559794027	0.0006420260318130516	0.18657381576825866	0.18657492041470541	-0.08696155033831676	-0.11741897282274777	0.14611477138192694
4117	-0.05651203496852049	0.11754114326206547	0.13042059061220618	-0.06289487954228219	0.02843088553771542	0.06902232338234393	-0.2045304196369757	-0.025942899740495986	0.20616916986742417
4118	-0.009172472853421442	0.05570810647958855	0.056458191485274554	0.03911482216230491	0.028143044031028703	0.04818713770417537	0.2086463829716369	-0.017233926061998882	0.20935692330242486
4119	-0.09269818067635203	-0.03914396234127274	0.10062406515580943	0.005230644542908863	-0.010289525025114897	0.011542701918386699	0.01759763564920496	-0.06369881134844202	0.06608491013572293
4120	0.05056007634606109	-0.07008106638207921	0.08641572302173327	0.071370645034893	-0.03411888373476658	0.07910668239790627	-0.021340657046334404	0.047101595417422766	0.05171057855058135
4121	-0.0050335096739311065	-0.00551325828317175	0.007465402637133509	0.04412881935376653	0.10983929415471876	0.11837239221188442	0.06347642245122509	0.015051131901713	0.06523643750795376
4122	-0.15305573734172281	0.1191267309194879	0.1939516350866435	-0.044696155689488856	-0.009445400935735308	0.045683278475343876	0.13047185081449927	-0.033590948328152195	0.13472659598069545
4123	-0.02709558171773329	-0.04334799022357329	0.051119651847849744	0.12939452375995703	0.10167927618964137	0.16456493546778259	-0.020379835495269685	-0.018584886797370685	0.02758143781758553
4124	-0.025487433682400695	-0.11623604385057922	0.1189975931090564	-0.05993765604864691	0.08287101824259022	0.10227476852660004	0.11932463024407708	0.15277754137362468	0.19385392575610977
4125	-0.05433436694125139	-0.11319703281444128	0.12556190373238313	0.03662587394544584	0.00689758970518926	0.037269711375442945	-0.11696597930399834	-0.049378885195410074	0.1269618628474112
4126	-0.08028182806579671	0.0005977597380585903	0.08028405342464087	0.022226107484210438	0.02659311858341232	0.034658243029488736	0.10395942318439592	-0.11683814165697062	0.15639281637814012
4127	0.020116675667719755	0.06997857131267804	0.07281264370206451	-0.18004333176010295	-0.04052477969297029	0.18454771491525512	0.09641755583013778	0.08855608188915999	0.13091418835182592
4128	-0.08183609467395117	0.06491088145101011	0.1044536687830111	-0.013678625529837453	0.0973967110486877	0.0983525501422667	-0.03330162928960898	0.03730401087489762	0.050005877061571696
4129	0.0806264741542893	-0.04314620343725878	0.09144519235914811	-0.16759099255590582	0.1492106615536729	0.22438930969892124	-0.038945957349731795	-0.12998863386301282	0.13569757745611943
4130	-0.05959575467358727	-0.05705659628243429	0.08250520683236358	0.03559210416318341	0.009176552833974252	0.03675604713074597	-0.05451318759215749	-0.10592311041650453	0.11912763298985155
4131	0.0376085717678972	0.08467889303953047	0.09265484119473368	-0.06167050822855837	0.08241583843488272	0.10293503781557269	0.08392357501097183	0.045794090933626845	0.09560473422932309
4132	-0.18872483311612473	-0.04352808757768242	0.19367952148557038	-0.032473605585485246	-0.1834168606692474	0.18626937439494387	-0.062307860257094165	0.016521778275969956	0.06446114028791212
4133	-0.05400812998975305	-0.0065853224100884756	0.05440812968881467	0.03356291009327282	0.020450642506069757	0.03930264256815542	0.15365496070442364	0.047015920138234045	0.1606870987214679
4134	-0.14023682992333422	-0.03263678894729263	0.14398447298141662	0.07425387695987079	0.08227648655924638	0.11082896049366103	-0.04331304107122858	-0.05126881929462378	0.06711565658400967
4135	-0.061050864507454436	0.062172988877562826	0.08713603504335683	-0.025757795629451734	0.006029175556158702	0.026454016586816915	0.101715265491558	0.0683196164515213	0.12252985442781326
4136	-0.007469355788736651	-0.03507506567964029	0.03586156031644209	0.029499728254962065	0.03401758733885519	0.0450269942975683	0.15107057366172782	-0.16428180972575504	0.22318340268320294
4137	-0.040161513618047304	0.05337886942529067	0.06680008141622905	0.05384407497283389	-0.00899217953842949	0.05458977653857457	0.28770466211810947	-0.11244364043746959	0.308897304745973
4138	0.06926496434463489	-0.09709046515473196	0.11926522422578077	-0.06022757768660379	-0.199145344606242	0.20805342917706207	-0.06959066209418775	0.03056263913767214	0.07600615213104127
4139	0.02676747491790307	0.15958867978472585	0.1618179360544199	-0.1306914704393778	-0.0038411755794236562	0.1307479065814773	-0.0548177796208586	0.047658893887469043	0.07263855125990644
4140	0.058247683138299707	-0.008946265094705017	0.0589307071917901	-0.11085597462375067	0.12616748040281717	0.16795023138113538	0.006071558306380066	0.05188050812190694	0.05223457612783916
4141	-0.09735451371908699	-0.026643646876338554	0.10093455929636252	0.05510295494759405	-0.09889073405471654	0.11320650566922934	-0.03157211117673331	0.17105629304379827	0.17394554778447704
4142	0.02688977244571673	-0.06426108927031415	0.06966022865588162	0.03942918120332152	-0.12000645942099453	0.12631789514208652	-0.007360301454401195	0.23451897252508788	0.2346344444273317
4143	-0.1475167336956721	0.05786238979211848	0.15845896274018362	-0.041018978081418654	-0.008964617960289023	0.04198715205890774	0.060706236139083186	0.1360233026509074	0.14895497967585533
4144	-0.09003784832633667	-0.061193488809044246	0.10886439823863002	0.06721472262894225	-0.05679431500737491	0.0879966655916153	0.060127572712661996	0.08409995681537906	0.10338340164970912
4145	-0.011430897161576385	-0.023043799713661835	0.0257231824462273	-0.06471440236639048	-0.18936995088845537	0.20012229304386628	0.014486060425510787	0.10562523274000149	0.10661395658182389
4146	-0.11861803786522727	0.13013782256008122	0.1760854672245148	-0.05546008735614056	0.0265440000700952	0.06148500003473982	0.206481503936435	-0.04552108434398996	0.21143978005026554
4147	-0.08612561007300573	-0.009642411950528255	0.08666369954410623	0.041666084879037286	-0.049316135086554136	0.06456116331837893	-0.10265300040595177	-0.0015344765686046758	0.10266446858910795
4148	-0.057011724925943245	-0.007832251500049469	0.05754720621013192	-0.04245035865967066	0.12015051601732515	0.1274291153919079	-0.03150928425410075	0.003707607153417273	0.031726666150255885
4149	-0.006258627521254155	0.0671879877367543	0.06747885679651106	0.10320013728859631	0.0346580223992334	0.10886435069852247	-0.11584293546710615	-0.023470556837920976	0.11819666973277292
4150	-0.06381823579484666	0.1160687353733718	0.13245647795083657	-0.10011698859475449	0.007355793848730549	0.1003868472880149	0.07473797410567633	-0.13766160420559206	0.1566412526950606
4151	-0.011442666724782431	0.11371054614287762	0.11428483244020592	-0.0984963263946179	0.1548856840642319	0.18355135913765433	-0.13793061691192396	0.17281148917242842	0.22110781503984941
4152	-0.04189443573580467	-0.02915875246570542	0.0510428897200947	-0.0035623600094864157	-0.08660642632815813	0.08667966018721963	0.03920140661136378	0.02583742214036125	0.04695021472974011
4153	-0.03651323013765257	0.028316908371962973	0.046206744906250714	-0.053906093122127866	-0.07541747545925186	0.09270200904154331	0.021253901903587644	-0.020729164979909273	0.029688830002066832
4154	0.038443862158771706	0.0733199579651484	0.08278735877954899	0.06742251259004117	-0.15573288310733344	0.1697012848651319	-0.03861495569384861	-0.01656258802981614	0.04201706945377438
4155	-0.09018499859717674	-0.004231165817805001	0.09028419981453306	0.007736775986215492	0.07232520440589789	0.07273783674962978	-0.06934607686417796	-0.06399314464310502	0.09436101386571595
4156	0.034930645893247785	-0.09905325808417538	0.10503189020297465	-0.049630728232744434	-0.049652862370003804	0.0702041019203798	-0.04683385647538038	-0.003403493470708039	0.046957362363762314
4157	0.01647711211856749	-0.06229035853948001	0.06443278661322055	-0.08211294193216567	-0.04890897514073664	0.09557522211364411	0.07652230342373469	0.11438841315149594	0.13762402400958723
4158	-0.02522521741144756	-0.015266569087628815	0.029485245889463784	-0.0640928787032942	0.06719507862740977	0.09286051740227902	-0.0277667327346507	0.010863948245987312	0.029816385063401188
4159	-0.14183308062994146	0.0634599484210237	0.1553827140147142	0.12625617621303062	-0.0461484080870838	0.13442580704949425	0.04042774081494231	0.039464441839403126	0.0564964104797445
4160	0.0006675240809172995	0.0327873671179294	0.032794161537146864	0.11199439575191802	0.03919851954077898	0.11865609387648855	0.05426686837435735	-0.168316119932663	0.1768479833991511
4161	-0.0495850773205434	-0.0013670667639096629	0.049603918841370324	0.16049102063795082	0.06723256606462406	0.17400455639162207	0.09905405755544808	0.13090949526704898	0.16416151275275073
4162	-0.09350455711934168	0.057535179507219945	0.10978797330770002	-0.09687012329931438	0.05672383640273841	0.11225602168377874	-0.056811556276926245	0.0011133603032743732	0.056822464728056854
4163	0.11616428544521282	0.030974352781996322	0.12022292519840153	0.1127742588906499	-0.016520017627793003	0.11397782438157836	-0.1331468505645258	0.062417098254262796	0.1470509366503133
4164	-0.09607424651387857	-0.038334760209373514	0.10343990856298972	0.029396945898964025	0.07890502158551972	0.08420322357011015	-0.09662020128743913	-0.00011864201854445999	0.09662027412895192
4165	-0.11447130272862518	0.0835424774972722	0.14171458885651395	-0.023534579065025964	0.08296701018470365	0.08624036868402567	-0.05086633943285968	0.12204736715709383	0.13222308541732553
4166	-0.08645379502484271	-0.18087529244963252	0.20047476173558007	-0.04679560585809625	-0.042050288107763824	0.06291307858921097	-0.010193137667930533	0.03208261948228245	0.03366295483706554
4167	-0.06817928504374524	0.046884777644224586	0.08274416767255953	0.035839206073985365	-0.05027232833126279	0.06173941761840548	-0.09847363627713512	0.0023053123909724015	0.09850061678416777
4168	-0.06846290457899404	-0.03968372266455051	0.0791325921975857	0.018187115324560844	-0.2180041421966175	0.21876146182248807	-0.13943520016434277	0.05606901967833329	0.15028609387617892
4169	-0.13037707146709152	-0.12621657257689745	0.18146295477974095	-0.0732004372039765	-0.0689384904695417	0.10055257070345043	-0.032692129634806645	0.0098323541317684	0.034138695461770445
4170	-0.00171490410725505	-0.1519081644605833	0.15191784400089645	0.09415085448751745	-0.04433569019170567	0.10406746285705534	0.07551741622858625	-0.07060419594549835	0.1033819744392216
4171	-0.009943564846428435	-0.007759689657176786	0.012612980037676413	0.2964216654537894	-0.06577215437583703	0.3036309932164982	0.048620660032674574	0.12494497093624225	0.1340716761447821
4172	0.11520673456015461	0.10173944670879469	0.15369940372241395	-0.0885629791355238	-0.07398170128521439	0.11539797831164078	0.008755060615487217	-0.033162193705478335	0.034298428210932964
4173	0.036828840154227056	-0.01956381540788663	0.0417025939291487	-0.0312381967998647	0.15037969896554643	0.1535899697254851	-0.021759709380022585	-0.02285738360267157	0.031558595302432615
4174	-0.0470618137833467	0.05384696952338832	0.07151440724379328	0.0291171563223823	-0.033726977105151726	0.04455690493013935	0.013361372910974424	0.08950269358814478	0.09049452163307707
4175	0.07721190403356204	-0.1157478768809451	0.13913751876088065	-0.03475870595948145	-0.20111797858576308	0.204099507472216	-0.1369257304898192	0.0360580928725872	0.14159393253871697
4176	0.03147269694691414	-0.03679553190265649	0.048419436398121254	0.04597975706236816	-0.04433720325185057	0.06387429570422129	0.0712712744488937	0.03723381146518768	0.08041113901565299
4177	-0.002637291263049546	0.11589383992557115	0.11592384326746619	-0.03503221709693587	0.01230756815073439	0.03713128692237609	-0.06098138363516031	-0.06983283932873621	0.09271113524691457
4178	-0.07845418144030943	-0.03402945458057594	0.08551644499463523	0.04669331203464118	-0.04920037492739083	0.06783024606884598	0.0820637262725657	-0.0440348771433814	0.09313176458529755
4179	-0.002644885654187341	0.042118368203301344	0.04220133126137837	-0.07442286298010316	0.022735114579585356	0.07781804398147053	0.03859125756062287	-0.09469729931793529	0.10225880724035931
4180	-0.13250817463899306	0.06649075270081542	0.1482546341295235	-0.022536099789033856	0.005214819347438708	0.023131583052781166	0.027920793923752973	-0.016856079326135635	0.03261438553125994
4181	0.04469592358787609	0.03307450640211976	0.05560259489553629	-0.1236306809954056	-0.03845965324919807	0.12947467015380382	0.19959087247350177	-0.07152612713728401	0.2120200538581022
4182	-0.09820268394261916	-0.019980569695100005	0.10021472096890108	-0.14019535278220244	0.013973169974657118	0.14088997984550516	-0.009730888776980104	-0.00046259500860786767	0.009741878182976128
4183	-0.10803440515774246	-0.05561357217275327	0.1215084445937865	-0.045856666150552325	0.01904284638835646	0.04965343723262018	0.051616913177758746	0.022630818912856364	0.05636008951968388
4184	0.056324510432763326	-0.014017421573076718	0.05804255837786461	0.060336743436800754	-0.029372486855109296	0.06710637520095902	-0.19998995828504243	-0.019162228089187164	0.20090588443396834
4185	-0.03496678098742861	0.11336405825118348	0.11863425085446665	0.047478794007276844	0.035232827597080026	0.05912349804325681	0.06277001608465045	-0.020867182734331496	0.06614766991009781
4186	0.07033638058515708	-0.04381316073811995	0.08286615405389824	-0.06906493743461171	-0.07921627683510722	0.1050960708041132	0.04854097346228841	-0.05215461456250218	0.07124836787484856
4187	-0.022225376285529442	-0.007063662349899848	0.023320863552338002	-0.0015423087642871967	0.10047442884979245	0.10048626557403953	0.06635638891055491	-0.05167297213186983	0.08410271338185119
4188	0.008890273988659587	-0.053510311308580416	0.054243805065045225	0.06419994696231775	0.010464768189630113	0.06504724869836623	0.06262128824408378	0.007087886313690767	0.06302113830885976
4189	-0.0600225367940647	-0.07453225209653767	0.09569619389388846	-0.13667930382744412	0.041914784371528103	0.14296181743272038	0.08339752161499085	0.09171564873993478	0.12396332859079721
4190	-0.010373287359721348	0.09561555577660526	0.09617660628820536	0.08257050959043455	0.0880776512029838	0.12072929095898192	0.023348187948745856	0.03159350993793494	0.039284701229465334
4191	0.031103649717008894	-0.006096537245331401	0.03169550113347477	0.01429353674710312	0.22894738424208608	0.22939313403856312	-0.03238562804302571	0.00680885542930706	0.03309364615750911
4192	-0.13004039629294706	0.06773352019051858	0.14662310331399384	-0.1188465318854654	0.011406465966275271	0.11939265306978793	-0.05728417460314345	0.007258547943646273	0.05774221313920724
4193	-0.012426793821106565	0.11142829792725287	0.11211909196759007	0.09737692431701202	-0.09316357833596955	0.13476541736589331	-0.039190793699489024	-0.1385014715892205	0.14393948708806617
4194	-0.036369375475276786	0.015061557779023764	0.03936473034573634	-0.1132465190298421	-0.03310202935839477	0.11798524662016188	0.005725208002147119	0.010414270082787953	0.011884234431594726
4195	-0.07708925055443551	-0.07806747919942088	0.10971455627944975	0.015006273902818371	-0.17530862342307144	0.17594971356310496	-0.13548892633612544	-0.15959918556236727	0.20935412389510497
4196	-0.03186530089361968	-0.14364280209136165	0.14713480891243585	-0.01012217998460052	0.014455875409661962	0.017647403817568092	0.07057274978413057	0.22568786825660753	0.23646464194527128
4197	-0.0377799796922443	0.08082501483839637	0.0892188875136503	-0.0699985558819789	0.07732217410890373	0.10430012672326983	-0.010600833035609276	0.016332357686051645	0.01947109572248042
4198	-0.08043022319946488	0.04287134974746355	0.09114259944222067	-0.039640099876589265	0.09831636302950485	0.10600681467516775	0.06876212440945878	-0.038243438957906876	0.07868157583976719
4199	-0.06132258976727999	-0.014516178889991793	0.0630172949699712	-0.07354422720322717	0.031899762516672626	0.08016450713089934	-0.10895450443891479	0.027203529696423808	0.1122992255782457
4200	0.10557884902557751	-0.08193585104266608	0.13364272164114158	0.009698830842089685	0.041441772802061475	0.04256157718742519	-0.10932399868758705	0.06707468803031587	0.1282604789614
4201	-0.08411208883982206	0.014501488240196557	0.08535301195727471	0.009411429739624957	-0.09393994585586757	0.09441021362727248	-0.20188284739303727	0.017065741577983354	0.20260287166554894
4202	0.003989363202733905	-0.0774910063665721	0.07759362787283144	-0.059836028415844324	0.0314486552229317	0.06759710209700234	0.07755070788458678	-0.10433841117965505	0.13000237052029195
4203	-0.014415974296293902	0.025149793221443298	0.028988487611339122	0.17681617834879537	-0.15014831602345666	0.23196654442085568	0.029227943520287368	0.0932385702885759	0.09771235168535665
4204	-0.01519824083359636	-0.0071349619839465575	0.0167897053859905	-0.02771277710443821	-0.08109521741666613	0.0856996633756319	0.017852853472446948	0.16148892687196348	0.16247276042268452
4205	-0.0024974501688810823	-0.20583480323790893	0.20584995380454846	-0.011132268731519282	-0.028762363508760103	0.03084154603324575	-0.056778097548101696	-0.03722206163887178	0.06789134137597903
4206	-0.054743566917901415	0.030204196917044176	0.06252320873322427	-0.058123065343415575	0.03872893373941392	0.06984426271002415	-0.09064426900477546	-0.0915321698605422	0.12881972528611155
4207	-0.05955755392282015	0.09231761746711677	0.10986193482764871	-0.09285132612154702	-0.13267523332498368	0.16193852630047226	-0.08470430239003555	-0.0710862556653298	0.11058062483047931
4208	0.009429036049393848	-0.04498986075574514	0.0459673176468032	0.0775947169516409	0.026182193715494673	0.08189290180816014	-0.05696117262517389	0.09891762896275604	0.11414583876098301
4209	-0.012546396661313934	-0.07742573291509221	0.07843568184584247	-0.005265561907354476	-0.11148226285357087	0.11160654583469937	0.004340189060651888	-0.10539821760124747	0.10548754198767793
4210	0.006599481495732811	-0.05521597435327807	0.05560896492288255	-0.06220955557491507	-0.14871165262411173	0.16119920729030565	-0.11528899562129068	-0.03601616712875479	0.1207837605227308
4211	-0.12635250294583936	0.19878503043947018	0.23554286940491198	0.0016950234592985416	0.08362025932570788	0.08363743703764605	-0.2155393447973119	0.016294363160822063	0.21615437868910098
4212	-0.08096999343792878	0.11909944305696855	0.1440167253266728	0.054366646233890495	0.05347407030868443	0.07625751384682775	-0.001545134778638347	-0.05466935198561674	0.05469118290923515
4213	-0.03433629051978068	-0.07977221035959946	0.08684806498889293	-0.13130540377824035	0.022140172056863666	0.13315891363357643	-0.03412303973748147	0.009255412590695983	0.03535596842330519
4214	-0.04277682575527857	0.15614067811487575	0.16189431177120062	-0.01236227195059564	-0.0221473524466993	0.02536397027633492	-0.0012245980051938331	0.12111096836445254	0.1211171593889559
4215	-0.14522537849148615	-0.051630681158469166	0.1541302624239734	-0.08586477909044082	0.11583459337908268	0.1441888113258017	0.054372088590792865	0.0850736176691482	0.10096457022659697
4216	-0.03034846160244739	0.08231484006026044	0.08773119180645776	0.1789955431384288	-0.08127293288099514	0.19658253758281755	-0.038816412360965155	0.0966878233023129	0.10418852644852873
4217	-0.01818728254216266	-0.05484110476635364	0.05777823135284284	0.00036838744943213514	0.06405919427797499	0.06406025351851366	0.0024270096302805738	0.034676620070483145	0.03476144926866699
4218	0.10521190141107101	-0.04474755245826649	0.11433235609195778	-0.025839970724530526	0.17055786448395138	0.17250417161440043	-0.05694375154029008	-0.09155492038737725	0.10781880302906946
4219	-0.11584342416808029	0.09353668748079186	0.14889194346191165	0.01959896381462015	0.08255377439636795	0.08484836503842137	-0.09879731552951122	0.05227761146207905	0.11177592860727169
4220	0.10838520247284227	0.012442431361750888	0.10909704951679901	0.15644760475986363	-0.052762818157696	0.16510532400574066	0.013464234062345105	-0.06004872451231352	0.06153970193656561
4221	-0.019245735851234555	-0.036559267352521664	0.04131559484999159	-0.05117983209483688	0.06865440826387507	0.08563178724818565	0.10636421466938953	-0.15194271391755762	0.1854721932659145
4222	-0.01637703631404812	0.07903087654829653	0.08070989261809074	-0.10294331330587289	-0.01011598174569144	0.10343915526081152	-0.1282565221147201	-0.14275742916378714	0.19190992430413129
4223	-0.08621773508190164	0.007853612254420023	0.08657469069015349	-0.10773755272715616	0.014650649671843586	0.10872912122998073	0.06455682080749472	0.08393622756797002	0.10589085612607463
4224	-0.050130950249080194	0.1411110523231205	0.1497512646377793	-0.039956628855036425	0.0511174509085995	0.06488085986523459	-0.02283692379775719	0.023135532757462315	0.03250812151626391
4225	0.040803468285837675	0.029268678077179623	0.05021532177073982	-0.14090797375968608	-0.00018122446858383939	0.1409080902977838	-0.006097173039496153	0.07108673513343952	0.07134773599074706
4226	0.009291700799355868	-0.12310861505737296	0.12345876560653435	0.05375138251772342	0.05403921817489529	0.07621973644352593	0.08699490503928935	-0.10200705042267472	0.13406547593891976
4227	0.0017991276854170605	0.08446298001350967	0.08448213925553122	0.16494956992031298	-0.048052276977072	0.17180623370406983	0.04450261609123545	0.030418038083197065	0.053904915172873755
4228	-0.028273293824349618	0.09272254978765514	0.0969373528770112	-0.050775999396625214	0.03213776371934845	0.06009191269719041	-0.02122898442110604	-0.03160285076475962	0.03807111708383707
4229	-0.13866181401633737	0.008667002163118004	0.13893241375862161	-0.02535373016681868	-0.06178572488270057	0.06678538337580026	-0.005521561781334513	-0.052691421460937575	0.052979935259296486
4230	0.025483342731168368	0.022490688793055474	0.03398870163951931	0.008211657914156142	-0.014152988630094787	0.016362714104411757	-0.0816353433794454	0.02549284566269089	0.08552318088484395
4231	-0.02687682302256884	-0.01882169523294435	0.032811885456772015	0.0730924188936389	0.0380441917239607	0.08240062028681983	0.11608232906955475	-0.15380953798903355	0.19269790112664006
4232	-0.06087201241928553	-0.0420284191883428	0.07397154801303481	0.12224742579988772	-0.007111183956637664	0.1224540814018226	0.09949838162745042	0.00813496059279367	0.09983038380336956
4233	-0.021990005583331862	-0.004372978795970907	0.02242059965979897	0.08351722351722352	0.06658434962782789	0.10681105860062758	0.18259998465976046	-0.10600105522253807	0.21113734417680907
4234	-0.05842666851032449	0.075700370487428	0.09562542384297809	0.07548484517924839	-0.028708203054619623	0.08075966056367727	-0.0043075056489773385	-0.43652826598061445	0.4365495179300488
4235	-0.1616755784114261	-0.04876910572430503	0.1688710109160765	0.027307880497192388	0.06945337905982574	0.07462903054493458	-0.09193243337229624	0.11641737132703496	0.1483393968318883
4236	-0.0004882072193132849	0.004102387516797182	0.004131335090132845	0.0176362809681688	0.0004867625163768442	0.017642997028156596	-0.041016744308692975	0.07164641381735079	0.08255653775790123
4237	0.1904562829333867	-0.04169645101872233	0.1949671504032383	-0.11996569432652912	0.039811018880809124	0.12639891233540881	0.054767017107922505	-0.014367278344778547	0.05662018058904281
4238	-0.012340146273403388	0.02146343283759469	0.02475799182532641	0.05068827922430792	-0.08240843386588415	0.09674942699028873	0.05771828820797963	-0.06338487794239397	0.08572656265960733
4239	-0.044219116350048465	-0.03872889745808579	0.058781440515676776	-0.09324107408886047	0.19372981019373972	0.21500031919731372	-0.003881941972897557	-0.17722486573892687	0.17726737576232576
4240	-0.035380412319169316	-0.01330985936791169	0.037801136653122146	0.05372195863569904	-0.14154566440596755	0.1513975691739552	0.2544274724666556	-0.0033553945984835906	0.25444959701025727
4241	0.04343070960817416	-0.10696374866472673	0.11544466235162361	0.07488745209392102	0.00637056293478079	0.07515793074070971	-0.043948188328773015	-0.059089878368524404	0.07364140807309641
4242	-0.0847471835384626	-0.030392926861646564	0.09003230043111896	0.03908747342637952	0.03127128200388206	0.050057203847440813	0.05792611256745038	0.12779043871613327	0.14030620351373901
4243	-0.31356596870648373	0.06576139215136553	0.3203875425613818	-0.032577663089505896	0.07560002597715866	0.08232052028577334	0.10543869480519663	0.1335622361872649	0.17016518238924827
4244	-0.05160512293268448	-0.025290656067093725	0.057469174321556966	-0.013169412285300637	0.14992917506385064	0.15050644821823084	-0.028768411429596286	-0.08771375691557333	0.0923110212727972
4245	0.0008829916366916487	0.022754354012636584	0.022771479986220877	-0.033614927559912265	-0.007089216712132213	0.034354335220605325	0.07643738705749287	-0.0525559999826659	0.09276210042013364
4246	-0.0690028295158254	-0.021338203140528717	0.07222679138973664	-0.027088994058589236	0.026761496649282974	0.0380787513190213	0.033327021448106946	0.19686021153374	0.19966129630880253
4247	-0.1585521512237075	-0.03649750996394966	0.16269865669769376	0.001050991670485909	-0.10125522635626269	0.10126068066110076	0.11121574765845083	0.01642140685708712	0.11242155100510845
4248	0.0029918796526600955	0.06916573455882848	0.0692304136988818	-0.012805009574788473	-0.04184956501480257	0.0437647616483697	0.25322065570569946	-0.005975967684205144	0.2532911618390722
4249	-0.13453371655751342	-0.11425500649217699	0.17650361865781894	0.05595452448760876	0.129215767720556	0.14081059419747893	0.12242098213577135	0.05667678773172457	0.1349042443167516
4250	-0.07343146192938212	-0.014489132138764045	0.07484727484164577	0.006019178222518155	0.1060260415854769	0.1061967607828022	-0.18389789277042629	-0.06056513317635827	0.19361448892599237
4251	-0.03944133113758101	-0.06889268251844541	0.07938400535682003	-0.014037047428129255	-0.04544271834994819	0.04756132201203271	0.016855002376860353	-0.0517228352287271	0.05439984181247241
4252	0.032299281622836164	-0.03094359526145342	0.04472974045370624	-0.004563535067310471	-0.060844306922482785	0.0610152074255907	-0.1048462862421792	-0.1913864674496852	0.21822356348856187
4253	-0.06416436924062693	-0.06038797226039557	0.08811227765623708	0.035972576650517944	-0.07404680384439098	0.08232226570282856	-0.005628298860630299	-0.07463475598325314	0.07484667359839256
4254	-0.15127476004066157	-0.06384459386977746	0.16419556995167853	-0.08627523979156651	0.15629322973708668	0.17852448197023862	0.04633080790644831	0.01020292338562034	0.04744094652172374
4255	-0.008747075163037693	-0.07565646898618372	0.07616044001556983	0.024362914503754444	0.13398966658682793	0.1361865718606888	0.02305374900443737	-0.053226965525088175	0.05800504462689881
4256	0.03311068339070794	0.04026303666086577	0.05212896964024824	-0.07438043234184252	-0.1476955095379189	0.16536750664209976	-0.1571522897485386	-0.03843716235559208	0.16178460255277316
4257	-0.005229387613558045	0.01996059462593228	0.0206342393277201	-0.01773099448667127	-0.13196946529294395	0.1331552775341327	-0.04178449577048788	0.17372729148342403	0.17868160479736153
4258	0.044169893117744566	-0.03162179555878578	0.05432234726514147	-0.021896868086609327	-0.051560150807925524	0.05601715793699635	-0.003274211024958355	0.020296890005281117	0.020559285048912558
4259	-0.07925871989602061	0.046287907177519204	0.09178515691782896	0.08531984940850307	-0.016928605558443468	0.0869830695551899	-0.056373232432526954	-0.021391233258794395	0.060295324820618224
4260	0.06918120772856662	-0.07393927497127448	0.10125737447742175	-0.1372607712780766	0.0389320593770532	0.14267524164756426	0.07854486762996789	-0.12324803023509064	0.14614846283091382
4261	-0.01875314805616406	-0.0010854273459775373	0.018784533918620543	0.010003195850377868	-0.134210874124662	0.134583144043104	-0.16268085623130168	-0.113475817758299	0.1983477305140246
4262	0.09313546702568182	0.11668859514921567	0.1492998441258042	-0.0590348948001107	0.032597071431136805	0.06743654699009116	0.05004060527808281	0.0014543085035778496	0.050061733787599365
4263	-0.049714577613816924	0.07686635581126171	0.0915422082048697	-0.030435235753606477	-0.11390369677321091	0.11789976977916956	0.07243992926197698	-0.0912437288789976	0.11650305322704743
4264	-0.10978463995445481	-0.005105646754811914	0.1099032974879016	-0.008713548860215739	-0.18903679570550105	0.18923751230753036	0.05148984220558334	-0.016506803437902288	0.05407104964852648
4265	0.019816178960642722	-0.09694056254172621	0.09894520511124605	0.1535856684419614	-0.060638598644847615	0.16512297597964679	-0.10210702313462758	0.09939993846680029	0.14249979628272827
4266	0.04891438213447078	-0.024258476597848518	0.05459936324212397	-0.03047927406750799	0.0214585737945835	0.037275414645310805	-0.01660445543464702	-0.06066602217444582	0.06289733052166467
4267	0.12324821577296456	0.006261747456820227	0.12340718039252103	0.19071010653716314	0.0936334122662671	0.21245602045609546	0.04873853513802587	-0.06982191005327706	0.0851501258418829
4268	0.01602830231876878	-0.035672771748215176	0.039108223168818436	-0.11615544006672442	0.07277101514848297	0.13706825636461253	-0.06453883811103077	-0.007527363270689362	0.06497632509253475
4269	-0.09070527389613084	0.11990378915308063	0.15034748207349044	-0.2518063033680541	-0.019078745508390022	0.2525280438803944	0.07728676403882791	0.013862605461308172	0.07852016126937943
4270	0.0029205715383975464	0.05371960845622862	0.05379894116803236	0.005503351328575567	0.0002269191267479525	0.005508027608483686	-0.04662139838189037	-0.06140647895089882	0.07709935436973588
4271	-0.016089777727738522	-0.03635935202930485	0.03976032478890163	0.020698286354383207	-0.050342944540783904	0.054431894354730025	-0.07264929781955641	-0.028242717684657543	0.07794595291540075
4272	-0.0170385203806635	0.056345728103113266	0.058865543845549005	0.10360912299027754	-0.11957481818034754	0.15821816428488114	-0.006122573784802837	0.008894386968554394	0.010797964127405923
4273	-0.034953460809943424	0.04853834132318186	0.05981400338547784	-0.08715315690212037	0.14098465644017197	0.16574783892877437	0.0744263433976139	-0.029317487680633237	0.07999247261738837
4274	-0.042988876539774526	0.002433100503215822	0.043057676251868564	-0.060804555919059734	-0.06301635768811341	0.08756857516706727	0.025220207997055367	0.017847570987507905	0.030896515686544158
4275	-0.0882946343910814	0.09230704613033593	0.12773618605376746	-0.19636736824066428	-0.0647057907118042	0.20675343446096475	-0.10122883160030331	0.0883317631761419	0.13434945750902227
4276	0.011725931407614932	-0.01464068768017119	0.01875759054688013	-0.1302066333853229	-0.04327678716600726	0.13721023170650132	0.1497426260315385	-0.13762064093391974	0.20337722306562273
4277	0.02342689345032105	-0.08330594772054833	0.08653727672137267	-0.10699272882127349	0.040110110952891694	0.11426401455084559	-0.02986294640112824	0.03636798652803246	0.04705768812701925
4278	-0.018677320168537462	-0.06922392631457856	0.07169933237544307	-0.008618901546833589	-0.06695217953480843	0.06750466508572005	0.007094381412451338	-0.006927022730591185	0.009915336178640743
4279	0.10422551234049779	-0.049204610828704275	0.11525645816805016	-0.030746756393001343	-0.1144757738896366	0.11853297362473353	0.010175483007711851	-0.012305254319268776	0.015967458730246197
4280	0.0013675105365712572	-0.018116044659855474	0.018167585397776763	-0.08271746242950402	-0.04772501263839315	0.0954979341248343	0.10656165138692464	-0.033394565261593095	0.11167176247968534
4281	-0.052203672770352594	0.0620850130612262	0.08111579561051399	0.15715780842271007	0.008144073102413931	0.1573686839079704	0.07692719074166561	-0.1290386329475694	0.1502290300454015
4282	-0.11822461680065342	0.004742579075677984	0.1183197028138188	-0.04239237370740082	0.013035447826822064	0.04435128237823264	0.25949526610010665	0.016130827359217833	0.2599961475092622
4283	-0.06292668443174419	-0.0045614501803160346	0.06309179377161361	0.0162255107342171	-0.11617098772673694	0.1172986171614647	-0.045628897426941435	-0.04593235533822331	0.06474393830556768
4284	-0.0029726077877410637	0.0018296486125584952	0.003490560285280294	-0.043595548017853133	-0.09896908535239886	0.10814551152251928	0.012163594682914987	0.08762533758161581	0.08846554595944327
4285	-0.056426328312205565	-0.07272598510256653	0.09204889698380715	0.01877897674090034	-0.012886200542771196	0.022775076989195727	-0.14750591277994757	0.2061333814504597	0.2534737959893413
4286	-0.06531898049391946	0.00931500310873785	0.06597983400767864	0.09287135292776613	0.046302816144115	0.10377398025280427	-0.02193497200358111	0.03150159654374833	0.03838611183231488
4287	-0.1482980691085391	-0.041291065518849056	0.15393917432870335	-0.02779656455227408	0.038916782979575265	0.04782431388308774	0.04756003150367393	-0.11195461501973455	0.1216379563329121
4288	-0.08013437647517675	0.10322688236851556	0.13068017269880197	-0.2059765908411933	0.01726806367632623	0.20669915819298834	0.23719974505288866	-0.030932230851604903	0.23920811432435224
4289	-0.06211338288742672	-0.06880734296261125	0.09269586171612237	0.008939273746330181	-0.005001359192590177	0.010243251870628502	0.15536784763672498	0.0762161039304636	0.17305508538499476
4290	-0.12176204386291306	0.06214370471537483	0.13670345775226633	0.15465120171895877	-0.10687563215662166	0.18798775210634225	-0.058367995721073505	0.0451399196896974	0.0737864165960618
4291	0.012761505851152733	0.007165656000421073	0.014635663890147789	0.025724187246314575	-0.04441008073611003	0.051322403299838414	-0.03772097833903013	0.09460041962588284	0.10184356435360412
4292	0.0463289829987317	0.09730447136436515	0.10777075119528176	0.0914872495097305	0.047486569112034555	0.10307711224557912	-0.19080018933927523	-0.0027251163166583923	0.19081964917387986
4293	-0.04042777185238342	0.07103702834791902	0.08173532977514322	0.1304099654379104	-0.038416622941835	0.13595071167070846	0.01667732971990189	0.15076992675940376	0.1516894991145475
4294	-0.04686029358989329	0.1031937515466336	0.11333506727222312	-0.06696228422611034	-0.2022617735378002	0.2130581435745528	-0.1015696577239615	0.01925387829511573	0.103378465840647
4295	-0.07119252224184099	0.052062781349997894	0.08819812030339826	-0.04852549143392037	0.02053188061910878	0.05269043025693389	0.026104453905715735	0.02693426132227394	0.037508624964029
4296	0.04761744437937177	0.14827929944084656	0.1557375088149634	0.07327994913591167	-0.10417366744137946	0.1273660234660285	-0.06583445132333092	0.016256302796821217	0.06781181579685037
4297	-0.0016580521751126886	0.009523061739400355	0.009666325150119191	0.06707900170871028	0.03154588295047268	0.07412648110737538	0.08891171938064137	-0.007972270125486167	0.0892684206994592
4298	-0.034817586591402015	-0.0416183296743798	0.054261862306182775	0.09800981797444554	-0.1588854980656895	0.18668295560914544	-0.049439557578870995	-0.06452028396525593	0.08128429674021768
4299	-0.07966814695371269	0.10411108346363264	0.13109588604914282	-0.017517277519573285	-0.02726398203312642	0.03240647663662911	0.13878509587484833	-0.07256282168938546	0.15660991644374372
4300	0.015009863770755747	0.07550834237554066	0.07698575049136377	-0.014905051902792834	0.05391435981138076	0.055936738965513336	-0.14626607093546448	-0.04467415493072137	0.1529364038601419
4301	0.005078580127703719	-0.017923274187115475	0.01862889512826853	-0.05076662545854427	-0.018370058439530348	0.053988047820974924	0.0804891846238593	0.0037337282072934927	0.0805757380837411
4302	-0.032179709118395634	0.08886440942259764	0.09451146460071189	-0.08874843707638051	-0.0857634102564396	0.12341656137777719	0.029705275108610565	0.03766023777587541	0.04796558014465906
4303	0.01340377153878384	0.015268067040488902	0.020316863995626277	0.1581860102263546	-0.027906634379423027	0.1606287461001895	0.0918742220518427	-0.08512229463351838	0.12524646789952526
4304	-0.06359368103895119	-0.12067045233438672	0.13640203200344692	0.0790676267555632	-0.034358647150396326	0.08621024437247866	0.060095816665466914	0.16549777361866663	0.17607106591778457
4305	-0.132074838488837	-0.03895506968745296	0.13769989257877688	-0.07324582731362393	-0.0486802447819397	0.08794724242912215	-0.04382245721455358	0.11061880317349272	0.11898288688654894
4306	-0.14158349701658954	-0.08510799820335	0.16519460640598424	0.01836642352631357	-0.03570085041154155	0.04014817845500828	0.10978693579007784	-0.0022086260073206163	0.10980914943216201
4307	0.07146292069418723	0.02044902065677664	0.07433109362820496	0.09472134428695009	0.11448082457439772	0.14858664899229998	0.05776915469008515	0.1107755959989077	0.12493401419357421
4308	-0.0847249054426953	0.009593763496501104	0.0852663468215946	-0.04395086658435649	-0.0066070102562624826	0.0444446988744694	-0.01984877944868971	-0.0028072453521152288	0.02004631317897881
4309	-0.14739876400287044	-0.026814779077877104	0.1498179829211742	-0.08982228929231047	0.07088652642010901	0.11442439985256782	0.1348227636965929	0.06871372750282854	0.1513233424099544
4310	-0.04096675507655174	-0.01641181164083534	0.04413187717326826	-0.08174635323184898	0.024507792603069598	0.08534106962641902	0.052191247491000195	0.12839838492597577	0.13860040247512226
4311	-0.06116336900709166	-0.07219284124981706	0.09461904689870294	-0.026113457896897393	0.028973837317786362	0.03900507572420008	0.05969625579759432	0.011632016313632419	0.06081896710543861
4312	-0.04801755901826755	0.07348832626661252	0.0877850788661769	0.11407371953380864	-0.03562434069071204	0.11950693343034936	-0.1935705574912892	-0.05172952961672473	0.2003634321972353
4313	-0.05869727328576155	0.04645706724634942	0.0748573910066014	0.06768661117893557	-0.056642689807635205	0.08826024949847121	0.05616817588341827	-0.03776201406730404	0.06768185642023923
4314	-0.04859351627013244	0.0450935730240515	0.06629298719752409	-0.020894041095890412	-0.1174958904109589	0.11933920234684335	0.07512854975962649	-0.05707386792581503	0.09434895542081032
4315	-0.13147494128617987	-0.12852233318121867	0.1838576903818511	-0.1072128263157657	-0.05498310543742914	0.12048955145637315	-0.030497560619905616	0.008996128438318205	0.031796722010979925
4316	0.10726470764316885	-0.02135147919164527	0.1093691143305355	-0.047803011692137055	-0.03522255680063045	0.05937808042040624	-0.08069622840836509	0.024024457207608044	0.08419653094667985
4317	0.018142738753499973	-0.12975898514296305	0.13102119368563797	-0.08123704667023662	-0.049429941684271235	0.09509351653300376	-0.005735269850574231	-0.18016186354892974	0.1802531286765422
4318	0.02558656825913172	0.08545268945495557	0.0892010908586004	0.08752204580478519	-0.09991761151419251	0.1328293551612595	0.004080497044794328	0.14703088885201535	0.1470875002600366
4319	-0.024788617849032985	-0.14281424555835276	0.14494959230459006	0.06652041703853587	-0.06693645635334274	0.09436871871612802	0.13582188173511645	-0.010590784246227268	0.13623416703976318
4320	-0.059829458656771126	0.05085278070585195	0.0785211400113355	0.13395481024214234	0.013774138155892708	0.13466112307917968	0.03419940040654927	-0.07190195223713299	0.07962091260264753
4321	-0.0755929057590417	-0.0049764711121439405	0.07575653546609272	0.08474630411676774	-0.13121706955251536	0.15620453067501383	0.037583223440107005	0.05316913158354958	0.06511109918821689
4322	-0.06235473306230573	0.011747527315818974	0.0634516913352774	0.12124830264874968	-0.008196076804041899	0.12152500388883167	-0.048572895017273486	-0.014187133614588442	0.050602380285489114
4323	0.02078038424313024	0.09017728968502282	0.09254062861375355	-0.06001626677511184	-0.0014850456578801435	0.06003463698755397	0.042543500213718104	0.03849164419419956	0.05737208452904155
4324	-0.02665054962763597	-0.019089942434814367	0.0327822771878284	-0.0023197267141301017	0.007844414821590847	0.008180218574185105	-0.050495701471097554	0.16199645484787414	0.16968402178855124
4325	-0.03662915863334007	-0.022551190575983357	0.04301454938251373	-0.0858375445647787	-0.008319026007332168	0.08623972547858115	-0.04747769918233817	0.014364776615790859	0.04960321286842382
4326	-0.04575475885075522	0.024919312911202255	0.052100576901385406	-0.011317338262476896	-0.0019261927647214155	0.0114800855360136	0.008466898301110566	0.017013684906102784	0.01900404801418631
4327	-0.09978266989594663	0.01249461877955563	0.10056190486466471	-0.07292379467397757	-0.1799815995802635	0.19419386194502322	0.13195994647423245	0.05973253019032325	0.14484958624870203
4328	0.021231299248252178	-0.03423665089959981	0.04028543573786812	-0.02798426795645135	-0.08615934271743113	0.09059001926569074	0.07289472048144834	-0.1211325806558573	0.1413744756680507
4329	-0.13386679289474546	-0.09762107498166772	0.1656809962563633	-0.14212410939451067	0.0646959087236491	0.15615640581404777	0.06885750460668265	0.10909056274549396	0.12900428993172233
4330	-0.0560190858230967	-0.023018446519361573	0.06056390721064966	0.10341568796125515	-0.09305137383266142	0.13911636384209228	-0.013139658213590548	-0.048437799001662056	0.050188355124424947
4331	-0.020734554988839797	0.026630446907491945	0.03375059218855232	-0.09758861558165159	-0.20634046370151332	0.22825407959486488	0.0620640160931714	0.011978307939850222	0.06320935021589226
4332	-0.05242853453174234	0.012411755772508911	0.053877666193911065	-0.031566347430763815	-0.14923328284480905	0.152535264770998	-0.1667125307125307	-0.12223964344894578	0.20672590144222827
4333	0.02367393250473633	-0.1461634188995066	0.1480682278702337	-0.11243691445379904	-0.09058459079802202	0.14438707636743678	-0.03732312583125183	-0.13944726183996953	0.14435565301185985
4334	-0.0031844980322438495	0.01448157412894501	0.014827576233811594	0.07160013196264736	-0.13395725640745484	0.1518918215088657	-0.024028365508824135	-0.06541635114789442	0.06968975065624985
4335	0.01973810543283883	-0.009970837971941668	0.022113579898799186	0.08376189065841423	-0.08497480194868039	0.11931794204095877	-0.09215833922890902	0.09373769099400915	0.13145308745829826
4336	0.023462616583268703	-0.03138427498887809	0.03918503660213927	-0.009317197121288893	0.061960993120979725	0.06265759994394177	-0.02042193522661823	-0.08081748704089317	0.0833577929770524
4337	0.034727876813721345	0.09752901717846371	0.10352745828902626	-0.1412770923367181	-0.025124864545654133	0.14349381741927086	-0.14032182485924755	0.1034077504382519	0.17430828259875986
4338	-0.03043731446522022	-0.0585072953507862	0.06595099484555811	0.028522637057660616	0.06448564877925116	0.0705119828341536	0.10185683336342301	0.07114192543780466	0.12424165186370584
4339	0.00098444026923989	-0.1420009537533844	0.14200436609313993	-0.06308828141574963	-0.03597089494414671	0.07262256216270298	0.0004587482692952901	-0.08657776475647272	0.08657898012913821
4340	-0.04212766129680416	0.03291702009925601	0.0534627913464409	-0.04012640115982442	-0.017252451240395837	0.04367808539578394	0.021730118259353393	0.16236767503506921	0.16381532265285603
4341	0.05448879797485699	-0.12088804782429434	0.13260071346532662	0.09186752013684527	0.18245990243347768	0.2042822979411771	0.0583339284301959	0.0492585093092346	0.07634951175657359
4342	-0.010731277537535762	-0.08155999342722334	0.08226294940880939	0.03703616986736114	0.007803553422521395	0.037849350383621846	0.09546044263454648	0.07626555674230837	0.12218482415258368
4343	-0.07619467412304277	0.034971020095540054	0.08383674976547785	-0.02731007904950595	-0.07423380878442781	0.07909803274629057	0.14017598920979937	0.1313700442242598	0.1921129784018502
4344	-0.004643062345355391	0.015705150403067455	0.01637711137917267	-0.031961811538541385	-0.18230272581951049	0.18508333592749202	0.06467327689842758	-0.1695522363182162	0.18146788582360493
4345	0.054486943628599294	0.012194611555089089	0.05583489569226103	0.05627317957638037	0.06790938114055445	0.08819498164027614	0.08768283458297392	0.05239371419724416	0.10214392183525985
4346	-0.2389024839717172	-0.0063774235565688024	0.23898759042903564	-0.029669339155282574	0.03758705281164159	0.04788586665161567	-0.10883424809840636	-0.038358739389019285	0.11539621504477593
4347	-0.02938979023279032	-0.02000646126210635	0.03555303450001954	-0.07352911408588003	0.05524650156876741	0.09197122677143206	0.11409129404350024	0.06028838221037589	0.1290407393270234
4348	-0.024071067837209786	0.06203560352276603	0.06654195977920531	-0.04622179080867916	0.009522071227482148	0.04719241237765389	0.033199694681207856	-0.04286618016121757	0.05421926897828284
4349	-0.0358563664290709	-0.026302396283003678	0.04446903488635624	-0.06994971409837329	0.01843508634904105	0.07233819814690412	0.021423174641213284	-0.01834876029228559	0.028206903693452075
4350	-0.08576551923959147	-0.13465809248632452	0.15965126420574396	-0.02903220104500793	-0.0005356485813204243	0.02903714202397388	-0.006784216846784072	0.05852425523123211	0.058916161183452775
4351	-0.0945252273741664	-0.06848485124197119	0.11672700398696428	0.05561161560285242	0.06565400751443189	0.0860412720307208	-0.035878658041513696	0.027214130012708275	0.045032066077501536
4352	-0.03574663678261595	-0.11764231886626025	0.12295339454240017	-0.13507558285300167	-0.011543414456475777	0.13556792946855864	0.18028693006808225	-0.07343055508121057	0.19466746922099817
4353	-0.11412360375378369	0.0968822615944325	0.149700933682468	-0.04282502674401412	0.06398287948234026	0.07699215403193499	-0.11104073297672401	-0.15918299118114793	0.19408572606295793
4354	0.014173580555046594	-0.08110929517451454	0.08233837592190486	-0.026287921441916794	0.031779564419053045	0.04124312704440743	0.11984377227776	0.04317356843844735	0.127383227959857
4355	-0.005357840702686856	-0.0028799130002911404	0.006082791783762937	0.06316164245490809	0.041607234054998984	0.07563435068346336	-0.02920309998084568	0.025749141593847214	0.03893378149257097
4356	-0.008868356324480804	0.031054577283996496	0.03229604486908064	-0.10279535176452732	-0.08166538775449556	0.1312864040999106	-0.10596851352526747	0.020965295294424632	0.10802254146953413
4357	-0.1371649783968903	0.03724474372498302	0.14213163699106207	0.03170897381689872	0.05812714594417412	0.06621347382622426	-0.04801672930716623	-0.0939434219557844	0.10550342564163608
4358	0.1055052754960189	0.04699786572403997	0.11549962138511857	-0.01071010683984291	-0.03354524255665316	0.035213487284072614	0.09536595594189232	-0.01442476901283788	0.09645071028139023
4359	-0.011397775636269218	-0.009314074124247864	0.014719417999592097	0.05131217419756793	-0.12348803019233266	0.13372446605488475	-0.005278638784151422	-0.0012397582666839398	0.0054222714772831845
4360	-0.10864914823383351	-0.03136677471524973	0.11308630318466847	0.19510218357099723	0.027494296913858893	0.19702994289436956	-0.04059353012570683	-0.07486222933388656	0.08515977964336272
4361	-0.03645112226677797	-0.0029907068106119583	0.03657360580712049	-0.09387431998067802	0.08053450343294713	0.12368586901916523	-0.06295003404725502	0.030854457620803515	0.07010495233308789
4362	-0.03958084971593152	0.06024341643205127	0.07208268091324503	0.11431329858153912	-0.01506335629867985	0.11530149580804705	0.1423924132448422	-0.03986512385229159	0.14786760108099564
4363	-0.007176017970646362	0.04602005772605249	0.04657618433302844	0.008597827491172164	0.07820676513650848	0.07867795593865512	0.015132312694875555	-0.03833115313740055	0.04121000107180711
4364	0.048293795836523955	-0.054964935963728125	0.07316717092929446	0.018355920596056376	0.08145088329672495	0.08349362976147003	0.07870146561910488	0.11035400125762695	0.13554307907142837
4365	-0.01929655251004496	-0.0849581972892593	0.08712205361108993	-0.007627876881442482	0.1301332461857446	0.13035661190963063	-0.12692870328445544	-0.04240656891087039	0.1338253070396841
4366	-0.013586355151454468	0.03761487949339101	0.03999335201760139	-0.028310015598710037	-0.03359035421340437	0.0439291347442808	-0.1399096392167559	0.1387451553158448	0.19704041531975286
4367	-0.1650898130640728	0.007613189801368395	0.16526526264306776	-0.04662199008517628	-0.07613784380011594	0.08927811164016143	-0.030801879489198998	0.06507244425595698	0.07199429686795869
4368	0.057206752910098774	-0.15096477114417295	0.1614403131350085	-0.20945237543078107	0.044663424460276456	0.21416143223772968	-0.01735196940890564	0.06549796146506646	0.06775746304612451
4369	-0.030602786152180636	0.021739846263048927	0.0375386658768942	0.018660460830741923	-0.023861755294043257	0.03029184979707339	-0.04509050150778776	0.0529685955544801	0.06956166646392177
4370	-0.09635804958222104	0.006070517106733974	0.0965490802505799	0.09298726509138101	-0.07705407576165434	0.12076407603529093	0.21314765539803707	0.05387081788440567	0.21984992158564706
4371	-0.08852049278839619	0.06679975767357936	0.11089673245298722	0.03505662912950679	-0.05023467312487872	0.06125756793970192	-0.07338817775770681	-0.03524531285509366	0.08141287805286215
4372	-0.10839079219455044	-0.030765063544251944	0.11267232565028591	0.13181825637453995	-0.12391129078046398	0.18091451212245144	0.044803785056414455	-0.07327894728450636	0.08589053073829996
4373	-0.051745156738100796	0.007630519936421389	0.05230474242696107	-0.14172755825625197	0.031008872003540168	0.1450801534056648	-0.06920100198669776	-0.026362313207221214	0.07405234792765572
4374	-0.1811151339232302	-0.035752326555241715	0.18461018549945246	0.016724068717769245	-0.03546303063158268	0.03920868546703956	-0.1283468134337156	-0.026249511688275665	0.1310035930135579
4375	-0.001828094746665321	-0.04050546660810418	0.04054669845428883	-0.005093652163252989	0.11110635679529252	0.11122305432185836	-0.05637168392301552	-0.17697155303330595	0.18573286551210205
4376	-0.03711509046658995	-0.05565791584007612	0.06689793371998984	0.09202483029972156	0.05056647243463253	0.10500255961725412	0.10688399999120476	-0.07161931617596219	0.12866046752453647
4377	-0.07002198207210646	0.024186460623132514	0.07408146091149079	-0.023965498585627503	-0.002864611436976299	0.024136095813999604	0.06487372165528577	-0.013813502227109132	0.06632806800432109
4378	-0.11788437593458813	0.0917348203342918	0.14937203001650642	0.0863868358548402	-0.01560493336915009	0.08778496086726198	0.07796344258364421	-0.047554688158153384	0.09132221386558914
4379	-0.03195032219288173	-0.00776303012162002	0.03287989849281975	0.008549866528401702	0.1549308540156925	0.15516658707236333	0.1449977596360765	0.016776166546443847	0.1459650302760063
4380	-0.06253511368133818	-0.14004704546541333	0.1533747547242682	0.01844943749345235	0.09862243064559553	0.10033327249855904	-0.03456399014446578	-0.061770419928428945	0.07078314907406409
4381	-0.06961573780390282	0.0851523175594687	0.10998758173416827	-0.038246390670242	0.06174554667028403	0.07263125314155745	0.06414890519838107	0.005439167010764392	0.064379084926099
4382	-0.0721303430578154	0.06628614345540292	0.09796243771889507	-0.017684072978244415	0.10503791976147188	0.10651615382146164	-0.013298738550060998	0.0029366469781577603	0.013619116803126463
4383	0.03483852362407397	-0.04556912553457084	0.05736085712653391	-0.014475560414295215	-0.056808709666512636	0.05862398266308796	0.09436872139194377	-0.08124254032540279	0.12452231099556017
4384	0.047797450479535875	-0.053808529316841755	0.07197189798515183	0.09080554821765613	-0.04421443001111532	0.1009978386319078	0.08042537655243856	0.028975224215924706	0.08548569945882552
4385	-0.07116520127575209	0.13526686944064756	0.15284505828089928	0.09333047526408225	0.17571428411521675	0.19896252726365984	-0.012695480050087837	0.018473607301370144	0.022415382674123914
4386	-0.013683835396738024	0.03379281882845881	0.03645822205673311	0.04514698463382931	0.19573165882234236	0.2008709348981904	-0.20669056826931026	0.07149315684378169	0.21870588123546192
4387	-0.07490292265774139	-0.15513880174572484	0.17227447759250614	-0.06086367895926355	-0.07712695000275618	0.09824944698665714	-0.028996393802153908	-0.02711276834747878	0.039697519582382434
4388	-0.16605514218739478	-0.04901890087842133	0.17313914314852202	0.007835725649214722	-0.02318672025454241	0.02447493805124272	0.06777054693126902	-0.020462535181749286	0.07079238926203624
4389	0.0012626831841316968	0.0071400520311643585	0.0072508421463457085	0.032566285035290875	0.062266747830028966	0.0702688466272802	-0.07724736913007053	0.044842072286773414	0.08931946867558933
4390	-0.052733521706795926	-0.0910727469092775	0.10523815629895095	-0.005271269736027221	-0.060497587110531464	0.060726800762318275	0.10022859770623299	-0.02768324002130932	0.10398140976268458
4391	0.021593371615620013	-0.004536895340169289	0.022064838931157276	-0.11527994350625886	0.07413654201279951	0.1370609070319536	-0.053403672032193164	-0.03641611029815255	0.06463811008816132
4392	-0.006556162752093424	-0.013703158183188329	0.015190780566693025	0.12513509986554097	-0.19975729795608294	0.23571544562262822	-0.00835230327231747	0.04946843505852763	0.050168586157998615
4393	-0.05014853621268192	0.03820264075659047	0.06304218781936251	0.02089786456885467	0.050834247969618204	0.0549621825455906	0.13247039944878605	0.19343234936809847	0.23444504795832868
4394	-0.10114111885955067	-0.05801156759646112	0.11659703211986372	0.1209701798626724	-0.12120627493872921	0.17124469480988347	0.05307271858009368	0.12233628108602904	0.13335246202242285
4395	0.013107537149148288	0.013824941653547949	0.01905089346566999	0.04091978409611205	0.014523910861186524	0.04342087881625747	0.10888940945496732	-0.054901077571782336	0.12194684009843958
4396	0.05467471034076318	0.0318224075167443	0.06326128018786926	0.01905684526708681	0.09240201185956441	0.09434667533744245	0.00638902174045616	0.023553272382793127	0.024404430719401484
4397	-0.012337280214428467	-0.06773417940707498	0.06884858417599557	-0.01144975894924648	0.14191474015867592	0.14237587736095028	-0.009906938142564367	-0.08368321706090141	0.08426759899879988
4398	-0.010680522294283283	0.03708413527396771	0.03859153593077915	-0.06409657433873564	0.001183428193808194	0.06410749834653481	-0.19193986438541563	0.016822544847801987	0.19267565895942346
4399	-0.06206614733418794	-0.03310431483468345	0.07034274877756035	0.11265139899567606	0.04928691377254254	0.12296152880029203	0.09648615993415478	0.18356038582705897	0.2073740444313561
4400	-0.12137069461661058	0.08734333495661412	0.14953161429297093	0.12844790299804937	0.01747609248422512	0.12963131409159398	-0.04454600100662008	-0.01518195966901067	0.04706206651936636
4401	-0.16088003694618117	0.15407880669107105	0.2227614530369854	0.025880264546894058	-0.03244186020057151	0.04150014923214912	-0.013679736257083665	0.03438250337793299	0.037003941987265934
4402	-0.11526701040465648	-0.06043698761369368	0.13015034828783575	-0.07880962517631677	-0.03010509125468745	0.08436393506638129	-0.022084418381638275	0.02025756286786114	0.02996815624292874
4403	-0.07502197410101995	0.24553175148814707	0.25673748769287924	-0.02412198567658533	-0.09299402872332288	0.09607163770424437	-0.10148656593325102	-0.22959214685883592	0.25102206469586175
4404	-0.10901409278928115	0.05848493939659581	0.12371160237784282	0.023458754011359096	0.06617479054404	0.0702098001942252	0.16148447921432668	-0.1531277320599652	0.22254289328790258
4405	-0.10207126455710744	-0.026521091072429667	0.10546047278463683	-0.05231833709500336	-0.07222384995390478	0.08918235755209972	-0.08862075210535166	-0.21714788990509207	0.23453537855503204
4406	0.006176538896337103	0.13132604120471364	0.1314712087540086	0.026968255533379348	0.13929053514173317	0.14187720037618465	0.19011437363587644	-0.048733311407694976	0.19626107791337793
4407	-0.033456834228273946	0.060045706057688907	0.0687375193947569	0.006273240602144257	-0.0010052803232205225	0.006353277593545366	-0.03600630068391761	0.009058059270189139	0.037128185071222446
4408	-0.11583242175999828	-0.02291044433460548	0.11807640911882093	-0.03126988017999485	-0.0012090401465383756	0.031293245030632036	-0.03160076061510297	-0.10994785235722963	0.1143990310685375
4409	0.016464593681927375	0.09554231557600132	0.09695059004841171	-0.06676054709629681	-0.01631356294729053	0.0687248352826842	0.16660456963886347	-0.11965203315885506	0.2051187257750951
4410	-0.04543714778560678	-0.11992611601331427	0.12824510790252386	0.059361589700890297	-0.09886861681199735	0.11532043063626848	-0.15142442347238455	-0.041024926436533486	0.1568833981435481
4411	0.08123339043344854	0.09077465201997478	0.12181502850904974	-0.018128004318677088	0.08511018977569076	0.08701935959447227	0.08762190270063816	-0.03629843881789392	0.09484289374273905
4412	-0.028327515809342178	0.026367755809185208	0.03870021574024299	0.03104856045218174	-0.04813175788772313	0.05727721382465441	-0.005396714537355471	-0.07206332528375856	0.07226511868633788
4413	0.0031734193433461083	0.1448431615743682	0.14487792117913362	-0.06881150338047963	0.03002493474940297	0.07507675874854791	-0.0034410816708088316	0.16236492695756885	0.16240138715233265
4414	0.010781991068203567	0.08700708607789373	0.08767259753857433	0.001981465051689554	-0.08391283173892916	0.08393622301603107	-0.08540993074091768	-0.02368263045541582	0.08863251804194747
4415	0.01072509856131895	-0.13119438342971468	0.13163204010670426	0.12425826168198116	-0.06586284966739908	0.14063438613133744	0.051158804947736426	-0.03182589753145575	0.06025040313029666
4416	-0.05492781508403977	-0.15033462685716922	0.16005488090711503	-0.00681126797194901	0.18819261848350002	0.18831583848168984	-0.011056482886528409	0.016729387961557915	0.02005288596158704
4417	-0.1349044594622731	0.02295897492263645	0.1368441731032284	0.0793991887754945	-0.040212918201015725	0.08900174137874041	0.08282775862104123	0.11868927138921573	0.14473279082878343
4418	-0.013556317965576114	0.05314908051868829	0.054850692946997605	0.001523370048841804	-0.07173282071814441	0.07174899458868504	0.1876770354585862	-0.077198067561263	0.20293400718883156
4419	0.09087536331546885	0.02422242560278306	0.09404816616926041	-0.021223222228998646	0.05287325277131597	0.05697373096788497	-0.055728860230580754	0.0417945473258931	0.0696598166002174
4420	-0.059164117409611854	-0.03232256775153549	0.0674176621881161	0.16587521593266966	0.07200270060158759	0.18082858223917933	0.05247018930221817	0.004465822020702287	0.052659893009112724
4421	-0.08608096851011951	-0.08030921930570394	0.11772639400377401	0.0864152529762679	-0.09546065166245413	0.12876463785827527	-0.0018411812431768848	-0.05088357482382027	0.050916874758978894
4422	-0.09183814796049736	0.0924679394004834	0.13032484505183836	0.038104310042934665	-0.08239415359653274	0.09077849409820103	0.08138148946184372	-0.018676665788666894	0.08349709379379465
4423	-0.15544149813100894	-0.0968867832133588	0.18316415616229295	-0.09863839014082951	0.07385184693505029	0.12322186212394531	0.10063421959975828	0.016444322503821135	0.10196892613469093
4424	-0.04440016365372085	-0.015485401860803417	0.04702310286729033	0.03496287964240338	-0.12848748956939968	0.1331594455107702	0.03407948328001818	0.08359927543832048	0.09027873522843136
4425	-0.04401178867559348	-0.07144105362287835	0.08390984260009118	-0.024565747924739555	0.005585559117587886	0.02519274581616531	0.1283120023777786	0.10394179846525202	0.16512985018580417
4426	0.0017510495599414228	0.037945431429337005	0.03798581236356395	-0.003981502831601346	0.11033247390760985	0.11040428960584574	-0.09420724530275949	-0.02266606027973132	0.09689558997260254
4427	-0.07675459831943439	0.08042358073685708	0.11117203201217243	0.0022288280123400023	0.08577774602990353	0.08580669780546983	-0.02360978003254609	0.04396252022876795	0.049901151269785775
4428	-0.004947913339478176	0.032016127928306125	0.03239620801786298	0.07440331127888165	0.03874716109428797	0.08388799212121399	-0.09595992641865707	-0.04609755318763188	0.10645793482949323
4429	-0.07827191239537162	-0.014037666214138654	0.07952074158839505	-0.12890615801248087	-0.1322063548132075	0.1846491749955423	0.0923709446125042	-0.1379205164021025	0.16599536214373262
4430	-0.05199814763564878	-0.030225181808456087	0.060144567276628993	-0.10564255468417227	-0.07844704467440053	0.13158376867359334	-0.007505482237550337	0.024987573594885903	0.0260904407356032
4431	0.08977973430490978	0.00042474057679800427	0.08978073900574539	0.07526422837611775	-0.08343960236367357	0.1123693522080659	0.00026301658483734124	0.05770882719740411	0.05770942656294332
4432	-0.167852034320385	-0.06753468752596373	0.18092882425064635	-0.051935755121312495	0.08506720924063171	0.09966821332807342	0.03420274231766366	0.0864618271895267	0.09298104722469025
4433	-0.08000079209446904	0.04546370708774695	0.09201671260104281	-0.024953948428096583	0.02468781573514123	0.035102532500154326	-0.011034159529823446	0.008843682177714468	0.014140841240535095
4434	-0.023036149953081977	-0.02146650873495675	0.03148769921618366	-0.058386957660489146	-0.047754687330660024	0.07542908581506774	-0.03946923169002412	-0.14181852083755364	0.1472084002452049
4435	-0.11413448313090681	0.0328239869514888	0.11876065998027613	-0.02600416523736649	0.12871273774616268	0.13131331032231544	0.01351605823985913	0.07446021780016171	0.07567699693559982
4436	-0.041862070852831654	0.0735273902673664	0.08460916082562872	0.1268972011795786	0.06887474537508288	0.1443836217086029	-0.09719910040294347	-0.061903252954388144	0.11523748455028185
4437	-0.11025015098354254	-0.04646636356008317	0.11964204417507981	-0.0638437835640763	0.14065110618112625	0.1544628187291397	0.13338442942949896	-0.10992831109649753	0.17284571037419857
4438	-0.030443399719685568	-0.00832546712883536	0.031561273570720645	-0.15965184634210713	-0.0016135062504498885	0.15965999950790438	0.038607929944810285	0.054272046682022686	0.06660350820849475
4439	0.0677458087265131	-0.02543480004040535	0.07236313739124849	-0.003381863965433371	0.011656142158125162	0.012136830471384176	0.019929359249899626	-0.03730632247703172	0.042295875175622534
4440	-0.10739046511714255	0.022491450813067856	0.10972045095492844	-0.02232445505581086	0.0005191345321093643	0.02233049023647594	0.08601591084012032	-0.11643793495447277	0.14476370268170663
4441	0.056905022776753834	-0.05130049743637656	0.07661542047422666	-0.054488214045818516	-0.07180352989748362	0.0901371864196002	0.12008139222332218	0.03585874313536524	0.12532114832517074
4442	0.029755773451547184	-0.04340206848743824	0.052622671945541495	-0.05544915414095964	-0.02930573767097763	0.06271710257488032	0.06818576649578593	-0.004290722036940445	0.06832063413212827
4443	-0.004096216885038577	0.06802130225630341	0.0681445269512722	-0.1681317643752237	-0.05052598815596187	0.17555957869356528	0.048480313360308926	0.07922463647617464	0.09288101963423835
4444	-0.03755451138799268	0.012393975449023332	0.039546832401873414	0.08443284388690221	0.018685922570111188	0.08647582800486034	-0.07356176716869087	-0.2899505750692159	0.2991365400146723
4445	-0.02983111202564114	-0.0922498343605125	0.09695322162892961	0.11516568921746523	0.03921971766944675	0.12166068480410959	-0.2507544969585157	-0.025721406131701922	0.25207024512684995
4446	-0.20240148039089306	0.01186022578730993	0.20274867254843135	-0.06384184947231	-0.14916893787060326	0.16225644446211987	-0.013038458871580547	0.056893783244680855	0.05836869007985896
4447	0.013833316955996997	-0.16116841089216677	0.16176098827440247	0.12435126301805846	-0.019736392406954115	0.12590775114911565	-0.11298665271701223	0.03065765487286792	0.11707209528533523
4448	-0.012648177866917734	0.08710266636509975	0.08801619675527379	-0.07439518413450492	0.009988658890400804	0.07506275194019785	0.03044202761835787	0.10189194068970835	0.10634229931232402
4449	0.13657906310779244	0.01074508146251356	0.13700108486810753	0.0513014752210659	0.04502179155712951	0.06825542524130414	-0.012211129181789269	-0.039209150931266507	0.041066643308714464
4450	-0.027562300642925742	0.03480081471181117	0.04439343556582254	-0.07119139129102783	0.015107458003184282	0.07277670974474053	-0.01323235952990804	0.08497414579502302	0.08599826040288593
4451	-0.01712769309262316	-0.09104085638298884	0.09263798034080346	0.10948657643848991	0.03692217871467252	0.11554461346709119	0.16167881690446123	0.046046691925823106	0.16810811304912668
4452	-0.10684139924212244	-0.12849271682872732	0.16710913460981752	-0.10818823941205687	-0.0037164761866026763	0.10825205467946611	-0.04422826953982015	-0.03386530459975718	0.05570456607964304
4453	0.026591033575785666	-0.03961604710397632	0.047712831133491035	-0.1094159570726383	-0.011340153279820159	0.1100020487924259	-0.04811692896731564	0.0329571482757674	0.0583216295701399
4454	-0.15842231680790167	-0.009586943413935779	0.1587121291735612	-0.026210614211160176	0.06451748962933226	0.06963837135801833	-0.01751112554112554	0.026995649350649353	0.03217770348518169
4455	-0.14923252191122727	0.018962081139307613	0.1504323971660314	0.06354037357260564	-0.007385052256123972	0.06396810197725084	0.08940666984774952	0.11462324496890462	0.14536863795353522
4456	0.0572914779525385	0.08186159726023416	0.09991813925400624	0.08466475187786664	-0.0729984828345484	0.11178952860928693	0.024939352014372147	-0.13471410576744378	0.13700314438588188
4457	-0.1743225158665338	0.04310881657262889	0.17957368850789499	0.00545676117977884	0.030452817367631026	0.030937846211386972	0.07524676711087587	-0.08814439116724902	0.11589439009237418
4458	-0.04267758888357247	0.13865783211566485	0.14507712087000874	0.06492240313837548	0.09952053724182582	0.1188244745924146	-0.015228546306127242	0.11595874151528267	0.11695442854550657
4459	-0.11298594990301014	-0.016236513803921482	0.1141466129851887	0.034607919443498565	0.05806998768507589	0.06760052927272502	-0.0761299977225799	0.03365237807869427	0.0832361646376826
4460	0.09277707995258491	-0.005977981384481816	0.09296947254858202	0.09215487394225282	0.1527556335004685	0.1784006848569869	-0.03358584843674854	0.046883318920456725	0.057671958595261
4461	0.03479959606779812	-0.05458027873553599	0.06473035387923283	-0.14433135171610448	-0.07699929954919704	0.16358615839753934	-0.03433111704505903	-0.02362962259816121	0.04167714795536126
4462	0.05646494065598417	0.052537834499643374	0.07712660745291297	0.06588345724035635	0.12501678305913522	0.14131463471416097	0.08890702562131483	0.1056942615778412	0.13811493813239123
4463	-0.007250727873625401	0.05945242263883698	0.05989293457766337	-0.16643123899883608	-0.06325550527503737	0.178046668776161	0.05894189386426152	-0.02182336595497839	0.0628522565538484
4464	-0.08128490146423818	-0.03357992638226032	0.08794797701987768	-0.15854146314593126	0.01811559565577613	0.1595730877761543	0.020886232567893466	-0.09739028112730534	0.09960472663953103
4465	-0.15354743279666966	-0.20629546585984262	0.2571665478882844	-0.014765169337842473	0.00964693917561143	0.01763728043188944	-0.011422126091179449	-0.03849672577289843	0.04015548355675156
4466	-0.1357306138351462	0.015633513794314106	0.13662798500169207	-0.016003466682914153	-0.1176988586555786	0.1187818684593613	-0.025793034822747245	0.11740860081729686	0.12020840316401683
4467	0.02468693941130551	-0.06328493919761402	0.06792958491513969	-0.07084469328679352	-0.013592022821048343	0.07213677045216084	-0.0018115806442969807	0.023615373279627035	0.023684756269949536
4468	0.021413512163889793	0.12418610409496557	0.12601875635586426	0.101158752603478	-0.08778578156792208	0.1339381822848981	-0.07143437062878137	0.1624243726511283	0.17743885182857416
4469	0.01755989871300011	0.02470916978790692	0.03031324981618492	-0.030053821004952495	-0.03931103385678281	0.04948322483313763	-0.055634722607983064	0.008413577965646499	0.05626731425837947
4470	-0.09044250140002164	-0.1606030232062124	0.18431814105634883	-0.032901063087554756	-0.006882891477012638	0.03361330313098657	-0.054690568118873996	0.019708621310975415	0.05813336387260445
4471	-0.13965102006612826	0.05063594891483255	0.14854765810343726	-0.02637756301519913	-0.07066463126000878	0.07542722281599536	0.06379338862452624	-0.06370111046597578	0.09015224848442929
4472	-0.03206023850616206	-0.07015315185228478	0.0771318585792001	-0.07887021313463871	0.11124780993088045	0.13636929909008347	0.15741525613948362	0.1039096280264344	0.18861806292625102
4473	-0.11156542613075203	0.1299844993826025	0.17129744419424967	0.05245647925000207	0.08372858124839541	0.09880363117403657	-0.028176971862586362	-0.15666937556736993	0.15918302354213087
4474	-0.06413708212403961	0.10009790219779958	0.11888294801099968	-0.03514381853515038	0.07867075189916063	0.08616365350663159	0.029239562624254475	-0.09700070410868124	0.10131183849895148
4475	-0.17040305507141448	0.0009900255640045803	0.17040593102438925	-0.11947318646438686	0.09824565887708224	0.15468048284171523	0.09389677102817164	-0.054802424288857836	0.10871940635163939
4476	-0.04193098477435104	-0.04147958163662573	0.058981040825814166	-0.08929048000740954	0.05260912767609363	0.10363643246847665	0.032154430657534996	-0.09186836498632993	0.09733295380379534
4477	0.1725752411304109	0.09236038707498787	0.19573618712915875	0.06954793780963775	-0.04537009068833229	0.08303830912681649	0.04710150848253486	0.08738344931031647	0.09926942789549535
4478	-0.11446999985512367	-0.07412393522128863	0.1363735261681013	0.040148182974536734	0.024008031742805545	0.04677886471816562	-0.101201369247195	-0.041216400996497274	0.10927263540617646
4479	0.02462264239164513	0.05289641116404244	0.05834642090464739	0.008471759074720411	-0.004541101032589381	0.009612091364957574	0.061114086131251404	-0.09348095029801749	0.11168535979383526
4480	0.024201082122514404	-0.04292011175389049	0.049272998375044466	0.0396059006078035	0.013303201494169857	0.04178040848232211	-0.0024515018912047905	0.2887070271323666	0.28871743518037085
4481	-0.10179295306480295	-0.01829082661145517	0.10342320644702276	-0.016141404509320303	-0.0033325386855915084	0.016481831015529486	0.02390479763160029	0.0775946954335307	0.08119344868417742
4482	-0.043902433889058796	-0.06724895633695986	0.08031093219352838	-0.027247791050560063	0.07898035868607775	0.0835484241342497	-0.10247159494452049	-0.164789389554369	0.1940514639990522
4483	-0.038781811252370874	-0.02222075574385797	0.044696653899847096	0.06799456547585592	-0.01828254769800129	0.07040960505911215	0.01986561753334687	-0.05966643093143674	0.06288661018115962
4484	-0.059999819185868414	0.006305680116401756	0.0603302569534333	-0.0982562948395273	0.057970978479393497	0.11408301285226657	0.05869493460046242	-0.0834877364669942	0.10205536481799883
4485	-0.07310062596786082	0.05733934355649828	0.092905876220954	0.12969613171006636	0.018777196205529947	0.13104834862712253	0.226743797630887	-0.06137473514633283	0.2349034011638809
4486	-0.09354907877977149	-0.017277534897264357	0.09513119021998033	-0.07497591816632977	-0.0028139888315140077	0.07502870675966675	-0.09296502193196962	-0.08926244835501877	0.12888087518768634
4487	-0.0739536916189108	-0.07726417505308447	0.10695279917187131	-0.04726345712890614	0.14701258755209048	0.1544232342574686	0.003179224921036678	0.10028582481583088	0.10033620547982698
4488	-0.07097581840762032	-0.08155725335611871	0.1081163834653455	-0.03206727578400154	-0.08364644831868352	0.08958257917998011	-0.09480768616622735	-0.018060989660229593	0.09651267638865257
4489	-0.1697733865233724	-0.0014552593329012695	0.16977962348686135	-0.040447519666997625	-0.04291377071717711	0.05897112483562279	-0.06546722444169155	0.05333689787219621	0.08444395863960846
4490	-0.05190675800527747	-0.12466003558672949	0.1350349436223939	0.07571356060436772	0.04383344027564515	0.08748664895736842	0.05528486701940487	-0.12671256102008302	0.13824792816393863
4491	0.028462644518984705	0.01883192508393983	0.034128632193236405	0.09849598694877192	-0.09582796245757848	0.13742073291095386	0.010673773470623864	0.010895731879668889	0.015252751007468347
4492	0.046589131730397866	0.00727957452258332	0.04715442079616936	-0.04475911200022228	-0.02794486399377622	0.05276640532269649	0.11940467167367187	0.10616091320425364	0.15977363709278963
4493	0.12278668582075879	-0.02723381248352316	0.12577062756157906	-0.007687955921955447	0.043034337952310694	0.043715659771432235	0.13286614509721864	-0.10665148931453414	0.1703759158038581
4494	0.1135248137679569	-0.06480212145509602	0.13071801056522517	-0.015667038719398202	0.008417831876589553	0.017785274688282147	0.12464015674399963	-0.00762253194994879	0.12487302217251245
4495	-0.05527316790474686	-0.10450363406885148	0.11822069456665678	0.09808763758269795	0.002548662493448443	0.09812074361245032	-0.03173065039626117	-0.05502304774132135	0.06351669038381548
4496	-0.060374622663096185	-0.057037111856397045	0.08305616888967607	0.025982644505313998	0.0408392953175319	0.04840398596729516	0.07692007830489918	0.077619156156073	0.10927685870673931
4497	-0.012266914759963922	-0.00821276482649065	0.014762340729825426	0.03770424601664437	-0.01616133125635544	0.04102193066716015	0.02867439070183104	-0.01581113019992728	0.03274465636283738
4498	-0.0037471140101980336	0.012011524582646252	0.012582431649126397	-0.03215682199442807	-0.11169381225526873	0.1162306710679094	0.16458431029602497	0.078581154442487	0.1823814492461671
4499	0.00787675428869206	0.025075279256755952	0.026283319575896878	0.038394118031831216	-0.08275103883480663	0.09122413456800706	-0.0998928938285343	-0.020505408587516802	0.101975791336865
4500	-0.09067568447561168	-0.05604266503262916	0.10659671692449144	0.030220441873702892	0.049429903491125166	0.057936089496822295	-0.003990914994953979	-0.010244181182856677	0.010994118909860098
4501	0.04156855168082177	0.011125969340795364	0.04303175202816484	-0.021202571536619187	-0.06864337787301987	0.0718433181693583	-0.0089764800186174	-0.06787458538218102	0.0684655864966307
4502	-0.11527767195721124	0.003966205022933433	0.11534588173904757	0.07478044680588454	0.2234503147389518	0.23563140364014376	0.08467889563579839	0.034863034606479854	0.09157481393959284
4503	-0.09699907274719716	0.08003013439068782	0.1257523062389219	-0.00037222348749912975	0.06140454390438754	0.06140567207050586	0.05057840914967021	-0.025075531487981848	0.05645314651563908
4504	-0.07463305746487693	0.03377150329564674	0.08191829894110046	0.08091024191836674	-0.0013697878463292676	0.08092183615089676	-0.02103643868967552	-0.11764159282760286	0.11950764040746506
4505	0.05343382271960963	-0.0077613648878760415	0.05399455709007552	-0.06391474588089585	0.14395580282912607	0.15750672337775842	0.027493889346178347	0.03963636249538498	0.048238523850191145
4506	0.04660286490426857	0.022429862280923474	0.05171968425296795	0.09291970985265528	-0.13413228320706383	0.16317334916413778	0.15670253331995365	-0.10405490836442587	0.18810398162617464
4507	0.0722557434847906	0.05240183073831024	0.08925718083866628	-0.07756756852330551	-0.09842802769104189	0.12531881072594891	-0.026608358676818444	-0.09101680698449673	0.09482649368782625
4508	-0.08221756350730522	0.1379614119588419	0.1606022382744246	0.059373063640421005	-0.06867950567854372	0.09078565517910087	0.050555782536184805	0.060141814520360166	0.07856796421982316
4509	-0.0880914089853537	0.02540142918029261	0.09168058104869468	0.041844119769433405	-0.0357783361299241	0.05505469730644715	-0.04526200099113485	-0.1382293926545895	0.14545106987361137
4510	-0.10073356453398882	0.003466279003296515	0.10079318485816381	-0.03863087992074753	0.007471908427891401	0.039346846112566745	0.04799301363975765	0.0795861682091567	0.0929370083897806
4511	0.0014351662007481057	0.04514412599159473	0.04516693274474976	0.029520680643281	-0.0073274025092927905	0.03041646615200023	0.005294032486003053	0.13831899591902766	0.13842027095772805
4512	-0.016501593423954908	-0.06415840007269055	0.06624653111987774	-0.0936021996101101	0.024337288574873512	0.09671440113565075	0.16617209121474805	-0.1998437821641774	0.25990517726348916
4513	-0.11105104822788381	0.023150219882381206	0.11343838853366339	-0.07911334151472652	-0.04247183416992691	0.08979297023366317	-0.053312629822328234	0.08455358414720889	0.09995771651409277
4514	-0.08973956772307394	0.005243949917188924	0.08989265279130526	-0.03494261122371306	-0.03428172317653641	0.048951226982418244	0.09922462549858958	-0.15739466632760218	0.18606076237001876
4515	-0.19786834278780768	-0.04720669866798689	0.20342161506763112	0.007365278870615873	0.026321197286651884	0.027332265903960307	-0.05349083438951396	-0.022414278519343446	0.05799714859567762
4516	-0.16574543774876474	-0.013042046061274435	0.16625776703659306	0.1430129753557785	0.10240325122908242	0.17589524434275952	0.045804364543854115	0.04507934860210452	0.06426653469463203
4517	-0.10769681537476138	0.012278664929287041	0.1083945093365487	-0.10204989902516222	0.1174791085545975	0.15561337615330087	0.016197670706932794	0.03718010767242536	0.04055520857871862
4518	-0.11494020459623833	0.07613179515058766	0.13786696799986634	0.043064380324432674	0.012460221766039118	0.04483077045050931	-0.03494989503238635	-0.08517615144351803	0.0920677573176622
4519	-0.017603941706556183	0.1419856244842472	0.14307276583539402	0.13089145610675232	0.14136241016453532	0.1926548838967551	0.09571439609379191	-0.006602650641197618	0.0959418605984322
4520	0.041329716330300977	-0.1019171568825459	0.10997841751436789	0.00960015144689294	-0.10283387809483642	0.10328102145034661	0.12104477464784816	-0.06537092012886005	0.1375688724531903
4521	0.09128778078325298	0.09669904739503704	0.13298182089082278	0.047233342028962184	0.021923534393893596	0.05207331331445274	0.0021182619220299712	0.051543317729280676	0.0515868261876218
4522	-0.14327446137005545	0.0772064920548778	0.1627526150213858	0.03775179049042092	0.03151273796739525	0.04917570883509814	0.14978515704888887	0.05729357076784284	0.16036878288335957
4523	-0.05135618660803994	0.15303858107435345	0.16142572657470455	-0.07118328099300711	-0.06446030225792947	0.09603223448464081	-0.07849977286068066	-0.11303255813257304	0.13761748993922232
4524	-0.026371607896025398	-0.04872029472210381	0.055399718598837355	-0.0776990921835141	-0.015506169210401198	0.07923124516075597	0.05515468723262388	-0.02094756034955833	0.05899864242783009
4525	-0.0625316514973625	0.08469132333642182	0.10527500979559179	0.0891715979308818	-0.010574127468148058	0.08979635877506108	0.027542147780369258	0.023171445809250443	0.035992857697697875
4526	-0.1952798204786891	0.04513317973920668	0.2004275734512609	-0.06671083646556666	0.0934580435172905	0.11482483006743507	-0.13779901937577546	0.0996572885833914	0.17005923941003234
4527	0.07167893802099806	0.01936575639684432	0.07424892374061727	0.0855476481441545	0.019447978817722186	0.08773040512325606	-0.05278389396508324	0.0761493529539979	0.09265453802933615
4528	-0.09994263337608124	0.175218621195569	0.20171786033919278	-0.1152523870004437	-0.11648656072383573	0.1638665052369395	0.12667290580662324	-0.004479322250769739	0.1267520784575933
4529	-0.17961372282113297	-0.0041879205710651166	0.17966253951332298	0.06725145995187468	0.04792747773943385	0.08258209241792394	-0.11370663829842464	0.02537242053755556	0.11650304423946758
4530	-0.1108784032344108	0.04875391674325682	0.12112375779185938	0.005666619502190401	-0.021262052698746755	0.02200421463144933	0.15227140140106907	0.06272896617798414	0.1646860737354685
4531	-0.05184058235851125	-0.056165936164135594	0.07643335897671476	0.11577186360286475	-0.09899551673312043	0.1523260868509982	-0.11041271107334934	0.0005320218825589763	0.11041399283537591
4532	-0.017703348120111373	0.048499188672141695	0.05162925368933633	0.06076665693833733	-0.05386127079430396	0.08120112737541837	0.06609229019353911	0.11531934172850229	0.13291629471107777
4533	-0.18427257304513006	-0.036489451765544745	0.18785063552413872	-0.0069640011399404724	0.015043904321677909	0.016577586347743496	-0.012940983791284057	0.11980231818221991	0.1204992303017747
4534	-0.04654523353669757	0.028622064665780992	0.054641388623623624	0.06342356965056757	0.012245066151629729	0.0645948204756247	0.09916110601169544	0.018083146832231514	0.10079645402899223
4535	0.010542156343003511	-0.05583055580341911	0.05681714549041534	0.17596809767670366	-0.03008518638260468	0.17852139882835888	0.08272822246837289	0.07436816883344022	0.11124110449117118
4536	0.04968040641274698	-0.02541538857792408	0.05580398514355928	-0.00854892091132761	0.12416942279055529	0.12446336651757339	0.0350528942762224	-0.08170691510886356	0.08890852250345331
4537	-0.038237378103393616	-0.1127782464905731	0.11908412978105162	-0.15848923499412557	0.15430372038498702	0.22119782036374458	0.07023514273614716	0.08214858892641135	0.10808036795721727
4538	-0.08624186569061902	0.029423136247858295	0.09112288595330376	-0.03797844490225537	-0.038762740987971965	0.054267046778816413	0.010117522363821218	-0.03695647328282472	0.038316382609617
4539	-0.018471160175122833	-0.004541963112772877	0.019021387623746937	0.07325981979678899	0.002393721032843885	0.07329891607002845	0.22111462385678948	0.0879504069880829	0.23796418002022682
4540	-0.08160364588033572	-0.0019786120386246727	0.08162762967624765	0.12451650872049853	-0.011373928156952472	0.1250349038695256	0.16911415729720583	0.10487730159528501	0.19899458934416395
4541	0.03389354466834089	-0.09022148820186678	0.09637784653925612	-0.11845739016100745	0.11854993850326406	0.1675895020664625	0.22142391834987238	-0.04419138109022551	0.2257906769113209
4542	-0.13155849277024845	-0.09530967629016851	0.16245482884333176	0.008338701409019966	0.07177564374093032	0.07225840418673624	0.057039743964903473	-0.055144941394414324	0.07933786582064792
4543	-0.18059611709896609	0.048780690562922516	0.18706820489601936	0.0035213719765376174	0.01385247711051077	0.014293046655432469	0.11792438869735279	-0.1503236976793468	0.19105856571647348
4544	0.04379125055283222	0.0979435435817172	0.10728751723441392	0.025040860030062118	-0.20157588420652311	0.20312528588210474	-0.0026070380773335596	0.06059076355614699	0.06064682412009368
4545	-0.027016829180355556	-0.07704964206197787	0.08164898285244844	-0.08109794505016603	-0.037637349937395176	0.08940607810249643	-0.08640738373873334	-0.056560690178535766	0.10327316998158347
4546	0.00898014742047477	-0.005320300347844816	0.010437846688121902	0.12625436005874863	-0.059488232572279	0.13956723558349107	0.06727145205697502	-0.0846031671023277	0.10808859396623804
4547	-0.011845221582133934	-0.18121252009198394	0.18159924755465684	-0.12283685814554857	-0.055182743812338376	0.1346626486213894	0.026001450914289372	0.12205792751592567	0.12479668713203555
4548	0.08338938562533338	0.10119135766608395	0.1311239127744283	0.05055714985651292	-0.13579209537808265	0.1448983042301883	-0.005766276988860749	0.11362521059360046	0.11377143065265692
4549	0.010576053697203661	-0.04010902732212589	0.04147995882993589	-0.06817283620629992	-0.14165793599843446	0.15720848077552163	-0.20601424861815412	0.008665122971898299	0.20619639907093607
4550	0.0037513971466692463	0.0032395908663776867	0.004956604637607875	-0.05866581982269029	-0.04384279720161674	0.07323844128550562	-0.02431952030059766	-0.046874774977252245	0.05280798800199847
4551	-0.03276577856629007	0.06902477925495829	0.0764069132752454	0.010449675475916896	-0.14973836216266576	0.15010254102016274	-0.0474005596821869	0.022074940724977392	0.05228877571903771
4552	0.06514329539153942	-0.055220083902910194	0.0853985163847347	0.10467552409907027	0.007167427093859073	0.10492062407630269	0.06752894808992871	-0.07374337415463353	0.0999912199237641
4553	-0.13351278798712135	-0.08402802795324875	0.15775415695887693	-0.22248722849096894	-0.045519543479150826	0.2270960054253331	-0.10543747292865539	-0.16103405906635904	0.1924812429224431
4554	-0.03343348029979642	0.05808290273296964	0.06701806618251893	0.12012817247773598	0.12644616835520608	0.17441161462056878	-0.025066437459709715	0.062331718466136624	0.06718310363375048
4555	-0.08407320778510276	-0.06460277933790677	0.10602746514681625	-0.095712483246775	-0.06462464922935166	0.11548690288201917	-0.10458324885690992	0.015484294474178569	0.10572331491600813
4556	-0.02702114727943607	-0.035621739050086955	0.044710744718126375	-0.10038351777186813	-0.041185061908438424	0.10850373249182202	-0.0012194875017041782	-0.09073718902449866	0.09074538347395097
4557	-0.06626377207593555	-0.11244321373557223	0.13051576075292637	0.10935360611367617	0.09718908878628668	0.14630082073991846	0.1672159166835501	-0.0423698288236638	0.17250033387465238
4558	-0.015324320193508944	-0.050030401903192356	0.05232471599529365	0.049109390174813854	0.02581229514001295	0.055479787163770194	-0.004061546666979255	0.018448441725518946	0.018890239898633338
4559	-0.13394503781513456	0.02775986629395465	0.13679138617601647	-0.22258312828430693	-0.0688726678917697	0.2329950501177187	0.08876706522355074	-0.19524293080976937	0.21447469291175242
4560	0.009076912943713792	-0.026951799465516416	0.028439230703680613	0.03715308909786385	0.02222055649769626	0.043290936240524075	0.07670577953363313	0.22792783553422172	0.24048882474073002
4561	0.019942391277475525	-0.04258406049967887	0.04702234764985945	-0.008843385292632728	-0.10878196890876099	0.10914083664284689	0.10547508458360282	0.03315934758746623	0.11056462273414844
4562	0.018411107653950827	0.08916277904502906	0.09104378096321593	0.024349831450943122	0.009011378726843936	0.025963806312787698	-0.015326425910591303	-0.06672942201661158	0.06846689049360934
4563	-0.0482651990780777	0.0874772768525226	0.09990897561069954	-0.06599910691330294	0.06666929098019339	0.09381192074121117	-0.010217768309699534	-0.027094216163856988	0.028956853053543462
4564	-0.013677841083588377	-0.10233630211697925	0.10324631745338693	-0.013910442468418533	0.05903262709703118	0.06064941443776948	-0.03707184676603297	0.07933280443669517	0.087567206661142
4565	-0.03694122245881957	-0.02310640071753167	0.04357246459486935	0.09925691002786202	-0.009403997254892292	0.09970140095630109	0.10306780025439413	0.032914942741227325	0.10819595604706286
4566	-0.1258068320761267	0.08108184667744125	0.1496717236409564	0.0483584	0.043605333333333336	0.0651149748189394	0.004825240170325219	-0.11673884220481562	0.1168385219951971
4567	-0.19466468553662508	0.007871454728297669	0.19482376547693758	0.10612535334574351	0.000558523421310407	0.10612682305228524	0.23738096225820537	-0.01553826639453592	0.23788896352117536
4568	-0.198281427759184	0.18216767634098366	0.26925933019617704	0.09682717901782727	0.06839699729738619	0.118548099250258	-0.009623178809480262	-0.08654952550071887	0.08708286820493923
4569	-0.06687024266232035	-0.012685849078286904	0.06806291295966314	-0.146026772014298	-0.0026912984470157026	0.14605157045457157	0.01430722718746552	-0.05387829636985546	0.055745560984815035
4570	0.021364267009980686	-0.08663559549775324	0.0892309268814578	0.00046710651483374954	0.13506839713171523	0.1350692048256261	0.060403368367623764	0.09054218554463592	0.10884141800506886
4571	-0.019007409848250462	-0.07964854356298978	0.08188511538029881	-0.04898570554569373	-0.022986314333332324	0.05411071977381348	0.14720107034567634	-0.0536148455811807	0.15666112082328087
4572	-0.011864327745840186	0.011842736663974377	0.016763432958465167	-0.13396427559579108	-0.08633169272532004	0.1593724828969046	0.1702690088687853	-0.07518716886488838	0.18613072219028143
4573	0.03281316671436034	-0.08434428658571978	0.09050227947117373	-0.03266773242180454	0.056794189003932335	0.06551916243509992	0.10815406797881554	0.08047860076667139	0.1348113778645094
4574	-0.003547415143933999	-0.004783711281015763	0.005955505673201038	-0.07803544633207064	0.08535629964637614	0.1156513241323567	0.032303151298833384	-0.037215314637066926	0.049279541671683684
4575	-0.0013921065119188339	-0.06499343559612787	0.06500834278097349	-0.10701110258609017	0.04230299679559507	0.11506919489845596	0.0401303417572208	0.028164315092662127	0.049027267659845115
4576	-0.03507489501940148	-0.025246393451336842	0.04321606926736556	-0.0009037464864013592	-0.09398333516271123	0.09398768028852608	-0.07324125505029484	-0.03607255976676968	0.08164258085992572
4577	-0.02613417071644541	0.056837761949105545	0.06255818141873613	0.10603155511098292	0.03731957067375255	0.1124074776628611	0.11057637801401578	-0.005109947579663787	0.1106943853091268
4578	-0.034881807512400415	-0.12326643796778246	0.12810681178062827	-0.007614058720876834	-0.021634724305789426	0.022935456960620524	0.01031890754314468	-0.020932591643231697	0.023337807218894016
4579	-0.05562970107334205	-0.050649276469215465	0.07523305688568302	0.06441569044951279	-0.04914683522000404	0.08102340765624266	-0.11360387340146554	-0.055714684672581435	0.1265304949013533
4580	-0.01815385238392255	0.03581668898301609	0.04015467053884712	0.1100138800968703	0.016084639553049264	0.11118349447431518	0.1732327737512154	0.1115203917751871	0.20602522098818632
4581	-0.13975423594581754	0.060582174618868945	0.1523202099077807	-0.15758513373650823	-0.002711927077510797	0.15760846716857224	-0.04310049228014106	0.12834163220441253	0.13538547555658695
4582	0.038177148873153176	-0.05637888040916414	0.06808871310484384	-0.11005353299171827	0.12342481132406448	0.16536464003631532	-0.06648997520636804	-0.04821694217485193	0.08213276030693509
4583	0.08163404460362739	0.08137242639790522	0.11526312947438799	0.011452737935250661	-0.13152384846624218	0.13202154339949432	0.03385190408666871	0.08139371879792753	0.08815264528106413
4584	0.013760899590988723	0.04865235600403722	0.050560993881616396	0.12307107739310151	-0.018163386862813057	0.1244041748215348	-0.0790243267366823	-0.11714544517740569	0.14130781840364842
4585	-0.09545663725414535	-0.07700003715867612	0.12264165409153202	0.05578865155861139	-0.056459458176909776	0.07937281688562134	0.004128293917598748	0.02445987120198824	0.024805807987000474
4586	-0.0865404632631109	0.07182384696438633	0.11246295734399588	-0.08234612510943298	-0.13360173000374068	0.15694045552543426	0.006064525896961243	0.056187210694293326	0.05651354810981012
4587	0.017984681219422337	0.020374936558195136	0.02717695344064009	0.08556516747795512	-0.10046191464070545	0.13196209371939693	-0.025090083525898584	0.02095873205326598	0.032692212231924075
4588	-0.0627183053476379	0.06497298882910388	0.09030545444803653	-0.01590926578666011	0.005484133230876761	0.016827966459575582	-0.18102151366575187	0.0114202041382713	0.18138139229920963
4589	-0.11500101794204955	-0.03701050669433718	0.1208098163787992	0.008629344275090035	-0.004584214484199989	0.009771417760753971	-0.017244480536433644	0.06843061934217154	0.07056997784132159
4590	0.020201249332846085	-0.04674558528783135	0.05092386688488738	0.03273807604714945	0.1585281755283757	0.1618732963141989	-0.005024331710169701	-0.08798009469079295	0.08812344166528399
4591	0.03328310796397994	-0.12227287746404057	0.12672182858165448	-0.08864447046636792	-0.011863140946247214	0.08943475978261081	-0.12671308847516735	-0.004564398447606727	0.12679527011724095
4592	-0.04018162939297124	0.1242304579339723	0.13056710925481407	-0.09118422170211962	0.05760151044714142	0.1078540508892153	-0.155524799442472	0.0797912012539483	0.1747987386658417
4593	-0.07536744516499794	-0.020898109366368593	0.07821114220996694	0.09363134115503997	0.17945483743393695	0.20241261503407393	0.016463020677541802	-0.09180269580748958	0.0932671754013792
4594	0.10275186713980833	-0.02691115583246421	0.10621749624688014	-0.11481082760309941	-0.0585971311989581	0.12889976694958188	0.06302477386703943	-0.03863261620402729	0.07392294065957555
4595	-0.11771772859121231	0.01937147584827647	0.11930095431812221	0.05006803635146	-0.04750344980559518	0.06901728774389661	0.0028774496772752886	-0.0544435417840775	0.054519528232
4596	0.0038440393969131612	0.02911656322505396	0.029369216757067003	-0.06985829285750053	0.025939299505453563	0.07451864424288684	-0.1940828847455731	0.04124338690670211	0.19841669061522857
4597	0.030009392065395834	-0.04064365567283352	0.05052197896546111	0.08793606677759083	-0.027875519376098012	0.09224855782504206	0.018806603603927635	0.0035172799098418636	0.019132684000929955
4598	0.055261126391411994	0.09607133328363421	0.11083092153791167	-0.09102167117179999	0.24138885011231112	0.2579796921880695	-0.04976071823311551	0.06336948629613112	0.08057183672047612
4599	-0.20326496104081065	0.0874070129715799	0.22126145236695935	0.09027921742622733	0.035589607756889595	0.0970410082355974	-0.0492125926219889	0.0005544646586049395	0.04921571602278563
4600	-0.04580278047874182	-0.08092846411605542	0.09299091893172948	-0.023880797855380845	-0.08828650719068315	0.09145927978144214	-0.1141627275514548	0.02190092399180341	0.11624447872343203
4601	-0.0670717127883901	0.02075487567260151	0.07020954009643873	0.14296791700920283	-0.08072082213001502	0.16418183949297144	0.13700412635325776	-0.07701388071865715	0.15716637191577265
4602	0.07620836413888206	0.054754217159917004	0.09383889951144886	0.021918778373051236	0.02373059099820719	0.032304392804866806	0.2260393796641415	0.17903719489090913	0.28835415431957157
4603	-0.1280080058570905	0.03875470711144515	0.13374594157133446	0.08324253485637675	0.04798407982075249	0.09608221232652506	-0.08875456300416998	-0.058448018704397954	0.10627108423522756
4604	-0.20486464671243898	0.033102378265131606	0.20752178420450298	-0.06482339287907167	-0.13388686125330376	0.14875403819935742	-0.06858314695692916	-0.03582232962426978	0.07737497881244025
4605	0.10140271174047721	0.021953275726068113	0.10375189763771595	0.017197372635924437	-0.16343380916406922	0.16433611776921178	0.11569974502988954	0.03097647454702719	0.11977467585155083
4606	-0.018410402694747065	0.07340758049343003	0.07568101347948612	-0.09010920708925524	0.06396204814857369	0.11050254660239621	-0.07524503356303609	0.054287240755958234	0.09278426367007392
4607	-0.02640236288540966	0.0603092000415573	0.06583528214859743	0.05147949035349296	-0.14826715615028105	0.15694995227762001	-0.08199572550569402	0.09437797249969339	0.12502200084128395
4608	-0.06946858564813582	0.05930068365046971	0.09133704327032635	-0.014299859600917425	-0.11750145751083131	0.11836840161874133	-0.03299330180099746	-0.0812790528671863	0.08772025079033101
4609	0.07814771533331905	-0.014546888736411006	0.07949010871628615	0.0026852400627707276	-0.05216776476258206	0.0522368279523059	-0.02442615710401104	0.11746106778014129	0.11997391214310207
4610	-0.01264969829356909	0.14468192295108986	0.14523385864096372	0.04031861725614166	0.05623444189186595	0.06919467719656544	-0.062065713403348724	-0.09041359188495186	0.10966663292818493
4611	-0.17739242741233752	-0.072004000986025	0.1914488168185871	-0.03570780363506523	0.07341415120368931	0.08163752101453434	0.012348280151931125	-0.0914646151086015	0.09229439766137047
4612	0.06159560275420068	-0.059350206477317646	0.085536338988488	-0.008467461962646916	0.028075994203831913	0.029325063727509194	0.04201015828406475	-0.014193477593297118	0.04434307392641608
4613	-0.1022751171462417	-0.046201894180326435	0.1122266216774235	-0.08712952087698135	0.037097062620362733	0.0946981808870236	-0.09867635827977891	0.036853879119555295	0.105333907596358
4614	-0.03586151380275187	0.05822694680452223	0.068384395196577	-0.09776369787205932	0.018681977115453042	0.09953269257164504	-0.024613886241798097	-0.04548700722233924	0.05171954390720514
4615	-0.09008629821172659	0.04088935966934596	0.09893169795197729	-0.01945266825524369	0.010641815133966918	0.02217328418602199	0.036473312599774405	-0.031756024692516996	0.04836060004045247
4616	-0.005277901191258251	0.055178169972978	0.05543001607930072	-0.0315687887954876	-0.07313525583682165	0.07965773077568465	0.13249961256873968	0.07186619767916935	0.15073452723157876
4617	-0.20785247414016744	-0.062198564720170116	0.21695924147046183	0.010491974730649134	0.01987317100615257	0.02247274926635286	-0.08874127461663586	0.02917201639266594	0.09341317016887475
4618	0.040337803625690324	-0.047373819444315325	0.06222071335244674	-0.05512239864134257	-0.06690518283046576	0.08668784413949361	-0.05519569473642948	-0.13082595261624327	0.14199293854056488
4619	-0.055645176531063496	0.00490549390738754	0.05586098407339989	0.03818300196514869	-0.06142982113136418	0.07232955525441828	-0.11653736431951016	-0.08013251135019482	0.14142905167548617
4620	0.05776419864387334	0.05210549755341795	0.07779258011056134	-0.053871104953737474	-0.05073317341347994	0.07399966779343557	0.03687549352376397	-0.02298884586116707	0.04345444806518266
4621	0.03253478503241423	0.005482046938087145	0.03299340958035098	-0.04404639424160287	0.02651181746190148	0.05140973945489211	-0.0327621305474463	0.1424587021185338	0.14617742304235992
4622	-0.028471989695656882	0.014891849359813589	0.03213131454803821	-0.035888113170075925	0.06169757464155485	0.0713760981250615	-0.038448056032914034	0.06322300126054775	0.07399595192374595
4623	0.04023484672049132	0.10154999266811578	0.10923023345903733	-0.024735329341317364	-0.03700794992928716	0.044513198891924864	-0.05491568042124551	0.16477253849755097	0.17368281837607102
4624	0.018245024178871378	0.024549154729465384	0.030586629517140883	0.02270959546030908	0.07759149174972978	0.08084655414994057	0.09920697139397311	0.05873778581127655	0.1152915896983644
4625	-0.09324582751427145	-0.10917675636066751	0.14357697753559873	-0.03321574069435399	0.09071509443414659	0.09660493666511406	-0.14027541953776662	0.06519050229138505	0.15468353149414296
4626	-0.060456896739804276	0.09995562042801277	0.11681678996855	-0.1267255898970515	0.15027543343445096	0.1965758912701855	-0.01690774282003175	0.05559110712223986	0.05810544689049971
4627	-0.052835679918870275	0.10271858892243876	0.11551068168228543	-0.05508233916945465	-0.00832276458935707	0.055707562312388915	-0.0009048798844188525	-0.09933974477914702	0.09934386594244908
4628	0.14911510307926162	0.05186381494142355	0.15787707011031415	0.05667338514312294	0.05611474458579339	0.0797542296277105	0.038397110812871144	-0.04595551550181749	0.05988528637164302
4629	-0.10235673093834179	-0.0019211834419847324	0.10237475916553772	-0.11659173462190084	-0.015956559190821815	0.11767856373764064	0.027916446414948858	-0.1481022036549667	0.15071028733267
4630	-0.07664930428548437	0.0662006927882716	0.10128004528581082	-0.10613431308267693	0.009377142840637646	0.10654775089782706	-0.03522416607550135	-0.049519439804114516	0.060769373817967064
4631	0.03586628740996843	-0.009221537829571965	0.03703278726367605	-0.02947448204992594	-0.04893522014110464	0.05712618368462732	-0.18297436236507597	-0.21397495507451372	0.281540225690835
4632	-0.05046959103576715	0.005236306743176151	0.05074050184641673	0.004155749647339862	-0.10535168195718654	0.1054336148784606	-0.047011406051358874	-0.05856030830149036	0.0750958188402746
4633	0.04984536612206709	0.018826334754245073	0.053282186555375234	-0.15039164127122331	-0.08129153968945001	0.17095601828930665	-0.009809980833126357	-0.10335572592776573	0.10382023794040222
4634	-0.04571878673194254	-0.01045636569427197	0.046899286175518626	0.09145039090601637	0.047103285888449704	0.1028683310759547	0.024822815192669948	-0.06960991629843674	0.07390340047091754
4635	-0.0771391184961636	0.019285964111881666	0.07951347064548218	0.009076620537365469	-0.0949074667457664	0.09534050704961707	0.14947066104281578	-0.09508195179601157	0.17714981250319006
4636	-0.07242956082991343	-0.1273392441746788	0.146496840884002	0.0741341821086457	-0.0639749757623429	0.09792177735677701	-0.06752641561121979	0.1157203781249401	0.1339814267675871
4637	-0.06424093934712014	0.27072976531406023	0.2782471996538447	0.02890980461695231	-0.03300871918256601	0.043878837097897874	-0.04394876884579325	-0.12999165207093244	0.13721998357087542
4638	0.009658196218224386	-0.062495884514393016	0.06323777617394584	-0.08900339033223406	-0.015603021234672968	0.09036070917318915	0.004212497186897027	0.17765184914635393	0.17770178569071415
4639	-0.10582432688633873	-0.016774150719249897	0.10714550990731618	0.0326523602610603	0.13598441599660024	0.13984969797805963	0.17199612912726542	-0.00952163399449055	0.1722594843504647
4640	-0.14090701524059593	0.017983947960141876	0.14205002403465697	-0.009212446509933024	-0.061144840306645194	0.06183494697032997	-0.1083786613025719	0.07311741825571133	0.13073672429014818
4641	-0.154927039697928	-0.051830497013675626	0.1633670347721596	-0.14208890253976997	-0.1526053030142558	0.2085129126290002	-0.004132480682091777	-0.078130136594203	0.0782393484176388
4642	-0.025077613616957428	0.033398237566273886	0.041765164638184735	-0.037560538292692	0.050558775262181034	0.06298399632326065	0.1449654432074493	-0.014252596282581688	0.145664395873276
4643	-0.09187124655309595	0.021754547733490285	0.09441179105550562	-0.02727050058745164	-0.1633221250510026	0.16558320184567496	0.0011846908577919498	-0.09779638708624308	0.09780356240726014
4644	0.020976587275253183	-0.04337027483651562	0.04817673663824911	0.03018133924512557	0.05635875528542872	0.06393138928532835	-0.0505075843448051	-0.04127059857363685	0.06522482949746881
4645	-0.09194053268392227	0.08514770572437891	0.12531238302868877	-0.03173903771267282	0.04430232862033819	0.05449828287304935	0.03904339453374364	0.0356187448437046	0.05284961344190226
4646	-0.09276053267526137	0.019444466972338	0.09477659900015707	0.038175979766683535	0.06774073372678194	0.07775739474152284	0.05333634219190871	0.14166663224036719	0.1513743706468827
4647	0.08096428148042203	-0.05953547350400112	0.10049720135897632	0.025679500769154373	0.00011289139215928694	0.02567974891270208	-0.033050028761376776	0.051454764467373376	0.06115469881800337
4648	-0.18135939393388673	-0.08453746728037294	0.20009451052501873	-0.1051986411585911	-0.019570212765957443	0.10700349213609274	0.05195461502465317	0.07870891127185743	0.0943099927683225
4649	-0.248962781672876	-0.043205277031585915	0.25268391840731025	-0.04892938392470483	-0.0017192050906739156	0.04895957799445337	-0.08960457880560974	0.20590995634810066	0.22456155206581435
4650	-0.1044109073921789	-0.09484473992054575	0.14105730138158082	-0.1117075915325016	0.0012546950637230359	0.11171463765189929	0.10212247867806043	0.008243659229309554	0.10245466592029807
4651	-0.1267868496254366	0.023688480513472335	0.12898080999505404	-0.16874612986600904	0.04772031792225752	0.1753638648278411	0.08305301799290131	-0.04912953005386061	0.09649618915295247
4652	-0.032872106963938476	-0.0051353483817041315	0.03327081632978193	0.05427073860949651	0.09183913982875141	0.10667586734451823	-0.17097238816548876	0.01313729470849112	0.17147637162964555
4653	-0.08978561576105139	0.06650074771700942	0.11173095472836744	-0.006650324278820502	-0.05484758302604901	0.055249291188329365	0.050133244798801345	0.003311563945443958	0.050242498841332583
4654	0.04314856995105773	-0.04916218290459366	0.06541192029566205	0.08949287224420263	0.024748933194976997	0.09285194600441397	-0.15220452052178315	-0.15500441925641015	0.21723854643290838
4655	-0.07612882577691678	0.012199879332563187	0.0771001632287588	-0.0576404773679005	-0.12487374003072325	0.13753499765681498	0.05003455033105653	0.06309707069335156	0.08052761362981542
4656	0.013995110297037096	-0.04970263685304649	0.05163540667383233	0.18523275481732684	-0.006378238148877008	0.18534253526673175	0.09561597082063393	0.028186513837932355	0.09968396780981519
4657	0.009200642765370606	-0.027262236661154463	0.028772927815305153	0.15992214625745305	-0.07290315654092082	0.17575540702129253	0.028254088374126456	-0.027986915427412353	0.039768843898133115
4658	-0.04553906571555157	-0.2257110948572148	0.23025921229754942	-0.007206258741132163	0.036377252481908345	0.037084156498114536	0.05194098214413806	-0.14681298100687185	0.15573027007689216
4659	-0.013327429466246946	0.015251179793596244	0.020253860404238638	-0.01665872646028438	-0.06808935925609648	0.070097603462489	0.11609958295188688	0.11891226144926176	0.16619037001156128
4660	-0.2305977595217511	-0.017518614751918234	0.23126225061448633	-0.07300011962239533	0.0514361221435127	0.08930113171761256	0.15505691474526312	-0.004953643526888279	0.15513602223375225
4661	-0.038577010190176536	-0.021196313864903938	0.04401669497670745	0.023211333901419634	0.017860158020740945	0.02928739090477384	0.087863420045429	-0.07143430322180976	0.11323798063752707
4662	-0.01496825751654797	-0.23223610749788245	0.23271798030846202	-0.07862788738480184	0.05479131058410537	0.09583544433100405	-0.01079673159355793	-0.06803396175850769	0.0688853349099895
4663	-0.15082215512343294	-0.013456101411259212	0.15142123081413308	0.09301202643445282	-0.011118949394163425	0.0936742659275925	-0.0034260807188256203	-0.07555608605225833	0.07563372375222693
4664	0.051744706701259253	-0.0055782927292286275	0.052044519609391236	-0.03466978633931183	0.06873830546217492	0.07698667886475426	-0.13608758345467548	-0.08768604286189653	0.1618909277362744
4665	0.025850701954618374	0.08520513250274689	0.0890402908595719	-0.008640799757912161	-0.04792407266975385	0.048696818804847844	-0.00040036241048943446	-0.04547571011630659	0.04547747245221619
4666	-0.09744423386695009	-0.0381770712245508	0.10465594814056814	0.09600007016394976	0.03842488949177912	0.10340447574422838	-0.19486066860283066	0.05034676286166082	0.20125972448304333
4667	-0.12182072247333807	0.021847507783677514	0.12376430026580325	-0.03203795515581626	0.1462672762138806	0.14973492131628394	-0.028444504841488468	-0.08895903391345206	0.09339592908950675
4668	0.0019346320277516319	0.025439270348243424	0.025512727743889314	-0.07717515011707202	-0.022871399153673824	0.08049288598900696	0.023117105167370797	-0.04031849071352471	0.04647559837953526
4669	-0.07578881447604749	0.0713020021451903	0.10405729147732737	-0.07033924001246784	-0.02317785981302466	0.07405958324919051	0.057400597020061256	-0.09127217318743332	0.10782132505500146
4670	-0.06902166983371988	-0.10938252853858517	0.1293388126438829	-0.10042676636305121	0.014367502774359253	0.10144930033327038	0.14630586477210844	0.03623215936577891	0.15072549697719254
4671	-0.05852491607375147	0.14122871845777507	0.1528748400446102	0.007226444784992132	0.15952904997480177	0.1596926400623815	-0.14804031599202136	-0.15918934077738692	0.2173871692997463
4672	0.004135657887213395	-0.07149864071815824	0.07161814917117271	-0.0020116510227757866	-0.05902108702670677	0.05905535922887548	-0.062156187319257934	0.008616776991485489	0.06275062125419695
4673	-0.05742230477801483	0.12323994731721023	0.13596104479139598	0.018898711789633708	0.006378504324670743	0.01994609296898727	0.046079509807372555	0.06673899944715117	0.08110126553448219
4674	-0.019342947045754972	-0.07824660734913119	0.08060199229587314	-0.04542908554080546	0.042034775321373154	0.061892844088732434	-0.09447061011819333	0.05576545503395158	0.10970178736578254
4675	0.095598692658535	0.09378859732919098	0.13392315343882163	-0.036577689431586916	-0.001429793303171125	0.036605623516659545	0.0439629479802191	-0.17285802664598632	0.17836097715323262
4676	-0.08610059609910876	0.0013624365696887685	0.08611137487015456	0.005379118830870633	-0.028176828115292145	0.02868568566437527	0.12774507553767434	0.06726221496172488	0.14437108396657347
4677	-0.1834549052955682	0.06084135404037255	0.19328055421710652	0.04241686195462764	0.0549315372303524	0.06940218988308315	-0.039156382702140564	-0.13245536874945837	0.13812185568139274
4678	0.06801559665347773	0.12543754748136093	0.14269092369967773	0.0479797439493683	-0.07500551046567296	0.08903865693991077	-0.025748266936191262	0.17879471049798087	0.18063920325409474
4679	0.10531064554759526	-0.020401005785270765	0.10726850937111926	0.03814163987188145	0.02956633299445557	0.04825922439135681	0.10247286629201524	-0.04607820100542361	0.11235608098361857
4680	-0.044602422812474854	-0.06623800056416614	0.07985517415597596	0.17263469493737416	0.06519054201892725	0.18453331586692348	0.14478882395277323	0.15444481731704793	0.2117002719358751
4681	-0.001770297801734008	-0.07179729468111977	0.07181911638160395	-0.05705155220150443	-0.0007673853919094405	0.05705671291741841	-0.12111198288609873	0.04607404139225035	0.12957981975916416
4682	-0.10420560206574726	-0.022000049212028576	0.10650262751320527	0.004044327339384926	0.012817281520632955	0.013440211650389116	0.08251852705387303	-0.0035343046566760346	0.08259418028255366
4683	-0.014489191200358454	-0.08715745309927764	0.08835359807270628	-0.017051386416537258	0.03221745990814401	0.03645153634154448	0.02982376705148106	-0.07312355971137077	0.07897159024613482
4684	0.008361700972079661	-0.016451292055653054	0.018454350528991026	-0.05638267536911476	-0.1075492437351635	0.12143247469184092	-0.14036473891592857	0.05474803868330087	0.15066388973674152
4685	-0.1866086346988613	0.002002875136763408	0.18661938284376178	-0.018177007646275816	-0.025420275190804753	0.03125050395992059	0.02282476300185066	0.15243135551610834	0.15413074952964076
4686	-0.08078909059373512	-0.05459453798815006	0.09750610615290871	0.04679790987471694	-0.16145882702130818	0.1681041260401982	-0.020099741878171727	-0.06462851817533201	0.06768193987400442
4687	-0.050688502129108845	-0.007551341848467563	0.051247897633025785	0.05719275157434777	0.00714840149081095	0.057637752181351476	-0.027177065433981143	0.09029102834047291	0.0942924317449867
4688	0.07826990894257592	-0.06962788489842545	0.10475791617490064	0.03995786233887596	0.013267286943326346	0.04210287003909733	0.08464486238431149	-0.03459580274901231	0.09144190667252952
4689	-0.0038235309899808246	0.007917905100028343	0.00879275897567985	0.011953263642487019	0.10705553522463895	0.10772078784496851	0.04386034480523129	0.08206286709569231	0.09304861096437195
4690	-0.006534813958826369	-0.02821066461932992	0.028957648242576347	0.03792506093338249	-0.008018443028411594	0.038763457990750226	-0.07557001137676572	0.03486049075029106	0.08322307633604772
4691	-0.1295580687072346	-0.012385795809092758	0.13014876528408967	0.026998341546060872	-0.023829024137067042	0.03601017686103028	0.03846651362775105	0.136244027149143	0.14157015082456603
4692	-0.02215336951280815	0.04846425310586087	0.05328748079877639	0.1231429704540948	0.10933361975896182	0.1646755342540455	-0.00033297786500926835	-0.14377777777777778	0.1437781633523486
4693	-0.04672559339497948	0.08407563882171265	0.09618728669315932	0.1621934370830638	0.10394559419115261	0.19264318722594256	-0.1113769337625979	-0.08379651986010356	0.13937961872175877
4694	-0.19753734890652003	-0.055194398452819315	0.20510345153991147	0.03695214958689665	-0.03153061023336715	0.04857613344823674	0.11955403750413666	0.03553310417627862	0.12472277007805264
4695	-0.03503703119710243	0.20122339759494318	0.2042509468638011	0.08012536101600265	-0.08554496590089736	0.11720927723064607	-0.07835796223778879	-0.024665014698587593	0.08214823915422824
4696	-0.03597163681110738	0.08936395089165625	0.09633210458531759	0.03725504872132182	0.027695819535619164	0.04642194604901487	0.012768153288780086	0.02178477297500134	0.025250783591368692
4697	-0.03467405674768636	-0.07855419887114816	0.08586647990706076	-0.025939802824306624	-0.08249255256819986	0.0864748206114423	-0.049982788883055754	0.023497108946492064	0.05523036586309599
4698	-0.04538093870898078	0.023401533565728216	0.05105939062832786	0.07409621095296079	0.10721333422729955	0.1303263116708223	0.013610432717986199	-0.06374266135292757	0.0651795271164561
4699	0.06658633538648254	-0.009675181352698774	0.06728557939416697	0.01841770516863336	-0.0123194159480596	0.02215806564165765	0.02141085888185132	-0.050279117783058935	0.05464809752499409
4700	-0.032244352337683746	-0.04708292844221492	0.05706575512837293	-0.02667196085802464	0.11321304473515523	0.11631245416642302	0.15489242905415335	0.05636487729477538	0.1648291963541381
4701	-0.2169582149332763	0.0464217556526792	0.22186898481966957	-0.023540629955394323	-0.05779344490457123	0.06240387433993597	0.08444825927799711	-0.0034192559729290957	0.08451745267394324
4702	0.029206046355832568	0.08489412637842594	0.08977753525963605	-0.013039975735517136	-0.02864097057931453	0.031469765854038954	0.09339580189394599	-0.007758465948501973	0.09371749892782709
4703	-0.06643588826580725	-0.052214338939693926	0.08449890200810933	-0.1083961665281368	-0.13839854132605062	0.17579500891428662	-0.06750977362642507	0.14987335252943793	0.16437637097072177
4704	0.012496169954273516	0.04498120505025454	0.0466847198909786	-0.0434373875460706	-0.0015415326689318437	0.04346473236771294	-0.16572929757774058	-0.0521485598713209	0.173740243962831
4705	0.09616375335685548	0.03572364678883217	0.10258482538646431	0.08606055946537347	0.06375953634159323	0.1071060146303093	0.12710361792416075	0.06905722175066144	0.14465209837859616
4706	-0.16433653652983327	-0.11412282151945358	0.20007627453094554	-0.193182692009728	-0.07858066767129922	0.20855328773191903	-0.03508692413786622	0.053486199515508655	0.06396769328394745
4707	-0.029269829151612598	0.08610990333049007	0.09094854781771358	0.020761015824765087	-0.007838193375895542	0.022191373402159657	-0.13444168676998478	0.03242697847818663	0.1382970573612594
4708	-0.10233239977112667	0.10138732936676947	0.14405315199274007	-0.04990455237112069	-0.012152916326523143	0.05136299954832662	0.0892997131204755	-0.12096384102269023	0.15035521141071864
4709	-0.05772416072726381	0.09849631247052994	0.11416480325371413	0.03917292908870081	0.014335193095005954	0.041713500625810446	0.007206456024201009	0.1437843088564685	0.14396478903454507
4710	-0.08594051473741363	0.06205098333230693	0.10600045568693486	0.09115071819719235	-0.08445686136992765	0.12426348965131773	-0.15941142043192078	0.0709360510330341	0.17448187384448802
4711	-0.15676190106041762	-0.023099092999279966	0.15845460460796193	-0.02281675221237019	-0.06856883881194475	0.07226541245671515	0.05132149699397943	0.10197215430763389	0.11415873294602974
4712	-0.15678761066008254	0.06623175169919733	0.17020281957018735	0.01736114130031227	-0.05129668056795001	0.05415495050814569	0.025211767416041864	-0.0033883214468472724	0.025438434277049272
4713	-0.002803060412344517	0.04528516785611549	0.04537183680910229	0.015075654506496868	-0.018500228588425163	0.02386490763910984	0.0031778242354194336	0.14227110096507647	0.14230658711628988
4714	0.06438962135117683	0.025106984690323533	0.06911138848256534	-0.01577889639827075	-0.045455713140639585	0.04811647772511488	-0.02615465529557294	0.04097705454988937	0.048612601177213825
4715	-0.0284829656310971	0.014955081658548567	0.032170386981758774	-0.1066128233616058	-0.017680122976564985	0.10806887088148658	-0.002799139529441414	0.04464216922930537	0.04472983853763861
4716	-0.15772937485933938	-0.15428092752190717	0.22063807534180943	0.05718507754097702	-0.008678538155331582	0.05783986616410087	-0.06593557371295905	0.04770712788071305	0.08138470330156501
4717	0.040611136290620145	-0.053679521412254086	0.0673108862656255	0.03898411574307362	0.0013921241505168399	0.03900896422516	0.08453140270379635	0.01696741293591203	0.08621746426803066
4718	-0.057098363690657336	0.05270883162274269	0.07770742607489464	0.04357787802858259	-0.011564788230917047	0.045086314778433355	0.0054550928480943455	-0.06564233648123124	0.06586861450415148
4719	0.029295379812507676	0.0013310338812485398	0.02932560194696971	0.08140916628593667	0.024315574394639317	0.08496293023143991	0.11123692916249081	-0.16980847176521716	0.2029989445606542
4720	0.0014580796564015145	-0.09585619720225312	0.09586728606965804	-0.06300501080206768	-0.03322157246434187	0.07122713151020602	-0.08982208712366734	-0.007968507632820008	0.09017485486068716
4721	0.01710533890866112	-0.09978797547859361	0.10124343272181438	0.09143220430992123	0.08520763308026286	0.12498075339872089	-0.03817273798249059	0.04585606708091751	0.05966520605184806
4722	-0.07112593892905719	-0.06759220889193017	0.09812036430542997	-0.06658102253797282	0.10141886153373135	0.12132113598627495	0.13131879978925654	-0.05324735922250229	0.1417035936109633
4723	-0.050655121396583416	-0.04685437188991571	0.0690019817751717	0.09577906971780788	0.06309807361497057	0.11469523568975717	-0.15508017986092396	-0.001023407808544455	0.15508355666942616
4724	0.01628460384074897	0.011780544308901388	0.02009899366794579	-0.15371978320799654	0.01392770891026803	0.15434945035536282	-0.05860955386857227	0.04959945105874817	0.07678011038024254
4725	0.021705887624511807	-0.04848677864578566	0.05312356596665317	-0.008893984972733892	0.1525713404190348	0.15283035328741545	-0.020053785169536882	-0.01810851846107129	0.027019858261672972
4726	-0.018729238268092904	0.02842018827688888	0.03403661951188467	-0.07081490197362728	0.02809917026716602	0.07618604669647604	-0.037875688303810905	0.09898486442428896	0.10598382494315964
4727	0.08785490309795077	-0.05030222260952659	0.10123634524126544	0.2346284274779576	-0.06108664672985917	0.24245015444308923	-0.08854192342111282	0.006889130931999209	0.08880952836328113
4728	-0.00740810847541072	0.04295456002379567	0.043588694612494615	0.015268006036011498	-0.09384101568650435	0.09507496112747267	0.02646913717321464	-0.051063091810060794	0.05751568975416318
4729	0.04698059182180224	0.005925637244687784	0.0473528160163936	0.14612038024740834	-0.0865945697464035	0.16985224471054816	0.15419198026506725	-0.013179718486988486	0.15475423017629972
4730	0.03330003626623232	-0.03682046364093306	0.049645130255299576	-0.04033734720016116	0.016075203177338328	0.04342250264942197	0.041891982400491634	0.12903924756167848	0.13566895592112163
4731	-0.05037288757755166	-0.04031245915589309	0.06451761128634728	-0.03678469234592196	-0.02685438326112821	0.045544170772116296	0.039283576177067736	0.06144654430042904	0.07293063254712709
4732	0.039296856853508755	-0.03307100184890971	0.05136082283078949	-0.12027914486806475	0.03717500780194496	0.1258930256021658	-0.06698181439117538	0.009422154411834388	0.06764126294573691
4733	-0.07050766842575684	0.04409640883259046	0.083161436848863	0.009699237937813904	-0.02920905310204772	0.03077732931384028	0.006674467517773701	-0.08481666366343953	0.08507887488467886
4734	-0.0009888454438357842	0.04382456193103656	0.043835716530690516	0.010866228670832374	0.021204013785060667	0.023826143752690286	-0.06506431914823484	-0.04798163134126645	0.08084307374409115
4735	0.011113444677442434	0.02701138653649383	0.029208280593394295	-0.00457926671992267	0.01599615855597765	0.01663871305841195	-0.005341997321042723	0.012030163951002136	0.013162894061186505
4736	-0.05942668878704647	-0.08269562986299346	0.10183368076736542	0.03410515126624654	-0.09428287443831664	0.1002617661685896	0.18456806830348135	0.009737853303307642	0.18482477546107096
4737	-0.02460272986326817	0.10914794076860006	0.11188640351155618	-0.00937201457736773	0.011292927770606313	0.014675315154044374	0.06456276803556593	0.14279408132563934	0.1567115205658078
4738	-0.01832459500898153	0.00026267875713692626	0.018326477631357363	-0.0035346607985886932	0.03688149596579298	0.03705048679350763	-0.059876920244376804	-0.09437315245202405	0.11176554693502123
4739	-0.03423101558462404	0.045114232886536966	0.056630878828563734	9.674709026649941e-05	-0.12616834218961528	0.12616837928290642	-0.11990823871745997	-0.0498675147563929	0.12986437055752603
4740	0.0424356164338715	0.03851266446120999	0.05730625503402235	0.13610266098818408	0.026407653635550782	0.13864089764063048	-0.2248126865343765	-0.002357280064411514	0.22482504485956611
4741	-0.10170373581537677	0.006507667984189723	0.10191172465127062	0.11182576294242524	0.09318342818212323	0.14556150777395926	-0.006645203731666492	-0.026055375683299974	0.02688942793428774
4742	-0.060670886920204954	-0.036751329245512526	0.07093388979180798	-0.021516916065514934	0.1232976989643566	0.12516109717829865	0.08236041870143106	-0.009990721474372586	0.08296416747158694
4743	-0.06130150112480917	0.03056105438065807	0.06849709544946063	-0.034614174400953095	0.08810361061470763	0.09465932216537165	-0.0555234814944341	0.0131505528183622	0.057059565689648394
4744	-0.07381876723822983	-0.04416288947860753	0.08602076030628687	0.05420620065455568	0.09627813485096254	0.11048887473307926	-0.0062113739976906055	0.05917367842372327	0.05949878473660954
4745	-0.042621455035905205	-0.027788837773385946	0.05088032954072969	0.07662159518392854	-0.020011302340400557	0.07919167298326726	0.05568366332300081	0.035165346483539424	0.06585796804014442
4746	-0.12185665928466155	0.013650440164289537	0.1226188400234521	0.023723190550640455	0.051415223452672014	0.05662433198361099	0.015539032117365336	-0.1900056036925436	0.19063995109554674
4747	-0.01377935081443205	-0.02557904586821686	0.0290543989164383	-0.025754397603426456	-0.07860816880859073	0.08271960589458387	-0.10939779517935917	0.02539023838697042	0.11230557330538946
4748	0.0032364157060951245	0.03439395117907427	0.03454588635903273	0.0832955459490211	-0.14685735252462354	0.16883491927171654	0.00021140260687871047	-0.018314886864321377	0.01831610689844015
4749	0.12669603885413946	-0.05818384731065403	0.13941752525848075	-0.022064722720638367	-0.10248875794696855	0.10483700441280723	0.1649093037526005	-0.058234896002110154	0.1748896268408851
4750	-0.05557320284873842	-0.03646143296849434	0.06646666058245317	-0.06711996245043599	0.01647036433351859	0.06911123107445545	0.12358274186891721	-0.058224437437024316	0.13661178281062503
4751	-0.01131608674465168	0.08945374300293642	0.09016665656687	-0.09966756221800115	0.08568235877954036	0.1314347349999421	-0.11517136247115378	-0.054309662487235975	0.127334135929606
4752	-0.009491265754648955	-0.0018301448259752395	0.009666103439825996	0.12890055078998497	-0.09468650335422853	0.15994025731944983	0.03285118350808395	-0.11756216543380799	0.1220658142125298
4753	-0.03009360672333473	0.019171409634389916	0.035681481373232196	0.03212683089085627	-0.09507752882432342	0.10035870540431321	-0.2398430759193452	0.11167453061064665	0.2645673862243059
4754	-0.06254273367902453	0.12843395786302517	0.1428526340968437	0.04206200226069979	-0.13103966500539485	0.13762487361994277	-0.03698250678952407	0.09189817699738005	0.09906049032726916
4755	-0.10686923571814173	0.008368628331890133	0.10719639678243413	0.017823548246051937	-0.0018032573731002765	0.017914536255035505	-0.061128474587418435	0.015530166723822857	0.06307040893996484
4756	-0.09188722748388653	0.028918262822981003	0.09633030934952154	-0.009663467081361522	-0.03743335165498103	0.03866055369699235	0.0340049454756625	0.06431360450712668	0.07275009306868195
4757	-0.0068083809618577915	0.04806499900253981	0.0485448059058427	-0.015602992650075727	-0.0777451789866121	0.07929543640903093	-0.004299381773161398	-0.06495047753802617	0.06509262028870119
4758	0.02778665744872254	0.05810106122638827	0.06440366175773833	-0.054094208568573866	0.1255421266145827	0.13670043509649954	0.03056963367148808	-0.10366259793350537	0.10807606910474014
4759	-0.08465296224771693	0.05544365558609453	0.1011934926863524	-0.07268810770013089	0.0325100439434067	0.07962703032405556	-0.020642000486210527	-0.1224289540447937	0.12415692075987919
4760	0.015394960034401974	0.029140513188218278	0.03295715860527963	0.03491213839872324	-0.010861278298715768	0.036562614428590295	0.017725618838370382	0.06828666838475213	0.07054974586979246
4761	-0.04208069608990402	-0.017831609337763617	0.04570285849906418	0.044814161684324345	-0.054068218824727246	0.07022593092545912	0.08386999552430591	0.12046526593254284	0.14678575014436981
4762	-0.031553821029355084	-0.01871687156391374	0.03668739432955977	0.0079234937722176	0.018080147858428753	0.019740149445761978	0.09860390695482005	-0.1173496689790801	0.15327646680509857
4763	-0.21727343754238804	-0.03137009587160692	0.21952637558270716	-0.02373856248750371	-0.0347652272961363	0.04209679771580184	0.1875622110835354	0.037325499395994326	0.19124010021882193
4764	0.0160908229408284	0.0034355235983017053	0.016453492191859376	0.03612739537676833	-0.05767958967807143	0.06805970733216553	-0.02080320765410172	0.0031798749603952005	0.02104483436531219
4765	-0.0017890854407687931	0.06548436970507929	0.06550880476993819	-0.0344558309423849	-0.04034869483933367	0.05305866056703542	-0.03583527011924525	-0.0877718824257023	0.09480543195972782
4766	-0.1490899676209583	-0.13807173248565804	0.20320339996370512	-0.035273541028465215	-0.08139940367604033	0.08871350300547141	-0.051587982549061495	0.015016241881811955	0.053729018823493846
4767	-0.014810218674859333	0.10623777103837373	0.10726512281445014	0.09907999279749712	0.2096351482140044	0.23187009367199488	-0.04047785569464854	0.0407258049515448	0.05741992677275078
4768	-0.05416590694668083	0.01222142405391884	0.05552754884975738	-0.03400374809943072	-0.03682732705221302	0.05012491299364218	-0.0578681228106326	-0.10751613218085394	0.12210011595718208
4769	-0.04743758962524275	-0.06568527686124292	0.08102395019863617	-0.03662437797623952	0.002405551253110119	0.03670329329880083	0.0829259627682251	0.032981465315982866	0.08924400459093282
4770	-0.03951523271242224	0.05491261437457998	0.0676524118843387	-0.0697573642862374	0.13934107155935058	0.1558269042735268	0.023946847993859172	0.054695055513431325	0.0597076262001625
4771	-0.009650439586969437	-0.01223850766307999	0.015585636144893618	-0.02948828521930336	0.04732960886875114	0.055764243389863646	0.07287067333609137	0.057492028867409666	0.09281954759503196
4772	-0.05304814493051406	-0.01822841038643416	0.056092607585893926	-0.12784665868036876	0.06933481618864383	0.1454375634822302	0.03250781898401829	-0.08687631871151284	0.09275911301840944
4773	-0.060475412085597285	-0.04460683651630889	0.07514682515526197	0.0963198035915911	0.03218095170703643	0.10155352390091295	0.22019616048009308	0.03793517110460191	0.22343998365760395
4774	-0.14081269635322521	-0.03166470912910069	0.14432903123937385	0.09196461381422252	-0.04597247363048656	0.10281516680774715	-0.04900393480765064	0.022989130806692595	0.054128419170336915
4775	0.04177389083972635	0.014394910605636635	0.04418451546903783	-0.06218980559632614	-0.04433685875669736	0.07637623298199624	-0.0006439032428609686	-0.04728713360751975	0.04729151738104404
4776	-0.05187429720933118	0.031854828053920384	0.06087423741868851	0.034599527289790676	0.04851823054341865	0.059591492545004204	0.018966411681423406	0.0030788887010544555	0.01921469041391807
4777	0.025435359633298214	-0.04005997469980706	0.04745270374409026	0.07401847653763263	-0.03678668555124943	0.08265588365505856	-0.046457412741556146	0.027099879378793403	0.053783776931194176
4778	-0.041538686560633746	-0.02719594814964229	0.04964959291817614	0.03649726823529911	0.05171933426904855	0.0633003959377266	0.06135099675260402	-0.053489687095918226	0.08139466461726634
4779	-0.08110101884159109	0.04358654570830426	0.0920715060370265	-0.07643214162604028	0.03224213325454277	0.08295436956753258	-0.08288014468576375	-0.19001621869360025	0.2073048039717055
4780	-0.18768326778568048	0.049382863941752266	0.19407131745263406	-0.15250863689231559	-0.03580365716554565	0.15665499096160354	0.022739566113941956	-0.0696967824945892	0.0733125457009127
4781	-0.00820591792844375	0.07098179512030464	0.07145454728391509	0.08395911026206421	0.012852458905339172	0.08493714085081325	0.0070228189046925744	0.005032914753425169	0.008640035664472233
4782	-0.021633098735726563	-0.09368925466645237	0.09615439355986319	-0.07372765934137075	-0.14131260239727905	0.15938952082319807	0.12960866826126383	-0.04923274348761427	0.13864440096800001
4783	0.04246371523448267	-0.06070965624958984	0.0740866349179027	-0.04777260431240036	0.056882735989811625	0.07428234902367979	0.061418658169502816	0.08879643107632204	0.10796785513862099
4784	-0.07229135622748947	-0.028766942408496945	0.07780473739267785	-0.03915379812387545	-0.04634945128837317	0.06067364784038018	-0.11353268422998301	0.012240127879972126	0.11419059120165333
4785	0.03937255093537711	0.18281208751668723	0.18700389597376782	-0.06122440047643014	-0.014676580832127147	0.06295894883668453	0.1384001181622298	0.15241711267116145	0.20587755813184858
4786	-0.018850851865224328	0.10658236187937208	0.10823656720272525	0.06770288249403941	-0.04120193337134636	0.07925452423387937	0.09764674073249818	-0.0952811827106845	0.1364308973598963
4787	-0.07859692314909938	0.01207949464453933	0.07951974924113436	0.002046708776203391	-0.025389265372695365	0.025471627607589895	-0.019289411160652657	-0.11475840221653343	0.11636826140411471
4788	-0.11529179310523699	0.04612941179244504	0.12417777655336619	-0.07606105234971215	-0.145678136296693	0.16433929256091956	0.052804304974332486	-0.04252540925717057	0.06779900483275668
4789	-0.0670739724217583	0.07303077247630961	0.09915851705688873	0.028370297424495986	-0.017875641157315384	0.03353225794275523	-0.06979119605720377	-0.0607261372273703	0.09251202510837424
4790	0.00927555989680466	0.07840307563369359	0.07894984661303585	-0.010988031152500811	0.12524634482047803	0.1257274183282963	0.03287277520861418	-0.060670786334704185	0.06900408440365981
4791	0.05546272587331564	-0.06725122228188463	0.08717133049177357	-0.10037807828651404	-0.07687691819130658	0.12643503925370683	0.07663633566122731	-0.017039307786335233	0.07850774454420255
4792	-0.049383893469942625	0.014815913373469311	0.05155851261761523	-0.17234192447117153	0.045968478385437085	0.1783671492610099	0.010329161798246495	0.02905419136891486	0.03083565500448923
4793	-0.04287789008946206	0.03960650421960983	0.05837112843711315	-0.06872803714494233	-0.059667031768516884	0.09101482170427944	-0.0004789269486888979	-0.11068586016365077	0.1106868962939581
4794	-0.047441591745408726	-0.04948246891395316	0.0685508523445068	0.01914526694333553	0.0934659824771376	0.09540666185727371	0.036420681249718305	0.017963504114290332	0.04060977102567445
4795	-0.15399582972849493	-0.16415486385861908	0.2250811740288587	0.07696685441487469	0.11723486672669024	0.1402423283283094	-0.006102903580020285	0.2176266334733154	0.21771218851739968
4796	-0.025654593115436594	0.1254562556182395	0.1280524510568527	0.004118037928763576	-0.12361964080411657	0.12368821216640467	-0.004847474081143798	-0.08793290104049704	0.08806641295275519
4797	0.08270385406509355	0.012638018842225962	0.08366389303323597	0.005791453170090775	0.1772913666284577	0.17738593408387138	0.012020714778164842	0.03291847651725966	0.035044595588983
4798	0.047098247709285355	0.05172423746579037	0.06995456867641081	-0.027605579956256555	0.21370835333795662	0.21548393984504316	-0.07708600484597596	-0.016222559712262524	0.07877451102185117
4799	0.003918250881372877	0.008759097627222073	0.009595544862725965	-0.06110603883988872	-0.02676234841746926	0.0667096040725772	0.08153200808477616	-0.08115304516338351	0.11503601645409219
4800	-0.11724262373055261	-0.17610261091535218	0.2115607770604652	-0.005605752699417426	0.0028353832561254797	0.006282026865283409	-0.001810867477630408	0.0303652342144992	0.0304191829266161
4801	-0.07630331969237818	-0.029674619480052573	0.08187050529563858	0.06643801340184795	0.030960953996753287	0.07329795561387234	0.01687356620648451	0.1042855318547302	0.10564179755545891
4802	0.030578270560334724	0.058313740276869905	0.06584468798270117	0.030527527366715	-0.06523466335330974	0.07202424057180462	-0.027456490579446862	0.054408754985766354	0.06094400293745407
4803	0.09069150863659861	-0.07977304720815814	0.12078364458674556	0.03854223716937874	0.029787812230880548	0.04871157771539367	-0.0062141957605325255	-0.09962325251605939	0.09981687568156376
4804	-0.09225697760935322	-0.09942246060138192	0.13563250196632826	-0.0526938909000688	0.1334044952690282	0.14343432467918033	-0.03132393984118883	0.02147500356336584	0.0379784805544007
4805	-0.088601660699322	0.01887050608161296	0.09058890814252026	-0.019961770106375384	-0.031672260502459734	0.03743800677273635	0.14239988391518646	-0.0016367317979106616	0.14240928983053344
4806	-0.06314595154895863	0.08896387009906069	0.10909620240881887	0.17297342990028827	0.06896166878291116	0.18621363863260362	0.09318972693972694	0.08748290924761513	0.1278185613184851
4807	-0.036898905222375995	-0.1171883925124345	0.12286028058839153	0.0037490399480996466	-0.02314566106244	0.023447322374842677	0.09689545560580212	0.0741114274552348	0.12198865929465944
4808	-0.04128377946637836	-0.051728276732839015	0.06618281544916126	-0.025176160292962713	-0.09591769990455576	0.09916674947822668	-0.017198994041078147	0.029221833596883847	0.03390753536883817
4809	-0.01130329439122972	0.035919605780410827	0.037656108980017144	-0.030570682240323617	0.01531265801871442	0.034191287022236186	-0.06398187324470386	0.02150792312261225	0.06750015452537535
4810	0.09427147260725809	-0.07918542425466074	0.12311556344317978	-0.07022344090465305	-0.04532265382676852	0.08357915172093094	0.020761154272536816	-0.1278866255368025	0.12956085256711775
4811	-0.026850852409713865	-0.028764198536889274	0.03934904563770028	-0.11520015166806995	0.15719960521693552	0.1948917412942547	0.17440058751263648	-0.0850596352525715	0.19403789958163659
4812	-0.05940674131684047	-0.07169673998846707	0.09311059788692078	-0.047389356962194935	-0.05820125849371591	0.0750542313500223	0.00462269112710693	-0.05633351433341111	0.05652286360765233
4813	-0.11048771840661031	-0.024120584221031798	0.11308995756415466	0.022630140160649022	0.00687455977533916	0.02365127514100098	-0.06448598490321282	0.024813033077200654	0.06909507116594964
4814	0.006452218726101762	-0.016450903094564553	0.017670974481228018	-0.010061585257090284	-0.036687586252217914	0.038042272315144704	0.01611251013311611	-0.10375447977420163	0.10499811929746639
4815	-0.012898728510128375	0.07546899901216475	0.07656335291166474	0.1625901376005084	0.08249499112966575	0.182321080532219	-0.052902388601107755	-0.09086026041451097	0.10513919175215
4816	-0.1080383610637071	0.025167771290367014	0.11093107848144346	-0.05640365221863841	-0.12242883140389763	0.13479684989837523	0.08436842940837087	0.1797611257178039	0.19857516007841303
4817	0.06469094931131932	0.18445494973288296	0.19547006779494414	-0.03857434852325537	-0.10784088508660754	0.11453225248922884	0.084614001699818	0.34595460457187366	0.3561518183417547
4818	-0.08267679427352412	0.03911659775398085	0.09146343822092723	-0.0780395910445545	0.09098370435575731	0.11986747777732358	0.06268946675704651	-0.05638057398836942	0.08431333444681711
4819	0.04467720516008028	0.01307855014289278	0.04655213351454544	-0.022422010165309186	0.11435914304242882	0.11653651847061472	-0.05097822672502238	0.14392797923105546	0.15268936703504576
4820	0.0038992310515953417	-0.012591060557666362	0.013181001811719278	-0.12324620280542564	0.05976052136156766	0.1369706042162423	-0.03914491039202607	-0.10216336804261038	0.10940602259203838
4821	0.02889862493666841	-0.08913807610611191	0.09370553417557168	-0.019548704931182975	0.03684881100650173	0.04171314825183231	0.0345936813120111	0.05084779991345045	0.06149976863985163
4822	-0.07091726333120806	-0.0677036537611241	0.09804612675161666	-0.06065814200146993	-0.05599957970804011	0.08255521254619619	0.0880251950518552	-0.05959348537339755	0.1063006042450677
4823	-0.023288832236061482	-0.053531914938004965	0.0583783831897494	0.10202854542753138	-0.06389442184830252	0.1203840571894247	-0.18208819035472215	-0.13790263669234337	0.2284146367318828
4824	-0.13106092165089778	0.013723512506818015	0.1317774638529197	0.014524775854371426	0.06136385769519229	0.06305943343271918	-0.1320600195873754	-0.12136165845152258	0.17935579420671638
4825	-0.03452877041346012	0.002236681813687524	0.03460113772408531	-0.04332498770046514	0.06414918903722583	0.07740912745522448	0.03437677764323017	0.005131880267196661	0.034757719088123896
4826	-0.0346329560213369	0.12026761497319688	0.1251548674807216	0.03381097690663025	0.003988527195997	0.0340454183198546	0.04802293511727768	0.06804842877022928	0.08328739973954781
4827	-0.14807318633307986	0.11094629630239175	0.185026347242897	-0.030527818742789953	-0.008874726110810565	0.03179164168039361	-0.002245981582686066	0.07633421824931816	0.07636725285751939
4828	-0.09206835393599576	-0.008701622977965272	0.09247864639436738	0.014563576573382479	-0.002383192189541162	0.014757281850702214	-0.072061999351526	-0.06588066478041735	0.09763807527009664
4829	0.04021546373258387	-0.0052989822400287025	0.04056307108697403	-0.033369896908841255	0.06101930816829489	0.0695478683285407	-0.13227470242309958	-0.09017429770360819	0.16008747879662075
4830	-0.0016816296221251997	-0.04394372132474428	0.04397588568809949	0.23507288608463203	0.17021387863913542	0.29022754220359015	-0.03973645983537248	-0.141505391529458	0.14697878102689985
4831	-0.14607074396809208	-0.027847556162759905	0.1487015421158435	0.0698286685728949	-0.041831754738076904	0.08139986891346827	0.05313580183298864	0.03937831564598446	0.06613671582071054
4832	-0.13322919332792396	-0.03535073054113957	0.13783937066238222	-0.02508974741509197	0.0993094171288225	0.10242976010818135	0.1444104010542955	0.049026922628695055	0.15250574767890726
4833	-0.10945810635063916	-0.019009748688529043	0.11109656876370604	-0.07400522442418306	0.03850999673473488	0.08342537438083805	-0.020615969294329312	0.25505937229292996	0.255891190908183
4834	-0.06684823741352293	0.1753360733917385	0.18764707692295088	-0.10408140446278723	-0.1617072884515749	0.1923075294763758	-0.02251087350287923	-0.08130173109277315	0.08436060042783139
4835	-0.05500411097104911	-0.0275508470488052	0.06151830131612985	-0.03846456083326834	0.148923547607101	0.15381074563235392	0.17212085499565338	0.032638852822100155	0.1751881372638497
4836	-0.05851790360964099	-0.048594170446211976	0.07606404172947119	0.06095205756501294	0.15513007999199133	0.1666748182531791	-0.06822434313918672	0.0646990779678286	0.0940241016264482
4837	-0.03489116622374674	0.11062979535118032	0.11600148749001955	0.17158573041420208	-0.025764484069680064	0.17350928367425192	-0.020124120986406428	-0.029115592619070856	0.0353934736785642
4838	-0.10804587760400977	-0.1957714904293713	0.22360766563818446	0.01598867793362751	-0.0061638605236720625	0.017135664522292388	0.04290716874270186	-0.015876111313762268	0.04575014797748376
4839	-0.01690534424343466	0.044693517462661224	0.047783900711162466	0.07624844625394352	-0.04922360013993019	0.09075675383615397	-0.03720377621979648	-0.014668245563729728	0.039990978894377804
4840	-0.12676783110422726	0.045912142755812305	0.13482584268344097	0.0652109811039959	-0.010244049854299336	0.06601070075346178	-0.22149209205324363	0.04690822704794163	0.22640478927554467
4841	-0.05155422862430037	0.03663454391934595	0.06324498634061927	0.012968735488190762	-0.011085294339989418	0.017060827962524557	0.020104970431468812	0.011665214704443433	0.023244076022741762
4842	-0.03776278557300197	-0.00044828089751615846	0.037765446243829874	-0.04063524841460702	0.0026420306332634253	0.04072104786942404	-0.1572418904403867	0.011427926960257786	0.1576566193468437
4843	-0.06341139000785137	0.026583836044488458	0.06875830656413867	0.10488605193122394	0.03223458765207132	0.1097276288398618	-0.0070301656086660435	-0.05469815778697948	0.05514808875903656
4844	-0.009825510301768297	0.07083431963653873	0.0715125268121711	0.06435100244904736	0.06468795400772073	0.09124463222514677	0.04326030680829642	0.10415389702986147	0.11278070939506862
4845	0.08661236684391173	-0.07890220696768686	0.11716339170012122	0.031193753977210515	0.02176407647952231	0.03803584246729962	0.023621966341895482	0.10481266607617361	0.10744157604881414
4846	-0.05333937229724869	0.005609579763700137	0.05363353449279484	-0.01909175653470871	0.007763036373426237	0.020609704056966258	-0.2448127817491595	0.10302263211107605	0.26560677859357373
4847	-0.0855255096017229	0.0039518000431538105	0.08561675955217801	0.024154400985810242	-0.020337913353628563	0.03157634884788002	-0.06128070774030025	-0.11331865151810562	0.12882717851072403
4848	-0.08028719544886087	-0.060622022671187666	0.10060349589248664	-0.09497739140067575	-0.03114689547173422	0.09995415936720338	0.06280603864034566	0.03515840674827339	0.07197716342542007
4849	-0.08715949064850718	0.05373755726134386	0.10239385660538147	-0.10972182039273183	-0.012125720302021088	0.11038981367471254	-0.03042219480823968	0.009110443777841565	0.03175704839527278
4850	-0.023620766593692746	-0.021846812986781174	0.032174894749681805	-0.10128274068900442	-0.018755601431494108	0.10300468992494068	-0.05058785474797783	0.03939097493359653	0.06411536441619695
4851	-0.022422106481160317	0.00472386877294434	0.02291431419956727	-0.14862894695154044	-0.02717458569464814	0.1510927595207646	0.07504491007852679	-0.005329638220239727	0.07523392567354711
4852	-0.052999679495367776	0.09713653497332612	0.11065474437743696	0.026969553576005653	-0.1646525469288716	0.166846690198677	-0.2145652289521015	0.13782260626729192	0.25501629021216804
4853	0.10141502975200792	-0.0764494078939647	0.127002048121038	-0.030963021964005893	-0.20505343932697162	0.20737796823424504	-0.09678886647007089	-0.05483342128408092	0.1112420278594323
4854	-0.03852210168602712	-0.05311739014190788	0.06561561897746805	-0.043785646339507024	0.10779457585911603	0.1163479841252744	0.05347470382374396	-0.17553302492220468	0.18349764790693224
4855	0.20459903224821058	0.036531376249184455	0.20783480326346643	-0.08255298132273327	-0.028223503862013066	0.08724425995743568	0.05535495517547348	0.19423716713072037	0.20197090918606592
4856	-0.03177639456671489	0.013411588424095918	0.03449072274854342	0.045515516059678705	0.005339383493381172	0.045827625055944815	0.07842078794026151	0.06375207425295064	0.101065062967997
4857	-0.06892954902549368	-0.046668107246404876	0.0832417861582744	0.09677319624449197	0.03143759124250528	0.1017515290032823	0.024738412969128466	-0.11945323910696629	0.12198797239636867
4858	-0.09870570349884157	0.07366102132290656	0.12316152794413895	-0.11104746996658627	-0.042348856183071985	0.11884850106751196	0.20068368323938046	-0.05157829405731889	0.20720584242821738
4859	0.06474774442328315	0.0362860192631081	0.07422227160270324	-0.0032503765675719848	-0.039610092010929215	0.03974323007689863	0.0950110954018486	0.06152130038045502	0.11319001126407467
4860	-0.02489443860029497	0.013556410318180478	0.028346240208160345	-0.058082449426435166	-0.00814977398184968	0.05865142579110616	-0.02159158595789261	0.21996077496841307	0.22101796105493762
4861	-0.09347339449541285	-0.016128644240570846	0.09485467117403326	-0.16162154046231025	0.047075000112890765	0.16833769030445575	0.012089940497676966	-0.04538194436358132	0.04696474779509159
4862	0.006497893871125161	0.10174286003542254	0.10195014562494742	-0.014309281897987382	-0.07597334370025584	0.07730914888571258	0.01111868248062773	-0.14692995940379536	0.1473500528350973
4863	0.01560243890182415	-0.12604832281159503	0.12701029794194335	-0.04583720826618534	0.023789505026455316	0.05164291055935357	-0.05649043939748692	-0.10062570380528706	0.11539801562258557
4864	-0.0559233478766646	-0.008207504142002208	0.05652241999397611	0.03517997016264995	-0.049612223610319355	0.06081942972607742	-0.029424554747241222	-0.20832639106119344	0.21039412927801643
4865	-0.09235923019834953	-0.09541291629400807	0.13279251484386878	0.12166105966900666	0.13043022947237895	0.17836327592865922	0.03805660110343849	-0.12600706388651775	0.13162858746050268
4866	-0.029372619692116308	0.0038593580328617314	0.029625081130749888	-0.17695098812351004	0.00467574591529982	0.1770127532065163	0.08439059578599166	0.048629143894721706	0.09739900560605423
4867	-0.0531306193120859	-0.06413766460448114	0.08328566941198652	-0.06838490387169077	-0.0015595616792054869	0.06840268496317695	0.03984462935741932	0.021710127903394223	0.04537536933416474
4868	-0.06748475159766924	-0.14722410679226117	0.16195409633281352	0.08741541841087692	-0.05237575278419092	0.10190522486928412	0.08533685486953894	-0.13651711190193047	0.16099472240129165
4869	-0.0011322602058599087	0.07035600938248682	0.07036511969294408	-0.0687786090241036	-0.0814153950274601	0.1065784387517845	-0.058109742745068166	0.053315441960545364	0.07886240266024289
4870	-0.04034254654806446	0.09468616971234753	0.10292226093891557	-0.035691459683342114	-0.11673509162110052	0.12206949623109932	0.154149877670059	0.1590178847392691	0.22146980031743746
4871	-0.14997570233095825	0.09367038747389606	0.17682435572956012	-0.1297976969291524	-0.04113941331590861	0.13616127737388947	-0.1299470546218452	0.10872562784128088	0.16943287506966742
4872	-0.001174461182929277	-0.01929982803421956	0.019335530021715334	0.09457604596918322	0.15131157671393208	0.178437164623352	0.2098712498275991	0.16726682329940162	0.2683731202651856
4873	0.039947790986771536	-0.09307445802576364	0.1012851457100814	-0.006369120579430586	-0.07224439513051956	0.07252460496086803	-0.04396947857511616	0.010071103768714507	0.04510811653447542
4874	0.05063521141597445	0.03298793193374254	0.06043284114126739	-0.00813383189342202	0.05786744358066128	0.058436292214953764	0.06410304307824892	0.054309082651076666	0.08401593057446495
4875	-0.03698719062707125	0.09225693714738357	0.09939514435977036	0.03260048634271594	-0.014984826458096248	0.03587947510431096	-0.061193394149521095	0.05018154140936316	0.0791379718324792
4876	-0.018490004315507874	-0.034868366598489624	0.03946749610545577	-0.08397287259735357	-0.08821282000387796	0.12179057822872813	0.12918625806299175	0.10487252793989084	0.1663951212891204
4877	-0.15213904398016337	0.054166364935485094	0.1614939125587161	0.1088375382783456	0.06048890129898302	0.12451713504111976	0.0096642472746686	-0.075864527076948	0.07647760550641551
4878	0.01684142520092439	0.004931859182204619	0.017548699034157123	-0.024482949545321205	-0.033706683289332164	0.041659996601129096	-0.04307386944327432	-0.04567138714475241	0.06277924683000026
4879	0.017387301165681615	0.035721730916013765	0.039728582927940015	0.029258654628790456	0.011087207255052502	0.031288896359624604	-0.20065912876052255	-0.012674511791809203	0.20105901920603483
4880	-0.11059130154936941	0.16542250897957209	0.19898503073216378	0.12398428206231492	-0.06714759928117645	0.14099965350217394	-0.09552056662095809	-0.03021611118260878	0.1001857875279157
4881	-0.11496324252971424	0.03203428486305518	0.11934296183534772	-0.10734991722628501	0.053548970095794034	0.11996456529663453	-0.15553348061415004	0.04543492650341408	0.16203393514422473
4882	0.018076817009115526	0.0412304201489192	0.04501909438046762	0.012545633475415915	-0.04040724415136461	0.04231002598920811	0.007979618105005089	0.07620051244646624	0.07661718085524799
4883	-0.007699326847435349	-0.02938012208358643	0.030372211107360648	0.0327715526832823	-0.10619590539356248	0.11113750486506173	-0.022399676159316262	-0.06067576703502153	0.06467839049737129
4884	0.03896185841006373	0.030387894257660863	0.04941103650178401	-0.012869149292005796	0.07360920949938678	0.07472570325279344	-0.004951216042594796	-0.042635440116873764	0.04292196750220075
4885	-0.0038855522998478874	0.08050976461289339	0.08060347210076221	0.020258964517133608	0.07710904249664507	0.07972596865548824	0.12426614152935914	-0.12568769978961972	0.17674691456712982
4886	0.03184929643702994	0.009267170768920157	0.03317013924592624	0.13842876781708996	0.10240908762028796	0.17219217457996638	-0.07471025902609693	0.13171282868030015	0.1514261933838152
4887	-0.05963991483343948	-0.04556964402097244	0.07505672453243656	0.1769257026460274	0.12290028975323165	0.21542327051230747	-0.038362839475728966	0.10420445081353205	0.11104177151860631
4888	-0.15746304383161394	0.06697849450147152	0.17111612693840525	-0.052915519676565166	-0.11754965803140478	0.12891072230788703	0.01536585803729719	-0.08871048674850206	0.0900314392441803
4889	0.0006866768208596134	-0.04257794345145217	0.042583480290029896	-0.012273416851362401	-0.07027662877934884	0.07134032039315291	-0.017492848652172245	-0.1194976801257717	0.12077125199901281
4890	-0.06987510268128753	-0.004979187194388736	0.07005228247414384	0.027670616857911022	-0.016006236406746338	0.03196658632394084	0.01918262170513195	-0.22732328624774473	0.22813121102987263
4891	-0.0725047117811463	-0.0371203444477783	0.08145460823298337	0.16190975573251862	-0.004710342015761523	0.16197825879811553	0.11504175376199836	0.009548872180451128	0.11543736859680602
4892	-0.10474134093847035	0.003202035795674134	0.10479027404690601	0.10345801828064742	0.023957499013087972	0.10619568402492112	0.07359964285603436	-0.03571059440881397	0.08180558649362905
4893	-0.056830613686916415	0.07168787089600774	0.09148152537881189	-0.08335618671189142	0.04743411313881113	0.09590750206534021	-0.022799795625943902	-0.0488304904171455	0.05389107045665125
4894	0.1138423611398036	-0.09711176300458621	0.14963548276977753	-0.007013457336713728	0.019042481836224437	0.02029297164776123	-0.013479104281844604	-0.04317258914247874	0.04522785320470246
4895	-0.04817711109173071	-0.07980636818684438	0.09322065455852115	0.08171790582032955	-0.029557123600888198	0.08689902005902271	-0.09667999201879991	0.0015232545860115717	0.09669199119518129
4896	-0.05349489782029946	0.0019485689760615854	0.05353037468446069	0.09927120900611532	0.0064670534462961	0.09948163507810415	-0.0460550464124904	-0.05022922247531972	0.06814720897096085
4897	0.01941357013166737	0.022423500373927936	0.02965973827053627	-0.05792949127585345	-0.09510788078826496	0.11136128118656861	0.13758902351549138	-0.06417767305558338	0.15182066101415773
4898	0.05492129737678262	0.07643594089002582	0.09412120890262997	-0.1449735216738367	-0.10993236453146349	0.1819407781614473	0.04571311865704389	0.05301794000392131	0.07000422258415827
4899	-0.0007459935346309924	0.10137939335580165	0.10138213799059512	-0.015283577149665719	0.11415966108426558	0.11517819216051346	-0.031024375785839487	-0.07749172770068286	0.0834714307708797
4900	0.035756574495343946	0.05197181436024663	0.06308408759375869	0.15346289132371796	0.08273509420210959	0.17434435702387163	0.061701112520628223	-0.058100519775026095	0.08475079754439732
4901	0.007468299138813712	0.09767956689145255	0.09796465321802839	0.06819453028613107	0.03156357376109726	0.07514488105997823	-0.06876096252292972	0.07266777043843602	0.10004336473536354
4902	0.025202878008402166	0.10362421229706638	0.10664503004872701	-0.040483376319589155	0.025256361902367228	0.04771569526661871	0.030805172760727088	-0.03395871507781241	0.04584924207175388
4903	0.09886819526056176	0.025820325409162338	0.10218419270276397	-0.015026346913508064	-0.023333076890725703	0.02775290216812669	0.1042033371333817	-0.006515114519639341	0.10440681101794662
4904	0.0135906725062445	0.06776918133610768	0.06911850922971528	-0.03572144468144625	0.012883915614728302	0.037973897504694785	0.09617346822986879	-0.13325140592872997	0.1643328122236845
4905	-0.08661535519397674	0.08964212081598863	0.12465123176193268	0.01910613275382698	0.12056821450257263	0.12207267776675183	-0.025341987331658117	-0.13237606679250088	0.13477996654314237
4906	-0.01539591976464947	-0.0583889338117277	0.060384616725370065	-0.03816523707718209	-0.023550540215006365	0.04484655243802077	-0.04332612262992612	0.008779619395554276	0.044206725946106765
4907	-0.1712021313380138	0.023827914428625738	0.17285236267027546	0.1545471841243605	-0.010732706909965174	0.15491940846254287	-0.10980698814685465	-0.047226406089668625	0.11953203787282207
4908	-0.04740934398499355	0.11181275879572843	0.12144850318797341	0.03897329013816532	-0.14053032901269205	0.1458344634049479	-0.07538015097955701	-0.13860055410005775	0.1577728771321099
4909	-0.02153743061534841	0.004163565839453863	0.02193618467305594	0.13286057628035067	0.0007393904464256536	0.13286263367771672	-0.013088674316634014	-0.07881989146997544	0.07989924083935729
4910	0.04075699993050536	-0.036652514027753415	0.05481368285282312	-0.03976897516012173	-0.020093602622695876	0.04455697758651488	-0.13181822768358958	-0.02406788006966405	0.13399741788814587
4911	0.10074139908576843	-0.018719979424463278	0.10246593150608836	-0.009982643984441984	-0.022542251844798855	0.024653727895684523	0.07268806604645431	-0.025926910154325637	0.077173568115801
4912	-0.03535321645064606	-0.049038795268816986	0.06045372903984648	0.17930238802270987	0.14335422413357876	0.22956432633923493	-0.1326507047518994	-0.007601855992579815	0.1328683471926535
4913	0.038860884182198595	0.004605987772237176	0.03913289463840174	0.02109171424717889	-0.04630456772917322	0.050881955568455095	-0.0065954488346814605	-0.05856745578000819	0.05893765198813163
4914	-0.16811099327626466	-0.015133647856424858	0.1687907976098655	0.015580914646585823	0.09686457107737786	0.09810968367714056	-0.0018030016161306255	0.0902463489038974	0.09026435789009832
4915	-0.018239936879493098	-0.023298899180886148	0.02958942379312226	0.04189104051183121	0.04484355867814147	0.061366147264463336	-0.15241768170258332	-0.07281756123678224	0.16891875834276826
4916	-0.09018912252713215	-0.046939932944002595	0.10167317801171318	-0.08678588132367716	0.045642471246803436	0.09805623069771066	-0.04612777732277199	0.0912492638656511	0.1022457822932685
4917	-0.11783847141536696	-0.07883636139307476	0.14177826781001995	-0.049453273574127786	-0.04172459208483464	0.06470369272184835	0.033235507456411906	0.24865561475391865	0.2508669242936072
4918	-0.022967753291786217	0.08247942532372515	0.08561759920135761	0.01221231974674486	-0.15541338928881154	0.15589247038850984	-0.012120712314430947	-0.05302122982681569	0.054388992262747494
4919	0.03724574963600854	-0.00251016897902208	0.0373302399436633	-0.06712407905669626	0.026042746039454695	0.07199907367796578	0.020961634058319446	-0.10217428851796725	0.10430232661138349
4920	-0.12684681659641606	0.03578428483909811	0.1317976855718283	-0.05944657275736545	-0.19439006218225693	0.20327663733891918	0.11219959317669063	-0.007043621115961293	0.11242046658611633
4921	0.04233745687025168	0.0066074126470731165	0.04284994931302863	0.09028633654980489	-0.09081871804954778	0.12806116552549368	-0.027187787669528247	0.07029411382542877	0.07536868206931635
4922	0.14354298006519114	0.0524021246556402	0.15280893231228704	-0.025452098404358574	-0.10489174744089139	0.10793557334997991	0.04642157555810703	0.19231581582461477	0.1978391662274793
4923	0.005122248359592543	-0.07955948015290629	0.07972420153540603	-0.06560400868013876	-0.0350082494268943	0.07436036230976398	0.08683127719514556	-0.024478199678377457	0.0902155915506556
4924	-0.018059657937797707	0.09566583365630096	0.09735554927165326	-0.017137502430694476	0.10787600887790201	0.10922878412299229	0.12536527356926422	-0.054933805957349494	0.13687284191561228
4925	-0.09834300860610642	-0.13577699940514926	0.16765065138306687	-0.17142529910898058	0.05444867896300035	0.17986464859838172	-0.08971892071754643	-0.09721154218696229	0.1322859352655789
4926	0.002912672454519569	0.030400197928786163	0.030539412157680627	-0.004672683068222823	0.02990450106182231	0.030267361147159624	-0.0992260045678979	-0.09346313853769199	0.13631272225226926
4927	-0.06822808200638063	-0.03978458956389583	0.0789802807100421	-0.016312807731211455	0.09532404262362014	0.0967097761251944	-0.03233953993941951	-0.02289550293836402	0.039623855166981733
4928	-0.10267308018184587	0.05952501034586621	0.11868019316930364	-0.10334694686271038	-0.0743544704804585	0.1273152728712202	-0.006352919304290792	0.0565823319792054	0.056937859776179156
4929	-0.09901121167792656	-0.12617148853245388	0.16038224514087066	-0.19594206472876471	0.09119682073472865	0.2161253174486822	-0.06850520803945245	-0.07047778542651754	0.09828571496995334
4930	0.01902827128687306	-0.02648147745568622	0.03260895208992241	0.07527829970357149	-0.08616679639571827	0.11441826430846562	0.01442306290266261	0.08893054345782378	0.0900925429944013
4931	-0.030715551361325127	-0.105601757820753	0.10997807213378114	-0.021174771604279975	0.08194899373847864	0.08464046625133059	0.019062101687100392	0.04910043534047843	0.052670831314436825
4932	-0.0369665354849218	0.060004601485054036	0.07047749247198096	0.10377921539136578	0.03375017485297405	0.10912928044229842	-0.02948611442698999	0.005311423056825132	0.02996067687636781
4933	-0.025680620755510742	0.02853431984668087	0.038388822481303785	0.04859378445326735	-0.00861031815315658	0.04935071900377122	-0.07166183958198258	0.03087849586195964	0.07803140879780952
4934	0.03990267458385977	0.013740228424840576	0.04220210084950991	-0.1401603492341665	0.0032506024945644844	0.14019803819605037	0.08002675450252468	0.007962983216468711	0.08042195308442289
4935	0.06881038156746569	-0.07877348039095006	0.10459507552635361	-0.005107502983907479	-0.05189896129151748	0.052149676603686176	0.07590907119587262	0.07132439249981362	0.1041602422005994
4936	-0.11701224795672233	0.18408494206484885	0.218126413042768	-0.03287099216500522	-0.09085554013283931	0.09661900071280911	4.403745055920316e-05	-0.009826220606341031	0.009826319285548014
4937	-0.17741431941886215	-0.028158281421387033	0.17963498976386555	-0.016558780318094806	0.011002620252268131	0.019880916931533738	0.019779797590579913	0.09721155524326529	0.09920346196347549
4938	-0.04653205422988562	-0.0610259810030024	0.07674244215707385	0.07235675837665258	0.05877744933981175	0.09322171975280986	-0.09980691314256773	0.04807276103654933	0.11078091110261386
4939	-0.12931592036520817	-0.05837940192150978	0.1418829159152505	0.01570961330048064	0.10991436916512366	0.11103134917228434	-0.007467073846184308	0.04957104947377032	0.05013029161849505
4940	0.0963556623477908	0.012523466488586054	0.09716609943479367	-0.07552960615991934	0.016411451754798446	0.07729202517318719	0.06944019893090037	-0.035366975017177255	0.07792794203255117
4941	-0.1928929865944043	0.06599010203783139	0.20386857983581586	0.13986512121561392	0.0387321226179499	0.14512900969534068	0.009361113903816212	0.050286556740754405	0.051150447137452607
4942	-0.02897807083728551	0.029675293179270503	0.04147712158198053	-0.026976592969991022	-0.09942512460697604	0.10301986202369562	-0.030723279472790677	-0.12439503249263532	0.12813291540586672
4943	-0.003788451678283867	0.08303956311417174	0.08312593703719197	0.012748566267921004	0.049338632430599695	0.0509590678094625	-0.06109697699332157	-0.023769920783093212	0.06555798755115193
4944	0.03153489891989859	0.13660331243037085	0.14019598716381912	-0.0582359388048192	-0.04968697767268533	0.07655207586162883	-0.023221670838031404	0.07293806211546215	0.07654545644039817
4945	-0.0810583586751898	0.06697867606326613	0.1051503711753014	-0.1383448384364774	-0.15329936118327694	0.20649452404656118	-0.009102771234938477	-0.06494015782178723	0.0655750298671244
4946	0.06053121251114682	0.09454606717421553	0.11226302377087877	-0.020767772437077316	-0.05824923483071616	0.06184071256350581	-0.10377868061392857	0.004251182470746775	0.10386571668441603
4947	-0.059470403801387454	0.017568025184279207	0.06201100254935044	0.012840115605865515	-0.009218215334451104	0.01580645636201551	0.012739092737100374	0.0218353349198443	0.025279761368063095
4948	-0.003856027648865178	-0.029851870783467672	0.030099886021406515	0.036899074965478645	-0.09165603588467927	0.09880470964180618	0.06488703766878322	0.03520629191250182	0.07382283283414681
4949	0.005905234311900693	0.0006006544939466979	0.005935703673495471	0.04200216765303851	0.011771793353672412	0.043620605295152895	-0.0959774433511288	0.07116737227652448	0.11948416007557053
4950	-0.06184467315346357	-0.1114867315743326	0.12749139153129527	0.07162173635030064	-0.04399406780116387	0.08405445329978287	0.04631009597012808	-0.03070068019783603	0.055562188162205005
4951	-0.05180829102270825	-0.11271614286511346	0.12405252065589921	-0.08220605923150327	0.06495208808602067	0.10476931765124566	-0.02127739025114019	0.02714527515381843	0.034490481282171574
4952	-0.06398982354514	0.004335074773033782	0.06413649811632958	0.04879812058988329	0.009845728553379734	0.049781471893181585	0.09587442835979518	0.1369785292744195	0.16719755828211277
4953	0.013421181504505398	0.06288652251282704	0.06430274353970583	0.0552400498874328	0.12268569582019158	0.13454829270730503	0.11605649601142726	0.022398919962118076	0.11819823129776436
4954	0.03893000937881902	0.03453579582595186	0.052041010977562405	0.0928246893834077	-0.232888169739511	0.25070564924577465	0.06946331534783694	0.17715628606966768	0.19028794463420687
4955	-0.03521535312077177	0.00039117160346657413	0.03521752561785125	0.14354004283712354	0.005383464062480715	0.1436409606727666	-0.0633257606871707	0.21609382884098616	0.2251814708846317
4956	0.0478488496964301	-0.1404230007961342	0.14835137872585705	0.02288116859947548	-0.10878660132799764	0.11116686783828318	0.051191493449312904	0.03795390629722214	0.06372650943515865
4957	-0.11939220741019158	0.08864811395140763	0.14870436206587875	-0.14159912726731594	0.11179764769217135	0.18041348860982764	0.13193801885858641	-0.004169677785859072	0.13200389021982115
4958	-0.11008616260360471	0.03431991598948967	0.1153118373382062	0.16054501567822418	-0.1250565844781821	0.20350393455771304	0.0014794740937762482	0.029717144756995342	0.029753949924377618
4959	-0.018321622004052303	0.0073570229339338525	0.019743546269852388	0.13147781091974298	0.022231352299090196	0.1333440954421828	-0.1701919281678279	0.040189289762353544	0.17487272922066927
4960	-0.01278316750329566	0.08345822937794291	0.08443154281616941	0.02956674538633571	0.11678397763790488	0.12046862606368129	0.02805715408520941	0.010403294727712932	0.029923777110399064
4961	-0.04110491322829496	0.20534978746079224	0.2094233728639146	0.009052204456730663	0.033868558149170835	0.03505740487586354	-0.15926100333431173	-0.10042889933926147	0.1882817861757933
4962	-0.04368026745929563	0.020681708602885467	0.04832906823072702	-0.004301863127131028	0.11810423770092547	0.11818255788939953	0.03319690885264349	0.05699695186237097	0.06595973983402416
4963	-0.08367738685714027	0.1378917399926485	0.16129487601731088	-0.07313842406090881	-0.005766518346351982	0.07336539925572638	-0.2089048726780747	-0.06657711449654516	0.21925728722970347
4964	-0.08335860782505848	-0.07144263701674089	0.10978482537417317	0.11387181504388744	-0.01011524578874768	0.1143202014464464	0.09732638600725388	0.026369902496685964	0.10083549559018247
4965	-0.09861825796741051	0.13187231202146457	0.16466896332464487	0.0837002740569386	0.008850893958572146	0.08416694244816379	-0.000266684351377999	0.014042372881355932	0.014044905007948983
4966	0.01989936821397496	-0.03865002501082401	0.043471936794358255	-0.024789279172677613	0.1402785914586281	0.1424520676702084	0.05886878505205698	-0.08234670923390842	0.10122506791876776
4967	-0.05679345232664114	-0.024598977030914557	0.06189188879122951	0.05008778032596675	-0.055099915698254134	0.07446332283706532	0.0364376703717429	0.04935079698167772	0.0613449670702215
4968	-0.08932954979229234	-0.07017644084328735	0.11359798112433621	0.02577334943364647	0.02569580414014549	0.036394228820481454	-0.04121835472086064	0.04618758146536689	0.06190513264273487
4969	-0.036032211707871124	0.02196604999070199	0.04219985346840512	-0.14309200755931414	0.03152966225706673	0.14652454480188468	-0.048540100112461126	0.007420560541577542	0.049104032804638015
4970	0.007693055861040541	0.02036029796052618	0.02176522091600489	-0.011870602702197872	-0.1304644346998497	0.1310033584686468	-0.04298428961593042	0.05625668266482008	0.07079875350764625
4971	-0.055979958455960654	-0.09275433032446939	0.10833799676324028	-0.038374738989655405	-0.16215070527690054	0.16662974468659683	-0.08659126953484642	-0.05879536846190247	0.10466586507657258
4972	-0.10209573587549793	-0.02667545316480765	0.10552307371142712	0.05162210150184564	0.006798218541043151	0.05206781288664464	-0.10972113152569046	-0.10144898343008589	0.14943434324905272
4973	-0.18122190365507906	-0.08659485070623996	0.20084831722771976	-0.06447211704785138	0.15384383860363307	0.16680701589841043	0.008861865952872337	0.1803827865751759	0.18060033876156525
4974	-0.009894897943754036	0.121851582633265	0.12225267766208114	0.010680973663359761	-0.033432113526054345	0.035096857597459785	-0.08050440794993666	-0.0905078217971742	0.12113061341312056
4975	-0.0639398359864147	0.027114282004358004	0.06945132766608184	-0.05353883767985612	-0.06822335881294964	0.08672274112267471	0.17337072891221084	-0.009054095998997836	0.17360698804457833
4976	0.1976469467078505	-0.06076608643405381	0.206777254076571	-0.023993307200394554	-0.017995697326562424	0.029992064161737036	-0.12613119747563872	0.03794396337487403	0.13171493208149315
4977	0.09364959792174982	0.1420858349655818	0.17017235876831452	-0.004879188851464171	-0.054978164510864236	0.05519424840354205	-0.011622745822775907	0.06266945766903766	0.0637381294437808
4978	0.06991346808465439	-0.11717027283753668	0.13644326973671794	-0.04218109073610326	-0.1129060415937385	0.12052808238769247	0.0647419835977761	0.03881661094589853	0.07548677848140002
4979	-0.15012240924719483	0.005284227348563129	0.1502153814256501	-0.014043308364048896	-0.020868233141064396	0.025153482149348313	-0.0904593205234577	-0.11316658350149282	0.1448777563705554
4980	-0.06260621604242006	0.03198531520965337	0.07030361780314764	0.015120609930700801	0.06980192136168097	0.07142087279261367	-0.03931955792491962	-0.045646803910378654	0.06024664590368222
4981	-0.0721499250043117	-0.008573568432119979	0.07265753748777924	-0.05041113399756423	0.05222211869116772	0.0725839659395571	0.022620408072447324	-0.08418418886144673	0.08717029606249925
4982	-0.09073753888427903	0.03771705874274208	0.09826432456888667	-0.0060302064144348395	-0.11741934722025413	0.11757408936934739	-0.14323092875747082	0.061634944845045815	0.15592936022051626
4983	-0.10312154980600782	-0.04693134783181163	0.11329874422827219	-0.12754042890787487	-0.021548453454055573	0.1293479681025809	0.01644997102486748	-0.0026378242658212747	0.01666012195562611
4984	-0.14213823852167504	0.02382917881516132	0.14412185335003683	-0.01566360096309772	0.11392442990585953	0.11499619178262495	0.030293921737274708	-0.10648007432652366	0.11070559119938851
4985	0.04945617402431222	-0.05836305408125444	0.07649940673504915	-0.08117331148908968	-0.1415387368489551	0.16316347791985356	-0.009618196757734091	0.09043045063818704	0.09094050863886824
4986	-0.1178985688849297	-0.03427048370310464	0.12277841259097332	0.016852409995078466	0.06719217039727385	0.06927331005039751	-0.017947640324449107	0.09531232221794737	0.0969874041295756
4987	-0.007510526395494079	-0.0435100361826441	0.0441534965246515	0.1124610209380556	0.0031361801158819695	0.1125047414829661	-0.08257899972068868	0.04695139902114443	0.09499328957832877
4988	-0.24953923796805524	0.12583079343748485	0.27946953297771954	0.10271138830970293	-0.11607772099285331	0.1549956986480634	0.0656755776448847	0.11774359798441247	0.13482149815702324
4989	-0.007571021054730367	0.011977182728140011	0.014169448327808176	-0.08808095193099445	0.06929903304041071	0.11207412758262315	0.03416066082217322	0.0013055876763656575	0.03418560087212507
4990	-0.0444910382869296	0.01618057504519784	0.04734198450257779	-0.07066414275491124	0.16103286337855566	0.17585506577628934	-0.14009703196347031	-0.03973545937368438	0.14562309259389922
4991	0.013364743532758466	-0.009279972598871535	0.016270656444416	0.0021686389868187635	0.014547762333550401	0.014708513995935082	-0.05831438661152996	-0.03201345914284628	0.06652389985689108
4992	-0.12096436087733461	-0.042426911477613544	0.12818899882591836	0.04482096909990794	-0.053624298708758567	0.06988908844062189	-0.23080093997076345	0.007673543477577453	0.23092846762772715
4993	-0.11960283549085547	0.03219026888407733	0.12385899914128903	-0.04274780229449672	0.020019379195333906	0.04720328531337567	-0.06045706424613327	0.024952900740131224	0.06540415791528797
4994	-0.027734786712772568	0.011462599433637385	0.030010157943253315	-0.0676276702864755	0.027347427482592685	0.07294781407480218	0.043084340679377976	-0.056151496655828664	0.07077606225600745
4995	-0.07569621337210092	0.028292999171802433	0.08081095545166042	0.07474671217935208	0.11636036691128962	0.1382996962012312	-0.02176097238102116	-0.06844573914738854	0.0718217176514174
4996	-0.029839882753739326	0.07964850843688313	0.08505470885834102	-0.05084755394945613	0.03398582261985919	0.06115970799301926	-0.08590420560865374	0.014580681012667154	0.08713282274807242
4997	-0.16051278423426188	0.07074630601821712	0.1754120683358415	0.061405987442358194	0.00487586328415425	0.06159926409087057	-0.05722744115651584	-0.03872323121618565	0.06909753003649738
4998	-0.016086070738364055	0.10114617013824691	0.10241732961484029	-0.03437176968448314	0.014044060224317114	0.03713023267941369	-0.012723840281312173	0.0026015222319900064	0.012987071626347506
4999	-0.050333792238460816	0.17496122170017	0.1820574627416316	-0.13877752787313613	0.019552451476848746	0.14014813805874698	0.07247569609399442	0.035326999061446304	0.08062706361387885


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b2/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.10558843678097259	0.000748624536229966	0.11565264502192787	0.0007941337379746168	0.13134093855745324	0.0009014712968012815
-7.86667	0.10544195523637463	0.0007475056576691843	0.11550291136163589	0.0007930574982114868	0.13119058436918185	0.0009004771920084555
-7.73333	0.10525978126068467	0.0007461425282849686	0.11527531535456863	0.0007915218194896166	0.13095809044643208	0.0008989441153108707
-7.6	0.10498331568998621	0.0007441379122447845	0.11491605455975118	0.0007891464688706864	0.13059165591639754	0.0008965219732452619
-7.46667	0.10468294062865112	0.000741955495924646	0.11449696545828263	0.000786424225404383	0.13015769382062825	0.0008936451832277248
-7.33333	0.10426034887462585	0.0007389358991788715	0.11392822085719072	0.0007827235476572761	0.12956986150100375	0.0008897329737950412
-7.2	0.10372185341929845	0.000735095236431668	0.11321604488830186	0.0007780715605729124	0.12883258753527443	0.0008847920327110627
-7.06667	0.102998953179557	0.0007300032303230132	0.11230859474961898	0.0007721105785139579	0.1279022567964129	0.0008785682711871388
-6.93333	0.10207432772413719	0.0007235475323951081	0.1111986717627325	0.0007648180314758549	0.12678591688387272	0.0008711336793377571
-6.8	0.10112668776587325	0.0007168792416321942	0.11007141688173992	0.0007574928545962762	0.12565022127036476	0.0008636042488658457
-6.66667	0.10012863548998513	0.0007098950498904676	0.10892082348076222	0.000750058829517952	0.12449083231521316	0.000855961093625457
-6.53333	0.09830057953858994	0.0006974033231365125	0.10703434886330347	0.0007380155024569888	0.12270037942729572	0.0008441497017781958
-6.4	0.09717057114899535	0.0006894531989627287	0.10579720107920167	0.0007302933442939539	0.12150542133011162	0.0008362159049034072
-6.26667	0.09600320676284352	0.0006811866847701238	0.10457323346437469	0.0007229085587690983	0.12035590757515015	0.0008286397968105772
-6.13333	0.09491588612504821	0.0006733555416775086	0.10346675082559181	0.0007165293857000156	0.11935069233524484	0.0008220753281732291
-6.0	0.0931279064181765	0.0006609255727653605	0.10212987691034504	0.0007091008540263898	0.1181354170664923	0.000814609858244965
-5.86667	0.09179070224976422	0.0006512506860538947	0.10102751474890045	0.0007047559621513407	0.11722803303814652	0.0008084680381939602
-5.73333	0.09121584216094146	0.0006465878691148351	0.10064891618775426	0.0007042474728288358	0.11692729716668683	0.0008065590476576938
-5.6	0.09097531918468074	0.0006439540730737145	0.10058373812015294	0.0007058636149308115	0.11689756009692993	0.0008064303326337821
-5.46667	0.09106833914209791	0.0006433192052865128	0.1007997064090657	0.0007092560803402157	0.11709822521209244	0.0008078338288499288
-5.33333	0.09146619182054196	0.0006444905398732355	0.10123939658035234	0.0007139402178184355	0.11747182263004373	0.0008104073233714342
-5.2	0.09211647837334759	0.0006471611617054976	0.10183413062245125	0.0007193781240065858	0.1179559672618111	0.0008137610024295044
-5.06667	0.09295303187345205	0.0006509643467222977	0.10251387922328867	0.000725055552195491	0.11849200026772014	0.0008175245260045739
-4.93333	0.09391344635890314	0.000655558100081398	0.10322055707836313	0.0007305737652710159	0.11903292456768605	0.0008213959193326619
-4.8	0.09494269188853771	0.0006606657072809066	0.10391518125494638	0.0007356767867673445	0.11955216136311625	0.0008251898245153139
-4.66667	0.09599149999292386	0.0006660112352710805	0.10456957319413926	0.0007401931622356967	0.12003177320077348	0.0008287635762524124
-4.53333	0.09702990858857231	0.0006714296108534775	0.10517895017233996	0.0007441244382367651	0.12047044158939861	0.0008321063995149753
-4.4	0.09804549992540383	0.0006768132171918962	0.10573558812026275	0.0007474855593426051	0.12087477148739977	0.0008352042970051393
-4.26667	0.09901972425683096	0.0006820996571934721	0.10625316031901506	0.0007503884843339864	0.12124807106141203	0.0008380765422320687
-4.13333	0.09994205993269888	0.0006871711757978788	0.10672554281886416	0.0007528211193975735	0.12159241692068645	0.0008407269344445179
-4.0	0.10082821738677472	0.0006921313451563133	0.10717273891520997	0.0007549671281989897	0.12192044040064606	0.0008432277883025043
-3.86667	0.1016411373924417	0.0006967682289316826	0.1075781397205243	0.0007567854501887981	0.12222551468562044	0.0008455417461367648
-3.73333	0.10243177221641618	0.0007013581505573402	0.10797794408764448	0.0007584961209195901	0.1225290735310886	0.0008477958375653667
-3.6	0.10317900962140085	0.0007057780034003298	0.10835949037113582	0.0007600699404049376	0.12282578949290772	0.0008499573381499659
-3.46667	0.10387578566998971	0.000709997409002959	0.10872563221883129	0.0007615479806872559	0.1231138563365833	0.0008520176056234865
-3.33333	0.10454216943334346	0.0007141128622307415	0.10909108015311153	0.0007630645476950105	0.12340652497230085	0.0008540584458837343
-3.2	0.10516572521086488	0.0007180288548551322	0.10944412745312683	0.0007645644561707605	0.12369482534494247	0.0008560363481872135
-3.06667	0.10573445860665796	0.000721647908269619	0.10977100260044612	0.0007659685792325491	0.12396849874330484	0.0008578864913795822
-2.93333	0.10626339172597385	0.0007250441703644041	0.11008021772582749	0.0007673498464141992	0.12422902880720743	0.0008596306643657165
-2.8	0.10676541514455486	0.0007283059055691214	0.11038368367814504	0.0007687417976086475	0.12448486805717841	0.0008613278072308012
-2.66667	0.10722494088559638	0.0007313440140611942	0.11067315072382256	0.0007701246979887593	0.12472879073798786	0.0008629368789152511
-2.53333	0.10766186663050044	0.0007342208892201844	0.1109508370398869	0.0007714895537990392	0.12496379292102179	0.0008644666198276595
-2.4	0.10804863825564337	0.00073680373053147	0.11120239594435015	0.0007727559569313715	0.1251736249631385	0.0008658375223314944
-2.26667	0.10843852209028053	0.0007393674138667741	0.11144727235673776	0.0007739985689727253	0.12537785378621924	0.0008671734695290438
-2.13333	0.10878062710730718	0.0007416546982520189	0.1116725280943967	0.000775169283696422	0.12556293876710356	0.0008683684487872246
-2.0	0.10912257928491603	0.0007439139483430747	0.11189171438366546	0.0007763271015433322	0.1257481357725608	0.0008695853327144282
-1.86667	0.10941315667759755	0.0007458598837902207	0.11207918599936335	0.0007773268669248413	0.12590482082094076	0.0008706050374230553
-1.73333	0.10969061075006792	0.0007477353905106286	0.11225818736273825	0.0007782875290675429	0.1260539378181683	0.0008715749209037399
-1.6	0.10994124975693165	0.0007494207546571618	0.11241367520773812	0.0007791284705222394	0.12618552141291636	0.0008724309951423801
-1.46667	0.11016252909192632	0.0007509113235324464	0.11253284044213552	0.0007797138173141176	0.1262896701220978	0.0008730948700335258
-1.33333	0.11039898857333925	0.0007525161788772125	0.11267519256754462	0.0007805119413013213	0.1263966620241378	0.0008737786316117183
-1.2	0.11062840605513084	0.0007540657665369188	0.11279850825584134	0.000781152797056754	0.12649964415985426	0.0008745187237494128
-1.06667	0.11080982172364277	0.0007553766015784184	0.11289850548524608	0.0007817194265121955	0.1265720408725947	0.0008749923078000404
-0.933333	0.11098916984675179	0.0007567014011124144	0.11300596734948819	0.0007823109748851434	0.12664621792798497	0.0008754661366118019
-0.8	0.11110661223028206	0.000757623705448442	0.11305102370396329	0.0007825380570890499	0.12667871410802706	0.0008757072158906869
-0.666667	0.11120495830943768	0.0007584765682535207	0.1130901324746662	0.000782737392027577	0.1267011086931508	0.0008758558359611302
-0.533333	0.11128637320500134	0.0007592508390941457	0.11312772045055629	0.0007829324679185551	0.12672462958775169	0.0008759918065983589
-0.4	0.11132194339132297	0.0007597803444870047	0.11313353605876547	0.0007829618277266212	0.12672737055064254	0.0008759853757451831
-0.266667	0.11135118000731319	0.0007602276489490411	0.11313027461097751	0.0007829411954265616	0.12673219735804556	0.0008760338603121442
-0.133333	0.11137847815353757	0.0007607127421665655	0.11313893396504829	0.0007830179836552479	0.1267512000217261	0.0008761380550580457
-1.11022e-16	0.1113781036912316	0.0007609870032313922	0.11312110972693298	0.0007829732060011307	0.12675919993485876	0.0008761828769289771
0.133333	0.11140877563857046	0.0007614240963522678	0.1131263939259741	0.0007830805348268225	0.1267910033999511	0.0008763991159297342
0.266667	0.11141329292049511	0.0007616653376934659	0.11310607147871751	0.0007830428969181608	0.12681446970575366	0.0008765937650255107
0.4	0.11141654898669641	0.0007619284178854215	0.11309653413333191	0.0007830964780004272	0.12685261851689134	0.0008768562632551435
0.533333	0.11141157315802161	0.0007621174827845481	0.11307775330048747	0.0007830831477762673	0.1268918103493486	0.000877150605509392
0.666667	0.11135998435089849	0.0007620140309672887	0.1130279312663287	0.0007828623499626517	0.12690897015389596	0.0008773317911284509
0.8	0.1112901790371934	0.0007618330326158077	0.11297233908242131	0.0007826268070631623	0.1269261078659033	0.0008774968050742998
0.933333	0.11120171690791536	0.0007615714686896546	0.11291113749116805	0.0007823453839742232	0.12693234081324417	0.0008775562151135814
1.06667	0.11104672134583275	0.0007608403663831035	0.11278963858304422	0.0007816685700508553	0.12689438988216373	0.0008774107913225754
1.2	0.11089392543852929	0.0007601846094470641	0.11267690211217474	0.0007810893498067041	0.12685986428008864	0.0008772072371505795
1.33333	0.11069641341383527	0.0007592560772218103	0.11253739904931699	0.0007802530241706109	0.1267918078055256	0.000876858850750322
1.46667	0.11048638849907247	0.0007582245691278453	0.11238283935285104	0.0007793741199015393	0.12671647067506372	0.0008763877070124816
1.6	0.11029733492799647	0.0007573822129082296	0.1122511683121381	0.0007786443013418946	0.1266451125204181	0.0008759298038186813
1.73333	0.11007615682653155	0.000756289660792607	0.11208596994532391	0.0007777098715620512	0.12654459803631066	0.0008753439599516775
1.86667	0.10982744369461189	0.0007549947216628993	0.11189425320588395	0.0007765931607472369	0.12642567065790872	0.0008746339316790807
2.0	0.1095635295071461	0.0007536102825913133	0.1116922427224939	0.0007754094056290934	0.12629901023355183	0.0008738819419686149
2.13333	0.10925150351214857	0.0007519560672481859	0.11145582175199435	0.0007740009952034351	0.12614600931631037	0.0008729445380566915
2.26667	0.10893955635745076	0.0007502611215652785	0.11121593582046731	0.000772546424660962	0.12599171363786896	0.0008720020363315781
2.4	0.10858454228869294	0.0007483728165075612	0.11095326302578327	0.0007709702989472896	0.12582435108205162	0.0008709680996269985
2.53333	0.10823380661293826	0.0007464578512136462	0.11068574774605426	0.0007693260858279155	0.12565037071409957	0.0008699171121668499
2.66667	0.10783888343440445	0.0007443138142172977	0.11039122909338792	0.0007675105289752762	0.1254552966071055	0.0008687183619897558
2.8	0.10742473232100595	0.0007420652525516092	0.11008393003384578	0.0007655822737629227	0.12525273260203057	0.0008674696292356765
2.93333	0.10696883749383757	0.0007396015608726606	0.1097581767719687	0.0007635239550514148	0.12503959257158406	0.0008661567382251491
3.06667	0.10648671622714066	0.0007369865291727894	0.10942613445150423	0.0007613991713110336	0.12482301784248213	0.0008647896475942404
3.2	0.10597044180161327	0.000734175451033207	0.10907925767086615	0.0007591233568850091	0.12459598671006616	0.0008633612341214627
3.33333	0.1054010455852289	0.0007310099619409569	0.10870858203057551	0.0007566483807678537	0.12435268091651558	0.0008618092154393908
3.46667	0.10478484794635405	0.0007275393627355155	0.10832504239092672	0.0007540180580366462	0.1240996560578535	0.0008601661170492887
3.6	0.10413465798785473	0.000723858709877469	0.10794242931317888	0.0007513324874943147	0.1238496611915516	0.0008584965467999809
3.73333	0.10343015488910731	0.0007198179116965113	0.10754873720894552	0.0007485032134146866	0.12358621283526586	0.0008567049562993059
3.86667	0.1026731755754266	0.0007153886977301957	0.10714156707260152	0.0007455409260554305	0.12330729073571019	0.0008547567170502934
4.0	0.1018845558233223	0.0007107061154134831	0.10673226393675353	0.0007425135151560911	0.12301870342663598	0.0008527124958136206
4.13333	0.10101080817807699	0.0007054035066101576	0.1062886376005695	0.0007392133068883985	0.12269881362038405	0.0008503697763928961
4.26667	0.10008670380169309	0.0006997087660204382	0.10582703342719073	0.0007357753794049324	0.12235138748737356	0.0008477987133411978
4.4	0.09909255021678465	0.0006934342354940353	0.10532684884494586	0.0007321100503437991	0.12196125245529692	0.0008448698593793234
4.53333	0.09803830187538776	0.0006867117872344163	0.10479542843271869	0.0007282680042778453	0.12152733227418028	0.0008415767134599575
4.66667	0.09693279421999769	0.0006795111359125945	0.10422206200404018	0.0007242280100469683	0.12104237511294469	0.0008378844215876192
4.8	0.09579072555043296	0.0006720170086086237	0.10361142392772912	0.0007200873296871103	0.12049757079419289	0.0008337224139413215
4.93333	0.09463812677332495	0.0006643893024690674	0.10296932183201843	0.0007159363136283866	0.11989283270248978	0.0008290960446526635
5.06667	0.0935230069774826	0.0006569826007084958	0.10232013061601067	0.0007119969633763285	0.11924348822183328	0.0008241206992532189
5.2	0.09250413943324266	0.0006501916457969987	0.10170168724211037	0.0007085605864581907	0.11857613524145068	0.0008189919957685602
5.33333	0.09164837342574787	0.0006444567519828142	0.1011694762834476	0.0007060050044118833	0.11793646950376595	0.0008140297176434795
5.46667	0.09102882880780104	0.0006402207494950095	0.10078917467775919	0.0007047476876072857	0.1173832820123733	0.000809671071926321
5.6	0.09070596211072757	0.0006378282311201624	0.10062775265076791	0.0007051745171221749	0.11698096896137486	0.0008063820143079425
5.73333	0.09071662282398289	0.0006374828960803004	0.10074157671660493	0.0007075656907380717	0.11679019052085993	0.0008046106593830281
5.86667	0.0910705316977638	0.0006392085268783113	0.10116292148311007	0.0007120393331487661	0.11685564473615652	0.0008046855921520226
6.0	0.09209218221349076	0.0006446669242021107	0.1023021678991379	0.000722296494666513	0.11742494215857503	0.0008082587362804793
6.13333	0.09357743027527109	0.0006524372958551906	0.10365436041737514	0.0007328826519204289	0.11833762071085077	0.0008140936382379167
6.26667	0.09458128218367808	0.000658581007343529	0.10481202381916152	0.0007414548544277464	0.11916595958391621	0.000819626803187283
6.4	0.09564516373851789	0.0006650859642141952	0.10606402226494456	0.0007504695589482598	0.12012844335612731	0.000826101719682473
6.53333	0.0967239978546279	0.0006717284209102116	0.1073523610871949	0.000759623044262567	0.12117598135166065	0.0008331457028228636
6.66667	0.09836380968117862	0.0006816248517195358	0.10921716114401282	0.0007729030153330883	0.12271121840355625	0.0008435029737571232
6.8	0.09933407973274641	0.0006877035021686511	0.11041908364024679	0.0007812898801777162	0.12377094556237449	0.0008505435333895957
6.93333	0.10019481463879616	0.0006932185504989237	0.11153671478867569	0.0007890063957993455	0.12477311376916576	0.0008572050172710364
7.06667	0.10104783666566938	0.0006986945287914504	0.11263819541200487	0.0007966049404746109	0.12576837357019394	0.0008637791404919018
7.2	0.10173767405279571	0.0007031894421955649	0.11356787754040196	0.0008029806704909141	0.12662828392031075	0.0008694274043249895
7.33333	0.10223863705965593	0.0007065221811693432	0.11428189246919523	0.0008078496884233896	0.12730149773707924	0.0008738524698531989
7.46667	0.10262900074182295	0.0007091212675262882	0.1148500966381486	0.0008117483199924253	0.1278383255740162	0.0008773822304128176
7.6	0.10290522908892323	0.00071097376557265	0.11526898672130234	0.0008146111123769935	0.12823566818087978	0.0008799911638472392
7.73333	0.10315965807251053	0.0007126270251779826	0.1156280781175569	0.0008170700744694224	0.12857089262020596	0.0008822130998957351
7.86667	0.10332485370863592	0.0007136795561078581	0.11585648806808287	0.0008186141074713817	0.12878261832467094	0.0008836358645004967
8.0	0.10345659368594527	0.0007144679455018941	0.11600796166759142	0.0008196217574310188	0.12891780476874473	0.0008845750053250533


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b5/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	0.002282048775999991	5.40078126412542e-06	3.1232045659999996	0.0026505773669002744	0.11901345178666675	0.00022906827547831274	0.0431410088333332	0.00034269337857774503
-7.86667	0.0036691183759999966	8.554024832814392e-06	3.6360519139999874	0.0030810597180606076	0.1590702522666667	0.00030365544266408226	0.05781474053333324	0.00045444395809795044
-7.73333	0.005255487796000012	1.2105435862985088e-05	4.223248302000007	0.003566225620201556	0.21159534293333304	0.00040057406687905937	0.07706382386666691	0.0005996651665342948
-7.6	0.008932404218000001	2.0208877354296798e-05	4.894556644000001	0.00411032009663772	0.28044825326666556	0.0005263811827614046	0.10230754633333311	0.0007881903005844818
-7.46667	0.011411613299999977	2.552017737022431e-05	5.6604298099999815	0.004716950951228303	0.37050689140000037	0.000689248486745431	0.13534667499999964	0.0010322792835602218
-7.33333	0.016692703351999974	3.7125763917842166e-05	6.533029340000003	0.005390461617621017	0.48784483700000036	0.0008990281219856866	0.1784386088000004	0.0013467342701376274
-7.2	0.024308119599999945	5.5814381208145526e-05	7.526403700000011	0.006135719244948565	0.6400305738666672	0.0011674645126366068	0.2344055999333352	0.0017492144206910673
-7.06667	0.03962141478000004	9.596540154064067e-05	8.656886109999975	0.006957997943130931	0.8359956652000009	0.0015078671248008524	0.30658467560000147	0.0022597625927719563
-6.93333	0.07116641974000006	0.0001678022560816706	9.943360754000016	0.007863055549810632	1.0862229641333332	0.0019345441646560796	0.39895886946666625	0.0028999832837326607
-6.8	0.10568846943999984	0.000234145148055602	11.408212042000017	0.008857176332754093	1.4025752130666667	0.002462171465422991	0.5160516341333323	0.0036921045508135565
-6.66667	0.13972278143999978	0.00031388479141840423	13.077074339999998	0.00994679552773599	1.7978544813333297	0.0031040524718745025	0.6628324346666635	0.00465639978549334
-6.53333	0.3443648779999999	0.0006942176143220298	14.979064800000002	0.0111384661971963	2.2854110239999983	0.003870594695274371	0.8445458279999922	0.005808914959107973
-6.4	0.4238290169999999	0.0008730219677792917	17.148107739999954	0.012439406159712039	2.878687045999996	0.004767899731690909	1.0665938520000018	0.007159352222759755
-6.26667	0.5426616981999995	0.001102524147108534	19.622104420000042	0.013857481772698603	3.590464442666666	0.0057960255236399515	1.334198115333325	0.008708443707861316
-6.13333	0.6825830795999994	0.0013680992867858425	22.44408974000002	0.015402041545148803	4.432496667333337	0.006948445551146324	1.6522886206666731	0.010447096357684973
-6.0	1.434513419600001	0.002774280818731918	25.66440309999999	0.017086373144933616	5.415375746666662	0.008212268907121317	2.025445437333321	0.012356702311992726
-5.86667	2.6691025420000036	0.004373906851235257	29.337856399999996	0.018923880828542967	6.547381593999984	0.009567477368252069	2.457440939999979	0.014407921312247097
-5.73333	3.6578833499999948	0.005824167626030824	33.52841770000006	0.02093639000333612	7.8336582826666685	0.010987104086661672	2.9509580933333464	0.016560920586141708
-5.6	4.9561082719999785	0.007662796115178059	38.30528148000008	0.023146059311127513	9.275136950000004	0.012437429549108949	3.507246862000013	0.018765646117763275
-5.46667	6.645432188000009	0.00996889935959135	43.73938940000006	0.025576105512641386	10.866102827999995	0.01387724120029745	4.125178975999983	0.020960580167670856
-5.33333	8.819687577999993	0.012821599808518177	49.901092659999975	0.028244846200358106	12.592620933333315	0.015259886808377619	4.800567186666683	0.023075647165925882
-5.2	11.59483177999998	0.016310774888383502	56.84996747999986	0.031161155770607494	14.43095808666666	0.016534438561048612	5.525674033333393	0.025034048993497492
-5.06667	15.10620944	0.020535676083962735	64.63248325999994	0.03432579349688917	16.34699031333335	0.017651697121763003	6.288589366666647	0.026760941809074297
-4.93333	19.51543515999999	0.02558923854476605	73.25551706000002	0.03771150175367546	18.29364002666667	0.0185631449627836	7.072363033333284	0.02818203791507268
-4.8	25.026889499999974	0.031564252816625595	82.69261068000019	0.0412946056283591	20.215108373333337	0.019233594564548526	7.856748206666683	0.02924297430389862
-4.66667	31.83574886000001	0.03852928641230163	92.84324537999998	0.04504704134457502	22.04385336666668	0.019640494549953258	8.615998533333297	0.02990722755470252
-4.53333	40.17991845999995	0.04655467783340891	103.5667853999997	0.04895660530843798	23.70914091333326	0.019779819986613382	9.32277090666657	0.030166343656740903
-4.4	50.31858028	0.05563063372324142	114.64707630000042	0.05301836581066496	25.146179973333318	0.01966549498916315	9.950570526666699	0.030038751975321236
-4.26667	62.56118571999989	0.06583747909910773	125.87461039999982	0.057247967693563585	26.30323987999997	0.01932597626725071	10.476862359999911	0.029565139314918595
-4.13333	77.03388079999999	0.07691241398222136	137.03091519999998	0.06166302429459601	27.145732200000033	0.01879865795391187	10.884861880000102	0.02880019391850837
-4.0	94.07148074000018	0.08895511952241607	147.9022456000004	0.06625639841045038	27.659958359999997	0.018127344636728104	11.16522729999997	0.027808752928121322
-3.86667	113.5452070799999	0.10167349772716941	158.28732999999986	0.07099153805853578	27.847189539999988	0.017352208709523288	11.31520623999998	0.026651582817223705
-3.73333	135.8421226000004	0.11513705882285218	168.00574819999946	0.07579288686373162	27.72379736666665	0.01650919028399095	11.337542013333305	0.02538308131468059
-3.6	160.65763059999998	0.12897976452683907	176.9017784000002	0.08055085729688152	27.317221166666663	0.015627678978708176	11.240313813333245	0.0240485925831016
-3.46667	187.72049799999945	0.14312397326579662	184.8524114000001	0.08513430029737404	26.662715553333364	0.014730858737833714	11.035004666666548	0.022684464378198235
-3.33333	216.84354160000012	0.15765965828334053	191.77308880000004	0.08941100735405383	25.801313593333283	0.013835191207792108	10.736647986666739	0.02131699414023455
-3.2	247.3121342000005	0.17239186648089957	197.6282682000001	0.09326328347501481	24.776900580000095	0.012952735753460906	10.361929220000132	0.019965779600919147
-3.06667	278.70640720000046	0.1871893361918877	202.43328399999982	0.09662016367465648	23.630251780000066	0.01209122307743397	9.926255959999978	0.018643457524685478
-2.93333	310.4173574000002	0.20223841755037336	206.22565760000037	0.09942467417558483	22.40407687333329	0.011258150204799304	9.447536826666632	0.017362630167510253
-2.8	341.7567874000001	0.21728279792035304	209.10380339999975	0.10167798960553076	21.13344425333332	0.010457199251220118	8.940262926666694	0.016129250939616556
-2.66667	372.44680340000104	0.232339093034349	211.17289940000018	0.10340684881230545	19.85240697999998	0.009693621351588287	8.419192859999997	0.01495212243474712
-2.53333	401.88828120000034	0.247281281211249	212.5593353999997	0.10466676524117369	18.58725426666668	0.008969144056645804	7.896832173333344	0.01383436607077492
-2.4	430.29223360000003	0.26215246204342574	213.38821479999913	0.10552257818036911	17.359222093333308	0.008286872476022965	7.382627706666719	0.01278080709592261
-2.26667	456.7252414000001	0.27654691981523183	213.77640620000045	0.1060459732712638	16.183111079999982	0.0076456784499526	6.884394340000064	0.011790125703828484
-2.13333	481.77459319999923	0.29056752294323906	213.83562200000003	0.10630291376454173	15.071811720000008	0.0070477145763360085	6.409117539999977	0.01086586942897567
-2.0	505.122341199999	0.30408788610995957	213.6426225999996	0.10634743415438715	14.030782746666667	0.006490697591934811	5.960339113333311	0.01000463985285407
-1.86667	526.8801008000011	0.31704442489769324	213.28113979999964	0.10623759944670086	13.06340062666667	0.005973257597539975	5.540505773333329	0.00920449910765418
-1.73333	547.1081905999998	0.32934620766919115	212.80726739999963	0.10601196290209756	12.172991640000006	0.005495129500933735	5.151915339999963	0.008465073466361134
-1.6	565.8951829999979	0.3408144478667945	212.26941859999988	0.10571001760703233	11.359155933333321	0.005053803995223532	4.795429166666655	0.0077826727420033815
-1.46667	583.4477772000012	0.3517468321691094	211.7066917999995	0.10536521052190458	10.619413626666663	0.004647567941783247	4.470426553333307	0.007154552560217123
-1.33333	598.7198277999988	0.36191552333143145	211.13850379999965	0.10500041052474439	9.954249806666676	0.004276061255577774	4.17778131333335	0.006580303209532672
-1.2	612.9434298000014	0.37133416032322486	210.5763896000003	0.10463720278717555	9.360603906666668	0.003937801853015794	3.9160708933333304	0.006057491841024294
-1.06667	625.3113989999991	0.37950216571026907	210.02311339999986	0.10429140206081143	8.836207873333324	0.0036320468429836333	3.6849180866666824	0.005585020445428788
-0.933333	636.439976799998	0.38707054009013914	209.47302219999995	0.1039702286631781	8.380839331333327	0.0033601642910169806	3.4842794626666604	0.005164957964628545
-0.8	646.6449370000045	0.39348867811446087	208.90706180000032	0.10367553818909776	7.987813813999986	0.0031201410256989862	3.310882128000011	0.004794126792469431
-0.666667	655.4304963999998	0.39907704551538276	208.31944499999963	0.1033997652581831	7.660046501333342	0.0029143652988734454	3.166698122666679	0.004476162823093267
-0.533333	662.9958337999988	0.4038276805641398	207.71703960000036	0.1031421251679478	7.392047217333322	0.0027424482317613204	3.0488531146666515	0.0042105035518143
-0.4	669.2338993999995	0.4072171657345262	207.1324227999999	0.10292085360328405	7.183280572666672	0.0026054135871447356	2.957230463333321	0.0039986999979648285
-0.266667	674.0939397999967	0.40985803344110827	206.6463176	0.10276057185775174	7.034937225333337	0.0025054799410185956	2.8920285626666433	0.0038441156876950476
-0.133333	676.9182333999992	0.41122126317146757	206.31855520000008	0.10267009540410316	6.945505005999999	0.002443187103121268	2.852696515999974	0.0037476186889619
-1.11022e-16	677.725162400001	0.41111002523362844	206.20083119999958	0.1026583982106045	6.91580140000001	0.00241985305901339	2.8396290700000097	0.0037112269937421205
0.133333	676.9185130000009	0.41053843923689276	206.3179293999999	0.1027279872398714	6.945854490000002	0.0024359679660292894	2.8527075679999907	0.003735690847194747
0.266667	674.0960767999995	0.4085093117639497	206.64487960000025	0.10287673719957227	7.035634029333335	0.0024911919442682476	2.8920497706666595	0.003820480957930709
0.4	669.2492871999984	0.4052675639714835	207.12989960000067	0.10309632238679434	7.184321958000012	0.002584359457693114	2.9572625920000086	0.003963832058703568
0.533333	663.0359884000001	0.4012752355873649	207.71316439999967	0.10337695569201404	7.393438025333348	0.0027149327546929017	3.048894870666681	0.0041648689460631475
0.666667	655.4921925999989	0.3959989152737973	208.3140211999999	0.10369269182684662	7.661792490666657	0.00288066965133743	3.166751321333349	0.0044202021140795685
0.8	646.7376307999994	0.38989217088875855	208.89996599999972	0.10402199454943133	7.989927866000016	0.0030804588942782846	3.310951832000023	0.004728140203835478
0.933333	636.4917732000005	0.3829652487696115	209.46420960000066	0.10436321636188471	8.383340093333347	0.00331457452894083	3.484366486666686	0.0050890657063524325
1.06667	625.2545030000002	0.3749054503169922	210.0126540000002	0.10472294953756714	8.83911225333333	0.0035805587054845624	3.6850288866666627	0.0054992598206340965
1.2	612.820551599999	0.36635441112479067	210.56440159999988	0.10509946549471537	9.3639399	0.0038803205059452254	3.916214840000009	0.00596168852067214
1.33333	598.5865647999988	0.356646302817667	211.12514499999978	0.10548555101838797	9.95804324000001	0.0042124534061755755	4.177967400000002	0.006474231642677563
1.46667	583.388254999999	0.346338069718354	211.69213339999993	0.10586552490492025	10.623691873333323	0.004577637366118107	4.470664206666665	0.00703788194407653
1.6	565.9712835999983	0.33534478723797406	212.25381860000024	0.10621843867501637	11.363951993333359	0.004977334313698067	4.795733766666691	0.00765501024685171
1.73333	547.2975682000015	0.3238907241311134	212.79080279999965	0.10652208034760562	12.178336493333335	0.005411899960037693	5.152297606666668	0.00832601852954622
1.86667	527.0852104000022	0.3116440530828127	213.2639223999998	0.10674233128771453	13.06933004	0.005883102691920793	5.54098104000004	0.009053718257437787
2.0	505.30458300000106	0.2987810773909305	213.6247682	0.10683994239476798	14.037335839999992	0.006393494770675371	5.96092024000001	0.009841869175230037
2.13333	481.9039415999989	0.28537879472978234	213.81726400000016	0.10677623234155975	15.079030940000024	0.0069434629673359	6.409820160000056	0.010691043994508483
2.26667	456.7988769999992	0.2715334578511442	213.75762680000048	0.10649281836321094	16.191039500000038	0.007534570744757993	6.88522784000002	0.01160348726291435
2.4	430.3346940000006	0.25738333555432424	213.36914579999913	0.10593568743309142	17.36791412	0.008169388281898856	7.383603080000034	0.012583103153915191
2.53333	401.952551399999	0.24287748414892568	212.54010259999993	0.1050388090213091	18.596763573333334	0.008846139400266663	7.8979521866666555	0.013626970508330324
2.66667	372.53600639999905	0.22839363126547876	211.15362560000042	0.10373155895765186	19.862804073333322	0.009566461829336898	8.420456126666597	0.01473730212728028
2.8	341.8537511999996	0.2138400208860093	209.08463940000095	0.10194990399082525	21.144806206666644	0.010327802081982002	8.941662753333395	0.015910183770831726
2.93333	310.48112159999965	0.19929898905385532	206.20681440000033	0.09964070834663658	22.416501740000008	0.011129211669613052	9.449059840000022	0.01714382254206675
3.06667	278.74151979999914	0.1847759723890597	202.41501260000027	0.09677978878005335	23.64385246000004	0.01196610346760901	9.927875880000016	0.01843058423699545
3.2	247.37494599999985	0.17053538555386685	197.61090560000014	0.09336990532403441	24.791816686666692	0.012835586325178852	10.36362323333329	0.01976573051331019
3.33333	216.92203199999994	0.15638635136548512	191.75698859999994	0.0894718395207437	25.817710246666685	0.013730683603157318	10.738387373333257	0.021137487821828536
3.46667	187.7948462000002	0.1423298380895341	184.83804379999978	0.08516098959081103	26.680781393333376	0.014643944846474018	11.03677010666663	0.02253359460119371
3.6	160.73397140000003	0.12859082193163404	176.88966020000026	0.0805577249437707	27.33716614	0.01556298542957132	11.242094300000012	0.023933809393744107
3.73333	135.91701639999928	0.11504606636049329	167.9963871999997	0.07579379111517914	27.74583749333329	0.016470443525096454	11.33934618666667	0.025310274727988295
3.86667	113.62091477999985	0.10179230945662518	158.28119340000026	0.07099847498621663	27.87152432666668	0.01734153530204545	11.317061673333308	0.026624007032908244
4.0	94.14531270000012	0.08919152545964036	147.89966280000007	0.06627475763788877	27.686747319999967	0.018144704403962302	11.167192040000025	0.027826241820223287
4.13333	77.10114536000009	0.07719851237937618	137.03200839999937	0.061689058902711404	27.175052806666635	0.01884157396016312	10.887023693333322	0.028858850895372025
4.26667	62.626233719999945	0.06613352397272727	125.87917700000017	0.057269810411513966	26.33505034666665	0.019389592743557404	10.47932643333333	0.02965759101264163
4.4	50.37794297999997	0.055899176951901074	114.6546510199997	0.05301704832672393	25.180283979999974	0.01974316352923813	9.953457920000112	0.030155163187560056
4.53333	40.23362333999998	0.04677958047218733	103.57655090000011	0.0489128519016457	23.745166266666622	0.019864056563119487	9.326197113333361	0.03029592563669272
4.66667	31.88367131999996	0.03871687099447438	92.85410401999991	0.044946674628907404	22.081252486666678	0.019724225479745595	8.620049953333364	0.030040046775899824
4.8	25.065409760000026	0.031709815397134106	82.7033869600002	0.04113310139263459	20.253188080000008	0.019311305597712373	7.86145986000003	0.029371514587966947
4.93333	19.551812579999943	0.0257056579136356	73.26505602000012	0.03749645097907746	18.33161696000001	0.018631654600625623	7.07770177999998	0.028302084882288785
5.06667	15.133447000000023	0.020621344598102005	64.63984216000004	0.03407387102273591	16.38406827999999	0.017710217617398105	6.294450240000023	0.02687142992930386
5.2	11.61641782199998	0.01637399984457002	56.85452931999988	0.030892997917872898	14.46639120666666	0.016584087146117373	5.531887173333354	0.025136211093122127
5.33333	8.836370238000011	0.012868260103232002	49.90256973999997	0.0279803378294518	12.625790420000019	0.015302766887131676	4.806929099999996	0.023171638094682128
5.46667	6.658321032	0.01000275581665534	43.73782550000008	0.02533078350030367	10.896536962000008	0.013915512023986526	4.1314719640000215	0.021052237930242676
5.6	4.966523291999978	0.007687343434400371	38.300967920000076	0.022930010161155635	9.302537474000015	0.012472745837136909	3.51327074400003	0.018853886538809157
5.73333	3.667030310000002	0.005844001052089214	33.52179705999994	0.02075475903997457	7.857888739333331	0.011020369099916738	2.9565532706666895	0.01664557263211369
5.86667	2.6743817039999906	0.00438512966244254	29.329449400000023	0.01877777129695114	6.56844961333334	0.00959889008839832	2.462492108666685	0.0144880029580409
6.0	1.4460641713999978	0.0028130441344819197	25.65473132000005	0.016973986197016303	5.433400617333341	0.008241588487274083	2.0298909126666755	0.012430912700309552
6.13333	0.7037318243999992	0.001411020503126262	22.433646639999928	0.015319746463438278	4.447681919999999	0.0069752537289097544	1.6561116399999936	0.010514224170498966
6.26667	0.5487306107999973	0.00110764937073626	19.611312580000003	0.013800689229882694	3.603070215333326	0.0058199407351061045	1.3374184486666716	0.008767661145901271
6.4	0.42725255499999876	0.0008734917112805399	17.137312979999997	0.012403159550214019	2.8890058573333315	0.00478870303770274	1.0692570706666604	0.007210344278499911
6.53333	0.3320452525999989	0.0006795096647239034	14.968541679999994	0.011117876114224634	2.293748281333329	0.0038882664243577248	0.8467129886666682	0.005851858536265276
6.66667	0.14207357703999995	0.00031819901688259934	13.067024119999969	0.009937510307852757	1.8045112713333311	0.003118749123862484	0.6645716046666719	0.004691860757259753
6.8	0.1015968072	0.00022859849070707545	11.398772255999999	0.008855537065065033	1.4078344600000003	0.002474172800272093	0.5174308980000023	0.0037208953750357105
6.93333	0.0706815973599997	0.0001670868306035384	9.934618166000012	0.007866192214707607	1.090340434066665	0.001944199184836504	0.40004190373333237	0.0029230343386691914
7.06667	0.04078404959999998	9.810991273883168e-05	8.648887064000029	0.006963824543472739	0.8391947377999995	0.0015155390036018677	0.30742816099999953	0.0022780067920956976
7.2	0.024208957720000025	5.5403413904822124e-05	7.519161712000037	0.006142781956016283	0.6425002213333344	0.0011735005705679116	0.23505811666666765	0.0017635205527477187
7.33333	0.016674325254000023	3.6949143203729245e-05	6.526535541999984	0.005397831497198496	0.48974159126666633	0.0009037418533907415	0.17894066193333286	0.0013578741531216766
7.46667	0.011445136844000017	2.5535637813655893e-05	5.654658777999991	0.0047240846962648105	0.3719573157999996	0.0006929067507566665	0.1357310626000011	0.001040903171847425
7.6	0.008969760957999992	2.0271198791703442e-05	4.8894716819999875	0.004116927963349757	0.2815531910666662	0.0005292061539104208	0.10260054613333347	0.0007948355596627732
7.73333	0.005281181811999981	1.2147829166032478e-05	4.218805338000005	0.0035721866959664158	0.21243412980000054	0.00040274629239264216	0.07728616220000024	0.0006047659853061585
7.86667	0.003684035726000001	8.586657828697343e-06	3.632200682000007	0.0030863366170937067	0.15970450333333386	0.0003053183587072679	0.05798262286666675	0.0004583435211779021
8.0	0.0022885635279999953	5.417243392297597e-06	3.1198928839999986	0.0026551872714009124	0.11949064706000012	0.00023033466146701013	0.04326688817999995	0.000345660468352574


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b5/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.09498757580862534	-0.13280523500673855	0.16327850441253558	-0.14134217855094172	0.04148997712229426	0.14730590497035342	-0.011972724241930858	0.058290109242589885	0.059506999262997476
1	-0.12628863030130846	0.021085002446454223	0.12803669580064753	-0.06275640975375811	0.10129413017540143	0.11915900206519335	0.05798007344287162	0.03958571988446727	0.07020482985672918
2	-0.25730514684679273	0.032135925529673606	0.25930417718096693	0.14186201512180577	0.04843275987119568	0.14990184643012355	-0.0706825610907352	-0.12908590806165518	0.14717063600612593
3	-0.2974478500017297	0.04716320873836787	0.3011637291061962	0.02668897884634233	0.15680911716370582	0.15906414057706825	0.109015982164748	0.15834020401065096	0.19223970602734292
4	-0.17892131532782812	0.07453151347395884	0.19382410474282868	0.18092299148938143	-0.08667708935372158	0.20061417364757608	0.017035246612985763	-0.18486374123597227	0.18564698341455957
5	-0.3061937693445819	0.07529890083622172	0.31531658512134464	0.13252615279845506	0.012497968171752246	0.13311416297292183	0.06117949332096923	-0.2171682074180201	0.22562127717962843
6	-0.3025272840199935	-0.03571070674876085	0.3046276615033668	0.009107675711593244	-0.07633455905726585	0.07687596934891132	0.0315321659390013	0.03564366528734399	0.0475893723841881
7	-0.17354258424034416	0.25659311219633596	0.3097693557655734	0.008336186434889519	-0.04278392985212253	0.04358849226422701	-0.13695427231562257	-0.17300228147951255	0.22064963653407227
8	-0.14832678047995193	0.01625944977640346	0.14921529249570648	-0.10142464401560934	0.06577803028944466	0.1208871692217672	0.032378979590150445	0.021407409479002538	0.03881591812518502
9	-0.09242468197898294	-0.038173239274943385	0.09999759014925419	-0.07694373967889112	-0.03612906015085	0.08500381205073511	0.1511330546643739	-0.08252190813573224	0.17219484758420286
10	-0.2024484079542452	0.11436342459569396	0.23251742035482736	-0.07631004269477279	-0.031742750389454906	0.08264880409519114	-0.009711624582439864	-0.001510488235379925	0.009828388817068209
11	-0.20397142833974613	-0.023074778120603465	0.20527247493093484	0.07115977743446751	-0.27367923935842847	0.28277913639505114	0.15443135548405074	0.11986577626313251	0.19549129872146379
12	-0.2716652462111345	0.009878024893049075	0.2718447744113247	0.050562978804298636	-0.09528892489786242	0.10787304590932074	0.014413784876716252	-0.08920303944841407	0.0903600544560901
13	-0.16595771484438088	0.0260135430507073	0.16798412882894573	0.15318522451639374	-0.03708244975245108	0.15760971128005094	-0.05868639470898088	-0.07499732050662031	0.0952296750341564
14	-0.24401973564330068	0.20231913216648928	0.3169836945712314	0.08566326680937182	-0.025870253271483016	0.08948444157944051	0.2187248308101047	-0.008421723280800441	0.21888690466980268
15	-0.3850163599598215	-0.12878263461798628	0.4059834533769333	0.02359593536400628	-0.08823274157699641	0.09133337206024637	0.09603487271772544	0.056074282635569024	0.11120711286155847
16	-0.11003881084236797	-0.0423742245026333	0.11791571054699203	0.04484279920726661	-0.01127986982969455	0.04623972430841347	-0.05242718506185257	0.04621645854800334	0.06988970435070567
17	-0.15698100679814564	0.11661174903233945	0.195553922250976	0.21136158917169529	-0.027567829689090124	0.2131518393327892	-0.14644224596684685	-0.1881900756534938	0.23845510264677122
18	-0.07300368846630806	0.0979462333191125	0.12215974439678474	-0.08631520071823111	-0.06193766368443921	0.10623835492756475	-0.020686656801790073	0.02820724391013224	0.03497979957976803
19	-0.17935460169113054	-0.08465129221265981	0.1983277953819313	0.009543165869887332	-0.11878046166606093	0.11916320778001385	0.08900565945505927	-0.09208148700304479	0.1280664189540798
20	-0.34506890007714386	0.03221705473259696	0.34656959534283016	0.0626967132029608	0.027464868576709406	0.06844849780959579	0.1659031815431547	0.11706743813005362	0.20304839501083202
21	-0.2886325888254525	-0.19483771939955022	0.34823915379075426	0.16061604057344306	0.08851636588998232	0.18339209230460055	-0.01773587689355343	0.2281784950071327	0.22886674488204564
22	-0.10743421948176574	-0.12213649858308501	0.16266356630109932	-0.1041550195146987	-0.021972297482782906	0.10644740460330246	0.2117224570740365	-0.19804282029850923	0.2899092228633902
23	-0.2141175237386825	-0.02486033964382653	0.21555591028592017	0.24063575455109573	-0.05633333407412182	0.24714168182700752	0.0327942758458899	-0.059382191583356655	0.06783589909110656
24	-0.10101749322521106	0.0940025784010156	0.1379891977059967	-0.10339327227706713	-0.17297449260945252	0.20152008298345175	-0.045905438685833376	-0.003270725150020074	0.0460218094379804
25	-0.24215001223130334	0.02297026225168886	0.24323704769531249	0.2293541089099296	0.04411584696296879	0.23355837648675315	-0.06564020045652805	0.1472644592481581	0.16123106671366286
26	-0.17816592236677678	-0.03487409545767178	0.18154695928821044	0.06943015961221324	0.035185842005588025	0.07783694843337327	0.09260029860810096	-0.006704426142657612	0.09284268755379617
27	-0.3020023593834072	0.09270479383810451	0.3159107530200739	0.04176250873907077	-0.056213738250804855	0.07002921893260672	0.2619226356767306	-0.13750303764418215	0.29582182549842856
28	-0.23306125077734105	-0.007431802512619584	0.23317971245905	-0.10357271255143195	-0.06294980038293886	0.12120224483693938	0.3539204734693787	0.03881078850956008	0.35604210263046565
29	-0.1619772851546743	0.012215941178052475	0.16243728058836837	-0.009947246453976296	0.018622515042924066	0.02111269235649677	-0.036826534991150885	0.02205237663834764	0.04292436365112477
30	-0.35018042047536013	0.11541171270815422	0.3687088150757038	0.008459738378546374	-0.018132964081161478	0.020009286838919144	-0.10688931959630704	-0.009450043063524868	0.10730624379626724
31	-0.19954460041773495	-0.010761977195780315	0.19983460088041813	0.11567967332827866	-0.005948716887095897	0.1158325258894931	-0.0592256609477452	0.07730532980165129	0.09738476744562953
32	-0.24772451144479055	0.16957547654621247	0.30020538938605884	-0.06423237237478722	-0.058432257113371674	0.0868339008236789	0.15724501269264485	-0.10402216216577402	0.18853807105821527
33	-0.2531014075909554	-0.15641827333440242	0.2975348698177052	0.08799768345927501	0.11442452838133946	0.14434876164862215	0.09580524964448499	-0.024703229361074754	0.09893884677065908
34	-0.1736374408956726	0.03638712841668812	0.17740908656326132	0.032280450750978976	-0.006568197873552365	0.03294189921653755	0.09935411863207848	-0.04907731233154067	0.11081436493002482
35	-0.13693285618818354	-0.07303307361471341	0.1551916136441203	-0.08599743296222818	0.029723467846399475	0.0909892467103057	0.02880603360991479	0.010700649197854888	0.030729325823894885
36	-0.2185138020428103	-0.03545008410264227	0.22137070751589716	0.17041621371891735	0.14145375233343527	0.221474264752139	0.004584744126612239	-0.03775773380153031	0.03803506724765621
37	-0.18436633787390677	-0.05003517044012835	0.1910352449732987	-0.017208629780134682	-0.008798180097903523	0.019327310002814256	0.09184250062599116	0.011626235587298937	0.09257545179563836
38	-0.025509503153294463	0.005359420497938287	0.026066417843686563	0.04260815337882415	0.1207375667617047	0.1280352090711399	0.047501951203648744	0.13135685888732612	0.13968199506342516
39	-0.1049800161354637	-0.15555041405083597	0.18766122428245194	-0.03301968253968254	-0.05721786688944584	0.06606196883532733	0.07189550633293453	0.1633256837382275	0.17844955253356212
40	-0.10367592088857978	0.06918444670350907	0.12464021918211528	0.10078120938326872	-0.027108108494310505	0.10436331592515428	0.07547732721922032	0.08186904520575713	0.11135244715343962
41	-0.15670931909927974	-0.12653941314871542	0.20142004312525894	-0.0601757629850055	0.07994411298636676	0.10006089971614554	0.07206457291087642	0.02694259928355259	0.07693637842387119
42	-0.13810066096457724	0.09120813816620905	0.16550141095047918	-0.021342371939431625	0.008027846915245277	0.02280226230214124	0.13404109656754193	0.13191278142465465	0.18806381223461843
43	-0.3642652435726392	-0.11385468575343455	0.38164388786281833	-0.0830985374048288	0.14652047190943426	0.16844469599065753	0.2339012994998545	-0.022625681455088472	0.23499306238488776
44	-0.14082145654791828	-0.014261632234706322	0.1415417845665203	-0.07371961026310206	-0.09595708422779214	0.12100554925640088	-0.020772870561573745	-0.1857458661939365	0.1869038227525153
45	-0.16815079846843484	0.023680717687710122	0.16981009220825838	-0.06579803289872539	-0.06465597556563694	0.09224844881994489	0.04298922285907504	-0.05861140301733426	0.07268679278718795
46	-0.0908310651223728	-0.03721749587498982	0.09816019758776777	0.05730065319358981	-0.09306883340750176	0.10929397333908841	-0.20084235816975532	0.12268519938857898	0.23534933818518305
47	-0.11159695567196994	-0.05430866489292309	0.12411007855006555	0.006781107410299239	-0.28524496189920834	0.28532555389693165	-0.003168921104575552	0.12058379379319907	0.12062542595376723
48	-0.18717423054037974	-0.013875079785795424	0.18768780039588456	0.13622441826654616	0.14075463536527588	0.1958799619891496	-0.014219225539462015	0.17825320721253324	0.1788194403763092
49	-0.14748842310250426	-0.08403336815263782	0.16974817204417866	-0.103634175941581	0.18161985125561422	0.20910718015697594	-0.08530122280109265	-0.21643168615581837	0.2326348498905792
50	-0.18934448633521198	0.07894736259686856	0.20514390209447295	-0.09524698046976336	-0.037869707356381475	0.10249927816265565	0.044214073557044056	0.031182896647060348	0.054104134258011645
51	-0.20077964154560066	-0.0737838000641096	0.2139077221866485	0.002703078793128157	-0.13633116064601097	0.13635795538966664	-0.012492400470400903	0.0002682790786803679	0.012495280836256955
52	-0.1423925232561621	0.03817484886271548	0.14742099499375194	-0.027566535053003854	-0.1215995864006332	0.12468509641345893	0.12554039806240488	-0.16988392333170876	0.21123668940844764
53	-0.06645365593108621	-0.058813555469691116	0.08874188804388615	0.11484145659177954	-0.023894557649590805	0.11730093792204392	-0.06389297796171525	0.11454741713341797	0.13116182144493682
54	-0.330178195474658	-0.0022316728219687132	0.330185737321414	-0.151556764022942	-0.08973949354042528	0.17613242013325586	0.2718810145637689	0.014755748723207564	0.2722811381653286
55	-0.26932333088350985	-0.10316644658090292	0.28840660924867656	-0.116173850492578	0.02405295451513939	0.11863771811350396	0.16086594495758838	-0.05949936597091199	0.17151684114989516
56	-0.2839271687305779	0.009271951172481547	0.28407852122592253	0.0331660656633875	-0.07985193501810363	0.08646571249763443	0.0503087718295983	0.07110071890877205	0.08709928100935621
57	-0.19678678104744693	-0.013259775788916132	0.197233006489756	-0.07786783754454711	0.010111646772696286	0.07852162456495511	0.2020739408305672	-0.15966060592202463	0.2575371558555845
58	-0.3463071951187983	-0.014403691925851237	0.3466066065904461	-0.06821426929006928	-0.11323054655297188	0.1321905564231531	0.22376184487508094	0.09874117945909705	0.24457960614669694
59	-0.08390319659703505	0.15638993008760108	0.17747550994998007	-0.050946304323639655	-0.1799406376769423	0.18701379364052678	-0.09444007194105186	-0.02279783051593387	0.09715280883466158
60	-0.10244473810080412	0.07253225139114539	0.12552231616892137	-0.10197800462682746	0.07854412830714097	0.12871943722374593	0.004211845623847162	0.02414257064900371	0.024507210390031255
61	-0.1685792147617838	-0.03423088014734339	0.17201948960905974	0.010415586926325184	0.11496232108972891	0.11543318293002998	-0.10096375185061368	-0.05984472754190744	0.11736724671865416
62	-0.1835689154398364	-0.24025451692239222	0.30235703996660945	0.04923324038178149	0.08162900995261738	0.09532684419582338	0.032275403607806556	0.033835486528772024	0.046760472909130484
63	-0.14730752601227476	-0.0182568079256252	0.14843455883146006	-0.013285861854917811	0.1321722525220457	0.13283831699468107	0.14812755922987295	0.08120357321200689	0.1689254098879067
64	-0.18265579786858635	0.027110549438915946	0.18465676913097384	0.0003497120140574608	-0.052250503855034484	0.052251674151148016	-0.08927921994244069	0.011235563637404963	0.08998342627273578
65	-0.1656845407675737	-0.05109268886979747	0.17338347644832744	0.1148120665475573	0.1226046049219065	0.16796934176503014	0.23586187395872885	0.051209681954084735	0.24135711117172787
66	-0.19233689561956233	-0.009011139049893592	0.1925478694858682	0.019792411312110313	-0.02407033676859178	0.031162808886574613	0.0734332075089976	0.010997974210447856	0.07425221479385768
67	-0.11179632090594385	0.0756501531106112	0.1349865290825855	-0.11770895858343337	-0.062200466123949576	0.1331326290465002	0.21384875692695013	-0.06098770315562977	0.22237533760604167
68	-0.23082289356577418	0.03682658481301434	0.23374217750133766	-0.03744025722125554	-0.030194373383844824	0.04809857632858601	0.04215665780060958	-0.18679821770308683	0.19149610422660698
69	-0.24766606720603024	-0.08076173025177347	0.260501320377771	-0.12156414194225858	-0.08073636579186516	0.14593218071225908	-0.03599551140200255	-0.03890667584683183	0.053003832564656524
70	-0.17242053176821928	-0.050437752382820805	0.1796463376767427	-0.0037359355941308002	-0.06313838331825032	0.06324881550516027	-0.009945045697127956	0.21347073063456495	0.2137022619711194
71	-0.2428730045911213	0.0376481933265459	0.24577364142615418	0.2176015386731553	0.009226465747447007	0.21779705531322852	0.0460037435054795	0.028924482719021365	0.05434123772128229
72	-0.22086983340277136	-0.12476417212702293	0.25367219389185997	0.212531092267877	-0.11897061536139697	0.24356410347185053	0.15000066532714137	0.006657023858631289	0.1501483118960698
73	-0.3261762290897333	0.12061235386212413	0.347761804008664	0.008814055667582121	-0.010633405212558072	0.013811476522287314	0.01837019620965101	-0.11225117825461692	0.11374441141581797
74	-0.27360848126474313	-0.15113278676076142	0.31257434356337227	-0.015392945816158039	0.17288211394509265	0.1735660338402165	0.34528259889786295	0.1930826105109481	0.3956020318241364
75	-0.2397280030440093	0.10097027794995796	0.26012403286271013	-0.032289596490453265	0.04054056441284282	0.051828133329574484	-0.08993530080608043	-0.042596531592910936	0.09951292797835883
76	-0.39097554963787484	0.04669537714464737	0.39375416018287246	-0.0026434841956674447	-0.08885204777754316	0.0888913629266396	0.12501793581853976	0.11811339224779324	0.17198912089027488
77	-0.12279994008064148	0.021574100273382076	0.12468066043462826	0.16767227286595557	-0.01606494593864194	0.1684401186654977	0.18365024776693373	-0.02215145630604306	0.1849813518204867
78	-0.3477307951218749	-0.013492743867119624	0.3479924712018279	0.20100718802894066	-0.2006466738839312	0.2840122838540378	0.08087250706310241	-0.066974026688117	0.1050042030086994
79	-0.21361053721685533	-0.09469645687534534	0.23365975381913262	0.08322992555588156	-0.08718052580207968	0.12053076199528759	0.15061009110315188	0.08069462603754995	0.17086550913932202
80	-0.05619320620283404	-0.07336773022305439	0.09241482706490942	-0.24191737073225006	0.08284113095510778	0.25570816811343017	-0.017005939476197055	-0.21623167329508577	0.2168993741656734
81	-0.2845311752039831	-0.003603440146154219	0.2845539921418195	0.12380102668682536	0.20548921451425758	0.2399010452048899	-0.13151663282608486	-0.07661656852981734	0.15220618674415118
82	-0.08080009691106008	-0.10214535858093374	0.13023950990565128	0.031197077343471546	-0.06984728525602947	0.07649771821702722	-0.010713179694825142	-0.10838004021943187	0.10890824274194899
83	-0.48625379889871206	-0.04989003876918824	0.48880647797653026	-0.0032300391950671574	0.09147660245686152	0.09153361104125825	0.18837548580850313	0.013684567973933184	0.18887189058783407
84	0.006520030838829454	0.06791288473765948	0.0682251472371435	-0.09826523290288602	0.16966344284718715	0.19606565185217725	0.09685927924485234	-0.2241063013178665	0.24414207803286728
85	-0.056195716723969794	0.14698431058814085	0.1573605609331376	-0.1706302742725607	-0.04747786415592942	0.1771125012051328	0.2391307804129528	-0.16261342536989873	0.2891827385087835
86	-0.23004954852491769	-0.018348263823642855	0.23078009784611075	-0.2292385309545017	-0.2115207787884513	0.31191560386337036	0.042369832706072766	-0.06464717002591575	0.0772946266948761
87	-0.17450349939009963	0.18664028403267025	0.25551138315774957	0.10865310925680277	0.12311342051432998	0.16420235218141355	-0.16424624056167314	-0.05956023930440679	0.17471190470211584
88	-0.1775459228083549	0.056964207136303235	0.18646038614284263	0.06041718356880849	-0.04670926029628876	0.07636747388655435	0.25229387511822193	0.030174611345365702	0.2540919254758262
89	-0.2670209286639719	0.0727665335474886	0.2767582785556518	-0.028198467734193936	0.05828952601240623	0.0647520071141224	0.04828309491173126	-0.05057185244050609	0.06991973622318358
90	-0.2880346144469097	-0.10754039936705226	0.30745548721010824	-0.1360408958680487	0.01054594158912514	0.13644904628681911	-0.018310280579699505	-0.12577111231448423	0.12709696718541294
91	-0.3084423803847749	-0.13479941638929963	0.336611919985496	0.007244659376703833	-0.19911751556757856	0.1992492662352596	0.28287757409387054	0.1231006365672003	0.3085020075274765
92	-0.2740680090940491	-0.07730114945625244	0.28476084933858736	0.14282409912347147	-0.013026931609133211	0.14341695937921792	0.03802423149503102	0.037525017368039856	0.05342255244051338
93	-0.3379155860427876	0.09081610616836748	0.349906428106465	-0.12368218166052551	-0.07689495198367137	0.14563693110223916	0.06913961665110022	-0.03417734269657549	0.07712572427186831
94	-0.13102524578037344	0.06588464323918489	0.1466574282011039	0.20963318798127925	0.1354128133426115	0.24956502864094424	-0.012012770902353863	-0.14140723194264915	0.14191656672296796
95	-0.1515973609157529	-0.047813585533217795	0.15895879591316545	-0.19144213162942078	-0.0010429672855303265	0.19144497262549143	0.09652531505901579	-0.1765489333023195	0.20121297745779004
96	-0.1547437078733254	0.027766441618781168	0.15721510870954564	0.24107871091590846	-0.05822593528929939	0.24801049251430843	0.025454991051147104	0.0119847827487403	0.02813523746031802
97	-0.13433939125911062	0.11495958356166724	0.1768128329520806	-0.22061371574917704	0.05950634566262395	0.22849817669027114	-0.1741143027998799	-0.048944182778821656	0.18086271994906794
98	-0.19305383581103153	0.06894799745773227	0.20499660942265405	0.11491773862034732	0.029390671967353687	0.11861660190844726	0.016574677332064386	-0.11857156500860391	0.11972441671293133
99	-0.1861614927364277	0.06253304763085352	0.1963835110793613	-0.009030621674449745	0.0823298020212866	0.0828235982597429	-0.2080248321673905	-0.1420528519469326	0.2518994711080755
100	-0.3686176761834656	-0.0931630869130869	0.38020830074851564	0.005692298450372029	0.07472607854068748	0.07494257185149908	-0.017688750731979556	0.06239753067439612	0.06485633150834476
101	-0.06587254421579501	-0.09430167889103884	0.11503042520624909	-0.15691866819718606	0.07047168560950162	0.1720166471636481	0.177194137070695	0.273322989662012	0.325734890501476
102	-0.10926288113662429	-0.05052675971529235	0.12037994285429353	0.0012943825356834895	0.05305136241120179	0.05306715066623943	0.08203412273412179	0.07940824181496962	0.11417209011357218
103	-0.04064076473014329	0.03805158787817528	0.05567400738137461	-0.047375592518806034	0.03457291416205819	0.05864923835963255	0.08732353061366757	0.07955688245630482	0.1181299984974284
104	-0.08242426033818742	-0.007524571463603144	0.08276700953887464	0.18296191516973268	0.021721302616793413	0.18424678393379565	0.2878671345788662	-0.01778048965877967	0.2884157294308912
105	-0.25697430920389913	0.1884094061400654	0.3186438449317251	-0.06119472120258696	-0.007343316048087942	0.06163374233035385	0.055074654027836026	-0.09966417273570925	0.11386906886147408
106	-0.18282752276551023	-0.01832392587541809	0.18374348788477096	0.03667206815604416	-0.025570138723558938	0.044706516048374834	0.3705117354863218	0.13073165864425199	0.3928991126293916
107	-0.12870437077557464	0.0412537424743231	0.13515430560982644	0.14293622732082487	0.06021885565334091	0.1551034353485068	0.11631559302620445	0.026328908466321528	0.11925824332961459
108	0.00023772734332376224	0.12989442747514007	0.12989464501427372	-0.010953892063552888	-0.048495336996038724	0.04971705403278968	-0.2452246134642723	0.05137760613229564	0.25054893625914093
109	-0.30702261298044986	0.11302335165763214	0.32716534489653376	-0.20085226189717595	0.09998015989510624	0.22436056579056574	0.14225053329435983	-0.26220046892588605	0.2983023635968785
110	-0.3127527250888876	-0.004999657736276234	0.3127926847418354	0.14064414404859665	0.125985452921991	0.1888203103564911	0.16042977521783625	-0.0362030152382715	0.16446388992355734
111	-0.04782174712135539	0.05474787043745575	0.07269283881631879	0.08899966688231045	0.11390669833842083	0.14455336949210915	0.22778116508821575	0.1488693443757866	0.27211457304565945
112	-0.18971077949982648	-0.010631846426962832	0.19000846301383081	0.037991469059269235	0.1963013698989558	0.19994394100719354	0.16538186657762075	-0.017974887361281108	0.1663558185587408
113	-0.16166284753186064	-0.004406291977559291	0.1617228854587412	-0.033562950472889305	-0.12847292662826404	0.1327846546889999	-0.21615004283006892	0.1356775213891441	0.2552042923340873
114	-0.22126929374140647	0.018805892009696873	0.22206702125057018	0.2245331773330043	0.04053698122728268	0.2281630876594096	-0.04779680887567197	0.03558678111320225	0.0595898810931561
115	0.018260638310559244	0.10992968613972613	0.11143602113449565	-0.1505502933061105	0.18888368891250343	0.24154179504125423	-0.04144042703708852	-0.08359838075040556	0.09330593902376222
116	-0.23890856603963745	0.04268153971304955	0.24269119629560615	0.006398748015785363	0.12156459295686259	0.12173288067296034	0.026501433328487173	-0.062059123669710475	0.06748081800865095
117	-0.26767174574622726	0.03374771232260696	0.26979079220359314	0.07206540662501837	-0.04366387693034579	0.08426124245830716	0.22118294319207138	0.23313535388128537	0.3213627041031041
118	-0.0892108251324754	-0.1684626545546303	0.19062590931038154	0.13709778196724093	-0.03636350312486983	0.14183830998658137	0.01736246994815012	-0.07494721126896851	0.0769320468965685
119	-0.22059937083369624	-0.03118990709559776	0.2227933857116379	0.0033552268589045393	0.06416463221629211	0.0642522962603419	0.014240603713500468	0.1166008307959666	0.11746722324305872
120	-0.2191907503566065	0.06352614408315639	0.22821077105160079	-0.009884777571877432	-0.1570088998008639	0.15731974906006943	-0.16300402770938496	-0.00162523910232893	0.16301212976837545
121	-0.3327032574576981	-0.19388604551139418	0.3850756499274003	-0.14992856269463498	-0.13043284287428028	0.19872418174934267	0.11382919305158522	-0.07388476340181041	0.135705723732334
122	-0.3645338603177462	0.07222985226151636	0.3716208913340026	-0.015819044055281145	-0.05062308536646211	0.05303714666950925	0.0017448694268213459	-0.05109446050288407	0.05112424535773057
123	-0.24103121992218746	-0.21383758513776002	0.3222150862308074	-0.049607083126158295	-0.06413535686841748	0.08108148183725335	0.03870569870068432	0.11740292632082992	0.12361868071049123
124	-0.32272488000596866	-0.0028105026900216365	0.3227371176363783	-0.11949006286739175	0.15828133431563365	0.1983200845017736	0.2509758219704427	-0.07094138832708727	0.26080940127133834
125	-0.30831255370926014	0.0461298316100049	0.31174443401461527	0.13329466860443853	0.2170667360590833	0.2547261992448182	0.09427223790593106	-0.06982672205807677	0.11731592369822764
126	-0.2920725654857061	-0.030987084756935637	0.29371173441171117	0.043584191119820995	-0.08664856688347342	0.09699255568613939	0.04478987265650565	0.0004883128551166735	0.04479253444526739
127	-0.34578726501118556	-0.26370605701096167	0.4348674707864276	-0.0022489313344284697	0.00046164278240711323	0.002295823644255542	0.11901315476166568	0.26402645755528104	0.28961025757993236
128	-0.2590580557981642	-0.008979411037687655	0.2592136302290227	0.13966706040346752	0.09419979292360843	0.16846509652921152	-0.05298912092307181	-0.044392188456667606	0.06912679171039417
129	-0.26240071325877107	0.004695210710084583	0.26244271626837706	0.15781829859312915	-0.024369056530381943	0.15968865422130346	0.13127010511278334	-0.07698094606628962	0.1521772208761291
130	-0.20797152886584677	-0.20380738024660053	0.2911865468420204	0.07988934978588902	-0.051447130409630074	0.09502165772389792	0.023304069423958337	0.20632265846567494	0.20763458056898954
131	-0.3350009025740187	-0.044179886571432354	0.3379015642208124	-0.027210547742330497	0.07684929534783629	0.08152440189229615	0.18883502404462163	0.13217899137662198	0.23049935372420016
132	-0.2324490470625907	0.2127910482519431	0.315139000595717	0.22696818591254325	0.10074785459657712	0.24832375565427453	-0.25493733054599566	-0.2930246569840154	0.3884024872558338
133	-0.22627764593830266	-0.13011558141208518	0.26102037770562053	-0.2679032661008095	0.10513194270954847	0.2877931294617106	0.023747184433479354	0.1012005239590014	0.10394938584760423
134	-0.26077245884499095	-0.11828513565310411	0.28634533104022447	-0.10687209727488559	0.201621903362036	0.22819517324269328	0.23511095985537153	-0.05823190783541889	0.24221502540979337
135	-0.2204573432101226	-0.0023976770443923257	0.2204703812997905	-0.1659110553289166	0.14837679717148475	0.22258066452237657	0.05971321204240861	-0.25246307792838873	0.25942874437790686
136	-0.17583431474034736	0.07248868189762842	0.19019020806409329	0.012048712607494835	0.11487936396149488	0.11550947900365413	-0.008861670879929765	-0.021190153902902516	0.022968496537929727
137	-0.3582251984156301	0.1251449268938017	0.3794555909552164	-0.055916193551747484	0.054137691830540416	0.07783000949540639	-0.003989187914486423	-0.022580447376764394	0.022930116091112805
138	-0.10369628312784898	0.05422938385687752	0.11702027690972018	-0.12744674422719884	-0.03396258568234928	0.13189438896459532	0.16840336042925053	0.17274637690531994	0.24124883945374517
139	-0.29986502442357704	0.14648254613677686	0.33373068362867897	-0.1896603369041707	0.019343703253651937	0.19064422952234583	0.22580566365704735	-0.1863192872129006	0.29275087451128634
140	-0.21566569470583766	-0.005124831207960232	0.2157265764060183	0.02300446647566728	0.12087977597398825	0.12304928166125832	0.3149077752506296	-0.22484110850937913	0.3869372442516065
141	-0.297136638345991	-0.10058535551107102	0.3136998495231466	0.060982216754783894	0.041517975459845244	0.0737737964768776	0.0654287170031056	0.17543648097826087	0.18724015559358032
142	-0.1547756122904932	0.11059377131905701	0.19022742287711555	0.041058984560441276	-0.076500591604755	0.0868226970844149	0.20282457083652783	0.1566979023663624	0.2563045827546588
143	-0.2745410358565737	-0.06545122367672168	0.2822350847254479	0.12371571328162137	0.0034525460264901637	0.12376387916854166	0.1578766890254841	-0.1160228110800209	0.19592432628073428
144	-0.24554825749548728	0.09306058576050916	0.262591354353412	-0.024604383240365117	0.10057543895791075	0.10354127001449805	0.05221942084486796	0.2008781422242259	0.20755456134912997
145	-0.06197884227615971	0.15746661967518102	0.16922503716005263	-0.04389070363112282	-0.015385301420295094	0.04650915356172795	-0.18328627153454188	-0.05401794635726251	0.19108060043261824
146	-0.3180090709442287	-0.09958023106967837	0.3332356397846756	-0.16809754971053167	0.05196902224131378	0.17594762144286816	0.03795107608846299	-0.06442413922822579	0.07477134405352179
147	-0.17586213264999884	-0.0181084470300344	0.17679198385120673	-0.017157561147015263	-0.12017373358182071	0.12139237269082431	-0.1419650613735174	-0.08325003180423836	0.16457413662599982
148	-0.3946348986101789	-0.07573908868561488	0.40183717194405205	0.046528060791376905	-0.05354159264593651	0.0709335081894972	0.21461051313735693	0.05994512552029136	0.22282524637644435
149	0.005006796058054775	0.1504281400798392	0.1505114392152526	0.01577085900143741	-0.17396618655089127	0.17467957538505388	-0.13004373424516852	-0.046212195698347495	0.13801065121102205
150	-0.2814028585845458	-0.08130432954380384	0.2929128928915921	0.03396768260945	-0.13155676363426058	0.13587120931152796	-0.020548545918950542	0.12159424145248075	0.12331829667079985
151	-0.28012826069884544	0.14061670387545985	0.3134404247236771	-0.07610284328617817	0.04654173625003698	0.08920636731427078	0.06521254473627773	-0.17826953416922692	0.1898228195025408
152	-0.22030695365794278	0.004274383081240629	0.22034841542604328	0.012200799054409186	0.04722480516583935	0.04877542127462929	0.0966017492461396	-0.06431880839935719	0.11605518976472898
153	-0.20836449847476024	0.0895188488708072	0.2267804853328275	0.10376401105673658	-0.12907153309940048	0.1656092710182983	0.029130522387098064	-0.2506334644972875	0.2523206706959584
154	-0.12211194344145641	0.07480134849491918	0.14320114687986196	0.006533517505807085	-0.04285179335528261	0.04334700733340804	0.16221372230047873	0.19237200030632204	0.2516352085945693
155	-0.18081576234279365	-0.07574408048232642	0.19603955121280697	-0.028888773067277572	-0.13327595754120833	0.13637097223331154	-0.28065203133087047	-0.1471282916809386	0.3168789941019998
156	-0.12805111821086262	-0.1613483325275503	0.20598634247074066	0.00542505274757082	0.06428495621507299	0.06451346210588746	0.0005415996113504007	0.11099008003240354	0.11099140144956438
157	-0.05956675287429903	0.023420705195503544	0.06400568318393686	0.043779986461120926	-0.11200824801397737	0.12026027955104959	0.11741417695846035	0.053320691764173735	0.12895419776433284
158	-0.24441773098067893	0.19354886029146082	0.3117710514750639	0.21035533108672108	0.10288964013630422	0.2341701162915162	0.39289298468566575	-0.3452620348745049	0.5230399316886758
159	-0.21050313308782964	-0.015657159004768037	0.21108461731706818	-0.06762651260432491	-0.07253334556501853	0.0991687018462847	0.19991553344639582	-0.1531671654440251	0.2518459868318619
160	-0.28028056924945327	0.11025981218343837	0.3011883524997683	0.1112985593372342	0.047921919259261765	0.12117705911613406	0.12399755670245631	0.07428167946440056	0.14454467119970496
161	-0.29642488223426566	-0.03767270961445442	0.2988092097932948	-0.13228112774854983	-0.004724627095067813	0.13236547457556902	0.10368972892799029	0.05473716310724251	0.1172506584637757
162	-0.3004723209590582	-0.1519971420472089	0.33672948616514514	-0.03231499743351341	0.06029492711045443	0.06840860541176813	0.08910508935140066	-0.05405360042683341	0.10421856200996471
163	-0.12388859952508517	-0.010863117935843176	0.12436395146333591	0.12034079484551466	0.14516681384216099	0.18856115916363814	0.032906630939975846	-0.10407637131499585	0.109154649126442
164	-0.19545043381045804	0.04209318827124718	0.199931759797024	-0.151514846000208	0.10611165117577265	0.1849768392899922	0.18159014925588682	0.13640708754853043	0.2271164367461054
165	-0.32250192774862585	0.07079283629279441	0.33018043411437675	-0.21426689086929102	-0.09401843498191884	0.23398668047400042	-0.01114025786709651	-0.11309434756706636	0.11364170359936451
166	-0.15454311445853075	0.09533946296697929	0.18158520706647485	0.011212566977385844	-0.039199509262999636	0.0407715977695547	-0.008959889148288908	-0.1699758782503673	0.17021186445290268
167	-0.2838046655412261	0.09861816910104354	0.30045071386137395	0.14585912067441922	0.040466295205264145	0.15136843836003055	-0.12252842388282742	0.137464986777195	0.1841462387583961
168	-0.08939025872811188	-0.04625815716462819	0.10065006438023884	-0.06893527553836769	-0.06060490990522841	0.09178794756487112	-0.04207498362312736	-0.019792450315170153	0.046497799263673915
169	-0.11955702074923144	0.004229101836068221	0.11963179557614267	0.08557579375218742	-0.05685949614691743	0.10274346100067994	-0.02481857323182428	-0.17153703913149526	0.17332315878515359
170	-0.1511865962278359	-0.010873186572695932	0.15157708621425384	0.08153846978893564	0.023692665665819446	0.08491092074564655	-0.10576490757445522	-0.03436873242718202	0.11120892699277467
171	-0.17916699048240778	-0.00983846516519784	0.17943691335767567	-0.0726020707577711	-0.10233405744881766	0.125472387369709	-0.024799285370630458	-0.09453421521983177	0.09773291360705173
172	-0.2206113684616869	0.044410596409959466	0.2250370568773652	-0.09599079061765425	0.07937010952816867	0.12455459112339388	0.29456000723753395	-0.04859317892922108	0.29854127838914224
173	-0.3404010901606044	-0.005538736963946356	0.3404461481492832	-0.12619151662759376	-0.12787292588316518	0.1796546243287206	0.08351149177631763	-0.12521671304353635	0.15051044642858943
174	-0.22060112131563495	0.07978578379805286	0.23458607380231486	-0.26150633318995814	0.09247780621778465	0.2773764714991369	-0.10146194462869051	0.06024233434828251	0.11799858073538731
175	-0.2672097395508748	0.03138965104752663	0.2690471243179005	-0.028442890452469886	-0.039085546556146364	0.04833919700288667	0.09041390746408358	0.16716136126424444	0.1900462979451037
176	-0.4283705043642764	0.10225700334047544	0.440406384764661	-0.11625648835634361	0.03321496316878825	0.12090824977334101	0.20029051686808644	-0.1608193019435786	0.2568640477468677
177	-0.2969310491365752	0.030453000142977422	0.2984885812875518	-0.016424220108514905	0.025879165518486492	0.03065103936420698	0.05359299546084833	0.1351409412570286	0.1453797894010793
178	-0.08333782985174334	-0.0822398228799986	0.11708365535689286	0.18569461702082848	0.1864011856875092	0.2631119397066987	0.03770108722947813	-0.04055741437410165	0.05537396354783813
179	-0.19016845939922866	-0.0521527329219637	0.1971901379417991	0.19338276978799226	0.10965419908711253	0.22230820728959094	-0.2082195272154424	0.010368813702402672	0.20847753790616746
180	-0.11273545522519182	-0.016982030567657586	0.11400733409317178	0.10201908182359802	0.19065141687155432	0.21623102416457535	-0.030645273821777334	0.12351138144397784	0.12725641105190538
181	-0.24560726594845336	-0.11526889645156396	0.27131134804102036	0.07068111104332442	-0.0005592319462930153	0.07068332334213291	0.23254240696321618	-0.18573062173309218	0.2976102062860194
182	-0.2913215494228956	-0.040430652388058055	0.29411372428140886	0.1544083299246541	-0.028325374369797728	0.15698490113163754	0.10861342772123227	0.06596998141392477	0.1270783818322728
183	-0.2901286926498724	-0.08500930560794563	0.3023263804874944	0.15983822673799827	-0.024966552668549292	0.16177635018413286	-0.007739907954084653	0.019549744032566457	0.021026142463052292
184	-0.14361811062433003	0.264535773376519	0.30100720439088385	0.029387885846126074	-0.12272245937621772	0.12619211492740878	0.005583940355443512	-0.03945070145250654	0.03984392343868701
185	-0.09989500022340378	-0.028914885287478112	0.10399558481407689	-0.1609193076469868	0.1459905574847149	0.21727463369727132	-0.007782582385118265	-0.15953099090857112	0.15972071139602323
186	-0.11254411813629671	-0.015220889701886911	0.1135687193306049	0.265558023148635	0.06064865667394572	0.27239552715667914	0.0027972974808790434	0.038242536147551756	0.03834470555622164
187	-0.168309050251113	0.03335134028764964	0.17158160826677865	-0.09497908395712348	0.046561349523413675	0.10577800177152055	0.18277493955909807	0.056911740679618246	0.19143046977431796
188	-0.04895193354503506	-0.11988967846907735	0.12949836601755357	-0.10929501249928597	0.24580782375454502	0.2690109402536718	0.19523435778484258	0.05891067253135372	0.20392871744253266
189	-0.2424758342161017	0.014428319209039548	0.24290472736032204	-0.11429327355813979	-0.04600705475286921	0.12320552531306898	0.11189983713080454	0.012154695387396015	0.11255803023268028
190	-0.2205269094038705	0.05165973421400362	0.22649690044299592	0.1069299138968614	0.14729654661605407	0.1820172495424694	0.02486754172250571	0.10901768052594206	0.11181792923577565
191	-0.18469695151537283	0.03183521591911055	0.18742050280502498	-0.03612527960005423	-0.09763019539767476	0.10409942785419259	0.026941602126764958	-0.031633160171985836	0.04155125446509909
192	-0.1653956841370439	0.1346867973627042	0.2132985365983155	-0.012476750702086084	-0.04318494293317516	0.044951180231709166	0.16543109906227063	-0.10006373224624271	0.19333959513767104
193	-0.043388663913911614	0.09120995725985578	0.10100412100295263	-0.0034536014130059057	-0.06764453241532145	0.06773263709916652	0.20512179689344034	0.07562599299030663	0.2186189433159069
194	-0.3454843764754552	0.06868640085615746	0.3522460447630418	0.030665906974099228	-0.013356869448267751	0.03344852481055295	0.2011547315785665	-0.1352751180181053	0.2424099494477433
195	-0.15595547172884944	0.08358239537358032	0.1769410240123908	-0.10946877067449112	-0.22299984588676455	0.24841969128574543	0.005082431679835793	-0.11031293800823141	0.11042995700346943
196	-0.20087566835587942	0.07002197023635018	0.2127301352728418	0.1357618784541249	0.15952625773891094	0.20947533160153733	0.08140111689503833	0.2470452425792141	0.2601105413334539
197	-0.0850132339199311	0.024934212006908055	0.08859438396382899	-0.0958428140812198	-0.019461072987866146	0.09779866242871789	0.3041760042968533	-0.2499620321152742	0.3937055487152762
198	-0.2489411282921166	0.005340132978695761	0.24899839833939133	-0.055600138551280834	-0.029730131531757978	0.06304963225758937	0.06245276348621775	-0.07314426142857634	0.09617915910943167
199	-0.09800711259108931	-0.01206938804478554	0.09874747716381452	0.19826271891875416	-0.04331469197202155	0.2029390752262561	0.2655726703546419	-0.0689693861533421	0.27438225063889266
200	-0.20140247376191545	-0.005623124418268769	0.20148095683126577	0.14023060084092534	-0.04823412806879521	0.14829414190305654	-0.08897077752562717	-0.06555966233645391	0.1105163724485404
201	-0.21229631909654412	-0.10973157425490362	0.2389785460881397	-0.005709309631742261	-0.05215482632587004	0.05246639043761988	0.14046989936649568	0.1837094999591402	0.23125953602667018
202	-0.12860281392180614	-0.13132241102902462	0.18380494929974758	-0.12954505270398575	0.1058355555717026	0.16728145594550936	0.18750391319070034	-0.014803893243188563	0.18808740711961927
203	-0.27326180569119246	-0.12004454456859977	0.2984672630797113	-0.06510293822751449	-0.10038673452823163	0.11964902438004758	0.10618936820730494	-0.11821240322867418	0.15890360032851758
204	-0.34345216357183656	-0.12854828590424286	0.36672067090783755	-0.1534903502666622	0.037956019605541215	0.1581137155634478	0.38466082921433653	-0.0016155244412898017	0.3846642216935198
205	-0.3789239845028618	0.08567658970494411	0.3884892071280673	0.05694209574369203	0.06867910153244153	0.08921446774479574	0.20420435885953125	-0.003481006120316465	0.2042340265010752
206	-0.09346253560092602	0.02839849248112848	0.09768172774964146	-0.021443082594861402	-0.010530495777186009	0.02388926814457447	0.21711007477275432	0.013585524089390864	0.21753471224752702
207	-0.12307087049398331	-0.06753532903499901	0.14038326051211517	-0.045232053005744004	0.08149387987381002	0.09320510219940437	0.23264138377829827	0.13214970134677106	0.26755477385448057
208	-0.1821502887196856	-0.022225060915523457	0.18350117441957575	0.01609463913982822	0.03274748440243135	0.03648883587796102	0.09960129559037698	-0.12029919832270676	0.15618039313680696
209	-0.3159014962619063	0.01055845009967567	0.31607789579313916	0.07479007130652982	-0.017762793248891944	0.07687048581893245	-0.001585659335973962	0.1437329702611613	0.14374171647655262
210	-0.2668094918593887	0.04712778042006743	0.27093972140235784	0.03903339236002639	-0.009116674102779313	0.04008390532156334	0.13408125437716187	0.13770076636370177	0.19219595165482536
211	-0.2684493801691595	0.0042259457306161605	0.26848264065023647	0.07313511185925795	0.057114193547952344	0.09279426540093484	0.2807800789613147	-0.06439657817398367	0.2880700817892065
212	-0.3518445965612482	0.016421315151908568	0.3522275964779958	0.10393521912990518	-0.13992612024961346	0.17430389813108224	0.048650907818514055	-0.2409848922589753	0.24584675944302273
213	-0.09365286262287453	-0.043471644116939955	0.10325038750381951	-0.06005877491898718	0.07213244784074133	0.09386238051672689	0.055316228501348076	0.17698654895055996	0.18542956518592796
214	-0.2900116754232341	-0.13333362043390468	0.3191937126883984	0.02497856185499412	-0.017212678845696477	0.03033487869415097	-0.035291022007885156	-0.12208289882265375	0.1270814322365913
215	-0.09883386145782193	-0.16729942426992367	0.19431219604469468	0.09831777737425096	0.0990629380788088	0.1395702369727109	0.01983006674926087	0.02062254689442687	0.028609805796142286
216	-0.06799874752113558	-0.04177518004383676	0.07980598556585915	-0.004004748268306574	-0.09016618039925736	0.09025507241415258	-0.23773367298574075	0.1374326965527524	0.2745997912472842
217	-0.21873036734093923	0.06823047758212969	0.22912523140891253	-0.20323699583475532	-0.0009943518723642903	0.20323942828984345	-0.11839945924611238	0.08252207407711822	0.14432021570023104
218	-0.24145278071308365	-0.018550385068642674	0.24216432871146687	-0.20656978728478673	0.15766625957588543	0.2598648233746394	0.027167564665331264	0.06004405745156329	0.06590421386445323
219	-0.25532810777454323	0.03062483944630184	0.25715816808112574	0.10374660649283762	-0.04251363949824105	0.11211943588052029	0.06047297966958172	0.18641494926269214	0.19597835232170346
220	-0.3338339416567504	0.11109817236113184	0.35183505297804873	-0.08063137639361272	-0.07907264485982175	0.11293317503840908	0.19946807715231155	0.2111945192720561	0.2905006691444882
221	-0.2542558337632663	-0.08262326505695733	0.26734366072777177	-0.12561903901356028	-0.06667746363616407	0.1422182376477868	0.130632038597961	-0.10057740235240227	0.16486522790514738
222	-0.3163435873463823	-0.1308107369418869	0.34232252942869207	0.009730884672126978	0.016282212924630387	0.018968409902393943	0.15236314947148785	-0.05552757282092434	0.16216608973596794
223	-0.21813432287804965	0.025298249188079037	0.219596412150671	0.07941396498141716	0.03969754877467035	0.08878329354550371	0.019358944159412535	0.07006455770072459	0.07268982710644879
224	-0.13404553647585174	-0.05106729887184769	0.14344362956634052	0.09627437972994761	0.03288625725991959	0.10173623793394249	0.05349177024220231	0.15443918013645264	0.16344060035641153
225	-0.2978352908051617	0.22401023972042622	0.3726747213705245	0.13389738736675538	0.019167683774085786	0.13526237630954993	0.052120618788210615	-0.14023946377071225	0.14961171779497381
226	-0.16884251879695497	-0.05504261441613908	0.1775879656831055	0.16950370373836587	0.012603309265663094	0.16997161229296395	0.12001335282321102	-0.05531135677030953	0.1321459459977528
227	-0.06976549019879046	-0.0017209718336969812	0.06978671339682008	-0.02584151508373608	0.1644429363896231	0.16646099612300952	0.12301714935008409	0.07272578515826217	0.14290646892673053
228	-0.16243136377936876	0.003781014144350646	0.16247536430851728	0.1316995198869298	0.12296582718050655	0.18018145907011082	0.16477696671027628	0.03844785763486905	0.16920309251000898
229	-0.16462665592149456	-0.06657040725110482	0.17757689872692367	0.03462696729792914	0.12077922947487045	0.12564493279394623	-0.06312010997579463	0.05709619279695731	0.08511241692763594
230	-0.23603716824874582	0.07920747122717432	0.24897262558982342	-0.037933989423263634	-0.20696773213755162	0.21041537419999895	0.00961744642442449	0.02991629477691763	0.03142419400567188
231	-0.3447752574709812	0.12220324866051804	0.3657917606335137	-0.10480970948400407	-0.04594548670891626	0.11443803105192143	0.053584676343126275	-0.3327502697334747	0.33703717828527135
232	-0.27059661287007514	0.15801283042341852	0.31335376409926424	0.38518278886610247	0.01885560786805696	0.3856440259964394	-0.23722787391307365	-0.145257292298689	0.2781667577681847
233	-0.253929030296006	-0.0062254958775519505	0.25400533306604284	-0.21190983899148932	-0.08392956112499296	0.22792531911139854	-0.13966602479579912	0.10211760796009048	0.17301619674975954
234	-0.20677432357242506	-0.14892221126448077	0.2548204189164137	0.024015836303660314	0.04838882836610271	0.05402072846610229	-0.07346869574557557	0.02039621657330723	0.076247327199458
235	-0.051754692935907266	-0.02541213012780849	0.057656956202376146	0.035389798054326474	0.020287100247159552	0.04079220811336782	0.09344804552672366	0.02142437410263481	0.0958725248361295
236	-0.16208355271345284	0.06441380036568672	0.17441392071094894	-0.01592969213786921	-0.032757718010399554	0.0364255841525726	0.05294140006405953	-0.12396787856191388	0.1347992090328583
237	-0.2071747659901907	-0.1486889163780745	0.2550093675078943	-0.027032023640866692	0.2949033145468456	0.2961396549481953	-0.05048557479236205	-0.08105233492120141	0.09548965524230249
238	-0.22219777918606895	0.03469184691262778	0.22488970033647662	0.16215646395896588	-0.0893221550011456	0.18513013308946785	0.09306357311310215	-0.08631075733837945	0.12692665391044677
239	-0.16596202369955146	0.022423863200901922	0.1674700658365645	0.05451206273019313	0.06402273791895426	0.08408612224225598	-0.1007919380675091	0.16291459684163262	0.1915729120817353
240	-0.2855326151290668	-0.08286106709179777	0.29731268177128806	-0.18609889391885795	-0.16120244106761042	0.2462093120171915	0.045361741651521334	-0.2675830366084344	0.27140075365822053
241	-0.18387546681489914	0.12188893524260953	0.2206062098649404	-0.13340525303342468	-0.10993647093158593	0.1728669695974436	0.11093438077445168	-0.09938013081208244	0.1489390722343793
242	-0.19322749854506074	-0.10404868169011915	0.21946068977252667	0.04434522952295229	-0.12545229522952295	0.13305930166583135	0.057080762854166085	0.1882348738023072	0.1966992150553328
243	-0.057574439188576465	0.05118836979284194	0.07703937467248695	0.11813829557638782	-0.19098229141040857	0.22456823576379673	0.27554789490986964	-0.07806822685752735	0.28639359356301763
244	-0.32431881249941374	-0.06944822974995546	0.3316711454987191	-0.20508903433086598	-0.12583396956314427	0.24061525283901986	0.16418298305187679	-0.3044816289901132	0.34592645795932664
245	0.015597367024301475	-0.042017951245403196	0.044819483318662284	0.21948834862219976	0.11593165966803033	0.24822426330696265	0.30794642460280225	-0.11019241311530464	0.32706783445307386
246	-0.0891868111973568	-0.09624748240512344	0.1312168630964691	-0.03678401682621193	-0.11890573477553894	0.12446540746882988	-0.2065279657549337	-0.13162526057870869	0.24490612458916589
247	-0.3321963507030315	0.0286235504618423	0.33342723803170776	0.04145922405076393	-0.17311035209379969	0.17800578996462657	0.19540174920443804	-0.23728748899597932	0.3073876966083241
248	-0.05754163444186646	0.02759634499154994	0.06381690960187618	0.05299947850925083	-0.028810852722549893	0.06032420705531902	-0.03141067753076188	-0.022884247201683035	0.0388628284216325
249	-0.04890488499873757	0.1137591526096209	0.12382581547964369	0.1021298023054013	-0.15853333529795768	0.1885823823150907	0.11499801216052907	0.055880928415691936	0.12785625116306548
250	-0.2745180435094483	-0.08050111496617496	0.28607793644923524	0.14644855381338884	-0.02570921529893302	0.1486880716981693	0.18704139068999975	0.21898068744335214	0.2879878874265586
251	-0.35002288352949007	-0.17101798430404888	0.389567927260085	-0.005050478679978272	-0.05159995528889986	0.0518465304597461	0.1811180927385196	-0.09228744975757466	0.203275027733354
252	-0.2531729964553184	0.011269550385117667	0.25342369443295426	-0.07446075221435007	0.16139146775889193	0.17774028661419533	0.32469437596038137	-0.005126496047016671	0.3247348437448953
253	-0.10629343096739337	-0.08227240592471678	0.13441369812434073	-0.04260857782626169	0.13103542515932712	0.13778887310324522	-0.09906529157433568	-0.08035593622967414	0.12755786327018653
254	-0.15435942883712797	-0.0846465204449443	0.1760450700654828	-0.0677230990990991	-0.04477155555555556	0.0811844217719791	0.2421366499482945	0.0783668714608936	0.2545025025235531
255	-0.18411427419022172	-0.09209513376753738	0.20586301179243627	-0.06495832067212536	0.09117166134211542	0.11194576926540838	-0.045122366260845544	0.07007595520240713	0.08334667020647954
256	-0.178480470337456	0.05832560172370165	0.1877688848246998	-0.07109492101589021	-0.07611411254360119	0.10415299286413067	0.07978769607283702	0.2962982336008927	0.3068529284194964
257	-0.3411045342974329	0.09496099881141123	0.35407611415277573	0.0918738603608029	-0.017125317781126977	0.09345631453626285	0.10584054572904456	-0.08133863345654732	0.13348480967061582
258	-0.22390357423591836	0.09076026496633176	0.24159932999157543	-0.03655874806213977	-0.21177826018158746	0.21491061757254143	0.14877359588455474	-0.08724777222549449	0.17246958163900258
259	-0.27500543416831136	-0.1377304087364037	0.3075673167174924	0.11817622827484377	-0.030351262557388355	0.12201155710872437	-0.040205597605624414	0.13096245600959025	0.13699509101748594
260	-0.15249512794601539	-0.18421767269503583	0.2391462209202708	0.08174595920208948	0.1415749672649319	0.1634804979253985	0.14602870738009702	0.13090369687611603	0.1961126238540907
261	-0.17805477667247938	0.007046322626030438	0.17819414737425193	0.006893057270821911	-0.02598712866974475	0.026885778676406236	0.10553555533276826	-0.027211518305520366	0.10898724773058295
262	-0.2393651253903405	0.010690759704286977	0.23960374704121015	-0.06465199549848683	-0.05250072769040652	0.08328389358068328	-0.03286698593614112	-0.06248241422664417	0.07059951028241232
263	-0.15803452366262105	-0.06923570669415927	0.17253548548258466	0.028860710430072243	-0.11245321424664831	0.11609765717244715	0.07581683758645362	-0.03502825933205589	0.08351749405630204
264	-0.3432993126707839	0.2787370491195388	0.44220895584791226	-0.23037555360189166	0.06136237739457793	0.23840771182344894	0.20505587610307882	-0.11728985403034442	0.23623044296377363
265	-0.0979709364675765	0.06357199072872884	0.116789136470596	0.15340322195387351	0.12121526579792459	0.1955139104214605	-0.04727834953927005	-0.012223707026649542	0.04883299446717104
266	-0.16741902875674095	0.0965754458506955	0.19327686858781384	-0.0365056668834814	0.03923463659773147	0.053591234577715786	0.2783724191188425	0.037605861851731426	0.28090105833137763
267	-0.2928477426683475	0.05774927156782616	0.2984874850853235	0.21554360013061655	0.005243022175131244	0.21560735803491501	-0.05868809105865633	0.05613690451684171	0.08121357079233828
268	-0.2302681406485868	0.08109459858067428	0.2441306013524688	0.07454057607903761	-0.1295203259700301	0.1494383228010059	0.11436248422721354	-0.1321055735641504	0.1747302502869289
269	-0.09006421316600297	0.06301143467429048	0.10991816680114164	-0.19424026481310847	-0.07188789511638156	0.2071162715455509	-0.048520924997441935	0.20310634741976194	0.20882161891146334
270	-0.20686593013386168	0.026628818123374202	0.20857278586813638	0.03018649259548888	-0.13101719785054403	0.1344497321225524	0.01954107464156518	0.1263662569366844	0.12786823096584765
271	-0.21717420587423478	0.004554194401020633	0.21722195189194576	0.09459878843021446	-0.16252068741028922	0.18804761261121453	0.2525874890572416	0.0659746854998228	0.2610614846258304
272	-0.3498146940815531	0.0067945838478158434	0.34988067475217255	0.21554066956574572	-0.005032180645609285	0.21559940417102277	-0.07877057853216635	0.0018108731593453294	0.07879139105188727
273	-0.1906764658490348	-0.027542237886110463	0.19265536456702478	-0.08687594178707196	-0.14846078079936545	0.17201172255677216	-0.0294114352610393	-0.05587540708376317	0.06314343703735613
274	-0.2979930783637111	0.1307362493603914	0.32541026666272116	0.22309150838393688	0.039353180977020216	0.22653585580660357	0.017968850574627347	-0.046665142935166964	0.05000515129596998
275	-0.24184688280853095	0.09148524090451948	0.2585719706920324	0.12038050480966699	0.04076226356959718	0.12709456349328072	0.26654620508727345	-0.01997691567479046	0.26729376462294163
276	-0.11088906048412238	0.24252583920460816	0.2666742702567137	-0.08051286350942592	0.16614382794478377	0.18462419330800978	0.19112627073770289	-0.004262481195361347	0.19117379556843692
277	-0.1230294978955613	0.017719977251727068	0.12429905448649096	0.029749860245679473	0.2198316394742469	0.22183553344442528	0.1786256873234295	0.08105532262749705	0.1961558092385113
278	-0.3498256189936427	-0.03544114858819539	0.3516163231670791	-0.012803058060953346	0.10069427894412487	0.10150495607500833	0.0199024244330513	-0.09018047997986979	0.09235055748458161
279	-0.21167379118237206	-0.12390540455549716	0.2452719779175352	0.0048816870699488766	0.08381154618182185	0.08395359517040686	0.03695489825788906	0.03241586877467236	0.049157431316818316
280	-0.15730033491544926	0.1040241221311307	0.18858529462729828	0.05428704474708617	0.15745253349665891	0.16654844199778224	0.0514878727692677	-0.03589941855059461	0.06276758155748137
281	-0.1991808318369102	-0.02975758526706068	0.20139145377142964	-0.047077162756542223	-0.02789109979259344	0.05471903417318668	-0.028931567862061507	-0.06633570871353862	0.07237031069081101
282	-0.08579142729715636	-0.06704860327954515	0.10888381054785462	0.09185464620197875	-0.154754637059911	0.17996186740650216	-0.03051134033998897	-0.053608820952712445	0.06168344650943735
283	-0.2228650112197022	0.1165161433896482	0.25148523792929683	-0.17734839000172944	-0.08656804468192064	0.19734861995022043	0.11716909013668393	-0.02223305288885902	0.11925981856525343
284	-0.20895125808333634	0.0038550263808689944	0.20898681652919215	0.15125154366822466	0.035691016241734534	0.15540552790164394	0.09890475000429073	0.04636192729505819	0.1092317622119295
285	-0.12926374362987206	0.0058581916736549925	0.12939642122908412	0.011531709808473591	0.041327962855484617	0.042906652688029186	0.11330608337885127	0.06768031274849308	0.13198065488695315
286	-0.0096600589450149	-0.043229399189143085	0.04429557193530124	0.11240293855743545	-0.1476593944790739	0.18557402128065603	0.16759161117205645	-0.019244191735809605	0.16869287788999973
287	-0.11163525471295083	-0.16178952620994586	0.19656622519157294	0.22478972112017392	-0.05255278358485382	0.2308510640733589	-0.12075890771953365	-0.16550651661670301	0.20487830738321183
288	-0.23549385073279386	-0.02639402958533341	0.23696834921717047	0.06503878497580447	-0.025791171563658986	0.0699659065670918	0.12477184416193787	-0.0271340855437763	0.1276881814964403
289	-0.18060747438641303	-0.06427550368842071	0.19170393887095546	0.11585483280033433	0.09359491708597761	0.14893740560223429	0.19528493754994147	0.1596677926497854	0.25224989760858063
290	-0.1814488034214743	0.11536333768309123	0.21501713407184034	-0.13146104916345586	-0.05449467767110797	0.14230838816329314	-0.05026100200280618	-0.1273944028876392	0.1369507291306776
291	-0.24676295787197225	0.07445909911146327	0.25775204134635954	-0.006773438622750257	-0.13221892664336252	0.13239231108149388	-0.021780070742971943	0.11236715773178567	0.11445850609844976
292	-0.1801829067255216	0.1056314946336241	0.2088633345864979	-0.04914029560511803	-0.09814022881248323	0.10975551541277982	-0.08114203645120113	-0.24709048465304986	0.26007256234660187
293	-0.11825315270597254	-0.09072314678155084	0.14904528669786535	-0.09028082435256071	-0.10004031593823426	0.13475419124761814	0.06493411112881609	-0.019943475460215472	0.06792776311289556
294	-0.17709986375131345	-0.02428387992016129	0.17875700983377016	0.027525806467507255	-0.008258968825294526	0.02873813820942218	-0.04316587676663982	-0.030483601294812854	0.05284451594000887
295	-0.16912082083770222	0.1235326035151524	0.2094329395583465	0.09450470387298655	-0.0034209940944632104	0.09456660221619063	0.04222697359121662	-0.18019504915286264	0.18507666799971273
296	-0.2024263256471731	0.04744397561163221	0.20791187589181268	0.014291806034335644	0.014623963275197108	0.02044788550431038	-0.0228220406636633	-0.04844365332689733	0.05355028559877634
297	-0.20546648624229724	0.047282108111963726	0.21083660667983525	-0.12520378168779187	0.13163723732488325	0.1816709916289661	0.020723018155864126	0.09716245317061366	0.09934780212777719
298	-0.3002216128098795	0.0017449537259683462	0.3002266837935479	0.013311369795203353	0.020771092903277385	0.024670445197061852	0.21917350222427318	0.16166397480011638	0.2723458551647631
299	-0.15603117246679618	-0.2119132769795825	0.26315957847205246	0.16573907167893953	0.19164542162970735	0.2533720732689871	-0.03579542141646531	0.21662209638447055	0.21955966122306073
300	-0.08577264858626658	0.08236144313466875	0.11891322281701246	-0.010106794479583599	-0.11475188539774289	0.11519610452176438	0.08284322886186259	-0.23129220127765673	0.24568085586818325
301	-0.08495416670403888	-0.09296344547990419	0.12593415992443333	-0.13371871091059861	-0.07719334935559584	0.15440047549255576	0.02543481184301948	-0.21270189811585932	0.2142172428064072
302	-0.21443272624985635	-0.11533453640718042	0.2434819282312448	0.08064606442407794	0.07304223220037555	0.10880696389434873	0.12142738138438329	-0.18180215401258448	0.2186244088693757
303	-0.13127896666586786	-0.08351371947566441	0.15559147929600134	-0.16988624077469092	0.20674728529121422	0.26759255367039453	-0.017422745042942188	0.18020401929072216	0.1810443056640068
304	-0.18313475943867233	0.0165128419867172	0.18387771497693425	0.05586723174754767	-0.07226823566963288	0.09134465211459178	0.23462986993178636	-0.024381638238443536	0.23589328126802875
305	-0.24260167787648254	-0.05788757247815623	0.24941239976372143	-0.13902962655385728	-0.10021067735493537	0.17138091175985726	-0.2091463640709916	0.016196895337151553	0.20977259359286765
306	-0.07110234490472575	0.05831512403627212	0.09195758338667008	0.012489879724417109	-0.038329181425401884	0.04031281736956347	-0.028318235948855408	-0.02302883911900473	0.0364999988825212
307	-0.12527132924137674	0.11080417164245512	0.16724374542347487	0.02223314376912059	-0.12774914948068966	0.1296694176546574	0.017710630875335965	-0.05358040738254511	0.05643160906160569
308	-0.31549077879082627	0.08261707553213092	0.32612882833555806	0.0681501642874697	-0.2087517703697285	0.21959450476937026	-0.04725097437233059	-0.026157835821386338	0.05400821191257164
309	0.028521496188197524	0.018979814041501338	0.034259437909331454	0.07528442901754102	-0.07093411964105363	0.1034378778869157	0.2581416431964607	0.024343192834435326	0.25928690477836197
310	-0.2403391191898774	-0.0416682330489194	0.2439244429293324	-0.1463632225429563	0.11123870252330659	0.18383754200986166	0.20749485813870458	-0.029476030968538014	0.2095780345257092
311	-0.2245241223443698	0.07337748330537841	0.2362103650789707	0.05048191645473836	-0.15154547223580017	0.159732445182921	0.14593722452907276	0.036327510860797996	0.15039069634984206
312	-0.1825394170003803	-0.02240407854514018	0.18390916642270863	0.12333216105786139	0.08155730189077377	0.14785944488907385	0.03952280167159021	-0.08410593249064414	0.09292932654492146
313	-0.14466016492675499	-0.09876003679320691	0.17515738118626786	1.118937156287177e-05	0.1783131411595414	0.17831314151061486	-0.02249939629167025	0.052663681618737794	0.05726854455221824
314	-0.3201143548984757	-0.042334734284870716	0.32290157933809777	-0.034335465089074674	0.08897072492763117	0.09536621024781929	0.059020282054511805	0.019815952406329027	0.062258057017257014
315	-0.2004491496301298	-0.060923293166810645	0.2095030053190916	0.018950705370206464	-0.10571099992172588	0.1073962044882383	0.1682276056731277	-0.07491883378922524	0.18415580079609464
316	-0.2514976423190546	-0.11660326781842623	0.2772136110619007	0.06171623799141096	-0.08717113572985978	0.10680683937017384	0.06696049946134094	-0.012826187048092068	0.06817785243247902
317	-0.012627517198248906	-0.0016355074862965827	0.012732991609586655	0.07756681035442894	-0.06948310928472426	0.10413698931903534	-0.004882735294616199	-0.1400905291298694	0.14017559507932928
318	-0.18591150854331498	-0.0927149125723024	0.20774778945187541	-0.06278024192465281	0.07109234796864101	0.09484450809515685	0.10016026115237386	0.2212857477194899	0.24289804457402586
319	-0.17571492291963192	-0.18859067718461198	0.2577638020700399	-0.13616744230092806	-0.0403601626126248	0.14202293853069684	0.08985610483430635	0.07136503003066068	0.11474792846614248
320	-0.15731365573802977	0.07291525222217704	0.17339036965266277	0.18684293737173294	-0.033493135452783096	0.1898211615393705	0.18215970341260063	-0.18061787232194712	0.25652480065185473
321	-0.234801138096962	-0.02143596272508735	0.2357775963690782	0.10670023899754337	0.160255470282417	0.19252728834524085	0.11660958151973498	-0.17676947781647012	0.21176695396051587
322	-0.29426876139284375	0.09356199771002482	0.3087846358664386	0.14677954021288184	-0.00020493138158027453	0.1467796832738651	0.026287295821890395	0.022161301852151677	0.034382338800752886
323	-0.10416405314325113	-0.11541233625940735	0.155467544291677	-0.02261918589259721	-0.10399028555382239	0.10642183544747474	-0.039839030716860103	0.04894326399562569	0.0631077765335179
324	-0.21117263999097602	0.027011718156852365	0.21289320514883414	0.08651623588823441	-0.11275874107421946	0.14212527136618416	-0.07018166078193024	0.010249972892019803	0.07092621133542285
325	-0.15117973344844332	-0.04979269411320347	0.15916854021003465	-0.0046438031965085795	-0.09670573942719801	0.09681717278607667	0.027138841902375622	0.007405201683030758	0.028131010500309094
326	-0.27217080314926073	-0.015251260691652556	0.2725977751919454	-0.1515676716991102	0.04518169014377518	0.15815860466170456	0.016807382237847113	0.14395498950202637	0.14493283651477198
327	-0.213775991302257	-0.05079095100201762	0.21972686490493604	-0.027825975285331497	0.0708223912205364	0.07609268032323864	0.029306513443882746	0.0941793344016432	0.09863376074434661
328	-0.20499057939261653	-0.20008056433618018	0.28644959393374075	-0.01362134606856254	-0.14440207786882506	0.14504310104777046	0.02638166594982367	0.12926561316675808	0.13193025068446593
329	-0.22931938084160083	0.04309452373817692	0.2333334875361774	-0.05282365697541613	0.17292248765022727	0.18081074490029467	-0.08219379802638611	-0.14120051643383824	0.1633811686675823
330	-0.2725564535932779	-0.05307567717619927	0.27767615652600924	0.11582871203392843	0.03580449756095088	0.12123635006478402	0.1441164638784314	0.13659998132755585	0.19856764605421456
331	-0.34344027659020787	-0.055400703721765296	0.34787995279582484	-0.13584909808102638	-0.05025061930075003	0.14484509722298936	0.1263093559003291	0.026019982750944186	0.1289615946331133
332	-0.22437597161415088	0.03132204178170031	0.2265516429849248	0.1344223677384074	0.0797076900785694	0.15627760174145527	-0.13222926255175166	0.015467866675073029	0.133130885877237
333	-0.21255567327632524	-0.25414319643691025	0.3313135652778526	0.03205527724747728	0.0021868555652843767	0.03212978581746306	0.004333966302709276	-0.04289012984200751	0.043108543257425004
334	-0.2507115556069694	0.0701836057681634	0.26034980820712633	-0.0030025269221113956	0.08037944904883329	0.08043550831139186	0.1296735507452569	-0.2832170779128628	0.3114918024352861
335	-0.28395611930065134	0.11063162938224608	0.30474650959126076	0.006492526201092879	0.17037583780876928	0.17049949854915097	-0.11623768851741206	0.16256444648904508	0.19984593939872913
336	-0.044262178434592236	-0.06796717993204657	0.08110904997403727	0.02875840686164854	-0.1502281987579649	0.15295606449985147	0.16490105255048487	0.025705799460082366	0.16689261594851865
337	-0.13582063776823156	0.047088039374524944	0.14375162293312024	-0.03977379162675961	0.026228311295308015	0.04764324520614098	0.0326432670211042	0.21779131920919953	0.22022407135618613
338	-0.16873695307217185	0.08397048771118996	0.18847599883946875	-0.06395899857817443	-0.001275541714258595	0.06397171645178619	0.02790133889923808	0.004269522592224955	0.02822611442504362
339	-0.19749998762124982	0.04090548081541303	0.2016916048603262	-0.03379390977641155	-0.029095136754157792	0.044593220569043766	0.16217201279573232	0.05504519974957874	0.17125926471198627
340	-0.03191134443235066	0.0035133083528528512	0.0321041623323572	0.09230764839719642	-0.11067434111203146	0.14411631320986093	-0.017274261671943163	0.02651327151237773	0.031644172964383585
341	-0.43472086756217526	-0.05919507005857073	0.4387325939718286	-0.22422915709038943	0.10515685373213123	0.2476624290769744	0.2452403703201185	-0.1541039867822546	0.28963922037067796
342	-0.1136361839777658	0.038551644090884116	0.11999754818803106	0.011243324529286823	-0.04077945743766328	0.042301022391675755	-0.06450819264458015	-0.09617170014644524	0.11580286191337431
343	-0.16771588948950333	0.056451503106593366	0.17696155455422802	-0.0686535598173516	-0.13430969863013698	0.15083900828934435	0.13518105230941738	-0.04033439729806225	0.141070126209908
344	-0.12032075166045685	0.05746168277044152	0.13333764759792407	-0.16699295764449074	0.006612322871395714	0.16712381851971386	-0.026629084369985373	0.18681566016019688	0.18870399840881477
345	-0.21159798041158384	0.11320660606866328	0.2399780010164401	-0.24847766905529553	0.1789620184079197	0.30621651825430574	-0.02978949942519205	-0.0684439709813335	0.07464577308660644
346	-0.068053299045133	-0.028901138055835805	0.07393596751141343	-0.060252338393067144	0.09865205434841604	0.11559659211670344	0.2110196241344435	0.047759793139997404	0.21635683398177455
347	-0.2356569868348643	0.08858421876984293	0.2517565873202741	-0.04350465923527942	-0.04591180676266871	0.06324989624806049	0.009369014035669969	-0.2647266796612815	0.26489241844282246
348	-0.27861607983430614	-0.017133175318705902	0.279142375211536	-0.1738519517519036	-0.126715876411233	0.21513115642001532	-0.03305556266148218	0.0984825151569415	0.10388202931452768
349	-0.16390174283583894	-0.018548521798926406	0.16494795835520587	-0.12073361354139066	-0.07497587277354928	0.14211962192785807	0.14955903264242598	-0.0019964374844513113	0.1495723570970504
350	-0.315374639513469	0.02578769341915923	0.3164271928582167	-0.015551757305672235	0.16591997058746547	0.1666472135831858	0.2282864215718073	-0.33329008704362084	0.40397645029828816
351	-0.1701739880438985	-0.04750351842488773	0.17667985303794137	-0.05448409068059935	-0.23968383373365154	0.24579840579335027	-0.03393277323656639	-0.0010923553609442354	0.03395035109919808
352	-0.3977338987144628	-0.021343515137909365	0.3983061634283968	-0.2347245619438058	0.07904198648332277	0.24767570653364715	0.11808868105911402	0.028821176927177547	0.12155491283263227
353	-0.36395198186818717	0.048595574634078764	0.3671819371643948	0.1322551907533727	0.05900817224344435	0.14482195922139363	0.18250902365178523	-0.1877906779435043	0.26186806303329324
354	-0.40749937201007025	-0.19892610930932275	0.4534615034967646	-0.022388659354386737	0.033496966346349986	0.040290182701190023	0.15923449715695628	0.10394893181115013	0.19016047304712894
355	-0.22618146846879833	0.14750504464535227	0.2700292481834688	-0.19548205489092188	0.1927171788255532	0.27450527280702214	0.11198221513224842	-0.04459056357640722	0.12053354249331089
356	-0.23288669939751813	-0.1507697140185995	0.27743057045235703	0.09393914721603022	-0.09882492996890685	0.1363485612796642	0.040591406664416255	0.21002980180353956	0.21391629190089784
357	-0.21033487123164465	-0.22630768199664456	0.3089594228806219	0.22489443245012508	0.18903829844187184	0.2937907146675369	-0.059361371140604045	0.2136357898488666	0.22172961707458397
358	-0.1243408257296466	-0.012913711220676888	0.12500961915237316	0.08390388229333379	-0.030289067792804398	0.08920363833191285	0.11305868811013617	0.07188726705421168	0.1339777821943198
359	-0.1897675717652829	0.02988244292935092	0.19210593871381934	0.09088673866483134	-0.005869596558149363	0.0910760749532213	0.012734108967417937	0.22635477170828822	0.2267126820588239
360	-0.32408690780520405	0.07356250978766014	0.3323308090698159	-0.0008783027557768308	0.05262822819650193	0.052635556602299606	0.1662006527402746	-0.315899069006233	0.35695220796389265
361	-0.04671314094180977	-0.10250963059761523	0.11265141766488745	0.06947791990928251	0.041443010901887796	0.08089934800438545	0.09762206515600641	0.14474719518115828	0.17459042962927804
362	-0.15930552011754662	0.09491441354250067	0.1854373064893871	-0.16596280300638758	0.035232686068926614	0.16966141031291868	0.025494076596053485	-0.08487418436027842	0.08862039896269917
363	-0.24209593251529737	0.04855455180229661	0.2469169598087044	-0.006597059773872807	-0.09684449903951158	0.09706893525672365	0.31443448750991965	-0.1364081540549348	0.3427480582414737
364	-0.15194871981341326	-0.09615803772251977	0.1798187467189689	-0.0792433756090749	0.027774887910268366	0.0839699766365866	-0.01892653227959601	0.011831494157440385	0.02232034672956797
365	-0.2051156164469168	0.20513739126019534	0.2900926841604889	0.06001261865568622	0.0822461918699804	0.1018133118753459	-0.2572182332123091	0.10314475627461885	0.2771282379040655
366	-0.30611283717125987	-0.08766685337835088	0.3184188220917531	0.0212059240657266	-0.06793432308651232	0.07116715161297382	0.12239895707543047	0.12392299496886885	0.1741792564434909
367	-0.32825526135917177	-0.09226417396077954	0.3409753574771103	-0.03397559932679081	0.02931522661830345	0.04487453466385045	-0.1015551555684017	0.19542156649653683	0.2202340533942983
368	-0.2995876405454474	0.13612220817287798	0.32906231921240775	0.05007810103970838	0.003082788038554194	0.05017289891798056	-0.12013400662177841	-0.07209442668752913	0.14010633785237914
369	-0.18761034190007442	0.031405854915750625	0.19022084036942954	0.042912928365538595	0.07262581402797053	0.08435655448233532	-0.2645468193246152	-0.028195389512905383	0.26604510821391747
370	-0.04668109990327484	-0.03212413983694901	0.056666440230910754	-0.11421388093449912	-0.18150520705733988	0.21445034573776695	-0.012342120248345847	-0.06352430450809192	0.06471217192662765
371	-0.2826810223392765	0.036128557598851446	0.2849804082124806	0.0341644756061934	0.2181874511134357	0.22084604415027245	-0.039758273402496304	-0.15701561797788285	0.16197106097363226
372	-0.19109527148983135	0.12574365105825278	0.22875504052857934	0.06218224901210864	-0.031462960007915715	0.06968895138157546	-0.07725235551572321	0.12074183262333343	0.1433405615238365
373	-0.299247541243735	-0.01607841135692217	0.2996791722028464	-0.09331065662781073	0.028778025739685555	0.0976475980543669	0.15865065018368418	-0.018066232537301195	0.1596759767836025
374	-0.181852538614051	0.04814942010912265	0.18811887852424514	-0.0036872518671641715	0.08175212949873367	0.0818352399880982	-0.07380599194367003	-0.10841411748964654	0.13115237442703037
375	-0.26557332447241483	-0.26601388012336896	0.3758890462485182	-0.12222675487246895	-0.0780791301571789	0.145036995876074	0.0310325095937066	0.05827376375025066	0.06602157369605423
376	-0.17479756699442542	-0.07195630917964368	0.18902883340360307	-0.1283803301615416	-0.08133007506981324	0.15197397896761103	0.13113087071075177	0.152456486340352	0.20109272856223778
377	-0.12805272208443882	-0.053195179336229324	0.13866227582817228	0.0020545726244758566	-0.1744145118032775	0.1744266126376502	-0.17684098893086764	0.19538562054370365	0.2635304082668552
378	-0.23023799992612726	0.1307465237395967	0.264771958636054	0.11470692591193055	-0.08208803019075336	0.14105361942454067	0.16526255955198332	0.11175159137054715	0.19949970366775632
379	-0.2146514996591684	-0.13237705716233325	0.2521883255999168	-0.06557470908640753	0.0903565238920525	0.1116438259897162	-0.04526963623837144	0.20532744704845407	0.21025865137156707
380	-0.33514134162459897	-0.09537424234484444	0.3484479372428387	-0.12190256749653429	0.0903260187689344	0.15172022155564166	0.0957819156697863	0.16933158706406456	0.19454398409359497
381	-0.15653660453046328	0.007577902877288753	0.15671991950592712	-0.1285270788514168	0.025541504969802505	0.13104036963547058	-0.13118561873904833	-0.014741641830690504	0.132011297121918
382	-0.22076395700312287	-0.02647080157776778	0.22234529014091176	-0.04518042500792145	0.03803876014148645	0.05906113846682903	0.20064664405569438	-0.16664105931555057	0.26082238864909846
383	-0.3314648771531189	-0.15442040098440912	0.36567010409154027	0.0483742388187996	-0.011961932205055687	0.0498312633130709	0.15634548191335026	0.1363387390087249	0.2074419472267047
384	-0.2646095431886852	0.07451209632236498	0.2749004598848064	0.10951399365186644	0.24804113011260095	0.27114150739626214	0.16826525324640815	-0.20505197353269436	0.26525366594965405
385	-0.16838424482971334	-0.1281941941820071	0.21162940563363822	0.05349836431252305	0.005668355102427355	0.0537978181126582	0.1347726464748064	0.024237440061737493	0.13693472802240295
386	-0.22468357974644618	0.054060097780620986	0.23109566239920634	0.09879441042751341	0.03915780596905478	0.10627167684773829	0.0969670032639739	-0.1526660036719706	0.1808577020731096
387	-0.3009381251443689	0.11746307426115835	0.3230500409848144	0.16284903500490908	-0.003036111594232722	0.16287733475116403	0.22823711189055682	-0.15997091563344412	0.2787164743834585
388	-0.2953381837217572	-0.06595075295032853	0.30261220163566055	0.024546621736420318	-0.1247324306592121	0.12712480441214477	-0.0621652276107321	0.04145852715996671	0.07472165013011843
389	-0.1615494823268669	-0.04187804437520813	0.16688920228933501	0.10692640594604265	0.1267682886783779	0.1658416573210195	-0.14656642187262614	-0.24964063394763036	0.28948603098995884
390	-0.27443361190734433	-0.02403372666176015	0.2754839874870463	-0.12302077903422051	-0.11118803967088688	0.16582186900418538	0.14747928680698272	0.022062841111888613	0.1491204512970126
391	-0.17110666573437575	-0.15603195864124425	0.2315674052541902	-0.303470020093191	-0.017785196945388132	0.3039907339471846	-0.0887190787414524	-0.07665017267629694	0.11724471802191419
392	-0.25735614956485475	0.09107050797072824	0.27299455148572904	-0.06221706178550064	0.024346487736635593	0.06681103383671706	0.1623768313465645	-0.22766496609510273	0.2796382880530399
393	-0.34575379636794873	-0.01949324140980674	0.34630286479252514	0.1274954042535698	-0.15827768041044357	0.2032409954263453	0.1098193513450876	0.18180309931720537	0.2123974031178287
394	-0.13262671707376858	0.18413710582029888	0.2269280058116261	0.08961600447998447	-0.17473945759557996	0.19637949561946144	-0.2933831964652832	0.050269429394638104	0.2976587232046954
395	-0.18042343205380848	0.09824901620452414	0.2054397333020857	0.09133865261095407	-0.1585304976864808	0.18296083777002073	0.12464933896893576	-0.02057108636529514	0.12633537627933467
396	-0.23729520172994872	0.05126609651088036	0.24276990220272357	-0.28083638073847983	-0.03506128403735591	0.28301654789894626	0.03876128986947344	-0.3025287222619409	0.3050017465290779
397	-0.2979961603333231	0.04150239488857993	0.300872332318695	0.20800852358966934	0.15904493393169283	0.2618450627666876	0.1919623384007055	-0.19420207457504435	0.27306406781837494
398	-0.22805336132388898	-0.02890658801122713	0.2298780686398228	-0.10409552050390222	-0.046432489770513216	0.11398181212486115	-0.07622162571186586	-0.15573366419549242	0.17338601555464087
399	-0.19047236621157917	0.026653217321096507	0.19232814740386683	-0.0400261584063731	-0.039885902247675104	0.056506447020522946	0.15493786062302067	-0.0017061295214474124	0.15494725403305
400	-0.14216642966263246	-0.03779043633690087	0.1471034017334527	0.01559341849393243	-0.21306963185784666	0.21363946901348826	0.03414862801615274	-0.11095725286590143	0.11609324165916447
401	-0.14250081263303588	-0.08650641193679286	0.16670285212693184	-0.015321502857876739	-0.005297866621826843	0.016211595867359638	0.010302418146067622	-0.20531128292786185	0.2055696055284948
402	-0.16791010633430722	-0.17479896070290873	0.24238085830365277	0.014126764890266472	-0.11282135176919868	0.11370234342921054	0.06493070143069904	-0.08452838688138067	0.10658819905154113
403	-0.26771154544763315	0.03394973894751071	0.2698556212876883	-0.009526466694015046	0.03741203075978515	0.038605875372063364	0.22699737770855102	-0.09730140578481437	0.24697241354908386
404	-0.1402030557330019	0.20260162747923235	0.24638245938805156	0.006362621974656038	-0.1246632902846828	0.12482555388619536	0.0038835194501255165	0.062162673777041544	0.062283864157824956
405	-0.03633992817081666	-0.19543835275356508	0.19878817899082193	0.010438018527924921	0.18802917059719904	0.18831866935134148	-0.19119365477716474	-0.02679707722356513	0.1930624173027349
406	-0.24319190395244486	0.07661636269832624	0.25497523248569975	0.10890450976857771	-0.02036386505019979	0.11079205408203688	0.03177742510190066	-0.010432754484074956	0.03344618232671544
407	-0.23266611855429326	0.02534679311170978	0.23404269406278902	0.002524793223318816	-0.08635913213729172	0.08639603164686865	-0.053124855570485886	0.00667639786372701	0.05354273590151855
408	-0.23891741069021083	0.06785440794852271	0.24836616075657206	-0.08626879044798233	-0.14716890101445992	0.17059012172796462	-0.16633914102266015	-0.10627895767311352	0.19739282327440347
409	-0.24200942191336217	-0.03392018676126074	0.24437499742150084	-0.08924758416271056	0.059186880979347906	0.10708976682645079	0.14693354281517182	-0.02568616305747202	0.1491618080368865
410	-0.300647576454399	0.0504209744880407	0.30484625616239297	-0.026411197673210762	0.00031224680585852294	0.026413043380140472	0.1063509327670627	-0.24631412225127675	0.26829306312471296
411	-0.25494010593241156	-0.05057181883395734	0.25990761141798796	0.07515226109739603	0.08017656990437276	0.10989151336514552	-0.016326066192425184	0.19828200917282868	0.19895299846680664
412	-0.31925635823149157	0.22931727127978854	0.39307891469581857	0.07850632434965608	0.07442342205846711	0.10817619291593754	-0.042812281689835745	-0.09410758866438856	0.10338824743516838
413	-0.1825774071606346	-0.15952778369269308	0.24245334267731353	0.13651137954687764	-0.013234837374540974	0.13715144062722137	-0.2468533818383701	0.17864901784605497	0.3047163659904079
414	-0.22916529269096964	-0.03833655607869613	0.23234978568122847	0.002896300146657508	0.14297923589581749	0.14300856775694018	0.18209931785891534	-0.10838285838198199	0.21191273099021454
415	-0.2914458481649402	-0.13712258742348543	0.3220920464623316	0.16499903532187277	0.033076614981084974	0.1682817402921528	0.23265709623699832	0.07723629693252049	0.24514234638935878
416	-0.23495718941551091	0.1947004910091719	0.30514449373575286	-0.013107661468304369	0.03359124074560887	0.036058039935597225	0.01784723776597267	-0.14852698771308706	0.14959542096935544
417	-0.2529467254909554	0.06505138188422419	0.2611775798602245	-0.10177650198300014	-0.09662450365589662	0.14033798866537886	-0.034447946212291046	-0.05765466280992509	0.06716190245943794
418	-0.14498957614236355	-0.1656709917211674	0.2201564323107943	-0.0511233847064032	-0.0048131073791793134	0.051349454393230035	-0.0884548546935772	-0.26756368388895546	0.28180593722469854
419	-0.05455849097467102	0.007473794923605248	0.05506801746924767	-0.23074782176808528	0.19383826116977945	0.3013599653969314	0.16552538115038115	-0.19306469101727722	0.2543081334180558
420	-0.23310210709082235	0.031775967617209404	0.23525795299668648	0.13711004682735772	-0.25563348840984845	0.2900821355023235	0.12150804105961992	-0.0019928523914489555	0.12152438233869113
421	-0.11847098011239908	-0.026743106267510672	0.1214519117248791	-0.2536331748741017	-0.04911008966235892	0.2583439341330885	0.00498654032083892	0.17937886995211572	0.17944816680498407
422	-0.22481844041273874	-0.17499362905661825	0.2848966503137962	-0.10158049322480135	-0.18042994130576556	0.20705931595413887	0.07952525023584375	0.12036850345821846	0.14426656594597626
423	-0.2597214084328765	0.08709885856261777	0.2739368926619194	0.12038926786017083	0.16627977886872475	0.20528648439812097	0.16893752432654818	-0.05332499308811173	0.17715372424374887
424	-0.13762115470303035	-0.09666413732557473	0.16817710208792688	-0.2169022263990561	0.11183905298823266	0.24403800849493115	0.09305163217548931	0.25228721453150843	0.26890043671699365
425	-0.1408270242082628	0.05693834081605182	0.151902025668651	0.017869629293366742	-0.027092451019176917	0.03245496192123557	-0.07596891193499203	-0.02943316601309898	0.0814713866467315
426	-0.1322654203586576	-0.06653928376605188	0.14805950731632053	0.07241702873768076	0.08693581950077552	0.11314620083531528	0.22507439025974868	0.06204407541678037	0.23346937367697884
427	-0.29421494929076353	-0.19044298496756934	0.3504724909454726	0.14783366054586752	0.14845680794549027	0.20950946283104963	0.025960771979956124	0.07056020741180627	0.07518447015037344
428	-0.1530480392231419	0.11670981458526394	0.19247047339936343	-0.06028103767926426	-0.1723087233890435	0.18254889662676896	0.11411355023515013	-0.05293805462799988	0.12579483286314758
429	-0.25798994570340883	0.13701701349682333	0.29211722659171696	-0.07048828785521885	-0.03318076568862081	0.07790739333621265	0.10126906712947707	0.078890988134381	0.12837138297180403
430	-0.08119729194427021	0.07474110780702632	0.11035956422215784	0.11829365617707965	0.0874157931290028	0.14708810278235881	0.2812891560199584	0.047055607142058045	0.28519786019170656
431	-0.07900946582189232	-0.12530665902284255	0.14813593245707707	-0.14348896455326593	-0.07702211459987209	0.1628541957887614	0.1445751758419157	0.040158459841279366	0.1500489365725212
432	-0.2929267461340051	0.02485420781248867	0.2939792683959912	-0.010590219634903331	0.11805379175829046	0.11852784694081514	0.03279901447253859	0.1687081760885736	0.171866878803052
433	-0.23616787361085603	-0.09996190556551002	0.2564520366270489	-0.007078205005612878	-0.05545097540943881	0.05590090929456936	0.1662727803390022	-0.04845641333036239	0.17318966907556868
434	-0.3361464422752035	-0.11760776390759588	0.35612640562814424	0.03553596959940912	0.08767362318621265	0.09460163496456143	0.3461933965021549	0.10441794253160655	0.3615978076596042
435	-0.2096654958830986	-0.08444742394522363	0.22603315591941367	-0.18921845460803133	-0.05584184096423639	0.1972864282370348	0.1658127355489208	0.11619447955384984	0.20247227056811104
436	-0.2029284282085082	0.04254902852063415	0.2073411845322231	-0.1546829052172389	0.1244483826364681	0.19853010126244858	0.2192233585456397	-0.1425933456055546	0.2615181506951577
437	-0.18743534927923924	-0.0999625552386544	0.21242533419832824	0.13685654662591484	-0.056664624152848946	0.14812357673495075	0.04563370186692365	-0.10369620726163045	0.11329315136638353
438	-0.199535119519272	0.09936010000009673	0.2229051219546096	-0.08043113477252256	-0.16746251327498865	0.1857763730757263	-0.03705944353512244	0.20914607127677853	0.21240405242283925
439	-0.16067666729047445	0.076693982881401	0.1780420130805829	-0.11592993635043054	0.03083249707015488	0.11995996422888758	-0.05585918239275628	0.03970793483266028	0.06853443183000796
440	-0.12804984023150728	0.09988179644279535	0.16239807524707472	-0.10104239205622426	0.03572398493229525	0.10717167579116503	0.05097033657972529	0.16066682915953837	0.1685580173211312
441	-0.09271308535816529	0.015897712826978928	0.09406621853651571	-0.10037922094455148	-0.358615708903246	0.3723992678156238	-0.06510892445550924	-0.02078127194890781	0.06834495817225783
442	-0.18482375338363757	-0.034777636758450414	0.18806728538828438	0.017239130440078708	0.0668914960083981	0.06907720214782578	0.0436775892270876	0.0887759075410823	0.09893883747261736
443	-0.23304242858129465	0.08887454683932895	0.2494142309391425	0.17025387794535987	0.06439661166278786	0.1820255656469206	-0.07991271520826344	-0.0012059614618896656	0.07992181426246894
444	-0.19969293706726388	-0.026027847975337907	0.20138202001364847	0.03113455835569926	-0.25929985014125106	0.26116234990380927	0.08662309992432758	0.051700939660429206	0.10087888085358294
445	-0.14868935457176194	0.17765534327406923	0.23166774733828296	0.07070388958331365	0.08361677933140013	0.1095025378151825	0.09616382895444982	-0.1967903273154264	0.21902948414333018
446	-0.1152107968187655	0.0007523962130863589	0.11521325359383067	-0.2998156266869883	0.027189345699462512	0.3010459608187368	0.19540526251483026	-0.16481459700984652	0.25563072586449354
447	-0.02848599545047	0.01909163301517073	0.03429201638851461	0.10744690356310599	-0.09533596551599231	0.1436446428035723	0.23697771673408394	-0.11870418714456178	0.26504550981699515
448	-0.0646520957022684	0.014390248007357753	0.0662342261705271	0.10241796768393863	-0.045298072570414114	0.11198819349870236	-0.21888040814355683	-0.06773138557530034	0.22912043483949662
449	0.0164453188778098	-0.0021212405188762635	0.016581561275458043	-0.09369195817543599	0.09117124142233313	0.13073017359904712	0.18179654515350535	-0.018082959816257696	0.18269367056761132
450	-0.22986181133742425	0.05449924615635774	0.23623424845464913	-0.040050365327594005	-0.014359341948475414	0.042546709203732665	0.031344370656688186	0.05295936304946749	0.06153993586663183
451	-0.26192323464190137	-0.03036176440353043	0.2636771085683625	0.11668435342465373	0.13323597946755655	0.1771074943609351	0.1464414342062911	0.006677685772021969	0.14659360538463248
452	-0.19611028477106301	0.08880094998500344	0.21527854633294632	-0.03278600821804351	-0.013746899135979674	0.03555136524422677	0.150713514020788	0.021102310208360512	0.1521836745667029
453	-0.21433734813170033	-0.08195979130987029	0.22947310560431083	0.013466955268576409	0.007234932814548931	0.015287352191824288	0.03693263922621721	0.154085669682	0.15845003452686382
454	-0.17905133391328001	-0.07844195820498595	0.19548023169404535	-0.16128620838374805	-0.013083656798530827	0.16181601617277425	0.060432096717471656	0.3461186275355491	0.3513547248021037
455	-0.20018454410161046	-0.06362775249224076	0.21005318989337787	0.05268629810350853	-0.3110104446381094	0.3154415043741807	-0.14974663870566532	0.07038730502799394	0.16546428168263058
456	-0.17154565118548692	0.17631432762166388	0.24599726129640587	0.03522691424488494	-5.286052604379644e-05	0.035226953905378916	0.0883006760234721	0.1405820959178771	0.16601305695295587
457	-0.2003138612000836	-0.08815382471490676	0.21885323804036544	0.019963410841692807	-0.11456217021714105	0.11628855755101367	0.06069729122330821	-0.029855443448036853	0.06764250635011994
458	-0.25252023389047346	0.017059162270136603	0.25309579913830704	-0.0665887217786395	0.15277422462789167	0.16665539768866344	0.15344582510454277	0.05914214452657336	0.16444882030959063
459	-0.3547858249875761	0.018965649031779858	0.3552923830527635	-0.048666315249520344	0.009326072601648826	0.049551850320012476	0.12996447963558605	-0.03094319954591052	0.13359733367506516
460	-0.13542973842439981	-0.07704975240285715	0.15581360144429932	-0.15347205283599452	-0.10870358556766799	0.18806950980146042	0.11375479100153477	0.10601234785748874	0.15549524228753772
461	-0.13605160582721404	0.06506637772513588	0.15081005589294663	-0.07639493246683753	-0.027971147475044936	0.08135459911820216	0.04687207769355793	-0.03598770735298614	0.059094050020582475
462	-0.2092386148578693	-0.06858052306403226	0.22019102182281644	0.04194086030595009	-0.13075808179469406	0.13731974263677865	-0.0044956327664537445	-0.18293558117691128	0.18299081281448287
463	-0.1413188287777194	0.15472556412226365	0.2095495444043224	-0.020886141368410972	-0.20755107538623102	0.20859932836718864	-0.04795058977314833	-0.048280072769566466	0.06804575288897458
464	0.03291103124957252	-0.24176227578026227	0.24399207767540718	-0.05075893550749836	0.06667946602743849	0.08380107829591874	-0.11158859967423314	0.13757138888840362	0.17713808912241502
465	-0.04123860444600867	0.0701085105848099	0.08133772650544621	-0.03759564073532832	0.1650199016109992	0.16924833863292052	-0.291424897580814	0.1073168864567447	0.31055657302455825
466	-0.2550242315461432	0.05735949822077682	0.2613952385026172	-0.09055692155873715	-0.059256173471561556	0.10822130167710546	-0.02728909118348096	0.14320752130371722	0.1457843909874269
467	-0.19306608218006374	0.06192432858660715	0.2027538768045169	0.09018865441627849	-0.11261487753171512	0.14427787088428393	0.11345632440404314	0.03375918931190046	0.11837238026783195
468	-0.15585922936514504	-0.0084388020155034	0.15608751634180665	0.1387932828132168	-0.01281193832300955	0.1393833602610519	-0.09597678701605443	-0.03821877399976025	0.10330642928670908
469	-0.29315641510348506	-0.10094287722359556	0.3100486222812556	-0.012853824882832399	0.13059919558706093	0.1312302202318731	0.26477871314767243	0.10195210441359279	0.2837287411075895
470	-0.24445388392420778	-0.0216006434559449	0.24540637555560962	0.05675705557024054	0.1396143836034241	0.15071011733114478	-0.0533363527435546	0.12065540311992984	0.13191850827695734
471	-0.3164504664468571	0.06948450380198015	0.3239891880650353	-0.11919159928122192	-0.15062803234501349	0.19208186136995292	0.10286730024951701	-0.09534100083994362	0.14025543804710894
472	-0.2649647812255281	-0.10820259973106229	0.2862064602318621	-0.1540864811190791	-0.021899404696382057	0.15563491764291276	-0.1545654112141862	-0.09670653128362418	0.1823255866210803
473	-0.18439646763166814	-0.08781816528474708	0.20424026887226718	-0.11608518396725295	-0.04597963720761338	0.1248595089468748	0.21623672813174838	0.10965142921641619	0.24244949684898584
474	-0.24317256997275397	-0.049525337233486275	0.24816457808326406	-0.06527854791197367	0.1698102581874892	0.1819252940170706	-0.013516053775896203	0.0716834061679527	0.07294651759688461
475	-0.2755956138505062	-0.09273064947500999	0.29077812112621965	0.14687149880127826	0.18426762682653566	0.23563912123503025	0.20954675738514297	-0.08448355083308941	0.22593652624574712
476	-0.16707762043634478	0.0731849828393876	0.18240332498031045	-0.016963881567802753	-0.04808221456793552	0.05098698496286507	0.10960380568368576	-0.17322740808563367	0.204989582985121
477	-0.16366278654495547	0.06462847642312337	0.1759612106813143	-0.0035393972246782696	-0.19377854930098123	0.19381087044308654	-0.0037413422737949454	-0.19372877963550708	0.19376490317153042
478	-0.2038130283690313	-0.04900476576335751	0.20962160575779656	0.12961250810267905	-0.11119662666858925	0.17077497486207005	0.11875797210200918	-0.05866033756544803	0.13245561951489224
479	-0.07502003492747204	-0.0024705942252567377	0.07506070527476408	-0.062026774804017616	0.09115734448563502	0.11025870598851163	0.14107046598211503	0.17497772903792436	0.22476227893416711
480	-0.21206575301214825	0.014238175318485615	0.2125431938148324	-0.12087651865413922	0.06941753065956051	0.13939127061912984	-0.10615659533794851	-0.03401777411456692	0.11147390586794136
481	-0.12459613062113713	-0.10039854128679344	0.16001269592840262	0.019093063281643178	0.11879700667406098	0.1203215436245468	0.033209870642393606	-0.1311733782859279	0.1353120492751021
482	-0.2591726521722838	0.07339638868147666	0.2693649819584907	-0.020632357887655568	-0.035270115017844585	0.04086165935661802	-0.1382552016721269	-0.02947896329288378	0.14136304349519244
483	-0.2274115578314172	-0.28386003863192677	0.3637204120852045	-0.034779149727309285	-0.09448319843214495	0.10068100139411942	0.07143302864670603	0.0006599384183538932	0.07143607702244816
484	-0.18442604228563242	-0.017991428246330456	0.18530152876726283	-0.12354611569146591	0.014453613864005597	0.12438870389299365	-0.09581318739480678	0.23803067672993256	0.25659066612654097
485	-0.2555919278440252	-0.018675410256273332	0.2562733004572765	0.08364534070021656	0.13542896723873832	0.15917772516343662	0.21899718091398374	0.0763179210237072	0.23191418740054032
486	-0.2976225183349722	-0.010910683884718182	0.29782244113377876	0.060384618196193	-0.05563791603617038	0.08210895088568572	-0.08420532347721038	0.035854973430510875	0.09152112117759637
487	-0.2786880234830581	-0.11198112454808935	0.3003444467406518	0.2672129015836478	-0.054735311694204355	0.2727612309676981	0.12736413729413576	0.17485424041865474	0.2163229734934877
488	-0.42165788388992453	0.18796123100956677	0.46165441123112955	0.10036865763865783	-0.028933109172968954	0.10445569511807887	0.22750439761468047	-0.19980439555377214	0.3027871321846866
489	0.03389037645524868	-0.07160897351990676	0.07922375088856361	-0.19026312414054367	0.0797802178134536	0.2063127227344015	0.08757648834813651	-0.07293764310659394	0.11397166794136235
490	-0.07636438942122871	-0.12038618870736041	0.14256351006888562	-0.10622165725719206	0.03621505463889701	0.11222553476354069	0.14683844288865866	0.13060635994968312	0.19651857308985343
491	-0.18727946985222227	-0.15004150349167242	0.23997094115365503	0.05027183555615873	-0.013486552828091303	0.05204944339155187	0.04047717289870961	-0.008116689776442901	0.041282952641484405
492	-0.008178556331750004	-0.037979882161796145	0.03885048561724202	0.19367160753659318	-0.029573956279838484	0.1959165905579463	0.15234601566896072	0.06728328932750437	0.16654233549742206
493	-0.2749932316483956	-0.09027596131418479	0.2894322487968961	0.0867839012808335	0.003443652164920146	0.08685219779461205	0.052737686139748	-0.004456352194725043	0.05292563286591856
494	-0.05197524108404498	-0.1625580846592229	0.17066504203796298	0.04249766309830675	-0.11096785861363442	0.11882725703353057	0.01395558735721295	-0.05535772753674776	0.05708972251217905
495	-0.21587221826925437	-0.04090605294795986	0.21971372234858227	-0.00796031884463256	-0.24031699612049454	0.24044879974848282	-0.3056580937972769	-0.025841194501085313	0.3067484924771886
496	-0.08515108621251087	0.10274699788007469	0.13344531860106046	-0.049437769177731176	0.03856994802380541	0.06270353986681834	0.05517872918434404	-0.03728459789861828	0.06659454478304384
497	-0.17144961521650462	0.12101954985555871	0.2098587668055103	-0.12807656589217425	0.013722215221809164	0.1288095723202515	-0.09734598869161476	-0.04218193542079087	0.10609221078944372
498	-0.21366264766458096	-0.04670936039954889	0.2187086906274504	-0.06820232393344092	0.020426481343931338	0.07119549234337791	0.023600708502024295	0.2192243233161077	0.2204910369498108
499	-0.20217733634888507	0.07847676602620426	0.2168738761101987	-0.09714170541223399	-0.04162452491639918	0.10568401962885962	0.010604742489468924	-0.010605653439155321	0.014998014806614062
500	0.0014858848043289466	-0.00955412778800844	0.009668981923725513	-0.004878597190446051	0.08061222605939682	0.08075971582910581	-0.10469812213207476	0.01772826442569222	0.10618845576393936
501	-0.19686113321694781	-0.1551115175807372	0.25062699107969244	0.10654715426806088	-0.10158728731384108	0.1472150570641701	-0.06979709521155834	-0.06210686293876026	0.09342856588894692
502	-0.3230431814018551	-0.09752735266199271	0.3374440421277113	-0.17970244702858518	-0.0015389931430228878	0.17970903696797147	-0.14448052251536467	-0.03347358212791812	0.1483074579607758
503	-0.024833369492245072	0.05446360815037389	0.05985800575608781	-0.07395100536556284	-0.21027270427980413	0.22289764772136889	-0.08063074235050607	0.045862130153055417	0.0927612612795314
504	-0.13759888506669765	0.0859545948345946	0.1622394697500506	-0.037777428201247076	0.12535902473102561	0.13092753401410365	0.042115316071215096	0.14922360317200278	0.15505284128778066
505	-0.210259443269762	-0.021505242453069243	0.21135635532691122	-0.007535757227053783	-0.10603268740426013	0.1063001337494673	-0.06587390713989758	-0.003244039822533191	0.06595373709082776
506	-0.35825712447678637	0.01605803179801659	0.3586168256281372	0.04839233474673767	-0.026441411393469727	0.05514495714676932	-0.09881777484122381	-0.06420772879276168	0.1178455983959335
507	-0.24674012137974774	-0.11358992935663449	0.27163092524552107	0.07095717046396205	0.11153948711322871	0.13219673681953684	0.1222169137147091	0.03260548296846342	0.12649146816111909
508	-0.24825590689035715	0.09661971348536978	0.26639512822112316	-0.12579990486055848	-0.07250663530918094	0.14519927075155759	0.0774591295235707	-0.09529286912627691	0.1228032884448419
509	-0.19109197968919123	-0.02846039113769534	0.19319973748751545	0.08050625489558377	-0.13155550160552243	0.15423393621377016	0.06913788423332602	0.08215963612899678	0.10737901491962917
510	-0.19734114816523307	-0.0319295037039047	0.19990753353975968	0.009009648037403273	-0.05857992356612711	0.05926872027276427	-0.07788449351618149	-0.041673154709957305	0.08833258828853682
511	-0.13206156258966162	-0.06247729525146402	0.14609472521471034	-0.15778230425647236	0.024445613228681884	0.1596647849170515	0.07518699712643678	0.10748024425287356	0.13116816474109935
512	-0.27358890154556353	-0.02351053644011219	0.27459721843567514	-0.008206246144856022	-0.09283186702593904	0.09319387324986333	0.01880005354332833	0.06293546109262632	0.0656834398929707
513	-0.18344465785269856	-0.11873223065495614	0.21851609801338515	0.188537914988507	-0.10619406432575708	0.21638790328074378	-0.15270821930483522	-0.08722070532735915	0.17586145592782879
514	-0.11731353923611214	0.0035008896495545942	0.11736576466943494	0.04743852151576459	0.1831929258257371	0.18923546548201706	-0.015353925950166878	0.0744560406739832	0.07602266132495658
515	-0.06436951183379952	0.02905063450055993	0.07062133826689197	0.11327411797197919	-0.18793130081871673	0.219429258827862	0.066748316710868	0.05457019121898238	0.08621626037709268
516	-0.1917268052964463	-0.0969134777267143	0.2148287458285501	0.05738989829923103	0.14381226566567737	0.15484046041875313	0.2092991321055492	-0.017605923146102043	0.2100383184801349
517	-0.24410583123756177	0.20620592203497676	0.3195442678667166	-0.11208819203866668	0.2010690369026911	0.2302010434282885	-0.045974256346755796	-0.20819055977663553	0.2132063353344503
518	-0.16038508821477224	3.311514990419859e-05	0.1603850916334602	-0.20294530930363716	-0.10703831671708454	0.22944280292477218	0.014258386325587163	0.030503489565750583	0.033671418982536894
519	-0.11692811461238563	0.019032086117812576	0.118466891108035	0.02088096573409214	0.15622086662314855	0.15761019604859294	0.05222129151537279	-0.1880028916192144	0.1951208613775565
520	-0.1856709230590916	-0.06745817050208519	0.19754568189941157	0.015863144045664638	0.11382641812459078	0.11492646693467817	-0.04650891589687966	0.09708896040968376	0.10765382246504843
521	-0.1498518145489832	-0.030671728486826266	0.1529585605711313	-0.15584714856053156	-0.011197120545557904	0.15624886950938285	-0.10698170397456486	0.10992712545385365	0.15339184429378475
522	-0.16147521925657768	-0.15618106043181296	0.2246481027553214	0.04314681082214275	-0.025415800924503705	0.05007604438008036	0.053226389107592385	0.1405388632342767	0.15028047303830117
523	-0.16637066064310643	0.01681487415233545	0.16721823081106488	-0.11399921201793198	-0.17626625926767153	0.20991811378946654	0.22179355350246072	-0.039422946483601916	0.2252699471405315
524	-0.272137347028073	0.0759284698690748	0.2825311809059964	-0.09022405177971346	0.015219778925296794	0.09149874966404362	0.059207953041581295	0.12106851661012187	0.13477079586301124
525	-0.07810048701824901	-0.03575157612395061	0.08589447751651043	-0.124043437194982	-0.0015426768012444672	0.12405302963998316	0.1448645236736293	0.18022838417643017	0.23123148722013273
526	-0.04024122502161789	-0.02622098078069446	0.04803015744656719	-0.05973159382665801	-0.08958134608524568	0.10766931256173883	-0.10324690145785813	-0.17360789636140544	0.20198916886724685
527	-0.17304597501534047	0.0518678290669538	0.18065209979717528	0.08317751754555215	-0.37279104783256645	0.38195767405452596	0.1822249892801723	0.1469076614294314	0.23406795531388605
528	-0.26355186850585527	-0.08391532539233888	0.2765888089359903	-0.06551129040738116	0.029856926123652854	0.07199420260266444	0.16718861866345364	0.21705563413484208	0.27398025936237114
529	-0.15274663801789748	0.10337096335477998	0.1844372291341037	-0.21835298058225328	-0.04737059332520772	0.223432310199613	0.07789962648860205	-0.002249926954048979	0.07793211134290065
530	-0.3558527555943741	-0.13661888109100973	0.3811769960722562	0.021049867569184824	-0.17436393896598934	0.1756299522758447	0.07693460572902754	0.10237179496640185	0.1280582600355164
531	-0.20811131734780852	-0.08859825714413888	0.22618570153132853	-0.04960618150871471	0.03127355395796594	0.058641354188297495	0.06710131069825222	0.2519027370303531	0.26068673694840444
532	-0.17451971173266187	0.05311371006406361	0.18242312347951067	0.035167491027266407	-0.029982210774422806	0.046213476260445696	0.010038890711535006	0.03862785992704208	0.03991103718598813
533	-0.09841598681450524	-0.11882759507218042	0.15429097125661936	-0.0400577288700461	-0.21301770360714095	0.21675138682897943	-0.17819281252046196	-0.014779684699890211	0.17880469097252644
534	-0.3066294829322912	0.0356355509121807	0.30869326570584416	0.1192374856750836	-0.1068187437284987	0.1600869201460583	0.15625950509544181	0.10871451700224956	0.19035724083865266
535	-0.096091253687703	-0.05997951519289859	0.11327431870485757	0.05338897620615674	0.017111223793035178	0.05606404159563333	-0.019405973715033092	0.15208931732973982	0.15332238017215508
536	-0.08726931062274211	0.05027977751949115	0.10071736992186689	-0.13395413868107048	-0.11751846871778115	0.1781973674316194	0.10766017317440385	0.03801940815642238	0.11417612834786116
537	-0.18079542044380026	0.04596303740990086	0.18654646837020114	-0.3162964739745742	0.02504354652303801	0.31728636697973656	0.19637901210306039	-0.14785962144343698	0.2458194134887854
538	-0.10554403710019118	0.1193186026283608	0.15929994570178357	-0.12491502296080961	-0.09010644105546245	0.15402251030606248	0.09143906080055308	0.04405251342464158	0.10149741759825946
539	-0.2195740758566174	0.042780261994977115	0.2237027617278036	0.012687314177110385	-0.01851725800684957	0.02244675444515177	0.01872200690474902	-0.07017060182036201	0.07262524975773413
540	-0.3382055707209412	-0.014779590824987763	0.33852835091264016	0.09621141548461387	0.05680774738258213	0.11173073271144454	0.15537937788825804	0.07575169277477221	0.17286141857333454
541	-0.2179639358584804	-0.08871125491924321	0.23532523044558293	0.022674071130818735	-0.00310938120842924	0.022886278708972335	0.14033940552814436	0.12274752232257184	0.18644597871856403
542	-0.27824093043434445	-0.041539016058669255	0.28132455496115527	-0.06518158207410076	0.04590255289796223	0.07972253761787161	0.14414554048558012	-0.13808250019053864	0.19961140674007113
543	-0.25041437353405593	-0.011293352342700047	0.25066890170021106	0.14280135778488964	0.17145878684214175	0.22313749879970213	-0.04700462312420222	-0.02821675220584956	0.05482353235695965
544	-0.0015644254307783717	-0.18742578728461082	0.18743231622691067	-0.06801563079315989	-0.10894538491449861	0.1284337297066456	-0.00231490025011092	-0.07837895141880033	0.07841312893054725
545	-0.36810730801865726	-0.05957377600361287	0.3728968020834602	-0.06479228590140078	0.10916023328044648	0.1269409187069731	0.28931463818413683	0.12002007416351052	0.31322161175409424
546	-0.1626334664439992	0.0130590499035924	0.16315692811516136	-0.226296341616286	0.1100071549279909	0.2516179810034764	0.08817521685019473	0.2512457351612003	0.2662692026939482
547	-0.2673805886086828	0.09204340189583199	0.282779714614191	0.11236381951615537	0.01287135270889057	0.11309862800589494	0.022762917498852422	-0.36133480061488016	0.36205108555072
548	-0.11576284799181087	0.14262247177678938	0.18369051807563772	0.053953966052300094	0.08761172344795796	0.10289239300499438	0.027181270085838045	-0.010896692233035375	0.029284114210622242
549	-0.21713126184535747	-0.16846963561181483	0.2748235852210193	0.05274461724180208	-0.038332170173436576	0.0652023766299167	-0.10770821380569051	0.06831720614145752	0.12754724605489035
550	-0.29357197581196814	-0.1346623134984697	0.3229836585013287	0.05718074393945071	-0.097174397691933	0.11274972746866835	0.32336703867685584	0.004826540036342614	0.32340305686768267
551	-0.08348193341617581	-0.09045718285006718	0.1230923845575887	0.05084611704074854	0.0063443492505136576	0.051240397983758804	0.14059967142986501	-0.08586445385198145	0.1647451730445692
552	-0.139891572245884	-0.08492504450838734	0.16365181077573493	0.20062004603288183	0.17334244948631677	0.26513394287444964	-0.0875960424280239	0.14683260540155094	0.17097625758584065
553	-0.31631254078696164	-0.13370129639429237	0.3434088818254672	0.21835105920033418	-0.08577773329387804	0.23459540614202895	-0.13009179416369526	0.09879513228452125	0.16335346054444427
554	-0.2947779877824899	0.22352264970639044	0.36994112641454113	-0.04925020400064449	-0.03576668624379858	0.06086738403256238	0.13759012027580664	0.13450547699937318	0.19241300512267834
555	-0.06500106022885237	-0.06956111013253422	0.09520444251055434	-0.14817325070094833	-0.13882060316079864	0.2030430301320733	0.11607885325502282	0.19439013752798534	0.22641074563975577
556	-0.22364909071209496	0.09131582127617015	0.241572959976253	0.03210612694659164	0.15894856706644706	0.16215871965450232	0.1384627894688188	0.04276326526419825	0.14491597884133625
557	-0.15635820553094615	0.22522739706686903	0.27418108765262184	0.012195478298825118	0.1841301949246046	0.18453362396568815	-0.09443456679027847	-0.17317460595274636	0.19724941457899572
558	-0.12663671257347703	0.19226182573114942	0.23022047390467318	0.1198942218377817	-0.10774858287003246	0.16119671690387327	0.1340982594990618	0.061168519306020526	0.1473904031976598
559	-0.07100018951714106	-0.06732683511496519	0.09784645950706473	-0.07096595247687047	-0.19027536419319052	0.20307850853746376	-0.06489381172394686	0.12879276425335187	0.1442178315052703
560	-0.08166482824703904	-0.11551031929077855	0.14146299175146831	0.09656540872814906	0.06422532874631089	0.11597314782054591	-0.0729637918156581	-0.09181332842677895	0.11727490009768617
561	-0.3141314849268944	0.004506184206121073	0.3141638036414685	0.007082939978467137	-0.11265702151695317	0.11287946020339491	0.12733409545880126	0.1805751116031016	0.22095552221382408
562	-0.23882170419285545	0.22694025530794157	0.3294505818371148	-0.013922349736552878	-0.11345066436873102	0.1143017281929427	0.23017534294414363	-0.13670584755622786	0.2677109957687968
563	-0.2834310341964417	0.04259839035345212	0.2866143297296379	-0.009331454597377399	-0.14993261587331394	0.15022271914566593	0.2916153699581373	0.06174767838418506	0.2980810288858686
564	-0.177546164305452	-0.07786328347734549	0.19386936677425864	-0.17851273848754218	0.14195984382116136	0.22807760753754444	0.23710064679720566	-0.07425352915271062	0.24845583773235377
565	-0.2185175453101888	0.03518677923331151	0.22133239040231822	0.040755033160028244	0.09688983082013872	0.10511237816846361	0.2643690759464148	0.0013842960723612352	0.2643727001647053
566	-0.1157649217450589	0.07861664573309816	0.139936035719764	0.07121840789725299	-0.015610067645677387	0.07290909295363736	0.12074848876090094	-0.13266777077439762	0.1793904538716861
567	-0.3556085491302785	0.06472186710064526	0.3614503566128207	0.1291678080910597	-0.06792080546145926	0.1459368303807583	0.2401935080519114	0.08773183728209996	0.25571428701419185
568	-0.34870160913645143	-0.1289175649561769	0.37176948606439	0.140016879413129	0.11816963595443844	0.1832178740794555	-0.010858563320145296	0.08176210863765798	0.08248000246274118
569	-0.4144447812093884	-0.12474259286717311	0.432810802946187	-0.07298510318674599	0.08574591446138723	0.11260189667141267	0.11190842708206605	0.12844143300865773	0.17035462355128375
570	-0.18054009471261137	0.11315894673953156	0.21307199024282572	0.0029970970436755695	0.272557324217186	0.2725738020704144	0.17399338832119185	-0.09379580421111398	0.19766474664719222
571	-0.28038653951581166	0.02259208497957486	0.28129524319720756	-0.0517228811368497	0.08110492671424431	0.0961938957024801	-0.009782959131434676	0.20496694992906928	0.2052002847283427
572	-0.2632455719176047	0.003342723248269753	0.2632667942087291	-0.17927475542722895	-0.056214928130127954	0.18788176089809308	-0.015808002139583027	-0.03480675652585206	0.03822830406250069
573	-0.1523542835286855	-0.24024234965611474	0.2844788468020601	-0.06545001924817119	-0.16685906521499946	0.17923630397887988	-0.10023431973421068	0.2316461466203374	0.252402171338978
574	-0.04570983035476991	-0.0629249584912634	0.07777492521493715	0.173586407115676	-0.013564800999340713	0.1741156068865767	-0.06573118654079635	0.08367544184293756	0.10640567866270952
575	-0.3402687575421298	-0.004899266455234364	0.3403040260870625	-0.10872723811632755	-0.24323444315271453	0.2664293652062695	0.3240055494206258	-0.03071979946313983	0.3254586027967568
576	-0.06878910664268785	0.1189497104514495	0.13740805947681073	0.029003977391210117	-0.0964115633878594	0.10067979071989104	0.08950081705097863	0.029138106223480106	0.09412452117850882
577	-0.1092917723827707	0.1092928900860733	0.15456269709711284	-0.1633177942384141	0.04612483606322954	0.1697062238598242	-0.039114272953792474	0.0040431434671149595	0.039322682484788034
578	-0.16774230903548706	0.0020475942114088607	0.1677548058405822	-0.021051408002587306	-0.06852754577662226	0.07168811832555277	-0.019013081735993236	-0.1782333264681443	0.17924457018554193
579	-0.21763450096240056	0.08850615790056658	0.23494279302730942	0.16262752127467878	-0.05491954884860972	0.17165042243373865	0.004079912055090973	-0.31655622738890254	0.3165825181229561
580	-0.2560484669890063	0.18803628565705083	0.31767666293122676	0.11135279913099148	-0.031018496879170798	0.11559235711304648	0.17992606595253097	-0.05571212530380772	0.1883540021210638
581	-0.26135171791606787	-0.04641675609141856	0.265441586236464	0.0026952203813346842	-0.047746309812667594	0.047822320245165854	0.12830854170242428	0.010490267769481707	0.1287366598591022
582	-0.2047205319130261	0.06464180647213166	0.21468362613560651	0.28555269706487374	0.06624375910815092	0.2931357678991124	0.012090198656330238	-0.01667725581671474	0.020598635030644023
583	-0.1524188644414317	-0.09712468203156706	0.18073382112197084	-0.1417305455698879	-0.09750105730598434	0.17202907813309617	0.0322889540033864	0.3573140701393327	0.35877001166508987
584	-0.2134071342947437	-0.066958934214828	0.22366516009222456	0.1958184627994741	-0.05035879254111098	0.2021902034208079	0.16604798759575837	0.18059631589518715	0.2453303150846127
585	-0.19605688082800143	-0.0024497644334052536	0.19607218534454177	0.019097710382314538	0.10743436397739334	0.10911858276697785	-0.0007044499894553069	-0.11283905057776535	0.11284124948386173
586	-0.0848119346571478	-0.035391298057862175	0.09189999041626037	-0.008818491759849547	0.04979393896477969	0.050568786366164055	0.1303482376078593	-0.1711383024261468	0.2151255019861156
587	-0.18778802704945285	-0.052515900295821795	0.19499298163525458	0.22033623243712824	0.0543711175790635	0.22694553036220946	0.02350909350482695	0.048455698667467476	0.05385751768111028
588	-0.10285031094199082	-0.08450827138266699	0.13311586829882713	0.22389144635965952	0.05908878709485396	0.231557475615367	0.16021669813949171	0.024272819517967028	0.1620449324418163
589	-0.2631567491089163	-0.09055966276805393	0.27830294127485744	0.01708240136869438	0.05920710359841686	0.0616221514800874	-0.12537088695628998	-0.0013948434835775504	0.12537864604688678
590	-0.24065796762948152	-0.09605125821860928	0.25911792988701216	-0.06761361164891064	0.018249003967851955	0.07003303953155525	0.07835250048844243	0.04041386233334007	0.08816118534530679
591	-0.22677957917069078	-0.10946697724861862	0.25181738747907223	-0.1557482946900542	0.11584011478069166	0.19410425933313208	0.13600756095967415	-0.07173093257092907	0.15376405082363903
592	-0.3491061082979791	0.009354796770220337	0.3492314233764946	0.0633813937479852	0.11424421493512632	0.13064816003136237	-0.012122819761528385	-0.06365937571891744	0.06480338629958159
593	-0.22161058558663976	0.13083552930273484	0.2573503203261659	0.019557598214080228	0.013850498262410532	0.023965307217317936	0.025082591063798974	-0.07974286955712113	0.08359462673926958
594	-0.20931119226440664	0.12277817888409893	0.24266366933936193	-0.08984224481205337	0.0009643605362853867	0.08984742035313466	0.017567024586715527	-0.14903253740969247	0.15006431141214638
595	-0.12282541847087804	0.032397806023307614	0.12702638016439802	0.06852288159764287	-0.010721603085594366	0.06935660080460698	-0.007813851749155437	-0.07088520193914043	0.07131457167445161
596	-0.16512291602694942	0.05359172642378484	0.17360198886627073	-0.12538514187657485	0.11307792790748111	0.16884327520887024	-0.050206030172211334	-0.05854865087600187	0.0771271027917745
597	-0.3037874181679122	0.2178066420694072	0.3738001187355039	0.08471456261121142	0.10731314680144326	0.13672113441175424	-0.0993910540483436	-0.00755097370435718	0.09967747402861216
598	-0.22280190868856947	-0.03108554808894307	0.22496000047843984	-0.01971153230453993	0.07731714945744529	0.07979026322815243	0.07877620067721651	0.01719635132333633	0.08063128606175582
599	-0.37196260741363846	-0.06610471892918587	0.37779096757156494	-0.18109512922492232	-0.12033263829798801	0.2174290451359839	0.02937250030917821	-0.2725126763066232	0.2740910478695192
600	-0.22963759028098293	0.08997680785059535	0.24663586280393118	0.19689610338074268	0.0031822608468313274	0.19692181776181478	-0.013267295757022304	-0.24064661441158067	0.2410120622800035
601	-0.171789933006494	0.13218460432762646	0.2167591998131264	0.15636238164600189	-0.15769530428370768	0.2220743195129529	-0.1327602450833583	-0.024499039133473097	0.13500179848082325
602	-0.41188696101478306	0.021123871937270246	0.4124282805768969	-0.1192082182937845	0.18557107992820143	0.22056115935154474	0.27256953768026543	-0.03088311687008039	0.27431354282799214
603	-0.3459228990059238	-0.07500750498106394	0.35396154856162965	-0.11178214076209379	-0.1996387220615885	0.2288031169799501	0.0637404297793059	0.15508031189216936	0.16766855854638685
604	-0.12248211476990209	0.04534311184252615	0.1306057664503038	0.13027766817455239	0.22123133629889646	0.2567402870326241	0.19445127603155243	0.12412206522669769	0.2306893708570891
605	-0.3326323099597812	-0.09317409008018786	0.34543547109619616	-0.16289237234341458	0.011306053492356914	0.16328426688826347	0.13073094962182166	-0.10864585590098216	0.16998383215317936
606	-0.15074370993178376	-0.0969667848403847	0.17923789623369057	-0.12289757975989267	-0.10668217432466183	0.16274182446278743	0.0720854278606865	-0.18970435373136232	0.20293853930314
607	-0.21177346771001432	0.1069373686934811	0.23724165411876977	0.09642379456734929	-0.12829265631194237	0.160488485014784	0.14922096110093863	-0.04758809616860335	0.15662541980419423
608	-0.09955629994651831	-0.15902487229317658	0.18761760809396927	-0.25357809283407295	-0.08943871321569768	0.2688886992549995	-0.17223315754984866	0.10149567822261053	0.1999140646814493
609	-0.18276023503136005	0.14345601019989176	0.23233796584111993	0.0075790298870401325	0.08466098951136145	0.08499955787574133	0.053236563900166095	-0.017369805550584167	0.05599858820328931
610	-0.21697957261548367	-0.01261115889727683	0.21734575280214316	0.07938421215923983	-0.05083917184916949	0.09426809924069006	-0.09499625295440133	-0.03227366987671363	0.10032884850673657
611	-0.3567602714164901	-0.0008759177973073694	0.35676134669153176	-0.0222820924984423	-0.14635132234131118	0.14803783704566714	0.1637778751160637	0.021282545116905586	0.1651548942786319
612	-0.36800824069741556	0.013656116696270789	0.36826153036181924	-0.010841782917849164	0.008632222118591751	0.013858553876305801	-0.06491668912063706	-0.10250451278771515	0.12133157737469788
613	-0.26433038197686537	0.06951229995346205	0.2733176003861728	-0.2930867046010624	-0.07380848252173113	0.30223750347379313	0.08327098438996315	-0.40475130922297853	0.41322836199732066
614	-0.3435666870389757	-0.09510156907120425	0.3564861524417779	-0.08584802846231428	-0.12120427902162004	0.14852730807503733	0.1700987773843474	0.012430607358018913	0.17055237924737085
615	-0.03131830365560571	0.061405341886797166	0.0689307780030022	0.0643569727042597	-0.15656070791082755	0.16927219262831178	0.007817384931300417	0.09037207255896035	0.0907095530016884
616	-0.14529293614357264	-0.06297581670207923	0.15835400463049287	0.08332673152802324	0.03086201905597297	0.08885836149375308	0.17948165943283628	-0.007466699196954723	0.17963690508818736
617	-0.19555496115869447	0.006273817260905443	0.19565557394769448	0.030446689636157397	-0.08434390410891239	0.089671038078824	0.18529849864384737	-0.18138224964955146	0.25929723116068193
618	-0.2542781304483884	0.010931260896776788	0.2545129860913211	-0.026945811269340394	0.043268899399937694	0.050973271429689895	-0.01504483147504389	-0.23099016404878445	0.2314795948704698
619	-0.22780528553315266	0.18711921040200877	0.29480306480481583	0.17361730480927112	-0.07544587487804298	0.18930147533854214	0.09258795677458327	-0.10050297750718595	0.13665056980306384
620	-0.14146411861921276	0.08761555829706012	0.16639886692046987	-0.1460001240948544	-0.006462377427605589	0.1461430756407217	0.029267643821148676	0.04082610626095226	0.05023311584276042
621	-0.15883939809832032	-0.010435834675554478	0.15918184894519913	-0.19372507008014425	-0.2257363021288663	0.29746643655439786	0.06416160294509003	0.03353440373754398	0.07239659886013976
622	-0.05391989874640199	0.02253026479098526	0.058437730212373515	-0.043372931785992684	-0.08846890130762727	0.09852896888880482	0.18680660213001968	-0.03873454315643357	0.19078016519780322
623	-0.12104003066575178	-0.06986115699678941	0.13975432115142697	0.08565048911651157	0.015619190994676761	0.08706299680820699	0.04274879024838077	-0.04238466158297996	0.06019899172912942
624	-0.34714717858416155	-0.02732579533637052	0.34822099691102626	0.16360044247481056	-0.15860043092797316	0.22785785364672553	-0.04794036024636867	-0.16372542030888163	0.17059979893268207
625	-0.2375829189490636	-0.18617812091466954	0.3018409118785501	-0.06535779272781596	0.03720512927265914	0.0752054699769068	-0.1300421729403189	-0.08412659670569496	0.1548814095245858
626	-0.1870051003272645	-0.0829416313236638	0.20457326744968618	0.17360819657341892	-0.03338418520639503	0.17678888466012152	0.2630921197967621	-0.13194519117389697	0.2943246455413988
627	-0.07352370177827103	-0.010510038553577685	0.0742710955458301	-0.09340975742319946	-0.12812065607359657	0.15855688346643856	0.12558659950716475	-0.07368380964202444	0.14560665430925568
628	-0.3113318028163126	-0.02322731917880098	0.3121970528385706	0.18737491891153676	-0.055041933831813994	0.19529202420234876	0.2606234702919071	0.07559425480367069	0.27136522368630595
629	-0.19250888246615447	0.10110166720433293	0.217442445120228	0.03961652586624841	-0.06653284673523177	0.07743441622692697	0.04796781223596462	-0.12933014906015095	0.1379391114464118
630	-0.3142662482876995	-0.04874651350860689	0.3180243660351684	0.039544115549994284	0.13726225239241058	0.14284489142587187	0.15878152336881288	-0.09111580221683792	0.1830673689572743
631	-0.30759828520011767	0.08538602464051497	0.31922950719186904	0.07768664285517346	0.08364156841057346	0.11415395938944875	0.05850501635590547	-0.17565400917964977	0.18514094058227437
632	-0.14054859381113324	0.2602707159483016	0.2957951196394701	0.09288650114171107	0.03433355741612174	0.0990287597579371	-0.07744850398727793	-0.0786690161914307	0.110395130682449
633	-0.0951026223779813	-0.03898363092488456	0.10278245114442701	-0.01683888130727568	-0.059193445120842146	0.06154195210549197	-0.05174063522851255	0.002323610134561765	0.051792784226255224
634	-0.14752925335744863	0.19656747239806302	0.2457715439207101	-0.08675241518498335	-0.01977760459895812	0.08897828490199426	-0.05436007800690061	-0.0811972789900645	0.09771395087860632
635	-0.024965393436430148	-0.27722639505186947	0.2783482440808473	-0.08221391269021341	-0.2974408692100533	0.3085939048592277	-0.22603297950582915	-0.1395516120740773	0.2656417893644679
636	-0.09521152901141597	0.07547353931201115	0.12149687400494465	0.13346212816197722	-0.13253027124200725	0.1880861835675445	0.16115413623529598	0.038764619213516566	0.1657508712752765
637	-0.0047824504308523665	0.05724334654310583	0.057442776356802824	-0.07698099335187412	-0.15302722569622706	0.17129916853775243	0.07785707237120613	-0.08404713065098059	0.11456720250088254
638	-0.04649861684775902	0.04401859010457214	0.06402934986042756	0.026459922792880758	-0.1342377846563532	0.1368207233705869	0.0494873064614712	0.08951452718194713	0.10228315637200058
639	-0.15474573867499697	0.020880881055899414	0.15614818228766247	0.0925543956735002	0.12149506637244029	0.15273299352572942	0.3739620933106562	0.20767139378663108	0.4277558357644814
640	-0.31642365883907986	0.0710615579848342	0.32430491346315177	-0.010294911327956678	0.08130754208980585	0.08195670564350449	-0.028560953209185908	0.04563337765179073	0.053834312516537815
641	-0.24959229914877745	-0.11477176382812766	0.27471598709684214	0.1280150462840013	0.02323516351839144	0.13010659052800277	0.012542718400158963	-0.13018247696193092	0.1307853091628007
642	-0.14035896228354433	-0.05044178823318346	0.1491476191344493	-0.001940032040279208	0.014001238127932258	0.014135005957988625	0.14558477316175672	-0.0034355972526512453	0.14562530516720842
643	-0.22091208084599814	0.14560599741056454	0.2645812804142314	0.12228579634700987	0.10283385007401297	0.15977677149469174	0.2391025682652034	0.06968455292232038	0.24905014568757017
644	-0.2650432804272393	-0.040663679982042476	0.26814450464127393	0.0031835275421345658	0.004401861188925614	0.00543242391001466	0.16931270829314723	-0.07960159777651685	0.187091441702005
645	-0.0557243154034373	-0.013245958130649335	0.05727700004347883	0.006223924406186653	-0.08705065668622851	0.08727287129754324	0.11949709065843647	-0.053192590959616974	0.1308014006378667
646	-0.18256948257934197	0.05502442480473341	0.19068115610720535	0.010963052106129675	-0.04128355555338023	0.042714405890878854	0.0446415585989577	0.0139055720518725	0.04675717793274089
647	-0.17089074327492654	-0.01216082758356699	0.1713228877429227	-0.007959719344488497	-0.09186558962644867	0.09220978087739985	0.01230867531215867	0.12139643974642358	0.12201884719602622
648	-0.2899188079390849	-0.19023122108263285	0.34675759929871697	0.17114744505044358	-0.011833999672292315	0.17155608848285864	-0.07387041335719172	0.10935149038240331	0.13196433767656782
649	-0.36513554040164636	-0.045804266612850995	0.3679972740447182	-0.15434443004388473	0.06203116494022585	0.1663432250180726	0.24335145038583872	-0.051574208400591195	0.24875656248034733
650	-0.13634240749520582	0.013793643015348472	0.13703837662940854	-0.1167211070198361	-0.03888093258446033	0.12302659770380299	0.009315871312373776	-0.08645771721464708	0.08695816421864364
651	-0.2784765583171172	0.010876422680171282	0.27868887689045735	0.14487355567750185	-0.04674423880487199	0.1522280230315336	-0.06619322154295335	-0.20242383394765837	0.21297171438551096
652	-0.3055064602820262	0.010219555293167454	0.30567734064605345	0.08413200706027543	-0.06517217792276747	0.10642183698464847	0.01567560754183173	-0.15144273483512002	0.15225185255406914
653	-0.20752360614508522	-0.1484902939408672	0.2551772217540304	0.05449682616370012	-0.015654451263555174	0.056700669363593706	-0.02139376237922402	-0.01245531414323202	0.024755361422231278
654	-0.17532993366372013	0.034319315198309754	0.1786572165746613	-0.1307249352207237	0.041221169369655565	0.13707003134406967	-0.11374246501948927	-0.08639504280511642	0.1428336506920118
655	-0.16751094214949172	-0.023730360362685703	0.1691834676992799	0.14232924637650338	0.03027281447059199	0.1455130841885852	0.025693813979026568	0.010541714008201638	0.027772284944158548
656	-0.1908842621409789	-0.0981860963695544	0.2146562625534074	-0.00025363256704612165	-0.0915510339584877	0.09155138528906721	-0.13994645407211703	-0.009505020206635191	0.14026886830828753
657	-0.2366773501928855	-0.029108108443357116	0.2384605838948567	-0.11342817330878262	0.13385126606616932	0.17544831697022253	0.0489710862319629	-0.10447963129629814	0.11538700378529963
658	-0.25428273496642545	0.015091275730401789	0.25473016292770745	0.09534716028390207	-0.1994523383385014	0.22107083987468845	0.27271312604351333	-0.08591444007503839	0.28592610956299974
659	-0.23687733704344496	-0.0724735990630188	0.2477161588712796	-0.18029387809795797	0.035899127536310776	0.18383315761164967	0.05798946994592568	0.05027133257646476	0.0767462409738936
660	-0.17500221890677636	-0.07031979729758288	0.18860183062279223	0.07852865828619872	0.14670472759063755	0.16640020213231033	0.02541993992851287	-0.040901084425464154	0.04815674462781043
661	-0.2603567112870164	0.042251607098556895	0.2637628014231757	0.10234090581290477	0.0011247504174913675	0.10234708626095562	0.2850338555653917	0.04187158252501492	0.2880929159865298
662	-0.20118990849714077	-0.06840493435324559	0.21250085723347029	-0.16598704206198622	0.062015372291451945	0.17719369213641598	0.09836595627685475	-0.2054211626013489	0.22775801939503673
663	-0.24715671940668682	0.07560178148357243	0.2584609705765371	0.14658226584670384	0.1635254166543793	0.21960628987518122	0.20903928066696337	0.036163185792373966	0.21214428313865835
664	-0.21552509714228024	-0.06068625176827194	0.2239059817241858	-0.0985687852870974	0.11544239678805325	0.15179839396101735	0.29658739237372445	0.11530115913944347	0.31821131126021407
665	-0.0370057520840108	0.013510903451055682	0.03939505298088858	-0.03156174645335814	-0.15154583399635238	0.1547975569601667	-0.1482408112391362	0.061179466355345755	0.1603691529576748
666	-0.28763908232845437	0.06567057227621272	0.29504044764377757	-0.014063646022723298	0.022725721185321714	0.02672535393302474	-0.06214928901330681	-0.061200645218908056	0.08722415433852135
667	-0.028036305212908674	0.005191563082817813	0.028512922285066588	-0.06980486512182271	0.1309322754997529	0.14837782840511937	0.017618136745563583	-0.0658946877531151	0.06820930007312723
668	-0.27890738712932844	0.02443003361074563	0.2799752795114798	-0.008551484925386295	-0.05239390940534397	0.053087189012081815	0.03407351302828472	0.026719212612309345	0.04330035349405914
669	-0.1671212301376207	0.09546156237157381	0.19246406275752742	-0.13313799311534488	-0.010427942033506523	0.13354574941133765	0.12864092400949678	0.06503859781782725	0.14414751657980868
670	-0.15683885683896068	0.03694613465401658	0.16113175937854315	-0.0773049781713948	0.14726065888135773	0.16631825306998457	0.07849503128145138	-0.18573970437225534	0.2016450041934311
671	-0.13698177053877766	0.048577084040266935	0.1453400789658293	0.0008072695140688571	0.2590483161552816	0.2590495739949307	-0.004949560497878386	-0.012768675653691332	0.013694423210611241
672	-0.11348494938312323	0.0038123257714373342	0.11354896549188638	-0.05000935822524998	0.06863595401265736	0.0849224946249755	0.27549437423052364	0.10158603012834025	0.29362709641636253
673	-0.38143986939364855	-0.12221025817725382	0.40053928791916865	-0.12759080554145827	0.05015961727115542	0.13709631965704627	0.13376529980828464	-0.1344455079367173	0.18965429084827526
674	-0.18668352807390326	0.06554451094368004	0.19785555986366926	-0.04863362673447671	-0.22956651365505182	0.23466148776713128	0.1583174631568308	-0.022832141161311527	0.15995538693781003
675	-0.21423674762786235	-0.05950065214175903	0.22234592786794857	-0.0830252568023772	0.11051769860550098	0.13822935640505976	0.15822164056835533	-0.1495601833460848	0.21772077527571027
676	-0.10082773452310975	-0.09323317999715128	0.13732682877516653	0.09274854937692327	0.039635656656810465	0.10086267243207538	-0.0503004730062914	-0.04521096574832381	0.06763260314783662
677	-0.22192010074227353	-0.05453139282170081	0.228521779960982	-0.13681312132507722	-0.04990084569220808	0.14562940831956936	0.008961020785636207	0.28224145747474	0.28238367553912547
678	-0.08893457618648151	-0.0668006050654149	0.11122805257026942	0.007157775325839598	0.14676989201307725	0.14694432601888904	0.04832836956681072	0.02718046164621994	0.05544735160751928
679	-0.2756023656360653	-0.07577628023505303	0.2858298595151611	0.03628519562413414	0.07704887020493957	0.08516539098330558	0.14984130536033494	-0.1789270483421497	0.233382315997856
680	-0.13862741983870683	0.023917800483526565	0.14067559387152723	-0.058683955008887845	-0.003087592610129064	0.05876512404148652	0.1835317767865746	-0.10610226336254076	0.21199434752155774
681	-0.09499945939522919	0.0038235637308794515	0.0950763741682964	0.06375005584200563	-0.04031140517123009	0.0754259836312256	0.06913907259203406	0.11753760079367478	0.13636458102901874
682	-0.32331911462253937	-0.10589014919995625	0.340217538610066	-0.09822902126639219	-0.033184056471680885	0.10368279617597624	0.25611588856379597	0.0752360386719247	0.2669378389997681
683	-0.005000242142476633	0.05675429861955165	0.05697414179503401	-0.18708202371661153	0.17029452417421467	0.2529820320924492	-0.028717497265801917	0.03078940048611202	0.0421032282789044
684	-0.1637830010739876	0.03758732160318028	0.16804070395622223	-0.20687163119230945	-0.0014954593335861747	0.20687703640275137	0.12174494674260086	-0.18749798495270953	0.22355609233184678
685	-0.18732346634158703	0.0026716908626365048	0.18734251779639663	0.08971840579192417	-0.07124957429833649	0.1145682948094216	-0.03510485907694269	-0.002700506967146723	0.035208576635411055
686	-0.20271878548080094	-0.02406491991420606	0.2041421719226288	-0.08776697420785229	-0.0825156572306991	0.1204652458172731	0.1518513981945346	0.13069839442250364	0.20035198386403721
687	-0.22414353941928436	-0.040845364254146276	0.22783474283887908	-0.025931933133614894	0.11036734063852219	0.11337290256346914	0.002498074904475612	0.09053945106779326	0.09057390671648045
688	-0.2335254703254727	-0.08115207680512034	0.24722419958514857	-0.10023178368734541	0.1222166401301351	0.15806111977917198	-0.10746746035271645	0.11527585107477696	0.1576000535395748
689	-0.2815409153319976	-0.23991832281775904	0.36990010628501513	-0.0869714367828685	-0.025074596709469283	0.09051390067950348	-0.09738552539213091	0.02582875128025133	0.10075249351057501
690	-0.33217834151430414	-0.06264131710478246	0.33803311254937085	-0.11752470579085267	-0.09110805411212274	0.14870351036651408	0.19696741081061886	-0.006532478564775488	0.19707570676681171
691	-0.2587150425404515	-0.011871537249946868	0.2589872711802349	-0.08185713092951967	0.10954352986080464	0.13674931377662383	-0.10868108922683752	0.2550693656725172	0.27725793128441273
692	-0.2842959766663986	-0.04966410432868381	0.2886013264132233	0.13653959470390004	-0.00038642527685026095	0.1365401415203598	0.012286195670461885	-0.04955184491881087	0.05105228632403019
693	-0.15705040432959277	0.037581898636151835	0.16148445313771403	0.0435187374295404	-4.3675715343867506e-05	0.04351875934616463	-0.05735267888935736	-0.24157239993672486	0.24828724128914614
694	-0.04798465935295586	-0.05261630236725313	0.07121097392973516	-0.07367805649972517	0.10434763219603921	0.127737560468707	0.190566033071947	0.043111933602327505	0.19538181025804296
695	-0.2832881973018129	0.25305792872995686	0.37985591745240305	-0.06885868986960171	-0.18380011112818753	0.19627531689260388	0.06396834643837722	0.00922394152367423	0.06462995004866094
696	-0.18585142321972103	0.15332717599241266	0.24093562295892268	0.04681195914970076	-0.015344804534224677	0.049262790680459974	0.04567488724702013	3.420438014733739e-05	0.04567490005427076
697	-0.24684213202270996	0.11162715024150495	0.2709089493031866	0.12450694180701699	0.023153563339528047	0.12664148630466027	0.16563201421734627	-0.21028819512468164	0.26768468230829234
698	-0.17500853450106807	0.11646852909681071	0.21022108699696657	-0.14997688591326525	0.012645796172440828	0.15050907769658114	-0.08073693933204276	0.05059246370841906	0.09527880539130228
699	-0.29681471681322974	0.04438518452076765	0.3001150124899791	0.07642563848291534	-0.1340076211822663	0.15426898830436098	0.20993335556532194	-0.06439694258625756	0.21958820549695662
700	-0.4040363373593475	-0.0287636872492865	0.40505889894055064	0.006996357879065627	0.02493805559667684	0.025900881076035012	0.2638499337728706	0.062442421936006805	0.2711380526764594
701	-0.1748294906393891	0.0015337498432409964	0.17483621817521072	-0.043983577651260444	0.23983303696398242	0.24383281305511653	0.20660604036685293	0.13820835728365008	0.24857112853087893
702	-0.14817236514735682	0.07458660579167414	0.16588614033994595	-0.13767461409602788	-0.1398089828381598	0.19621633736447905	-0.1298076424008142	0.11254600763202018	0.17180403912470857
703	-0.10852869113233786	-0.1301128527789001	0.1694338551091904	0.12381036258801599	0.17484202828106257	0.21423991396939057	0.10433599560665209	0.25232907130833426	0.27304937320301204
704	0.0037635101742624468	-0.06329766432454502	0.06340944975139397	-0.08265035710204705	-0.02667508278983001	0.0868483826616258	-0.004877702962386092	-0.13706117949288482	0.137147945337034
705	-0.027456803658530392	0.02242572543764814	0.03545122323062868	-0.014449225026963488	-0.039433924308341105	0.04199779149236069	0.32378390713438654	0.026677861046817054	0.32488109638642
706	-0.33531506826233287	0.026261420934905404	0.3363418755274063	-0.05924684278773754	-0.03468996349935814	0.06865553108018091	0.21765163565382206	-0.0067139775592840265	0.21775516526009359
707	-0.21537639136017564	-0.07168579997141733	0.22699304807168347	-0.01833354314711998	-0.0981714728493725	0.09986869822793522	0.14229219074429003	-0.026254292445296278	0.14469400615993933
708	-0.26506993226746856	-0.23159681497560952	0.35199311598258154	-0.15407998733590383	-0.17175522111285746	0.2307390267747501	-0.005832915078143945	-0.2419415494624473	0.24201185147549834
709	-0.25346338519925604	0.018724203501793376	0.25415405452882905	-0.13639575366563175	0.20913441424513557	0.24968180718600957	0.03016179467458611	0.14450465117584646	0.14761886081881595
710	-0.16642928816479874	0.055895129581323956	0.1755647272943931	-0.029430271684322988	0.13632267630525297	0.13946330329674483	-0.12149232483661891	-0.03804787386248362	0.1273107446355648
711	-0.15115101016192437	0.18362245721913656	0.2378315258080051	-0.02620323059172573	-0.061432572894855195	0.06678750112053038	0.07296606880646955	-0.027322128812070634	0.07791370816418526
712	-0.049171541742087314	0.0968107252482399	0.1085824895661544	-0.19208492506376276	-0.04698801052265401	0.19774855642868397	0.17215451548707214	-0.16695121066161445	0.2398121847278977
713	-0.14336659039080546	-0.017045924845631798	0.14437639278679848	-0.03674678427565897	0.15185417047676658	0.15623704824973078	0.10237265382276407	-0.03396247978057529	0.10785921510729381
714	-0.2679430598823122	0.15975578096902465	0.3119541519071662	-0.1413375669132986	0.0978781267704207	0.17191985202720977	-0.0402713233830341	-0.13357262319423116	0.1395113800161441
715	-0.14263962595268856	-0.0022775474818720882	0.14265780775847878	-0.05932264873672814	0.11776708012011329	0.1318645585938785	-0.10576102647145487	-0.19764589507984023	0.22416354423100782
716	-0.316544733060765	0.04090090140135692	0.3191762080167545	0.07155127344622833	-0.10770393688630227	0.12930476693682072	0.07045162646564465	-0.07406321830072349	0.10221933269550992
717	-0.2515606787269899	0.019380789731042517	0.2523061435878696	-0.08081624040021229	0.12619007526361448	0.1498505916153206	0.03557787075693738	0.15023076996887885	0.1543861040801261
718	-0.296948936063942	0.1870990989276799	0.3509768417560578	-0.20361447730907473	-0.04555797587833666	0.2086489504789775	0.20241128382283993	-0.2224619349097364	0.30076509156249176
719	-0.17623529272461033	-0.13997714723260488	0.22506105871320217	0.04420773719491421	0.17045526059377666	0.17609463334237904	0.1906823072382077	-0.18680729397618548	0.2669395200722276
720	-0.09889579422478861	0.1584526238209622	0.18678225855551459	-0.10118711591740194	-0.14705235491661275	0.17850273811402215	0.16360983738922408	0.07143908833061954	0.1785265308911771
721	-0.25736355495011415	0.07988118212434253	0.26947542128020285	-0.0445136130334858	-0.05423911577466297	0.07016654063948292	0.02209965309999892	-0.06452132692774976	0.06820114585296831
722	-0.19038214777929738	0.01846290732243092	0.19127530195991035	-0.048893679837472365	-0.18404843421416692	0.19043218757535654	0.19234419120129925	-0.06817361088797076	0.20406844222070794
723	-0.34070339016344264	0.1915797706874733	0.3908728803658907	-0.027153528492255222	-0.21933181753588177	0.22100624491894577	-0.008988679716539907	-0.0202079792938964	0.0221169344663559
724	-0.16426734359555048	0.05743710640746602	0.17401948558825592	0.0315789246885544	0.0779833708949725	0.0841346220091838	-0.07047825186575721	-0.02038066126262273	0.07336590038672516
725	-0.2633579149216283	-0.05208317035708494	0.2684586522843187	0.02560439125518281	-0.12310379758763665	0.1257383387517359	0.1690335482298274	-0.014172091212182334	0.16962661523620579
726	-0.05055002826659177	-0.09832605963710737	0.11055912156630598	-0.02822563864169655	0.16517067339620137	0.16756502626409325	0.1660913460162482	-0.13066683430029316	0.21132949819547045
727	-0.07520708717515484	0.15172765432411375	0.16934399029215386	0.05264067179236515	0.030626590859404685	0.06090179303124727	-0.05310250883200245	0.02075129460758548	0.057013092111757147
728	-0.1716591306385929	0.1163149311014971	0.20735481747175183	-0.06838740783349384	0.07470866744868919	0.10128288375704676	0.0518675290335064	0.0745490445582842	0.09081740258669961
729	-0.30011562422838045	0.0532018414404832	0.30479472409910374	-0.08961428959705389	-0.042983159203281225	0.09938950082920862	0.0013953302489302627	0.210406989106294	0.2104116156757504
730	-0.241320475042096	0.04217380989754274	0.2449779621023429	0.054899717711736774	0.14260433555268417	0.1528069878089707	0.14273125843918105	-0.1607802369803864	0.21499417838420998
731	-0.2641448363559918	-0.012628597578796783	0.26444654667879647	-0.1805437932379739	0.004009060201428385	0.18058829929000092	0.0042056321226998684	0.09017774829876127	0.09027576435448346
732	-0.2593527548121429	0.0729460609059278	0.2694159966118175	0.10462921687700812	-0.20431327842776162	0.22954561369408924	0.08099761333890587	-0.2055059281582015	0.22089205480225582
733	-0.11876256552076982	-0.13914519067304623	0.1829369592414653	0.048930954359683775	0.10397837252849562	0.11491623143935789	-0.20269003516235287	-0.06250098290968271	0.21210757463794708
734	-0.17695251498045012	0.06095257459353985	0.18715610838946042	0.08371933097828238	-0.013139822373652854	0.0847442110793554	-0.17304130786456293	-0.09682899859086166	0.19829056759106709
735	-0.3772857386301392	-0.06221296908663775	0.38238067693891736	0.20701128326789442	-0.11015075329534815	0.23449277142750707	0.19292189655118241	0.13969329181891588	0.2381870566342972
736	-0.1263437303387924	-0.162533888772378	0.20586404055928087	0.06132027660629837	0.05614118053700765	0.0831384897334672	0.006377930500005315	-0.02265832986261764	0.023538859565112504
737	-0.12599440075808588	-0.006959889630508261	0.12618648535424865	0.05065264991402779	0.20637806275970766	0.21250316640408654	0.02299532242991339	0.16106805901114948	0.16270127377274834
738	-0.18074677757041854	0.1944884246717369	0.26550921817026285	0.008609992032409019	0.16199552617896032	0.16222417349087145	-0.09158071431071628	0.05622859204559748	0.10746479329106468
739	-0.32600756277231874	-0.14485413095720973	0.356740312048016	-0.12634608016401105	-0.2512362011863519	0.2812169282944393	0.18577730759882044	0.06469498581822239	0.19671972247003283
740	-0.19705413662585325	-0.09151461843293393	0.21726771078162058	0.0870856106649847	-0.0856102243978453	0.12211885237891291	0.06459915741070667	0.01889003720656766	0.06730441771413499
741	-0.11062410765167624	-0.07569908023015694	0.1340449325465957	0.0886862022634047	-0.2123638695254039	0.23013834002987918	0.02552838152308625	0.24077934235160722	0.24212887057610608
742	-0.10287245820141117	0.17695716690511468	0.20468654468598	-0.07694695600945971	-0.04608431243574948	0.08969168240030678	-0.06773311455678326	0.044990581063757085	0.08131375770444274
743	-0.08726281457605611	-0.07533116627409228	0.11528045549853665	-0.10802196420337846	0.048533847508068904	0.11842414916009517	0.14698637567688153	-0.07287468448595781	0.164060093482703
744	-0.14593648369616277	0.011937411174919697	0.14642390193940155	0.13772044191312702	0.1044404409150172	0.1728430670269137	-0.09482600651572902	-0.04917485889913065	0.10681824871935737
745	-0.3591623767305115	-0.06202534282170355	0.3644787456229234	0.07790707227905985	0.06928454019293287	0.10425861796916736	-0.030762696142701253	-0.10338045359629569	0.10786038039866173
746	-0.23332109824429623	0.06891527421577967	0.2432859426809544	0.07175831379872065	0.027030937528970827	0.07668068324507017	-0.1590406313712093	0.05443647003497718	0.1680989342524867
747	-0.18912263948706953	-0.044249984301140924	0.19423036291272094	0.005354080003785448	-0.1244761815957614	0.12459127560687348	0.0792266607677557	0.08984276825941703	0.11978558671611686
748	-0.15321231423721499	0.07350296628535531	0.16993145467119733	0.06793917160994901	0.039173084261282826	0.07842360339583783	0.23135470584961318	-0.055728647682040736	0.23797201955530417
749	-0.33922197997602593	-0.006652966766265897	0.33928721412049756	-0.1482758696430493	0.09994640578290388	0.17881559648789988	0.17065660134073415	0.12475659204022493	0.2113950870731422
750	-0.07636526896679466	0.02236765070052769	0.07957365206041325	0.0652281960877311	0.0029327464864642395	0.06529409289371717	0.2532140682818147	0.032730068998570803	0.25532062547408646
751	-0.2969555353687328	-0.02682700996882082	0.29816485113104446	0.0862999354537228	0.0376023793039317	0.0941361662095577	0.17270268829893337	0.15956816676437224	0.23513446874123123
752	-0.20169244938846262	-0.15323440139177114	0.2532994787010269	0.09453160162026618	0.06007710649316117	0.11200661779325068	0.14791220339559774	-0.042303499379013676	0.15384279629885467
753	-0.27913654919885245	-0.06125031447604592	0.28577756056425757	-0.02462524097440739	-0.06722469105893535	0.07159302746089827	0.11908271297521161	-0.04869087144104653	0.1286526077902238
754	-0.15772991572553818	-0.08723371541239817	0.18024551983180237	0.11026710327307969	-0.06242534372965645	0.12671131600611596	-0.13179140033805314	-0.11048820152515726	0.1719785331933284
755	-0.39865796053905084	0.027754982508586063	0.3996229579931655	-0.07302240296140348	-0.07440316333553759	0.10425018968132516	0.4330467873222945	0.013201003036572711	0.4332479503602206
756	-0.21475466541743932	0.06439999862554449	0.22420286827230032	0.14162482498273218	0.1438712465027968	0.2018824574391199	0.1808738958953285	0.20155655141467102	0.27081434532633064
757	-0.18978844963753164	0.054108618936759584	0.19735095200951358	0.12382962436199384	0.012703319262946601	0.12447951715012735	-0.11806675332231391	0.12602023262248177	0.1726871659107779
758	-0.06540789717033474	0.018949546883669316	0.06809756485617871	0.09580586628469365	-0.06470798496854618	0.11561093085539184	0.25485969345955817	-0.29669864695801695	0.39113111670770706
759	-0.327375319295318	0.032673828396606874	0.32900179140211727	0.16821952337305224	0.12000374968752604	0.20663665691963584	0.04491186579511266	0.1360012247154978	0.14322502858548689
760	-0.2040963754802071	0.244071840338752	0.3181609556977458	-0.06652432898050739	-0.0333193940829465	0.07440207233915912	-0.11651013436636322	0.00805418950390661	0.11678819023614011
761	-0.23899604842294658	-0.1265234215097628	0.27042057494266325	-0.03839930005191076	-0.17291151602532995	0.17712396398752658	0.15292576341443323	0.0805413636272565	0.17283865415706395
762	-0.2593475919968751	-0.2074748945235605	0.3321249845045388	0.09579993504076546	-0.031410279206169706	0.10081782180559357	-0.04260294761824692	0.11644286245197884	0.12399173908681803
763	-0.12307516034916548	-0.034475956484248574	0.12781270152248794	0.04133631985157235	-0.066797301998342	0.0785529814401032	0.0888095278328844	-0.11440706206001536	0.14483130905679226
764	-0.14096787501045926	-0.1598516440000856	0.2131302181167527	-0.08151552432767405	-0.05123267353801569	0.0962785933853861	-0.014944981925111947	-0.07521523745295322	0.07668562075021666
765	-0.24441364442870755	0.15280379042339046	0.2882482054595972	0.1357187904616752	-0.20787016908501071	0.24825309117876268	0.22379951115787275	0.09188050142682211	0.2419261204106474
766	-0.22285039378999502	-0.010355081316548243	0.22309084634163764	-0.043536434812938285	-0.04641498696625914	0.06363782029028989	0.07648228009168158	0.004444747362226129	0.0766113238831992
767	-0.06398746829293524	0.09930221637580516	0.11813266388127638	0.016400964418791554	-0.13085141618567497	0.13187526209135353	-0.016622566760827146	-0.10083124213259666	0.1021922165124159
768	-0.03921692033957559	0.001662347704942839	0.03925213676747734	0.06279304176129945	0.10011655138196458	0.11817905886515534	0.110396609901917	0.0033456850160822112	0.11044729551266919
769	-0.21347575651905257	-0.05680120311546933	0.2209033166268597	-0.20065193729857678	-0.0011040957502144971	0.20065497494230647	0.1822930204294487	-0.06307320599963376	0.19289627941555437
770	-0.2833697917004745	0.10277462238002817	0.3014316868773549	-0.20290330293037767	-0.10942461214563688	0.23052873157868992	0.3092183801126439	0.03678799611945636	0.3113990418385591
771	-0.2756463713689751	0.15184075324642884	0.31470070923867616	-0.03883026778496988	0.016461963701316286	0.04217565583551636	0.24397068145467674	-0.10789809994380732	0.26676524020371023
772	-0.27200371338350937	0.08463860615908149	0.28486788823412584	0.01782342265025845	-0.1616958904289533	0.16267524512531653	0.2421407173523183	-0.221416600087704	0.3281119287595219
773	-0.31699047864127633	-0.0030705979799279465	0.317005350303713	-0.013247703850416261	-0.04212941080067193	0.04416320767018748	0.09558640674638091	-0.003420078911539424	0.09564757233953056
774	-0.2935912468042027	0.10682056063006536	0.31242031363752215	0.1674913391280157	0.06770180809739007	0.18065681139262862	-0.059312760986146684	0.14286268051820286	0.15468596930764555
775	-0.14849305814271166	-0.09542607356630156	0.1765115402257199	-0.11443997300472417	-0.09760991826430375	0.15041344210171528	0.13236672145900408	-0.00908402026832966	0.13267806289677656
776	-0.2568300351911309	0.09751905740031143	0.2747210103587324	-0.028666773767592604	0.17219084093332807	0.17456079061338206	0.14334978091145933	-0.08944531772240202	0.1689663414702018
777	-0.23118203134117749	0.07546104633274273	0.24318614501789676	0.0780287858297033	-0.05667118001834494	0.09643709899581884	-0.25613026176917025	0.04290555449888179	0.25969905198286763
778	-0.2721310080227372	0.07673426006652134	0.2827426960956332	0.2339891503125901	0.052393239737452676	0.23978318129967763	0.03639463798267286	-0.1971651041235842	0.20049600484287364
779	-0.27976382749631645	-0.03677037288904001	0.28216991246018375	-0.005275393551886052	0.14911346758578695	0.14920675585436743	-0.0909831481417409	-0.018115362906494986	0.09276906606739115
780	-0.17218401285895335	0.028934422428982105	0.17459821043043652	-0.06920327194200498	0.17186760107150784	0.18527699572681455	0.10387095399638217	0.0023291358995365	0.10389706424224436
781	-0.20524115988423855	-0.0819556169540809	0.22099922366594774	-0.06791477025115418	0.10713098841992175	0.12684425370546537	0.11394481561438662	0.15304840979902354	0.19080680477227852
782	-0.20053848664748963	0.07444243833771956	0.2139097035025072	-0.10490565827177377	-0.11348297679259935	0.15454314335855804	0.15403728757630755	-0.06490283310156268	0.16715221718085396
783	-0.30418420331220875	0.07004831648202796	0.3121454727953771	0.1698396924289916	-0.10340374588868233	0.19884128290721134	0.09786106255184282	-0.05482147151244634	0.1121703227354083
784	-0.17222447464840704	0.10820044018843154	0.20339273567384394	-0.055727641757836	0.15927235692153935	0.16874019596774187	-0.18027702784550825	-0.06889895284002116	0.19299448818881235
785	-0.2209830272588388	0.002231140265380413	0.2209942902505956	0.020500403692197362	0.11126932818283793	0.1131420785817688	0.1222262180335097	0.05073302469135803	0.13233702493674623
786	-0.24477411228516402	-0.03478331066697902	0.24723317889382412	-0.25803143229380626	0.0341276071315391	0.26027853084747077	0.15992192612383863	-0.045735891768116474	0.16633338285198002
787	-0.11005950814601423	-0.10861875545337452	0.15463223910162638	0.03630368653581517	0.024000846490910405	0.043520090629167736	0.12376025187023781	0.1323571173449213	0.18120432239558187
788	-0.36044213542712594	-0.1081640849767393	0.37632167393085647	-0.11407047290872739	0.14614286150612385	0.18539096191243737	0.17250951201542578	0.06257404326030748	0.18350760917668554
789	-0.06917996566919013	0.08959516752620068	0.11319523706427885	0.09541927232323319	-0.1260253456475687	0.158073480623046	0.20464608079144486	-0.09201866426709189	0.2243823811193703
790	-0.3018132212267459	-0.1723240683519477	0.3475439613065251	0.024064186139167807	0.07982752372515693	0.08337576745452487	0.10846120482346962	0.08812339293281916	0.13974822121855673
791	-0.34190024979583994	-0.25639371267073385	0.42735642818090447	-0.0632463241132953	0.21852272377101054	0.22749127086142307	0.07226864425019508	0.23988970352171027	0.2505390723968924
792	-0.1889575015579482	0.15747969200829712	0.24597721599784422	0.1604068468769784	-0.2137448785790222	0.2672400225336305	-0.005324392208403357	0.026391934855871393	0.02692365832916221
793	-0.2396264124680679	-0.03441780648198311	0.2420855281823923	0.10154047919600556	-0.14772718634887833	0.17925900396328953	0.1592614861441449	0.1892352187559675	0.24733416461633548
794	-0.2553337791050075	-0.0652643012529008	0.26354272475269386	0.016213457806861415	0.18805400706074474	0.1887516510806131	0.05788855829374446	-0.051968540791008294	0.07779340854645041
795	-0.29716363216401703	0.08174202205666685	0.308201204492818	0.07986360627597361	-0.0941221956596108	0.12343898623688462	0.127595701435578	0.04997776986825722	0.13703445006946846
796	0.023709225504285524	0.14489779882341994	0.1468247236601702	0.06329410473660861	-0.07033733507320516	0.09462285347424859	0.2064775925392261	-0.0748457015322546	0.21962439586405244
797	-0.1728540539851005	0.05249281389257407	0.18064888455078948	0.21500669949174592	0.018635423434341467	0.2158127888539304	-0.13187320140013964	0.22574350445388383	0.2614396126271657
798	-0.30647540346437374	-0.0368558605440561	0.3086835392195275	-0.07146315929559273	0.1480601964739192	0.1644043944558746	0.18473797952226273	0.11682123549142678	0.21857566685180527
799	-0.22178284591316938	-0.15759718666770098	0.2720744456705165	-0.17269347111643393	0.16402778987444944	0.2381767218208764	-0.08416331259333969	0.09911893441270901	0.1300308668962686
800	-0.2809896667027135	-0.02773610743802538	0.2823552451248528	0.2654118616934595	-0.021407813213955913	0.266273826716393	0.005029203246127449	-0.043606479740535546	0.0438955346322675
801	-0.26615307087483864	0.02499769729997327	0.26732441341263236	0.13875951843140907	0.05047986866311157	0.14765642923882977	0.1203556170411428	-0.24068078258335593	0.2690961048738738
802	-0.3264290024955282	0.11705614666528931	0.34678240316133585	-0.17543692680633902	-0.09711938585262112	0.2005250368299257	0.056338228408128986	-0.031917831089268274	0.06475140092391493
803	-0.2925584224309964	0.1337058093184343	0.32166391463888333	-0.09174337587093874	0.18744399770246983	0.20869139726131467	0.23076563706650635	-0.18578080076009842	0.2962554390754268
804	-0.10360622535243484	-0.031811804630649115	0.10838007587023596	-0.015943835759082252	0.0343328640608037	0.037854345237108726	-0.033916210535078775	-0.006518553976149349	0.03453694953234522
805	-0.12354923390435696	0.10688117736185905	0.16336462062702156	-0.11814080819401265	0.20835888162670735	0.23952176125243138	0.06003665718237054	-0.032334270427133396	0.06819021373839855
806	-0.23324805432588622	-0.0075314096205380265	0.23336961451243798	-0.09439989637376973	-0.028363485050999237	0.09856889833825232	-0.0205276074980625	-0.09901010296838898	0.10111569195434258
807	-0.2749350657904848	0.00010190773743525793	0.2749350846771018	0.030533012601996305	0.2193029822115488	0.22141829839792504	0.2038036172261577	-0.00749589694487537	0.2039414201810765
808	-0.3483820665926141	0.006709181064554312	0.34844666368599025	-0.06864416139318898	-0.11938315717480959	0.13771114374080065	0.17901650798914326	-0.1125825910857074	0.21147517572565955
809	-0.23896448733876163	-0.00864375589628344	0.23912076598462062	-0.061173356940829954	0.03898617852279239	0.07254034543080992	-0.050720850579880725	0.07380094068069314	0.08954989407532414
810	-0.37365878630022215	0.15446329882537452	0.4043263524226093	0.10316373090226082	0.030235426163043724	0.10750319236624999	-0.06019633744788247	-0.0398251054817603	0.07217782255494183
811	-0.20184297774236024	0.044307319921077636	0.2066487993250666	-0.007518341063721785	0.02966859726673217	0.03060639011915637	-0.05510726616999879	-0.001018716649477602	0.05511668139813042
812	-0.31219129225454795	0.05318370177195784	0.31668897848477945	0.054747823970358225	0.034264139121654824	0.06458603145601569	0.1813767441055791	-0.10839741722917287	0.2112996056889272
813	-0.21335911273439168	0.059912097057612336	0.2216113046770124	-0.023848852701897922	0.014051744286617868	0.027680666406235992	0.07516996176965361	-0.14496073815336702	0.16329157589545218
814	-0.25208074116976037	0.1208056499439542	0.2795330125889909	0.04211665509100084	-0.027943551797891753	0.05054359230541282	0.0021050483072086877	8.519597285562042e-05	0.0021067716367639323
815	-0.1918054081454845	-0.11008992454364484	0.22115403247483714	-0.008740781844771972	0.13729605966000438	0.1375740137723014	0.22822375384010193	-0.0311460948036865	0.23033923035034146
816	-0.18312466550268916	0.03995367486422699	0.18743249251564725	-0.04447707010229973	-0.012580082792314581	0.04622194552316436	0.1276305743847132	-0.1423909249195971	0.19121908643550764
817	-0.3219484834060428	0.0346262961345379	0.3238051981538402	0.009714169651759667	-0.12215623730566123	0.12254187612689872	0.13282798372615404	-0.10857255422988334	0.17155545107269662
818	-0.30470684567645423	0.13308941668705407	0.33250421747128983	-0.16272036185609876	0.01789740841238521	0.16370165970587908	0.148992990714249	-0.11947850100224433	0.19098173599514587
819	-0.1708753859814823	0.04453454931730445	0.17658347492677784	0.18835893362158007	-0.03060697333223382	0.19082943874470437	-0.10446973868986976	0.06267526227386624	0.12182821841850758
820	-0.1721171937726922	0.18096601037211346	0.24974592149259683	0.23484138166049556	-0.07064066105754858	0.24523575908675718	-0.03950133399267923	-0.04489852700398818	0.05980161464650475
821	-0.1167911529626095	-0.16184944025186024	0.19958811267251397	0.03761157733616794	-0.0901354281499016	0.09766793822683376	-0.045970510283364414	-0.0753840864360298	0.08829523375306124
822	-0.15458130927828842	-0.019022388943890082	0.15574733532013474	-0.041222234993801496	-0.049433649031344284	0.06436581635028268	-0.017076717630334148	-0.011218430406057274	0.020432020600070752
823	-0.18102215749971995	-0.13586019939509353	0.22633385801847675	-0.09932580354214497	0.07361649311249589	0.12363253336996267	0.11261688283707504	-0.045079049207114016	0.12130409299507125
824	-0.347276291392891	-0.01953815886012721	0.34782547666213826	-0.08118394056279961	-0.17774894638003697	0.19541115665313846	0.34439919405800573	0.10189463217145801	0.35915640177109553
825	-0.10740790463933164	0.0057025349218172115	0.1075591785183687	0.08130000075118499	0.07546049347390964	0.11092328969819025	0.06529545184430402	0.12082237982165757	0.13733733468114456
826	-0.19862290884136657	0.013194233991527459	0.1990606634351172	0.08239423336969245	-0.001474457299318757	0.08240742513212541	0.03923719931792601	-0.08713326728269002	0.0955602641147007
827	-0.23120065801224574	-0.01632623761315167	0.2317763799438944	-0.2515389733024294	0.03160350673877586	0.2535165413305967	-0.00967111695345971	-0.00976250949462076	0.013741801001326439
828	-0.3696061050839135	0.05285107627698527	0.37336565077539824	0.11708520024463451	0.0972198368032867	0.1521862043168955	0.30872235853210683	-0.12946575186186454	0.3347698844919964
829	-0.04152071404827801	-0.2225671451141215	0.2264069428690942	-0.010889327676027055	0.3207024319305448	0.3208872501415437	-0.057374895419368334	-0.06116118116353424	0.08386041202916969
830	-0.24055113824179697	0.083406966225859	0.2546008093554019	-0.26878010313116535	0.10805540002169331	0.28968726812383044	-0.029514983263021728	-0.09437094078265934	0.0988787575833184
831	-0.3256809836675808	-0.12366753774336983	0.34837015230095536	-0.1399345626730918	-0.031483471108980574	0.1434325304231208	-0.04606067258435464	-0.0037264308709759357	0.04621116581476042
832	-0.3254353958700888	0.04204892307552758	0.32814068448903594	0.3057226277956207	0.030563748452492486	0.30724659130041926	0.09679268283153478	-0.08846104256366577	0.13112657816467557
833	-0.2935534529014118	-0.019615271273426826	0.29420807021132434	-0.03975208320778389	0.01720510591351606	0.04331562984482483	0.14680649140311075	-0.05902596492906541	0.1582283490841603
834	-0.18768345511744547	-0.0007962771250238712	0.18768514427647706	0.10274978007991431	0.06226164138284791	0.12014170505764064	0.12952234537378476	-0.11656386188400938	0.17425031376855651
835	-0.28004636642839476	-0.06288582267007795	0.2870201979698279	-0.13817768867025793	0.024569245492179512	0.14034500871178038	-0.022339020232985306	0.08813879815362115	0.09092568154781407
836	-0.2212823026325136	-0.08847566144331263	0.23831449835496585	-0.018244942238379736	-0.10937551513207432	0.11088679464971665	0.06703642028619006	0.0942300590225259	0.1156424907556709
837	-0.028242965259819564	0.09874405234141427	0.10270371443853107	-0.07984329740137104	0.016676501968286673	0.08156627892592658	-0.03727707226675648	0.05230196741389774	0.06422675386585723
838	-0.25230715040507223	0.03648383190707803	0.2549313008168116	0.057606946796266274	-0.030408215718952702	0.06514000232114069	0.12148715571595473	0.21588649446354835	0.24772183491915345
839	-0.20610217474623257	0.038951447361923956	0.20975061784584884	0.27061887188156747	-0.06617262649104538	0.2785917987220292	-0.020900964633607542	-0.17938430971366054	0.18059784299393447
840	-0.21189842842799625	-0.1333749555826395	0.2503793576693688	0.08200976496709986	0.16075575049119814	0.18046609893813106	-0.07736852623886606	-0.1781709789132932	0.19424414168590845
841	-0.3606694224213658	-0.18901803590895627	0.4071980478448308	0.02513232642128826	0.06905512553363276	0.07348635379314968	0.2101621083566384	-0.08889468223496759	0.22818934313101322
842	-0.07819747929731377	-0.2397184616573973	0.2521503254565476	0.20167093020153726	-0.08797724665562003	0.2200253622141255	-0.018458228430799736	0.05207811476425701	0.0552524771770706
843	-0.2503626095951194	0.03041152773616119	0.25220288916371575	0.007533701153829964	-0.020896341100529375	0.022212917963763613	0.29174076583133013	-0.12408843674796242	0.31703409056819754
844	-0.27595112106663344	-0.05622215821625757	0.28162022706550344	-0.06788737711218581	-0.055775208392240865	0.08786108263827634	0.005362490586976338	-0.004281682963701116	0.006862150850648666
845	-0.0068840811120634325	-0.03785403051166294	0.03847490349221656	-0.03405206334484039	0.07582776317377242	0.08312275672749755	-0.02969212934509403	-0.012430370411186512	0.032189076619329966
846	-0.16057064665600693	-0.010426250317598477	0.16090879175238826	-0.17722559120080822	0.1554989583051213	0.23577284875586044	0.21483876945885844	-0.12933301848442097	0.25076428480325524
847	-0.35592023860180283	0.03259812812885438	0.35740992460180715	0.12413838127206751	-0.19100573167794388	0.22780150842054558	0.06593451560196993	-0.13898542131433633	0.15383207625716422
848	-0.14581327213831574	0.01188287611224088	0.14629666119355353	-0.07362666910763527	0.06982507408721124	0.10147131306517006	0.29926402700457666	-0.03919821657904858	0.3018202412728046
849	-0.08335095252678196	-0.06268387564104631	0.10429117677207415	-0.015890459274354358	0.02439204874214199	0.02911148807239068	0.0655529340757419	-0.03694902519101247	0.07524903739254502
850	-0.17292061228350644	-0.049029248324910235	0.1797370449957617	0.17190065093413756	0.08210141388803176	0.19050059305417952	0.009412608396744283	0.16114926028622484	0.16142391795402533
851	-0.27839163408888085	-0.07562017426481696	0.2884793106732589	-0.06232942156787123	0.009665397388945443	0.06307437435021965	0.07444710919746743	-0.050811959545818686	0.09013449562040914
852	-0.25089779916585014	0.0724237815018982	0.26114155118115917	-0.15658303975164972	-0.12004882117799147	0.1973067860061891	0.06613948943903016	0.01524638114085857	0.06787403186158834
853	-0.2926024272258104	0.042160666522201774	0.2956242585107521	-0.1206321182752554	0.0706175344918053	0.13978177326560326	0.1532247639025191	-0.1345631423756898	0.20392417110044334
854	-0.17456839578653732	-0.05151386850363691	0.1820104487541722	-0.11934383665954307	-0.16198319142672768	0.2012001631545253	-0.028104215429538133	0.298484971379574	0.2998051451599439
855	-0.3113453971806184	-0.003301274408195834	0.3113628988146713	0.17131624235100748	-0.23386688963402238	0.2899016677433249	0.10677379283443222	-0.02392557061308264	0.10942155073572964
856	-0.11947410419548388	-0.1386765154422664	0.18304435940100008	-0.0817068340460196	-0.10176584805925303	0.13050783333211366	0.11795429780447747	0.09516387791992427	0.15155652421227406
857	-0.2612285834272169	-0.08105246580818665	0.2735139393394378	0.014622259259423585	0.01344021596295839	0.019860762094661935	0.0007390230235230114	0.09813156245078063	0.0981343451807814
858	-0.45159575990914996	-0.12541340037514856	0.46868673051578913	0.19704324863149394	0.19279090275741154	0.2756707710608262	0.02352102061869482	0.06302691103638305	0.06727280227352814
859	-0.1462006516685362	-0.0018671720233077171	0.14621257428712922	0.013842876944162115	0.2423308827972125	0.2427259401039937	0.2079431406693881	-0.08496916218315428	0.22463327508086622
860	-0.23811120001730066	-0.10222720605726775	0.2591280479453238	-0.22252771780986108	0.0340747444681604	0.22512146366847297	0.052905557219613826	0.26254649969266536	0.2678239393437199
861	-0.13404113171258417	-0.10013496870413174	0.16731418633268302	-0.1584277863891562	-0.013321232585968125	0.15898685083294645	0.08208969858292828	0.013956613430033689	0.0832676748316621
862	-0.10436804756425008	0.22690448791714612	0.24975655344618264	0.11202268286480858	-0.17063614954159495	0.204121966007118	-0.04474007072896336	0.05163247394622509	0.06831973576237145
863	-0.2153645346610494	-0.06361414528277799	0.2245632255509097	-0.0250504750547581	0.017698026008735337	0.030671589868719394	-0.051510053794359745	0.1855393343607004	0.19255682339743146
864	-0.11441875452969184	-0.0003219223324128694	0.1144192074003049	0.07987112027643946	0.07433699843716768	0.10911180133633999	-0.031360775111508414	-0.3061592684675624	0.30776126443103197
865	-0.16081337291352377	0.03900559637938585	0.1654762141721148	0.1189902102973169	-0.0933983674287241	0.15126772684532103	0.050864516353897035	-0.13451998634157286	0.1438152486673538
866	-0.15065308923737258	0.031328402028443975	0.1538759957576865	-0.06884929215198343	0.2621791681478848	0.2710685176123299	0.13506219781127693	0.020432506167923983	0.1365989918920149
867	-0.12760811803056013	-0.27881627609130033	0.30663063708755783	0.16281228966003988	-0.023348426135652578	0.1644779336791314	-0.16370305279629752	0.21959827321518652	0.2739016084179118
868	-0.06004365323363223	0.049383619060940645	0.0777430519416158	-0.1443757237427793	-0.23012755722448686	0.27166715333356145	-0.058615682342661256	0.12361518756674807	0.13680830681525913
869	-0.19232250960594693	0.0015204385665544711	0.1923285195559	-0.05228702577499497	-0.1946474314905499	0.2015478991462409	-0.031991824465097095	-0.014650148791535415	0.0351866976600492
870	-0.08647833341081548	0.04343297536584484	0.09677254516980656	0.04373504172581486	-0.1034336212847171	0.11229990154416453	0.13280849059520367	0.15430521987564538	0.20358830038842496
871	-0.23762068195613323	0.12710007640619372	0.2694773050105669	0.03172243791040237	-0.11604149955289073	0.12029938771857017	0.048121222799528365	-0.11305016179680312	0.12286574447747921
872	-0.23488520424021944	0.1304372260032973	0.2686725313432783	0.010594214646325248	-0.10644884187364961	0.10697473215770942	0.15579136682392233	-0.20835808701412853	0.2601615698004859
873	-0.06225509961922559	0.07303727997502839	0.09596948314308244	-0.22898797037119673	-0.1153681652060799	0.25640847122850174	0.12992223811943823	0.057907129108927764	0.14224283306937485
874	-0.027470365307861757	0.023906870712499362	0.036416472061575854	-0.04301957236001599	0.06706005777618791	0.07967267382851106	0.09564678404472157	0.2351331317483591	0.2538422678434165
875	-0.14428178058563149	0.04515014858995408	0.15118124264158977	0.06733580010729016	0.09909307484570358	0.11980629139767722	-0.20453418949131677	0.008004855935248094	0.2046907726044678
876	-0.07938534980802996	0.007520107678073159	0.07974074105269587	0.05103505593359597	0.1779619525143784	0.18513517622773676	0.109679893583926	-0.11407326653722238	0.15824787263989842
877	-0.1794140622185812	0.11283542550268157	0.21194631152757556	-0.0888933520174584	-0.057672575622911504	0.10596298415899875	0.04716825170576689	0.03423111973081596	0.05828047294766952
878	-0.19194900191626274	-0.010661799836045016	0.19224487850757774	0.19758612439457565	-0.24851896612895474	0.31749323312327976	0.15038533278265048	0.10727337047538221	0.18472499649288707
879	-0.13022553164778727	-0.10918278153512918	0.16993989783654864	0.03478351818654167	-0.03974808080308242	0.05281858635898772	0.030100415051518947	0.050264089952407894	0.05858765847017152
880	-0.16570077364295935	0.07315348591542928	0.18113028153087535	-0.008260111079158923	0.03582775004613991	0.03676760950087349	0.1553084729163612	-0.10603285272264601	0.18805235339158732
881	-0.20512036712025516	0.0199664277054338	0.20608984264845406	-0.06382534916701206	-0.05052709958500602	0.08140431799827404	0.1340056129499803	-0.0896125729032123	0.16120768444597633
882	-0.25200340713967023	0.18802345337942286	0.31441777340145133	-0.12999211207887093	-0.06455366995364552	0.14513829786520835	-0.10927860275158564	0.05675437548337454	0.12313761470747565
883	-0.2842871919162245	0.0456669869656668	0.28793173007873696	-0.12681308771572863	-0.05999083141483828	0.14028705952382292	0.021339307165166056	-0.09291566085872165	0.09533460055563396
884	-0.053444330211726385	0.13267182410423453	0.14303184730305693	-0.03280250142573401	-0.0462010711031576	0.05666165432516338	0.05022268501283016	0.032491273745780536	0.05981639373550701
885	-0.34562385817527136	0.041829044148158634	0.3481458319071315	-0.009955393500382805	-0.08691977108483566	0.08748803612601952	-0.03190297204226284	-0.014178545472380384	0.03491175700021073
886	-0.24804873508421577	0.13968080524581786	0.284673325640109	0.07433052318373419	0.14326721216629473	0.1614017371612516	-0.011490975531872682	0.07415998473300714	0.07504495888648316
887	-0.10182950136604715	0.03495481686020217	0.10766190863154931	0.05149984246359876	0.05042906225627053	0.07207859664159881	-0.05353324649076178	-0.06251485183216407	0.08230379808634644
888	0.018681166626643587	0.15976011148138658	0.1608486220241799	0.10839564985349302	-0.12771858198680502	0.16751612785604048	0.023467648406643546	-0.1537490990488554	0.15552979129437738
889	-0.27478806707808	0.05151559081389825	0.27957528128468795	0.03285479283383612	-0.05260541635029107	0.0620223124491643	0.1997426610867236	-0.12468326346214097	0.23546347242316668
890	-0.33226651028246895	-0.029672674564900477	0.3335888209624605	0.19615394576938097	0.1303168082620109	0.23549700838119997	0.06773641216080795	0.2763354012942225	0.28451621314234066
891	-0.12942703899655533	-0.19306930162982666	0.23243733274851708	0.009378032384720054	0.16231039402148206	0.16258109207044225	-0.04392120900747913	0.05960574020717023	0.07403996803297078
892	-0.14863899708283765	-0.09851666775313309	0.17832298023242277	0.10330071114447106	0.0714559456104391	0.12560648504768965	0.15618253864136045	0.04287316698199344	0.16196016122345006
893	-0.14591071942476047	-0.002523784101667911	0.14593254444860135	0.1701239160094858	0.032145787531325166	0.1731343364396897	-0.17223059920922165	-0.007871497480335974	0.17241038186997462
894	-0.34427360230974885	0.04504644793252184	0.3472081446606178	0.02183320454781449	0.08736833872074849	0.09005506888371219	0.22614946230026126	-0.10673206148611701	0.2500706145227255
895	-0.10404795776813626	0.0030781824899719233	0.10409348069481314	-0.17838860293663122	-0.076127954591972	0.19395349733387235	0.06405878640497079	-0.008124610248614425	0.0645719552698349
896	-0.3116177873208806	-0.15737241145185016	0.3491013051550108	-0.17258031325510795	0.08636260456156802	0.1929830665884677	0.01852479431898801	0.06879617134468564	0.07124662234975183
897	-0.025336391529178034	0.1479859367051595	0.15013916943364006	0.14534056504264917	0.09524438692862508	0.17376815901748566	-0.11669122173371416	0.10717192728588225	0.15843820002725753
898	-0.18240075153547497	0.04163789546284239	0.18709288735620247	0.14266508987454182	0.017356726797570568	0.14371702694544095	-0.140320817502549	-0.03542625179443737	0.144723706215625
899	-0.26771115316215055	0.038658812758986215	0.27048801328588074	-0.00949713432149591	0.13313976602143643	0.1334780613305549	0.34060241109316725	0.10413671101779544	0.3561663333669856
900	-0.2618137784447864	-0.14084836021669547	0.2972956695938703	-0.0075402919610908625	0.19244103992130734	0.19258870644161016	0.24684997950718032	-0.20911551946034704	0.32351848921176996
901	-0.26223669988247944	0.0615247343305166	0.2693573457318256	0.05522267170001712	0.01603835377005757	0.057504541223640696	-0.05705459104662764	-0.2450680143720785	0.2516218552267891
902	-0.2635041016489522	0.10549632806298995	0.28383778258116965	-0.2085356649754376	0.1500995476912996	0.25693773133559167	0.1142722699555985	-0.013218864933363366	0.11503429954118763
903	-0.22842720375704265	0.007243354912857369	0.22854201715801647	0.0090225029704891	-0.008313259293387328	0.012268489716814187	0.04313255517023539	0.037612786113547125	0.05722883010106745
904	-0.4161570046881323	-0.06524106822119254	0.42123989546770196	-0.031739618429699475	-0.008317239508902959	0.03281127627983061	0.14796102494841756	0.27486796791874646	0.31216160028351864
905	-0.13288345815604657	0.08438689265246661	0.15741398001146117	0.13542864278547836	0.21975799659621761	0.25813658081469176	0.11145807293379822	0.07633554809990571	0.13509262720751605
906	-0.10015765763832805	-0.01446468923765623	0.10119675695563816	-0.005269765564029455	-0.19826027492524165	0.19833029784309866	0.10045533990435897	-0.027958816830287104	0.1042735381285676
907	-0.19265527914616584	-0.004760891052990848	0.19271409566117764	-0.1315531510873849	0.11042289181087503	0.17175402934690215	-0.015520005341922142	-0.1950266913521897	0.19564324906726416
908	-0.12028211187934987	0.09352564534147952	0.15236414530556933	0.0689161352229025	-0.13582013757444258	0.15230411506194405	0.13515542743055506	-0.043430027954131735	0.14196181490820936
909	-0.173701808823605	-0.11268600967378807	0.207051817583892	-0.00021594485597692753	0.026530422156536587	0.02653130098553161	0.16899642919355753	0.030546680493929456	0.17173494917858542
910	-0.1936584250904321	-0.11657232579401361	0.22603692784483723	-0.04279674347602578	-0.034649010931228734	0.05506464574175669	0.19363269417719606	0.13025716642699112	0.2333678419575165
911	-0.2681332823787036	0.003440213616478649	0.2681553508489148	0.09604888765288018	-0.02684072529962754	0.0997286987479816	-0.027650280931376496	0.05886159708302985	0.06503249685156638
912	-0.31475256825239173	0.02775549399594345	0.3159739651750368	-0.0600157887091475	-0.1425848637023475	0.15470080236184314	-0.04912458748566881	-0.13088602022322646	0.13980119951385242
913	-0.14143144065742064	0.1341546911443834	0.1949367424640065	0.0002906101235400411	0.08021061290471831	0.08021113935604249	0.1349660610522622	0.1247303634030461	0.18377568171719266
914	-0.22347741344446273	-0.06347503448448563	0.23231709864457667	-0.03422648302035898	0.13649226446434193	0.1407181239163839	0.014041231497952434	-0.04862726575876622	0.05061390280498797
915	-0.22483327171495893	0.1883791792432528	0.29332015826126595	-0.06728756122780137	-0.061715555264843173	0.09130402870428572	0.12377121516364614	-0.10441972450663153	0.16193453173775632
916	-0.24166609302089387	0.12144468456065315	0.27046499204891544	0.057487260134127444	0.05990222616815363	0.083024464934316	0.24340915144962078	-0.015997795483155504	0.2439343035937039
917	-0.21753217554887702	0.013248009818991031	0.21793521322446158	-0.2523241712268971	0.006716323250513209	0.25241354239292685	0.07865440224304492	0.06125934442886774	0.09969564821026723
918	-0.23984866279156197	-0.16719533458350408	0.2923724695476479	-0.020893680664903512	0.041433328747089	0.0464033040072721	0.026629167284429996	0.09215952238305809	0.09592961021569692
919	-0.25539861227526794	-0.1689357639433615	0.30621519147694126	-0.004338161371741438	-0.08490817706137521	0.08501892833935931	0.12006266738150694	0.17216573682246705	0.20989541451490873
920	-0.2768444512986852	0.05436956186477357	0.2821327692279603	0.10463029016042603	-0.23583622277153807	0.2580043053714443	0.28800235058986645	-0.10026479843742907	0.30495636368337464
921	-0.1755588165805235	-0.032249319687230264	0.17849626522547488	-0.08302029796661553	0.09036330938478235	0.12271062528336948	0.07132285393237485	-0.1052865894959774	0.12717002563793614
922	-0.21523299756345265	0.059954865030969	0.22342745820742563	-0.13750678021300722	-0.10342859655121334	0.172062747825036	0.0595863242213706	-0.15424482806522272	0.16535415634051784
923	-0.16840724349472777	-0.004177078443060076	0.16845903848061108	-0.07574958905592691	-0.14002678553768347	0.15920270384060128	0.21865315135970437	0.008587525681532478	0.21882172240630218
924	-0.17677757525040402	0.12295269009137584	0.2153315469505529	-0.0852595734384674	0.14199787929034507	0.16562787381918792	0.2297583133769007	-0.004479956481538686	0.2298019855786163
925	-0.08784441308498343	0.0057494769284472174	0.08803236561172234	-0.03239518593806577	0.013227884601627323	0.034991784792945665	-0.01982871352242204	0.14007640845907404	0.1414728881685379
926	-0.08932493733125346	-0.053917597651822864	0.10433624377835447	0.11529203062383842	-0.18181635298340107	0.21528919744741673	-0.01520828525500744	0.05563232614214208	0.05767363047687688
927	-0.19670169109546995	-0.024985900880446024	0.19828224964082178	-0.09441374089371135	-0.11108022649230782	0.14578330215469557	0.04052208382934545	0.008410494043287775	0.041385694242391045
928	-0.1842491110659509	0.09176803523170349	0.20583757484696588	0.06263241671336442	-0.04310334517239201	0.07603103306155257	-0.2506917928900461	-0.17863798302034115	0.30782771805021303
929	-0.1783224383294053	-0.03363176183935889	0.18146621563300402	-0.1716488792690322	-0.08898483509844579	0.19334331804283378	0.06681521404821385	0.0949286004217595	0.11608493445035283
930	-0.2429152508141678	0.10436666582514958	0.26438649741158965	-0.26467756015393507	0.11257401054922356	0.2876232235063375	-0.08728957280825464	0.03590854673581234	0.09438693368112776
931	-0.12298757217195655	-0.019619774548554795	0.12454267727204332	0.024616030116957267	-0.12826775093880585	0.13060844103509728	0.003361986291575706	0.04280221927759082	0.04293405323180785
932	-0.29781472659959674	0.06823253381003407	0.3055311605216888	-0.18501064203795028	-0.08922519787539315	0.20540222394900606	0.03884660652630755	0.06593268269043698	0.076525665533647
933	-0.11675620301269518	-0.021065678957948943	0.11864136619198662	0.08469328579141311	0.050175553951204634	0.09844053470220601	0.04196285106706817	-0.0967004506107034	0.10541279816981443
934	-0.39943523555954635	-0.15440258326039494	0.42823902802522973	-0.1849636625778252	-0.01593765628780063	0.1856490381395811	0.30199535776972636	0.04477110599759125	0.3052960007054016
935	-0.31897883015408457	-0.060596750044431484	0.3246836309431315	0.04279334258067817	0.16277088538030904	0.16830220229312803	0.1733033040669841	0.07745047396227374	0.18982257799722982
936	-0.06732206147918547	-0.07336548456870791	0.09957285919269641	0.13676884538568299	0.009372962414688322	0.1370896403546235	-0.11382903159198843	0.08571909973157134	0.14249495602287465
937	-0.2174962671467046	0.062085872570655086	0.22618417671360286	-0.04783242336131611	0.10911384828533319	0.11913762047418476	0.13587535905218115	-0.08832929447042952	0.16206226414314653
938	-0.3397569232964054	0.04346067699331128	0.34252532369528016	-0.11637894018329023	-0.050234334701647794	0.12675782461490503	-0.051962255486412354	0.04910266692424624	0.07149229255177551
939	-0.11092255950854593	-0.014252538596197269	0.11183447171763725	0.06710689203539066	0.3670080955830038	0.3730928532980936	-0.0780268640417839	-0.09451084382476715	0.12255811320620337
940	-0.21629528750540425	-0.09542736705577172	0.2364107311021276	0.04331128675123128	-0.042848189248916195	0.060924829765525976	-0.031255258968453915	0.11041592605758976	0.11475438092003393
941	-0.2801218470637053	0.042684241059378535	0.28335524282638047	-0.04997867803837953	0.004530369135680787	0.05018358798421581	-0.17482718871100703	0.10878694343743199	0.20591052662516574
942	-0.1733074071850562	0.03306981382535203	0.17643432197747214	-0.23492674320678117	0.08604540603904168	0.250188701931499	-0.04758162236176651	0.15954114797664884	0.16648540081425975
943	-0.027141671355955334	-0.022181238981729537	0.03505249900876233	-0.10958045981839105	0.11783245272875419	0.16091104402769904	0.038048700190740116	-0.18443426514338174	0.18831808661194513
944	-0.07080167761368866	0.012748462536083336	0.07194025889546564	-0.12580781626170093	-0.0877139626646976	0.15336670394476717	0.17267487439835066	-0.018656443564428273	0.1736798063534125
945	-0.10594683905410116	-0.0499778820928654	0.11714316627120837	0.0498025535287057	-0.16791141895369927	0.17514148267336416	0.054873979287127964	-0.003965153150450868	0.05501705228663818
946	-0.2358414102519737	0.1370575542999947	0.27277452956670234	-0.07719676753219319	0.05625397160705124	0.09551884755893156	0.06108618634641049	-0.10022361422956416	0.11737246274823104
947	-0.08810165798484568	0.08498087625372656	0.12240772634327422	0.026378712995143463	0.2009718800976169	0.2026956661827062	0.10050061498107489	0.056295367595593886	0.1151934981858668
948	-0.3329159411588112	-0.16012608826178326	0.36942304749389615	-0.047995501197028764	-0.14875752512796034	0.15630857115766153	-0.001496717574077818	-0.006801773223277363	0.006964501595767375
949	-0.06673249120811728	-0.0048196182730033945	0.06690630839568805	0.11980561207054696	0.11731595407612411	0.1676795090772562	-0.05732833315527291	-0.03668738807091754	0.06806248765530148
950	-0.18094299206931075	-0.010518363287972267	0.1812484547389368	-0.17868458718947366	-0.13212039227511926	0.22222506553943014	0.3021732841262524	-0.1071526681449394	0.3206094008762444
951	-0.22414145580582315	0.07866329209224282	0.2375443237241069	0.03127699546009551	0.07203333977625766	0.07853058311468608	-0.08883859115337588	0.06018328573807852	0.1073048142459036
952	-0.4401463743343301	-0.09412870909158669	0.45009892769801707	0.11741304614856683	-0.07445151173650337	0.13902823815950552	0.3200982666491476	0.10164655518803094	0.33584955336189176
953	-0.2627245009959754	-0.11163229631866567	0.2854574101419731	0.12344241449256335	-0.08552674375051424	0.150176075299363	0.21495514727146484	0.014539821203793869	0.21544633145898642
954	-0.20073833013611034	0.09256474376541518	0.22105227656414442	-0.01086860982372803	-0.058377220324448746	0.05938035476746219	0.019559439432472573	0.21121006643368542	0.21211379925368926
955	-0.21970578732194185	0.16634847944358636	0.2755765766460343	-0.07979896111372795	-0.1091109715462047	0.13517795051925796	0.14274205940855958	-0.11860726667056781	0.1855881979848394
956	-0.11428599784791214	-0.02106587896072962	0.11621127553073796	0.12284750283429505	0.08466010916663089	0.14919397788358613	-0.12059713270380629	0.17929297369438457	0.21607785363742102
957	-0.2702046110318603	-0.07479211942153843	0.2803647498357177	0.12387175646839343	-0.016163453387047035	0.12492185267582373	0.272572281278728	0.024853721854647622	0.27370304348238117
958	-0.45280089818617586	-0.024338157787576642	0.4534545173693836	0.16979840860789583	-0.018261660824832254	0.17077759754093966	0.1253216733903531	0.05745384487391792	0.13786394057966922
959	-0.19839022025036268	-0.06011473579576096	0.20729800035403517	0.10613780574113572	0.07316166187954948	0.12891028886989817	0.037651360252094465	0.03459035505852397	0.051128442103273136
960	-0.2838138742627721	0.021560471693643727	0.28463163767174054	-0.09681275652023237	0.11317148039221091	0.14893117134841305	0.13739089504004498	0.02617263594211044	0.13986159198315637
961	-0.11517310960286199	0.06775922261469577	0.13362693375566456	-0.006008609734244546	-0.09382404693752286	0.09401624952460585	-0.023305000216570514	0.11479524325748892	0.11713697498928513
962	-0.0474247034790845	0.01163154272163083	0.04883027018319899	0.06264122048577561	0.06781307467413054	0.0923175801280924	0.01001864547108969	-0.03870300262234052	0.03997869018690186
963	-0.2364247140935645	0.0144167107209058	0.23686385748407035	0.010282244336033452	0.12187485004627144	0.1223078232264275	0.1969733658010354	-0.05610298604114608	0.20480735308509193
964	-0.14483920012417412	0.1171182627591714	0.18626615732423554	-0.1177719072864458	0.004053387419255613	0.11784163990482213	0.009185766109370892	0.12483399836104495	0.1251715041286212
965	-0.3692698881101685	0.04607756055576048	0.37213356721970964	-0.10843243512792212	0.054532654444884504	0.12137299283026773	0.21050741210526713	-0.00979959903586942	0.2107353854779035
966	-0.21810509209422047	0.04056814418753157	0.22184590489853254	-0.18841934459769305	-0.06599278046256775	0.1996419206775092	0.17364684205244077	-0.0938201347946813	0.19737133390560416
967	-0.2513291330993862	0.034546009737990324	0.2536922543817732	-0.03872038595686975	0.02455117327404629	0.045847883242099645	0.18212167393415607	-0.09541559114368181	0.2056026243749756
968	-0.1471702799901927	-0.016196593779209144	0.14805884290524637	0.25615456192998926	-0.153271545239775	0.29850850268917484	0.2704458202825072	-0.040783598006118145	0.2735036445362343
969	-0.2655134430199928	0.022637242230528293	0.26647670284686165	0.11346110761192578	0.05504320504172552	0.12610780055884901	0.14472734119216188	-0.16729610594183775	0.22121028536633427
970	-0.21422180659613105	-0.13437056207387754	0.2528763143779187	0.03950612111738874	0.08021978883341041	0.08942006556818635	-0.11947597212760691	-0.08269547180532093	0.14530329993823723
971	-0.40611067574224174	-0.11245768214589585	0.4213936535182365	-0.07970017033689876	0.055278677342188005	0.09699406848066744	0.02280273410765704	0.3063047985007951	0.3071523958353527
972	-0.029102102621701115	-0.15455404676915566	0.15727010443732267	0.003009986259691825	0.0317633231916773	0.03190562203534792	-0.40269624517652947	-0.02604331190778123	0.4035375075186959
973	-0.3009206252537556	0.05072601779057322	0.3051661049068209	-0.08194074789642844	-0.014730778953450579	0.08325432129566288	0.23218879629743605	0.0340354111019477	0.23467007976078
974	-0.11245666300595221	-0.04083004374654912	0.11963943132086267	0.18542060255648743	0.2505981252078686	0.3117374218955906	0.17692616611728967	0.06744565541537276	0.1893456751324729
975	-0.165499041316121	0.03714342790181089	0.1696159394421767	-0.031065035275407077	0.00753313410202591	0.031965364475653825	0.09895046805722123	-0.10354665974959938	0.14322397101757256
976	-0.3041234465883191	0.10990735189194954	0.3233739271565643	-0.16452769624168156	-0.10112387890165386	0.19312017428200345	-0.07983175333996496	-0.15929601515973696	0.17818060861694282
977	-0.24257656295055033	-0.08447272351376202	0.25686383535004453	-0.10126468645673652	-0.0031665827699605387	0.1013141844443322	0.15494998044936387	0.03365338226005354	0.1585624374774793
978	-0.21993250528530572	0.03558376176723695	0.22279252900979088	0.03233553512775154	0.012835268450787841	0.03478981098255412	-0.006775788030096846	0.15139174084095375	0.15154329578798037
979	-0.18874824943936622	-0.053221485929379836	0.19610820541465465	-0.09110798801568605	0.12024460682710604	0.15086229134966667	-0.19279120820509338	-0.10954577908263641	0.2217402256605721
980	-0.17589324309599336	0.03749416558599789	0.17984505948125581	-0.10607807200928439	-0.061646696487137116	0.12269014854088378	0.1333207938314485	-0.12511701490163976	0.18283517573416974
981	0.08386453066299891	0.014718734229821593	0.08514634836945861	0.14268774785333857	0.12792633101800965	0.19163752126133157	0.17709095986675874	0.1456020464018867	0.22926221664929247
982	-0.21690464676958673	-0.040755450305506334	0.22070032288114982	0.15779954241337252	-0.05123018628250561	0.1659072860739093	0.10480608623207475	-0.19943529594637527	0.22529703278228805
983	-0.33139697705530696	0.2575876248051514	0.41973246342659165	-0.03980535242709878	0.04811165056087105	0.06244355051994483	-0.03405812081875602	-0.12998415511213943	0.1343720066603223
984	-0.183589419088259	-0.10474194019437638	0.2113668584164668	0.13459855534741583	-0.07813390228848162	0.15563315131564148	-0.03805304643000978	-0.13270869240024716	0.1380566238222125
985	-0.09016736085531596	-0.026159417826008932	0.09388539878281647	-0.07656882220651841	0.26029634165149357	0.2713244736680503	-0.031124670836932874	0.11731210383338365	0.12137081543980006
986	-0.27729930937464015	-0.050010426295428304	0.2817728690237988	0.10576202151023678	-0.013422992074917336	0.10661042120813086	0.1309612879999153	0.05524300886267617	0.14213602281898308
987	-0.35582159127983637	0.05124759035981248	0.35949314366007323	-0.02825213409820536	-0.14346129151097312	0.1462167064432084	0.04768921553032652	0.0760625807129974	0.08977626335852468
988	-0.24725731420214475	0.049162894938114494	0.25209753998235324	0.07434735300461712	-0.0449837639787224	0.08689688095948296	0.35727802150033755	0.11660033233960299	0.37582339223217803
989	-0.20608191528132097	0.025122211320119985	0.20760751746415718	0.02672087974273728	0.034083501558920676	0.043309242578724184	0.09879592474200526	-0.2078728642055389	0.23015595238586026
990	-0.37703811965256395	0.0692062840753049	0.38333699720566095	-0.043455607494375166	0.09086704646401246	0.10072343300244584	0.10752067714212307	-0.0008724151768058037	0.10752421644142025
991	-0.15955137128595662	0.17667077252471575	0.23805293937212588	0.0314244282705878	0.13939321867957294	0.1428914416820845	0.08472785826526912	-0.09277522836766762	0.12564256032448723
992	-0.3599290941527707	-0.17097695787519113	0.3984746829371836	0.04238025638555831	0.1561397263601375	0.1617890610613841	-0.042012819884764234	0.005103556431484712	0.042321664935573954
993	-0.17372111757030598	0.15245747959140296	0.23113266704046645	0.01638952445331765	0.05199909036659691	0.05452083923381416	0.04321815890614148	-0.09668341645375896	0.10590322127493329
994	-0.2005888972448963	-0.05720559254766128	0.2085866379149264	0.22566276591128023	0.07339693141962185	0.23729895377044108	0.1272621118617679	0.2707746209835216	0.29918980678540325
995	-0.16239709739076322	0.028441592212294975	0.1648688612458869	-0.14319071373395004	-0.1453349239267691	0.20402406870866435	0.27415738367877235	0.10727006952586153	0.29439622762812834
996	-0.199397237937322	-0.08018718565974958	0.21491682865951695	0.02462971799218883	0.10129610820172898	0.10424741984908374	0.12791939824636178	-0.08115605081815701	0.15149150811880707
997	-0.20914597672597493	-0.0392520543275941	0.21279747026127552	0.01622987707665448	0.15544963508611986	0.15629458710502786	0.0829228113868479	0.16840886538634575	0.1877171771282934
998	-0.161834577393559	0.08024099730798659	0.18063512418445132	0.15259688821640344	0.09265891475108594	0.17852586584632082	0.06453822474474159	0.06644034069901111	0.09262559757110045
999	-0.10346206353454986	-0.23234218415904412	0.2543369598202794	-0.03446666609212647	-0.029414760303137853	0.045312020427224334	0.0031637871164511963	0.037528702417608036	0.03766182489029975
1000	-0.2854511382104832	-0.0939903149841347	0.30052708965495484	-0.0046461604341516164	-0.0029532118433059683	0.00550529444910248	-0.10561992869633516	0.08890936349902204	0.1380595677800715
1001	-0.06545852012695624	0.12154830937047062	0.13805364670312326	-0.10272601821933919	0.07034742288709527	0.12450459720852006	-0.18742599412694888	-0.22992232261097184	0.2966357660655554
1002	-0.16390193209964304	0.019842726939395528	0.16509868914799838	0.02687786978705795	-0.07793872798270754	0.08244310282766243	0.05067955332346106	0.012272490127325522	0.05214432988341911
1003	-0.3045844289089843	-0.1713988132250786	0.3494985372054903	-0.15196650274487986	0.03981606567598462	0.15709594852326364	0.030790586371511344	0.1769216795507196	0.1795810148767097
1004	-0.1216071664486105	0.08773029077473163	0.1499496810636122	0.05479772499791645	0.18033763611564463	0.18847931893108572	0.11619915419109157	-0.09003138295497311	0.14699623584129662
1005	-0.3089542757390281	-0.021218434173637182	0.3096820408842082	0.08901423490996982	0.10365491118946246	0.13663043083553034	0.20399572007711478	0.00861660842081753	0.20417761814277852
1006	-0.1084029933839459	0.01428354160107258	0.10933996769374586	0.26643649389973495	-0.11582450754527303	0.29052318638912195	-0.2017340084702253	0.027788078460562336	0.20363886534253547
1007	-0.2682735626094874	0.002881410806589312	0.2682890361595548	0.04172505275701567	0.07000831775310576	0.0814993532624374	0.14283877033385287	-0.09130465598510258	0.16952714978741634
1008	-0.1413026760149769	-0.15206748770281184	0.2075836387224156	0.04811918018412977	0.0597479395002192	0.0767155250005799	-0.1111611433375774	-0.03721084967541331	0.11722391872686921
1009	-0.30570404045292243	-0.022441750239831023	0.3065266587151418	-0.023912611951531573	0.10834932640927222	0.11095670121127227	0.13109425482767387	0.09033245517553395	0.15920319125841334
1010	-0.04629490956746297	-0.15939138489345694	0.165978408927528	-0.035332248120410144	0.2538024211994782	0.2562499497833308	0.12406064662638226	0.050879737784630646	0.13408874583047178
1011	-0.20864722121945897	0.03174468049893822	0.2110483064669829	0.007243461854867711	-0.0551194329091975	0.055593341542620446	-0.03286529463964372	0.15800196160851898	0.16138385131075073
1012	-0.11692906954936767	-0.013593650475384661	0.11771658608253888	0.1511075826497791	-0.0552203721641184	0.1608812948611602	0.2020927385572396	0.07312702035687837	0.21491634671155216
1013	-0.16041095701481836	0.0750707816221946	0.1771081516581807	-0.16132231670289954	0.20976476145922193	0.26462453593050456	-0.2272932020829084	-0.06827355022226396	0.2373256778628344
1014	-0.1580990590424982	-0.24167904043015198	0.28879762993030667	-0.05273344535578889	-0.1671809149217338	0.1753005264486104	-0.15907348465883644	0.14147203191584173	0.21288191406482143
1015	-0.13405831064291987	0.028174984005118368	0.13698708105555896	-0.003392514528086278	-0.0177456558073712	0.01806702672984583	-0.09226446520503159	0.311473254553092	0.3248512272432809
1016	-0.006245582485929032	-0.040283247475174	0.040764535171330676	-0.1580541227873092	-0.07042040527556157	0.17303219125133956	0.37890872189241065	0.09680213369489589	0.3910786015803277
1017	-0.35657443052769194	0.08641749052636652	0.3668968617677486	-0.2997296126635778	0.14834253517362184	0.33442988569982135	0.1045161587115967	-0.231100744514812	0.253635923218948
1018	-0.18232860663183834	-0.09065729958010217	0.20362334533020526	0.13308461972512192	-0.01879408075047358	0.13440510957041638	0.22787937582218895	0.08279213008646555	0.24245318461378204
1019	-0.21532180777031057	-0.10863621903209131	0.2411748514813746	0.09532877708547881	0.10523040779169392	0.14198948716232165	-0.01771975341694952	0.15017731381482222	0.1512190968290483
1020	-0.24389812972399075	0.03104014466742022	0.24586538646957812	0.03341190534575773	0.002870410331862024	0.03353497687947815	-0.07214035544737094	0.1451332568184644	0.16207372741689924
1021	-0.2214559024747966	0.0827258662299053	0.23640280388441845	-0.027250422897403828	0.07775934386649785	0.08239600176365118	0.21962596736750187	-0.09684295005218026	0.2400294201070362
1022	-0.0011967135458335085	0.0535339382710851	0.053547312445379844	0.02283917823896937	-0.11574179035329873	0.11797368391644963	0.06345175365934183	0.04254258256984066	0.07639369328784615
1023	-0.17073671742844782	0.15963284804319236	0.2337384710581948	-0.00018480094777491627	0.16226936430206643	0.16226946953258659	0.057757932073150456	0.11461620788347929	0.12834661595443647
1024	-0.39791030741259675	0.0018600255204163333	0.39791465471897847	-0.10941666171077899	0.0773999480000413	0.13402521333816314	0.1059949906313334	-0.18542965214842005	0.2135862681326225
1025	-0.15607446394353522	0.11619684306855355	0.19457889051580066	-0.002929449612209781	0.11928367290954887	0.1193196391958286	-0.08716838944136843	0.17726359687948434	0.19753660647195093
1026	-0.15310879166821895	-0.10833271242357637	0.1875587339132768	-0.07860083180504053	-0.09191873987460604	0.1209427364523383	-0.10884333397195366	-0.1738916043233039	0.20514668265478417
1027	-0.21713348853762648	0.018441556969571952	0.2179152194500915	-0.03551646883207852	-0.10680610856538295	0.11255649419371755	0.1530876957500272	-0.12558608675591398	0.19800936285114615
1028	-0.0641459695148074	-0.03549288008247242	0.07331064002955756	0.018729460457195125	0.08817407475723986	0.09014133429405712	-0.06454618083489765	-0.07070841154911951	0.09573864906176068
1029	-0.15962459962951062	0.13047738726734576	0.20616585894612735	0.062424026199935166	-0.009477840995513435	0.0631394370971616	-0.03389705804468787	0.04967477733878806	0.060138124744151374
1030	-0.15330747838081119	0.14524389042396446	0.21118468370829235	0.020936569784057592	-0.019666360098462496	0.02872465271931257	0.013174404006095984	0.0018519224204543994	0.013303929403271034
1031	-0.08491060769114359	0.05929350019337156	0.10356413695705984	0.012575824905355734	0.07985645267581833	0.08084061111851752	0.04088384555884785	0.07851053940751099	0.0885177588156075
1032	-0.25602305449490437	0.08099926882768707	0.26853060530137096	-0.1139736532148257	-0.016916281711789223	0.11522219497165448	0.09933699458556083	-0.21544254238219113	0.23724107477710082
1033	-0.181016878324274	-0.05620935718155849	0.1895431404008835	-0.06282092450914065	0.19403577125524488	0.20395183030019823	0.07738360235609304	-0.05662280899036653	0.0958872484304637
1034	-0.17494935314188229	-0.02469616327836224	0.17668383243928848	0.0439221756316717	0.1385367220345496	0.14533265587712033	0.008460368983425092	-0.15052770398697085	0.15076527289440636
1035	-0.1978349918435662	-0.08923859849344623	0.21703043901448113	0.04099701250630266	-0.10604143404908974	0.11369054828625545	-0.042688747894858735	-0.04085006247516005	0.0590851656598785
1036	-0.2008546706302284	0.09491220121338032	0.22215068006456054	-0.18407924877837742	-0.051369271130881404	0.191112458639749	0.01714700902253538	0.07510673216039103	0.07703921815693372
1037	-0.3045738479337019	-0.09432386453441773	0.3188451352394277	-0.07532491344701442	0.06821945916080363	0.10162547512308501	-0.028067311672948573	0.015431293457535885	0.03202965504527055
1038	-0.16346868983372978	-0.0802217623074164	0.18209212971368027	-0.0795130762585408	-0.17901442118903638	0.19587876936958287	0.062143959582909435	0.2521896623737887	0.25973351251012605
1039	-0.20789504808358958	0.00726738187097774	0.2080220321430801	0.029375529054101283	-0.01673111442043088	0.03380609260115547	0.23950907907506075	0.07110591948010443	0.24984125108655458
1040	-0.049464640494851525	0.13970207445692132	0.14820060818651215	-0.04485160417892015	-0.15596506872588473	0.16228607167619924	0.020286883620453233	-0.1644875932981448	0.16573390116703857
1041	-0.19532366849631042	0.023520131038182387	0.19673467421608687	0.15809133660230598	0.05296250075586214	0.16672701399298887	0.23445912574431596	-0.030741630703339705	0.23646591615513954
1042	-0.2511944460896279	0.003361178420572404	0.2512169326829899	-0.026978731241691895	-0.0014834644613142428	0.027019485676441447	0.0761014573539785	-0.24949773048589927	0.2608458344099323
1043	-0.19141100015238047	0.193920126883562	0.27247602938583676	-0.12361061246719676	-0.1179111870404667	0.1708292467460049	0.04418985218681658	-0.039466929719062044	0.05924847321021936
1044	-0.18592770536150696	-0.02381533513078851	0.1874467439258071	0.16062700186111095	-0.049469758405628846	0.16807227827217855	-0.017566437752978798	-0.08632643536383108	0.08809559113800748
1045	-0.2230305118470076	-0.07008972638935204	0.23378447116964898	-0.04499422472628516	0.17629397985925074	0.1819451774390664	0.14370496232377747	-0.0031135156901503105	0.14373868712504337
1046	-0.3828985966954133	-0.10962673147370831	0.39828300943540806	0.026620433073096528	-0.0004503620912600615	0.026624242393211036	0.20695964095091582	-0.02302733857155834	0.20823676741685454
1047	-0.21153957960644007	0.010874478234943351	0.2118189038234115	-0.010420898869514562	-0.03763342662794721	0.039049583006861115	-0.043758534846771266	-0.04014508116116014	0.05938381019581204
1048	-0.2344230793798146	-0.04981178113808536	0.23965682482679973	-0.07043025829882005	0.12774401068285984	0.1458730734213176	0.14247190405407556	0.09336536187431299	0.17033888059604926
1049	-0.17272538465888354	-0.07274882661690392	0.18742051723249414	-0.07135990999041004	-0.07423357186545881	0.10297018959749303	0.15218261973889718	0.00604223934215504	0.15230252265429378
1050	-0.18366244295852666	0.08152019682337176	0.20094137315051702	-0.1624233283792985	-0.22390968526016003	0.2766168555151934	0.2268674645286953	0.10354321799651894	0.24937931841825509
1051	-0.2385235845539642	-0.013505249672954528	0.23890561349035094	-0.05387537397381585	0.06622134463033436	0.08536874372665929	0.13771783351786016	0.09467882734155782	0.1671235531444493
1052	-0.2738544369751333	-0.06143724075928158	0.2806613389889694	0.12025919643412504	0.026625886750999157	0.12317147466949686	0.10764978930275018	-0.15436046179453874	0.18819040704124576
1053	-0.21221928775404755	0.01692377992447586	0.212893025770614	0.035535959930293785	-0.008258407270321642	0.03648295134456568	0.05489854205698732	0.19824692879940928	0.2057077895909167
1054	-0.09954129768402231	-0.006606090399445064	0.09976026450939665	-0.19474154893999676	-0.058379262895378176	0.20330373636447718	0.14334892907882194	0.09987816136051648	0.17471280028893843
1055	-0.20890420185482617	-0.07767462825760323	0.22287735063832487	-0.05079696955748705	-0.08454849313942787	0.09863457714398206	-0.17188094531463388	0.23727517916495713	0.2929890271153762
1056	-0.20220135493842717	-0.12553550728289903	0.2380011586688405	0.15441552928463922	0.03584707410885422	0.15852182312357174	-0.013329503166265003	0.04093882380632419	0.043054186199540746
1057	-0.12311329330769105	-0.0071635765308596085	0.1233215302280143	0.11126229952379361	-0.10628055472043133	0.1538663563193883	0.15897036788874913	-0.09584688463214201	0.18562920880177067
1058	-0.2138982739229468	-0.1766618130561744	0.2774200205095348	0.019125012494898806	-0.02617495478341748	0.03241750084204495	0.1870286434517225	0.09395316422573817	0.20930100463069942
1059	-0.2188503019078425	0.06608262932975402	0.22860964228196384	0.06270084646487549	0.10006140649208328	0.11808336553717384	0.21494446248464086	0.038600381726930894	0.2183829467295374
1060	-0.1919872619252209	0.03192952306036745	0.19462426155134388	0.02616997084115478	-0.10797700927691506	0.11110311384571493	0.3483635313851068	0.1244411630077275	0.3699226311674079
1061	-0.34212894621641704	0.09745543023256889	0.3557383543012632	-0.00868752455318717	0.08240764691082282	0.08286430686514595	-0.14463181783370702	-0.05379538961611802	0.15431236720960687
1062	-0.19155135518836883	-0.03345841170161503	0.19445150292063934	-0.13418705274359743	0.021978499831133824	0.13597506969602977	-0.015290722349054412	0.06412120924377972	0.06591916007383933
1063	-0.3209329700315103	0.09602841497358829	0.3349916830842013	-0.10888736383542276	0.10807898348810842	0.15341944034199362	0.3368031594097917	-0.05925681929628708	0.3419762255209131
1064	-0.18222349052061362	-0.09679015905050214	0.20633403836143388	0.032657187663863586	-0.003207213396515896	0.03281429755279846	-0.02984197422224242	0.08434133390668959	0.08946509951171289
1065	-0.27521791787384225	-0.1511124963989475	0.3139743443129309	-0.06624693546345001	-0.15119483354626823	0.16507130019898147	-0.015797695427333003	0.04779938784616595	0.050342314798616235
1066	-0.23521382850173	0.12135942567675638	0.2646765107051123	-0.19403542163051196	-0.11580152313918492	0.22596401839382688	0.1395548515077564	-0.05177428608126043	0.14884936438754495
1067	-0.27238231964480447	0.0585363673126122	0.27860121025085566	0.066990923951886	-0.03390181052726905	0.07508073420628106	0.025413294991766543	-0.04675086122931906	0.05321163959155548
1068	-0.40866325510294227	0.042917719177178966	0.41091067969901157	-0.16735634676024505	0.009923889750013957	0.16765032176737932	0.06076429422409214	-0.049061081118390054	0.07809794576720495
1069	-0.1941729251511069	0.1214096429695928	0.2290052974665463	-0.22590386656271783	-0.013195181431478357	0.22628890768439325	-0.025044765680400562	0.04436707965862593	0.050947797257791506
1070	-0.2993607686545729	-0.03921975290563969	0.30191896069547564	0.10840617642922917	-0.04567733872833419	0.11763638196284405	0.21671491510471855	0.03536150839320027	0.2195809434005778
1071	-0.2114192619051416	-0.03267370424114855	0.21392913605526695	-0.14239205214800404	0.05808101515181134	0.15378199126030606	0.01084387168715185	-0.060285403960440895	0.0612529140844822
1072	-0.23505451160348256	0.23167819356840655	0.3300384959368706	0.03998316139432277	0.0603578742637601	0.07239976644108968	-0.07737957025064221	-0.11362685777178418	0.1374723997726938
1073	-0.29333837008062746	-0.11630839839638228	0.31555513448380257	0.09531836399972739	0.10671227967575482	0.14308424493696378	0.07183266076783533	0.070396554490146	0.10057636917820707
1074	-0.1936024210123799	0.0021246893073944844	0.19361407936022565	0.19757762076065719	-0.06215658874731868	0.20712401538726835	0.14588540436127043	0.12700441111944813	0.19342355505327982
1075	-0.23683948299934535	0.01935057248186191	0.2376286711715844	0.19415283640140552	-0.11035490928377274	0.22332382292478484	0.07125339518613852	-0.2857298773170153	0.29448023552888686
1076	-0.22643978836296896	-0.0019859653802694398	0.22644849704150785	-0.08213226144548759	0.056669692036661244	0.09978558195290517	0.16868187234937435	-0.09706148088434023	0.19461373315044284
1077	-0.32297226847333066	0.04558442900614343	0.32617330726260435	-0.0263777616065197	-0.029920593524613483	0.03988769514819736	0.1790715667819578	0.028839458477447285	0.18137899656525167
1078	-0.3329901430011574	-0.036063599629947686	0.33493733526467373	0.004829914864920793	0.01183294827380532	0.012780717603207387	0.11236141240592211	0.09839938316284408	0.1493570406933731
1079	-0.36693497732241326	-0.0019056239191437986	0.3669399255806339	-0.05240230461309056	0.1001567392465902	0.11303704678233854	0.1758850366971877	-0.02839704352202575	0.17816267346097747
1080	-0.1810657995269973	-0.011383517571753283	0.18142328469812577	0.12475421823795466	0.07710232556040048	0.1466573679532849	0.2082410546805354	-0.2400374664837548	0.31777715803751755
1081	-0.2474084616495771	0.049259362112153864	0.25226460641855125	-0.01562808384339017	-0.01111838357049334	0.019179558332679328	0.09537355602305238	-0.145483146126491	0.17395821623408375
1082	-0.10866448162350135	-0.019025768615965912	0.11031749379827542	-0.04875219881347518	0.09684482585975479	0.10842369291328736	0.018288411146801797	-0.13327982825550955	0.13452872779481928
1083	-0.21574750809958088	0.0500909510055472	0.22148609577989053	0.10637271691832029	0.15801956722668456	0.19048710856930395	0.030696895117558392	-0.16468986021779736	0.16752626489125821
1084	-0.31886208416850026	-0.018102963328856428	0.3193755563620448	-0.13740375590549633	-0.07887841810422008	0.1584348351201887	-0.00018881940533297067	-0.03438157477358503	0.03438209325622058
1085	-0.11702113042991173	-0.06023372096587192	0.1316132444265733	0.040735012910880025	0.025883783046460135	0.04826294128672412	0.08827624538610183	-0.02685491671871512	0.09227069985340088
1086	-0.09636385571921252	-0.053334106218996216	0.11013863797619969	-0.0849807938540333	-0.06751453917847629	0.10853547035206376	0.130943264897783	-0.054076386988947005	0.14167001888850486
1087	-0.09587569530836657	0.043559013627329	0.10530686881228868	-0.0008653386760622965	0.003130188341550072	0.00324759758558003	0.12843831761288307	0.29066826750291386	0.3177804952547801
1088	-0.13778000346333313	0.2143817248335026	0.25483887713012654	-0.08409578325678153	-0.09044407431474873	0.12349992445432252	-0.09077005415725196	-0.11913736406394629	0.14977621389197865
1089	-0.19766344747961787	0.020694471389297663	0.19874380396784727	-0.07229310708946385	0.11020141900969735	0.13179774688665802	0.05968596961889235	-0.1727995905840775	0.1828171585912333
1090	-0.2502829521821027	-0.013634086646699982	0.2506540334239177	0.0360617518473746	0.0352158022357348	0.05040439140995563	0.05725542579417537	0.05332704823658087	0.07824294125669705
1091	-0.14204028136144756	-0.1403313844560948	0.19967057618137798	-0.10047333535656995	-0.029280859246488874	0.10465304503876827	-0.05315954230042422	-0.0337052601242073	0.06294427295339164
1092	-0.06389694405569021	-0.09306463582355622	0.11288864380719237	0.16971030741587556	0.07554315523547009	0.18576425045234438	-0.03188857496217411	0.17683026589280976	0.17968256495508958
1093	-0.2733866058326338	0.06867891037019475	0.28188123204343546	0.06496933235196858	0.11212761475033867	0.12959018533770572	0.09384203001482785	0.03178620991374177	0.09907920941339969
1094	-0.2517138932684623	-0.007204102556263566	0.25181696360254996	0.18364580352622656	0.2917267394510356	0.34471766949712024	0.19196618564812332	-0.04993798871407369	0.19835528515544198
1095	-0.09244708630928879	0.07640565392962267	0.11993451429630403	-0.18171524933750904	-0.21140059099277503	0.278766285109745	0.03905597007949529	-0.0869611153694765	0.09532892732614709
1096	-0.20116661427381005	-0.12969447479903595	0.23935050342914604	0.3389380489942206	0.08794520547945206	0.3501619057276672	-0.18379833070267093	0.021556512309770993	0.18505812490147439
1097	-0.22454493901442701	0.2303716803952288	0.32170101144558777	-0.0006407237266094981	-0.13903481713036756	0.1390362934681754	0.002491835790507967	-0.044275056876949374	0.04434512269758602
1098	-0.20508504113385345	0.022707449148526047	0.2063383201048881	-0.08561933392298311	0.010713561433496539	0.08628702532828786	0.05487366653482738	0.006096874423789623	0.05521133177813133
1099	-0.258391038040255	0.05312432777028316	0.2637956078871765	-0.16225924799677746	-0.1099853090432317	0.19602252872008083	0.242157766588658	-0.06755213329401796	0.25140341014349776
1100	-0.1418847282201935	0.0783473682525325	0.16207895055872032	0.14632820289364543	0.25673944039778324	0.2955115619021543	-0.008931677538529277	-0.0919134669297776	0.09234641447670608
1101	-0.027227382595860345	-0.013536108550164567	0.03040652228886423	0.12228039322680045	0.0905864513787382	0.15217884130552922	0.17373739893102735	-0.02291755001914644	0.17524239751327025
1102	-0.20952577431018551	-0.03216272647812932	0.21197993083023156	0.027329340727942453	-0.025951891868088602	0.037688108949069564	-0.007085174909687077	0.07793806367669458	0.0782594497372257
1103	-0.09013239771057392	0.08071280219493664	0.1209892786787988	-0.12289443518000702	-0.0213635592984445	0.1247374998310897	-0.05615419356552695	0.23330595800370316	0.23996867190327234
1104	-0.09401220923052105	-0.069772450592188	0.11707472120847685	0.05027801269543058	0.033214112861063134	0.060258243035698586	0.15308298398011289	0.11338917906436818	0.19050329633144633
1105	-0.3455754042344741	0.03533415511950029	0.3473771186043046	-0.005338642974611427	0.08265645870451391	0.08282868630119265	0.10658872084363495	0.12083759173712659	0.1611300064789635
1106	-0.19326831095341976	0.04540390640421515	0.19852998447476514	0.10763191259396392	0.05600197763816483	0.1213295104581742	-0.16573985101398345	-0.037186378944285815	0.1698603102349853
1107	-0.06343067013906745	0.09331082272390005	0.11282889502118809	-0.06982766464861068	-0.05185034079823603	0.08697333264381706	0.0126401148519523	-0.07451029375422992	0.0755748395883986
1108	-0.18996100050750903	0.008621004723181403	0.1901565235174722	0.09729621877994184	-0.14874184490617096	0.17773770172635212	0.06460980695887654	0.30334869064002074	0.3101529546341261
1109	-0.14279562997241918	0.0016360948382238547	0.14280500252280984	0.07800737023806614	-0.13576160096655807	0.15657701653966227	0.009799519458423724	-0.03421315618495964	0.035588911724755895
1110	-0.16249852473263385	0.19049391355350478	0.2503871035840556	0.16714545651874707	-0.15026705317477687	0.2247616313001211	0.04491647388899922	0.18426388768451407	0.18965935234317438
1111	-0.16654523307354818	0.055070134479245386	0.17541389446416342	-0.0861631374000886	-0.17837770534866246	0.19809768300533148	-0.14726171810123267	0.007754156098723589	0.14746572671278668
1112	-0.1722126927513891	-0.13643435747857757	0.21970786386762908	-0.07356536548729871	-0.05868821852807236	0.09410722604177968	0.10872232430484144	-0.15850714805779453	0.19221097728189904
1113	-0.1511673768424502	-0.08950857916403744	0.17567971301602275	0.011140777277384611	0.1982693544928158	0.19858210858318062	0.08456652064810204	0.04876000121964462	0.09761677178367258
1114	-0.20336885990297246	-0.2980548379659039	0.36082624573763483	-0.01919203470466813	0.07359023324097888	0.07605167075460512	0.08501313150192397	0.1426643268250668	0.16607330512822613
1115	-0.3117883761128562	0.05573014309404473	0.3167299170087578	0.042108786105294616	0.007001992710706633	0.04268697423315737	0.11561350122221231	0.09360925021403745	0.14875877584362127
1116	-0.18875240367907697	0.0983357273590807	0.21283182367744885	-0.10216610583228405	0.015211918807957964	0.10329237946118472	0.21448672074077907	-0.13287200632692012	0.2523083895542795
1117	-0.2042974909987634	-0.12570202425976368	0.23987176518171544	0.09725640824443625	-0.027843071172129554	0.10116345959339626	0.003392921603268733	0.04647240663937552	0.046596099577769404
1118	-0.1340033728368736	0.04472180503157549	0.14126904748365937	-0.0036774467039211054	-0.0469268194678608	0.04707069151424673	0.14488934233920092	-0.04751602502012544	0.15248178303390653
1119	-0.2630161531763767	-0.0886487048721171	0.27755376003074245	0.019369453218517487	0.06416448266952125	0.06702429823751706	0.0572830802931192	-0.16794193286819925	0.17744250929068459
1120	-0.20950167064965222	-0.0315914430408579	0.21187017080844373	0.018331104764377514	-0.06535566229607513	0.06787777247406696	0.003436494492738892	0.03606466123380101	0.036228017946162254
1121	-0.3058352045057003	-0.024696683993102507	0.3068307326773162	-0.11038170723091031	-0.0004227499240952051	0.11038251677103905	0.119351320426732	0.16771388859346406	0.20584626815841311
1122	-0.14565468654211894	-0.22381648471769167	0.2670376500478306	0.003915593621618683	0.10045434337825968	0.1005306270594537	0.16236660033792036	-0.0301586520845208	0.1651437470837123
1123	-0.2133715846237907	-0.23861914048562163	0.32010393207669957	0.03403243821229878	-0.0022579893919423225	0.034107262668939854	-0.047893575380553326	0.0684896730876731	0.08357409815480557
1124	-0.29750106705500917	0.07822756668660046	0.30761410417693075	-0.07175796135153183	0.030333195257462357	0.07790576199393259	0.046194390969371904	-0.1412840340249443	0.1486442061682621
1125	-0.0316642091578733	0.07646973925275216	0.08276619577446732	-0.028959085240912563	0.08001060224020391	0.085090099828538	-0.07392874385836228	0.19448456407596362	0.2080617812869364
1126	-0.3047272505900661	0.01666808290983435	0.3051827685831395	-0.11572695857097257	0.09478443304911967	0.1495888287557953	0.23419809493017435	0.08505034327421689	0.24916321670741265
1127	-0.2901882517399125	-0.05592655653569981	0.29552834242049886	0.039878549804376856	-0.0748880283359392	0.0848440659241682	0.07062638905709415	-0.12238916183599387	0.14130532108226188
1128	-0.1520764401255032	-0.02841419046060268	0.15470814413203063	0.08830803283333814	0.04800783042753734	0.10051398134216508	-0.08066867346567155	0.04371939725703981	0.09175413110716053
1129	-0.1724578564269978	0.03909711710188772	0.17683409402339162	-0.18313855012403504	0.09645869963218699	0.2069879447607183	0.04661237379686445	0.13630862850701855	0.14405816740623562
1130	-0.20659699745123045	-0.035558635585779014	0.2096347679193171	0.07817966162665577	0.0448144164738189	0.0901132144357712	0.2034723398086574	0.012722630482325201	0.20386970935771587
1131	-0.339656929842444	-0.08579194254112132	0.35032426035742087	-0.1257331869126919	-0.011842756753892913	0.1262896875392199	0.1898872158406036	0.0660180437280236	0.20103615803474564
1132	-0.20607469904508752	0.05508636849019352	0.21331031287764965	0.03326118060475001	0.1328212967450878	0.13692261684713913	0.18824035858939522	0.1347777336935245	0.23151559364636048
1133	-0.39613065260709035	-0.09562615792534762	0.4075093324262437	0.06698093627194356	-0.02578195621746425	0.07177154791604684	0.2724080158837327	0.07801313308627528	0.28335874091273217
1134	-0.3217235577037662	0.060706526143183316	0.3274008703377888	0.2730849088296224	0.012606800918235938	0.27337574665627384	-0.13419954464382516	-0.06199976190526807	0.14782925373186442
1135	-0.28465208510558737	0.0694883288306395	0.2930109851159742	0.004386255634504493	-0.19228152398451404	0.19233154630558782	0.24553950871650917	0.2332885681258691	0.3386933810380164
1136	-0.1655583340695755	-0.02174426659393874	0.16698016382074082	-0.08131995637082808	-0.07257016356680193	0.10899249489880379	0.10196222238098294	0.10272629358095184	0.14473764605571324
1137	-0.1940959721039927	-0.015374635564997841	0.19470394399125665	-0.1317535303942191	0.04339399522906546	0.13871565013826154	0.09778954855132141	0.01117542112749869	0.0984260425052648
1138	-0.17790313623830853	0.07514107373664135	0.19312096428332562	-0.019310867083683122	-0.060929949681606914	0.06391688631126227	0.13136997726310073	0.024480581052378193	0.13363147000152945
1139	-0.2066172506894781	-0.03863337850636847	0.21019806425677418	0.025542375269513886	-0.15534297510655845	0.15742888187802614	0.030110312847234758	-0.14988019356227592	0.15287479635971274
1140	-0.036830806991077304	0.052300782316825896	0.0639678057663853	0.08086268207899863	0.22608449399333463	0.24011033250826874	-0.0555724973281083	0.06733957962237265	0.08730934338889779
1141	-0.32462911658251037	-0.08477724652576075	0.3355163853847241	-0.09407074867536791	-0.09953710893255813	0.13695598494040404	0.20465887994894597	0.1481311009658743	0.25264219800999027
1142	-0.060422799750796244	0.029171066229486467	0.06709594499438777	-0.03096224175981687	0.06907251698414672	0.07569460362085653	-0.0624668724555988	-0.04576455061960363	0.07743709865302491
1143	-0.21049084650454855	0.08808319181470338	0.2281776613572574	0.038793280581452504	0.17233306205329443	0.17664541572012543	0.2104398930201226	0.08232538132192169	0.22596994708173132
1144	-0.14933111082617428	0.11063799727410446	0.18585087328663238	0.06424205080319867	0.1897953865614193	0.2003729768491733	0.1374996990643379	-0.05792898201608483	0.14920433706901204
1145	-0.10402762455235337	-0.022395198589710005	0.106410956155266	-0.09720990956133743	0.056533305276305165	0.11245346202935382	0.27779621969919044	0.02028811368673142	0.2785360788769143
1146	-0.20875363661335303	0.02425927373999242	0.21015849533552464	0.16320801890250597	-0.08406329835674753	0.18358511803710095	0.19913475014938403	-0.08940159302805133	0.21828260020672952
1147	-0.20392903174045823	0.09100435216144154	0.22331332718609628	0.060969070321524904	0.07921256324591043	0.0999592802688095	0.26689514165880035	0.09542013024534575	0.2834396194908359
1148	-0.2889430493560077	-0.03284709861160555	0.29080408810460145	-0.08718062778130223	0.005379339526096197	0.08734643183369878	0.07368816696142048	-0.031042263816502016	0.07995979047613552
1149	-0.03932756853919518	0.045617900497343704	0.06022998001818235	-0.005571682622710586	-0.0007651968279571259	0.00562398199087895	-0.07457233836779473	0.18325187215449718	0.1978440858296478
1150	-0.2886032809798722	0.2763650168298241	0.3995866318080424	0.03757803073802887	-0.07225470914804345	0.08144231939364568	0.23069010255776595	-0.13041150531323364	0.2650001587474546
1151	-0.24869692351192738	0.05898528207790775	0.255596211368846	-0.16035551660056246	0.1339106482918056	0.20891613970721581	0.1431660179387375	0.016689671123145483	0.1441355397347707
1152	-0.1322222990427464	0.1117365698518551	0.17311209491658275	0.04803127754912547	0.05275903350495298	0.07134787480631694	-0.16484850019969063	-0.024114969963937874	0.1666030005565597
1153	-0.18223603899327726	0.03668482186489418	0.1858917697565395	-0.04486989240340678	0.12526851124829813	0.1330620425014523	-0.014723855818028894	0.09823428911498147	0.09933160367212376
1154	-0.20117066231538425	0.042742678130622144	0.20566130387165285	0.003775579651723968	0.00041246004069739984	0.0037980422577538787	0.14390476486301795	0.20378312729079953	0.2494717305000683
1155	-0.16600151367103622	-0.025864838674800203	0.16800444166970308	0.13187931808020487	0.08663783696461759	0.1577918544513864	0.13616428826420865	0.018464763334462272	0.1374105559391134
1156	-0.3339112613997336	0.17036347400933935	0.37486056576558174	-0.11514679342871495	0.019014097936705797	0.11670612647698402	0.07034072491471548	-0.10894728760235549	0.1296816450290404
1157	-0.14401460116845358	0.018183687110102896	0.14515802363847088	-0.17758056003493825	-0.13801282530482442	0.22490530285198324	0.12891389448196355	0.07161488389419295	0.14747028102531565
1158	-0.2966597751868039	0.004169528128957529	0.2966890749230635	-0.1027683778892132	-0.037965151660654034	0.10955679912536961	0.2921405046673671	-0.10246693985247023	0.3095893218927837
1159	-0.2561372467245031	-0.0016760148569021829	0.25614273010454447	-0.09792209827016321	0.1190805675908165	0.1541717188961144	-0.035820117625421664	0.10394462000047278	0.10994346207820514
1160	-0.06763075153729861	0.009299325721811552	0.06826709318830095	0.10460506771515946	0.03688385757972914	0.11091726259539061	0.14417362550067717	-0.05624653653447673	0.1547569292863287
1161	-0.08291638046000983	0.07516727543380637	0.111916242988812	0.01877319481705577	-0.03154616131057709	0.03670957827423356	0.07992327223716955	-0.17933857639712675	0.196341677769252
1162	-0.11284814097213025	0.06174615447011725	0.1286362721502507	0.057878307229611924	0.1772834915786911	0.1864921843780516	0.03333814971031387	0.07697214402374203	0.08388172138028038
1163	-0.19714465201540649	-0.035911721694712774	0.20038878604690988	0.035929723354613745	0.13481809091608338	0.1395236992721896	-0.1416556728036809	0.12331915337283031	0.18781358637237924
1164	-0.23979620731811335	0.09002359764592159	0.256137598132852	0.05075130919246778	0.06047437916036603	0.07894837502812314	0.0640330659510889	-0.0230921431834502	0.06806967468632023
1165	-0.1101135825060261	0.07964276610571633	0.13589691403884507	-0.1860602082009494	0.01346444557619706	0.1865467565262259	-0.042990600070657324	0.22727498067882174	0.23130522807968262
1166	-0.19353630457359533	0.035837643805398785	0.196826415659906	0.14811734361085213	-0.03827782559789208	0.15298346123302967	0.07023001076766094	-0.16061719555989018	0.17530013668548514
1167	0.01746004256101726	0.05568273651577647	0.05835597854648589	0.029649058043545045	0.011692474258475626	0.0318713130754699	0.18591998056165204	-0.3046226821222661	0.3568770343345285
1168	-0.291753259315532	-0.024242343026739836	0.29275869844747937	-0.0854868676837959	-0.05711224256825501	0.10280959487111127	0.16472227427476285	0.09174223969250749	0.18854725186554083
1169	-0.2573222725646982	-0.14496219776466207	0.29534520605322484	-0.06506613182029507	-0.049977185625384314	0.08204462561978168	-0.15773388166578942	0.13122363076761626	0.2051819161066417
1170	-0.23285365432406757	0.13685796255961005	0.2700942914021694	0.013680959497163536	-0.20278354098761897	0.2032445156658363	-0.058319363311093504	0.044661282130116074	0.07345596135452279
1171	-0.21407913219187352	0.00927609234344594	0.21428000543492107	-0.013322291717927896	0.14575123568775888	0.1463588267277591	0.23979331305021206	-0.17497829122803607	0.2968471582897172
1172	-0.05692039719823342	0.01165506765309854	0.05810139601767726	0.0818816826920672	0.11217724809943251	0.1388824861227866	-0.02635426809734808	0.2898798214925733	0.29107534824425285
1173	-0.09222541537407457	0.12735353600108984	0.15724010421295667	0.02955013875309849	-0.04881334004878579	0.05706095746695606	0.04346930167730935	-0.2872391561011041	0.2905097468003223
1174	-0.12304183007487067	-0.178722887577581	0.21698194047487457	0.06410350637065762	-0.05479371966544173	0.08433036964100156	-0.12474096217319851	0.2929794042381766	0.318429331173578
1175	-0.33604153836479617	-0.08857894595001942	0.3475199924784116	-0.01835901204575759	-0.16955210817928232	0.17054316377778186	0.10625360741618678	-0.0891457528319594	0.1386967711842274
1176	-0.06902500984907146	0.2323370357482107	0.24237357563259604	-0.0005665175612170401	-0.12216191705877646	0.12216323064499622	0.04201468025827817	0.09661970393979956	0.10535938755810925
1177	-0.32414065443208623	-0.13072980936180986	0.3495102958589866	0.00837062075269817	0.040450304031179725	0.04130731639795033	0.09332089159920093	0.05370403425164986	0.10767038638257129
1178	-0.23894344186109243	-0.014467845715178413	0.23938104972629612	-0.11273816968907777	-0.12197132656113252	0.16609304442969827	0.15150063742662287	-0.1049595078847299	0.184306650547607
1179	-0.15125141237918346	0.08947831076836565	0.17573661498008325	-0.11700865144144157	-0.01903493416687829	0.1185468398182008	-0.015146706926024057	-0.12933406190752492	0.13021797994210457
1180	-0.25735661037577967	0.051218100019560536	0.26240373220235375	0.07448457637197849	0.15600794401585366	0.17287692359990336	0.07731031721951004	-0.10128386116445645	0.12741783894322709
1181	-0.12467141341771376	-0.1165698983641406	0.17067953166152225	0.1693950673921754	-0.037645014203803055	0.1735276230206712	-0.09108045370582546	0.047438164316101254	0.10269385804876763
1182	-0.18144350895527958	-0.12508811312605644	0.22038326385513424	0.07923035200560853	0.01235977644708923	0.08018860737507952	-0.10774519000846117	-0.0329443034249347	0.11266921983449414
1183	-0.20156727864023374	-0.024318815649345973	0.20302899451313972	-0.15079007457297808	-0.03206334474660583	0.1541612943188529	0.12319491505883981	0.006685014942284807	0.12337615864150304
1184	-0.15965684222338272	0.09497175238777561	0.18576851460984203	-0.327980647359822	0.07603499853858472	0.3366788173398061	0.07399641529580586	0.03362495047772437	0.08127795993538954
1185	-0.16472430943624253	-0.06524298651867537	0.17717433620342152	0.11750623391649545	-0.007558658660655509	0.1177490905696789	-0.06867350345365891	-0.14258300087671943	0.15825916155347935
1186	-0.10435955032199891	0.021815604274822195	0.10661536630939024	0.19943045848505264	-0.022351187646983458	0.20067905561066646	0.29407786008446735	-0.13225594530473883	0.32244910119321096
1187	-0.28900849327315464	-0.1711459429840373	0.33588218616639137	-0.1450882928480668	-0.04659341568533983	0.15238621691870055	-0.08267715625896878	0.005152301380890733	0.08283754207235672
1188	-0.19691711443672014	-0.021991430426487848	0.1981412954693882	-0.1343689009222762	0.0009981200489839652	0.1343726079924501	0.03258512607279135	0.0499323893192027	0.05962410539625843
1189	0.018651910571653062	0.01723098466625854	0.025392924221951677	0.09709745806840729	0.03060756472708052	0.1018073640846699	-0.29480320785487313	0.12597905142991644	0.32059265861947783
1190	-0.07150640336043207	0.0020173953434127526	0.07153485587821111	0.06992505224116129	-0.05993778505727447	0.09209805105701842	0.1931630696850236	-0.11047618459600715	0.2225240635370304
1191	-0.004884320009187907	0.03946287007270738	0.03976398742992882	-0.10006614951254399	0.14354566269118674	0.17498168920123833	-0.18200063857408894	0.16371127158901763	0.2447970851269868
1192	-0.2637733355054368	0.14388013288324053	0.30046275170503695	0.18645570134270803	-0.056417222604299565	0.19480408509470284	0.09223129728856781	-0.3318075652067018	0.3443876776656387
1193	-0.19434907489943865	0.04107284614458896	0.19864174184869773	-0.14868424814912123	-0.11787601175887297	0.18974129702267617	0.2771947449915951	-0.030564252352087352	0.27887470335761455
1194	-0.06791092299884381	0.04717079126039409	0.08268601460154289	0.04928756202602245	0.031045482313699496	0.05825019950660459	-0.16581627617974237	-0.16526708224457326	0.23411160996360506
1195	-0.27139462695429467	-0.030472050421996487	0.27309996227861594	-0.04495936206862415	-0.24298513077395212	0.247109526353907	-0.06593651813470353	0.01472814450726903	0.06756139921845229
1196	-0.17872787874816912	0.04798301104768024	0.1850568128738362	-0.07213238574976123	0.08185024698177103	0.10909878095070208	-0.12029521701217546	0.1656805694711304	0.20474616073637245
1197	-0.15159680876872722	-0.042134275112452726	0.15734322218676566	-0.04558836960022304	0.06926187626477474	0.08291867670509165	0.2703349767362445	0.18635084517864	0.3283407333027374
1198	-0.020482146491970474	-0.014274171603655336	0.02496538202970543	0.21351143880135992	-0.07039374581106633	0.22481640053238974	0.31618043029018755	-0.06816501681231502	0.3234447928403104
1199	-0.24258216145025854	0.06227379126729445	0.2504478591097992	-0.09784499648538804	-0.03614666496958379	0.10430831570708508	0.05892593795953846	-0.00971547910148297	0.05972149276920938
1200	-0.2695296070493514	-0.14994770892987225	0.3084323661509853	0.1195148731689446	0.0766421563734406	0.1419782555258369	0.030113451197653573	-0.09635749840996179	0.10095339242868094
1201	-0.12462582777861679	0.09233542887544506	0.1551045723862383	0.18544259187823545	0.09821817896075322	0.20984700512726964	-0.14113858992365066	-0.12608846830385753	0.18925750554429618
1202	-0.3610866623204865	0.005488357110896856	0.36112837020860844	-0.11127823805486385	0.08744487245391852	0.14152544641539566	-0.0847409331434912	0.0024368045600794827	0.08477596219739218
1203	-0.22402326000079775	0.03708404799046141	0.22707189970743602	-0.034126797330831384	-0.08302854342450162	0.08976846506014233	0.1394912519244065	0.0006480872583935717	0.13949275744830889
1204	-0.21094102725416247	-0.05863900766723075	0.21893983237236403	0.018662644377867996	-0.20972496353761963	0.2105536858523988	-0.014263866289363793	0.04306592757571164	0.045366639719922934
1205	-0.2724886775514193	-0.05578165854350245	0.27813966424008146	-0.1452783329986488	-0.09710381246712352	0.17474250895107515	-0.1266466244926995	-0.135288708151968	0.18531703118931947
1206	-0.158915896791158	0.23459676122990145	0.28335472932791744	0.09272648218782877	-0.20521653727912756	0.225193311782933	0.048819323301691045	-0.1607661865119965	0.16801515721280946
1207	-0.22528478433161203	0.08562282248650309	0.24100726499816588	0.2502424962771698	-0.08285231384245981	0.26360161769624785	0.0229411439262226	0.15890993657290173	0.1605573543200289
1208	-0.18315318819494572	0.02742951899378032	0.18519575820791187	0.029611035647417305	0.04574328169169206	0.05449092816275117	0.09588414458397049	-0.028949390160181863	0.10015905537317228
1209	-0.15437080891024052	-0.04547087070229718	0.160928390056034	-0.17461135532802757	0.023423992333808565	0.17617550575021781	-0.07208034290968353	0.11774288005219186	0.13805419818666292
1210	-0.057065852656503324	-0.10288908817019998	0.11765490216692602	-0.0010600609300030588	-0.15981985572382565	0.1598233712970658	-0.10501516142265276	-0.0413642752943662	0.11286800875028287
1211	-0.1992816010668391	-0.10813858805463511	0.22673136252008205	-0.09079584454455736	0.11672703830888327	0.14788200316104366	-0.10096961424478301	-0.041420029043152215	0.10913515385372331
1212	-0.31044859085976234	-0.03191549579059277	0.3120848064843456	-0.03837187703295257	-0.06447934195887134	0.07503323587904961	0.27736745611869	0.1821538076781951	0.331832360334881
1213	0.013339283193617865	-0.051527231994462984	0.053225859440038596	0.11722139615593356	0.08277236008253067	0.1434995446347424	-0.09279346069765232	-0.046967346095985366	0.10400268240553615
1214	-0.11652087371547742	-0.12173580294092705	0.16851326276910805	-0.15513627596115714	-0.06504407920553616	0.1682200831018472	-0.010758060280989612	-0.15161534604636373	0.15199654278228839
1215	-0.2611633884212747	-0.05721023671879989	0.2673561793508852	-0.10477710239008557	-0.15484732959575095	0.186965068042663	0.030026416164389984	-0.18754389368719765	0.1899323503962188
1216	-0.17674224226862345	0.08025324298827158	0.19410925586451394	0.05802999569269366	-0.19607770639715955	0.20448458950753415	0.11646188998903977	0.17562303010037586	0.2107292588167498
1217	-0.27716836942176454	-0.0761222079678311	0.2874315493362158	0.047597718919549614	0.04500857592905898	0.06550812738512923	0.10693148084691634	-0.04191174289444671	0.11485179923956194
1218	-0.12139459167117363	0.005085148729042726	0.12150105194856323	-0.15553789771596613	0.11340208835430163	0.1924891458472897	-0.1471708092694433	-0.046386283746936575	0.1543079207975863
1219	-0.24723405664828166	-0.05742507159591525	0.25381551886076975	-0.055059277978951646	0.0012213086949516194	0.05507282166814984	0.04623586573472423	0.1917211665671502	0.19721754736865682
1220	-0.18416939977081437	-0.021984699007301448	0.18547693873466772	0.05102043328055087	-0.06207557886351775	0.08035211324772955	-0.13565141146494955	-0.20575004476697872	0.24644347496747968
1221	-0.10752793631839896	-0.08291384180950372	0.13578277597878557	0.04734732404929077	-0.09834549380691589	0.10914946287891057	-0.038269538442646	0.03764868166839123	0.053684083339301025
1222	-0.11193127263176476	-0.1301799561681112	0.17168410171270315	0.005795099136604024	0.12124817580092094	0.1213865861990282	0.013752939610418423	-0.07241236969239809	0.07370681537277506
1223	-0.12131018204088574	-0.06983716096728258	0.1399763884330603	0.0014010991105981685	0.18204482745110104	0.18205021911664615	0.1229125516145113	-0.029488181570209843	0.12640034887889973
1224	-0.19888968938894597	0.09981350051862185	0.22253054493936855	-0.06002114604530675	-0.0165228049339393	0.06225384370042584	0.23516327134790627	-0.14455645840654288	0.2760404569226974
1225	-0.23206619180834512	0.10568725393758009	0.25499904514584787	-0.01967407256105298	-0.17714849855007875	0.17823764941696477	0.014682189000111921	0.006926766557862636	0.016234123591439473
1226	-0.21263497619601957	0.0007795000762690776	0.21263640497866473	-0.0549091395854567	-0.056148565819199754	0.07853454687949867	0.26777183067255883	0.28757677393441866	0.3929403952360475
1227	-0.24045138971785457	-0.007892267620361838	0.2405808776803323	0.012744746524373934	0.08924999096806278	0.09015536285640377	0.031993879315433314	-0.11570399330571826	0.12004591780039922
1228	-0.18836611308639756	0.1461214876157043	0.23839731899143485	0.005471386710546472	-0.0874032840673812	0.0875743691858507	0.02542686309630291	-0.10082277176829697	0.10397959739275889
1229	-0.3623748180723636	-0.130845282127364	0.38527392414744094	0.1232495403438236	-0.06926582323118262	0.1413796430284687	-0.08259290342147854	-0.029484577810592338	0.08769793625997453
1230	-0.2159340484754509	0.13589077136211697	0.2551348957559305	-0.19204470056932496	0.13917747527931168	0.23717406401604096	0.058502582861057674	0.17108767658725912	0.18081356498183837
1231	-0.24318700283668243	0.046816557894110405	0.24765239437918055	0.04860130117997799	-0.020331819469404624	0.05268272353745002	0.22215059379197882	0.027729666706472474	0.2238745647405726
1232	-0.17462136488115723	-0.1623440432930962	0.23842862551654517	-0.14307064664390012	0.028459465926480704	0.14587375066105707	0.01280816932709866	-0.1137912689387684	0.11450983402401188
1233	-0.33224189232442125	0.2124494970994173	0.39435956160984315	-0.03477494740398855	0.024292505914471706	0.04241960408295689	-0.006947833265032084	-0.2993021545189257	0.29938278522111045
1234	-0.39597505016282364	-0.11470449162856486	0.4122540002852831	-0.051912010905684806	0.15331094473230722	0.16186136861828548	0.10257558423238897	0.07236333153492917	0.12553167819897096
1235	-0.21276494844288682	-0.2828538149143835	0.35394237369595155	-0.03869306297594943	0.07441491023596065	0.08387330915068791	0.041901982254350004	0.18490560309046922	0.18959392967891667
1236	-0.19462899622622457	0.031427482088239866	0.19715002612841415	0.044449164721766216	0.22178241270213975	0.22619276475706498	-0.13703155295081831	0.08879060314456934	0.16328324381543052
1237	-0.14394980317977416	0.11179531134376326	0.18226282526600066	0.12466689196749142	0.042168387852412885	0.13160549717586154	0.021832079450064178	-0.17298654544515474	0.17435878124764034
1238	-0.15191786321105327	0.1266550994774524	0.1977891589199359	0.2410082519948121	-0.007819041382141654	0.24113505538956898	0.0016234475861204541	0.033699197288433014	0.033738279149203965
1239	-0.23568975330206268	0.042252767514334676	0.23944718869556098	-0.16240425081917467	-0.10260807639295455	0.1921029880694202	0.03510427603812818	0.08473143515945074	0.09171546380159296
1240	-0.30902036376091263	-0.007532402199846649	0.3091121516566876	-0.19104995155802895	-0.00693101412703062	0.19117563376945898	-0.016050749992685458	-0.10316343283832648	0.10440459975650301
1241	-0.23135020417747743	-0.12111366783868957	0.2611349028956124	0.027725359853651495	-0.030784677535824898	0.04142936096537324	0.11598627919946307	0.07359670478887376	0.13736554123329633
1242	-0.2898986866966372	-0.014992833142527391	0.29028612366779555	0.10908153189062664	0.03786944639379651	0.11546807164657434	0.009415191999024637	0.10810655565652719	0.10851577404366754
1243	-0.20334027408621383	0.15563160483588132	0.2560633974023786	-0.1213425938372338	-0.0362933172475905	0.12665397726081143	0.20830822860240458	-0.1616603099715602	0.263678542781874
1244	-0.26750095330536977	0.07937893429635869	0.2790300615154347	-0.13923817469382396	-0.1978313974864159	0.24191843899028476	0.018884094885462017	-0.13634796761199497	0.1376494726163699
1245	-0.2736966066618423	0.2026665704404883	0.34056360826182913	0.03861140012332952	-0.023867380295371807	0.0453926432546922	0.1582448647179314	-0.21184748153396016	0.26442540090142247
1246	-0.2674470736253683	-0.1417671542443085	0.3026976432238988	-0.14196934553307594	0.015775447932606913	0.14284313014129976	0.17318893188198065	-0.08084949483952576	0.19113096803560597
1247	-0.10100278386812106	0.045565825744411786	0.11080526533012985	0.10902627065221283	0.01844506303585329	0.1105755309402861	0.10633196537512003	-0.051875048706860424	0.11831106262254122
1248	-0.2887735570041051	-0.07199884063457512	0.2976138442302812	0.060761525977849985	-0.028784693853514356	0.06723482460300975	0.06999820632304343	0.04750224947758236	0.08459440048770268
1249	-0.22684927418744186	-0.16472726908292395	0.28034918651368906	0.07811834695912383	-0.1401799680623805	0.16047709985414138	0.055896402425575496	0.03609433397890462	0.0665372733849426
1250	-0.12004106953132886	-0.12890798361300757	0.1761451861771895	0.34514537073408436	0.18779725113870022	0.39292891783937284	0.13842151181122006	0.0502595495597255	0.14726349599968838
1251	-0.3203482365061348	0.06267258840429536	0.32642127070686544	0.023097923706625834	-0.10366683863144405	0.10620888621671432	0.2827076306518437	0.01894263943349254	0.28334153951986385
1252	-0.2974998416348512	-0.17889198692456892	0.34714334036328814	-0.08241283433465761	0.09277098322600756	0.12409001004026027	0.01599076991758441	-0.09025026162529459	0.09165595695857004
1253	-0.31448755069143225	0.007267194291246121	0.314571504832785	0.3007255538368124	0.14105717471881357	0.3321640938905219	0.02347629850027293	-0.01821235072433794	0.029712393208562143
1254	-0.008422116259948653	-0.07517725317078883	0.07564754745925983	0.19741609932460083	0.11058131001058588	0.22627713626479798	-0.1599785026522968	-0.03941333574016107	0.164762047647623
1255	-0.18516457447754175	0.07802831925510141	0.20093366628622772	-0.00024400707585146364	0.006115280007493543	0.006120146160273936	0.17218350698131984	-0.17483699540540845	0.2453877238958319
1256	-0.27593915804122815	-0.06340501870053057	0.2831300325590991	-0.09779348951199006	0.027674769800901233	0.10163394843488363	-0.0684323231285277	-0.1066082905788432	0.12668192637037967
1257	-0.184064583736176	-0.1577782421297538	0.24243296944831363	-0.12935298677389662	-0.11793784215881013	0.1750472216300627	0.08237355921310496	0.12363765495207014	0.14856538284365597
1258	-0.22775726550937653	-0.053672077038623284	0.23399586288212135	0.006838238254472212	0.020096841453449702	0.021228389925522412	-0.05543710654472028	0.14721700914597935	0.15730899708515733
1259	-0.09118217904294049	0.1994949339883328	0.21934543182393407	-0.08198320707360508	-0.12279250245386267	0.14764567349216665	0.17155717627799869	0.020713443648335807	0.1728031003201421
1260	-0.21369533862368129	0.0538916469043902	0.22038604165318018	-0.06277307823038801	-0.012467612899602892	0.06399922438539983	0.0668984280904708	-0.15952514796364306	0.17298460195577553
1261	-0.13618190094823662	-0.10721140121442184	0.17331992007912728	-0.07209305160884938	-0.008629406634217709	0.07260767692974966	-0.08389625232868198	0.13211852436102658	0.15650522558091484
1262	-0.2303553376770817	0.00834197410645742	0.23050633424770595	-0.06411795188980458	0.021564542551946644	0.06764718212917678	0.08457491879229502	-0.018834682666415983	0.08664676658634117
1263	-0.15713828461907045	0.06934441782462865	0.1717588098947494	-0.1809069251202794	-0.031537416640350716	0.18363530217477642	-0.10857152722229575	0.24464256660857975	0.2676523153649434
1264	-0.26991872364303193	0.01407300410141901	0.2702853433272363	-0.09294354483721967	-0.037120281953011744	0.10008205563026448	0.09225150684593002	0.14330532085985456	0.1704310872525624
1265	-0.262298906168984	-0.08015698380899208	0.27427332759639694	-0.32461074108040433	0.13012353762329193	0.3497202714575887	0.029406751453362762	-0.1348877313156397	0.1380559925918468
1266	-0.16311958718652259	-0.039399636417013884	0.16781040216176837	-0.07542956617713863	0.1997447671947049	0.21351250894347665	0.10366891689812606	0.05229658738021696	0.11611277872158271
1267	-0.12866711312137713	0.0814727516248024	0.152292597509879	-0.06817360976361019	0.11169069558105567	0.13085278960565208	0.14917703738684635	-0.028424610693843805	0.15186094618634882
1268	-0.2589746142956547	0.1411441562492502	0.29493986453664733	0.20250369424536985	0.2029425076507597	0.28669392667896004	0.17003529588770377	-0.03484045689469382	0.17356802494771317
1269	-0.21602827029612823	-0.14852841175048478	0.2621619779149116	-0.2228217453853758	-0.06302393335691864	0.23156326650045891	0.13796355133635302	0.15940167702748234	0.21081469620619978
1270	-0.14478299834877817	-0.04852893935084678	0.15269962202107923	0.1526288718112553	0.004294536264829472	0.1526892777902448	-0.12139057248409767	0.1565430960251104	0.1980944522220244
1271	-0.11363993376334869	-0.00787696950750023	0.11391260331657936	-0.04587560258145335	-0.15915463511289343	0.16563444324816534	0.07355897486384527	0.08546108018601548	0.11275867598362614
1272	-0.0453515780478097	0.00892078933608048	0.04622062433378958	-0.10377788633773002	0.0879699676646428	0.13604618665602178	-0.03752677089023718	-0.001191864817671777	0.037545693164355826
1273	-0.36630897021694014	0.1785654303968907	0.4075142630561806	-0.1229252920950142	0.008675140784533875	0.12323102492585235	0.14949568893436127	-0.12521203522490745	0.19500516602162818
1274	-0.16667474025323223	-0.08992572996358535	0.1893861292385641	-0.14749247593227974	0.07014915559871746	0.1633246291526394	0.19317990364411455	-0.06381233878244678	0.20344652799405338
1275	-0.148968694833208	0.002982192633789584	0.14899854198351903	0.10653943595843157	0.03356355268775078	0.11170122418023969	0.03853456280418128	-0.0651701651319279	0.07571038867838509
1276	-0.15480362985746388	0.08237482432392652	0.17535613904122216	-0.13131588325741939	-0.11164453199289029	0.1723611403988373	0.08631217651793553	-0.11949130856408692	0.14740408623108484
1277	-0.20240450122978473	0.13460048320745271	0.24307379989986105	-0.18066667662813238	0.045638012510494125	0.18634182630252974	-0.014964605081338712	-0.1348751376078833	0.13570277134231964
1278	-0.30047658542541145	0.029988537952114112	0.3019693540699453	0.08978948019441405	0.010110598673204381	0.09035693088586881	0.25388381671362914	0.07766744871008402	0.265498069631802
1279	-0.349993846328625	-0.08182972317946	0.35943260295016677	-0.16114943033389678	0.04977178231949597	0.16866051468022603	0.07726821645807586	-0.026883684787263697	0.08181142818917793
1280	-0.0918426843757477	-0.020870926964417193	0.09418425699498428	-0.10912797511577373	-0.055060937212941315	0.12223183611333177	-0.10546453835582247	-0.08904692833298176	0.13802943271688808
1281	-0.22203468808997975	-0.04157727883165549	0.22589394155280004	0.1625875402225482	0.12025225319854206	0.20222589506525865	0.11127865838854009	-0.10128420797058722	0.1504706968050011
1282	-0.2104316855605488	0.22970314231371017	0.3115205095601994	-0.14195512285471268	0.04710363854243674	0.14956607124823834	-0.010026905157502267	-0.08848441363142452	0.08905071747456374
1283	-0.15628192164679355	-0.10351922863625447	0.18745738110583868	-0.18908132536265335	0.17166031019716255	0.2553801278445205	0.041555386070506205	0.032784272214334984	0.05293069634996726
1284	-0.20570452074480305	0.22429493049624957	0.30433955658304845	-0.05609127753571945	0.026881211457596702	0.06219992721070607	0.08668216174100404	0.02279979367438503	0.08963050683605507
1285	-0.0028879497749519797	-0.0720428613968675	0.07210072213335249	0.009450682831596164	-0.01919054985299668	0.021391414390913414	0.02858208691403519	0.03036487938924531	0.04170085841664266
1286	-0.23687596164902616	0.0027043350179872857	0.23689139839816986	-0.052746856396995674	0.049548241074376186	0.0723689094385827	0.05021354917558894	0.04732865935320507	0.06900291672807038
1287	-0.06952670826661878	0.1275727874461919	0.14528860677693478	0.0033272260513975602	0.07995750885846858	0.08002670589277794	0.07410444501885145	-0.11490801565160037	0.1367308335107353
1288	-0.2507482166063371	-0.022862558307723484	0.2517883331364514	-0.08602407926492464	0.092586630117646	0.12638206474781075	0.2542471296863589	0.0911307846617705	0.27008595459005674
1289	0.04065180795640692	0.041961462046656496	0.05842374335163387	-0.13436808162479544	-0.05517417460775821	0.14525484812279102	0.07091982386328415	-0.2080526865851815	0.21980796576127767
1290	-0.18471374395395965	0.07982161407517059	0.20122290445934438	-0.08772108771722181	-0.04314874526763668	0.0977589047016379	0.23638195782138696	-0.04925275597677633	0.24145861747881323
1291	-0.13938265140985853	-0.0823971403004398	0.16191606542814863	0.1337706627682581	-0.06051627531269133	0.14682237498140563	-0.06872471296709988	-0.2535855491871133	0.2627331667851246
1292	-0.15859442064761275	-0.1057548509950368	0.1906207721355004	-0.021520873508191363	0.028937376973906928	0.03606272012321827	0.03907189763553817	-0.13054733722981007	0.13626892691525727
1293	-0.3234026796869497	-0.05003837127826406	0.32725086986726437	-0.2338250986242264	-0.05330153974234091	0.2398233326545471	-0.013084031207248227	0.17979655016384866	0.180271992620744
1294	-0.24007447000305338	-0.009025032800774503	0.24024404751065537	0.03628966306836768	0.04154130726718661	0.05515994792494334	0.15655767492327732	-0.12455107670461527	0.20005818225121794
1295	-0.046894448357815095	0.023304149649384202	0.052365758637345085	0.115077829831801	0.024931528595674022	0.11774756064103349	-0.045594756526368255	0.10487564382084573	0.11435813259027841
1296	-0.09849796367932281	-0.021106530438219764	0.10073397875648858	-0.0037870803245133363	0.0878944717570903	0.0879760202716755	0.09304564063189602	0.04509375292320654	0.10339699121976005
1297	-0.1741854537919602	0.09187059676750933	0.1969283597228429	0.0028716004769827417	-0.05955133588904495	0.05962053082176693	-0.25450295162108566	0.031640052114559794	0.25646217124881543
1298	-0.13119648113281177	-0.2072019595830647	0.24524511965927928	0.1170320997742659	0.011228825359461979	0.11756954918909499	-0.08130956593680473	-0.0015788598237829429	0.08132489355157344
1299	-0.34878951047831486	-0.10062053397514235	0.363013242839907	0.17828939384377898	-0.13105100411159062	0.22127239691348372	0.15930550709006122	0.30289243171652447	0.342231018144719
1300	-0.11460897733022059	0.11893567756367487	0.16516934667852098	0.07293142203879993	0.011113470580641554	0.07377331190171917	0.03481374965173199	-0.06171462873246437	0.07085684557189507
1301	-0.15724159532717216	-0.15208638008634953	0.2187582828347392	0.08114957671724209	-0.020208363537799184	0.08362793647019762	0.05424328730280561	0.07889396409399708	0.09574231973312332
1302	-0.31612460864383024	0.02768053795210556	0.3173341777551431	0.04678599177365391	0.0203728724340011	0.05102923630093334	-0.05060407093445696	-0.03554526301819811	0.06184042139387824
1303	-0.1991372304747604	0.155145678727152	0.2524397317952673	-0.02991049244812654	-0.07237109409254333	0.07830844666216535	0.07001487770062274	0.17157448175804318	0.1853102422694824
1304	-0.259604591672518	0.12410885563723768	0.2877456377862912	0.004622647987322211	-0.0177950757155314	0.018385689928207466	0.02135612450107374	-0.05152875213581936	0.05577899560210878
1305	-0.2745652700736285	-0.14001402660811824	0.30820450220206613	-0.2123051719732549	0.18697724585018846	0.28290276865438263	0.08496417001343583	0.05741958945264119	0.10254715714724563
1306	-0.19837293018236654	-0.17814398437490897	0.2666216394033048	-0.06973886913382121	0.10618537789444325	0.12703875135819764	0.15681850511797632	-0.08407683149333581	0.17793526109626373
1307	-0.13231134083045917	0.10384424338614077	0.1681960695045933	0.000373185033385739	0.02303050212881342	0.02303352546559954	0.07886705332184715	-0.13148654759796344	0.15332555005250295
1308	-0.17018143238139732	0.09581686750115179	0.19530128526232843	-0.19996277034116544	-0.07461207831864801	0.21342931324806755	0.13824093423326617	0.11280435869882789	0.17842471588639297
1309	-0.13437160490678637	-0.09463619902578357	0.16435248209647826	0.20497579211553357	-0.05753382918401551	0.2128971978537198	0.10931151706500387	0.07862260569228945	0.13464962639717148
1310	-0.26520112491936426	-0.06784113110480515	0.2737408550583482	-0.023009781775805368	-0.05178135276651447	0.056663555762945204	-0.11764384668660292	-0.19024205577978287	0.223678596317437
1311	-0.19779943750112466	0.004919936530988775	0.19786061571528143	-0.10538619162050876	0.09387720845857957	0.14113532389961836	0.08979350135840274	-0.08023025227862185	0.1204149752601095
1312	-0.3136680811927813	0.0022158100006487488	0.31367590754331165	0.013011768752382103	-0.04848700417390981	0.05020254674641731	-0.20391820604579897	0.010246018757063916	0.2041754531213462
1313	-0.03957426870937346	-0.09866556407318255	0.10630623818836309	-0.05522355469010929	0.02359307348354044	0.06005226148124008	0.2372487339573659	0.09046794444038173	0.2539122106863728
1314	-0.16065086434269285	0.03601021184751489	0.16463728487604867	0.09329513417434024	0.05218041326190535	0.10689610651839185	0.005795610633736849	0.1098762992686266	0.11002904272775747
1315	-0.1873049523819127	-0.02654094550514497	0.18917602114194507	0.09911651143882148	-0.05184218266919964	0.1118556871317176	0.25464375146506724	0.10364973824132402	0.27493037008977
1316	-0.13350335538014818	-0.02301679778256961	0.13547294518804057	0.2348008856176884	-0.031557019949668724	0.23691201192627312	0.04985897531504015	-0.10998233431448177	0.12075608175461895
1317	-0.3216875119700893	0.06829643770140977	0.3288575052514522	0.0016695493033668956	0.0788092020098288	0.07882688447669599	0.1245998066338234	-0.12100862846906275	0.1736899535872753
1318	-0.24321262387015205	0.19435293747344232	0.31132851574239045	-0.004160048796573805	-0.07428148714759189	0.07439788531166551	0.032557493174753024	-0.20576602086172854	0.20832581621847399
1319	-0.08179428153159495	-0.15550320832800957	0.17570302300067053	-0.019251897562300495	-0.05253318493908074	0.055949719209241536	-0.11387434507943485	0.2782366654909187	0.30063766978004536
1320	-0.3746471267244833	0.26754638581667184	0.46037108741370203	-0.1636939262472885	0.09194674620390456	0.18774958223052846	0.10316824506735857	-0.14574137402509843	0.17856157171407902
1321	-0.016395536279852768	0.024098941421519672	0.029147428489350563	-0.09098465607057969	-0.09023778081055027	0.1281447022935189	0.18269203291854344	-0.023179410458342035	0.18415662888179304
1322	-0.298356870088034	-0.0011456720099435698	0.2983590697349125	-0.01406018006384885	0.06468536671027009	0.06619581051599843	-0.021723823687436732	-0.00011601791741248326	0.02172413348697706
1323	-0.1465165767633017	-0.004249522803567791	0.1465781897503668	0.20927531368064026	0.021975208260976938	0.21042591735393168	-0.21694410503054729	-0.11823579877810995	0.2470717483246574
1324	-0.14506660453476175	0.08590666258236127	0.1685950011930503	-0.021479126882519375	-0.0686130050335931	0.07189643490031505	0.021856024576767975	0.01397024959777333	0.025939423357591657
1325	-0.20145873287412655	0.13569419246558645	0.24289614019192707	-0.09684953487336397	0.007221327863353093	0.09711838127407696	-0.0018439670348325157	-0.12649480993213785	0.12650824935233762
1326	-0.179297661799932	-0.12476961797316134	0.21843788383907087	0.0027111910460933634	-0.05540938448577886	0.055475674362564426	0.054600343157113866	0.14293754608944076	0.15301091318904544
1327	-0.15126523284004106	0.17196512371726988	0.2290265802068567	0.06221305397262486	6.647777735282994e-05	0.06221308949003912	-0.12303195229528706	-0.08417885005829155	0.14907360625786886
1328	-0.14826456521200407	0.04988813718930439	0.15643275721447686	-0.1464030488285772	0.04902877103002272	0.15439453712815474	0.06778297645519596	0.1507015821567512	0.16524375559056287
1329	-0.10251397063194816	-0.0978150186416639	0.14169294988317868	-0.11118979343117275	-0.0005607416814313365	0.11119120736146433	-0.2644713646506419	0.0494639127639106	0.2690572083890126
1330	-0.2550031491995596	-0.14274057392462766	0.2922353119423198	-0.20923924592127374	0.06816228189734552	0.2200617156780263	0.00017239189385078913	0.010625733940427292	0.010627132291348122
1331	-0.1785956747935151	-0.017636358741125503	0.17946435914854147	-0.1694926558744968	-0.18733198618710828	0.252628251476745	0.01333379915538191	0.12144450981915875	0.1221742983001409
1332	-0.20442201302670357	0.18178032913255235	0.273555200040922	0.11661522158934402	0.03531133417302553	0.12184416369859859	-0.18636731729701034	-0.03655026798855534	0.18991761120685924
1333	-0.2008595682262436	0.09505097402563041	0.22221443204988753	-0.07503500979539157	0.16840118521350067	0.1843616334173308	-0.0003367106046798645	0.11254451803324172	0.11254502171738195
1334	-0.14642740808335164	0.11550483407066868	0.18650027488371457	0.040670842172786194	-0.24262201787451448	0.24600723761821502	0.25632295791478527	-0.11861155276467694	0.28243611526048246
1335	-0.2461060675150962	0.07940174660420898	0.2585978225576234	0.038871007808709834	0.15618438491764433	0.16094880347541474	0.12968965360344123	0.08542439440977484	0.15529563230193355
1336	-0.3285996002486748	0.007786326900322876	0.32869183769936783	-0.04942799822826059	0.03809951570949801	0.062407532447223205	0.1916497364682399	-0.025345922466494007	0.1933184866328705
1337	-0.045214710680571896	-0.04388481513102668	0.0630098965323084	0.26392064422622824	-0.008761138795251354	0.2640660220508822	0.20309591886278422	0.08857039658241846	0.22156865168494733
1338	-0.20876544031096084	-0.025930756839143122	0.2103697060379182	0.004395705104465998	-0.11760100879886369	0.11768313173040496	0.027446071132351712	-0.05320041569438465	0.059862935533244926
1339	-0.23398386009349087	-0.05639415247928361	0.24068391557830984	-0.09224994102666557	-0.20796380722218744	0.22750603669742572	0.11510816546482817	-0.01986466817035366	0.11680965199073458
1340	-0.029308575485506232	-0.1593382543828388	0.16201133264916953	-0.017175517278144897	-0.0855998974631196	0.0873060183462082	-0.07833530955248466	0.09257039892725444	0.12126705851233725
1341	-0.20890425034839338	-0.08722911965613596	0.22638441891969663	0.08904496227977786	-0.08874458642000406	0.12571637493288068	-0.02822658422404993	-0.014458835400265163	0.031714318187363665
1342	-0.25753384278437924	-0.16482960014115025	0.30576539578896245	-0.16505962355918516	0.12093436398543914	0.20462111260097915	-0.07535294873288581	0.01115768498851337	0.07617454179083596
1343	-0.13895764733748417	-0.027475248476848808	0.1416478627880887	-0.08715164295893148	-0.021784650389359166	0.08983306664601669	0.16995946840761694	0.0887939033846599	0.1917565596783694
1344	-0.26330585561403425	-0.15639531791704506	0.30625066378215776	-0.16475265278650159	-0.06461724218100731	0.1769712535618949	0.16899326927334718	-0.019458528293160537	0.17010984505027849
1345	-0.2428154665189883	0.10273333786120674	0.26365410956201457	-3.328068734601049e-05	-0.018864332554172723	0.018864361911248708	-0.060323640521645995	0.04945243426260665	0.07800310801681047
1346	-0.17451220627228675	0.05271981957270428	0.18230164429812382	-0.16411539830734362	0.06271397470138801	0.1756898021639969	0.1974999251510452	-0.14353843942923183	0.2441505765474407
1347	-0.22638821567919698	0.026057351736308063	0.22788288610143648	0.09459748288507733	-0.031057861279789833	0.09956542831458702	0.10405742209784516	0.059520505124856904	0.1198775943367535
1348	-0.2499693717784707	-0.021418140812797182	0.2508852797260136	0.14609794214129276	-0.08868531842893003	0.1709084386528683	0.04897810726644581	0.0988303483476834	0.11030091906202738
1349	-0.2415179763221409	-0.06259159779239104	0.24949677553216326	0.23770012787194028	-0.08046058754809006	0.250948713762236	-0.05342568848435013	-0.00039789351252719773	0.0534271701409885
1350	-0.2334077533599636	-0.022445653267039168	0.23448451266369333	-0.028001227666016152	0.11678087384386632	0.12009097071196105	0.22023872223994828	0.15141160491452899	0.26726497876953226
1351	-0.2677610803628916	-0.12596897836182905	0.2959124527062453	0.06222124404081589	-0.12707889290458096	0.1414939158827712	-0.11792885411618419	0.31859435109234585	0.33971984808237093
1352	-0.19685465463315846	-0.16563130313102892	0.2572653953170206	0.01793245997005937	-0.09338050216016532	0.0950867567238594	0.012128548866134752	-0.016415410921005243	0.020409983177447178
1353	-0.041420644737485766	0.07953823863067243	0.08967720565973719	0.13816438972300427	-0.08637657849618041	0.16294266445666408	0.09541580032155508	-0.0829264533442936	0.12641586773528937
1354	-0.2043830441663929	-0.008748510082803989	0.20457019619531736	-0.02296364907797674	0.1374470117498642	0.1393521087674807	-0.04831525871276502	0.08160326523982513	0.09483383954202565
1355	-0.2788939068365521	-0.17989768318778296	0.3318809842200775	0.0668483085880267	-0.02166026499061853	0.0702699326920402	0.14758297185513972	0.006624060577020074	0.14773155302819704
1356	-0.3271270594279286	0.056355594284704776	0.33194587814453397	-0.08315138814828303	0.08300314956192259	0.11748904709880541	0.11622958734173185	-0.09614084810788888	0.15083891954178613
1357	-0.21936085134046165	-0.053973390531783065	0.22590331999841987	0.2713772743471937	-0.05584889376908333	0.27706447619163016	0.01962863489345548	0.17364876688828654	0.17475462096781033
1358	-0.1340836318905682	0.01607384907608476	0.13504365577503505	-0.24234434222898632	-0.09608882889520061	0.26069875958441224	-0.12108808898594105	0.1205550627993494	0.17086792695184855
1359	-0.24572517976332506	0.07841520088350047	0.2579337273396369	0.043810445919977195	-0.18666319353998437	0.1917355026964305	0.11127832892127312	-0.10048701936938119	0.14993501108564816
1360	-0.34284960235512424	-0.02650049835981125	0.3438722528038358	-0.03171776921977275	-0.017268684777099585	0.03611404654991731	-0.06296656686867479	-0.08878536549125023	0.10884681744838559
1361	-0.10699928596271521	-0.03888686380322558	0.11384654308753304	-0.0543661623291952	0.0825895069464053	0.09887722823812736	-0.002140489789859804	0.19838873274913993	0.19840027968314497
1362	-0.0747267045716669	-0.1113866583061003	0.13413078701305353	0.18674607923375125	0.13629250601210904	0.23119200960292569	-0.08233624192085257	-0.17022428182064978	0.1890914140171498
1363	-0.28398580927906597	-0.07725163083937232	0.2943055458859528	-0.21802432865438653	-0.062456917502391865	0.22679390298042965	-0.014344408384511507	0.16502415945555446	0.1656464163690658
1364	-0.2831477743734069	-0.04158378257272176	0.2861850329868233	-0.00885477180201108	0.14299064775413037	0.14326455363700918	0.10285871847535015	-0.11552105838876885	0.15467718286047455
1365	-0.2970660502818061	0.02369258860532371	0.29800935721022864	0.07376052575419037	-0.03130206954004222	0.08012761519616206	0.16898293865125266	-0.13731267237271808	0.21773838327072798
1366	-0.14701584768113407	-0.05221819821623538	0.15601410094716586	-0.028336766334440752	-0.0729490365448505	0.0782594036465563	-0.2156490799692689	0.0299683561154089	0.21772144602645857
1367	-0.17727474786887842	-0.0070079490009630025	0.17741321140539257	0.03621586424950881	-0.1430950435055393	0.1476068436732899	0.015532992759095551	-0.16868073386344454	0.16939440321558538
1368	-0.13311237342553717	0.1978115090145715	0.23842880920224713	0.006344932483261866	0.16763216542541184	0.16775220133706084	-0.1451090602477859	0.04835645426998772	0.15295419587432366
1369	-0.24887386712179932	-0.04300146691380563	0.25256153288436095	0.14920164196466337	0.01773971077506263	0.150252545081055	0.2184397019741125	-0.013986959778981654	0.21888704493961703
1370	-0.21347812425909773	-0.026780441903830582	0.21515134581439926	-0.09384092949055396	0.02101914513564588	0.09616612974371208	0.030703612933261643	-0.15057098699564966	0.15366956098069537
1371	-0.32131768228835367	-0.10051239394443519	0.3366716416444972	0.1683428113957597	0.1771767336572438	0.2443990529811403	0.056391462041112	-0.070837621001553	0.0905426172600165
1372	-0.22715117210219754	-0.130720794382676	0.2620793411763698	0.21142329727860915	0.03954724259561087	0.2150902020759552	0.05402381657235067	0.2506335742141712	0.2563898618908584
1373	-0.2283816460275613	-0.0633379005497293	0.23700182676153722	-0.11898154774862033	0.0870681008668202	0.14743630113785408	-0.12707122375100813	0.021936889237061497	0.12895085503779288
1374	-0.20891065721433102	0.06417371275486633	0.21854502535282702	0.019835416671581126	-0.09468105935331986	0.0967364809924473	0.004284720177715922	0.12395177046811018	0.12402580469071908
1375	-0.09342046573305739	-0.021324325410379538	0.0958233284330549	-0.028872976029960785	0.15113498171136305	0.1538682275251156	-0.0791975723364011	-0.1053935573465989	0.13183344565833935
1376	-0.334701225522608	-0.04379806028479544	0.33755470734541126	-0.12093744462165515	0.048454912533859903	0.13028332226451672	0.09647873729828998	0.03660579352754073	0.10318978084313095
1377	-0.16267186618900722	0.13164307393770525	0.20926546529511839	0.09553975040811383	0.026714604233614873	0.09920440508063823	-0.05948350080919701	0.12284869349623248	0.13649208168333066
1378	-0.2161111907278362	-0.047163678053848766	0.2211977831836709	0.18108287764009434	0.05983287764009432	0.19071177682857415	0.12241805758654976	0.08334996598791858	0.1480992830956686
1379	-0.2247085382136403	-0.09099570488656289	0.24243379602257084	-0.05623324948279104	-0.039527106451006204	0.06873551114077056	0.06285728517936245	-0.08050862490007071	0.10214047671427809
1380	-0.12602533491218193	-0.08656706116312828	0.1528929073506957	0.18878364122620905	0.07376927982209279	0.20268490284206234	0.15092261102173785	0.06057213352055223	0.16262416141782374
1381	-0.12741781019382245	0.1558815569863682	0.20133146342060726	0.015189539313261466	-0.06806240278610838	0.06973673908039843	-0.1047482785360788	-0.042132233029062535	0.112904060672268
1382	-0.22637807155926157	0.0995506060038885	0.24730013028429965	0.021124038726860462	-0.017894088994997177	0.02768435357913888	0.06516050342511781	0.07044454867247753	0.09596002107275636
1383	-0.3454187223579378	0.09829477415337452	0.359132226876471	-0.001771154824849259	-0.04514783558787922	0.04518256353598986	0.27811110374075754	-0.18138300345490493	0.3320324983585559
1384	-0.11241980085259735	-0.0007674809764697165	0.11242242058765188	0.13832430032740792	0.06216611790384934	0.15165170053877486	-0.004665396416027866	0.11455389922847227	0.11464886284724182
1385	-0.0996971649162759	0.13999830204603456	0.17186927959386994	0.11746234412266271	0.01464474956565601	0.11837174906468018	0.034518651007459704	-0.06584694971778753	0.07434620403565764
1386	-0.240239303183697	0.020233058596777834	0.24108981615648745	-0.04839917590933138	-0.009749276939677774	0.04937133408719006	0.17143797744300393	-0.0770811694291722	0.18796937726745988
1387	-0.02272512791806937	0.1549886076049165	0.15664577851382844	0.08279486911602531	-0.14890637877996402	0.17037634810413646	0.06886305322542427	0.04126207114549101	0.08027875568756145
1388	-0.2491912818809885	0.13089477928746723	0.28147777569500054	0.1061422289954988	0.020619751033022177	0.10812653193734056	-0.0004052141721065685	-0.06802462459752776	0.06802583149186678
1389	-0.3186002421966892	0.042871826962633336	0.32147178394830084	-0.04437632488069725	-0.06550863085867503	0.0791241993760148	0.03749116649238688	-0.02918669145698766	0.047512635405387374
1390	-0.17638568719629466	0.03029613861405238	0.17896861921194726	-0.019355636187821993	-0.10220434730055487	0.104021003933666	-0.10957872104251233	0.12034505193591678	0.1627588020070535
1391	-0.17943477369233737	0.051078057646528986	0.18656314208053654	-0.0399662722260083	-0.06833655907316771	0.07916557472540664	0.22525938942359808	0.026902959315825807	0.22686022512428483
1392	-0.4309396505936709	-0.014186951232745278	0.43117311145185694	0.1785278187092007	-0.16335655394138193	0.24198666444386735	0.1033007316565975	0.07193731667542247	0.12588097033010343
1393	-0.1438438686424378	-0.13159139753474602	0.1949547497527836	-0.07275957460331019	-0.00025715652402807877	0.07276002904021212	-0.01704237504628447	0.05666131823909481	0.05916880539448297
1394	-0.1940360405125474	0.014217904923974577	0.19455624852009795	-0.03730327955527358	-0.25457528928366424	0.25729382538148915	-0.17736964890509677	-0.06744554803801771	0.1897600967086227
1395	-0.2205890534270338	0.023716876127631462	0.22186036307796891	0.08030691906995843	0.011267402570157074	0.08109349919190093	-0.12224561495478982	0.04208927265868027	0.12928842658417444
1396	-0.2768651466399105	0.08081629357967456	0.2884191095123471	0.15744478967990058	0.12013183920948992	0.19804171426546194	0.0025538338572311334	-0.11562346077035365	0.11565166124134944
1397	-0.2112160259290523	-0.09555848418820372	0.23182673165450374	-0.043032971985999896	-0.06343685466846342	0.076655536056932	-0.01430065752514183	-0.05784849755636965	0.059589910850585286
1398	-0.2670771111164896	0.05259336350654694	0.2722062548275875	-0.06978860659478718	-0.08957571638194606	0.11355288889227262	0.06254219947740383	0.17649807467424442	0.18725142744232026
1399	-0.2959351569367599	-0.04098907906303324	0.29876030812947746	0.023505973771705803	-0.12965785542737004	0.13177135605654558	0.14366168206022112	0.21301248497242045	0.25692994696317073
1400	-0.1200955644406334	-0.021469272808449024	0.12199948472529684	-0.20916460477536825	0.11883975531911911	0.24056749434440244	0.1151558859858968	-0.13263931235048548	0.17565325291040446
1401	-0.11628140087875126	-0.09719634911707217	0.15155360263620468	-0.012980857718758338	0.11417139717897924	0.1149069649799997	0.1855760235651275	0.07905109385590327	0.20171151668176904
1402	-0.0666595018279887	0.12593717575214894	0.14249091697502433	-0.08529085041258339	-0.06071161161191506	0.10469206726690278	-0.11352974240793985	0.1021487691737622	0.15271991833067397
1403	-0.1517914506647398	-0.017581497258607637	0.152806261457967	0.24848759373899038	-0.03423684222566904	0.25083509644341817	0.08434752751904723	0.004745978626660559	0.08448094289069663
1404	-0.23367762875610737	0.05685360120324619	0.2404944202073198	0.04932040482972524	-0.09811870617682487	0.10981704254978857	-0.10856535113092802	0.0826607498130406	0.1364523177737769
1405	-0.2619968406385481	-0.021140222863064585	0.26284834701264687	0.1663869699871295	-0.042529782443103535	0.17173644393708531	-0.09663682845997336	-0.17541739017503694	0.20027465488828952
1406	-0.33443940593078614	-0.012023820940381257	0.33465547733354595	-0.03262697875485864	0.010731812273678617	0.03434663793368248	-0.012797672357771609	-0.016794488095941393	0.021114811109304025
1407	-0.12309233765693717	-0.030964803145093037	0.12692731236287874	-0.092117968297068	0.08306722730947143	0.12403984979055328	0.03437982992012475	-0.08046500606921388	0.08750194230447306
1408	-0.17914833575000164	-0.05953334677130949	0.18878121087594574	-0.016206543580936025	0.04973008158007729	0.05230423566788756	-0.020305300526176576	-0.04566823427251056	0.049978924068323584
1409	-0.22371597027041315	0.10645744540780727	0.24775395665213631	0.07889636099758146	0.014687979709639755	0.08025193160673133	0.04780276126919788	-0.056834004327225913	0.07426444662708434
1410	-0.19112878025068575	-0.031235352071108644	0.1936642916469658	0.040937951291570115	0.03608600057218215	0.054572110947319036	0.05137087699496354	0.13463844483629944	0.14410578694545517
1411	-0.20257760541541076	-0.01612971485296559	0.20321873416857966	-0.058592291213306606	-0.07612982994598438	0.09606668307602499	0.03374089352857106	0.07103098447007802	0.07863745068919029
1412	-0.3069965011972231	-0.05160708996993138	0.31130394067936434	-0.05419329821361689	0.15394043421973974	0.16320101365810213	-0.018482822953359995	0.10979671282827198	0.11134151468441263
1413	-0.26797243250537706	-0.12332560669625958	0.2949888639420976	0.1185323579641178	0.000409074063164601	0.11853306385191818	-0.031950582134921184	0.09072017964785138	0.09618207054383252
1414	-0.24071815990248552	0.011971325270080616	0.24101565329986488	0.019020117450782685	-0.03831753849990648	0.04277848319580047	0.18271166601873143	0.12174232286882886	0.2195557926287499
1415	-0.17709046317349206	0.018600685690928136	0.1780646445962102	0.01639437369873626	-0.014156735099017092	0.021660762628253828	0.013016943275489778	-0.04342616672183081	0.04533511628296066
1416	-0.13215145986093674	0.06512180364993685	0.1473256856559565	-0.04746894637876681	0.2128587971862425	0.21808752465440145	-0.04135297188691484	-0.008800070665042426	0.042278948988707245
1417	-0.3142299314483169	0.026818454150256375	0.315372286831014	-0.10980666140516578	-0.1104256496731688	0.15572837568885808	0.2055121198734803	-0.026174001220443	0.20717217418075112
1418	-0.023539620840726194	-0.09267276174939665	0.09561566043063022	-0.18551427379040963	-0.1595430308426591	0.24468249727032937	-0.23518914486905354	0.15971657640923406	0.28429442246397196
1419	-0.22081702218316424	0.0660394363665415	0.23048072466358338	-0.009822156253435873	-0.13991458778188634	0.14025892708716292	0.13444471797720423	-0.00381313335984497	0.13449878132529658
1420	-0.18072488695452757	-0.07367962389634217	0.19516703549071296	0.015035134281292628	0.12347589604573732	0.12438791005220014	0.06807109109008806	-0.006573393556144665	0.0683877397275201
1421	-0.2942888023416737	-0.04965555637203873	0.29844861109127885	0.07509345831303729	0.018232019905475322	0.07727505439173445	0.21479202460832283	0.16273318139075274	0.2694767191445265
1422	-0.021274895164048017	-0.11552238000107984	0.11746506478674894	-0.08774475690221019	0.07553895434566421	0.11578115558010424	0.16501957890398028	0.01073325322270754	0.16536826825721354
1423	-0.03140442609157736	-0.017020735541581792	0.03572035017350488	0.009909210301077994	-0.12407684680659023	0.12447190993255085	0.08897657832919	-0.13058729534376176	0.15801858497141832
1424	-0.09235186381016844	-0.012430914320600435	0.09318473254808433	-0.22025261790873027	0.010326961871144572	0.22049458459821003	0.0631114260233433	-0.41395459154612385	0.4187379323118675
1425	-0.2828309618410477	0.15905502541288868	0.32448706304724517	0.08250742859057854	-0.09091500128464348	0.12277220056354836	-0.09060181860944945	-0.19024174289835125	0.2107145231737527
1426	-0.048025701636968336	-0.050086136242092835	0.06939084277759269	-0.009143458648147772	0.11719141396656009	0.11754756630203811	-0.06418426322543637	0.21707663670438626	0.22636670658177674
1427	-0.25790303220499744	0.02969723924326302	0.25960720336539883	0.04508551406802692	0.2127026830638572	0.21742845940985261	0.31924857669765505	0.07187703423841067	0.32723991470233
1428	-0.2533339891652706	0.011621206904367166	0.25360039928261857	0.06562478267521593	0.006397680014465138	0.0659358962230499	0.07079460912663955	-0.08994186666694151	0.11446141734631615
1429	-0.25671370969932517	0.07895265237737718	0.2685804350004154	-0.10615075609059613	0.07894085284923	0.13228620966362675	0.08305919423758372	-0.18576823762720623	0.20349119847923358
1430	-0.1547000835421888	-0.013211497211497211	0.1552631943073747	0.0013234444201491165	-0.15446233723916467	0.1544680068186246	-0.2713492832696067	-0.032624330470302984	0.27330345857592947
1431	-0.37054786705683374	0.06854524058811422	0.3768344089751511	7.546637669950796e-07	0.10549318103447326	0.10549318103717258	0.07885839081763067	0.13411147167606832	0.15557805962752927
1432	-0.20064069337722665	-0.20578909050622393	0.2874123129065161	0.04841578540108331	0.18125234687573108	0.18760730669130157	0.1565572304829021	-0.047838778115054326	0.16370313102692305
1433	-0.11002347425461936	0.009216832198582022	0.1104088532810377	0.01382246163846457	-0.04454773150036996	0.04664290758063737	0.06396724312546732	-0.05371369956364443	0.08352825697861833
1434	-0.14258609772835	-0.18027392802314807	0.22984665407678606	-0.04812777653223062	-0.2300685466125269	0.2350485460800317	0.10020630796019651	0.11677453253452443	0.15387525988173162
1435	-0.21913910746648796	0.01471772977130527	0.21963278441714965	0.007765770504207449	0.14826560642787073	0.14846884266049992	0.2823454798111182	0.14838495531509935	0.3189624820157295
1436	-0.20273397258102863	-0.0649786985643156	0.21289268401144615	0.03482203182867039	-0.09110427390740881	0.0975323670628018	0.13262417837251206	-0.05041996426816283	0.14188497272715922
1437	-0.2290548800782748	0.10027102447250606	0.25004082953877504	0.05165486956715687	0.0011780323356420223	0.05166830082539784	-0.04747486937411158	0.20945582249433592	0.21476872397736996
1438	-0.23592017669704507	0.05511750559919082	0.24227312933183862	0.0023964473192937172	-0.06242607442134181	0.06247205557217608	0.18420760812311548	0.07513001192081709	0.19893959279555543
1439	-0.06397819554776	-0.1289666552018925	0.14396391096212705	-0.08687026471798531	-0.08025541975686737	0.11826823450328419	0.05430523152917708	-0.11706480917092346	0.129047385551441
1440	-0.08001733137544602	-0.016328282496894605	0.08166630963712229	-0.06603274548677465	0.24579572809233774	0.25451102810087345	0.04403716637656196	0.06957770308359597	0.0823427518902911
1441	-0.2145263390580897	0.08816767825694359	0.23193768481832872	-0.02176136560787089	0.03879040406961155	0.044477550303531364	0.04946119312728029	-0.11276000461321885	0.12313093951540878
1442	-0.32335137223134797	0.08038710500063755	0.3331939323791465	0.005098888352297089	-0.1977886650749448	0.19785437749657672	0.053752347259095355	0.03773273134084152	0.06567399675901033
1443	-0.190350375908022	-0.11562137612747342	0.2227140952565328	0.16549401385401058	-0.13416596529882835	0.21304641481629738	0.1335670655379674	-0.023199939752047108	0.13556695099072744
1444	-0.1642132447043942	0.03602774381631302	0.16811896996127215	-0.1132126755002158	-0.05348653159233446	0.12521149689902664	0.057321314166929524	0.07100372839714189	0.09125383555839682
1445	-0.046375982659334666	-0.16248188272553032	0.16897068971171272	0.014575814149334721	0.13926167806017947	0.14002238868928435	0.0011998112520586806	-0.03866677707632593	0.03868538737702973
1446	-0.32816868045671305	0.10497439040861065	0.34454942384853826	0.18888905580715062	-0.11032580173509068	0.2187483895534031	0.26743556623068687	0.02463077218630628	0.2685674161614209
1447	-0.2502633091230913	-0.0023180192048182203	0.25027404401230635	0.03540276332064774	0.0375417422764538	0.05160172539643882	0.08832198842672802	0.17413011409616402	0.19524873949604432
1448	-0.09631353228490264	-0.13783306393483144	0.16814948710851993	-0.07186473393477483	-0.13416171734438942	0.15219693290047542	-0.09052310657070828	0.018484722763720592	0.09239111320285852
1449	-0.1836518354667537	-0.05260367390040669	0.19103702043878273	-0.018271067428401306	-0.037816916418193215	0.04199941752398238	0.029584416107923624	-0.08502848581755641	0.09002822377939688
1450	-0.3012446494488071	0.019012135227673917	0.3018439996214104	-0.08287203846669992	-0.06032372087841413	0.102502322218782	0.18107877653222304	-0.16901367730707695	0.24769971018809753
1451	-0.3600115602271885	0.00028880018541403344	0.36001167606448775	-0.026400543801915644	-0.1322850357196241	0.13489373368833368	0.010829022022055433	-0.025304064126288373	0.027523869263994766
1452	-0.144355190123438	-0.09445204528026153	0.17250973819816234	-0.24829308452250276	0.10868871203805341	0.2710400190860929	-0.06465791751646167	-0.09199950478399711	0.11244801100093442
1453	-0.21780408346812496	-0.010150091671511902	0.2180404621540003	0.031073030623425136	-0.08908407836029336	0.09434779408882438	0.0566953037654397	0.20011271176920567	0.2079890739454375
1454	-0.2656850094693426	0.11164952448087602	0.2881911528370196	0.1856495484449516	-0.00263399733116199	0.18566823309267258	0.32713558840739987	-0.049905108269479026	0.33092025177381357
1455	-0.0652690429567869	0.07190809324485538	0.09711241858076498	0.1307530304144197	0.07788095866181743	0.1521900084914837	0.08885000153233892	0.05001090149687621	0.1019578983739214
1456	-0.21511403765465975	-0.03659517856231639	0.21820462023086995	-0.02928114521774961	0.022866704141988464	0.037152006992626566	0.09170517439150613	0.015311085976333221	0.09297455761632437
1457	-0.17099826216292288	0.020834110152532004	0.17226278126335806	0.03569640790241683	-0.08633756417993134	0.09342595209929354	0.058043208792482884	-0.07107131957149264	0.09176135653182659
1458	-0.17244596408851529	-0.014344668334713477	0.1730415558183942	0.07345325236522414	0.061977710003083004	0.09610731928555473	0.02570892743263437	0.2713506915030316	0.27256585759942475
1459	-0.014472762343059994	-0.09275866791044338	0.09388094227455653	0.19788324602705434	-0.027272085996559194	0.199753712688419	0.09484149377127966	0.12186666031094881	0.1544227698110349
1460	-0.19911235635965674	0.04575249415279615	0.20430129998680033	0.02899432694410836	0.046166271204742225	0.0545160122522884	0.14379081546716715	0.13910951899708845	0.20006813061633336
1461	-0.27742717784456766	-0.009615995710395234	0.2775937794337325	0.05695257252128735	0.022953235495742533	0.0614039618959193	0.21057306250236701	0.13689874136820976	0.2511618602412113
1462	-0.3129143678481201	0.0007171803016792987	0.312915189713401	0.05084830725626121	-0.09286062975249441	0.10587089736493686	0.0527818148879597	0.1736147386430381	0.1814607325482769
1463	-0.2012297670488204	0.23714031518974105	0.3110127782500459	-0.07495722772909665	-0.1571800422133542	0.1741383118645161	-0.21229029702641644	-0.08054892212942873	0.2270579200727799
1464	-0.2439652061443248	-0.017508721087429388	0.2445926759393263	-0.13134170473517115	-0.10521551283312439	0.16828828700619136	-0.02025466274234699	-0.06366255031137204	0.06680697325095784
1465	-0.18034223305534688	-0.001201606957478666	0.18034623612005135	-0.040136577362934515	-0.15501813131418565	0.16012984068734015	0.08289247493861766	0.009829350818450268	0.08347322048993633
1466	-0.2603666309186948	0.03248268611243966	0.262385036526535	-0.0030261470049972156	-0.05518540307085454	0.05526831169656383	-0.023465254415009407	-0.16734278313213868	0.16897995511649044
1467	-0.10674772007648546	0.21033170175411559	0.23586966847034385	0.06143873087446251	-0.07721610364799125	0.09867646281683369	-0.00924209600548381	0.042548516849137005	0.04354070078255373
1468	-0.27652826245283263	-0.004536061988676837	0.27656546384815983	0.2189496222737555	0.11769812251324295	0.24857953483133433	-0.0006910034612934499	0.017847899740690648	0.017861271257591516
1469	-0.21875023732074375	-0.05050117922040663	0.22450397642476924	0.04492134586807956	0.09733534775516751	0.10720119979374776	0.07984000600767954	-0.03508417668111276	0.08720852029875201
1470	-0.24852478280941787	0.006471154787770391	0.24860901736412458	0.038873950351261594	0.030839068319472526	0.049620884219504245	0.22410564403600142	-0.11431018578805048	0.2515753530528967
1471	-0.3613091339590036	0.004433073008659455	0.36133632867247834	-0.09867716923727209	0.043973379593957355	0.10803167054894365	-0.08478923289012992	-0.11910368425652863	0.14620157871095496
1472	-0.2961824156417926	0.13118345841413523	0.32393382518178115	-0.08973581410292909	-0.019404999633964807	0.09180996864997625	0.10630536872938881	-0.08936816727849917	0.13887944679976633
1473	-0.27186060720940175	-0.00617834356372553	0.27193080311258605	0.005516385649013301	0.01145066061154673	0.012710158892376902	-0.022545279406269086	-0.08744279831129073	0.09030245068665528
1474	-0.13392659567544296	-0.10869867780097425	0.17248691424248272	0.07102721328067796	-0.07747763835478771	0.10510779928936856	-0.08728293302287847	0.09093207041699662	0.12604345214011684
1475	-0.15223927511563864	-0.053064641548545614	0.1612223714948107	-0.037780973896394884	0.10116702006386585	0.10799151789452126	-0.24526626812669297	0.07309640245333135	0.2559269941456239
1476	-0.13222576390869892	0.03663511189386517	0.13720708460103295	0.054872309362757325	-0.1187790444189649	0.130841246279163	-0.11849204834409768	-0.06451658980784268	0.13491758922102562
1477	-0.23538395983581845	0.20171747095517473	0.309992817072496	-0.21085264182508104	0.2532115876263039	0.3295071238575113	-0.1548010435119589	-0.21030570964887135	0.26113570147206366
1478	-0.1886588887477845	0.020850936718366086	0.18980763384432733	-0.04682814334684826	-0.057040710423770645	0.07380052611574951	0.0240595008006153	-0.1106075062242452	0.11319399282612681
1479	-0.40390967166137876	0.03345751192632535	0.40529301494832476	-0.0285226267826148	-0.1672595732915534	0.169674114396548	0.09097318728632867	0.14860574085332018	0.1742406009505178
1480	-0.02586401438409045	-0.09354156411438876	0.09705138565227568	-0.18649389354368628	0.13471431160988348	0.2300606834763571	0.021711795508636098	-0.11276614392510442	0.11483729916689174
1481	-0.3373312405979951	-0.03984653720208377	0.33967648198010336	-0.0003170662745450333	0.0021057617293698786	0.0021294984112068946	-0.021703729512290798	-0.06843030097775742	0.07178967869164167
1482	-0.24786289270374587	0.1648499306820613	0.29767686041301405	0.006362402893280439	-0.020710225684591122	0.021665493728118015	0.2016862542473815	-0.00295460118401233	0.20170789478970816
1483	-0.2602159169646235	0.03205684205534073	0.2621830745191247	0.05353720956201741	0.10215735904503478	0.11533585225220958	0.033505665222504824	-0.08046376549539669	0.08716104152487371
1484	-0.24804267320563747	0.07796829709508764	0.2600081211864478	-0.1498363875148822	-0.002028748174241773	0.1498501212634292	-0.0016664806663294013	0.11728234459027544	0.11729418361710593
1485	-0.18183186865464682	0.045170801326139626	0.18735855932112178	0.07451184717340836	0.12898310140454172	0.14895857080788488	0.10421534996211594	-0.23697187868101238	0.25887547286936
1486	-0.27041434313762214	0.016169095891187476	0.270897317514386	0.06530290886362472	0.08840070173155565	0.10990520448405681	0.21842662426742654	0.03728469478411519	0.22158596222235777
1487	-0.29048560331958606	0.05450191449704392	0.2955543002897894	0.07350379195034035	0.06620972526241566	0.09892691822958743	0.004137787194143646	-0.04339195871962605	0.04358879861145235
1488	-0.07576423893556858	-0.16084267487756138	0.17779366120099682	0.22198357522153928	0.14505867053065483	0.26517678172166176	0.28617727352418165	-0.019452842346373043	0.2868376630728383
1489	-0.15329706251625969	-0.014633832528362497	0.1539939558248381	-0.1099873554392466	-0.03908179829896086	0.11672448464139745	-0.04102194098877855	-0.2631604959769733	0.26633859330809234
1490	-0.17482568564998957	0.06269860863469422	0.18572866199839894	0.08285738115350405	0.01584930167178701	0.0843596228956742	-0.10300437984174625	-0.0061226133717771835	0.10318618444870906
1491	-0.10878815096407708	-0.01769134744616348	0.11021726527474586	0.027272590974704778	-0.06306018282798662	0.06870502803123399	0.18146491766469372	0.11559189200025906	0.21515343789782587
1492	-0.24762474486423752	0.13114504706148578	0.2802089178413814	-0.03438566320424573	-0.02497346421294255	0.042497620507399476	0.0900851176923711	-0.18976285292788375	0.2100601551484193
1493	-0.12770906841499097	0.02488372992133354	0.13011074579074056	-0.007778642941102888	0.11098239168957028	0.11125465631218483	0.08778671349762866	-0.14862312646749848	0.17261326944267286
1494	-0.06624907070419912	0.23357204432804882	0.24278558289312396	0.13587296464475673	-0.11301395589061407	0.17673035038555482	0.17352374689859165	-0.07500372831173407	0.18903981061772918
1495	-0.1837450101937672	0.1554099778992273	0.24065429562288296	0.01606023817862428	0.08200476467990682	0.08356262729570578	0.06733283724885723	-0.3094061710355774	0.3166478953773072
1496	-0.10631275803116158	-0.06428540766123915	0.12423774047512298	-0.01809457809847399	-0.12582952991927238	0.12712389372681612	0.014469050392555026	-0.08368639329423785	0.08492800387304623
1497	-0.3560348613387711	-0.022117902520738073	0.35672121341523105	0.006253588435047457	-0.07116400295398906	0.07143824385264747	0.040662355878161936	-0.004188949201896449	0.040877554733354096
1498	-0.11148467199107173	0.0394431251446562	0.11825646794207013	0.028360225031645238	-0.02838306927792273	0.04012357144473704	0.09795259103134997	0.23951780562759079	0.2587730459348718
1499	-0.1388722371736909	0.05514769851418667	0.14942144059350213	-0.018474386443717423	-0.25757869530679245	0.2582403671590118	-0.044706851323997196	-0.07004217530053292	0.08309397617238312
1500	-0.2181829501206029	0.12322820709128776	0.2505773149075207	0.07906624361186564	-0.04475693097099642	0.09085512505540577	0.06663655909578602	0.06387253966888091	0.09230456289847729
1501	-0.16394108620733025	0.005947223141359433	0.1640489232208868	-0.12915761742305992	0.023318839570667202	0.13124579390336297	0.2190066880146957	-0.10932444669239116	0.24477696795197815
1502	-0.30219841328686886	-0.08864715254255678	0.31493205401642516	-0.16734577920337568	-0.012581942696395529	0.16781810122629903	0.094241105026163	0.04933998063177053	0.10637584107914624
1503	-0.27030159369941714	0.07546080369538653	0.2806372827170304	-0.084444540589277	0.10214405647333809	0.13253033127613667	-0.015936238397203907	-0.1421874506296317	0.14307772297183957
1504	-0.2620743308490356	0.1390614801792656	0.2966834173991159	0.007907362699283986	0.1716494544889295	0.1718314919076393	0.06513653991388205	0.04125517670306744	0.07710225960861372
1505	-0.24656884583878244	0.23373473816469947	0.33974714651221116	-0.04154854774972182	0.06024818588761462	0.07318555679134703	0.07908218576857141	-0.19529207727040265	0.2106964345937628
1506	-0.11779743674097275	0.10626775214415783	0.15864763234449997	0.15901459587221908	-0.13828481659483158	0.21073284556772673	0.25191111611175504	-0.04103524835974973	0.25523146755174303
1507	-0.1368676291568326	-0.06254774811812774	0.15048245314873426	-0.013453302493048516	-0.059032732414600046	0.060546303308321274	0.0400866198556369	0.051459366021256975	0.06523038741844202
1508	-0.20894804139350925	-0.08997128460746599	0.22749530996506565	0.1735034088694489	0.03030919320592763	0.17613086067499192	0.1728312777695738	0.13175662190993498	0.2173256956564988
1509	-0.24000383252941465	-0.039065432227192345	0.24316238941066662	0.02164849324895147	-0.12459175877738062	0.12645854504615692	0.08799538708518417	0.004592339708611267	0.08811513906401491
1510	-0.20562627204078138	-0.04869391132330283	0.21131318168384838	0.12637059821041996	-0.25481603586376106	0.2844305543105047	-0.05114730076423242	-0.2195855444721569	0.2254636505439412
1511	-0.28796390919560305	-0.05708139781785775	0.2935668560584693	0.025241938677584536	0.12527709227656986	0.12779477813070117	0.05932456420357667	0.19047885054070676	0.19950337446081756
1512	-0.3340388699002097	0.027337890616341495	0.33515567557115944	-0.14117940453939118	0.027693800813788395	0.14386997904222706	0.269866295805344	-0.1190824575942747	0.2949719466633898
1513	-0.41931812057273476	0.018647770660923397	0.4197325643683999	-0.16459105252066783	-0.029510454745798345	0.16721567363487505	0.06854154483003959	0.09119639300700431	0.11408209967026514
1514	-0.18570855823415425	0.07099961145057626	0.19881804100116535	0.01476567533817752	-0.0032451813148486395	0.015118080895361902	-0.32756771121186484	-0.07910832163579659	0.33698476520550946
1515	-0.2201244970126893	-0.006735978380197181	0.22022753594822775	-0.3543417202774322	-0.03381481517345629	0.3559515366652952	0.15330117660793724	0.08408974512885636	0.17484946664263515
1516	-0.11260478363276209	-0.03470348178297248	0.11783110346950958	-0.033419318184530845	-0.10261511395021854	0.10791993531750864	0.1741431867414265	0.037134706042851476	0.17805851813757279
1517	-0.180927905757876	0.17641551539173375	0.25270010121260716	0.027614141664902118	-0.19894151692380335	0.20084886849527733	0.17221362332270365	0.03975702229143996	0.17674318340297063
1518	-0.31902365248979225	0.03186017548083226	0.3206106074814075	-0.047125827450149836	-0.028352566787076372	0.054997378630957695	0.12927971349462408	-0.08589592092704053	0.1552138961341944
1519	-0.2413445930870104	-0.10979243265878443	0.26514447171583333	-0.022716295275869915	-0.07187800503561387	0.07538221062664746	0.21304201698052722	0.05953432817299041	0.2212040624178059
1520	-0.06611351693100473	-0.06652367712008629	0.0937891077821073	-0.018065019089719126	0.030552742264110477	0.03549387235240865	0.007201643550047307	-0.19006026523461464	0.1901966563609203
1521	-0.13466849421905602	0.0013064380480110821	0.13467483103980943	0.09746111786838844	-0.035301428879971807	0.10365741834101219	0.1919280151950459	0.19360458764655034	0.272615295562264
1522	-0.033661843994545665	-0.04760161249353015	0.058301228572795405	0.1277228633788764	-0.10313649899269618	0.16416536557437914	0.03657934757761971	-0.030842689830440098	0.04784684091119335
1523	-0.10191200926094596	0.1518964372388748	0.1829168807886975	-0.00683260579002692	-0.1788453816801517	0.17897585046648348	-0.01739151563992513	0.07012213019153084	0.072246646696243
1524	-0.20555198976296438	0.047198960072924685	0.21090130944941843	-0.04237633558062707	0.19865015440450795	0.2031197618701262	0.09387007135053131	0.006926636741536958	0.0941252813642703
1525	-0.26325361226128224	0.014994223064439177	0.26368028195888993	0.16094143882102	0.03425403687838243	0.16454630282156357	0.28286569446274257	-0.2050451557115898	0.34936587839209443
1526	-0.1792005047794184	0.2379279058959041	0.2978632392847572	0.14104940135781943	-0.15024917374769398	0.2060818959425208	-0.16196306265039562	-0.0977307254886083	0.18916481799643844
1527	-0.19864928137437016	0.17390499570071744	0.26401606867806404	0.20517037480181072	-0.16882369491975033	0.2656996851008153	0.09412426266528726	-0.016090568825255107	0.09548970220607174
1528	-0.12472007967900324	0.11274137523531698	0.16812410881574202	-0.04984692842315094	0.04565243275664853	0.06759334944965406	-0.03180909644323795	-0.06644320820452622	0.07366490706601912
1529	-0.06417755229886654	-0.12491706552363672	0.14043871075351802	0.07747339991616486	0.09551281246784019	0.12298302744723281	-0.1747718245963223	-0.014078067143638432	0.17533790989751313
1530	-0.2097650712681701	-0.0797513450710328	0.22441404181730568	-0.03747097702844087	0.06947362213237751	0.07893451901201601	-0.0027243911777629875	-0.12883043430218963	0.1288592375803158
1531	-0.23214015187681805	-0.1961261651209519	0.3038988692944464	-0.003068937357765047	-0.0283526004473044	0.028518210473842353	0.07748995700823057	0.19939992357926914	0.21392761149640266
1532	-0.1779961846420778	-0.060063670445139855	0.18785708997660702	-0.0884108090192285	0.01402039739527022	0.08951560028596019	0.21122379249426163	-0.007346107019077408	0.2113514982298319
1533	-0.15355577016026398	0.06343996941724017	0.166144528255288	-0.08158780192110417	0.11363914016599833	0.13989433012093355	-0.044705769053620635	-0.09542888965188046	0.10538158646967903
1534	-0.29637190298757937	0.1156570640788138	0.3181396884260277	-0.1384789655051388	-0.22989694696676471	0.26838224626828955	0.08391750929908655	0.0597033834247195	0.1029885545064176
1535	-0.2050566821597185	0.11939992975333942	0.23728587426025638	-0.023840217163355767	0.07082591632072757	0.07473062542938248	0.09654347370382449	0.0422267317277682	0.10537428143152368
1536	-0.10039101072583849	0.010226434368083537	0.10091052965097416	-0.08744071618312614	-0.098857365732973	0.13197976210874454	0.02763941805167739	0.03452540723449456	0.044226023729734956
1537	-0.29425724976037665	0.009866293257912702	0.294422609150846	0.08568845286994323	0.054191126720697	0.1013863362120514	0.2829165423078495	-0.12774182493601005	0.3104186588293485
1538	-0.18836001359820925	-0.07644695336560722	0.20328214727713032	0.24967604695850104	0.2101408899353434	0.32633927444860467	0.053893570293044674	-0.16567061497416294	0.17421615764574963
1539	-0.11792315743368306	0.14335189313207747	0.18562229479154643	0.14422827078149095	-0.07929101773084757	0.16458693625380072	-0.10874896858140273	-0.038029514439860364	0.11520669310439592
1540	-0.22146283350426957	0.12846312585765723	0.2560245326699379	0.336513022361864	-0.15837608903313422	0.371919345821843	-0.16669701101314208	-0.1898840952496321	0.2526734317443901
1541	0.03202384966267976	-0.07210187962643179	0.07889364988947066	0.16427304301233578	-0.07643929977336522	0.18118664192035547	0.3896216275716987	-0.10939548166845288	0.40468800832381024
1542	-0.2823127473554858	0.1404645104191635	0.31532644355762113	0.1295665764056327	-0.016826322558404327	0.13065459369006557	-0.11974508703694615	-0.2213103083860846	0.2516289698493194
1543	-0.1407488199407388	0.1428968340676229	0.2005735164503536	-0.11175082617759634	-0.056975910694614815	0.1254372414829666	0.08249990602353578	0.15915650789554694	0.17926803535320382
1544	-0.20472249786491872	-0.077129847023984	0.2187700035059533	-0.028136658673523437	0.16234820250580226	0.16476835381278573	-0.11670260861528507	-0.012030212141850403	0.11732103333073032
1545	-0.22172348826488686	-0.06263140620928788	0.2303996490711352	-0.18032982240997952	-0.09898815431434801	0.2057121764625904	0.1459920879073913	0.03175681222625771	0.1494061071520614
1546	-0.26634797458207965	-0.08892603090887265	0.2808007879924519	0.10394712421513722	0.13310309313708915	0.16888291220623178	0.12370263019239039	0.0671650231567151	0.14076036747663517
1547	-0.09565720248706468	-0.08284338449497805	0.1265437740160853	0.03492263976144784	-0.03547025936152548	0.04977680249957548	0.007054634728213379	0.17699099823848427	0.17713153679851493
1548	-0.13668238018077894	-0.07558092459767816	0.1561875450057491	-0.09781431987099884	0.00300987402615857	0.0978606177861116	0.15487144906644465	0.21157726760314638	0.262202413990325
1549	-0.2002455075793912	0.06044795930887553	0.20917031120676635	0.01156135593745082	0.08773480381069669	0.08849328082297472	0.104987878690146	0.1620611736438109	0.19309655272600346
1550	-0.16988381225901653	0.04718525379623312	0.17631493936553339	-0.10137717829648277	-0.00783566308540793	0.10167954511771224	-0.08333690452932686	-0.08380536141553807	0.11818789387462278
1551	-0.20199087501250115	0.052220953904903784	0.20863207235478906	0.006897960742612943	0.1621014711971642	0.16224817048796478	0.07979355075792374	-0.08609418465778594	0.11738491970626505
1552	-0.34183361787392214	-0.11237917949452281	0.35983232524696385	-0.0595092064129406	0.01861299127159396	0.062352137830024745	-0.03853808552819355	0.0177724870854022	0.042438724455138244
1553	-0.13991353218427982	0.031199651895322148	0.14334997302640412	0.08509001541796599	-0.08062743006851142	0.11722240913444147	-0.02203434904992484	0.1811123601945954	0.18244779952992252
1554	-0.22928380771821288	-0.004406739300355061	0.22932615165528702	0.07743005073216301	-0.04034074026225696	0.08730857965453462	0.26666828733340897	-0.09422264719705686	0.28282482690555055
1555	-0.23928545832858483	-0.021469875356430794	0.2402467192603087	-0.05047159504382066	-0.10554614850619136	0.1169930398389512	0.09755584595080906	0.09020491228866116	0.13286861661123384
1556	-0.22920569216678696	-0.11309521013783194	0.25558907620979476	-0.00861146569337525	0.1509028458653037	0.15114835834912593	0.18284151576536753	0.056898914224858155	0.19149022514829553
1557	-0.17310281077371	0.06711848645536969	0.1856595656620431	0.04273347225491755	-0.04444997221755592	0.06165995200373823	0.09053483772766056	0.025650379741501906	0.09409834654900734
1558	-0.2937515695315611	0.15222894965754374	0.3308528943746671	0.008379666597328932	0.21822329882103483	0.21838412708028268	0.13383902723164548	-0.2217751482728016	0.259031082308159
1559	-0.11996885702773487	-0.26958376704049425	0.29507276070197425	0.04574145838263209	-0.17085488393152568	0.17687190952275372	-0.19744159173075793	-0.07341959896828877	0.21065046797441409
1560	-0.21121619069884545	-0.004655069933999928	0.21126748185516267	0.04115355809542394	-0.04545036113255301	0.061313543944163905	0.19178305926635814	0.18103779316563196	0.26373362390079425
1561	-0.3054348548944267	0.10744979956773133	0.3237837395724577	-0.008168057605841718	-0.0016132881080898347	0.008325855125574358	0.008327568012911308	-0.03637630758544482	0.03731734372326832
1562	-0.14967831891790367	0.0663735829956292	0.1637346990523614	-0.02727359398859174	-0.06480631607432139	0.07031150355510393	0.10129273394775866	-0.32506621847624345	0.3404823994644308
1563	-0.27990740205378056	-0.11005115360153428	0.30076470892298063	0.0987761694068025	0.058712001607106414	0.11490792303141768	0.01221820771167934	-0.010423965921407504	0.0160606246832558
1564	-0.13847513600175398	-0.043722976645609805	0.14521384912416863	0.0803005330814615	0.18024482770712885	0.197323018242524	0.17406790342221734	0.07107336330182822	0.18801877026733274
1565	-0.27952746302311576	0.06200758390380191	0.28632244593417117	0.16039533582703508	0.04891598565207375	0.16768851304541182	0.40622640589505293	0.2133747303615392	0.458855825290768
1566	-0.31018834815737273	-0.06384170682365217	0.31669002962322107	0.13056330460683876	-0.1658376167222126	0.2110660835614326	0.15396529963352926	-0.08909574365683738	0.17788582020219407
1567	-0.1656183005650438	0.08946510117392031	0.18823768435176041	0.08892729089234014	-0.025334423973999643	0.09246564823514325	0.06820168015677666	-0.09101617827320019	0.11373396099523758
1568	-0.23995619795662704	0.03214389437227185	0.24209958051020194	-0.14159816804116362	0.032679952402551345	0.14532040628090273	-0.27169355023624003	-0.08266148013169555	0.2839899743609534
1569	-0.27151733454403887	0.1285215969265333	0.30039884126681615	0.08419615878937532	-0.09756254537186591	0.12886987007956163	0.01640128448943786	0.11113202835353554	0.11233579064071478
1570	-0.23217835971211645	-0.043546755380026454	0.23622682028664063	0.02582605246352606	-0.03421395588740974	0.042867000866802195	0.0798596763602869	0.08269574580995512	0.11496153392954739
1571	-0.1837143297434687	0.12175005413081516	0.22039516926182473	0.14133618089008493	0.0854380512751755	0.1651531914141968	-0.0001292171440819205	0.14266962382121884	0.14266968233776375
1572	-0.19187598415853027	0.022471731561796385	0.19318740128742865	0.06684365672639259	-0.003346813491884048	0.06692739054456902	-0.054872366333509615	0.017422012141196964	0.05757172130557583
1573	-0.29546440587690703	-0.07618254772916236	0.3051278350441004	-0.038506949864835834	0.08397713414869759	0.09238476198876809	0.031579688539756685	0.005041003025953481	0.031979500305284826
1574	-0.18824160095159956	0.09422420989649205	0.21050677437897206	0.06317148041143811	0.16612836556033203	0.17773370468518349	-0.0071651057844400266	0.11227690481621555	0.11250529807974263
1575	-0.2880010858745815	-0.05905557603218779	0.2939935144274982	-0.21287638871858278	0.17071450882597902	0.27287323136863467	-0.06446692358180081	0.07403203187132748	0.09816682728447015
1576	-0.20629780417384258	-0.051610557440988754	0.21265566920803852	-0.22268329002368992	0.02280222024435288	0.22384769130783272	0.1867385130116165	-0.005091340361915819	0.1868079066540561
1577	-0.1606039945849438	0.11029387961309817	0.19482911219001445	0.17892317199360905	0.1488571060778206	0.23274866166343072	-0.025991749615417607	0.14617890636711323	0.1484716933114047
1578	-0.08325989779053061	-0.032540749722865865	0.08939301411528643	-0.04789770367860092	0.0454993580228057	0.06606346644076826	0.06067897102419431	-0.19677164685006324	0.20591507601106096
1579	-0.10921723375985225	0.01782648849624818	0.11066249519264004	-0.18285681425680278	0.012674804118422263	0.18329556781217393	0.015663981203222557	-0.162501484998218	0.16325468732554355
1580	-0.3127494922781272	-0.0472580433581553	0.31629980648471423	-0.04694607862280305	0.0017444655528474522	0.04697847866974277	-0.13164690759193146	0.08723133578841648	0.15792471061220917
1581	-0.2845703546296197	0.00105122427840721	0.28457229627374314	0.029625434188942104	0.19952793458454954	0.20171530192441928	0.03501173551754821	-0.20164117546468185	0.20465821573230175
1582	-0.1368280810934003	-0.15403617403593978	0.20603171281948918	0.09099669423358027	-0.0927538328243565	0.12993718430475695	0.06248892968504955	-0.12611158646838502	0.14074444420564539
1583	-0.05844658191098114	-0.230024504098829	0.23733367949574544	0.059526428912345206	0.010646016972152237	0.06047093034200682	-0.015596667675652058	0.20036247945475277	0.2009686025622932
1584	-0.3943995901997195	0.10250350716859441	0.4075021542661692	0.0868854118533579	-0.11149723108858384	0.1413531299029091	0.2168399247347965	0.037981206483744125	0.22014114791413486
1585	-0.3357143218564586	0.053754843593301085	0.33999071915168827	0.06955737753741029	-0.011750757411109878	0.07054295903643809	-0.06229229638461547	-0.18852694761224176	0.1985516057977314
1586	-0.18238701046176342	-0.0678975927141587	0.1946152735053371	0.032694818195941826	-0.0766587309054864	0.08333973938587441	-0.13322935418260032	-0.10325606782277869	0.16855822839047352
1587	-0.2421082419723894	-0.02615036466676488	0.24351641095245682	-0.13876600286852733	0.16301632939002914	0.21408018871419798	0.17530064061555523	0.0842033746204948	0.19447499298805346
1588	-0.26843937289690434	0.13291358179900248	0.2995425130894167	-0.09442895875945392	0.0617775769395424	0.11284191271383046	0.049377457422434545	-0.27651459258126776	0.28088868473452044
1589	-0.3008207960048455	0.01096567110457866	0.3010205927370463	-0.10218218736901084	0.013917300153974806	0.10312560622411616	0.005308678164219381	0.022111240959481117	0.022739591918490863
1590	-0.18102862508184772	0.08135947518624218	0.19847097344852457	0.0975544368784199	-0.2133036673901797	0.23455345377283623	-0.08865863336613952	-0.16170660238438048	0.18441631848904175
1591	-0.0038045234996491755	0.04635069063253832	0.04650656858092907	-0.017066114628716943	0.0705686828178188	0.07260297007121969	-0.11165308134161019	-0.07479384653190248	0.13438947150768174
1592	-0.17376666262078577	-0.14123101640249536	0.22392197978860381	-0.22735872071881316	-0.01625104144130874	0.22793877299578152	-0.20573796763541768	0.2044603258606792	0.29005540191109574
1593	-0.2849687857855269	-0.11284077056628865	0.3064967346874536	0.015484708672174035	0.12601201139278026	0.12695984884173533	0.22999100283756663	-0.007022783583639006	0.23009819833169534
1594	-0.2358392150864235	0.12260133732491314	0.26580297832499444	-0.08013861629732522	-0.02186756314345373	0.08306857492387151	0.014847923707789918	-0.18747958361038974	0.18806662412336075
1595	-0.2433474248736904	0.1374786768277841	0.2794966113837066	0.0025411439108822737	0.11751278406375783	0.11754025621373808	0.08347082170069507	0.22957014258598213	0.24427408467198766
1596	-0.24026472332722176	-0.005877136073045245	0.24033659314371483	-0.00584310224824088	0.1871774947083389	0.18726867428690155	0.11683006366052681	-0.05216786722186074	0.12794823228712635
1597	-0.28478562064071233	0.12203433048336618	0.3098309660770517	-0.1271961220922126	-0.0639698098351086	0.14237622710845027	-0.04162497340266532	-0.12720783591228377	0.13384495481062822
1598	-0.146053188443681	-0.1419762998369369	0.20368800546412447	0.08731177245335098	0.027032661157605546	0.09140082263419544	0.0630806355265674	-0.15354294161631007	0.16599578759301464
1599	-0.2293694013339127	-0.15087136871564058	0.27454051097498944	0.0328780830088061	-0.03400652562888117	0.047301290972675325	0.044128720414537054	-0.06190275332119052	0.07602167345019803
1600	-0.0713873276895175	0.06118594899203842	0.09402058768539409	-0.02682168837375124	0.03784997458867793	0.04638990777725461	0.006381058002639454	-0.2615470637170994	0.2616248926235222
1601	-0.1840112951927168	0.006045510706996238	0.18411057807255282	0.150265351235582	0.01735912864307389	0.15126471871920302	0.10405032909868783	0.1321315214128315	0.16818207376654262
1602	-0.10402045888412637	0.029816827123458255	0.10820951458247292	-0.04869281423568459	0.06938352337047368	0.08476475372164988	0.24733442366522607	-0.21089036868968725	0.3250370205620919
1603	-0.12520924582931783	-0.03686009999936736	0.1305221138853869	-0.03148617576979233	-0.006352645710738129	0.03212063779149501	0.06489035854093311	0.10531371230386558	0.1237001884832526
1604	-0.40625563184546853	0.009891191687924902	0.406376025472921	-0.024988941376983285	-0.07290728489869906	0.07707087246452046	0.13453273507277225	0.14470021416080026	0.1975783611237379
1605	-0.3477301889317639	0.014964823894856344	0.34805205106237236	-0.06186275876091758	-0.09129855087032311	0.11028339091872566	0.11198986197938521	0.12071385215438087	0.16466196673218583
1606	-0.2266973353779141	-0.0513572682623286	0.2324419301047366	-0.19126452283461468	0.052380375996673154	0.19830739140210002	0.1732038981051212	0.17219379770303134	0.24423409730461818
1607	-0.12276850639258471	-0.07892419092655534	0.14594908041943078	0.08148790160810923	-0.025106526213285938	0.0852679058438244	0.08787066020993302	-0.06677234663028064	0.11036212756305425
1608	-0.28609245626595287	-0.0943402539998755	0.3012457087778134	0.14081113057066819	-0.09913941403796168	0.17221033043455947	-0.22613907687349857	-0.12116580059471495	0.2565541528078552
1609	-0.30022630875733064	0.14912177854696104	0.33522103350932636	-0.14019470496560046	-0.11944959609198622	0.18418132724825936	-0.03700328831154714	-0.1339117998749898	0.13893024685656755
1610	-0.12581325179487868	-0.03893721628793491	0.13170072566032037	-0.16537488267443703	-0.03376949902510129	0.1687875317788317	0.2981314391188035	-0.021805580113800432	0.29892781455586936
1611	-0.28202489035973355	0.056872245349702776	0.28770208736388503	0.07095291310892311	0.09920963262583324	0.12197076323609354	0.14368176412084652	0.07781184796498673	0.1633986934605194
1612	0.010451534522107783	0.00021306414656381293	0.01045370605083966	0.013020288098737419	0.15581225451013758	0.15635532148828837	-0.06133397055708288	0.010943995233915519	0.06230270440339709
1613	-0.139677120736404	0.02563147619592571	0.14200940331257747	-0.0020765021030638574	-0.1831270125392618	0.18313878503074923	-0.010462259018399029	-0.1694764155863193	0.16979904093885478
1614	-0.048534529545328685	0.1173122888630448	0.12695579418235645	0.17933582338270054	0.01315948790445453	0.1798179903965636	-0.21150318286348208	-0.010747550361613286	0.21177607560855158
1615	-0.10174862050758936	-0.14885072223027582	0.1803034089629815	-0.09929305861187475	-0.053476483980782044	0.1127778605376429	0.04647255282851307	0.013774113878247342	0.04847086113872812
1616	0.017704597419332765	-0.1276942770311493	0.1289157909500948	-0.023648881877638025	0.0879078223962515	0.09103326234137374	-0.14249270309191747	0.20043192124053866	0.24592097406812383
1617	0.013666115104881766	-0.025429286599932124	0.02886886417996671	0.15742733829267067	-0.0590356607760905	0.16813261457904174	0.10615669428051831	-0.13882952704518872	0.1747652177069517
1618	-0.27206982391784623	-0.05784453424333877	0.2781510007684974	0.1397183522088222	0.03782144106242876	0.14474694935641047	0.16218278658616397	-0.16448445530878428	0.23099435556541345
1619	-0.37493716595049364	-0.06056786597065873	0.37979776829153133	-0.16537992959057457	0.0021859626379127036	0.16539437579324684	0.21415950638237688	0.09287389649116604	0.23343062100631773
1620	-0.2813534769015671	0.022212306542128666	0.2822289239722289	-0.056114324091253304	-0.10089316327966706	0.11544803057997902	0.24010978962595075	-0.06013847560621305	0.24752645782311317
1621	-0.15359538334999376	0.1898154513421872	0.24417503425753784	0.17048713843155	-0.03846305127223363	0.17477205349754568	0.019247189501876462	-0.15702323680947944	0.1581984551183955
1622	-0.1877272854634889	-0.10481117154128504	0.21500445434303664	-0.10497602079691631	-0.1027565550625252	0.14689749674746802	0.09846165268322503	-0.031415666179259	0.10335202528542278
1623	-0.09891290783018353	-0.05825176079682394	0.11479124954173457	0.1406303399317825	0.20344680725749392	0.24732063377849528	-0.11090826359999315	0.06954918789847446	0.13091116251910254
1624	-0.26574845383989515	-0.057606219794835926	0.2719204245314166	-0.047219020979020976	-0.1078052318052318	0.1176928372790672	0.09263808818912553	0.14008306425728873	0.16794368185510247
1625	-0.35696747438438947	0.060627090166759996	0.36207930323405424	0.0316928523023148	0.1118876395477405	0.11628964171679884	0.10395348439420485	0.1139305882381689	0.1542287452260161
1626	-0.06151508613119639	0.02737462679826784	0.06733109247645515	0.07836783435679723	0.039244989972766126	0.08764523204223332	0.14087952420112904	-0.20622835085213934	0.24975422525821173
1627	-0.19072175982283338	-0.04700814314164625	0.19642951710866685	-0.15510671659423353	0.006885242967301262	0.15525946059214124	0.0315313474937905	0.10123747486998255	0.10603420293860147
1628	-0.34247880231164773	0.09020507531057077	0.35415912475129935	-0.12050457080232214	0.006255696447670145	0.12066683604991581	0.024984430387827442	-0.1942066210045662	0.19580713317909387
1629	-0.2772814526640905	0.03802418096489053	0.27987647691358236	-0.01333576964212652	-0.010921737757243246	0.01723737531023375	0.3768137578117548	-0.06214860062286694	0.3819045124577562
1630	-0.24870192537289668	0.1388580684187905	0.2848406762546097	-0.09454399077693162	0.013005329046098316	0.09543429559453888	-0.12435851909081108	0.29215690244127973	0.3175227502314489
1631	-0.2074193848173751	0.028104643529430377	0.20931476819836362	0.05762494614131076	0.09225946528852612	0.10877703504469004	0.0035820424811409805	-0.06908857315189726	0.06918137009702653
1632	-0.13144390555060656	-0.11661672650487855	0.17571841453618461	-0.03695181158720915	0.03883931872859621	0.053609038966186365	0.0801495264975077	0.04086911917265302	0.08996794706851549
1633	-0.3181376075382968	0.0395900854629946	0.3205915036259672	-0.06243657329802655	-0.028344117019869518	0.06856905026931538	0.3181062621350636	-0.04538786758987191	0.3213279516847196
1634	-0.08401442478001502	0.055272554659714056	0.10056579373588158	-0.16350625066892757	0.06285398596878548	0.17517110937587416	0.31715429238218756	0.10118727540292762	0.33290495622611876
1635	-0.2631971093874828	-0.059455178967374095	0.26982890263270365	0.1041843139370723	0.0861158695046175	0.13516772636644722	0.0783064153371011	-0.06982457022091436	0.10491599158127413
1636	-0.29820141742600204	-0.06198979484016975	0.3045764600542909	-0.18543829853823776	-0.08183834088147575	0.20269404678724343	0.0342805180813546	0.23944511063374563	0.24188657450617793
1637	-0.05350893726509094	0.08834265822465505	0.10328422739914188	-0.11891064283728331	-0.052253773303585674	0.1298853255931496	0.1009961712989223	-0.07028822192053412	0.12304739232422406
1638	-0.286271165295358	-0.0807138372304678	0.29743218319480597	-0.13819125058487422	0.19134482162725902	0.2360289442034156	0.3410341613953469	0.07111720314327236	0.3483704290285687
1639	-0.3232733467154521	-0.006397796185249178	0.3233366488547763	0.10034767465300076	-0.04748442425867161	0.11101543296065648	0.12027109739539482	-0.0700677247528808	0.13919275455546531
1640	-0.13368833975983474	-0.008041642942206722	0.13392998248693588	0.010859593277824885	0.002580216195678867	0.011161912102154494	-0.02613742086497911	-0.06214625040740338	0.0674189973907409
1641	-0.27974803027868017	-0.056385192659393325	0.28537387826505467	-0.07138620801740436	-0.06972258846299574	0.0997859210364087	0.032745338986094455	0.3275431761585057	0.32917592480817326
1642	-0.2967362787604079	0.03808835665369265	0.29917075733626336	-0.006822949089112719	-0.09925132195783211	0.09948556450385086	-0.008696712193597219	0.11177052465778191	0.1121083537710464
1643	-0.3343656788842191	0.0961041944773441	0.3479028936525879	-0.03263322336460101	-0.040021166667608396	0.05163933625251617	0.30731253194509645	0.08772384108684615	0.31958796063922085
1644	-0.09108321237296436	-0.19777560152110163	0.2177414524917387	-0.011027526976558606	-0.03464400226798723	0.03635674963968908	-0.12218876176591767	0.08267099800335943	0.14752825970897793
1645	-0.4723632503025613	-0.05813182173381944	0.47592683149250237	0.03543950921244982	0.007969334829894412	0.03632449739294797	0.10316625141368534	-0.11498549348152912	0.15448281180099782
1646	-0.24787868897452348	0.09363532514158764	0.2649743734063718	0.054648068297299894	0.0007804678470626165	0.054653641220751725	0.051534828542535806	0.00929199229162528	0.05236582543659735
1647	-0.23462025041846787	0.09541831941485293	0.2532811038873202	-0.12059859714094809	-0.08979076965485834	0.15035426148791567	0.05086093841778666	0.041269577025746	0.06549819115534314
1648	-0.17928988020402944	-0.234191307778264	0.29494140059081025	0.15148402236241104	-0.2603022335490008	0.30117214649049806	-0.051723995524272766	0.08154860551361788	0.09656887062718844
1649	-0.15349963265626376	-0.011132131996471598	0.15390276666907188	-0.056848960457813125	0.06970714675928909	0.08994937806597146	0.0885763032645127	-0.10373401268263728	0.1364056702899424
1650	-0.2074855303541964	-0.06289572450820302	0.21680894231505748	-0.0881854650769053	-0.11747502552886921	0.1468913131326647	0.058678008669610704	0.006897395660586378	0.059082000375153036
1651	-0.2682793838908254	-0.0008632062041953413	0.26828077259802247	0.07079180771194615	0.044337300652662136	0.08353009199258501	0.3292151172261368	0.1750312433620073	0.37285188689755777
1652	-0.4275956559367015	-0.0017619131804044346	0.4275992859138019	-0.1500189664941276	-0.09942250626614552	0.17997367879833964	-0.14630095191728434	-0.10811037208336614	0.18191157490359822
1653	-0.19641915050468697	-0.07667818473396058	0.210855464001003	-0.005074420979465044	-0.03753979559438099	0.037881209082403125	0.3391796835299544	-0.09638044226063433	0.352607497608652
1654	-0.0581681508648592	-0.03340045506603945	0.06707551098318626	0.00490801570029318	0.015257563406153762	0.01602753440823406	0.19587063332172375	0.007668980108578223	0.196020708737008
1655	-0.18090585354763475	0.07690839314768969	0.19657524967390447	0.061427789142407555	-0.07106424547600315	0.09393348851180669	-0.13745593352416507	-0.03662381586576943	0.14225131827005846
1656	-0.23984837796005185	-0.061288366167226487	0.24755506102181776	-0.0829336232811001	0.04860707387272146	0.09612821386564731	0.019997469858124846	-0.07196120600403802	0.07468811130482689
1657	-0.10124181594153814	0.14489300207159792	0.1767594052503582	-0.04127081199260018	-0.17626690240668869	0.18103397693962772	0.11906264578473841	0.06696061312895701	0.13660028305925262
1658	-0.07431417499679985	0.0069555002152840014	0.0746389682987366	-0.08109471396266182	0.014026990039738589	0.08229890085694258	-0.07300444817655861	-0.041587673952434796	0.08401895070957419
1659	-0.19354190750522127	0.058022452007928244	0.20205215885451944	0.0036373684199686534	-0.1354823794489034	0.1355311978481679	0.15813584115840532	0.15020180273689795	0.21809980697903059
1660	-0.21979634624564062	0.08519987392971581	0.2357317380849957	0.042188823506717335	-0.07983260078301212	0.09029474501132793	-0.3010583929529573	0.03245431288802497	0.30280263934195
1661	-0.23715657517100125	0.037942896337223274	0.24017265566524437	0.19343292917844634	-0.07933132622733073	0.20906878631575065	0.004232679131822139	-0.03805037486964546	0.03828507020175762
1662	-0.24564915696590578	-0.16579560048055014	0.29636411634468574	0.0028860040146918486	0.08069717933724678	0.0807487694776867	0.0968434351826619	0.10197705565267097	0.14063417371878853
1663	-0.14538926388565618	0.1627103430142844	0.21820333126934396	-0.08836753630705811	-0.12294211129097649	0.15140536384706482	0.17122366316754434	-0.10362431931525481	0.2001388077861527
1664	-0.2817196787050747	-0.08536497849875578	0.2943690828259373	0.07204974668617627	-0.10457710722435155	0.12699424141651341	0.1376407501190252	-0.14820357069197818	0.2022604124864283
1665	-0.28254578362878824	0.16481284555550274	0.3271015039808102	0.10208387644547555	0.23528072420267152	0.25647248782563153	-0.10138427898237783	-0.23204707251631576	0.2532283868135026
1666	-0.2801476614577642	0.06795750919753762	0.28827232832269467	-0.22966693173301905	0.05227867436312564	0.23554184198317074	-0.00013345962268910096	0.007751995845835187	0.007753144592017764
1667	-0.027351605211914508	-0.22235853179790757	0.22403443255667085	0.17554513900514504	0.026384750170198992	0.1775169030539895	0.20491023573161576	0.27933166261088355	0.34643092016237065
1668	-0.18710806240254182	0.11473870216769037	0.21948666654528118	0.012121431397565533	-0.031311747692164466	0.03357610225537881	0.004883867546093599	0.11350277836530034	0.113607802807951
1669	-0.24105716000350635	-0.04092971821203886	0.24450725187992473	-0.11162599206885919	-0.06734117430656619	0.1303656237753816	-0.0050195324062142525	0.05334006239128316	0.053575721754195865
1670	-0.08880574842223932	0.09993836460758802	0.133694194613204	0.10915234956173142	0.04609537340384048	0.11848636573077045	0.2042776821166901	0.013823323153852447	0.20474485506108162
1671	-0.2211006681372079	0.0016575831061301477	0.2211068814679305	-0.023218305512102935	0.06031174789253957	0.06462659394325683	0.1034093466700627	-0.2257742854743996	0.24832946051607507
1672	-0.16638817305433526	0.17996288902516386	0.24509521733122996	-0.06854347001989704	0.13541554954519652	0.15177476187099123	-0.07160311148226738	-0.036126550439376855	0.08020058117364767
1673	-0.29273738505965496	0.06562457253590698	0.300002935205783	0.03098948767223193	0.0028094134438779506	0.031116573559536672	-0.16828978755170176	-0.00020473139405669988	0.16828991208370342
1674	0.020038757412385724	0.047656376243150736	0.05169798830961593	0.0871877642539994	0.0814221580137221	0.11929490371018583	-0.2368178868042024	0.047700916960318133	0.24157418941034076
1675	-0.18629345283885856	0.2106750582124768	0.2812280759871861	0.0379121398894367	-0.08669023904823729	0.09461779905090133	-0.06754543871908389	-0.32460545627316667	0.33155857481607115
1676	-0.10033358892761197	0.14266044025840255	0.17440994891867914	-0.01974483760509268	0.0692865838784695	0.07204505061140336	-0.08082374575177871	0.05231023006986499	0.09627480484171533
1677	-0.18793388939107566	-0.20019496260991043	0.274585450881944	0.03586266379575516	0.009134314364810828	0.03700765263351023	-0.07179961910219446	-0.029181988334662956	0.07750337893527359
1678	-0.15303494398071898	0.08079977039175008	0.17305576261581504	0.0924478716925566	0.057051614750447656	0.10863468933134067	0.2997301133682786	0.12750593760523046	0.3257236635314512
1679	-0.3233113461187008	0.04244197504347515	0.32608518484389526	-0.04904809916122225	-0.04066273034414401	0.0637116446999264	0.0636823600756062	-0.021791620505455845	0.06730763484964367
1680	-0.41172864178629254	0.03964804364565903	0.4136332213835263	-0.03777641286326357	-0.22001271972130862	0.22323228755711583	0.02020913184599459	0.015414048973855758	0.025416567741086058
1681	-0.18494026094592092	0.08453255299828981	0.20334368107997358	-0.035855989121807874	0.07770044576692108	0.08557459452595406	-0.06849596165442946	0.09926393225691194	0.12060275705832713
1682	-0.24296909585937473	-0.06465607935474176	0.25142472062279136	0.0933544044241215	0.2118883753749881	0.23154206625240759	0.050752159237792485	-0.20548224880448338	0.21165711951419414
1683	-0.26803942671548725	-0.04194986824567585	0.2713022773951531	-0.09973640841876483	0.11949432626979743	0.15564782418957054	0.18327355811902823	0.13262409088342314	0.22622631718759711
1684	-0.24113039342462445	-0.12538585897368146	0.271782045513831	0.06534786858964442	-0.10414743989394006	0.12295134470867448	0.0269739467550844	-0.018301459474208158	0.03259658298705881
1685	-0.2188673578085254	-0.09833636993358286	0.2399436641501491	0.00457100124169257	0.15720186324945293	0.15726830533025798	0.028122037173268704	0.016426941614952336	0.03256828803599845
1686	-0.37082561039914536	-0.05046125412317156	0.3742431983290839	-0.02700427432900139	0.052026038308845994	0.058616887448494526	0.3145971641567832	0.11875639677187273	0.33626545684879444
1687	-0.10407423147754641	0.046918816535759446	0.11416138139825642	-0.1351660731009856	0.13801806505820002	0.1931808831120474	0.13398987970211954	-0.013668639806504995	0.13468526117117804
1688	-0.08341495364772268	0.0725518943974204	0.1105523942423056	-0.09235003875640783	-0.013727360069826671	0.09336471535219662	-0.25760099911741646	-0.04647197853150928	0.2617592778392473
1689	-0.3212226623775757	-0.00908752111097538	0.32135118152090303	0.025291039363353512	0.14273909831009404	0.1449623635929595	0.239246872158936	0.07043132354840817	0.2493985508671107
1690	-0.1938854581673307	0.08195374059318282	0.21049462341345074	0.05964905725500485	-0.1376656073744373	0.15003276137292007	0.04086035333167796	-0.11640762274782317	0.12337059255831223
1691	-0.23094909234411998	-0.14581110687750048	0.2731270073489891	0.023659068949927673	-0.02079741075585951	0.03150053710217292	0.03303207357552048	0.1481515767315197	0.15178935263296295
1692	-0.1216236775333877	0.06534142302218755	0.13806455192883485	-0.03832389965311529	-0.035695793507850355	0.05237280743646594	-0.020094773497136776	-0.1324357157532623	0.13395155366392775
1693	-0.3299149607463735	0.03295592748246836	0.33155689478656736	-0.003445826492730834	-0.009335855942682986	0.009951478603731955	0.33922554542774125	-0.18215165863326538	0.3850366182762338
1694	-0.14964667873877807	0.14264126904020508	0.20673814377358432	-0.07048699661551973	-0.05951490117708207	0.0922520468824087	0.1585319967838974	-0.0019490438179893272	0.15854397741981274
1695	-0.24951752660666898	0.08293011307698493	0.2629380150127997	0.012058566220578236	-0.09987806761536198	0.10060336679194634	-0.09749028732885962	-0.12230682888235919	0.1564075334334069
1696	-0.15886009089534434	0.015697004317948893	0.15963371957025485	0.04189974729706112	-0.09992327366415503	0.10835243164469915	0.12600035723042707	-0.04778795621302456	0.1347582234270443
1697	-0.2528119055723525	-0.049502142442384316	0.2576127359148033	0.09864471607524562	0.02890103275526212	0.10279129196525627	-0.007892269565110575	0.14003856106918677	0.14026078035294373
1698	-0.17813539206929882	0.07653530397758555	0.1938810735028673	0.1037508154584196	0.027312366357688578	0.1072855864706142	0.176806284860183	0.014553689585356461	0.17740426219966385
1699	-0.1351691813585578	-0.13366301426347615	0.1900960519609519	0.140424553447838	0.005015562688899515	0.140514095663428	-0.026447871255903452	0.04767852947400097	0.05452276649961943
1700	-0.3096275265282662	0.032872069317023446	0.31136759324823027	0.23996847776515662	0.0033370183507171066	0.23999167904825264	0.10506518355779747	-0.008899813032582365	0.10544145042652155
1701	-0.1897216140539011	-0.17554632753215227	0.2584778596886841	-0.1421086091766449	0.00880860760967136	0.14238134839276373	-0.06035057058910769	0.1265962766405188	0.14024552980281987
1702	-0.31218390417659925	0.10754769183510733	0.33018978791901377	-0.09643719568774402	0.04068200262364384	0.10466689089481161	0.16670731946829934	0.0455049933255491	0.17280635052527404
1703	-0.22031718300813508	0.008772258624380696	0.2204917541542384	0.16052081554131192	0.1480652019525526	0.21838094296732505	0.029438443856983375	0.054474163126395435	0.06191975795367665
1704	-0.05738422744118818	0.015006889442031013	0.05931404799663699	0.1292452496289602	-0.05496619939642621	0.14044791784764887	-0.017888868245955997	0.1261983484953926	0.12745993397960684
1705	-0.3277212680486089	-0.08330071293337493	0.33814233438981983	-0.05757806680799862	-0.029937706984472585	0.06489607135131133	0.16242623335425438	-0.19700416682541244	0.2553290485397728
1706	-0.18604403465073382	0.20035716819321173	0.2734142967650492	0.020766436751324443	0.17095209417432788	0.17220877851589048	0.05153273180852821	-0.06568433127031266	0.08348684819825138
1707	-0.17268606790433183	-0.010284185124124913	0.17299203019771395	0.06353357210967535	0.061866499586777694	0.08867907620254105	-0.0977958191515856	0.07791052268387848	0.1250362818881175
1708	-0.190376837674899	0.017627785034762707	0.19119121090763205	0.11301566924330574	0.07836433494487086	0.13752639923252621	0.18455608250730868	0.04732824347949298	0.1905279775290199
1709	-0.2639001479692805	-0.0383527751048494	0.26667250225032824	-0.04984626071383111	-0.1539885532086191	0.16185525702440107	-0.032405675492921164	0.03922780037239953	0.05088170718646673
1710	-0.17531396951158557	0.1177887960859415	0.21120887384123962	0.06823993530369919	0.0423380702449708	0.08030691727566892	0.2348384288007251	-0.1030460245734797	0.2564518879283041
1711	-0.3623859931911973	-0.13456110764951823	0.3865621550967395	0.08979675914005247	-0.008151390572517207	0.09016597540271121	0.12616925966302933	0.2421021779810968	0.27300576306574115
1712	-0.1506989171645375	0.036012524750294636	0.1549421362104406	0.23024385598287497	0.019513189155859825	0.2310692488603692	0.12086281783157682	0.00792442418814608	0.12112232342926137
1713	-0.22323157139962277	-0.10678875111062618	0.24745943472276852	-0.08075736801187362	0.10493603788253587	0.13241346054948566	0.05924541826144385	-0.05053189962023123	0.07786843047219168
1714	-0.25172146395911255	-0.01778419527287681	0.25234891127013526	0.03321534607753539	0.12082621069130273	0.1253085488108035	0.024639553234111062	0.1469312475756787	0.14898288189494116
1715	-0.17297885153635087	0.0917379818626406	0.19579974564606845	0.08266017626711655	-0.00899446895960767	0.08314809205493608	0.05476755154068751	-0.03269865510996947	0.0637862582988107
1716	-0.15328927154516037	-0.028636532859074797	0.1559411805298228	-0.05440241758140328	0.1822326688464973	0.19017983235248295	0.09445266343112559	0.05503495124086152	0.10931674843004384
1717	-0.2705283397097344	-0.058838591509332766	0.27685296176293217	-0.07130636289348831	-0.14185123977021868	0.15876514609147035	-0.12673535419451853	-0.1036649670723596	0.16373232851493766
1718	-0.08919141179131174	0.023454481730329622	0.09222375317978394	-0.015531348790640323	-0.030253274866270496	0.0340071086008593	-0.0701175336209084	0.208755645775184	0.22021668457247584
1719	-0.10503391787712892	-0.019139126410128143	0.10676343036996482	-0.10335099891006308	-0.08157435469176565	0.13166550162850496	0.1285345565701844	0.05266305842789786	0.13890475137904432
1720	-0.31088930872009657	0.11206295733871816	0.3304697696975608	-0.09633402341485174	-0.03492553303379885	0.10246968783493086	0.14455373168852578	-0.18244112744110652	0.232767150446665
1721	-0.13931486617342456	-0.05882525407553007	0.15122513830038267	-0.04407283419711727	0.04808419348113816	0.06522656189696127	-0.10327147834656639	0.023892253449570015	0.10599923591603772
1722	-0.25481268852663536	0.12570705947290806	0.2841333683950151	0.010971194534855691	0.0347330845428949	0.036424638246460764	0.127116629376653	0.0011702974545872939	0.12712201642600532
1723	-0.368448550179693	-0.01333081692188427	0.3686896320881868	0.01900560404521885	-0.06397001513736353	0.0667336183778323	-0.04479252195425258	-0.005726438802377918	0.04515708277091844
1724	-0.17546420859992903	0.05474722069661527	0.18380681889854714	0.12422964660868929	0.04513676747958151	0.13217538679733695	0.16748233927900275	-0.05309578970273204	0.17569717372377888
1725	-0.2887588613422507	-0.08895584541135128	0.302150330856217	-0.027460214946755764	0.14023016159223314	0.14289353248172518	0.08338685971237922	0.08017203068522348	0.115675939057716
1726	-0.18077147277088984	-0.15472593567901058	0.23794629759570096	0.09294715157169892	0.0014363679780702184	0.09295824943629694	0.0356993243901684	-0.07408652804417089	0.08223901385324481
1727	-0.2397694457431662	-0.0774865820299691	0.25197927991537766	-0.11145247160584548	-0.0429345095955544	0.1194362823486337	0.01991120582978138	0.13839488519180532	0.13981988544140958
1728	-0.16333496681545553	0.22494018259489285	0.27798632543783464	-0.1203680175692215	0.017285424609601863	0.12160281887143343	0.09569849277431973	-0.17976468031603618	0.20365053844368597
1729	0.03305963873117301	0.08006221002523006	0.08661926568125433	-0.09896820763720937	0.12843614192125574	0.16214360509911802	0.13238082785148977	0.053894315920605	0.14293103536739582
1730	-0.07250774858879513	-0.07966161704603412	0.10771883231731079	-0.013100363137545978	0.06444188155045169	0.06575998488517178	0.04945362561439797	-0.017692635753963598	0.05252323720346519
1731	-0.04219585737171921	0.056184828827808043	0.07026539240440176	0.038687327996029745	-0.0944749589441541	0.10208930999361289	0.20721716416874783	-0.10777354669878292	0.23356817097835172
1732	-0.2591297095055032	0.03479912417647289	0.261455895691522	-0.024482024703953505	0.020736984984978897	0.03208414062854466	0.32154850982295446	-0.0358823637655924	0.3235444145689567
1733	-0.20345173367137226	0.13189004590486508	0.24246152713920288	-0.03194327016191966	-0.018221612795367763	0.03677498717201268	0.21255270780103908	-0.21002550744595494	0.2988132650527496
1734	-0.19832915650796995	-0.018648329439874683	0.1992039520493028	-0.15060803094185324	0.11030877186206202	0.18668370077191707	-0.06627232552900195	0.02289641093184063	0.0701160949039642
1735	-0.23951312559762625	-0.09619983636130634	0.2581103365800882	0.02005767973048674	0.04464961043854607	0.0489479134231961	-0.024820869618118423	0.04069782610094477	0.04766957748860772
1736	-0.1308379424778761	0.13161866065350578	0.18558566492072262	0.013715801514533974	0.06548984985987664	0.0669107139840495	-0.2688290826636984	0.0396008274504892	0.27173019931647097
1737	-0.1824442819039778	-0.08286672376002657	0.2003816606034062	-0.07485095357425808	-0.14159410445481482	0.16016103042668262	-0.15192293236177862	-0.1560606071453373	0.21779690190627796
1738	-0.05811184175723572	-0.0609440197436393	0.08420902383314452	-0.005826153911430267	-0.018367363407035153	0.019269252915610616	-0.1104234535223781	-0.02507212962277422	0.11323405305662246
1739	-0.09469304649185105	0.041205014645862736	0.10326967747540237	-0.015215379036242519	-0.06754964453563284	0.06924205540065143	0.0545160362823601	0.009630471106481783	0.055360131734601054
1740	-0.04847679520093541	0.023460217076332578	0.0538551897055621	0.0983676008477952	-0.11075209858815545	0.1481290391457113	0.14692622162845706	0.01793250706713587	0.14801651736116261
1741	-0.19245957727962507	0.10299271574802922	0.2182846499042164	-0.00815293962140765	-0.011072246996375476	0.013750093745828225	0.028090964309167542	-0.08762730130727245	0.09201981422614608
1742	-0.20606449949554836	-0.2331504096871761	0.31116184131356617	-0.04773467988226467	-0.03719026949058155	0.060512112905139616	-0.09349152228156848	0.08424713902055295	0.12585009007415685
1743	-0.18950387183690456	-0.07540997172944482	0.2039568122848894	-0.0765751252432018	-0.09558194325928128	0.12247308962883441	-0.07345959028606937	0.013365521241990905	0.07466557816736764
1744	-0.25787263248412345	-0.057277374199688355	0.2641571353938843	0.10052963636463812	-0.18409973230892018	0.20975919341907862	0.015241073380702911	0.1440518979969726	0.14485592716325477
1745	-0.25580473152594857	-0.04221004173663145	0.2592638584424578	0.04705615577313945	-0.08216329079436875	0.0946841494142814	0.10225692110972584	-0.0021465984224314045	0.10227944954695387
1746	-0.05092230928620764	-0.05971122013956701	0.07847618360748708	0.005179407876906031	-0.06946880017988995	0.06966161399500326	0.12191940724232632	-0.005543450021650067	0.1220453673863238
1747	-0.23353802055164957	-0.010671865873445104	0.23378172675468775	0.019165312614549592	-0.24181164670600921	0.24256995215872315	0.04885866715345972	0.20533300880463073	0.2110658993318796
1748	-0.24948705564397147	0.08485879404191003	0.26352382408455105	-0.007391972877425373	-0.13872045809255537	0.1389172658686781	-0.006070126593494741	-0.17262199401659775	0.17272868683321646
1749	-0.3035500629470336	-0.02505420290444138	0.3045822611353541	-0.1062680573971294	0.012671198740216669	0.10702083582402847	0.09063307569403453	-0.11245797780449288	0.14443389900448025
1750	-0.32787707525848203	0.05432714275848434	0.33234743104221076	0.11309180269710173	0.09518820007181887	0.14781931291341063	0.18993845057771777	-0.16716817533085074	0.2530253225495626
1751	-0.1945131656344071	0.06085006670280536	0.20380898464703204	0.2067854566275408	-0.04298970512453478	0.2112068649910675	-0.13534259240246152	-0.02088093543609795	0.1369438964791981
1752	-0.12415379666030671	-0.11953698326916033	0.172346324574272	-0.0064575512561362985	0.06865872557512753	0.06896173261908592	0.036309989772856405	-0.03887545611797831	0.05319507914916373
1753	-0.16743514841577195	-0.07954650098375142	0.18537037180674143	0.1428497679279989	0.005215748068184586	0.14294495522750675	0.21014721729810557	-0.10059733834863137	0.23298428578117927
1754	-0.14582639012123388	-0.03625698469102887	0.1502661139268458	-0.20511388950456835	0.009461090178009722	0.20533197484816804	0.018989982724216897	-0.10385778950328775	0.10557963764085991
1755	-0.20255725836903168	-0.03916150931528336	0.20630818386537575	0.17208078024727166	-0.090387078060984	0.1943749438865828	-0.09150981818971696	0.055733268892412625	0.10714590093208896
1756	-0.23454389867451608	-0.052837279319359415	0.2404217512857638	-0.06299916395367662	0.06975209220808866	0.09399068584848144	0.022404817591369898	0.0031005086109236824	0.02261833338132962
1757	-0.3378928878629358	-0.08767016729277113	0.3490811680705463	0.04820830368134278	-0.1278643686906524	0.13665042014019446	0.1810955077723925	0.04572091630854036	0.18677790319904874
1758	-0.3737945004686743	-0.017846027382322903	0.37422026839009725	-0.021276578174863215	0.15517418660529247	0.15662605456131873	0.20390408439376276	0.04275670081238972	0.20833869323008372
1759	-0.1391142776856946	0.13963372171157923	0.19710494284781216	0.06696323976875096	-0.16246101475734065	0.17572039379739646	-0.10308147783020455	-0.11713806613511168	0.1560356292951477
1760	-0.20996659422039762	0.18025084520647186	0.2767242994139846	-0.027162572350200347	-0.2225880998037308	0.2242393085766086	-0.07855884334065905	0.0009341614673257231	0.07856439730990906
1761	-0.20642870948486394	-0.0821286510740856	0.22216644082046969	0.09147350692667139	0.07731067923759831	0.11976787379611702	0.19807099172547038	0.16611683351865206	0.25850903299764
1762	-0.2896758732406374	-0.13758159698410874	0.3206880218630305	0.07808952123657603	-0.2968558722834983	0.3069550166329821	-0.051452639615380644	-0.02974844236102709	0.05943352544059278
1763	0.006429752627543842	0.08125503430606641	0.08150903213099416	-0.010844105403628975	0.03430073688478088	0.03597409029904693	-0.009906627848414569	0.06600316906069385	0.06674248722801328
1764	-0.18632152195940174	-0.043002077296872415	0.19121947651092974	0.07068128592718757	-0.014337941771343411	0.07212087599689343	0.02853456660052822	0.11217648839909886	0.1157488057849114
1765	-0.33038106085175595	-0.06740246839176589	0.3371865034588939	0.11999431966495874	-0.05158880284476432	0.1306140931554182	0.2161865970548409	0.14211674555989817	0.2587157013300294
1766	-0.1902858353500687	0.043429170426086294	0.19517887175299356	0.045794810984088864	0.034413438256334965	0.05728393706521057	-0.051149260297670536	-0.028273617780694166	0.05844351368122592
1767	-0.22924160551758543	-0.05898954402679145	0.23670969562898986	0.14923959335184409	-0.11416756233386205	0.18790074111902821	-0.01745391236862271	-0.09125914101958327	0.09291323843567044
1768	-0.10700189452867646	-0.049551613449714156	0.11791847958736534	-0.1536464066628403	-0.03974732193266676	0.1587043410912945	0.0880889978173721	-0.05024848960386501	0.10141292937263334
1769	-0.0006933391813059807	0.18357029805831804	0.18357160741367404	-0.053607498466730935	-0.18890203684997747	0.19636125742602792	-0.2602887408305403	0.17537706291383906	0.313858794363696
1770	-0.2200936352618539	0.030502411833277097	0.2221972218782783	0.16289735019224477	0.021579805055505216	0.16432052423811347	0.07178752349718277	-0.2541904271231914	0.2641329622953732
1771	-0.18030183965970872	-0.017660214351817347	0.1811646669624832	-0.004166455809332352	-0.02656881338777709	0.026893515925695593	0.09493228331823356	0.07880741346139632	0.1233804961591938
1772	-0.3152885713634738	0.01047355402274256	0.3154624836114235	-0.03161451434831376	0.05868616389294694	0.06665990811536995	-0.1130416393016351	0.04352817235812824	0.12113262981063315
1773	-0.16259480357699715	0.1440536268339307	0.21722918209635564	0.032357633285213995	-0.08357894378361812	0.08962397154671058	-0.058598143083985636	-0.06605486353899577	0.08830055135754593
1774	-0.2329096464689685	-0.08266736470126301	0.24714529452318432	0.07491834570961826	-0.02958997192531069	0.08055013943132906	0.128485865763111	-0.10970942376405672	0.16895199129793514
1775	-0.13069054244843037	-0.08060703534894709	0.15354970541557994	0.05292324966596976	-0.07042504622038093	0.08809402641694473	-0.04338369459133426	-0.23913373517266093	0.2430372157798523
1776	-0.12308704109278508	0.04289879818502904	0.13034848127499152	0.036395879861210886	0.07233403424451788	0.08097451809648998	-0.05963584272338334	-0.052583751949059454	0.07950776506963536
1777	-0.29560201599376484	0.15432566856628613	0.33346208755720524	-0.08885551180631186	0.0003052670632023648	0.08885603618405169	0.11255153193769457	-0.1304604587247209	0.17230141796336584
1778	-0.1212899573514487	0.06381140384325826	0.13705162901171092	-0.0945212787590401	-0.3314225632118737	0.34463776279475317	-0.017294029829058494	0.0005886231305711522	0.017304044178116523
1779	-0.22816983897683998	0.06497703905478855	0.23724141928222522	-0.08609123651639562	0.1680909537773547	0.18885515546763018	-0.013040697418218008	-0.25448863112846304	0.2548225326826347
1780	-0.31744893053061013	-0.10672393571617697	0.33490867702969235	0.048964599909791955	0.13483059716851825	0.14344623375029839	0.09133770822344672	-0.030042579894583664	0.09615161751231194
1781	-0.19698589729957505	-0.017918168106079404	0.19779915187683805	0.16032076046093974	-0.0437531711438301	0.1661838927812058	-0.2103328444929285	-0.045998734336369154	0.21530394569778397
1782	-0.2411426248207597	-0.04249123555365974	0.24485765375891821	0.05049913595899527	-0.16685962830444925	0.17433387017588994	0.14410669185558767	-0.06709872481087423	0.1589621889280804
1783	-0.15270860398658054	0.047969698673540145	0.1600656419171851	0.049137562266062536	-0.15895599395866752	0.1663776067890121	0.20284955813395472	0.040015108443240646	0.2067586809274643
1784	-0.06880086224777912	-0.07361440414291796	0.10076030539530303	0.07189672334630819	-0.035464238801653385	0.08016764348361671	-0.002161131169014758	-0.12804686185631733	0.1280650979743525
1785	-0.2893284561289453	-0.0352655175967843	0.29146974501194484	-0.03980010914552576	0.21523087176366615	0.21887982284382326	0.20930872145747745	0.024710430221094076	0.2107622979564311
1786	-0.20980730509853676	-0.06967218766807795	0.22107310783350914	-0.11534573266819903	0.10699454977968262	0.15732918269450402	0.08261856453261109	0.20746604383570713	0.22331141159884502
1787	-0.11188346127006281	-0.000738799720865317	0.11188590050045268	-0.04284941826696641	-0.14209813234684382	0.14841816554006648	-0.15019033586255084	0.09026599323995081	0.17522866923566094
1788	-0.339969543001845	0.008908824347598418	0.3400862498251579	-0.12853617840072856	-0.01728327062864395	0.1296929473853026	0.015986193794675262	0.12516618525167497	0.12618293197773434
1789	-0.08918013301259374	-0.017779038724588463	0.09093508861882925	0.055526698624474444	-0.05799453717892794	0.0802906009613284	0.04310446666595564	0.09506323887244199	0.1043791858153504
1790	-0.34314850223072024	0.08268485714583353	0.3529698006691415	0.25431559705257534	0.011261614477402248	0.25456481859213287	-0.14174539509470668	0.023844299704566183	0.1437369390899767
1791	-0.20658848359153376	0.11117226197028068	0.23460194667614784	0.09972055052469224	0.0012524555028813125	0.09972841541774538	-0.06300765428476603	0.208461433620382	0.2177754205725098
1792	-0.3747740838038872	-0.08348290404726677	0.3839596452222658	0.07570757936687234	0.0529979657976627	0.09241440338108285	0.20287857708319554	-0.030285686546048914	0.20512664343977272
1793	-0.3634005661920933	0.06596950096229114	0.3693398794686918	0.03368333078588352	0.10363744187937872	0.10897378644487328	0.06376980467174427	-0.19722327710854742	0.20727664851909225
1794	-0.06668737447956176	-0.08059427439438763	0.10460708857498688	-0.1724577943670552	-0.15036068118111148	0.22880127902439126	0.0910703941569072	-0.15700361595337037	0.1815046889596185
1795	-0.3024683476846268	-0.09399444647014277	0.3167365740142695	-0.013493290408905134	0.08319572216556426	0.08428283972855216	-0.0822058653716088	0.12016106842273698	0.14559013244718458
1796	-0.21744069372789895	-0.15166282644363757	0.2651076540082215	0.14514154845134994	0.04353958768506378	0.15153139866918974	0.04408913287914055	0.10600908979409211	0.11481192776452451
1797	-0.12845404283873518	0.04788441033958941	0.13708886853127716	0.041658633514584535	-0.0072098404914028155	0.04227793214212277	0.1581903966861174	0.06187292606358888	0.1698601206386641
1798	-0.26254163713267825	-0.07383555011975744	0.27272660246076863	0.15533932041991488	0.15018647631295653	0.2160700861660939	0.10972005684770963	0.10348729146117702	0.15082476709292553
1799	-0.13804708606715554	-0.27862469276239615	0.3109480943639506	0.03994895070626912	-0.012673427248809405	0.04191102982226498	0.0029968475956911236	0.2602379804786617	0.2602552354499792
1800	-0.15942187203793728	0.03694919565260881	0.16364772025132282	0.016213324617561215	-0.11247917242829487	0.11364170064421117	0.09304571826266907	0.06437233623216969	0.11314284493066054
1801	-0.04422389328665235	-0.10502026227207356	0.11395178026307588	0.02728178626180703	0.17831642172179238	0.1803913582112487	-0.22646299085593652	-0.15456726401556034	0.2741833790233681
1802	-0.15848858037551383	-0.06621975421067777	0.17176637027418457	0.009381051112364666	0.06494555073546583	0.06561957543527515	0.11537587638708509	0.09346153230731485	0.14848114652480024
1803	-0.12526679028871068	-0.04302056578339566	0.13244824585308518	0.03782400017374119	0.0462922544005386	0.059779827756755534	0.1874845821225122	0.00035990626842450583	0.18748492757065854
1804	-0.18210562053959564	-0.020828559893007643	0.18329289658720493	-0.07450102243424679	0.012523473020625998	0.07554627535654217	0.060307454456210906	-0.13178890760995077	0.14493207109543454
1805	-0.21089388405253104	-0.11910019682292194	0.24220051035045562	0.2637824035395314	0.13137921701987457	0.2946890820540311	-0.2424948185095182	0.06792529716433093	0.25182847932437435
1806	-0.09634705695069049	-0.05883869940701237	0.1128926389582968	0.028393050905885536	-0.04161261738569138	0.05037633636373483	-0.024557285631694622	-0.034892141963277286	0.042667573734419574
1807	-0.3482030006171335	-0.015237181515036795	0.3485362267244219	0.14723511750369167	0.052527818649075714	0.15632450722249558	0.09854282621417128	0.06727771743093196	0.11931881603918423
1808	-0.20100087137002134	0.09733914684555293	0.2233299348500509	-0.02697949684636076	-0.04715610827776455	0.05432855416801596	0.11195637186466635	0.05044110731107976	0.12279468436323829
1809	0.02797312291049243	0.06573691183555484	0.07144114488892957	-0.05583365529763224	0.269772513749459	0.2754897570484189	0.30922034889123245	-0.05343961071121524	0.3138041047554696
1810	-0.10099446797942678	-0.12254055435381175	0.1587956864142945	0.0611943383226045	0.06723439662014619	0.0909132065852729	-0.019334367170068364	-0.023131686341303286	0.030147846803038093
1811	-0.3340919042401644	-0.13061513192437008	0.3587167589706951	-0.004493324140943904	0.09533888972318166	0.09544471622612005	-0.1068945722223272	-0.14372134447111296	0.17911525459094385
1812	-0.10402336294182093	0.07349590377119912	0.12736760933954586	0.0017086131279197413	-0.21412605115826827	0.21413286796625644	0.05804603204259891	0.15177378672520903	0.16249499737776438
1813	-0.2188774165582126	-0.15548099162453155	0.2684802827690424	0.11749478937114095	0.09073154242852377	0.14844944702095658	0.1980645444030741	0.03634713477832664	0.20137198900589717
1814	-0.19496925084920566	-0.03483803862684451	0.1980573091609244	-0.19179953809982872	0.11288216511017457	0.22255211977257902	0.22998199817372775	0.2834780340034496	0.36503632044831025
1815	-0.2215339421548549	-0.05395404320583787	0.22800948731341864	-0.09464598455739855	0.0451136974199287	0.1048480237664793	0.1378869555764447	0.0465080912526574	0.14551912269563044
1816	-0.2539473766314804	0.03501567261192866	0.256350087627207	-0.01897481788909284	-0.034289607846026235	0.039189551160462424	0.19178215612946403	0.07881250256849817	0.20734465503305277
1817	-0.15789422329553454	0.027506821853437422	0.16027230265575168	-0.005728779052903696	0.0886034951655818	0.08878850300007464	0.07766544168401524	0.25430798604016763	0.2659031263369787
1818	-0.3350963516900679	0.0423334101232774	0.33775980004828765	0.09082890628168215	-0.08239560944617923	0.12263330164491985	0.027139589521301327	0.19695960099016685	0.19882062705260353
1819	-0.19784795697270988	0.015266398726189559	0.19843607788993983	-0.19290424428626549	-0.046669982054431354	0.1984694804966651	-0.14941161051404606	-0.17271985131314033	0.22837682980993124
1820	-0.1763940917340909	0.010065193661890107	0.1766810225297166	-0.0560390682953074	0.36221040303645946	0.3665197856095091	0.0020930684687094536	0.12598865771987905	0.12600604275062188
1821	-0.288132055478929	-0.03688244173587721	0.2904830389246728	0.016807386241340583	0.013861391244680363	0.021785922048508898	0.17866610078333375	-0.1379063292343379	0.22569831902787837
1822	-0.27636201868025323	-0.021520890603617154	0.2771986906559941	0.008763301677999909	-0.033274832916687924	0.03440944582426654	0.0460241918401369	0.07328620041759397	0.08653954822036843
1823	-0.1822141379911793	0.039575820397179384	0.18646242957759168	0.018671054222898963	-0.044628737997664474	0.048376983381135025	0.06614843172628729	0.13998931556462801	0.15483095133758074
1824	-0.14149675992504665	0.13214580932303077	0.19360745851057776	0.06945735619122609	-0.0646184112810143	0.09486760988639467	0.24922924080091916	0.0713735716194019	0.2592477602524512
1825	-0.14082065373778405	0.04446941134529584	0.14767526896719704	0.010198268342402669	-0.005258572852216431	0.01147419999937774	0.12672168796686992	0.05592422313284635	0.1385131940797884
1826	-0.2914411750234219	0.051198831965505225	0.2959041718084841	0.031464416904288216	-0.0459971084506407	0.05572919806481034	0.23342186039296253	-0.0895045757702348	0.249993667906052
1827	-0.150248276354803	0.02080839597654516	0.15168234534943728	-0.014100099693177307	0.0033413620217389193	0.014490600799064819	0.2656032130233202	0.11887808578344197	0.2909932405535335
1828	-0.2604092502767812	-0.21421912648225505	0.3371984753532193	-0.03171861013140762	0.11064772747149959	0.11510425632128239	0.006179320834553528	0.08651933685147888	0.08673972362877355
1829	-0.12002340795938403	-0.0042197331808954	0.12009756286579125	0.13290881200722612	0.15020689615176058	0.20056635799833922	-0.053136862900306815	-0.17327021111776383	0.18123490905363804
1830	-0.39602105772013435	0.10449367932391582	0.4095749103356104	0.0427229772003181	-0.018428022629291784	0.046527892697656	0.15789062298635204	-0.15705774071017076	0.2227029024148576
1831	-0.17639706901609592	0.16811571777191064	0.24367769803458425	0.23161914163780412	0.13399701067891975	0.26758666940623127	-0.13148380215618372	-0.10875104375224136	0.17063053579781193
1832	-0.312847407210087	-0.006875874622624756	0.31292295832984207	-0.09581365452403719	0.05185400449442191	0.10894537243664404	0.0935734342980731	0.12362425218473039	0.15504497197448752
1833	-0.21102577548070098	0.11477635852166883	0.2402196711194274	-0.09952093528842494	0.05836599718386086	0.1153733339552486	0.05940768549039593	-0.020039987777282595	0.06269668416622552
1834	-0.02090994196053137	-0.0291690490507977	0.035889540193775576	-0.15771550450759525	0.004622173223168849	0.15778322105784973	0.2914069148132785	0.05261886009538131	0.2961194597434128
1835	-0.19815395852877296	0.02169157552401695	0.19933769269592946	0.009163104263694396	0.06983900772466267	0.0704375573093845	0.02841889332351453	-0.10423772421881392	0.10804229101629975
1836	-0.24269323787302502	0.06794664450623795	0.25202530469964673	-0.06084202047698795	0.12289355060600927	0.13712977880925056	0.04644089348434275	0.0928731226897746	0.10383724527246471
1837	-0.15125669546424592	0.14113026257805286	0.20687276026126247	-0.03272654832521253	0.11593568933818217	0.12046622359650011	-0.02657893366427762	0.05052891988468441	0.05709300709756778
1838	-0.18022061717945886	0.06318500998598282	0.19097595750113106	0.10842228356389473	-0.10952623835322814	0.15411485477077716	0.2801036570799447	0.055952881729141354	0.2856375039860042
1839	-0.1860018732999998	-0.13506893861324956	0.22987021348843556	-0.11753139060990836	-0.11994393271926311	0.16792907662123904	0.26867896843951367	0.31549885887701323	0.4144006733035296
1840	-0.2669448752565598	0.007232806538713441	0.2670428428476725	0.07619183076146221	0.05817189028268886	0.09586012671514936	0.11192332801532821	-0.19336428850113377	0.22342018579702339
1841	-0.24534339884864484	-0.11027533491036115	0.26898704959197856	0.09451215798657409	-0.2002673469033397	0.22144877114805073	0.004534625505803231	0.3105221872604187	0.3105552955746729
1842	0.023723900192921994	-0.16773595866053478	0.16940535784954489	0.2661866749084613	-0.15832218787174696	0.3097115772316554	-0.05435885548394396	0.11577648904508218	0.1279026214943632
1843	-0.27033332229143975	-0.00941753361769457	0.27049731067159954	-0.21190542073660032	-0.0005316811477904757	0.21190608774265668	0.21299119305969658	0.1674018276785036	0.2709033411220621
1844	-0.2509868726848384	0.020023065490024097	0.25178429937494723	-0.07066660167726807	-0.24391225348031767	0.25394282031681936	0.2521212783691093	0.2157763984413526	0.33185025709014493
1845	-0.15122812859478113	0.04994127262820124	0.15926103600694044	-0.13568967205615187	0.05730881228816264	0.14729557722004388	0.15654401825757885	0.06106903324658691	0.16803409318915588
1846	-0.2914559782227095	0.0002326025626484181	0.2914560710393741	0.12296912186800951	-0.12311866068783772	0.17401037193959532	0.12984113147887025	-0.05717959235995385	0.1418739764938016
1847	-0.24009378585341126	-0.09806872801149596	0.25935015214804963	-0.10213752454094631	-0.047801975397363104	0.11277013244313636	0.22916681661796248	-0.10376658161429168	0.2515649683456071
1848	-0.1269907275771649	0.020049304173380092	0.12856367872931462	0.04639948868364818	0.08329297803402219	0.09534480971652362	0.23004253115079734	0.1204214668841727	0.2596553404511478
1849	-0.29050123772476266	-0.028385615190011152	0.29188475854236456	-0.12041644313854807	0.18763237376198233	0.22294848611662607	-0.029483286308641384	0.23482509834914386	0.23666873681634085
1850	-0.19650658726229964	-0.18471609108880696	0.26969403616803284	0.03693510182193417	-0.15893376089788555	0.16316905987270658	-0.15487687992838545	0.10280409662008372	0.1858911784303468
1851	-0.19893810093051553	-0.22733982693403593	0.30209231190521446	0.15202908687472869	0.18537817760841252	0.23974551505581898	-0.19987210102699235	0.10450623500895241	0.22554469606862987
1852	-0.18862061665929963	-0.21954483782832215	0.2894437300167318	-0.14378331762037788	0.09369721315891229	0.17161821051295553	0.16778141924921844	0.15701689806487404	0.22979319163804016
1853	-0.03273761571240092	0.1819925897424169	0.1849136398529987	-0.211028389752787	0.0249825952269346	0.2125020266866343	-0.16536182270738767	-0.18075278733937658	0.24498184124555725
1854	-0.11611449980533033	0.021102266465543466	0.11801645103554358	-0.06732811897143372	0.0155964045715875	0.06911095021624408	-0.06924525625470195	0.15146118247239623	0.16653947072605896
1855	0.017661371731825852	-0.03290495555908071	0.037345148972722196	-0.1414984992424483	-0.10768756847042434	0.17781574084129187	-0.06724785713581866	-0.13837750446591335	0.15385255289260996
1856	-0.2721616897350079	-0.024803123551699016	0.2732895539484368	-0.24951891253539665	-0.023507834964549328	0.25062383369816893	0.2736213497161655	-0.08825564496627744	0.2875025250131027
1857	-0.35439938548050187	-0.09075883400144552	0.3658361523664102	-0.04036042480729462	-0.15049076288711882	0.15580896509820064	0.17906223121213952	0.06376798823711988	0.19007798128788925
1858	-0.19209149113341872	0.20664933852197298	0.28214019578470073	-0.17463933608022003	0.05433842450850966	0.1828976820099343	-0.011502874625329998	-0.06838523459256313	0.06934591866091294
1859	-0.058241572657291886	0.1509591847411564	0.1618046854800849	-0.09743947927343427	0.20846962604478167	0.23011744198197825	-0.12796008645206133	0.16237332890719663	0.20673384257354593
1860	-0.058708081873621976	-0.02186280146869072	0.06264679533175888	-0.07736430581083413	-0.004253136208711789	0.07748112661288631	0.2862426597076248	0.05636816686660174	0.2917400049228699
1861	-0.32963073198604	-0.1339490454736398	0.35580720376764685	-0.11024321565759058	0.1459843720494415	0.18293442399175663	-0.04724905528766931	0.024683320054565604	0.05330796858344305
1862	0.09997277386630168	0.2112036069859929	0.233669679501677	0.0646445640629526	0.16947161340156416	0.1813823238681719	-0.005594645743742137	0.29071765454955667	0.29077148197131253
1863	-0.10886696946062914	-0.13907102404510305	0.17661474108492525	-0.02916619877068718	-0.05963499346358145	0.06638523628136482	0.06268740196734068	0.10293706007294172	0.12052281403068617
1864	-0.2651220270041241	0.05801696702634503	0.27139575837826113	-0.07464739555399888	-0.09880995589024004	0.12383715535341708	-0.04965317878517853	0.11151870224454999	0.12207317114657709
1865	-0.08779885169224606	0.06181952402631955	0.10737919681818131	0.005128865568955638	0.08850652022283907	0.08865500202459103	-0.18923464074321472	-0.18287588399614507	0.26316028994623225
1866	-0.0947420821182562	0.06277773088761922	0.11365344526014484	-0.055456684674936155	0.07852746592617936	0.09613535655482096	-0.001198003286821324	0.06529937361638569	0.0653103621683999
1867	-0.26761626985507586	-0.05266055116801386	0.27274823838196244	0.08268279975044554	-0.11409110526233404	0.14090147506166592	0.10813260571367266	-0.12233004965745552	0.16327063871873634
1868	-0.29588503244264563	-0.0011082349150241914	0.2958871078776707	-0.1945061518460362	0.07810159892520581	0.2096008178911213	0.10554483337096422	0.0055222825734204594	0.1056892021737571
1869	-0.20319835871763264	0.13420538708519086	0.24351726613984814	-0.133931452031699	-0.030600947057791875	0.13738286575899147	0.019315430169732226	-0.058619974985311976	0.06172023420176242
1870	-0.22754494774307465	0.04815446618545526	0.23258451336450742	0.08529180518818705	-0.05155890703487102	0.0996645018393717	-0.14295345880875548	0.02826511443584953	0.1457209939557723
1871	-0.2153964536097596	-0.11520027227036356	0.24426775259707778	0.06592430450254946	0.22621965203164093	0.23562967743784222	0.2051508080944373	-0.12464479057996532	0.24004828239444675
1872	-0.25897211773602696	0.027846122116262858	0.26046490028715275	-0.036420890019453325	-0.04543391772235002	0.05822990734502663	0.12245338685243173	-0.0530624661760893	0.1334558251569407
1873	-0.18949913281642392	-0.015946721182822702	0.1901689229465723	0.1633137581028285	-0.1801508138190722	0.2431577662863006	0.016305053066197988	0.029494942517281054	0.033701726804264
1874	-0.05564395004132456	-0.18313024161237135	0.191397321217427	-0.032903608712595116	-0.12255676108046024	0.12689683665420734	-0.08809925256837939	-0.0127822427320573	0.08902170540024681
1875	-0.36751900597588033	0.13753810202747566	0.3924117088757922	-0.00038887065083712707	0.12409464405583784	0.12409525334890198	0.10053000899016269	-0.10129228185888903	0.1427109283542883
1876	-0.1131240268768067	0.056216715341432896	0.12632246253380347	-0.05767581344719141	-0.1790426171264998	0.18810305208661984	-0.10367690353724349	-0.004585342669956221	0.10377825251213191
1877	-0.06283997218732561	0.01948312164906799	0.06579098824076317	0.12261620554004105	0.07320989782157555	0.14280904383155546	-0.10462183380403116	-0.14520877004929936	0.17897294490438664
1878	-0.29430422319247995	0.09542879254353503	0.3093891243002024	0.16086352798594383	0.11263388520601589	0.19637583031698808	0.2318477739611447	-0.20612300091450492	0.3102258561060619
1879	-0.2798302215508178	0.07476106520509677	0.2896449028789917	-0.1736755173202888	0.03167443430661069	0.1765402365046386	0.08137417377828715	0.18403387132822555	0.20122182275825043
1880	-0.25891439345971545	0.10563536275768949	0.27963457047647206	-0.1381650496831234	-0.07712999276269462	0.15823595273361007	0.1508811780458742	-0.2358174502400472	0.27995535309443165
1881	-0.1647750500657914	0.08320100556746862	0.18458934002705032	0.03192153064127748	-0.22988238290610394	0.2320881170785583	0.021641260729844077	-0.09517625182890378	0.0976056508516592
1882	-0.10250797772419662	-0.09087167634456159	0.13698739744507574	0.12771917174091085	-0.16216995157212546	0.20642499854206078	-0.15468541356122298	-0.08126361801964159	0.17473223166390567
1883	-0.30303348469685126	-0.14277076160809313	0.3349817655002609	0.10776132363359014	0.07047393737451833	0.12875977135864636	0.21921184267825441	-0.05508172126740864	0.22602616660063116
1884	0.04516129378399521	0.1120357364746178	0.1207954829604747	-0.028300300287276096	-0.03208273269553234	0.042780938904645134	-0.0927277593252523	0.0029581871775335796	0.09277493314931161
1885	-0.2922080997583052	0.09383217306576377	0.3069039756448311	-0.17952948094596727	-0.17682600696568823	0.2519886332122107	0.1910153128358871	0.1521169019583271	0.24418517890975922
1886	-0.17035291351374457	-0.17190607498610574	0.24201614359325277	-0.14169456831482471	0.13561801019007363	0.1961366752492747	0.015427851732686522	-0.08880555386076998	0.09013570327902189
1887	-0.19154989893453014	0.13768039758128062	0.2358967054877372	-0.15441179500810828	0.03205385972178436	0.15770368531106013	0.17066671529856714	-0.07159158181802877	0.1850742615762918
1888	-0.175093058666749	-0.05763164208460915	0.18433389640173647	-0.04795070655731154	-0.01828852641625099	0.051319981077776224	0.10681347590015934	0.15604232736180831	0.18909872173646144
1889	-0.3199317860138394	0.00026533689802194735	0.31993189604300876	-0.06477067148505507	0.042381784030646366	0.0774044927781668	0.2112296734996043	0.03989704643504455	0.2149645302857882
1890	-0.282126559878285	-0.12892220705580223	0.3101875743173712	-0.1047797511239011	-0.008893972456671962	0.10515654516789098	0.32259979820210727	0.28678536959014733	0.4316439250250115
1891	-0.12820885845759739	-0.06402915922136657	0.1433082154574376	0.04176179408403768	0.20747459144828356	0.21163589851853995	-0.054054994758581255	0.2491932785616305	0.25498869100147287
1892	-0.14632883602829866	0.0538223795709366	0.15591336310937137	0.12187128801439491	0.1512902086644348	0.19427130019644132	0.13179109706492997	-0.03223602992967484	0.1356762871367163
1893	-0.2769720074646761	-0.04871938149826713	0.2812242362467828	0.09152651284601292	-0.04116395439865428	0.10035723040960157	-0.022905541375922333	-0.03085663231082251	0.038429098132657054
1894	-0.25757836693105307	0.14180368809062394	0.29403214291463303	-0.16562908992381217	0.07923296453252682	0.183605169038355	0.08198535121528025	-0.016075992206277645	0.08354660579167267
1895	-0.19358488338682697	0.007967271245069192	0.1937487664140959	-0.0949757239747915	-0.06241346707796526	0.11364782891559362	0.0223687867666461	-0.052913804550154445	0.05744765733590559
1896	-0.18005230858220103	0.09690750970216584	0.20447469100711588	0.2165986275211034	0.06837718203226743	0.2271352118600274	0.06452999317181364	-0.04512956604696436	0.07874514429691289
1897	-0.11687177277161603	-0.05285942702314659	0.12826975596763102	0.05706293598083696	-0.07836108342978815	0.09693625771115427	0.01014035399147618	-0.04211114584593343	0.0433148402228373
1898	-0.23303458753826858	-0.1240710699185256	0.264005207107471	-0.06243007844453796	0.030142822017428964	0.06932607311658122	0.1396023642024762	-0.07516129774681815	0.15854980532913518
1899	-0.1658299282093783	-0.04410552217477951	0.17159505288975416	-0.028382164810134485	0.052081120349681945	0.05931264937757958	0.12279677676571543	-0.131465673366831	0.17989516852279064
1900	-0.2550621810510587	0.08800975860626428	0.26981926138149587	0.03405797461595917	0.03044387991286838	0.04568123749517377	0.08417687497467619	-0.13990824903319332	0.16327909978939836
1901	-0.22062962890586832	0.011639712348308677	0.2209364525258169	0.12605005317453918	-0.027896020739989938	0.1290999762913615	0.013476384340413648	0.20017558889960171	0.20062871012443084
1902	-0.18244870725990445	0.13311609394639862	0.22584823499057222	0.08626686125574363	-0.21174794956883491	0.22864637652393177	0.023912344553405063	0.005109027729506222	0.02445204258097111
1903	-0.23963202622337412	-0.13768112160587243	0.2763685930755716	0.10433396243287384	-0.14517679893445284	0.1787788540789958	-0.12308605541124812	0.14598334757696826	0.1909484611262389
1904	-0.0904710325629629	-0.05793902656053293	0.10743341441000018	-0.01181210272307438	-0.05684539544618159	0.05805966546728653	-0.09324933127286622	0.1359822886270569	0.16488365778053612
1905	-0.30830835593852496	-0.016931629641250154	0.30877293019923985	0.056674726612829435	0.17915941042560818	0.18790986930092438	0.2716842525127058	-0.17531780891817403	0.3233398632820535
1906	-0.2786679834516476	0.14954579905315302	0.31625905681174377	0.1084044311901725	-0.04412978626260427	0.1170425509686455	-0.014805239988207597	-0.20733668041525646	0.20786460539670196
1907	-0.30038645621629223	-0.05693278697178451	0.30573414155203055	0.0005475470326637285	0.07472387004363318	0.07472587612099812	-0.0248584118529506	-0.02799126030306606	0.03743596256549198
1908	-0.2019566096351381	0.19518847017999988	0.28086475582836706	-0.036824312985914286	0.023476230738384608	0.043671082383729055	0.07175550072591616	0.06854004367772223	0.09922998272584263
1909	-0.24584718612101794	0.051479321392317194	0.25117913817559756	-0.23766643757545008	0.16803524987606971	0.29106903090284014	-0.07988323658439314	-0.01784731146265688	0.08185266039441363
1910	0.009560530600745859	-0.05225011101932452	0.05311758510041224	-0.021924931770469405	-0.17205378292330137	0.17344511192696743	0.010645387127784713	0.044242567636153037	0.04550526407065429
1911	-0.4281984515146868	0.11170532199519437	0.44252908700064636	-0.03302775231990291	-0.1264596109934185	0.13070143700782935	0.21025837411788242	-0.15272144986470787	0.259870015845372
1912	-0.17227420936554766	-0.06842406888647057	0.18536519742256102	0.07034396036915684	-0.10499017982426943	0.12637725515277637	-0.15612064856599184	0.010328191643825379	0.1564619073490334
1913	-0.1204560248684895	-0.009969308607147287	0.12086786604065905	0.04118322279978491	-0.24970329210730716	0.2530766522803	0.14348887792096604	0.0835642374551631	0.16604830582839675
1914	-0.33629892729342376	0.10148807638308438	0.3512788040099292	0.1099936328471853	0.028398060968031	0.11360039231299075	-0.009550636170614968	-0.13730938733134265	0.13764113665823943
1915	-0.2153151745829566	0.06988635510200404	0.2263729821227182	0.10834529914529914	0.06046915750915751	0.12407748730834155	-0.12094747980363582	-0.20151039193987108	0.23502070319572135
1916	-0.1749418554853502	0.03198917930033317	0.1778425157069198	0.17066036632585405	0.04673346526825243	0.17694342997255832	-0.11700158067617554	0.12137462956539553	0.16858579591074865
1917	-0.15988935065864457	-0.034644472952792486	0.1635996453548105	0.12925607289321783	0.044270663481984156	0.1366273180038016	0.05993780281414771	-0.0960989900594478	0.11325880140913332
1918	-0.1994717497190978	0.1277211237538508	0.23685789914829708	-0.15390787761115812	-0.017479456526875114	0.15489727625509156	0.05117859292990391	0.13766976202789924	0.1468748165993858
1919	-0.1955583063896622	-0.0007973222520130182	0.1955599317875892	-0.09827671307698668	0.12350189541517485	0.15783228600117644	0.09459255665163457	0.026031326691949144	0.09810902987613158
1920	-0.12833874345334337	0.13164930491271812	0.18385421549473624	-0.008516296238201151	0.20912145672843732	0.20929479440693333	0.0026974681986944873	-0.07708972205262293	0.07713690155064323
1921	-0.263984373644215	0.007869121171745298	0.26410163308155465	0.11999096290271564	0.04819197053906286	0.1293069882208954	-0.16196797959281542	0.13561966332602038	0.21124942483718576
1922	-0.26832882527000723	0.04683636683279781	0.2723857627132492	0.04820088183973745	-0.10114322430190707	0.11204140677586219	0.11583039502359042	-0.028191683578293318	0.11921179234580619
1923	-0.20814409007768114	-0.03878737608126805	0.21172723673995175	0.05175036998838676	-0.045386611661027754	0.06883346070047518	0.05129582014461947	0.24759632789076497	0.2528541135700591
1924	-0.20230374827078892	0.009166915526668276	0.20251133031187118	-0.11076220732007945	-0.11529075037686616	0.15987565071916712	0.19923476085462347	0.1283558694285463	0.23700151718830206
1925	-0.14527890792063633	0.08791721402425805	0.16980988666270266	-0.019352140926350753	-0.046699324099559174	0.050550294062339615	0.04277082664675659	-0.08728518090538823	0.09720106181381587
1926	-0.2210173618767316	-0.04169775485443357	0.2249163778181806	0.1719471022718896	-0.1514715481042568	0.22914937456776932	0.32427521950583643	-0.062043010418962076	0.3301571642830212
1927	-0.24337643399752365	0.21954352926236229	0.32776737157063807	-0.05974882935365535	0.02523991594355075	0.0648612054002216	0.030685433725589576	-0.04116569727110027	0.051344040304045234
1928	-0.16418070345961996	-0.039072257885348696	0.16876594657914512	-0.06114144272046996	0.09094649234328264	0.1095880490176154	0.024581659344922967	0.11514514347090475	0.11773980652729592
1929	-0.28409141651337716	-0.14445826409785767	0.3187100924080433	0.1328907177142764	-0.08648528638114952	0.15855487256796919	0.04239799129943606	-0.05923992028521566	0.07284886973471698
1930	-0.33334940188696655	0.1279754555434955	0.3570707786419431	0.01860542347057637	-0.005859568209503981	0.01950631492930696	0.2002521712399799	-0.16944843241709426	0.2623236614088344
1931	-0.2776995521298494	-0.016882797445627516	0.2782122752552609	-0.10418971802171045	0.10913452134110559	0.1508835348531965	-0.07485358391608392	0.22327021768554028	0.2354838617197169
1932	-0.15598294823669262	-0.020066813727328624	0.15726842389296727	0.2387982929737476	0.018554191701020906	0.2395180217788508	0.12194975141119761	0.08727867200835242	0.14996435728797178
1933	-0.10051892153852947	-0.020611811984890285	0.10261043017437123	0.012040595651582138	-0.02053215943862762	0.02380221659547959	-0.1534331372352241	-0.15552022811893265	0.21846800442171835
1934	-0.24949915006634416	-0.09186410922022607	0.26587373026806116	-0.26817694926352775	0.061375908264189025	0.27511066542674584	0.39421281348714643	-0.009333304809125195	0.3943232847501042
1935	-0.19073714596170616	0.0334251398365464	0.19364374201793838	0.015790567653877305	-0.04832464364520004	0.050839091359575345	-0.0019980576813913562	0.00035386288345930537	0.0020291509156435696
1936	-0.08532743112379874	0.09402826826137069	0.1269727755639724	-0.05655240854744143	-0.03565665745831496	0.06685485871360686	-0.11359186789894132	-0.09261276974501416	0.1465613781751985
1937	-0.1455744600269122	0.009774812911861925	0.14590226310646784	-0.10668365950116605	0.0023574460389243156	0.1067097031969782	0.16358466353442103	0.07964513050026598	0.1819430926308392
1938	-0.1473904092710444	0.044924686188456645	0.15408491222120768	0.07881498556917424	0.06399956426402789	0.10152707114979029	0.11731878734777068	-0.1411700186722158	0.1835556374417991
1939	-0.2388304879823008	-0.05400173580627198	0.24485953005744807	-0.043550055725246985	0.09127803143934123	0.10113499086425767	0.024286388599193406	-0.07910406732456009	0.08274830595534609
1940	-0.06150755840206805	0.11912996557395387	0.1340713557708553	0.07472755710077116	0.14475653072905095	0.16290690893562398	0.06498082357800755	-0.10990492984993454	0.12767772334356206
1941	-0.22810678228125783	0.06524864142299606	0.23725532518840514	0.1862909010138778	0.01639560437017876	0.1870110040698831	0.07802762932863387	0.013510465773108389	0.07918865843069332
1942	-0.22652307189831555	-0.0894720607130747	0.2435527699503612	-0.1125165762612803	0.08361572646229111	0.1401840563166054	0.04585711751548438	-0.04627195560995867	0.06514575276101221
1943	-0.25764549252191304	-0.07548513496372079	0.2684757073132508	0.08452957467208178	0.14039870842400473	0.1638811957528128	0.010992014368209742	0.0736197535222399	0.0744358279899289
1944	-0.2961574504118447	-0.15785142798491186	0.3355984337736398	-0.15549830442563456	-0.03502643458639114	0.15939439701282496	0.19712925842339626	0.03513022914067574	0.20023505568714617
1945	-0.19162986632691853	-0.09471205318154262	0.21375775702026822	0.021432177969318168	-0.029527333276197706	0.036485636391766274	0.19380858920230967	-0.04012671268923708	0.19791897918045706
1946	-0.38923013245033106	-0.0114411937295666	0.38939824976655935	-0.07157540987995333	-7.268994529684638e-05	0.07157544679086165	0.17045614013716484	0.007789507985040991	0.17063402985661977
1947	-0.29257349955637096	-0.10808407396824919	0.3118996949152656	0.059456428925831965	-0.14774010545434496	0.15925515910096438	0.2288709874434075	0.04470590486890921	0.2331963696618546
1948	-0.3261376452269733	0.04883842376332496	0.3297740973300984	-0.07873176231920809	-0.0598911625927167	0.0989224026931994	0.30471466466144775	-0.045438988782017985	0.3080839634925371
1949	-0.10430174646156344	-0.06777376255150608	0.12438704597071266	-0.1264600064377595	-0.13993203681746508	0.18860834593443254	-0.09587415219834919	0.08854129367328907	0.13050445871728614
1950	-0.2565100824640093	0.11378404571502497	0.2806140257809145	-0.09788431871688631	-0.1134924973723556	0.149872902188765	0.3326941565577553	-0.1250362677718694	0.3554145045802082
1951	-0.13246582041632116	0.14998588938437127	0.20010737266025433	0.014964673309134008	-0.1296065912289799	0.1304676585872721	0.012888975461779802	0.0040116821458995615	0.013498862251837789
1952	-0.2142124042273442	-0.08708540744608363	0.23123758845592018	-0.10600823257342	0.08041109185739653	0.13305521059710126	0.015149294535518347	0.24467724780256397	0.24514578666002232
1953	-0.3336615251735496	0.13030483704281426	0.3582029647251592	-0.0998978271198748	-0.204765394122523	0.22783424346095246	0.29268357986766225	-0.1845294130596853	0.3459982401809324
1954	-0.140948544350096	0.17660462637498792	0.22595505352051776	0.10280661494533783	0.02745677884697041	0.10640993741737845	-0.19588739101028405	-0.20788337817607952	0.28563502740160357
1955	-0.3506362420868262	-0.1306495129051734	0.37418587558475597	0.14200676048075583	-0.035972995924314785	0.14649224026551552	0.3003151738074248	0.0985203456956864	0.3160624339192833
1956	-0.21575184173252762	0.07398149467385201	0.22808357846446298	0.0632392194096819	-0.1410592978382608	0.1545863007454705	0.09857222806131502	0.041924011411255645	0.10711725760951406
1957	-0.1743394475467976	0.0009896362297161807	0.17434225635453318	0.03979422706300664	0.17397380822488628	0.1784669898211197	0.06915181613333629	0.1761528588134997	0.18924006801601903
1958	-0.19384898415362106	0.11536065805762906	0.2255781684580315	-0.07731583751261326	-0.00914631860706529	0.07785495407704485	0.19122394200586332	-0.07240107864559607	0.20447129917254295
1959	-0.2208298734996663	-0.054055171873958745	0.22734949886947595	0.10481711112017227	0.29717169206488186	0.31511528263206073	0.03806651944634278	-0.19116412856108284	0.19491737724296673
1960	-0.051678991173721635	0.09840391113667411	0.11114876452632325	-0.13343821561551444	0.2136857043538093	0.2519272467039564	0.005500454057718581	-0.011264416189419367	0.012535631891912188
1961	-0.11033989442507569	-0.02110804489666554	0.11234073998820061	0.1399184984417314	-0.020090245042254012	0.14135347237350274	-0.04423213838089273	-0.08327540761498192	0.09429356064540055
1962	-0.23202614534774316	0.013807380534388422	0.23243660615779396	0.10613247309039034	0.0690479657160373	0.1266164421147802	0.20487268911209827	-0.25594873635954773	0.32784535132905535
1963	-0.2822337006111224	-0.07580518971201769	0.29223669952270487	0.16842014144164227	-0.22157720237728204	0.27831960163913316	0.09132141093762514	0.37610224530025993	0.3870303592943782
1964	-0.0989162340985524	0.10081618292147974	0.14123853619709065	-0.037267020980219875	0.05152051946938688	0.06358612096311286	0.13636649633389944	0.017648210014522717	0.13750374772747145
1965	-0.028248678360743188	0.06158061363270068	0.06775071811064944	-0.030739879076742548	0.04674746339794806	0.055948775677357294	0.08034206234508595	0.03474631435745485	0.0875337268902036
1966	-0.3979576437446552	0.09754648959538542	0.4097384578571806	-0.042458078942837346	-0.011775510469174796	0.04406076615681863	0.2220095192741616	-0.016758404162750172	0.22264112548769244
1967	-0.29987438004775924	-0.0708372095779288	0.30812749645206183	-0.24744751093015102	0.026318242641645433	0.24884316458619424	0.1666122393990695	0.10160297859856002	0.1951481580176259
1968	-0.25530993855786344	0.15341471493706405	0.2978577504206339	0.2182645875070037	-0.1323709019401722	0.25526747900987534	0.15279441059196733	-0.00500377865370383	0.152876321609862
1969	-0.29237451005436305	-0.16431988361047029	0.3353861629216199	0.07701808772796861	0.0667465230122026	0.10191606434459467	0.07495255699187224	0.06300979320107729	0.09791894524994835
1970	-0.18672073424151464	-0.08921630878165165	0.2069400452989062	0.1539694230481322	-0.017029220232714148	0.1549082876269342	-0.0530083914966854	0.03175364760866821	0.06179145333718369
1971	-0.0470750805975053	0.13908676695057373	0.1468372975576193	0.1614702714413422	-0.09757856432528292	0.188664317705082	0.0868730280391668	-0.0051094509445403806	0.08702315490516604
1972	0.10464498213538954	0.03601204669009486	0.11066815166490117	0.2218450238675593	-0.024179597176913557	0.22315883924782315	0.0743368855101248	-0.04402901548330622	0.08639749274009415
1973	-0.20111134856041352	0.0934924873043296	0.2217805665565366	-0.1351599689566015	0.11712014376247651	0.17884447233082898	-0.09960587628166272	-0.007553155447168933	0.09989184524798306
1974	-0.1386362327270263	0.17374304704573562	0.22227607028530735	0.0716892197951528	-0.002984430498690203	0.07175131399660387	0.004832361107608856	-0.11499882324263894	0.11510030869231432
1975	-0.15290599685246298	-0.02343050405680167	0.15469076376371416	0.1366847385249805	-0.04455732669070433	0.1437639492622001	0.0580642876998932	0.18101122181743698	0.19009609130631105
1976	-0.2650864639236732	-0.13210442624151314	0.29617969678584705	0.09759760976907003	0.038671676124336564	0.10497995983472871	0.11827476921007653	0.1541544003824233	0.194300026219662
1977	-0.09667999950109807	-0.107390656526165	0.14449835781991804	0.10056561364149519	-0.12692637385047242	0.16193747875621745	-0.055506517328920486	-0.24672647547107904	0.2528931141102239
1978	-0.08614259725720683	-0.26810262575375926	0.2816017844373107	0.1165453440314428	-0.10200945773615538	0.15488300966546276	-0.04139042165003174	0.012702301774492553	0.04329567501191883
1979	-0.3959962882322225	0.0062809389619223445	0.3960460964180064	-0.02975888614826772	0.21329864280803026	0.21536458002311623	0.09622601812197215	-0.11167183432521163	0.14741114321911905
1980	-0.27528128292857945	-0.11418700433822539	0.29802425520507975	-0.01302969701984592	0.2478987656364093	0.24824095352798733	0.1832906168681248	-0.04416769823944162	0.18853709396208507
1981	-0.22971121552083762	-0.1595382982506959	0.2796778703165281	0.11425877459315036	0.08461983847461743	0.1421815200193003	0.10177618484826319	0.043481034343372124	0.11067516500930706
1982	-0.09225608129594533	0.057779853767008	0.1088563091300679	0.01647326148345192	-0.027923245212487145	0.03242030177371683	-0.3017691474522154	0.21908802531192628	0.372913101391083
1983	-0.051859847149826555	-0.20445009182140272	0.21092482971946044	0.08726197650312605	-0.07882138221957505	0.11759023275015858	-0.008841784624713397	0.13911591695970071	0.13939661225039926
1984	-0.05234835636446263	0.06520315533806682	0.08361699516306985	-0.07148863597294042	-0.03729659261357484	0.08063287725149436	-0.028412369107672985	-0.08802789892721326	0.09249958760908247
1985	-0.28074672262787354	-0.03869878522474743	0.28340133776001003	-0.002225040216723536	-0.0924566873724322	0.09248345713612625	-0.024174947047873242	-0.04555604219156341	0.05157306511084037
1986	-0.14019500183827088	0.009127595348207201	0.14049182017923104	-0.027941034466392033	-0.0890777265503657	0.09335707136812847	-0.11121477983351688	-0.04134737866811873	0.11865215116525461
1987	-0.29071976150875956	0.19305480017783036	0.3489815691457244	-0.009615310267544475	0.12261353130690575	0.12298996809126628	0.14480751971555839	-0.058899088061871926	0.15632760581769292
1988	-0.13130940095737523	0.029918878301986498	0.13467478627654775	-0.12373638348558906	0.02538875919201721	0.12631421808887153	0.026799945643577048	0.23596731927239556	0.23748434232828766
1989	-0.2760436562887976	-0.06800120571101136	0.2842960853677713	0.07368806975336921	-0.041934484946629075	0.08478462509038102	0.07955806181798253	-0.08522488551046584	0.11658801958394327
1990	-0.3595390909293036	0.08851738692201083	0.3702751486310835	-0.07754219060043632	-0.07625133472927197	0.10875227524566956	-0.012832455150069444	0.06441757072604773	0.06568329561938792
1991	-0.3479605387517975	0.01985880376810415	0.348526768865092	-0.02738243689585164	0.055156237689766976	0.061579285530488	0.20643682294241922	-0.019661878567896796	0.20737104748584953
1992	-0.3066975486005018	0.05657198854425087	0.3118714097274837	0.10497894407521371	0.04293833964351234	0.11342080810190197	0.1516367395912214	0.015348323288485942	0.15241152128898844
1993	-0.17741267170268413	-0.23230953754205766	0.2923063073450333	0.15105121231543875	0.03258022916293742	0.15452488496767525	-0.04181533768691178	0.1027955830155386	0.1109750167982639
1994	-0.29795377209527785	-0.12186946568182798	0.3219139900212152	0.033729452524934665	0.0024265938847930976	0.033816627944156956	0.04467061894405579	0.18284903296325464	0.18822654715114556
1995	-0.2592518511833988	0.06561196895307361	0.267425602386754	0.07807113182552727	0.20146434276810257	0.21606245169279734	0.09003024448698074	0.09066054394596135	0.1277684591398171
1996	-0.17738567252644274	0.058981012613066874	0.18693431110023956	0.05186100587882538	0.08342263359817348	0.09822881312129687	0.014789134659596845	0.10007098533479103	0.10115789939424233
1997	-0.18304098692932194	-0.0006788009597580885	0.18304224557954699	0.040775194179154484	0.08606450120212639	0.09523505041484762	0.08006619842579346	-0.312355751735964	0.3224542010470599
1998	-0.03502528451679652	0.028955670277232316	0.04544448697792	-0.0018105110872888254	0.18215958946260893	0.1821685867090795	-0.11403354805681433	-0.08603958591117127	0.14285118279591388
1999	-0.3199574676229436	-0.03384287435353228	0.321742321170523	0.08762115080383318	-0.12248550837372536	0.1505993553431024	0.06551282416752527	0.16672739045622934	0.17913668764032964
2000	-0.244648746089815	-0.07796154643299547	0.25677034814312744	-0.11456748373307674	-0.07163629171977173	0.1351201932365738	-0.09409805433167749	0.09627198513307228	0.1346207225893169
2001	-0.2617298584780418	-0.2443787264912353	0.35808306407929125	-0.2651390987324185	0.06791438018560346	0.2736989307846011	0.08907803100102975	0.38721952739688903	0.3973334342897543
2002	-0.24311471946145305	-0.13624000317973672	0.27868639235749504	-0.09547978411954365	-0.32563461995915943	0.33934391830628235	-0.13571173134395614	0.10224538643166349	0.1699170181910403
2003	-0.1349785147727449	0.09404435148501775	0.16450999816574577	-0.13873835647783037	-0.0850740764601471	0.16274498469604676	-0.05872102635991369	0.1386820854630457	0.15060172563799257
2004	-0.2081201826596021	-0.04972954154101484	0.21397905909725295	0.012904121747776831	0.0906243112052512	0.0915384189261955	0.2324188625808418	0.21230592083171412	0.3147893449651279
2005	-0.21376914738908884	-0.11436319380957342	0.24243800954838754	-0.05049013510443226	0.017969027188418706	0.053592347223852345	0.07175870212046058	-0.15205072202696757	0.16813308240478775
2006	0.02861019673248103	0.08379397116206551	0.08854362179276572	-0.12970773912695865	-0.01876371590435024	0.1310579056141457	-0.2347632901837987	-0.2201948606627204	0.32186888492085924
2007	-0.2370679680388389	-0.06114928694244968	0.24482740198685682	0.012726547316581242	0.07724124088841892	0.07828265644818104	-0.036481194474837816	-0.05865800595740202	0.06907705272526866
2008	-0.2291836338183937	0.1047396764824566	0.25198320944033803	-0.03244245877420275	-0.033865582960157216	0.04689766348707722	-0.03075358039873084	-0.062039120943713257	0.06924330462080708
2009	-0.2635795923943094	0.06246679720109892	0.270880605210697	0.006488609253216511	-0.05417601532278198	0.05456319901082813	0.008321385319951559	0.13049521088190894	0.13076025969979177
2010	-0.3543314316933001	-0.02187710782614177	0.3550061567531758	-0.09410236996275176	-0.06987632777835412	0.11720903214511494	0.27985930275503856	-0.07709871247644916	0.2902851026216511
2011	-0.3220292027930742	-0.0014372992514320281	0.3220324102954252	0.10315582415652888	0.10215023146665148	0.14517504553504773	0.1268367786159326	0.1025619020973001	0.16311502742384978
2012	-0.18818282105903833	0.10471272958361677	0.21535442850935219	-0.004114694130704818	-0.014208010844848096	0.014791831528129901	0.192322226509341	-0.2847888825740788	0.3436459609064287
2013	-0.20759621673769177	0.10852945807123783	0.23425377792692964	-0.052604120357605984	-0.04972485657108256	0.07238615088269461	0.014453637318608515	-0.027443697700828513	0.03101715936755545
2014	-0.2959338476326621	-0.04083622113228009	0.2987380778056861	0.3002338299711746	0.25337560414103005	0.39286072523604615	0.07539891350949458	0.0229352610127915	0.07881003969125455
2015	-0.30805717951511186	0.04748223731193337	0.3116950251623413	0.09396540005863378	0.02293677782382194	0.09672431020750917	0.2044371517336188	-0.08174712386894384	0.22017525126543883
2016	-0.11971617543706195	-0.22040737866566043	0.2508214010636756	0.07459802075244054	0.06343429887702078	0.0979222904868996	0.17903460226807447	0.09362117926135688	0.20203542762489637
2017	-0.04452880877067812	-0.22879958437062053	0.23309239502545837	0.07332963398718659	-0.3389293976904216	0.3467713538334542	0.1160744686663087	-0.04468467643181275	0.12437846511346601
2018	-0.3102878166371819	0.10413898015124713	0.3272971987970738	0.1686044943676979	0.11594824352492428	0.20462519565660095	0.0629115883639057	-0.1645700756900492	0.17618506679936877
2019	-0.19471668071555684	-0.02934046184425505	0.19691482536903687	-0.02728477348438884	-0.025574445588068474	0.03739667272942184	0.015629393981788434	0.11169700914228015	0.11278519321067185
2020	-0.12404198915161738	0.10731621413222939	0.16402190368473496	-0.13067475987575697	-0.10920153681764501	0.17029641367897982	0.045281101750484214	0.10779693449110873	0.1169211583137034
2021	-0.133975376824385	-0.10657144729083404	0.1711925085186235	0.09481601329339483	0.009997303423194933	0.09534160924060728	-0.11613824566017134	-0.20042745132788897	0.23164467477327338
2022	-0.21076799304632415	0.09700368730689929	0.23201909887746316	-0.03821953325632773	-0.00837965257763174	0.03912737276707128	0.14201442675027573	-0.26197878094827837	0.2979949312863483
2023	-0.145988167037085	-0.1285787696446059	0.19453802949081309	-0.10665653001805298	-0.1837405645611153	0.2124528429104426	0.13287175502372345	0.09967786498603944	0.16610412412477749
2024	-0.20058632654541406	0.0018884907399718506	0.20059521627959734	-0.1898675304893214	-0.0275554876357	0.19185667575811532	0.0758750333930453	0.026132875164931135	0.08024928570885607
2025	-0.13911085943000007	-0.05217734658126202	0.14857424644807854	-0.15831960198823808	0.04081828195837809	0.1634968761651053	0.24943202687503202	0.08625273921845109	0.2639239872646532
2026	-0.295417555711374	-0.012449051141118725	0.29567974414355297	-0.03620557472208531	-0.05789396997504439	0.06828290708828853	0.11616246552921144	0.035052806726991355	0.1213359701707002
2027	-0.2899599576275757	-0.10630225087323007	0.3088315812349842	0.06520602597860126	0.17192496956345918	0.18387501457054567	0.02123091501191222	-0.13335761408920163	0.13503705042619774
2028	-0.23464610300192787	-0.07173236774242008	0.2453656989799616	0.0055731625709843375	0.06474644784545298	0.06498586499883328	0.1860170365453773	0.13034762545314094	0.2271405761778299
2029	-0.32607197615034195	0.1350794737913476	0.35294390187441477	0.027613272585717413	0.011577903642740042	0.029942289085066725	0.011341245879885173	-0.08362080946277739	0.08438639483541249
2030	-0.2200680232391503	-0.09396038983855096	0.23928746250273888	-0.06806468202245394	0.07787193837160951	0.10342552743191362	-0.03700942197501858	0.3073524436666054	0.3095726440478209
2031	-0.17969517105945432	0.026879789499233236	0.18169446217650562	-0.08223510558732766	-0.0354204309740843	0.08953892740785316	-0.2553638006321395	0.10231843321498432	0.27509949554453983
2032	-0.2435425310652365	0.01833089017915756	0.24423141888877034	-0.03608613561735699	-0.08787402828703875	0.09499502108629465	0.05045483015959074	0.014626674012837371	0.05253217565560139
2033	-0.1664020038267238	0.12609951336519865	0.20878389341251616	-0.09216535579134823	-0.24406721962743333	0.2608893644915629	0.04952687134445342	0.141538113962246	0.149953154982347
2034	-0.21398159122627444	-0.233773798613742	0.3169200377098722	0.04655695403841355	0.01146584076130205	0.04794804973821654	-0.10008888851398016	0.05568190565164349	0.11453497378950447
2035	-0.2810014166279	0.030622922038156964	0.28266510131433215	-0.1509932157675124	-0.0779877255263018	0.16994421596682938	0.0011091041490069804	-0.06787207655153973	0.06788113793559603
2036	-0.05488236132481305	-0.2167815082299081	0.22362087535608352	0.18582042482144512	-0.02596456729431407	0.18762566198578304	-0.007807096544573914	-0.1074584900112963	0.10774171815951407
2037	-0.11102390911816924	-0.008393025949903677	0.11134069911975251	0.11132538454477504	-0.1684607172049638	0.2019216543247723	0.2034263654879437	-0.058091378704665304	0.21155825310170082
2038	-0.2648012148220239	-0.0163895007107093	0.2653079326080658	0.19363495631381453	-0.02222743647648522	0.19490652949290604	0.009834823239230704	0.08537720833058225	0.08594179105924285
2039	-0.028662820461728522	-0.015918250773788174	0.03278639938325786	-0.21474738346976294	-0.13779987721210626	0.25515729436326323	0.05397488293752658	0.016263012070150528	0.05637174424934498
2040	-0.3695616674387092	0.04970583014775595	0.3728893878762932	0.05820555215068492	0.13631777362186492	0.14822422779825203	0.04525055224670019	0.139076446751814	0.14625276243456567
2041	-0.3733854287309042	0.11360891921097717	0.3902866445483979	-0.09361171315618953	-0.03835347755191563	0.10116393665907829	0.10299101256788958	-0.11076477845919366	0.1512480902916577
2042	-0.014432963694546675	-0.12370241175799565	0.12454154774914596	-0.06188417439567662	-0.2137951264636432	0.22257135291910257	0.199237901939876	-0.13475469626216874	0.2405297689146044
2043	-0.24374372096617689	0.09816104809417905	0.2627671837832594	-0.13386123509033207	0.11773626510397206	0.17827130554450407	0.041160603725485925	-0.17842724591745	0.1831132911198219
2044	-0.10532036613272311	-0.07929775743707093	0.13183517685685936	0.18788204230452468	-0.07855425052456452	0.20364290337744465	0.1780623395813884	0.11708784692418336	0.2131097385727332
2045	-0.06245168398826445	0.01207082351985304	0.06360752796184962	-0.2080487518217291	-0.1153398993935405	0.23788143165596484	0.05147557952685382	0.22360111135272953	0.22944975982946944
2046	-0.021402723570775484	-0.12401741136940134	0.12585068493661186	-0.2515034019355111	-0.04000039618814182	0.2546644711779473	-0.02405808748979945	0.06687634461781942	0.07107205528974232
2047	-0.06632711479192135	-0.0861282692539472	0.10870770405680151	0.010926403812482173	-0.18142653705781805	0.18175526030644962	0.1370483537434584	0.06671083996791141	0.15242239806871033
2048	-0.35195348327152376	0.05718377397615346	0.35656870080408704	0.07410386398763524	0.0741517774343122	0.1048325748732984	0.19408658566017095	0.008552856923319847	0.19427494458826558
2049	-0.2436527919373161	-0.04378631557484489	0.24755590166762123	-0.007018515855725489	0.05104565658806387	0.05152590243094844	0.14943930199924269	-0.11510794892273817	0.18863177061995828
2050	-0.23367883717347845	-0.04639450756979368	0.23823989857996644	0.07606657701377925	-0.059730125319144796	0.09671510745087322	0.1551142873764632	0.04954100618442024	0.16283351449278732
2051	-0.2357737015299918	0.02640742462492709	0.23724795132619134	-0.011029221618148285	-0.14976668932599083	0.15017225096924558	0.14694514996202931	-0.08984776801595301	0.17223675134770683
2052	-0.18642842411845417	0.05490395380354723	0.1943450577260772	-0.07614214569751186	0.10787543162386483	0.13204065699418593	0.18553833471437448	-0.064499560078948	0.19642980145324454
2053	-0.20090194333479666	-0.16330666867959312	0.2589027981133542	-0.07016535099044599	-0.009702972260135011	0.07083307243296333	0.0518916065714962	0.2675404424255297	0.2725263788439921
2054	-0.13614675707078625	0.08953701894062235	0.16295035201454783	-0.04528095509636686	0.060211697167324836	0.07533799420086007	0.011175609005875714	0.34115893975576794	0.34134193473983226
2055	-0.07322394741561083	-0.15179063531225587	0.1685293548424796	-0.054074209656468676	-0.09290806377146414	0.10749850447208173	-0.05100687142296449	0.01682110282530886	0.05370894183111827
2056	-0.2168686181761396	-0.1351193120853546	0.255517565047978	-0.2251301659575465	0.20956681786035922	0.3075741256545963	0.12827516578454476	0.07399907756860583	0.14808910033509212
2057	-0.18352029102061396	-0.006566110932857743	0.18363771679334676	-0.07752482154760133	-0.33634837532276746	0.34516710089209357	0.17733458882536887	-0.018482675931659597	0.178295164554335
2058	-0.21268321791165196	-0.06417021256159292	0.22215302690140248	-0.04067504512504979	0.04198040206948141	0.0584535153249157	0.10614544456897514	0.042880801885627436	0.11447977364189625
2059	-0.28392880322548925	-0.030829186744025964	0.28559762613921813	-0.12631293291220655	-0.009112453764916567	0.12664120117284633	0.1375166136245186	0.05339636081756194	0.1475194576024275
2060	-0.0672386861051074	0.01515143146161109	0.06892464569714568	0.06853768266001384	-0.24301310851540953	0.25249313823295666	-0.06245409726011686	-0.1202621469223706	0.13551198562102906
2061	-0.30848016748874707	0.16905704560613996	0.3517673924668998	-0.029579853114724042	-0.17108880715865213	0.17362703604352378	0.011299754550565477	-0.022304639669768176	0.025003627810804206
2062	-0.23656059981678193	0.13776841593463443	0.27375363708052186	-0.24771909701649253	-0.10782375624704096	0.27016793562132374	0.10037040099114028	-0.09360178337165208	0.13724252710248372
2063	-0.2278689448436505	-0.10968716261374736	0.25289430532618423	0.14341330789410922	0.22210350584307176	0.2643810586802957	-0.10156686988964529	0.062182883676144794	0.11909047015383344
2064	-0.3503443519812702	0.07787681615666261	0.35889547706801034	-0.2990029799020702	0.025087537358170226	0.3000536060790061	0.08218513817037944	-0.1023869665439152	0.1312916137997746
2065	-0.2974803008030788	-0.05160716181411456	0.3019235474692201	0.07565572484927323	0.02688594124077995	0.08029098666021992	0.10773988619554091	-0.13257461964437015	0.17083299696275753
2066	-0.16659094284304474	-0.08451458985058038	0.18680272518072755	0.06409300255025324	-0.10685063851048161	0.12459924528665646	0.09386684709533956	0.2436829264868356	0.26113665703000866
2067	-0.19055699927370628	-0.10485739710921309	0.2175018245916997	0.05962202787067217	-0.011665306834277203	0.06075249452449703	0.05587119738532321	0.006762564943111818	0.05627897459868607
2068	-0.1674392451039164	-0.10077531052926024	0.19542662053373952	-0.16322068882533158	0.017255458676959243	0.16413026568786138	0.06172674833072638	-0.03273486164026207	0.06986961160684903
2069	-0.19002980750480541	0.044001378945315764	0.19505755327441868	0.03380955113674405	-0.11796337742580319	0.12271285247181976	0.02041918229314138	-0.07528760233154831	0.07800747445183633
2070	-0.1664089646150686	-0.10737299588094748	0.1980426816338062	0.06177249836937359	0.0176765059781492	0.06425185147830222	0.3824740666394581	0.15651456620728685	0.41325926618380837
2071	-0.1802023118084175	0.101147904080751	0.20664890921809126	0.05791920378028168	-0.1815784884545365	0.19059218671282419	-0.039939029342405834	0.03111637288821357	0.05062958351134153
2072	-0.28587060741398107	-0.013438588198979444	0.28618630267016665	-0.033158291092070656	-0.08332003542106091	0.08967552938630101	0.07604564314635635	-0.08649640061083337	0.11517190265065845
2073	-0.2621818185168839	-0.1395865909742193	0.2970247840511364	0.10985835245358892	-0.01194714890041115	0.11050607209862073	0.1342975507930196	0.11086757209512152	0.17414778405501072
2074	-0.2397349639333564	0.10671467783678532	0.26241355795373184	0.05180239249689422	0.13243651711128904	0.1422073097030214	0.055977672591755394	0.1803235321415058	0.18881227733592545
2075	-0.17820657031327586	-0.11417485314001544	0.2116446994194861	0.07058691433519257	0.10128261384781809	0.12345315039807629	-0.05862509812954262	0.08141820037550729	0.10032858756647957
2076	-0.2501965292431735	-0.07999128636368409	0.2626726273128722	0.13933609729785065	-0.22429296448974934	0.26404901425643695	0.16674164790123963	0.054751369911380514	0.175500682767885
2077	-0.16464785079293892	0.07899825260997655	0.18261883442340646	-0.006757769286138715	0.15827749624397952	0.1584216944202644	0.1141234573464849	-0.022312278802472243	0.11628414037208261
2078	-0.07463332670453725	-0.11236078327391433	0.13488913623014176	-0.07601544401544402	-0.10606990449095713	0.13049587107485766	-0.008639803039895878	-0.06428810311809428	0.06486606508098759
2079	-0.06782397734383289	0.10616018672284519	0.12597649442561143	-0.08730923381197983	-0.02592586368688785	0.09107717999996515	0.007162672083790678	0.030601904184619083	0.03142897407018755
2080	-0.07890769444449455	-0.04087033967246707	0.08886399106212006	-0.021311017030488523	0.04397122839196784	0.048863364325150295	0.08358086158452496	-0.21606538396300856	0.23166788851779577
2081	-0.3167996492862668	0.09336731330426833	0.33027181681390716	-0.04852097050219155	-0.03407445411551212	0.05929041239310689	0.04995642791454335	0.05429471556436413	0.07378049083732209
2082	-0.2524566246401792	-0.007266214903799882	0.25256117121153154	-0.08670074025877665	0.0026383718872888947	0.0867408748378496	0.21158808328516907	-0.027619857370087843	0.21338316126029164
2083	-0.10163390252795333	0.03013760600658997	0.10600813855016024	-0.018490248430446322	-0.045665373974605246	0.04926678056520617	0.05935635827138315	-0.05428015764076648	0.08043328154904072
2084	-0.22230702877412936	-0.0779644483492667	0.2355819820121799	0.09119643038137976	0.18454670266385326	0.20585012601017885	0.1480200722459969	0.10699446707958973	0.1826410626703523
2085	-0.27665545458600455	-0.012042910031669565	0.2769174466049759	0.07306122530441013	0.03370345533688187	0.08046033522566862	-0.0047172608069442285	0.13516389600454898	0.13524618786734532
2086	-0.058960853981696995	0.01735323563545299	0.061461509005804195	0.11249759490860653	-0.10478925056294995	0.15374165308648677	-0.053223437142740804	0.005977548853481837	0.05355805589809104
2087	-0.1999085693266474	-0.009337471143845288	0.20012652112498516	-0.19494928621994753	-0.07901261146306643	0.2103526015239187	0.20345745834618442	0.046895983274886956	0.20879217083982785
2088	-0.14185249848667986	0.006106348937561676	0.14198386818318753	-0.16319716129271503	0.08728554410101422	0.1850731738070392	0.1273713965490146	0.07440159557669113	0.14750955929431772
2089	-0.1285105994324713	0.10615515599689675	0.16668500625796726	-0.000889012903923327	0.05295630112970277	0.05296376283161064	0.10571460192645787	0.25763637276300405	0.2784817366201005
2090	-0.2234911846896991	-0.10404025477762782	0.24652116389510842	0.007770810327899706	0.19387656767622258	0.19403223697897498	0.09711304893231339	-0.04238885501982354	0.10596112165705643
2091	-0.3377472007515317	-0.07328756647197494	0.34560705868786823	-0.032517654218893736	-0.040822802746624795	0.052190986386438175	0.3155700645927982	0.1175371092055953	0.33674832992534776
2092	-0.2687881302917877	-0.11461250849060303	0.2922038433837988	0.11460777773807113	0.10517968250564827	0.15555612598045787	-0.05162452656250679	0.038935314632099385	0.06466104289526686
2093	-0.261036827492273	0.012135638325737335	0.2613187689868522	-0.06405428407118302	0.058267026518560534	0.08659097924834	0.05098503452023912	0.01544305166965238	0.05327252190296164
2094	-0.17427836924307866	-0.10192761444445352	0.2018964798414376	0.06453029058865344	-0.10068052406456435	0.11958564432811898	-0.03759690936949611	0.389401994623568	0.39121278226938266
2095	-0.24911878957225908	0.12384701374976692	0.27820541715193553	0.0007605761195948617	0.11402076197647404	0.11402329866185	0.013387689404331916	-0.19853372023838345	0.19898459312037092
2096	-0.21128615636428733	-0.1309945840456569	0.2485989157669211	0.04406065029168819	0.00199910669010914	0.04410597841205749	-0.1122033460249605	-0.04232663735798778	0.11992137044426915
2097	-0.16173305164682328	-0.05018437342913487	0.1693400464493525	0.16561284615642033	0.004483861901982402	0.16567353388391942	0.0367385084577371	0.10627784918449307	0.11244865153029215
2098	-0.28844972896344967	0.028996133674749926	0.2899034699812535	0.04487175140008374	0.003343746836829241	0.04499616335444304	0.07934460090911259	0.21581272235274615	0.2299362886164988
2099	-0.25519745249562914	0.08081596972682537	0.26768817815351137	-0.22149498540904974	0.18821554355482506	0.2906632405327399	0.02907565720241734	-0.3890698443560269	0.3901547611256019
2100	-0.11704391104567541	0.07924452437202062	0.14134699061464218	0.034595292864234004	0.1296380057628514	0.13417468772660218	0.20960744336398643	0.07509832402824802	0.22265452743081265
2101	-0.36077515060556775	-0.06890320802590626	0.36729601327911443	0.14954921634353494	0.12160440671406317	0.19275009686442365	0.26103578451569664	0.055435975863028314	0.2668573180889208
2102	-0.17239947183439738	-0.03184550694762911	0.1753160409133479	-0.018067432628578423	0.0845821091932917	0.08649026140192975	0.03312106196973475	-0.14682107997215882	0.15051057859896116
2103	-0.2735847274733129	0.0910908472371721	0.2883507335815755	0.023879000654854494	0.1829564304852327	0.18450816276840523	-0.03936427631798756	0.11210316819875271	0.1188135790650072
2104	-0.21954564212821673	0.0958692052558374	0.23956459148604764	0.08322512989296038	0.0976260352371279	0.12828587218326526	0.18387282037238678	0.1988779386802807	0.2708535555709275
2105	-0.10575199049316697	0.01884247177658942	0.10741751363682947	0.0366282400090801	-0.006364910762229747	0.03717714425791637	-0.23145126417803966	0.18000500167698366	0.2932089499287899
2106	-0.1693505777365732	0.046700492001542235	0.17567172263314673	-0.11330752370932491	-0.08835456322826524	0.1436841110645041	0.16898094315928341	-0.2079614916794572	0.2679599618833865
2107	-0.08266535661931962	0.004233885575157121	0.08277370942553447	0.08835733616029572	-0.07703066795952017	0.11722091391741213	-0.000757168362127069	0.0358884545912754	0.03589644100574098
2108	-0.08421365342405741	0.03629721574131152	0.09170292958024062	0.030661766223752458	-0.039318407741777174	0.04986061667597675	0.15243894824042994	0.1014955061964119	0.18313648112463657
2109	-0.2935083390273745	0.038695742975898874	0.2960481474406909	-0.014032598911460985	0.05186758457003944	0.05373230091239468	0.1978877180220965	-0.1297790666883612	0.236647744748381
2110	-0.28931083249446005	0.16454807779518352	0.3328315305146543	0.08695473242991454	-0.06572791579673386	0.10900130461118604	-0.1553811955360816	-0.06883176270934839	0.16994448353476516
2111	-0.10587324470686002	-0.11911430152131146	0.15936549429430627	0.02262416874665981	-0.06012185962694623	0.06423776939215406	-0.13352918053334786	0.13712150779961474	0.19139579398499648
2112	-0.29746724367276023	0.011065534979530204	0.2976729868877129	0.11481399700676488	-0.030706087974542974	0.11884913860592253	-0.042639924723993014	0.17438394999349505	0.17952137810244656
2113	-0.2323333165353385	-0.26619925352570256	0.35332819382261454	0.0579858008731969	0.10299532435220989	0.11819640409641471	-0.1589291227039381	0.09191859654538846	0.18359600876467144
2114	-0.25555799814595753	-0.10224148379224954	0.27525117878841143	0.06528932258983733	0.1468005965914258	0.16066459100821928	0.02115952912552088	0.210143015078419	0.21120561654241682
2115	-0.10511146053849081	0.05345844324183553	0.11792465514206629	-0.0148362060493623	-0.09589166852428445	0.09703259814263647	0.12926395586811237	0.24950175317503404	0.2809987457696011
2116	-0.32717735780872204	0.07302270733429543	0.335227294904706	-0.010432193113737411	-0.039988670111410565	0.04132704187867226	0.13107785694091884	-0.09425051718644588	0.16144523706240613
2117	-0.16987403462226938	0.22336318950428305	0.28062127870917813	-0.09131853302445103	0.011617050944133806	0.09205449661138969	-0.0729196322112868	-0.0740585373016229	0.10393238046482534
2118	-0.17256089982899395	0.07662043883523206	0.1888066624806858	0.0686052885714419	0.011954732702275261	0.06963907849730398	0.2838846038663631	0.028655893261403588	0.2853272306159559
2119	-0.2052613151491196	0.2216183544834462	0.3020710223452369	-0.026295699335078318	-0.04327189953890981	0.0506351764411495	0.21731153289544125	-0.1463446633346386	0.2619943946268606
2120	-0.12842925004504363	-0.003323417062049623	0.12847224357074435	0.07467606840207164	-0.09268146043618375	0.11902255374749263	-0.09965265470284791	-0.04785024964273743	0.11054545662394871
2121	-0.309077594197122	-0.10246668712309816	0.3256199950934582	0.025881726687832153	0.09209746360840214	0.09566507502450725	0.14529731232857088	-0.13472958966558948	0.19814987080834645
2122	-0.22420517642562895	-0.13407694115961086	0.2612366499685011	-0.22048456764305177	0.13337120335227484	0.25768454057699564	-0.07947560279938225	-0.25800076369274816	0.2699643782175094
2123	-0.1942119200083186	-0.1314831210445075	0.23453375235330662	-0.022611802182313515	0.08516168701253861	0.08811246525182273	-0.16932277746294883	0.2352723632282935	0.2898677075267153
2124	-0.06583127775984754	0.048745812009159784	0.08191404836733772	-0.06535264460196089	-0.0029737237446745175	0.06542026589199901	-0.018921187892337498	0.13953764087439977	0.1408146461560377
2125	-0.2693209150917804	0.04349193718539952	0.2728100143066833	0.09158578671345619	-0.032272046492239984	0.09710531042491954	0.08209656579249047	-0.1514001354226709	0.17222615109478526
2126	-0.3051882899858335	-0.13496385033994893	0.33369916578118886	0.011297936720336218	0.09045168559442451	0.09115454350173305	0.12910526252242074	0.15557778812266654	0.20216977263706978
2127	-0.1201812698713384	-0.024859756147471494	0.12272548677271244	-0.053290968439790955	0.03692796241647549	0.0648351889446111	-0.10757200051029336	0.029786980408778443	0.11161988844135039
2128	-0.13348012232415904	0.1437463383228714	0.19616307714987005	-0.012891176922469286	-0.061094603877085284	0.06243983556468074	-0.025093629109277576	0.0427227083855347	0.049547149601863266
2129	-0.17623903117101056	-0.08651089366953094	0.19632710162276965	0.01762096831885871	-0.010594979039225199	0.020560936392485723	0.2478115296469352	0.2664068585547571	0.36384497868043775
2130	-0.19437185867592033	-0.11520616965311137	0.22594884591710893	-0.11350475874910056	0.07771112699146664	0.13755853124025197	0.02444021071582428	-0.09560499855223865	0.09867947936631734
2131	-0.28849218212801575	0.09937869165424547	0.3051292570434599	-0.1860561665395299	-0.028881668399888545	0.18828448655411417	0.13158944713839746	-0.018194386132767745	0.13284132747355903
2132	-0.04423292249951916	0.07066407448030648	0.08336643722150282	0.1267171531350667	0.05731877160813515	0.13907795827276695	0.026099942976662023	-0.054909698454897383	0.06079705591385794
2133	-0.279900173014057	0.20571058226443753	0.3473628513656476	0.0978514966408073	-0.2176480865900494	0.2386327827251645	0.13451456121734723	-0.02868803243468812	0.1375397047563691
2134	-0.3073980392693929	0.023307305438678184	0.30828036757711164	0.09937701240831473	0.04444946114879989	0.1088648023542091	0.2020544075200543	0.20978756654634179	0.29126758603681935
2135	-0.0984354085607026	0.16647401750435697	0.1933988835607729	0.06911577206178349	-0.04925600720205522	0.08487133905615797	0.03838457041375735	-0.09365884597990227	0.10121933943736125
2136	-0.24333947000888767	-0.019543739684036783	0.24412303337670482	0.2776294730041261	-0.1177686739203853	0.301575172780378	0.32428334388824953	0.033014860868045386	0.3259596112426831
2137	-0.34514359214940016	0.04954231998396578	0.3486811447026999	-0.08021852459989864	0.1405183330594411	0.16180362670468346	-0.08033922396015103	-0.12910574574066436	0.1520614497161341
2138	-0.2927112005308105	0.027109715117399028	0.29396391542149336	-0.15783053901396277	-0.033831792692573304	0.16141582711193872	0.08679664872169862	0.005807425219606438	0.08699071454471026
2139	-0.0437340736025304	-0.11760862566031166	0.12547692227489032	-0.14823594850876728	0.05904373046564602	0.15956208364644078	0.15853791391541774	0.029740661816965334	0.16130336981589538
2140	-0.2712968594156713	-0.09660674912700114	0.28798411398147267	0.027873638602107766	0.1308450473538678	0.1337810380657768	0.04466927099165116	0.05939421554058754	0.07431700081816636
2141	-0.21376058510604626	-0.017847433092001003	0.21450435569669138	-0.06862893828237251	-0.04975367254184224	0.08476649751621547	-0.11966736315585509	-0.06690668053176693	0.13710135558941505
2142	-0.19563164873593594	-0.08539484262966204	0.2134573051804163	-0.09098336068124276	-0.032740170982263776	0.09669483293744799	-0.07504517916833355	0.03336048277388539	0.0821261269469953
2143	-0.21384216800226005	-0.10457248379028312	0.2380417551228688	-0.03676884236542374	-0.08408359259411227	0.09177144606262905	-0.017032488758847938	-0.09325727466636961	0.09479992063034116
2144	-0.23599463271190793	0.022635247095098066	0.23707766887643483	0.14770936187313127	-0.028517297044329253	0.1504370028140755	0.10551996706811796	0.06516353865478336	0.12401915263405948
2145	-0.1777779016954729	0.027167529598515962	0.17984175542885325	0.018207944065800896	0.2106559032582445	0.21144133655614786	-0.1620787461674795	-0.07028144884520775	0.17666069741457438
2146	-0.06140345922436295	-0.1815359581842928	0.1916394764097609	-0.05187945310195552	-0.03134565557277364	0.06061375897801553	-0.055642883322277216	-0.003323468543450537	0.05574204793130462
2147	-0.3641647086614838	-0.02321201083265489	0.3649037304295459	-0.10603584262048621	-0.0041357317803636445	0.10611646525207871	0.08506863461376345	0.015733080197825048	0.08651128485672367
2148	-0.29393414073830976	-0.01826728174834231	0.2945012269482792	0.01420963742709424	0.05425349471601422	0.05608346890760289	0.3473918255953147	-0.0017715330132726775	0.347396342553664
2149	-0.07747278636098148	0.07204008114842766	0.10579133196253047	-0.06969291141607432	0.028342094498168168	0.0752354718347129	0.24063485203045212	0.045827585993986134	0.24495979190420983
2150	-0.21084593364762025	-0.007324852848768909	0.21097312910651153	-0.046404167832982575	-0.15233073115295204	0.1592419493910589	0.09814400709382566	0.05071499372269399	0.1104728777425744
2151	-0.31112959183975103	-0.09159706011897077	0.32433261374830685	-0.1602359853098328	0.0011942340627085345	0.16024043554362138	0.024381167418020766	0.07704275192048148	0.08080858214414115
2152	-0.1739631955444041	0.04158725931325138	0.1788650148609509	-0.05117218610697526	0.07217616285219146	0.08847593523118574	0.2573930255639604	0.19768780454981297	0.3245483595347458
2153	-0.3435391279366046	-0.02201216196342519	0.34424361678576826	-0.03628857457386646	-0.15191437189764054	0.15618846639127265	0.15326870231318226	0.13071488336796225	0.20143901271269885
2154	-0.12066947012204984	0.06640819720400944	0.13773586924045197	-0.08513224817612688	0.11130859795655544	0.1401324504123715	0.14919454598018475	0.09889898959900942	0.17899727007398308
2155	-0.21611465200131114	0.04135571074771461	0.2200359916493128	-0.06969070444921069	0.14946862809235179	0.16491714607777147	0.14418999408394645	-0.019349164685970623	0.14548245450216093
2156	-0.16251339274875679	0.10444655092516845	0.19318303451099292	-0.0396270970634483	-0.03529127551434449	0.05306393265774149	0.14627193465463045	-0.09605184082764089	0.1749898139720908
2157	-0.19804827056110685	0.10980548296182423	0.2264516759945151	-0.2763751048607154	-0.027392181221531725	0.2777292389699808	0.1152520148743066	-0.014689370078965982	0.11618435577092215
2158	-0.22421110586926946	0.10092317223609304	0.24587823549333696	0.07564822946529914	-0.07566979052335321	0.10699799913588436	-0.037066735116630826	-0.06313297724958289	0.07321007900967477
2159	-0.08222183460278698	0.13065520605203143	0.15437361482438264	0.0036800899710950326	-0.01965942734433314	0.020000903622148368	0.10236548910436771	-0.04189335716728776	0.11060626896483927
2160	-0.04120647207387056	-0.11366667400609827	0.12090527747118109	-0.04715173045640671	-0.08405676570125087	0.09637855334662694	0.1551057157837432	-0.056495077310630644	0.16507415554568633
2161	-0.36241696534388257	-0.03864696404298494	0.36447173360743457	-0.024083524398377718	-0.09862457653097703	0.10152252579285939	0.267671039972481	0.023340193385755673	0.2686867139760245
2162	-0.24511804284463595	0.004524176700055196	0.24515979095846469	0.041246504242309336	-0.12557638526804757	0.1321767855911164	0.23876457364488635	-0.11462656786301145	0.2648542461201593
2163	-0.2686276924142482	0.1740721145197736	0.3200967637843112	-0.12711498143975916	-0.14393564555808447	0.1920304365684066	0.23417961099034482	-0.2868042996872254	0.370265845741501
2164	-0.10445212795862145	-0.0689621633777478	0.12516400046668136	-0.06248366505379621	0.1287201532286701	0.1430841928577972	0.18093350975998435	0.00017774911214100514	0.18093359707034298
2165	-0.18629343506664064	0.14539012124960812	0.23631235961308583	-0.06333738440048246	0.01774733731221391	0.06577683668562953	0.14119131000128773	0.06520784323579018	0.15552185968327129
2166	-0.2519631594471965	-0.019011948346014034	0.25267941724352	-0.09980024418990353	-0.10479365953152238	0.1447128184314472	0.13272947870755786	-0.1078904623768083	0.17104814056242043
2167	-0.22693379265951819	0.08567735010159203	0.24256865949925183	-0.04011629497879327	-0.09723117889823016	0.10518183908244423	-0.017345585699120133	-0.034458556193125586	0.038577991629429265
2168	-0.2191812232174839	0.0131293599270665	0.21957410754277693	-0.056378313422585036	-0.21034367160077902	0.21776816665176663	0.2692718828715365	0.34499829450041986	0.4376427425576493
2169	-0.23981244246102956	0.06205949204466845	0.24771230916522272	-0.26262023475188057	0.23745105368005698	0.35405139541442593	0.13050325462043458	0.09179675967674752	0.159554832435989
2170	-0.25829409420507654	0.011026150513503826	0.25852933121092353	0.1482007933915257	0.04332340554875323	0.1544033439735663	0.07743958936346416	-0.16536484170650312	0.1825990713924876
2171	-0.07254071580992288	-0.14841201595902553	0.1651916521233384	-0.16251833393692605	0.10925937794481434	0.1958311020612456	0.0709323375151351	0.18383555612410343	0.19704544704412588
2172	-0.33073519496012227	0.006643360423873189	0.3308019096423592	-0.054547933804109744	0.019548949984329232	0.05794513377141643	-0.0027976446006925133	2.7480426894515873e-05	0.00279777956344782
2173	-0.09817762031841247	-0.05828468724419001	0.11417508440346959	-0.038513473383311514	-0.030172965212542542	0.048925407119045486	0.07547106908243742	0.06767422431083145	0.10136904312717356
2174	-0.223227311342454	-0.22034046277776348	0.3136564236012071	-0.010036974764050216	0.11971826608985284	0.12013827074656513	0.1856568545745249	-0.1169011893275329	0.2193954323059119
2175	-0.2577868437030078	-0.01631732781853845	0.2583027525472708	0.03740449083111978	0.021877825271226035	0.043332841736189204	0.0696574599247966	-0.29961683337283973	0.3076075560898052
2176	-0.0642269206581702	-0.06174534910564316	0.08909312809307257	-0.0467694518688991	-0.07014614239901731	0.08430814267661506	0.030875050888359526	-0.07185599861354768	0.07820839663430619
2177	-0.1844266602165246	0.13210335796620346	0.22685786339593414	0.1298874083571185	-0.11733751036626626	0.17503951036461027	0.18045693816258337	0.2819179724116029	0.33472742597475297
2178	-0.18944654888531973	0.06288948149943938	0.19961232869696743	0.30878392983231423	0.0997364148577961	0.32449170678366185	-0.04125646562336624	-0.07082703403246406	0.08196685126054204
2179	-0.17931166734368587	0.15764502473353967	0.23875641953424204	-0.11786090871246208	-0.047037049962483896	0.1269002674217061	-0.04725863491911383	0.20416670480062576	0.20956483942580625
2180	0.010387313458494874	0.04992296095014134	0.05099213969735302	-0.02158954903116687	-0.11441931890917946	0.11643834921111544	-0.07974746511895098	0.01620319576187837	0.08137691162606293
2181	-0.053500583504445386	0.07807859266747	0.09464977056627678	0.008625004556912442	-0.01933533207717773	0.021171815466357588	0.07448571178235007	-0.1703035488916355	0.18588012272647392
2182	-0.22812022821699557	-0.09761238227135885	0.24812701524514422	0.02763890975247442	-0.007060833446592798	0.028526561329153377	-0.0278798234830981	0.2137747757604622	0.21558510920025203
2183	-0.00141571934332193	0.13878840954244656	0.13879562991888805	0.013959163280847637	-0.011212622098576855	0.017904779636366906	0.12796934050795325	0.048823014380442065	0.13696656104039898
2184	-0.13844273088558043	0.04956984400023726	0.14704951264545252	0.08419821523076941	-0.10378238003019799	0.13364176687240936	0.23193115757438756	-0.041683677084352555	0.2356471743710668
2185	-0.2301048244094931	-0.02185687121389291	0.23114054822939298	-0.03271868396781167	-0.20970627418638585	0.21224333608789978	-0.020498167910740633	0.07047154346673412	0.0733921884554529
2186	-0.07599907243541977	-0.015434179784525586	0.07755045400682861	-0.05298228049189412	0.026415194400911304	0.059202065347077885	0.061280884107008105	-0.18920793337823108	0.19888436039618018
2187	-0.1001523819869404	0.11485870216814925	0.1523910137816848	0.021452227603308536	0.0728047664220214	0.07589948671044651	0.03348151415867636	-0.033086983839633696	0.04707186303899419
2188	-0.2762611424838947	0.0026587010992212925	0.27627393568348385	-0.0366631308057782	0.021774634530140283	0.04264176203445139	0.0230532896382967	-0.09700632100796858	0.0997079760031676
2189	-0.01021368708437591	0.03586668378317661	0.037292605291933296	-0.14034873782360902	-0.04983811926793658	0.148934906388144	0.221441951100886	0.18295960911426754	0.2872468559873419
2190	-0.10455897081464069	-0.10748319731156986	0.14995071217615055	-0.15566673530660444	-0.023121032548041605	0.15737444083174384	-0.07709323512487584	0.16729056971409542	0.18419962436792864
2191	-0.34296406662207746	0.016848557375089245	0.3433776709099974	0.22739581409299414	0.12792502579970613	0.26090931085890945	0.04003402205835718	0.01753097062207881	0.04370420864311834
2192	-0.22285243066031094	-0.14953941149258837	0.26837518782621905	0.09803395349012013	0.09374175528882954	0.13563986405748804	0.15435321437041813	-0.07279553411186668	0.17065785822256238
2193	-0.02873983785483291	0.03785090280273087	0.047525457629610114	0.017110011517175037	0.09224569438478254	0.09381908455452208	0.13651999670971457	0.008862035041539854	0.13680732862934633
2194	-0.28524611834169605	0.02488873222111453	0.28632987448147845	-0.1594888336716413	-0.1813765269891749	0.2415246004211483	-0.07057583137498126	-0.08000792824370434	0.10668747141121834
2195	-0.27301948039008606	-0.061573854510818225	0.2798767161301418	-0.2540313268762953	-0.03238220374309887	0.25608694256793096	0.19887565053618364	-0.006580195225694876	0.1989844801621435
2196	-0.17629433107302972	0.05996604201065495	0.1862139021741144	0.15993495447883346	0.16687029052952904	0.23113823466825204	0.16977799521787384	-0.016133225624634602	0.1705428058560541
2197	-0.2520892864067981	-0.0014219358756444925	0.2520932966636026	0.0031190808846286487	-0.01580672402663436	0.016111523516385274	-0.02334646610214365	-0.04812160381017258	0.05348594425381082
2198	-0.3707478831187901	-0.0003672501816621047	0.3707480650114845	0.03349743934889485	0.19832811100166256	0.20113706286117602	0.09927989394384608	-0.17167756937726175	0.19831713281707622
2199	-0.2054516547381627	0.10931186787268878	0.23272186595261174	0.17330447825391382	0.06456102866822575	0.18493936467275093	0.0057916280436986515	0.042384886853493266	0.04277875160614184
2200	-0.17666390033145724	-0.056391089382805466	0.18544564875483763	0.034106677130276646	-0.06566334274744949	0.0739928375293039	0.0869322203929405	-0.08893039605522363	0.12436167530628442
2201	-0.20259498220436337	-0.030229597270979056	0.20483787580804458	0.09764401309970598	0.0045182846078454806	0.09774849456647937	0.0367009198298996	0.18092130657865949	0.18460627478634092
2202	-0.25686505848104085	0.04019268187253989	0.2599905958771888	0.09543334887356843	-0.03857891908246685	0.10293617962016927	0.1433772461881715	-0.11404708782248216	0.1832041838094657
2203	-0.14662249137118302	0.04054842142674391	0.1521260314873607	-0.041122039652206045	-0.00976518134475711	0.04226559962728079	0.08644168638833584	-0.015982203047717015	0.08790674581576695
2204	-0.29904575421848295	0.06371236535128348	0.3057574669811953	-0.048406955851936245	-0.01750519530759671	0.05147489910245975	0.16537521569296962	-0.004425950448680178	0.16543443112868128
2205	-0.028720787717462986	-0.0818960090500966	0.08678617369976094	-0.043903543729354774	0.022796138528345496	0.04946903156317986	-0.19122983257229834	0.20624953937354804	0.2812609488667596
2206	-0.033397037298382296	-0.011341988452424658	0.035270423903952054	0.14274806833952214	-0.12883167360564118	0.19228783408914704	0.04251125345706627	-0.04893356035712534	0.06482052143970578
2207	-0.22232833192987828	-0.002701288414265908	0.22234474164643334	0.04384004250728782	-0.031020402773124085	0.053704885394604905	0.07446886193979635	0.03456444631161113	0.0820994052806517
2208	-0.1991005289429776	0.12739525608919672	0.23636956635617346	-0.04156402452917797	-0.12201800399295014	0.12890291475946425	0.11805146350037991	-0.08512338538654328	0.1455408491601155
2209	-0.10273267273479056	0.023278109147792023	0.10533694704485269	0.04973895137855198	-0.08907892206080605	0.10202459330844262	0.2161234970934379	0.048475398743218434	0.22149318336962714
2210	-0.29889363887197806	0.12074528019481286	0.32236133460366534	0.028375637199714747	-0.1092382360046063	0.11286349716311249	0.13955146879122735	-0.11236796761707799	0.17916800101631314
2211	-0.08776696078530691	-0.08018538591674856	0.11888118236334756	0.09781371849840165	-0.030114378284380166	0.10234451282770028	0.22319847163703957	0.04520768431026849	0.22773074553473727
2212	-0.1726984872621637	-0.07403541219722885	0.18789893496732038	-0.11358207072155252	-0.0655601637858855	0.13114504132840057	-0.012050291348639467	0.05748873178638844	0.05873809499800282
2213	-0.23368605967329947	0.10700926453330056	0.2570217056623639	-0.058358482078402475	0.09352597024028181	0.11023982737595929	0.0750990609580453	-0.10367035207307869	0.12801332296185539
2214	-0.014523725912740572	-0.15256168092230593	0.15325144403961713	-0.016296000872516935	0.23227543982116394	0.2328463862475693	-0.08065574478925007	0.07508836212778733	0.11019805485825222
2215	-0.2396055335304138	0.1371310788754701	0.2760719915021165	-0.06406241957553499	-0.17023128046629868	0.18188645483121477	-0.12156554805295051	0.00017900949532298054	0.12156567985173133
2216	-0.2569683066410683	-0.029727377001919877	0.2586820974891621	0.06639646416754309	0.037965190368292684	0.07648428684149797	0.32292198827523194	0.11608013925663102	0.343151874891378
2217	-0.1705451492161502	-0.16027041637462	0.2340347288033402	-0.09560122534625491	-0.0836054554346395	0.12700183646758384	-0.008163826408285339	-0.04102034258595546	0.041824831948183226
2218	-0.1331887911884859	0.07989823135044807	0.155315747659984	0.18331887513685027	0.21657280436436507	0.2837421180785215	0.3607390093681646	0.1699401308744566	0.3987634398506867
2219	-0.4304973639566122	0.07760804894341998	0.4374368407374899	-0.026281879730118335	0.032190918505245206	0.04155709850747214	0.26002591089521543	-0.03754381110496219	0.2627223098428674
2220	-0.25989660241768836	0.05224820642954067	0.26509643344142125	-0.09820571776283803	0.13305748511626364	0.16537429469775197	0.011116821717723097	-0.0906581816259055	0.09133723020115789
2221	-0.25397949659103203	-0.0793922026622416	0.26609905398591044	-0.009074905693208462	0.0005073922521457399	0.009089079174380918	0.14736953926612284	0.2176436062871273	0.2628431480202126
2222	-0.16353848131505389	0.07920790128275741	0.1817105569207614	-0.17410841511630237	0.0427823825993493	0.17928768076805437	0.02605462283007132	-0.10777238274825264	0.11087709345961923
2223	-0.21998003290872448	-0.11489788616365401	0.24817884503599316	0.1836325877905508	0.01949091457829747	0.18466408164489603	0.13855249786145887	0.12418143649002977	0.1860586569670352
2224	-0.11110313269852667	0.004360692994847243	0.11118867630663537	0.09459012013938586	-0.17046981305367762	0.1949544767132554	-0.14935443706701898	-0.08721236063502132	0.17295301014766742
2225	-0.17400639577282642	-0.09324791767551681	0.19741681772500907	0.11100664775740861	-0.08965644856285873	0.14269111610482946	0.08121049115801189	0.18932362109054485	0.20600625567434044
2226	-0.2705537789423771	-0.0987010622973219	0.2879952204440561	-0.02837106175731171	0.03872381279559492	0.04800469583973505	0.2643352184237164	-0.08671789653008768	0.27819615611599824
2227	-0.22596727751286555	-0.09298220896095614	0.24434995741729792	0.036906921959187766	0.01815418471569246	0.041130223816471724	0.05997099628849828	-0.24840583874956113	0.2555425231164239
2228	-0.275222333457014	0.08253139271404335	0.28733040844443086	0.0013267381098922316	-0.06589352304406068	0.0659068783449072	0.23394669724193534	-0.0293111557794692	0.23577574303464313
2229	-0.1355198223278686	-0.26765630582678984	0.3000092003466246	-0.09456002140374273	0.016906281287819725	0.09605946072542342	-0.18643372240502568	0.07997626107047434	0.20286383409717673
2230	-0.150538340551388	0.005764535960570231	0.15064867025900486	-0.07237393017174847	0.03670563164503012	0.08114979459595545	0.2400124349205812	-0.22194204321545297	0.3269009627748995
2231	-0.28057317807669147	0.01614026634544603	0.28103703751241893	0.049584865885718477	-0.10006386266903133	0.11167558165127885	0.1332692917335823	0.019031555148352395	0.13462133638667925
2232	-0.26835957963452495	-0.034044276973799095	0.2705104004955959	-0.04642295377188952	-0.14457206265942268	0.15184258934339545	0.19924362806541995	0.186217981363589	0.27271809604021763
2233	-0.05135024321892888	-0.04708953322665139	0.06967260306710993	0.11636551978582307	0.09154928245054726	0.14806149165882013	0.0015142443812968228	0.07801906484112632	0.07803375817381962
2234	-0.30970894075766203	0.003910959940620744	0.3097336332930122	-0.14425252021979348	0.06570600367065851	0.15851204530927773	0.1432003018218568	0.09478583394790273	0.17172850887103827
2235	-0.18606483288775796	0.05641258211965346	0.1944286539040888	0.051277048143839765	0.22178341684685637	0.22763395980084367	-0.3100222970480109	-0.009680486753259127	0.31017339745810746
2236	-0.18367183307750864	-0.0526418579112226	0.19106676181481058	0.12817476056264585	0.04479858982542296	0.1357780648545194	0.04089459370093569	0.04756071657714197	0.06272471247678889
2237	-0.2746496392735716	-0.01525140282499931	0.27507277153733956	0.010582408985499147	0.06229127434271186	0.06318378145675808	0.256322268266759	0.027987323338871984	0.2578456815172419
2238	-0.09690509715858966	0.01561815928100309	0.0981556149929411	-0.08732495515221539	-0.12423837902028798	0.15185790270488117	0.003433635822053506	-0.26349270563460286	0.2635150769455174
2239	-0.09745249365322649	0.07077190976134326	0.12043941103517512	-0.22134709519244014	0.03592269778923662	0.22424311977536343	-0.06498977307836207	-0.182152555166062	0.1933991312242696
2240	-0.25506685758095066	0.037031974384414176	0.25774108900799825	-0.020301557588072866	-0.038570321196033173	0.04358695811440625	0.09428496925499633	0.10837486324628197	0.14364806441809763
2241	-0.27256719293993864	0.03754640603234088	0.27514106795079346	0.1534123089341007	0.004434446391568271	0.15347638530826704	0.13321079839807629	0.20917724596424847	0.2479924132691172
2242	-0.07977500341643402	0.011875671085254672	0.08065409310020921	0.13113585819949933	-0.1253046347107125	0.1813776854679326	-0.017229992343835827	0.09578804412976799	0.09732534117266181
2243	-0.1925304498912316	-0.2533950271307918	0.3182404969672068	0.06177747518973166	0.057644434710200775	0.08449459919945482	-0.19202539232169594	0.05294739039572245	0.19919130866084064
2244	-0.1698326562356817	0.0530989612092361	0.1779399640484599	0.06170681639891236	-0.11599734923388061	0.13138917847134876	0.0010514677216743437	0.2800770319245708	0.2800790056324229
2245	-0.19240706867038618	0.038894474482298054	0.19629890529390337	0.10767700530693873	0.13264707062473208	0.17084959121166537	0.13299737419745147	-0.08348346214984585	0.1570279911224164
2246	-0.2910644351697691	0.056625395195155914	0.2965214002423844	0.040039199906543275	0.12389584766552873	0.13020491003766346	0.08551400635917279	0.036419918829324716	0.0929465210275847
2247	-0.12094851441736952	0.14151131094446076	0.18615583328219532	0.007177614429550931	-0.04960484279449009	0.05012143830303928	-0.03486195884498614	0.029115380887120144	0.04542093766878429
2248	-0.12570933178202462	0.021489297620226423	0.12753284286525496	-0.11510216028233884	-0.03096425748682951	0.1191943477828202	0.07479884625545444	0.04924901842893973	0.08955631310723526
2249	-0.2973754590203977	-0.028819743155576345	0.29876870857428434	0.09176615292611173	-0.0016402737761168178	0.09178081128928389	0.008369417245539832	-0.07837679863646418	0.07882239345218334
2250	-0.23868809144166872	-0.0797974246451701	0.251673665638795	0.07588435443961733	-0.10516395854000617	0.12968382098211637	0.11486843504997267	-0.04410485535963084	0.12304468959334956
2251	-0.045777340460759736	0.026508481952788685	0.05289862488856996	-0.005817020472899634	-0.0373508563938843	0.03780111374733159	-0.0023837876808137973	0.1428735616059512	0.14289344648960195
2252	-0.14826902846421525	-0.03312516127145106	0.15192426110066132	-0.16746960234472988	0.14523755986924622	0.22167547565365645	0.21088812516957586	0.14454674263664044	0.25567080815846355
2253	-0.34248637622592565	-0.005320249658602991	0.3425276966272891	-0.11515453101805595	-0.07504707392479161	0.13745046132575017	0.0793384104766646	-0.02012431679658953	0.08185091021786635
2254	-0.15961599430007292	0.03095660863301454	0.16259021266502652	-0.01567278128666354	0.1957456795999257	0.19637211399609764	0.07094383344038212	-0.017927327908388694	0.07317387914516744
2255	-0.25397104544507204	0.0050893495968149126	0.2540220333037696	0.0037245416230797957	-0.19596965793135307	0.19600504850649536	0.20433826314723574	-0.09352059494181045	0.2247225566432955
2256	-0.2307365973826756	0.06576714557762013	0.23992643624486823	0.18675071286265912	0.09912063419497842	0.2114254688487791	-0.00647544892758901	0.017906690799562596	0.019041560183056253
2257	-0.10359337850310275	0.00469927226482585	0.10369990949613252	0.049173853733505864	0.17292930815713767	0.17978490901827804	0.09344335802667782	0.12409633066326563	0.1553433630490484
2258	-0.07006966706319798	-0.03938559715693456	0.08038024325514163	0.04635916380953539	-0.007227722903171476	0.04691920766044931	0.08942807298343022	-0.2526127057645956	0.2679749229895213
2259	-0.13294952467479762	0.12480837608354059	0.18235324743986636	0.0326475719975872	-0.023847913976779312	0.04043002545610757	0.15386037528363974	-0.027307028683548756	0.1562648037721438
2260	-0.1619267770052342	0.12297346815024796	0.2033291788706257	-0.14167646107697626	-0.04155143459303946	0.14764396818033446	0.16177677537348256	0.11022577874297444	0.19575864565770115
2261	-0.3041998409329424	0.023116820164808528	0.30507692570589395	0.03446137719215489	-0.030728408650167197	0.04617165381651001	0.10364488435702263	0.20692107063194473	0.23142729209160026
2262	-0.24280306022170994	0.06546174263645632	0.25147279336347494	0.02514236752469878	-0.006550770195387301	0.025981748110929764	0.10316104305226197	0.14726322193225239	0.17980171672567108
2263	-0.10288947028706562	0.009859750367202935	0.10336081352841858	0.0845695705309105	0.07244829252951321	0.11135873270751857	0.002626373091057629	0.00033562436957025984	0.002647730977814974
2264	-0.09812528563210048	0.029968331801001127	0.1025995740308711	0.10260422424316358	0.1583088461169305	0.18865131219107747	0.054246526731651167	0.09163011024246198	0.1064836267484043
2265	-0.29499187678933153	0.14016915449163175	0.32660006007744563	0.022732079455950113	0.18203893233589882	0.18345277409291355	0.1506874703435956	-0.3460970776230218	0.37747834488583315
2266	-0.3765264084672825	0.036673258189967695	0.3783081602867416	-0.12501853629647736	0.09731297141238943	0.1584280556682501	0.0806426430177367	0.12563755374958144	0.1492917639559031
2267	-0.14211207622899338	-0.11204568607625963	0.18096982615456905	0.006093067092222108	-0.17923781048139462	0.1793413454080086	0.06511965087098726	0.04930220562524269	0.08167788200653213
2268	-0.08081241700055349	0.010540207151506222	0.08149688772136031	0.04248736245664045	0.04752581744552502	0.06374856306135308	0.07370158428264534	0.07164589691671044	0.10278646832522155
2269	-0.08098834695469342	0.027131756985892562	0.0854122039265779	0.020955858537123822	0.016588923201617714	0.026727146873864332	0.1535483533651319	-0.003246344805324335	0.15358266691179207
2270	-0.3257956737666674	-0.04144750645600673	0.3284215535504597	-0.10241856382661783	-0.06751479303501286	0.12266951330655719	0.13060076893728173	0.11398200595453552	0.1733449120350206
2271	-0.28282578283661275	-0.14819298775519935	0.31929858292350044	-0.051543120459324875	0.047924888673687285	0.07038102173931404	0.10300444020941883	0.09638836697372592	0.14106959981058073
2272	-0.2813992517381478	-0.00366191488236191	0.2814230774108533	-0.059729972643469895	-0.24933344462797852	0.2563880579162042	0.1751913172150564	-0.11967534818145446	0.21216546983403986
2273	-0.2099280233923975	-0.1472011179699931	0.25639411876455903	-0.06037679913703153	0.029808672169240588	0.06733435089556229	-0.002751364019098701	0.13178931076273123	0.13181802773248177
2274	-0.023457286494781304	-0.005093719235719588	0.024003963534187208	0.010649857513253478	0.028625597907245656	0.030542500234917058	0.19400438579461093	0.08212298714769886	0.21067008977452245
2275	-0.13514439065028716	0.026836015833236596	0.13778308339574616	0.1331763986993242	0.2677561887580292	0.2990473704762286	-0.05734957826697917	0.14147918637685863	0.15266084732261337
2276	-0.19007697394913892	-0.12441517777817496	0.2271748060134233	-0.21233466122505376	-0.028483125005714916	0.21423654395935707	0.048478408307419556	-0.15305542500949781	0.16054942913900036
2277	-0.24938002313654248	0.0066154884610292505	0.2494677546841685	0.04080312313153728	-0.09237864842755182	0.10098866046536421	-0.13285237480463347	0.11790992720783128	0.17763024636977476
2278	-0.10459865481751211	-0.1043691916089602	0.14776267034248164	-0.013226243792874829	0.19081683737670316	0.1912746688699676	-0.025216612522089402	-0.0963204756824475	0.09956661881766476
2279	-0.18213054744892826	-0.005625553486967899	0.18221740632025538	0.10659429582686016	0.04430247469891512	0.11543419409894189	-0.006240720686786885	-0.01780877159941617	0.018870584001844295
2280	-0.17109564007649913	-0.018222475065074437	0.17206329257190273	-0.14390482274162572	0.20726262612014434	0.25232200497482865	-0.17638719413870216	0.12978233958876548	0.21898835111772005
2281	-0.21587580281969584	-0.05950897995364153	0.22392784761652829	-0.04036602461644428	0.13019079804310782	0.13630502499334599	-0.04421091471932107	0.2461600573122198	0.25009873809412636
2282	-0.24065750708538444	0.07637022987444896	0.2524845494829892	0.08952576987559448	0.03199250828734242	0.09507041631513755	-0.08528890663317354	0.1852572226658293	0.20394714056475233
2283	-0.23410482725772438	-0.07434850767639571	0.2456273004758959	-0.060941991324930854	0.08871679421465009	0.10763176056523706	0.21421244364996578	0.041298026772297616	0.21815704900317837
2284	-0.17524888076146883	0.006628472732333815	0.1753741909715076	-0.14953042691654253	0.07098473700248666	0.16552396038385397	0.14745303589984401	-0.07107212514151415	0.16368764390818183
2285	-0.34396422529890947	0.08201533963999474	0.3536069911946632	-0.18859222452528018	0.02671882424071372	0.19047551737743054	0.11515342605199355	0.07869864692214466	0.1394768387901315
2286	-0.1423774138303467	-0.15293642626874485	0.208951856772973	-0.062244316380072134	0.011456431570357655	0.06328984710005865	0.014409946302940946	-0.34958729249650317	0.3498841545818977
2287	-0.3288774346485789	0.002933530545470844	0.32889051768406374	-0.02507098343565389	0.0659778987605699	0.07058071503810968	-0.10637828021891199	0.09220995553563925	0.14078002131772083
2288	-0.15557981921343467	0.17486618580935387	0.23405824720781895	0.042677742447835246	-0.3230683172132536	0.32587501789404966	-0.004679744580501388	-0.08929217572194348	0.08941472280613055
2289	-0.2792696319367506	-0.28924592702544705	0.4020630965693051	0.22164014598871906	0.13430666721207907	0.2591575489379324	-0.1965235312801693	0.051412291318130535	0.2031372000530873
2290	-0.09080310498820357	-0.06868469834850018	0.11385425623455271	-0.19565187216729524	-0.10957248390224891	0.22424492036850296	-0.010057609389451196	-0.08337573436502664	0.083980167822756
2291	-0.14308923721499195	0.027052403005801546	0.14562404442658683	0.1825862773126404	-0.2047040779181575	0.274301855952911	0.1385282107726575	0.12154955949155108	0.1842942228949783
2292	-0.2617318275942256	-0.0411503991968079	0.2649469851307429	-0.02647090669636544	-0.044405162812897754	0.051696492973582274	-0.07339188349951344	-0.04936869489527964	0.0884513233324938
2293	-0.27016388632830945	-0.19210376276850535	0.3315001978066286	0.03873375801443502	-0.08738224399014242	0.09558221892524567	0.07142937260432637	0.16042614285402249	0.17560951734364205
2294	-0.16868002827602693	-0.022612155640202813	0.17018889952607955	-0.12319775860559405	-0.007655250910903226	0.12343537010092004	0.05140792247000296	-0.029461652015657352	0.059251695605894036
2295	-0.36322912951139935	0.05431677394653568	0.3672679028414653	-0.08595845461375466	-0.12526571096944858	0.15192219806291096	0.04991304428745769	-0.09361425217555457	0.106089302950062
2296	-0.20434066362850142	0.003703351282240417	0.20437421956513016	-0.08521856560682602	0.0450978477734856	0.09641586901483278	0.03958488110952697	0.16834025947360523	0.172931795145069
2297	-0.29112891054014983	0.12968322690696527	0.3187064195985045	0.020384177392470275	-0.09331839450447017	0.09551878056623014	-0.05284478501989751	-0.1661566272938514	0.1743576671599704
2298	-0.10506619879051354	-0.12131034958259472	0.160483977530902	0.03979395489133555	-0.045827581029099375	0.06069370666611422	-0.17371681097028982	0.05945909869068506	0.1836107699204925
2299	-0.3124106332878107	-0.033059280874295466	0.31415492968154507	-0.2737883531621791	0.1436241866543247	0.3091730410617562	0.17290753506566012	0.13120617377929789	0.21705316335010139
2300	-0.2660999295485532	-0.052306169823465906	0.2711920129859031	0.051589005996027275	-0.05608866262230065	0.07620606022106383	0.014456203330627743	-0.02908709888034009	0.032481396768167685
2301	-0.09254820883321986	0.12003344847136616	0.15156912518770232	-0.15021588450104742	0.1424912160113693	0.20704723759768137	0.1489787908991925	0.02784519247866445	0.1515586846141098
2302	-0.29667400839905256	-0.08032637148889088	0.3073561341768412	-0.02303809002056223	-0.033495771125142675	0.04065366250491425	0.23266576133452546	0.053027118995346414	0.2386320008848792
2303	-0.3399711817569376	-0.044437551683269995	0.34286309282979405	0.03135009792474419	-0.1208173732769574	0.12481853358149465	0.1708520457749819	-0.04996521137133745	0.17800826916994317
2304	-0.24071531698565213	0.12521406078344438	0.2713345257231064	-0.11580825919136822	-0.014322275872689427	0.1166905329626553	0.2677966437337761	0.042832852837292	0.2712004713809622
2305	-0.28250855629051896	0.05469423602198308	0.28775431157739706	-0.1261348655572967	-0.20123766621239314	0.23750074233940383	0.11505323001518022	-0.2843365843494826	0.30673203115497477
2306	-0.2586259740146419	0.088132182403602	0.2732300788900153	-0.07570493821335586	0.17108798967148636	0.1870891174807307	0.2421223084026299	0.15573737290934822	0.2878842502585433
2307	-0.24160067336874047	0.03059606174127466	0.24353029455553307	0.08548177281093391	-0.00721706502900018	0.08578589342387791	0.07501425963762261	0.03859278791021774	0.08435960186999286
2308	-0.11545319798568282	-0.06494545726589641	0.13246642346118376	0.0067674478872490704	-0.12425792904559076	0.12444208002764057	-0.012668901822169282	0.1511938593065034	0.15172370996444326
2309	-0.27254537365648485	-0.03180406669295558	0.2743947509697715	0.06928177453265984	-0.10710670745614688	0.12756100918576546	0.24061153613878974	-0.14314080519399458	0.27997000095484026
2310	-0.14640516759087097	0.004854427541836012	0.146485625793352	0.04591743102731822	0.11254090421552215	0.12154779139826383	0.1928048751751427	-0.18422437841335668	0.2666689736228982
2311	-0.2954122492604094	0.10518612986775194	0.3135801634824018	0.12688718280994957	-0.062077158155750205	0.14125838285262785	0.017528630313796787	-0.1680730018181061	0.16898457568910502
2312	-0.24521800925649703	-0.12222326398063467	0.2739897777688054	0.18947140821134706	-0.06162813601287827	0.1992421684232852	-0.07165678648361816	-0.11866371030218548	0.13862096231032245
2313	-0.16286110080499794	-0.14349700608872318	0.21706019651664088	0.23961723232403312	0.020078142666274744	0.2404569604722578	-0.01304757328676147	0.10863119679139517	0.10941195585951397
2314	-0.3300432621931322	0.08910240272999358	0.34185931768981015	-0.007848264056063767	0.08294289841116996	0.08331338215160493	0.16709740811509088	-0.12822593589798234	0.21062629094131322
2315	-0.23445459590233309	0.05836959646125102	0.2416111904088376	0.04674104524244462	0.25099776624856646	0.2553127571668252	0.16133323418573708	-0.055298120002230826	0.1705470449131588
2316	-0.21234730778238795	-0.004648654804392809	0.21239818528866627	0.2529980665145599	-0.10345968062013441	0.2733348261274547	0.04842170579360134	-0.11735441330195627	0.12695164399647788
2317	-0.28987873209643306	0.08912821825915852	0.3032713613447333	-0.005317804412249721	-0.04720075718208595	0.047499373915128415	-0.021872533428428913	0.0664761386383767	0.06998203145698487
2318	-0.18117709573279328	0.10206852613752988	0.20794981136336085	-0.08423561772384565	-0.09047193710088092	0.12361557626813707	-0.08259882216366791	0.0019710085547368947	0.0826223353431025
2319	-0.09091042757490558	0.08587279941186704	0.12505536182300583	0.037785778316685746	0.08286291261962561	0.0910715506116231	-0.007358138838865469	0.03698366451111202	0.03770853547729622
2320	-0.03313486018229234	0.010275845152122485	0.034691669791038625	-0.04497617397973993	0.039137834957401314	0.05962068727387013	0.17326801952956533	0.13572245323444013	0.220096321876747
2321	-0.145652084367399	-0.07802511826964861	0.16523452654200504	0.10875062555612065	-0.02221975340603204	0.1109973693394237	0.14096958415786842	-0.11806543909805269	0.18388004668005262
2322	-0.31510165992756545	-0.025938680344637508	0.31616747338574913	0.0019206731351666868	0.015118602627782246	0.015240115836467099	0.1336419441466762	0.09052742739352929	0.16141680317053128
2323	-0.3262254343706084	0.0028549204316416906	0.32623792636810817	-0.03762489921433809	0.013130808774697723	0.039850359847393824	-0.041990298778657315	0.16993234425115736	0.175043385519747
2324	-0.2346700102612265	-0.03942329515809246	0.2379584205636065	-0.07437611316301314	-0.0781569322630436	0.1078902788485011	0.07660939586991322	-0.1588337903249414	0.1763439040186548
2325	-0.13399301673643046	-0.08651616563569625	0.1594966314704877	0.057920831887474385	-0.03774378872275899	0.06913332303372476	-0.009708422893975003	0.17305193612702235	0.17332404931918502
2326	-0.14676419018707315	0.048040170054374304	0.15442663455544378	-0.005881547067424709	0.027929812446834817	0.02854237234747142	0.11398461852351426	-0.060697550525373206	0.12913824336629062
2327	-0.1519947973408631	0.06688879871934544	0.1660618252724182	-0.045319957559511674	-0.10883533021858913	0.11789413750049355	0.10839496721941133	0.1129387967204792	0.15653958196943987
2328	-0.1376967273530989	0.025483972353996187	0.14003507264500883	-0.007262151925779354	-0.12939741145292266	0.12960103757806132	-0.08131895813096653	0.007068916342587559	0.08162562422281613
2329	-0.1409780454999721	-0.11954573176028255	0.18484044821167694	0.24699712327742346	0.05744790049124175	0.2535899055131618	0.09494101709924309	-0.07779591600075902	0.12274364046351209
2330	-0.2750715849110124	-0.23388218292771745	0.3610612860948825	0.1496963786665944	0.02848555033341911	0.1523825198757724	0.05400484982694118	0.004485919802390697	0.054190841304633294
2331	-0.10972716464223994	-0.1326387030998055	0.1721426043152118	0.10811839839077193	0.02932706794574499	0.11202528725640484	0.03024218595481057	0.028393553031542312	0.04148232955223643
2332	-0.23504857858713732	-0.04528776006772076	0.2393717099153221	0.06337602781066493	-0.14415793871635987	0.15747390957237312	-0.066416270588025	-0.02650920293423852	0.07151124973757902
2333	-0.3979223622727826	0.025831854962907425	0.3987599417288255	0.07962660814334138	0.07864058588532322	0.11191397800453765	0.20799690854837993	0.08382967191324435	0.22425460498898414
2334	-0.12754030230800115	0.023733954129336318	0.12972983192554347	0.07667292952287977	0.005723107414646667	0.07688622815628343	-0.031401639975885375	-0.013939518523387108	0.0343565593422708
2335	-0.2783886607067599	-0.08789752512286973	0.291935303334196	-0.11516100677403636	0.07282508421100682	0.136255459969683	0.14244993962962382	-0.018799203424646794	0.14368505611191695
2336	-0.2981314857955405	-0.044370677396908	0.30141522827375034	-0.049413995633597906	-0.03685465140587119	0.06164420730876111	-0.12476201079997773	0.06941588264766464	0.142772980996434
2337	-0.21843775400544424	-0.0821819510891208	0.2333857867560868	-0.046154019204493676	-0.15324374994748538	0.16004324536417086	-0.16656961510424348	0.14354598879946373	0.2198883525255296
2338	-0.17518182475556893	0.14305907068615772	0.22617375937601147	0.11239093865411989	-0.009261957238830824	0.11277192444685899	-0.04277118757266608	-0.031698639385951986	0.05323700052873765
2339	-0.14954636573415211	-0.0219294267973433	0.15114567563762063	0.00551027567404896	0.10993816728962366	0.1100761725579396	0.11076322123898366	-0.22996442825699748	0.2552491516984998
2340	-0.2677181303438856	-0.07444460477080625	0.2778758652605643	-0.11795568401235049	-0.09864384005843749	0.15376654568629705	6.270124526690444e-05	-0.13350666121455954	0.13350667593834148
2341	-0.22082489728623175	0.1251538918864806	0.25382500254271184	0.15883185625237167	0.03593517162243194	0.1628462315195157	0.14959905838325613	0.07526095157615174	0.1674636948753512
2342	-0.17386370251480274	0.09546239854301111	0.19834731303383094	-0.047636797897636265	0.2437265942117082	0.24833831206638038	0.13445505216980802	-0.19649697018043186	0.23809498177003924
2343	-0.42110355569466024	0.1264758735604099	0.4396866511637061	0.1362164640960624	-0.058300275917348106	0.14816830721471033	0.031109339125304104	0.09039968018744095	0.0956027884468062
2344	-0.17180050756820447	0.04815855463911296	0.17842270255105183	-0.028353598993446128	0.04115389851833768	0.04997569348332032	-0.010678065224860112	-0.11636661246944566	0.11685550724959655
2345	-0.3180808600490906	0.24914723946107595	0.4040418053378188	-0.032619074236122085	-0.13239428294610997	0.13635340172080881	-0.05756775972766837	-0.22008060181478817	0.22748520447541615
2346	-0.24557801333330223	-0.0379910334590855	0.24849925403513978	0.05405738764078274	0.0017917122497368623	0.05408707231244549	0.02175608885705173	0.1675887969213233	0.1689950657738044
2347	-0.2970226310392786	0.25139383519587377	0.3891289037375476	-0.11954992562736913	0.029618492394798714	0.12316427976182964	0.05911980711611687	-0.16035448179540895	0.17090556288582592
2348	-0.2076466890272391	0.07750549834574813	0.22163991007442163	0.0943470833176674	0.05763232225438959	0.11055702917040004	0.004675087270612922	0.03134940643109859	0.03169608374184503
2349	-0.1782059972205591	0.0012378410445424634	0.17821029626771143	0.047476938393127874	0.12679516549028955	0.1353922954635705	-0.08324595655383575	-0.013593462364722341	0.08434851214825448
2350	-0.16040504491339358	0.17219568551491163	0.23533196243523352	-0.021291766717801242	0.23182581605063654	0.2328015212955208	0.06726752392750852	-0.0760624588455743	0.10154022562990796
2351	-0.16972700678567296	-0.11946892952153296	0.2075574184495579	-0.0007514590327175513	-0.07603708352629393	0.07604079669402769	0.11847689942623991	0.1250134040503592	0.17223567252434593
2352	-0.2118168302475565	0.0004347248941114961	0.21181727635359612	0.08500892483413279	-0.23437913465193147	0.24931926532388843	0.0880637099100617	-0.14390173417782917	0.16870959102110972
2353	-0.32370282458051913	0.035689140789386085	0.3256642955739713	-0.019693140505469012	0.10556617506872817	0.10738732281610111	-0.06535948531038772	-0.0914729334075284	0.11242401819102943
2354	-0.16768414908568663	0.05494270661331571	0.17645587228706128	0.04809924890681544	-0.16253345521712906	0.16950121477505195	0.10218781789698632	-0.29250431257137	0.30984047992377844
2355	-0.21774354324449802	0.1341604460806101	0.2557562822634409	-0.12480967859457871	-0.037073947377136825	0.1301995908019866	0.19056239512947556	-0.07617378149632038	0.20522297976818174
2356	-0.32791214303629657	-0.004197023785950957	0.32793900127815917	0.0820584092361512	-0.05778297432903679	0.10036161940043509	0.17333099320643897	0.13937781396662538	0.2224180933108766
2357	-0.3206688761000515	-0.005563271155697875	0.3207171309506588	-0.03595114903814457	-0.07342487036235479	0.08175387883697928	0.2350117717257188	-0.2129797450719398	0.3171606921744399
2358	-0.17412054428340448	0.037386719973773214	0.17808910907729972	-0.0013544407065746134	0.2827381524503885	0.2827413966165669	-0.1265624064667019	0.16523911443067166	0.20813939480183768
2359	-0.20452535145289735	0.13393158802138416	0.24447553999707403	-0.07937758499180159	0.014302204673214323	0.08065577510411265	0.026006979986420303	0.0073618384556091345	0.02702886740987405
2360	-0.2434123184412617	-0.09816168775688698	0.2624600421249505	-0.004306358374361414	-0.03291037243407194	0.03319092249693815	-0.012320937542024362	0.03213803627303639	0.03441887385434724
2361	-0.32152916612315996	-0.12282666084559886	0.34419092562462245	-0.08381885964817601	-0.05488469334668845	0.10018947447951135	0.3394080353463466	0.055847395082765455	0.3439720133894579
2362	-0.3046115129247619	-0.009316976967051789	0.304753966120405	-0.045370216216874704	-0.07210817978839484	0.08519416712405513	0.08476028585993022	-0.04936082179771225	0.09808566045861439
2363	-0.18242284517580257	0.013869739011525297	0.1829493484609406	-0.19888475285846877	0.10059704476786667	0.22287868972964278	-0.06925986553937626	0.060309280980971734	0.0918375650100452
2364	-0.3648453132870514	0.05189966848663563	0.3685182196534513	0.06982943066076248	0.025420856357557368	0.07431264579032158	0.2007237214980163	0.03277462050783604	0.20338187756397047
2365	-0.2763641998538951	-0.05003851858410999	0.2808576584374654	-0.039305952184370364	-0.018612690445578953	0.04349011523027911	0.31620860894564323	-0.03571489771131306	0.31821916706865455
2366	0.03710667812303752	0.07110937751013792	0.08020878462616188	-0.010289087732817358	0.23922235915110718	0.2394435266282948	-0.014993860239773376	-0.056499898401112414	0.058455575989172164
2367	-0.08335956971629958	-0.08069893724222095	0.11602213726401753	-0.16612054714622512	-0.13056297823003754	0.21128825681627095	-0.09882217486780225	-0.0373200581782874	0.10563431728388858
2368	-0.19347163643811682	0.1565058959257293	0.24884808531623878	0.13280461714249356	-0.07283266569990164	0.15146505711654396	0.041965097960559944	-0.09003175001381651	0.09933169412322404
2369	-0.33190414420046366	-0.16525800317782813	0.37077023687422006	0.08491517690572628	0.082878828074042	0.11865701585602682	0.05436681793626871	0.030692902679513735	0.06243240478637268
2370	-0.07214622479696063	-0.054295129627882646	0.09029417951209345	-0.0008635180779064141	-0.23699883188522572	0.2370004050174437	0.13732132898385754	0.20036577287049034	0.24290654649861074
2371	-0.2050105339128312	-0.06644760373383429	0.21551009966401294	0.05741006153650954	0.10825426631986296	0.12253530651235843	-0.015294893913186678	0.049748281308503256	0.05204637617515372
2372	-0.19201629114300198	0.05842740361365053	0.20070878794249772	0.13474173692265717	0.04786543626231072	0.14299103348642492	0.035964739330542055	0.08975827704192446	0.09669545373309286
2373	-0.23719460611711524	-0.26409757478388923	0.35497719670111966	0.026351343068642296	-0.09460494077855822	0.09820635468866457	0.044648845730375614	0.1250337226022658	0.13276652896281968
2374	-0.2316634301336535	-0.06965135200490813	0.24190753542914237	0.09095617894504099	0.001513193399615074	0.09096876520293633	0.061356544879407976	0.2821179270996571	0.2887129203734156
2375	-0.03427706232561295	-0.07256112557563626	0.08024982209623402	-0.006505640908219823	0.043997018394861094	0.04447539759534982	0.05930317150286657	0.09583454314223173	0.11269927155744477
2376	-0.21678030658571407	-0.05737045691448106	0.22424332910919004	0.15590937926881776	0.011532703898245292	0.15633533766616128	0.04261649956432814	0.06706616524589866	0.07946091212606717
2377	-0.1764986696605712	0.12769341187206185	0.2178471662140214	0.03630153108662068	0.03252311776538416	0.048739658886926315	0.19914172686315693	0.04477697515790759	0.20411370576796667
2378	-0.16914019662543045	0.0009310697140334341	0.1691427592458562	0.022628484107052968	0.00340822133109654	0.022883711797365616	-0.06674311369620006	0.14881571270764046	0.1630973929115572
2379	-0.10705670817940265	-0.03505644315588181	0.11265031279562145	-0.05452145930933565	-0.07685941101091782	0.09423353217493623	-0.035553973955806256	0.09994099296809567	0.10607679830905106
2380	-0.3239560072029741	0.00625883802077279	0.32401646201429896	0.13144868989233868	-0.29295829344066904	0.32109705662008386	0.15306036195557315	-0.012648603480825991	0.15358210042835796
2381	-0.10526876403458868	-0.09407379247152318	0.14117857879772386	0.1137550217367991	-0.07383384341255371	0.13561578596685986	0.08665423401448459	-0.18044422562663165	0.20017261259880634
2382	-0.2158453928923582	-0.08054682037902475	0.23038451316446457	-0.000577858657606821	-0.06500465955869944	0.065007227944057	0.16145233915142973	0.1900534597306262	0.24937356590675172
2383	-0.25900830157396004	0.019604696549262536	0.2597491952076389	0.0010094132616479293	-0.08238456206880067	0.08239074573276334	0.10331801371909613	0.03809856121528995	0.1101186284219638
2384	-0.1980793764840051	-0.09977887951023107	0.22179103720531504	0.09646968297558287	-0.009715665758674734	0.09695769126038299	-0.11593853470934268	0.15274454697509302	0.19176193694572408
2385	-0.06604885892537296	-0.032663675815792374	0.07368424175590735	0.056205401210239744	0.07347629846112802	0.09250845129366712	-0.06461425062776581	0.20159112849327954	0.21169313751603208
2386	-0.1710216621037844	0.010283793696989455	0.17133057322481368	-0.09292948603367265	0.022644621832058686	0.09564867104356187	0.047673383771965686	0.14898558239958018	0.15642715647614136
2387	-0.24080412890383182	-0.14377689551621833	0.28046109209909104	-0.14717612082177428	-0.1090686654897472	0.18318510947088432	-0.011991671239287745	0.06271037893802885	0.06384662720662958
2388	-0.33687151432997675	0.03922579395817196	0.33914757861235084	0.12510031978009073	-0.04388844762766454	0.13257558540035647	0.11852290781316394	-0.11810999336034776	0.16732498381314476
2389	-0.1620762961153865	0.004488450574430786	0.16213843452754056	0.09149737264850323	-0.24987040843685765	0.266095829005231	0.15914996508709356	-0.2055667213950065	0.2599738223981702
2390	-0.2537148667697898	0.0324502032587793	0.25578164381274177	-0.031109117187173907	-0.033561703687888446	0.04576204897727968	0.19534321364068175	-0.12010220748645431	0.22931094905954305
2391	-0.28091265865925824	-0.07226124944488624	0.29005794242935157	0.03507357337139472	-0.06512678749360408	0.07397062929484698	0.12908248047547252	-0.059710009680822435	0.1422236689928391
2392	-0.26909663973410425	-0.10514900577246089	0.2889105656273639	0.0019360543949259077	0.07938347336293475	0.07940707871332305	0.19064551966409915	0.010120372278427443	0.19091394947213358
2393	-0.27826005057395153	-0.12717213980329814	0.305943473353441	0.04468553777456126	0.10679523196171788	0.11576708882907469	0.25925632703106255	0.02639015406525928	0.2605960155820219
2394	-0.33171235923513503	0.09084686495965026	0.34392766992833856	0.00888096195604183	0.022669715800706217	0.024347227763124316	0.01611197969802081	-0.06300582789226689	0.06503330099402452
2395	-0.2818930401110517	-0.0022671049489569658	0.28190215647969175	-0.14365614443889957	-0.015600745178113074	0.14450076499853695	-0.027043590367956345	0.00037378306887131374	0.02704617336652999
2396	-0.20892459887135176	-0.03529181430764033	0.21188440284900678	-0.06873084621673936	0.08082429454426221	0.10609663430216214	0.021510787312876985	-0.050981874502395476	0.05533412598566848
2397	-0.09414149798516552	0.026630082038367142	0.09783548902244568	-0.2043650402497125	-0.0541881331800011	0.21142711144458304	-0.004410551485636214	-0.01666098721290201	0.017234890754395056
2398	-0.09669659846253718	-0.049393964945359824	0.1085817476708152	0.15177725003163237	0.3581088249321122	0.3889450656859177	0.04920958279886741	-0.21096115550184869	0.2166245419381511
2399	-0.2547050762401081	0.06544383323682687	0.26297827129101153	0.09216115425738154	0.05569938080859114	0.10768518643022969	-0.09763742910122455	-0.2431557391726859	0.262026298401729
2400	-0.07441050068046702	0.12065921734355228	0.14175884219856047	0.1435160496459146	-0.10022915019203643	0.17505067567474977	-0.1927647492203611	0.13993197713732072	0.23819993024253464
2401	-0.19887765316336745	0.046332567261138685	0.2042033979070295	-0.18547063616896287	0.095912846557638	0.208802852029633	0.0880079534553278	-0.2350734736309741	0.25100784425257994
2402	-0.15149110957898015	0.045521351294506934	0.15818264666248472	0.1444878198433457	0.058868068760192745	0.15601980516151753	0.059908513354821946	0.07357426694788823	0.09487993849757702
2403	-0.06593208495026956	0.13729149378808875	0.1523023115138256	-0.06416958383645387	-0.031066477740876976	0.0712941900084999	-0.06660564986759634	-0.05116087737815607	0.0839865939801559
2404	-0.13688422839638525	-0.13681352935549523	0.19353354695861055	-0.23368410272166318	0.06895850224600511	0.2436463315891317	0.09577297062486255	0.2398987261445736	0.2583096217876909
2405	-0.16466927998195122	-0.025923218084249203	0.1666972855376409	-0.09433478633619899	-0.07367428359637553	0.1196952462570485	0.011684399762667833	-0.057783395453577045	0.05895291331188223
2406	-0.1681072268629964	-0.04350879232136248	0.1736463496098619	0.1482482019335524	0.008654316574426335	0.14850059451699751	0.05517787138233714	-0.0013939809087594103	0.055195476925738444
2407	-0.24321818219619193	0.10835058745546847	0.2662610259740714	-0.07236711984716071	0.16218536753262303	0.17759812351673462	0.12175950944603135	0.0014330896003587985	0.12176794276960111
2408	-0.22252592391135567	-0.0015816150321513911	0.22253154454753685	-0.11893129411764705	-0.026666517647058824	0.12188419045930103	0.04599009516611311	0.04719901483770396	0.0659001961684329
2409	-0.16035944679887623	0.043971060153341006	0.1662787007065257	-0.08374874635060536	-0.25069216320390286	0.2643112052243535	0.13644557727892115	-0.11329811992429839	0.17735235983025077
2410	-0.2554399650977989	0.09221525101538397	0.27157545597677824	-0.0793813239528791	-0.12999534677102823	0.15231606866851513	0.2535050756081598	-0.2168317458238017	0.33358781356053246
2411	-0.035673918333516554	-0.055961786696740574	0.06636527721299669	-0.026458137491232454	-0.09915831566387448	0.10262750413413324	-0.0019499666275208894	0.1333404507473669	0.1333547081109603
2412	-0.10810567283281221	0.006233782383856522	0.1082852554203217	-0.013598366305854996	-0.1226372302807067	0.12338883992124772	0.11174253126092823	0.08210808671330698	0.1386655371616158
2413	-0.15006358832805824	-0.06755723502467227	0.16456931836181296	-0.19334716541438499	0.08553940542252644	0.21142402004932384	0.0062402737237589306	-0.058043667510261944	0.05837814962971398
2414	-0.2861693920310125	-0.06888980756986417	0.2943445710768456	-0.02808116919838901	-0.09488377353665793	0.09895192036592489	-0.06516367780951828	0.10755111658771152	0.12575192875231067
2415	-0.14597555946957133	0.0501955383580827	0.15436468518904223	-0.061896877376309264	-0.0810273260234994	0.10196396908445811	0.10233359000216564	0.04881141184628744	0.11337864688361397
2416	-0.15406379740850729	0.07818437914001054	0.1727670420347541	0.1273888461761278	0.018958689886698264	0.12879188659346966	0.02989292967949311	-0.047998074017462165	0.056545577671546485
2417	-0.17721196196465686	0.08859499682320889	0.1981240846678348	-0.05945268709746277	-0.026609794169762016	0.06513603571653649	0.1255731574148679	0.08578218427971673	0.1520762999383483
2418	-0.16505999219533396	-0.03913445266074895	0.16963580520804006	-0.24216936564944044	-0.04587183475869254	0.24647561113258487	0.21584460636500627	0.13899544712496759	0.2567267582826811
2419	-0.12046840392134203	0.021743157874463126	0.12241487351506533	0.05783220112305811	-0.12060807220165448	0.13375675895795827	0.03176493540918637	-0.16692262634089192	0.1699181400148048
2420	-0.290602551262701	0.10010588727612976	0.3073614020460799	-0.029913387953962166	-0.03912488995915097	0.04925005373804094	-0.10616604396559215	0.08809279694152403	0.1379549555626206
2421	-0.28927305140140636	0.007100574428047936	0.28936018458711443	0.007217249270747977	0.03279369752604366	0.03357849437461057	0.1084745230708825	0.03370919251340561	0.11359151295480337
2422	0.0072064469402884634	-0.03298445521688134	0.03376251121373592	-0.03613056044636878	0.14067486525071773	0.14524061109578235	0.13388240175212532	-0.11681566912809954	0.17768060685613138
2423	-0.1775679466017391	-0.0635562059344188	0.18859948826318784	0.16279850803524873	-0.012142407763358617	0.16325070378039605	0.23806179707665037	0.0173943014421427	0.2386964200611823
2424	-0.13729927953033533	-0.0027014107781582145	0.1373258525542132	-0.009790730341697326	-0.10087709201991209	0.10135110307745863	0.05478344190634375	0.03922506405457439	0.06737826917627972
2425	-0.24407795700560397	-0.08952046584361138	0.2599768507019166	0.04343124889656057	-0.06021060927638506	0.07424008923855425	0.2853763979451585	-0.08855995623175703	0.2988018647062367
2426	-0.34554724502627654	0.00729067874180551	0.3456241492456304	-0.016155901838548526	-0.012206072005549632	0.020248490265238988	0.27851997901130526	0.04976854133871831	0.2829315931730524
2427	-0.29566310689515496	0.03718348553890279	0.2979920877736817	-0.057241869756175935	0.004011401675496047	0.057382253324396226	0.09583610798981178	0.05792545428982781	0.11198177463015041
2428	-0.19330773735804502	0.08128119272955721	0.20970101004531744	-0.022024791557756884	0.05807353736011553	0.062109799425528446	0.26957238818454055	0.03726850553805484	0.2721363885564675
2429	-0.1695903164628455	0.025691684056368395	0.171525327772957	0.11137582402568569	-0.02069213278097385	0.11328167784962385	-0.1381380827909655	-0.10324642003636825	0.1724585549269442
2430	-0.16475481394503916	-0.05334109110822096	0.17317453830941779	0.01351954760641007	0.09069049265758448	0.09169265851723013	0.06370207138594734	0.16164098926884526	0.17374050567058702
2431	-0.2897693216178516	0.035485698245828444	0.2919340585318265	0.04160755078641261	-0.062086203425730624	0.07473877800890986	-0.07881493680725585	-0.04298157036241345	0.08977310095318547
2432	-0.17356647817063647	-0.06712324593971934	0.1860936659052158	0.010261519231633395	-0.005383772725445168	0.011588088095127225	0.14732431883313502	0.11527879471265665	0.187065911993741
2433	-0.12568619690194238	0.079396638403426	0.14866353379843428	0.06251001271345115	-0.1037759248430388	0.12114843897658714	-0.016708730153455576	-0.18882952740468012	0.18956732862815742
2434	-0.29755129253868945	-0.10706359861249662	0.3162267949420203	-0.04720569126030132	-0.07896893269438622	0.09200255223771452	0.04150044408290201	0.01780190140541743	0.04515744183106788
2435	-0.14905183605962669	0.2576319088461645	0.2976418154232773	0.04822841093263412	-0.084874500420029	0.09761997973077297	-0.11353663673451674	-0.08789071031034185	0.14358044727553276
2436	-0.31260335469126227	0.06343284495776026	0.3189742672750678	-0.04694332965234105	-0.0054101018331144295	0.04725405168546958	0.15247241056328298	-0.13514195590515946	0.20374293663548287
2437	-0.04904908401236942	-0.05678463425345472	0.07503537385627593	-0.11597552637678707	-0.12353669221226217	0.16944508562103544	0.19134287526762347	0.1841527921710384	0.26556420462869423
2438	-0.26152887046014	0.08898586534747385	0.27625320688780325	-0.16117823051974484	-0.022787103116101777	0.1627810617421445	0.01670477664099239	0.12297974989653604	0.1241090989703817
2439	-0.24136019573361878	0.03848450134593228	0.2444090852002352	0.014776870248915093	-0.024642354492788753	0.02873328260574378	0.021220060986995692	0.11290105624609746	0.11487793299749209
2440	-0.16020889242020092	0.09686570159152269	0.18721606062334886	0.012530621266494266	0.10663401275943073	0.10736772860828692	-0.11168492010758341	-0.0758241516761765	0.1349919381179821
2441	-0.2667846545806989	0.02919062558155572	0.2683768703550763	-0.13061598007741007	0.07244755664390216	0.149362588070955	-0.03087269582383394	-0.011665347634474415	0.03300308595971158
2442	-0.09030520975717153	0.08807163760125496	0.1261413661692846	-0.030338336590827148	-0.14395701294142205	0.14711912262556176	0.0740689819226527	0.06070339812217608	0.09576594711398026
2443	-0.2764818293369641	-0.028772776363009844	0.2779749532118855	0.040414560925542756	-0.09062851204955173	0.099231365661872	0.020077829841587964	-0.052182111493944264	0.055911465828702704
2444	-0.24853131921341012	-0.10379528488407547	0.2693348803889395	0.19594826387279216	0.05389831512473021	0.20322586077575389	-0.07785991570281256	0.11123483893048529	0.1357768605659303
2445	-0.12153475845539938	-0.12070486713090889	0.17129028712073152	0.1218819903814873	0.1763602478519748	0.21437853577670257	-0.176144026212264	-0.08172803206809988	0.1941808157259391
2446	-0.2973321886382554	0.09105829708519418	0.31096309084595647	-0.14369430564829952	0.18104883833383223	0.23114224048792345	0.22534710811907946	-0.11185661512228523	0.2515814410568616
2447	-0.16689358810244273	-0.14424557898652823	0.2205906997288566	-0.12103959335940581	0.10452599546924837	0.15992581683220394	0.15091609026112635	-0.00820444210920801	0.15113893995270636
2448	-0.23401904115952613	-0.09689700737345777	0.25328628400123826	-0.13548008576208279	-0.06206506407803276	0.1490198839655689	0.04653550158547375	0.002638529465337534	0.046610242925252864
2449	-0.288543851893249	0.02272475633203071	0.289437331758955	0.12198016345046508	0.05662969615476471	0.13448450751660265	0.021516455594820984	-0.008093853215641506	0.022988438860441426
2450	-0.14598245438523036	0.026271637141964354	0.14832759657749092	-0.15622388425634226	0.1242854666628001	0.19963160880914882	0.14161972878287107	-0.15777752133841844	0.21201390006372
2451	-0.2183058899535788	-0.08785910077795693	0.23532250886376177	-0.037947090756174015	-0.012747326078276456	0.040030938272831114	0.009249537437762547	0.3460380231894339	0.34616162039669235
2452	-0.3232073608356112	0.027968544304927425	0.324415224009074	0.05690839108005308	0.0253018091446558	0.062279583503045785	0.07154417017132436	0.016732319183780344	0.07347474934133033
2453	-0.18614507633686111	0.04807383796772281	0.19225265496580982	0.09003417317196777	-0.09539872575138358	0.1311757188421225	0.04088249720612859	-0.1288890499311544	0.13521747583047367
2454	-0.12922995333897955	0.07945886399590918	0.1517039614100938	0.17081670715308728	-0.15255793935061238	0.22902461068961277	0.24707428091291747	0.05076539390906683	0.25223565471078424
2455	-0.26195411561048404	0.0021307733210900004	0.2619627814790046	-0.10037393265416265	0.07962194077016962	0.12811939669101935	0.03939345407155681	0.04005175767552079	0.05617817651532037
2456	-0.31035121440483143	-0.05835524315777308	0.31578982042896264	8.506934233587703e-06	-0.12879324338630563	0.12879324366725178	0.18781038421957735	-0.041088024836492563	0.19225235032547586
2457	-0.11341853705942166	0.10105129920185245	0.1519050019554383	0.2575804291176542	-0.15023428557511995	0.29819124404767755	0.0653611824437984	0.10414712602295098	0.12295815560300152
2458	-0.3114867056508942	0.0634989203046388	0.3178931906743233	-0.17719252228421542	0.09455207059817279	0.20084143996656673	0.01956161708007283	-0.33679412542483717	0.3373617343201039
2459	-0.4408921173737534	0.04304031852028512	0.44298795489340237	-0.04446393840917656	-0.06190102980383199	0.07621534825499351	0.2085673844503375	-0.005674411625531603	0.208644560925395
2460	-0.047949176681816585	-0.010755361593092231	0.049140628277040035	-0.09295850042642761	-0.011703115093668361	0.09369229266287483	-0.06230086443014586	-0.09990461819916034	0.11773839835101976
2461	-0.4364610943335018	-0.0025050850063802837	0.43646828328950443	-0.1366297060907918	-0.05257371940188134	0.14639560293329817	0.15915074273213445	-0.11387751293203383	0.19569631285176423
2462	-0.06934355504138331	-0.16560434446250355	0.179536423966372	-0.03814332400173357	-0.22418446112939688	0.22740621314682521	0.10448992492929145	-0.2817383429353623	0.3004906625698921
2463	-0.2291579382863732	0.15248363370193774	0.2752537360811074	0.11716309272256459	0.10790649662309704	0.15928277468008498	-0.1289451213132428	-0.18040936137754332	0.2217529751393201
2464	-0.23272571443876053	-0.11924810956066817	0.261498317001897	-0.06327610408569415	-0.06023619541958063	0.08736283298342326	-0.052234285182392586	9.108160913960379e-05	0.052234364592431304
2465	-0.1390473203072914	0.09775107960096645	0.16996891141556733	0.052786431101280964	-0.1338446338698891	0.14387770266505837	-0.08755872825761493	0.24488683071562728	0.2600693960312038
2466	-0.2841625100614479	-0.030019192510986514	0.2857437384150949	-0.16042235494439488	0.05747875198885106	0.17040874066813963	0.0869339373041117	-0.052966337739063694	0.10179853824433721
2467	-0.0016603319982139752	-0.1603447555323871	0.16035335147444	-0.09783201115274084	0.049444607053398176	0.1096169310501574	0.09837791911473591	-0.1259582664406767	0.15982396520574135
2468	-0.27389859006282175	0.11688431550375425	0.29779587110835304	-0.1921486903006334	0.09780979701502494	0.21561047186157056	0.13634168324216808	0.08030886374937841	0.15823579931868745
2469	-0.229140955476549	0.03412006693554049	0.23166734004686887	0.03295474507755418	0.04352832508825912	0.05459606495083459	0.2047614296528541	-0.1401661334810591	0.24814066182008704
2470	-0.34975805181067277	-0.14834564728557662	0.37991726188075997	0.03314525556824994	0.007720049106457359	0.03403244224105459	0.15457661731043457	0.15983762618911973	0.22235556517638436
2471	-0.19173619931083638	0.07599877815469204	0.20624884098382434	-0.09540773669073717	-0.13845061393120764	0.16814044343458046	-0.05769336346774189	-0.14939877896265477	0.16015155117498286
2472	-0.18326833472242335	-0.07779052657482806	0.19909457184142224	-0.09600548812867787	0.06040769299158278	0.11342902240340003	-0.04313034544244037	-0.04973165003611097	0.06582904915991461
2473	-0.2035078234844311	-0.16367722268358262	0.2611621478024361	0.11996640493384432	0.0028523526398234536	0.12000030928432233	-0.006889593744673321	0.12764450297534066	0.12783030017092345
2474	-0.23842997662025828	0.17851643953914528	0.2978539456459663	-0.015110247122681358	-0.0032848498429363907	0.015463175825138233	0.2377074805007209	-0.0865474084871617	0.252972923851238
2475	-0.3000018854218077	-0.07530773965652052	0.3093095325217342	-0.06162687518870242	0.046402623413817505	0.07714321230807329	0.3173067949688404	-0.07279517363307375	0.32554990314492044
2476	-0.18027362498948438	-0.11946996682250907	0.2162675492056556	-0.07619108473668135	0.08503541613296746	0.11417575657843963	-0.05299451881435464	0.05443315884481479	0.07596965055987705
2477	-0.18511893100356114	-0.06116592349949455	0.19496227535974042	0.014289685541158979	0.054118989897634535	0.055973745456289394	-0.18767789504201277	0.24288234260188415	0.3069443347500973
2478	-0.20993699617115594	0.11398748087665407	0.23888634987787294	-0.1133793608097945	0.08337294677480186	0.14073353442428535	-0.004190633457416021	-0.03456580372719718	0.034818905727801566
2479	-0.14987738221826358	-0.1337414707071024	0.20087312086861747	0.18654230828411472	-0.09152525240569555	0.2077857180074992	0.20114532519082995	-0.13751587038815422	0.24365971446822382
2480	-0.2075216800729638	0.25345137229500064	0.3275711309296418	-0.09430346530918386	0.1412516809501196	0.1698386909410068	-0.028933596077173367	-0.09495518733592148	0.09926550550899825
2481	-0.14808966477768853	-0.006023703806031466	0.14821212440792744	-0.09392317566900366	0.018470173792831047	0.09572204682145019	-0.012001275240943333	0.05817479655263825	0.059399811122172186
2482	-0.21696448610409114	0.09935022872459809	0.2386295375221649	-0.038420082196737974	-0.07497587517124321	0.08424657010049695	-0.07458814388673275	-0.17499445026591692	0.19022736089305983
2483	-0.3721946759250948	0.07301184949548985	0.37928829002981146	0.04564770314774281	0.20526729938590774	0.210281661111587	0.22337109452205803	-0.040593945757826246	0.2270297652295212
2484	-0.0812557074590418	-0.10391497177076697	0.1319121349716874	0.12483379217432052	-0.10611881540924711	0.16384345776528064	0.11197020756994334	3.204412058284269e-05	0.1119702121552061
2485	-0.18102593661055308	0.23965316155542424	0.3003398534481201	-0.05488368570392337	0.061315213449107155	0.08229079144568129	-0.06852766721967789	-0.3379318161002798	0.3448100252420226
2486	-0.3022356576892405	-0.0031643843468764045	0.30225222266700125	0.028967159477862492	-0.11395156755723221	0.11757574612549297	0.11143451730595776	0.028969114806453453	0.11513844388335844
2487	-0.04901287628256651	-0.0025853288912612666	0.04908101432291473	-0.22625993245927692	-0.028079832141438218	0.22799568857670952	-0.018790245720701117	0.20058952657082466	0.2014676934502202
2488	-0.23796686327197317	0.12543801358026072	0.26900357482097453	-0.028250275815527207	-0.05047475971227661	0.057842713038596505	0.3394149264642762	-0.059731610530659035	0.3446307554518841
2489	-0.14894096710965873	0.0061358920691012755	0.14906730310515484	0.265078585651594	-0.07109148671551285	0.27444608952300886	0.030182555130027284	0.18239789071780474	0.18487827663757953
2490	-0.23420252977733438	-0.12643618248548147	0.26615208658886214	0.02730010734338875	0.054910157253477185	0.06132227352734194	0.039737010078212266	0.07621915287948176	0.08595573998065376
2491	-0.0913911754626992	0.17486659868572493	0.19730857631732143	0.024652693535326165	0.014774270491002646	0.028740813612144388	0.1419263582753287	-0.009155331593194123	0.1422213460415781
2492	-0.1788600600327451	-0.012074233672912495	0.17926714198007754	-0.03640657755587167	-0.0364095606539887	0.05148878515121697	0.09758426116306586	0.14430741685090787	0.17420481791535827
2493	-0.3303319852761422	-0.14136055989774324	0.35930770711338894	-0.046180299032289436	-0.006290884688115686	0.04660681547661072	0.2522959648643723	0.08540945187823956	0.26636071098603464
2494	-0.2774903420010699	0.04992845358483851	0.2819463430889717	-0.10891821841303365	-0.06122498940944616	0.1249466991579053	0.24479308501577196	-0.12404466661575786	0.27442801203112166
2495	-0.005893933695340957	-0.2558137539618486	0.2558816428946365	0.07835361311337544	0.0747701839209289	0.10830452018032329	0.039428126614245544	-0.033974726893569805	0.052046702448874056
2496	-0.1319778233603837	-0.12592268761545716	0.18241345650813334	0.1493819888355231	0.08072450038139695	0.16979818476733635	-0.05225213228578615	0.09055008332761674	0.10454474123096595
2497	-0.20554478369407184	0.023953803527830355	0.20693584224897504	0.05724963415549247	0.08954333006930297	0.10628042421273011	0.10607759047577373	0.16086763002185747	0.19269366774752922
2498	-0.016421988172733104	-0.019831564591546714	0.025748255274757458	0.05563799752254904	0.04741486045399574	0.07310099698493217	-0.10621588140000272	-0.08386431589408197	0.13533305930910533
2499	-0.14465530750601271	-0.006654840318106778	0.1448083039377183	0.01580570606985304	-0.11557187304286948	0.11664766685623733	0.0900380545631254	0.10396897395788612	0.1375368998318922
2500	-0.15173384540019894	-0.0367895019223714	0.1561301613770627	0.09040322219904791	-0.1988584766502668	0.21844321074282702	0.08949207126798477	-0.03628902349564041	0.09656978847497391
2501	-0.17231992209720493	0.06399406087602078	0.18381892007894787	0.0575011295427894	0.08073601780494116	0.0991195463553805	-0.13307768965072087	-0.19952872665673793	0.23983616125186963
2502	-0.28753775812200494	-0.23656350440167823	0.3723442680646923	-0.28107365321305494	0.0825218339831975	0.29293728273212866	0.042981073036666796	0.05344876100345151	0.06858675303721094
2503	-0.17669532966431029	-0.12199929886204514	0.214720908269339	0.06465541480396021	-0.034403301670423075	0.07323871810250568	0.07145396412693827	0.15149874240225245	0.16750384454966347
2504	-0.20771287693715748	0.06434992874307971	0.21745241450659994	0.12933286593252505	0.08061752511272015	0.15240136339816834	0.07847939593892553	-0.12840131095406748	0.15048558815269245
2505	-0.2072912179114968	0.0665002314573249	0.21769687597002724	0.286976082900145	0.06807462458186518	0.2949397000552363	-0.008671949472893336	0.021969937310699444	0.023619501542083365
2506	-0.20640243037112424	-0.047078942460132424	0.21170354292328517	0.052609245396009856	0.00873516787423501	0.05332950270655682	0.1270774721596647	0.042639075155678136	0.13404019792816602
2507	-0.22582003834912592	0.0964931958225515	0.2455720394508503	0.1523514187895317	0.28560250681831373	0.3236969982994718	0.013521989265575107	-0.07756173653101434	0.07873161478977052
2508	-0.041399694139237234	0.06429475566430605	0.07647058441489256	-0.14244606296323475	0.10792246092316725	0.1787124461962244	0.0001272469710895175	-0.0969438312870022	0.09694391479816769
2509	-0.12873254135869389	0.11229579591872972	0.17082860704720632	-0.04034485418916835	0.25946251542971766	0.2625804718037153	-0.020808679849341895	0.07552090197980761	0.07833522702409254
2510	-0.20670943259687166	0.06847533636283427	0.21775596711576914	-0.1720247719041153	-0.22945074905832985	0.28677546685881544	0.023712754173509865	-0.18224250745521825	0.18377874260658816
2511	-0.2196323906947352	0.13548471503613888	0.25805909216826395	-0.048206707718341645	0.1404726426624048	0.14851414075973132	0.03838569778447433	-0.016754345517080774	0.041882811368229834
2512	-0.24987542543549926	-0.09846166617200729	0.268574808837202	0.02003898868985738	-0.19844159325983382	0.19945081349348656	0.24046726445572625	0.10594428693874859	0.2627711879369199
2513	-0.19128273045091324	0.10863209902968037	0.21997730771229795	-0.04924378193000917	0.24205800470733943	0.247016249873705	0.025634127529295014	-0.14491682517393603	0.14716655432767767
2514	-0.4231422075039155	-0.2074078586230365	0.4712402228056092	-0.37166973103926665	-0.08827906335229667	0.382009923951145	-0.03806151405957255	0.100178733345005	0.1071655610124664
2515	-0.23701023412945882	-0.012288151868203576	0.23732856919982667	0.012893522013622693	-0.04486374275986425	0.04667974211945739	0.08027118698729156	0.09225908323839165	0.1222914629086479
2516	-0.33723681009748424	0.01888060438737475	0.33776492314442486	0.034524710383410824	-0.1794782050612318	0.18276865628181427	0.26739573687228985	-0.23687468615492593	0.35722555485081064
2517	-0.3312014761284039	-0.060114899514403186	0.3366128621031295	0.01827571041739914	0.0209253056835448	0.027782548644975386	0.02681387484735845	0.08426971833807972	0.08843285200144284
2518	-0.19579535398230088	-0.001525176991150443	0.19580129418854425	-0.12295826856054927	-0.2077664337705959	0.24142416368118494	0.13541650145279868	0.09845886337192296	0.1674269292623108
2519	-0.09224109308637286	-0.12710439129194287	0.15704759004666144	0.08763113907642117	-0.00996438764550765	0.08819583639254755	0.06703700112630948	0.13284414791669336	0.14880029286167795
2520	-0.2547260587588073	-0.11255758872740018	0.27848622190500183	0.03952183344556259	-0.008369009811711143	0.04039821337791199	0.010735372422152636	0.009393412134856064	0.014264796268351558
2521	-0.2036945123740585	-0.24399980436271151	0.3178480122642691	0.10411932881008355	0.10636272521950386	0.14884174128241706	-0.030237033820864023	-0.08706290105163246	0.09216413051621776
2522	-0.2472791797262469	-0.08982091860891102	0.26308703910651726	0.03924237766748548	-0.06303188314035184	0.0742494612587629	0.06339343618748054	-0.07186942765691165	0.09583288779635217
2523	-0.2922167590517353	0.038475326508921825	0.2947388420630509	0.04337698991610204	-0.17161095634025764	0.17700814554759742	0.02007784596285704	0.08079993484891723	0.08325712804377464
2524	-0.2203224180529615	0.08015771139474248	0.23445090444002717	-0.038269554438164315	-0.023319910455551835	0.04481491962003923	-0.21457374404424098	0.0326725584002521	0.21704697119651617
2525	-0.1765488233174505	-0.0028891348936032337	0.17657246137268914	0.0026947508495116794	0.09615569232231541	0.09619344493324236	-0.08092779562089687	-0.0321165141123645	0.08706766668969235
2526	-0.12832419985664864	0.043863703319092257	0.13561388106574657	0.033870792906387344	-0.028276218424858536	0.044122274879222725	0.1307687329935803	0.16727395458695138	0.21232295545207486
2527	-0.03523760940380846	0.021676784165688925	0.04137115043434534	-0.07763187654440251	-0.049411143235449935	0.09202265662128813	0.38686690675044055	-0.1406970375478536	0.41165721166207714
2528	-0.08607645631309166	-0.07456945126277734	0.11388485146432471	0.1157151272329464	-0.15159444410679804	0.19071147357877052	0.0008532767080172639	0.09374849949374224	0.09375238257489052
2529	-0.01793306259502046	0.039149870946876345	0.04306166658635026	0.146419656889288	-0.18986383866664908	0.23976445348886097	0.08951452323277935	0.02920226683190115	0.09415743336409159
2530	-0.1521294971009922	-0.05708946895999612	0.16248874223876297	0.18482482740412504	0.029947145488263226	0.18723527538329898	-0.024876067961572858	-0.06375074748718294	0.06843227719726529
2531	-0.13688484468711637	0.0731710498881105	0.15521424949644388	-0.19006342256445802	-0.06947126261900537	0.20236195523564832	0.16009230121613782	-0.19634998228925496	0.25334336473187796
2532	-0.2516240675489646	0.009284692645253632	0.25179530751664675	-0.0038155689083295683	-0.11348675955343036	0.11355088357222205	0.09753660575855656	-0.006392613740157665	0.09774586934152737
2533	-0.04398571307941661	-0.06601139013074256	0.07932368235336694	-0.21340832410415336	0.16983673594043602	0.27274095708537205	0.0357971279337318	-0.10702162618305626	0.11284973566282641
2534	-0.24205271535650497	-0.04695881566066077	0.24656570600898484	-0.02539975324413955	-0.023900427010141494	0.0348766092980708	0.15077784618800102	0.33301835364238974	0.3655614623613658
2535	-0.24085930268435668	0.06887570313056274	0.2505136047629429	-0.20882937696848633	0.20029933279672282	0.2893605560608745	-0.07106514659807753	-0.04210988755157509	0.0826044653188467
2536	-0.16458988694589063	0.004913565904403438	0.16466321390874764	0.11599478792896104	0.06215482888094777	0.13159792391943173	-0.03440508050151021	-0.0698424390537738	0.07785676500661651
2537	-0.27300637279712875	0.04091484148529885	0.27605525505161455	-0.13161304227572482	-0.015007744942586072	0.13246594017079802	0.048808147755324306	0.037502522170724514	0.061552209192451024
2538	-0.43618324771677397	-0.32178354634959555	0.5420336486695959	-0.0451875597131837	0.109621395629129	0.11856966700008297	0.13172642090334172	0.2963355052970005	0.32429397414018185
2539	-0.3163069684894351	-0.00960679510505382	0.31645282243514117	0.03087125229350759	-0.1024455312497945	0.1069958928708108	0.24087511398196257	0.11809902208372162	0.2682688941210941
2540	-0.14100807118762726	-0.08856572373374873	0.16651475478328537	-0.016722867530750526	-0.0849747385320018	0.08660462162629141	0.08845072896539609	0.12929244770101964	0.15665270022259706
2541	-0.23644087836627395	0.12197932352570842	0.26605120621866124	0.0958941850601408	0.13976857211216617	0.16950206039639262	0.11133999283107737	0.16848842547658444	0.20195282499436076
2542	-0.2707254188917682	-0.05873635708524824	0.27702384748928954	-0.09762851115798823	0.0945933071842144	0.1359382946596454	0.17655358383543857	0.09743271410184857	0.20165391576260006
2543	-0.2437990392700772	0.06935696819152741	0.25347260322514775	0.05049493916732646	-0.075052350504818	0.0904576928614148	0.11128310536754767	0.20577194957071973	0.23393594159594105
2544	-0.2077170252029268	-0.0667179215849384	0.21816884200033543	0.13345481204696755	-0.0008325012711513676	0.13345740862484146	0.18316903547393187	0.16654982554423298	0.2475676472103432
2545	-0.3321989404601882	0.09825655623204449	0.3464252976984397	0.06304553965675651	0.050905843874741064	0.08103175310463899	0.11779145072436574	0.1505081223829075	0.1911217433129442
2546	-0.2246291715223565	-0.07910619703642388	0.2381513281684269	-0.14761495400486013	0.014757637088531337	0.1483508088899207	0.011288718348174505	-0.05195359600930794	0.05316588474052501
2547	-0.21358802043488107	0.027658530065041615	0.2153713926190059	-0.24829384807030777	-0.04725084284751031	0.2527498311361675	-0.07293608516915326	0.008917480866452674	0.073479207840079
2548	-0.069422984923589	0.062086745847967216	0.09313600187731348	-0.22617739671998235	0.06489379254785564	0.23530282424627294	0.11087466913231081	-0.0614605428949563	0.1267698331155412
2549	-0.3037426734931214	0.24678032042437031	0.39135679149531033	0.21193268023998996	0.013540864058976419	0.2123648180682702	-0.02117063795138516	-0.19969860315977506	0.2008176486647375
2550	-0.03578081159401671	-0.15706925215466253	0.1610931918199881	0.16720345818334234	0.04236638950277474	0.17248741225947342	-0.11361871886003959	-0.05841874188100043	0.12775743688081595
2551	-0.24193657048890566	-0.02936446131519406	0.2437120754666554	-0.047230639738428316	0.04261563045628541	0.06361466253378921	0.07057379802860994	0.10329956238603039	0.1251057974569061
2552	-0.28962812705615193	0.06258299376766258	0.2963124754224462	0.10110044348537148	-0.022452973392423498	0.10356367938181643	0.07362539400645288	0.042944436954318495	0.0852345194620634
2553	-0.12415402736626903	-0.07878486293515427	0.14704175304645728	0.09055568777197442	-0.170090930355695	0.19269472534846718	0.15772896448972312	-0.12824082329998793	0.2032833859410529
2554	-0.05233517455891028	0.04926974848501099	0.07187822070619064	-0.09521586874520199	-0.14122224370397993	0.17032258739723816	0.13720860313954833	-0.027080387291297255	0.13985545449267514
2555	-0.07921261253613653	0.2137409864980216	0.22794702738563521	0.2218604599734631	0.03980347191508182	0.22540270645254312	0.11186771602826029	-0.15559723416348686	0.19163737936192524
2556	-0.029309178062878895	-0.10415038907055116	0.10819580150019095	-0.31151862316758916	-0.17813841213217796	0.3588553280323481	-0.19979637109142326	-0.032306151809408094	0.20239139642295625
2557	-0.14744935028135706	-0.09712285621909886	0.17656205735817104	-0.10031445984946588	-0.0966543726050888	0.13930204089880896	-0.0951316587416615	0.12918969967638383	0.1604369377587786
2558	-0.1354614116871498	-0.02992822903423271	0.1387281260213695	0.18317857044837016	-0.22871796865708505	0.2930295170424506	0.1259144584322979	0.03678752620030342	0.13117840114224935
2559	-0.1419919314046624	0.016548833908726166	0.14295304294685357	0.05249187224386247	0.0348347230882925	0.06299884589660351	0.13186266294617294	0.011000762533622706	0.1323207415924547
2560	-0.1837135063102955	-0.12731160172236017	0.2235148682614556	0.030518669879410303	0.002302657501775022	0.03060541525251547	-0.01629254308778672	-0.06657035570618196	0.06853509479905152
2561	-0.08412582415633252	-0.06221535249312042	0.10463223392351616	0.15538695600577124	0.018676389146244223	0.1565053149521812	-0.034157151159888245	-0.12927168546347764	0.13370818837276854
2562	-0.10454728751253202	0.003607853403141361	0.10460952123208762	0.04146023811737743	-0.21367299284535524	0.21765821651442627	0.15346441862686785	-0.029054529074060777	0.15619056771840606
2563	-0.27316557607853015	-0.09160813420580384	0.28811713278974543	-0.0962417436202508	0.042512028373110036	0.10521285934457915	-0.009684239424938587	0.16191842372688894	0.16220776934364114
2564	-0.20856239286522849	-0.10200392557974061	0.23217035243834894	-0.17928989046053273	0.08801097340311692	0.1997268040617332	-0.008341220160733612	0.006896428662740653	0.010822970113148225
2565	-0.28179877327119257	-0.050243369390611324	0.28624280739412544	-0.028115333534305023	0.12960161600606307	0.1326161786929794	0.02478014091245978	0.25956088080751516	0.26074107123584206
2566	-0.1911745715415567	-0.1415213151233375	0.23785709877642242	0.03542052402784711	-0.06321150573762813	0.07245900896386513	-0.019034765305833135	-0.08272991935005787	0.08489147098451781
2567	-0.2359924657651116	0.11161663750168259	0.2610569241852807	0.12455920793911496	-0.13907955307779502	0.18670328965162578	0.09942939145224935	-0.20683880872161245	0.2294961800944417
2568	-0.1048009727751568	-0.04740817388355928	0.11502512267149709	-0.011019033480962415	-0.04207853890595008	0.04349738538480359	-0.20371769161477818	0.1814778846596401	0.2728280053392457
2569	-0.12186911559543503	0.11155992467962157	0.16522015049786254	0.10875466308588404	-0.14810420778469743	0.18374556622258123	-0.04239124076867723	0.3857401767208564	0.3880624965524825
2570	-0.11685365565471685	0.0071634382834798605	0.11707301861621389	-0.12301769576275771	0.07751010336057146	0.14540003299086587	0.0481375785114819	0.1571264159029565	0.16433483209428837
2571	0.019994738703399555	-0.039239617888842365	0.04404017697375411	-0.06000058033876738	0.10834629244130249	0.12385067107918761	-0.03636194668443117	-0.131651963111682	0.13658122329896263
2572	-0.18758333121515103	0.01773845147783649	0.18842016561558536	-0.04936685017721216	0.009487725847191248	0.050270297772847666	0.14512189347464297	-0.0807085210536944	0.16605489856171135
2573	-0.2624613628022672	0.037520215715858576	0.26512965422862056	-0.041146315217762935	-0.18756271973929992	0.19202289731175987	0.30840069585781543	0.0039608669651211474	0.30842613000960245
2574	-0.19474745184417377	0.09676384210071694	0.21746220622878648	0.08955835226194811	0.003650778594172209	0.0896327319912701	0.11306991791657502	0.07745983487489301	0.13705777014276388
2575	-0.15057747234307464	-0.05075095231480684	0.15890007658301872	-0.020626439244404764	-0.008282470633522221	0.02222722015228803	0.05617186502455048	0.18184511718069854	0.1903232120966812
2576	-0.26009162708058164	-0.1134511033944214	0.283758360826313	-0.1920560985851564	0.22220059273427203	0.29369822678254826	0.05073949863813262	0.25669431231028594	0.26166097663675353
2577	-0.21265225896269127	0.05250159530525945	0.21903744143760615	0.2556579919392556	0.017306725695151192	0.25624311033996544	-0.14822431406607037	-0.07823301752449752	0.16760325865371892
2578	-0.23666610917149247	-0.13935405948346805	0.27464595595947655	0.08896736636259849	-0.09243928244430126	0.12829736246826792	-0.19333574347518384	0.05490108609695991	0.20097969787948208
2579	-0.1449066729813723	0.14196467676600452	0.2028593436936207	-0.23922316898650164	-0.0845358729849085	0.25372039413745384	0.10964216281351209	-0.03164573972952513	0.11411773179244993
2580	-0.14912858863702805	-0.08552437069918166	0.17191205290020525	0.13440854803430055	0.038375976720027356	0.1397797316276754	-0.05733177583991798	0.006046388887754918	0.0576497297438641
2581	-0.23910411966510872	0.03421546739770942	0.2415398067608533	0.30717152533493003	-0.04542946822842602	0.3105127735860558	0.030067972418621216	0.013153026091157335	0.032818974096117504
2582	-0.22770354564610482	-0.006376704930129243	0.2277928160973776	-0.025918100860402096	-0.23463683452383396	0.23606395757839657	-0.15660921012453813	0.05301872273102674	0.16534034491273214
2583	-0.3307668889464879	0.19481410966328142	0.3838740316135429	0.015024079170194748	-0.030322371849149998	0.03384034854238951	0.07639406480621046	-0.3701816068389169	0.3779821096023698
2584	-0.26544365462259634	-0.0034092503250530352	0.26546554723198845	-0.05688210408098025	0.08710398743638	0.10403210269910204	0.220987447391757	0.22171121790533485	0.31303564661199756
2585	-0.15783609318892716	0.06520010158583199	0.17077261361221394	0.08915032840006433	-0.05894986656962302	0.10687781726071914	0.11826700980639518	0.14984387142352526	0.19089335088403667
2586	-0.0312515887945498	-0.05111065405183052	0.059907935699617706	0.091163322890337	-0.07308753382925556	0.11684408004537679	0.2982720131070689	0.01370085467229989	0.29858651547197335
2587	-0.23183429973786585	-0.10178192208763051	0.25319301372431097	0.11389379486210804	0.08180352757839063	0.140227007499841	0.20941769822665643	0.06844993026294695	0.22032059659403894
2588	-0.24576083883734678	-0.16317386685855756	0.2949984758123516	0.13092898967956282	-0.027840124677094846	0.13385616489555965	0.09713514572659904	-0.04956397562224922	0.10904964105768779
2589	-0.28804014753955426	-0.08183390806703723	0.299439334597398	6.350451671683475e-05	0.04611423157288673	0.04611427529931991	0.30832548831621864	0.17014831413951234	0.3521577140287471
2590	-0.21461184333710526	0.015235586590359581	0.21515196117930824	0.14852420421117257	0.10538566963735378	0.1821141911040311	0.008837549840573555	0.043571965879148626	0.04445917787991938
2591	-0.18936730414655747	-0.07920789615044	0.20526535677584196	-0.076838174526594	-0.1712307319484396	0.18768076254155003	-0.11781914520467057	0.0370250467732126	0.12349981807807583
2592	-0.3802480405160979	0.14673182201856988	0.40757674112885944	0.03795016379453729	-0.10595008665803703	0.11254170691293856	0.07830947297328204	-0.0422536907207618	0.08898172810683654
2593	-0.005404989722285778	0.04550162320806192	0.04582151927278769	-0.02979804657557714	-0.06147196482342528	0.06831343966579856	0.16774475316509474	-0.10673847759853368	0.19882506083105128
2594	-0.29067246893768556	-0.025156743120238904	0.2917590545685729	0.1992557261013333	0.02234045025879543	0.2005042146737451	0.05998135452612123	0.15964600622056244	0.17054210680346396
2595	-0.1941661944222515	-0.06495408390776834	0.20474262886052083	-0.11356084044523965	0.02444061624206343	0.11616113035314779	0.2786226719897194	0.046556204607414296	0.28248552800831794
2596	-0.1222695517754879	-0.07335020826052872	0.14258364682964753	-0.10154191804130876	-0.00036638949868915324	0.10154257905318644	-0.0260902100097824	0.1829207081864935	0.1847719798611328
2597	-0.3196274636183151	-0.0857356418718649	0.33092645072018345	-0.17202952041142539	-0.15406404348166156	0.23093264253219883	0.08976705593658696	0.0614758714438295	0.10879984881101896
2598	-0.4486328624723734	-0.030200775860598515	0.4496482315685647	-0.2825897152658766	0.045446754218886616	0.2862208144825968	0.07631906174349144	0.010917043285715465	0.0770959209005836
2599	-0.1471684970178602	-0.018476304023237026	0.14832376857690413	-0.057290436729127904	0.12008332872577737	0.13304961472502397	0.10279966138478046	0.11731368099208661	0.15598163394688036
2600	-0.012343831154209884	0.15278746952193667	0.1532852928707786	0.05969035598471871	-0.07030455343858105	0.09222618300559089	-0.24114361635065312	-0.07336889110891509	0.2520580050092098
2601	-0.22827680871080677	0.007395178827557489	0.22839656316390097	0.04204605748882778	0.06298506326979275	0.07572971111428861	0.34246905091457475	-0.04723279992325664	0.34571084481531666
2602	-0.26062413450706423	0.0982548768161437	0.2785299989331704	-0.09100390633869135	-0.049216029287268884	0.10345979174397471	0.19108347052301666	-0.08967819619964577	0.21108072290179114
2603	-0.3085045383424614	-0.06147837845997212	0.31457056632171226	-0.05097450890557306	-0.0720578672229307	0.08826515046654516	0.2492856064657879	0.018390690428226136	0.24996305944167535
2604	-0.14304629260297982	0.1472426770719448	0.20528674525835888	0.07292206796593913	0.2247082740172468	0.23624444206846248	-0.008294233336621085	-0.3546147913274488	0.3547117767073041
2605	-0.1772227459907285	0.0016878595887901597	0.17723078334895928	0.09410124377276144	-0.03565495475232221	0.10062961730013098	0.18612462501630364	-0.0566703078127038	0.19456078696655768
2606	-0.1822023711163169	0.015192954261453537	0.18283470649632877	0.049954138842273885	-0.1086297521096785	0.11956520827934594	-0.00452278679457244	0.23893354343043835	0.2389763456424387
2607	-0.3162340057341456	0.04108399420122551	0.3188915818302358	0.11969408882717684	-0.039414284038551246	0.1260165095788631	0.06044576309316142	-0.0795762908763687	0.09993035747737038
2608	-0.19730909938486174	0.047722468255013833	0.20299831200385893	0.07060117527768117	-0.07428109759205861	0.10248027815180243	0.08947485265156886	0.19848346218144802	0.21771870387395353
2609	-0.31566086849130276	-0.09548882323323486	0.32978765783326625	-0.0402819473956305	0.0392482845163509	0.056241115951417356	0.10056212830330197	0.270802218714129	0.2888712227089863
2610	-0.15589138610009623	-0.08904365645411176	0.1795296549735646	0.006649817249092324	-0.058700969268672194	0.059076423914518755	0.12639887821191595	-0.262600064704679	0.2914369063727728
2611	-0.05109636518072872	0.10290688718813128	0.11489415113674484	-0.05596349271596079	0.11009133788048743	0.12349904936186774	-0.028126435988591502	-0.061139236057323694	0.06729860761630575
2612	-0.019314340510558844	-0.0854408776576645	0.08759673124192367	0.08742805526747181	-0.07511007326620053	0.11526138969275929	0.10172664165998789	0.04480186017531474	0.1111553700843465
2613	-0.22671517552912862	-0.12424703216002737	0.25852871371624947	0.1644668440492409	-0.1235600781007933	0.20570959066555808	0.26026940524540876	0.0858290847833531	0.27405618967931894
2614	-0.2547432312849359	0.08453164618416378	0.268402148076529	-0.08023189548467356	-0.0026329661808677267	0.08027508682009117	0.042928076613374146	0.02969487420629798	0.05219775201913949
2615	-0.14349626473073876	-0.1085586509739557	0.17993376195967056	-0.0352201238465114	-0.22537355517910604	0.2281089575133628	0.08601972400480488	-0.08429456366754932	0.12043656580028066
2616	-0.2666797887238524	0.24137362576775057	0.35969339294747776	0.022576743572730165	0.0839614735551531	0.08694388070417311	0.06624465987187644	-0.28222717099343836	0.2898974491238239
2617	-0.16879058219043963	-0.07941479404415969	0.1865394600326265	-0.1198054070941611	-0.003249306539615946	0.11984946208467545	0.13724072284000263	0.06620039514171235	0.15237292516246206
2618	-0.10988870577743903	-0.023533424605333714	0.11238037965363655	0.1825038642147989	0.041831160146289	0.18723649861209812	-0.0941096825134339	0.12006187977015764	0.15254995023507256
2619	-0.2981570944406235	0.06434704878230678	0.3050216314497505	0.16007960013624972	0.14132299910096682	0.2135361057401616	0.2034007066509737	0.06474603305461372	0.21345701268036288
2620	-0.20147775644812463	-0.051735223182665394	0.20801398909960364	-0.052828173955438096	0.0650231700001673	0.08377844949828497	0.22747504607923746	-0.10322810948552348	0.24980179978676378
2621	-0.15649597530525317	-0.14970756854501807	0.21657180418143931	0.12867410381891192	-0.06327986686945952	0.14339235176471807	0.014780610719624172	0.1043333527459088	0.1053751154136844
2622	-0.29209005463881477	-0.0533064856537609	0.296914434528974	-0.2942868662906713	-0.10323395682805503	0.31186857731031536	-0.14459849993452453	0.24864872187377232	0.28763677281038885
2623	-0.21699971359859158	0.010152413984812302	0.21723707605192488	0.0891165245390335	0.16924081282889075	0.191269986335807	0.009967313121583601	0.0216696089641465	0.023852028918368996
2624	-0.22607089023496046	-0.12052468837153296	0.2561918186021612	-0.07726873091392021	-0.030569540060203883	0.08309605018615637	0.24462939202112804	-0.0680277440717754	0.25391201902257743
2625	-0.2631651576659133	0.036203865054365195	0.26564378414372825	0.22353844819400312	0.11250821737701328	0.25025494360418993	0.1715752292418246	-0.09278683184395024	0.19505756958657658
2626	-0.27809340914853437	-0.09721798689493091	0.2945968112314814	0.04663614446258228	-0.11421161738827404	0.12336621708061062	0.14178762372265702	0.2383486140387986	0.27733335907375795
2627	-0.15155503800044035	0.006379322028107418	0.1516892392124544	0.0003977684946003023	0.23916109444965594	0.23916142523018324	0.14350856217036306	0.014044628488746883	0.14419417119145933
2628	-0.29290390628948754	0.09779179870893417	0.3087975618659733	-0.08540781452380895	-0.06909604454320277	0.109857899821768	0.31150954809056425	-0.18197150238956253	0.3607656112124632
2629	-0.16868571956498307	0.12777440131733284	0.21161561761164735	-0.000828336546442232	0.08618612024785585	0.08619010073559516	-0.0025535587918452713	-0.11345263833736242	0.1134813720758247
2630	-0.32795590851150425	0.18854513789178146	0.3782913519368861	-0.009240511087993241	0.08602184123518081	0.086516727947016	0.10861387382570156	0.02598595813879542	0.11167919953069438
2631	-0.19043759007361694	0.06150107547357626	0.20012210771789682	-0.005038836695319233	0.014997025495864118	0.015820892799260543	0.16880287013810205	0.08077440817467428	0.18713341225668342
2632	-0.2072681609884322	0.17464464618381015	0.2710366082288422	-0.0994803152410314	0.182320663327962	0.20769486608195944	0.026572844436158507	-0.10244624997744754	0.10583643132622127
2633	-0.196902932890123	0.18138080953442648	0.2677120898429807	-0.10756334802272993	-0.01864226004097569	0.10916688003828943	0.007283068215356231	0.036133246223519336	0.03685993170475234
2634	-0.12172578368563865	0.07917727234531842	0.14521090478999027	-0.017226500989402108	0.268321251551028	0.26887366247040245	0.16485681234820843	-0.1179595184106631	0.20271215198228243
2635	-0.3757406909463914	0.03798813898598787	0.37765614722454915	0.12351722812244702	-0.056389759238790915	0.13578037630696646	-0.028992873993725223	-0.05338197501438983	0.06074719745677958
2636	-0.19168596492098045	-0.2150806559588216	0.28810275548033953	0.15390138477574244	0.05217972098097245	0.16250649069358203	-0.11386178359683793	0.17737321066125414	0.21077419582134524
2637	-0.4034512645339683	-0.2516893941893117	0.475521265561742	-0.017136579893390708	0.0010292253125158486	0.01716745977675457	0.1477379359425125	0.36433692850303556	0.39315123704190474
2638	-0.177962147975434	-0.049335477080275664	0.1846740788816034	-0.15340154482374696	-0.1754761715410462	0.23307492514857686	-0.010589294968812151	0.11292097507883647	0.11341639996354899
2639	-0.19538645296309531	0.10411188811188811	0.2213936567468051	0.280069464725481	-0.10311285137843118	0.2984479271012079	0.1499504828629867	-0.15264755029137406	0.21397762014005212
2640	-0.14334044740393592	0.010104503946326105	0.1436961546526623	0.01294440553995256	0.05910571698271123	0.060506556791996624	-0.18991683147491945	-0.14171162986354754	0.23696115486732433
2641	-0.32496213233589394	-0.08021182707615265	0.334715288947466	-0.023892867206475852	-0.06524602304086295	0.06948318232489865	0.22415392201670595	-0.038421403282959316	0.22742292097698352
2642	-0.32272925429759763	0.049285799210156786	0.3264709199657258	-0.06854947966606414	-0.08242691211672766	0.1072064690379591	-0.05796250774756787	-0.00932371202553439	0.058707613733841715
2643	-0.28463780575465325	-0.03434165550154218	0.28670198772839073	-0.0571137541314804	-0.03271870430012088	0.06582168732317596	0.010848727407844792	0.04592483552828233	0.04718882711690879
2644	-0.34844377564979484	0.012148946648426811	0.3486555057556827	0.05133149979621295	-0.06301385205606384	0.0812752632863906	0.03532238856807455	-0.05834220993009956	0.06820179318523707
2645	-0.16358594461025325	-0.02383823387346895	0.16531370986169008	-0.08079446650607071	0.01889057364498704	0.08297348727537766	0.0489402600949504	0.04001159623942655	0.06321453070132126
2646	-0.06682500925188023	0.01780260501618345	0.06915572721673975	0.0071697984252042735	0.005643634709610212	0.009124506682203637	0.1393444644200756	0.053753485490034086	0.1493529945024371
2647	-0.1638615484432051	-0.14919330346974413	0.22160606683577058	0.14239079200852736	-0.14091766983835163	0.2003320426728744	-0.23440099612987875	0.372543843830857	0.44015081797373656
2648	-0.09892940098799359	0.006529038669153009	0.09914461521326574	-0.06957074864773706	0.12599792632196974	0.1439290328767727	-0.022841062921079975	-0.19839904515216072	0.19970952724558194
2649	-0.1628702268459964	-0.060041525211509135	0.17358483673002836	-0.05452958928363573	0.019348418526820278	0.05786049953924527	0.13110146238169187	0.06704748879771395	0.1472513469979061
2650	-0.24619541114369997	-0.002179066372978734	0.2462050543723124	0.05308768101729714	-0.0211515778627735	0.057146225788579086	0.06378079559285119	0.11789789251169049	0.1340444066164463
2651	-0.22262665927438655	0.05841952120361211	0.23016400647654073	-0.14173628748257092	0.027046734795835414	0.1442938011574241	-0.046763943034255434	-0.06329345275110045	0.07869515569122965
2652	-0.0927493980370487	-0.10811153307326776	0.14244491714233667	-0.12169109362789517	-0.2022686630134097	0.23605366827394456	0.132364381176604	0.15604310903376412	0.20462106753994938
2653	-0.1537271340814014	-0.002529669484938764	0.15374794626460606	0.07635577165950998	0.16467191490555977	0.18151320454551825	0.02292825377083093	0.013148862873824085	0.026430993470814755
2654	-0.18528500825523567	0.16346259098745003	0.24708410093826985	-0.06001385479256529	-0.14096121285942406	0.15320485076479456	0.07948162947669904	0.03310576354180918	0.08610064461987178
2655	-0.16770814784874288	0.09320216955521932	0.19186627443262572	0.014450653878202543	0.0043945318547857284	0.01510408248555127	-0.012606440660121601	-0.12449523596451978	0.12513187493192385
2656	-0.21517649763747013	-0.10470394474448548	0.23929864433503265	-0.035155319695397945	0.04381451817584452	0.05617480312263715	0.16372502228228053	-0.10403805238492281	0.19398401806690468
2657	-0.15152844556590317	-0.05532534244894794	0.16131262607964772	-0.057053728054621715	0.05019754977753191	0.07599290683082548	0.04149922016506286	0.14186684535581054	0.14781199912563872
2658	-0.1996000274053374	-0.008106986700106716	0.19976459689736603	-0.04643939005517462	0.04637208287598633	0.06562763913896337	-0.20125502897039912	0.1955266733973171	0.28059626992477515
2659	-0.19895666669079906	-0.17664124320371835	0.26605616704235385	-0.017688579500279127	-0.02674050124338132	0.032061507317731844	-0.08833771110730679	0.092272796743542	0.12774122366156124
2660	-0.2352541457917018	-0.005266670770629517	0.23531309129155883	0.13792456953566212	-0.03230241198053853	0.14165674251993138	0.12650559099838107	-0.03206743744653966	0.13050664771664855
2661	-0.2256217959377178	-0.09944613283613245	0.24656586977565018	-0.005330191299838886	0.21713714863032443	0.2172025604236757	0.1603125260416205	-0.02088635481142764	0.16166739257857193
2662	-0.1473332096006368	0.07863783694836904	0.1670059401672391	-0.049866979397482435	-0.2440054688604969	0.2490489599818876	0.27140306116900376	0.030237037230375043	0.27308222210971017
2663	-0.10273172294151081	0.21448584288219033	0.23781922482300494	0.21365117008394208	0.023502056774766567	0.2149399198633932	0.19927278093118664	0.06411697657903052	0.20933377153647392
2664	-0.2847500734131693	0.10941870849138953	0.30504927155580785	0.04457514815099858	0.025575191441874784	0.05139099386052013	0.0034671207673983326	-0.17382715458567297	0.17386172838715014
2665	-0.12680098979200993	-0.00449157947215146	0.12688051583433943	-0.12548448651272415	-0.13307279771609887	0.18290633080172983	0.0987617424183903	0.11448503876993642	0.15119757229423467
2666	-0.2820578610669838	0.04225865554595228	0.28520594481573025	-0.07693624997765823	0.15116646410123508	0.16961865000492934	0.1328064233154589	-0.03423411992776294	0.13714780727767148
2667	-0.10725443675431542	0.07996576544415676	0.13378354848992213	0.02632280561731562	0.030656557018794064	0.04040686307811526	-0.008712374289462178	0.20379536510712726	0.2039815097132752
2668	-0.13016515004896986	0.016377039719792718	0.1311913629674397	-0.03570459541808083	0.06076919739278	0.07048200824133417	-0.04945003710559784	0.13767169960190798	0.14628329720450997
2669	-0.13739698736681735	-0.02295133753741674	0.13930073952507863	-0.02614722988525944	0.07885951309940081	0.0830812881276354	0.24137866805482439	0.06839632491125497	0.2508818818752902
2670	-0.2718767699376773	0.07214237182379614	0.2812854419341811	-0.10153904595866022	-0.031938842248765614	0.10644372925816929	0.18222235165423206	0.033907890114650466	0.18535029121753716
2671	-0.12004824295314541	0.15676023582851098	0.1974470870211759	0.09671276978247087	0.0843012622176805	0.12829677568236597	0.056374490813266995	-0.08717392250659116	0.10381414152050908
2672	-0.22533141532584802	-0.051498166712196286	0.23114131588157705	0.2857072679052	-0.027719097479312893	0.2870487611868781	0.024335550039543904	-0.007778489521216745	0.025548461694568307
2673	-0.28325264263890365	0.09277303984313907	0.29805854539613374	-0.027922893731556108	-0.13243002659927902	0.1353417893314165	-0.01140936406381077	-0.12066425741917934	0.12120246122444277
2674	-0.28165817267779725	0.0888483864166458	0.29533940137583653	0.20891939352014102	-0.05126943875107572	0.21511826593451763	0.131279108144085	0.20929520541430902	0.2470600883277673
2675	-0.22094272899518927	0.07933428151453585	0.23475437742301902	-0.06688739738103995	0.15563597575379728	0.16940035678016066	0.07612538353970737	0.09895343651029201	0.12484733323649304
2676	-0.11289076652077774	0.012604471614120275	0.11359224388275777	0.05418275963428049	0.13445903882464538	0.14496552887922598	-0.2576443444655938	-0.007457403818423026	0.2577522475300974
2677	-0.3349846909279613	0.12758930468171187	0.35846028207496633	-0.08655988891258891	0.045377061829643295	0.09773275862703867	0.06498638928273628	-0.03441586392094645	0.07353694637005567
2678	-0.2782630295927205	-0.05688614215209726	0.2840182156254557	0.18245495521589086	0.06722482303065626	0.1944453329713413	-0.1608779574725104	-0.21596910510503664	0.2693034934054834
2679	-0.16763746996726175	-0.27519692044715355	0.3222354207107306	0.04012612649129207	0.016192132913587252	0.04326998030374461	0.027389351307571284	0.30441287974048353	0.3056425656170025
2680	-0.33557947866212534	-0.09587941735821268	0.3490078067494969	0.11587798110129352	0.019132174745639028	0.11744678205301927	0.1251436413135851	-0.0026686660290430515	0.1251720924950838
2681	-0.1898646878846228	-0.0767126657134515	0.20477654354537045	-0.17241918769847903	-0.007066733522758928	0.17256394469669795	0.01921829774800568	0.11675205118953304	0.11832322014420643
2682	-0.16578631497645835	-0.09594194221061433	0.19154623073456267	0.17762583847187985	0.016557209151203938	0.17839585103840017	-0.04432769029896551	-0.017693256257741968	0.047728350529251756
2683	-0.3991912140686629	0.09282127869494995	0.4098407192656418	-0.040535085784273374	-0.04247866230748885	0.05871567023352518	0.20406077581014334	-0.14441356463076738	0.24999215562413635
2684	-0.09351028449740587	0.13768581734798832	0.16643784907757425	-0.27812808780265497	0.011325710030599043	0.2783585905490588	-0.003403688847525058	-0.1880675327301218	0.18809833057463907
2685	-0.1264513655574183	-0.06921784718551571	0.1441563672556063	0.1468565815324165	0.09161431510910126	0.1730896827436488	0.00731964770427099	0.007378680931603355	0.010393371676460268
2686	-0.20422575773891657	-0.045175213429064415	0.20916252062067947	0.007183364210567215	-0.003644899193730721	0.008055185380493537	0.017898456284830746	0.00823093714342412	0.01970033156165134
2687	-0.15867884150011516	0.0032256166884221844	0.15871162321279214	-0.12361632533651025	0.0646146740332482	0.13948495255806223	0.14111503287036073	-0.13467934658067895	0.19506916439407238
2688	-0.12237191542591157	0.022774321617074142	0.12447311119323878	0.03404261299305446	-0.14249531598599754	0.14650533975710295	0.20893367790361211	0.21473917360143663	0.29961007066078116
2689	-0.20984285201318242	0.015832288374733747	0.21043926415050757	-0.13694350671947975	0.001667776420754914	0.13695366191094643	0.04950051032198429	0.06966540209520874	0.08546091955522118
2690	-0.09627473953534386	0.07286240521724624	0.1207383765280969	0.12293652059973986	-0.10109852385856505	0.1591675206301559	0.15085958071989605	-0.055548850087585463	0.16076158695731976
2691	-0.2129749446441651	-0.150069668370139	0.2605364320222965	0.04131483457087128	0.04620402364297497	0.061981669519455926	0.1474268700997842	0.1479292627606744	0.20884862654165406
2692	-0.15386737392538946	-0.01645044057736866	0.15474425919524498	-0.015001672935735826	0.0051232431510863435	0.015852375571375473	0.17860815587917203	-0.26864851985470034	0.3226033176622335
2693	0.0003692570213064363	0.027659669709330186	0.027662134393011358	-0.014562724264286349	-0.11875784528775564	0.11964739343332198	0.1884775628078213	0.17853785578161457	0.25961424773897296
2694	-0.16101653324838186	-0.12535779705927302	0.20406102337997117	0.03903993947511648	-0.07371794426409642	0.08341733741102736	0.196031192058386	0.039376503115485365	0.19994683607758248
2695	-0.18752507166126328	0.018073905214992483	0.18839405126299094	0.1273424634139399	-0.02646275114159893	0.13006298545824949	0.24292580710134715	0.12935532819492682	0.2752194555046175
2696	-0.4379143037490246	-0.005232441513128792	0.4379455626812324	0.20503541387397495	-0.0561298047013473	0.21257957549652692	0.24853147731467512	-0.047025300201521396	0.2529412462910272
2697	-0.160104094086472	-0.06902029844486061	0.17434770586579998	-0.06982031870792088	0.025265493430576	0.07425107448896699	0.09656728783943763	-0.2741995484226704	0.29070712656531345
2698	-0.19166208982716448	0.06188091204441084	0.2014040812703759	0.21622703875290458	-0.13962151881089876	0.2573874526912923	0.19133834651594636	-0.17479062112574645	0.2591565628746079
2699	-0.1035793567464484	-0.07705586149263965	0.12909798191443927	0.05270173507407317	-0.1543330986086492	0.16308334742077385	0.1347855422111794	-0.1401321824018869	0.19443294714085194
2700	-0.19888064846239373	0.042590649259310324	0.20338995977469443	-0.08787375215892342	0.07803326242506285	0.11752015300869305	0.031637565292398126	0.00657314745299746	0.03231318314666015
2701	-0.04519626402280478	-0.00595597094473797	0.04558701428601834	0.23261551510761933	0.17669764090500967	0.29211647363710735	0.28211946367494506	-0.028651947928091174	0.28357067179860596
2702	-0.3031926767969444	0.0014006398509798764	0.3031959120029301	-0.018813657096473972	0.008700712869844314	0.02072814747600904	0.10301428614024723	-0.11312192661170141	0.15299840989150146
2703	-0.2727236092497156	0.19042571074604733	0.33262609391827463	-0.08834408970227262	0.06358346910490947	0.10884638592410024	-0.21472243814357106	-0.030835939205714452	0.21692528803488592
2704	-0.2795431885050862	-0.09698568437106861	0.29588953549004515	-0.07833361747728879	0.0012369234516184028	0.07834338266058831	0.2811307429514697	-0.0031641487519623573	0.28114854875985024
2705	-0.2936856998015288	0.13115280074131264	0.32164008986785864	-0.056865958500235195	0.19868953603226702	0.20666704857056434	0.11451957503016699	-0.10263781228429975	0.15378313813808456
2706	-0.37350281732149243	-0.07210821981480711	0.3803997238589333	0.025130828258523107	-0.11968429889569336	0.12229427595399979	0.05384359505354242	-0.06042405239405736	0.08093329868484075
2707	-0.12373597188978537	0.09087402973597426	0.15352094326170773	-0.08620838106766388	-0.07670639724089566	0.11539391814123323	0.0350010424178626	-0.09434537867110519	0.10062864128532814
2708	-0.12040269036440923	0.047600951686999654	0.1294706856724559	-0.04217050369924362	-0.008527871066970115	0.043024132381522646	-0.10896843157776837	0.1228725862310676	0.16423090917251215
2709	-0.22930595562747164	-0.02283535215351337	0.23044017573809253	-0.13454282587180133	-0.0736409793932415	0.15337785315868024	0.1611734779660413	-0.1459869879555635	0.21746054964523528
2710	-0.07802133750746607	-0.14905989331246267	0.16824440823033815	0.07439738985194208	0.06458515803301634	0.09852012106636669	-0.09391218369215817	-0.08795787545787545	0.1286704554312791
2711	-0.16578861736913791	0.0972763936806737	0.19222008848371658	0.1250669089365491	0.09663669353377542	0.15805183405479323	0.02717802243036256	0.1161150806291694	0.11925333057296053
2712	-0.08986058287335244	0.04703176804314636	0.1014244130355358	0.2001962576817258	0.07560577708383726	0.21399713810754303	-0.03524280975585975	0.07103562401440316	0.0792976387958896
2713	-0.39152117033279293	-0.006737468526564185	0.3915791367027951	0.185455579140536	0.15946641847560053	0.2445880423401499	0.2524820303817998	-0.20295747130663516	0.3239427585622184
2714	-0.3725701030073735	-0.17072613294302838	0.4098242234478161	-0.006706340706589755	-0.1394959620420934	0.1396570744062829	-0.022593507454638093	0.07026319019089378	0.07380638505511904
2715	-0.18575219791968003	0.052831711787527	0.19311931234962573	0.1994803723110599	-0.0614512877963632	0.2087311182099845	0.31498996684399866	0.0806087387311637	0.3251406587497362
2716	-0.05163964719170676	0.1656250606724737	0.17348865635782804	-0.1551434564812249	-0.03328615407912692	0.15867406890327448	0.09877931384956998	-0.010556763265477874	0.0993418245012401
2717	-0.1896250525920024	-0.11775304586022611	0.22321164929250487	-0.08893788786741826	0.1653214399449085	0.1877262006321319	0.06462976417224656	-0.1708927395184194	0.18270559607486178
2718	-0.29653234719382887	-0.06189672601411133	0.3029234847672716	-0.10007517842303829	-0.04669095508026365	0.11043136611810138	0.17123148945698657	-0.008989058940618296	0.1714672743187341
2719	-0.16275337564355796	-0.04163718712560308	0.16799498991072792	-0.04347608147557532	0.021815495415151664	0.04864242490541942	-0.06344584325817247	-0.10375384206962732	0.12161510913924206
2720	-0.323747521224943	0.06864353695653375	0.3309446972912512	0.01945410178083445	-0.09914630459184914	0.10103688331653345	0.11494845324647342	-0.12034000012633149	0.16641773503494797
2721	-0.12530334023396425	-0.028094696782991587	0.12841432576280903	-0.060433713522413404	-0.24657441446764403	0.25387236084333925	0.11056012877424089	-0.10140081160535111	0.15001888770685054
2722	-0.344296327684597	-0.24792916329467554	0.4242744763347158	-0.028333453038416563	-0.1735373729321404	0.17583516248256184	-0.05872315901686827	0.07088844363356216	0.0920520550868318
2723	-0.1589117815964054	0.028320022536874823	0.16141554450124299	-0.05547143384531583	-0.007442780983061704	0.0559685175935282	0.04452433561970841	-0.06871576735113971	0.08187962594585048
2724	-0.27648609100813853	0.08983559732443593	0.2907146247913903	-0.13326670706062657	0.07693461168335888	0.15387965975284737	0.18978514434820654	-0.027407214024926952	0.19175389538645035
2725	-0.14616051704780905	0.006519087584683404	0.14630582779445134	0.15574514549180482	-0.0909661211063275	0.18036459057529694	-0.030762309705631142	-0.0358318429299919	0.04722542393864536
2726	-0.1622394780046145	-0.03941688586992378	0.16695909413653512	0.09113381246040914	-0.021823951075008386	0.0937104936178088	-0.04893469521954366	-0.058973333002477285	0.07663196723072367
2727	-0.2816910677109761	-0.08166902938068192	0.2932911317925116	-0.03613187784014262	0.048265310980738614	0.06029139938931918	0.10583614738058218	-0.09738128198407507	0.14382073624212283
2728	-0.306093900130522	0.020125562926679195	0.306754810850995	0.07323886400434922	0.23137608878068386	0.24269080258653078	0.1277099595212729	-0.06025140388035501	0.14120929654409733
2729	-0.07354728257007936	-0.08869608300638909	0.11522238460524659	0.08091866958784188	-0.00619195030000531	0.08115522987697135	0.1989638612004452	0.15194668035886683	0.250348580455072
2730	-0.22366802963202065	0.03630956691253841	0.22659605497194024	-0.10809380063102243	-0.005935257886140465	0.10825662576043195	-0.024875468999580513	0.049214663050603465	0.055144102287855996
2731	-0.20470235588204724	-0.05728673715532849	0.21256722409055448	0.29130269511548096	-0.0444299558761308	0.29467148005990973	0.15190610163845764	0.08426317759419476	0.17371167725073702
2732	-0.16316628224418636	0.08688361008748614	0.1848566941260819	-0.11674841235191512	0.031397971127472134	0.12089675089767457	0.06515957139428749	0.21580899974097648	0.22543135122135968
2733	-0.18410611335500954	0.0537921108481936	0.19180368131032305	0.03455619540668287	0.2287139940069283	0.2313097959352048	0.009989495082188337	0.12572685894160573	0.12612308698774977
2734	-0.3331612240237497	0.08634870975108472	0.3441692910017979	-0.056818153186479425	0.14282266210697264	0.15370951611024192	0.08688976714698084	0.07393669359551361	0.11408972913761085
2735	-0.08881987197032523	0.12609779114086941	0.15423884915102062	0.08681121365311945	0.09451117560251819	0.1283298450466515	0.08008106673048303	-0.1648220322943806	0.1832464994981948
2736	-0.07215619454399945	0.13368332231462474	0.1519136171518121	-0.15020257360589134	-0.11043974311010336	0.18643430471900507	0.07651106378125798	-0.031806729811951165	0.0828589822666812
2737	-0.20412557300975745	0.05511007038514425	0.21143407817666804	-0.22533666086024387	0.07557658256924638	0.23767294873521194	-0.03498124646256965	-0.05848138974740615	0.06814514326687605
2738	-0.2603644095797406	0.08585815844728906	0.2741555200023642	0.09112105392543698	0.24645669768519093	0.2627621553846215	0.028616250972097673	-0.24715057778031846	0.24880172410343807
2739	-0.3612050335150663	0.004660251102764575	0.36123509543919036	0.13776050666121262	0.011832227245264743	0.13826770699312832	0.07379462613156404	-0.05456799097417243	0.09177860581232794
2740	-0.36908825809208257	-0.029821391236548193	0.37029104449977057	0.07893049568965517	-0.01943218653630502	0.08128734848299844	0.022164663733248206	-0.08205039183350424	0.0849914061446188
2741	-0.2120073737770342	0.1071848268762889	0.2375620206353177	-0.19173701962254336	0.027671328989376884	0.1937234811316736	-0.03267703671465885	0.024019984653101484	0.040555497669075555
2742	-0.2927834828643799	0.027017761023477763	0.29402742601485055	-0.04222040094959284	-0.030802809821996735	0.052262561640953636	0.11581183032631075	-0.05658903001322081	0.12889801535077022
2743	-0.2989662838937404	-0.044443202915491996	0.30225161238713055	0.0920928073920454	-0.009525086333273322	0.09258408309749945	-0.019040322546580443	0.27313287516737705	0.27379572929444274
2744	-0.15010904046351503	-0.08749590975799483	0.1737476856054675	0.09176877697956007	-0.04099053953163285	0.10050737664180967	0.10058325773234443	0.024390461181620075	0.10349824313824531
2745	-0.3076846809690581	-0.06971247253348992	0.31548326695684453	-0.15222241125474242	-0.0496884770785378	0.16012684735106822	-0.06443408620994377	0.15521473699004093	0.16805762715389638
2746	-0.4867241165141417	0.07599029010122024	0.4926204317587115	-0.0627693345087415	0.03161376135391731	0.07028100213864855	0.33063338768167855	-0.029939345569514983	0.3319861464925818
2747	-0.303701010766324	0.04359782770246067	0.3068143975123402	0.11718655434736658	0.021132731196437902	0.11907678551098531	0.021602549338981116	-0.12571740967974773	0.12755993585185219
2748	-0.2661468786405713	0.022179570390656198	0.2670694560462372	-0.06233835206608049	-0.0548175319846567	0.083012239767419	-0.007461452312118076	0.05469909907231718	0.05520565831442627
2749	-0.3790931546101571	-0.04205442085475695	0.3814186599862538	0.0693563881962801	0.04975676864981958	0.08535833064267816	0.14898498369313815	0.06611645315065157	0.16299665868743118
2750	-0.2193044704861111	0.16555861347853534	0.2747801034866401	0.16469530355097367	-0.05005241695303551	0.1721330516042398	0.06984119502661813	-0.19968848335954004	0.21154971734601632
2751	-0.13256795508703906	0.07223572076926837	0.15097106368776408	-0.03269732186867892	0.08783424535763823	0.09372283347685227	-0.08334618042478702	-0.05884841957310112	0.10202804652473212
2752	-0.2610264703198382	0.01635625107436859	0.2615384200396591	-0.06798149354551031	0.09652466367713004	0.1180613999690895	0.10376161962907782	0.0013524678971975775	0.10377043354184455
2753	-0.2758626659609192	0.10306978077720433	0.29448869278891954	0.1761674461767399	-0.016357329064903652	0.17692521388024968	0.1639596025529446	0.03931610946050039	0.16860755538358774
2754	-0.2739160302012844	-0.0847109295489391	0.2867157707317061	0.051340358286299764	0.012845699552237253	0.05292300431713961	0.07381776563521095	0.18410531767269547	0.19835279307017345
2755	-0.10746197644732056	-0.037426391398223964	0.1137928431627294	-0.045234579626112166	0.11737253823852845	0.12578743946239587	-0.18290040764315857	-0.06204212732644487	0.19313669946238693
2756	-0.13199399407785145	0.053164547445388746	0.1422985719453884	0.010346393387121254	0.09919123545621981	0.09972937905879242	0.0984514654127867	0.04534548192142888	0.10839236030556658
2757	-0.1159220290525342	0.04718482625239125	0.12515719974545983	0.08739787475863577	-0.04199620340431061	0.09696426977347074	0.2546224494347078	0.02189782429713671	0.2555623338152135
2758	-0.16030217788975945	-0.18291564560107687	0.2432178481153446	-0.08278437281076362	-0.13184879514025508	0.15568351602404298	0.020585160608263094	0.152372389663429	0.1537566062613631
2759	-0.17201824461960855	0.03405172261092906	0.17535619833579633	-0.2699888361187804	0.10769748574482142	0.29067631493558205	-0.10928394599223906	-0.1370423519473935	0.1752814510406275
2760	-0.12800544640177744	-0.08035949606804088	0.15113915084063362	-0.09197939451646661	-0.09493068246888443	0.13218185764175042	0.2527379684645469	-0.08035801711837509	0.26520537630067637
2761	-0.11522209036195642	0.13688074449920684	0.17892028482549427	-0.07955179576022467	-0.09992841185808433	0.1277269576289807	0.07938001225635201	-0.05578883047204616	0.09702360512399702
2762	-0.15015634584253806	-0.13482730471758592	0.20180517905691286	-0.058343148755504254	-0.04011136750107982	0.07080144638009579	0.06006117588065688	0.13318347391608018	0.14609990613454346
2763	-0.13402326127433598	-0.11437041216921964	0.17618974357880798	-0.06809909117966678	-0.112726484071995	0.13169945493710408	-0.13870247205621675	-0.05341627701096079	0.14863268282654823
2764	-0.09093595498684931	0.14847263036922198	0.17410763877017546	-0.06628832768886611	0.10874740729740992	0.12735831728511202	0.15280956654352457	-0.07051659114808433	0.1682954344430233
2765	-0.17793466489089402	-0.17766279219176714	0.2514454467657145	-0.047999402659929094	0.1374782713765384	0.14561668090020163	0.06161052719860605	-0.04112402489283425	0.07407457380961856
2766	-0.07760918617471073	0.13223478158483457	0.15332717710663632	0.0008745423980915146	-0.31754533786832195	0.31754654214195566	0.1944495752839598	-0.19299633879949543	0.2739675603390335
2767	-0.14406678132969575	-0.017983381768578378	0.14518484598102105	0.05990614832722785	0.1034805431201228	0.11956993523390158	0.026520670264336303	-0.07612837911633989	0.08061560679019186
2768	-0.06145842749604295	-0.04394159341915655	0.0755513199256031	0.1341818892721277	0.27076102720419404	0.30218589189654077	-0.09999947297881294	-0.022933489115390882	0.10259551412730525
2769	-0.22437688511823206	0.06748040524730772	0.234304484950035	0.1060331987277887	0.1301911402578624	0.16790703449852581	0.12157440056417489	0.20495912343937733	0.23830353995183612
2770	-0.2775414771698104	-0.0617836284507194	0.28433516893648053	0.03307924694714445	-0.013771492739523002	0.0358314190462072	0.0028166063867411523	0.08743720434015463	0.08748255811508822
2771	-0.26088394106330887	0.03512784008103066	0.26323828721043313	0.21406273985901994	-0.10014085558879295	0.2363282622836421	0.1278843405551196	-0.05828933396387548	0.14054199021349462
2772	-0.1584751721993736	-0.1336285918775731	0.2072944301490132	0.1105534742348201	0.15676165567661998	0.19182358394072455	0.10551955180249709	0.006175019475460918	0.10570007889364222
2773	-0.1772824889755107	0.05792422275814911	0.18650548645948126	-0.09244458828289515	0.16377849035548053	0.18806752990857892	-0.0076133179467453085	0.02600424555854739	0.02709581881448623
2774	-0.15549187263538194	0.05235542770078684	0.16406953789594872	0.08866418593503679	0.009738407469467785	0.0891973903629706	0.11595275003433865	-0.13090699219979712	0.1748761871934643
2775	-0.3115612234854077	-0.07011745984874583	0.31935380717217804	0.13575116501997855	-0.019144410276852406	0.13709444645619276	0.02119064151136521	-0.006461379552320406	0.022153841955343517
2776	-0.09333805786242362	0.06704819019672086	0.11492368273852345	0.06430024296187524	0.07404800725207901	0.0980695091399979	0.121607411116675	0.13951823639896707	0.18507755327531772
2777	-0.15649745692724484	-0.11500692272451621	0.19421134441442317	0.053128884111857906	0.10491865019394962	0.11760357769001584	0.08661878177352643	0.13753607961893516	0.16253918466903872
2778	-0.1333503079590058	0.05051851522594935	0.14259882542782798	0.04124267536674788	0.16052728182114356	0.16574066031089596	0.09273657952021368	-0.12244713816804825	0.15360135034124542
2779	-0.029255111707800333	-0.05897619679195336	0.06583352754546187	-0.15333679731464997	-0.035388497103990356	0.15736746530967952	0.009589483815707756	-0.02755947878249147	0.02918018284065949
2780	-0.205886389287913	-0.03207330785279431	0.20836962919445381	0.11185999984717751	0.007537787335916736	0.11211368250009479	0.09773563892110347	0.0529634522394757	0.11116376382814473
2781	-0.15662745465979636	-0.14333146528989332	0.21231125381230845	0.01652592787025771	0.03305960561238982	0.03696002996778705	0.05229905365790174	-0.0064232650738071054	0.05269202356828285
2782	-0.2356607556047205	-0.037469192756010496	0.23862089627267533	-0.07716509046567128	-0.024713446886538554	0.08102595660397349	0.1103135791075011	-0.0524810429042388	0.1221611460318847
2783	-0.11690283744256909	0.018157788771934587	0.11830460132729381	-0.14673145416160785	-0.1802306476328178	0.23240741379423538	0.20984858344971855	0.12411949047214747	0.24380745659417186
2784	-0.26405215779027563	0.09101191589786255	0.2792968149999212	0.0559001668940871	0.036284661072088165	0.06664386909463692	-0.08799245046174771	-0.12701260834245706	0.15451496372914023
2785	-0.14556562430743997	0.12269523682106137	0.1903771838183113	0.02444944003519708	-0.08751047385059531	0.09086175296344674	-0.03693854305947605	-0.055575382342998754	0.06673139505455633
2786	-0.356534043246124	-0.1797414558804662	0.39927874343052444	-0.2003445728198808	0.027419801388100056	0.20221224830989687	-0.0507956061777266	0.20897929693794282	0.21506403733688154
2787	-0.333498383336717	0.217078224900715	0.3979247760748873	0.19487912130961302	0.004955397060911891	0.19494211418377036	0.1574607767393146	-0.24837441854126793	0.29408119286527185
2788	-0.18259378381941607	0.06878725767395451	0.19512092842079923	0.12452226973789303	0.02271625081580401	0.1265773428059031	0.05146873138288679	-0.08460078809480723	0.09902688350355286
2789	-0.2671820683983034	-0.0004615144901881698	0.26718246699441245	0.07435075908126158	-0.05759797758581066	0.09405085006492685	0.0860670044168052	-0.10227386646503606	0.13366926726435807
2790	-0.2717618467626187	-0.09168384997626931	0.2868107907703267	-0.05201901584328762	0.11387891958872244	0.12519738949354703	0.22565514016854485	-0.14857844692746844	0.2701773439351719
2791	-0.0463877452586549	0.18231288502123658	0.18812179819188551	0.14793116193093211	0.020851467181486387	0.14939348163108143	0.0015157209566843944	0.01892825089194869	0.018988841245507548
2792	-0.17899122505793044	-0.2583129569400318	0.3142665148736681	0.05729140440553896	0.11325716000878061	0.12692316302398685	-0.04337722183714947	0.06473794167518396	0.0779267891462801
2793	-0.25862196885308564	0.04194288536800068	0.26200100840729534	-0.001158400746273699	0.19660548560212732	0.19660889822471733	0.16122547230612735	-0.09647596566095125	0.18788630836372
2794	-0.319762502445608	-0.06229231675625606	0.3257735266978261	0.1281905116235808	0.1408348399323338	0.19043964768157257	0.1685816074529742	0.051363785409092755	0.17623279156553134
2795	-0.17979974149726086	-0.014703289690716072	0.18039992730101345	-0.06306778716382354	-0.030760247849891263	0.07016935674158689	-0.02482093811732627	-0.022530297429537854	0.03352153444112575
2796	-0.03314156366786095	-0.06720346158015159	0.07493109161560234	0.12606631024160686	0.06379184713254932	0.14128734670350213	0.06358168933560888	-0.08079246011500117	0.1028107622294667
2797	-0.161642011052061	0.015994266853511716	0.16243138954381928	-0.14554560772863304	0.019734867280669064	0.14687746224551523	-0.1569675999411954	0.19981747846139317	0.2540981151641399
2798	-0.22485300672230943	0.061974584256811356	0.2332374835352747	0.2019004198803632	0.06409224242859494	0.21182916486497494	-0.007191567250743857	-0.03290453250315714	0.03368125441211025
2799	-0.19337926020128945	0.21187983092102178	0.28685989790683325	-0.13967689101541583	0.21348599876241825	0.25511939469848155	0.007708055988158036	0.015732774071078072	0.017519540721382093
2800	-0.32259780039962	0.18277791113470215	0.3707790522958897	-0.0517929937351669	-0.12432953955522162	0.13468611140746642	-0.05959974054755277	-0.12424914191508339	0.13780413034437733
2801	-0.1773283947160189	0.04050042746193679	0.1818945963935152	-0.041060281016119846	0.07641294685931824	0.08674609573259033	0.10940442986915717	-0.07702974404485664	0.13380175911628164
2802	-0.032407374510435	0.08043882161651543	0.08672163481919136	0.04383575235174341	-0.1995103000575883	0.2042692659538196	0.12273609310260475	0.046096746554724524	0.13110705012706894
2803	-0.05560030268187937	-0.13927384739024232	0.14996198926793786	-0.048781415628790216	-0.05275818402753493	0.07185438394859439	0.07940249248471519	-0.04707714065277554	0.09230933314040603
2804	-0.16669790434129686	-0.00017004426034269423	0.16669799107017047	0.280117226617118	0.14228771641522778	0.3141837915779968	0.11329988250685806	-0.21133237636470117	0.23978789935278128
2805	-0.05735766566317392	0.0750923202795038	0.09449210747616976	-0.04039827110791824	-0.065626217578334	0.07706374466730576	0.018786301889835683	0.04055345924153115	0.04469349164196698
2806	-0.26137767327161754	0.11070035592362601	0.2838535835364809	-0.05217963916233135	0.032730858140733066	0.06159564771751244	0.17903880458106047	0.06787539101884646	0.1914731371544752
2807	-0.28782642434777206	0.02513351853863703	0.2889216923440602	0.14905796388880932	-0.0730430480266912	0.16599266087302506	0.14860475181531393	0.18832519614677773	0.23989529333818402
2808	-0.07018850214895775	-0.09401117892806586	0.11732232352523139	-0.02046190234074712	-0.0651136188134361	0.0682530058120793	-0.14418948189146238	-0.23138405273913812	0.2726337956859285
2809	-0.16784894826897678	0.017152957933776806	0.16872312645538418	0.019763572346195937	0.06906361516867299	0.07183579700991616	0.01689900738368308	-0.025496693850222005	0.03058852477393645
2810	-0.24039396462080384	0.00849278462299618	0.24054393697776064	0.07035817383006356	0.005398697984554711	0.0705649953208379	0.13250051697421036	0.0906148099011975	0.16052236844708953
2811	-0.28934576287768166	-0.14800729370158477	0.3250032761129259	0.0010346607204357906	-0.0027766688351379223	0.002963176104526846	0.325294784062403	-0.0799599061628548	0.3349780338048719
2812	-0.23401980864444782	0.11381402090293062	0.26022855760288244	-0.025368697538508858	-0.012972962855038326	0.02849330763597918	0.05070701844169489	-0.11486669172659913	0.12556097557545476
2813	-0.011037857889940241	0.14751304337188748	0.14792542807656456	-0.23206143018163264	-0.04389037724422885	0.23617551226277772	-0.06284312961308543	0.07199842907765273	0.09556690185004871
2814	-0.22656334991741167	-0.1465503190957327	0.2698294786580232	-0.011067191876499016	-0.2759591908126616	0.27618102347918516	0.19643111402669192	-0.01607350715691441	0.19708764596009212
2815	-0.07545144805872883	0.10121726798643849	0.1262452230890245	0.022084469182350012	-0.13146978645951765	0.13331177191372615	-0.06347998908387617	-0.1556168796497348	0.16806642212532844
2816	-0.18900506772609255	-0.12578987706071887	0.2270374612197194	0.026038461538461538	0.01771828772189349	0.03149506626577792	0.18196442965681653	0.002130200288735386	0.18197689802170125
2817	-0.27639543652828646	0.16544165646059453	0.3221263401618803	-0.01114232956540501	-0.10963482988078484	0.11019957999526464	0.013826387410978382	-0.20504126840191353	0.20550691165190527
2818	-0.2437831587763388	-0.07129663111778392	0.2539949568627593	0.012815640411223208	-0.14912569536186854	0.14967536088585387	0.01168238306372464	-0.06810425254309699	0.06909896734757716
2819	-0.2552925123996574	-0.008434478240565526	0.2554318055969534	0.0528988012769177	0.08956648552616983	0.1040213367826256	0.17281912504531532	0.13773116737559282	0.22098942157504262
2820	-0.18415552661652537	0.05961580779759216	0.193564724376032	0.135785214102741	0.029287953024820595	0.1389079139621329	0.04466828889721984	-0.10982973496035957	0.11856570631708109
2821	-0.35000899969713595	0.08626376765045392	0.3604826451831505	-0.06671088913650176	0.0665284284089949	0.09421451329786398	0.2211600026388231	0.1648906387751063	0.2758634979892534
2822	-0.2953145037221092	0.08822249030211002	0.3082107459251568	-0.1522707692015579	-0.08631593062969195	0.17503378826302055	0.23116037841212456	0.024078234200274735	0.2324110193382403
2823	-0.3318222128425784	-0.02025593331073238	0.33243989497356397	0.004508847096351928	-0.10154145659327035	0.101641512725959	0.3483394558498763	0.008078906765470397	0.3484331287870215
2824	-0.21180983673525502	-0.03748460739277221	0.21510114534610378	-0.09387338826865056	0.06234657539579101	0.11269120856845875	0.0006852246788613057	0.2002236465577	0.2002248190752667
2825	-0.2909372852243534	-0.1432490886915136	0.3242912353805849	-0.058390312034225574	0.03949809676314753	0.07049488057557934	0.08149356653819154	0.20964324955253413	0.2249255287201983
2826	-0.1396745919552419	-0.12715281041440288	0.1888831089169818	-0.16341350098566784	0.08373339016463319	0.18361713681695277	-0.025687634473265712	-0.07794219709827296	0.08206607492343068
2827	-0.04135288599219868	-0.09712338912753665	0.1055604750628884	0.0897681132955309	0.10022872130074763	0.1345515170416975	-0.0756480655513291	-0.003891773543833664	0.07574810705868937
2828	-0.38938773703653323	0.12190300690679604	0.40802347095155045	-0.04263452067393904	-0.20320187113961702	0.20762635378905556	0.16346407863861678	-0.05475257202690513	0.1723901074561221
2829	-0.29184445058322367	-0.024950923178388054	0.292909084706633	0.10731693434630898	0.007722908263010715	0.10759445947412381	0.1106074246531373	-0.1257758929611773	0.16749202261176793
2830	-0.347104560792123	0.09424669026809751	0.3596720933700352	0.023755092677477743	-0.03904011734523359	0.045699400329163684	0.19466462202314525	0.17361736433392594	0.2608396140651822
2831	-0.14870358236761502	0.07703363304809119	0.16747219479528544	0.04788467878382271	-0.0337942278010817	0.058608807315123586	0.106163197108911	-0.07038417545759648	0.12737565142220558
2832	-0.12676891268548315	-0.007427888505610714	0.12698634080526705	0.01716686096104635	0.0007890010425552078	0.017184982918264723	0.09596685302140742	-0.11245795112090656	0.14783919523977607
2833	-0.2492383643806408	-0.03452346655598688	0.2516180280150439	-0.10763779137984028	-0.10114130686955426	0.14770056901857678	0.08145501192226053	0.05340108708062126	0.09739915332613368
2834	-0.3624842814607608	-0.05688151611231534	0.3669201019041607	0.202503409934754	-0.048375438774318505	0.2082013787461814	0.04483115513211947	0.12563621055891305	0.1333952393231621
2835	-0.25266929542617933	-0.17714227332471807	0.30857925699860483	-0.05016551877483472	0.023960301490305053	0.055593842477873474	0.22197828100861894	0.339848101394157	0.40592005279458
2836	-0.27947743685618975	0.017296656768943146	0.2800121641055762	-0.0686122677873893	-0.03061858904115476	0.0751341552544483	0.35603084701230603	-0.062257643120224485	0.36143322779067405
2837	-0.18072754548843645	-0.10182941892480653	0.2074407777097806	0.06893156087766088	-0.043178151293082306	0.08133826180905868	0.12128704240161366	0.20760998723230764	0.2404422039766101
2838	-0.2577429551902656	0.05672107907678647	0.26391042374610046	0.10191476837058967	0.03386676774500455	0.1073944969238416	0.12058931238008455	-0.07462784156461201	0.14181359947795713
2839	-0.049674215197206856	0.005490651067167737	0.049976743637414056	-0.03129862735179334	0.07002751650134773	0.07670369705205189	0.10438473699989864	0.0037041041259104762	0.10445043659991851
2840	-0.12770082079946082	-0.1175200734468457	0.17354672942988011	-0.014035315455337389	0.12228492821017405	0.12308774816080703	-0.06741057840677304	0.007658919142376468	0.06784427111823929
2841	-0.02351811127871325	-0.013948256710006395	0.027343288451943334	0.04471378672793884	0.0883268695087981	0.09899979091278853	-0.06827866179919637	0.09603526588285204	0.11783356037343148
2842	-0.11254702768562043	-0.08708681267316662	0.14230581991766544	-0.06462142283603661	-0.010305082169048766	0.0654379324846429	-0.06544504557071658	-0.02262092324886216	0.06924420667741152
2843	-0.14788423227917702	-0.161628249193844	0.21907404477543413	0.01798914598527291	0.01763864176263645	0.025193869423137113	0.10963158147576134	0.0418803640618417	0.11735863219562886
2844	-0.09051504719247462	0.19369473199359916	0.21380042790024562	-0.0789734394395012	0.019134426198381824	0.08125841742764799	-0.017144399908184452	-0.05104308870022696	0.05384540233177752
2845	-0.3098430782139701	-0.1763716509653428	0.35652446252865894	0.04230115324764881	0.03620815394177506	0.05568139705460298	0.11605750633088074	0.2171916939873839	0.24625510494779965
2846	-0.15986831468441798	0.014303272062308005	0.16050688967058235	-0.050576525936720365	0.08141730474446857	0.09584760032302014	0.015541468807282483	0.08228329504377428	0.08373815077937023
2847	-0.14503884442176465	-0.016416915777061687	0.1459650009928133	0.2496854774371412	0.14450171825729147	0.2884849809302432	0.05289071654657874	-0.12871533633390453	0.13915841945193505
2848	-0.09623971463221874	0.2533964556865891	0.2710569062522045	0.02370386335878151	0.008316008656666376	0.02512029335237817	0.1613101926288279	-0.20171561019821588	0.25828311141766147
2849	-0.023913966289458924	-0.059942228060875645	0.06453641211436692	-0.010361309208682383	0.009577544718680156	0.014109787076928003	0.06916636950772458	0.010409975584729616	0.06994536626935167
2850	-0.18314719355512557	0.054238521966463185	0.1910097164340734	-0.1385494036543299	-0.04535783306016004	0.1457850138830593	0.14414232656242834	-0.14614574258333715	0.2052695505477244
2851	-0.07317949088818564	0.05550063943360006	0.0918452985415831	0.19417683340038247	0.21835110674156094	0.2922017256017911	-0.11777187679788267	-0.021130822600291258	0.11965252453776574
2852	-0.30283846146414456	0.07816138717700719	0.3127624277105615	0.06645195249881036	-0.011929290539372979	0.06751422045522648	-0.014164820948106687	-0.1391357061284329	0.1398548778997342
2853	-0.26879698178426714	-0.0939029723734199	0.28472721267363066	0.10051356538099718	-0.01903919724051427	0.10230086928840439	0.030502447764786982	-0.013248223264160542	0.03325529640975408
2854	-0.07338339042681234	-0.12246977131747061	0.14277243038166548	-0.11187649810460071	0.21925197723408973	0.2461458517814317	0.06138858849557124	-0.039615885739086115	0.07306146180012352
2855	-0.07912597978789251	-0.044177758359729744	0.09062336901199737	0.08348798255030604	0.0028157316229242423	0.08353545100669858	-0.050459316171869634	0.04679487415236005	0.06881789618600614
2856	-0.13509579331244545	-0.2411302298240508	0.2763958413321708	-0.13820860709402877	-0.15689022645815098	0.20908410325264212	0.08208703574428813	0.1605162275045257	0.18028793839180896
2857	-0.0429316213735584	0.05384273115447544	0.06886337061120154	-0.2163653045798537	0.16603108180717074	0.2727274558088941	-0.06617316356531301	0.19755075896752908	0.20833912245396555
2858	-0.09361953297056944	0.07666529291372999	0.12100489283981683	-0.10111205033824357	0.0548398184666129	0.1150263118293139	0.018219978423646623	-0.1925829630642834	0.19344292511326772
2859	-0.20950276020964861	0.011943125050954708	0.20984290498238026	0.004519547669385943	0.11318789070699906	0.11327808664448483	0.13259027289740796	0.11585184870553286	0.1760733691263355
2860	-0.11687945644705702	-0.13939751126040156	0.18191336807654704	-0.02441665921049088	-0.030652657163879216	0.039188756527957926	0.10665778946281954	-0.06155509102725657	0.12314590242662961
2861	-0.2191548391659368	0.08722771361581522	0.23587606396684319	-0.03658718582117576	-0.05192690384895404	0.06352185064725178	0.1353435959362954	-0.05230989866754543	0.14510070454541588
2862	-0.11399657862338065	-0.09664669647427243	0.1494516773985048	-0.05607173356978506	-0.02229689253478249	0.0603422797234957	0.12142469465314304	-0.020496449495650177	0.12314244156072578
2863	-0.21847144139029798	-0.0003121486256340763	0.21847166438675494	-0.014811039933154614	-0.12499717125648435	0.12587160015676443	-0.040754790822824474	-0.22838352609535617	0.2319913532155033
2864	-0.15957173062691615	0.009454963526799873	0.15985159852363756	0.019219478014095175	-0.18945545883039003	0.19042783204082303	-0.023026736935756777	-0.0061889858968816915	0.023843954377165414
2865	-0.03783467491692169	-0.12932621218930343	0.13474691753543708	-0.03185751670581934	0.10246279684019621	0.10730110021326382	0.18067564890557025	-0.05892762527106517	0.19004250873827144
2866	-0.23468951473962477	-0.13231169349202096	0.26941706063916415	-0.17645010290648058	0.033398235530344864	0.1795830753502344	-0.10899384872746831	0.11609085377110157	0.15923801490137188
2867	-0.16723423225280867	0.10517811545475438	0.19755941994195061	0.006638110158707293	-0.08911481668227329	0.08936170913089289	-0.10176084351629654	-0.11872469142617771	0.15636758496372996
2868	-0.21070551551398048	-0.054108879006287386	0.21754214546916956	0.008332777821545375	0.09889473354624587	0.09924516869554006	0.1358774060214527	0.1322062285224108	0.18958152949915405
2869	-0.20735997253802585	0.03011719356605177	0.20953568564630193	0.05800790070845569	0.008764079367580812	0.05866622223872362	0.08039096872020493	0.26174686685122855	0.27381404302593343
2870	-0.06064106604627709	0.12269655538619632	0.13686410630573265	0.154352620916119	-0.03882843769231806	0.15916148766991772	-0.08141995146744575	-0.21946179570450677	0.23407838061386166
2871	-0.2670787182541051	0.019450431056346744	0.26778603588038974	-0.13969582155242444	-0.15178266067919297	0.20628353943555905	0.05346821031714781	-0.0463217117444107	0.0707428476487272
2872	-0.3118577834135517	-0.041577278347959594	0.31461714376434957	0.04344735176612388	0.04495943722556945	0.06252218303233845	-0.02533335106477295	0.08679029912938632	0.09041202740310267
2873	-0.30637902284556734	-0.03629043044362395	0.308520827468079	0.029234833544142955	-0.04782833880407654	0.056055557129612764	-0.07396353632461994	-0.09094520992922635	0.11722472399077945
2874	-0.1902368603678297	0.27194709340159245	0.33188143161705147	-0.003168677773882667	0.1418317476132196	0.14186713907686557	0.002672651554634339	-0.09303567944637159	0.09307406038408607
2875	-0.2852215888500476	-0.12925802586406174	0.31314372418495	-0.20187691469643249	-0.036027289621411336	0.20506646309139806	-0.028669354258075975	0.0029142784915710995	0.028817093758765698
2876	-0.05467910955350864	-0.0011158458686213089	0.05469049399637125	-0.06285159004144383	0.1906133922890406	0.20070821530439006	0.21138631536459598	0.021289008754635335	0.21245563352656802
2877	-0.2110232421099378	0.040834311896048886	0.2149377810870235	0.1178971510472374	-0.1348287796701608	0.17910482420191778	0.19471683235236137	0.11445405077273053	0.22586361933614804
2878	-0.07463669382226977	-0.03590892637076143	0.08282564251377714	0.04943650296932491	-0.22381808531556066	0.2292127900885107	0.10751730689792709	0.19489276864732685	0.222582934102333
2879	-0.16412318621681024	0.031797241695399006	0.16717501258679	-0.03551237997825692	0.1313524203408746	0.13606831909421793	0.13846817324674485	-0.041891046958566554	0.14466614952218562
2880	-0.1563255318996638	0.07846429704779878	0.17491231470344795	0.0672983250947606	-0.05370475405145757	0.08610032037273514	-0.05214844699848973	-0.27679088324858214	0.2816605289597471
2881	-0.2383061567909345	-0.06847768438834774	0.24794962718999117	0.11314914030121094	0.07778051718926969	0.13730454036605416	0.07091257632898719	0.015745276173965733	0.07263957050677604
2882	-0.19871402993038131	0.058060107018812944	0.20702232178730992	0.03725826090565052	-0.022617730620639535	0.04358600399372878	-0.08091041358515508	-0.12180676712898215	0.1462305834801152
2883	-0.08394116578383541	0.007416026153051376	0.08426812420513514	-0.050478424287838115	-0.0636620678008271	0.08124610880073034	0.03762656740517782	0.0977362113924721	0.10472881930037396
2884	-0.37750906557582037	-0.047620978546292485	0.3805007913127586	-0.09744481168645693	-0.015355306647080427	0.09864723395430267	0.1717016744790304	-0.02126884357873897	0.17301395529286007
2885	-0.22052869158802216	0.038083076108592955	0.22379281601387002	0.03676758713369686	-0.07891365131285287	0.08705871482603289	0.32726179877160666	0.03231288609530374	0.32885317018851384
2886	-0.11872744164300413	0.023713324721440186	0.12107240465290765	-0.06748391800818	-0.002632914389666636	0.06753526062671318	-0.0314090866591571	0.07937530251867267	0.08536374742648804
2887	-0.20102855267336314	0.19539815389074666	0.2803442839329154	-0.03406001491053678	-0.1430152778978304	0.14701514999448065	0.2626317045962046	0.08985536824375184	0.2775777358891169
2888	-0.21192458180414184	-0.05960972254602344	0.2201484667102506	-0.050149789872491836	0.19519667648433056	0.20153596188964262	0.08379645319629941	-0.16012673952613346	0.18072746963190126
2889	-0.22174119243578413	-0.0034403880716508605	0.2217678802102031	-0.07904131869436667	0.05239890157342941	0.09483235179539937	0.1682961046945258	-0.07687688099147165	0.1850233328159659
2890	-0.31905695827864	-0.12132478830463543	0.34134593432935806	0.12681330109278233	-0.01158789092828562	0.12734163714282343	0.12116895167245473	0.03369368313935554	0.1257663672565005
2891	-0.4690241470409852	0.04121578141222669	0.47083159531295704	-0.1354217720854379	0.017951072184378313	0.1366063591028216	0.3309270721131728	-0.02247847650669943	0.33168962745835046
2892	-0.10021187698551598	-0.06057120830139524	0.11709522434348552	0.0939041710670914	-0.012196863398677411	0.09469296077620323	0.07035390806414356	0.172975867141624	0.18673597134268138
2893	-0.022809840110540863	0.06315367153572839	0.06714666808048712	-0.13031553415476027	-0.05120259871356024	0.1400137298876877	0.206745879851143	0.1918644338118022	0.2820564124379141
2894	-0.24536239265704748	-0.0045652463500724825	0.24540485978201002	-0.05499770260322228	0.05946542911913361	0.0809992873546131	0.16896392143658645	0.13690942275930149	0.21746953071065864
2895	-0.27177475062022566	0.0040994100650010665	0.27180566630879294	-0.07495386350474284	-0.06433578919809196	0.09877841579023702	0.08121830134773722	0.031918499650135934	0.08726513103025504
2896	-0.3833635481274071	-0.22000167630021916	0.44200491808094305	0.17887849281661464	0.06870386671543925	0.19161872688752657	-0.14662215499607528	0.15710568814423384	0.21489591336962735
2897	-0.11969435056046451	0.037430500373484166	0.12541044579420316	-0.06438351197948154	-0.025457911223642708	0.06923396463212919	-0.06746362261077651	0.20681483430356948	0.21754014816530345
2898	-0.22147741997774262	-0.027559406267626745	0.22318550229309583	0.0896215495773561	0.1326838637819708	0.1601156764865923	-0.008188340335770419	-0.01701346732112595	0.018881392632468227
2899	-0.1671672486643683	-0.13225082097535207	0.21315526893480574	0.029682411976611034	0.025767679535352087	0.039306728296639816	0.07580929948976527	0.06960526345068213	0.102917163724851
2900	-0.380416496171449	-0.10992695337739825	0.3959806127049641	0.2258485026768567	-0.12051259103195551	0.2559899036263218	0.08717276491011011	-0.07150368938076958	0.112746922517357
2901	-0.15516379483467346	-0.015920383672367217	0.15597840185029468	-0.19136338626474356	-0.07657628922702842	0.20611616548560902	-0.15854274046770567	-0.08133729242274276	0.17818966214029658
2902	-0.12826705371879313	0.06013189576947534	0.14166256371579194	-0.01722200064101159	-0.0033713144605266696	0.01754887652446047	0.2608589366317346	-0.046534869685155064	0.2649771290456097
2903	-0.12179798230930639	-0.09747949409845834	0.1560032059424084	0.22676868343472534	0.04637359606115021	0.23146175968907132	-0.013454568902718927	0.030262520294423157	0.033118658773090205
2904	-0.08253517296415885	-0.010141672676043151	0.08315592763532625	0.09531894211587107	0.2231952295038805	0.24269695342005979	0.07459730092992546	0.07068404721585479	0.10276668641560381
2905	-0.12315968101296182	0.029810859607062333	0.12671619619340885	-0.09735307334223103	0.11120369221881249	0.14779675927527705	-0.005020625587680694	0.013159889101030718	0.014085075876370038
2906	-0.03398704898764775	0.12878229436941432	0.13319158697883007	0.05687215778081291	0.1810459145960711	0.18976845239020515	0.10304203283960156	0.14937398962525647	0.18146693723178267
2907	-0.06634873627466924	-0.06065851286148463	0.08989777521058297	-0.14525711414404896	-0.08091850231657664	0.166275173211803	0.011703641479373673	0.08559598589543845	0.08639240722013604
2908	-0.1426324293727165	-0.17059599650079763	0.2223668229094959	0.03753204828756177	-0.025028126767142823	0.04511165900443077	0.04188640003889485	-0.06741967809112738	0.07937180546094168
2909	-0.21122759332530536	-0.026484087390332013	0.2128814295961471	-0.041310905335603235	-0.110725866852518	0.11818125270062388	0.24494697135717944	0.08906664200951873	0.2606374598861543
2910	-0.15668149465114672	-0.05624670730333745	0.1664715676882531	0.036122506793349655	0.008887268906987081	0.03719971835458826	0.06723687790720274	0.02002714468961764	0.07015614210549899
2911	-0.2510497562759653	-0.005100984991780623	0.25110157342021566	0.029403491140867894	0.052365822853573066	0.060056179485569114	0.012642315165418383	0.036226380978211736	0.03836898241444916
2912	-0.38582597337159263	-0.04935128796379394	0.3889694478385446	-0.15160597052963823	-0.04109218738895928	0.1570762176926949	0.17321866239994363	0.019121689120351643	0.1742708925737199
2913	-0.09379787282258917	-0.0401088894260549	0.1020135479092562	0.0363434549755497	0.02155098333969932	0.042252711184819915	-0.008786022335902487	0.12478634083889148	0.12509526389295067
2914	-0.205407936717205	-0.08828582729070533	0.223577297073794	-0.11970564654678732	0.017693745379577474	0.12100624132970042	-0.11750570440423057	-0.06090862668560958	0.1323535091044486
2915	-0.17437223370192684	0.08269809174242217	0.1929887309249881	-0.16851637050814808	0.04524566502273968	0.17448477679324753	0.13817082560799673	0.005970734988755987	0.13829977124168139
2916	-0.28606511533710977	0.07633561091401907	0.29607494947470725	0.09500922477255254	-0.013524174425441461	0.09596695309204716	0.03991573210159194	0.006338489646609437	0.04041586470937164
2917	-0.3423464268099199	0.09886631728052209	0.35633639253117644	0.16567539717159457	0.11493030136362774	0.2016365824931079	0.10962930518293576	-0.07470581296894686	0.13266326939377204
2918	-0.32214818363455194	-0.016933053826168203	0.32259290217070946	0.1372193729263675	-0.051105332116510686	0.14642715348269383	0.03855962220358914	-0.006892162772396081	0.03917073361790314
2919	-0.2679646203879835	-0.07278667666826542	0.27767415810637963	0.08081039482840395	0.1440177169102854	0.1651406149206598	0.00973613994813842	0.010563784332755425	0.014366139374191862
2920	-0.3432792910873035	-0.013247179165716891	0.3435348009230655	-0.1487008605792042	0.11434538086179806	0.18758148112600448	0.0883068725125835	0.05523424283885122	0.10415817449885947
2921	-0.052618829575602835	0.05397416042695411	0.07537871861275512	-0.05006339503945976	-0.1059341648189958	0.11716821582142133	0.12323943014321663	0.027458301632820276	0.12626129838784217
2922	-0.1809121359430781	-0.03518639534439048	0.18430215231737937	-0.1258737181965719	-0.13050354231126557	0.18131565704157565	0.030332342548284784	-0.1251023702799478	0.12872705253414163
2923	-0.28852829995149254	-0.04050854864317936	0.2913580655929663	-0.0005225344286580172	-0.0714210728567546	0.0714229843274487	0.046749450687128644	-0.07094391985409967	0.08496205567082984
2924	-0.03993438933793139	-0.10758910098800017	0.11476136154298444	0.05011792705725488	-0.12404718947118142	0.1337890572065425	0.04353590120798635	-0.05140597277784601	0.06736429863977055
2925	-0.2896441914111954	0.06721314340305555	0.29734048541085845	-0.0032428082899607297	-0.10693264876646437	0.10698180769559594	0.2951295480141568	-0.08728438364438831	0.3077661673076189
2926	-0.19286611433225853	-0.05285888482429886	0.19997849825041772	-0.02535075417483762	0.006303702924905005	0.026122737371847213	0.06730319690514017	0.008769493655182902	0.06787211749032412
2927	-0.2256967759805393	0.015170217426324102	0.22620603481068247	0.12120802634546211	-0.059160294331521576	0.13487522409973784	-0.18280641981701698	0.048795513717560655	0.18920673689188794
2928	-0.24001186133026617	-0.3346209765828586	0.411797148543412	-0.20875897685871925	0.1468338845163107	0.2552263702309159	-0.042920187513871375	0.21231678512592048	0.21661154111088393
2929	-0.26814629251177474	-0.19364529999047764	0.33075812370403296	0.04749479108875491	0.14249135957720488	0.15019834464708579	0.10329641529727301	0.08350022463955561	0.1328248355094895
2930	-0.23087872893353564	0.0021235440781221075	0.23088849454534702	-0.17710603046081183	0.21166633955864791	0.27598765430312794	0.0602978024186951	-0.20513698069812122	0.213815354515211
2931	-0.03589435627557585	-0.02663589160577361	0.04469760098788852	0.07380084832288765	0.07358058434053308	0.10421452684281673	0.033876887678574025	0.03909764231312528	0.051732670076382145
2932	-0.1799565094259284	-0.06187623406484373	0.19029717188337714	0.014207632382254662	-0.11544555933247949	0.11631652499751846	-0.0061479592807534966	0.0042676869130298875	0.007484019969605214
2933	-0.047674482997473726	-0.20175305998573162	0.20730931851386378	0.00403227226790679	0.1276555639889127	0.12771923205598254	0.1843052024287124	0.07278970606241762	0.19815839359194912
2934	-0.12569879456712935	-0.08568396660672803	0.15212471557604396	0.0447244017931107	-0.09768782706862542	0.10743920919823109	0.11915012234907954	-0.11289599730302424	0.16414096948307902
2935	-0.2212778552099635	0.009733989876760564	0.221491850335949	-0.09361237349262075	0.06567753391678094	0.1143539021297998	0.11456231982053082	0.21643236759004775	0.24488261445699885
2936	-0.2750578914608687	0.17211616615131053	0.3244700576409548	-0.07060026171037256	0.11911820844408062	0.1384685687674302	0.08071191984072272	-0.2307129414310892	0.24442355726926251
2937	-0.1524307921449412	-0.1903010727326729	0.2438229781565723	-0.02977574360435015	-0.050967194276501974	0.059027534249794775	0.15850141146727312	0.017408815125812143	0.15945458375726465
2938	-0.2248140660363012	0.02191186810630932	0.2258793798727159	0.027909387945743856	0.10747210714894351	0.11103687563390832	-0.01732931491813775	0.11898001463459251	0.12023539012279137
2939	-0.22054507201271642	-0.14356917900303798	0.26315819947077584	-0.17707623492540886	-0.0530093636891174	0.184840432844342	0.031786322748235674	-0.07657231571630788	0.08290771886870929
2940	-0.29150048324071215	0.008948274497388001	0.29163779478327106	0.08379907074834415	0.023269120506145585	0.08696974317206826	0.14853040167085987	-0.02529151737247157	0.1506683147563183
2941	-0.23188215148015956	-0.018187416894114353	0.23259431271711692	-0.07526633086117648	0.18672909741590482	0.2013275350841572	0.10342619797167871	0.032820488007758046	0.1085088146647279
2942	-0.16434410984684736	0.12202838259806532	0.20469468141808775	-0.06531261874592566	0.11594737302835917	0.13307716362933242	-0.05292926614288928	0.015110872492557962	0.055044034026506004
2943	-0.1983632219392544	0.20442630753564542	0.2848474732743476	0.16742056943040617	-0.14631424883226382	0.2223454665149507	-0.1730176934450209	-0.1858184381223493	0.25389685738753165
2944	-0.2509340869561136	0.17442815194199485	0.3056028406059047	-0.09180323808086138	-0.012369979457825302	0.09263288246577636	0.12865194512234815	-0.20106306519344944	0.2386999773119993
2945	-0.26039416349359135	-0.05032546259518045	0.26521269307283557	0.03794524135253137	-0.1170671524871208	0.12306323387894799	-0.06917859268806775	0.02845821163839236	0.07480339227573246
2946	-0.18183397736555634	0.07785661180919513	0.19780102964086246	-0.17893762848398317	0.0465496581436341	0.18489333563100968	-0.06624329104792202	-0.14245863808816053	0.1571070882385426
2947	-0.01711576464148994	0.08313018629560998	0.08487389040691902	-0.04343318015298153	-0.0433027309914083	0.061331620307273974	0.20726807123734142	-0.08310943521065496	0.223309721184461
2948	-0.1661821536936733	-0.07322999713095868	0.18160159879821508	0.06374470238816002	-0.016431134107300533	0.06582833167115197	0.06530815598319437	-0.032916852183762196	0.07313463198521543
2949	-0.15515924955237825	-0.025340758232348135	0.1572149698643469	-0.13539663274433875	-0.06740908223955913	0.15124890917585151	0.04737133834686342	-0.15726962869486197	0.16424913943942832
2950	-0.2801377875608125	0.08558848980786553	0.29292075653162236	-0.004344675497385706	0.11568863822275799	0.11577019140959285	0.06935185416041097	-0.11853564200487157	0.13733309179143235
2951	-0.2066072814033123	-0.01915043722254307	0.20749291066126102	-0.21118453503085027	-0.09222573886135449	0.23044412499501735	-0.06658416373840591	0.24356302909822422	0.2525002970379347
2952	-0.2633330860017044	0.07172594756119773	0.27292659404450265	0.06392250407578642	0.05336855213319971	0.08327237767779294	0.08527984521807244	-0.07612696366595635	0.11431520720103791
2953	-0.3467793911861932	-0.11662059664564278	0.36586378573651224	-0.05880158956648987	-0.023580019536430918	0.06335332869616556	0.05731619288670693	-0.04991943002963679	0.07600720664193625
2954	-0.3241446002556714	0.0054053276543416465	0.32418966584695413	0.09755729273127439	-0.006178392998901919	0.09775273860667252	0.1772881133468239	0.07445140547263007	0.1922864709513549
2955	-0.1488295246436818	0.005662375938511402	0.1489372012189477	0.015581122621063974	-0.005102195645636449	0.016395236580756714	0.14864431696183564	-0.07321614035752629	0.16569772531300375
2956	-0.1686099578243961	-0.024418546311004	0.17036896220112185	0.12293676871990125	-0.012462584269813186	0.12356684470347491	0.014782831591406847	-0.022226016653511725	0.02669321872952149
2957	-0.1841617067914591	-0.05141794079463833	0.1912049656361055	0.01813923197266722	-0.09260961248831202	0.09436933856816816	-0.009167947239009488	0.043669400232889934	0.044621382467126554
2958	-0.12359295473600923	0.2570474289785587	0.2852167582819502	0.06334957406972902	-0.03430649262343358	0.07204237621662536	-0.20451953964188876	-0.09811250595114633	0.22683541592825365
2959	-0.057953897806190494	0.03615848778917353	0.06830878794218341	0.09982782565266343	0.026685293331639336	0.10333295531791492	0.13384688367653022	0.1189794217683775	0.17908403355479818
2960	-0.16629282375638568	0.06742906397423418	0.17944353401923882	0.01857311796746382	0.028699595905538954	0.03418519440012819	-0.01266146309973082	0.1028628558454116	0.10363918062441335
2961	-0.03140702797755473	-0.10366158223346243	0.10831493450825605	-0.07256660424454446	-0.05532407152088582	0.09125056132009506	-0.21592879988419192	-0.04851500725166132	0.2213118897575459
2962	-0.30988301976063226	-0.14367162492939184	0.3415684729974654	-0.1876704423141223	0.052112522843964844	0.19477143002899855	-0.008258438120450034	0.03816519651905924	0.03904848301186249
2963	-0.11362329082479417	0.10589872902680073	0.15532157940011918	-0.10504221262920516	-0.0191004984167285	0.10676467334191864	0.12490815515838903	-0.20755998130222092	0.242246141482688
2964	-0.27779540947533843	0.04117691581217049	0.2808306036054004	0.09880325622997407	0.1603204148409814	0.18832078710654931	0.11606209783152378	-0.01433077742059466	0.11694349804299863
2965	-0.11855982669934753	0.09664549314737458	0.15296007274017148	-0.10864543980559478	-0.12421918061741359	0.16502798678955258	0.1140028623448469	0.11481998739517865	0.16180322038898698
2966	-0.16843295813798595	0.08068652026609908	0.18676181606464462	0.14456429835725046	0.04931498954082005	0.15274424556406477	0.03345717665491898	0.039529576111630896	0.05178774041492518
2967	-0.29804121884349555	0.08048815766155513	0.3087181751265509	-0.01664297348265938	-0.00876868067254683	0.018811654023014553	-0.018466386468645513	0.046892134675118984	0.05039721940344398
2968	-0.402567172747496	-0.06514921012435032	0.4078047917248387	-0.04404028453974705	-0.048958092918877656	0.06585166303591233	0.04741282471462148	0.1864321801434785	0.1923666648368938
2969	-0.3092449937451207	0.037515637198190316	0.3115122617021776	0.10347851545068831	0.028904310900025813	0.10743957533648245	0.159344676194027	-0.12935057349870357	0.20523717181793075
2970	-0.27607467574225586	-0.13742240514107507	0.3083863551147319	-0.01898563461677611	0.09466691947853854	0.096551954746436	0.07814503568037252	0.02994963859705998	0.08368767802718152
2971	-0.28539199738506676	-0.009051090789766009	0.2855354871393791	-0.03698658620275617	0.0485643367991256	0.061045084713454344	-0.021310906753712805	0.014715265110826117	0.02589775615661207
2972	-0.26137831192900784	0.11754500059560796	0.28659282808870007	0.0984112835449668	-0.060684816380257744	0.11561759238140817	-0.0027900945738658315	0.01138610856682521	0.011722973002896748
2973	-0.17727299958849072	0.008225187904573057	0.17746371488044127	0.02286592919332117	-0.008174388582249833	0.024283149436751278	0.05937645661583108	-0.12022217584241467	0.13408555166212408
2974	-0.18235013187743537	0.0055733412206532005	0.18243528367089493	0.15297586418922599	-0.05810751760400903	0.16364014979992145	0.004971592211367568	0.04910020392313002	0.049351258893862916
2975	-0.011710724532398043	-0.07279568075097657	0.07373162282950112	-0.045850759076872326	-0.08836738965667719	0.09955444572022089	0.004869763646006418	-0.005592101503215634	0.007415267843458675
2976	-0.1746340653253179	0.14214568851430262	0.22517205318434289	-0.21654569469466248	0.007043022077281637	0.21666019950783544	0.01941889142396427	-0.026305559131864494	0.03269672438296736
2977	-0.06573095607062038	0.031035031392202043	0.07268928228750639	-0.2537111938105964	-0.02766967853295466	0.2552155578622022	-0.048025979307752514	-0.27854707237020854	0.28265697623529984
2978	-0.23375933954691153	-0.2152647444617633	0.31777718457056753	-0.13918300430357264	0.024796967859826487	0.14137467348153132	0.055843553305209966	0.21624503974905307	0.22333924792078388
2979	-0.3052203784232937	0.08030779853549226	0.31560865309822517	-0.11235070285229096	0.16654213444867239	0.2008954030786256	0.11873638828491169	-0.14194202026192287	0.18505638875483718
2980	-0.18392209209782692	-0.14529802428708666	0.2343903833850108	0.1368994993196371	-0.037192567720534093	0.14186176372657233	-0.16895488074086037	-0.18298551661013296	0.2490571240001691
2981	-0.1957750951506906	-0.08509530900343912	0.2134692003443418	-0.012284004507022259	0.06794566731432931	0.0690471612270777	-0.02322118020074771	0.055972868517306026	0.060598557903395904
2982	-0.31605370199872374	0.09881255449846796	0.3311402474384694	0.08780881377174875	-0.08659779563550575	0.12332706914919558	0.13687936845893484	0.22142287738006564	0.2603152937055071
2983	-0.23887328719087703	0.09160505313378857	0.25583575413342724	0.039481575698873554	0.011641807551374736	0.04116219749635737	0.06471399026959138	0.1751871609462344	0.18675770906983893
2984	-0.23489200352954717	-0.004867441632458193	0.2349424297783825	-0.09628924183651137	-0.04883144040778548	0.10796354785643754	0.25360593720921065	0.19618998018302336	0.3206344955115984
2985	-0.16116766673814362	0.019815571312789167	0.16238126021271532	-0.14095768941557402	0.06879728969005658	0.15685068464649743	0.0598472345593189	-0.10750752026502229	0.1230429128309807
2986	-0.07110382698877553	-0.019550255966171545	0.07374257061421544	0.022596337990787852	-0.0007933285878623591	0.022610260079049115	0.14004680776640438	0.13465570391217332	0.19428141177591624
2987	-0.2620788285205967	0.24002484445894878	0.3553832273986364	-0.0034920903719633566	0.0925702212658559	0.0926360651170778	-0.21103696777417463	-0.07726363105484954	0.22473600167996655
2988	-0.30320644368438976	0.004641329207322189	0.3032419651508442	-0.014540827703207507	-0.07497051798690149	0.07636762558518294	0.2091708485193706	0.2794682150475803	0.34907725089468955
2989	-0.27049289247653185	-0.13678466508688938	0.30311128234239837	0.22498084728101456	0.011685755764720777	0.22528412844911175	-0.08827834618920107	-0.001591069057547216	0.08829268319994762
2990	-0.06649302182864054	-0.056794514297555325	0.08744677699148942	0.10897291558649976	0.08433920944127596	0.13779767262403894	0.2034961976021405	-0.005221392374325701	0.20356317293866313
2991	-0.09262547967905112	-0.18862582853654283	0.21014086389103756	0.060899618518406695	0.1783022753453429	0.1884156706036256	-0.0684089624714821	-0.06288793509429225	0.09292297093210354
2992	-0.2975183744146414	-0.02991974030405996	0.2990190194188208	-0.11402772519306825	0.0686377443161631	0.13309193085050977	0.21670012699204028	0.06488759913182808	0.22620642245404793
2993	-0.14065060069666593	-0.20701026042036916	0.2502715313327547	-0.08225081085985166	-0.10369207738891788	0.13235272116708605	-0.00569748409461992	0.09745192191684966	0.0976183302986494
2994	-0.1688221933085141	0.06444196058227163	0.18070334594905638	0.05678098056578273	-0.06797895791583167	0.08857323790702364	0.14671508668703975	-0.015491938567077652	0.14753073178884357
2995	-0.18490403810577874	0.054584858761196314	0.19279266094383116	-0.133717712832967	0.18593000406655502	0.229020508115472	-0.16346525388010838	0.08870123603670768	0.18598064012291174
2996	-0.16550139699045435	-0.04476899664112202	0.17144962953020565	-0.1777463727424824	-0.06570071642937259	0.1895002827502965	0.10728818489117796	-0.07586641589447594	0.13140193178913764
2997	-0.27019640442535575	0.01815790971647179	0.2708058467789459	-0.11489705752644058	0.07809673358439732	0.1389260005354884	0.18645198858812753	-0.05914976528179337	0.19560940361178572
2998	-0.173575204668039	-0.029932854382276074	0.17613724037528852	0.08467152494688264	-0.15397846374200205	0.17572317557219824	0.1377609977625069	-0.08133199298752491	0.15997807846028228
2999	-0.2789907710686658	-0.04719723033817146	0.2829548177590958	-0.058608131637678924	0.010306944551331384	0.05950753061624823	0.01703935325803592	0.22125583703854637	0.22191098436778636
3000	-0.2772767953683661	-0.1317772867514972	0.30699784128449026	-0.05957974692070449	-0.15365428730937772	0.16480105051754979	0.19298350182839968	-0.027659982095721153	0.19495565287389738
3001	-0.1747200464764265	0.08489697687638927	0.19425393515569978	-0.2054398398732149	-0.026033170666227883	0.20708272207518696	-0.03975196813621983	0.015490737626340909	0.042663590131529844
3002	-0.10738145704403457	-0.17417993426616174	0.20462020139239492	-0.04767167245602604	-0.13666831984000732	0.14474397397696792	0.08655624911979429	-0.022885138266119688	0.08953051890359681
3003	-0.25010214790196034	-0.13726385287719697	0.28529362013873855	-0.03412856564507128	0.148086833783769	0.15196864588819486	0.1093806234565692	0.2151266358875249	0.24133708843862248
3004	-0.2191419116735488	-0.0623513031536987	0.22783955419747007	0.0327197901632312	0.06764349197696086	0.07514137791631885	0.2042847528566384	0.042094558235727414	0.2085766335972438
3005	-0.28694933870407924	0.03574543075574067	0.2891671814065729	-0.012843655439992496	0.07089439883899439	0.07204842310421275	0.08536766356922489	0.08718583420227802	0.12202052150689849
3006	-0.19589671342330753	0.0183301572393391	0.1967524256380906	0.07304289467848996	0.12389023870663153	0.14381952478644588	0.09124131109334561	-0.09484916407494122	0.1316105648333286
3007	-0.28310487894543357	-0.09266698177616722	0.29788511542910817	0.09150375181294837	-0.041169725510392864	0.10033884040812284	-0.026643874604639205	0.31917608876280185	0.3202862340030675
3008	-0.2525052441072794	-0.07975518299174349	0.2648014114685253	-0.1264383127051464	0.00011846124436165141	0.12643836819886123	0.0053472636647123655	0.12239693871183309	0.12251368835655949
3009	-0.09974126940949506	-0.06269729147680764	0.11781031865649651	0.03305687287400036	-0.12890378309066036	0.13307494933041245	-0.06290867671356332	-0.02368688562893239	0.06722031059620111
3010	-0.32201061889949584	0.070049447602703	0.3295417481799236	0.14483783523747767	-0.05167689699497265	0.1537806886423251	0.03459845250235272	0.11906199976397182	0.12398714733130037
3011	-0.3345537390687718	-0.14834130054643832	0.36596631781176875	-0.018078499787198162	-0.059468677978623444	0.06215589927819351	-0.1918989495897339	0.02772717613039211	0.19389173048330097
3012	-0.11931709294804474	0.045972223528391414	0.12786717329211877	0.041327407804662604	-0.2048968421716773	0.20902313404926767	-0.01597958638986795	-0.2648443602699258	0.26532599259774287
3013	-0.22356768597502708	-0.03845741693078268	0.2268512356792803	-0.12287908315322545	0.08088020786676516	0.14710838555686906	0.10601072982755474	0.18900662889283718	0.21670666949590056
3014	-0.10082905551378257	0.0388966584252279	0.10807149703992398	0.20865944047578583	0.04675292390338864	0.21383310780415657	0.047666908721266874	-0.17482277471546323	0.18120468191041644
3015	-0.1613365447664071	0.03221896804976194	0.16452216440150083	0.02105877615776517	0.05137415218581145	0.05552274818552999	0.008587043080092444	0.03059854019337136	0.03178062256823686
3016	-0.22360850826075038	0.04252849966825783	0.22761686723665953	-0.07596975347992717	-0.10749633846763137	0.13163155483298247	0.15963742206860926	-0.03598571754343199	0.16364314343053596
3017	-0.09307377617528775	0.13798814311468588	0.16644355034595543	0.26670422213574496	-0.13489472040788267	0.29887744595227256	-0.11510229527537942	-0.14453316887434975	0.1847657308120798
3018	-0.026463411506202815	0.10053472343512783	0.10395933226374758	0.03160347332504185	-0.11847713013154015	0.12261977772942068	-0.25457370891047865	0.13528140958126467	0.28828602645069534
3019	-0.2564962906644549	0.039401276380057144	0.2595049280938653	-0.13067382631979263	-0.036056421734677865	0.13555705231880885	0.09008360294616863	-0.08368213268514216	0.1229542795127388
3020	-0.24106471564115395	0.023899072391887925	0.24224649179780317	0.20269961366620382	-0.1358251390896124	0.2439991839927766	-0.05684561144514631	-0.031760503562698675	0.06511645818937593
3021	-0.18792990568160894	-0.08619038142126713	0.20675210107527794	0.16589755304023326	0.06347567770666371	0.17762646133123647	0.008973482316641876	0.1155597984009833	0.11590768046752979
3022	-0.127473915172612	0.18216137292465515	0.2223339039265707	0.09848478563088485	-0.026212839280330087	0.10191352188938306	-0.14376049590629922	-0.08435408252101562	0.16668140694506808
3023	-0.24757971109732904	0.014497654770754867	0.24800382122235315	0.008134614000503818	0.09358693435589446	0.09393980108064788	0.28369131259555563	0.08058774159858352	0.2949154877895519
3024	-0.11980977533895833	-0.05715071016636718	0.1327425551181375	0.008516957262563312	-0.064226003470034	0.06478825574704994	0.09249941414629397	0.05544238263998299	0.10784247498182659
3025	-0.10115439373220976	0.03866183493770932	0.10829103772742045	0.17943272429033583	-0.05022312844580125	0.18632891664241255	-0.0910612399025611	-0.06494193895507396	0.111846344812141
3026	-0.19366705358004283	0.014068568211634654	0.19417737317695025	-0.0960435710316217	0.03223206628505042	0.10130781625082068	0.031142592380416372	0.1800010259030943	0.18267520462925227
3027	-0.1629724872936492	0.011167607041296053	0.16335466648280192	0.013147055978258423	0.08969254928075518	0.09065097063670172	-0.14441896089835965	-0.17690372941867477	0.22836761098981972
3028	-0.1837989218968226	0.0745107507751741	0.1983277481128508	-0.09638884332358025	0.026214368458464147	0.09988995060031726	0.1820328862350163	-0.23626521038308884	0.2982569719359727
3029	-0.20584480207856745	0.04709087387330223	0.21116257467864866	0.0063414186663405024	0.007642214458807611	0.009930610884342406	0.23816960979070742	-0.11020081471593482	0.26242900486019766
3030	-0.3108766697018006	-0.06601103740071532	0.31780774191891714	-0.14386907488882392	-0.06858150804496016	0.15937921431318128	-0.0533865349652528	0.08031994608095785	0.09644384819180608
3031	-0.22317387981644587	-0.1401897289067168	0.26355215939783944	-0.10384906350335092	-0.026949733441891312	0.10728893756167039	-0.10310060819962877	0.18896535239281254	0.21526179367475592
3032	-0.2507876783589462	-0.00427803389501797	0.2508241638891221	-0.012893195346158716	0.13204474148910494	0.13267271098895494	0.08678189749578116	-0.16782582261355306	0.18893545053505456
3033	-0.31734869100883484	-0.03171015543424747	0.3189290291627356	-0.040595060948905415	-0.033328727728060496	0.052523928503269195	0.0951230383681192	0.14028476218924404	0.16949397314027256
3034	-0.296581049368097	-0.07560259298477053	0.3060654683401942	-0.04295814016272879	-0.06514336517157274	0.07803242808036623	-0.04857129743430212	-0.029457995685588538	0.056806200755406946
3035	-0.10629866959292462	0.06969611549322716	0.1271100140511007	-0.06698729279597768	-0.014540861418807446	0.06854731247054845	-0.0018799197330596163	-0.02378340467805762	0.02385758655612508
3036	-0.23064262526490442	0.07814832059390318	0.24352244373103393	-0.041277268964201974	0.04373378382478512	0.06013698346921059	-0.04775753565478371	0.011981860074913447	0.04923766020712948
3037	-0.15528474381545318	0.04524455618012806	0.16174183604054854	-0.17215815190592174	-0.013320024505775293	0.17267267392525337	0.3169335734452846	-0.18158989427878358	0.36526946174157154
3038	-0.1980595580275486	0.036721396841987386	0.20143497589071915	-0.04210274104324807	0.17779291152414672	0.18271004403586538	0.15710836560679534	0.022278604728740197	0.15868010200493923
3039	-0.4510642231517645	-0.1602309385310363	0.47867827093993054	-0.16649413790938203	0.06998932534378673	0.18060676515642138	0.34717801763883455	0.2506612636569973	0.4282098142613661
3040	-0.36516749821810407	0.08920907189511937	0.3759063184667925	0.08882566538592064	0.055167156613432154	0.10456296667588623	0.29603069454591907	-0.06447986208698223	0.30297165664150083
3041	-0.12371967967230472	-0.12289059486284828	0.17438078289754982	-0.01130158042287736	-0.06460633596618665	0.06558737963229318	-0.03625260094321625	-0.01834917508190238	0.04063180160089374
3042	-0.29156011747272476	-0.024834781596536706	0.292615906057167	-0.11311448414021553	0.16692846731620084	0.20164324864186006	-0.10623587514049002	0.14437572672478038	0.17924957917432957
3043	-0.26833523049227515	-0.01586182999784376	0.2688036338560603	-0.10001076345666073	0.19220561946032966	0.21666830169480997	0.011551888278496465	-0.1651364522417154	0.1655400071939687
3044	-0.30780167408347214	0.036041299511812834	0.3099045753761764	0.06496778058488559	-0.11542672775491705	0.1324543015320136	0.1424382457798877	0.0372222271153897	0.1472214252487774
3045	-0.2665325530358449	-0.2405943434765673	0.3590616102296734	-0.07098821324720196	-0.16793926657702157	0.18232642068131028	0.02580718658252424	0.06411141434036309	0.06911066725207429
3046	-0.1875479891749009	0.01492207397151069	0.1881406828284621	-0.2049532857030698	-0.06894124728481328	0.2162377046161699	-0.022148775413801825	-0.026371963584485233	0.03443905799571828
3047	-0.2740841448918324	-0.08364963389295457	0.28656479150710806	-0.03924247347796999	0.03840413839243047	0.054907645827645256	0.19030858040565665	0.2357010676614839	0.3029395138848343
3048	-0.18066631963690047	-0.20997523196841206	0.2770016553945682	-0.12912496872058407	0.012170591331401703	0.1296972661255734	0.0772551379035446	0.19486656537124092	0.2096218849072773
3049	-0.2903373519283175	-0.015523605790756678	0.29075205977171426	-0.07751433539731234	0.011131587882548456	0.07830954246369934	-0.04427029959241882	0.10085449683176506	0.1101430386233784
3050	-0.2152763826343536	-0.008660188393299604	0.2154505042536222	-0.09425532019607458	-0.13175064472311357	0.16199474611918943	-0.011616994110334037	-0.2516732187400499	0.2519411907234237
3051	-0.2260453709516764	-0.07451488886867672	0.23801045857649242	-0.11318954401835625	0.003028535412830431	0.11323005299755967	0.06663864635754661	0.06921107085081935	0.09607747663569906
3052	-0.28861835957391363	-0.004758611740819613	0.2886575858501501	-0.11750540082374038	-0.014330183803259245	0.1183759831662786	0.1226753023550626	-0.0347500371983086	0.12750213681813283
3053	-0.3083121952257124	-0.017896750315077453	0.3088311891579897	0.16151031463899346	0.0367041502874157	0.16562842866823274	0.19366696293427124	0.08536726231441485	0.2116470222026346
3054	-0.25955052912153853	0.021520286254696434	0.26044116396559647	0.10698588408724184	0.08171553676255146	0.13462320878036094	-0.1444863298146336	-0.1380432398326995	0.19983051710589972
3055	-0.02478921376529743	-0.1025529670723885	0.10550647456176335	0.14700805064136532	0.031106618367658052	0.15026306485509122	-0.15203913884598533	0.01773046555713484	0.15306949124466818
3056	-0.32715765976665767	0.04116091350633013	0.32973679677080586	-0.13921237769945707	-0.12979801416123488	0.19033552108037116	-0.02983630589554786	-0.10563328985224557	0.10976610166395286
3057	-0.26830782116765556	-0.1648276654116021	0.3148924358964084	0.10231499402570703	0.0031789571615978853	0.10236436768287946	-0.001639985851020581	0.1606977706759945	0.1607061388181113
3058	-0.22246418544381252	0.07429027544569981	0.23454074023712165	0.06890730851068784	0.07534733700535905	0.10210503591883342	-0.06471224231964956	0.0072300987989711366	0.0651148879648881
3059	-0.31787528144117483	0.07552545894205068	0.32672433257979655	-0.06384752579122224	0.28291750610094496	0.29003244957769647	0.001657947135521948	-0.0067445387765429346	0.006945328790811612
3060	-0.2646359522711828	0.12568275423148034	0.29296474522659965	0.015117991162820858	0.12227033987012867	0.12320141910203757	0.20708025012318895	-0.12696675939400473	0.2429048949323533
3061	-0.12583899586116304	0.06764491966213182	0.14286807913401117	-0.13563104039719093	-0.025014699912950234	0.13791850612212775	0.1339067804629611	0.022825246063044452	0.1358382041687617
3062	-0.28394997596580446	0.05525400442605282	0.289275982162528	0.02851512434942648	0.08411305011673102	0.08881507482743546	0.1661240124868811	-0.22438860725857135	0.27919067783896867
3063	-0.23093515407163798	0.041756651584634714	0.23467991677527872	0.03097764909684122	0.11389075821744557	0.1180284692390428	0.1025860641574681	-0.09444242841376335	0.13943913670131844
3064	-0.12275731822474031	0.04548707290923211	0.13091383799881492	-0.070077557970626	0.01383245640236197	0.07142969257423479	-0.04229070605599478	0.04216444891934875	0.059718879522199037
3065	-0.20573591515902104	0.24140806569485587	0.31718310322091836	-0.04646852762633231	-0.043792852695054216	0.06385247064076632	-0.16418011941507196	0.07324258935783963	0.1797764959803934
3066	-0.281268080533568	0.025980855562088016	0.28246546334512435	0.14530837831438828	0.026934273052740834	0.14778355751989797	0.005561437147072842	-0.0647665645727091	0.06500490342806256
3067	-0.1502799227902336	-0.019803077708617518	0.15157907863742978	-0.0833200692519137	0.16293970955736878	0.18300705694257638	-0.29462707753628636	0.21491531219447996	0.3646830215861765
3068	-0.2400769716467723	0.21591789691010954	0.32288928523747856	-0.15383602548385816	-0.12432519786205062	0.19779352254335403	0.05734514979289086	0.05692391086061726	0.08080097667996712
3069	-0.11638783237650338	0.022832443273074696	0.11860627298384865	-0.14834581561554633	0.003698946480765339	0.14839192436150034	-0.04118847610568726	0.19290647492870183	0.1972546542754483
3070	0.09184288534191391	0.06395313047674438	0.11191567578182886	0.07167930470636796	-0.06982827469663003	0.1000695291799475	0.2193978395771087	-0.12980977149838513	0.2549234959503845
3071	-0.21708828020187493	0.1582037962391483	0.26861824685878233	0.02913635629535948	0.09073678102729649	0.09530000361681884	0.027869298761784334	-0.001252539030711254	0.027897431198894443
3072	-0.21613502258625272	0.13360970306227804	0.25409821081768774	-0.16996507879874978	-0.14318547825428207	0.22223908115804633	-0.022352418130904193	-0.13876190034495606	0.14055068688427777
3073	-0.14537589955596386	0.04304844437971252	0.15161570082026102	-0.0287099764639187	-0.008140138428403148	0.02984165883781147	0.2639313980611323	-0.032953254142678017	0.2659806380943842
3074	-0.18228651371012872	-0.13403693340794628	0.22626151373576367	0.08508311265145463	0.09574713237175657	0.12808844372493092	0.10283143663726281	0.022152004224408144	0.10519037813432174
3075	-0.2292792159910235	0.10986057562335942	0.25424064380376765	-0.2147349539130833	-0.008975453731089543	0.21492244927352971	-0.09457085196470262	-0.1423924207050122	0.17093638441116885
3076	-0.24722786513083958	0.09622402484624343	0.2652935737155408	0.01588016155151035	-0.08042293173651377	0.08197577373833088	0.23361800155190304	0.03001702382681495	0.23553851567954773
3077	-0.29918979835967446	-0.1881701686056146	0.3534438396627788	-0.12094580251840405	0.14360910395421703	0.1877537266883241	0.24338085167106965	0.09867274001273336	0.262622444931418
3078	-0.03996508711812052	-0.03258908977734305	0.05156798387444179	-0.09697108257624772	-0.06680899893794826	0.11775751863511826	0.025015757895027	0.00036447444587032893	0.025018412912978676
3079	-0.29719388674259867	0.0722389254759093	0.3058474598081314	-0.040883690920319946	-0.10043708795485014	0.10843931399690131	0.12139775091676486	0.082642760029169	0.14685788951529877
3080	-0.25964545671991923	-0.1271734115558331	0.2891173460760263	-0.01635617558781216	0.07443940282811956	0.0762151505493914	0.08883449789735219	-0.2611158908713726	0.275813481327917
3081	-0.026609593687093536	0.06879181194384057	0.07375895787434184	-0.002020604962802932	-0.045591742501842177	0.045636496675029586	-0.04320841237642587	0.3189152771999838	0.32182902437728295
3082	-0.1690458942903786	-0.04361475934762182	0.17458167604128683	0.09510149742880729	-0.07800901807177363	0.1230028524617366	0.03135063229908092	-0.026890557727148445	0.0413033199686088
3083	-0.12460440646077109	-0.006698987006301848	0.12478435212939022	0.01714970669758574	-0.03111730980570441	0.03553026047410017	0.1582121066962485	-0.13929710960960962	0.210795529959382
3084	-0.1832608032234134	-0.08669138644985372	0.202731148279411	0.03551165053416157	-0.008573873598220486	0.03653202200999391	-0.02722945868576352	-0.2465327509163957	0.24803193482841138
3085	-0.3236073763589399	0.14404640028763635	0.35421899930656253	0.022568616130203344	0.11183521631303389	0.11408969296924044	0.1562861134379505	-0.005625377772636275	0.15638732086913187
3086	-0.14041573140047964	0.17420361749354016	0.22374869378963377	0.0674555630139634	-0.04292898602830085	0.07995718118436164	0.2774472201137883	-0.08240616722530839	0.2894265646854732
3087	-0.15494222604994318	0.06007626144285485	0.16618137862667387	-0.041205431045137804	-0.07039063243997867	0.08156426106399656	-0.13039716402367052	0.15484445896903784	0.2024357351329801
3088	-0.2282901136299919	0.032354817633736474	0.23057148610638514	-0.029413961690203598	0.0018008858986188641	0.02946904023433083	0.1607472864361142	-0.12247044920257472	0.2020858753709783
3089	-0.30034109578917245	-0.1324216285049961	0.32823811709756695	-0.04942950114329784	-0.02998940138097751	0.057815566921588325	-0.010617360833512201	0.041061227544025816	0.04241170544190911
3090	-0.1314503499557419	0.0691189004275541	0.14851470263849686	0.027048240852929346	-0.0014920564573700538	0.027089362593277377	0.12373998159892885	-0.013104451354876355	0.12443194803351577
3091	-0.3704701123212014	0.06875465419342827	0.37679610745938114	-0.05741713791653035	-0.022838341823620135	0.061792536634923664	-0.0011636736920100442	-0.269321924011032	0.26932443797298744
3092	-0.2062581061433395	-0.04600551054261842	0.21132655618763124	-0.03950580032607388	0.11393568960200456	0.120590420948299	0.13544789187503356	0.06637423723787442	0.15083656977769158
3093	-0.05504499532306678	-0.02769616539260555	0.06162003803610482	0.038156896077229635	-0.09267104071426902	0.10021911247518712	0.05540318404105175	-0.11201372608707685	0.12496634600482377
3094	-0.2771841462978609	0.03446364288147171	0.27931844486094287	-0.13328891349849856	-0.02407381198002946	0.13544549783902024	0.2070693933772714	0.08384635109654816	0.22340086003826573
3095	-0.06272926276288014	0.16793225147145874	0.17926572871312496	0.028029110021674818	0.0677436007755651	0.07331320791403345	-0.07124170181317771	0.02098291306176017	0.0742675078200091
3096	-0.2531164553107338	-0.007393515905715409	0.2532244143571444	0.14827728360327586	0.06255691742776151	0.16093328043270003	0.17957647693920478	-0.05299990957352786	0.187234349104802
3097	-0.290433387981351	0.07350305987182906	0.299590141134263	0.20758160836962866	0.025486311795608643	0.20914032662847418	-0.0260652043154112	-0.17614570642637675	0.17806376601782697
3098	-0.16990971560415308	0.23642544013642974	0.29114652702786736	0.035990468116421245	-0.07362616817782903	0.08195197639952986	-0.05255839646108071	-0.0813706308557434	0.09686880098577562
3099	-0.19767482523143276	-0.14005629722690824	0.242262467012927	0.10209347803420378	0.011324453323098971	0.10271962568169482	0.07063011179465122	0.059396172375736134	0.09228498244575381
3100	-0.12867358621367875	-0.033189179476408266	0.13288496312000941	-0.06533375608366092	-0.14565619361965002	0.15963779760371374	-0.02571791231585046	0.0154578289629836	0.030005924250631366
3101	-0.2923147905323683	0.0803962917007527	0.3031690955279163	0.014286616733437844	0.09396458224467283	0.09504446398451638	0.13571123948944405	-0.12353578125945194	0.1835173827601745
3102	-0.3646975514710087	0.09247749174220733	0.3762398045500755	-0.1134319489211349	0.11615206471727337	0.16235180680895614	0.04698496282874646	-0.1161187026734169	0.12526427999464207
3103	-0.22565652199213587	-0.14726269548994064	0.26945717173708755	0.03633505906486031	0.0036423588758004964	0.036517164394665284	0.10956662922581899	0.19457902974717575	0.2233066166893861
3104	-0.19083436206257876	0.05232390162963393	0.19787759960535958	0.034381945681303254	-0.1653735911890551	0.16890986605760128	0.15737065808996836	-0.12707656755802405	0.20227203971384375
3105	-0.2296508367754725	0.09745554365866013	0.2494736255027367	0.11412596281107397	-0.08837498599835257	0.14434290262345306	0.19085666885513553	0.16705380820514232	0.25363998675744986
3106	-0.26572224493865554	-0.013029212885656219	0.26604148519292736	0.15734466793386925	-0.17040970223930976	0.2319413959268802	-0.0756754213886184	0.233782281371087	0.24572530290024072
3107	-0.1620465185644986	0.05986489019305143	0.17275091680422566	0.051572973493759146	0.035659875548268175	0.06270086378277381	-0.1590394864131198	-0.047705524082451635	0.1660402820598974
3108	-0.1745000380164396	-0.04060215292135727	0.17916137443541827	-0.0006736423401545819	-0.02692130173307275	0.026929728572816974	0.03861418901138279	0.01646864834297296	0.04197942318864448
3109	-0.254770840069809	-0.051345063238494644	0.2598932405216442	-0.0861267322530854	0.1147280903337125	0.14345852613286936	0.050919070421318526	0.22025206807411873	0.22606133066824463
3110	-0.20079215394362399	-0.08881867965281973	0.2195592105574034	-0.07109272738417514	0.03141369773873434	0.07772384635709435	0.1054808699373523	-0.014856957022415835	0.10652203102976651
3111	-0.21805759335350605	0.019596766029898006	0.21893640002967432	0.00031929285232250337	-0.04885807864611738	0.04885912194171868	0.31509021613592714	0.13933245954228585	0.3445219566104431
3112	-0.2867356659552867	0.04485840540048864	0.2902233944152269	0.07198238203797723	-0.04438975836491886	0.08456898942021947	0.11752172562835048	-0.02568816914171677	0.12029645891928299
3113	-0.2990744232582303	0.0509734862332365	0.3033872227797556	0.09902042730637244	-0.056399054557950114	0.11395568603175193	0.14345784685071655	-0.07041253725903654	0.15980638043050363
3114	-0.08733271814060105	-0.08049396605484486	0.11876987088089379	-0.09736457317922294	0.030480583683132074	0.10202414465231589	0.14072186481744509	0.06299452003144877	0.15417831492039302
3115	-0.2532229178840749	-0.03744731057127751	0.25597684897417317	0.10810615062769421	0.2719303816539735	0.2926312906543204	0.0481337356720514	0.1695413326684684	0.17624165226400706
3116	-0.1523078897585744	-0.15164788989922434	0.21492969965455525	-0.0019194494774355355	0.22640240463648473	0.22641054107854383	-0.03615908884581643	0.07800854039703181	0.08598146358974701
3117	-0.2492738970046902	-0.038611304708037295	0.25224652342334036	-0.24605006999995285	0.08310938847852628	0.25970715700622554	0.02184527500865957	0.0014570388601861898	0.021893811966947622
3118	-0.24217100035354608	-0.11005491900838847	0.2660054108663584	-0.02975914945679299	0.010557412491215775	0.03157635088007196	0.13036966870498282	-0.0673483062625597	0.1467380144157693
3119	-0.25411581547474227	-0.07699378819457345	0.26552380513796514	0.10925684970865662	-0.01289558079372789	0.11001524990776299	0.23638642991620215	0.16151249584702276	0.286295006179399
3120	-0.28329757816113443	-0.09765236131749608	0.2996556381295818	0.061983104599927036	0.036463800248846975	0.07191323928480282	-0.04054964781076339	-0.04323811835378711	0.05927738874438591
3121	-0.16817312903827944	0.09286058054519161	0.19210749269540686	-0.009451429659212042	-0.1482498468992859	0.14855082170174871	0.07720792487634408	-0.04863073672085086	0.09124698470483232
3122	-0.09192595691574604	-0.10007528162655586	0.13588761366478574	0.015156182954247125	0.03218391328095951	0.03557406577577172	-0.14584428013888556	-0.01137605132315461	0.1462872810361064
3123	-0.2681234649876805	-0.1988519856520373	0.3338147759982443	-0.016809345169071198	0.11672567867781349	0.11792980177974158	0.2198601878343739	0.10892271774854019	0.2453623048397906
3124	-0.21201271105250385	-0.10641772551162085	0.23722167259948904	-0.025956110864463755	-0.06668999245963791	0.07156308255989884	0.04189892918039764	-0.15849451014288252	0.16393910458428235
3125	-0.21413853782340989	-0.03565144128647126	0.21708601670064023	0.13696063405711598	0.2841428678564117	0.3154288899815511	0.20947972150779992	0.07457100641511841	0.22235689492513844
3126	-0.2566498066326389	0.058073248848564275	0.2631380350242021	0.096782527007985	-0.07207176469564916	0.12066978412343483	0.12238539985347621	-0.040498997089687745	0.1289121982690769
3127	-0.1917795366215743	-0.08301133425630933	0.2089743340264504	-0.007146307976357171	-0.08901964040098635	0.08930602496368244	-0.0871076542553735	-0.004622645011051765	0.08723022570629915
3128	-0.23580588581118178	-0.10009620196582401	0.2561711643241275	-0.036300465156599675	0.02749632140746942	0.04553868093751035	-0.06127932481403776	-0.01159176764354416	0.06236605428248816
3129	-0.2613429411374638	0.08729559470391901	0.2755370278875251	-0.1348387578683011	0.32734938688825094	0.3540326421667642	-0.025514403466202748	-0.250647206629967	0.251942467590602
3130	-0.21608219808390713	0.0880531773289731	0.23333426316445782	-0.07398893324821232	0.09532099078432511	0.12066670430285983	0.10801974520500397	-0.03500481962184145	0.11355000110485086
3131	-0.17705195971978016	-0.08292026081828152	0.19550745790068083	0.004535102326550485	-0.019696542016579423	0.020211900467871947	0.12201334223517842	0.03269994482182364	0.12631920706982405
3132	-0.24782791215831776	0.08471950618936738	0.2619085122208156	-0.06931702370272819	0.13726818658413198	0.15377712711291186	0.23598507719845213	-0.012098558590708373	0.23629501006227832
3133	-0.3431570834282479	0.00528328294567643	0.3431977520113813	-0.22219223916218117	-0.0759315732055209	0.2348084218109932	0.13793841310443208	0.12748948712596703	0.18783124111129937
3134	-0.24718363517110284	-0.14252206579913523	0.2853283875397853	-0.1848237165274945	0.04181577694487102	0.18949502735570356	-0.13532893907652477	0.09170112240900652	0.16347176393080656
3135	-0.18031623180138032	-0.04177473850741177	0.18509206419620414	0.1566005735315655	0.25036637045225846	0.2953084134999421	0.01557355862085379	0.16442372513929138	0.16515961103368587
3136	-0.12871415999167257	0.010324210721914483	0.1291275505436093	0.0763079795398491	-0.16496138409761904	0.18175578666126765	0.14084557503116174	0.24913688988105717	0.2861934064674877
3137	-0.23256270904876947	-0.18873268998039575	0.2995086674995212	-0.054570170236991955	0.034397921127354035	0.06450674738023886	0.10751618128750955	0.09778885471451713	0.14533543733386417
3138	-0.18318823022329347	-0.03631103327642194	0.18675229270331273	-0.09334014973383599	-0.12734989554232606	0.1578935699988327	0.18841126038508135	-0.13234729153761404	0.2302490143675693
3139	-0.20215540630104928	0.08494820330358309	0.21927837454078597	-0.03940309053703831	-0.034725695275988226	0.05252120958499365	0.030023823332836208	-0.20328207422628022	0.20548730293928202
3140	-0.20044986444692545	0.1176051477300559	0.2324029236679243	0.07139268389437786	0.030018663003968864	0.07744698471979661	-0.06708088764467803	0.13462448087576012	0.1504114235630586
3141	-0.06132469796134589	0.037904819680055074	0.07209364698104674	0.0347327711653519	-0.19897001496720326	0.20197879158187326	0.15068344124928584	-0.16012727734399795	0.2198777942774773
3142	-0.3034373149218695	0.016836546921941902	0.303904052949691	0.06751695682294824	0.11473322781848967	0.13312495267334862	0.21284779860677958	-0.03909825279504302	0.21640900799961468
3143	-0.3068062037768364	-0.06756916164900656	0.31415861962057196	0.01976488148705644	0.09614425695177418	0.09815481997847159	0.2183678101677791	0.018074604900198934	0.21911456332195153
3144	-0.28734282320394494	-0.0649349215776682	0.29458859802631787	0.039849233888542404	-0.12544313581953337	0.13162044584995772	-0.018834063488962043	0.09129235899727	0.0932148955843039
3145	-0.21321160963755018	-0.04728073436928392	0.2183910674151621	-0.03317517902772958	0.031109567882510243	0.045479640690735686	0.09912172233106534	0.30735195141025257	0.3229401459613949
3146	-0.13867540890844385	0.05549033647683264	0.14936547954007381	0.1351028190556897	0.08695609965055723	0.16066777829805223	-0.05713444251499239	0.14215385906527028	0.15320595343735077
3147	-0.1476777402344147	0.08446079370498764	0.17012448569803154	0.14436162795799073	0.00931177773067557	0.1446616356577888	0.016865657865413147	-0.0058045462246466275	0.017836568394936053
3148	0.004299164925838085	-0.027208653357835823	0.027546209114983986	0.18004004852969624	-0.017532259820921835	0.18089167810876122	-0.047306154580234856	-0.2316871853792617	0.2364673849183719
3149	-0.05248033825956421	-0.18457396453879973	0.19188990147844773	0.1645365819081303	-0.019537750260923973	0.16569251784938605	0.0845269129262008	0.2723546964934042	0.2851699137546734
3150	-0.21260183698456606	-0.03467085947661191	0.21541032841082383	-0.023226723817622766	-0.0016877176912187166	0.023287960200613907	0.06511546420456288	-0.14093711583701224	0.15525235682279068
3151	-0.1906000068442265	0.06835759538036788	0.202487341469054	0.09958760544179045	0.0009411960010224659	0.0995920529336657	0.17306643602079055	0.01377713211058559	0.17361394139334238
3152	-0.2507737870622803	0.04585585089017312	0.2549318562644137	-0.06085869269786982	0.028123162703540493	0.06704246980342807	0.2237866281322118	-0.07150474510931695	0.23493272122872377
3153	-0.3864515116969966	0.04851849503980298	0.38948532097348837	0.042737546464755444	-0.06226971135456409	0.07552492853361636	-0.09452364235628784	-0.03765143830503933	0.10174649758462252
3154	-0.4542499352968266	-0.06333972872055399	0.45864466087763905	-0.050757990495085344	0.14296713430710806	0.15171016805437218	0.24654941771376035	-0.09052198896720809	0.26264204892129067
3155	-0.27134802274476394	-0.017500221124001254	0.2719117636051847	-0.046556713154278104	-0.06109190000991778	0.0768098156914305	0.1437471892516985	0.07546814016800243	0.16235360974792304
3156	0.03223013013013013	-0.10684034034034035	0.11159587632276059	-0.0618108014616628	-0.045403674283162575	0.07669464659117098	0.23079428677509842	-0.1637536402390343	0.2829863203399794
3157	-0.089859689488972	-0.05198313986565005	0.10381238184988435	-0.10478567227412577	0.09800048271482566	0.14347171054350516	-0.09110720331151209	-0.04881551206156038	0.1033609051483081
3158	-0.18535727863753865	0.16844196582402898	0.2504596107051544	-0.2120189166216969	0.07013015090884954	0.22331649977539964	-0.05237265325695193	-0.08542393914237639	0.10020051989771982
3159	-0.28075941529271786	0.011751384066240926	0.2810052389244391	-0.07194484504185224	0.06971593982316285	0.10018169989335873	0.07265095543255214	-0.08665208089765544	0.11307848800349471
3160	-0.008533401949117107	0.08563709295753939	0.08606120286774663	-0.10540334454580141	0.056284570801235015	0.11948982363247575	0.15576327920538025	0.047546396606965545	0.16285840162275972
3161	-0.006941117693918788	0.052612542270945556	0.05306843429999481	0.06505728995824203	0.06355668687899033	0.09095000507831102	0.07615664816947855	0.04303698232408014	0.08747580755827823
3162	-0.16275994907426983	-0.05456870510525747	0.17166404573912228	0.09578955251315638	0.05534937287393257	0.11063087927070077	0.0934142575570221	-0.1211891325366557	0.1530131672762732
3163	-0.05130356302259189	0.0006523007871544696	0.05130770970458514	0.06844604439359747	0.009287704833340571	0.06907331217048719	0.004168169752182734	0.0803751045827159	0.08048311050006411
3164	-0.1567186681487728	0.17132566029802415	0.2321922109436041	-0.06987168852605309	-0.08992814222066772	0.11388206013566149	0.1261964932930257	-0.17928443741142927	0.2192452152668089
3165	-0.2409864067944536	-0.017708834228676456	0.24163619569394112	0.16293950766930487	-0.03365002301115555	0.16637790480759984	0.043142776113077645	0.03202281520173821	0.05372857549002969
3166	-0.24504059789629085	0.0734008811588854	0.255797935824886	-0.0715311133320736	-0.214358370764646	0.22597834252733023	-0.12615374787938569	0.12971935099546314	0.18094716943544537
3167	-0.2541590734364031	-0.005718210921942463	0.2542233910288327	0.021877598693898808	-0.044775355491861214	0.04983434341931103	-0.009194917564038394	0.1282206683746876	0.12854993701850295
3168	-0.16257087987980712	-0.006370199957997108	0.16269563741047127	-0.071301242875435	0.22732934875988406	0.23824881960499775	-0.03722707023007378	-0.0346206779264181	0.05083744779195371
3169	-0.1808900629913948	-0.09400527378815081	0.20385829977956743	-0.039144416896026206	-0.021592475490753587	0.044704813744704225	0.10768943924679522	0.04729717611904901	0.11761818819436702
3170	-0.2100987145799304	-0.020441256201365568	0.21109077389414468	-0.023527107346413736	0.2287798516379315	0.22998640241449841	-0.15746834628723147	0.12868402430537282	0.20336139799347672
3171	-0.3252307337225351	0.13217447629471005	0.35106284671192334	-0.04706288510027218	-0.06652236712475161	0.08148705714309269	0.34729387935751554	-0.10673937748957614	0.36332675836780143
3172	-0.4046483182213607	-0.0008389139619836095	0.4046491878356006	0.041343061842214875	0.10559805800079605	0.11340281573236481	0.24684440430852714	-0.3322288578153348	0.4138939162439013
3173	-0.31795629654651036	-0.14884407823835033	0.351070884779978	0.1366255036648763	0.15776619311274742	0.20870241958580604	0.1931522112993094	0.14152862909986122	0.23945381513916028
3174	-0.02778061308831441	0.09969753348020843	0.10349570351275414	-0.022092126016629552	-0.08772165836576785	0.09046077259439658	0.24153177487505936	0.07883538106670432	0.2540720676938511
3175	-0.258498119459433	0.08339332654816885	0.2716168711196579	-0.07998168648419102	-0.11074827240088018	0.13660984595787737	-0.012725207133814118	0.11085451916608044	0.11158250452531243
3176	-0.10812681530443526	-0.004122939407196229	0.10820539181221453	-0.06464372723374379	-0.06271656511679413	0.09006763575624568	0.08555186916010601	-0.09227501385681901	0.12583243023586582
3177	-0.25072771913838054	-0.10524600314257844	0.2719211472501215	0.03318996474774294	-0.0025872734413399153	0.03329065550295881	0.04171188437614723	0.05490533696882021	0.06895271804554749
3178	-0.13947571399008785	-0.07072468191043951	0.1563824012617073	-0.05849605430537494	0.0790421405713454	0.09833335321953432	0.005901415160178185	-0.08554759968648691	0.08575090969203882
3179	-0.050920307697643066	0.19037892154100253	0.197071082361512	-0.19918269205821715	-0.09466556767343076	0.22053415726025632	-0.10188999346323732	-0.1728064375147203	0.20060816437639692
3180	-0.1290675348354794	0.06771819635459646	0.1457538427144457	-0.13183201490909813	0.17433830964134894	0.21857155890827956	-0.007917602364231906	0.227201431346842	0.22733934730541447
3181	-0.31784932752556816	-0.07372408409356093	0.32628735124716424	-0.03753831728692589	-0.06351850108206618	0.07378160505469071	0.06670836519262827	0.1218094818665449	0.13887964523021074
3182	-0.2686001252217468	0.12527340081394134	0.2963772127216066	0.1256794646548295	-0.10249083488589364	0.16217181959740123	0.06596998273343073	0.062243178229364975	0.09069868718973634
3183	-0.143409546180998	-0.10511993735987231	0.17781028982143657	0.085519709366796	0.02193534843631532	0.08828805242615682	-0.10694787509611792	0.13902908023214355	0.17540505448182114
3184	-0.3336434497001883	-0.22928435685835524	0.40483239473613236	0.20397800556276982	0.052728987163513846	0.21068311000328277	0.11643687534614777	0.1689785528100849	0.20521037315439247
3185	-0.06239514475896539	-0.1190305092255941	0.13439276846615106	0.09686690360908692	-0.0937172558227809	0.13478175341552986	0.14920923740004802	0.29370602805576645	0.329433798268785
3186	-0.20508614327229116	-0.15416234220520628	0.2565664707566011	-0.14395704810162618	0.04452388550752256	0.15068512892392827	0.11922640848774552	0.04438899422736137	0.12722153626412264
3187	-0.13637685769319124	0.0960345650214706	0.16679713724501388	-0.11502315927240007	0.11790554288810953	0.16471807494244142	0.0792264933803501	0.16200458202242443	0.18033946281833907
3188	-0.43420581279247134	-0.12113191037954975	0.4507855671768673	-0.14329044666039933	0.04452144843224636	0.15004769733202145	0.187057974218329	0.23615665197507496	0.30126508259461754
3189	-0.16461799060416102	-0.04132643043794892	0.16972612257190783	0.0691289189903611	0.21423938857194	0.22511624343093192	-0.029073982212927955	-0.04349054285302314	0.05231370527278959
3190	-0.1522400866003861	0.20865854206055046	0.25829330448721965	-0.26721174643266704	0.18520542708802082	0.32512023568897114	-0.10242905658514176	-0.2402421274759622	0.26116659711207074
3191	-0.3722829374844965	-0.06826335710984247	0.37848972438626577	-0.17279520562265788	-0.22027377486852048	0.27996199560119633	0.35068932682476617	0.06935269071960688	0.3574811878391045
3192	-0.2317174141169243	0.003347115446068336	0.23174158708967948	0.05855860362933054	0.055202398526468535	0.0804761757422164	-0.0716337677232172	0.18063368729136176	0.1943191335476188
3193	-0.16831565211435656	0.07573058941001323	0.1845678220033739	0.09744984399469703	0.11961301072211032	0.15428462149092653	0.10770961940446958	0.032792775826591146	0.11259097769656656
3194	-0.05473947250402792	-0.16642911323021614	0.1752000558807426	0.05124924796420733	0.1573411403828392	0.1654772488104305	0.08118535477126321	-0.016951856755405344	0.08293628444047665
3195	-0.22267436413782907	-0.08557214058628328	0.2385507570491134	-0.028841189422246564	-0.013822213951309883	0.03198230457308686	-0.002994679861922124	0.13573800005067255	0.13577103065540816
3196	-0.1260981398953691	0.1262688916876574	0.17845048022659238	0.20228677912476853	-0.22211487654077686	0.3004246317953929	0.04995505078781093	-0.1622795169159402	0.1697944307381243
3197	-0.2868249325763177	-0.012284842776516201	0.2870878947455865	0.19027109927092153	-0.1258883407871074	0.22814680704295592	0.18433704131315942	-0.114842647370843	0.21718420397264906
3198	-0.19874361401241647	0.004672526649417972	0.19879853273101866	0.03155981427327723	0.019729847980891578	0.03721946773279872	0.16461600026378345	-0.0871645379143723	0.18626884928154785
3199	-0.09472625562704527	0.18646667315308163	0.20914799473554246	-0.021189940024488606	-0.1479535722928952	0.14946328349287125	-0.10533932598843586	0.18269405591082358	0.2108873909574612
3200	-0.15736124624214265	0.2071102487018311	0.2601100092964793	-0.2168897237010388	-0.1078592097161986	0.24222873769995967	0.2694370306222405	0.07372839146874127	0.27934242280594995
3201	-0.22744833432640138	0.01031488519694614	0.2276821065531515	-0.014135011442805965	0.21813997328240217	0.21859745307787873	0.14620370260487747	0.017158784786091497	0.14720715522932593
3202	-0.26750362253757265	-0.010029695227830667	0.2676915815954759	0.21238693391055738	0.027055634038908358	0.21410328589065328	0.1362452899770712	0.04799857296326583	0.14445290598477475
3203	-0.29685266212547523	0.05668287719969436	0.3022159022596548	-0.08602833505113854	0.05287430084643439	0.10097804772162217	0.01946933926058776	-0.010218651503276152	0.021988087906620525
3204	-0.19452202736330643	-0.055636428016406184	0.20232209778458626	0.04633853722115992	-0.08420274953011032	0.09611120153357422	0.039554138703358575	-0.1270020218998062	0.13301895900661448
3205	-0.1656079940090438	-0.05226832281915247	0.17366054603745384	-0.0459476243738754	0.07298266303554928	0.08624183027605153	0.11212963292188273	0.001516393876652344	0.11213988598881897
3206	-0.290184227577382	-0.0435170345188635	0.2934290684782232	-0.08842516468426237	-0.16913046947669053	0.19085105568176633	0.25521307100727925	0.09905253970985599	0.27376105865505995
3207	-0.1515838849592521	-0.13765006278054043	0.20475647477632178	0.0328348786228165	-0.05412419350587002	0.06330527289915078	0.03161969138030802	0.0652355325970406	0.07249468667568315
3208	-0.28454564580178965	-0.08496608272044597	0.2969603673179558	-0.023698324340469312	0.2482914744692367	0.24941986061790203	-0.10252489933113007	0.11942473678208025	0.15739638731027947
3209	-0.15233526906035666	0.14672515169844552	0.2115048565414589	-0.007075789659667993	-0.1013960759957917	0.10164266341774122	-0.06198937273913328	-0.04185677403619593	0.07479753916612743
3210	-0.10054169414428216	-0.006302336159849623	0.10073902770264427	0.005804769275602643	0.08561231392804526	0.08580887857592098	0.13500437049472067	0.03367281636854476	0.13914035580975614
3211	-0.15076609203510427	-0.08094040261230731	0.17111914937428813	0.04191055325196736	-0.12200757512316157	0.12900520478383773	-0.02926671933992279	-0.04972823781444874	0.05770128678852995
3212	-0.12453887344262832	0.03380919785046232	0.1290464755723716	0.030160711530140782	-0.08765718655729668	0.09270086771516803	0.19453822849572708	0.03726705708345516	0.19807563174181025
3213	-0.20353507587026107	0.10463683715356434	0.22885671237482738	-0.0639868273560677	-0.20486299134593927	0.21462329626184945	-0.13755432676217672	-0.19036494243289587	0.23486167017730977
3214	-0.2466162625721222	0.1281479332849891	0.2779235034506005	-0.1246159859764318	-0.057095810384719656	0.13707324875542312	0.10592359759691726	0.02634891909436041	0.10915161045680823
3215	-0.15817610482493594	-0.02582538295260461	0.16027049180132255	0.09047435588322669	0.09657558350050272	0.13233462283524797	0.262860009282209	0.12039821871885595	0.2891212817322801
3216	-0.28712379835823953	0.02041970745202395	0.287848988249202	0.04386174082043995	-0.04794814288515715	0.06498366497770723	-0.025135772790698365	0.12429468660837277	0.12681078894502318
3217	-0.29308136171599103	-0.11210035983017186	0.31378842435525495	0.21227630229405128	0.03505266976804938	0.21515091952744092	0.03560954837990565	0.0807069038183999	0.0882136285376205
3218	-0.09898318383272896	0.11513608207100158	0.1518353979687353	-0.07569650096785344	-0.07691647527355178	0.10791711832366142	0.0969544936095618	-0.08882048835723731	0.13148860400469956
3219	-0.18763906511648254	0.015299837715931281	0.18826179589051362	0.0010092432273646449	-0.004328877227843875	0.004444969060154038	0.06784573938202199	0.2036035723876266	0.21461001617188505
3220	-0.2393090547558452	-0.07552325294336792	0.25094339087388623	-0.15093997266019832	-0.12019633228100329	0.19295085809725432	-0.22717243257121156	0.22460209757040653	0.3194580040527206
3221	-0.228448756524409	-0.03869458601985467	0.23170262265411806	0.13574922204259374	0.11768808814047155	0.1796617304139332	0.17074278365258425	-0.06818102102493262	0.18385252186857676
3222	-0.16832536250089727	-0.10013257303854711	0.1958569882449397	0.0297354150501454	0.11715385898374897	0.12086861289428515	-0.03684416537105569	-0.1343630247224473	0.13932305959335906
3223	-0.2418382419668209	-0.005920102819443851	0.2419106919815563	-0.20634303255719724	-0.04906343968456877	0.21209589387487413	0.03199861975878158	0.00857307564598019	0.03312716849504022
3224	-0.1867923533053204	0.023747220768053315	0.18829581447166135	-0.19938302802973001	-0.09718639718782435	0.22180799729643125	0.05587013202072995	-0.05830394563938441	0.08075160511800422
3225	-0.2090968590622391	0.18968603564419403	0.28231593753825573	0.09129200982774689	0.03556937613427092	0.09797658688161512	-0.004165835495046484	-0.02597774294137714	0.026309642979334767
3226	-0.2700662266951955	0.10581289383780969	0.29005540040432326	-0.08194839895493514	-0.014856960933804394	0.08328426849931386	0.07526789129595635	0.08426024740609031	0.11298249755194585
3227	-0.32384353791338044	0.15055226355353615	0.35712829782775335	0.019371489767308965	0.06712131341857598	0.06986075672965233	-0.005137013077324994	-0.20480197318878987	0.2048663884715558
3228	-0.14960940202761697	0.06661614647341595	0.16377021751841428	-0.14686242203032301	0.1298919252581557	0.19606244732707745	0.18003987853061565	-0.011119213948704175	0.1803829115524968
3229	-0.14977104346116354	-0.1296490560196786	0.19809150205457957	-0.06151913754992826	0.099741148640788	0.11718746100616206	0.1331733806442923	-0.1992319957162318	0.23964252007793224
3230	-0.3917437774700948	0.03230130970972261	0.39307322701438546	-0.049695596055400484	-0.17832258711170748	0.18511779315212798	0.10364404447717264	0.024558297470335742	0.10651383914885258
3231	-0.14390374617159718	-0.19124868089306993	0.23934148429714136	0.10921015215499863	0.012858986057763724	0.10996458910099975	0.19949522204043552	0.1793370691177314	0.2682538498823468
3232	-0.24638537028874877	-0.05009059996124749	0.25142557327527676	0.06979974989064262	0.013385812013352765	0.07107168949766908	-0.023303990045624223	0.06203686437163003	0.06626951405518659
3233	-0.3482387160039668	-0.059333292705222744	0.35325719093506797	0.11650878663903698	0.020408500901517298	0.11828273024050415	0.06834601325546155	-0.09514862524456022	0.11715134832278067
3234	-0.18162650510383346	-0.03119993807980169	0.1842867968477837	0.1086603785238276	0.06377833183760519	0.12599505336690475	0.014159339549601102	-0.03979101446348223	0.04223519537677019
3235	-0.1357645495666441	0.06092233073527209	0.14880706737669297	0.17271371350902726	-0.053900830356319485	0.1809290644069633	0.14439952506369566	0.1290524118842983	0.19366400763119473
3236	-0.28521290662331644	-0.13793029232803478	0.31681409003738725	-0.10628232218923087	-0.0786681083563998	0.13222935862473859	0.07975265010898032	0.012094931983888921	0.08066456830046473
3237	-0.08623901871867196	0.04325931103765864	0.09648075632483583	0.27304866152287005	0.017062682717400253	0.27358126160419965	0.007143473989233697	0.031887421672373406	0.03267777350962895
3238	-0.16616485663124114	0.043147240761842745	0.1716754029109626	0.13250558543235785	0.13842762769504643	0.19162447202810573	0.1402948888885899	0.08426969995815747	0.1636582970072085
3239	-0.20876864320284463	0.0721356687408773	0.2208798340488561	-0.19161996950658947	0.20142934326019252	0.27801437559942604	0.1761746496752437	-0.050614910120315174	0.18330132654916176
3240	-0.16324508849405586	-0.12138544508428506	0.20342906674254324	0.15216798551301552	-0.08168728730294963	0.17270758154176075	0.293393798293043	0.02033095831411392	0.2940973796938508
3241	-0.3708401704439649	0.06183807823334174	0.3759606095517213	-0.013526227784621403	-0.08938578297801944	0.09040341274904977	0.01011722539294274	-0.07135970087442761	0.07207333181239362
3242	-0.17493144705158956	0.055922308223068144	0.18365270410358495	0.20798503242741356	0.009689457774550938	0.20821061285582224	-0.23039681890986172	-0.012695947909973762	0.23074635697474485
3243	-0.3826753392292195	-0.13566296353235321	0.4060109049380063	-0.10090531141025162	-0.06768110915294913	0.12150149960791955	0.25921998599234863	0.04585836585109555	0.2632451155414025
3244	-0.20854231040687848	-0.2436878295965653	0.3207392297853874	-0.06020581973030518	-0.12821896224226595	0.14165042537134023	0.06590498364254771	0.026611989080615416	0.07107506476783032
3245	-0.27182106223048824	0.07904523933416108	0.2830809773430666	0.07092796544886164	0.15249392422804148	0.16818196457760434	0.15484593828283813	-0.12993449136266882	0.20213915169597396
3246	-0.25402654995675616	-0.041824018017285906	0.25744657031322554	-0.11027265519575487	0.02298808990620638	0.11264328990870992	0.04851857994593556	0.04844900054778083	0.06856645137418887
3247	-0.08433010783874284	-0.19569836791731485	0.21309485750152377	0.023941987541539544	-0.019809768707504775	0.03107484036457903	0.027646563713130835	-0.03134611247848881	0.04179606743054033
3248	-0.22324888751269895	-0.029098028331792026	0.22513720489615988	0.055279895698649766	-0.15774370124701645	0.1671494605183085	0.04484435271451696	0.08823135677400218	0.09897367472497554
3249	-0.2554290516145651	0.012698559622993669	0.25574450888575273	-0.1478083197084974	0.10732534140789317	0.18266370269807355	-0.005001248774331218	0.016834245733855883	0.01756144409581953
3250	-0.1765049628589734	-0.19180191922476644	0.26065682061314144	0.0925821911474395	-0.0159420671520873	0.09394472642326808	-0.0012707656386475473	-0.1096400936002776	0.10964745765400126
3251	-0.25301611538320024	0.018207092076807666	0.25367036256823194	-0.08379297919129644	0.0022878319310309088	0.08382420615011921	0.07427911132080829	0.016681793260419873	0.07612928874613516
3252	-0.3369833770558495	0.043972080499757794	0.33984016871971157	0.11131751195010263	-0.049364334713403804	0.1217720247366291	0.059592842829529535	-0.23551110401778064	0.24293370913106915
3253	-0.22963177741897522	0.15053214327741737	0.27457363194649753	-0.15541462262576788	0.0005953607651964976	0.15541576297258453	0.023332754370269472	-0.008905116306086572	0.024974357307611703
3254	-0.23342207160713324	0.06593471710946308	0.2425556646084988	0.004056181191956128	0.05392293469696172	0.05407527616383274	0.034504889596191024	0.03451758314338743	0.04880625935375498
3255	-0.2241045997523416	-0.05854637229675478	0.23162588227412634	-0.08704076624559154	0.1376656240115278	0.1628739359845615	0.012953118653608583	-0.06894082010194112	0.0701471307979355
3256	-0.09660798114366802	0.03794861955644765	0.10379402558382307	-0.0674493555042962	0.052803161510959915	0.08565973046593978	0.03464258489423211	0.1444581964733037	0.14855396062196963
3257	-0.22124513068458068	-0.03447496624651569	0.22391500876300272	0.10908418363240406	-0.037628913157961304	0.11539191576621581	0.1265474098310205	0.11839970561199906	0.173299559214524
3258	-0.24965216069977472	0.1322079088963995	0.2824980221467485	-0.04393130555061012	0.021583948470032914	0.0489471800917898	0.09429085822055079	0.15157764801657936	0.1785120425131202
3259	-0.1636119062624785	-0.08486007206877805	0.184309760192889	-0.007916625073732928	0.0978579790371614	0.09817768083325037	0.20239794167083847	0.1980106653867678	0.28314863658421996
3260	-0.11453489978984477	0.04944103626073168	0.12475038812125903	0.042481337000484384	0.008106556615191707	0.04324789305277231	0.025038084534471167	-0.009185248044300003	0.026669729259792666
3261	-0.28576004337248	0.019861224247589966	0.28644942069561724	-0.013917729513653707	0.09364356688423252	0.09467217549849034	0.09152582546061948	0.01017276731961135	0.09208942350339008
3262	-0.12617126075158505	0.051081968669732115	0.13611963327463072	-0.11687619717967723	-0.006408937914624833	0.11705178320887002	0.336106613611416	-0.043580337541163555	0.33892019935898693
3263	-0.2096983495961708	-0.07366786647676657	0.22226190041164628	-0.13273767172408021	0.17301380407335074	0.21806665470599002	0.012545567113608729	0.055244130024364464	0.05665072953061547
3264	-0.21927997406374033	-0.02527771446535938	0.2207321224334756	0.007690639074921473	-0.11971982732763356	0.11996659111910743	-0.16640133570224397	0.18415302614632817	0.24819698137233884
3265	-0.2072489357868157	-0.12599289510450232	0.2425414005929334	-0.006830017138567799	0.03517021614160859	0.03582726946838951	0.001747253184527014	-0.007787379863396548	0.007980988587115875
3266	-0.10410329511541318	-0.10050994856385183	0.1447057214286807	-0.016208088606232254	-0.06671578646426453	0.06865637843502101	0.011033712942725017	0.10988269128802926	0.11043526912179277
3267	-0.1084004405953257	-0.10912512594031083	0.1538146567552957	-0.018226011365801934	-0.13686702598107	0.13807523417039433	0.015058998719834108	-0.14564182862704853	0.1464182901425725
3268	-0.38513850703740615	0.10454690069993877	0.39907608804457956	-0.12398577516054328	-0.026030117847250265	0.12668875039758867	0.17365682351586276	-0.17009244354601644	0.2430805045763117
3269	-0.1897515793524388	0.1648138448546782	0.25133496637461095	-0.15868847911544198	0.028313935415348945	0.1611946411723312	0.004300031464040147	-0.008858635929401532	0.009847116386101008
3270	-0.07214869901121025	0.08793308714573328	0.11374384635658026	0.030612135763979878	-0.13508965192699507	0.1385146812211219	-0.2024151363453332	-0.06371585241824589	0.2122064967692637
3271	-0.2830012699376598	0.14553678361177982	0.3182305362003939	-0.10897659481167642	-0.1864304169650547	0.21594489710690656	0.016898143480100828	-0.10378928775138457	0.10515590095193793
3272	-0.10993665585750718	-0.08060994876238292	0.13632326338745698	-0.16156130905421748	-0.18751388019873724	0.2475146699702843	0.05784275509464066	-0.070525928729422	0.09121233984547315
3273	-0.3560438956019049	0.10002304405302218	0.3698268039731747	0.09447899747784866	-0.04652099371883075	0.10531136605802253	0.04080952646223773	-0.0773187091462384	0.08742768574148975
3274	-0.1558119684973399	0.16823350858084427	0.22930303734673257	0.26152190673301695	0.18107614481078207	0.3180916187528495	0.10739986829529667	-0.04598793752161561	0.11683159721299326
3275	-0.20809086843108476	-0.09545968023549589	0.22894182683613354	-0.07120243644236371	-0.07397086605401973	0.10267169025642156	-0.0555542813725421	0.06155721238552936	0.08291904832724956
3276	-0.15492376171985986	0.06968253572656902	0.16987356395483225	-0.009592765396833092	-0.05997884572667353	0.060741115256988665	-0.09540897039925926	-0.016753989341040106	0.0968688174361926
3277	-0.1715245153101473	-0.1283192394731698	0.21421131289302547	0.03460236232203802	0.04766682849703333	0.05890203746247819	0.2143406010883353	-0.11505397185834394	0.24326797922309767
3278	-0.23084277585378254	-0.2205007683894281	0.3192318530851956	0.06140783745659421	0.07051344323689625	0.09350437518222601	0.014552661994134826	0.09225368031763817	0.0933944404301697
3279	-0.199579999958773	0.079957907235132	0.2150010309579138	0.082481252896006	0.026541150556283345	0.08664634875253659	0.025199957570462343	-0.09169704193545686	0.09509671582797187
3280	-0.125255946120864	0.01662901464282825	0.1263549609893659	-0.14742537854965895	-0.017364230080789515	0.14844446344275974	-0.11225287689974632	-0.06971526082859407	0.13213979705095852
3281	-0.21885302128518105	-0.11456314379546498	0.24702501663182272	0.05550774076884737	-0.14163587888188148	0.15212439472978867	-0.0031468141777695013	-0.10038140423346706	0.10043071619455937
3282	-0.2836251759449373	0.0370280386589998	0.2860320193207904	0.06958253922943236	-0.02740437169939634	0.07478455290936871	0.2784518265585577	-0.14998159944758582	0.3162750383553106
3283	-0.34617324271210487	0.08149941719363248	0.35563755281566606	-0.01926531494740282	0.059776839190360684	0.0628046404624122	0.18280569227369878	0.022262035943901026	0.18415623631045946
3284	-0.21950145073326457	0.0017869479731302581	0.21950872433018795	-0.11308318453297211	-0.048288553660488884	0.12296174624142314	0.09496719896953446	-0.06404967128818445	0.11454749788731149
3285	-0.12294658411028976	-0.03945311837357848	0.12912169102744955	-0.00029982172356157635	-0.11952373331180842	0.11952410935814674	6.53334453172776e-05	0.016924328161949782	0.01692445426571987
3286	-0.11646341998239924	0.14802069597979908	0.1883450414328469	0.10431619959170783	0.07933661419949385	0.13105787977033795	0.08586131039694585	0.1269970289763473	0.15329843440785648
3287	-0.2630509665404253	-0.029378045552759104	0.2646863815128235	-0.05014857566426656	-0.03549650705000152	0.06144006554281559	-0.08071990152581626	-0.06896792003628437	0.10617097765617867
3288	-0.05444175007530532	0.01774933134945103	0.05726205475369018	-0.1659719502461418	0.02287348361285589	0.1675406951194108	0.16023252180415046	-0.05991568503813983	0.17106826227359395
3289	-0.2664494134569672	-0.009040879225364989	0.26660275210269213	0.060947020960473615	-0.017757881358280478	0.0634813493420798	0.04025415721844293	0.0399422559721563	0.0567078564707958
3290	-0.3085586946044569	-0.016733500103274963	0.30901210015420555	-0.09109002700057013	-0.007053775239078753	0.09136273181165304	0.09598038860240903	-0.05800784790569126	0.11214787298437388
3291	-0.2330961056244877	-0.22501788192250663	0.32398586642351157	0.10017019415929634	0.04662327290416016	0.11048890158838091	-0.25221706122841075	0.16140520770645625	0.29944129149043586
3292	-0.15063443103063615	-0.03328350373080151	0.1542677005485003	-0.11748511294476616	0.11731204580127629	0.16602670825419988	-0.10409000394552612	0.10630069150536622	0.14877689987326218
3293	-0.16313795424562694	-0.030249665688821054	0.16591875840221837	0.07982454442051257	-0.06284513927542897	0.10159463284293344	0.09691440831354699	-0.0001693125340281035	0.09691455621060793
3294	-0.26633229616721416	0.18719034556794106	0.3255351247646648	0.03519097801560836	-0.09102400259063555	0.09758982519358797	0.032970461614505106	0.03258887626962773	0.04635823762386422
3295	-0.24734007002892994	0.1787641975907234	0.3051782242922505	0.1615724976783991	0.05606265591143319	0.1710224938242921	0.11968819027588394	-0.025766779207317996	0.1224303467373791
3296	-0.2321680181071044	0.10293262574988464	0.25396282026223166	-0.11214176101181612	-0.04894255320187665	0.12235664296126225	0.24141889089489607	-0.010474388845515761	0.2416460090765184
3297	-0.1796429623894189	-0.041701239818255006	0.18441959586341627	0.053293447563103176	-0.03162237625724473	0.06196907481410372	0.14723257335476256	-0.0013930352681259391	0.14723916328179734
3298	-0.12514756785707987	0.15849191637249013	0.2019445500526489	-0.11685338386663217	-0.06780568332651579	0.13510116214325557	-0.14349211880127102	0.15954272769508848	0.21457835426358185
3299	-0.122429937760661	-0.13264436137132862	0.18050932458930466	-0.016835820895522387	0.011804918697248581	0.02056212466343781	-0.19240111248288932	-0.10319240057546662	0.21832741381049928
3300	-0.17582675567835993	-0.0252036456471543	0.17762396168953387	0.013586200620025966	-0.029663151394508702	0.03262648307649995	0.37483873731581646	-0.018407816736766627	0.37529045645943365
3301	-0.2111263792928011	0.1228845496288732	0.2442845893026793	0.07218544491461969	0.12100064607498749	0.1408967522978652	0.15081216283217275	0.03255260558116818	0.15428538682662365
3302	-0.20321683829032033	0.019213715429539202	0.2041231251605793	-0.027241134221158158	-0.006276038289524	0.027954750048367904	0.233711325516483	0.18538707046442163	0.2983108271083232
3303	-0.2987794235459933	-0.00435885941702565	0.29881121730934646	-0.09373341066413698	-0.07946399891048099	0.12288400790003828	0.0826452776823649	-0.16086587427576482	0.18085372937736557
3304	-0.18262784310691632	0.006758867785857961	0.18275286966729457	-0.15227804616714913	-0.24858335839693224	0.29151721975962597	0.099697645562472	0.11199087134134812	0.14993857340422673
3305	-0.22478483400886354	-0.021850193506381392	0.22584431043676667	0.14822000679595157	0.18427495691852142	0.2364876955824866	-0.018215869712512968	0.004320458939827116	0.018721225249271996
3306	-0.15086202719225592	0.03240005183770291	0.15430202399075263	-0.0007458225263425024	-0.14785350294038674	0.14785538401757223	0.125474058274967	-0.056389985792672716	0.1375629666650427
3307	-0.3090921238673248	0.2615541434154654	0.40490555809300954	0.07480966292519743	-0.05414874582927741	0.0923502698526937	-0.058522259001553736	-0.1408375329325137	0.15251250926124654
3308	-0.27518746761644813	0.1734724143136319	0.3253011233625762	-0.10509072406443808	0.03396300954282752	0.11044250224254273	0.08383835026705337	-0.03145720005504649	0.08954565545465812
3309	-0.23062878724379865	0.06855984892934094	0.2406035959638995	0.08574174184334091	0.15002815349332896	0.17280073244910737	0.1885687062544836	-0.266309547220922	0.3263110968378216
3310	-0.13448692208041269	-0.10760360772894678	0.17223608392827575	-0.01811972399236152	0.07621471520148036	0.0783390529097852	0.09429115047222487	0.14611391554748582	0.17389680093087845
3311	-0.11453275801064154	-0.03792553369042506	0.12064865835651775	-0.07003920250665317	0.10405115131061032	0.12542779587010008	-0.04984393881673209	0.022295312191565195	0.0546031059783735
3312	-0.22661874142686686	0.02514032910912811	0.22800896937097107	-0.01671213811747358	0.0020348169083312852	0.016835558805930507	0.24856858788451883	0.1345164869719441	0.28263231971976766
3313	-0.11714336163894784	-0.188276372187069	0.22174435618521848	0.07973524166311238	0.16906942766654692	0.18692827537472406	0.04525255224040836	0.0008444963351194137	0.045260431486353704
3314	-0.31184209252260126	0.004182947257663147	0.3118701456001119	0.015869696166415197	0.040447789982603594	0.04344963717789989	0.019687439948884493	0.14011468562040008	0.1414910612662315
3315	-0.26659726623709495	-0.029333234766949073	0.26820615396926567	-0.108795404734263	0.06536394078923494	0.1269207817766291	0.10260215270405355	0.06960085719297478	0.1239817771347983
3316	-0.20883550004411422	-0.06087012394173856	0.2175257181745594	0.08613232171659593	-0.07092873813999546	0.11157805670660889	0.08050561482622375	0.2488436671543806	0.2615422044362792
3317	-0.07272266891126675	0.04856248992353259	0.08744656654866974	0.0037653134232709315	-0.21826485517738245	0.21829733070007798	-0.007569664149743396	-0.22992732413066339	0.23005189457430483
3318	-0.3668690111466006	0.02008524949481781	0.36741841078932563	0.06381278001219542	-0.07730853516090613	0.10024310700297506	0.25627522987440243	-0.010908076269057036	0.25650727002381307
3319	-0.08166960824865756	-0.0902164168349576	0.12169193390700969	0.16814324827510677	0.033669499507173364	0.1714811568002961	-0.05652407649907692	0.025525406786354732	0.062020300028961355
3320	-0.16692875852422417	0.18909610055836276	0.25223509999367094	0.053860750065614776	-0.07643521397512076	0.09350573422551751	0.0772197101577221	0.13895368758500634	0.15896858472765668
3321	-0.2104994003082999	0.06695426819320256	0.2208910852873904	-0.03911505357950458	0.09882999140009702	0.10628901456251613	-0.11336156810370145	-0.2317519520623072	0.25799188438324966
3322	-0.15421179127960516	-0.05702267845402203	0.16441673402587492	0.016970229870619268	0.08597700828576346	0.0876358069263466	0.11067748323663273	0.18663313166005727	0.21698255950383524
3323	-0.2968895773074755	0.16863909128746568	0.3414418899667609	0.032195035934119355	-0.13848049638057996	0.14217372547911608	0.25716827108201773	0.016710997896981723	0.2577106460781686
3324	-0.0745399640182486	-0.05829003768993559	0.09462523304983671	0.06609163187652663	-0.11439946865967944	0.13211866724168575	0.016283792293696833	0.22221089368189134	0.2228067394904586
3325	-0.14369090160594847	0.02766801132312498	0.14633042764547274	-0.05491613626920851	0.22203322399095562	0.22872370795034816	-0.1669106968245426	-0.023565874811114235	0.16856610326535845
3326	-0.30316851989244514	-0.07661542532831159	0.31269965598320376	0.03861381459179386	-0.005059178511412968	0.038943830891936856	-0.10499549377947152	-0.012199072648977223	0.10570180266906554
3327	-0.21857056402112318	-0.17446241569901352	0.2796609124422777	-0.01028752718676123	-0.030074874704491723	0.03178570911760861	-0.061507105176809115	0.12082122539771975	0.1355761501660143
3328	-0.2663363382562922	0.18834706910916874	0.3262049409769633	-0.15260333108292862	0.07474077999511203	0.16992339701137	0.23961771892652425	-0.1890442036556785	0.3052119954381879
3329	-0.2481409893968944	0.010347420699768115	0.248356638191951	0.09505750908448996	0.13801747968748876	0.1675850671528769	0.13094197351811565	-0.06086703999140548	0.14439735796105915
3330	-0.005247051914558847	0.10002788573496918	0.10016541058869637	-0.22529180027892018	-0.1436052657292342	0.2671682384155737	0.15066047696508714	0.04221314262539779	0.1564625473704801
3331	-0.2693970596535768	0.013889698420396045	0.26975488776332185	0.12664634218460208	0.002714270185696979	0.12667542481231425	0.07322814439825527	-0.015952275999515493	0.07494555518225508
3332	-0.30917157443243465	0.06561165833016516	0.3160568811873344	0.019300096056104228	-0.16135700230348132	0.1625071564582327	0.2544798642971847	0.07003361581045499	0.26394072947576686
3333	-0.19522963085008407	-0.11971221684283456	0.22901009502483932	0.11556195662296263	0.1837386264254568	0.21705862954335878	0.03549560834662324	0.11962208597841811	0.12477732833221315
3334	-0.19268394363985117	0.05300514706137094	0.19984155661824418	0.05926458560930327	-0.06639083403477981	0.08899457259449092	0.17864331814823675	0.11801521222534749	0.2141051737712238
3335	-0.14668249764652613	0.15006661389673379	0.20984695309261586	-0.009630120061297712	-0.057705909095358394	0.058503941379335934	-0.017099045170258873	-0.20143325194888267	0.2021576917567981
3336	0.03244204039965448	0.004310725355333114	0.03272718042211894	-0.15072232769658706	0.0165853459313877	0.1516321000512133	0.07185846147007222	0.1427491992410124	0.15981543219850863
3337	-0.15415710641784608	0.13492255613849818	0.2048621722379935	0.16082859027832136	-0.004405468024913618	0.1608889169564849	0.01342339813233134	-0.12204575793183323	0.12278173580209195
3338	-0.07915929732482302	-0.10058706867583399	0.12799981538172886	0.08871001268394908	0.04480475626879791	0.09938275773338548	-0.20778190888451856	0.0029601547577255975	0.2078029936643937
3339	-0.19182788710901427	0.0774814443103083	0.2068847806995965	0.1387904338225906	-0.01128679756364392	0.13924861335002794	0.1712837117362919	-0.17129312192881108	0.24223840225339927
3340	-0.22221161251239238	0.005733133694158942	0.22228555858920013	-0.16735577734999546	-0.0662672648136876	0.17999807387388525	-0.03458395280573346	-0.15430146147834709	0.15812966453522576
3341	-0.17614931186872773	-0.00598320643568429	0.1762508973908454	-0.07274896914203756	0.09171782695578788	0.11706652934430481	-0.06294046783172301	-0.10243359030431126	0.12022538381518127
3342	-0.17044558308079336	-0.12547563651134871	0.21165025903522947	0.1025080582767092	-0.01825310118016647	0.10412049612998682	-0.16132005264229873	0.044363523665533394	0.16730894063538976
3343	-0.18360359261280007	-0.15004445016780363	0.23711519615259913	-0.09870139500471167	0.1070739228352348	0.1456255139980695	-0.1752446289899352	-0.005920674312888754	0.17534461603978418
3344	-0.18732692212643073	-0.0553506746594929	0.1953332356221615	0.17516614152312307	0.23143018743137045	0.29024663441738313	0.050603635272491204	0.31071512201004237	0.314808854622145
3345	-0.2552196821065832	-0.13945611269581437	0.2908351655195999	-0.1683506381160013	-0.16988228090254734	0.23916924283593996	0.2610730310903665	0.03506957240777196	0.2634179235959001
3346	-0.1648558222290986	0.07020722072262482	0.17918285622354477	-0.11311131589818549	0.05111622322194631	0.12412509037537475	0.08628406266764471	-0.12486675748480673	0.1517782810391644
3347	-0.10418643178230594	-0.10413324625998605	0.1473042617990803	0.11146778824844385	0.17311841167061726	0.20590058833416972	-0.18994735345857636	0.06789453377992763	0.20171679355748015
3348	-0.24864728201359815	-0.26503256442250445	0.3634112423372711	-0.06923300144022347	-0.004641174826620219	0.06938839234478084	0.005303053388144497	0.25610567752634833	0.25616057549214605
3349	-0.23122231699164525	-0.13991073378976338	0.270256865416172	-0.09945394912468557	0.11148750142720909	0.14940063912506363	0.12548884199603424	0.18585808119082764	0.2242558267012073
3350	-0.0884589197037648	-0.03017533120263931	0.09346406308494234	-0.038911620103729706	-0.01801121703360253	0.0428779444251764	-0.028517000920637924	0.13211527338957524	0.1351579254217446
3351	-0.09520122331806577	0.12996094114319157	0.16109971801365863	-0.08077665637349003	-0.11642481446070659	0.141702525161307	-0.0026066636957746228	0.13036264864828184	0.1303887067894235
3352	-0.28829683416586727	0.0581645817875928	0.2941057346679713	-0.12282845147692338	-0.0047846005559216915	0.12292160467020695	0.10178408984181078	-0.14603111456977633	0.17800305437665093
3353	-0.2756633706877609	0.031412964183695886	0.27744741530197037	-0.13978872029195016	0.0937455140971078	0.16831252993818407	-0.013561475553988442	0.018105954645704032	0.02262165362730403
3354	-0.25102935365133494	0.09288701219701714	0.26766347048018296	-0.13890297973677118	0.01784452476817313	0.14004451022427053	-0.10818296557138644	-0.0688209296591685	0.12821807360497975
3355	-0.270106836801044	0.012472947971197832	0.2703946702835654	0.09814879885564744	0.00589525222887167	0.098325686957419	0.19874871366267202	0.16529339380706848	0.2585013679244762
3356	-0.07216082978532885	0.0647577973301343	0.09695750445611702	-0.020485362491357018	-0.23644746770760017	0.23733321525176143	-0.05693460608003322	0.1400109982373361	0.1511443978349971
3357	-0.18381432050192043	-0.12746465271956528	0.22368491704739973	-0.08347055504987295	0.08894401619448554	0.12197693051203895	-0.15817191124659188	-0.10357852299183726	0.18906841072101468
3358	-0.23279610516555352	-0.05041541691347766	0.23819265488845626	0.06814098305361925	0.12840818495880948	0.14536800038498657	-0.10849719857696351	-0.03775096861542007	0.1148772289466084
3359	-0.24513242386247894	0.11400598188363587	0.2703465722622463	0.0667872730323962	-0.08962594366952856	0.11177365350455958	0.03211343044313683	0.0023239696909541055	0.03219741060940554
3360	-0.26493261528388085	0.06612552649784696	0.2730602056246466	-0.0531174115887992	-0.11662258330100027	0.12814946878427802	-0.08657434561894102	-0.1982030594921912	0.21628585277685855
3361	-0.35498271172328005	0.010797481810377511	0.35514688684523027	-0.17711238092968196	-0.14660073607105686	0.22991426944658402	0.18954526620070478	0.13842939561610948	0.23471281496700896
3362	-0.28109028466152014	0.14485296326334446	0.31621848316830914	0.09670477814600544	0.1163722139124653	0.15130864577794856	0.22928716704480775	-0.14141123609347783	0.26938771810332945
3363	-0.1406395234824576	0.05913925831041455	0.15256777981893382	-0.1012712076728296	0.14825729179082148	0.17954409506486746	-0.004790179955697036	0.009873208975700293	0.010973881696364804
3364	-0.04034437643869448	0.07347560072862781	0.08382322239486989	0.0902008913571794	0.17589832834813196	0.1976775726209145	-0.20427152569891927	0.09192985207496344	0.22400436137247173
3365	-0.19036541590781808	-0.004489858622651243	0.19041835626905287	-0.05299846438253084	-0.06863396883871783	0.08671481364484665	0.2046985083171241	0.18201250333400557	0.2739161015295872
3366	-0.2324855594131782	-0.13982962928257464	0.27129662836268476	-0.011262590860427114	-0.0019496726207246294	0.011430099571630143	0.06569246008860233	0.046145293378289605	0.08028005613763002
3367	-0.0977654057826007	-0.14781019532501935	0.1772171786533601	-0.058897829027894096	0.14705426356589146	0.15841057634231911	0.024291696464770585	-0.017701848388209138	0.030057311148798557
3368	-0.24922037718696524	0.10100134183334077	0.2689090319371006	-0.22937214670209866	-0.055806541078972476	0.23606344848351282	0.11498938557766553	0.11880039637294723	0.16533630264977625
3369	-0.17460492466005145	-0.010947056073884335	0.17494775720833639	-0.09999344422404087	0.15391767343960877	0.18354655835740538	0.16452801422944988	-0.018118984263710433	0.1655227025426864
3370	-0.15648278077055178	0.06049430247201895	0.16776895216118115	0.09715187500253353	-0.07790350759851312	0.12452888545497985	0.28493618498451967	-0.1206152357164081	0.3094134202009621
3371	-0.21954350021831362	-0.10392942615801966	0.242900543658601	-0.1021372364380985	-0.09068192793366693	0.13658413934633407	0.05582619445999696	-0.24089097022871364	0.24727519795890648
3372	-0.23067457028259145	-0.13212502019513772	0.2658341180823556	0.0833138293355316	-0.07522477925962134	0.11224955043655561	0.10638617348021899	0.18958710501547546	0.21739661518963943
3373	-0.25831043629552863	0.04490256082372292	0.26218413656763156	0.04739989901455391	-0.05120181517835023	0.06977375082470373	0.11739254616301603	-0.06005246006670551	0.13186094135375762
3374	-0.20849019139849378	0.17509036710525647	0.27225869419071647	-0.0785100366254553	-0.08955578320231868	0.11909686879137939	0.14531941833103873	-0.03712137680468529	0.14998576585778686
3375	-0.26574117025336896	-0.004412289715510408	0.26577779792180467	-0.03749293110917534	0.028182025685577594	0.046903586802076486	0.36219119772969466	-0.014660229613602284	0.36248777364925605
3376	-0.15596166193321495	-0.08674444566556573	0.17846186944778067	-0.08292943068861416	-0.2650049709493292	0.277677736057813	0.16184148936033785	0.034622023645403587	0.1655033298748857
3377	0.027388391115208643	-0.11714137155654446	0.12030056067212673	0.08223647636909717	-0.0960072934482841	0.12641296785088946	0.004917303275839746	0.07214864479398592	0.07231602047344236
3378	-0.11551597999176806	0.041848344840751825	0.12286262897793224	0.09107062320900945	0.18815283279833184	0.20903431991353572	0.12088771128928041	-0.14624372488520312	0.18973946824279708
3379	-0.24153965744630673	-0.07880558200064633	0.25407031678993863	-0.017093199368910534	-0.05941505815685247	0.06182496745205358	0.12361028638763417	-0.00968384722912166	0.1239890309583469
3380	-0.21604425336751884	-0.08066990592934072	0.23061386154300734	0.016954478186762722	0.1516533686051969	0.15259816034241416	0.17093324443910712	0.07149368181526428	0.18528227274615833
3381	0.027997671887446455	0.007392068637167873	0.028957077025378624	0.010524432492772627	0.16804477422892927	0.16837401766587012	0.11886504005381275	-0.036173192526833264	0.12424732433568884
3382	-0.2000925625862819	-0.030910304475410957	0.20246599844197977	-0.06625411494451734	-0.0402355550429396	0.07751456402957278	-0.05615832748447495	0.22670708828262395	0.23355911804816998
3383	-0.05912772518270368	-0.06010387179201046	0.08431229619499021	0.0026960549495396325	-0.15379337785441713	0.1538170074606916	-0.05820612251984164	0.18064425569576678	0.18979014677973247
3384	-0.07287290067447609	-0.10088395464751841	0.12445092188503311	0.06804873042959415	-0.09017023171868338	0.11296592584173613	-0.10638905706863994	-0.12359701584783296	0.1630792868222197
3385	-0.15329323594863198	-0.21126048912830228	0.2610168777193009	-0.09895796904399626	0.013881104863302641	0.09992679675411659	0.04097223693244332	0.20907056461912848	0.21304747168039678
3386	-0.12384424388129114	0.048788081819256694	0.13310775210381703	0.047874227617140074	-0.09092054146334906	0.10275449639760935	-0.03935153704155999	-0.112037418862541	0.11874732288735491
3387	-0.3575513066380124	-0.04142175286410304	0.3599426322191979	-0.09968418987772369	-0.11889490682995749	0.1551545570767496	0.204869245511661	0.1042790696109868	0.2298815610601474
3388	-0.32103037173492044	0.053380567757781876	0.32543814249470565	0.09788605516212874	-0.11186903843418519	0.14864844955596582	0.08968182814788857	-0.05855967214558436	0.10710772848747072
3389	-0.27511499128359546	-0.057587094127846815	0.2810774481153945	0.014955469077954642	-0.12711882098002067	0.12799554954252199	0.15387832467261028	-0.0836957587876939	0.17516711690011086
3390	-0.2966518120579412	-0.122976398829319	0.3211315809232842	-0.12243960308221075	0.20311702422528966	0.23716657001581445	0.14202196539719486	0.04442034984431819	0.1488066064916932
3391	-0.028294478748979508	0.07089257443382482	0.07633043061277622	0.0011864884322606213	0.11796915684447921	0.11797512331588055	-0.08234792968049288	0.23267696563225984	0.2468192696255688
3392	-0.23301851427830383	-0.15635011175029534	0.28061180559769383	0.028668276416011617	0.24748677676291175	0.24914167605031512	0.18011729502487228	0.21925647451963243	0.28375278251649816
3393	-0.12419658576005078	-0.02994441879034508	0.12775547006349758	-0.03811254944956305	-0.00013451563471760045	0.038112786830686786	0.2253613460473094	0.04641739452510565	0.23009196163002835
3394	-0.32402866238683264	0.012958068301768329	0.3242876586956606	0.0799581725276558	0.084210103171483	0.11612342929019183	0.097382659420888	-0.07542975539855445	0.1231788551471819
3395	-0.2021804998715051	-0.10058949007099474	0.2258211682748861	0.12767185214159774	-0.014866250688021936	0.12853445934373048	0.037150187032655234	0.06902326127849231	0.0783858851712493
3396	-0.15238700452776235	-0.03691796361128279	0.15679520141301603	-0.16356497171288753	0.05403786313538038	0.17226024098344864	0.2560412203443625	-0.09424159922240735	0.2728343554969338
3397	-0.2344830074539944	0.10368532638413175	0.25638433589448073	0.13771513672942137	0.1348428717472327	0.192738317273561	0.20064036773192723	-0.06256041654748806	0.21016746390009614
3398	-0.4072911938751917	-0.08628987981224409	0.4163316706260653	-0.05350831140202893	-0.032783498661628094	0.06275266666519815	0.19942401838419202	0.057892054847615726	0.20765699873343518
3399	-0.18409626006365848	0.10147467702677401	0.21021071106657307	-0.14211468056586088	-0.14053392203382586	0.19986586920869237	0.11423154760520134	-0.17156082079136528	0.20611152733140944
3400	-0.09593667439558179	-0.0016610908347584879	0.09595105375578321	-0.03635505128959632	-0.014547221328807711	0.03915752038444846	0.06003657520352027	-0.010160463336186452	0.06089027325750751
3401	-0.2401820017852504	0.026009721215767244	0.24158621562351598	-0.04283257551152971	-0.015130728900849072	0.045426517388215924	0.10197975124899125	-0.0639375719979548	0.12036562124543612
3402	-0.14387173730583014	0.08788156931816772	0.16858898843406625	0.019360123165116466	0.02738905036047975	0.03354063876281093	0.11784717456529618	0.10585213905042078	0.15840653993624446
3403	-0.22170934885244997	0.16359074944964674	0.27553034075047783	-0.021599524215993957	0.2568914874454207	0.2577979359271094	0.014743607100956999	0.06533286140251247	0.06697579211466852
3404	-0.3602175141400975	-0.05384157496349589	0.3642191272953977	0.039796654870075186	0.02247880222397637	0.045706348446058614	0.0626938462233667	0.18788264247988276	0.19806666983493865
3405	-0.21522012320689443	-0.037934326760931954	0.21853767313668368	-0.028381242311836676	-0.01445853874834317	0.0318519113696577	-0.10239210361134786	0.14821553833859663	0.1801443551348668
3406	-0.2851969132151258	-0.021332966513978112	0.2859936621111078	0.1731649394562686	-0.1483444216878566	0.22801790215419007	0.06807704701947288	-0.17085107167746985	0.1839145807820344
3407	-0.10756018101032797	0.12695770073481877	0.16639546362460222	-0.19976920609832535	0.007049816685497715	0.19989356072783912	-0.11265571637078398	-0.13125687472709502	0.17297305453202483
3408	-0.08052294971505579	0.009279930562693436	0.08105592231331289	0.06194845385236082	-0.026006949482978135	0.06718610240301379	-0.10773621842232767	0.28937849133552596	0.3087831018815126
3409	-0.1949307362351452	0.1533350912969083	0.24801137504599857	-0.27067738289860976	0.10571133826126193	0.2905875645133968	-0.09086072179298606	-0.09825067484939165	0.13382401082430348
3410	-0.10189330925800028	0.032733985786517955	0.10702224206686405	0.16575205494492606	-0.07402657277505775	0.18153147714731657	-0.1511805880379678	0.05494211043547694	0.16085461043628768
3411	-0.089250300351515	-0.12359867167201917	0.15245408407754524	0.12386356723536047	-0.08135745768388937	0.1481931820599535	-0.2273328697170042	0.11209184117665395	0.25346560814465663
3412	-0.08201992772587756	0.1669228643331812	0.18598524452588114	-0.05442664455866213	0.05205326515998093	0.07531136734736815	-0.004488899204260275	0.11854409147638685	0.11862905141670814
3413	-0.30072310966457827	-0.10778436290272693	0.3194555643163548	-0.09223093643724244	0.010201403835454195	0.09279339565025452	0.001968320896957576	0.07419618302627023	0.07422228683368083
3414	-0.11707446142567474	-0.08852585969898434	0.1467762152174393	0.12245882690704715	0.044156467892405106	0.13017664131549536	0.016630173578980837	0.05151519726337365	0.05413296798025517
3415	-0.11954820071849484	-0.04090328284024203	0.12635209077074414	-0.13452762504167562	0.052184903390200384	0.14429465007822784	0.16920077262290903	-0.21780384280976503	0.27580321861590046
3416	-0.20611493870685396	-0.11367206333217608	0.23538204251880476	-0.08721526819743493	0.008407789149795232	0.08761959783711587	0.17092299676572653	0.16636126212033334	0.23851779882777474
3417	-0.23991163704110097	0.11311893328577216	0.2652423168641308	-0.06418864827943128	0.1653545693391179	0.17737619955694645	-0.15853353487322408	0.049407819117948074	0.16605425098259793
3418	-0.1149725247527332	0.05012701244592749	0.12542487323004164	-0.12071283149404043	0.03504211723818264	0.12569621182773622	0.08883319665533951	-0.10200333604154337	0.13526277163953962
3419	-0.24796899968716443	-0.07877632680324334	0.2601813491979476	-0.22874403957316988	0.06732725086825245	0.23844662788500176	0.056655349836498295	-0.02898352719581331	0.0636386165296391
3420	-0.04337279278024837	-0.004579649194566041	0.04361390076917742	0.09211083905434865	-0.16056494776037125	0.18510945173217622	-0.062354318999986544	0.1084634166186696	0.1251094474552069
3421	-0.28813256885333904	0.08452321262493094	0.3002741259357247	-0.03529475903701457	0.007094023944658665	0.03600062765019955	0.2654916532335182	-0.004070675664599328	0.2655228584077707
3422	-0.3775151574167559	0.054027439665024934	0.3813615847409856	-0.0965355891438485	0.06371523511509193	0.1156665515917258	0.23062288180609342	-0.28147944060417923	0.3638922767734828
3423	-0.28677974473141754	-0.12144376381732788	0.3114341178457105	-0.03553326147406565	-0.04543444799080648	0.05767930075177418	0.11788702566629815	0.10478842286125283	0.15772750041192934
3424	-0.4001447804363255	-0.023623882666794587	0.40084153120989047	-0.0362765093532042	-0.0839347193269517	0.09143862553290744	0.23955844104552865	-0.2058313963080478	0.31583984926269937
3425	-0.278617343809667	-0.10008090614886729	0.2960469760817235	-0.13877799460169243	0.14086208783192297	0.19774088998999614	0.002081082351200207	0.04268357065509205	0.042734273219755495
3426	-0.20544632128474932	0.04747156323070928	0.21085952728061322	0.1131733753012914	0.06542637839201643	0.13072422830746513	0.32019481275561446	-0.08346432435317121	0.33089426038439285
3427	-0.029261864654322317	-0.019838554169238104	0.03535286345649631	-0.01888195664519649	-0.03145264822304389	0.03668511097153211	-0.2804845261050208	-0.03512622315194529	0.2826754692881544
3428	-0.09939472234533925	0.11998802042711876	0.1558089723864635	-0.053270602945996795	0.14514423285057995	0.15461114276795646	0.2100732534303542	-0.09502140571044071	0.23056417620697714
3429	-0.04687778423228565	0.016782923288222423	0.04979149695105669	0.22211524500350718	-0.02689185734765119	0.22373724333372494	-0.0036056590964896654	-0.2715157409405391	0.2715396809971059
3430	-0.26511932628379137	-0.042563049895764385	0.2685141902872188	0.001304903907643633	0.00936793676519704	0.00945838323631021	0.0216161969178856	0.164061823057108	0.16547973215477063
3431	-0.0067123472239517725	0.07408701829740064	0.07439046904983372	-0.03656699832504187	-0.021014399640009	0.042175233949957244	0.09316236800838704	0.03934305158834165	0.10112913784470354
3432	-0.14143621600795306	0.0769349245836762	0.16100678811573224	0.030920510313085074	0.11215324749823279	0.11633756436517596	0.11527716308780196	0.0025702957796893597	0.11530581403366778
3433	-0.16181460034012635	0.25776057248900175	0.30434269765035066	-0.00120391202666067	0.04758677678848904	0.04760200341671995	-0.0992368299597811	0.18598378057625106	0.21080302430919154
3434	-0.26848768908626713	-0.007096586069803694	0.26858146012844997	0.24630317111922778	0.06469692458726245	0.2546584853375939	-0.030533293868719835	0.10962327004541574	0.11379606043235305
3435	-0.148173650536563	-0.0779910579895104	0.16744562054486428	-0.029042451764452956	0.12548514464614527	0.12880211772853184	-0.06157958762828671	-0.010401066468881079	0.06245180378627926
3436	-0.19474067063165684	-0.0953724101160979	0.21684055296327906	-0.2154298152809699	0.026391837826663263	0.21704039811947848	-0.045580252276561276	0.023251233893338778	0.05116814707567312
3437	-0.2358256530801436	0.08412314968134374	0.25038059621900816	0.0426948546801913	-0.022821373454946798	0.04841142119926664	-0.04627404569220555	0.004532039006554153	0.0464954479737668
3438	-0.2316933983514257	-0.030445073597741085	0.23368511579902623	0.04033402400768617	0.03548178587551656	0.053719555299430864	-0.06242048298907727	-0.1208258863340858	0.13599710109045376
3439	-0.12257204339379581	0.2893002564028217	0.3141950734439815	0.0424317070572891	0.12514595085601057	0.13214370503149445	0.2023348987395426	0.012705508753270318	0.20273342398484862
3440	-0.12324113367687177	-0.15308047893301	0.1965248331899058	0.13777129306873848	0.10770441213252509	0.1748747254083478	0.1053354337495945	0.10435060434023286	0.14827205478237307
3441	-0.11121196321423953	-0.08131781023413938	0.13777041417968108	-0.02754225819646705	-0.11006159915832418	0.11345541677614375	-0.19427557519239308	-0.07685103652977768	0.2089236246383745
3442	-0.17733223521293706	-0.08187032904658295	0.19531889930012455	0.03490264932434234	0.11971351182067752	0.12469771386155205	-0.15038458676716268	0.016262147313743307	0.15126130163523047
3443	-0.11960028719385932	-0.04542380171137018	0.12793572784319285	-0.02554493889200486	0.0394714639789377	0.047016384076583755	-0.14386375512291946	-0.22334509356173382	0.26566861097270594
3444	-0.17896734765257258	-0.1547592045146339	0.23660034426813298	0.062369361794194736	-0.1394053607517444	0.1527212882899406	-0.07396286478217327	0.2300500121156404	0.24164749831354004
3445	-0.18256148349348503	-0.056786446680177426	0.19118942382334497	0.03830024413946763	0.0006229775533906943	0.038305310365207235	0.2182486820889949	0.04479900926171815	0.22279909888600236
3446	-0.2677590448025206	0.05770210884165722	0.27390589522376607	0.004433761938754303	0.05835782829880093	0.058526014460937595	0.2864190834526984	0.01927743461935912	0.2870670842353534
3447	-0.31100053570892305	0.007078017237621296	0.31108106907887084	-0.02388732019602704	-0.19277249584991382	0.1942468512546666	-0.05642944634616018	-0.060260550030098024	0.08255674596823762
3448	-0.24735931584097848	-0.01260992993539633	0.24768052298534204	-0.005842474397885219	-0.08732313816213884	0.08751836930367209	0.13335645258502954	-0.18710510098353697	0.2297656681493621
3449	-0.1700377974080254	-0.09847253690445093	0.1964934937135862	0.06381751649406135	0.0392378077051277	0.07491515844590046	-0.12642373207693242	0.08681342567155528	0.15336078673862702
3450	-0.23323749534630991	-0.02912887561048875	0.23504940040287545	0.010256566218805503	-0.014262621913223692	0.017567570533238538	-0.03474468095191983	0.003362497045819759	0.0349070084772936
3451	-0.18555903232634105	0.2835854723100949	0.33889950513865863	0.0034670019902405375	0.02180929066281401	0.0220831442963958	-0.051219440705120176	-0.06264111232723546	0.08091563544667156
3452	-0.2649740531660374	0.12140587132581483	0.2914629212157497	0.031918581503159994	-0.04617462118958598	0.05613280223875902	0.2258384793554483	-0.16064105349603933	0.27714358521513466
3453	-0.17689886050519443	0.14982165981325396	0.2318183267070027	-0.08107350567228848	-0.008512820512820514	0.08151920899443328	0.20017518307121246	-0.113159611563121	0.2299460841299757
3454	-0.23544004584781775	-0.06883805924125033	0.2452971536502705	-0.023023710858484942	-0.0028422083817510723	0.02319847861779762	-0.007773455572820342	0.05032128123133571	0.05091814957660766
3455	-0.0048368074231310365	0.024952130305260497	0.025416599159194267	0.017287376789923117	-0.31503416173039944	0.31550812422733626	-0.21371898389236288	0.07862193905087574	0.22772178941880747
3456	-0.22701179456181278	0.07845736523176988	0.24018724576730968	0.1835968677767819	0.03450893910090099	0.18681187525239085	-0.07907770422394594	0.07494218587318179	0.10894776054963409
3457	-0.23344008661033544	-0.024220819692636827	0.2346932511667605	-0.14942691108119638	-0.11254286394885687	0.18706762943138688	-0.03637421712272672	0.1389407361173444	0.1436231590800063
3458	-0.19781130406210823	0.09126020950146901	0.2178479695865992	-0.08386921611990872	-0.05210974346451915	0.09873940842695966	-0.10037596795785926	0.02681518738092392	0.10389605005846589
3459	-0.00017919908078886494	-0.1482564184671024	0.14825652676696274	-0.01918896836270153	-0.22712113449181026	0.22793031005040057	0.0634579075493956	0.08885976120412514	0.10919232203686202
3460	-0.11855011634734576	0.05047343583498249	0.12884757588312368	0.20891410696750629	-0.017529580298943834	0.2096482536905275	0.06340684046077326	-0.14256321069544492	0.15602787078279245
3461	-0.14992495472751766	-0.09863903781478871	0.17946351114105488	0.07214718056857233	-0.034581743428392916	0.08000695371367028	0.23260291735028385	0.1056779998167767	0.2554837701403705
3462	-0.35453988933275954	-0.12597995346339713	0.376257201662274	0.08978992536972587	0.048597188347811786	0.10209758769536935	0.001212259085282375	0.22020414729921384	0.2202074841141048
3463	-0.17098603702233212	0.015793692287734827	0.17171390617152119	0.13780108285290646	-0.09327818938150498	0.16640300192522217	-0.012502971003436265	0.02071051574040844	0.02419193556015049
3464	-0.14493397717643444	0.12088722911508021	0.18873150214869036	0.04155826676728264	0.1643198299344769	0.16949364603546663	-0.16269144023536675	-0.21384065914450653	0.26869375174948695
3465	-0.1990685728612159	-0.030057265520384506	0.2013249510407593	0.02658859986293615	0.03606979713174404	0.044810533446908433	0.10528659655780653	0.03981419354058145	0.11256303754791444
3466	-0.20499243428163266	-0.16537626526066485	0.2633841438360997	0.1624718270952967	0.018245450495254407	0.1634930917912398	0.14682960908663573	-0.14968496961028832	0.20967719053766243
3467	-0.17770866705292934	-0.13661429399134317	0.22415136775956118	0.19442825253645865	-0.1716819795853618	0.25937819395378925	0.10065205858740024	0.16533883784067474	0.1935659272609371
3468	-0.24796106229608547	0.08487075311581838	0.2620834469199636	0.1288963941808484	-0.08998124405679248	0.1571970251462562	-0.1108443926418356	0.03882705112211384	0.11744794284693394
3469	-0.02224092713731542	0.16350282639022673	0.16500858486006112	-0.06373656838066513	-0.16907816675722728	0.1806924918831105	0.06815841454114255	0.0881795406731226	0.11145044130054002
3470	-0.08039087816261223	0.05624564353357271	0.09811353478629589	0.1523093992313436	-0.08142374920415885	0.17270778797921815	-0.00959691422655671	-0.12222771222453586	0.1226038922641359
3471	-0.2961979682969084	0.12704050435894346	0.3222926095506863	-0.03962221962206034	0.07729522653161616	0.08685892200777444	0.03538691668531054	0.1223930108154272	0.12740597697501632
3472	-0.22594500859987146	-0.05052978248405983	0.2315262530018624	0.07092307545869338	-0.05263127541647606	0.08831836606552722	-0.0003876887570716739	0.07963311609944486	0.07963405981287168
3473	-0.10992745064594993	0.276237860614701	0.2973069122010195	-0.04553835113058246	0.22423353025353432	0.22881087717513543	-0.09661877511262633	-0.20404943382442467	0.22576837499599567
3474	-0.07465037347492384	-0.11231155908103316	0.1348575713972264	-0.37973919636606984	-0.03181051258748081	0.38106924038529644	0.06821445976195	0.028435089661096747	0.0739037674591039
3475	-0.19650366217203324	0.08157591269781361	0.21276352784136168	0.09086534763678691	-0.14000510549231057	0.16690698297275386	0.08441297571525684	-0.10736106861924015	0.13657214036607074
3476	-0.08694370204511635	0.012756100569573263	0.08787448678115302	-0.1601010226944847	0.07260243043044248	0.17579377227941592	0.1436115823324938	0.1286953224194992	0.19283872171506813
3477	-0.13155485972401604	-0.09404294686794062	0.16171195680162875	-0.11889787740044756	0.14197986011628888	0.1851890545603946	0.05013974460180127	0.1449776335252856	0.15340309061855917
3478	-0.33827507752293123	0.16108862176426625	0.3746726199431391	-0.19354630582522722	0.22001068420320377	0.29302708690862395	-0.05471877480180361	0.08727490500818369	0.10300996728471466
3479	-0.3997005254192953	-0.004159438289493468	0.39972216719534687	0.020669820394400382	0.06501234919989289	0.06821911039896068	0.2147305078089599	-0.13572123372504002	0.2540264637153789
3480	-0.11699608416136695	0.057050407648588826	0.13016463698702432	-0.03458423327425415	0.18134963631623385	0.1846178750370568	-0.061761784155341254	-0.12689048505524883	0.14112304269539858
3481	-0.29311842059596643	-0.026495341101513022	0.2943134580557936	-0.1321881894317476	0.031104868592970205	0.1357984914328194	-0.057764993782966026	0.11898614522898047	0.13226676552784578
3482	-0.17460461202321173	-0.05188995986852081	0.18215196533370975	0.1837342542293147	-0.18526040804312235	0.2609208595829522	0.31297991047601426	0.08574940163154736	0.3245140740272173
3483	-0.29790091766598015	0.057314026202954324	0.30336422720193296	0.1175546114162072	-0.046640196808282124	0.12646894726979727	0.10270128578575967	0.033165783181345214	0.10792369191275974
3484	-0.04410383425245265	-0.07995003001021325	0.09130802535594457	0.13965734701201105	0.1384190361598379	0.19663164584026593	0.09643861160697699	0.039459876734326556	0.10419926909805848
3485	-0.047180629943834144	-0.14257061999643808	0.150174543542059	0.05380564559805526	-0.1410781501455502	0.15099037037743146	-0.17855758003182673	0.09583643333953334	0.20265100873685535
3486	0.12800806639425824	0.006276011475028052	0.12816182497932646	0.08396595129285535	0.15472322878920405	0.17603851426171074	0.2941408753841146	-0.13199205986090773	0.32239844670540624
3487	-0.19827392772247962	-0.011330163230133257	0.19859738924094783	-0.06516503880355272	-0.07371574581412924	0.09838949874454002	-0.03641239122029115	-0.16847398465297342	0.17236399200305688
3488	-0.29034933937144597	-0.10497760306609406	0.30874428904667617	0.02927745547151436	0.06781549460343615	0.0738654906380184	0.15663115268174463	-0.04783733768999079	0.16377340708331806
3489	-0.3170475048656451	-0.039200239782145305	0.3194617021498961	-0.13799225985742872	-0.00737535532734149	0.13818921682520918	0.1643364782000992	-0.1552922809865188	0.22610212427398285
3490	-0.38983780012789954	-0.08061223830655839	0.3980852212445892	-0.05848884196970062	-0.09092551749212072	0.10811287789235177	0.01855110650946603	-0.0005312591708709408	0.018558711944318424
3491	-0.46391924358244657	0.07475883008784699	0.4699041894282418	0.10405772329996456	-0.08699719809283074	0.13563377991627018	0.29822457109913686	-0.06059577448979411	0.3043184889113412
3492	-0.08301167849320185	-0.0372725923832403	0.0909955213690536	-0.04851638656203288	-0.041083202640471946	0.06357412448657619	0.06776874743964949	0.07521932487315983	0.10124499969832071
3493	-0.24279031131107476	-0.05045152433067249	0.24797679644236278	0.044465373528881	0.1310250645024411	0.1383645076272516	0.012836137549763264	0.10338542817984879	0.1041792358732157
3494	-0.3006343993118904	-0.0471890295879442	0.30431537352403515	-0.08126361722723292	0.10403616480933138	0.1320124958975043	-0.053391781387765846	0.17386090721664557	0.18187440000713134
3495	-0.3697421065967107	-0.08617988471917279	0.37965273332452554	0.034533603107007496	0.07463106516729612	0.08223360402875164	0.17561896192821794	0.014373899136083933	0.17620621091527727
3496	-0.15474719270889992	-0.049214345287739776	0.1623845603294423	-0.08497010847218837	-0.040306719814056535	0.09404547302206692	0.1769833262819887	-0.11586950311524791	0.21153921512100615
3497	-0.09040528918512149	0.09945495592345732	0.1344038859943502	0.08047017533892388	-0.170301470213493	0.1883561516806775	0.1976354551839154	-0.15141917545554545	0.24897297010195843
3498	-0.18978376585759024	-0.054042478611668505	0.19732832355640503	-0.24058052850585449	-0.01648648197680778	0.24114475898125562	0.07213471524517442	-0.2179660156230552	0.22959224967339892
3499	-0.103796755295178	-0.0343829637044511	0.10934328787314136	0.01622664041341759	0.018616903964761886	0.0246960112637552	0.15612121520596736	-0.12903388487183454	0.2025427788949925
3500	-0.21536046756772897	0.10688287774483389	0.2404247918705722	0.05645574237850256	-0.12427270762613761	0.13649526258533418	-0.12200914899177304	-0.18266065212350752	0.21966143555909332
3501	-0.17413166065817268	-0.18982633213163452	0.257596334628664	-0.1058628929337545	-0.10231861462849488	0.1472278879825355	0.2491741115287549	0.36797242019898896	0.4444000898776301
3502	-0.18267439425811224	-0.16870313291262515	0.24865775952522193	-0.026182923682518407	0.16747652518736206	0.16951086095409254	0.03516276184691728	-0.0834020392075779	0.09051143554648429
3503	-0.3234797834243828	-0.1088089713925449	0.34128955820503687	0.08963926461982995	-0.1710289440781111	0.1930960835285313	-0.04734172362620317	-0.0074307115808832005	0.04792133418946174
3504	-0.1841877314854324	-0.025004352352830734	0.18587721233743063	0.11638730416562118	0.06096884368025566	0.13138951431011633	0.13761053424612665	0.09985731599462806	0.17002394741081445
3505	-0.16758789145949932	0.021591817845858816	0.1689730983373675	0.12040766899780407	0.03638978857530231	0.12578642003825355	0.05981897020873198	-0.02106082895914892	0.06341819702009582
3506	-0.2807660413186391	-0.08609994569949862	0.2936711947181684	-0.022604301142720894	0.021813953191438574	0.0314134204439613	0.2818000306576453	-0.05345542061448527	0.28682527655651513
3507	-0.13164367179068343	-0.023147052474987606	0.13366316755491398	0.16993930497963378	0.03849523320245129	0.17424480008388224	0.10736373769856591	0.046256734834768866	0.11690448105261227
3508	-0.26036389216247036	-0.040453084993263035	0.2634877766186937	0.0869360527526453	0.005209768659495696	0.08709201431644689	0.2179722410955354	0.24306951407543556	0.3264884171928287
3509	-0.1599370808997791	0.14911158675872416	0.21866443504248012	0.06363981653711756	-0.13165946036947157	0.1462335110487963	-0.09814150877042345	-0.06342829791762389	0.11685420283610666
3510	-0.14900475187391304	-0.12145951506181156	0.19223639062377557	0.06607881794290295	0.13141856223577633	0.14709605256719138	-0.22879011556398815	-0.023871900587358136	0.23003213822732635
3511	-0.3145402641988208	-0.11140010448540935	0.33368482297165414	0.09245645690300125	-0.11078816975896758	0.14429904705713875	0.06943786151583996	0.10801397667580984	0.12840808295903866
3512	-0.1412402669347378	-0.07996315733808688	0.16230502005567057	-0.007020772442074238	0.13804222998782584	0.13822065151667892	0.013986363533155362	0.11831056804555869	0.11913441516264034
3513	-0.10186337196074144	0.04442546678638536	0.11112951294053526	0.08605622479034646	0.1199886513129201	0.1476582211360416	0.11846183288947287	-0.10562871757570069	0.15871556895346006
3514	-0.29712868800333464	-0.04501364314075468	0.30051902652475465	-0.1536202217726512	-0.08972096724837007	0.1779017270895975	0.21497452012807067	0.0022231838409349594	0.21498601547701854
3515	-0.31711462954728	0.13392188428228846	0.34423358256077696	0.0030739753145594697	0.11005740494436346	0.11010032564584957	0.22693856878984686	-0.01600574986593577	0.227502303357911
3516	-0.11087494115023416	0.14037723319374582	0.1788826994826475	-0.1885816509226838	-0.1876379440693718	0.2660282637602735	-0.1767950176835952	-0.08509279188374594	0.19620719025640534
3517	-0.41514003501814783	-0.03152520029156741	0.416335305887325	-0.125553245801725	0.01909211114488076	0.12699655995072012	0.13586253207743573	-0.036235776882792926	0.14061173190310902
3518	-0.09062033208746952	0.08893715795819973	0.1269718971005987	-0.05841318694602065	0.09472477991924366	0.11128739524285716	-0.013448932674738253	-0.0837197247781037	0.08479307817865248
3519	-0.302724090361458	0.09051860926735215	0.3159675513543563	-0.05728031797038584	0.034775713302010965	0.06701033548977478	-0.019710260848389578	0.1268725168521196	0.12839443101280884
3520	-0.16289885701102544	0.1626089086491767	0.23016883974068866	-0.05152918915623666	-0.05181714162450117	0.0730771749675152	-0.056927506141180154	-0.007228319559407953	0.05738457596869584
3521	-0.10239134429017126	-0.02053818981604905	0.10443086050812972	0.020456938715123666	-0.15311297930482307	0.15447352774243714	-0.059215076197256	-0.020184987306498405	0.06256084207881425
3522	-0.13682243796730043	0.048064493523155456	0.14501922310146756	-0.16290475643558694	-0.062200317882561286	0.17437556942997945	-0.03642380760503547	0.19863843453847627	0.20195029446956783
3523	-0.40231256664475884	-0.04192508999313695	0.4044911796952143	-0.0751554477224508	-0.03700293490101461	0.0837708691231669	0.15545552155293293	0.014430705597248806	0.15612387532126168
3524	-0.19961130946716915	-0.0749385624862955	0.21321459381269	-0.09912350133742136	0.04616258631448756	0.10934556640592377	-0.06323771198487682	-0.06385263897274955	0.08986750091588465
3525	-0.19809738681949707	0.027302062247176156	0.19996994091028314	0.017475374048685252	-0.05019314635495804	0.0531482891460459	0.14293921812169988	-0.1375830801621556	0.19839537299077573
3526	-0.31271703141864216	-0.13266897588780655	0.3396954502232955	-0.04535181480086985	0.005252271227488435	0.045654939040365605	0.11465402234809793	0.062003203640078	0.13034547212017425
3527	-0.2853148501570675	0.1157631707425325	0.3079053026833325	0.0531523854257532	0.11255955176810038	0.1244782260906842	0.009223508550947536	-0.02472826448336167	0.026392426458143034
3528	-0.27060915902512916	-0.07532369462702987	0.28089673533267295	0.21637486019724894	-0.030813833572995192	0.21855793846219193	0.10126292954773075	0.06364862936751015	0.11960488669344307
3529	-0.341107721941763	0.058857616098994564	0.3461483741708976	-0.09633292906355637	0.14285023094986193	0.17229689986878197	0.05512644025111211	-0.1461519874626884	0.15620284201656914
3530	-0.19620086247230292	0.0040851680364410005	0.19624338723320459	-0.13051873879705456	-0.2091283485755053	0.24651532884405342	0.1804188633884298	-0.009634057446931311	0.18067590135173997
3531	-0.12819849926272145	0.10177004608472352	0.16368261206768647	0.11149971355720396	0.14169024006775685	0.18030061079707163	0.2135948197562601	0.05285940253130936	0.22003832271374055
3532	-0.26001934422024625	-0.051976284627222986	0.26516333368770467	0.0628566135804435	0.11066638464107954	0.12727137368759936	0.3220812515423048	-0.04423081065081111	0.3251041328649719
3533	-0.1603945529290853	0.01970059609455293	0.1615998950983628	0.1972054813554023	0.016381725446977198	0.19788472099997023	0.15180618651309885	0.08996293543363792	0.17646089656206176
3534	-0.143439989806394	0.08204454315759377	0.165246294172053	-0.05871290079684597	0.010229443800611918	0.0595973677308835	-0.1013390276980359	0.044766951321320234	0.11078663486805952
3535	-0.1541801602007018	0.029485875856754006	0.1569743248896264	-0.017912804206551863	-0.06290071763097069	0.06540159656333605	-0.017069128073937807	-0.03931727129288178	0.04286260555685524
3536	-0.3131052060965653	0.0108703150962842	0.31329384583018083	0.11933982701725376	-0.024226146953363045	0.12177397303493875	0.15805971508140532	-0.14515766923736073	0.21460107751369292
3537	-0.1434985529111877	0.10425025022063793	0.17736952770605935	-0.05661541069642059	-0.18549400329025123	0.19394156332505963	0.0435503139787925	0.18602824131837548	0.19105793994403675
3538	-0.37560866050613395	0.018959214447680797	0.3760868485598577	-0.06614612681766581	-0.010029709714038597	0.0669022060168916	-0.034393002840531026	-0.03813750189292253	0.051355113620957404
3539	-0.23075155880279571	0.09759029033897472	0.2505397107413623	-0.009914398663525436	-0.040055589076803205	0.04126433711025819	0.17219689397378818	0.06410757498591604	0.18374316712409988
3540	-0.17638705097316798	0.012704960562462543	0.17684402102956345	0.15965177624222268	0.09400560063461115	0.18527207724849082	-0.011759951940160709	0.01102059841377521	0.016116763292689826
3541	-0.2879523882130828	0.04562130977040775	0.29154396200707955	0.1402506666582363	-0.08911292961321966	0.1661666745238959	-0.06239642810507947	0.05398395674315357	0.0825080712774152
3542	-0.09112885978826596	-0.0962746360028988	0.1325642282963247	0.007809528758955802	-0.06744661953232592	0.06789724019262701	-0.19630480189736835	-0.017716934329247237	0.1971026763136206
3543	-0.41570859934485854	-0.04426293382900103	0.4180584251996539	-0.1808680945640458	0.10572192896899692	0.20950034342729426	0.3119497706344433	0.1674905212196824	0.3540702389319422
3544	-0.1517089051631223	-0.0018248646088540388	0.15171988016286425	-0.10672883595135679	0.015477097511525494	0.10784518983669553	0.03115931579600108	0.04449734979062599	0.05432234438299074
3545	-0.2919757272889523	-0.027124961857990817	0.29323299419013216	0.07368328486937738	0.0787857130316278	0.10787221628873592	0.07042626270251308	0.09468483410042414	0.11800456044945139
3546	-0.18444532939362068	-0.04493440905323274	0.18983988161628335	0.025587614500837526	-0.1050414122789622	0.10811301637361888	0.25129463543199293	-0.03107272168984532	0.2532084276443279
3547	-0.3331708581217179	0.06690211538983293	0.3398215910521231	-0.022678923751528763	-0.20791483250734022	0.20914806037609573	0.07182448139663446	0.07659056674009368	0.10499938590993871
3548	-0.16288593700381668	0.07993349271116064	0.1814419789646721	-0.21580489800865882	0.16275516273944982	0.27029797817015283	0.1013936346350462	-0.018613344171751114	0.10308795140927626
3549	-0.236298458493561	-0.07732382704488146	0.24862810725117124	-0.05093587475536388	0.12174299842345611	0.13196901531127583	0.029381745415431083	0.03500195145111515	0.045699273178502815
3550	-0.249657901348702	0.043022157593348355	0.2533376674516151	-0.002497674633798777	-0.09261582877605976	0.09264950144740522	-0.028304514825557268	-0.11837885520326295	0.12171564779741875
3551	-0.1712779986203164	-0.06583444178078277	0.18349475887874395	0.037943806654725076	0.21879172773163982	0.22205754341442036	0.027145674823965994	0.07524983024626106	0.07999640375504144
3552	-0.27233883253499996	0.029419524430350355	0.27392325225185743	-0.12215653027004973	0.03875375265604328	0.12815643266158494	0.2618720851851188	0.1541404216849041	0.30386881807188143
3553	-0.1425528723237734	-0.001644865166878272	0.14256236175504125	0.007940760213300552	-0.01568360135380993	0.01757927826136118	0.036360716406842734	-0.014114004401157624	0.03900393336388959
3554	-0.12333369090159362	-0.03838127864441608	0.12916780505137548	-0.0410877837223269	0.14587854781847273	0.15155446771652478	0.06348390718173849	0.16814323382909732	0.17972855519801545
3555	-0.11171555356642325	-0.0673165054277551	0.13042958564550208	-0.1651298554012723	0.23405336115357006	0.2864416956592189	0.1823682990380785	-0.18370584662805048	0.2588552386554516
3556	-0.22016540533586687	-0.052123032213232216	0.22625122362941646	0.18900794025503945	0.16555757787453762	0.25126343361328196	-0.22250899043246286	-0.03232721040632621	0.2248450563297506
3557	-0.29126962269347284	0.03001478549473612	0.292812022383462	0.21225972776072374	-0.03340298596123497	0.21487194209617738	0.059393032718865	-0.006907612272578994	0.05979337290078603
3558	-0.07506011173135886	-0.15528880202769316	0.17247791861081857	0.2081545908373114	0.014375797391248496	0.20865041873258425	0.004415016642049593	0.13196287699857742	0.13203671185579882
3559	-0.07548716955468153	0.07554908231337584	0.106798766873829	-0.05287753471102608	-0.15697522823286317	0.16564195107482663	0.13674849071362669	0.14875220626579483	0.20205783474390795
3560	-0.21569732874676176	-0.021398856059640873	0.21675619638005703	0.042516184869459184	0.015563096442411552	0.04527511398914235	-0.10578057596013007	0.29569803716328275	0.314049135379601
3561	-0.2544493419802495	0.05075287858139592	0.25946160085546355	0.04251889752936998	0.09891962782315439	0.10767055965204438	0.1429225583590465	-0.15566435738564519	0.21132498633190758
3562	-0.18581323329027233	0.004145817480401352	0.18585947774694186	-0.023949924992751528	0.10058074949945858	0.10339287246726084	-0.04281692403103542	-0.07164165897027483	0.0834614658599561
3563	-0.3140178078953589	0.023968542072481322	0.3149312221493557	0.05993243697712878	-0.12435423156049014	0.1380430074615064	0.135105365596851	-0.1273252474037301	0.18564799605565327
3564	-0.24819506903670444	0.022021217889437155	0.2491700751122986	-0.05050515241211943	0.007596840987645242	0.051073304310206714	-0.14443141562500483	-0.008137769723598488	0.1446604891306441
3565	-0.2267879031049109	-0.14906250826712283	0.27138972781888504	0.14554946617567155	-0.03555205571697784	0.14982855458732172	0.2017331570398808	0.18427332644267555	0.27322687548542157
3566	-0.23656961454953224	0.03233307569293351	0.23876894754527697	-0.09695392204100281	-0.08215315055789196	0.12707951505148465	0.1274257417374701	-0.06554802789532298	0.14329641872116158
3567	-0.1988107853264586	-0.14603411639515063	0.24668135623397974	0.017726969983030624	-0.12691328635500954	0.12814533826170937	0.16100831064951782	-0.006072257666254035	0.16112277434111236
3568	-0.3275026300882092	0.0108754332420028	0.32768315147852145	-0.039017572186186074	-0.09068906730478861	0.09872627749447822	0.28836358066462386	-0.040476833231338334	0.2911905367318118
3569	-0.2233399157063279	0.09345943544416827	0.24210614205602532	0.22946601295489052	-0.09684398291783576	0.24906506806215126	0.1399048321525162	-0.018066513907567052	0.14106651262576828
3570	-0.4686802724447503	-0.12747130658058387	0.4857058078510556	0.14440063046438265	0.08072208882673974	0.16543154990225792	0.1063543640479124	-0.0073878197919055345	0.10661064971809127
3571	-0.16606214060858135	-0.017126790163174824	0.16694298872608476	-0.0817495855199156	0.0876101831933464	0.11982712101961604	0.1615453763307632	-0.0877833709359609	0.18385545634200912
3572	-0.20832612577094192	-0.06648044903506695	0.2186765300223928	-0.14997736621464702	-0.008525370614567412	0.15021948049703168	0.09962791488744739	-0.179478207206843	0.20527578592469917
3573	-0.27990652934195903	0.07065835490804673	0.28868714603628004	-0.14447285722268494	-0.06446341093480996	0.1582022054948555	0.08157705142765656	0.015043071100148596	0.08295245209006573
3574	-0.20923756671562563	-0.14132015541454734	0.2524910803404106	-0.1557611292791506	-0.08017917560283166	0.17518627113637067	0.07546649524291489	0.11768438121420598	0.13980273776296176
3575	-0.18185460462455394	0.040756378573806706	0.18636571470526517	0.11156574097882918	-0.10863718179480586	0.15572074951165918	0.1281993096857568	0.12004209939511533	0.17562792668334762
3576	-0.15333777994260236	-0.1104228648859177	0.1889594767333451	-0.004834110145389044	0.12220065707758955	0.1222962354739196	0.1807591409249391	0.0174750297331768	0.18160188240240632
3577	-0.09343768436536891	-0.012486233119548803	0.09426827078650601	0.020947084099602633	0.03072121776026583	0.03718297396590942	0.11756681291826532	0.00800898233784189	0.11783929437096209
3578	-0.2504522472074304	-0.2551998784187422	0.35756580663731347	0.09603500350912372	0.22334193904150793	0.2431138491197448	0.02381274307876239	0.15199395749187558	0.1538480089145688
3579	0.07220655373407825	0.02032420329658021	0.07501239658745114	-0.12568850108260035	-0.03441756463107389	0.13031564779229307	0.007187221216171758	-0.1566320542496658	0.1567968640224684
3580	-0.16610852436609347	0.0349801182898475	0.16975173207556024	0.042570202254799405	-0.062298947902675664	0.07545449641866829	0.11686204455465037	0.03583772145507827	0.122233709493678
3581	-0.29004635080100116	-0.0974908214077039	0.30599239512073867	0.06373520927177773	0.07664833598367979	0.09968522613699768	-0.01056123220648393	0.14733213039140167	0.14771017660062646
3582	-0.12840466347100324	-0.1698948361192376	0.2129601205415798	-0.10878557235541894	-0.07081747475188957	0.1298052983623188	-0.020568350159607996	0.25449282449178595	0.25532264832187374
3583	-0.18698692488400148	-0.10199771641828441	0.2129968174225145	-0.1335556758043285	0.14968569951729233	0.20060639865052168	0.02578167508641319	-0.14728657272002127	0.14952601537482196
3584	-0.2753323042115434	-0.18865069171124882	0.33376183308696417	0.08139880266543766	-0.055536856204631876	0.09853987757482155	-0.10942755979226719	0.15945478569326502	0.19339136361941112
3585	-0.4021782235426107	0.04301989089140662	0.4044725386280244	0.1662672216519602	0.08055201103692473	0.18475230845094984	0.22629669572787722	-0.03132184453925869	0.2284540488647486
3586	-0.2679813520005604	-0.07385201086083219	0.2779714455267604	0.23675133425578176	-0.016148522435263886	0.23730143077683943	0.127516579244696	-0.07097646975345367	0.14593881334631909
3587	-0.2478083850961452	0.08766576794139361	0.2628579133157563	0.18206829034282088	0.030845926457424955	0.18466275619998365	-0.008949801236141551	0.05588772019917651	0.05659978985144629
3588	-0.1484208076202299	0.02076869745475091	0.14986685733880015	0.051803356942409354	0.11828356234998272	0.1291301239552759	0.013747544924716644	0.008842378968652025	0.016345722904856853
3589	-0.15371490632403786	0.09709203936404025	0.1818107162245286	-0.21432699731569718	-0.004482788341258209	0.2143738724044406	0.26125737544241134	0.0203527658412928	0.2620489482910542
3590	-0.2388691421449224	0.047378059813864615	0.24352237601661428	-0.10972682883540105	-0.15611421457091232	0.1908183035176821	0.03301673015167366	0.008733202898891563	0.03415220787565051
3591	-0.3863272406463596	0.005051409073512272	0.3863602640011757	0.03955735291402956	-0.0041480741103597256	0.03977424654710784	0.27893709599865457	-0.003471829751553236	0.27895870147028284
3592	-0.09832974544357342	0.1559011599231747	0.18432013049146106	-0.040446758669591514	0.2127447914843168	0.21655550464160825	0.08376984727366182	-0.055791642227827336	0.10064837134663687
3593	-0.4144099119745208	0.1796570845428512	0.45167714483817667	-0.03934378733878039	-0.03209575201776716	0.050774707283697665	0.15495389818679622	-0.1979382893341744	0.25137676294324296
3594	-0.06609453318967536	-0.020813859998489486	0.06929432938991342	-0.07002382634627771	0.042577034433416615	0.08195205987233024	0.22140497211682897	0.0618520968714006	0.22988223847318637
3595	-0.3173284347135584	-0.11314340363198903	0.33689577804298515	0.18118847976667882	-0.15708297628340206	0.23980059766024775	0.06281169107135959	0.05872812270602326	0.08599012112921833
3596	-0.13756308943482587	-0.02285795533988135	0.13944923699028947	0.03683962407302912	0.05986985758455964	0.07029621432934749	-0.013453704408196845	0.11355730621570802	0.114351493025982
3597	-0.23511069923557126	0.06771196990234861	0.24466702222223535	0.13714019340103575	-0.1382430007598962	0.19472688541948735	0.10733591742794708	0.1177702246864408	0.15934498734755925
3598	-0.18574664762784107	-0.02343771285967694	0.18721950616608843	-0.13205232427164076	0.010001025122991392	0.13243049818321032	-0.04105202762454204	0.16443671080256753	0.16948362998134478
3599	-0.20658461182191862	0.004631714236091009	0.20663652779307343	0.149501195175212	-0.1403415376772958	0.20505207766917327	0.03707276252192584	0.12106685408483255	0.12661584766136205
3600	-0.3620981067327919	0.014699075107825739	0.36239633236071506	-0.11500280733099061	0.10727143572108944	0.15726667356968155	0.39419640486843893	0.052210015038900486	0.39763889558437876
3601	-0.2138339138653483	-0.00627597973377024	0.21392599337292298	0.021848846205399657	-0.07017172422640748	0.07349450973653876	0.14591173286651973	0.13290015895122015	0.19736434844563544
3602	-0.1893401294598373	0.011249053769088758	0.1896739988363397	0.1303128669240005	0.03933769563361492	0.1361208932666664	0.0618461267208226	-0.16578535543967202	0.17694554944565977
3603	-0.13291488351955774	-0.05428132233194013	0.14357168319387215	0.07487095068173784	-0.14832990944760935	0.1661548112235189	0.0952597322414444	-0.07418264920264787	0.12073724375450516
3604	-0.2489839831451932	0.1462496658167439	0.2887593957161483	0.10220034234085885	-0.09125201167905013	0.13701036314842116	-0.16900883418440923	-0.16574368139364162	0.2367170335110892
3605	-0.2673166965304454	0.24552472832046307	0.36296089108991814	-0.13512691675632219	-0.00094271189246066	0.13513020512743334	0.06430290112161224	-0.0638413107570196	0.09061222904128442
3606	-0.1908914554648853	0.17661828023958573	0.2600645394595179	-0.012378434150333994	0.11840326645690978	0.11904855790676395	-0.23068473462157296	-0.12428999282906468	0.26203711398363877
3607	-0.20096332066933068	-0.07117943064826776	0.213196546880703	0.06416802354726352	0.08743214019771613	0.10845235998130817	0.050622424682462606	0.12947961949539258	0.13902374525743166
3608	-0.24863619722043914	-0.04894113122747591	0.253407168197875	0.0004308062818699146	-0.01898384871674419	0.01898873629688739	0.20827878098009492	0.024059509780409806	0.20966380378460175
3609	-0.3162999942929156	0.01952035230486683	0.31690176797203984	-0.1737246907391826	0.08235297803397841	0.1922557701695571	0.13203497615262322	-0.2210138739272685	0.2574497376109798
3610	-0.16576681973614746	-0.1545116588363359	0.2266108806782955	0.11568714259361741	0.016404943737317837	0.1168444998299044	0.07240375159231464	-0.06479747077731356	0.0971648880191729
3611	-0.273668227357167	0.18759538084598765	0.33179259422049373	-0.02816466047809009	-0.07829228209233483	0.0832041437373874	0.10798994085144244	0.10525805771447506	0.15080147890164008
3612	-0.13731649645617597	-0.045878717846654114	0.1447780264758844	0.1906556904242147	0.051359043465721205	0.19745212998812608	0.2307172901665215	0.20751453170045886	0.31031072950938005
3613	-0.25528254808598816	0.07122163215019926	0.2650315080201091	-0.022320346487254127	-0.06474177317679719	0.06848134827372293	0.13655936347359415	-0.20208030442567235	0.24389528324485005
3614	-0.12337719715022998	0.05111198046182268	0.13354537552224136	0.13605055849081296	-0.07574644429621474	0.1557153758919834	0.12129310737444503	0.04170125621708889	0.12826150110860213
3615	-0.18673302041508794	-0.10358579948581646	0.2135397826365322	0.20468842421919467	0.16946057930663963	0.26573339825524167	0.023518533140902756	-0.13824031303600176	0.14022662211360404
3616	-0.29788970392752995	0.029379521231750853	0.2993349828767736	-0.24768844643306348	0.12441265335459793	0.27717877770701693	-0.1221116403573955	-0.16044933677039735	0.20163145186412335
3617	-0.22263595529592609	0.027080093710468617	0.22427683800583906	-0.00046225007258952157	0.01879624290142005	0.01880192602737264	-0.11550656349197606	0.033388238232172435	0.12023535529108816
3618	-0.14515204305083654	-0.120002644860796	0.18833414553770708	0.1939869757224721	-0.09089189969908322	0.2142248449196759	-0.0004470765256528058	-0.06986172696485084	0.06986315747181168
3619	-0.2817910619270629	0.02842365325621507	0.28322095022510485	0.10040519006618506	-0.03945928306617833	0.10788066190158242	-0.09559861707606082	-0.29692929388883615	0.31193925876070516
3620	-0.24853419542331176	-0.07719970938666905	0.260248038271375	0.022189564384589622	0.015835550199999233	0.027260620273840873	0.2075308208910677	0.14340847766495657	0.2522598523069035
3621	-0.2565442490043359	-0.02935193970109136	0.25821790809588563	-0.02217399396214982	0.03372760422865923	0.040363811703536236	0.0927712155157487	-0.04881037516889291	0.10482819826934722
3622	-0.24409613101033203	-0.10645709345039141	0.26630064573732926	0.01969774644405409	0.01778753509408243	0.026540490193239827	0.16644218584696754	0.142960798313973	0.21941009795377456
3623	-0.266304653100363	0.014927560074784275	0.26672270303198975	-0.1360649099715652	0.0556719680341761	0.14701369919285914	0.047927493896834615	-0.08433859058706436	0.09700537373487915
3624	-0.20514953155637958	0.09264584322990672	0.22509905056570637	-0.05098898858346427	-0.13176914381172444	0.14129042507416972	0.06535722652264923	-0.07864613377196848	0.10225840511181096
3625	-0.2261081226364025	0.15288477190219674	0.272944383715337	0.0320127233821063	0.13242010294372797	0.1362347170216416	0.017011604504007665	0.05129231856736442	0.054039768983747245
3626	-0.19771724666881094	-0.01320523481024028	0.19815773478895293	-0.039562994679133844	0.04476640148086416	0.05974329459886766	-0.12220870467363501	-0.1676707465016454	0.20748119608877036
3627	-0.23446817470685585	0.03670082435807162	0.23732314564518714	-0.11069655223963829	-0.05197220814938121	0.12228997136995975	0.10256181261887043	-0.0491012766997796	0.11370954569083727
3628	-0.23775395152490356	0.09849478003130262	0.25734833039893784	0.07017933182014295	-0.058588090191149717	0.09142047323749765	0.10494127200828547	0.02721463053470397	0.1084126684749407
3629	-0.3373897730310571	0.10242036644800429	0.35259295286391035	-0.0061782016348773845	0.08050348629626636	0.08074020981700719	0.09023490824860689	-0.16989533790903655	0.19237142331921395
3630	-0.12305438849522374	0.026140590706715996	0.12580029018420225	0.040327349221281485	-0.07729933626006064	0.0871864810705256	0.0614073461070225	-0.053408702245162025	0.08138397650287203
3631	-0.2745288678864697	0.06560386456772735	0.282258686933188	0.007120201150708737	-0.010331001327740851	0.012546985807768224	-0.11799980937977395	0.15394345592671552	0.19396531297199401
3632	-0.34134497411412074	-0.21238781174774313	0.40202608613367924	-0.003629558298910351	-0.023472833710980155	0.023751791845427483	0.060117485756802085	0.24744630486893857	0.2546444303082457
3633	-0.09710451354695233	0.14673450275245709	0.17595539448735606	-0.10344336137558142	-0.09095960740852686	0.13774679376519972	0.18355239311758012	-0.14062935374133725	0.23123169366005353
3634	-0.1527889669136654	-0.11198970360158539	0.18943643293547335	0.06301556835492686	0.06383182622903219	0.08969650993671839	0.01549420079807495	0.10536037402995112	0.10649356165563374
3635	-0.27724562810319053	0.0051300043272908494	0.2772930854650556	-0.18030131863187407	0.0695751397614319	0.19325958080575298	-0.10857984675755662	-0.025992974282216693	0.11164773994098787
3636	-0.2975410886848162	-0.021882163939630106	0.2983446472696075	0.13948567757048974	-0.18905821458252897	0.234945233508646	-0.02168494767621242	-0.12935719724525235	0.13116219514352143
3637	-0.2856765379825082	-0.03959556352743378	0.2884075120462824	0.1779743624589333	0.028083154556984426	0.18017640595409612	0.20985028283873733	0.1569527815106787	0.2620521261723264
3638	-0.1609739046770966	0.026964232160860593	0.16321662845131857	0.008345627649238031	-0.011122380372311703	0.013905281227149307	0.07063977506467467	0.060663282649904074	0.09311289751183767
3639	-0.10373256989687925	0.02513028747122675	0.10673320666876561	-0.22217379963227107	0.2227593241761621	0.3146155014465451	-0.14333987941492263	0.03307469286066183	0.14710627565984963
3640	-0.2829489514568811	0.012316342332436642	0.283216880533273	-0.10862554917201758	0.09982112682856178	0.14752548015256967	0.13350051098408056	-0.15219686804147695	0.20245066824944136
3641	-0.3914834258100273	0.008713131275389575	0.3915803766030383	-0.14339162927704008	-0.041935551170492975	0.14939795781300738	0.11690540012514584	0.02618727064564872	0.11980252802962424
3642	-0.01676512264335153	-0.033027422908689756	0.037038898488427854	-0.24063607873861523	-0.10175521496425424	0.26126585341968933	0.15474532319242404	0.08288965453439377	0.17554717280195348
3643	-0.19568021077455036	0.029475157965724	0.19788766971662697	0.06449944360304705	0.1345958644187667	0.14925221922550322	-0.021817450176868033	-0.05466956259053344	0.05886223072616576
3644	-0.22301984534281985	0.18243829565422995	0.2881346614657034	0.0802246822532765	0.03164031949795427	0.08623867728908997	-0.1054131486797875	0.039455268145803093	0.11255509805888052
3645	-0.20173275971482466	0.19457720435378195	0.2802791372833387	0.19614069955536048	-0.0364888514968989	0.19950591546525365	-0.15717184658443573	-0.16419609883188518	0.22729572857924896
3646	-0.28276303208083814	0.04151320427528422	0.2857941189750947	-0.010374836021297937	-0.10816734508835557	0.1086637555302237	-0.025327931164463614	0.03900543516028564	0.04650729049423385
3647	-0.14208394043853725	-0.09213139394142106	0.1693400126376844	-0.09461694810087984	-0.11148708332667988	0.14622495209988837	0.05525691255484759	0.0061229369022946884	0.055595114366314195
3648	-0.17809188682264154	-0.1011264246731967	0.20480057109107944	0.1774804764485613	-0.09138019806858494	0.1996237964759265	0.06643234631833816	-0.11985812913935591	0.13703732250064626
3649	-0.14349399519615694	-0.028426384978950902	0.1462825554204131	0.2698795930844359	0.08281823322218378	0.2823009998520457	-0.03660801982454537	0.0023705683707338065	0.036684693127715134
3650	-0.21112119628598885	-0.004839636628239968	0.21117665970442953	-0.24171886810203042	-0.03057974140960636	0.24364550433202165	0.030528594814703762	0.17423492458058681	0.17688924230987912
3651	-0.4041841362287724	0.10449045232077497	0.41747223932280697	-0.20176924965271673	-0.08968118558503833	0.22080204970370726	0.14500363147127257	-0.10872957643923617	0.18124065198655717
3652	-0.04163527135066103	0.11771516814032439	0.12486134962728865	0.12663872858351996	0.13143582787773658	0.18251779208383062	0.03732718548256899	0.006679481983505842	0.03792010358132067
3653	-0.14980181667164738	-0.07459477970117762	0.16734684172936481	0.1514314486122904	-0.14954430059885498	0.21282617665695505	-0.023390649672415748	-0.07201450917198517	0.07571797688382606
3654	-0.11561987478563031	0.13975584321243756	0.18138260985404378	-0.13792948603654467	0.19735677195114162	0.24077840134297823	-0.1118928395311552	0.12983672888522418	0.17139890228925053
3655	-0.19103994004379263	0.003166128657892603	0.1910661745642441	-0.05395791888033328	0.16165039351315008	0.17041803523351892	-0.16958134562380753	0.05880698381152811	0.17948842338321042
3656	-0.18385042020646664	0.025632042313858242	0.1856286039468965	0.077830660699518	0.05274847420939281	0.09402134479118279	-0.03980160698524317	0.109233235343463	0.11625862386166513
3657	-0.366117663054783	0.11999273496945338	0.3852796382449313	0.0757207441851574	-0.3484496939053472	0.35658213679695766	0.2018905886128552	-0.21755089571521444	0.2967965666865728
3658	-0.1487338033888294	-0.08099578193518053	0.16935778978776939	0.010980449343503331	-0.040718008918509595	0.04217258016855347	0.23633495840063287	0.13038987936810453	0.2699180120033817
3659	-0.21035021736912538	-0.0996833314678582	0.23277452721414596	-0.004281353023205921	0.14271772684473366	0.14278193001720255	-0.018369494922618017	-0.03439207795883543	0.03899042664602046
3660	-0.24241500876336247	-0.015351404144869754	0.24290060124042556	0.06485326650295312	-0.10996261371251807	0.127662534012887	0.19557337859800528	0.09813745780090224	0.21881477792841728
3661	-0.199370791713193	-0.16254151872056924	0.2572323033686371	0.10392905334165731	-0.10475489803995301	0.14756299262299474	0.04524804452001855	-0.08010091204204668	0.09199750889482432
3662	-0.07103943031982256	0.040085583965851886	0.08156871153848322	-0.07505115006336283	0.02639354484181722	0.07955686227567313	-0.15742459107719628	-0.0720901528658231	0.17314586918560956
3663	-0.1268542632617024	0.06315565009964993	0.1417061757552532	-0.2022262218600269	0.10529786456548469	0.22799799360922451	0.07461021589795551	0.06008497407368088	0.09579607729846999
3664	-0.20773741724211575	-0.12627943491295096	0.2431076514722626	0.12454887743639931	-0.09769839509803448	0.1582952913873273	-0.059857552144637026	0.03678084770088445	0.07025494506683211
3665	-0.09262383077703006	0.0044605620222463	0.09273117405363855	-0.00022081726078976524	0.2308640079746587	0.23086411357849868	0.05790417084665218	-0.08141941922606401	0.09991003367303929
3666	-0.15341295899533466	-0.05576741144717438	0.16323461693900185	0.14498727426799313	-0.04050790533415954	0.15053969607456863	0.08268108402199197	0.04904142446526971	0.09613127986578796
3667	-0.07305139590647326	0.007947968320867423	0.07348249209378932	0.06545716932135828	-0.16730907368157405	0.17965791703053707	0.0636833332857253	-0.10463028556248412	0.1224869935759211
3668	-0.1816930336384428	0.04463214960163036	0.18709459439225556	0.18334299803990167	0.07875133588609384	0.1995405418307361	0.1659999531794854	0.0865595328163923	0.18721254545831975
3669	-0.449256662852433	-0.002801708075214934	0.4492653989408079	-0.13521277346315203	-0.005510637316357044	0.13532502071394667	0.12495754400774635	0.034175584080244306	0.12954674195700064
3670	-0.2520833333333333	0.06417556189670964	0.2601240275122674	-0.1048553739833899	0.0931949030968367	0.14028520740414988	-0.0003926312310465193	-0.06891583823704457	0.06891695668845285
3671	0.09805477777125092	0.04857050859478853	0.10942501427427746	0.0938995604504765	-0.1882137301257825	0.2103367197154448	0.12552064841810212	0.04195385914990442	0.13234636178176876
3672	-0.27164825285425315	0.20885561616963014	0.3426564484791788	-0.0993182233688145	0.10788347078898188	0.14663885147741315	0.0019920788761100434	-0.15940928409522903	0.15942173074584937
3673	-0.14548079716573695	0.061684803272583334	0.15801796511395658	0.12149753717856342	0.2302828996326439	0.26036871049278315	-0.19879829132548246	-0.14512994135571997	0.24613707667039134
3674	-0.24728292214033964	0.10093166995689966	0.2670880858116921	-0.1129526070561292	-0.14733717004600105	0.18565164453335867	0.21600303847551594	-0.00018330313984911455	0.21600311625228072
3675	-0.34499138812128555	-0.008354381175000945	0.3450925289870366	-0.01657353294276551	-0.006695460766165141	0.017874875917784444	0.07268798280534886	-0.13323108181874702	0.15176977303437056
3676	0.03313585010984437	0.10965696852878563	0.11455407155324142	0.10241360464169774	0.08287157915155065	0.13174310246376356	0.00317585761895967	0.287931868098257	0.28794938225001976
3677	-0.07072941978534267	-0.17621201791604138	0.1898771341715861	-0.168892772263386	0.23706976093946594	0.29107875235871733	-0.043028329837112314	-0.05242116787711132	0.06781899446446857
3678	-0.16190663591944013	0.10357682472976538	0.1922028027263148	0.07288168433658981	-0.02938801739445816	0.07858368455420817	-0.12029941256158914	0.06264414555084177	0.1356327306901195
3679	-0.2534345848592965	0.04849471541771241	0.25803260690511354	0.05205963941069958	-0.2238382315747896	0.22981244520282446	0.19451230236844755	-0.023610037926743935	0.19593996443700978
3680	-0.22362902721775146	0.13589235626447677	0.2616804813230618	0.03937077212686287	-0.010523024381160859	0.040752812663568	0.00671807765629984	-0.13717935942240755	0.13734376294152623
3681	-0.1693865815631249	-0.11516176912438403	0.20482687099474786	0.037007096084590886	-0.19830795502453608	0.20173143083473027	0.14616316790457265	-0.06240480017283764	0.15892775319783545
3682	-0.24681308729733678	0.06418326111300453	0.25502194232721015	0.15697395420033716	0.16809330847861914	0.22999170126893223	-0.20741503170118863	0.004358406478238794	0.20746081818655454
3683	-0.06826873911038996	-0.04284400989120868	0.0805991930684202	0.10651000949638767	-0.029026606023956465	0.11039441100069593	0.10562090752530282	0.03976579616652943	0.11285873759362426
3684	-0.2085447994624528	0.120738084756366	0.24097431085796275	0.15325079081784768	-0.10325259731047028	0.184788808475118	0.09556258807313969	-0.2997685669321575	0.31463216930218046
3685	-0.2001039573081988	0.05044826391295308	0.2063652612777461	-0.21342850899411972	0.069751818826214	0.2245374015192525	0.06713523337445125	0.17489915148931537	0.18734154037992887
3686	-0.32359062056457966	-0.07324623482100615	0.3317768838132394	0.16258529608637237	0.005627119460268998	0.16268264497761742	-0.06328955775606519	0.008313785604791273	0.06383327621265218
3687	-0.285566635765813	-0.0476354923453748	0.28951242390196447	0.09188989861823668	-0.01823580458613053	0.09368189812857848	0.04970597097138315	0.1539966003587031	0.16181976539423762
3688	-0.21040892079892606	0.005007644510434039	0.21046850228789965	0.004663017857759746	-0.2849411984684859	0.28497935069088576	0.24134234794105744	0.14216452771324536	0.28010155631419215
3689	-0.25964091632250225	0.0034747786188321656	0.2596641667909504	0.10353246789698968	0.08286107641569013	0.13260818185017106	0.08614850652719074	0.2882387086894229	0.3008373619812065
3690	-0.45748075840060076	-0.035497888632861414	0.4588559081064336	0.219656939254299	0.016272154297245083	0.22025883402951207	0.2642173756041308	-0.06149452661909184	0.2712791889829379
3691	-0.10656714964577632	-0.013835402327221838	0.1074615081840069	0.06920663047914283	0.2075512279823064	0.21878544270412498	0.07585259976535738	0.09500535916704071	0.12157152282348817
3692	-0.09918790912929387	0.05056367570582574	0.11133250476983338	0.26469216692534336	-0.07824103797247743	0.27601377366835245	0.30512945871683794	-0.20970958736247075	0.3702459960736487
3693	-0.0977071277735134	-0.01695045746183697	0.09916653077482956	0.30351806643401213	-0.005673227755031687	0.3035710825572849	-0.026342045101230862	0.016422166541690292	0.031041760485486212
3694	-0.22475987719296642	-0.004164857396129369	0.22479846181174695	0.12352608966216848	-0.019400440723912466	0.12504028121972588	0.21382322210489785	0.21022995783706352	0.2998616439018068
3695	-0.10295522819370613	0.01647905426653811	0.10426570980882263	-0.24033136601490881	-0.18420613571374403	0.3028053267780842	-0.14825720572089315	0.11935610035156029	0.19033149434420718
3696	-0.1723263481055664	0.11069549515432493	0.20481665679055994	-0.04294332457954381	0.04068825775736022	0.05915795335602336	-0.004034617950083737	-0.06124806118471811	0.06138080433563991
3697	-0.18045250278466535	-0.08916967894195521	0.2012817363892239	-0.0387166862699443	-0.31198492507515174	0.3143780769549196	-0.16462296825289577	-0.0065851490413003175	0.1647546231954966
3698	-0.08610121005209802	-0.15716457334962047	0.17920413357008183	-0.08620546413080872	0.02382141978472848	0.08943624593289011	-0.07926983522228545	0.14462639420347026	0.16492574291621626
3699	-0.20441993989057863	-0.006680385396366808	0.2045290673080767	-0.011631285478931403	0.07270706822054634	0.07363154603238738	-0.09327286842642545	-0.0732621032750509	0.11860507476823028
3700	-0.1978792755009598	-0.05762288798646791	0.2060985320003172	0.062215827765115916	0.05448821048974646	0.08270292804292655	0.3023086822179971	0.14772393670142295	0.3364712481311709
3701	-0.28954271903155887	0.14562202354157866	0.32409992268516874	-0.02993946060239776	0.11622248513429685	0.12001682112085114	-0.07352399881522895	-0.14791804039367965	0.1651833074971198
3702	-0.19988392892549053	-0.05388805946954555	0.20702054969515427	-0.17960267507954958	0.12486724332927103	0.21874402700961149	0.11425475511884722	-0.060950274055565516	0.12949550175475705
3703	-0.263064223238296	0.15837887840595738	0.3070613207049971	0.0517656452601923	0.043273473520726316	0.0674705531306293	0.06211559132376045	0.04765646292876677	0.07829102850506783
3704	-0.18919733709354872	0.029652454202461927	0.19150691998859729	-0.09826159183993419	-0.026963687074167148	0.1018939686711212	-0.06491059412724379	-0.18911724533498186	0.19994678720360448
3705	-0.20078992902431728	-0.009033157000747218	0.20099301859266286	0.04820509029566955	0.027226586263812174	0.05536260226899076	-0.17834085041017092	0.24135209334248456	0.30009380514402884
3706	-0.3185753758428109	-0.005091663016441657	0.3186160622530842	0.10084572479461834	0.09900923158824454	0.14132476127362303	0.20970279841254813	-0.003814562196879236	0.20973748960738436
3707	-0.3683665541730151	-0.17588637656793382	0.40820330191645676	-0.1010319297399999	0.017935439937676198	0.1026115531153596	0.2481843970990612	0.04729490232460914	0.25265055461906044
3708	-0.13515046384234172	-0.1003957293758969	0.1683595864621865	-0.018737500746224104	0.02540978363765063	0.03157136422023867	0.029087763965204443	0.10643945509305394	0.1103424470138382
3709	-0.2651191370246467	0.013845535301123476	0.2654804242584904	0.005940368318552529	-0.051402960612216664	0.051745070639251815	0.12948943538400223	-0.018544213676293497	0.1308105566723868
3710	-0.37396932981663666	0.061267186911267285	0.3789547833654096	0.0935345586000608	-0.003775772989746789	0.09361073717356523	0.22221478077660095	0.045730768497421186	0.22687157596966073
3711	-0.17287168438008405	0.03139125231759115	0.17569869089573226	-0.06105712368452529	0.05276456981366938	0.08069741123635261	-0.17666778368335545	-0.21517728751585383	0.27841115432803565
3712	-0.2818512439410768	-0.07811557377534292	0.2924759247825083	-0.011775071780650091	-0.11911006692994404	0.11969068618524673	-0.0770995352235959	-0.023125736194840724	0.08049309291018623
3713	-0.1947241361010675	0.014110797147088362	0.1952347401884033	0.046636508483388336	0.05751238521212514	0.07404484030848485	0.009828676461362807	0.09492850160767302	0.095435964386913
3714	-0.3657114012978886	-0.1228815385661454	0.3858039677862948	-0.10859067726394997	-0.0640822841268044	0.1260891522992832	0.3111008524798483	0.04750749386808931	0.31470732814364977
3715	-0.18659500071863436	0.05018033882238321	0.1932246379153454	0.048433124999135976	-0.054950128359855514	0.07324810034360295	0.12169405461033944	0.0389460911059797	0.12777417947276964
3716	-0.24644621922159632	0.053768560982896646	0.2522435274071281	0.053339353335708606	-0.07361786026602558	0.09091026325129434	0.23178541040861994	-0.020870263743303502	0.2327231066890596
3717	-0.024613129409454173	0.05905212786850573	0.06397624516275466	-0.14494837200615443	-0.06470021522781241	0.1587329467935368	-0.026653149460989442	0.17449638822181637	0.17652019680095732
3718	-0.06280993165498745	-0.09570132182259439	0.1144719638736751	-0.1979318447369325	-0.21790568404412522	0.2943805399473669	0.02889881372737174	0.2344273856721015	0.23620190640192884
3719	-0.26294058935267467	0.1387002601767782	0.29728019729244975	0.049562294785882664	-0.02193431758925222	0.054199034609012285	-0.0509938597491224	-0.284934961299123	0.28946209752339924
3720	-0.3326580244164545	-0.007635273160294701	0.332745636492638	0.06740123178254101	-0.039991944038233924	0.07837270975129705	0.12580623422022646	0.0499938269175508	0.13537574117446782
3721	-0.2744138188716121	0.1348520679447015	0.30575811390160085	0.15754465485382982	-0.11630446156151088	0.19582401806756322	0.08362027173169913	-0.09237489693006991	0.12460124970209664
3722	-0.22323371250787574	0.04094538030604221	0.2269577374060099	-0.09677488013097882	-0.038479078470354346	0.10414421205373348	0.013435961214208791	-0.011459810490253476	0.017659340594208112
3723	-0.15948946809511647	-0.046035865657335424	0.16600057638479274	0.06417362446020858	-0.13780659556544336	0.15201615656796996	0.10933596963175116	0.06469651304682698	0.12704327237494106
3724	-0.3477626993206229	0.0017513235639119928	0.34776710910175435	0.08594868361698299	-0.040717003074211305	0.09510547068827098	0.1302041224783292	0.002444498425885051	0.13022706739731912
3725	0.004933072360927456	-0.06046420794001998	0.06066511060512558	0.044223578367576365	0.040633510017153	0.06005669837701071	-0.16663078903250833	0.11184445119824761	0.20068632518792476
3726	-0.3031580996271352	-0.09667290733285777	0.3181988126654833	0.09032788083382659	-0.05145452894468306	0.1039552528968556	0.1448859216764472	0.07735343299659925	0.16424215018195837
3727	-0.3224763843995356	0.13766823059157485	0.35063308487593137	-0.18964623758286484	-0.010165144119365692	0.1899184708876519	0.08741981282208083	0.05787273761117488	0.10484024719762702
3728	-0.18339926308158314	-0.05436903362470546	0.1912884772174009	0.027323203114962013	-0.07382450739936583	0.07871858307426835	-0.02657189756257579	-0.1993559946358564	0.20111906507670432
3729	-0.3782200263577263	-0.013216505009622225	0.3784508744113409	-0.08789523515941519	0.019003778618902976	0.08992616952547891	0.14017554837284651	-0.05460902294583815	0.15043712889020222
3730	-0.17809474548699403	0.05918138098772841	0.18767038718373188	-0.02321724486518149	0.0010786661753868828	0.023242288610369678	-0.13325500684393465	-0.02814241163968063	0.13619431772975812
3731	-0.02219324859855552	0.11352836313906087	0.11567726449217133	0.2834566788693821	0.144415322034012	0.31812493463079466	-0.023958279880581617	-0.2319919817583028	0.23322581069637421
3732	-0.08068711213884684	0.06033373338130247	0.1007500344865099	0.003143838715771253	0.05367269564147736	0.053764690823006174	0.063614213528433	-0.03865652937313192	0.07443853455043886
3733	-0.2599675753111662	0.057792225314292414	0.2663138778207865	0.011358964487615189	-0.10446164160022221	0.10507740308955195	-0.00034364698477740873	-0.028683308703797084	0.028685367200847682
3734	-0.12759100891711603	-0.20695270230164783	0.24312319211963726	0.07273628528841519	-0.12118212688699861	0.14133532847244654	-0.06303553919681312	0.21692513821939538	0.22589819563984292
3735	-0.13929787602131205	0.07906701734177464	0.16017331705179022	-0.019300622400765303	0.08632005733775786	0.08845149136024065	0.1290899014272747	-0.03169319904453031	0.1329235175436601
3736	-0.4281866908239912	0.06969237156984863	0.4338212406669711	0.0026357659036162833	-0.1231380221578231	0.12316622817493114	0.11328451694699117	-0.04240301329037417	0.12096031297916181
3737	-0.11379888813407331	-0.05238428854012758	0.12527689582044518	-0.036700395653914794	-0.10872723406469359	0.11475421765021342	0.2365755315472861	-0.005384611713226971	0.23663680223114747
3738	-0.1464972433977675	0.08920873179281241	0.17152154427717434	0.01883959167079218	-0.11757607772747262	0.11907587609628939	-0.0754743149818846	0.019108358379010083	0.07785564579351595
3739	-0.23140921306224382	0.02434926029479628	0.23268672150982464	-0.08890197439747646	0.12444238496889275	0.15293615736154634	-0.024817778126014656	-0.07370932232113336	0.07777522939955125
3740	-0.17872464076508304	-0.14624605032300028	0.2309337663740093	0.22003784587846992	-0.13722170620424617	0.25931920536751946	0.055465560619365535	0.133314678958409	0.1443926315315438
3741	-0.14922746274642085	0.13695646952302679	0.20254853784203478	0.006194896072179923	-0.02552712997820858	0.02626806240036492	0.004106405801488843	-0.22098826620357342	0.22102641554408817
3742	-0.23959489872468118	-0.07957262042783424	0.25246290305041336	-0.15295575678945242	-0.04134572733488787	0.15844536188820743	0.11230687342224416	0.010093742886541959	0.11275955597349427
3743	-0.33532551070185984	-0.053397825359517176	0.3395504761896066	-0.15348913700729477	-0.019422403077309313	0.1547131051997263	-0.13091538447682066	-0.1034193343323945	0.16683643668716186
3744	-0.28837625192384964	-0.12148191391767818	0.31291966713958674	-0.08789306853383466	-0.005857159788340115	0.08808801176709294	0.16231964254260778	-0.12257224378577174	0.20340015069276285
3745	-0.18378443225726038	-0.012302069051477004	0.18419570690727521	0.09801375984126888	-0.04956896728425049	0.10983523858875632	0.18878770100536016	0.00876456415649345	0.18899104115206775
3746	-0.1664867211874611	0.02293395284712244	0.16805890195090958	0.09743509698539524	0.2167199615264548	0.2376155294768872	0.030385607629080127	0.09854834334715885	0.10312643272923736
3747	-0.06385203037891274	-0.017769721180455146	0.06627853931960716	0.006638031917199054	0.012900785360737166	0.014508402071129807	-0.11956120427292306	-0.11247670410340929	0.1641520348127233
3748	-0.13812787806514293	0.0020608968116476857	0.13814325171519326	0.10786702541998239	0.10978885989940881	0.15391195187823178	0.015396296102814115	0.11562286926180543	0.11664344743712816
3749	-0.09442795523610506	0.0005820435391645807	0.09442974904527358	0.005789192755331075	-0.11883164534873994	0.11897257956792852	0.0454025978967063	-0.03927522755095418	0.06003281931534808
3750	-0.1254866435711029	0.03690955248471806	0.13080218950523412	0.155410349113315	-0.09968999194188792	0.18463605039345954	0.17335782895690235	-0.04516472320461608	0.17914460383388667
3751	-0.31606722344600047	0.12049949255135918	0.33825821119671146	0.03898570191901183	-0.0989074002411347	0.10631349291871683	0.30210694177758973	-0.1318984606372246	0.32964497294616446
3752	-0.13482552843848888	-0.15646685697651488	0.20654249066675587	-0.11008435975899362	0.11845218072281224	0.16170802509936638	0.09644453298292527	0.01321772293499956	0.09734606382325364
3753	-0.277900796815002	0.18348619287560297	0.33301056416635794	0.31034008185548023	-0.1299110287153	0.3364340080728072	0.006470729837044764	0.06872159770018596	0.06902556291034666
3754	-0.33942995386222125	-0.04804951007904355	0.3428140151711213	-0.11117803546898317	-0.10043412814887288	0.14982513029450933	0.10936232809974739	-0.019794908485177346	0.11113935940670769
3755	-0.18987735573703876	0.033781975928988794	0.1928590991355003	0.010969127504960024	0.001777946666510137	0.01111228385927146	0.20733048385614813	-0.2969975482153232	0.3622063958324559
3756	-0.07764653871123202	-0.0884719826985347	0.11771268706662284	-0.04134140296311938	-0.11827495557468373	0.12529196588429933	-0.07259079360278556	-0.08089566870632987	0.10869007558800614
3757	-0.24300416948725548	-0.018090291465374043	0.2436765992734899	0.1202826123672142	-0.07871185317668256	0.14374791361403874	0.19185121793101276	-0.10218356047151625	0.21736690146443402
3758	-0.2596838381242447	0.04215300659992017	0.2630828229823297	-0.12864812687242894	0.024185063295965935	0.13090171058628092	-0.02448163465920668	0.16832092934294324	0.17009199184693843
3759	-0.2502147089792714	-0.16508902458509608	0.2997695558725735	-0.032486181493993994	-0.10381217154654654	0.10877646321364896	-0.08852810392354683	0.1190665191728696	0.14837136237239865
3760	-0.4062494591171218	-0.0017338020329328834	0.40625315888303365	-0.11954144847215892	0.12879592044513896	0.1757229268653706	0.32097178991023806	0.20300192356523641	0.379779766298006
3761	-0.24207145814908163	0.1181907970410662	0.269383843902386	0.05553382318802287	0.14540219344429237	0.15564640495780815	0.13671326171120365	0.025214983562643126	0.13901910416838553
3762	-0.43739476002668654	0.04842384240206097	0.44006709103474473	0.24494861599962345	-0.08558370942785859	0.2594694506094371	0.28147847765121764	-0.013025938834791426	0.2817797162028785
3763	-0.31202192956898395	0.07373229998251851	0.32061524697472527	0.03554011885502833	0.13088469747380235	0.1356241279457247	0.11267972576942202	-0.15760783546165322	0.19374454933850319
3764	-0.1762357452377722	-0.05565571906247755	0.1848150344638508	0.0033439445078173825	0.01921447897902527	0.019503286064321727	0.13593045441168528	-0.21896571107983256	0.2577267371951617
3765	-0.21640955885892685	0.1546453018460344	0.2659854630399308	-0.03069574655858693	0.069698348609079	0.07615831310908683	-0.0894755425783199	-0.14412903557004922	0.1696438964833019
3766	-0.21450276094051496	0.12429647272559616	0.24791338726081047	0.0869181423987255	0.1075236671526276	0.13826099405108502	0.0060405842853093255	-0.012188102412160043	0.01360288568345803
3767	-0.16452389963604858	0.100795742077689	0.19294531653410144	-0.20473373225648708	-0.11468243408657888	0.23466563832758613	-0.025436946275231423	0.1081676996644819	0.11111835800854226
3768	-0.2943014692376079	-0.05426909163937919	0.29926324382185326	0.14154366158889348	0.20595522228967872	0.2499043051337495	0.05782201916095557	-0.19497324195576335	0.2033665434101454
3769	-0.34910689257031063	0.10791182230377022	0.36540468501788376	-0.08159914690083683	-0.050470983883385466	0.0959465527734129	0.1077044460044927	-0.10054941326153816	0.14734460355362278
3770	-0.0774891452084696	0.001437204903891456	0.07750247210944343	-0.06934318395758768	-0.11123893797669475	0.13108233475018205	0.05463103345012025	-0.06929085852488581	0.08823702675716073
3771	-0.2792102774632952	-0.09034718477986683	0.29346378454381333	-0.06788727721490671	0.17773355518635905	0.19025745464195648	-0.06394407879178718	0.1646367125945089	0.1766184937837972
3772	-0.2819880487022617	0.01803290706395005	0.28256405530089307	0.06666204854594703	-0.016365997530451756	0.06864163890459603	0.238164896784479	0.014387856765620726	0.2385990957289435
3773	-0.16368483366047387	-0.0089609540377772	0.16392993462978064	0.024629224066610066	-0.06847701826097913	0.07277156524383513	0.08030834009894416	-0.2557343423727179	0.26804753936243136
3774	-0.24220737419761312	-0.06130581325273701	0.24984558201873824	-0.01803359788473185	-0.014834034360860681	0.02335078645543658	-0.11028224503804088	0.008174639069779461	0.11058480137230278
3775	-0.2336365620542807	-0.03369091379756666	0.23605321603625493	0.019866157706475897	0.163752359967191	0.1649530224544039	0.11576301896025498	0.01156667833797725	0.116339437021874
3776	-0.28127302172291097	-0.04491116380990054	0.28483596223773583	-0.008824173574377115	-0.17377149087515653	0.17399539384778365	0.10717549525232564	-0.041293199016725304	0.11485519173122372
3777	-0.36849869349949343	0.02737048416406529	0.36951377581114475	-0.14508619741006765	0.03159461944631477	0.14848644603757805	0.16779696206468764	-0.10684918908528408	0.1989285542256843
3778	-0.17134571343526567	0.10136375509509836	0.19908280779519677	-0.04543320208840828	-0.035661429381096975	0.057757366608157557	0.0795911340555894	-0.09574165915074857	0.12450387109320306
3779	-0.25522958169229676	-0.10890893540989141	0.27749467667496014	-0.02904131879798331	0.056612557549150976	0.0636268800883874	0.0390900566714081	0.16928614213406967	0.1737406988854665
3780	-0.2507580353049185	-0.00317404481888505	0.25077812271108313	-0.14647236411902984	-0.02535406379750063	0.14865053649975635	0.25851443448557804	0.02726730497048775	0.2599484925090965
3781	-0.26061255456629906	0.007552618802197097	0.260721970014695	-0.03928245370226906	0.024657056052030703	0.04637975400995456	0.13898994668259318	-0.06811896259207514	0.15478500684320373
3782	-0.1787035791738816	-0.1346853302624279	0.22377467997397527	-0.007408943086717268	0.2251041937859783	0.22522608751585033	0.12197058157582776	-0.009973007231134307	0.12237762721665228
3783	-0.11005870104616561	-0.16062768062959146	0.19471561175317012	0.0389778700041632	0.04689369102137109	0.0609778042214482	0.1383953093033705	-0.005861526931944149	0.13851938180323176
3784	-0.324741974078695	0.031399822629001324	0.32625649202684154	0.06533278060176943	-0.07340589038165854	0.09826900306751367	0.09745052790390336	0.07085544329819733	0.12048692557175449
3785	-0.02012838113334521	-0.05252476429876822	0.05624946747917142	-0.08631898865120567	-0.01706524184785591	0.08798971690540199	0.22014098764055748	0.1752387022868079	0.2813728082429512
3786	-0.12398020015403373	0.04945335988880831	0.13347930489228008	-0.050444807354140475	-0.16815353704288466	0.17555708646770465	-0.06831654564073432	-0.06858519049140635	0.09680433235669275
3787	-0.19841819642486982	-0.07490397318413554	0.21208579837242267	0.03709471673260436	0.07087820132560453	0.07999835893707498	0.13186845246698461	0.07833855262383102	0.15338258565832735
3788	-0.2071066168538433	-0.11266695433950695	0.23576894058544945	-0.03741089984962111	0.09544739677703237	0.10251722284119207	-0.0940566023141612	-0.08188294135095198	0.12470549516026837
3789	-0.2291788381926687	0.11386662617089531	0.2559073043718835	-0.013238265762885278	-0.02321947703147345	0.026728183515231704	0.17984075444810205	0.2193122220186593	0.28362042889612915
3790	-0.3057019417671177	0.02377475859323099	0.30662504194268386	0.15914013206405378	-0.07187806344616501	0.17461969430203286	-0.1609746666576791	-0.11677616198730176	0.19887059942091853
3791	-0.06637141565749934	0.05780950965461639	0.08801763586286405	-0.06604603572241122	0.0759543078902993	0.10065354301633103	-0.12690144946535586	0.32726497094944335	0.351007605454566
3792	-0.27138635959675006	0.12106564681154114	0.2971656894950582	-0.0076834399597615274	-0.002926366848310594	0.008221853352265017	0.28212640336684647	-0.08511739757517953	0.29468674698174624
3793	-0.20596238457417415	0.004146312912084437	0.20600411590607826	0.11294261294261293	0.028414524452019127	0.1164620926230474	0.1667363750464035	0.1958545021713895	0.2572158719527583
3794	-0.2451688311960593	0.056169930844779704	0.25152100691820783	0.0750062876204908	0.05591391484615061	0.09355377627883535	0.048954284872515685	-0.21118222216766303	0.2167820402317766
3795	-0.40579975805383195	-0.04392908414470727	0.4081705624739997	-0.17352109315326789	-0.10395068516599731	0.2022753438152692	0.21668154906010084	-0.16495370881255392	0.27232447512866287
3796	-0.1286405234610991	0.15635568115437998	0.20247341382412587	0.15204247971796922	-0.048399747895439285	0.15956018060635038	0.06957592714000257	-0.10503096918023841	0.12598537266020662
3797	-0.29494733407767965	0.07978347531593205	0.3055475950044744	0.16910449311026168	0.11519121499480929	0.20461022848836005	0.010246898174038137	0.15092557658654235	0.1512730266444397
3798	-0.2502111882421375	0.11387765338072886	0.27490681814215484	-0.09473180620374669	-0.09164513925795363	0.13180647425765524	0.13837592447732516	-0.1424307437894313	0.19858099922038117
3799	-0.3256227368129714	-0.1467845445948751	0.35717764384336054	0.025083181329689737	-0.10718623867825261	0.11008204098584579	0.05660377175447847	-0.19985283182325073	0.20771408561916455
3800	-0.34027948856111234	-0.20294696767500767	0.39620399041894167	-0.06311157728711385	-0.07482586716867484	0.09788759668727962	0.06657092424204078	0.1316356710376615	0.1475114837698237
3801	-0.24389941604319273	0.07812626994709648	0.25610669495750593	0.08206074631704068	-0.12689168137449125	0.15111407905339302	0.05854711059911613	-0.15365602682780846	0.16443217063583795
3802	-0.18491625949581536	-0.14052423972784206	0.23225220123178975	0.08415521326128712	0.05271518575816685	0.09930252125988924	-0.13604543452436568	0.13248205443066696	0.18989432587914173
3803	-0.16850490674238125	0.05883588800081638	0.17848127440463665	0.04996931629923036	0.027822888342861857	0.05719305628441172	0.012215480657523273	-0.08201480461616842	0.08291951606179697
3804	-0.31548435978639056	-0.14083846476784206	0.34549363876631856	0.17899193050247653	-0.18065316422866967	0.25431019824386536	0.2201061421819198	0.0825833957514951	0.235088772764791
3805	-0.14413346707847888	-0.033933373934538234	0.14807406997392944	0.04682567104482109	-0.023809657738290618	0.05253135511684749	0.07084659981236954	-0.15126506488674799	0.1670340101900392
3806	-0.36388660857674054	-0.061367420541380106	0.36902496420348657	0.07237575653697272	-0.11127564577502719	0.13274230477488508	0.1754492790647825	0.23205611129720097	0.2909166346476785
3807	-0.14820757700663134	-0.0880599150736495	0.172394995649395	-0.07073523521614328	-0.1921343492814297	0.2047414996401109	0.18685252477923414	-0.2113212398328081	0.2820824922267412
3808	-0.21506615160565748	0.07009241889434668	0.22619990440521462	-0.16800396556761238	-0.03181092060206552	0.17098908478611846	0.059738537390436046	0.011950446577166315	0.06092213081419781
3809	-0.25592883714890263	0.0743078312746828	0.2664980740514577	-0.016065340815785846	0.1008985949600734	0.10216957296790617	0.07751912612441701	-0.0871461925253622	0.11663478806411388
3810	-0.1887755708343944	0.1106729055258467	0.21882574839671962	-0.022126057859084333	-0.10957427610838469	0.11178588650209861	0.005372934320786957	-0.2448558903376333	0.24491483306702883
3811	-0.2877884241135012	-0.02989024223258943	0.28933648859840566	-0.01887874276751959	0.05869958176742082	0.061660747872145504	-0.005319118565681049	-0.12738994815771965	0.12750094867859718
3812	-0.24926997214789035	0.13015067035226455	0.2812022688524292	-0.05743645072265434	-0.18902183387127824	0.1975555606700986	-0.0062405980272172154	0.06414821682232488	0.06445105728551948
3813	-0.4337888386345118	0.204000448828798	0.4793630561966885	0.08818405877103057	0.08909413854351687	0.12535626727110197	0.2076074726015775	0.0383606470953581	0.21112177037337804
3814	-0.17684122607067704	0.041969516460186734	0.18175329309281354	-0.014053924658489992	-0.04223957907297897	0.04451623118109794	0.04540181971942494	0.04097378489535823	0.06115698065214019
3815	-0.24402702387298023	-0.13008434972491453	0.2765341324749224	0.17546976144178725	-0.020851562960344117	0.17670434306583108	-0.041927395009815495	-0.18805481255671339	0.19267205032917906
3816	-0.3109479161698136	-0.002286178285646795	0.3109563203755524	-0.06989833411397896	0.012647879519967506	0.07103341444884265	0.21862569894412606	-0.06922030441358068	0.22932214629624506
3817	-0.3501614398168899	0.02291984143215829	0.3509107480056898	0.1380378389680105	0.1593439365428221	0.2108196743663203	0.19260551298879697	-0.004006672975365549	0.19264718285510735
3818	-0.22183134005500948	0.23643678227105128	0.32420903047461486	0.006344699368520093	-0.06472246096223787	0.06503270072113954	0.015366113904493212	-0.10314740601601148	0.10428568849251456
3819	-0.1878991186032963	0.018277365112476743	0.18878596570547926	0.19362237705617252	0.0891221840358454	0.21314874755485136	0.03588142298210976	0.09573063261558785	0.10223419455447247
3820	-0.16618582922716782	0.005320480421366248	0.1662709756627281	0.12003022830968774	-0.20537547133756756	0.2378788345675247	0.0585953344834094	-0.09694416903460064	0.11327658687050847
3821	-0.1552352833386282	0.17619734329714368	0.23482652528663725	0.06994458315057864	0.15893280390701442	0.17364296953765132	0.08591873609512064	-0.2038045447335443	0.22117486671462075
3822	-0.11175844628162748	-0.02485963285304934	0.11448996314468715	-0.0972534104552656	-0.09236081468300977	0.1341221306648893	0.24608700127550942	0.11900639242904243	0.2733520324339071
3823	-0.22540611034148095	-0.05502751101614658	0.23202573466731666	0.05968149754175955	-0.048210335180439316	0.0767210373172662	0.061043801417681884	-0.11839092387691505	0.13320193897969682
3824	-0.13897448369739407	-0.04952998269250348	0.14753686422205448	0.06740032637561195	0.07880805089009542	0.10369914599761601	-0.17801347472047122	-0.11198599470542897	0.21030848816017916
3825	-0.27336541450467466	0.06250890700844072	0.28042113562052073	0.07132756284070145	0.05581317568982538	0.09056893397505311	0.38660012495854	-0.2213070438890576	0.4454620795229062
3826	-0.31216144320976585	0.07686997938160403	0.3214867965514791	-0.0026744102707564115	-0.1401166164580872	0.14014213741041287	0.1795137060507569	-0.03815405613155873	0.18352357521410614
3827	-0.3222847429923127	-0.02620195914044919	0.3233481068885649	-0.02095391245692027	0.03969293388800767	0.04488424498518412	0.07999150238630214	0.20851186180768536	0.22332898819572225
3828	-0.1252074671379653	0.023170131448138738	0.12733328244582676	-0.0665857733429557	-0.11979609459408723	0.13705754080558635	0.16932462007465185	-0.027196917133298804	0.17149489574031268
3829	-0.10538440874985501	-0.07431414087763105	0.1289514061262494	0.08748860337063327	-0.007972653986538389	0.08785111798567534	0.01335343606044607	0.020959874980873983	0.024852175233453684
3830	-0.20155294641141552	-0.053741593600517786	0.2085947005315479	-0.022684361864142445	-0.17330083921926606	0.17477917824296252	0.19778501850752056	0.1467854210139454	0.24630240227870584
3831	-0.035902397781815504	0.1525864815378852	0.15675336205196716	-0.008638137501018998	0.1373419507494602	0.13761333094999795	-0.09499805507062818	0.05525722865416525	0.10989991713254749
3832	-0.2365085344720731	0.12134322844386547	0.26582036409445364	0.035359812576903675	-0.12532490885976758	0.13021769897438215	0.044000431866337376	-0.05310727119430221	0.0689668054800957
3833	-0.2806774336962332	0.003347048814180088	0.2806973895889805	0.26884948292966626	0.03112977047406144	0.27064572245154117	0.1949321813046026	-0.09253799572123302	0.2157819175933734
3834	-0.21740101611307527	-0.01242669523089953	0.21775588295465012	0.16544844392829344	-0.1113686718309221	0.1994396366414592	0.06579294917319915	0.020377963701863296	0.0688765095336692
3835	-0.32063367482263505	0.012432358849847867	0.32087461254645666	0.1266370807064088	0.020905311373397243	0.12835101189106454	0.13703086126307001	0.06664255567647917	0.15237679339581658
3836	-0.27615270002104264	-0.18889182458898365	0.3345750067256479	0.14554068491734348	-0.08723039277631625	0.1696797937001335	0.20507362245187813	0.19533795055339498	0.28321741745863027
3837	-0.3074038920985188	0.17491073367794624	0.3536819441717024	-0.004816361174901916	0.014715489941454815	0.01548363585157441	0.16949080941757289	-0.26764107735455545	0.31679469813197814
3838	-0.24846034782678889	-0.10374232645994018	0.2692489828050047	0.04576244472831865	0.13067696584871538	0.138458191346481	0.1471167295265844	-0.06706194308645175	0.16168066154345326
3839	-0.0817616032746435	-0.002442655483402033	0.08179808271500495	-0.049571323416964144	-0.10121048769994544	0.11269817623089588	0.021235817303980185	0.08885425905547391	0.09135665979481349
3840	-0.29277174144213547	0.026852624663853034	0.29400060550685675	0.004238810826870522	-0.19899078739804715	0.19903592888350788	0.08737801131752705	-0.04393722682256103	0.09780284639346169
3841	-0.14120611414376164	0.03949291680929132	0.14662488584713934	-0.07967795882200053	0.08049055045494093	0.11325769657987841	0.007567833224441199	0.013458360072832014	0.015440192860290152
3842	-0.26114529870531	0.02132144140433966	0.26201425705377995	-0.06596073173939374	-0.0377512960156177	0.07599985843707248	0.20548969251096458	-0.10484152143359675	0.23068974477588314
3843	-0.18711201709561293	-0.18206827780986565	0.2610742513658506	0.09836856890621329	-0.04324857121687991	0.10745610387948172	-0.04089669648240525	0.02399030329854956	0.047413863326356095
3844	-0.1707864134355778	0.07619571361631547	0.18701279578597738	0.036142388106686886	0.19066456502991727	0.19405990976010973	0.24014601076337552	0.2331298011021767	0.3346933083398946
3845	-0.19158212180396675	0.021870395545292104	0.19282640793267264	0.08163749311391634	-0.039740333110634456	0.0907963344946751	0.11641709179790397	0.21430845462064813	0.24388737766553642
3846	-0.22698929919222946	0.18012309100217005	0.28977313515913705	-0.03519142897733843	-0.12404200160129866	0.1289374066542508	0.011975447582150463	-0.11713993698646459	0.11775048272506457
3847	-0.19263507884821185	-0.022047089485414402	0.19389261914171635	-0.023375036494490666	-0.015899560922206357	0.0282699198555235	0.07416845898283221	0.002033604818692551	0.0741963331738616
3848	-0.25290904619279764	0.0007170569607583327	0.25291006270379124	-0.006820152029759017	0.08594886901873801	0.08621903826481254	0.03393367202979043	-0.2477152432491544	0.25002867002688534
3849	-0.22070626175874838	-0.004366600797954449	0.22074945341279978	-0.030558045368720154	0.1597844842689726	0.1626802862975668	0.006553608928964206	-0.045328219060925205	0.04579953311147421
3850	-0.32034540594477073	-0.048687919816984136	0.32402421614136345	0.11154920313774447	0.12129390037914121	0.16478906210622968	0.15353296240705377	-0.13421322165157126	0.20392537706616992
3851	-0.1582474723628329	0.06115301980506052	0.16965245161949086	0.09511150406452352	-0.033417157505056805	0.10081123261389897	0.13706429204700793	0.0611477821320631	0.15008554698576987
3852	-0.2088412816651341	0.06842849088598234	0.2197661013269991	-0.06175588498566782	-0.07019049999908951	0.09349061782064133	0.15615651608784548	-0.025732385901244298	0.158262481974927
3853	-0.16154313951070032	-0.10116625290575992	0.19060639194414694	0.022081948686560774	-0.05035281739864426	0.054981985029435916	-0.10006923492287778	-0.20759069545917994	0.23045118489449365
3854	-0.15358979822726307	0.18554368210816546	0.24086569720437018	0.02614658463334639	-0.04772183826957198	0.054415234409271186	-0.044148064097968016	0.015366139655779038	0.04674579993453099
3855	-0.24753322073608683	0.11263161192964793	0.27195325953893457	-0.07892725184135402	0.03206859263537649	0.08519334314864187	0.009971492645315484	-0.01583009594187773	0.018708891017498463
3856	-0.2789401696746037	0.004366444369775976	0.2789743430757227	-0.10308745347915386	-0.21513341116317541	0.23855692751106725	0.0037140901801835926	-0.23288255868277838	0.23291217358589106
3857	0.018279007154699847	-0.10005106498976833	0.10170711729347369	-0.00573405296402835	0.27529866118579377	0.275358370517558	-0.06627570607940156	0.07750275247983467	0.10197620241151238
3858	-0.3459640564106877	-0.05108005758244606	0.34971459879559436	-0.12480947967933205	0.036948863176268415	0.13016383794220346	-0.056448859175051616	0.15298348609446039	0.1630656944908363
3859	-0.27307089535654455	-0.01649866371905442	0.27356885750271237	-0.012843198121214235	-0.13731691721018915	0.1379162190972864	0.045395665446138045	0.12404931658138448	0.1320946607005985
3860	-0.16386425609163274	-0.007257590804824694	0.16402489764896813	-0.12471698070615429	0.07754922786241705	0.14686118622194344	0.17352817704451418	-0.008145355697784164	0.17371924201951747
3861	-0.3449171101694145	-0.13450890589866227	0.37021677251804136	0.11183137083400356	0.11008462395093692	0.15692316569911408	0.2150373605222302	-0.0030611598860874802	0.21505914795752307
3862	-0.222124792206477	0.062222087741355424	0.2306751211458737	0.004673980043598512	0.06393261487385846	0.06410323965336748	0.20413073551487612	0.17074764716121543	0.26612800715620905
3863	-0.014963690537426197	0.06080481728932292	0.06261898945278344	-0.02669611078155124	0.08614373238914431	0.09018550305228312	-0.19746839908954927	0.04453068049810184	0.20242714774608056
3864	-0.3365968856625222	-0.024823284564709978	0.33751097596121166	-0.07369544628520332	-0.013716551445631378	0.07496107380991776	0.03709847328636544	0.321593928088756	0.32372666140393064
3865	-0.32117756734308234	0.01591343221741849	0.3215715582718076	-0.039187823162321396	0.10695041762515381	0.11390380728665828	0.16954000297400817	-0.10787753239361511	0.20095117467624363
3866	0.010249335543517857	0.048689840552000055	0.049756903561845645	-0.14593347478559282	0.04056944148732541	0.15146768185190784	-0.018077919719500183	-0.06602624098119059	0.06845637793143124
3867	-0.12039469555941351	0.013858760902758897	0.1211897189228678	-0.15988819103901608	-0.028218810228434286	0.1623592771739185	-0.20876120008920043	0.020900316261357334	0.20980481853977506
3868	-0.2881447745194192	-0.08775288680250727	0.3012108567515796	-0.1520966910754312	-0.05893164618991036	0.16311450689239118	0.08514276224731682	0.03516120181551989	0.0921173169182366
3869	-0.2236281973801643	0.08179221683153681	0.23811664662034626	0.04983534380020884	-0.05303211291501176	0.07277339137291577	-0.18313965723954967	-0.15564510986020885	0.2403446156609634
3870	-0.20945273149106464	-0.03830094700890085	0.21292583044536106	0.1510378339655056	0.0107043433550606	0.15141667760076716	0.1648794903563901	-0.026888769925693473	0.16705763163740775
3871	-0.2672699038235984	0.2389017124091016	0.3584790505481131	0.012221963693882055	-0.1922493931866494	0.19263749784808123	0.008448493024473926	-0.08734094396875357	0.0877486041355504
3872	-0.3744334830474923	0.07303710081737215	0.3814903030522318	0.048063082877680165	0.06722727775388586	0.0826411931781292	0.043060996947850344	-0.11381393727306215	0.12168755801535054
3873	-0.2572474956783508	0.028325318402792288	0.2588022366506957	0.08156687159369463	0.007379283656434177	0.08189999004190651	0.07947632634486877	-0.1743181698889432	0.19158108153652995
3874	-0.24312195608782433	-0.0415251497005988	0.2466427043105616	0.15650353589562066	0.13936528960850136	0.20956154393278667	0.22407751335750964	0.049928087609222745	0.22957252868058742
3875	-0.21438121847440098	-0.03248567284826123	0.21682856309760737	0.06237340367563152	-0.07189272391756038	0.0951788066660317	0.1609696984197241	-0.06372321845130573	0.17312392203023177
3876	-0.24582219066279018	-0.0050631453075474205	0.2458743273761181	0.20525285322265213	-0.2594323011603364	0.3308078787474492	0.18252404628896193	0.04329939332916107	0.1875896184130895
3877	-0.1814918141190667	0.061578114161104994	0.1916537052495149	-0.14392503955932945	-0.020554752266432386	0.145385401099591	0.10223873068736912	-0.06534617100540768	0.12133787585759188
3878	-0.24838452545940698	0.030362018108990668	0.250233340367237	0.030484874681993783	-0.04994118062753227	0.05851024787888588	0.07308630797757522	-0.02200747456127575	0.07632782815171786
3879	-0.31597936429955403	-0.058620650334346616	0.32137103059979133	0.007620083646749928	-0.11352185637240987	0.11377731561704872	0.14536438422209425	-0.03152464595465588	0.14874342843579694
3880	-0.21084608314635236	-0.03221571646106621	0.21329304528103665	0.061254977721462545	0.03987327477341707	0.07308933121060343	-0.06554215308708967	0.19005516742408826	0.20103915164934844
3881	-0.3388949305630872	-0.0220574685352539	0.33961199313266816	-0.19149315341202092	-0.029039846686318576	0.193682576653773	0.16401402156181133	-0.15409033769310193	0.22504317683336347
3882	-0.23183445219633136	0.002189843271340198	0.23184479428860613	-0.06243327323913131	0.12261128429592638	0.13759157184961773	0.0541387948492393	-0.1375590601166239	0.14782930740518593
3883	-0.24437426228985235	0.13471578506031565	0.27904681115204794	-0.02196797161382579	0.2820107723884264	0.28286510481136184	0.08877813403388334	-0.04942582508488955	0.10160939556881661
3884	-0.2543890150762186	0.09752005739477372	0.27244069553891637	0.03582923052171599	0.08808300019036741	0.09509126501584955	-0.001522690539317835	0.1409149504084101	0.14092317706851204
3885	-0.285202290590148	0.027503650239724967	0.2865253868933368	-0.04274651806543415	0.1906741982922742	0.19540704874983397	0.02287203932468977	0.2037441272223659	0.20502389997381715
3886	-0.18389053313336962	-0.00889713591782022	0.1841056414225677	0.027630848226787012	0.03069897383689738	0.04130243053828974	-0.10125578592907099	0.005240182221571521	0.10139129002941585
3887	-0.1563689099833678	0.11596475689514511	0.19467681128253744	0.058588686325463206	-0.0028902342444740883	0.058659931975168965	0.07857302256735037	-0.005689435519636617	0.07877873794306084
3888	-0.014520229043461935	0.06529278137613818	0.06688784905576478	0.10765065703493823	0.21930332333773317	0.24430024884765925	-0.07115812217547503	0.22038570700144589	0.23158872641401823
3889	-0.14555156322954607	0.08691809453220528	0.16952879612524216	0.11493451480440889	0.04387547006699805	0.1230243860660354	0.19066542608599343	0.1342912029208705	0.23321113156641526
3890	-0.24713532344701483	0.08659503318045948	0.261867462405671	-0.2186792863666359	-0.13494049507461872	0.2569621907923505	-0.13509393040915976	0.10821521863821772	0.17309218231425752
3891	-0.18265781971280626	-0.18209044626852955	0.2579162843337122	0.2150266914264295	0.0711007897560072	0.22647693112042308	-0.10594201148404664	-0.024199230450482445	0.10867066095170963
3892	-0.20316367763363194	-0.04308282168958712	0.20768150961113288	-0.0047076873385012916	0.05364277277205979	0.05384894976461402	0.15092433284145187	0.08649857235572515	0.173954468937179
3893	-0.19923398127037875	0.01268401920452198	0.19963733026672723	0.02095561787130709	0.03824929439181016	0.04361360386209336	0.07475600843331097	-0.10246367570851542	0.12683558505632822
3894	-0.18313794615668041	0.14268129236848662	0.23215826178369944	0.11793786838263128	-0.13282593413724111	0.17762902234170397	-0.13628293972464003	0.0007914006834158032	0.13628523755356478
3895	-0.21858104075990256	0.07881229640579235	0.23235543773373726	-0.06676881794971984	-0.15338069769298318	0.16728333292707054	0.18166659731627405	0.04527743960140079	0.18722392773716656
3896	-0.12141197852472374	-0.18518728195700768	0.2214389259545671	0.024421844833759775	0.016272371671681253	0.029346491867096716	0.16805511050339608	0.07039418575271614	0.18220280336508704
3897	0.05319749054639869	0.08349027065768438	0.09899797116571415	-0.10123553624609917	0.016747538987427195	0.10261147041715489	-0.05550478154154142	0.08114367401005158	0.09831112147577079
3898	-0.18874449406373583	0.1383155331281499	0.23399929646026704	0.028183536685444165	0.012318126382179216	0.030757892932824847	0.047387033830873615	-0.0718256649753229	0.08604915528019835
3899	-0.04990690984216547	-0.049630016327709345	0.07038350780319724	0.007019349186395	-0.06356645785145394	0.06395284064669227	0.03507741743025189	-0.03433114524158168	0.049082102106314834
3900	-0.11938743569383456	0.1266049351058167	0.17401772724265058	0.013792010693537608	0.14349534728291605	0.14415663096373796	-0.03089652478128992	-0.1632811999315228	0.16617865535212029
3901	-0.12450529546033207	-0.12146236001983284	0.17393870615608267	-0.23818807855485383	-0.18801133513363671	0.30344986884885267	0.017930655600710475	-0.01407310648546799	0.022793874976023958
3902	-0.3245215071690563	0.11655058728496352	0.34481625253422404	-0.11104502431745959	0.07574766791576022	0.13441988922901804	0.12523772339155273	0.051925152179231104	0.13557547266794015
3903	-0.12208619698099885	-0.26615163714286255	0.29281689406028	-0.021891721383367153	-0.14566747047276551	0.14730329059142228	-0.10286210854455337	-0.027151495791822935	0.10638522969832259
3904	-0.20080110937058626	-0.15757489535451066	0.2552468083452624	0.050365347488326835	-0.19925445420023394	0.2055213024147449	0.21395131567623102	-0.02794555531317982	0.21576867136206834
3905	-0.13250132367233852	-0.0031974175696650566	0.13253989683878822	0.09573064590013743	-0.04489967934035731	0.10573711632782694	0.22167496174636853	-0.032896073558763866	0.22410252189754035
3906	-0.137128774111014	-0.053281531760311446	0.14711635638471537	-0.012365506787817546	0.045241474723546435	0.046900925292374065	0.03817848556924938	-0.10024452701753654	0.10726864386823856
3907	-0.27573586390551946	0.010688885974101732	0.2759429631773394	-0.032794981208122506	-0.13146663406515832	0.1354953381665338	0.12037030725062862	0.06629277573566401	0.13741813192715793
3908	-0.09431605831000192	0.0725731539915724	0.11900580462910271	0.1362026752244339	-0.09300464243266451	0.1649273544695373	-0.19092140232764623	0.09174244621092313	0.21181987230550178
3909	-0.16944952893674295	0.1405288245850157	0.22013971335524674	0.11362197188720682	-0.16327768896244468	0.19892097980970747	-0.04816271493416951	-0.1816729594739669	0.18794869330181493
3910	-0.197356167712483	-0.09571334652537297	0.21934106236006937	0.07042336268093678	-0.12141551516076435	0.14036088248883505	0.11642205751513933	0.0895293411397794	0.14686591980776684
3911	-0.13515641627994407	0.012658848007574657	0.1357479402956686	-0.05320391162093209	0.03259017079868347	0.06239211043437554	-0.09204649344069085	-0.026418154581603095	0.09576260150092321
3912	-0.25216154346274333	0.1849210264290943	0.312699904088733	-0.05158019741915729	0.19419703856956244	0.20093035249804186	0.043955396700808905	-0.04741987169091652	0.06465849619584783
3913	-0.16766247851766877	0.08269125768513502	0.18694531499943276	0.11200214563855442	0.14044881119448735	0.17963949786610045	-0.23211308431676683	0.07158145974732415	0.24289995737051973
3914	-0.23589376663088243	0.03688562421467124	0.23876016922638327	0.02027447612035939	-0.0323861371289896	0.03820885054660428	0.13054616521604845	0.14850283743256795	0.19772555216294002
3915	-0.2559955190440627	-0.027414538212596467	0.25745924468942455	-0.001796688507052322	0.027290123801762423	0.027349203767329206	0.04223188973060541	0.14457785968431552	0.15061968669837167
3916	-0.36429319261822973	-0.11511567799612175	0.3820486219167522	0.17087080545400674	-0.06772794801617578	0.18380399097675446	0.08074159403310635	-0.06662540704362266	0.10468118202779027
3917	-0.06603386237211656	0.1640683471428016	0.17685839961378846	0.19653054246719062	-0.14368331569136233	0.24345256073927812	-0.09521160826027653	-0.06389860636087748	0.11466595938800116
3918	-0.13727550311535702	0.19956541172795955	0.24222080280959438	-0.07076673812778347	0.07374895162036531	0.10220977981753639	-0.02450409280059648	0.21004023054484672	0.2114647701422452
3919	-0.20202021557915087	-0.08394458837268615	0.21876668260890714	-0.049944831703191715	-0.15306918067871014	0.1610113669512552	-0.0020617458423012455	0.2543632740910158	0.25437162971176536
3920	-0.016834329523229358	-0.24470171596688528	0.24528009386746996	-0.1395208490607931	-0.1185003774590346	0.18305301631106297	-0.1887579128851593	-0.10885268418835864	0.21789551746599087
3921	-0.10635888172563128	-0.06764529530172597	0.12604799759767918	0.006253014689025072	0.1814314960275755	0.181539218747645	0.23692295730401022	0.19006605644823757	0.3037393512725384
3922	-0.2769150465077762	0.14343436286216493	0.3118579154552263	-0.037890025082989526	-0.023155758433096196	0.04440544053831108	0.06782203647928763	-0.3084345996117912	0.3158033104162839
3923	-0.1813893566245503	0.1457653030321385	0.2327007139325521	-0.0031133465350433416	0.19867137924849926	0.1986957721219762	0.0364649748193909	-0.03084265302408289	0.04775943502746637
3924	-0.23210840720501116	-0.1384340165283012	0.2702559705675441	0.12350782250052833	0.14043556304758112	0.18701959680021008	0.18906811858843411	-0.1935914774638062	0.27060009906352506
3925	-0.1508455932786801	-0.11243087343326441	0.18813584005330747	0.022327091668047565	0.09739838553133062	0.0999246942775564	0.2636315276561661	0.10388784801800154	0.2833624310668852
3926	-0.3135871328418913	0.15413550392859984	0.349420439378296	-0.005184829154807822	-0.0639440103345731	0.06415386902621334	-0.1675482779227249	-0.0461878772215212	0.17379800182137015
3927	-0.3186319318892228	-0.020356218710000217	0.3192815116157333	-0.030531268395806152	-0.11330275320584211	0.11734424670123676	0.3455718861880535	-0.018880291291191436	0.3460872634507217
3928	-0.011166652228827978	0.06858732699993476	0.0694903989555073	0.05219522307840528	0.11966680957765315	0.1305545350675295	0.31248974371078725	0.09199143979192939	0.32574877577578965
3929	-0.12473906795165772	-0.0017135148317794211	0.12475083649630175	-0.12219798545794143	-0.09058719676250195	0.15211307592468015	-0.08262884062090597	0.028989611424264133	0.08756667672628046
3930	-0.23869351098115407	0.11509775558673514	0.2649945009346687	0.16745470928151734	-0.07995171285256696	0.1855622700028667	-0.040808278230050586	-0.1262746023238396	0.13270490105548122
3931	-0.25086775777538295	0.020083740000910733	0.2516703965580227	0.05864374797555668	-0.1641184948793812	0.17428129428626032	0.31124672390420244	-0.2349715318572074	0.3899822353959491
3932	-0.20387977529591897	-0.1081219234554165	0.2307754603644273	-0.014434850528357078	0.09189581450941611	0.09302260818814437	-0.18132014812340813	-0.036548610146056405	0.18496701603016438
3933	-0.4343841529212271	0.12074238386863638	0.450852875749255	-0.13098993309799198	0.021536532888261774	0.13274857747585697	0.23423252096934113	0.06050493578103496	0.24192089850511053
3934	-0.3926153003680555	-0.1437951315574698	0.41811937762166496	0.02509995924955837	-0.11273693893039771	0.11549729587191951	0.10675575644856727	0.2567087951558251	0.2780219362662975
3935	-0.09106420660729603	-0.13077372800503692	0.15935638569367616	0.16249826379372645	-0.0014455453869598005	0.16250469327819816	0.0403572899822308	-0.012947866774060663	0.042383465038959366
3936	-0.18444144422231262	-0.12319604432251234	0.22180151415968033	-0.1829829811420447	-0.21250770122024112	0.2804323349143982	-0.01801377239295924	-0.015596209371858188	0.0238272479022689
3937	-0.14680597369141288	0.040921470417672266	0.1524026267904469	0.06492269409890457	-0.18560253958109132	0.1966297508212084	0.028043866774979696	0.09218315802799962	0.09635451773377293
3938	-0.1048142846379869	-0.034639408817858555	0.11038986777518883	0.2640652122028874	-0.020996945380455243	0.26489867498926034	0.295019495365071	0.11122921836363285	0.3152910427894295
3939	-0.3107006921876848	-0.03591840182931293	0.31276996613466335	-0.09812110873164247	-0.0016653554401676242	0.09813524029353013	-0.0007655431247147455	-0.021791593728154555	0.0218050364248433
3940	-0.20969349159524728	0.05107336170867777	0.21582365184018057	-0.04729920284475107	-0.07149610488578943	0.08572576977542233	-0.15865586281239993	0.005530955838907407	0.15875224180224673
3941	-0.11538573696304222	-0.003717758415042711	0.11544561499743933	0.17901253434218597	0.07882768113558161	0.19559982301838938	0.00417705099085207	0.07117405811748526	0.0712965237854648
3942	-0.2308445290736627	-0.24047422586933853	0.33334224141368396	0.23486222506519708	-0.13395709294887564	0.27037893319171336	-0.07954602557055382	0.11484570004136317	0.1397036327446855
3943	-0.15594739551716982	-0.04849317278951291	0.16331312860815006	-0.14907506274241386	-0.01762726443075519	0.15011360625528383	0.08353831399195458	0.05096700349656528	0.09785849656538409
3944	-0.12070323770436728	-0.15450368874909787	0.19606290171624793	-0.06802701651612722	0.028157842182343087	0.07362431020017222	0.07737539335373321	-0.05366238742194444	0.09416264291356632
3945	-0.3841589636961451	0.12060400361017334	0.4026455452068219	0.01169099775490246	0.0456342014229989	0.047107958648406424	0.2658691159365537	-0.06289121478667459	0.2732063171052754
3946	-0.16320286486146884	0.04894823716209656	0.17038516666737077	0.05688223259487924	-0.20358782023444416	0.21138493071359252	0.09400094040589178	0.03182780123226093	0.0992430638809198
3947	-0.08475768772640614	0.005526349319159731	0.0849376604665113	0.014174967932742618	0.006344651559425413	0.01553011008669291	-0.08661807971046549	-0.21447468444452913	0.23130517071675877
3948	-0.2174390307488849	-0.09781643574587494	0.23842773998643987	0.0463774035641537	0.12166967056640396	0.13020895628600068	-0.010902606868538417	-0.07100940143726421	0.07184150561484942
3949	-0.1951728367083039	0.0630259643883949	0.2050968268302888	-0.002708627766198439	-0.13220930352471516	0.1322370470135585	0.04447084722148085	0.0747472768194684	0.08697592566062479
3950	-0.1861007517657656	-0.08376800491636291	0.20408470901919848	0.0294392463738243	0.05328516427293674	0.06087674398859207	0.14070253493458207	0.17947174016590126	0.22805111018189336
3951	-0.2680658567958792	0.013389514365078303	0.2684000422403868	0.17641833324630565	-0.06995794388456653	0.18978288178326494	-0.17920540435928856	0.02348992417723599	0.18073835644220188
3952	-0.1824769610170864	0.07577846811153442	0.19758597503710154	0.030891932754981758	-0.10041796783007109	0.10506226616849415	-0.034215515513972596	-0.0032320945789725175	0.0343678328856261
3953	-0.23635632259789843	0.0811559045638	0.24990116461827552	0.0007090013470900462	-0.019431529088657674	0.019444459509935594	0.07086189179578795	-0.07443297719790762	0.10277001412582464
3954	-0.17814173779524006	-0.007944711647021634	0.17831880772330883	-0.025579679095592372	-0.10042344162835834	0.10363005167960584	0.11833393023116999	0.04783567686793493	0.12763687173136487
3955	-0.3180656968147147	0.0748109179107027	0.3267452538735213	-0.14978976403504704	0.04023225626999212	0.15509870358661734	0.22691743706114886	-0.03093181787078661	0.22901593961816713
3956	-0.2300188777980467	0.21707120255486057	0.3162729693193619	0.11793412304278876	-0.004027816038894804	0.1180028842016788	0.08135253303317178	-0.11921530991961157	0.14432783775191238
3957	-0.1296221312827302	0.010297503124277045	0.13003051752904715	-0.11668264035470148	0.03372955163771381	0.121459957244459	-0.03531926147515544	-0.07180458029949568	0.08002092215875248
3958	-0.31764409915967995	0.04569984548029874	0.32091470768396974	-0.18472769823100357	-0.06146885301749556	0.19468626655470897	0.060954700565454864	-0.1649238994717928	0.17582766601990227
3959	-0.08885707179748718	0.007904652596394014	0.0892079746496549	-0.0254802512171934	0.10627082673119954	0.10928280659016734	0.007964891591950162	0.1010426640957291	0.10135610226145174
3960	-0.28916105280650406	-0.0832159429367626	0.3008970050017453	-0.18230464382886477	-0.013299606903432884	0.18278912086159582	0.13665402449235023	-0.01725784448062498	0.13773944825674775
3961	-0.2530870771588471	0.0075791090710309195	0.2532005361746274	-0.06165966112118205	0.042498849435871885	0.07488702165897584	-0.04014485258930757	-0.023532530912250448	0.04653374260204371
3962	-0.2181637381795466	0.11812506706357681	0.24809060466943983	0.04492577987942408	-0.08118474083425543	0.09278624813031124	0.18428150226415768	0.04700869013777115	0.19018277794060046
3963	-0.3347142342682733	0.0492310744035847	0.33831541098319456	-0.11501237248871088	-0.2681679363329551	0.29179082902407655	0.11587145942692074	0.006437761822101997	0.11605016108133007
3964	-0.136363029702912	-0.0622572721447	0.14990278117718997	0.024760969802290332	-0.05697190012025318	0.06212006945313276	0.20962779080697122	0.1088334847308073	0.23619597388029745
3965	-0.19360026285182866	0.04751158219292551	0.1993449578463731	0.03523442232818948	-0.11313945725239898	0.11849895064585439	-0.07679356589990327	-0.08201669887221753	0.11235653366635513
3966	-0.08919977315592521	-0.0387664816398077	0.09725965057411046	-0.125071762011076	-0.2634758381460229	0.29165469812657646	-0.09967928630270918	0.1422629059424441	0.17370864838863423
3967	-0.2586256367909282	0.0007617103844621971	0.2586267584922777	0.08916143382280114	-0.15867730240199304	0.18201166879876493	0.1601625475710241	0.2248508440988395	0.2760614854274337
3968	-0.2661586301197304	-0.10048030329812327	0.28449377451553187	-0.12538751225455488	0.06208732646730438	0.13991734823546287	-0.04798020759866558	0.02387239924139148	0.05359096721231512
3969	-0.24524022062558967	-0.20049368604397994	0.316765660948263	-0.09263197278319657	0.05783438035656797	0.10920392819370119	-0.1416226450465754	-0.05446600650974789	0.1517350304152215
3970	-0.3095279213802336	-0.017000905679906843	0.3099944594793674	0.010697136689871026	-0.12834752576763261	0.12879253124321652	0.0696236763921688	-0.1233689432198567	0.14165928301931247
3971	-0.21675916062865597	-0.015521598688300497	0.2173141821011232	0.0170780097969902	0.03515082651584015	0.03907990562133926	-0.09661518880045565	0.027523923994051364	0.10045925093777082
3972	-0.16804527210629971	0.029108576604425833	0.1705477138785977	0.17413971863378805	0.055605030093386874	0.1828019720285898	0.034188949920524736	0.03773024223316973	0.050916161242201025
3973	-0.16203344947448867	0.0829529299619528	0.18203303913815846	-0.03979687368646951	-0.11085401085965008	0.11778116521281415	-0.12063725786011709	0.17455741958843762	0.21218774874479027
3974	-0.09422747579189988	-0.06652509882965486	0.11534472666059957	0.20142830732771735	0.1866433176557244	0.274607157624205	0.25100067636117684	-0.023971437267500846	0.25214275587142687
3975	-0.1416583177428166	-0.023403239312147106	0.14357851718145864	-0.09983168083808285	0.0031096292154088132	0.09988009958352147	0.064765267028458	0.17464067902623437	0.18626300379842392
3976	0.047969776630542124	0.0023962434134579334	0.048029589343243875	0.17095541075122517	-0.15381114582304645	0.22996439081848863	0.02864542967051662	-0.06661523411655734	0.07251310266022451
3977	-0.2463005940972501	-0.01694182152479469	0.24688257931501842	-0.01252681503285222	0.0961247310223716	0.0969375314777026	0.17063962279758457	0.0012542245016130367	0.1706442320959088
3978	-0.22227806144886744	-0.11752639838531226	0.25143585845875205	-0.08250926391290644	0.12453893398982888	0.14939118016393269	-0.05995326627688312	-0.10246208495425096	0.11871340695321231
3979	-0.17413530698968668	-0.09789072667527905	0.19976410966288868	0.06624898225268322	0.08960465492989327	0.11143572961407656	0.1570893116765501	0.040437151492229165	0.16221040368551518
3980	-0.15140050998058752	0.03107183533068045	0.15455605252852087	-0.10072193753564748	0.013352200322685885	0.10160310012195498	0.240060973077311	-0.008349746753079803	0.2402061386927195
3981	-0.006314638460611961	0.08915307179822558	0.0893764223380406	0.07043497618201901	-0.0036099933338847876	0.07052742673337996	0.07934752764396076	-0.119117445578769	0.14312580474680345
3982	-0.20952081218952723	-0.04610741926176134	0.2145340645481248	-0.05468703519908944	0.048504526696927126	0.07309829634785864	-0.14026752982716328	0.2405748864984052	0.27848026130685577
3983	-0.22344537667865444	-0.06623268773572231	0.23305494048349087	-0.15102198996198296	-0.15075665535745278	0.21338980900371762	-0.020083194837675872	0.011904879197501123	0.023346538578451963
3984	-0.31716023101865576	-0.07946381076989253	0.3269634679316336	-0.057184812256081345	4.228026446812598e-05	0.05718482788628497	0.10163836511185981	0.06879280232440718	0.12273062744994293
3985	-0.3399692699737544	0.032193170043207105	0.3414901239039254	-0.0397865317348753	0.061205572399443554	0.07300061780720604	0.10336357991502869	0.10431641459821116	0.14685347802308396
3986	-0.1482825180310524	-0.08442032703301115	0.170629706587071	0.15422494514892338	0.11327778192305475	0.19135618511978014	0.17070209552326068	-0.09254659302141884	0.1941753776767398
3987	-0.19757356329952208	0.004948629212736717	0.19763552779284246	-0.05311335968454473	0.1231771936618948	0.13414041156713272	0.006624598735210883	0.06355540299052471	0.06389972267303322
3988	-0.10672278083980163	-0.05974813946708762	0.12230941141203681	-0.28414965230000877	0.07906676951729698	0.2949450439388959	0.07677249219577739	-0.18974647947357526	0.20468937937901568
3989	-0.2552659937556228	0.0006220393740863772	0.2552667516560443	0.07655473899629071	0.014032847064902139	0.07783025670995264	0.1960789259735514	-0.11415551787662806	0.2268885794230785
3990	-0.4528074184556515	-0.15180620684102158	0.4775768866307607	-0.12449635366612019	0.00876135451410481	0.12480426038033118	0.21520807335731693	0.2970735589657265	0.3668340418700687
3991	-0.4036466386098812	0.021767242908835048	0.40423312794093	-0.03700587533919386	-0.15700577375563313	0.16130792851631628	0.09751885177482562	-0.04901437875208089	0.10914364743736966
3992	-0.14564214222715172	0.021152917414446182	0.147170239884483	0.07927623380577938	0.05657999042996087	0.09739618351600365	0.031793928242870285	-0.033528011395673206	0.04620585916592372
3993	-0.1803728731284684	-0.21011091086605801	0.2769132864735514	-0.13791625197309615	-0.036121209912074397	0.14256799908751855	0.09024554982796414	0.09119921082594239	0.1283025927993127
3994	-0.17255542032207455	-0.07803137126414716	0.18937863655621504	0.041529796285502275	-0.011111225011708371	0.04299050244851916	-0.04394618630840726	-0.05128917069423332	0.0675414415122704
3995	-0.0683535545432957	0.15414520411908206	0.16862073529556434	-0.11318801022816358	-0.04457377863331705	0.1216484582765553	-0.04201601078835798	0.14586038109111266	0.15179129070737896
3996	-0.10655888163354753	0.13313017413180905	0.1705240115624723	-0.0045439613967790055	0.051541870896378156	0.05174178234922268	0.16274592501590507	-0.08890074150450826	0.1854442718159124
3997	-0.14663748270569477	-0.014487893699772006	0.1473514519715324	-0.002017571400396745	-0.08057155104075554	0.0805968078243101	0.06263368461795599	0.054209257727968474	0.08283490853643098
3998	-0.2443640914036997	0.036264417845484224	0.24704031486627354	-0.027974416965873626	0.05592088856078655	0.06252770411592341	0.006323440577328895	0.15377946803127399	0.15390942365143412
3999	-0.27579935048448945	-0.1704419906122267	0.3242155978535342	0.06976226323239063	-0.12717094663254544	0.14504903666940738	0.02320763451534079	0.19681976410152424	0.19818328345442582
4000	-0.22753332371864374	0.037479028390656595	0.23059941667654055	-0.08867863164062031	0.15805029115301375	0.18122856905908968	-0.018936179024256136	-0.020654056850949006	0.02802086616150385
4001	-0.2604785644129437	-0.07746298213479866	0.2717528217329936	0.06364164754272451	-0.08560625055040691	0.10667093997547511	0.08735920156659273	-0.0035753233149211573	0.08743233403700715
4002	-0.25390460287483274	-0.05135110155366666	0.2590453299941953	-0.023429283343244258	-0.18117084173778317	0.1826795150364564	0.06808414920211887	-0.030177769456956268	0.07447247237720517
4003	-0.1867328212133902	-0.08381490456674609	0.20468044544080097	0.05419766713815824	-0.1370219838459052	0.14735131889564512	-0.03895016054725674	-0.1330516469870754	0.13863569443916818
4004	-0.2330229884829269	-0.1472163268061316	0.27563084014638856	0.02576500848087146	0.02008572818141564	0.032669131280110474	0.189860654228796	-0.029304818541018025	0.1921089285116869
4005	-0.1883992536359686	0.11765529228331162	0.22211944213161872	-0.0653979395199871	-0.016189126208372186	0.06737194001103496	0.0028440454010432636	0.09010797112479926	0.09015284274203922
4006	-0.2153433797819707	0.0809999017042609	0.23007336936729988	0.0679237139728607	0.09301050392457776	0.11517197905814977	0.09458994310488716	0.047341651170280184	0.1057756553849433
4007	-0.28824340044924884	-0.014811634058638475	0.2886237038187145	-0.044351786596262245	0.11519097107284713	0.12343435822730192	0.1759800889665759	-0.07009574551525541	0.18942651676051964
4008	-0.12675204550331914	0.005386855758878575	0.12686646229103438	0.05645053919228868	-0.13360268307827475	0.145039099214019	-0.2249184603587744	0.10103423044938602	0.24656891436809553
4009	-0.13295889121376497	0.0344031422955909	0.13733769676459726	-0.22210331948466153	0.02781429202676916	0.22383815440414984	0.18515629306005169	0.06600163880815288	0.19656823035552212
4010	-0.17193310793318967	0.026868631424050073	0.17401987518144957	0.05505755264076936	-0.045156407764914384	0.07120698887765377	-0.009471263807799224	-0.033829372007351526	0.035130204219854834
4011	-0.3419796312535978	0.08577943004094192	0.352573650193113	-0.23220899294827324	0.061114573725231644	0.2401166539989844	0.05347877656011205	-0.07363583900519385	0.09100668287749654
4012	-0.17285643070787637	-0.018277735600537838	0.17382008300466903	0.020704905909219144	-0.0035227465870396324	0.021002449195894207	0.41552184050151514	-0.014203717017516748	0.4157645313285878
4013	-0.3069195725722708	0.03451196418003774	0.30885384844536035	0.12614360108132155	-0.08784186939125696	0.15371532816187927	0.1046179741308198	0.10478719135990694	0.14807186087955615
4014	-0.14115579315458485	-0.03275473494383977	0.14490628213552767	0.03133013695070294	-0.09075799312214688	0.09601349278569894	0.028319369289778337	-0.18869720139629384	0.19081043077296464
4015	-0.16441157084590874	0.08231912500061948	0.18386843929529312	0.1119812648816236	-0.00807563841126576	0.1122720785424313	-0.04495467587065139	0.11309467145656779	0.12170179782774097
4016	-0.21933913716844755	-0.21721633212634106	0.30869498220123365	0.12504459046313082	-0.1405159561878875	0.18809806896267817	0.12647151043085075	0.34571869811933365	0.36812560516756737
4017	-0.20584273493107766	-0.0027922286022220902	0.20586167215990683	-0.16754542008107084	-0.1932868682744744	0.25579538939843405	0.036278582677585	-0.1123333804104234	0.11804627870258032
4018	-0.32488102026022253	-0.16384200216422307	0.36385694853679024	0.09497995212939628	0.020327624720774387	0.09713085829586315	0.3012479193387715	0.261350146243034	0.398816007511226
4019	-0.2551508963838253	0.018221970413777128	0.2558007430232175	0.17597853784958273	0.026731041068428302	0.1779971750907273	0.23873841515572816	-0.10684166145399326	0.2615552933765985
4020	-0.21082077702485225	-0.024257876034795744	0.21221179179084743	0.14094053642145846	-0.015397019054737398	0.141779064048753	0.2611026584380956	-0.1864641542317369	0.3208480622612481
4021	-0.2893626965580069	-0.0069224009641881065	0.2894454867404745	0.04851446139101354	-0.11214733784754388	0.12219115495956036	0.0035047781819675457	0.2334862308776452	0.23351253388106136
4022	-0.1250645445818125	-0.1204360475032528	0.17362598264563378	-0.08150832283522916	-0.08540099670236022	0.11805480476951576	0.1127246139222336	-0.021107089344426105	0.11468368586904679
4023	-0.10785906166052352	0.16642374573369048	0.19831903672194628	0.05325984583608576	0.08902719099135066	0.10374223785081006	-0.00964680980553356	-0.2168265504609058	0.21704104202707805
4024	-0.19718626030949643	-0.06340346528493282	0.2071289952299826	0.11569369258277329	-0.11240816326530612	0.1613090997808771	-0.15609332250644378	-0.017926997716733485	0.1571193895680493
4025	-0.3285426924244796	0.055062143953439446	0.33312481210842804	-0.021497677742050733	-0.0961257591997142	0.09850031334986963	-0.006595486857717238	-0.006485903068864215	0.00925026407779924
4026	-0.34798144694744493	-0.04652148138438898	0.35107739267836013	-0.10639637028601232	-0.08936583857162385	0.13894761859653362	0.08157518554757416	0.06062042097224542	0.10163339183542681
4027	-0.205481151858947	-0.17737927176964347	0.2714514870521226	-0.031192093628568524	0.018916840497309465	0.036480043302249965	0.19769591438368136	0.04566616752610718	0.2029016348394521
4028	-0.15011545058048512	-0.08908532434239633	0.17455899723638432	-0.09432645950737183	-0.18791614539272258	0.2102616433457484	0.05678277200360034	0.16472849896137248	0.1742405279103566
4029	-0.34784420542618916	-0.05201660231612558	0.35171198183327623	-0.17744502843378593	0.0382673153819601	0.18152444888336527	0.06038629790573633	0.1695727905591001	0.180003989602344
4030	-0.07112931950770762	-0.004646865990226613	0.07128094736436014	0.14770415379841637	0.06855618588057369	0.16283877815740946	0.14828036897942232	-0.05008123777712397	0.15650941889216272
4031	-0.18144596896844573	0.09864364031822286	0.20652652960365428	-0.02489572553932078	-0.08083241321602043	0.08457940752012078	0.10633572451480111	-0.01428647430647223	0.10729114435123324
4032	-0.0940267922215344	-0.0641537396586477	0.1138276766329751	0.1918715896404097	0.032602220368211365	0.19462171431799483	0.2069781498401656	0.17937137923010033	0.27388692228393546
4033	-0.18245939236874653	-0.2778937457016273	0.3324400152864466	0.022833844172693445	-0.03141572838618974	0.03883725569266827	0.04117939432669436	0.12956842568089771	0.13595484342435066
4034	-0.2519993880320994	0.0004235179677703798	0.25199974392054775	0.24124336551620842	0.08203260482620911	0.25480916321859365	0.23441426888206182	-0.02211444822395819	0.23545508759795722
4035	-0.1790244607713502	0.014228562853045953	0.1795890017660764	0.09811016179190414	0.046423917664602805	0.1085393199636124	0.2523703127301848	0.11081976935251744	0.2756298170134654
4036	-0.19116161753789707	-0.03210561368360585	0.19383893945672057	-0.2225486545540313	0.03744948367152839	0.22567757414300968	0.05839383091795058	-0.019566776528472083	0.06158488640071821
4037	-0.07461356906667505	0.13639068010273409	0.155465759277578	0.020296029065602295	0.05614350443334172	0.05969942952732828	-0.18659172408515906	-0.034644977573372863	0.18978078398017972
4038	-0.29926255119468753	-0.10812583748733869	0.3181969064587073	0.17615824319034454	0.006950852316243244	0.1762953232273358	-0.02482980489606336	0.006883507736434727	0.025766293678643984
4039	-0.13128604792450746	-0.061861591750104535	0.14513057194641202	0.27470293674177976	-0.012538760011619705	0.27498895242752436	0.0014941240102307534	0.04862112698722829	0.04864407873591736
4040	-0.11950384285053625	0.017475029821547857	0.12077477022668953	-0.06507863308501832	-0.032265288774957	0.07263798829776198	-0.027111827394953103	-0.00998670535801008	0.02889265423254563
4041	-0.24809119742830646	-0.15448467666256313	0.2922580325071453	0.02969351462314852	-0.09943166214941554	0.10377070997381993	0.04876482562637416	-0.05471258644501425	0.0732903495275731
4042	-0.09464073818445466	0.024736897683158097	0.09782015861306671	0.07358101524644449	0.005601061806443744	0.07379388658999536	-0.19558405218574137	0.0752402680932239	0.20955719842595485
4043	-0.32459984492466704	0.1662519048486423	0.36469816998570187	-0.1213959938292783	0.07564628233211054	0.14303617496447377	-0.004465629172101386	-0.10441527907996072	0.10451072839306405
4044	-0.16934181378919308	-0.17286218907049555	0.24198757469683746	-0.12748079308862809	-0.08793585982263707	0.15486790516195434	0.04010174765160704	0.1306911968770039	0.13670530021128283
4045	-0.09735017945836204	0.029552163772371874	0.10173685578100192	-0.1791410082807957	0.04185524654849174	0.1839656557933984	-0.07892829306561693	0.04688172947563703	0.09180180828762974
4046	-0.14169124558739574	0.07561889776356104	0.1606070570525579	-0.08666090253676449	0.04029390602081493	0.09557044988332357	-0.10272568538416144	-0.11601184698899192	0.154955848806823
4047	-0.22886592066305614	0.09635112907106347	0.24832065905642453	0.13871775098149186	-0.0459630538418396	0.14613424224264152	0.09582548331564435	-0.141454898157129	0.17085669862583838
4048	-0.1889473154003236	0.020846567620262886	0.190093838349736	0.09225734193600583	0.042501592775373166	0.10157658455343314	0.20199794428687642	-0.06556504628102808	0.2123721845957172
4049	-0.39401938051679203	-0.17188298868543236	0.4298779292104597	-0.052444075517260304	-0.06927929312331925	0.08689074468852762	0.0718475304555632	0.10791154675533865	0.12964169682510607
4050	-0.28716289678319035	-0.0303795764494552	0.28876538565791005	-0.18348134974715252	0.013575017370084543	0.18398284376983362	0.17168569180375864	0.10355342470766923	0.20049760232686603
4051	-0.16792506766344711	0.045923899061116075	0.17409144968880255	0.15472485864675253	0.037602066058345186	0.15922844361204347	0.3309188701879192	-0.03636670762690205	0.33291115341794947
4052	-0.15736440480451483	0.039514054787451	0.16224954984598539	-0.026925782920006327	-0.00769365421709553	0.02800339445616435	-0.14993094725347694	-0.0022101170469385825	0.14994723592546164
4053	-0.14991137803248059	0.21107863998247672	0.2588969167843629	-0.017775956102679555	-0.015388794600694842	0.02351169102014496	0.1026664176077238	-0.1005709072204325	0.14371812927930974
4054	-0.1512512866148138	0.030770851753328964	0.1543495935215312	-0.04041176284984065	-0.07329356189514584	0.08369621730944199	0.0676348840409303	-0.17714463551143744	0.18961724454729878
4055	-0.22707031747383613	0.06907941947545015	0.23734551875427085	0.08200643500132906	0.14050579427832371	0.16268661164155404	0.024744135900205938	-0.10938012710997476	0.1121440344737164
4056	-0.17464999808684042	-0.007033050894295809	0.1747915490995349	0.10875902971308458	0.05027954186727362	0.11981885859293827	0.052846119582132395	-0.09338363053375935	0.10729964961058684
4057	-0.1176137758480591	0.003403106975884657	0.11766299930873259	-0.008894200048895363	0.018668029746767997	0.020678542722735206	0.037130441454941224	-0.315233295614203	0.3174125081757654
4058	-0.3084576316875033	-0.18645488296486293	0.36043242629888916	0.18382346894598472	0.008677608554214828	0.18402817345601077	0.01618942363593454	0.3037655213482805	0.3041966294975281
4059	-0.18486658827929148	0.009973939895265172	0.1851354502494307	-0.12407321270940028	-0.0717727022144037	0.14333695579015746	0.0796778827722472	-0.08587840769778445	0.1171480512504363
4060	-0.11738507635984252	0.09866726544366115	0.15334433612669218	0.11766153141063661	0.045712960185205785	0.12622959519379928	0.00519399281353079	-0.0194053216796408	0.02008840637873863
4061	-0.3397090142103083	-0.04634945198034986	0.342856363561504	-0.17759731382999747	-0.06987427522829746	0.19084868408849578	0.14608967634345685	0.040531493170916526	0.15160803234921305
4062	-0.2070459358702607	0.16119663313819688	0.26239735916255436	0.06030210309831074	0.19515587891582162	0.20426003209998309	0.09139607944866103	-0.031054548050213838	0.096527862781629
4063	-0.21073877057603632	0.08443202622858989	0.22702333905782587	-0.021738141269353348	0.10530993674265099	0.10753013327708431	0.05046591037153271	0.17527016737763598	0.18239089802457828
4064	-0.2429170690872579	-0.01199592110739963	0.24321308471617759	0.005672814405063344	0.00891385442403826	0.010565870715054231	0.06747308959149612	0.22654393182720708	0.2363784483973789
4065	-0.19386065855295995	-0.11428704840311335	0.22504107262293901	-0.11451390286939873	0.07942809018190258	0.13936375231862314	0.08527820262523168	0.12470275680352821	0.15107332457250675
4066	-0.36657804364683727	0.036604232137894314	0.36840104762927506	-0.1167762524785491	-0.15648630140052014	0.19525536015420494	0.12049097228927297	-0.0720273017964548	0.14037808449787284
4067	-0.05763917512269242	-0.09485565083745218	0.11099490530930257	-0.1968168271352002	0.06334897206614788	0.20676062416573632	-0.09123553411211435	-0.051089856554451946	0.10456622842714208
4068	-0.13234628657834022	-0.12491284062831001	0.18198559647650614	-0.1871995853829781	-0.0005386256065878038	0.18720036026969333	-0.08242110069643636	0.0345299417330711	0.08936193102267535
4069	-0.23925362176576928	-0.006444963884594304	0.23934041256651897	-0.034520828815731736	0.1293566222694598	0.13388361866594714	0.1503847803213689	0.07941073776119718	0.17006365697609827
4070	-0.11986108550941676	0.019033652078972712	0.12136292568556141	-0.076369559127059	-0.15204856406122252	0.1701501554343723	0.158749203205273	-0.04357636694753897	0.1646214119568157
4071	-0.15618507109473484	0.046381505478439604	0.16292642659591447	-0.12974882243706576	-0.022702574177319784	0.13172002049074366	-0.21515386356573685	-0.14944116315561304	0.26196153582647635
4072	-0.12428407519818059	-0.05668987295172492	0.13660260994267176	-0.06627211461686411	-0.11843491535807726	0.13571596203713732	0.12187929347761584	-0.14081216277391362	0.1862327236649616
4073	-0.13428770654837247	0.13499831632150355	0.1904146358336526	-0.08155047284971004	0.011142968434523188	0.08230823389882737	0.0876338205503348	-0.20073985238122033	0.2190346430094619
4074	-0.24855087358684483	0.024940088867072656	0.24979900879203104	-0.02393645846594005	-0.008946740780509943	0.025553829742042834	0.14711249562959608	0.05414979165353158	0.15676187772060143
4075	-0.1898528131359457	-0.08754261200083314	0.2090641039766529	-0.20932631529177842	-0.020271431574414304	0.2103055805529401	0.2772108211262877	0.1725546975774389	0.326528655718839
4076	-0.3572472739148296	0.00816819615648426	0.3573406416124929	-0.08148779531439043	0.11544305283839405	0.14130590657806288	0.17703417825216425	0.22002800892656132	0.2824064889155453
4077	-0.180840932040439	-0.13331967395758493	0.22467215707650876	-0.11223847649917129	0.053418104304396856	0.12430192868306769	-0.011454702426782036	0.04384416890287583	0.04531579586049473
4078	-0.19651243353160344	-0.06993987546090834	0.2085874461994303	0.04671215774019427	-0.19836667144027728	0.2037924483857037	-0.01757216785031051	-0.0724282981346747	0.07452945359819035
4079	0.008695298523099075	0.034665599329511694	0.035739501861106714	0.05947720776568305	-0.10774385864972993	0.12307021296940708	0.14673888721804512	0.09550839097744361	0.1750832766688195
4080	-0.28834453578057806	0.06068678879832136	0.2946615985315513	-0.0633045469936604	0.026999429007029722	0.06882176136062049	0.11586950681566034	-0.01723109398508833	0.1171437288531798
4081	-0.11373567468569926	-0.06047776691367338	0.1288152319684121	0.15554304524273335	0.10948489464408442	0.19021193726632737	-0.0007317087211140592	0.05909941506399242	0.059103944526220996
4082	-0.290108722191104	-0.010101662595522736	0.29028454019900707	-0.060481889619867495	-0.03851489973143845	0.07170395019322572	0.11136691543720129	0.08841940775776795	0.14219909114418128
4083	-0.2924508042997301	-0.05243535372779462	0.2971143538372355	0.025300113644042634	-0.1030625008587093	0.10612245207142984	-0.022658594248269295	-0.03616945316260327	0.042680689256260305
4084	-0.016170394225869807	0.16829482099305937	0.16906989212306828	-0.0752614870941871	-0.24367416569904143	0.25503213614905945	-0.05527114904010516	-0.0495173255184005	0.07420825724074616
4085	-0.21693778332893776	0.15888415049836035	0.2688980757001782	-0.0998398145811254	-0.22017290720276592	0.24175214092477293	0.10835039557279284	-0.21107947547219533	0.23726431081474897
4086	-0.26445538939014573	-0.16019527801508424	0.30919117075981284	-0.04680011261817499	-0.07823379631916384	0.09116346542109002	0.15448651787761575	0.09282902213736348	0.18023127241666473
4087	-0.06952061017916672	0.01658219790576884	0.07147086488262012	-0.021264651923021058	-0.07314168961076269	0.07617015281935828	0.08970712591813254	-0.015245897765537572	0.09099343844019145
4088	-0.10530087176754925	0.14911582275199686	0.18254808185793353	0.07733179073939532	-0.0174957462796739	0.07928623459872686	0.2881195635913892	-0.051618944254689776	0.29270701790367326
4089	-0.18727104124746224	0.10568148568290366	0.21503260056571533	-0.29026644986498945	0.005947892324349043	0.2903273830356456	0.20617172475256815	-0.13003756430101474	0.24375509885290453
4090	-0.2276287983638865	-0.04841213381011402	0.23272001320177704	0.10328452224394746	0.05098708440834712	0.1151840931362677	0.04729577279414876	0.03950484391819161	0.06162404414833891
4091	-0.1682131866876561	-0.16851319841156118	0.23810160481296724	0.09443336570466962	-0.024998677964510142	0.09768620403253038	-0.015178473786352755	-0.08613834232855949	0.08746542222841608
4092	-0.3265839194482803	0.07507357470399015	0.33510162348314043	0.10472510348186023	-0.06462123204285365	0.12305791697417386	0.36181217055885784	-0.029710099782160833	0.36302993925236804
4093	-0.11360812834878449	-0.07795358972231561	0.13778087304669323	0.10817865534405653	-0.10231011750301038	0.14889587507895563	0.099275329525238	0.06118729587419769	0.11661679222453858
4094	-0.1612321025328044	-0.14259823008849556	0.21524415465122457	0.07540038709402982	-0.20273200642892267	0.21629952566898122	-0.05772138451739425	0.1873975667340115	0.196085711484629
4095	-0.23718865539613737	-0.006931547792083066	0.2372899167757061	0.11825533462468374	-0.08609652141836267	0.14627691262649245	0.16158586900913385	0.1924347539776512	0.25127898360562534
4096	-0.02992148527848971	-0.07242733012439832	0.0783646184844886	-0.22541654979321404	-0.010436467591151688	0.22565801731039317	-0.08908644040601103	0.16909289330074834	0.19112509105042177
4097	-0.20085543772030484	-0.017541378261334287	0.20161995638607422	-0.046832958063163066	0.10604489703214966	0.1159260374010309	0.25079632201222335	0.031940985870187746	0.252822114762966
4098	-0.2778607014799221	-0.13675446102801825	0.3096907361190808	0.0686594726552064	0.14160887052317184	0.1573759682929369	-0.08858378311265196	-0.04352628179644307	0.09869966483009318
4099	-0.2669505929353953	-0.023342049058565392	0.26796915927548753	-0.015547926509186351	0.03334780519101779	0.03679421326503847	0.024763908804961765	-0.09474927906454074	0.09793200223905708
4100	-0.20374780363049716	0.01609270711529924	0.20438234441005523	0.0690879119418263	0.058061379668328805	0.0902455726641001	0.04242169008824966	-0.1774451940449321	0.18244559923327036
4101	-0.20612791547226253	0.0011386104909750301	0.2061310601796594	0.01658570417915959	-0.06288185033444542	0.06503239719249311	-0.1359627359521562	0.05795616254249348	0.14779980495334785
4102	-0.16144033608769442	0.02581858144081665	0.16349183852328475	0.19950298438377212	-0.00013455924041690464	0.1995030297620084	0.33490389328706216	0.15473905216353975	0.36892382954114333
4103	-0.2262226672515119	-0.040228456822345326	0.22977167779492663	0.11537882784940105	0.07650129300452611	0.13843670664699476	-0.0002485836167815039	-0.06197943735752548	0.06197993585806585
4104	-0.3107790690316048	0.12730357724018226	0.33584197255003434	-0.01919862027674667	-0.06876169029776395	0.07139157564542412	0.05526328468646504	-0.11275370972850482	0.12556842633352225
4105	-0.21621185424820552	0.032238004457859744	0.21860204676276992	0.07681374844165148	0.045990225887671043	0.08952906135359805	0.1531785596494088	0.08115238662082092	0.17334757278520713
4106	-0.23144808151738958	0.05096306417051767	0.23699250694426713	0.10574239969615194	0.005187494871392097	0.10586956690447673	-0.13090516885862488	0.011091290071696795	0.13137419818731386
4107	-0.25973424231940945	-0.12696416986182174	0.2891051315039898	0.005273736435407979	0.12671104188638918	0.12682074133170973	0.03758613638526021	-0.035296560432010536	0.05156127254734849
4108	-0.09122993395583598	0.04121860912070948	0.10010931319029229	-0.12393682714657474	-0.1251088781349394	0.1761038571733824	-0.050738250902724595	0.34524721366826633	0.34895559696094486
4109	-0.05366808348811703	0.048348904456146945	0.07223489286623969	0.026878528482169095	-0.15284806775282392	0.1551933861642906	-0.013012751592824104	0.29542309271298983	0.2957095456898954
4110	-0.22892631207964992	0.09237287438691298	0.2468602930503196	0.0022307968876705488	0.00017735031833370448	0.0022378355367304527	0.22410628039380126	0.10375014876874832	0.24695691584056212
4111	-0.366648217250799	-0.13471017788107584	0.3906120162487839	-0.0946144036126497	0.02424535125279895	0.09767150264201417	-0.06613732876358676	0.17765616519932212	0.18956755864153443
4112	-0.020254269814778295	-0.1483134772717435	0.14969008980612514	0.17196410917536112	0.03227708543209181	0.17496704000601393	0.010182034293184058	0.10307826921150978	0.1035799372754592
4113	-0.287689474415231	0.06577541372374521	0.29511292540287304	0.15021790896352666	0.07998862932416789	0.17018695894378486	0.3253662492890301	-0.18646781350537198	0.37501125536426966
4114	-0.34955271501365415	-0.006581354825697929	0.34961466617514586	-0.06246335415862265	0.09460637412019744	0.11336682335196786	0.14483205192840937	-0.15356592933366944	0.211089596896453
4115	-0.17082284582883098	0.09611126568272846	0.1960046429251016	0.18931041906223606	-0.031391811292204225	0.19189549390677413	0.13196420866366515	0.13493185611987393	0.18873568333566845
4116	-0.0019351766966010894	-0.05765688966536339	0.057689356338331214	0.049753928765977	-0.03951645459978387	0.06353741898902325	-0.13998256352116414	-0.20830464326973444	0.250970003183026
4117	-0.2777062778294645	-0.03573973253084931	0.2799966164568286	-0.07147329311446346	0.23603337270350486	0.2466174865219773	0.26650402406395607	-0.019192924510597686	0.2671942424408715
4118	-0.34573725695592256	0.08224581528435461	0.3553851783335847	-0.1235472170943218	-0.15671093112710627	0.1995550820863155	0.0836518173887758	-0.03605286420471067	0.09109026056504836
4119	-0.3255642944232606	-0.03534586695348963	0.32747738870647136	0.01586288837960702	0.04794118890182966	0.05049741400373674	0.3081186303362721	0.02111074149000458	0.3088409845965365
4120	-0.2786797791995015	0.013662198860969203	0.2790144709731013	-0.013229758928447083	-0.08934185407993629	0.09031607504617024	0.11633865537221993	-0.09076141283231667	0.14755445365401335
4121	-0.17631332998917548	0.12689991287588773	0.21723254410833517	-0.09113942480019982	-0.07488814856097187	0.11796028801169262	-0.017484643638730944	0.10746930529431124	0.10888234174380752
4122	-0.31017238414666687	0.2467459082976423	0.3963463777415608	-0.143710852807647	-0.1910134654349053	0.2390375560286562	0.09109966160899464	-0.07122688571116689	0.1156391698058446
4123	-0.13729188572451287	0.04600083894494284	0.14479343586444543	0.06680391200495951	-0.027914744548173002	0.0724016272079304	0.08011262642100873	0.018623918945507266	0.0822489104423939
4124	-0.21366477609719714	0.07706647419181675	0.22713845554864404	0.09017243796439085	-0.19076898533769704	0.2110068111109601	0.06511982430144511	-0.12398577678365141	0.14004665066218652
4125	-0.03735920169356206	0.13366278526936362	0.13878562647891265	0.026670236788318563	-0.10167706464597781	0.10511673037802942	0.08832209810457115	0.026126466883755223	0.09210529455694416
4126	-0.28835429254752887	-2.358579990958413e-05	0.28835429351212344	-0.18744260743372515	0.06119712986701298	0.1971796637219813	-0.07544561353953345	0.013528823294023492	0.0766490030077205
4127	-0.15190661794479088	0.09960458851564272	0.1816499232832075	0.11643168529426633	0.0931732234373157	0.1491227243117662	-0.04952812126218688	0.07783084217500925	0.09225331858222276
4128	-0.3306416504730287	-0.09112994526533584	0.34297021437960407	0.017031988253784228	0.05735897218150513	0.059834273736678066	-0.07569681331817255	-0.07684351640662321	0.10786534921030587
4129	-0.2176656967345619	-0.05768100644719575	0.2251787157786093	-0.06816984961815796	0.14871138124768707	0.16359157469001026	0.0587793826388028	0.06519146240398571	0.08777780239769661
4130	-0.07910774953106187	-0.042806317699015974	0.08994674463713685	0.04495632654348292	-0.05441348134871248	0.07058256334797532	-0.04562498933998897	-0.04594926687550813	0.06475318354081733
4131	-0.16564679392559606	0.13775647344324635	0.21544304656532484	-0.12306359467697496	0.01734429297625236	0.12427981667859371	-0.04597359020053105	-0.053995051938173944	0.0709157008689364
4132	-0.2577636997888301	-0.11522692537357758	0.28234618690514335	-0.18577342682806244	-0.05404790392846324	0.19347594691460193	-0.1523884377168638	-0.10933343351344059	0.1875527542682976
4133	-0.36235789353111314	0.14148437902694652	0.38900009320428985	0.012134333504473384	0.2506054345784693	0.2508990352509576	0.02422496223432758	-0.05949062791993947	0.06423381979583091
4134	-0.13045584576910954	0.10755885794804511	0.16907878524055417	0.03198260197816017	0.15116378842493983	0.15451012186997132	0.09548441269864551	-0.09462462385383895	0.13442876369246934
4135	-0.31927168258405153	-0.012975459311762595	0.3195352403795277	0.07638323765786453	0.03081086107921929	0.08236326945635879	0.16911864154889256	0.18417043506338338	0.2500397249854085
4136	-0.21212512298904918	0.012830717117636193	0.21251281162525718	0.04515749900261795	-0.010717640412464799	0.046411933079568445	0.014231413715372385	-0.06265189169029481	0.06424790011129174
4137	-0.3254725354936672	-0.01880624805691603	0.32601540811233864	0.07798531590679428	-0.06479394733908721	0.10139016278151894	-0.042875146605204154	0.007840542034057076	0.043586147980815705
4138	-0.2570984890538454	-0.03429233910996398	0.25937539897878337	0.07475233457055723	0.1077699236388567	0.13115741673604864	-0.01998393176178786	-0.02732661893594136	0.033854122808454845
4139	-0.21448462927504927	0.026920863842479627	0.21616750242643004	-0.023896277734110523	0.012872270544434097	0.02714272349110995	0.014800896562960008	-0.13198667069541045	0.13281395928262268
4140	-0.041115064942507204	0.0366942798137132	0.05510824562870483	-0.0972137905359799	0.1446797207086049	0.17430646188450186	0.0014613957901423345	0.10539110775782931	0.10540123942382194
4141	-0.016605006239447995	-0.010603178834556111	0.019701615000037066	0.08376309824216244	0.07534550846128622	0.11266411261983963	-0.03162471410669078	-0.008613166359613528	0.032776655977514016
4142	-0.22339055561220172	0.020408655149896624	0.22432087183709767	-0.236989141748798	-0.0015423298488271573	0.23699416045167537	-0.09647236023674424	0.16479371666287929	0.19095519197239308
4143	-0.11565543709514234	-0.006903092896900463	0.11586126540484384	0.17405388543188796	-0.17409727711335082	0.24618004982577216	0.1254516840679079	-0.07700761141743016	0.1472015531565211
4144	-0.27741376999374495	0.13068770765469004	0.30665563212532093	-0.008140129456771469	-0.11439774879336036	0.11468699419097955	0.065385661626771	-0.08112467678084467	0.10419451966954457
4145	-0.17499125300886936	-0.021500132877788763	0.17630710236226077	0.14475492971035003	0.14664826870459477	0.20605752689359205	0.28703756422830956	0.06558603397507035	0.29443520701624665
4146	-0.14156466740935061	0.021712365688000862	0.14322004706914998	0.015332739759524216	-0.18871752908085995	0.18933937438081522	0.16209454009585575	0.3071979456678972	0.3473402046286368
4147	-0.2286842571097658	-0.12946748195689886	0.2627894943373981	-0.31159394987484046	-0.09074980123106977	0.3245401608770219	0.010953215229321875	0.230772607727692	0.23103239902944148
4148	-0.17721469453169278	0.1969539321947341	0.26494508745196443	-0.018315998447988445	-0.0031390302790502466	0.018583038240274633	0.08815861167111644	-0.035368936247835325	0.09498895969049323
4149	-0.14553732754825863	-0.03103026025338798	0.14880857085961854	0.23368786237328	0.027944374811518652	0.23535272487098954	-0.07123176360835173	0.0243080761271541	0.07526517595647818
4150	-0.13813133672153105	-0.16552425966818982	0.21558883719520203	0.013381796230832903	0.08112764040627615	0.0822238804013383	-0.25635023309428345	0.11601886923627044	0.28138198241244283
4151	-0.029458940804109594	-0.09271759968104418	0.09728505786560646	-0.016877388933773677	0.006937699914482668	0.01824768306731786	-0.16720749730121884	0.15767111699156838	0.22982281933503895
4152	-0.23222044849245455	0.09061889996504775	0.24927519276677348	-0.02095590244959017	0.08995049800968072	0.09235930889556458	-0.03868737473753821	-0.04368653318865855	0.058354315574141336
4153	-0.19893624936538226	-0.026291042261164892	0.20066601659160901	0.06514911963742369	0.12227409695188048	0.13854732972861372	0.21445680632381287	-0.07135718366808773	0.22601674592748786
4154	-0.2655560823558897	-0.010573511972893773	0.26576649907700745	0.011773148384409451	0.046836443783627967	0.04829347253178493	0.0011774642355472592	-0.11676256265752047	0.11676849943532454
4155	-0.2986776899354955	0.020033348164481084	0.2993487890469632	0.009675811867887633	-0.1348707781768737	0.1352174106442592	0.27718988045143605	0.04791322748753803	0.28130038605191066
4156	-0.32609913658356543	0.11965265690642389	0.3473577481290913	0.13959898762807835	0.042638777171968796	0.14596555300996594	0.1883887101542141	-0.26331523841919	0.3237672325874306
4157	-0.179709921625425	-0.1096496255893501	0.21052006156777803	0.06448908333823018	-0.08299410266996449	0.10510405771328625	0.05959500555588046	0.11565606175799753	0.13010722235362326
4158	-0.08344798705695053	-0.10048499539724795	0.13061700059273268	0.0468066789495921	-0.006331107597555611	0.047232913500037395	0.06226546939214002	-0.040265238224730215	0.07415037483329266
4159	-0.13182535069985465	-0.21831804314056877	0.2550307649046815	0.0870383735785661	-0.10063920958275588	0.13305611215064078	-0.17938532625933507	-0.04292025893140336	0.18444848577287587
4160	-0.1901386720964625	-0.197236087555458	0.27396129080727877	-0.10368755581744803	-0.14278365261961828	0.17646042243742993	0.1363726997511531	0.22385601749853384	0.26212407330827525
4161	-0.37623499218236706	0.04773904910149405	0.37925161324848794	-0.13065661605836587	-0.07806881049500537	0.15220345098560772	0.19054105844681146	-0.12262692183320104	0.22659050490326646
4162	-0.17289189598351015	-0.07029990423918525	0.18663784244576853	-0.028669880834861095	-0.09345384995064165	0.0977526681870228	0.09967758615751142	0.14682427892817498	0.17746264413945442
4163	-0.36547377981828305	-0.04782707962014252	0.36858989850463114	0.0346989926859773	-0.03796800940873146	0.051435297528866566	0.27383244884798813	-0.05127061481111418	0.2785908935790897
4164	-0.20179360404554195	0.05747388145933682	0.20981874483394203	0.07138559238240651	-0.03508808589797833	0.0795429228264275	-0.13564930366796157	0.10133499463647751	0.16932074510696493
4165	-0.219117908157442	0.04270671550619935	0.22324094880783102	0.105693981952147	0.052292329966862894	0.11792245585241194	-0.04811043848185492	0.03679836154974659	0.06057007267341038
4166	-0.28500321882798263	-0.05124003357590178	0.2895727469620898	0.09501194951933606	0.037789459302742134	0.10225122877432068	0.15599876845623958	0.03678810680597096	0.16027782305182142
4167	-0.09226942931105792	0.07773817851325754	0.12065186274545209	-0.04151690087545748	-0.17574573890693534	0.18058299422217822	0.11979879595906635	-0.011290037169848418	0.12032961585801963
4168	-0.2922167945052278	0.10927221700551798	0.3119792820047696	0.0574018831705453	-0.2003672698893027	0.2084274910716377	0.3976683270599592	0.18209694127702114	0.4373778622302614
4169	-0.2516058300143712	0.0779939371258244	0.2634170608096744	0.040938085908803955	0.15747072430425563	0.16270511943630875	0.09796665522285146	-0.04902760075125281	0.10954985701030055
4170	-0.26677379463427736	-0.026512401051692093	0.2680879797997242	0.03317094634250972	-0.016764791797204307	0.03716678524248859	0.06586272024721021	-0.11084618366466066	0.12893709455149807
4171	0.039629608077969676	0.041714240976398344	0.057537672325620806	-0.008489113288664548	0.15652098496892092	0.15675102481345682	-0.04046547174617952	0.029077831279072326	0.049829455902458436
4172	-0.3174971377268197	0.019544672053505976	0.3180981399983379	0.1567582091485464	0.0667654838676985	0.17038417171658676	0.12404158039417988	0.07218459059684706	0.14351630146544403
4173	-0.2232180926288849	-0.041371959061463646	0.22701972573646736	0.009453605238838507	0.1948314666360095	0.19506068554055245	0.03337162941773446	-0.16054976468435211	0.16398137879099392
4174	-0.5050888763429042	-0.09374988029124115	0.5137156928301487	-0.16175410850427435	-0.03176235120144571	0.16484307256253306	0.24752657337879402	0.04265189759944436	0.2511744192737011
4175	-0.06914633867348276	-0.13011128835351055	0.14734369178542508	0.09090168884118617	-0.10925488567711672	0.14212581425800055	-0.07980454763352926	0.0804571110963088	0.11332304509214364
4176	0.02068596796386199	-0.1329119655235079	0.1345120806839448	0.13135413373906873	-0.08846734377261141	0.1583678608952036	0.010282572555197822	0.09469916392806602	0.09525577644966014
4177	-0.29097818119097923	0.3112571208179418	0.4260860208796871	0.07012770333218099	-0.08815590411849837	0.11264705147315783	-0.09098097525490181	-0.12156102950683505	0.15183748467718594
4178	-0.16335346811910803	-0.025552545926371198	0.16533991698878936	-0.08119255464818585	0.10931184880579015	0.13616648346652185	-0.10152089916322889	-0.11280501184938119	0.15176120606152785
4179	-0.1018093378682085	-0.18997610135710513	0.2155366798575317	0.027256238127275602	0.011241070721861642	0.029483286584515083	-0.03417151923341957	-0.049584473877933806	0.060218873922313294
4180	-0.20351477854302183	0.08924181859410892	0.22222143747037335	-0.005670662639701597	-0.05203467708798839	0.052342755319380464	0.18922309503064244	-0.04507878442686773	0.1945185762295713
4181	-0.31619850689542217	0.06046331667353374	0.3219274893917237	-0.08557857118656388	-0.2045101189978041	0.22169366391223225	0.2183820119439241	-0.07989850169491068	0.2325391874798049
4182	-0.08751683758989846	-0.013652225809016101	0.08857527945920932	0.026659303609185017	0.228958077011091	0.23050492293559238	-0.007611816104932925	0.14453990706796815	0.14474019648885442
4183	-0.12233589368884164	0.057908220903633206	0.13534929971326615	-0.06197743980796829	0.01969632265484898	0.06503190118145287	0.06352627612574929	-0.038402633258894106	0.07423173175685763
4184	-0.0897070333997823	0.1361455925577148	0.16304286005305765	0.12069268549768716	0.1214884895493678	0.17124887569158076	-0.22740841785908347	-0.029675743751132043	0.22933651754649623
4185	-0.2628667949756888	0.03441268233387358	0.26510975954536814	0.15669002226606762	-0.04457378507301844	0.16290667694565625	0.21190165025293548	-0.02975537958158222	0.213980587890494
4186	-0.17193549714899736	-0.05181372294147212	0.17957304103046345	0.053496788952058685	0.11210480698567368	0.12421511251645774	0.01031706637384776	-0.02444869554546256	0.026536400894565586
4187	-0.19331273458009324	-0.09786026626692848	0.21667128343337916	-0.004353745621726031	0.04144829074854577	0.04167632309734969	0.19217828845726814	-0.03168191933174901	0.19477227360922914
4188	-0.20744779756160966	0.060002952153088956	0.2159512513977367	0.002053237520998501	-0.23690314941165785	0.23691204694037812	0.19623336638444494	0.13950271368673953	0.24076656995632978
4189	-0.3085074181780677	0.05790932266664275	0.3138953913688547	-0.016597750580737883	0.08145346019508334	0.08312732103281334	0.24238733244425775	-0.0012806395776975305	0.24239071551355074
4190	-0.04745132460076105	-0.010350338959422969	0.04856704358864908	0.1871373130596268	0.008253002379541434	0.18731920880532643	-0.04150671045370701	-0.10610865886621669	0.1139379414377626
4191	-0.09514263914036987	-0.009167361808449235	0.09558327419126032	0.047606297251362596	0.043403319072456974	0.06442210524727209	0.0669120518540796	0.06677968973736303	0.09453438339959438
4192	-0.18483949781434436	0.07650025967144729	0.2000448191832467	-0.07139522758986516	-0.14987788569810687	0.1660140329729491	0.23155828194809422	0.03051778982926105	0.23356064187875503
4193	-0.17864006052358566	-0.21963534775686233	0.28311120996553313	-0.07989357865141686	-0.006058997952026898	0.08012300147843188	0.023782730494595828	0.07405131780084795	0.07777670562463261
4194	-0.23987936226886306	0.006444098976676575	0.23996590352409994	-0.3013756912950543	0.08516718878999333	0.31317847523411035	-0.009489551977059252	-0.22443544253057418	0.22463597098554802
4195	-0.1662991535529196	-0.056877046873337264	0.17575666966988576	-0.14931411782101242	0.11929198643498666	0.19111589104067778	0.10447800160989663	-0.001153512116590408	0.10448436921664736
4196	-0.35385971038267755	0.13082400006964282	0.37726862263688765	-0.08739454801838269	0.10013937742768823	0.13291238443027945	0.13460248360639418	-0.03797115147000781	0.1398557719115228
4197	-0.23556682593329498	0.0238844663213067	0.2367745704499132	0.00862573767616728	0.11504673372595078	0.11536964198378996	0.1062655287127921	-0.1417393569694186	0.17715080554915216
4198	-0.13506515616198284	0.005685447831257433	0.1351847651405393	0.001700553170687297	-0.03343599152134804	0.03347920862418932	0.18519568868968586	-0.18362420131238785	0.2607974125961747
4199	-0.31207529700554903	0.0044233333660391025	0.3121066434396563	-0.08395408981261618	0.03293438737165959	0.09018294222197096	0.1003265516820873	-0.04524741917353038	0.11005792072487877
4200	-0.13295734779502028	0.0036989556805481767	0.13300879146061226	-0.24059934751689235	-0.06705034164623261	0.2497674805502727	-0.0026170665765310203	-0.08977787554395476	0.08981601179440014
4201	-0.2500150601875968	0.19461967415659998	0.3168348905809283	0.09874037365218845	0.060167960418325325	0.11562804525665454	-0.06608800154899498	-0.16144116221209295	0.17444446911590883
4202	-0.13064389999397008	0.16819138552219007	0.2129698823061806	0.11462999526494001	-0.012298585735855124	0.115287861570689	0.18806094595704723	0.18602005132612157	0.2645191465463934
4203	-0.2145321148278765	-0.03791506116155626	0.21785678817839424	0.12980647537732107	-0.11175338597253442	0.17128496818521266	0.09781010210879251	-0.061862200638448994	0.11573136110132004
4204	-0.2505807596423595	-0.03253869127579679	0.2526845534117263	-0.0018469279500146801	-0.05374381031496059	0.05377553616676462	0.2077033276882464	0.16995642275854364	0.26837633645620074
4205	0.0667567980112955	-0.08807327185313775	0.11051412260719266	-0.06696032611023592	0.20683536953924794	0.21740412913564086	-0.09548825658890314	-0.08142178546393788	0.12548910030167454
4206	-0.3011681841829747	-0.1784184781977251	0.35005060852177117	0.08988105877639602	-0.04902937927700995	0.10238400636356661	0.1923510005917874	-0.04361473167888025	0.19723375027637263
4207	-0.29577979730187837	0.09089592089126065	0.30943134444753745	-0.10889221697928034	-0.06779715310873304	0.12827302478819022	-0.024650670281381883	-0.12715510616499787	0.1295224944523278
4208	-0.12612947892377144	-0.028091356918943128	0.12921985059242855	0.02031007461474859	-0.10857707401273471	0.1104603102115123	0.00350510956700508	-0.0686034740160774	0.06869295771875977
4209	-0.23678591953727027	0.046296864668453265	0.24126949945908974	-0.23454262034267495	-0.038500298899606634	0.2376815385606699	-0.01373446077803527	-0.11690409926931034	0.11770812987568936
4210	-0.19616161954751415	0.043002726982336724	0.2008198583592297	-0.04152516386216413	0.16020018015255472	0.16549452243107796	0.16496297268354485	-0.15567274257037025	0.22681883770086808
4211	-0.201285159556921	-0.060302142661256025	0.21012392502376692	0.10872290449650596	0.27112918765320687	0.292115912540971	-0.18668218466907924	-0.018588671447808357	0.1876053751335893
4212	-0.023337995262246107	0.2154782688596894	0.21673842846534902	0.22584567217119672	-0.08797549641972006	0.2423756497851132	-0.22543685620890808	-0.22594164759799798	0.31917300051328557
4213	-0.24159298907076712	-0.01722220185108893	0.24220606227910038	-0.06368577280323097	-0.04245923211202743	0.07654191040918547	-0.14959307730384286	0.07504195390503325	0.1673600418950672
4214	0.01672493629845339	0.0832294718969456	0.084893277039067	0.1034091141991298	-0.18962884392059323	0.21599199833815458	-0.004696468882534439	-0.0072661232778342705	0.008651784061874135
4215	-0.12578395248089452	0.04881713292182118	0.13492485007745122	0.3057550273286996	0.06284137407250959	0.3121460796359533	-0.1727250741708037	-0.2038480959744305	0.2671853242221778
4216	-0.23558450210266377	0.018357370640001962	0.236298647240678	-0.23490137870727607	0.0295339712364013	0.23675074060194978	-0.07398301646044264	0.000652708724094344	0.0739858956373756
4217	-0.16559752468551334	0.007418375490328689	0.16576360419852335	-0.03932829702907077	0.01724066510686041	0.04294130273447385	-0.13198138223406602	-0.029996870686900694	0.13534732175932143
4218	-0.19556548953535244	0.01353904824019095	0.19603358519511974	0.039160609418251446	-0.08241916290071767	0.09124950270146068	0.03057282797516326	0.23636159381150557	0.2383306544268153
4219	-0.15297412953455786	-0.03377110576288653	0.15665749867562598	-0.03901633631310459	0.19436165863663746	0.19823906993143928	0.23361768768417068	-0.014650832670755327	0.23407663466660913
4220	-0.23366606674775828	-0.08630746273987662	0.24909598325537693	0.08396027447749035	-0.013274385935258806	0.08500315883714978	-0.05481986026941492	0.010375493103887079	0.055793081444808046
4221	-0.09714513521070825	0.09098882328387967	0.13310200320690846	-0.1816507187014536	0.16288815645776017	0.24398675193330147	0.0884722051690903	0.09581416117769939	0.13041351375401158
4222	-0.11787631715322164	0.027494201646801407	0.12104031258139525	-0.05434481511828289	0.11585407742842228	0.12796689488704185	-0.04533760715416058	-0.18452313452434665	0.19001127807884227
4223	-0.24527975294314194	0.018538339187160004	0.24597932275633846	-0.036198158905850084	0.13813215073271148	0.14279635070343255	-0.0784066724991405	0.08352329868322121	0.1145589268250801
4224	-0.13366696566117825	0.23486433950496202	0.2702371471137317	-0.09577870547409895	0.19644867460706203	0.21855352245426182	-0.14384130654497565	0.13146917399160823	0.19487038045480748
4225	-0.1632310119077907	-0.10682660209852851	0.19508020444001656	-0.012980321729059916	0.06124941555031782	0.06260974091501592	0.011942021791328647	0.1088718093161137	0.10952480426017108
4226	-0.17999516925621156	-0.14163945315201162	0.2290414714517289	0.12452218285589911	-0.03977615206955344	0.13072075694647048	0.01759982622074393	-0.17510174941474024	0.17598402351095077
4227	-0.31063851573842827	-0.034602122744974186	0.312559745262617	0.11597679517854174	0.027598065904611103	0.11921522663469078	0.10039954152406998	-0.15117212596338694	0.18147473544968618
4228	-0.25910788137701596	-0.04322690616942363	0.26268890271320167	-0.022041135386753542	-0.1957773603346886	0.197014178344493	-0.02620365480941696	0.21341807633109602	0.21502071256099167
4229	-0.19755394564323656	-0.05750675570568235	0.20575370808567192	0.21514008580927185	-0.032835179997479896	0.21763135244602916	0.0922093312334326	0.1592880201402936	0.1840522592274582
4230	-0.1579103774942539	-0.030597808880427943	0.16084748437156537	0.12918917448420428	0.10172050774352251	0.16442902572085685	0.12101592871441028	0.06911824265837523	0.1393635048023451
4231	-0.17995447441435747	0.13425701541811538	0.22451850491825326	-0.11324334127730223	0.009362108855108077	0.11362967669522973	0.03095996728079583	-0.04684778163151607	0.056153666112037266
4232	-0.06146505983610001	-0.17476577299266557	0.18525935601307503	-0.1192557190103732	0.04739204785224295	0.12832744334829696	-0.1140041900816986	-0.043781242596146935	0.12212187584313768
4233	-0.16833677455932938	-0.13517229843846904	0.2158907592607359	-0.00427710321514103	-0.1884073694695697	0.1884559112428048	-0.023607205304875294	-0.024866936567962336	0.034287966935669933
4234	-0.3937115851006982	-0.26671995984622143	0.47555057483181984	-0.034386480310473574	0.2734936680057496	0.27564690541956344	0.02684169448878617	0.18208405824581003	0.1840518427788564
4235	-0.19436095902980624	0.03239742158467021	0.19704257235511538	-0.07586749270119549	0.03470784323636092	0.08342967596057026	0.09192583036155685	-0.21285606687958644	0.2318578519160149
4236	-0.30666360019839434	-0.03500486724662019	0.3086549925363174	-0.08502077394424842	-0.2396922133223302	0.254324377772632	0.052694763273195146	-0.057449143271721445	0.07795602695797711
4237	-0.21890650881021698	-0.008376513470242737	0.21906671490072327	0.061155647995728965	-0.1415070961427237	0.15415664611207508	0.19138395678891557	-0.146542347553362	0.24104455717280124
4238	-0.2817233093157809	0.1279244834321288	0.3094070077959	0.17307757492045067	-0.016839549693454286	0.1738948457379417	0.026871920752143577	-0.08183770452384971	0.08613657763483766
4239	-0.33557150847284345	-0.04759406530093479	0.3389298339636233	-0.04600451245759045	-0.06695316842334205	0.08123510280897663	0.24388265888173208	0.03945315689246948	0.24705323898302792
4240	-0.3815822920687844	-0.07091507978184595	0.3881159545302572	-0.04986824209452567	-0.029489874948052434	0.057935259506193576	-0.13053483128718985	0.0037823945223267835	0.13058961937113397
4241	-0.19037115881783034	0.058402234943562184	0.19912809735455872	-0.009702608407942756	0.09089795505162988	0.09141432514921286	0.06486720244759997	-0.06637639365861153	0.09280937230959427
4242	-0.18858348369245043	-0.03620115894549508	0.19202670186871856	-0.04773325264189408	0.15412117568269726	0.16134373307194713	0.14061804117424428	0.06528077977827319	0.15503229893199952
4243	-0.3669449440168265	0.049732034785871355	0.3702996991943891	0.08234927658770864	0.01111695308442743	0.08309626947342642	0.13797640752297005	-0.17877350217067098	0.22582615905007908
4244	-0.266720663384253	-0.03345431951038318	0.2688105350800798	0.08608750251817808	-0.24191551696805927	0.2567765087381256	0.1918232488215089	0.008303416704289994	0.1920028789299879
4245	-0.16562081137254067	0.10282496458419091	0.19494416252208943	-0.0590153234575125	-0.012882025513458732	0.06040492516446177	0.08365007171220563	0.15113606832244958	0.17274097847767708
4246	-0.1974947517747893	-0.10601649997036057	0.2241510099119589	0.20190191566553453	0.031651829036081394	0.20436785909418814	-0.046041805208350994	0.12373491426271332	0.1320233950269601
4247	-0.1657574333251939	-0.011520406597362639	0.16615729436508245	-0.15513145790507774	0.04063079351739333	0.16036405648900243	0.01064444881643136	-0.01561663172339809	0.0188992983200401
4248	-0.22615671372492413	0.08937763650189479	0.24317734489364365	0.14279582366888935	0.019551519869132603	0.1441280999197229	-0.04468688559896068	-0.15145725216118638	0.15791205456440555
4249	-0.41018621927072346	-0.07302462600334077	0.4166357287637942	0.0430867855363371	-0.02617127998434052	0.050412369353890235	0.11619952881529766	0.06871679511902898	0.1349975126745963
4250	-0.2217045061657255	0.0036679095117360073	0.22173484528683018	0.05691808929929092	0.0017195223473833112	0.05694405716653148	0.21050163721112974	0.25922444720419574	0.33392851524972667
4251	-0.24015343260515173	0.02518573692486017	0.2414704796377508	-0.010610624846565372	-0.12346279772394163	0.12391790742849669	0.12680575176829298	0.02997438796160203	0.13030027864588228
4252	-0.16008500624985136	-0.24277069507238766	0.29080030882367575	0.13193540579995364	0.014701875887342961	0.1327520111267821	-0.03011515880208114	0.17307050387232922	0.17567106221656567
4253	-0.2539048338228446	-0.11592009247216467	0.27911490909186765	0.03731893656118223	0.03958797605648441	0.05440506294736113	0.02058502654865521	-0.05930119840369745	0.06277240994356939
4254	-0.2454196991326636	0.029633491269709204	0.2472022906997406	0.18066267901357738	-0.08182897684500758	0.19833049447793874	-0.1940631170503773	0.013957755357252908	0.19456441692642915
4255	-0.1233141613515352	-0.08410357984972712	0.14926417699291378	-0.13059384833196258	0.220442614029273	0.2562219727154771	-0.060457997199482263	0.20141416214534225	0.21029225886390307
4256	-0.15665471458170435	0.06269734679140028	0.16873546424909128	-0.18638290102817495	-0.07151231870000342	0.1996311536848127	0.02127790838726609	0.11778383690052498	0.11969035725715903
4257	-0.288783531796693	-0.050565891382898874	0.2931771437344984	0.20197571811723278	-0.08143796336106392	0.2177758769592488	0.009075800884821524	0.21158703240333454	0.21178159136938857
4258	-0.24798441169496746	0.07099231308841081	0.2579460737467079	0.17661344896453018	-0.08693159980853889	0.1968487068802299	-0.06576385287731464	0.14289407154133246	0.1573009854607673
4259	-0.31509964846141675	-0.0033378817793860345	0.31511732722159463	0.0691564703602751	0.009344270484851442	0.06978490369403453	0.06008530946651163	0.06644613741448774	0.08958422623984347
4260	-0.22351527350769074	0.1453787931010712	0.26663471449670967	0.08988603568401704	0.10679207070762661	0.139585263466496	-0.018025028229628738	-0.0833165710982489	0.08524407699217863
4261	-0.30458425275317513	0.03996924985509604	0.3071955532868097	-0.064960981529516	0.053085086184206556	0.08389252348369762	-0.1322808564876722	0.12634120666207657	0.18292163757724691
4262	-0.28514136427709713	-0.012266575806732278	0.2854050919374539	-0.14942531350996058	-0.003699561167115151	0.14947110446631226	0.13660544805551456	0.1907006644242297	0.23458003293181318
4263	-0.16898935392165546	0.20262276224886092	0.2638434867875592	-0.08018493342533321	-0.03815959246785127	0.08880190339028556	0.0017221460429266322	-0.14921594665204024	0.14922588422340707
4264	-0.1534915136895639	-0.09659524348613627	0.1813567915432437	0.13902751857372045	0.25526349130426734	0.290668369303593	0.05819513574621905	0.132648936017239	0.14485307746481066
4265	-0.1756255661845339	-0.045780760345193766	0.18149440078256454	0.05870441748753258	-0.04329833601448475	0.07294487325490222	-0.07625020385857793	0.09359984206324909	0.12072706416847825
4266	-0.23839657001743533	-0.019737353180241612	0.23921222315475338	0.11087667341757092	-0.03350972211331244	0.11582978107662166	0.06270986430597805	-0.019165071606794953	0.06557306650575187
4267	0.05473392036564964	0.0020114679057164266	0.0547708685500696	-0.04050895279874052	-0.09881186449064831	0.10679307009805848	0.07001033660039752	-0.1092437348445764	0.1297522286270763
4268	-0.232805706690517	-0.07762022475632074	0.2454045565161592	0.008296996878498355	-0.05349728735047871	0.054136862774467276	0.11058278610199399	0.08291025243107573	0.13821238200777836
4269	-0.2782852686256939	-0.05007882711206464	0.2827553353325003	-0.045674578719410795	-0.07307408873002796	0.08617418166086438	-0.14578258955997103	-0.18767203675007565	0.23764123547215607
4270	-0.20570779641438303	-0.0034047390008039146	0.20573597097572618	0.028835046852767967	-0.1688313109486168	0.1712760096558472	0.3434090750735456	0.010967570877238202	0.34358416793242286
4271	-0.028421661057877565	-0.04612420487263141	0.0541777915055731	0.06029814348832119	0.13707350486901787	0.14974983086873533	0.04797690934620231	0.047815441533735764	0.06773551711974905
4272	-0.15027121234405982	0.06984981305424358	0.16571189952162846	0.06432806760342437	0.08357097143494775	0.10546187722666228	0.1405465972651937	-0.10964431745107317	0.17825605838830907
4273	-0.21229638155461877	0.01371284714518157	0.21273879711517452	-0.054536633165574395	-0.043768382336496166	0.06992793182548829	-0.04477381048061583	-0.040726275936775184	0.060525396790375996
4274	-0.2990683015078696	-0.003361292200172759	0.2990871900500871	0.08218705977906635	-0.05823213632608075	0.10072583827512718	0.12661231559781658	0.005264146315150617	0.12672170176204398
4275	-0.1655292076344708	0.11354138791295115	0.2007275899055608	-0.07129149801641373	0.19383476940710428	0.20652940594629526	0.016851121174442592	0.03697120411450533	0.04063041002146253
4276	-0.1707024437806127	-0.04788541595093898	0.1772916731644994	0.008471436952292138	-0.09790579417964039	0.09827161226917348	0.13603916539079222	0.12040148209571429	0.18166775005781274
4277	-0.12796620351568436	0.12736377294116596	0.18054606032817894	-0.07486770190648125	-0.025442522863887956	0.07907271816775491	0.24228372748101865	0.14337388187628414	0.2815270406308623
4278	-0.11463827259740193	0.04794965668026974	0.12426223529243297	0.12478039171684682	0.1513296181321764	0.1961397447766262	-0.01561221852070271	0.0060407921873443845	0.016740147472135772
4279	-0.09717722772171486	-0.11193208942392208	0.1482302473535105	-0.013597996020558289	0.00043911518993084564	0.013605084267476888	0.02674785349083984	0.09580368567079176	0.09946755176677116
4280	-0.171909768864711	-0.11050479671776348	0.2043631051064565	-0.013626112505580098	0.04193210218327165	0.044090499379379464	0.12318160804939457	-0.006900689630615105	0.1233747465205613
4281	-0.3355981745929793	-0.014316830682337483	0.33590341830789183	0.033148704395400776	-0.03248232379874975	0.046410537192112813	0.11921659926377531	-0.0823512657920398	0.14489419766702452
4282	-0.1921131907576871	0.04210554367296431	0.19667321848969518	0.18941663850173046	-0.07430021078463135	0.20346789492186695	-0.17489755556139955	-0.10256102667634974	0.2027508794907183
4283	-0.138722288154554	-0.030459950972285724	0.1420270461710345	-0.0007426241156869432	0.014732788820827621	0.014751493382580054	0.24030052150176737	0.04021401890711816	0.24364217194624457
4284	-0.3925735779947901	-0.13546314509243157	0.41528818646569354	-0.03886683089407331	-0.07591511211117885	0.08528619343481889	0.21283635037127235	0.18576677080764767	0.2825041684217493
4285	-0.20043248810057415	0.04795255170647372	0.20608888737956937	-0.11067762898988502	-0.03261947053255193	0.11538443316429935	0.00014415642891744864	0.04457020906311843	0.04457044218993213
4286	-0.054423642470649576	-0.08733788921893372	0.1029069470589417	-0.1374224681345612	-0.015280596400584462	0.1382694159044293	-0.14103375866238005	-0.08666343452952709	0.16553269153521333
4287	-0.12141734250882326	-0.012815112489979491	0.12209176127010263	0.17117732847199205	-0.1575702132361065	0.2326586552915673	-0.08811620022912721	0.13935517055949123	0.16487670637323068
4288	-0.2958873221571218	-0.0033144680172808747	0.295905885564228	-0.060334604659496166	0.08641472679829754	0.10539340362205835	0.2040745655460344	0.06235564766956443	0.21338850742037058
4289	-0.2181402999592726	0.035674038457736416	0.22103806795709532	-0.016202260149120375	-0.14227318928657412	0.14319278481722858	-0.058693615564342876	-0.01913300876265581	0.06173339883990461
4290	-0.33789233342590685	0.06185623398071219	0.34350752927742473	-0.25595584063279986	0.028616019022725814	0.2575505171781882	-0.01028518672751497	0.042735938803248885	0.04395617739766373
4291	-0.2879438759151392	-0.039325179465255884	0.2906168360866378	0.1365680358440427	0.04993200297401575	0.14540988045967457	0.11528704883287216	0.0062173223291938215	0.11545457429456028
4292	-0.1348601966091807	-0.1880759355126169	0.23142996812948166	0.27698087032283336	-0.1204583462462796	0.3020407517292705	0.3264379523158118	0.2048453491889354	0.3853872776785413
4293	-0.2134827437813353	-0.012983536239050495	0.2138771939821495	0.021565486222362956	0.008114718556098757	0.023041676441865507	-0.12570344841564668	-0.022610714627687274	0.12772079454638488
4294	-0.18086488537206655	-0.03610676928079779	0.18443374297711235	0.026388743792982342	-0.028812092403988493	0.03907048077087913	0.022693475590170504	0.022498859229971954	0.03195610271938302
4295	-0.2871209543568465	0.09722904564315353	0.30313681687888844	0.09578225723455833	0.0015253161259147945	0.09579440166435133	0.16990360473915816	0.005808041373564846	0.17000284776425698
4296	-0.20933316355901957	-0.08993351900904406	0.22783417480039583	-0.14088684939332596	-0.044519110956562045	0.1477533606126791	-0.06788539412684165	0.03462618478970274	0.07620629507361756
4297	-0.285268371402507	0.10112611332832608	0.3026624101528502	-0.06357951491534534	0.059333680462241335	0.08696459253090295	0.10968279898738914	0.01664955763101123	0.11093928142464407
4298	-0.16821298103881027	-0.21174182587555446	0.2704259747418446	-0.17725741510716192	-0.11540944154993218	0.21151721066934465	0.15036045445141333	0.1661795700435577	0.2241069293054038
4299	-0.12660238726511985	-0.011490448489966745	0.12712275511381887	0.23426325657505273	0.1238317055111515	0.2649784230290262	0.12110285261850633	-0.12287359817372397	0.17252194654738118
4300	-0.23423524986795163	0.04634711130891612	0.23877647917536352	0.0993725487326582	-0.05967228628851294	0.11591240310045677	-0.1265184502013398	-0.08319916940944432	0.15142331402980955
4301	-0.01650024973134961	-0.06669816813226176	0.06870883402733859	0.11169772126241913	-0.025386835809381676	0.11454637649279693	-0.05113212118670622	0.09965834844730843	0.11201017914590243
4302	-0.19621627793027008	0.046920475141643395	0.20174825578509115	-0.04687623169720969	-0.08603349755962796	0.09797522033898672	0.09237987159357655	0.0887310667889585	0.12809076035824093
4303	-0.16091672743740257	0.006890168322536339	0.16106417226893194	-0.1542042597219054	0.010303661850608386	0.15454811278017128	0.2066148846674605	-0.08167716932324559	0.222173064422324
4304	-0.2530678855148484	-0.1006863630368394	0.27236207221370345	-0.05687967812411251	0.0965808774687144	0.11208551947566406	0.04362229720145745	0.15314156506067478	0.15923329979110892
4305	-0.275808450100187	0.048574269383230284	0.28005313923036457	0.08264633554751853	-0.007751857562090845	0.0830090842926	0.08243306590810522	0.08267905517430944	0.11675203004456293
4306	-0.23896868076136288	0.0927104996231718	0.256322584110734	-0.0026054922067734565	0.17528023783267585	0.17529960172321835	0.11243267425801269	-0.06648429601704318	0.1306187883027944
4307	-0.1184365889212828	0.09562411228227553	0.15222088045035795	0.006809852430944675	0.00830994880806161	0.010743804694978761	0.23112518772955049	0.02858376331454799	0.23288598911965924
4308	-0.16837839983340946	-0.00010185262949596017	0.16837843063889638	0.1282241456875411	0.17905647750114523	0.2202331802259094	0.056030803092429936	-0.020167058982329955	0.05954965292240948
4309	0.027618646696503747	-0.175879381397616	0.1780346776506037	-0.10972088996059207	0.0865774333789372	0.1397652519914326	-0.01425566860437507	0.07231322620534812	0.0737049982808738
4310	-0.22071064129168813	0.05286509048556547	0.2269535304229376	-0.07873899830018782	0.017540528502827238	0.08066907705853263	0.18667583027940277	0.06552820797467404	0.1978428963872004
4311	-0.3083481595076458	0.10173072961016211	0.3246963640368775	-0.015626069000541386	0.033741154544539895	0.03718386131654707	0.11362738978326825	-0.16810387197252644	0.2029041534348529
4312	-0.21893082868329808	-0.03838464878145401	0.2222703061815302	-0.02416506658665859	-0.11779541849331931	0.12024853870693764	0.1698346205897532	0.05436124099345039	0.17832258094031
4313	-0.061274806952818	0.06057225769301135	0.08616031783329078	-0.04498086756878978	-0.06915508091665604	0.08249668880524992	0.07766105441925476	0.058317935376211105	0.09711962191058192
4314	-0.17642818225703094	-0.01794885089541045	0.1773388416083341	-0.02311402970144488	0.03347050509426	0.04067595211306259	0.14919351599989422	0.17046227249530566	0.22653055326086707
4315	-0.2494809152419813	-0.0842805690594998	0.26333237816677574	-0.009488205459158608	-0.02992304311530461	0.03139131332256721	0.09576660526600932	0.06432520677574313	0.11536453055821687
4316	-0.11289028491052873	0.0175184132389888	0.11424146020421977	-0.09020618137690374	-0.06574300196833248	0.11162122318990696	-0.010708390344153025	-0.02377160091876714	0.026072181228349124
4317	-0.2101253304425553	0.019856271877274064	0.21106142714019843	-0.011121174401229996	-0.05857534867263846	0.059621740935532415	-0.03110175963857588	-0.1629498830016195	0.16589148206842094
4318	-0.2975106549583837	-0.12855905763336012	0.32409878295566624	-0.10626541019955653	0.038733858093126385	0.11310459392817987	0.0739166986511946	0.0007878032766444104	0.07392089673085822
4319	-0.10365341736439752	0.012197226519839824	0.10436859329364495	0.036853158587692655	-0.006255578407496967	0.03738030977803645	0.1354707607832707	-0.0863281520200963	0.16063896432186994
4320	-0.30256116110579423	-0.036016995564159576	0.3046973583396401	0.13452050430615872	-0.06211370117271756	0.148168410776916	0.01846339537133487	0.049528994888036554	0.052858474280453656
4321	-0.17773346832866302	-0.050796073303746976	0.18484974121489997	-0.0034424364462794467	0.18283548806640193	0.18286789238454648	0.052528503624375306	0.24557427198455178	0.2511293824978643
4322	-0.20442428062978169	0.24546145412459974	0.31943796263432234	0.035805489514856924	-0.07731813392965844	0.08520637836314328	0.05492617666361335	-0.19635925368297782	0.2038966438905224
4323	-0.2559016642593712	-0.16477239304118496	0.304360975289597	0.016257446263980447	-0.004542168468682873	0.016880043051607087	0.07700873953798694	-0.09897100692953541	0.1254017790060239
4324	-0.3581338945728111	-0.01527531456886784	0.3584595119076452	0.025228730377423465	0.012061353596792015	0.027963638658865145	0.16473905299239636	-0.0861699928046249	0.18591455898014198
4325	-0.09441002105000358	-0.1665829431549234	0.191476183962441	0.1741977018669892	-0.009399824908796506	0.17445112795294987	0.16264568128656548	0.025648657846828692	0.164655614208914
4326	-0.21815190928431993	0.05037469202143603	0.22389253029221115	0.021955514653644998	0.026019188083686917	0.03404471724424651	0.13376072148578577	-0.19784395100199614	0.23881825633832562
4327	-0.28994048044134185	0.1257549856278231	0.3160376537832322	0.02656501622911543	0.06370422325550326	0.06902121520112617	0.10127019603564383	-0.020752365649475232	0.10337462592506563
4328	-0.2959470475526912	0.01614572374150845	0.2963871443741985	0.11465880763699719	-0.05607385892284506	0.12763588767755352	0.11809701254618905	0.08593882265200344	0.1460561043268895
4329	-0.39734793546856834	0.0491471535168386	0.4003758540670769	-0.03167185545767836	0.14755032077525934	0.15091124407748419	0.09576983616195721	-0.07124008031360551	0.11936084182669411
4330	-0.17961880336259708	-0.07230186652637577	0.1936245708183989	0.00646331320449779	-0.048115732100499416	0.048547894837433124	0.039826701491586965	-0.02778931880408361	0.048563488252955735
4331	0.0062164029729855665	-0.15616075615431213	0.15628443757651966	0.19571425765521575	0.19453479464969656	0.2759490115563594	0.0036022593030957096	0.07659871306376799	0.07668336922118249
4332	-0.21260294575389502	0.020033325736460644	0.2135447182285171	0.005948757151664741	0.020720626884578076	0.02155764574668074	-0.10652916161919176	-0.16128426080922947	0.1932901318227794
4333	-0.20571127701181505	-0.0684736029752948	0.21680812667944438	0.10153132110003572	0.10462164595864526	0.14578853853240548	-0.14790701031885314	0.09729639886139962	0.17703974958426116
4334	-0.17688142264295034	-0.12164165795977624	0.21467121518125626	-0.007801875177077655	0.17909784532171968	0.17926769774602824	0.020864151787333324	-0.017843292513388377	0.02745352286179728
4335	-0.08940200164324245	0.11739674235194224	0.14756257321105049	-0.004251727275269749	-0.011810421311759274	0.01255241954304151	0.03692321277272711	0.12842989979300803	0.13363219223788167
4336	-0.20675372811306658	0.10759933351929812	0.23307664117720808	-0.08174457828018303	0.07890642134425345	0.11361513722898822	0.10667303714577119	0.10048475612662161	0.1465480230768389
4337	-0.17183166443361944	0.00724078644022057	0.1719841559280996	0.04160667337483505	0.026153758206346574	0.049144016295335984	0.1379564836234945	-0.05379272216605684	0.14807311819433697
4338	-0.24062168015143487	-0.04713395801981028	0.24519462261133027	0.018409848992333357	-0.07099392851385065	0.07334207813902095	0.2274255412849963	0.024221150256627817	0.2287116983202383
4339	-0.025996231428261577	0.0034314024008742583	0.026221719449884683	0.17268951450188336	0.129443241342532	0.21581756450334888	-0.17399390425392594	0.08086519114688129	0.19186729230576532
4340	-0.13826268818314058	-0.21226454591658894	0.25332352515470025	-0.1271391106438532	0.05632806127753965	0.1390582753474104	-0.011886726981426744	0.04534532153168243	0.04687741954441009
4341	-0.10303105680186972	0.0381978348853961	0.10988390808322249	0.11413503249193298	0.03464671935128273	0.1192778303111737	0.09244510534067567	-0.06082104344014212	0.11065846929447504
4342	-0.24090227193347896	-0.10417829144206127	0.26246337083581567	0.01993179638207522	-0.013704924029769605	0.02418887036796599	0.006465571211645643	0.06520004637445108	0.06551984171473121
4343	-0.19202034730026774	0.03165128111071705	0.19461145231785584	-0.02078721021441753	0.099238792841565	0.10139253479990248	-0.12716442751214838	-0.17221980071199253	0.21408047874986372
4344	-0.17899431136215674	0.096843531090036	0.20351322564884936	-0.12503820280864777	0.20845420899680872	0.24307963594283613	0.2251719962025741	-0.04339554490729128	0.2293155057811241
4345	-0.15753055186875325	0.04933809204153611	0.16507611001708591	0.0922684102167096	0.03642793831378291	0.09919906357275644	0.10125722714694244	0.05711206189137391	0.11625323076358618
4346	0.04336241400594018	-0.0207754545918352	0.048082413228954755	-0.04266350437693036	-0.15109914001953034	0.15700676647954379	0.038637906540247006	-0.07100747433756999	0.08083903285921673
4347	-0.05857166869954615	0.07173464242152582	0.09260939097949822	-0.2574192698087207	-0.06342880179553327	0.26511864017090914	0.010419203816644346	0.13438681260096413	0.13479011539879113
4348	-0.1864556051800004	-0.08403174058656535	0.20451656688162942	0.02972826884274594	-0.11040201349642159	0.11433448540335779	0.0019679367015741273	0.1646512592036505	0.16466301932191424
4349	-0.20010014560176143	-0.022063253057890652	0.2013128297087462	0.2355872552596376	0.06816935425027364	0.24525173944269782	0.06843604343127935	0.05888318033686242	0.09028134340555315
4350	-0.18987639920370894	-0.004445087478639769	0.18992842277357805	-0.053237611837968324	0.14340882051727372	0.15297167422881208	0.07352388168115358	-0.2331199395731893	0.2444394964077444
4351	-0.19501105091380758	-0.02535807770290836	0.1966528466188435	-0.04114340417883541	-0.037874741535863996	0.05592205069408232	0.288484350668241	-0.07715159915806767	0.2986228220232402
4352	-0.14652700673082272	-0.09693753128998166	0.17569020654006512	-0.013769820255733138	-0.05246331187774296	0.054240271413927524	-0.08971497891464189	0.02151149747414606	0.09225791004155053
4353	-0.2231922663515525	-0.09038278800340926	0.24079833082148136	-0.05637153212713105	0.12008693607921699	0.13265979741901507	0.08225030201657048	-0.19280624543197972	0.20961717596464716
4354	-0.16326280368895268	0.05780212084126231	0.17319303751053444	-0.3046184120521881	0.22352878024585032	0.377832625059555	-0.02526996200895742	-0.10253194701307962	0.10560005273780462
4355	-0.20352124803289037	-0.061376527251440195	0.2125746374766098	-0.01810498114272486	-0.02738605031987604	0.03282965266799521	0.12652723913484668	0.1575405558892526	0.20205981538391396
4356	-0.35557146903474296	0.013207158054410926	0.35581666433066256	0.0007503629388540304	0.13291167555838898	0.13291379365693562	0.2241043758064667	-0.16554754565813834	0.2786193839793625
4357	-0.1816967710730845	-0.05066275559558357	0.18862775888750496	-0.05436297659973973	-0.10811883597320336	0.12101659356048783	0.007802960334583031	-0.1709744110177793	0.1711523748385035
4358	-0.26478859757922235	-0.01617339603079524	0.2652820765659457	0.0764583242478185	0.10366580701177086	0.12881178086722606	0.044035874794322485	0.08882911766251987	0.0991451986412002
4359	-0.04853529184784289	-0.018067226555606185	0.05178898753757294	0.020006635509317264	-0.019246929579759063	0.027761659940480483	0.14924825450238402	0.09529862688758535	0.17707871063080283
4360	-0.21849191127510512	-0.005452767288501911	0.21855994135191142	-0.0934913827917158	0.12192989299230389	0.15364744534622699	0.06378277404096523	0.1483383774571739	0.16146986248519513
4361	-0.2889213487122122	0.06592301779370625	0.29634673950747803	0.021982136674873053	-0.1475611632558855	0.1491895144915449	0.27777440057919867	0.08769558771743911	0.29128874630208457
4362	-0.16567402871298018	0.10018158011347925	0.19360845225356987	0.31025195720295656	-0.10378450665288028	0.32715057812794235	0.019167075995230234	-0.07924772977435333	0.08153268961953763
4363	-0.165514628788492	0.0036746748687522006	0.16555541543055408	0.055256234314342914	-0.014055406205645425	0.057015838801224905	0.027841258952560614	-0.04170680517104801	0.05014572063136887
4364	-0.2238951350901888	0.09592549697390851	0.24357900666261292	0.04402488303904983	-0.0776097299603598	0.08922701671087062	0.07227588611743326	0.332569129241405	0.3403322339104049
4365	-0.22267525924086115	-0.06303841820939743	0.231426258770105	0.11269107299199066	0.028463590475264006	0.11623017643809076	0.047600941678581164	0.19228266985772377	0.19808703838540795
4366	-0.14998855499242394	0.17803395984979686	0.2327931646086596	0.09886235412658752	-0.0355879387798962	0.10507267223237657	-0.14154202227686966	-0.08489825931819277	0.16505107847416498
4367	-0.24380243004816796	-0.15363540772698103	0.2881726277855472	-0.16052733785994314	-0.018486776572509526	0.1615883260277246	0.34950141658796735	0.1284135504376741	0.37234564605082326
4368	-0.08381014077207768	-0.044371843331211525	0.09483143032162415	0.017111102785927403	-0.1686312988077797	0.16949721170611995	-0.09783512557275484	0.22069706948945775	0.24141024890644402
4369	-0.2467226152166825	-0.11418758830561895	0.27186550752607935	0.04867133425974844	0.11724508415430583	0.12694608515812697	0.156093204739809	0.13973161214863672	0.20949943197918455
4370	-0.2401045734765078	0.11651328166919102	0.26688115521643707	0.022443305517524905	-0.07167503373851164	0.0751066736313741	-0.0625225403801686	-0.030867290370008054	0.06972702252625022
4371	-0.3489641414064001	-0.07380729764177249	0.3566840186673454	-0.14539272739723277	0.010202104636788993	0.14575022510797722	0.21748535325215473	-0.037730035784270255	0.22073385440275545
4372	-0.13985705754259486	0.1025980960304841	0.17345421832158806	0.026711887251705185	0.1307019768385911	0.13340364189205414	0.09899391962518256	-0.1676465996113627	0.19469252292784553
4373	-0.3247223985385526	-0.04389886366275244	0.32767628285170647	0.07038392099813773	-0.1319177569384883	0.14951986801343217	0.1914848950415891	-0.15883522310929118	0.24878724470773558
4374	-0.2554617996117931	-0.15309594484023345	0.29782394025232384	0.12997136343303653	0.0720760632626226	0.14861868727747546	0.14331312951526728	0.05268365397756709	0.15268994887643322
4375	-0.2693781122418694	-0.002091881624334681	0.26938623447333654	0.05766025818144649	0.008694887406349541	0.05831214659537207	-0.19257712972570665	0.04016142146503471	0.19672033618180862
4376	-0.1526200527308904	-0.011389506081615082	0.1530444423831291	0.00470347119520875	-0.05463319686547052	0.05483528828250487	-0.016340166101049144	-0.0015609653849026734	0.0164145557704965
4377	-0.290280524505589	0.02788482959430939	0.29161678043065964	0.1013182972565229	0.04506968649354211	0.11089036928240119	-0.13000304797598133	-0.00700108016911283	0.13019142677833914
4378	-0.13816932358552508	-0.08736451040255029	0.16347268780428995	0.0012752882163447063	0.02005535523008258	0.020095861102215756	0.16689056818708647	-0.04813337395439403	0.17369307251022448
4379	-0.2851367299205272	0.043764458330132226	0.2884757919873027	-0.0913133494922891	0.06927570898303419	0.11461785048849493	0.0964648613065346	0.11599403560033132	0.15086446155983815
4380	-0.22990124235712675	0.05819931605731799	0.23715341369436352	0.11787962809081268	0.058101953319970416	0.13142086477581988	-0.07544146822635095	-0.10089051464260947	0.1259774228701243
4381	-0.1512659502894524	0.04293075759361114	0.15724006380223993	0.046636669945378066	-0.07935011754529156	0.09204031800274115	-0.12373424309927872	-0.14197662191119717	0.18832823496402878
4382	-0.3814588498350751	0.0017889451203120135	0.3814630446611334	0.26270548472357985	0.07077047150809176	0.27207100422744185	-0.03046004366708818	-0.14513806993364686	0.14829994472104527
4383	0.0004374396206780464	-0.25501889920751625	0.25501927438222205	0.07341798544086285	-0.01261019269573656	0.07449307045637438	-0.047779867874973785	0.15421977915209012	0.16145171431691085
4384	-0.004778705039332372	0.033972271699964376	0.034306723339735334	0.018533470177695275	-0.05255059301516037	0.05572301448299923	-0.30138339110001067	-0.0659538614310999	0.3085155754068419
4385	-0.2641423266549509	0.02187116188617203	0.2650462534218168	9.710897052198982e-05	0.19770642937804297	0.19770645322691735	0.0178649541928418	0.2002868566983964	0.20108202693039556
4386	-0.31003572640398375	0.18869669589508223	0.36294434103394835	0.08196091199440081	0.15334578089631312	0.17387501146988887	0.05321484059654315	-0.08685187612146594	0.10185807599564191
4387	-0.313889084687071	-0.012412186169985694	0.31413439775230856	-0.1318503561255309	0.0549964301574411	0.1428605044807403	0.011923166874212632	-0.06707520941118159	0.06812668805882306
4388	-0.09880303612820868	0.07489996528646135	0.12398405037772087	0.01134182204594037	-0.09140667152677383	0.09210763555170279	0.14680185179261168	-0.11684174867099266	0.18762403343451323
4389	-0.13186945000707972	0.07185215526832131	0.15017417907840433	0.0704238690823782	-0.06125444485579901	0.093336104220843	-0.07774240601216566	0.0041277955233429775	0.07785191319706242
4390	-0.1288219128198417	-0.06113433209483873	0.14259204670403228	-0.17966461319253593	0.2521306267973258	0.3095952619192289	0.05561858299300136	0.064402027765537	0.08509434737080002
4391	-0.289416143289137	-0.006982694487928264	0.2895003661805457	-0.03586721845856435	0.03116367813646649	0.04751454719291407	0.27516864411434444	0.05861261372471187	0.28134182268437985
4392	-0.3559112816203475	-0.04061045089497843	0.35822067096488414	0.06545210824054735	-0.11301901511133204	0.13060350780077778	0.10381582591552484	-0.14860797341203308	0.1812789438190605
4393	-0.21460829701161174	0.07451737822656491	0.22717737740361624	0.13860214164541484	-0.11133069445903448	0.1777781685062216	0.09219660834783205	0.04999709390405881	0.10488052245147718
4394	-0.1813765421055236	-0.03162187058684704	0.18411244587362385	0.09638211771413555	-0.0030059598710921753	0.09642898117167939	-0.038914163534357005	0.1604449189496907	0.16509659033532917
4395	-0.1712410920697595	-0.059599728076771746	0.18131640631798596	0.001999298003546293	0.32563557911681584	0.32564171658319674	0.15580742179645585	0.05009041180177755	0.1636612417199942
4396	-0.3043822221477101	-0.10653791666841304	0.322488549948093	-0.14781574372373613	-0.14061456211708612	0.20401458078279874	0.31533940976744507	0.1243383723643052	0.3389675120047425
4397	-0.2774906361693723	-0.03740047211791526	0.27999972942187984	-0.025755277736957675	0.0519804402160865	0.058011210092239675	0.11584809003495268	-0.059563529401792	0.13026355591470948
4398	-0.2857988845685323	-0.06397252293170005	0.2928711083580354	-0.09390510308378593	0.10378413831448366	0.13996183676579962	0.10066954850151032	0.14860789402594904	0.17949558257050685
4399	-0.1832607941763466	0.08842494920593359	0.20347847631682622	-0.09698317909938348	0.04154934316428518	0.10550869606627988	0.14338379001048396	0.06879462687082315	0.15903336732920656
4400	-0.07674658938968586	0.029157077182870497	0.08209856352456424	-0.039178471685796815	0.04708016213269385	0.06124944334502578	-0.002161756472508843	0.009099970698423995	0.009353216439204707
4401	-0.38125402915182766	0.08854545316649348	0.39140124172128316	0.10393660245248994	0.19366937988314573	0.21979682898915798	0.36957493851389955	-0.11863747511276887	0.38815008138436025
4402	-0.169293657472834	-0.1214648734193965	0.20836040395266864	0.08350414690439205	0.04344748488117516	0.0941309008388331	0.035889491463206795	0.12153985033377429	0.12672801906699183
4403	-0.3181553789211597	0.1267018344708723	0.34245612856941404	0.1148973590920333	0.04820188687621154	0.12459865579030434	0.04137813392934207	0.15031431284099014	0.1559055567076864
4404	-0.1834261886903335	-0.01142080391732329	0.18378139584729403	-0.20044348547568155	-0.15408651461450354	0.2528245337297893	0.1132259683424523	0.08098568172153262	0.1392077603834908
4405	-0.1093237636761488	0.022236125455871628	0.11156222738726443	-0.09377783482559413	-0.10530020253705623	0.14100501749555397	0.0887723181949877	0.20332931937804818	0.22186332864277608
4406	-0.1780955659613004	0.13880460869002734	0.22579802923999914	0.038362884812416315	0.044328357338442176	0.05862349525109657	0.024837448498373837	-0.321058644178001	0.3220179371546337
4407	-0.05913200175828908	0.2119827176331276	0.22007559202934934	0.0455526189446264	0.06011252145019988	0.07542251870505967	-0.22440762636905698	0.08479188595363299	0.23989257324095753
4408	-0.26490185661559107	0.09201862673824703	0.2804289951220808	0.16705575465970093	0.09931071673871031	0.19434568074459113	0.027865734468466193	0.04130753642490556	0.0498278207727567
4409	-0.27615229333435354	-0.08703069406530395	0.28954176006806237	0.305633966353241	0.013468199292468766	0.3059305701968924	0.028290982975404503	-0.018649799798307973	0.033885022505992166
4410	-0.192689958484104	0.06230892252293935	0.20251375737607405	-0.012469007613076863	0.008182211946260112	0.014913911062779289	-0.01895983049110716	0.09108580706970171	0.09303816110494896
4411	-0.2281085547867327	-0.011638952409534156	0.2284052932400719	0.08256165397378662	-0.11986384420238409	0.1455464456929838	0.08338022398325666	0.16661801930651568	0.18631646762732618
4412	-0.30785819404179354	0.18584564071427712	0.35960432396062036	0.005329575415525622	0.053728239061030254	0.05399192575477366	0.023120649396044617	-0.07295229000055398	0.0765284329175748
4413	-0.3497803696756656	-0.07911122384439614	0.35861524332995587	-0.0795038391546313	-0.057720542945963446	0.09824724687390632	0.006312392349243852	-0.0707989715125664	0.07107981896718633
4414	-0.0543723343382908	-0.2415006082637316	0.24754574230462384	0.06978103999838296	-0.07706872930334001	0.1039662569283295	-0.12877242134152317	-0.21499505248565923	0.25060967477627466
4415	-0.31655670801173097	-0.21358119020712182	0.38187049401271506	0.07035476291838907	0.009639064515882987	0.0710120006058419	0.04757073234890779	-0.09943791936031898	0.11023100463535983
4416	-0.04468912282587519	-0.05737549317591373	0.07272595765010924	0.13399759422614274	-0.06429388178687674	0.14862388264884913	-0.021687675604463646	-0.06867105410579541	0.07201436624122667
4417	-0.31572161645992103	-0.006559909450908847	0.31578975840275375	-0.1246578956089043	0.035678927970649255	0.12966332110036077	0.3790715561910319	0.02617644434906941	0.379974276697582
4418	-0.24147138429777096	-0.04911847305381967	0.24641642362030294	-0.1462088932015844	-0.18856590084933988	0.23860875804202034	0.1619022306118905	-0.12830929772908942	0.20658075457514882
4419	-0.22936313471485134	-0.04949422695554722	0.23464254956880748	-0.05298044912398387	0.03600459140776732	0.06405668264763105	-0.0930806128785098	-0.04375026581318551	0.10284982378479504
4420	-0.4054870061251343	0.1273012107098786	0.4250003651581086	-0.09142430734501365	0.15009726337925403	0.17574866271882889	0.3019496813869866	-0.10142065300857646	0.3185274853860947
4421	-0.32847252005879096	-0.04720887646676144	0.33184766753892786	0.1322679444972899	0.07351140162352245	0.1513232807937793	0.08366555591336124	-0.11917071531579464	0.14560763934344223
4422	-0.11294788067002592	-0.061675267802321035	0.12868979138353764	-0.12595260654366258	0.020574854803596096	0.12762203471709632	0.03285331534666142	-0.2827483705078419	0.284650630342016
4423	-0.15181705286443878	0.013541905419812884	0.1524198174216298	-0.005042728879223733	0.02874284737754391	0.029181850351171015	0.05643829899355901	-0.19591884619896874	0.20388593842936184
4424	-0.2805278133475046	0.016618413853825745	0.2810196180706062	0.19102199815601265	-0.19501227359867573	0.27298203353634914	0.2533895050571248	0.1356128137483668	0.2873970711852226
4425	-0.16326738277164618	-0.03478217858329335	0.16693123801165358	-0.05906880141246339	0.029397215200032103	0.06597969052535815	-0.014862758068606452	-0.07129071732149458	0.07282353983169985
4426	-0.2160228866833658	-0.004312800095904499	0.21606593395461843	0.009479703008443927	0.0965447264610329	0.0970090149242016	0.048953359928668	0.17569500837333568	0.18238741024427155
4427	-0.1789505360558913	0.1427798843077672	0.22893097151244138	0.09511262017468779	-0.007080136950672222	0.09537577709111839	0.008035211667531373	-0.09906606157410444	0.09939139390483606
4428	-0.10020588535339015	0.10137173435224944	0.14253928576024155	0.15035932261283042	-0.13329902652560427	0.20093918574848205	0.017356627039418523	0.10522350910122813	0.10664539075722736
4429	-0.15805300329127805	-0.08085973212653134	0.1775360474071876	-0.02594384633425947	0.014173788265482929	0.029563143209246374	-0.030460886391309335	0.17324806804955356	0.17590553909029413
4430	-0.2451391007798279	0.033423572927499055	0.2474071825117098	-0.1034136265099897	0.13533442038717783	0.17032258655117066	0.3142558065735133	-0.06952727713107666	0.3218551758639761
4431	-0.1584407760215507	-0.10603183522118724	0.1906468714316713	-0.17561669122295104	-0.15189435910501356	0.23219198643368413	-0.21064696564262786	0.00033532085901935766	0.2106472325346928
4432	-0.20395042246886685	0.09983171902140313	0.22707299916105755	0.14900234672761184	0.11102705081770242	0.1858190123308488	0.16696579015496135	-0.00606464736121898	0.16707589601641082
4433	-0.30418964611457366	0.04014034145743123	0.3068266413068277	0.12101459684537573	-0.2370000563142928	0.2661081722582506	0.21814890230385645	-0.006241148626827904	0.2182381623652464
4434	-0.2037297424027878	0.013051216824327604	0.20414735413446308	0.05250106765869691	0.06960930620451428	0.08718840298787965	0.06228277871214402	0.1824903853336442	0.19282604923434965
4435	-0.40195137546333853	0.09983924526708508	0.4141651640739126	-0.009150961624100052	0.04964953538252038	0.05048580456272728	0.13352330778360846	-0.027110950006304098	0.13624785257654728
4436	-0.21978355738958244	0.20362168604899636	0.2996107526913143	0.002296998383368053	-0.20492291255024273	0.20493578577117183	0.01633737912236681	0.13295382672561315	0.13395383532236885
4437	-0.23027102558599805	-0.10832992345661348	0.25448009262129545	-0.15305579168717282	0.11794908505212295	0.19323059290293598	0.07924699553503638	-0.024879843659499412	0.08306077848088836
4438	-0.3101011764874396	0.043401121955062454	0.31312361304419756	0.02316412006515163	-0.09061162064686262	0.09352562351913886	-0.06841050910312783	0.06847066063584338	0.09678961268471926
4439	-0.284834843080059	-0.013776215558445208	0.28516779612634136	-0.2079604568303233	0.003486911158247181	0.20798968761576203	0.05564633402410996	0.09375616188773706	0.10902629216038845
4440	-0.14885240699662025	0.15234752395122045	0.21299485233863089	0.022859059517001717	0.1588146453760319	0.1604513265383512	-0.044096866079727126	-0.002079328278073387	0.044145862820216625
4441	-0.24588966942936247	0.1298402911947351	0.2780651555833898	0.06336132720414898	-0.1098262696167576	0.12679300959833692	0.085160340351018	0.09579209427324653	0.1281733548517623
4442	-0.3280534912301425	-0.10200692641563017	0.34354694896774873	-0.01497051663583209	0.09903707074804358	0.1001621572785686	0.013375108558532857	0.21516808347438016	0.21558338914441058
4443	-0.13848302352729389	0.04903336318927748	0.14690751686320422	0.03599650578047644	0.23279346193197695	0.235560065262936	0.1502928125818048	0.06214994025819862	0.16263623393280835
4444	-0.12470415312961006	0.04261526271373877	0.1317846213483736	-0.10309119093571528	0.02533326739363772	0.10615822193962017	0.04301708211158662	-0.057183394361127134	0.07155703979382583
4445	-0.2426980314245825	-0.021267313467409885	0.2436280629966275	-0.06724207656609249	-0.09033073300231666	0.11261055983190948	-0.1212771525778592	-0.011629335766628035	0.12183344855894998
4446	-0.20439550305492074	0.09280885227412457	0.22447940825277138	-0.06708824371081454	-0.048715055022243034	0.08290952315640113	0.0373651435920809	0.04451099366902904	0.05811525198311685
4447	-0.07315833055061685	0.10505852729619235	0.12802123060882561	-0.1482361168415262	-0.03282100352666117	0.15182609989310702	0.06663068026025827	-0.10797968616833045	0.1268828600598044
4448	-0.18997665834593483	0.03457934746848974	0.19309806313796782	-0.09677742993097345	-0.13985924209467912	0.17007786023860527	-0.03521921282253613	-0.054405295134533536	0.06480994592278867
4449	-0.22367670734226633	-0.09112144622771214	0.24152512782339583	0.16683286299342673	0.004821617854561724	0.16690252296870448	0.08752123630904812	0.10627627970471996	0.13767575833435644
4450	-0.14772920518001556	-0.008502887605508663	0.14797370428813034	-0.005767653606452685	-0.07626658440279457	0.07648436261480261	0.2389906457187192	-0.15343100519584335	0.2840028205783479
4451	-0.23305091868138905	0.00814261673116713	0.233193123623897	-0.11667720841640475	0.09842196018826042	0.15264485975998235	0.021263454121744203	0.04976262206164642	0.05411518304171002
4452	-0.32741632133572196	-0.12100697900267217	0.34906179459283404	-0.154265838833553	-0.22151498094564953	0.26993857785498393	0.15284853201224277	0.11120180098178521	0.1890198780019979
4453	-0.11087697988581886	-0.18481478063346424	0.21552310272728487	0.19926329868339854	0.1507130490742008	0.24984051985903277	0.07246696541668247	0.1400844384962975	0.15771845480325256
4454	-0.2112973727636067	-0.005829186736684706	0.21137776409739434	-0.30218933113093766	0.028346668061745982	0.30351593935008797	0.10526750865107942	0.11048892769803009	0.15260750807698029
4455	-0.08609024256037544	-0.0343846120765228	0.09270292019002009	-0.1958327129483464	-0.028035889922726768	0.19782937745559606	0.028965056699390257	-0.07294637117661376	0.07848660763108059
4456	-0.13890990545780993	0.07458830663521734	0.15766856795508388	0.10044331847080433	0.039524635967643246	0.10794006241336969	0.24522386627159942	0.09918361028289414	0.2645224624449506
4457	-0.17375102761792607	0.13926472548714644	0.22267483774170704	0.031014351860225362	-0.037468438568250474	0.0486392219309954	-0.04748280527108953	-0.09263101156321434	0.10409188777054894
4458	-0.3177049298998681	0.05440693684140506	0.32232985784618956	-0.30571595560853454	0.17357511157929753	0.3515544977288799	-0.12114052787697649	-0.06057273541011991	0.13544033287531787
4459	-0.21115085100837278	-0.08469787843772954	0.2275047526831307	-0.13859206438990015	0.13578005062915535	0.19402057226157804	0.0019246297175738486	-0.05828152822606972	0.05831329807098831
4460	-0.15102832778718983	-0.10122099393900186	0.18181101564040147	0.043792128825173214	-0.10575800549060282	0.11446617960074906	0.1692313111982068	0.11400272865900281	0.2040486678014893
4461	-0.1201830721754254	-0.09021608011137595	0.15027611902157215	-0.012139824581816021	-0.20837902804561964	0.2087323517572549	0.04613949008962309	-0.08628098271652093	0.09784304024435775
4462	-0.23186378270324076	0.033232109631361244	0.23423318902326043	-0.05880149201901305	0.1492533381240666	0.16041874704921186	0.09223331713404712	-0.1555660352331653	0.1808529129091266
4463	-0.3097972901806967	-0.057833492726207976	0.3151492882495773	-0.06736522480544724	0.03328274469674068	0.07513863591812713	0.1149380830110183	0.3988282900510287	0.41505995695956416
4464	-0.3255277924078515	0.021093052467910146	0.326210454296522	-0.2157675436722406	0.0595146823454151	0.22382499931202482	0.12526064959996605	-0.1419944069492418	0.1893479388403063
4465	-0.22207763341906503	-0.07558635085379642	0.23458851570442626	0.09173217857335919	0.1104104855088692	0.14354535135670146	0.07296433043117952	0.09693597412982927	0.12132755909425227
4466	-0.1473863164246646	0.10550852928750298	0.1812588646705127	-0.1136440480711512	0.16967887229620196	0.20422019823148968	-0.0035811703628563394	0.060524251330561836	0.06063010622036561
4467	-0.08500232926392161	0.12334976041118997	0.14980173354734622	0.16985082829115483	0.22886868818501277	0.28500908810548475	0.031244059139477087	-0.04052157033406246	0.05116824106659826
4468	-0.22565975864935361	-0.05627677931607762	0.23257128490825135	0.08902578904684268	0.228521106935658	0.24524984695308452	0.3173215929934967	0.004232882135011491	0.3173498238082058
4469	-0.3034547679836014	0.07156433447609996	0.31177916893369967	-0.042286263585851296	-0.09297475777349816	0.10213928564021166	0.15210548697429174	0.08406394444207851	0.17378960245897135
4470	-0.1741639367165197	0.07956446123676243	0.1914773624857313	0.18934033822194984	-0.06678737481776122	0.20077429395480512	-0.04046081577159183	-0.1362294879689592	0.1421110516644905
4471	-0.11881756573032604	0.051592720170413456	0.1295354109912148	0.18029608700879524	0.16628102832779973	0.24526732226783413	0.15903891708967852	-0.2833827676586709	0.32496025934711753
4472	-0.20322807965471673	0.06615545233801827	0.2137245803228812	-0.3054213259873041	-0.03504507790638168	0.3074253467970841	0.11783865339618928	-0.15446450978830453	0.1942813244199464
4473	-0.2718301088485821	-0.1549838225509069	0.31290828261508674	-0.12086650084664305	0.04505634504302066	0.12899141543353687	0.07354090141837186	0.11119527937944745	0.13331411904858412
4474	-0.11713949253925052	-0.017816580842917727	0.11848667125582249	0.1592791152078884	-0.07029742261678804	0.17410216589109706	0.015315904024870366	0.11356622308133614	0.11459434515306088
4475	-0.15222012605670296	0.06512557533598391	0.16556662507752418	-0.09444005421730702	0.11651248919712964	0.14998027863515637	0.07426648732618948	-0.05205315670797094	0.0906920187394439
4476	-0.18393272731621252	0.1609852101650449	0.24443298891488413	0.036910790584230434	-0.04184689723545566	0.05579936621313633	0.1843260779854776	-0.06766789881731099	0.1963543927592612
4477	-0.272662960533639	0.07140751793653699	0.2818583397113267	0.04113393236585311	-0.3187757857472554	0.32141873307363195	0.006746726429195533	-0.003669902255624133	0.007680266927408226
4478	0.012906387388487343	0.18667387801188862	0.18711951145569822	0.051118021244300024	-0.1401007415808691	0.14913507262693831	0.16960034208688293	0.0387117701339288	0.1739622866683749
4479	-0.12781330288028198	-0.050985938282783964	0.13760743546677465	-0.20526730206191987	-0.006095583380053574	0.20535778882848013	0.1986580292785574	-0.02205403580356886	0.19987844579159925
4480	-0.3401981471433452	0.15850603982273362	0.37531179568466955	-0.19417093848137548	0.002166072880678219	0.19418301991281967	0.04962850979077671	-0.21669450204234356	0.2223049621565665
4481	-0.17338377414799758	-0.013106015843289638	0.17387840805887425	0.14791116942642754	-0.007695542978587371	0.14811122652529968	0.06691365045505943	0.07094235913958032	0.09752053597838288
4482	-0.3035284751548827	-0.08204332674815686	0.3144211231672469	-0.0034715842311392395	-0.2231088923393124	0.22313589970676787	0.09784663744538133	0.18520487176405606	0.2094631446925887
4483	-0.19432497628404932	-0.185272981885531	0.2684925962192489	-0.030775453802615652	0.15745485503557263	0.16043428539757368	-0.09226254306238502	-0.09001470318654525	0.1288992771201619
4484	-0.09175409335003937	0.0953265267704789	0.1323100916506771	-0.05351548676821293	-0.07142914839603046	0.08925262217224161	0.16425420208817726	0.09914796988514249	0.19185870539532182
4485	-0.06492589943828195	-0.04416593844014375	0.07852389786662699	0.0038045329939299	-0.054019226645034356	0.05415303609798339	0.15925174375991685	-0.007862278204209186	0.1594457064619007
4486	-0.24468714021578483	-0.1579037093941612	0.29121362953580116	-0.08456190539551593	-0.11999588106149252	0.14679825379017303	0.04334283986577225	0.14326831111222088	0.1496810299823531
4487	-0.3398854452599119	-0.09326732765161623	0.3524498692109312	0.05997855998156443	-0.12634443039613547	0.13985829524767573	0.02414547812842006	0.03376987839101964	0.041513959105272856
4488	-0.23573892040891453	0.03098372741956241	0.23776633479189246	-0.038993529538589	-0.029566956315301148	0.048935674631374396	0.04451178422089366	-0.05749921164944535	0.0727149109525351
4489	-0.23173053169417893	0.08220793775444418	0.2458804269337139	0.1695736335040708	-0.08636116007986248	0.19029836349825122	0.16349641422499442	0.08975813862101943	0.18651434505994732
4490	-0.2060108058358005	0.027191762053929883	0.20779760355863935	-0.044754262946769006	0.002119154946101192	0.04480440680997937	0.025177248871719862	0.05163880033504607	0.05744962628939612
4491	-0.20342668306736278	-0.18132916254343115	0.2725117989601392	-0.009837473075706612	0.08570314826657185	0.08626589997975591	-0.11964652956298201	-0.0799960411311054	0.14392587895550624
4492	0.008659704379780114	-0.04422530398542065	0.04506515275185524	0.16847880942628052	-0.04448934191200599	0.17425386873599197	0.042665427771635574	-0.13122634244026865	0.13798801280251596
4493	-0.15252665859238326	-0.0685295653344099	0.16721448174808484	0.254737277172717	0.06714563685258643	0.2634380703879169	0.0026581076102750916	-0.012367062004287811	0.0126494963807142
4494	-0.26881398279546326	0.17699665771738535	0.3218520998680681	-0.056403459848062325	-0.09305834914028804	0.10881730849248077	-0.1430503303765303	0.014502250742623709	0.1437835605952099
4495	-0.09452687813431598	0.10250550903030835	0.13943711870008807	-0.1516422728686602	0.13945849360431836	0.20601953878008486	0.1506175267509586	0.0030141100760489466	0.1506476824386166
4496	-0.1886315323342094	0.14064718449516353	0.23529446550475522	0.06341655332142525	0.07678520120828758	0.09958728011029512	-0.0272750098199535	0.09369691643753443	0.09758605592286672
4497	-0.2596579029644999	-0.06457323139016002	0.2675666810051072	-0.10194464408514863	0.02581497356986879	0.10516236645331187	0.1212205794200518	0.0334451885320144	0.12574978930747785
4498	-0.2227801514642981	-0.06358038512950882	0.23167533588984449	0.05065277879727672	-0.03991045581542584	0.06448680859897553	0.07086501398036295	-0.01666180430590015	0.07279743078684267
4499	-0.22271910942796325	0.019668067482187662	0.22358585505990525	0.06329780996723572	-0.027380940519757556	0.06896614133322805	0.2504050074533044	0.21199422703275808	0.3280917860186476
4500	-0.3025803761420647	-0.20854605476175397	0.3674865180968763	-0.016995210575403333	-0.16455395476418802	0.16542926346640346	0.24748203481494	0.25637742099036676	0.35633795693107817
4501	-0.1870591289569602	-0.05478926138267589	0.19491788242487104	-0.24052019519242257	0.1735742307850007	0.2966108188991186	-0.09785182603296838	-0.06273185369951569	0.11623366692384675
4502	-0.10800996954649907	-0.1450060613303329	0.18081181195920779	0.03271659306727679	-0.0008094834146885316	0.0327266057715804	0.15888122918361927	0.33319806796258356	0.36913980749967373
4503	-0.15028323483546152	-0.05597206898747229	0.16036808653640797	0.09576376665690034	-0.11227428234065659	0.1475676572946346	-0.12908755154600193	0.11176974492033831	0.17075149148308838
4504	-0.2327906684452725	0.07733175328920616	0.24529919564071023	-0.11730889495608528	-0.016349353270163753	0.11844272112785346	0.16750674440638053	-0.021255530544637916	0.16884995410232875
4505	-0.3437237320108652	0.18857306592566556	0.3920533192565553	0.040968153542234	-0.12165115308635423	0.1283642966400691	-0.06216903224109127	-0.07705865484537168	0.09901022601919446
4506	-0.10503881174820755	-0.17414367259870828	0.2033695421631309	0.06998488082967363	-0.032798878396928285	0.07728939104974311	-0.2004138343879201	0.09770083303961553	0.222959991457444
4507	-0.4029990073160484	-0.04485149167236461	0.40548718377151777	-0.02804042029232947	-0.07331831374815556	0.07849739040913054	0.10370336235786029	0.024446008909522914	0.10654574001775083
4508	-0.13750399367423372	-0.009663965037318815	0.13784317355823694	0.05342364372922782	0.030461596637798412	0.06149792337169926	0.3442379675409928	-0.06958521886086204	0.351200627819296
4509	-0.24335973521275195	-0.13143823689237255	0.276586281005035	0.08642649375802952	0.22873225262103794	0.24451581178402562	-0.07626177825400157	0.013117313066819843	0.07738166917659163
4510	-0.24379893254603724	-0.10533848145283595	0.26558259578778254	-0.09776344323611487	-0.05157173108628687	0.11053205092016227	0.294396251892467	0.22041545616978325	0.36776640200930066
4511	-0.22013808410856484	0.014639043025985385	0.22062429072000708	0.2230400063134115	-0.0007773930542608128	0.22304136108858252	0.03694951536553803	0.09729192268656214	0.10407201788086996
4512	-0.24896544248866728	0.13129841322685165	0.2814659213287943	0.07945326817348809	0.07227050385755335	0.10740506296852514	0.21658417058982074	-0.11099901240785588	0.24337108231176505
4513	-0.20818745432458463	-0.08538531901404019	0.22501704122417135	-0.062247581755129996	0.02757900051656881	0.06808349802892398	0.18270321159151387	0.020188756530602276	0.18381525893163883
4514	-0.10063920211516131	0.014049226775314297	0.10161510603921296	-0.014586482622403123	-0.010752531615462359	0.018121324770424094	-0.06259024773277405	0.07432950372961966	0.09717208568278017
4515	-0.1784955790568655	0.18700546116504857	0.25851830544160354	0.10367781770902224	-0.19119389417813712	0.2174952759392855	-0.07991172419001281	-0.11657679732502449	0.1413365958893185
4516	-0.1461292398421195	-0.005789975339440806	0.1462439009027967	0.05580774506250489	0.08833589891193883	0.10448796794627511	-0.00810637412642932	0.03894944394977559	0.039784073263987856
4517	-0.17727719388917415	-0.16176098233826702	0.23998712232172165	0.09870965427988176	0.005109639933408453	0.09884181437176708	0.14244371030994693	-0.25521953668278574	0.2922793569711003
4518	-0.09884237443738524	-0.01891801260907008	0.10063650523292829	-0.005461807658984756	0.05756765671592599	0.057826174373430954	0.24178100375291123	0.2530222399208389	0.34996900958559723
4519	-0.21462279888406516	0.025202145493174823	0.2160974177038889	0.20072766863858044	0.1393048442154838	0.2443305887091912	0.0011679956128448157	-0.0051391311495900555	0.0052701881109037795
4520	-0.08170008928390053	0.008399226722100715	0.08213069827127109	-0.1413299869166823	0.06027090303385754	0.15364487285420966	0.12877208258767595	-0.24217473757311891	0.2742824324898995
4521	-0.2532812994151863	0.10663991585112498	0.27481537126984046	-0.20501291114764397	0.06070040426373824	0.21381027294078508	0.04383045120544441	0.0575207465898394	0.07231697408717655
4522	-0.17575341629398333	0.1070945747049242	0.20581183462142016	0.20271793029546592	-0.09814868004306394	0.22522815689312273	-0.0018118997928696962	-0.04063709567746254	0.04067746951272469
4523	-0.20916407692599107	-0.0038113670775626824	0.2091987992205066	-0.36089125465036154	0.16226996127135734	0.39569437450401024	0.18333897236420718	-0.023789277363870386	0.1848759273271095
4524	-0.09989888872688547	0.07803740588833175	0.12676602339210172	0.10357295340957244	-0.029739103437920307	0.1077579275565041	-0.11724739620092356	0.13492065092456293	0.17874712294692777
4525	-0.248758076333844	0.0014897533248962008	0.2487625371841259	0.09912789508375572	0.220704536672955	0.24194386144674104	0.01593269499042887	0.17372231615302836	0.1744514084185931
4526	-0.06087643712659241	0.16472380757510433	0.1756128508374827	-0.16788587825877135	0.011938762244118975	0.1683098397677349	-0.10469614744289478	0.14187049302889956	0.17631936955889846
4527	-0.3154658975569532	0.06962509760738099	0.3230578690238816	0.04059437416083596	0.190011925511421	0.19429985859507912	0.09344199907765881	-0.0661780583555199	0.11450302441130447
4528	-0.332391665862006	-0.1148320405119787	0.35166833389241087	-0.266348149019616	0.08794283340499807	0.2804911378875896	0.18409167903465187	0.04830260926077858	0.19032311565124385
4529	-0.19279649659640463	0.07917585746929359	0.20842098144343665	-0.0636346007030207	0.11563914869990162	0.1319915721501598	-0.1097885921862805	-0.15170124610484156	0.1872613228726293
4530	-0.15287174165023734	0.06149663537949097	0.1647774425040484	-0.031822583325216154	0.013076945114509502	0.03440469885085785	0.2059149450740619	0.19539102153677526	0.2838637276970034
4531	-0.20343706428265712	-0.13305343520602123	0.24308405078093637	-0.14179420467299256	-0.1578617615549434	0.21219314842868117	0.17920687655721237	-0.13596596002263775	0.22494854276093784
4532	-0.12996926269550332	-0.07075588757142075	0.14798109633203926	0.10376847103470034	-0.11444108496963806	0.1544819002663657	0.09356452940642968	-0.05641458087492981	0.10925624054643579
4533	-0.23714174122993892	0.12351543003226001	0.2673803786548696	0.06599431985811349	-0.0905059510312081	0.11201150577328399	-0.005876030860405103	-0.09693069090626197	0.09710863287183961
4534	-0.20620804010200616	0.06729782087624635	0.2169118542113407	-0.06538194814325586	0.12121069199139271	0.1377201183416558	-0.039652758612334575	-0.21822984781965055	0.22180308326296078
4535	-0.3379031519044761	-0.021860592717492407	0.3386095473859819	0.04421599218802412	0.10071574992732178	0.10999416461155669	0.17476923452055068	0.1670167622765944	0.24174135810046177
4536	-0.22640410019582455	-0.028458376123439624	0.22818566071746077	-0.07680990942503847	-0.03689413550518845	0.085211146105177	0.31849739647904785	0.062349899047146745	0.32454291160818965
4537	-0.1751795728693981	0.11036143920405833	0.20704475364977454	0.11882715832913686	-0.057564121806534134	0.13203606202827795	-0.17002585267299358	-0.20456422628067097	0.26599870911526635
4538	-0.3066031701613064	0.04476314848498981	0.3098535838347723	-0.026288252381366794	-0.021671982080690152	0.03406973760644763	0.2255385194886404	-0.021176970044299855	0.22653054503396447
4539	-0.2647746690416572	0.004125892620153948	0.26480681327343547	0.12952478076214569	0.06807043259498843	0.14632242693842515	0.050862149951746934	-0.07405003209206777	0.08983521331054019
4540	-0.0032082416275895954	-0.041577564182751096	0.04170115894926405	-0.0725014358002904	-0.1144518837616212	0.13548317936071358	-0.1704578344039285	0.05323145601789188	0.17857620563631055
4541	-0.06870921080717754	-0.05357525648653191	0.08712785867529882	0.12414704595024915	-0.07344982205554296	0.14424758361291257	0.10977125086061947	-0.22927550282813997	0.2541987091088416
4542	-0.16444546479360034	-0.030403354961609636	0.16723239783039912	0.17083377519438397	-0.191137895340566	0.2563549761217568	0.087309229872602	0.22235093504231457	0.23887829523658788
4543	-0.16435929216012204	-0.12031194946132708	0.20368834552463053	-0.16046085582792768	0.02961445058445162	0.16317077537491181	0.08101999579269034	-0.16428802356093403	0.18317967792254022
4544	-0.33790830250944265	0.11183168200692854	0.35593306393943197	-0.028775684330131182	0.14615700857349445	0.1489627844927044	-0.01621535005272569	0.06785351428178442	0.06976415252635663
4545	-0.21906515099311852	-0.004763267187514551	0.21911693018554607	0.23480930344626763	-0.019645931966028894	0.23562973417575134	0.01732287348549189	0.23127255823499546	0.2319204133713842
4546	-0.31139184911980367	-0.11133280174428874	0.3306960484228435	-0.105501873808646	-0.3001795365583891	0.31817982265622174	0.1781314582919272	0.036266588609544875	0.18178581320494336
4547	-0.19968743787112783	-0.040363363687779215	0.20372597765559372	-0.05562149562565957	-0.08590825671903538	0.10234246112019661	0.04920926487549433	-0.00023998029591733777	0.04920985003156368
4548	-0.11786935136762894	0.10044188583549624	0.15486044175972258	0.1359316194850673	-0.08912528920756396	0.16254452421464416	-0.04126041275123667	-0.019401439468924347	0.045594270625471674
4549	-0.2259043826196551	-0.013156116318050316	0.22628714829468682	0.0665502596496428	-0.0012830326855985525	0.06656262639279785	0.07459221893662665	-0.10852385922189367	0.13168685259471818
4550	-0.3570380246585909	0.07275051527580215	0.364374516843595	-0.08969419701033267	0.026776060802233	0.09360558962697287	0.2796824421915708	-0.11217650311902737	0.3013400675686101
4551	-0.26300190019651604	-0.05135411439986528	0.2679687380512373	-0.01660152756504487	0.16586005201533732	0.16668883457515488	-0.030842493988320164	-0.10407262294929762	0.10854662722980496
4552	-0.23907664501011602	-0.14028410281319742	0.27719536737001355	-0.009201635720754454	0.007378551946184051	0.011794622874852794	0.2476920314467857	0.2219343967111715	0.3325751326930309
4553	-0.2819350205811467	-0.0071471418543074365	0.2820255971836195	0.024508677870490072	-0.04643067340463039	0.05250221637004387	0.23149782390153936	-0.18659300628040476	0.2973351517461521
4554	-0.3802159748982094	0.053053389309046156	0.38389953071731286	-0.0476346413171958	0.05464975222113085	0.0724958927888256	0.15269338630136625	-0.06706682278020305	0.16677298623580927
4555	-0.36177155883575357	0.07780015548627245	0.37004259886685925	0.01811746554138841	0.08206216802179442	0.08403833635954851	0.17522334122270092	-0.10865808143640093	0.20617904348087032
4556	-0.1391500580126956	0.14252128998732233	0.19918598531168544	-0.1661194860004543	0.06555672846464607	0.17858714476703652	0.16492448955911784	0.09625995149736444	0.19096090049696174
4557	-0.12665569889927802	-0.06658681500769321	0.1430925225039147	0.014476683249250274	0.05827228744370782	0.06004359950753479	0.18497565592270118	0.14448889728781322	0.23471905487940636
4558	-0.21623848167991438	0.04632806776719607	0.2211455873904713	-0.024892622739458102	-0.09048628714051485	0.09384780672623462	0.03231360102323308	-0.023588142296278584	0.04000711521814809
4559	-0.24013823455004557	0.04366716786237643	0.24407620376008324	-0.10774953355977611	0.046091996364158255	0.11719400202733456	-0.024300234010531305	0.12126382366202851	0.12367463888001505
4560	-0.22100352454276073	0.14228113832747166	0.26284307140208923	0.039971802971014984	0.14738313162130673	0.15270734271559136	-0.04123759390250589	0.08287576669095012	0.09256852518799676
4561	-0.10508208180383757	-0.10716570468536671	0.15008908080516595	0.06498543732760748	0.0038401576753515337	0.06509880087706654	0.07572604885074133	0.027589541561123067	0.0805953924123321
4562	-0.21990764277241145	0.05767061272907739	0.22734394850592735	0.01709687948689141	-0.04311595476099856	0.0463819883482992	0.09046754167034574	-0.07010308471768781	0.11445007026127618
4563	-0.1782326957152018	0.15111506314513673	0.23367211243806219	0.08066647038355505	0.08003916270696013	0.11363690866515246	0.015531164687472482	0.020819000264193633	0.02597398407156451
4564	-0.21652624967261788	0.005653883505271722	0.21660005354565368	-0.02754803060315739	-0.0052808491224694745	0.028049623127000885	-0.03977792175786436	-0.0004938229892915911	0.03978098692239211
4565	-0.17017123090642353	-0.031672959276625536	0.1730936861284839	0.07309077235968126	0.06674304194651384	0.09897926374957965	-0.05334253480556889	-0.038357922981962826	0.06570202641451418
4566	-0.24134031635909817	-0.17778293054177188	0.2997530962180876	-0.16413250663304477	0.0098735953144464	0.16442921765331106	-0.013695851971229089	0.32451331190150556	0.32480219513190123
4567	-0.1321861233155427	-0.038038864152389947	0.1375504503198584	-0.059029704011712626	0.029563145694821207	0.06601882715622587	-0.0995990631053669	-0.0536857877434829	0.11314652967327435
4568	-0.25832362662162756	-0.020356730755230704	0.2591244730973727	0.059473440745522924	0.03763491831808229	0.07038094366318168	0.059844102124345454	0.15437871801882413	0.16557205421267415
4569	-0.1603197209443175	-0.1018267491356355	0.18992393151784606	0.09737843122752475	-0.08051299323274858	0.12635228904784584	0.09897104102677849	-0.18063557107786932	0.20597202844209758
4570	-0.19598968687579388	-0.006100647403538761	0.19608461250290407	-0.035976639247943594	0.1720545240893067	0.1757756462971321	0.11799492454895469	0.06684031389377494	0.1356113187780868
4571	-0.3936870514805636	0.07516274933725786	0.4007978709915952	0.08995382516060005	-0.2623754670682473	0.27736722297399297	0.3458737815708817	0.0033330587702318686	0.3458898409304729
4572	-0.12989465918951706	-0.22511452281599445	0.259902233289046	0.06453567710877078	-0.12760072433319097	0.14299230213631262	-0.13928315534361163	0.1280806083805719	0.1892206109429152
4573	-0.008560666206123843	-0.05220802788002516	0.052905228295643474	-0.21868525558626398	-0.061108768623487894	0.2270628164484634	0.14387507876526706	-0.03357044312206047	0.14773967964336224
4574	-0.06214602549612941	-0.050774083391058135	0.08025045812434775	0.008400192009827653	-0.008556207926465186	0.011990492895743611	0.07777826807741088	-0.06612973784777566	0.10209114169670709
4575	-0.29985265410939926	0.1657325528063299	0.3426060321070748	-0.17031040009907136	-0.20305910928667226	0.2650257237443235	0.050721895406072685	-0.3430399469670475	0.34676954290816736
4576	-0.20117963065044167	-0.11814503302491638	0.23330557776681363	0.10971173226030888	0.02999913928517634	0.11373923049418395	0.026126615277506263	0.11372352660110831	0.11668607684060602
4577	-0.18074617983429414	-0.0901219924578258	0.20196820306488694	-0.09290308627397363	0.1598018719003642	0.1848448584680943	0.13111802912403356	0.05171403780635539	0.14094778915473652
4578	-0.2306976775861918	-0.18033823902834353	0.29281956713906	-0.1531524679974694	-0.11586105091240301	0.19204026028997756	0.09289756151029223	-0.023937291794328346	0.0959320117218718
4579	-0.1730366427915669	-0.09370830121474709	0.19678141544650526	0.05009134707574305	-0.1263581016299137	0.1359246589084488	0.1344211911877114	-0.03546059930566186	0.13901982140486285
4580	-0.16116812808547512	0.00594994077477721	0.1612779194614051	0.10634415371253304	0.1558583259878781	0.18868199916414533	0.012379212365544071	-0.3421896730806471	0.3424135179309243
4581	-0.17510346973846683	-0.0884111155018887	0.1961574634285896	0.04497963093479499	-0.0468890425993851	0.06497499145761636	0.011732205846447626	0.3892096573222332	0.3893864430189033
4582	-0.30591107347799074	-0.15361105357846302	0.34231263584323335	-0.1093351927549764	-0.1986414380594167	0.22674347904422945	0.02043894592878526	-0.1694455907308253	0.17067383727097177
4583	-0.4009818056009744	-0.08262351954274666	0.40940573323373025	0.12934858216573167	0.05493475432938561	0.1405307188536193	0.21206586063733737	0.11796023504949063	0.24266550290633748
4584	-0.0712606105503596	-0.03534405449064214	0.07954418145815256	0.0883978976512823	-0.1020966131433294	0.13504779422302773	0.0338710179579546	-0.0029893804104327857	0.034002680081816526
4585	-0.2936369141945838	0.016965035882632002	0.2941265880878782	0.08213110225502616	-0.2461071356770819	0.25944987991672525	-0.05679632464144758	0.024150815531552784	0.06171778012546949
4586	-0.09830406181570163	-0.011884109021071905	0.09901979911457108	0.103197694973301	0.13916962590652143	0.173256887374683	0.12107396048997161	-0.0272002852545192	0.12409173794678847
4587	-0.25603954372922993	-0.004325436465437135	0.2560760772772201	0.020836841671280318	0.022272955367344777	0.030500139534594534	0.11932465938483336	-0.0283437536038485	0.1226447826271553
4588	-0.08455867945921812	0.03688006501202916	0.09225133856578067	0.18644853203906622	0.08739424173075613	0.20591456623370905	-0.24928798773223557	0.0031986748754246775	0.249308508375759
4589	-0.2176577865285385	-0.07559448702072374	0.2304114548029876	-0.16962485786738396	-0.054172683705718955	0.17806535897363665	-0.09164068668366081	0.02932184348846128	0.0962173890802214
4590	-0.27152623051887537	0.011156427277636792	0.2717553306365685	-0.10635536716691488	-0.12358093710619775	0.16304512302198823	0.06413958802705216	-0.05173601410120402	0.0824045017420769
4591	-0.09870163526306587	0.1205175973955688	0.1557770974360599	0.10333770335257357	0.021161641144540413	0.10548220698352305	0.004525961005987914	-0.0444201295474944	0.04465010898132174
4592	-0.166929604611527	-0.043875538740217906	0.17259940844482957	-0.11141149028405349	-0.10751334559014192	0.15482777414695026	0.12916216134018985	-0.08184798300497026	0.15291159617259617
4593	-0.12763038936335064	0.042928800702893365	0.13465659367008076	-0.09569719381187539	0.020925222926954853	0.09795824548250338	-0.05432508423872176	0.08500642205936745	0.10088263759874405
4594	0.07504600047629598	-0.11577037320515203	0.1379662331860532	0.1686165637587678	0.03237849634874106	0.17169715373185437	0.17915337979633772	0.08163047098869353	0.19687424231292108
4595	-0.3332526463051804	-0.13273704160073058	0.35871499617707614	0.028196655991551356	0.10776333863642135	0.11139115118883508	0.17679925315580267	0.18028366848007527	0.2525077761913151
4596	-0.34769557630133857	-0.11494101327024842	0.36620165252373094	0.045903973129140255	-0.1131355628798514	0.12209353110292796	0.28941310508955476	0.09005631146831569	0.30310078296311926
4597	-0.20203645295035824	0.0036305065962525507	0.2020690696244919	0.035186613783494435	0.03298732504617102	0.04823133217370782	0.08203844366183305	-0.13894258060205747	0.161354723955684
4598	-0.369026811359202	0.06299385940541974	0.3743648138176582	0.163396749689927	0.021547168354989647	0.164811341458502	0.18518428474477705	-0.0065554265301372774	0.18530027774784014
4599	-0.27259412428418334	0.01410722260776788	0.27295891691601853	0.09804513424161113	-0.1386657354693213	0.16982648362874186	-0.012100577276783275	0.007934719465336077	0.014470098252084779
4600	-0.3204864996130426	0.011513536699673413	0.32069324589326087	-0.07914499940224949	-0.020291341884121055	0.08170477027591692	0.09109865211321558	-0.012007057588154303	0.09188652702529317
4601	-0.2600142277345684	0.2042810777617049	0.33066320834935314	0.15694667154875988	-0.10046393037966692	0.18634714652380613	0.038383382587153236	-0.08808635159598344	0.09608584389140261
4602	-0.09745769146544504	0.011430000407156716	0.09812566705547271	0.04195804627519842	-0.10743062625668319	0.11533350382752984	0.09767494011947246	0.07283077378146734	0.12183889172571213
4603	-0.07897269953607947	0.08956482790024779	0.11940915236621057	0.14682617904528056	0.045742683760932525	0.15378660530322352	0.07304011352308426	0.033035666988251194	0.08016366681248849
4604	-0.2982508707325589	-0.15104846783915993	0.33431904152962527	0.026050237638901776	0.03298174704861128	0.04202868686292535	0.2143810704515026	0.10739771364233672	0.23977804791834775
4605	-0.28564676955012175	-0.03257670954163732	0.28749838079366735	0.12663292296543052	0.12443364194026445	0.1775376817052836	0.24039230372706838	-0.25695011670965934	0.3518690412189095
4606	0.010566815720864002	-0.06640728163047878	0.0672427293320878	0.045785321570799925	-0.06568309623605899	0.08006600278830549	0.1294424087346442	-0.21408920963394487	0.25017898964684043
4607	-0.28962705909869835	-0.0012740039236838715	0.28962986111269406	0.042181537130940146	-0.06140376684208791	0.07449633989080522	0.28019541973323614	0.11740404454392915	0.3037979310574008
4608	-0.23989761206735036	0.03417019421650055	0.24231893538972618	-0.005040100434241806	0.2469468130551586	0.24699824106759685	0.09874138025791146	-0.017635682011716735	0.10030392542296566
4609	-0.2151002181257149	0.031574971847595744	0.21740534189597685	0.11860164352205974	0.13926236257209793	0.18292171952859013	-0.03210457526492201	-0.16864983252025123	0.17167839049236752
4610	-0.2788193599607597	-0.18832737329547602	0.3364631257973172	-0.04412282722119335	0.07550043244056294	0.08744792267803331	-0.013334186983180278	0.2506090191986556	0.2509635054070901
4611	-0.26294356201419394	0.05903481705597805	0.2694891953855387	-0.011121510955905859	0.03671871234291617	0.03836602457988263	-0.18747921508091647	-0.018552536277479017	0.18839493806810126
4612	-0.24946075340288265	-0.059255641393406076	0.2564018301909676	-0.19931669562946372	0.11976911795726901	0.2325334100143687	-0.04973125033870832	-0.0516496395595998	0.0716999478862283
4613	0.00415729450261294	-0.2224873438643277	0.2225261811054714	0.13297015076850213	-0.22485368576551382	0.26122833115444166	0.10646694696006204	0.1162975682031624	0.1576716054493195
4614	-0.10279193569696886	0.06090011783446675	0.11947805822234356	-0.0792109966656396	0.08280597273226367	0.11459149668671041	0.05791662595089827	0.047081493720888226	0.07463914932879594
4615	-0.2365826489321955	0.06741751756384579	0.2460009582303409	-0.14253612318909373	0.1720446389579813	0.2234186747072828	0.036510474988883886	-0.14988857517048657	0.15427118898405015
4616	-0.022504734035478063	0.0687332374031125	0.07232372347936898	-0.08929390037432908	-0.3072387905503134	0.3199516761370066	0.13304188581947457	0.11122312987405607	0.1734091347114772
4617	-0.1857368989372867	0.035957729502574004	0.1891855013943197	0.04623345489826906	-0.03748679009799637	0.05952135569425076	0.1970008084365269	-0.043176567815110325	0.20167680712699212
4618	-0.15035830611719056	-0.10318698646276767	0.1823600131435019	0.049002077435844255	-0.031133377052242794	0.058055927860172864	0.16390224724850175	0.05723725159118302	0.1736088984551811
4619	-0.207159714124072	-0.025870501437461755	0.20876884346231586	0.04521222530895318	-0.08496800655515031	0.09624815559450277	0.24275543233807403	0.04985528936771761	0.24782201235480295
4620	-0.1999849895088546	-0.09858134660303948	0.22296250341015927	-0.013214457624182661	-0.01615855008437179	0.020873922274706087	0.08912986807804724	0.06351297213727106	0.10944419131831472
4621	-0.3235754316827186	-0.05888829551058158	0.3288903941084313	0.11247255196007336	-0.022080115499014386	0.11461939820493396	0.2932251312660499	-0.09908863774045171	0.3095150008242745
4622	-0.2473169753705217	0.06354271731363385	0.25534949232380244	-0.0814429882365672	-0.0377484914160527	0.08976585618758075	0.2993638709496789	0.047474848812901295	0.30310491335473905
4623	-0.2600311018767786	-0.1600291820078416	0.3053285329564705	0.1517656440564254	-0.0814847594706872	0.1722572980801027	0.03256789077096991	0.11692150980442582	0.12137259560632403
4624	-0.2648892283517642	0.0871439013767943	0.27885545152275854	-0.029538584055179725	0.19913434632553814	0.2013132281656729	0.31103308321987216	-0.05501715719368306	0.31586146717023644
4625	-0.1756652572380961	0.08307166035453237	0.19431722351501746	0.11578361098048157	0.00949467744004104	0.11617225775274369	0.13265790217043022	-0.27270192842808233	0.30325642742842956
4626	-0.19670374948496086	0.13260346502911763	0.23722572372989123	-0.08561428429397333	-0.04707785417897536	0.09770429892930073	0.04691245112943028	-0.10871162965068616	0.11840184328074935
4627	-0.1818077014430792	0.12151748282807216	0.21867907750145335	-0.025019187130959592	0.13023844316926256	0.13261980170339271	0.26054483475787443	-0.034879962645287664	0.2628692121819228
4628	-0.333913630243582	0.0067893164361955	0.3339826451780367	-0.09218548095591625	0.033634447097121906	0.0981297046291422	0.1300222822461022	0.015204944844963502	0.1309083046572044
4629	-0.17580271834089115	0.14766862365764352	0.22959228686737163	-0.08112551955235262	0.05555102084653471	0.09832225505820785	0.1673008022001182	0.05509801638592856	0.1761401425753571
4630	-0.35306744704154663	0.06307854904022635	0.3586579505733221	-0.1508168335292729	-0.014028979066374177	0.15146791584174243	-0.06262282692969762	0.1325341827352346	0.14658420121542232
4631	-0.2059592790093889	-0.019076283144428018	0.20684083056464866	-0.27472753480479045	-0.08621555481370437	0.28793808409405	0.15341970874885955	0.013551335729861145	0.15401703065780842
4632	-0.21683105096610858	-0.06678895314147107	0.226884263281526	0.1922662564270123	-0.06936537649925803	0.2043963522603607	0.021713607412411268	0.3427257549295734	0.34341290575472894
4633	-0.13594737830947956	-0.05729485065438548	0.1475275892188613	-0.12902334455925793	0.004574728566338318	0.12910442123611673	0.09030861791059823	0.07618952593828464	0.11815451887940202
4634	-0.17716882854961422	0.017641932091562583	0.17804502682626633	-0.025620269371747845	0.05948772264937303	0.06477026593036074	-0.040341542426671866	-0.02540271037223968	0.047673239239838315
4635	-0.23276678586431956	0.1207363955859299	0.26221680689972593	-0.14984849005430492	-0.10241763369617414	0.18150466017014225	-0.0175547159777367	-0.13422130089528195	0.1353644180243864
4636	-0.3698249677528483	-0.042907857720274244	0.37230577624788275	-0.08327905031133602	-0.09372830968163202	0.12538100436881958	0.28036315488754926	0.003157455956471552	0.2803809339926968
4637	-0.39941067119359525	-0.15555392767318635	0.4286326033771499	0.08950164214388254	0.10995147874660832	0.1417740160431998	0.039245791670400154	0.046189576993321754	0.06061113088087408
4638	-0.3261164566831464	0.0650686654971382	0.33254454521033566	-0.002735694741214304	-0.14211310607066238	0.14213943486157682	-0.08903365031866377	-0.07859505004148143	0.11876099014444544
4639	-0.20475186388667216	-0.15345022948622422	0.2558716449598142	0.06837015874510628	0.10174975522814675	0.12258666850770848	0.2452081857595716	0.07243811949581268	0.25568405409722017
4640	-0.1796445156409124	0.11341109230124093	0.21244817687336978	-0.011754964405283763	-0.1607068337776869	0.16113617102009897	-0.011027939054614742	0.016431664261896708	0.01978926552977625
4641	-0.18023256059254006	0.13055490510034237	0.22254967792271244	-0.023794079813128522	-0.131785039657064	0.13391585011329862	-0.0001731412180966709	-0.04033998550609901	0.040340357069734545
4642	-0.37403879903062937	0.2751859930974705	0.4643623089542439	-0.10714842846583257	0.09940004625493727	0.1461545583215977	0.016334718961206366	-0.16304836759308974	0.16386455754162618
4643	-0.35025202897800045	-0.030653914396476162	0.3515908791067148	0.04651178783357553	0.016320402599106738	0.04929200694303767	-0.04375530154604074	-0.04631114271038089	0.06371223079226013
4644	-0.290766674419007	0.0328253051763209	0.2926136695586989	-0.01793828030188315	-0.052256727960620884	0.05524986441014373	0.04671842613190114	-0.07660656863363606	0.08972835503931795
4645	-0.3342388228636106	-0.06134455369399858	0.33982163700560325	0.032152185661772914	-0.07359025150631333	0.08030746017395625	0.035833618969669044	0.16599630356769052	0.1698199665722505
4646	-0.30113804981597986	0.06738023818520106	0.30858422115342515	0.05863745998762914	0.03435071397389218	0.06795824647764949	0.1615813494305675	0.08137681546255168	0.1809163303260083
4647	-0.20159936304252787	-0.1522428674913041	0.25262658981415187	-0.0247151880239121	-0.21019102962295028	0.21163910189994023	0.08305885376663508	0.03551969612293752	0.0903350541135228
4648	-0.1715622515731704	-0.239885575999055	0.2949215077563082	0.03263678717066478	0.12835994880976948	0.13244408758140133	-0.1383821791290211	0.1995993492417943	0.2428775982223232
4649	-0.21507834273161366	0.18937051098234925	0.28656567125511306	0.1351646397889114	-0.0741312028952795	0.1541587334274879	0.2022200491377661	-0.04262231066970948	0.20666303404359898
4650	-0.16048541138185088	-0.009376073049208162	0.16075906821148844	-0.02230069101883598	-0.03751619952074541	0.04364385462350879	-0.1823785743389983	0.07305806507916572	0.19646736434084194
4651	-0.19627096745047545	0.08604314336698968	0.21430285855400513	-0.17275416542599328	-0.05560134898955245	0.18148143618973667	0.0501334012380207	0.1675569142851148	0.17489619048007216
4652	-0.2722713818926952	0.020449893031565428	0.2730382821561114	0.13963515737499926	-0.03812065077978302	0.14474515947352085	0.21176433464422822	-0.12004412925266973	0.24342293728271452
4653	-0.011642756776777242	-0.17967290909511796	0.18004973770618418	-0.05794423101215995	-0.06922818335898712	0.09027776735595591	-0.03788195498129614	-0.048711439916814196	0.061707753904791794
4654	-0.2021894578966638	0.0024454083320327715	0.20220424552035784	-0.046784675120904874	-0.01188455198164828	0.04827057490825146	0.22526666627547398	-0.020440907410558682	0.22619217853549403
4655	-0.09923848378982514	0.11497132736725707	0.1518771963840931	-0.1273264003787043	0.056961248299507314	0.139486902758776	0.04208906113291	0.2203506191659644	0.22433431399113626
4656	-0.15804917255055723	0.1514092007891154	0.21887048002760556	0.10211921139416795	0.1380967796819657	0.1717528861309065	0.022599902107223294	0.06411615646227788	0.06798262347652798
4657	-0.05184044828322999	0.05763398159359221	0.07751843595259626	0.006082431497898738	0.13864219317742896	0.1387755515282651	0.016367649559498862	0.12088179342451424	0.12198486764197229
4658	-0.3969137195271496	-0.015635709030264382	0.3972215705947449	-0.03146016616339321	-0.06994184043657686	0.07669161035396173	0.14316345112959633	-0.03284681748765543	0.14688324328664473
4659	-0.20615752774772006	-0.02763825505014415	0.20800192159994285	0.17899401949342672	0.010593513646537045	0.1793072266970648	0.24585490757500267	0.22275521723500735	0.3317597359296761
4660	-0.17315213237703497	-0.03334288818012561	0.17633323322308417	0.018314562193247504	-0.07907124080456225	0.08116455082548908	0.2045960098847913	0.10289716972137716	0.22901387468327658
4661	-0.12660791532143068	-0.04539523269407864	0.1345001538043288	0.12611308895952386	0.14416686533342138	0.19154267479331502	0.19990663831186653	-0.16162291097202794	0.2570693085380351
4662	-0.22006305531670967	0.06120126110633419	0.2284148477580451	0.05764998934783388	0.09858196499386372	0.11420124821496799	-0.21902523446615463	-0.12377316568672439	0.2515787150715802
4663	-0.2864604844617913	0.001222568926377974	0.2864630933172089	-0.05969715510270593	0.004766083831157051	0.059887109484780994	-0.038745107743312204	-0.09920002146592917	0.10649801703732177
4664	-0.2757840706965188	-0.1513438549930828	0.31458197038945146	0.1113450247838432	-0.01508752260107752	0.11236257331670844	0.10046916001978916	0.1416772037903016	0.17368500853245983
4665	-0.19081609331657934	0.00630932928708599	0.1909203737285636	0.017647716374427736	0.08032236758771691	0.0822382187801302	0.04726445408426999	0.02156641578931183	0.051952275309956775
4666	-0.36305454847995144	0.05138277082295234	0.3666725982527539	0.02171460318631547	-0.08071766970569662	0.0835874763003231	0.20571219108384714	0.19189462391203335	0.2813201952346435
4667	-0.3209995176374957	-0.023121856827662594	0.3218311833658507	0.010862516648550773	-0.14857780529760692	0.1489743551588448	0.04601463224508862	0.16191354241357664	0.1683251068544554
4668	-0.3127288821736128	-0.06921694538878014	0.32029726704190087	-0.14366018521803922	-0.06885540485398998	0.1593088685368401	0.08860018871499346	-0.03152454889425395	0.09404143035555479
4669	-0.5482046179834758	-0.055915393311990705	0.5510488493660459	-0.08615610570922845	-0.2525359585059484	0.26682819358062193	0.3241382161079894	-0.10205784408706323	0.3398255238815485
4670	-0.1795487714535397	-0.05604547329757928	0.18809268036695398	-0.19856837077197603	0.007194765391657549	0.1986986726681332	0.11076854132605597	-0.10443718495121478	0.15223927005880056
4671	-0.3673480552318882	0.03927075772619681	0.36944118083267335	-0.0009236661259651753	-0.06135428094808314	0.061361233281026654	0.4352926089773755	0.08974166756583159	0.4444470973331095
4672	-0.14633042042248676	0.1002566043328446	0.17738088581742475	-0.014984316176134374	0.08801010532091635	0.08927658354722784	0.11470641511459276	0.06357256348529253	0.1311450818617794
4673	-0.1295818106054754	-0.023396117411157737	0.13167696818240454	-0.12705479246448162	-0.1551308166337177	0.2005205489660265	0.04753528244235838	0.06691104692114684	0.08207734935387899
4674	-0.15076959512930563	-0.0526814813103277	0.15970851351291562	0.10345145749215244	0.11579985771431779	0.15527978330712233	-0.11527135447030279	-0.2722710763858831	0.29566708338559705
4675	-0.14204529822387643	0.03309313794836022	0.14584931445426538	0.17236288675041828	0.0436452989082707	0.177802915740237	0.02596834400054	0.052914149583149155	0.058942871632100394
4676	-0.1632919579519412	0.08852241921773699	0.18574305434104205	0.19498799965089894	-0.14957562401815327	0.24575025393329486	0.2703924182926552	-0.1566960201563041	0.31251512379879326
4677	-0.13636559218170616	0.09869582495072673	0.16833431199185714	-0.02392663029379842	0.09220127796190188	0.09525523237609576	-0.04238474761257583	-0.2036867742895147	0.20804991913156193
4678	-0.17872965430967613	0.16602566097007007	0.24394427525606124	0.15409848438665705	0.00840323955061778	0.15432743542614144	0.03119869669054114	-0.004019007891850907	0.03145649534870568
4679	-0.15630265635410331	0.058225312128849106	0.16679540567968537	0.07724346809011648	-0.014798481050190179	0.0786482574758124	0.14065991739517017	0.01956534058789291	0.14201413631725662
4680	-0.20817134267068968	0.03927775004810637	0.21184439940238972	0.2063381165049003	-0.19559006255280778	0.2843077397683733	0.11062572675035436	0.0001337538936843803	0.11062580760902105
4681	-0.23129913172363767	0.19417889205813144	0.3020012093635258	0.016433981169436986	-0.20947787551646008	0.21012152690280678	-0.11129687251668129	-0.050071097166832015	0.1220414216710242
4682	-0.29804337007507176	-0.02413480088519001	0.2990189610367108	-0.09499348427725529	0.1234984232492752	0.15580636251511126	0.014017113529423485	0.08603937933566941	0.08717370170047824
4683	-0.3940625478761984	0.012893377630311646	0.3942734214037245	0.2216426804965055	-0.015468391091190846	0.22218179254976334	0.05510923996469525	0.04597251736028771	0.07176698880354615
4684	-0.19409309423803867	0.09436869872459402	0.21581839710708017	0.017224545403424107	-0.05573601958970007	0.05833685665218901	0.18992844266720355	-0.10989357905621185	0.21942974286038144
4685	-0.18049405121166773	-0.140801908242317	0.22891762686057618	0.03281261683167529	-0.03803349438064534	0.05023160875529393	0.018694638056908287	-0.13849086279819456	0.1397469447632654
4686	-0.14622333828577716	-0.12162239097216047	0.19019271974821195	-0.017020879257291007	0.07447222196398778	0.07639255313801695	0.21403929774341343	0.02503215175628969	0.21549809651141588
4687	-0.04689831169778682	0.1681692595134196	0.17458622936931376	-0.16557251954231955	-0.0936775639317035	0.19023602501043324	-0.019529459315138407	0.1318963650471001	0.13333435751440637
4688	-0.07500751145066181	0.13154522581370226	0.1514274519642957	0.058916374809664926	-0.044739898147741555	0.07397835972082112	-0.01851404139921312	0.0220122215687458	0.028762955816872073
4689	-0.14561521464612884	-0.1257254074249805	0.19238157086533916	0.19995549180286173	0.002598195256189183	0.19997237139343424	-0.11434936682621111	0.07576871708586277	0.13717389030858934
4690	-0.250776810812243	0.0021863977415881625	0.2507863416859936	-0.04596546010947152	0.020462265614065615	0.05031429058563769	-0.018415444684014078	0.10500329429379623	0.10660591172847575
4691	-0.1731239074613346	0.17214618141726215	0.2441438000671442	-0.18798438254325545	0.14925041770389014	0.24002878007637893	-0.023789286127476158	-0.043174289478111326	0.049294517001332756
4692	-0.05487122993538463	0.02056282072338772	0.058597623422149414	-0.09585363789987283	-0.003114301763424282	0.0959042166649288	0.11069378029177278	-0.008358540204799716	0.11100891040650077
4693	-0.18860215733959354	0.010507307495864785	0.18889461946800248	-0.03884838739321124	0.21166360401376588	0.21519916000567776	0.09057282949018373	0.13594383947383967	0.16335288467837655
4694	-0.014021703695606538	-0.031362884900569876	0.03435460265835977	0.09021876461236324	-0.0025703497615262322	0.09025537206215253	-0.16521128175300406	-0.04131683559355103	0.1702992910200598
4695	-0.20595901072526612	0.055554216683287666	0.21331991254972885	-0.06921545732678805	0.04616075905082994	0.08319612496447892	0.20778020682017576	-0.01720847210721939	0.20849159661362843
4696	-0.22400342620327438	0.009432368388658652	0.2242019280118375	-0.002847957145979627	0.0028856696042188147	0.004054374054037047	0.3161913017564917	0.05541382554943358	0.32101032906822147
4697	-0.23519454482498714	-0.06758727686983604	0.2447131257413724	-0.016913591043848215	0.08180419784818525	0.08353440218008135	0.08912793820444281	0.06776773790390841	0.1119654217568433
4698	-0.24921645088149957	0.039541310792744915	0.25233381590500176	0.02799303076530762	-0.09589981645523771	0.0999018746950013	-0.19833639639225314	-0.1643606756300202	0.25758834955684945
4699	-0.2793198032438065	-0.11923736178577918	0.3037056155717104	-0.14223513114351377	0.05906120816466054	0.15400993098265425	0.11711146193032952	-0.0313885478881126	0.12124493991084064
4700	-0.28782935886664607	-0.08527194879061642	0.3001950117442561	-0.11394776884256332	0.1151775471208049	0.16201839829156278	-0.13666207207601094	-0.029460223807956848	0.13980138315096785
4701	-0.2547608383078567	-0.03636320038076933	0.2573428978566416	-0.10721388728195558	0.04525962646893646	0.11637547599995253	-0.1225474486911381	0.13279993481409727	0.18070334769266344
4702	-0.1594933689028869	-0.06242832715371101	0.17127589075874963	0.3786754245107429	-0.009163308280899387	0.3787862766086466	-0.20657985109953952	-0.061123323435325845	0.2154328098226623
4703	-0.31474374129420446	-0.1574535938240408	0.35193075581991856	-0.006038877870660414	-0.03371767900502307	0.03425419570538076	0.01790773947882648	-0.1404226312530502	0.14155989015703438
4704	-0.2307448791281434	-0.08562823067106144	0.24612068814245994	0.16269527052006225	-0.04977713153301867	0.17013968929456666	0.0009376102879858311	-0.06912341841845071	0.06912977713622653
4705	-0.07772408908657197	0.058069260334143856	0.09702099267731673	-0.06356770149458228	0.04331485261799785	0.07692222780590272	-0.05964568267038019	-0.0027800216043625194	0.05971043444270367
4706	-0.1657895824208517	0.029869532341104236	0.16845882167923606	0.09052078373943936	0.09932841667443992	0.13438804503323018	-0.1050728056967986	-0.15811709607375923	0.1898454913022577
4707	-0.28380939876991523	0.0049371188007420646	0.28385233832433615	0.05860161497530399	0.08738303240413646	0.10521379961704708	0.17592504573551873	0.08886194681064381	0.19709405700837876
4708	-0.23045921028133995	0.016094650209994354	0.23102053018916077	0.09833125273547907	-0.09476603394934816	0.13656367179824094	0.10519096278857427	-0.09193658554332532	0.1397049548647162
4709	-0.18408708612796765	-0.06752688172043012	0.196081449999664	0.1335831741690494	0.03515780432399444	0.13813231202713894	0.1586912247259788	-0.030325796660793068	0.16156286314664914
4710	0.056024694681963715	0.1786693000631676	0.18724712334043875	-0.06634443273231622	0.13798657420249652	0.15310740809873932	-0.05661451886069178	-0.04883272855782767	0.07476522670486663
4711	-0.16082035455123045	0.23760569514174695	0.286914016391281	-0.12152134758183296	-0.020107607832151916	0.12317367336747036	0.10456323851744034	-0.189845619748967	0.21673677626818316
4712	-0.16765300257257468	0.05988910100849301	0.17802874400277394	-0.01169175757736011	0.16655259395912977	0.16696246209780963	0.17591234453028892	-0.14753870842960343	0.22959273386415913
4713	-0.05367341320321251	0.06115478006248669	0.08136794460580841	-0.07388567875553245	-0.03809362084577365	0.08312771784613904	-0.14801956630058713	-0.1541908134886908	0.21373955874408965
4714	-0.13789388731422017	-0.05503031304846685	0.14846905237401872	-0.007446135571286467	0.1534368451041556	0.15361741558320338	-0.0878514002993833	0.07309605646544966	0.11428430340761014
4715	-0.13229030112339593	-0.054121631685630466	0.14293311298517852	-0.03888086960646783	-0.004666138071712714	0.039159862944850056	0.024854272571359515	-0.05329779821090172	0.05880807902985297
4716	-0.14090779755059457	0.04838484672444387	0.14898355883488376	-0.03192181313473908	-0.018956634481696905	0.037126219100278184	-0.03775767763107272	-0.19319105724098393	0.19684620092341415
4717	-0.26742801032431823	0.1483378969812591	0.305813460113917	0.10009689466411399	0.046103033580849696	0.11020380223366019	-0.0007186045290104856	0.017876072669017185	0.01789051051639102
4718	-0.3201241368579447	-0.09049874857447548	0.3326702368601529	0.1791801816035763	-0.07240729295426451	0.19325722121684163	0.1276406606208931	0.36169873943945285	0.3835597950200558
4719	-0.22321356059384218	-0.019601584921285827	0.2240725680765212	0.11724118106750138	-0.04885060014085155	0.12701132103959872	0.23474458285623534	-0.2514349443236223	0.34398335774768374
4720	-0.20174514953480324	0.06456513772674526	0.21182483888933729	0.2206654655761476	0.005954503240762069	0.22074579000919184	-0.09944262216156474	0.02790154648670373	0.1032827739689316
4721	-0.19967756392037136	0.0862803394893183	0.21752109441515324	0.05884463841877377	0.03983017121753717	0.07105725867112066	0.16752767357683448	-0.055902796972688386	0.17660873173044422
4722	-0.18500535598198706	-0.013026248259634846	0.18546337882650415	0.06272998380416789	0.02634390544662049	0.06803713855132097	0.1003924241039854	0.2510604799274458	0.2703886155126985
4723	-0.12790098720464144	-0.03951508226349711	0.13386599364369128	0.01712698733894	-0.001596934321299623	0.01720127595658984	0.049347061400845334	-0.06768484473323186	0.0837637790185024
4724	-0.13485868607755708	-0.12562565296660225	0.1843059138873473	0.13118705064143732	-0.08380468664337963	0.15567038176671275	0.08511091307055257	0.09766030409583505	0.1295430527654576
4725	-0.1356494415156557	-0.11287143390892963	0.17646736688738562	-0.019941756905764933	0.02083191966599753	0.028838213284792767	0.18966524682988825	-0.0915884632557208	0.21062134852997916
4726	-0.05016720664899452	-0.06838178629305464	0.08481047883128542	0.12194946776339663	0.0744913259545986	0.14290077092251802	-0.3098575063575291	-0.12750791569219347	0.3350670721068749
4727	-0.1429048240624872	-0.07665868032633805	0.16216763551863886	-0.004967490894777891	0.03363531003919072	0.03400014775294639	0.20006387751254737	-0.07150363511678547	0.21245781915540307
4728	-0.21491882673446772	0.12903210059647885	0.2506778511740915	0.05703056855658755	0.03567886355680107	0.06727159173523739	0.04231159529442677	-0.12948967838605224	0.13622719223738924
4729	-0.3236321385183032	-0.06957357657883052	0.33102604676958663	0.11062385525233968	0.11258713649597996	0.15784011104676476	0.03456700905315823	-0.02519266746069085	0.04277322303341279
4730	-0.13131921635762142	0.01343502267989093	0.13200468332293733	-0.1295696692076332	0.026904253135635426	0.13233343498663458	0.10471247031735156	0.17819003108508216	0.20667943443425807
4731	-0.30326417160549074	-0.13074089031020303	0.33024587533937355	-0.019977720249676985	-0.1202542034972618	0.12190234930113206	0.2722208444654659	0.05167883211678832	0.27708282128354067
4732	-0.0749285964930936	0.16838020905330542	0.18429918440747284	-0.08549578333313052	-0.04629958856659878	0.09722746972528866	0.04204675634089443	0.08528535265796397	0.0950869133834085
4733	-0.1320037545470112	0.022762306686768877	0.13395190860980705	0.0814316692971844	-0.022241574999132062	0.08441447993660815	-0.010887562628381045	0.17177602606507894	0.17212071970189294
4734	-0.06022822687850402	0.06577267385014376	0.08918230731667544	-0.04397852649394219	-0.15786764089974809	0.16387892736965967	0.13899325921220426	-0.17093489855584387	0.22031310821357783
4735	-0.21867259671154904	0.08801711384652955	0.23572169370349585	0.11634954398438183	0.06676187444945277	0.13414307386286514	-0.042727538283227194	0.11869107244614412	0.1261475850191373
4736	-0.2655077396549462	-0.12017399809938088	0.29143807169940694	-0.03873358551742772	0.004465952895613798	0.038990195976703265	0.1257294514532487	-0.17293731284901442	0.21381115297891434
4737	-0.24995375086458788	-0.028024348998639627	0.2515198634463569	-0.12294923584679329	-0.049877904073970816	0.13268127188915033	0.006671525434987876	0.06828790100259546	0.06861302117652282
4738	-0.17012554973178157	-0.11142503637911079	0.20336725745219422	-0.10088722244857087	0.027821243147214136	0.10465301344750583	0.00878127478482032	0.029418942501468197	0.03070154661822777
4739	-0.2017739232045813	0.10654613298415651	0.228177112216028	0.02164035871643528	0.06448855370354975	0.06802263361669862	-0.09253544370310257	-0.0902392771926975	0.12925144289171614
4740	-0.12384530410557346	0.11230529645376315	0.16718295056784227	0.12377614501451902	-0.022900431519588593	0.12587678037842645	-0.08889536506477087	-0.04373922537639352	0.09907323435987055
4741	-0.2308642043380594	0.13562782101231677	0.2677558340675218	-0.1029138142982163	-0.08401000632583817	0.13284929181698757	-0.009128610340008293	-0.11813043490198985	0.11848261972489033
4742	-0.059954999061806465	0.04442059539702841	0.07461763335785795	-0.01526410150690944	-0.0664729541011079	0.06820297956644734	-0.07133097535244119	0.1340802797999105	0.15187372872209617
4743	-0.2846080009482354	-0.07537445246281932	0.2944198062084489	-0.11181245962698592	0.08057363959561033	0.13781922045026831	-0.08231329987745604	0.3353924785877003	0.3453456153332731
4744	-0.04891705800453684	-0.10736502772913165	0.11798359099085105	-0.017686381173232298	0.052397633705778504	0.05530208040363221	0.04046047411415314	-0.21096448803883192	0.21480936939302372
4745	-0.19792440179142673	-0.06951145233525272	0.20977585854966782	-0.03186171349058801	-0.11662320119100568	0.12089722843222712	0.026024672095177726	0.1782056774145613	0.18009593837853258
4746	-0.20581316453192228	-0.010242144305425053	0.2060678534236169	-0.1419854969729481	0.06362865449459729	0.15559076779631845	0.11215856609994691	0.2308966660877411	0.2566959570387309
4747	-0.15324661866603959	-0.0037713606444014437	0.15329301775907697	-0.07331634406276659	-0.06083415636376744	0.09526846743399034	-0.017454295883092986	-0.04555071652286725	0.04878032616251319
4748	-0.14759038131999716	-0.21770550118477205	0.2630182615414659	0.146540474620024	-0.004132387762946232	0.1465987289524887	-0.1784778060652429	0.054939439908190314	0.1867422536955365
4749	-0.3359066305752293	-0.03782703777140934	0.33802980527013177	0.11861259805803293	-0.10221244356732238	0.15657692051537972	0.08918747605432638	0.016444650634250848	0.09069086182975442
4750	-0.16884869967237495	0.033798871903522494	0.17219827851347003	-0.02805535563985899	0.07246506219072364	0.07770642327622868	-0.08176778969752059	-0.06134790874691353	0.10222297853045363
4751	-0.09475451551172691	0.07668977478648906	0.12190053226571454	-0.026491126403858964	-0.028397564104659764	0.03883556907299665	0.1153454092515302	0.03984068354439727	0.12203214126076702
4752	-0.07103472868869229	-0.014508830834593698	0.07250130241632201	0.19944914216931353	-0.20164754194328088	0.28362244531038494	-0.26790837767674014	-0.006614345749487243	0.2679900154839292
4753	-0.25957490985275955	0.07933948365663919	0.27142934161945415	-0.04116624769253813	0.12075951007439753	0.12758338145108053	0.040865737283775204	0.25506485294485653	0.25831780366735824
4754	-0.24553916194684822	-0.12243799208215558	0.27437299785997626	0.010389709075652107	-0.07657373215919992	0.07727536807719247	-0.00018062536489638217	0.2590175894066186	0.2590176523859679
4755	-0.22892378753940928	0.11176340373285985	0.25474920787971617	0.056640242286266025	-0.2227439783414348	0.22983254106765758	0.25161923735626157	0.17060249554367202	0.3040023883022555
4756	-0.1043138925919394	0.11347031638352478	0.15413273788478515	0.10728270351640375	-0.23949969010671637	0.26243033367924856	-0.010733666299291789	0.11085999784078254	0.11137841224170357
4757	-0.1553032680743865	0.13375679939473176	0.20496337833600242	0.036593275404767964	-0.058715221671338295	0.06918486149992345	-0.00304268985322446	0.24114933506406455	0.24116852979479594
4758	-0.038397209092333066	0.1301183532815509	0.13566551340256977	0.043295570998975214	0.047103453489609294	0.06397844792408681	0.10526830965868042	-0.015488338519561027	0.10640162427563006
4759	-0.27063489664330037	-0.10686174732889296	0.2909685211896882	0.11905892407363743	-0.04748408855082173	0.12817864902968215	-0.07049794595554307	0.22301291653113262	0.2338904045138932
4760	-0.04587837310940018	0.08141704056751455	0.09345351579227848	0.0831952153822818	-0.04996011913898352	0.09704358488269943	0.05796649684454414	-0.11352852043860041	0.1274709367244403
4761	-0.2809306419342465	-0.09184986529211313	0.2955645840282072	0.13426857419822374	0.030898698859833037	0.13777800843550672	0.10084438347440955	0.19447939241964082	0.2190703625647395
4762	0.05405909566589847	0.02860081432386529	0.06115874756895354	-0.01081407597138718	0.04476621473170539	0.04605386216725032	0.19136833683190801	0.25560229479448865	0.3193029493224566
4763	-0.2292271497408437	-0.011242508002965832	0.2295026800813183	0.04970207718294739	0.08567688219736003	0.09904960686120852	-0.02548177339561346	0.18815572794216648	0.18987337552387898
4764	-0.44480439078597606	-0.026385841823699446	0.44558630893602263	-0.11965671933103025	0.12250638408684497	0.17124702807085013	0.25233185448491025	0.026541696672422527	0.2537239177729305
4765	-0.2672143698853624	-0.06860633545270192	0.2758810409170589	0.106305381921901	-0.03671208197680359	0.11246604460295019	-0.024119308831773614	-0.1174442837273632	0.11989537455113046
4766	-0.16101819076238652	0.14060603792148352	0.21376836916711967	0.01975979514569758	0.028247479715572052	0.03447273726412784	-0.09333214629913826	-0.12000288279733086	0.15202493681128
4767	-0.4014041997379249	0.16778426347509917	0.43505964032202	-0.07496694742510714	-0.03407326049320648	0.08234701140221594	0.026659124931332656	0.08160671240835725	0.08585082674153308
4768	-0.17353187569501827	0.1927575239120571	0.25936224649501044	0.16279513667462037	0.0029420712973564547	0.16282171940016804	0.09278044095831578	0.0356929977278763	0.09940925666768514
4769	-0.09775658547869917	-0.25853801491114414	0.27640234289645454	0.18878263111688273	0.014094236295896519	0.18930802758514387	-0.049752155146414845	0.07823838947289691	0.092717433792279
4770	-0.15726325641560518	5.425850934789253e-05	0.1572632657756611	-0.10936933432992876	0.06836132154754086	0.12897643806330678	0.029529523632145727	0.07115971692991475	0.07704348174561589
4771	-0.10659285466404857	-0.014910320190790645	0.10763063835926497	0.24942386174207648	0.19731393418100635	0.3180330980076083	0.17455688169786154	0.005926130638729251	0.17465744751492426
4772	-0.30655989224541674	-0.1430209699335308	0.33828089714651266	-0.0435486527631554	0.06076083957000033	0.07475536624709427	0.0847081361199048	0.19066357985821503	0.20863381559387312
4773	-0.31875294169999885	0.12247433126066502	0.3414723995583684	-0.2612082460793894	-0.003159225650332729	0.26122735026520594	0.13005905530697023	0.15748290960670877	0.20424550101663524
4774	-0.13785414635297077	0.0750496374988205	0.1569592741936922	-0.15390655415621687	0.1365469583246566	0.2057481451677172	0.04710187773322676	-0.3769775044954464	0.3799087071674064
4775	-0.16330182412949748	-0.042363881391268295	0.16870739228188783	-0.18226526810662172	0.12875637557102942	0.2231565195287081	-0.028366188516781098	-0.0482085412633158	0.05593482011865584
4776	-0.2887222138884722	0.05535786048561688	0.29398130809663003	-0.13823013324459005	-0.1016767943503948	0.17159761142332253	0.11502790829016005	-0.028618934179144108	0.11853464927673954
4777	-0.18679892732558437	0.002759006090416152	0.18681930137059155	0.12787671406430695	0.04278794046877976	0.13484532564922064	-0.049346558993886874	0.09934479605880667	0.11092552180856778
4778	-0.1449121629158722	-0.014629193124823425	0.14564871524472733	0.1898350656891312	0.04124492075009493	0.19426398444610973	0.2187679790428612	-0.009983615963135635	0.2189956648936164
4779	-0.3377605347496084	0.01248719894584429	0.3379912853489784	-0.1693586697591499	-0.07205223228036309	0.18404858923439807	0.21928068809662377	-0.05843258482166476	0.2269325607775796
4780	-0.2523306171531405	-0.054234839799561424	0.25809331297220556	-0.0818975098939125	0.11313001186606593	0.139662456342568	-0.10938119931116093	-0.058674754432717934	0.12412483059600793
4781	-0.08737382749919999	-0.013708393356136182	0.08844266945466152	-0.03916006926497074	0.04134801433393202	0.05694883066575076	0.2435022516977904	0.17096437703027798	0.2975267463527357
4782	-0.2966340601903147	0.03184122860315532	0.298338112724388	-0.006994680892537188	-0.11659683161461655	0.11680644975066948	-0.10081350776305754	0.0001523064529745151	0.10081362281332659
4783	-0.06446441959230528	-0.18703089857019867	0.19782876032910063	0.12265758295517723	0.07021031805677996	0.14133071647041343	0.02944403054747017	0.03893597183807517	0.048815579868068136
4784	-0.3573568592399058	-0.04409675430152809	0.36006728341483507	-0.11764806635917639	-0.01857021911741317	0.11910466219305571	0.20679071199158428	0.08362082583892123	0.22305793211623196
4785	-0.13064466473111616	0.009150022835146553	0.1309646950158303	-0.20062306711226283	0.15512688106872866	0.25360198005465767	0.05162468402214214	0.09864585721315934	0.11133783339774957
4786	-0.3776019266815135	0.010979409793496847	0.37776151534136543	-0.12090225475503305	0.16789922166540186	0.20689974345247183	0.23217831910866635	0.0031471741534627243	0.23219964808172713
4787	-0.21125583798640352	0.06378432125870753	0.22067502967434166	0.023054452395402342	0.18394742368195757	0.18538652177135606	0.1444088995741145	-0.1583494075644937	0.21430927453620113
4788	-0.2958326548375086	0.028714705123333878	0.2972229701058256	-0.05007190654956563	-0.04888036167115228	0.0699748925158952	0.014946552707385239	0.1549003967328101	0.15561983275218041
4789	-0.13134228228421535	0.13489849451637043	0.18827745201805163	0.1055234841681003	0.03650890643774304	0.11166067329304077	-0.09682067503784056	-0.17260283287246544	0.19790396921331152
4790	-0.1691635586204542	-0.09864554617688978	0.1958245473521457	-0.06268478704036685	0.027676202608619915	0.06852265842135377	0.10549426103595691	-0.07183300460467978	0.12762844378138663
4791	-0.15224643753303924	0.09102036717705801	0.17738005801822276	0.020419994835876833	-0.1884314689244832	0.18953467933371906	0.05541935595486568	0.03858339234011634	0.067527647515099
4792	-0.2978419050009643	-0.0034371127035777442	0.2978617365798107	-0.08238148406789737	0.014482864556414336	0.08364485807859723	0.044157445419679794	0.17296750127861565	0.17851508755441348
4793	-0.19265685512601569	0.18650455381940798	0.26814289552852794	0.147530917153277	-0.1235717676395061	0.19244571513452613	0.04215299839442621	-0.06229780928190483	0.07521896246934737
4794	-0.2960700818914239	0.20558040460158403	0.3604452748300988	0.22930955949163945	-0.16952928265461453	0.28517196873402184	0.06698091593116197	0.025744018329037468	0.07175790952015815
4795	-0.23997840429109074	-0.05753736992676159	0.24677962530198314	-0.1994765029891425	0.11812100150568922	0.23182632775740636	-0.03829195010782543	0.014037349626331144	0.04078382801542851
4796	-0.27331679390967695	0.02951715938108306	0.2749060430965334	0.030276790447647934	0.11066619985409133	0.11473313309570374	0.17266161874452873	0.0982467102189911	0.1986566149322378
4797	-0.1509497306424212	0.07953432428141044	0.1706210125392534	-0.00862420652595109	-0.3077706750173055	0.3078914830566285	0.13498491098259752	0.07623839434134404	0.15502651052231697
4798	-0.17250378743624561	-0.10132469293516254	0.20006061600988434	-0.044805880451290456	-0.01832482492842474	0.048408327090209896	0.05343448820043022	0.08421901399643876	0.09974009648969799
4799	-0.2909465520836569	0.14741101256893394	0.3261593211851632	0.07835861494866599	0.07964360490048517	0.11172813583971535	0.022219453372152243	-0.016247676389272814	0.02752618927871748
4800	-0.22016566432757514	-0.07725045216069569	0.23332499246294733	-0.14677482353144838	0.09114949623692445	0.1727746494336855	0.07507293366982172	0.17116877714701684	0.18690825460583213
4801	-0.23857974555097933	0.05900420386619255	0.24576775838391263	-0.1265928524657517	0.1552831880373704	0.20034624723828723	0.11307175677453024	-0.1441423171078367	0.1831999720559331
4802	-0.165610938620364	-0.041671471903508846	0.1707732255399625	-0.19413475044218578	-0.012429321490419334	0.19453223219292465	-0.01795115849580918	-0.09972904330109804	0.10133176288357935
4803	-0.17036914405542775	-0.1137746354514541	0.20486657345279724	0.005180767671005779	0.018008338049760906	0.01873874576847141	0.12655139468226412	0.24317223219071143	0.27413133714451443
4804	-0.22853200920105454	0.14107387255867113	0.26856789969795547	-0.005534451762325965	-0.058522725903098954	0.058783837944104696	0.03662035739096266	-0.040830701484756676	0.05484703054112542
4805	-0.1595200665756664	0.047730957177435314	0.16650794549624112	0.1627433429757749	0.10591164499730994	0.19417175960722738	-0.07922785856382762	-0.009241372374627979	0.07976500821774177
4806	-0.2655747621740014	-0.07909546524968299	0.2771029536595401	-0.029808051659850003	-0.1620129508711578	0.16473225608160802	0.26683507849305843	0.03497218700599459	0.26911709900780906
4807	-0.25116909582244273	-0.053232426153172176	0.2567481370729228	0.08564632098788054	-0.002897556869329387	0.08569532154423638	0.07905536116315318	0.19897310956121986	0.2141028922203009
4808	-0.27579010579725793	0.031322889838219646	0.2775631565670775	0.08675176770807262	0.05450011812008953	0.10245063238252414	0.15405658470760078	-0.02466046512113694	0.15601785100353416
4809	-0.24871572664794703	0.04858141388914478	0.25341599487302435	-0.0931666348965975	0.15165486708621764	0.17798657412539362	0.029490640496322548	-0.04664476021872907	0.05518542862700325
4810	-0.24332030313103561	-0.07206084080571254	0.25376669342804875	-0.10023475192924368	0.14554360819227558	0.17671996882057117	-0.0825879096055833	0.1366440225703677	0.1596632447284946
4811	-0.2204479862284771	-0.0993459310874876	0.24179935619399542	0.01202106544090512	0.05465375973392005	0.0559601596440502	0.10830917799110668	0.028476764119187137	0.11199019658795609
4812	-0.14979768871331495	0.0963913169518924	0.1781309448904692	-0.010974814336556032	-0.13055714577763852	0.131017612798148	0.026643666409853377	-0.1588414234428792	0.16106049410429485
4813	-0.1880524599911832	-0.007005249074748055	0.18818289301457455	-0.11415819401438579	0.10628024693499497	0.15597302378677427	-0.019248442617541585	-0.08675824886117396	0.08886785858035617
4814	-0.19987692838830529	-0.0065288051504670324	0.1999835288183416	-0.05906108307431793	-0.07399824829723563	0.09467815104326245	-0.11787693497942978	-0.0073891685993292934	0.11810830458834819
4815	-0.20219883095140165	-0.014762961203575503	0.202737052019634	0.17165329597460482	0.034295511318404436	0.17504581147669912	0.03833559660590755	-0.1869749797257948	0.1908645095626535
4816	-0.2566675095853524	-0.006788231032620953	0.25675725998946786	-0.07645230809617355	0.04174518219341914	0.08710692079045157	0.13716208555657122	0.07343266157890635	0.15558211176350048
4817	-0.17269265741112333	-0.16002464138162348	0.23543712488270155	-0.06468237585732631	0.08833260725274675	0.10948268927376802	-0.019648524519936598	0.20860502095079053	0.2095283257263569
4818	-0.23199872997264556	-0.027742360296991012	0.23365155523507342	0.08362173876602928	-0.03574228618637675	0.09094012434609325	0.1090679359280981	0.027528157946524162	0.11248828440128551
4819	-0.18869912205784803	-0.0835145163423554	0.20635414487065723	0.09710075776186246	0.06981210608864989	0.11959217079082059	0.04951494946481546	-0.08015603468562317	0.09421634739802884
4820	-0.051442342403871494	-0.07242533636443464	0.08883548806360358	0.1694725321511044	-0.00786409766346274	0.1696548943761057	-0.2568184624207931	0.17588889928828316	0.31127580621215034
4821	-0.2242529637709469	-0.10022472453957398	0.2456305908658103	-0.1155753495816006	0.204690829687689	0.23506594221440014	0.23369510041491118	0.1484424801694911	0.2768547812063306
4822	-0.12453700720280107	-0.0385172020436012	0.13035735888816605	-0.038194886625174874	-0.1701818385394106	0.17441533055601502	0.19195790411435829	0.1110261064121731	0.2217535417011966
4823	-0.17759588075183333	-0.09551911388845362	0.2016536584792222	0.18862560212917742	-0.09639392344234096	0.2118287191463958	0.045341760504370734	0.07349697859211664	0.08635786650795493
4824	-0.036100952577804546	0.285083289677972	0.2873599847415074	0.1127408775211015	-0.020995902068508696	0.11467926302474399	-0.08118747544460912	0.09729130333037296	0.1267162336592737
4825	-0.1899205339882298	0.08387425236535796	0.2076167128152792	-0.12055429821598415	0.07427356667903351	0.14159767485934674	0.06464456372030548	-0.07284856015998686	0.09739523774790974
4826	-0.31383493165416937	0.09090449754874694	0.3267353546847468	-0.09391635494366851	0.10327364483498971	0.1395912871328606	-0.017053110824567622	-0.24643683827522644	0.24702616025005347
4827	-0.2682651733173386	0.04313247707974077	0.27171053309361437	-0.0638642799376596	0.0028473108037055284	0.06392772036267716	0.07558322766201604	0.15147596423619947	0.16928612478609853
4828	-0.35352932975297846	-0.11428185363580459	0.37154182680557735	0.18934991009177235	-0.01438688499248681	0.1898956842888993	0.19525722158653058	0.11704070341996571	0.2276486521785971
4829	-0.03468236821412928	-0.0092509485838527	0.03589493995873975	0.11168541898188998	-0.3516515350322836	0.3689612918772397	-0.3639267443267254	0.028123871178209095	0.36501181811867167
4830	-0.21254593755125262	0.08982327583588624	0.23074660658703233	-0.12234120924832838	-0.023018572325155008	0.12448785544072828	0.0007513269530260593	-0.0727786348628511	0.07278251290447829
4831	-0.2934920918689269	-0.11324412148235391	0.3145820068597515	-0.03720752040245677	-0.004348576367285377	0.03746077536465776	0.05932671539594363	0.15380529703088738	0.16485062497434091
4832	-0.172142868675227	0.005758318750799503	0.1722391519677575	0.00017342499941107843	-0.016222818775022952	0.016223745721554498	0.15168963068412125	0.1500346973386817	0.21335452763556464
4833	-0.05059440932505134	-0.042705096461307136	0.06620815296261019	0.031868189446101196	0.12904504845006595	0.13292180418596664	0.12381479117817164	0.04292955984877191	0.13104598285832167
4834	-0.15790977466366016	-0.24614214299046092	0.29244050931815935	0.05329939909641888	0.13508060334569227	0.14521568559999154	-0.2541630774034212	0.3041733538337824	0.3963840298216729
4835	-0.08026226272879915	0.009979231700977469	0.08088025645167411	0.16297688822296913	0.011125462215509608	0.16335618140845148	-0.061775441014639346	-0.18848868979469338	0.19835370249398757
4836	-0.10554258358090926	-0.17876614179528663	0.20759713485813272	0.1925753445656798	0.11154187643938765	0.2225462952605815	0.04445351157839929	0.17925618758927284	0.1846859374199656
4837	-0.39117581267656504	0.02054042405070888	0.3917147245679617	-0.13855089527426195	0.008304399467685969	0.13879954478246104	0.32256890061662674	-0.007359554220717555	0.322652845459864
4838	-0.36132627936381184	-0.047923557416470176	0.36449053144676485	-0.02982660552014106	-0.09205822765495729	0.0967695389873593	0.12906923959463215	-0.0315365377992792	0.13286618014341317
4839	-0.11973873962169049	-0.024260866193716955	0.12217182733617611	-0.1419307627888062	0.002371523860538052	0.14195057432512725	0.1832026399126705	0.03755814665903346	0.18701289167175902
4840	-0.24264121528022353	0.0075203935103660404	0.2427577304046455	-0.07250919692771042	0.02357095214847107	0.07624416977242919	0.08659023911592592	0.08578411989062053	0.12188841099777117
4841	-0.35759375918345393	-0.06087217460048096	0.36273780923353643	0.1705678117945995	0.04380394381769117	0.17610270842432085	0.09714766212465757	-0.0751824671292061	0.12284165262613811
4842	-0.14299966224320637	-0.10429977526641612	0.17699532909739737	-0.23267928364050663	-0.06717152330398592	0.24218105330194034	-0.060049899200754916	0.033736720950515435	0.06887783921199744
4843	-0.18417656614424047	0.009163755055615551	0.1844043977875883	0.001993661559494146	0.030768379231201307	0.03083290201925249	-0.04712259585704784	0.019841095987059177	0.05112932749679344
4844	-0.30570301577260234	-0.05573262594957233	0.31074178902699734	-0.00969885844350623	0.0371293111539519	0.03837516907942099	0.08614698758338765	0.0904207807256838	0.12488883479612795
4845	-0.19687862271087184	-0.014151693976060701	0.197386581415561	0.16607335953725477	0.011089682635038877	0.16644320896010198	0.027511575446840776	0.15559883419786358	0.15801229062101926
4846	-0.2091277441075134	-0.12349251812084525	0.24286789698789937	-0.06127545866217629	-0.10581692603754689	0.12227797704531973	-0.026674544791080525	-0.006550220226541977	0.027467011574387936
4847	-0.4067526898619919	-0.0841127172172406	0.41535851972438614	-0.03856903077046186	0.06685195759491107	0.07718001275488766	0.25847790014773614	0.07959876923597738	0.27045663040248324
4848	-0.3389459337679524	0.05331073977251508	0.34311278173936044	-0.06087787916820499	0.06437450666568342	0.08860131647141979	0.18598791790514208	-0.03686918059326898	0.18960707287521988
4849	-0.2602424775992492	0.03219229550541067	0.26222603043348575	0.08255004874206574	-0.16938584997167855	0.18843056205919842	0.03412370360666289	-0.04183454979634415	0.05398663449871807
4850	-0.20049206617490234	0.06268979407870645	0.21006446363131492	-0.03165162427257928	0.019934462770528422	0.0374059904967388	0.21427852466917008	0.06098472107873652	0.2227878415431314
4851	-0.09771680782289939	-0.11371380345976352	0.1499313297092478	-0.14877370763766481	-0.03706038518974527	0.1533202146967896	0.14625791916056508	-0.031337787084985615	0.1495775244365352
4852	-0.07400527469073023	0.002625249634793543	0.07405182386474637	-0.20290931658606884	0.09594674431300323	0.22445036979628774	0.12448829565833613	-0.03612733791560493	0.12962453587490919
4853	-0.2081756138673903	0.06604390860596344	0.2184007419241465	-0.17683143665526607	-0.05134876556677897	0.1841359625787353	-0.1939098883585706	-0.08391932864668884	0.2112900814608776
4854	-0.34091929152247064	0.03533670713930364	0.3427457457119377	0.07200208078575962	0.017024816886146744	0.07398745858242384	0.03677535924979442	-0.17684114297926795	0.18062451909462715
4855	-0.2918552581083347	0.022569288996478573	0.2927266036616577	0.1903552357705665	0.030780248960730994	0.19282774569898528	0.21222457425570457	0.12745753849544225	0.24755745603259904
4856	-0.21600114410115795	0.08967640736065363	0.2338767886946524	0.0033335471511574924	-0.05225580349938323	0.052362023795639756	-0.03546584707830032	-0.13214588924473036	0.13682237519229787
4857	-0.31665393010643805	0.16356353653322533	0.3564024999001953	-0.1658386325843354	-0.17844360789163624	0.24360741625579918	0.25967329653554655	-0.09428492768026216	0.27626050843598726
4858	-0.15646008982699777	0.016534317991137634	0.1573313172261145	0.07766952988197229	-0.046509332713226485	0.09052996134714841	0.07245492151901477	-0.049444442939420366	0.08771812007741722
4859	-0.26141997341209966	0.025525816338307524	0.262663225059238	-0.03352572261452278	0.05962366841846774	0.0684028940360078	0.14389867786850835	0.03700097745129734	0.14857961443164455
4860	-0.023496905529128944	0.09122684261674595	0.0942042535306413	0.1210742526954127	-0.11558586823764272	0.16738897096882566	0.07630848011250865	-0.05568117635050073	0.09446363076262045
4861	-0.21815225808427768	0.10605352857674785	0.24256495754920654	-0.09740761544106322	-0.1256892037578931	0.15901578376754688	0.41049687332796647	0.0002186371759495197	0.41049693155278427
4862	-0.30820304205030347	0.03436863601000622	0.3101133958252198	-0.06506018478582704	-0.055147355389819776	0.08528809090873733	0.28786817901051764	-0.10256011862958293	0.3055923206171018
4863	-0.1270599891297154	-0.05799129374437182	0.13966828912745158	-0.007090485211072514	0.19656273602701377	0.1966905797819355	0.05053807615401268	0.20045031453831255	0.2067230653310298
4864	-0.3457102357034165	-0.10195703921655291	0.36043141499585957	0.0096304615056595	-0.055400686829635025	0.05623150264760213	0.10137372582432377	0.040093860779890425	0.10901444839901912
4865	-0.13798320908413883	-0.036880724612089154	0.142827006679654	-0.1225193658485445	-0.1838973988607639	0.22097341087941866	0.2104835827287609	-0.002787065412437983	0.21050203403280532
4866	0.036367765340973926	0.011193643182611625	0.03805143891623248	-0.015589432899566078	-0.1394796894529232	0.14034818911554922	0.12144612275179949	0.13897280425664119	0.18456056202341783
4867	-0.07965495995070858	0.023225469197742765	0.08297189321815121	0.240649708326216	0.07069819192673171	0.25081968913783825	0.04420112056190286	0.1363134577449402	0.14330072512485575
4868	-0.13601080879289865	-0.17841084538259097	0.22434208222852267	0.05811588898184243	0.05586587877760165	0.080612982600469	0.07324887131998666	-0.026366723753044653	0.07784986365512359
4869	-0.2018879644461863	0.016172844184930858	0.2025347157335123	0.039795527142502264	0.15775649241443293	0.16269847841776108	0.07413569411217998	-0.021251382442036053	0.0771214781833984
4870	-0.24114606808207803	-0.1644795990985648	0.29189889460405777	-0.02555302692084468	0.03016998526719943	0.03953713692012162	0.16365596862862125	-0.030423299123858192	0.16645976449986952
4871	-0.18971811307194922	-0.10152446185131579	0.21517476334779642	-0.002340988669924393	-0.01215750557434002	0.012380838814184725	-0.1982750318462097	0.007462592211725542	0.19841541909875343
4872	-0.258883845673637	-0.19697804710270264	0.32530170087346	-0.04839382934521457	-0.08098103904132448	0.09433923575536464	0.13799145105248625	0.08209056551775132	0.16056307642355053
4873	-0.11382976629185171	0.21493501763835082	0.24321652390669465	0.015304758488173807	0.12286266088093213	0.12381223312388909	-0.1573627170814223	-0.20301837670724393	0.25686472316784215
4874	-0.2867088885870866	0.09278472194403217	0.3013486210704701	-0.08167203329930103	-0.019286475847773262	0.0839183482551276	0.11393409232916507	-0.0862992326189684	0.14292842595331948
4875	-0.177922437552804	0.038883921299483745	0.18212180846992457	0.015437018009346194	-0.004622959605773631	0.016114381171410008	0.04003467439000625	0.011538622297783125	0.04166431276337964
4876	0.020658075608467354	-0.05007420081899541	0.05416808724245517	-0.27197832994653826	0.06735792785209252	0.2801951148843172	0.13603710410173525	0.0042365224398308735	0.13610305586124635
4877	-0.19198846365715147	0.02796395041472974	0.19401431055525475	0.02246966141875874	0.19247972767612911	0.19378681908362724	0.251457554998038	0.03248933720013828	0.2535477450053453
4878	-0.3627061030384117	-0.09979115409934114	0.3761834547369001	-0.07408253125706941	-0.019186616540301273	0.07652677761227915	0.18157440093048532	-0.16906234323709693	0.24809542312199676
4879	-0.1723861542576376	-0.05847186175060427	0.18203281241666242	-0.15180253883748515	0.17237285255244136	0.2296876380969857	0.3033728752443952	0.08889919025735782	0.31612998507333223
4880	-0.27222218641642715	-0.0639414876018854	0.27963088637359446	-0.017793264258798742	0.22212453995355702	0.2228360641874712	-0.06694792132320071	0.036686680128867166	0.07634092394237371
4881	-0.33358112686518504	0.07190028909245383	0.3412418786905047	-0.07458172084265714	0.09611361101069622	0.1216563163397917	0.13572849915764396	0.0008096217389183944	0.13573091383670371
4882	-0.16801733302519065	-0.09978795932516756	0.19541612273090242	0.16653067150285347	-0.09458248279879554	0.19151582337649214	0.030337629450288093	-0.12025192099023141	0.12401974142250034
4883	-0.10379901876141075	-0.19625243755597457	0.22201183649187128	0.14348172246911528	0.046996213243607546	0.15098227956267865	-0.00653775399681626	-0.11147369950017215	0.11166524932841716
4884	-0.2612901913029323	0.07151503198817101	0.27090028400020566	0.008999726302692865	-0.10443525940998058	0.10482231862324606	0.1444322239728029	-0.17833888181564705	0.22948948579180098
4885	-0.05945921877993719	-0.10895903967744892	0.12412683442895146	-0.04658800860958898	-0.014586467154794018	0.048818106991822416	0.03036689211051747	-0.042249887541136275	0.05203077102725339
4886	-0.12695492130424976	0.23238737917989832	0.26480454309824464	-0.06497759883326666	-0.15868907067078653	0.17147684829298335	0.010127361222182388	0.23377581832722058	0.23399507832406694
4887	-0.20015074959167303	-0.05755556504137189	0.20826177188658554	-0.02826805598237698	-0.0712871753484538	0.07668731549731023	0.0592873811827651	0.02531141415528019	0.06446441851169224
4888	-0.31456647371524243	-0.05960556617005011	0.3201638485277414	-0.08548631119911894	-0.05131375484578106	0.09970461794122441	0.17692673226078381	-0.1091432514329049	0.20788294283520561
4889	-0.29161210416653227	0.09079877349950435	0.305421080748279	0.12310502921872998	0.16715073112051484	0.20759146209097093	-0.06880797435294149	-0.2764853329898303	0.28491871945004316
4890	-0.19956733181124775	0.0158302806302663	0.2001941999936403	0.2286287930310967	-0.028891332764167645	0.2304470310326126	0.16379574779876555	0.04104639875149543	0.1688604567310641
4891	-0.10459381277171934	-0.030330108603817074	0.10890262236532605	-0.14436286894583106	0.1474594874317957	0.20636118424722977	0.1976667856363639	0.19590758955202237	0.2783018896592258
4892	-0.11363255900136945	-0.11121105888316438	0.15899766691091527	-0.1498562411970899	0.059986550741827196	0.16141647776984294	-0.03486934997314437	0.18818570193463177	0.1913889494724805
4893	-0.09253325416112276	0.09368381698023992	0.13167786712137325	-0.04575435044632336	0.05022198330523939	0.0679390034654374	-0.007080486295774713	-0.08180163099709832	0.08210749125366143
4894	-0.10169087197493396	-0.04966869848540563	0.11317249247169801	0.14531459226904056	-0.02810945869478599	0.14800835244820268	-0.05719179389370788	0.009227961735857697	0.05793148165357776
4895	-0.2331104482245759	0.008338514756567507	0.23325953763953186	0.0296722754824831	0.12918394296647687	0.13254785947979061	0.12422593309173402	0.29157008789176436	0.3169309050971886
4896	-0.29744636372191197	0.029191886485266785	0.298875401343029	0.04582854815217123	0.00612079393685042	0.046235483604621916	0.21307000255125644	-0.10313636325405748	0.23671910656401465
4897	-0.14281309068913975	0.16617788866981895	0.21911337146542015	0.21768101148243418	0.12400103815660143	0.25052201544760605	-0.15112800145461322	0.14868724162958755	0.21200841645340623
4898	-0.41960686398136265	0.0733147645095798	0.425963584118841	-0.059259550841242896	0.033804588513966526	0.06822348987338928	0.09267944192760806	0.030495905774020598	0.0975678185929706
4899	-0.22876763637896463	0.01892024111331242	0.22954870284583195	-0.13396995342995544	-0.03732751731890376	0.13907297354704648	-0.05133964446633134	-0.04492505892440495	0.06822037828457538
4900	-0.2784070752881036	0.04939845088389016	0.28275555966276583	0.016949015251126784	-0.09147418183693226	0.09303115102329475	0.047242964359853694	-0.16004325613782	0.166870433320892
4901	-0.29717365388436323	-0.20299265234070518	0.35988636743741453	-0.03580419596399542	0.13800475765005907	0.1425736777342849	0.09024127936295395	0.16672582885773554	0.1895810921726152
4902	-0.1339580827831184	0.02618425296877115	0.13649316117103233	0.1254084266824862	0.04060823326396839	0.13181920228782065	-0.01943002543905054	-0.09433398505057147	0.09631420779969897
4903	-0.1721880214675506	-0.0015234744960086598	0.17219476098723116	-0.015829719603975126	-0.10759508302016887	0.10875330759502218	-0.04365735836681151	0.05740336148233172	0.07211872745022234
4904	-0.2230684079522405	-0.028346930461619842	0.2248623203049882	-0.018947145926425234	-0.10869310251053303	0.11033215701744661	0.11317831227366758	-0.19594525324114878	0.22628272721719997
4905	-0.24928271987585965	0.11730398947081931	0.2755033581909237	0.02498000677534371	-0.030705346064091574	0.03958306475516823	0.08048404773979327	0.07077499359088461	0.10717640439187667
4906	-0.2591030453157352	0.1254067827057077	0.28785629963661474	0.09427641800611723	0.2226017041852169	0.24174275935015502	0.26784482909637586	0.13242149697868275	0.29879140773412827
4907	-0.12318858578573032	-0.03166641987456593	0.1271935132605454	0.16132369519036005	-0.07677926137511958	0.17866278181865725	-0.034580464494413904	-0.12653352922086125	0.13117371132104164
4908	-0.31502652058016545	0.07447189382654704	0.32370939380709657	0.08642326879257457	0.09228833191893485	0.12643621948307804	0.08803468845832696	-0.020025306727314215	0.09028354934027408
4909	-0.1952738651934773	-0.25674986847725445	0.32257150740678847	-0.05136897542589518	-0.026494574851193258	0.0577990841869636	0.18361492306778354	0.08824813362640845	0.20372082137506836
4910	-0.2357635567516675	-0.0959776316553134	0.254550899566982	-0.05809195173713739	0.2651707415404115	0.2714593837496166	0.2021893001728544	-0.09581303985485777	0.22374237799446306
4911	-0.22213946419936695	-0.1059358225754676	0.24610635924234622	0.03971666639465911	-0.23116817069299278	0.23455518909427117	0.09840327292493826	-0.04537362396330357	0.1083603704031283
4912	-0.24955275034857058	-0.0015685786469954645	0.24955767999704556	-0.05801299818723401	-0.025045897165027763	0.06318864552649599	0.26591229459736626	0.01811848614289283	0.26652885014224387
4913	-0.21948976988222826	-0.19922241524433698	0.296420866031291	-0.07893178046818315	0.110395033637374	0.13571031434520514	0.04378474623921746	0.11048918063805006	0.11884848775352728
4914	-0.3195977638221203	0.022240514185329727	0.32037067767092486	-0.038729020224884	0.26223867108331533	0.2650831145492347	0.13381359947876564	-0.03814495350352426	0.13914423050651267
4915	-0.2236370339545249	-0.012882718304713188	0.22400778421049547	-0.08001939231575253	0.04669727798862043	0.09264846959409966	-0.1867769860121404	0.12021100554235946	0.22211782539293073
4916	-0.32351489200809214	-0.03746799806663107	0.3256773498880887	-0.020725229780139482	0.10915704677945856	0.11110713753423983	0.1590230875300196	-0.07108855753222487	0.17418933773222953
4917	-0.08647232754288846	0.08899569765655171	0.12408745960837843	0.01567450190307263	-0.03674925918985274	0.039952447495896964	-0.1509589301751653	-0.021483497620656475	0.152479963502249
4918	-0.2050182081929313	0.0478942890319611	0.21053818801470947	-0.09526096999866891	-0.08967142717471072	0.13082666875158425	0.0516585548483714	0.08372056771382866	0.09837550379717487
4919	-0.1379002519242815	-0.017880461148910454	0.13905463088900707	-0.1127535245546982	0.12971442994158794	0.17186969085495574	-0.1006451984531428	0.05968960105946848	0.11701412071331818
4920	-0.3092282951115811	0.1883241909545525	0.362060960884078	0.053165162226618545	-0.016303445439525766	0.0556087835488447	0.16610303360783563	-0.07111585263009657	0.18068669643621077
4921	-0.2528224352725961	0.008222650251699135	0.2529561142853199	-0.18881249734436334	-0.13940812259835117	0.23470147805203984	-0.046832965298350064	-0.06620254373210438	0.08109317748884706
4922	-0.22730000268806644	0.2140212646732242	0.3122024871046374	0.16759038753521327	0.13371120504390074	0.21439501941158762	0.07550779307499222	-0.17266403896509272	0.18845237373616416
4923	-0.17182996510569123	0.05159089936872467	0.1794077975058413	0.2666866579643238	-0.02708322106719295	0.268058341410139	-0.01796992302821903	-0.16485224709854496	0.16582877165039797
4924	-0.16367235056972684	0.03794043305696644	0.16801224598692116	-0.020394911680585017	0.18612674934867218	0.18724080550340064	0.2105137691128134	0.018954875671338193	0.21136540468534296
4925	-0.16169776811957218	-0.07223040236129587	0.17709714633535353	-0.02559917876000779	-0.09854252809053111	0.10181329871711234	0.09286694877413679	0.00345652100134621	0.0929312526120836
4926	-0.19873768660393298	-0.0381973531388434	0.20237516118213864	-0.10449829431134589	0.11251970355193133	0.15355968612039805	0.22473855683372215	-0.16070343590738523	0.2762842978530326
4927	-0.15005628352180342	-0.16236591278629184	0.22108726299654075	-0.0031418883180103284	0.0010540061848022424	0.0033139691067436265	-0.1266794865293927	-0.05554153518506239	0.13832047729119543
4928	-0.1689189375348084	0.17240046522703437	0.24136181940892473	-0.018011743547775898	0.1366791458834014	0.13786084224698095	-0.07589442416245813	-0.018063755055092938	0.07801450420044663
4929	-0.42263574416548927	-0.11114490746218791	0.437005906940736	-0.02039735971734109	0.0413286333290991	0.046088048519000335	0.1919821015928519	0.11853154453516321	0.225625473699003
4930	-0.265241204971561	-0.10398167054961238	0.28489486591557556	0.15138948908837338	-0.054615023866114054	0.16093967266754003	-0.12789764373981802	-0.081651898650349	0.15173938126737
4931	-0.2585659641588206	0.01950525396408973	0.25930062235479523	-0.07116046343789469	-0.16007305118093323	0.17517760493587534	0.2889658065240104	0.09397466078662817	0.30386259100131696
4932	-0.19768956140715477	-0.07199877056621769	0.21039245626305159	0.00795494090839841	-0.001345269533629388	0.008067889127536518	-0.0793542127801747	0.02329363689808821	0.08270238573282646
4933	-0.2056582331535238	0.03978659145484431	0.20947143414657726	0.0490428590712743	0.08150913426925845	0.09512592178375394	0.20202885737525197	-0.17817984328505246	0.26937653157882135
4934	-0.29595066702967604	-0.06394489518105091	0.30278003060807324	0.1576558434601311	0.10282085310923125	0.18822192436386223	-0.10270808887683269	-0.04724247368418054	0.1130522128953337
4935	-0.2660262552409782	0.08670747560313208	0.2798002051518294	-0.052788096406536617	0.17939564837437313	0.18700102079370456	-0.020021229491771757	-0.0710606939742204	0.07382731106074497
4936	-0.13531143609731525	-0.009703659110896162	0.13565893165898923	-0.02024994116832597	0.15410924107403734	0.15543396765744746	0.08019195685032396	0.023323834371480008	0.08351497586225151
4937	-0.2048108697180623	0.020829943451753197	0.2058673818235233	-0.10087981702166614	0.0854510965186568	0.13220675995789943	0.2612410264336352	0.07040295126107841	0.2705613598398136
4938	-0.011813262879461823	0.05405997994002625	0.05533565406657187	0.022045227197336308	-0.009397874766949083	0.02396480945714851	-0.09119320290038949	0.02877635928826032	0.09562572409722528
4939	-0.311323831776238	0.10529155743630353	0.32864698431478384	-0.07899867801010982	-0.02866954616826292	0.08404007380315161	0.10428471224311962	-0.06741687847711018	0.12417864837091644
4940	-0.3554690144543323	-0.18547543649299741	0.40094807366964896	0.0004499306246975063	0.02297417644904538	0.022978581789982428	-0.067095032660622	-0.046717651803203135	0.08175746080777743
4941	-0.19537077127208513	0.05719634466314833	0.20357101981931283	-0.04129921222676919	0.07773794857997857	0.08802734563745014	-0.28286045298423756	-0.24735257483055711	0.3757570120939254
4942	-0.09017061807346083	-0.032422411275210665	0.09582250840303048	-0.01905002200803466	-0.054157858611311	0.05741059996089013	0.0684450163253729	-0.054818737202293445	0.0876915857322393
4943	-0.1875587403765766	-0.0667733158610185	0.19909032322723122	0.06563493155184731	0.08698556101206362	0.10896986769010561	0.015388109863681058	-0.10425173039523015	0.10538129442921298
4944	-0.4203526697854216	-0.05346870483401272	0.42373962452472913	-0.2376458476321208	-0.008806214358948287	0.2378089533809123	0.11402736325030295	0.09780794256004938	0.15022860312752181
4945	-0.11241712414205121	0.03287323083030566	0.11712497216901233	0.01572246310066722	-0.03718455282726394	0.04037185671870226	-0.07453772538848016	-0.05691232600578263	0.09378105009796468
4946	-0.21088027529958808	0.034130761220800374	0.21362443533440026	-0.010803148243315465	0.06916427371513205	0.070002891158214	0.2111984724386686	0.17692563706085346	0.2755131136803036
4947	0.015877955639883277	0.0894012264879773	0.09080026857260233	0.13395086598758674	0.13170970444944843	0.18785707531255105	0.025802718973747352	-0.22898414505556253	0.23043332873797812
4948	-0.2981268448116102	-0.07827565272864095	0.3082315580978377	0.012766802522256725	-0.060917237447505566	0.06224067050472766	0.02870567572293761	0.08881025583146795	0.0933342239457812
4949	-0.17157483307316995	-0.06334025286247845	0.18289316820693122	0.10948183201701897	-0.05773033300349279	0.12377020194900279	0.06993168340032806	-0.08667247746377894	0.11136677553432615
4950	-0.15251774568797907	-0.07350135440626915	0.169304789800227	-0.06833215414921132	-0.20001666025699366	0.2113668556586704	0.0887987741546668	0.0030596033404834875	0.08885146855270666
4951	-0.2458351847013119	-0.03770593954216941	0.24871002375032228	-0.16964453555855555	0.049780101346821676	0.17679741778368216	0.23252451545524827	-0.03924228075312372	0.2358126520914537
4952	-0.31716060591844003	-0.16365915201959017	0.3568965788380765	0.0111047822540907	-0.10059640120299729	0.10120747069216364	0.29277796500560166	0.21305868529634117	0.3620952087131597
4953	-0.29122665279654836	0.01926904760889677	0.29186342610000876	-0.12841161355267688	-0.022164693104453098	0.13031046049959544	-0.1532361054963337	-0.08007181053208869	0.17289534079775032
4954	-0.2791110272038844	0.07652606918653591	0.2894118255565069	-0.019206682864729464	-0.13446874949642168	0.13583350565231575	-0.14104332458061902	-0.0668442637710039	0.15608130896376218
4955	-0.12307778561068469	-0.08693505735729719	0.15068458948593985	-0.14747532621903436	0.03206031922753612	0.15091996525437623	-0.1457822781199381	0.17191119024629886	0.22540170794769535
4956	-0.23237498331415787	0.04509033661964968	0.23670925483962066	-0.04324105958880791	0.2000039050103483	0.20462490379655957	0.12564167187067132	-0.01683509435973634	0.12676454596044856
4957	-0.17370173849354437	-0.14402527758113456	0.22564479727661022	-0.07126956760341162	-0.006460528662566026	0.07156178936399717	0.05308751845844229	0.030233786166604708	0.06109309651706507
4958	-0.22336628211189566	-0.10849874453855074	0.24832332462121365	-0.0018235811330864246	-0.0245923281826259	0.02465984699041997	0.1220661082590291	-0.03909979284877961	0.1281753821383907
4959	-0.38793329344899785	-0.16578043673347292	0.4218712995330771	0.09971890905782703	-0.015644177316408662	0.10093860068175312	0.23666264397018968	0.13404545647018973	0.2719878516611768
4960	-0.25969116005399406	0.02067806856635279	0.260513111243607	-0.10605200729251929	0.03962784913703452	0.11321393323261997	-0.04769889785095608	-0.08888142454621341	0.10087166344202007
4961	-0.24375379472343386	-0.1472095142443704	0.28475700786132974	-0.028141916870057074	-0.038573925741246254	0.04774845790402433	0.21738531059981245	0.07475425155934935	0.22987947144270063
4962	-0.14188807395038508	0.1648319981963321	0.21748980012576583	-0.06576798591218241	-0.027536077407580118	0.07129981437522309	0.12629998414042537	0.030682093395145597	0.12997336976850352
4963	-0.23968278857537104	-0.011376616045598163	0.23995263393410576	0.13332511781967943	0.19244364695096947	0.23411566434867356	0.09912551429928934	0.09307027830288817	0.13597038018802357
4964	-0.14175947438444672	-0.031935558918317085	0.14531217602520413	-0.11424953083708875	0.03595437310898623	0.11977342043272826	0.0403573505605765	0.0615956722442292	0.07363927337696763
4965	-0.43420013286966613	0.05610995141879079	0.4378105549575693	0.07436201829253239	-0.012049255549585174	0.07533189446601041	0.36794759945070926	0.0025868838428993774	0.3679566929810575
4966	-0.03422257648495409	-0.1130591864124445	0.11812520634272944	-0.17370229163513534	-0.22635728751504489	0.28532456559235536	-0.12030059460607348	-0.21600658313867063	0.24724699598138353
4967	-0.29179724237334453	-0.10759431746454737	0.3110018774981112	0.11930343686395738	0.03536883219962543	0.12443578399607375	-0.019870669560447324	0.1022786234917846	0.10419098009019169
4968	-0.15125492831541218	-0.08342170698924731	0.17273457828906263	-0.14354431598956371	-0.007850277196252682	0.14375881713818361	0.05330385800213097	-0.049877515379722084	0.07300046450787663
4969	-0.23970533277005066	-0.0742557154231119	0.2509433358975665	-0.012224123059158135	0.03160997306146461	0.03389129064393919	0.1000643373506183	-0.11857632644422718	0.15515546011154838
4970	-0.08767547586548456	-0.09478567455923219	0.12911743944908388	-0.04666184166306592	-0.017100868980747995	0.049696752281067055	0.08674406263634372	0.07385052459369236	0.11392292300244707
4971	-0.30657015059270887	-0.08444887271963018	0.3179887880697251	-0.05853416523275078	-0.10160043268506642	0.11725568822572185	0.21936182030701482	-0.07811222722720987	0.23285430691915987
4972	-0.15232841700118774	-0.11487999839630347	0.19079140614194975	0.08588946799095289	0.11477628085357458	0.14335478840397187	-0.02076975657266033	0.04898842638737037	0.05320947949377415
4973	-0.3273381068755923	-0.10084061038310498	0.3425187073946967	-0.010310344370140168	-0.022946494151753094	0.025156406637024294	0.24326878988997525	-0.13753087174509346	0.2794538330699693
4974	-0.39727570206724605	-0.16901958747417384	0.4317355723159294	0.000530750151623503	-0.061361737469562146	0.06136403279614952	0.11190391597804708	0.08017673664877392	0.13766188837462845
4975	-0.1306874740371809	0.04876787419649089	0.13949021981437834	-0.18610095408756297	0.07035467519049464	0.19895563684766818	0.133541578636296	0.13397856029921332	0.18916555670767332
4976	-0.29543469296732333	-0.09955367286314178	0.3117572638916984	0.07362326373703763	-0.02862873100896793	0.07899360228826915	0.03545649054729866	0.019175646220237832	0.040309653060953035
4977	-0.2579419566903657	0.008026510330286316	0.2580668089649203	-0.1440166284186476	-0.07443363798004445	0.16211463759950587	-0.015442466766504551	-0.03291711106839078	0.036359400172766496
4978	-0.07679485963581184	0.0004245852544648064	0.07679603335539115	0.0559269565884927	-0.03087125816178133	0.06388160184076866	0.016159917718838568	0.2939080293941072	0.2943519537611514
4979	-0.2575962639255797	0.040148528444608804	0.26070623223215145	-0.09216783485864967	-0.13950592787198196	0.16720291173886281	0.09282341072425282	-0.08827986923164927	0.12809965218547795
4980	-0.17684514251530403	-0.06871410130123647	0.18972567604015747	-0.10930128040788535	0.05054636182299058	0.1204230235143756	-0.07430391984131576	-0.17781014713138973	0.19271097770150808
4981	-0.31703016150621893	-0.02039556810520865	0.3176855402799968	-0.011252208848161213	0.12712704952608095	0.1276240530823609	0.10621367663813915	-0.23517899626423086	0.25805136192014627
4982	-0.10681417127551932	-0.03664735693364426	0.11292606411054049	0.18678327904550956	0.169465673898201	0.25220350505249545	-0.06834732550656707	0.26700987903362117	0.27561863580942714
4983	0.04311120628332687	0.0629276546155359	0.07627886878169955	-0.12306683828620671	-0.0002825275824869929	0.12306716258855659	0.29752322677252513	-0.18281757302819424	0.3492024276505742
4984	-0.1876837937026775	-0.007173686055397909	0.1878208406707057	-0.14894328344144223	-0.13887829337235716	0.20364499024610522	0.16673645482177896	-0.09424797257001187	0.19152996031977046
4985	-0.147603704387747	0.0018151837682383052	0.14761486524431705	0.1518573278776834	0.028517155879532526	0.15451173486052056	0.2570547546183152	0.11542586832972387	0.28178054927825125
4986	-0.15350639600235233	0.06197268472584233	0.16554403421977992	0.2360531037231157	0.06934648532925693	0.24602845933923348	0.08463695879253677	0.001752015478466489	0.084655090525534
4987	-0.06519028762020727	0.048824639926450086	0.08144703225994704	0.07571082094122834	-0.06108411524045176	0.09727999559160933	0.00546381301617678	-0.027083384257516517	0.02762902378869069
4988	-0.15448935420125387	-0.035831248947345844	0.15859016035885437	0.04826867757079499	-0.13786820231237837	0.14607363363482218	-0.10223204356171381	-0.04256274588490321	0.1107383315210546
4989	-0.1528904297015647	0.06125659674714783	0.16470535552729235	0.06982983416709339	0.15645359829834168	0.17132989861755776	0.11889672898460539	-0.11112545656232245	0.16274304673141438
4990	-0.1375050317594334	-0.023256626956193245	0.1394578949236734	-0.1407701046677216	0.25325750519667156	0.2897509038926426	0.02066881638801313	0.08917747414527023	0.09154136696495055
4991	-0.3421820537768995	-0.10903163032851793	0.35913292015501935	-0.07190695751621168	-0.2415441298503004	0.2520201920568609	0.026799813114131786	0.14707713422201457	0.14949887422289465
4992	-0.16016174686615448	-0.06640214314597653	0.17338116902823358	0.15076612970477024	-0.05221030385483206	0.1595504362099004	0.002900599226558415	0.08779617207534239	0.08784407382946353
4993	-0.06698974852524324	-0.023281154236573967	0.07091994465636924	0.07162932588709532	-0.047103049780539294	0.08572897774771181	0.05433271413611463	-0.08919439459877597	0.10443985758913552
4994	-0.28753945105481366	0.026568688235579542	0.2887643175800345	0.08474503303199357	0.08200877247541193	0.11792861987879602	0.10036306060086528	0.1232215703379489	0.15892230595395676
4995	-0.3746317905924844	-0.049385630217273116	0.3778728873503474	0.016626775190715714	-0.02816110594318476	0.0327031732586591	0.15762074482273014	0.14862423381450757	0.21664132125571434
4996	-0.23100498211630321	-0.01555495418306044	0.2315280941099604	-0.05696025482429106	-0.16848639888277303	0.17785425842001384	0.11627727921873758	-0.16510461847922026	0.20194043851017343
4997	-0.1256786215385675	-0.20524046034792937	0.2406631722463253	0.06413514449301293	-0.15408947229303607	0.16690381131264193	-0.09259115724095957	0.06559960508535201	0.11347436092163835
4998	-0.24655805766265296	-0.07197203857165263	0.25684791245898725	-0.05956642636457261	-0.13501813459902384	0.14757389952307343	-0.01949486556784619	-0.008603794517145642	0.021309037134550693
4999	-0.27502859987994976	0.01734435321624708	0.27557495775272367	-0.04085427801343967	0.1794630312367919	0.184054480012569	-0.03819778799186672	0.02709898383887666	0.046834025372279244


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b5/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.2178277480860332	0.00120985976806594	0.19046939736115465	0.0012345550770827315	0.19722763275689179	0.0013342579843102003
-7.86667	0.2176004655982079	0.0012083249477688957	0.189996547948186	0.0012325145981600697	0.1969750581254982	0.0013325479876593609
-7.73333	0.21739414380572317	0.001206244538624114	0.1892577161665723	0.0012293228078722016	0.1965885721282444	0.0013298800358591588
-7.6	0.21710506906074248	0.001203111216338639	0.1881151309621004	0.0012243526701506261	0.1959785112786439	0.0013256909758048952
-7.46667	0.21685016512007602	0.0011996012495423675	0.1867741730662437	0.0012184864962458668	0.19527218293429716	0.0013208096280532757
-7.33333	0.2164486531696887	0.0011948414783503497	0.18499626775713818	0.0012106255474734948	0.194316215915883	0.0013142646732924408
-7.2	0.21593925784409446	0.0011889449596456077	0.18280854603846908	0.0012008528014585175	0.19314008172693886	0.0013062425113124813
-7.06667	0.21516582918039326	0.0011813785253426549	0.1800811169572717	0.0011884697425668985	0.191653573705741	0.001296169063936356
-6.93333	0.2141314307577995	0.001172080905863409	0.17684146805816955	0.0011734836929753378	0.18989120253771088	0.0012841953697051108
-6.8	0.2130827642238936	0.0011627302962376965	0.17358315165819718	0.0011579788411848514	0.1881402232948823	0.0012721750277714815
-6.66667	0.21186003042067614	0.0011531513660654046	0.17027704212606476	0.0011418447042589107	0.18636762562944176	0.001259914144974658
-6.53333	0.20975703314973287	0.0011381740389859217	0.16526474686896195	0.001116657357739518	0.18374318794419991	0.0012417990364053993
-6.4	0.20875722139002367	0.001128472007779962	0.16191774398483738	0.0010991142808327449	0.18210715209577882	0.0012300231883083088
-6.26667	0.20783946369354658	0.00111901524550893	0.15872264259892652	0.0010817066781515384	0.1806107270924107	0.0012190292469650566
-6.13333	0.2071978536845309	0.0011105530888131708	0.155933072864299	0.001065942891747825	0.1793961046687825	0.0012098205323048874
-6.0	0.2041081034837895	0.0011018677144555198	0.15293481076052917	0.001048838036959631	0.17777486629816808	0.0011978386464497912
-5.86667	0.20430982804101952	0.0010944420497413997	0.15056681251756107	0.0010347519966070148	0.17695305966478708	0.0011906918007043112
-5.73333	0.20462864035379344	0.001092122678677507	0.14983149657755188	0.0010308697960930715	0.1768401085325211	0.0011888798936170902
-5.6	0.2054742609987261	0.001092051072790938	0.1497765163650305	0.0010314176466098123	0.17708485072779545	0.0011895105955111668
-5.46667	0.20681339162827136	0.0010939695966780704	0.1502579677114374	0.0010354069325688147	0.17761172554203028	0.001192014411441147
-5.33333	0.2085904159203077	0.0010974410410431303	0.15109312031709685	0.0010415006868351655	0.17833071246843016	0.0011957256203763422
-5.2	0.21071299404288787	0.0011019561767751126	0.1520989592443535	0.001048390322328459	0.17914927375521542	0.0011999923314032748
-5.06667	0.21306662138435503	0.0011069902647308078	0.15311498351586653	0.0010549982826513582	0.1799855935174983	0.001204283560293477
-4.93333	0.2155453938538755	0.0011121018156579328	0.1540216016611545	0.001060598228357991	0.1807751334859181	0.0012082118498183585
-4.8	0.2180706431964578	0.0011169472602727299	0.1547536011283873	0.001064829734064212	0.18148037576048362	0.0012115820862662113
-4.66667	0.22053538041174442	0.0011213544354241889	0.15527824946050583	0.001067601357097092	0.1820785148350937	0.0012143199614304797
-4.53333	0.22286944814996604	0.0011253168763243496	0.15561153223628746	0.001069066519955958	0.1825704481299809	0.0012164816918372096
-4.4	0.22512719430365785	0.0011287280282299653	0.15576007068649889	0.0010693793611281524	0.18297912443432074	0.0012182266756770516
-4.26667	0.22718330070909462	0.0011318055239996718	0.1557833340610052	0.001068886509773933	0.18329773219358828	0.0012195760134183083
-4.13333	0.22907331324783867	0.0011345166481896483	0.1556828371656407	0.0010676433680503147	0.18354466153146232	0.0012206243870941703
-4.0	0.23078889650297668	0.0011370522389611809	0.15550163172144868	0.0010659235142768707	0.18372923744307898	0.0012214400561456566
-3.86667	0.2323020418629346	0.001139341750241409	0.15525777017210324	0.0010638608710646096	0.18386207493236215	0.001222120831993894
-3.73333	0.23367143132407098	0.0011416205139088548	0.15498418760280225	0.0010616245918158064	0.1839582441323027	0.0012227033475178698
-3.6	0.234881075868036	0.0011438404235092367	0.15468449948731436	0.0010592428820961383	0.18402139749245625	0.0012232245637968946
-3.46667	0.2359032497799429	0.0011460656939624673	0.15438933263381738	0.0010569270387342227	0.18405139114458974	0.0012236660114011803
-3.33333	0.23681021516281078	0.0011483378804087471	0.154127980292311	0.0010548216832561193	0.18407588842798334	0.0012241626410686775
-3.2	0.23758102508945936	0.0011506373064292033	0.15389775091526803	0.001052946114602746	0.1840941007555775	0.0012246972721839933
-3.06667	0.2382543077741073	0.0011528074334848455	0.1536839464984705	0.0010512177868808455	0.18411018671249949	0.0012252478214463305
-2.93333	0.23884824082654524	0.001154910912573185	0.15350637950862656	0.001049770617037426	0.18413106412530794	0.0012258346422295411
-2.8	0.23936902051342462	0.0011570428624230215	0.1533657566779814	0.0010486011150313318	0.18415719313812753	0.001226479034032513
-2.66667	0.23980145102556177	0.001159137223840427	0.1532694881511937	0.0010477443606959588	0.18418564237041737	0.0012271546000458113
-2.53333	0.240214850311581	0.0011611868590804344	0.15319921408947762	0.0010471010684373514	0.18422513665836862	0.0012278295526858096
-2.4	0.24055540278409362	0.0011630596055246041	0.15315053978821416	0.001046635825176591	0.18425626457287683	0.0012284549707105737
-2.26667	0.2409385725144454	0.0011649031763990075	0.15310686488228797	0.0010462472036286443	0.18430510474832953	0.0012291650355119464
-2.13333	0.24124296062041622	0.0011666373329727523	0.1530933714216967	0.0010460843267633706	0.18434549268111805	0.0012297805239454567
-2.0	0.24158430495453023	0.0011682903019931562	0.1530810521429915	0.0010459138858351978	0.18440240826019424	0.0012305060411678481
-1.86667	0.2418727239659078	0.0011697009466800318	0.1530692164100592	0.0010457761436474156	0.18444498586500593	0.0012310783778091408
-1.73333	0.24214518304416568	0.0011710648422593247	0.1530694792826627	0.0010457557377012703	0.18448473053566897	0.0012316268078277203
-1.6	0.2424408574105132	0.001172203782057602	0.15305812288752635	0.001045664436249025	0.1845319389967488	0.0012321802005249714
-1.46667	0.24272618883218425	0.001173072430765427	0.15302170283652425	0.0010455043777259135	0.18455891267274038	0.0012326230166869786
-1.33333	0.2429420225209733	0.0011742455098336891	0.15300927037011314	0.0010454570048259936	0.18457713769738385	0.0012330625614879738
-1.2	0.24318661731991098	0.0011752750611682982	0.1529719681400788	0.0010453174248420591	0.18459794020324233	0.0012335559508077636
-1.06667	0.24332712159837727	0.0011761406749045697	0.1529438066663402	0.0010452331559749008	0.18458833803998156	0.001233790328324358
-0.933333	0.2434098995325613	0.0011770773176255488	0.15292146612209415	0.0010451041014573116	0.1845495961476007	0.0012339166806894163
-0.8	0.24348838461056108	0.0011774870595825772	0.15286252781849569	0.001044837922415671	0.18450640864884119	0.0012339333416054466
-0.666667	0.2434842615893323	0.001177891101539769	0.1528076921291817	0.001044581689881316	0.18442984143083965	0.001233782380672172
-0.533333	0.24342074519884366	0.0011782736946893593	0.1527647801537125	0.0010443784638100317	0.18434104361210632	0.0012335833083456519
-0.4	0.24328682249869898	0.0011784266623184206	0.1527150122207086	0.0010441461673848477	0.18423665705380482	0.0012332602666379959
-0.266667	0.24320225539724705	0.001178451819301505	0.15267151491177522	0.001043976843962543	0.18416324066033732	0.0012330769426141057
-0.133333	0.24308967953061167	0.0011786403193674477	0.15266169292360604	0.0010439755512983602	0.18410359224156667	0.0012330278094699312
-1.11022e-16	0.243039012457226	0.0011785760094018176	0.15265150822808238	0.0010439933291726846	0.184082067855448	0.0012330797270399402
0.133333	0.24307536449891148	0.0011787251385653062	0.1526772696407206	0.0010442428469169896	0.18411517043778947	0.0012334415160937175
0.266667	0.243173309246899	0.0011786130367677373	0.1527049974890828	0.001044530594112619	0.1841865647723002	0.0012339894407141887
0.4	0.2432446905534848	0.0011786640313726417	0.15276668596583892	0.0010450105820514267	0.1842714569452983	0.0012346143330923686
0.533333	0.243366102981263	0.0011785780014211466	0.15283446652760313	0.0010455665629868307	0.18438540052029354	0.0012353542273731942
0.666667	0.24342227646616033	0.0011782509426237619	0.15289495557374883	0.001046069880126427	0.18448396912542067	0.0012359731550998885
0.8	0.2434230886679468	0.0011778904080581552	0.15296802989439548	0.0010466490557219388	0.18457092406496434	0.0012365200980955014
0.933333	0.24333775713757122	0.0011775064495719843	0.15304422061354528	0.0010472153449615856	0.18462384993085534	0.0012368705994059352
1.06667	0.2432420453673127	0.001176573940844761	0.15308374896059088	0.0010475842960860286	0.18466837411435377	0.0012371084477781308
1.2	0.24309066291206688	0.0011757564555388005	0.15313023714758367	0.00104794269148722	0.18468756943262932	0.001237181416957299
1.33333	0.24282985065346416	0.0011747471944540517	0.1531800576167797	0.0010483499379941859	0.18467105932420183	0.0012371202324641037
1.46667	0.24260475768747455	0.001173627037969055	0.15320623196983849	0.0010485194566823113	0.18465911002896437	0.0012369675168187146
1.6	0.2423187876699577	0.0011727326943411437	0.15325279320287769	0.0010488575503562522	0.18463621997007226	0.0012366837831469973
1.73333	0.24202134374660686	0.00117156761881742	0.1532776764824555	0.0010490775690061057	0.18459672801520424	0.0012363376234210903
1.86667	0.24174544730987738	0.0011701477133402936	0.15329021292462522	0.0010492365221548886	0.18456184470913337	0.0012359730416274277
2.0	0.24144624406787088	0.0011686542423744988	0.1533142990808435	0.0010494367562399638	0.1845248934069243	0.0012356232496320036
2.13333	0.24109343637309874	0.0011668747676039934	0.1533388782441361	0.0010496303864628135	0.184475799904886	0.0012351940801865195
2.26667	0.24077896326760506	0.0011650692914122569	0.15336580839023836	0.0010498450284000722	0.18444049573134344	0.0012348251277359901
2.4	0.24037883950214517	0.0011630606831225798	0.15342352387057726	0.001050246808687034	0.18439876775711123	0.001234429539308927
2.53333	0.2400223662252718	0.001161042418859517	0.1534857473888385	0.0010506454629011011	0.18437382405469513	0.0012341374060128867
2.66667	0.2395884048640405	0.0011588138529264773	0.15357167890422238	0.0010511874966326752	0.18434123554956824	0.0012338065613156641
2.8	0.2391321641074649	0.0011564659697693162	0.15368586923845848	0.0010518825799712601	0.18431854347532897	0.0012335307257531614
2.93333	0.23858597321858596	0.001154005945332452	0.15384154384899992	0.00105278693650574	0.18429875697328055	0.001233304840042948
3.06667	0.23796501881891327	0.0011515200752382172	0.1540340104427614	0.0010538697511350097	0.18428406501472233	0.0012331246714710454
3.2	0.2372601050835128	0.0011489292114124172	0.15426650420862056	0.0010551456183061762	0.18427458583374667	0.0012330260665380879
3.33333	0.2364542214650626	0.001146147637159144	0.154518047829178	0.0010564563711935747	0.1842634497744008	0.00123295444996506
3.46667	0.2355098618368958	0.0011432980809504172	0.15479688634402944	0.0010578533184207128	0.18424452971813843	0.0012328869556669894
3.6	0.2344461119470766	0.001140436920626109	0.15510980439989688	0.0010593726262959206	0.18422041240278555	0.00123286838117322
3.73333	0.23319151222882026	0.0011375182399761153	0.15542545861233822	0.001060857950757198	0.18416337581410033	0.0012327600028763516
3.86667	0.2317774429986742	0.0011345142165865064	0.15571228009123012	0.0010621221297723435	0.18407540111887172	0.0012325257310423251
4.0	0.23022022418128846	0.0011315018959441245	0.15596620414089696	0.0010632213307762792	0.18395084600018485	0.001232149063907017
4.13333	0.22846111423475035	0.0011282547683520716	0.1561539452197308	0.0010639282542738676	0.1837782352743916	0.0012315491124333723
4.26667	0.22653298263012245	0.0011249138442769784	0.15625691846293757	0.001064220013818818	0.18354560405546433	0.0012306404650426327
4.4	0.22444432029762323	0.001121292776902557	0.1562296396766074	0.0010638877232665182	0.1832448935556572	0.0012293481862306781
4.53333	0.22216059552919573	0.001117527208659046	0.1560705164674457	0.001062923407052745	0.18285796500247778	0.0012275384460819624
4.66667	0.21981396757832403	0.0011134366378423631	0.15572169115131246	0.0010610466782451746	0.18238813621382693	0.0012251938351869542
4.8	0.2173492984272142	0.0011091996991533979	0.1551702508009285	0.0010581929293576543	0.18181135687505823	0.0012220835998659077
4.93333	0.21484815475830438	0.0011048794156931498	0.15440381475659296	0.0010542604601166555	0.18112666337173094	0.0012181371466175902
5.06667	0.21241067237383138	0.0011006418044451484	0.15344902309335096	0.0010493393602971017	0.18034879084927125	0.001213386635003035
5.2	0.21012513140478034	0.0010968155225014253	0.1523748436755383	0.0010437834887310601	0.17951266100906646	0.001207988217053964
5.33333	0.20809123213556335	0.0010937934801841902	0.15130104848484016	0.0010382531643634023	0.17867616580589527	0.0012022940470459707
5.46667	0.20642989569946146	0.0010920060722512102	0.1503867505702251	0.001033710027787063	0.17791864870749796	0.0011968420725593115
5.6	0.20522968852255907	0.0010918888625477943	0.14981776196557206	0.0010313494947275124	0.1773297210664059	0.0011922916794675066
5.73333	0.20453674470834451	0.0010938047246725937	0.14977892432553128	0.0010323925914319302	0.17699909558681512	0.0011893511842357698
5.86667	0.204390112953121	0.0010979473836030796	0.15041611155481827	0.001037760446744655	0.17700620566511818	0.0011886536101956688
6.0	0.20442845539158108	0.0011078341720148655	0.15260809684905643	0.001053437598011677	0.17767493950242524	0.0011924863740317704
6.13333	0.2076343444523393	0.0011186193805298498	0.15545860416543572	0.0010719945301617094	0.17910304677511943	0.0012005885088117508
6.26667	0.20850395638202174	0.001128245275200321	0.15823162215688358	0.0010890015260173454	0.18023826068974488	0.0012077535802125384
6.4	0.20959276396277401	0.0011385690172421616	0.16136663709888846	0.00110740185444423	0.18162958800595863	0.0012166461773929955
6.53333	0.21086260058899306	0.0011492203354448469	0.16471967725867018	0.0011263087433532948	0.18321406635517812	0.0012267736524109508
6.66667	0.2130326067489546	0.0011647481481458354	0.16954198630852974	0.0011523267662700433	0.1856424866824637	0.001242054962282019
6.8	0.21446122173568502	0.001175118746278405	0.17289372905513858	0.0011698947138189676	0.1873921375390173	0.001252990892121153
6.93333	0.21558067085993354	0.00118460857228671	0.17606229633083892	0.0011859846873436047	0.18904754087025874	0.0012634479836480313
7.06667	0.2167310998589483	0.001194046476849391	0.1792208230480822	0.001201632107364214	0.19073414813384923	0.0012740759946906312
7.2	0.21758152677957493	0.0012019508023874837	0.18195262892346287	0.0012148226819814006	0.19218733175753636	0.001283236906447874
7.33333	0.21817404012952682	0.0012080082404602405	0.18411410015637344	0.001225067143155249	0.1933353781147585	0.001290508909360888
7.46667	0.21863104616991047	0.0012128719153800002	0.18586760874020952	0.001233323982763189	0.19426392376828083	0.0012964152198410126
7.6	0.21893007126392242	0.0012164468448827967	0.1871943672082642	0.0012394888030732689	0.19495340722223953	0.0013008329189885882
7.73333	0.21925695186461033	0.0012196264832722125	0.18832552527192054	0.0012446964148970867	0.19555107689525908	0.001304639682701724
7.86667	0.21948705833261883	0.0012217020758807505	0.1890587573596801	0.0012480113600731888	0.19593230128788455	0.0013070651218553423
8.0	0.2197300988041275	0.0012232022606165787	0.1895282131407747	0.001250080568568808	0.1961850995825678	0.001308636965087549


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b9/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	0.0013532556134000003	4.586474258759435e-06	1.1578339896000003	0.0024402582260052924	0.07170705772666666	0.0001942602559544456	0.025890440353333592	0.0002906037040155688
-7.86667	0.002187078236399997	7.291129321404014e-06	1.3486036076000016	0.002837501249130751	0.0954868478599999	0.00025748777350437235	0.034573130500000125	0.00038532975527785465
-7.73333	0.003171439220000005	1.0348116492340175e-05	1.5662328814000015	0.0032858864834396273	0.12653175534666677	0.0003396438385574498	0.04591532941333358	0.0005084241329718027
-7.6	0.005346085547999991	1.7288159542989915e-05	1.8141463191999978	0.0037899130190146768	0.16703874611999994	0.0004462813325342205	0.06072371377999991	0.0006682141690096183
-7.46667	0.007030928077999974	2.208580213368205e-05	2.0960638980000033	0.004353689673911015	0.21975650098666688	0.0005843254398300265	0.08000969157333342	0.000875090657072975
-7.33333	0.010397414440000034	3.22956658128791e-05	2.416494306000005	0.004981972729560976	0.28806604859999985	0.0007621079397664176	0.10503219199999969	0.001141568694121015
-7.2	0.015548654506000006	4.894198168975595e-05	2.7808481820000077	0.005680021748057261	0.3760988694666665	0.0009895424666324752	0.13733423373333295	0.0014825544383556758
-7.06667	0.025644594460000003	8.32090199089444e-05	3.195600926000006	0.006453563404732841	0.4886239240000001	0.0012778494348697936	0.1787061533999973	0.001914946102358934
-6.93333	0.04478133588000013	0.0001434181002137991	3.668449569999992	0.007308930250929348	0.6310356657999999	0.0016390194169206749	0.23121316959999977	0.0024568482674391864
-6.8	0.06499220968000015	0.00020042934015309166	4.208634495999996	0.008253505555935223	0.8091661961999992	0.002085259724183911	0.2971109706000008	0.0031267515177029275
-6.66667	0.08606997476000004	0.00026567864660390154	4.826792788000009	0.00929567772664637	1.0288607264	0.0026274603578422904	0.3787208137999988	0.003941257792739839
-6.53333	0.18891160962	0.000572088390251737	5.534953413999994	0.01044547396386003	1.295574074733334	0.00327380771313595	0.4782731170666633	0.004913008407616724
-6.4	0.24169995939999978	0.0007240464353912479	6.346776938000007	0.011715916184113545	1.6139473054666662	0.004028519516261107	0.5977709443333338	0.006048782818884741
-6.26667	0.31344956000000085	0.0009212198097500121	7.2770524579999645	0.013123618123111127	1.9872183853333356	0.0048903083514665185	0.7387330666666589	0.007347171056443806
-6.13333	0.3988675607999992	0.0011504616920895738	8.341764148000028	0.014690343431613658	2.416958939999998	0.005851907677083322	0.902095294	0.00879781913286005
-6.0	0.6795419479999996	0.0021642879733771354	9.558597372000015	0.01644542147863607	2.903005772666669	0.0069003866845031	1.0881602413333353	0.010381877353881365
-5.86667	1.2260028348000012	0.0035045539059191245	10.944941283999984	0.01842266953604645	3.4430190113333436	0.00801682091999044	1.2963992306666818	0.012071447844873403
-5.73333	1.6552369647999927	0.004655088172867958	12.519758789999983	0.02066614230338696	4.032345473333336	0.009176923524004624	1.5253948126666708	0.013830512407778172
-5.6	2.2093915968000046	0.006110347272162079	14.300652125999987	0.023222801285145495	4.66390313266667	0.010351818404620537	1.7728065833333186	0.015616075255890224
-5.46667	2.9176131580000066	0.007931711515045247	16.30260626000002	0.026140135892072217	5.327615006666663	0.011508222676110335	2.035133897333342	0.017378346251129804
-5.33333	3.8129019699999938	0.010181220085535025	18.536212699999965	0.029460317481477125	6.010520573999998	0.012610727357559786	2.3076941679999856	0.019064024018287794
-5.2	4.934247004000007	0.012929496241852296	21.004905379999954	0.03321390771233954	6.696849074000008	0.013623352515638832	2.5847151620000037	0.020618654587438605
-5.06667	6.325917660000003	0.016255556843731412	23.705660339999966	0.03741929433748765	7.368972488666662	0.014514287548563067	2.859502619333342	0.021993476731651005
-4.93333	8.036839715999966	0.02023520707045277	26.619300139999936	0.04206638112646028	8.006811926666668	0.015254698562562268	3.1243075593333245	0.023143813412685656
-4.8	10.130708962000053	0.02496329346749619	29.718815539999998	0.04713242114176309	8.590918594666656	0.01582683061096864	3.3716183493333176	0.02404156395072951
-4.66667	12.65965998200001	0.030501916243113797	32.958323539999945	0.05256241476833605	9.101341177333335	0.01622068649392544	3.593215430666654	0.0246696907777797
-4.53333	15.684298635999992	0.03693587234636868	36.28552790000002	0.05828817067700489	9.520749522666645	0.016436355609883813	3.7818719253333413	0.02502675922013955
-4.4	19.285019427999956	0.04433384771898339	39.633724319999935	0.06420952035463211	9.836403238000006	0.01648244091772884	3.9317441479999635	0.02512442694732587
-4.26667	23.525240899999982	0.05280189839428003	42.944434499999986	0.0702308601818638	10.041245471999995	0.0163734342539024	4.039009363999983	0.024983682974737947
-4.13333	28.42655249999995	0.06229980927566327	46.162657120000105	0.07625104277011216	10.133920995333316	0.016126892545229744	4.101946552666682	0.024630568199942457
-4.0	34.05590835999986	0.07295257781860463	49.23702052000013	0.0821642568092655	10.11915816199999	0.01576354867038933	4.1211370680000226	0.02409613466098316
-3.86667	40.38214453999993	0.08466636492785876	52.1224354	0.08786544089254561	10.004951141999998	0.015301902060403574	4.098914043999988	0.023408743736374176
-3.73333	47.457450480000105	0.09760991692529383	54.78015659999981	0.09325441082907347	9.802358984000016	0.014759970369450226	4.038676932000029	0.022595703638695237
-3.6	55.178861599999934	0.1115885669815062	57.17951073999978	0.09823824782076239	9.524099518000005	0.014154338861288578	3.9449323660000077	0.02168252012973392
-3.46667	63.45561347999981	0.1265172627751525	59.29671776000012	0.10273812157127554	9.183751246666663	0.01350052246962264	3.822614535333374	0.020692982328492555
-3.33333	72.21776573999993	0.14239254686222644	61.11795546000011	0.10669420590006894	8.795339744666652	0.012813053850775387	3.6772824593333535	0.019649552306884446
-3.2	81.25576180000012	0.15887716386350248	62.64287848000012	0.11007337492250398	8.37245635666667	0.01210538967066794	3.5143964713333347	0.01857295320140941
-3.06667	90.47996613999995	0.17578157720046275	63.87986164000018	0.11287229070280998	7.92685302	0.011388994242942624	3.338645229999977	0.017480688083780685
-2.93333	99.70271988000019	0.1928723178709859	64.84461274000004	0.11510176764585572	7.470572308666658	0.010675717375372193	3.155338993333331	0.016391295480102996
-2.8	108.69984862000008	0.20979463641107304	65.56751673999973	0.1168092943754964	7.012193326000002	0.0099745077200547	2.968171341999991	0.015318389962282422
-2.66667	117.44325514000049	0.22648444151751906	66.07817756000001	0.11804924035265921	6.561173983333334	0.009294192133693448	2.7814318106666627	0.014275907669239848
-2.53333	125.73624449999976	0.24256770513929843	66.41163785999994	0.1188898051927824	6.123521987999993	0.008640569510815878	2.5981659100000196	0.013273060511477688
-2.4	133.72037168000023	0.2582120325502667	66.60221560000016	0.11940047281767358	5.704471277999997	0.008019307753322788	2.420793503999997	0.01231860217669089
-2.26667	141.02153216000016	0.2728348257444191	66.68008112000011	0.11964739396241196	5.307154011999999	0.007432260587122404	2.251109630000006	0.011415773687275555
-2.13333	147.93622579999973	0.2868098801969925	66.67644907999988	0.11969392049780461	4.93455108866667	0.006882788183369623	2.0908866413333422	0.01057005071256378
-2.0	154.29182464000013	0.29989273925418514	66.61079090000001	0.11958520383200358	4.58737659133333	0.0063705656828898375	1.940713946666667	0.009781127846559544
-1.86667	160.22915388000024	0.3121270720899059	66.50459656000011	0.11937002097329784	4.266092560000002	0.0058953852056104795	1.8010887740000054	0.00904887878138319
-1.73333	165.7031894400003	0.3235738487957072	66.37261848	0.11908128907803335	3.971241370666662	0.005457654228705111	1.6724581533333223	0.008374068637295553
-1.6	170.78413878000043	0.3342033771176874	66.22612373999992	0.11874816598572416	3.7023263373333273	0.005055975475884553	1.554886472666666	0.007754756317838698
-1.46667	175.5618576000006	0.34410690283745465	66.07362723999995	0.11839493809533164	3.458198890000008	0.004688907668855133	1.4479790219999988	0.0071887234480857145
-1.33333	179.55726280000002	0.35279780640949276	65.91868152000002	0.11803292627359767	3.238901296666673	0.004356389804090668	1.3519146973333225	0.006676038195833768
-1.2	183.26686659999933	0.3609000586991335	65.76176061999992	0.11766984910634642	3.0431990766666654	0.004057025270244996	1.2660962993333402	0.006214443761032606
-1.06667	186.49745060000046	0.36787604343041896	65.60133814000011	0.11730814393448645	2.870288671333328	0.0037899317843903394	1.1903506666666668	0.00580270824762062
-0.933333	189.34826199999975	0.3742330154789762	65.43631400000001	0.11694509468480599	2.7200654973333322	0.003555721385842533	1.1246058146666633	0.005441753144701804
-0.8	192.10223220000108	0.37990385144113875	65.26036929999998	0.11657083711340105	2.5901077666666694	0.003351649974692185	1.0676739853333275	0.0051272733190607265
-0.666667	194.45575539999996	0.38475927154806816	65.07535707999995	0.11618360839025957	2.4817620820000013	0.0031796293977846488	1.020399721999994	0.004862299681865208
-0.533333	196.48023539999943	0.3889740644983024	64.88642371999981	0.11578952114324761	2.392945973999997	0.0030379504701178364	0.9816676080000022	0.0046441584046638595
-0.4	198.2160372000001	0.39234686333084906	64.70408780000017	0.11541038055051263	2.3236354859999993	0.0029269021637741066	0.9515070440000004	0.004473294917983768
-0.266667	199.59412259999928	0.3950108371826391	64.55338939999982	0.11509518164173294	2.274281580666666	0.0028478834855081214	0.92998248733333	0.004351787563439424
-0.133333	200.35572440000004	0.3966196281447185	64.45265260000004	0.11488006400262912	2.2444132513333352	0.002800730007856876	0.9169456186666658	0.0042794180419506445
-1.11022e-16	200.62570860000028	0.397112810030212	64.41683725999997	0.11479565520103306	2.234399455333336	0.002786290887663666	0.9125807846666647	0.00425749646685518
0.133333	200.35191960000006	0.39687229712173294	64.45335872000008	0.11485655976844265	2.2441675440000006	0.0028048288361032236	0.9167780800000023	0.004286400429785129
0.266667	199.5846909999997	0.3955190075810976	64.55478903999978	0.11504746308527836	2.2737877213333393	0.0028560662034283263	0.9296461686666686	0.004365730414107539
0.4	198.20300860000017	0.3931116353319386	64.70618584000003	0.11533737267038813	2.3228905573333316	0.0029391404453703567	0.951000776666675	0.004494154222353506
0.533333	196.4696983999999	0.3899913492517104	64.88925965999991	0.11569072030334053	2.3919445739999996	0.003054225825332835	0.9809877800000044	0.004671910313161614
0.666667	194.44704979999975	0.38600882614468335	65.07899267999986	0.11605945766612812	2.4804974786666643	0.003199921621077316	1.0195429833333316	0.004896915723693531
0.8	192.10501800000011	0.38138748272130035	65.26486894000018	0.11642333415360713	2.5885721813333316	0.0033759771646294763	1.0666363746666652	0.005168782054924317
0.933333	189.34339000000003	0.3758956066058042	65.44171730000025	0.11677731478233148	2.7182450073333286	0.0035841160465484457	1.1233779486666755	0.005490219308102642
1.06667	186.46089579999972	0.36963372148770335	65.60763565999994	0.11712358764804887	2.8681717593333262	0.003822471026875018	1.1889263286666623	0.00585826040016197
1.2	183.2087580000006	0.3627938397556381	65.76891660000004	0.11747175533947876	3.040766844666671	0.004093835126155661	1.2644648893333257	0.006277292978234492
1.33333	179.48449260000012	0.35480463519054617	65.92661530000002	0.11782458849501866	3.2361350593333347	0.004397616431104011	1.3500657026666683	0.006746437439034245
1.46667	175.50547180000027	0.3462689565583133	66.08225236000021	0.11817933577834674	3.4550776993333328	0.004734750535304506	1.4459005026666625	0.007267016698099196
1.6	170.7634381799998	0.33653489000419073	66.23534935999994	0.11852806591024448	3.6988272513333316	0.005106674426415204	1.552566258666658	0.007841365166331628
1.73333	165.71382549999987	0.3260469879773742	66.38234842000003	0.11885929310269654	3.967338417333334	0.005513480975099242	1.6698815866666732	0.008469476169256706
1.86667	160.24157854000026	0.31467242551052454	66.51474227999998	0.11914896018279135	4.261758505999995	0.005956650006226202	1.798241961999993	0.00915364825619355
2.0	154.29853618000004	0.30246762529967697	66.62125432000008	0.11936791904285166	4.582582375333322	0.006437629960745537	1.9375795646666694	0.00989591486380362
2.13333	147.9284559800002	0.289373007658258	66.68715020000023	0.11948346734567075	4.929263997333342	0.006956007450806713	2.087445904666676	0.010695526392102861
2.26667	140.99877698000026	0.27536876880258265	66.69092297999991	0.11944687195735657	5.301339424000005	0.0075120203704094795	2.2473426480000214	0.011552683241521205
2.4	133.68289841999984	0.26071017363304166	66.61311836000016	0.1192134318208785	5.698090532666659	0.008105991336094076	2.4166768333333186	0.012467710734928604
2.53333	125.70426166000007	0.24502840226649245	66.42250639999982	0.11871988375973308	6.1165342759999906	0.008734495290152234	2.593674008000024	0.013435061294365813
2.66667	117.41318052000001	0.22889185099180248	66.08892056000015	0.11789997852592224	6.55353122133333	0.009395598049313648	2.7765301906666604	0.0144513844169104
2.8	108.66829347999997	0.21211779748601764	65.57804214000012	0.11668427152074701	7.0038474786666605	0.0100834565550155	2.96282683133332	0.015507683324631106
2.93333	99.65935645999984	0.19504119836046688	64.85481682000015	0.11500427157084762	7.461468648666662	0.01079203397619389	3.149507927333328	0.016594362092074075
3.06667	90.43000724000011	0.17777272607465083	63.88963187999991	0.11280514011507439	7.916926203333334	0.011512121674961087	3.332279640666677	0.017696892423124114
3.2	81.21133672	0.16069639676223088	62.652101699999804	0.1100384104950394	8.36163828399999	0.012234261135920979	3.5074405199999843	0.018800811889636754
3.33333	72.1735557399998	0.1440097916720047	61.12649868	0.10669195297044749	8.78355290466666	0.012945944086378246	3.6696729693333427	0.01988647724144023
3.46667	63.40835727999996	0.12789171737521438	59.30445251999988	0.10276739510864769	9.170910575333338	0.013634897711221481	3.8142827666666648	0.02093499519572605
3.6	55.13247234000005	0.11271736926334092	57.18629706000001	0.098295969598049	9.510112440000007	0.01428671338653688	3.9358035639999738	0.021924014863832504
3.73333	47.41061646000004	0.09848980351776246	54.78585136000009	0.09333530017991215	9.787131493999977	0.014885905892581531	4.028679767999999	0.022829389878799018
3.86667	40.33723137999996	0.08531232174784893	52.12690494000016	0.08796194547596492	9.988388142666658	0.015415972021751444	4.087979379333319	0.023625609072700532
4.0	34.01273021999993	0.073382831107366	49.24014679999992	0.08226686103561641	10.101176409999999	0.015859629517432715	4.109214345999971	0.024285951553386777
4.13333	28.38495137999996	0.06254688926717805	46.164360540000104	0.07634888806374523	10.11445618199999	0.01619851242368859	4.089009996000001	0.024782464607597827
4.26667	23.48729606000006	0.05290345222045872	42.94469258000005	0.07031272805658112	10.020274095333345	0.01641441705118352	4.025071282666644	0.025087304235829343
4.4	19.250973073999972	0.044323091267007904	39.6326040200002	0.06426528986899137	9.813961616666663	0.016487765616273912	3.916874825333365	0.025171355378591703
4.53333	15.654351132000016	0.03684994067874609	36.283220739999905	0.058310556866437664	9.496949320666667	0.016402998093460512	3.766205581333314	0.025011946767226043
4.66667	12.633698442000007	0.030369089874977776	32.95515741999992	0.052548799839747994	9.076388521999997	0.01614839332293339	3.5769595640000365	0.0245926649485894
4.8	10.107176732	0.024805206147942016	29.715206319999968	0.047085192279004616	8.565115929333338	0.015718497190571997	3.355043244666647	0.023906977211227396
4.93333	8.018503349999978	0.020075629797736295	26.61575742000009	0.04199276151966411	7.980550657333335	0.01511617516946734	3.1077282566666575	0.022960973156544186
5.06667	6.309353907999988	0.016099713218320946	23.702687480000005	0.03732915641237711	7.342704333999983	0.01435354198520924	2.843251969999999	0.021774911674575438
5.2	4.920372206000006	0.01278669832737354	21.002923359999972	0.03311721632470703	6.671057383333336	0.0134493744826855	2.5691133466666702	0.020378272358964604
5.33333	3.8010887479999917	0.01005591098557079	18.53553038000004	0.029365157442064888	5.985675540000001	0.012432310256589068	2.2930173599999963	0.018815221805143247
5.46667	2.907973333999997	0.007824710221257398	16.303385559999995	0.026051628179006744	5.304143463999996	0.011333124150307305	2.0216001360000138	0.017132788264220284
5.6	2.2019510473999993	0.006021704127835422	14.302910696	0.023143260416574277	4.642158654000011	0.010186187194318264	1.7605653480000125	0.015382925125900263
5.73333	1.6499221745999966	0.004585033098905487	12.523399243999982	0.020595848293091402	4.012589699999998	0.00902509269277744	1.5145267159999953	0.01361621986645438
5.86667	1.2211496611999986	0.003446534917475101	10.949775365999983	0.0183607089391364	3.4254122873333266	0.007881382794976764	1.2869209346666575	0.011879907770497493
6.0	0.6851478466000006	0.002148821753569818	9.564386328000015	0.01639055893553833	2.887608089333336	0.00678242856539886	1.0800343566666626	0.010214798561501752
6.13333	0.40711574500000025	0.0011554041717819854	8.348238080000005	0.014641414024332569	2.4037381479999955	0.005751333236816382	0.8952421520000071	0.008655193407616581
6.26667	0.31381859659999983	0.0009021948723529632	7.283947585999999	0.013079791921197341	1.9760647722000018	0.004806163362690179	0.7330422344000027	0.007227738228301057
6.4	0.2410530530999998	0.0007062377250993475	6.353851155999999	0.011676687745244265	1.6046932195333334	0.003959301177846956	0.5931138660666683	0.005950472795699544
6.53333	0.1839029021200003	0.0005468006180506296	5.54199811000001	0.010410551928520917	1.2880129717333348	0.003217715091981057	0.4745126986666638	0.004833302807318425
6.66667	0.08676459892000037	0.0002630713877269809	4.833640063999999	0.009264876037194475	1.0227677330000005	0.0025825946999812567	0.3757206299999962	0.0038774820687500614
6.8	0.0629135657599999	0.0001907325604712808	4.215158377999992	0.0082266563477637	0.8043156019333324	0.0020497777602125414	0.29474268326666486	0.0030762996722640623
6.93333	0.044266537900000014	0.0001390839438261308	3.674563055999992	0.0072858095664540545	0.6272139517999987	0.0016112239763311396	0.22936063100000098	0.0024173160366737093
7.06667	0.026114137699999936	8.274475797337815e-05	3.2012498299999974	0.006433875545172701	0.4856386834666667	0.0012562460402379062	0.1772679577333331	0.001884213533811537
7.2	0.015386905659999997	4.733592083467986e-05	2.7860049999999883	0.0056634017650664245	0.37378363593333336	0.0009728616925361124	0.13622473926666542	0.0014588194101672566
7.33333	0.010305405813999987	3.1291802796021706e-05	2.421151581999997	0.004968000617236247	0.2862806628666662	0.0007492962770073455	0.1041806537333324	0.0011233359027486751
7.46667	0.0069981061140000096	2.151960118965743e-05	2.1002292160000025	0.004341930842652007	0.21838616847999975	0.0005745292941499524	0.07935894576000087	0.0008611476644272396
7.6	0.005324159004000006	1.6879684173691983e-05	1.8178374732000047	0.0037799316173305363	0.1659912401866667	0.0004388206186527761	0.060228280833332884	0.0006575947542185132
7.73333	0.003161125148000002	1.0116557240518036e-05	1.569474584400003	0.0032772842517209194	0.12573396022	0.00033398355089790275	0.045539513680000074	0.0005003685616658372
7.86667	0.0021770821144000045	7.130978147398672e-06	1.3514260388000034	0.002829935750623216	0.09488173461333323	0.00025321181419094853	0.034289200766666715	0.000379246351897121
8.0	0.0013449524126000019	4.479568931189007e-06	1.1602703200000026	0.0024334500074279838	0.07125039172666663	0.00019104719424462114	0.02567703007333315	0.00028603508285277203


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b9/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.22274740797355752	0.0675768404288098	0.23277250078409026	-0.14779641185647427	-0.018927136199372026	0.14900340882798	0.6110932862228138	0.15572357163228442	0.6306225774807884
1	-0.4983398043112307	0.2664310191090443	0.5650911860084527	0.08102427725829973	-0.23307712104315	0.246758744240185	-0.04668779842995495	-0.0899875682286187	0.10137806941314481
2	-0.6036554005535882	-0.025796350736787838	0.6042063342342981	0.012493528888399694	0.25999504691670566	0.26029504929081015	0.4512228226125306	0.09868669264496739	0.4618886218035919
3	-0.60567942630919	0.05180411107510672	0.6078908071179492	-0.050476485073450025	0.1624133754087537	0.170076394767278	0.41028192049541135	0.03284843072831484	0.41159479307532054
4	-0.5866049538803196	0.14499032531140402	0.6042578641199787	0.2014997033195607	0.2237981181983564	0.3011440322287601	0.4476404917210236	-0.39240278474661316	0.5952830883748812
5	-0.5719425807384305	-0.11022716015442625	0.5824674604623383	0.21466954264911658	-0.14628231851408863	0.2597720717302731	0.48703109982729004	0.05992692548262021	0.49070411512109746
6	-0.2020027809451639	-0.1409665154661777	0.24632637291255677	-0.020142569265869673	0.02823537619852743	0.03468370749649937	-0.033609666337803636	0.009807549083061454	0.035011393721974995
7	-0.3502081366031623	-0.06683508784184036	0.35652863546969926	-0.3918772537274269	-0.3368937870410801	0.5167835192184739	-0.1495040209940976	-0.044938525238874455	0.15611189366620512
8	-0.2438733901974243	0.22262141619426593	0.3302037634472474	-0.1835060882359409	0.14413996045795208	0.23334697902582094	-0.24001310670124798	-0.07738465208982838	0.2521798480597695
9	-0.22191199848962023	-0.3378445895843993	0.40420774582522345	-0.048960476624057205	-0.36986348381392	0.3730899689488109	-0.0829601141246547	0.07656511819688702	0.11289197429436255
10	-0.14032324744163605	-0.33328414528743383	0.3616198767663939	0.2058818344742486	-0.40192679592623254	0.4515888384913973	0.08254501837371357	-0.006901938399025989	0.08283306593372396
11	-0.5039870476022644	0.21634359098618852	0.5484591994958662	-0.09421361872681534	0.20193936809789792	0.22283562179638167	0.5546204186758431	-0.17044976128816136	0.5802214490479981
12	-0.1867607839675585	-0.28529030981002673	0.3409840924437357	0.18857896993893564	-0.433388901304438	0.47263936323279077	0.30739181602535165	-0.21093306099321793	0.3728035471657053
13	-0.6091248455240058	0.1570350953885787	0.6290414124827903	-0.541064675553384	0.11864683696996535	0.5539206216188979	0.25003927063067927	0.043805861006819255	0.2538475729962192
14	-0.42859762351923664	-0.021495285401108573	0.42913630722745005	-0.03307617457515367	0.10613271086344654	0.11116737668826222	-0.34106869118691435	-0.09028840125666525	0.3528170170349487
15	-0.2771735944903043	-0.13169399941386217	0.30686888236557	-0.4596013948869541	0.11166094938294194	0.4729710454130716	-0.018112155130975926	0.40366829828533274	0.4040744302774736
16	-0.18650442933418232	-0.03767559344208288	0.19027178588136004	0.015595611525462887	0.12347612261040439	0.12445712496178259	-0.10283620128843025	-0.05343886932215461	0.11589217855345053
17	-0.32846556064238386	-0.08602755104193616	0.33954434771674297	-0.1279915510052885	0.07095752646221991	0.1463448246108348	0.10268876470716641	-0.4893038789810308	0.49996326703365623
18	-0.3673495496805418	-0.3755817236108266	0.5253639907349724	-0.006864028166254911	-0.39191703035381953	0.3919771339810829	0.09215422983025594	0.2255615122047455	0.24366041505279265
19	-0.3846392508774962	-0.122846049877575	0.4037802685695836	-0.0863092760620439	-0.1710333413312049	0.19157686442070856	0.2409559304720985	-0.3644013094366846	0.4368616196793272
20	-0.40331373243073004	0.06534014358929079	0.40857227161357346	0.24491335707650527	0.06079496769230727	0.2523461522813305	0.4464543312029122	0.05483924126314813	0.44980975115281513
21	-0.23281340860572508	0.0976843639159295	0.25247637152865626	0.04594611598903864	-0.055591409876405116	0.0721210817065625	0.33519221254254933	0.43265370740614356	0.5473052620626359
22	-0.2234699298947341	0.03361539580174709	0.2259840799748192	-0.0966201048816799	-0.1949392236179473	0.2175700934690126	-0.11820786077659519	-0.07332405545552258	0.1391025357706446
23	-0.4088877378821922	0.14610350147862025	0.4342066504957397	0.22325307516276796	-0.21511723627254428	0.31002800020509463	0.07264436171170978	0.11370524819105543	0.13492993276027093
24	-0.402811294905297	0.3646207797789087	0.5433279418085007	0.1288879980633221	0.03820393947360886	0.13443086340596822	-0.17760200661505257	-0.27483517616813136	0.32722598737426245
25	-0.35891486384384624	0.193230672545041	0.4076247935298533	-0.3802263200812578	0.2659422407609129	0.4640014330834232	-0.16139400228467785	0.21113219448247397	0.26575332080794745
26	-0.24465907239327883	-0.08193280856667157	0.2580136562741641	-0.312528318609415	0.12093625128686694	0.3351112155809594	0.5587400494044753	-0.05007648530246106	0.5609795871408898
27	-0.5564080463462033	-0.1785081268409472	0.5843415656848847	-0.04154228071060867	0.2053249911678611	0.2094853529121338	0.6515440252667996	0.3064431568742788	0.7200118229973296
28	-0.18446622758363004	0.20367364204665359	0.2747921788979518	0.09891327649357491	0.19788780272683842	0.2212315952452328	0.24448316908226522	0.2945487370489719	0.38279364997561266
29	-0.5073602660619536	0.06905592453322512	0.5120382410441576	0.23010078134183667	0.14600572279699844	0.2725142944206738	0.08940984737432095	-0.33946503406053286	0.35104220566367533
30	-0.3194823474994617	0.08556582105859178	0.3307423167621551	0.2697813054457505	0.044775679023934596	0.2734717795313947	0.019142036460418448	0.07429850334709741	0.07672473629456561
31	-0.27559889453421993	-0.07536095388662942	0.28571668491564645	0.14065729062949442	0.3980766677729838	0.42219605260171794	0.3587422421062852	-0.27923217261752165	0.45460598598802665
32	-0.2668347202269627	0.24845137740673479	0.36459409602173376	0.2685464993900846	0.33122880829383466	0.4264149924409584	0.1387552834400871	0.0022083588706220086	0.13877285588846386
33	-0.5145181324642509	-0.07853205874059178	0.5204768898659539	-0.007564280580398461	-0.11230670199797549	0.1125611551751361	0.15577137499612173	-0.24473963342744567	0.2901072378248824
34	-0.2554598615399112	0.40687533603454296	0.48042406260637366	-0.12488959978892863	-0.21248412842372572	0.24646889655173354	-0.054488787327685875	-0.40243764915862706	0.4061097011950884
35	-0.6602074642518738	0.027026117664921245	0.660760400515896	-0.11725909220849348	-0.08316412031890226	0.14375661937447204	0.3779160686096007	-0.3100602668590331	0.48883322718288214
36	-0.4828606374559321	-0.04324260738182603	0.48479306750151435	0.17242713941198104	-0.0034547285639176246	0.17246174519367793	0.5070495631865756	-0.1790758183301	0.5377428830196566
37	-0.4489024045895125	0.18173239458927762	0.484293332691458	0.18684461808591754	0.05624595140992368	0.1951269288378205	0.050256843984143124	-0.5049137626865361	0.5074087682702401
38	-0.33796730575857675	0.13047016475977105	0.3622766396749218	0.07699763068151722	0.15514201768014563	0.1731983856172855	0.17618931527797785	-0.23077323104638847	0.2903428300917942
39	-0.5673247936432181	-0.13027046164547862	0.582089181019237	0.10172449806991084	-0.23707942230548204	0.2579816388588079	0.49423209199072576	0.040419916028171375	0.4958821738732434
40	-0.4211649915280345	-0.22200875837569314	0.47609645964271385	-0.4357768537376481	0.00995650096804204	0.4358905804958512	-0.11466019281821993	0.5019299287410927	0.5148597995407582
41	-0.6850583685949968	0.06892026154285777	0.6885165000442433	-0.212197257460353	-0.01910970816902892	0.21305599503417122	0.2433626849081347	-0.16742469026633008	0.2953919824850915
42	-0.39198380375274705	0.055995428409232634	0.39596311748344143	0.005457445907572336	0.03930673202060862	0.03968378633616022	0.024041477493921975	0.14942138277219605	0.1513431275930489
43	-0.3940169521523071	0.0501458530685083	0.3971951222804252	0.13839986387770026	0.10984942481684012	0.17669583598363764	0.4895935439123554	0.23980763556519502	0.5451692767535867
44	-0.5971285336599851	-0.26957829389612226	0.6551602416591441	-0.3735087691752108	-0.09457284617437864	0.3852957615706453	0.3241087656057221	0.2068827998789673	0.3845087578043259
45	-0.4235251356431466	-0.000980946063186042	0.4235262716487899	-0.04455372095567506	-0.08933996482280963	0.09983317767925161	0.25274138570119065	0.28943680843923286	0.38425495979316543
46	-0.15887898217958837	-0.12231708123199198	0.2005093497559046	-0.5698149936081386	0.07847529523247601	0.5751934447665997	0.5153413272298853	-0.2535158966464794	0.5743230740650495
47	-0.623250934078166	0.07177752145029269	0.6273704961303597	0.5131623467775921	-0.13894767320233695	0.5316409032783587	0.20669447977393612	0.19155009136771664	0.2818049777275034
48	-0.4736307999009857	0.040384467651056105	0.47534938712730745	-0.15816735487883368	-0.044427925745402476	0.1642886263117624	0.32358703097219416	0.07389324368157098	0.3319168240315392
49	-0.2892334026243991	0.25372112511368067	0.3847471514158874	-0.1771169169827481	-0.03056305824054814	0.17973453427343566	0.31191432531183066	-0.13112702532442988	0.33835608920953114
50	-0.38169637884559693	0.1699084129742253	0.4178049717550778	-0.27206303007065064	0.08949564179260552	0.28640489212144077	0.19914901400329238	-0.09979632138439457	0.2227546532406022
51	-0.5566939241035245	-0.30235017148691634	0.6335011849491273	0.29737477304396687	-0.19123717825017567	0.3535582186684963	0.14609280418581921	0.10400885461752973	0.17933474084439566
52	-0.42432162857211525	0.027475189471322936	0.42521021919819524	0.048351091627986925	0.001431688155406567	0.04837228330968384	0.20884461480278968	-0.17377707241642598	0.2716883214820787
53	-0.40852966570166527	-0.20547482557417235	0.4572924575182177	-0.2334850332743301	0.14765308010990733	0.2762547607355532	0.2979663428406286	-0.040670386590489736	0.3007291502519151
54	-0.7043832494601233	-0.1892735902145411	0.7293697649839239	0.05327656151751829	-0.47596065764233114	0.47893312647012665	0.3530800851935147	0.1652550137432556	0.3898394106905345
55	-0.4280498990895013	-0.0952247902090618	0.438513941375747	-0.08433682788446048	-0.28046072948835654	0.29286672962758026	0.32553048027775355	0.19361931298052512	0.37875920048087997
56	-0.576848001844324	0.034198645670073614	0.5778608522797305	0.05450388664367125	0.0008990638862848354	0.05451130135245155	0.35260429058753634	0.1532590306839629	0.3844712163828752
57	-0.2961121697172617	-0.06775166337657589	0.30376422591371294	-0.02720242297979566	0.04230305953466024	0.050294340257773774	-0.2288417864045441	-0.033042493846193954	0.23121498568301915
58	-0.34048466752168727	0.12213512442330644	0.36172751821675175	-0.03929934780734937	-0.058674507024718194	0.07061966094988506	0.1786172578447985	0.42445332042281936	0.4605048816439971
59	-0.36609346497210876	-0.03155750727238763	0.36745108703136453	-0.14333483472935615	0.07734723984181623	0.16287255864030406	0.3364976589082914	0.06407305564042504	0.3425434730218368
60	-0.7701361384302732	0.2645757309421031	0.8143156569290811	0.11438857221187784	0.0937134599787528	0.1478748052707468	0.5814752049244685	-0.528334662856066	0.7856531867924839
61	-0.06699271343288016	-0.25926657086686045	0.2677819605988439	0.04967580320992689	0.24606344120474205	0.2510276927394086	-0.1481171175846908	-0.48065118049325406	0.5029555028341531
62	-0.5468013656585368	0.08256191410323205	0.5529992795170987	0.07603309972524372	0.04555859356107627	0.0886375637136547	0.20641105855835643	-0.39609940035155783	0.44665451979583165
63	-0.3890136920441233	-0.00319186129187348	0.3890267864508902	0.20481735286285851	-0.3230942137159757	0.3825441398982518	0.5256680620153714	-0.1860537219224184	0.5576225415674846
64	-0.2671662082953278	0.26769758652551234	0.37820600297521273	-0.174180319964155	-0.07078186919243397	0.18801291676156254	-0.08948053088831351	-0.17901510429955955	0.20013288829034723
65	-0.01772822260793215	-0.053315831819062895	0.056186010709027887	-0.0002758116287943975	0.10940185009215544	0.10940219776421783	-0.21345718340633651	-0.41049203091657227	0.46267448232399694
66	-0.48763666038120124	-0.10012663296253245	0.497810059336033	0.07300408155313323	-0.31463246539446893	0.3229909970937553	0.13980472096438626	0.014052608309876395	0.14050920184899177
67	-0.3345244112169822	-0.067099859906446	0.3411875919483786	0.031293527789207395	0.2588677495411826	0.2607523664974305	0.28919897822062696	0.17937270331977825	0.34030958802258254
68	-0.10575564863147215	-0.07257644418126774	0.12826378080915934	0.21107335600262944	-0.13440939450256045	0.25023558289091835	0.09298294816721799	0.1482153013725285	0.1749674375728724
69	-0.5571701035003441	0.0212213310603241	0.5575740929477947	-0.07119414403992545	0.09444509895488089	0.11827291685831925	0.43965791682343075	0.13214013711963468	0.459086157124689
70	-0.43386988591450537	-0.13934016513629274	0.45569590685420386	-0.04396776086592023	-0.01444786873334948	0.046280718517529996	0.1191332254427015	-0.017465482527121032	0.1204066795667363
71	-0.22568920907978313	-0.25291194395064637	0.33896912910758253	-0.34523808820060753	-0.05627693791930934	0.34979484170865677	-0.21664940522748516	0.1451074898157509	0.26075495850712277
72	-0.2984039403013892	-0.10452411850361125	0.3161806492123641	-0.17642272824365493	-0.0710699639952045	0.1901996814487716	0.3943085670253221	-0.050136971839416976	0.3974832851514506
73	-0.5205605395890295	-0.040791711181266656	0.5221563358595943	0.054789994246905706	-0.04819178287145307	0.07296842745945152	0.5073212742992195	0.137355034136862	0.525586606335552
74	-0.338871982619333	-0.2988722597827668	0.45183940539976725	-0.25065017607145923	0.41741914550469045	0.48689244582199004	0.10974257237471802	0.36291575857761277	0.37914546023311996
75	-0.3170766457587073	0.014028492273618976	0.3173868268864727	0.12179940902861476	0.03198686467994459	0.1259295658365139	0.28875601277558005	0.13093994506451637	0.3170572568599393
76	-0.32816671501924194	0.2736518544669041	0.4272923241759627	0.20914278154657598	0.14869528254419903	0.2566144776195178	0.4453381939683403	-0.09456002273117149	0.45526663056488414
77	-0.35427342918777516	0.07715033952515284	0.3625766643308859	-0.0754351255890255	-0.1373559346150305	0.15670708645942147	0.3098375197851156	-0.38217165404809056	0.4919903066366707
78	-0.6877430039669846	-0.04764518954533632	0.68939140086916	-0.03137506202864178	-0.4387577149361799	0.4398780818969265	0.6601907349633196	-0.06915509455503181	0.6638028575068983
79	-0.28223593000599523	-0.09116070424910072	0.29659297730314027	-0.022962974454976873	0.1752741276268589	0.1767719378498079	0.35209610299643007	0.06496671355193309	0.3580395782801276
80	-0.5447804997463899	0.1215831020551229	0.5581829839839914	-0.14439768138595804	0.006673935130910511	0.14455183084199333	0.06394593709639278	-0.07582323884617738	0.09918793485228072
81	-0.19937128340915014	-0.21527861358672856	0.2934174332176527	0.02873349043069729	-0.12026426417532214	0.12364912741286388	-0.5069459614585609	-0.18313292684493904	0.5390100896402019
82	-0.42710587680299295	0.15506502748439652	0.45438375053294994	-0.0718343880556649	-0.09709875930629332	0.12078223530864683	0.3002540423802078	-0.2826348857110612	0.4123529660212962
83	-0.33995406999750677	-0.3434194063409937	0.48322423196635156	0.36884266833799145	-0.069131536659221	0.3752653505821644	0.2120681435503255	0.09294868906754737	0.23154342207943862
84	-0.5356538878663649	0.009068434008199192	0.5357306450836216	-0.04747884629176497	-0.3783319901442742	0.3812995352891532	0.6119111145358749	0.07174820863933648	0.6161030900226766
85	-0.12166899627767408	-0.2108237729905794	0.24341324514742418	-0.07490299697287248	-0.030227309455067068	0.08077220556856504	0.42468395612567394	0.11668056828141185	0.44042118205761466
86	-0.2085491821292895	-0.014542191244649567	0.20905558278360212	0.36586713527912934	-0.10432207745465996	0.3804495453037272	0.17665293329302953	0.2295360715068432	0.2896429991624624
87	-0.20112582747779303	-0.16436350160251317	0.2597440261828293	0.11358092830309613	-0.1195686524115584	0.16491600866413525	0.1809533169110168	-0.13954490480173426	0.22851013841233378
88	-0.7475875014755123	0.08431350532767888	0.7523269498981408	0.05297392752900465	0.28355898970292	0.28846479445365414	0.532030953535575	-0.19469542262805195	0.5665361798793513
89	-0.432283745221788	-0.09681614742184648	0.4429927796077318	-0.12177693959205088	0.11519329066566153	0.16762791304192032	0.1917583144399015	-0.008653812394871485	0.1919534829738647
90	-0.7473638340371219	-0.17787191120096799	0.7682389714281304	0.44796519257623374	-0.4171329842537155	0.6121051709569791	0.4411816700826091	0.5752345324061912	0.7249386410513993
91	-0.356095768526686	0.03411676082092565	0.35772636152724807	0.1481894270044664	0.21063757364449592	0.25754279975715205	0.07016529411974505	0.06631768962725454	0.09654638499916604
92	-0.3808170135259449	0.20799573776959254	0.4339168407899569	-0.016263581165306202	0.1771004061281113	0.17784560135989436	0.20657172825320194	-0.3378749291152087	0.3960193765942798
93	-0.35810135425623385	-0.247522839638865	0.4353207278123062	-0.40994050222063527	-0.3078498553678391	0.5126624121299572	-0.33091982264424513	0.1997811517443627	0.38654939866878946
94	-0.6895630071653294	-0.16290768772053207	0.7085450271996427	0.1438151022817118	-0.3582387723967439	0.38602823950149723	0.4705484635412816	0.3133452337586749	0.5653327268612169
95	-0.40000049573830304	-0.011058095571734984	0.40015331820261324	-0.16714485195233614	-0.09635328075872379	0.19292837076785213	0.4145780067531962	-0.00850866974611173	0.41466531220286756
96	-0.3926003963281807	-0.038502707873161124	0.39448387763077286	-0.18227402735466885	0.16672750774587047	0.24702607734253457	0.07094281166902582	-0.0848593655402915	0.11060738875594016
97	-0.42961839498367543	-0.054585005985998726	0.4330721512483121	0.027837746568691393	-0.08205733582619536	0.08665071550146423	0.3988239163673862	0.15321857231059666	0.4272428433192502
98	-0.6343032854149973	0.0851195705693239	0.6399890617675942	-0.17671058448662602	0.08221584993918601	0.1949001709871691	0.2973042356320694	-0.1905624456409882	0.3531343288515627
99	-0.31156784419758216	0.10302704179697961	0.32816016345584276	-0.16234250757558497	0.07511334897815042	0.17887734613595505	0.13964256913946244	-0.02667297338848633	0.14216713623496974
100	-0.6010614873218486	0.004581839019717219	0.6010789505467276	-0.15023812727475086	0.12837842551940318	0.1976170919375781	0.3571789315989132	-0.09503332428544542	0.3696053596782435
101	-0.5133089057773853	0.06365835623259987	0.5172411614214526	0.22550070833343122	0.18585424072059709	0.2922197259815101	0.5167144059002419	-0.16631460755076452	0.5428207125281834
102	-0.21089690331088012	0.14533357748886042	0.2561237056030334	-0.009668570427840506	-0.14541564949054384	0.145736722794479	-0.07094901925961007	0.03139593939932118	0.07758523277445502
103	-0.5599527264403864	-0.11999636357233741	0.5726658564281678	-0.29178864157819795	0.05202097796336327	0.2963895974934255	0.06369251458484641	0.3153119874830014	0.3216805649470003
104	-0.38706753151910417	-0.15296337901025447	0.41619595057439884	0.16740734767780466	-0.36390650742483077	0.40056605722733896	-0.07202042943068293	0.5166956245982267	0.5216908191010567
105	-0.41489073153211165	-0.11857867391613977	0.4315034426501844	0.07982136351725327	0.1497031247004084	0.16965398792489234	0.0871144409422207	-0.047726494231987555	0.09933148580561756
106	-0.5136786658113113	-0.07567588843826974	0.5192230848109609	-0.5138414890603675	-0.2513971743216913	0.5720433682306846	0.20274668210210256	0.014603733297944003	0.2032719511630872
107	-0.29387132894217427	0.05405167598112116	0.2988008394409355	0.10595277335893871	-0.2673647636199767	0.28759330139628886	0.20003960501470477	0.007112612282318369	0.20016601316886362
108	-0.3787849395996825	-0.09931627134585429	0.3915887539518704	0.2751651775525424	0.010002313894078406	0.2753469106795241	-0.16595642608404948	-0.15319612696008575	0.22585523831463658
109	-0.4325896078274175	0.06600399457629955	0.437596042144244	-0.15665111980642676	0.22920715565297953	0.2776247350996245	0.09013752678346466	-0.08155368467014375	0.12155565481670134
110	-0.42748900928708444	0.20705470630750084	0.47499316254588175	-0.07850266974926375	0.2217211281754878	0.23520826481476595	0.32189893826518245	-0.25287658691076126	0.4093476452404332
111	-0.3518631749884717	0.005219139868681427	0.35190188026484986	-0.009455204841254191	-0.29161007444291065	0.29176332260102533	0.43656746752226155	-0.06028646891874558	0.4407103493605429
112	-0.2580659365253903	0.18120247067352369	0.31532897579023084	0.05387568175194638	-0.3050854348150851	0.3098059257350423	-0.29373612493975015	-0.04859462131420349	0.2977286487983502
113	-0.6696726756921751	0.018438336665030745	0.6699264622536493	-0.23448817329196	0.45439820054506197	0.5113339692142412	0.20191513670316658	0.035764468037470284	0.2050580883648867
114	-0.5878443577096011	-0.014101023850629418	0.5880134588295148	-0.08976321591785984	0.24320723969406177	0.2592435078676439	0.5057116459134242	-0.28411270598409555	0.5800554271050911
115	-0.6491256858753095	-0.11325377911173781	0.6589313883449333	0.12431052987808035	-0.0027177632648104594	0.12434023514427121	0.3762628766098578	-0.13216471245617673	0.39879977875288364
116	-0.4670320594639237	-0.08044661168651036	0.4739099090533496	0.04828689250476336	-0.12153617017470102	0.1307771564475251	0.4618070439985139	-0.17266784453286843	0.49303136859866453
117	-0.4335243918440825	0.1036437850187073	0.44574144130514226	0.1527153016337904	-0.27499388253325724	0.31455301426598103	-0.1837914806800104	0.1327285549129341	0.2267072510084898
118	-0.17076873356383454	-0.06859406310532988	0.18403017648280917	-0.05810369246705302	0.30238342452202643	0.3079152066786795	0.1982058302085131	0.1538807129296955	0.2509279277808616
119	-0.33571008447560635	0.01478022163984212	0.3360352894717185	0.04204297689237471	-0.09142343567431473	0.10062731486265702	-0.013415176019166796	-0.010094890006302067	0.01678909621940875
120	-0.2857580945038999	0.08318655904226376	0.2976200466698972	0.08471977598462874	0.31570248703235493	0.3268723003885461	0.08764070370565936	-0.01787004225970775	0.08944401241216159
121	-0.4291617018539476	0.04985909590839992	0.4320482563128564	0.17463373428427084	-0.3502146563555258	0.3913403207903427	0.3470307475853631	0.011772216457248847	0.34723036279964387
122	-0.529898645876398	-0.13146799752730012	0.5459637435539823	0.25375510260434164	-0.2451021901505355	0.35279843496581614	0.5913740808409911	0.36657336321443895	0.695772472945626
123	-0.49654315702668167	-0.04523441531752399	0.49859929715067	0.058051869195366666	-0.2608688608845944	0.26725003666286334	0.4200119864895222	0.24075572836858947	0.48412125499420555
124	-0.42495650147320824	-0.022167023683258045	0.4255342584132598	-0.2650617739892854	-0.12838299125759373	0.2945164451683375	0.05070470792267671	-0.14951567192589146	0.15787939560618658
125	-0.5822087549881578	0.10337411800349439	0.5913148422438432	0.1410952820197465	0.18134775033309417	0.22977137584805044	0.44890313562004136	-0.003514096776142021	0.4489168899090981
126	-0.2618008163966052	-0.00805787967298956	0.2619247924323953	0.09367649085313524	0.1804119050669787	0.20328241544327946	0.019104206835325294	-0.14187519768962994	0.14315565807287697
127	-0.2298114445738991	-0.008885178764440825	0.22998314385801924	0.3073383922247123	-0.14441818878528548	0.3395784159620477	0.018327666905647525	0.24059935067151955	0.24129639640442457
128	-0.5915545095467479	0.06970124751650808	0.5956467087716099	0.13790453845401027	-0.07230273358023293	0.15570917445477558	0.32262365058503767	-0.1591486764364811	0.35974202024270147
129	-0.5604480653632189	-0.009762541847643465	0.5605330866172861	0.12606236821017616	0.27934673403330723	0.3064740094915609	0.4122780408953457	-0.16243260842308765	0.4431224833876436
130	-0.6233028251497017	0.23840944774032236	0.6673420986356586	0.1407582053810396	0.07786777480396301	0.16086100439513493	0.5833233968473517	-0.31984412776390453	0.6652566808192052
131	-0.51709452457709	-0.36114941005733797	0.6307262827347296	0.2000512654064906	0.05847136660461797	0.20842123093233517	0.36123675109187287	0.2141730809893814	0.419954877290282
132	0.060615204135330045	-0.1961476623503235	0.20530004485597228	-0.057008794467392127	0.431263180620431	0.4350148659591714	0.19485200357167737	-0.5975528768685311	0.6285194857359275
133	-0.5095745292686497	-0.013646054814670227	0.509757212495685	-0.3704655154393163	0.12181602273743276	0.3899792834565511	0.07066290582501247	-0.13490875239870265	0.15229450985970913
134	-0.40729649258289347	0.19731167255149817	0.4525730095745841	-0.036688754377812514	0.003353318889820945	0.03684168081632931	0.0461060284999611	0.09676936714317012	0.1071917733845694
135	-0.39520424829016465	-0.16627462630714834	0.42875826431705777	-0.1528923992473636	0.17163545267579747	0.22985824841158328	0.5253245641411118	0.1291883073119374	0.5409764472102022
136	-0.409581936570897	0.18839820077775743	0.4508339437325704	-0.15647367752318833	-0.5995251365888781	0.6196082642763439	0.2730044663020023	0.1266033020524916	0.3009316113528712
137	-0.40077891767084795	0.054144733941017015	0.40441982278686567	0.058752499756780416	-0.1006304791966187	0.11652617547577708	-0.19783439860124638	-0.2333760165993166	0.30594577034775516
138	-0.41899292055870696	0.0066709912870230705	0.4190460232517026	-0.21854462430478655	0.14622587749312563	0.26295201094715914	-0.1516384387815038	-0.40728446487366166	0.43459734403642736
139	-0.46467226702748887	0.1727368580143115	0.49574019189603974	-0.19518151156082192	0.16836713560851493	0.2577660078601973	0.16152180154741552	-0.03645460943301729	0.16558451293534823
140	-0.40583315476509346	0.17432060364993482	0.44168792417663627	0.1291479858662039	0.14866371845043924	0.19692664481173866	0.2073680659905788	0.00022579526801049253	0.20736818892051911
141	-0.48255072036862673	-0.11121365938846253	0.49520064192492075	0.04653878535040475	0.025910987196436194	0.05326572818787825	0.29852001278261564	0.08977505592394343	0.3117270580137056
142	-0.4275231267121188	0.07805838063002746	0.43459076688338494	-0.04722311537068748	-0.07713576723114837	0.09044307166196403	0.32359601210396277	0.12749143802353743	0.34780518371481683
143	0.11846807554642744	-0.48274563752525673	0.4970694473344149	-0.3337102282192238	0.36516377228052643	0.49467878163942974	-0.15440471049072352	-0.7227009609728096	0.7390111593289689
144	-0.21669651777775742	0.014807455750387269	0.217201845210407	0.01463762924042949	-0.12505871172542815	0.12591243611416633	0.3659078200831803	0.024236464269711145	0.36670961127071927
145	-0.46480788683932944	-0.19762630740508472	0.505076755599198	-0.015658480909426963	-0.06868715392500963	0.07044936577932305	0.4314482984459719	0.04288352035437196	0.433574250330792
146	-0.3296851333944647	0.13176874035283473	0.3550426567547888	-0.059153315506819765	-0.005145851590529478	0.0593767170197302	0.5757287420829417	0.2932433115999712	0.6461077497279568
147	-0.3588810285153303	0.13509059990977385	0.3834645522238059	-0.09441473632935415	0.11652900532392234	0.14997716998904928	0.03762821135339302	-0.1119347100850606	0.11809005720839576
148	-0.3642078954867816	-0.21744294441156728	0.4241801801231198	-0.1779552195026562	-0.06986035570568873	0.19117669692607386	0.12392105338671006	-0.008803450357985174	0.1242333619068459
149	-0.5178622542673754	0.022841045490793823	0.518365727796505	-0.10984166459421371	-0.05208918179557323	0.12156674767780874	0.33438727566818144	-0.14276618141672442	0.3635890986884803
150	-0.4482156488699188	0.15710425212747448	0.47495159114210306	0.22321068690546395	0.29774775005769083	0.3721246208103223	0.2610952295191057	-0.3627540461174976	0.4469465480930019
151	-0.3402396110490019	-0.18068813471867157	0.38524173573859943	0.268432470779388	0.13568650559811432	0.3007770256687736	0.07248433057038783	0.011311064093287512	0.07336155906985428
152	-0.30537702392924365	0.22368528232604099	0.3785369628889133	0.18859089640770846	0.1353929378302235	0.23215894086199176	0.16309828048898767	-0.20291135806760183	0.260334531576783
153	-0.4115704796569261	-0.09666404764869028	0.4227696746845267	-0.20655362112484632	-0.11791243285224258	0.2378397364212321	0.4189076029367416	-0.15078449292697524	0.4452185340992127
154	-0.5224148297753104	0.0706521835350163	0.5271707364862281	0.06922778692787795	-0.10850381414701804	0.12870728094160913	0.2176821478773895	-0.13398816020731263	0.255613662741752
155	-0.13744840313009804	0.05808160484752872	0.14921640775959732	-0.3129004763630794	0.0785152819884405	0.3226009262447433	-0.5669883147823676	0.2440982157738533	0.6173003224069528
156	-0.2177437902172754	-0.06632964109590672	0.22762244938954648	0.2525486799866576	0.27222937966870375	0.3713349847749474	0.17578353637160557	-0.5001841928807418	0.5301736304901129
157	-0.13505153796897612	-0.24364841638062829	0.2785739914503395	-0.020822646801725214	-0.037577847580441165	0.042961345982269514	0.3111302674311375	0.3258236867578915	0.4505142818649323
158	-0.24605671447265276	-0.1574652998219212	0.2921287856153243	0.026716369937672936	-0.04640117884171659	0.053542822306519855	0.117508076335223	0.5158093173750243	0.5290249520532024
159	-0.5657426247207414	0.011087860222409979	0.5658512685063324	0.1790722218048764	0.12259323252292909	0.21701603922879942	0.21199314351833431	-0.15945266436038255	0.26526636626306377
160	-0.5421842134007818	0.14223867793970718	0.5605315002415656	0.23718426554437366	-0.38766036594889774	0.4544633485215912	0.5663695274301735	-0.10854998201662294	0.5766780212538772
161	-0.2469727867868521	0.20459608896044104	0.3207103319682305	0.02334538149889568	-0.566183385048983	0.5666644795139836	0.06180776151931364	0.26326822817734563	0.27042625492297756
162	-0.4928377174531081	-0.11547620155376648	0.5061855083560529	0.05662717224496897	0.07171903250057472	0.09137973659012087	0.1693931775929797	0.012369100235802552	0.16984417345228564
163	-0.16336768862228546	0.139278734750625	0.21468015194591925	-0.051750126917448916	0.4925830438288258	0.49529398411816283	0.4518857750629793	0.1689365673618218	0.4824316713237895
164	-0.5143690517699732	0.2698825560052415	0.5808718580329604	0.1019173621544347	-0.3543408695306865	0.3687066591862441	0.2275395158101687	-0.21623425266079396	0.3138972495561216
165	-0.4040415803063231	0.09223050127257587	0.4144346317351164	0.09114193706734167	0.4322183155859018	0.44172335801981477	0.5051318195672051	0.016853579320329166	0.5054128988017441
166	-0.3696899260843289	0.12240406518310845	0.38942701064716506	-0.08400187310514119	-0.024877194830413	0.0876081589111572	-0.08788251337961538	0.02033188228199156	0.09020377816392748
167	-0.43438663625516827	-0.06372165973393315	0.4390355335007942	0.2715966468944557	0.10933596962814082	0.292778231531713	-0.11424019605494062	0.25854553609851055	0.28265989568939115
168	-0.48504050293619444	0.17703408360291079	0.5163384125219804	0.07774325290265248	0.0424576048528872	0.08858138394566713	0.29587542308674425	0.030944940139990357	0.29748925242271773
169	-0.4099951409350004	0.030359867787937516	0.4111176682683583	0.073460600427232	0.14292018607189608	0.16069424196888585	0.46044127464826456	-0.030896633085930714	0.46147672675419427
170	-0.5840062167202275	0.022522296740485868	0.5844403434212424	0.2760474896682385	-0.09075112165974412	0.29058214438371455	0.16863541767418155	0.022465068752518413	0.1701251992157571
171	-0.3756816534715157	0.1062589129526611	0.39041985264196444	-0.09760076729864345	0.3961975350847621	0.4080421504998291	0.5765629333258547	-0.10760801679818628	0.5865187988159909
172	-0.30305056948220643	-0.061777308763875785	0.30928317694565427	0.013598413987034225	0.3528312135509199	0.35309316351180975	-0.18847897897897897	0.1399332832832833	0.2347459249644134
173	-0.3840898174027522	0.05024956940559254	0.3873628880751575	0.22229160190995503	0.020072558103258236	0.2231960211753395	-0.11864800749703162	-0.1574027054078719	0.19711154545772547
174	-0.15617927321696468	-0.00911482275213655	0.15644502349509928	-0.09712436322786196	-0.09266752935769831	0.1342401315914043	0.6151495524837001	-0.0365830233720091	0.6162363909409548
175	-0.5598018485711621	-0.3202646029401886	0.6449399394983434	-0.1465365442652982	0.10826473454912691	0.18219278677326559	0.25925692124090705	0.406579378971126	0.48220425404164613
176	-0.404303872729366	-0.08700400899747568	0.4135593295835511	-0.18042934352214393	0.1487497357619049	0.23384018451298816	0.4009986903815327	0.030163436557914473	0.40213154886515384
177	-0.3180842379938797	0.1923445161970678	0.37171762854515145	0.3900924106670628	-0.11779017872214007	0.4074881778204541	-0.06128173815093963	-0.19797536168943083	0.2072430825549101
178	-0.24869973608416954	0.32715285144870176	0.4109507840841186	-0.11959686525432843	-0.10149864904828478	0.156861040214863	-0.19681926781447873	-0.19681069672262877	0.278338417268393
179	-0.6580134144344068	0.18803933123729452	0.6843540338653636	-0.16679192481384367	-0.14320200025907778	0.2198325705197203	0.5443655797814787	-0.28322706796776537	0.6136378870966513
180	-0.489715951317988	0.19290589866171906	0.5263405729314123	0.1844091657690504	-0.2541725952020077	0.3140230064364087	0.07683154962508996	0.18850245658876802	0.20355899183723875
181	-0.4386563872337591	-0.17297117658503972	0.4715277870817229	-0.07474720184460673	-0.15184491609143014	0.1692454511247255	0.16779959141859224	-0.03331615933476716	0.1710750401229416
182	-0.06284753051005118	0.04627213870213685	0.07804436501940167	0.3541265906067154	-0.12045779229823353	0.37405310037493417	0.3281287391754041	0.018697884767486666	0.328661041755208
183	-0.1359752656001039	-0.009667431708182033	0.13631849504323015	0.08874558626063027	0.22879312202642443	0.24540185770963774	0.2991996391479717	0.1855109336673451	0.3520436486806808
184	-0.5006814870517461	-0.04415499061400187	0.50262472548858	-0.18258420459455726	-0.04797572644699153	0.18878204918779673	-0.018176600158685562	-0.33798946282210407	0.3384778660002795
185	-0.6667088800614075	0.08352609347768591	0.6719206344832546	-0.002983963694162683	-0.025198787810427916	0.02537484869793417	0.36718438645748613	-0.022393263383520896	0.36786659525312193
186	-0.5049573823682448	0.30172781289517026	0.5882360334786476	0.06416693229941668	-0.17943106261413874	0.19055944330197047	0.12489833642989608	-0.31798461349838425	0.3416340276738726
187	-0.5076298976636799	0.11900962268233904	0.5213937123643043	-0.043573478648980785	-0.29579144144564873	0.2989836531887117	0.5017057987894975	-0.028037559996907296	0.502488620079687
188	-0.5054084486990117	-0.3277321725850055	0.602367061652303	-0.47545516213661265	0.3086665377165476	0.5668621020215353	0.35585356783999117	0.5782131921862762	0.6789420132549574
189	-0.24620332519888155	0.06882999253589923	0.2556435902022152	-0.22548549565548384	-0.0677377028991896	0.23544023688625976	0.4964208986523148	-0.005635586074408646	0.49645288643452756
190	-0.24381849694938812	-0.1741565612720692	0.29962971696540847	0.018602898784121105	-0.004695885336983654	0.0191864322444365	0.21855033855237646	-0.17844992031901769	0.2821500036208083
191	-0.08946600523721326	-0.21117352004986237	0.22934345786037738	0.41779769751553975	0.04845323545843665	0.42059794587667343	-0.13906431390759227	0.1289808788393987	0.18967063691771854
192	-0.2940390509609063	-0.3688639591106102	0.47171981495453885	-0.19070031011460234	-0.3491065186324464	0.3977963921775462	0.006516126981990568	0.362281331434062	0.3623399274389756
193	-0.31640519680136886	0.11841052664491289	0.33783620496216593	-0.14256507178709313	-0.23893745941853667	0.2782371456276891	0.2371133942721999	0.06806614492720771	0.24668960624342356
194	-0.29928948764362	0.16451737932090496	0.3415262296114298	-0.07704029918958176	7.420915216042437e-06	0.07704029954699199	0.09843197165096902	-0.0459248267955392	0.10861833528137615
195	-0.7122923087741044	0.27901392210268366	0.7649896089920872	-0.13218843352515552	-0.32995762160415615	0.3554515635251953	0.3937810102818975	-0.42086695477463865	0.5763614123793417
196	-0.6763157156304288	-0.06836721418531623	0.6797624755634574	0.03617194321057501	-0.04781932583582443	0.05995913107293842	0.310516288639551	-0.07939195737049197	0.3205049896734823
197	-0.45672009836935334	0.22765208792956645	0.5103123762884875	-0.1597394442209805	0.2918718114182696	0.3327248778504692	0.026047074309859416	-0.11715509032006353	0.1200156875912711
198	-0.3803584640263891	0.18464870266402025	0.42280930045591436	-0.14341220417091727	0.11363376829026903	0.18297457091357644	0.26850706383918277	-0.09980539672334839	0.2864562105220341
199	-0.36727074029874485	-0.11609789064004161	0.38518374432295965	-0.030147921382519528	0.06805462904510308	0.0744333910160834	0.24471226120876047	0.06255840636713896	0.25258195698248265
200	-0.3655861278745217	-0.332663094892488	0.4942852937299821	0.10317843381919402	-0.296108152155815	0.313569493060969	0.09100311515483114	-0.1746545825721942	0.19694108302066093
201	-0.5441090305936999	-0.177247310153699	0.5722510341889627	0.39615348731212136	0.016366820482309162	0.3964914353706208	0.11064185641698593	0.25893190452602016	0.28158009797013167
202	-0.4511512908765937	0.13683082164487437	0.4714447592365709	-0.06935864246134826	-0.12758817599140498	0.14522177500944847	0.2706927668182359	-0.03986452610203423	0.27361241647456647
203	-0.30633183975126693	0.20787727140131576	0.3702055591298599	-0.181615739894435	0.22903791160818493	0.29230573366125034	-0.2628296461385302	0.040939504070781875	0.26599899601853116
204	-0.6158271949224966	-0.1788198747658918	0.6412641278111538	-0.21918621417720216	0.13151736745886655	0.2556157554389887	0.3670291778121808	0.2390797956423799	0.43802918401618807
205	-0.2809348866243893	0.023898049367415856	0.2819495119453586	0.18646764046930062	0.03316305237551735	0.18939368781733373	0.43235528045231847	-0.06089929042908255	0.43662319236358565
206	-0.4502808013401488	0.05024739324200192	0.4530757117559305	0.13244959923910304	0.15885611307175573	0.20682882052283105	0.08923330289034041	0.21385988337641987	0.23172965296330797
207	-0.3126447763880034	0.045358719852620376	0.3159179793385827	-0.12313784712255536	0.04984201798665719	0.13284259915765	0.2762104800807273	0.3417155382869181	0.4393879133671567
208	-0.2559202614485341	0.11803088765097186	0.281827022585774	0.2584227085383437	0.07342629764586892	0.268651665683043	0.4408582947697276	-0.1982257163136901	0.48337301401231286
209	-0.7285592585144696	0.22655227509551926	0.7629708556151471	-0.14465604864325254	-0.346587258371903	0.37556370974154474	0.5153755191236152	-0.2600195508969762	0.5772539238156819
210	-0.4807806251843845	-0.2428991816426151	0.5386557546293734	-0.05273300608939586	-0.16225141483153976	0.17060566094377017	-0.11620631008203844	0.3631288362655679	0.38126953488374665
211	0.03539468989189814	-0.04376251876942904	0.05628447496058096	0.36683885514829756	-0.01672136994939442	0.367219756902455	0.49172302645719496	0.29426089260965793	0.5730453801119558
212	-0.397419475772439	0.09614598778708873	0.4088842020557841	-0.06677979386090734	0.40551719191836405	0.4109789943652359	0.1550987701275849	0.2084886521117903	0.25985216288205215
213	-0.3154045524696698	0.2604266873366415	0.4090257830451884	-0.25786244328327257	-0.0481365551638146	0.2623169220600492	0.13351982263265127	-0.4105194757167687	0.43168713552597937
214	-0.30684525194138856	0.29201388855921867	0.4235872044224778	-0.1800693585407535	0.20902504772868655	0.2758920884390455	-0.22078034168893174	-0.265545979491668	0.3453384231452834
215	-0.5708264798076299	0.04007845146777242	0.5722317295655887	0.1668310277928126	0.05627036498029618	0.17606517489106682	0.5223891391350656	-0.007672043923436297	0.5224454736565702
216	-0.429073265551676	-0.04551643761243654	0.43148072182208325	0.19619398363772741	0.0792219634727092	0.21158496806746957	0.37289744138811004	-0.20986883201958398	0.4278988530564943
217	-0.6455734952846492	-0.08292532793495615	0.6508776750105653	-0.0447705919352144	-0.1604532142190249	0.16658223151178453	0.15283108829923364	0.07790038517594512	0.17153953352300094
218	-0.4637026562904221	-0.1345834587342116	0.48283833817920524	-0.09404826250378795	0.051493206495253324	0.10722232041484742	-0.02240216433000876	-0.0402494572811596	0.046063822877575065
219	-0.4221154722298155	0.14483571909565493	0.44627217863290064	-0.10316032490110788	-0.09383967353476201	0.1394558602670137	0.38248678123786556	-0.04907638225356146	0.38562239187682096
220	-0.4782103607526537	0.11907514272512618	0.49281237681920326	0.1389259127363015	0.09728488927208219	0.16960176564616228	0.3546677572691363	-0.04039709006325434	0.35696098236627716
221	-0.5949192507896962	0.2506146634103165	0.6455514111799615	-0.38128329788311555	-0.007868339338166138	0.38136447659498274	0.00804453090806495	-0.4138744168829932	0.4139525907972657
222	-0.21514693791858916	0.22792068862174686	0.3134262994669665	-0.0556683126788281	0.1359578271732575	0.14691321181630035	-0.2320683441780043	0.11093807162033036	0.2572216400390103
223	-0.05662725285928748	-0.08164578299888514	0.09936135892735527	0.2341000170936924	0.17731856944787372	0.2936744678624744	0.5046415161385845	0.4859205211726384	0.7005582150737638
224	-0.24465170622393487	0.07966586255976284	0.25729575786567793	-0.4533264567485904	-0.29868640222189013	0.5428797686969816	0.05569241521585808	0.09635030443744226	0.1112880329494746
225	-0.5182311193146872	-0.09387336881805745	0.5266646963670573	-0.3684309250249794	0.2554332523503125	0.4483162867006065	0.4365679746377209	0.24421669829638326	0.5002333377595585
226	-0.24482458425369022	0.07187169845670553	0.255156066151765	-0.1357262958490812	0.1361149957522422	0.19222101720037074	0.23893300989646504	-0.2216346452448335	0.32590013683793917
227	-0.500568506190268	0.26819697545152055	0.5678894672653297	-0.1742271687911366	0.3199319977116003	0.3642960190623974	0.2436787718604608	-0.0845843529564843	0.2579415759827981
228	-0.162962846815634	0.05475411111020516	0.17191539234671363	-0.12357029808250901	-0.12479354281151277	0.17562188615217922	0.18078271099171164	0.04270263753339845	0.18575764814892967
229	-0.2737944641484996	0.18186688186402972	0.32869282212623535	0.22283652108780067	-0.2871697536745139	0.3634867020346065	0.20368412666643798	0.09649869472214491	0.22538682645387081
230	-0.3159984706505772	0.2260796334927524	0.3885447646458782	0.19183863524921985	0.04636773465206533	0.1973626833802367	0.3149358560944675	-0.2319913585041154	0.39115800372041487
231	-0.5629339783470364	-0.013885165058558127	0.5631051960214227	-0.008369901143919287	-0.20820126321240645	0.20836943453491624	0.47015947188107593	0.04131133639454377	0.47197092655607015
232	-0.5320813033225343	-0.20927753968419785	0.5717583422755437	0.4097448743040255	-0.0023743553132039245	0.4097517536040267	-0.04677268442873242	0.21088982787189375	0.21601435949609177
233	-0.04981470189444339	0.10409848571247544	0.11540363621854692	0.26506815340965456	-0.1597111168429198	0.30946529174564463	0.16221138739910068	0.6574603174603174	0.6771754597125935
234	-0.3068910915652067	-0.039937902585788984	0.30947888158166154	-0.10250130823558172	-0.5091009270329218	0.5193171209345847	0.535421381578318	0.08638862796788345	0.5423458775480903
235	-0.44432025739592085	-0.0735271336145348	0.4503628875806121	0.21923211674276566	-0.23292993079462074	0.3198735276191208	0.25020961780840456	0.44784769299665217	0.5130033225684328
236	-0.4869028400042409	-0.13380198558738562	0.5049528165594508	-0.3789940301860059	0.08297609482587322	0.38797101338783474	0.17548246069196785	0.23878802862613668	0.29633396130997997
237	-0.33795783273066604	0.09892838222714723	0.35213963354625305	-0.12510091277346555	0.17611915751688434	0.21602822968587082	0.060914556057896724	0.06759456777817638	0.09099235535389291
238	-0.5237950830393345	-0.06014662906349835	0.5272370491570991	-0.11447648362408175	-0.07715295735256207	0.13804870202642588	0.048663184090186905	0.12075771603561412	0.1301942067372179
239	-0.408510510878756	0.017354867932563457	0.408878990582029	-0.0518427974603139	-0.1166962814137847	0.12769376548726397	0.11952541554467383	0.14100213585963164	0.18484568504053583
240	-0.47224650340601404	0.08198334322294103	0.4793099503924543	0.09477904899182195	0.25114745284702256	0.26843641928647016	0.29639291810546514	-0.24054212386548038	0.38171884320372385
241	-0.22597651629698348	0.12321563865054283	0.2573858572761565	-0.30061533972680576	-0.13896649953546225	0.3311816276187471	0.22921480444271183	0.5517705798582264	0.5974865683618286
242	-0.6519594707677563	-0.008950934350801559	0.6520209128160884	0.005094107108927552	0.1600830882069319	0.16016411913130096	0.720872513214764	0.07081080751857832	0.7243420122911574
243	-0.6131016866099315	0.23137818752090747	0.6553087392858444	-0.05305791577567197	-0.5128880402485125	0.515625139278932	0.6740489701066339	0.0473566700972665	0.675710491486195
244	-0.5218285162965611	0.07029571808949996	0.5265420101017475	0.1797170307018253	0.2480263689715939	0.3062928187690891	0.40359797763873717	-0.07916025171432346	0.4112878225835937
245	-0.47905690488888064	0.19002572186252054	0.5153690843377066	0.37553456834967913	0.11800217944061026	0.3936378111644177	0.30481862768999357	-0.015218682727200469	0.3051983028962679
246	-0.5215966710236349	-0.126915897882766	0.5368153615148571	-0.3314811441785324	-0.2628836894372555	0.4230692415173341	0.10979678162644205	0.2836650248044577	0.30417294349241225
247	-0.46601317497482675	0.2891495211922132	0.5484302369999349	-0.18383204946471157	0.1934858760492721	0.2668913761082408	0.37178341584479707	-0.4847894205332828	0.6109367320420515
248	-0.39459853002357503	0.014067470020217649	0.3948492036329009	-0.18776873952784492	0.0037367775741342694	0.1878059185715781	0.08408181711490702	-0.48129807983524137	0.48858734492661093
249	-0.5516481912211356	0.14285928329394562	0.5698460333290128	-0.1359234377723198	-0.21253809730942558	0.2522848068032567	0.05708213599528007	-0.40047801998736976	0.4045256663584992
250	-0.3573313767412617	0.0012145605698782732	0.35733344086606755	0.14170740205031832	-0.24694236515092324	0.28471304765005495	0.07860070380157505	0.1978205698438031	0.21286392012605124
251	-0.5178961811559285	0.2060791299356558	0.557391300838945	0.040908187493421656	-0.1527585306608964	0.15814122958189292	0.1671424664344159	0.06535282141028828	0.1794647468225024
252	-0.46418891045709115	0.012693474789246043	0.4643624326897759	0.051480025353373725	0.057622212569422585	0.07726909079172423	0.2947015101746798	-0.0239240836844243	0.29567100277060687
253	-0.6450261463178407	0.20667160693433936	0.677327013005141	0.020291004680291765	0.22120267736022112	0.2221313785629255	0.39448718349588935	0.2392220537227829	0.461353800168445
254	-0.34721219743931353	-0.14603555994177958	0.37667319365485236	-0.3081591788560121	0.32925983123799907	0.4509701941149628	0.009024054667614485	0.2771560916324612	0.2773029619236429
255	-0.34632839077820354	-0.32353096032284345	0.4739363211935137	-0.06204705924982659	-0.1278706090629562	0.14212927293025482	-0.05339259987804714	-0.11778165916649533	0.12931855612304724
256	-0.04873879391055649	0.169190227776994	0.17607044955666695	0.16418469911966532	-0.08868050545036173	0.18660344978576004	0.19057267807484166	0.026193729075350992	0.19236438618281224
257	-0.5292619631265822	-0.08683027726964146	0.5363373217139812	-0.17368329291349596	-0.06224125997141553	0.184498944929516	0.30958411718075224	0.019622167796590116	0.31020534340920575
258	-0.3091872048313858	0.3801072554918132	0.48997780899645227	0.21170657128100734	-0.5723851940341037	0.610282297525513	-0.35705529445125184	0.17702473043061231	0.3985300973323108
259	-0.41092257738928406	-0.3880149895946737	0.5651663443256392	-0.1770042484058826	0.26518268454157834	0.31882967260656536	-0.15512035832189205	0.24572277544879884	0.2905890705793544
260	-0.2814209378319427	0.19920673681164086	0.3447913401484331	-0.2069175854147008	-0.13293856034273385	0.24594216389193757	0.1704290703495118	-0.18043817602999299	0.24820153784622198
261	-0.26845333512749114	0.1836346880665254	0.32525204350220943	0.33733960346905495	-0.14136962595501715	0.36576410322955516	-0.0455005562636623	-0.5363611490586416	0.5382876395012327
262	-0.38806808120517877	0.023208000175302168	0.3887614267419108	0.11643914265024269	-0.1367581392850727	0.17961309139881454	-0.019208621052859438	0.06645192525478323	0.06917246195430413
263	-0.4904801647614422	-0.05524705571700934	0.4935818363653689	0.21816622109932723	-0.040949249390405125	0.22197599206760654	0.07365718752748719	0.12353406393897244	0.14382644481366264
264	-0.2306683305018833	-0.12408825715809048	0.2619270399578067	-0.4692126607255075	-0.045715126078693775	0.47143440024832833	0.08520270810755569	0.1955538209760198	0.21330916147034693
265	-0.30407410710872695	-0.20230832940456922	0.36522557791101823	-0.14995877521862902	0.30162650501045535	0.3368474176684357	0.13587012356406292	0.09797791095379872	0.1675122727210882
266	-0.5165200971398258	0.1283276906363675	0.5322227042633547	-0.18667501020442198	-0.4872258107552225	0.5217629251881595	0.4407921020510815	-0.4144841251328525	0.6050576561103554
267	-0.2553150162739735	-0.4530344355001039	0.5200249583278452	0.0010442070381251186	0.1326939776353044	0.13269808615431172	-0.3693866018606312	0.19355097321724182	0.41702330974117735
268	-0.5439085638699144	-0.012523759821702304	0.5440527276019342	0.24830945830566362	-0.0564916516459539	0.2546544595913056	0.23791419013427656	0.042535526764983254	0.24168664196521766
269	-0.49787020344613225	-0.050486041664981295	0.500423400614411	0.08783314678914259	0.08792884487793762	0.1242825146046357	0.3132397874152809	-0.41479621125143507	0.5197836677777742
270	-0.2224777320283762	-0.3856146294839855	0.44519095197517367	-0.01305742305239549	0.026728455752487425	0.0297473804507541	-0.542074803832813	-0.05056221003531323	0.5444278005705052
271	-0.6238747037283666	-0.004614421478135857	0.6238917685285927	0.0015343906137363595	0.6118061597355142	0.611808083834198	0.6728755780818721	-0.029003183232395594	0.6735003550233849
272	-0.344039663370851	0.027235717478802466	0.345116030167991	-0.1933038929532618	-0.3451003698549281	0.3955510843176823	0.31226659700225323	-0.16407291904777457	0.3527468644342926
273	-0.5152483529092974	0.0994589691449114	0.5247598991149308	-0.14488303820579052	0.12540711003226176	0.19161951363674934	0.2013330598438086	-0.06918669288671889	0.21288917177412237
274	-0.42744237816944725	-0.21584504603830285	0.47884869275631303	0.053213178166287005	0.05021748233936339	0.07316719116558514	0.3728494317372603	0.14394458370125615	0.3996707919322175
275	0.04758124668941585	-0.14300951337694767	0.15071727158103154	0.0007956503219982326	-0.051041487867055736	0.05104768891064211	0.052397595503085724	-0.3919078351608119	0.39539506733764285
276	-0.533492207660324	-0.17888290658398368	0.5626837743370787	-0.21453483512794105	0.07017740196710351	0.2257212068686176	0.14606702710645844	0.3672612854991116	0.3952422399417588
277	-0.62161087548023	0.029735066349513933	0.622321664966043	-0.15963989164415518	0.226723889982348	0.2772879681718726	0.4099518433733217	-0.07236195355201365	0.4162892818786574
278	-0.417948500931006	0.01859542562407273	0.41836197160427424	-0.17167169923445857	0.43114249400681076	0.46406359742653724	0.4969385373621998	0.11009450378221056	0.5089879268496784
279	-0.4438734498944642	-0.15403203179584543	0.4698398730848306	0.0516293631155086	-0.06859886811867603	0.08585683340816004	0.1845959181578081	0.1337709966071738	0.22797002551607673
280	-0.28379971468373943	-0.23882014754971126	0.3709141961832113	-0.03419609889485832	0.23192695821377218	0.234434398341881	0.023161595072944786	-0.16808783454801762	0.16967610205731629
281	-0.46248299608422466	-0.0012951650383433988	0.46248480960948063	0.06894564390614943	-0.2296634146249394	0.23978904443452034	0.2128677686758688	-0.07739784227418983	0.2265019049141608
282	-0.4852704366770862	0.17720014083474972	0.516611349686227	-0.44117236878570343	-0.09635934524714149	0.451573008932605	-0.14957419787513274	-0.4783750527555246	0.5012136588011546
283	-0.5358221663900418	0.21038868083692275	0.5756464114534356	-0.11175160578533036	0.17118347095258174	0.20443141178149038	0.38843604750981314	0.048706421807953794	0.3914778135863897
284	-0.4824061824542737	0.3042924510852236	0.5703592031847643	0.2005185261445348	0.27054275593165783	0.3367507418169603	0.24449856819947977	-0.19429550801417958	0.31229840583340124
285	0.17598974233014023	-0.015688427664128566	0.176687623131904	-0.3521186883616516	0.3381742624818994	0.4882104080196432	0.24539207157352164	-0.44188111146458414	0.5054465208707254
286	-0.5586175051431704	0.12443620295185602	0.5723092570083551	-0.25350522750045396	-0.03931188771357765	0.25653523127567074	0.0481904573225287	-0.04197754146180742	0.06390957803124833
287	-0.5594210943376494	0.05511521627077505	0.5621295650065984	0.16771104240381288	0.07182468105055195	0.18244390522071993	0.28371864104791966	-0.2899216919811269	0.4056486839116795
288	-0.3657499277865582	-0.10596800063876606	0.38079157925990176	0.1185342836685796	-0.052463282606928674	0.12962550839521425	0.2578370731654873	-0.10096848005074441	0.2769017700598941
289	-0.1099134499649361	0.2375649391066435	0.2617595590918081	-0.28792432381436694	0.02103739514506251	0.28869185689667437	0.01699810583732208	0.17081574748689413	0.17165941626244444
290	-0.5498001760798229	0.05195982178587627	0.5522499947464231	0.33985309647290735	0.01488230352239927	0.3401787914323232	0.09882858449132256	0.2216574503342084	0.2426913974602737
291	-0.4557659866040935	-0.17097700944539274	0.4867810311670871	0.025851069499217436	-0.09140978677332674	0.09499487834719528	0.41456119667349883	0.22475070859109483	0.4715653367239397
292	-0.550674061463646	0.09490150691993965	0.5587917483146496	-0.08248555886761313	0.13201822193031207	0.15566848860107688	0.4249096627609874	-0.08197616623595838	0.43274509048445775
293	0.08850350760718266	0.0664923408142641	0.11069824861186779	-0.3061095879052043	0.30856402241726466	0.43464334314218617	0.2161328514930974	-0.04842849610327526	0.22149205116518797
294	-0.3221697058534699	0.11602418107846144	0.34242507204443856	-0.1622409098161887	0.014905411589776143	0.16292416675449134	0.17793575214664767	-0.32790140164530623	0.37306897632066605
295	-0.49192426477154105	0.20342871570960977	0.5323276478319368	-0.03728190638361573	0.09274140883021621	0.09995453694260203	0.15808156348137134	-0.1363201824735289	0.2087414018883917
296	-0.422299190042209	0.164538488839314	0.45322127070541474	-0.013339791321397726	-0.22139364160500452	0.22179516355327414	0.1642998801548457	-0.14793625153533302	0.22108727945592432
297	-0.32490866049070183	-0.054819947680205525	0.3295009322073651	0.025873168028812853	0.2213747056379	0.22288154055487425	0.062490973231396706	0.2086149641371407	0.2177735635869231
298	-0.5819181219837172	-0.06193108949364325	0.5852043750169047	-0.019722909993583636	-0.30150905753425356	0.3021534460399365	0.259373922246898	0.12459637048715191	0.2877483050867746
299	-0.42413685501900045	-0.057608114866568916	0.42803126834833966	-0.0017590831412994253	-0.1111404687378806	0.11115438886869837	0.5266700957094541	0.1542023220594138	0.5487802345594461
300	-0.5858050745915756	-0.27905269178294473	0.6488744024913824	0.49662358953769453	0.0033451406489172163	0.4966348554534464	-0.2529432896446003	0.21565624596886687	0.33239723855895154
301	-0.109381346803433	-0.17257322614541468	0.2043178832377854	-0.3398515963796464	-0.19464762755460718	0.3916462772380597	-0.3520690424047542	0.012934686413146455	0.35230656640546315
302	-0.6307332837561169	-0.13885628115790344	0.6458370863110735	0.0728690444307912	0.2168129138638142	0.22873070903220305	0.332308444345858	0.10879614225486531	0.34966484346171417
303	-0.2051837764322862	0.06896929202076324	0.21646511347757566	0.01534225949088078	-0.14984131770237957	0.15062471715183726	0.0739760057741216	-0.17599240007775355	0.19090776389508346
304	-0.06928992733079153	-0.2540633593278035	0.2633425233083996	0.3010631224851066	0.2930237123828033	0.42012129169929263	-0.6623032704427568	0.2793169833116441	0.7187931546735047
305	-0.42009336292659094	-0.3733909204069754	0.5620491197549736	0.2297972405477084	0.11361603953425965	0.2563501047450377	0.03013270072623295	0.3153718464536046	0.31680811414579124
306	-0.4788715216662185	-0.3117280032375287	0.5713950317121914	0.029599092898374754	-0.08346308934009493	0.08855616061347334	0.10652755327990125	0.054749987688630875	0.11977345598966173
307	-0.4954370707968117	-0.16381845891345975	0.5218183386970086	0.17918101925913613	-0.3544736459393763	0.3971868619784612	0.3627125902437153	0.038282343050506776	0.3647272417995974
308	-0.6310682956284253	-0.007135964463191901	0.6311086402008654	0.30883352479719756	0.2837072027822999	0.4193660965662559	0.44223803238223325	-0.017241984922235963	0.4425740201699235
309	-0.4984447050999798	0.0975140797845153	0.5078938076000008	0.16368777236356924	-0.1109319510097796	0.19773614888579125	0.4263804801193647	0.3301642307682275	0.5392668477716717
310	-0.499225121211759	0.028932327252493627	0.5000627972656443	-0.009466836992109923	0.197796146207933	0.19802256552561173	0.20759292164797055	-0.09592235046552212	0.22868300863240995
311	-0.3292264036249638	-0.12956285951672458	0.35380299519644837	-0.24961663804154965	0.37237691988691346	0.4483001633410708	0.06456411160378611	0.034577138669701066	0.07324003704101935
312	-0.22634800175396513	0.2857485548631554	0.3645348467628229	0.04648532237877627	-0.12330795744966029	0.1317791241702038	-0.12106037664379575	-0.22985482789685338	0.25978617496054285
313	-0.28524550199477644	-0.2738671272068884	0.39543419145643693	-0.371918650824548	-0.06080716704539057	0.37685672926888025	0.30598065944122393	0.12487859732881317	0.3304827197039175
314	-0.7091955150920424	0.001128052481418888	0.7091964122364609	0.0007784868260965831	0.2361369849199964	0.23613826815839278	0.7045653494694235	-0.05454988272759647	0.7066739144602447
315	-0.3114401989001183	-0.1738013169983875	0.35665374704511277	0.04294466639868085	0.05438050157099846	0.06929273643901902	0.09797019400116244	-0.07200824517655784	0.121586784997518
316	-0.6304490249509691	0.2011771638619103	0.6617690113031507	0.06748244442505631	0.040273305459174194	0.0785863820148807	0.31823214831083935	-0.2645968302651842	0.41386372492031087
317	-0.23720667881260624	0.08273937239856284	0.25122263476489337	-0.15737977981533896	0.005769876978713693	0.15748551227041194	0.42111263732723764	-0.08196029719121826	0.42901438627670097
318	-0.29290552396416736	-0.23630945112392368	0.3763453236845298	-0.23138068238862441	-0.0840356782406062	0.24616867266162074	-0.12948676172319912	0.234095592519729	0.267521154114443
319	-0.603556424707869	-0.14620416919319418	0.62101209078054	0.05104538808242512	-0.04477377979435592	0.0678993593604451	0.5313445389437492	0.19472084465142514	0.565900367915687
320	-0.445561825471075	-0.032661633701786624	0.4467573420025533	0.30323700423425	0.0019258583566685	0.30324311973624807	0.5238421628111953	-0.07089939853251552	0.5286183275776422
321	-0.5067666954953506	-0.33803509054218045	0.6091635298514985	-0.45183612272599905	-0.22312375587264505	0.5039246890506356	-0.10141501304602145	0.12050449487120092	0.15750027985780848
322	-0.44052876878978425	-0.3400249954057549	0.556491323950452	-0.06199641515699673	-0.21405225455272997	0.22284955277367152	0.3339829522340898	0.08025627855183586	0.34349044037642185
323	-0.14015402837831914	0.43534525439897487	0.4573495842333071	0.05598616708346828	-0.28858725956000436	0.2939677827331617	-0.11054151863018483	-0.1060278096262639	0.15317089722010105
324	-0.15783853938739723	0.007764338529662515	0.15802939431874738	-0.03070192316619164	-0.11799887200245095	0.12192760917837082	0.09503407531177392	-0.10991969851351421	0.14530593790917762
325	-0.6216011341608078	-0.13675037853581382	0.6364657382920866	0.03349721115897862	-0.29305506294941674	0.2949632741134323	0.4711161726218504	0.203138380000219	0.5130454653682991
326	-0.33057344527992266	-0.18095323195198434	0.37685922421788576	0.23440518456124884	-0.05673918177452748	0.24117447065897335	0.15382623818879684	-0.35735283604459966	0.38905470178939494
327	-0.30868652876214897	0.1313580426648226	0.33547326035312913	0.03519608024140527	-0.04017059196396153	0.053408243961906555	0.4962627764911533	-0.03638644705067514	0.4975949325100487
328	-0.5452637480801492	-0.10655171772392058	0.5555770185314818	0.19010117879525323	0.19205284535296635	0.2702272258443165	0.410745749560273	0.04672838436519049	0.41339522576731763
329	-0.36936356078677335	0.049588269355939386	0.37267738929911165	-0.1640125313567691	-0.272515692573128	0.3180643223322396	0.24604105010959362	0.4317924772492831	0.496971771580745
330	-0.6159759883790514	0.06209909252405974	0.6190983084711676	-0.29809084127976126	-0.06608110900550368	0.30532746784767517	0.47838471020775203	0.044352853605488414	0.4804363710040121
331	-0.20516956349648577	-0.015235774919589435	0.20573448574008904	0.1972248080055853	0.2662417093320922	0.33133408016821064	0.1764863129674051	-0.2162783970650487	0.27914828264178115
332	-0.35913187893185056	-0.027899386670731	0.3602139395438832	0.24889503409026315	-0.043870110914568695	0.2527317246141644	0.2543425758734555	-0.09557754939185081	0.2717079569127414
333	-0.2156474644323128	0.21596240109728973	0.305194343990501	0.0833238568194385	-0.1922967679001784	0.20957316636468842	0.11605058072855878	0.054875517280546494	0.12837078984038114
334	-0.4267675262432324	0.08513923466275371	0.4351772176191298	0.04500167486431479	0.1687478799185889	0.17464534839958376	0.29033187603250826	-0.20523956799918638	0.3555501068950035
335	-0.4329748716811464	-0.08003224201504551	0.4403094358167447	0.10843177393614799	0.19051410810223676	0.21921011606431545	0.26855555329663877	-0.12252888000643497	0.2951870790568163
336	-0.2773984350429392	0.016679854056497252	0.2778994589696385	-0.15717930065612618	-0.021240508608529496	0.15860798139027532	-0.13466336100530865	0.15986784512062582	0.20902619142288958
337	-0.49076213411330705	0.15005520986324364	0.5131900605882285	0.35021558165100414	-0.1399814391801081	0.37715481827239783	0.3155544098017163	-0.03795849818386143	0.31782925153245994
338	-0.4161955167967192	0.03540835027808975	0.4176990058296813	-0.013190591693921075	-0.122072988568562	0.12278357482699388	0.1392774702590512	0.0329745740679882	0.14312769213791623
339	-0.5604300564026573	0.008152146578606908	0.5604893447812588	0.2661526371061032	0.4353513166405093	0.5102626726884478	0.3213277287591868	0.15165522576226778	0.35531790944243424
340	-0.4446169167962178	0.2914918769146125	0.5316499948354918	-0.0538959709440281	0.25996338905216265	0.2654915051964669	0.28353926636572746	-0.47336239270848784	0.5517848044318724
341	-0.13527571144484338	-0.024762989222872685	0.13752353886575433	0.4644921142144555	0.17893704732584745	0.49776640211358913	0.22463952487459857	0.1317377822180585	0.2604184313746207
342	-0.3768524970243572	-0.0803548303280547	0.38532415350006755	0.05596584161474339	0.1977406223471076	0.20550797832168943	0.14069032758048733	-0.05306707719927186	0.15036583041761287
343	-0.4263027494328504	-0.092828777306785	0.4362925808104927	-0.01730477177721741	0.14390163170080206	0.14493838253690725	0.4194089855176775	-0.1765670160863284	0.45506022491819387
344	-0.5100388503465367	-0.024736557117240578	0.5106383515961481	-0.08971538557532492	0.10366232528020691	0.13709386598760953	0.554838584347004	0.22799608885550463	0.5998567089010463
345	-0.3351274058667586	0.02717512716339418	0.3362274017675088	0.0800487141819901	0.09257790469918782	0.12238653962214083	0.31183420334913126	-0.3686204713665088	0.48282670005795497
346	-0.4751514070525341	-0.15417563863753025	0.49953877444428	0.046626078853616824	0.032891820125721845	0.05706017052591531	0.15258804275352073	0.4785636352615522	0.5023009693262619
347	-0.6742444376225101	-0.10733715313446791	0.6827348138976853	-0.27221923204137477	-0.14604203626304238	0.30892003277393915	0.27841997122712914	0.28990658207592884	0.40194963205489154
348	-0.5238361221362995	0.11047001483876416	0.5353577374366348	0.11450761345039846	-0.20437198426180958	0.2342645971742534	0.10803026963109655	0.15093096607197015	0.18560898597855016
349	0.022995014762112194	-0.125260151977155	0.12735335243820528	0.059457583743298036	-0.27865750722893584	0.2849301854834544	-0.029601793518476877	0.2898952588480108	0.2914026892155694
350	-0.4166532488547899	0.04134678603152113	0.4186997569815248	0.20285914646363454	-0.12317050691244238	0.2373242656725653	0.12986407047817058	0.24207068684750907	0.27470510412437565
351	-0.7069078563161638	-0.38613570965926586	0.80549332933028	0.2933183117148038	0.03290099393458484	0.29515776694694384	0.3971409271865823	0.5584907468177964	0.6852976217146227
352	-0.3462492535256557	-0.056955418255317185	0.3509023585496569	0.18933018955901326	0.13937465986134173	0.23509831239274473	-0.02363762529895682	-0.25362213770257763	0.2547212713194545
353	-0.5721075689740407	-0.1004701067290273	0.5808625593232265	0.038388014475061044	0.30860219741890477	0.3109806359037717	0.3658507211506856	0.24203105483900655	0.43866363158228533
354	-0.3917291297884746	-0.02740579318097059	0.3926866290373453	0.4453671490703469	-0.022960411939052065	0.4459586056883078	0.36168162291770767	-0.13586587035302908	0.3863588113181489
355	-0.5385928734084942	-0.10970853483626386	0.5496528412574049	0.14260740631136348	0.14315272241899635	0.20206329273478776	0.5021856008594604	0.10766029064001831	0.5135962576686773
356	-0.40330574875932274	-0.27108035565557104	0.4859424721144148	-0.2596326491697578	0.2471791278743628	0.35847821938248514	0.4129477991589877	0.19470488093047794	0.45654778007170643
357	-0.17034173497332106	-0.40793403138857137	0.4420706738052786	0.25836018749984635	0.12967870864028197	0.289078802335223	-0.10156973748141168	0.06486785730060808	0.1205165983705769
358	-0.44594614380360903	0.3055153593056691	0.5405622979314976	0.20268227538147007	-0.2948058771818538	0.3577577532000842	0.16912798207631838	-0.11322806106309001	0.2035310004233122
359	-0.4993722399816194	-0.046969474942967916	0.5015762809789536	-0.09416947352702053	-0.13924788480364314	0.16810075302224226	0.2582486675024009	-0.16653444458146774	0.3072882937874848
360	-0.33431313268999774	0.015472849305460896	0.3346710022613694	0.26850735329082104	-0.2846042471833838	0.39127455358873314	-0.22379652969061528	0.5166524031993814	0.5630404891597572
361	-0.3797538509078473	-0.07347569496886462	0.38679667143151214	0.19670962486300847	-0.1279720566602786	0.23467322770100357	0.08440806816122648	0.29920428423760237	0.31088249496690257
362	-0.6497098315257567	0.19313917053741847	0.6778094159696434	-0.004825382798566815	-0.1711801282154276	0.1712481258729652	0.2732576428236057	-0.40021346434167504	0.4846035043227386
363	-0.3691522431802276	0.044395209456327904	0.371812201612138	0.13852585797880754	0.04881973746639253	0.14687675137696993	0.02296032896633657	-0.007257089809363927	0.0240799098574635
364	-0.23520373792271418	-0.05087232384371409	0.24064245607555731	0.23785587106158088	-0.11999632557779472	0.2664104606629317	-0.06091713823031714	-0.021022180170672682	0.06444245331534011
365	-0.36439825214635196	-0.001998114441333046	0.36440373026169337	0.16194977335475486	0.03178547608643512	0.1650395273251163	0.38207872333852627	0.131429491903915	0.40405180629483556
366	-0.4896947842417587	-0.020838473574953543	0.4901379639392532	0.03998319561587533	-0.05673135700456204	0.06940535137319327	0.39543889388162046	0.24938173158419483	0.46750739763371757
367	-0.2426208343878587	0.12077472779027411	0.27101919517236334	-0.0029743152781575035	-0.26813454077636195	0.26815103674743535	0.10524052712403127	-0.29939243241312813	0.3173505902556248
368	-0.4874922762557013	0.013795133250755131	0.4876874256225714	0.23415298910300392	0.32340552942565354	0.39927278741351596	0.2037777750240752	-0.18315229705998978	0.27398931641966146
369	-0.3801810518766844	0.02121027573273078	0.38077225214387755	-0.09719470296949852	-0.0179544171492169	0.09883911867523475	0.38030022355554444	0.02874524146338658	0.3813850402718825
370	-0.24107041607511992	-0.027486557714371147	0.24263234813523302	-0.08764626575009572	-0.2732899598861499	0.28700047051269767	0.1686526996376469	0.0288727368192905	0.17110630621488604
371	-0.32559574365264987	-0.010871188826095219	0.325777180034475	-0.296890710789594	0.11831990061871696	0.31959926945406714	0.10196845153554886	-0.012433155739253845	0.10272365097772819
372	-0.5442759729441884	0.16988230996879536	0.5701721967657462	0.218454450081423	0.25143508079669297	0.3330794899353854	0.2570385912724762	0.1157853443467637	0.2819132550428194
373	-0.49295936247666244	0.15828619071264344	0.517748443960691	0.1488100942341479	-0.15199741960642774	0.21271497294029032	0.22199982709281443	-0.24852484670036493	0.3332394374270239
374	-0.5983633237235026	0.15964796324097394	0.619294872693476	0.06779760997886561	-0.11287673694532015	0.13167260027154237	0.13928829862968414	-0.4601106508251959	0.48073177670915146
375	-0.3742218486735946	0.2916107551317711	0.4744247301028947	-0.31797336075752175	-0.24965230584442263	0.4042688857244275	0.3363791240932012	-0.023931939385917343	0.33722937720264
376	-0.46584186722922727	-0.006144829859365404	0.4658823930968132	0.33004809356951925	0.056870386272038546	0.33491190618370825	-0.04117224991242831	-0.0818174253473096	0.09159282315396786
377	-0.3130386263599416	-0.15089294924879415	0.3475080772101827	0.050387497193822864	0.035022356581139454	0.06136338756908706	0.1561145380228868	-0.2065176921389132	0.2588847352558321
378	-0.5481412600382302	-0.16922473090143986	0.5736687637521878	0.012524965547467333	0.33608511203053115	0.3363184165200293	0.32355198921224804	0.26546360035611766	0.41851739848808583
379	-0.5443441067665056	0.28960287291551257	0.6165876503566572	-0.00979999077979854	0.13437083650277762	0.13472773107916697	-0.048970791549482494	-0.3776768889141407	0.38083851019145504
380	-0.44755400306470483	-0.010032168415965024	0.44766642722273475	0.45818865428010913	-0.095942436241325	0.46812583135620495	0.07553969398310056	-0.3279718432211928	0.33655872490988425
381	-0.4972040200823233	0.3168865908410178	0.5896006691319694	-0.0659455204461472	-0.1545230591862871	0.16800651025243635	0.11409935853631235	-0.15361325533070622	0.1913522820132927
382	-0.5113763393357688	-0.150708751076739	0.5331218323081149	0.1334818168802348	-0.15827707781516215	0.20704837309033708	0.02760212832920256	0.638171446555726	0.6387680899100467
383	-0.4542818535175197	-0.07270255072290611	0.4600626732489064	-0.05685388823392349	-0.020521149585980725	0.06044404178780288	0.17610938289330247	0.16409959852170905	0.24071392352343457
384	-0.3158252029726128	-0.04607044900029868	0.319167738193855	-0.0812737272137954	0.033651571865536446	0.08796503296335306	0.236564263649753	0.15487825032910602	0.2827541746131347
385	-0.28849842781052626	-0.06760257849935103	0.29631309702560626	-0.23204737578473977	0.15631104454151457	0.27978407255282345	0.09070759062169459	-0.19376978430734484	0.21394998552677652
386	-0.33831317939408734	-0.2344235130858993	0.41159469243330965	-0.2951354801960264	-0.17184486805535096	0.3415195607099249	-0.2623282141075928	0.06780618471767283	0.27094975660230114
387	-0.3700094139038745	-0.1996014422429495	0.42041372732458937	0.09379291183338054	0.496192679586301	0.5049794902619491	0.3726546738721673	0.08688418885521042	0.3826491450817566
388	-0.1146420407395182	0.5360205085807186	0.5481430316295679	0.3361235004692236	-0.18812793010298492	0.3851897268262976	-0.20376944378176462	-0.3665640938918366	0.4193938735244865
389	-0.28747910067578913	-0.13047371093393156	0.3157017937393318	0.010608875689544172	-0.038969545831422925	0.040387792037985606	0.1977750661938432	-0.27742757551281333	0.3407066721725549
390	-0.5673553140823577	0.1633455961941571	0.5904014195558098	-0.3919067755925043	0.023665105058490295	0.3926206285369414	-0.08374270598939748	-0.17547812205447286	0.1944361389407616
391	-0.4162590488749269	-0.266673894831009	0.49435469245734764	0.3046977018199957	-0.16340112866396517	0.3457464654093296	0.14958064458917172	0.23602134628722277	0.2794287836622155
392	-0.3179499939774694	-0.23022972256209018	0.39255308408072637	-0.06782899593355438	-0.06389616411429287	0.09318525890866422	-0.27536535331724243	0.5736031024042606	0.6362755667910898
393	-0.3332507434836259	0.14221916126508052	0.3623290601971258	0.2929664722175887	0.18682805235324107	0.3474680920454777	0.008742088738359029	-0.19492601304033189	0.19512194821523535
394	-0.11904349046887742	0.0752039168321543	0.1408083155566861	-0.25383538965813307	-0.07615422198820757	0.2650129630216708	-0.4541931292769771	0.20306552064391192	0.49752085821279474
395	-0.4537643408283709	0.09375531799734274	0.46334882827108653	-0.06943963620665321	0.10999435464455017	0.13007928786007178	0.4784963997180021	0.03899474355031218	0.48008269555113586
396	-0.4273147921178686	0.056898378989442236	0.43108625249984883	-0.04263891414407258	-0.2461476806170985	0.2498134457401417	0.19690826264485758	-0.10073579363739897	0.22117993583861276
397	-0.6372665036139568	-0.3273680446688209	0.7164345282708282	0.3452609019228888	0.09680546185963788	0.358575498106695	0.18887872791978838	0.24247393871932466	0.3073577472891488
398	-0.352136293613021	0.11794481713169176	0.3713636346867366	0.10054291131542233	-0.23484649232640506	0.2554637977753347	-0.20874102047136361	0.15208033285630432	0.25826583449831403
399	-0.43830894163945505	-0.059164514573416205	0.44228403555385903	-0.039339302231729927	0.05963243776048456	0.07143954320498877	0.1653787375613481	-0.14278980766324362	0.2184926909759028
400	-0.4299651836350246	0.03442665045093204	0.4313412261766444	-0.22158208114974387	-0.2710939671076576	0.3501293442269862	0.18829055560600097	-0.003153949372963266	0.18831696877090967
401	-0.4876661611399121	-0.12510522633548146	0.5034576470542391	-0.1211628034486125	0.06526085915758532	0.13762050965431458	0.27468568128471166	0.05235044380927117	0.27962974174767935
402	-0.4693310105782802	-0.12136401300509198	0.4847688326853634	0.05624881011296256	0.3164903653426549	0.32144996499276723	0.0746938557075918	-0.13939569145559863	0.15814654873518738
403	-0.5888084476897535	0.2335717755696307	0.6334438905014138	-0.23347078951063183	-0.036494804377353494	0.23630590407617633	0.38483066900757706	-0.5064898663216902	0.6361026870681988
404	-0.5035286836340321	-0.0630235141681657	0.5074574845051811	0.22797372572893185	0.21409856325148674	0.31274624603515405	0.18987939720074642	-0.053688040539015165	0.19732356974836476
405	-0.5062616889111825	-0.3199988757024157	0.5989158355812718	-0.30774172407300077	0.15303403786005815	0.3436922831242748	0.4043123281351488	0.44084267650861675	0.5981728212760467
406	-0.3087836727696143	0.0296696121782737	0.310205806612161	0.4423570845367358	-0.09089070059347544	0.45159817281983505	0.015267802900844387	0.28862213213317395	0.2890256752652234
407	-0.5922062489910858	0.061886086847344535	0.5954310447813155	0.17680248692166842	0.13001146593456014	0.2194586536369437	0.35190399146956636	-0.16817560009113816	0.3900249372517443
408	-0.37608295975419337	0.11745487990576893	0.3939975144986994	-0.157559199036394	0.3228716867575987	0.3592645645073933	0.20169435067152605	-0.11257204419363688	0.23098284833888136
409	-0.21085836756036466	-0.024004015526562145	0.21222027219759493	-0.04888054578238785	0.018266956403851592	0.052182271436229465	0.19435292487044634	-0.18990613618338475	0.27173038101360625
410	-0.48011823341436327	0.19071771589507125	0.5166108450402122	-0.0016522163955526626	0.2177364539728205	0.21774272251369486	0.24910595400141683	-0.472274003493845	0.5339442954981918
411	-0.27088646341251804	-0.24979298617015738	0.36847796677677475	0.3966390888422398	0.23805182887705714	0.4625918719879478	-0.030831380190770585	0.009300137579520805	0.032203517874074813
412	-0.11059588755189755	-0.2950471355163276	0.31509405345036606	0.13167087489097914	-0.23741504384870532	0.2714831897931041	0.0706279202731067	0.07995316051413434	0.10668088394039134
413	-0.5565083653325643	-0.2770349234295081	0.6216509547042587	0.16023456155643703	-0.02606012112814426	0.16233990461496878	0.19885579002487905	0.2454312930002107	0.3158799531628654
414	-0.383314032903526	-0.023023321949661613	0.3840048452485504	0.45044031672066254	0.10637314267798632	0.46283012478727226	-0.020052693920152114	0.03680773117143524	0.04191562486047358
415	-0.1105892401949823	0.142746836009123	0.1805730855845326	-0.20438135601420454	-0.47628305611193356	0.5182830194261898	0.5746891655224328	0.4322367599832053	0.7190940506287402
416	-0.1939435557790423	-0.27590833509219526	0.3372528905755525	0.12101467613818052	-0.17586627666315507	0.21347950512447353	0.0724148807867149	-0.07767044043226226	0.10619139454916171
417	-0.425444961824605	0.1761410047739773	0.4604661432773597	0.09037376679104922	-0.31201073484132297	0.3248355220418871	0.36021227468580036	0.21007611380080068	0.4169950316538142
418	-0.4711582438062551	0.13236227591869876	0.48939744869887936	0.02934581410269218	-0.07570934148512719	0.08119779057007258	0.25736239395189076	-0.2076596595097909	0.3306931145463578
419	-0.40147396758605214	-0.24621443166453444	0.4709595449814943	-0.31884946484740856	-0.25499358122092236	0.40827283487558896	-0.0372601048529872	-0.16252786363110266	0.1667441809183934
420	-0.39685909396941427	0.2739751851495624	0.48224427683899096	0.1442781171481655	-0.08677829096377074	0.168364624759516	0.14635401523521543	0.03140794140960938	0.14968619361537366
421	-0.29075536342196046	0.007482169380210978	0.2908516189008933	0.2863472866202109	-0.20714572399478617	0.3534177691119695	-0.20928803785380692	-0.14077286974354192	0.25222704780520416
422	-0.24976228778905174	0.23623710707085233	0.3437865197456504	-0.389164174731345	-0.14100361079273707	0.41392121611596394	0.15315695274431207	-0.36620945155662127	0.3969463623505382
423	-0.5369147572710656	-0.06590548283550483	0.5409445343500832	-0.012528018095244958	-0.05513935211531397	0.056544667202941115	0.5894162473573499	-0.028766932046569597	0.5901178263941809
424	-0.5907262422287817	-0.02763538163472991	0.5913723087665117	-0.03581209764201703	0.02743697256886103	0.0451142305848808	0.12180590722336031	0.2085174149544154	0.24148745593462553
425	-0.5011785371001253	-0.1964695091441678	0.5383123573476387	0.10213658944677091	0.26240711757821866	0.2815836967218225	0.26780261608385864	-0.1451596868935291	0.30461381432953094
426	-0.529855842649833	-0.1888382685601823	0.5625007605887943	-0.10583373297273083	-0.25695049332289005	0.27789266822609743	0.12594267089578506	0.29621922512731097	0.32188101169125927
427	-0.43326196775926124	-0.012777589394663176	0.4334503425968951	0.30501580943199913	-0.2750360723349759	0.41070608114429924	0.1209060382631195	0.026069401684292542	0.1236846142115498
428	-0.28834614890794186	0.1897414154671384	0.34517431296884504	-0.15808567204264612	-0.22685695101935627	0.2765052547981207	0.2601399098043394	0.29210122154753027	0.3911468986232272
429	-0.5892477296187616	0.07157877034064418	0.5935793183933751	-0.14622657389275448	0.10129494604391483	0.17788444846712373	0.3758239103931057	0.27558959675663386	0.46603995264746256
430	-0.13815501029235255	-0.08578065628517591	0.1626195801913027	0.4536966084858805	-0.4161949660743473	0.6156775636136317	0.4636991467609586	-0.2560310452178258	0.5296874501271229
431	-0.5178998890748792	-0.09240564339915248	0.5260789845981148	0.07845430905677726	-0.025192466094552148	0.08239987231483724	0.45145110463472	-0.08236153893878682	0.4589025201197682
432	-0.5366997394947195	-0.39448975553314447	0.6660846624824054	-0.0508506519680906	-0.13218172614527968	0.14162555395240503	0.05443608421092258	0.33607746626888896	0.3404575606414621
433	-0.29832233651322604	0.04981904682784935	0.3024535565827354	-0.19788701616302493	-0.01711748058047811	0.1986259784301347	0.1837426558587567	0.15504498512246156	0.24041695238409005
434	-0.19835533251566956	-0.037168635043995576	0.20180769402685217	-0.18534967209173142	-0.02319632212116439	0.1867955307400613	0.10577374117500841	0.02506935023479241	0.10870398632687008
435	-0.36964938463867797	-0.1923221996856037	0.4166875280778902	0.19700009532152862	-0.15482258847880462	0.2505575212600265	0.10947575309839899	0.25249925572266574	0.27521049154594696
436	-0.5180582567972828	-0.05163316710147021	0.5206249527066176	-0.20502260412170756	-0.24926266248965442	0.3227478010959607	0.4002874611225255	-0.059909661547940765	0.4047458697487921
437	-0.46697904762977016	0.31285359235762017	0.5620914526803223	-0.008255459210448311	0.21514833462517266	0.21530666152899366	0.3451797048153385	-0.4275114653725685	0.5494679987418786
438	-0.3271943056169284	-0.020606745054143328	0.3278425713202457	0.30036935029748624	-0.11477991206394833	0.3215527558761419	-0.08072242936970107	0.2544470177190593	0.26694455497250674
439	-0.4445012298096394	-0.001611636513270996	0.4445041514705266	0.21001059500752453	-0.08684211414264795	0.22725756930007673	0.04957250828114395	0.03440887863356927	0.06034405112439656
440	-0.1929219873696674	-0.17789768680965412	0.26242423703402074	0.07890411546769278	-0.06380220864863317	0.10147207136046212	0.5433993928774156	0.04534273273032405	0.5452878722207174
441	-0.4505943263167767	-0.10811847542059805	0.46338412967660464	-0.2764407874647642	-0.018850966161020947	0.2770827816724505	-0.06941056442642538	0.14620900571672293	0.16184838524578388
442	-0.7765843928048155	-0.04045527153679833	0.7776374143153993	0.24597687948992963	-0.32236315648077696	0.40549060396000947	0.6589445836460068	0.15133220558869542	0.6760986620048501
443	-0.4744170295713078	0.15392608102220376	0.4987632267580652	-0.13094053607365064	-0.0926733034879281	0.16041747151298896	0.27726951040680076	-0.37374027319564385	0.4653602617430731
444	-0.49049039750987317	0.28351090660794037	0.5665326682681676	0.2612944295907579	-0.06391436157747997	0.26899781514171517	0.05362944247953609	-0.20976856436079236	0.21651551375052494
445	-0.06138798192989261	-0.014203161260213029	0.06300963509820096	0.11551278426033014	-0.14132695248267535	0.18252810968619038	0.4141825269634691	0.12234815521782455	0.43187525597914234
446	-0.5258604686834107	0.03841320624318584	0.5272616114774695	-0.13794396774418308	0.0834426011839578	0.16121788340427143	0.32766664683661023	-0.11051414378773906	0.34580168800381084
447	-0.3195768491492845	0.03261485014593864	0.32123681445660396	0.35980694447640305	-0.18516743750814946	0.40465790145106495	0.2091246616894355	0.40327424789188787	0.45427221259888734
448	-0.40056175516947057	0.12945504758111484	0.42096119660685544	0.08695908226331062	-0.29398386074155014	0.3065752637845793	-0.1594215103166039	0.20988464282753347	0.26356551604196693
449	-0.5793332638336663	0.08970627097112047	0.5862373628793311	0.018665454813740403	-0.11100572804576159	0.1125640744748224	0.4091112366722498	-0.009513015154383327	0.40922182423329423
450	-0.537599333152932	0.06749612151512806	0.54181986806139	0.2517235597038241	0.2761131175155833	0.3736351217085179	0.32552646108907834	-0.13140109596523308	0.35104661355729333
451	-0.47056814552008946	-0.0026434424125578956	0.4705755703030116	0.21465324783264678	0.22063985069757416	0.3078278098563408	0.23722031009713007	-0.20696894701453292	0.3148168047466385
452	-0.30820695337274023	-0.17614086854887384	0.35498891768681756	0.03427480625269519	0.09691147003089347	0.10279394616030926	0.1191341805661894	0.10048940025503043	0.15585593521837124
453	-0.5496735604109915	-0.47617991698484524	0.7272470944284274	-0.14567632908426387	-0.14475965128577967	0.20537027412906492	-0.207732729507339	0.49567544159520127	0.537444909092241
454	-0.09851205522981749	-0.3740881107901725	0.3868417501513546	-0.03060430716030263	-0.024730981482021675	0.0393477453207455	-0.1756001169856257	0.23975198376950144	0.29718077799005893
455	-0.4053099551271398	0.10177409526056103	0.41789248161610876	-0.1898486738188699	0.39135186806999983	0.4349698881447568	-0.5012764383671184	0.3541628350192582	0.6137665528284364
456	-0.5159004879536238	0.06930391894289532	0.5205346738226287	0.03712069787286384	0.113786794381962	0.11968868278284014	0.3478281310585498	-0.3658166925164793	0.5047833805498949
457	-0.48517100135990376	0.011518679062712485	0.48530771735871	0.13328447915627892	-0.2459181319132292	0.27971499778820036	0.2433715392223435	0.43013059033566997	0.49420848924918787
458	-0.31323201010652457	0.010621215485796037	0.31341203291158054	0.040860077601508955	0.24884448782656723	0.25217677344130623	0.5968344620504967	-0.08827099528078124	0.6033267304694575
459	-0.452152775315058	-0.28805439404734656	0.5361132960066307	0.4475221185397137	-0.2009407942032699	0.4905642153248792	0.030733919260437715	0.424293179798473	0.4254048380267982
460	-0.45211885299608034	0.24147209408218218	0.5125624151797764	-0.10804167936798252	0.08449058197429254	0.13715561571809076	0.3056056933858214	-0.26285863117130515	0.40309986332307396
461	-0.22608227187011476	-0.000270762500963905	0.22608243400645794	-0.2888057799933286	0.1943596882991735	0.34811559429779476	0.2762502384485519	0.3661633824471859	0.45868269739335693
462	-0.07756603413295143	0.0357890917770617	0.08542452072643505	0.1139338512763596	0.10560665926748057	0.15535021386628783	0.48968457780286856	-0.010333924758796038	0.48979360524499915
463	-0.5367262879868647	0.22443844963272677	0.5817626026909094	-0.07248656265978275	0.010443363637497349	0.0732350026305428	0.4820307375211257	-0.10028539220324259	0.4923523045589597
464	-0.3072658166586005	-0.29903906810633996	0.4287617594198262	0.03129548085626464	-0.2429230465504118	0.24493063031674575	0.28811624670841285	-0.20224144187331677	0.3520121765341949
465	-0.535703532806957	-0.15070667816834868	0.5564986773626626	0.06756663869735242	-0.3846844782690814	0.39057316662312314	0.11702646238048553	0.2666693190599975	0.2912176482035626
466	-0.507041966442819	0.11503771189542832	0.5199281016566967	-0.358947640686157	-0.39665233764898733	0.5349546576267606	0.4400341084494828	-0.4678322882478939	0.6422593452229338
467	-0.30087450812852745	-0.12547487239448654	0.32598989745695495	0.2636165370869016	-0.11332612283048173	0.2869433545867184	0.1910935284787176	-0.04229217843200559	0.1957175643190234
468	-0.5073567063402246	0.011970346244631724	0.5074978981804922	0.048645086576771135	0.43892832315261643	0.4416156896144308	0.18843454051581499	0.03352514544790308	0.19139360343728673
469	-0.33337619905834087	-0.12009368682427385	0.3543475465043229	-0.3689740268728435	-0.11065244258129579	0.3852087687942329	-0.31873485968276716	0.2883815400646375	0.4298323201284955
470	-0.21986247829154967	-0.061441663819285744	0.2282861962830523	-0.00956206476009035	-0.16836425566308014	0.16863557058775938	0.18798563045121405	-0.3125988331111092	0.3647692801190467
471	-0.3024031591437303	0.0733238029078482	0.3111656323133666	-0.33760583748219947	-0.31606584987754466	0.4624665641545039	0.05190359534851959	0.40080827347401676	0.4041549892000903
472	-0.27169729980021434	0.16660160161159088	0.3187091407196769	0.12138346154640808	-0.2921644249465683	0.31637635174163586	-0.06363677679660601	-0.48058051768453725	0.484775487559962
473	-0.42002726707353616	0.18067476479117475	0.4572376578078516	0.14041906793139505	-0.44140443430092646	0.4632012405631516	0.5726711527797332	-0.1419134316179027	0.5899929417371345
474	-0.42167588460059113	0.03185822391698735	0.42287763961320535	0.10461374119332391	0.11516549244318758	0.15558639238746316	0.1709568036689348	-0.03549653955986579	0.17460307282927134
475	-0.24393338170709836	0.504530627375525	0.5604057892911187	-0.06843184234185207	-0.18019611848216163	0.19275258276437524	0.20840623940606867	-0.18631249198153568	0.27954517576189614
476	-0.3391899828230935	-0.20543931042905889	0.3965541006181851	0.053316729351522665	-0.2879891670276228	0.29288296972341626	0.17095053671040847	-0.03184046350243242	0.17389048598939058
477	-0.4992331456160502	0.06649837344339189	0.5036424995493461	0.05518498316322115	0.1431752172276578	0.15344225361650551	0.34502730528278747	-0.1504813731787985	0.37641530928547345
478	-0.47848230432718053	0.08703719981006072	0.48633403099621253	-0.04205562722301424	-0.23620629249256908	0.23992100448732334	-0.06374923894446413	-0.02041430321993927	0.06693810007726546
479	-0.19562327797102155	-0.021420489249268187	0.19679254112848274	-0.2799686751075822	0.01223191650518378	0.2802357557894508	0.35619011913804094	-0.09481179237713445	0.3685928335512461
480	-0.31966322100254957	-0.08428921176432937	0.33058924072264784	-0.14301706907718342	0.00402822560988349	0.14307378742799806	-0.14048201427446919	0.028763779194776243	0.1433964829700436
481	-0.49457826390195836	0.07780934140752141	0.5006615151322772	0.11569704034226823	-0.2510180979376709	0.2763980655435319	0.5548744246886422	-0.050995980410355524	0.5572129011352528
482	-0.33771975001536214	0.18652784918518928	0.3858072939591622	0.33024387944495187	-0.16171251804495773	0.3677117871421757	0.3765891632250318	0.31959961720896357	0.4939264248637095
483	-0.5595840581792577	-0.17922756388674005	0.5875856004235829	0.0814668657241779	-0.0011008851383540734	0.08147430367305436	0.34518718061058745	0.32943290024240596	0.47715849088118434
484	-0.5441244663082099	0.04668056501153069	0.5461231637506232	-0.3461844863263181	0.20697103029707128	0.40333696328906915	0.27221330594004106	0.11457298609011671	0.29534226428402094
485	-0.6233689508692186	-0.25002260801275566	0.671639898625216	-0.05934520255392013	0.1818818259075673	0.19131871748900167	0.14678427193073465	0.17493921359653672	0.22836232381899288
486	-0.46880652416911883	-0.10251726408032451	0.47988472213443684	-0.08722449254319752	-0.1562241944634083	0.17892487539511975	0.4683495669871862	0.39512924801255705	0.6127629554175527
487	-0.38223107164525616	0.15855050659147576	0.41381016815865523	0.1393685953164368	0.21937858197296786	0.2599049202861441	0.20930625480936493	-0.34560621177768386	0.40404549486616487
488	-0.26483080918992535	0.05029970582380395	0.2695652386754491	-0.22142656322967397	0.11265403566288945	0.24843641974324213	0.05814397602973358	0.08075421322488126	0.09950861722542335
489	-0.2679870197275729	0.02208325965291699	0.26889535715472046	0.2922647432712349	0.051065067852280134	0.2966923007328617	0.5021797759590877	-0.056629637453919246	0.5053626848318757
490	-0.5033689629761537	0.26736239299163045	0.5699675096651557	0.0534083996833618	-0.3113233239993773	0.31587128584719276	0.5418372472838551	-0.24942667925343326	0.5964907969680174
491	-0.5636176445276019	0.05418313257620431	0.5662160904448166	-0.33036333978346744	-0.04289158577345637	0.333136044887143	0.14798021106330497	-0.3039149019662803	0.33802723337552854
492	-0.4237077572878116	0.013142447586806884	0.42391153265090475	-0.19777051305463889	-0.08894262054739202	0.21685009933991833	0.5459768667212461	0.21309769716816762	0.5860898971430283
493	-0.6659631818533877	0.2738009767855505	0.7200513415535101	-0.2563441964371938	-0.27467906416785237	0.37571390091285917	0.38014763741017205	-0.5512274859470575	0.6695998562515147
494	-0.42151017153663234	0.1155383540668506	0.4370582752555066	0.23849867825716162	-0.30633154627044523	0.38822755668661	0.4258501011355148	0.3060497116017614	0.524418472795009
495	-0.41235783233296375	0.12967276294751706	0.4322661302216305	-0.1607536600467921	0.3765087953324274	0.40939053748360543	0.3668759312896026	-0.09763138411068738	0.3796443547887704
496	-0.366165471982587	-0.2277238365146256	0.4312021551304801	0.10649504434925634	0.09124067764361875	0.14023571487968686	0.29940461297899834	0.5194459493494785	0.5995558494157861
497	-0.12372231683879939	-0.2539735316635678	0.2825062237714871	-0.18408072689358457	0.19971017734909147	0.2716060915194577	-0.1525921316754378	-0.11489029976411198	0.19100821874762788
498	-0.509120861789018	0.39252526026068457	0.6428686738763296	-0.1609189524961585	-0.2568876973877791	0.3031273632347567	-0.03547916918458651	-0.5032279301958589	0.5044770769571564
499	-0.40388525767445926	0.12944892625009569	0.4241230079517817	-0.3562231843310001	-0.06526333870154298	0.3621522613948309	0.16628876389313574	0.1086619212526755	0.1986438172393737
500	-0.5361078427684984	0.046858956462497825	0.5381518195441202	0.1508985758961683	-0.050871712388132075	0.15924293180167368	0.3465217610540459	-0.20138469098304654	0.4007906244491436
501	-0.2386418520215016	0.05461152949735271	0.24481085084263013	0.37359682687287865	-0.019583246047491714	0.37410973333400493	0.3629487668358567	-0.17774397050600926	0.4041345399726558
502	-0.33181107689871925	-0.07890346753336953	0.3410635541090213	-0.26276661378459365	-0.14973455273172198	0.3024346699728565	0.5754809912635507	0.09388193310590222	0.5830884912853108
503	-0.24615941497528881	-0.3292120414905102	0.41106571961588556	-0.125056701950754	-0.46977456287127817	0.4861350826917352	0.0018559488784504377	-0.2686055459253882	0.2686119577534017
504	-0.20898168876931258	-0.07488259328788989	0.22199267784860235	0.10670764163923248	-0.20925251893666308	0.23488962826303209	0.12921154268337304	-0.5090277834242644	0.5251713121072369
505	-0.5653635710114538	-0.08727390641532416	0.5720600511902696	0.12149927043803944	0.13559960100792212	0.18206955953833556	0.3117264920114625	0.2828943801293671	0.42095443474389393
506	-0.678934319463045	0.0034080430549403894	0.6789428730771186	0.29921879870818113	-0.1775814556654239	0.347946925401875	0.4766219078585507	-0.02429122647370841	0.4772405124612974
507	-0.23691037424360573	-0.2025171032095578	0.3116724282265533	-0.21544591093636734	-0.17287296586600226	0.2762281717466723	-0.056804040045202446	0.03928545834851821	0.06906552108766083
508	-0.5175362339198081	0.02192691254591832	0.5180005240477027	-0.15687737482391376	0.19302669597356617	0.2487364390074648	0.3941866931605951	-0.01779941872584649	0.39458835306159656
509	-0.6830021381273749	-0.19759094285454773	0.7110092132910197	0.13167191343005916	0.225280461847589	0.2609382671755831	0.48886617861530396	0.19698368452436546	0.5270604448853329
510	-0.4559911753920879	-0.0033750151785660615	0.4560036652954814	-0.10723537520869177	-0.16732969115437918	0.1987426759354136	0.046916822782765606	-0.03283771744374934	0.057266953358328335
511	-0.3660211848934902	0.19932144048889827	0.41677397283108264	0.21382362771841673	0.1337428703893387	0.2522056683554982	-0.14329949420991636	-0.4814654436668433	0.5023382510680707
512	-0.6723381823230675	-0.07756970681428486	0.6767981167414256	-0.24525317856891007	0.015139581526008262	0.24572002060665782	0.4230970125591998	0.06072617573534565	0.42743274378077273
513	-0.45299778962950943	0.11318921988116723	0.4669248300385497	0.27397154675492186	-0.1317558154307284	0.3040065843548467	0.35320213905070447	0.030871544762526182	0.35454873191991226
514	-0.424886754604759	0.10209891337873986	0.4369816270184413	-0.11638608487126723	-0.3056240582011439	0.3270348386686012	0.04514471701086539	-0.38487155346697216	0.3875102039199375
515	-0.30730737968961097	-0.17586528607272855	0.35407121382165113	-0.26334036176070813	-0.15086414805004705	0.3034932244698836	0.15502560563616408	0.08392776033046573	0.17628615191485567
516	0.050109182114229156	0.27101542935173223	0.27560894956234777	-0.33025484693421564	-0.2809003735848382	0.4335588585228583	0.20672238014271924	0.22642166742162145	0.3065956847867534
517	-0.6311177053976329	-0.04393561150231977	0.6326451580660806	0.11819528656478916	0.1111048736168767	0.1622171960907806	0.3822616493526613	-0.16283455776194503	0.4154985701146819
518	-0.3943306799538191	-0.05296475111447464	0.3978717758442531	-0.15434427423602318	-0.044874301018635765	0.16073536599440666	0.2104112033073749	0.1885081475459055	0.28250344452492315
519	-0.256397392595691	0.06797251551517787	0.26525437940838975	-0.1297706921769697	0.12231663299312018	0.1783305673597869	-0.04778067112841812	-0.4955450742696186	0.4978432616460364
520	-0.29450181735359154	0.06992768546022225	0.3026899430413769	0.08213718065827454	0.295175825506374	0.3063907381267576	0.3739299956818817	-0.23567033847838542	0.44200016980671947
521	-0.486670089628286	-0.1223602863503794	0.5018165160838678	-0.3051947255928172	0.5442847736983527	0.624011005840075	0.4585913930483157	0.3909778019006792	0.6026356339921176
522	-0.44599057274188075	-0.20362793932979187	0.4902773996936104	-0.00238984729132974	0.21219154035416507	0.21220499798060632	0.19784749427737014	0.12895076009703824	0.2361608128403989
523	-0.5707092691962936	0.379973809623901	0.685630487906327	0.5893707022467299	-0.08572930513843073	0.5955731176155634	-0.0870316673713657	-0.5082099108071443	0.5156082083986305
524	-0.39776493066861623	-0.011888817895299471	0.39794256377115117	0.06581934707173713	0.23108470071691306	0.24027551967350955	0.5275292084512654	-0.06527828041763577	0.5315527440090044
525	-0.48092171968836933	0.05967259712460894	0.48460965664709404	-0.025986062253234257	0.43656534212293224	0.43733805388319663	0.7138922698925932	0.08915845713364706	0.7194382555097077
526	-0.0822003666881501	-0.2480044426632399	0.2612720878019131	-0.043397726937361075	0.2386161251691128	0.2425304473546599	0.3753626905137229	0.046756026023564046	0.3782634999563361
527	-0.6766830289523489	0.04053043242346723	0.6778957424446319	0.31821204688902466	-0.20369475911417512	0.3778233207147021	0.3327240336512502	-0.07224225012843885	0.34047646801618786
528	-0.5716086827189383	0.023815268921614476	0.5721045823916189	-0.05143057351030588	-0.03390072257928405	0.06159840000354357	0.43848133902688574	0.1629306923558283	0.46777376496161077
529	-0.4370143476853774	-0.026539170913655638	0.4378194464338698	-0.1900405381403982	-0.20099286239867906	0.2766108039681503	0.45650539851294675	-0.012792634595131226	0.4566846071101465
530	-0.5464398310071206	-0.10824809775662422	0.5570584705208406	-0.17732320268243484	-0.017117770920235854	0.17814751272704746	0.5405799830809505	0.3424938824374331	0.6399443550925868
531	-0.33015588037462384	0.1422248624965089	0.35948687995265394	0.042743526978213986	-0.10064935366550391	0.10934944669188315	0.31874081947048505	-0.054782911576324284	0.3234144050556433
532	-0.4609071246247912	-0.32889585388515297	0.5662224476588126	0.10779057505407262	-0.09561687129289788	0.14408814714031914	0.042888726546482174	0.5400879576177594	0.5417881918503776
533	-0.6500166862504688	-0.13464162857804576	0.6638147787976619	-0.37985930817913244	0.23806615889980787	0.4482952041051049	0.3763065096253799	0.21884191108539264	0.43531410640357504
534	-0.2593618064542031	-0.17746177600809515	0.3142629927165062	0.0270299338213601	-0.01196263131876752	0.029558786687816942	-0.2141258505042706	-0.13255151281185157	0.25183284814115825
535	-0.5917744601403935	0.24933472522423047	0.642156380391176	-0.0036158414244376563	-0.11539561551206692	0.11545225155281928	0.3957208640944453	-0.33917369613762605	0.5211849944418134
536	-0.5663792704427921	-0.13951226798961502	0.5833087954993612	-0.012366852423803113	0.09744438718065655	0.09822600282962668	0.18809303672311736	0.38596881446945447	0.42936105576388756
537	-0.22672426254600483	-0.18659237532817705	0.29363345476570113	0.1604219019840426	0.34487729077057866	0.38036236975472754	-0.08028836149289639	0.16822053372415088	0.1863984145792345
538	-0.49548150482400766	0.09573834126635951	0.5046461647640821	-0.03305333373708185	-0.23906807632577315	0.2413422217293124	0.5131722475563099	-0.1299782960475867	0.5293770991509065
539	-0.2698152650833499	0.03383658338478389	0.27192865175842323	-0.03274015844192765	0.3619831467760051	0.3634607496342093	0.17490833820124804	-0.01811626388203112	0.17584403825369102
540	-0.29743900588347716	0.04150516952662347	0.30032089723891164	-0.1356382328388034	-0.010209332746120122	0.1360219125095455	0.23226771746330457	-0.23692916942667427	0.33178867355717134
541	-0.2481156265747478	-0.18364100887863716	0.30868330744072214	0.17672387702432768	0.09939524671622818	0.20275784517569118	0.03511993061328429	0.4281618447989127	0.4295997845296133
542	-0.583023334460602	0.10864691094442021	0.5930601653991976	-0.13813902401071312	-0.11397239916042842	0.17908684408693007	0.5314840197341666	-0.08025843925910611	0.5375097025218202
543	-0.266774813683058	0.3411900452668413	0.43310443106116975	0.06221904774769906	-0.012717462761837864	0.06350546245583279	-0.05116982357611491	-0.2826668798904387	0.2872610586762612
544	-0.48409223152975195	-0.09310822417230875	0.49296493793775625	0.0853248472259692	0.0035064659400753156	0.08539686678985296	0.2888958053922318	0.16421115078668935	0.3323042106502942
545	-0.2424872958618164	0.1695777584671129	0.29589982227285394	0.4747508971014684	-0.05741267329616928	0.4782098172911779	-0.21924470312314287	-0.09264871451473879	0.23801685685847676
546	-0.6528807537604834	-0.2010480303968401	0.6831351177895232	0.24644113813467194	-0.16152986960194377	0.29466104822105926	0.5481252799332964	0.24822896180198775	0.6017133370461779
547	-0.4435218383571458	0.0424196893339697	0.44554579017525536	-0.11593150916957949	-0.3305976009731611	0.3503353944258926	0.23006674927055434	0.02121356569007554	0.23104268975496126
548	-0.5381788162792464	0.19685197318444236	0.5730507286779585	0.004576811096639656	-0.24732275040008433	0.24736509467844636	0.25221422461750853	-0.2754394645245488	0.3734687586893732
549	-0.6832579583404297	-0.0983976874717691	0.6903068466525044	-0.10929406963134279	-0.13218191968212495	0.1715145869814942	0.5511944533135346	0.45971588972119176	0.7177423107395531
550	-0.3593670613145362	0.1639629470191017	0.3950044718139712	-0.17745638895675542	-0.07777200097727827	0.1937504944963523	0.4582711269456826	0.0906345807739591	0.4671477849932901
551	-0.37925106779689394	0.07320753696566697	0.3862521403094923	0.39507413102633404	0.29516131126498524	0.4931569412204176	-0.17961621202498504	-0.22134969537357932	0.28505731224471464
552	-0.3000295771859752	0.11796294700560102	0.32238642039118415	-0.14935446309313494	0.17238812051863955	0.2280886225610291	0.016086461309932173	0.02276531376210276	0.027875325077260177
553	-0.4874365155058116	0.23592163169347877	0.5415287369561848	0.33231249821969444	-0.0409806397706017	0.33482982141533074	0.060415210471812746	-0.08191105870367897	0.10178123203376434
554	-0.4431084514156978	0.2574541405336844	0.5124721789462877	-0.12088991284718589	-0.11624393479247393	0.16771113082988	0.290812665501075	-0.12214869593854673	0.3154240167383069
555	-0.4687135550019054	-0.12433799127139303	0.4849250794874701	0.04581247867280823	-0.1778859424315176	0.1836904780245718	0.2427156132216428	0.20171343467741162	0.31559337545474003
556	-0.28107677375142975	-0.3373029808632627	0.4390642932894396	0.13285631007534482	-0.039571095458709356	0.13862420684223392	-0.19568320207606618	0.19376198261992802	0.2753826818874924
557	-0.3243004186190329	-0.023669219608496064	0.3251630259936625	0.08562534942286475	0.27012774652556165	0.283373781262074	0.431242730810474	-0.11723083391688509	0.4468930087814344
558	-0.421559731583865	-0.2925800826433893	0.5131429742797545	-0.3165421119339401	-0.059634799589103615	0.32211056789498793	-0.08447823812817314	0.1769804107633136	0.1961087415471109
559	-0.28974646802434806	0.2073180468926129	0.35627768425759165	-0.22661922557500383	-0.32281263673092114	0.39441636861746004	0.3742230043884035	-0.20569923024318598	0.4270304793994479
560	-0.24025563951243725	-0.18518940856360191	0.30334450606804614	-0.3828828243272156	-0.0019276815915547506	0.38288767689898806	-0.07333705469486361	0.012333092359922767	0.07436685255189843
561	-0.7280831752592619	-0.11890069275235536	0.7377279205998639	-0.19111097033822724	0.22256448555753564	0.2933570405071425	0.5698998958288739	0.12326672802774091	0.58307853459412
562	-0.5421513072624261	0.017528892994422417	0.542434606248502	0.23001445787035976	-0.27890581865159775	0.3615177817301846	0.5055240983414276	-0.14153298531134145	0.5249630462566426
563	-0.4027995703726867	0.009362936865684894	0.4029083747940365	-0.24632938735335586	-0.3302065920034051	0.4119642708735587	0.28558616171292395	-0.08609063691723809	0.29828015945874786
564	-0.0934288288069933	0.2607562347422013	0.27698873624964687	-0.22257440367340486	-0.05212537428946941	0.22859663124243337	0.49918284009131825	0.26027396952465415	0.5629618522189183
565	-0.12798254673186577	-0.20662315300524567	0.2430486774821113	-0.04979502260823917	-0.21242093081520894	0.21817927519577754	-0.41940424759013484	0.08711815150689553	0.42835673826686277
566	-0.2432348952164126	0.016188474574533	0.24377301113943994	0.23215442435852685	-0.23436802415721672	0.3298849003767779	0.3152955278345918	-0.07171022324040988	0.323347531287442
567	-0.4866784096957905	0.1410436344068326	0.5067042345103424	-0.27554665751973473	-0.029825531607083268	0.27715613434658654	0.46346057823162556	-0.12044292581677911	0.47885509912091245
568	-0.09823019976705609	-0.11828374451464135	0.15375375235317248	0.15843720882798773	0.19730000973470607	0.25304079311944644	-0.19890796752171236	0.1596974272897787	0.25508360948244546
569	-0.4350281943611278	0.12339148170365928	0.4521891060675032	-0.021181519446760513	-0.1862443761521337	0.18744499036883053	0.28437467940903344	0.04020597095262648	0.287202852334781
570	-0.4535955521049058	0.06722070252090617	0.45854939508929515	0.16268952535992268	0.011780108867070255	0.16311545796385135	-0.011345878455365022	-0.03149888012838634	0.03347997023992656
571	-0.10652515766196184	-0.1704030959076142	0.20095975793627288	0.12582422014781047	-0.05613818809118495	0.13777964486079186	0.029346103585729744	0.4243616860638717	0.4253751689916049
572	-0.3175377132242867	0.1265153506466197	0.3418133017729803	0.6010200258961824	-0.07868858749418065	0.6061492929386927	0.09814805481567558	-0.41380823642517045	0.4252884870266424
573	-0.4465472991918148	-0.07877087740143159	0.45344166277713777	0.05772274747532583	-0.08513026674587214	0.10285464448591312	0.14483698992213973	-0.005497122327458905	0.14494127087751457
574	-0.3738303521043319	-0.08584985610976223	0.3835613770291733	0.06985377252545197	0.1738553752095354	0.1873639266915751	0.32846942599553924	0.33793276509054404	0.47126501836607804
575	0.029270593419431203	0.05116498561477311	0.058945936179567025	0.006745800178288887	-0.07938460728747601	0.07967070788082778	0.25740139929355094	0.27472941306368787	0.3764727490278632
576	-0.6445825732348431	0.10680052021494525	0.6533705264520544	0.19624486354277665	-0.28510954406452227	0.34612064166068285	0.31215205823686054	-0.25987324315099347	0.406168696439452
577	-0.530360533576788	-0.2043784198469725	0.5683773694254555	-0.01261656107204742	-0.31983846364846696	0.3200872075580285	0.20839626089037508	0.29062586912792915	0.35762046552099547
578	-0.5707582858241578	-0.07401219910533716	0.5755369896482232	0.03137169009642582	0.029076914671970957	0.04277440714197289	0.276735298815986	0.17937501426281452	0.3297845074477544
579	-0.40333417447675707	0.36133307951461596	0.5415164361793304	0.110995836683062	-0.10409612929682344	0.15217121901185504	-0.17500154206666246	-0.47808158357115765	0.5091046457022521
580	-0.6295202633493242	0.09128813359482987	0.6361047754125337	-0.3166569848685934	0.019010466584627454	0.3172271172296495	0.37803668485781017	-0.07879318551645506	0.38616071936709695
581	-0.4749612926851801	-0.28331472636627636	0.5530420090058037	-0.2350803841703007	0.0810559943250541	0.2486621427513231	0.24579187728445134	0.25773191400499185	0.35614517606685525
582	-0.1537674389731606	-0.1143194314762942	0.19160730075189666	0.14413653448091165	0.028457945486190708	0.14691900909501818	-0.1764876128071346	-0.18285623260490824	0.2541343724820029
583	-0.26068273068442593	-0.06883418430489606	0.2696175643499684	0.24865943973381988	0.13804612152900228	0.2844085945219259	0.13635044027012475	-0.20289854535388188	0.24445707653610302
584	-0.3606335868563008	0.028099567182555706	0.36172665044849545	-0.14675246863955588	0.05439103098882096	0.15650773560380557	0.40715776916194457	-0.10058156874440799	0.4193973068106392
585	-0.2946306713031099	-0.08811718589822967	0.30752539882608776	-0.010182037618691213	0.16901543598830626	0.16932185769234195	0.4847612032753844	-0.15229095077986077	0.5081200231150437
586	-0.554947316405137	-0.18235427040375757	0.5841400550550784	-0.10133060337873463	0.07328108497399502	0.12505202355845468	0.34765394778806313	-0.027559633418131117	0.34874460684972186
587	-0.4154839548795556	0.2723529852411069	0.4967927790659795	0.025412135653762893	0.031488975204828185	0.04046396171824419	0.09119099225849038	0.09146581071158166	0.12915801019764486
588	-0.32756664469489855	-0.012142555552754054	0.327791623401248	0.032015665969663785	0.09473448081296403	0.09999812359431019	0.1618243436591745	0.04913585593835121	0.16911963380848782
589	-0.37262010515954	-0.1705174762732064	0.4097828113570531	0.023094757550366135	-0.04859650989107071	0.053805098270546144	0.24324106435924586	-0.0593518995505692	0.2503774418171087
590	-0.41977100625879604	-0.030999754239611963	0.4209141034206843	0.2719065340046465	-0.19319991808661635	0.3335556499043229	0.07686040303738109	0.42154422139632886	0.428493934785203
591	-0.3332116160811684	0.10062282813773181	0.3480731742519947	0.08688507964072709	0.38391474385435503	0.3936236116049576	0.054694976273372865	0.09117981052112512	0.10632637620183008
592	-0.16867140811907758	0.11917583219729683	0.20652584074829639	-0.13013657148048333	-0.18738107334842946	0.2281385409918816	0.19210764211877843	0.10207397120285089	0.21754181611257428
593	-0.6498804347888523	0.07903814770712239	0.6546690830597705	0.021477395622305828	-0.09874468781892126	0.10105341110112641	0.3672771599480085	-0.2666917928555433	0.4538909831622336
594	-0.3188719841578098	0.16967195321863104	0.3612034246650546	0.100207176150461	0.13972185493010955	0.1719409052470066	0.006472535296954075	-0.1338982573466785	0.1340546046715579
595	-0.49759926186884523	-0.07643271916869189	0.5034351854727078	0.07635949272262983	0.1261791718653908	0.14748544179509104	0.3783741818917533	-0.01849803912804129	0.37882608011307267
596	-0.362044674156842	0.30511857163143136	0.47346983941930115	-0.15957448021026382	-0.23867335936556133	0.28710448830559626	-0.055256920486010844	0.086832721400297	0.10292350930365192
597	-0.39255835044523957	0.045654879417990575	0.39520428454023465	0.0355963971453054	0.18596958867760294	0.1893456928547442	0.46766756985976626	-0.0998330329246764	0.4782045486624723
598	-0.5764157855616661	-0.13469016091769037	0.591943069300339	-0.21181961085784587	0.03683164497494672	0.21499794793329952	0.0005612822180447785	0.3101128800905179	0.31011338803051414
599	-0.17097776983771823	-0.17309400261052088	0.24330008532347613	-0.180030723692838	-0.2568111054909234	0.3136287700081693	0.3061200737265233	0.2587623668411208	0.40083345922159597
600	-0.3721808688495074	0.08410967360271611	0.3815665555720649	0.06385723369816555	-0.13343465777709262	0.14792753020202815	0.277713370515805	-0.09530665361455816	0.29361211553076993
601	-0.41617396146976204	0.3439726328029431	0.5399240116190641	0.20956643646809178	0.1117572129649546	0.23750319143882878	0.11148574383767301	-0.39895054711438077	0.4142349696994485
602	-0.5072245345692584	0.24378693588559464	0.5627688678111893	0.2405253163284516	-0.2699398870849531	0.36155216834412557	0.13851562870027145	-0.13457842768220604	0.19312672676676895
603	-0.25572597445729295	-0.04829147825494554	0.26024573173095444	-0.13149629878952723	-0.42648215474549384	0.4462939669228164	0.3591690667583717	0.28195560905013684	0.45661951775073445
604	-0.6317800830718986	-0.13853144138746137	0.6467897909052236	-0.009390970441689262	0.08684127333772194	0.0873475648244049	0.45988115961022175	0.10792367396669923	0.47237506323567996
605	-0.6297383289332622	0.03440668810810446	0.6306775587526688	0.14307754326230682	0.2392156055314201	0.27873874742443194	0.5331525186502847	0.09822368390812522	0.5421249857953656
606	-0.39149186987835166	-0.020329465191687934	0.3920193507160435	-0.1518892990245903	-0.40531367738878565	0.43283892643407434	0.06772683779365617	-0.3301061608329317	0.3369821983093255
607	-0.1400493707575866	-0.34322498783028116	0.37069828502529195	-0.1569566441794932	-0.02244857875204259	0.15855386100651947	-0.3386111721486118	0.17240641551562383	0.37997565450276255
608	-0.4370810876884222	-0.3495372454488519	0.5596571836140989	0.27667021591245194	0.2574973873607414	0.3779567605833377	-0.08902687366684384	0.2680670702663896	0.282463693943306
609	-0.48697374435021074	-0.19352160104381932	0.5240172113175555	0.1697454309721495	0.14568304784700925	0.22368965502658983	0.42272324268267	0.0851961353049147	0.43122305292626095
610	-0.5856496729410892	0.036348591888234374	0.5867765840149572	-0.22635705382891858	0.2730177382862615	0.3546494060858605	0.2526455006769089	-0.040363114842336546	0.25584942847710573
611	-0.7478303758343654	-0.2303347326194417	0.7824987923769838	-0.1671598101005176	0.3261162854290694	0.36646177663556584	0.52159945001856	0.33566901516431014	0.6202738701582086
612	-0.528911606942909	-0.27071669694029044	0.5941674999200068	-0.09277611529597908	0.27659030715784405	0.291735506209106	0.43279657263721716	0.17864267222602243	0.46821584512548925
613	-0.7033815615872075	0.015631919023187054	0.703555241664225	0.5151272792254066	-0.19571482741412113	0.5510539061397798	0.4113792273101456	0.1371180090832218	0.43362912388034885
614	-0.5386236838227182	-0.22839586662273942	0.585047130293883	-0.2627275660450158	0.4064100980682198	0.4839369192072022	0.5020702634880803	0.24523489445966593	0.5587617586589421
615	-0.3789599340884688	-0.14079817015147655	0.40427064741623375	-0.1990317965821399	-0.12412810661481698	0.23456649995788761	-0.018723526265807984	-0.15819458029408595	0.15929876229980072
616	-0.38188072533969436	0.15940254062411757	0.41381403835949615	-0.37567885377087246	-0.05785802193786243	0.3801080792000595	-0.0007583645562840182	-0.28433872547346417	0.2843397367950429
617	-0.44200061214748	0.040878077455158084	0.4438868756284386	0.016587993818599676	0.3463015413876451	0.34669859980447676	0.21358907123960572	0.03817666294295806	0.21697407436479038
618	-0.42128724602253176	0.26122448632300566	0.49570270920781473	-0.0788145374170977	0.21392655465587565	0.22798311800483045	0.29478022551736366	-0.05672748870271768	0.30018892273131054
619	-0.5345511302116869	-0.09892297925125361	0.543627323296517	-0.07772780596933486	-0.12618404539750094	0.1482026488754002	0.3292178189812168	0.2550954630377255	0.41648297395833705
620	-0.3678730107984539	-0.09938978239391728	0.38106283066999547	-0.3884691452471578	0.03720253585246405	0.3902464676110615	-0.2222095023740338	-0.00546860607401853	0.22227678375779267
621	-0.2995244700026458	-0.2371986208493187	0.3820707969253666	0.2918673683844858	0.04473451096868323	0.29527569693303984	-0.24172107690706868	0.2694259852536789	0.3619660765196493
622	-0.5849023567828209	-0.07184145191183508	0.5892978543851138	0.27346628701338166	0.25619438848435055	0.3747257328016793	-0.02157599929861574	0.11177960947926394	0.11384289543520325
623	-0.37922561046070485	0.03935061237502941	0.38126176614444846	-0.18148603494817142	0.29802020566899645	0.3489315461063959	0.08227835372472238	0.36445815703349316	0.3736301322429722
624	-0.4554638781902615	0.05214027063548322	0.4584386023864644	0.3543498396992881	-0.32114192267510117	0.4782216467229101	0.13816771031210007	0.084637949266294	0.16203054844347148
625	-0.5987940569168995	0.3203200612272557	0.6790870814730846	-0.02999217476753793	0.24787341783581157	0.2496813205205655	0.3081217380701224	-0.5834818229191231	0.6598409226081511
626	-0.2467268126306525	0.035710848458504155	0.24929778332048474	0.10709365360556725	-0.46564589448520266	0.47780241700258663	0.4001994434000986	0.05827968312401246	0.4044207165351251
627	-0.20962256701906132	-0.03813218282547046	0.21306262922130656	-0.28974884133563794	0.18718203649601542	0.3449514543267507	0.10284214473190852	0.3630275835085831	0.37731357399534426
628	-0.32147937909036683	0.06954330713071531	0.3289152820210772	0.1337335790557261	-0.15759857111368145	0.20669296017070407	0.3997493313938275	0.040554436552528356	0.4018011825192967
629	-0.47704390432745225	-0.36799161608486763	0.60248544892365	-0.38428996734746146	0.09608363897450907	0.3961197352853008	0.2791085329574078	0.27688511293315227	0.3931500208999624
630	-0.46478160055722556	0.20466332758999925	0.5078474316925781	-0.053540544231472385	0.19054907730871062	0.19792812013406086	0.47595070611105317	0.02651282892176105	0.47668858256207974
631	-0.27994876741938524	-0.010715145620652023	0.2801537555081224	0.08193714468326471	-0.07831136624406995	0.11334180941673339	0.3715989610401663	0.272966221044621	0.4610817125819586
632	-0.49998920827190646	-0.17282164276377096	0.5290146771082408	0.05290967327144963	-0.10286579079641645	0.11567542713067311	0.14231727165121325	-0.007492669344859125	0.14251437086889385
633	-0.583424053776965	0.09984999041206961	0.591906789208265	0.07970068859562371	-0.38196449845675456	0.39019107863191416	0.36098539005177016	0.047723364757946626	0.3641263123898748
634	-0.38297399838778756	-0.05564440188793249	0.386995326719322	0.07844747769280572	-0.14764271493036457	0.16718964689349683	0.3717795410118099	0.017425054078931797	0.3721876672118593
635	-0.2562826297361504	0.1694917711989752	0.3072592501596047	-0.08686003857586408	0.0029725273964062568	0.0869108866628513	0.001670804420785599	0.011198440054222995	0.011322395818047636
636	-0.3847188933981048	0.07897331588585291	0.3927408962146278	-0.026611230967125876	0.11184619037762898	0.11496837789398676	-0.16899072490685269	-0.35393653526007635	0.3922103212518136
637	-0.49998469868102635	-0.24378241404409062	0.556250451067072	0.19654349844705582	0.10973053838956308	0.22510028395599863	0.029109176695687616	0.45477081375645806	0.45570147817690015
638	-0.27584093063374515	-0.17510645445732637	0.32672693400683445	-0.08040179329552015	0.144974252728218	0.16577690526499997	0.32168547390735225	0.170697369054978	0.3641691034743189
639	-0.39672293286276544	-0.08874886152945385	0.4065285302189854	0.06664734506941462	0.081937541147846	0.10562021233720648	0.46819944335620456	0.06940629525466636	0.47331591202920464
640	-0.45853935777209437	0.12256682158604441	0.4746377233003609	0.15740888936742725	-0.007346149108027125	0.15758021563192606	0.11023440122945974	0.035983851519092086	0.1159588754022976
641	-0.23307466877214042	-0.050549725418749254	0.23849334574187583	-0.028331002391937997	0.06038924542852289	0.06670462247819389	0.1614422499141408	0.05848830493300554	0.17171045941140606
642	-0.5932714755640747	0.11827149311735771	0.6049456089618169	0.39298852031340803	0.128461057774243	0.41345159385664404	0.3474516251807871	-0.10688668645809547	0.36352083239170957
643	-0.45597716864644816	-0.2093250830596076	0.5017291786658845	0.2873468725380322	-0.29421638685766915	0.41125601205693	0.4719777794734424	0.39340994525207007	0.614438287657856
644	-0.08941251132620921	0.17546656790691656	0.1969342876055159	-0.3222925759981486	-0.06056960845445253	0.32793472218087566	0.29284438903457866	-0.40543226860410125	0.5001331428874752
645	-0.4842613145701626	-0.10149841197958759	0.49478373904525197	0.10018002509207795	0.270147536038641	0.28812450200425205	0.1622885311596348	0.23614521971725005	0.2865346962258848
646	-0.2518812560406856	-0.31593826839278893	0.40405588299103795	0.12269468612102913	-0.048084645362829644	0.1317805718685685	0.32938459257640906	0.29400908246787194	0.4415150624840866
647	-0.5503730159026499	-0.2490394560464795	0.6040952799862824	-0.04525971305735796	-0.03158500339414251	0.055191068710819254	0.23221158983915816	0.09019701676662649	0.24911387815460725
648	-0.4395104337138317	-0.19880749067993997	0.48238349857118334	0.29083413652667667	0.05206738131699847	0.2954581309871626	-0.02468536153050271	0.28480148900582236	0.28586929743123024
649	-0.4663655290477543	0.03626983323701718	0.46777377810971066	-0.25794364616180737	-0.09622817316696813	0.2753085285753053	0.17726793602363825	-0.22527628837271632	0.2866589040045118
650	-0.6892601725072105	0.073078311633008	0.6931233837029311	-0.36288430410405625	-0.10302378392517145	0.37722528841442426	0.31334622377260596	-0.22894741218118794	0.38807573165171616
651	-0.2520154506178843	-0.22892689769088467	0.3404692524098293	0.2442571572764275	-0.03053473149201628	0.246158340724118	-0.1112907978058142	0.1860202300055088	0.21676984948916908
652	-0.49620350736262636	0.1661421078434268	0.5232791995843412	0.17188061760310708	-0.19026074238574026	0.25640221684064773	0.3900543280777787	0.09108409478314561	0.40054798860395296
653	-0.6593284286446243	-0.005930746808724494	0.659355102032811	-0.11325424798335731	0.2698334550939525	0.2926373492468381	0.5077353248480243	0.06004069929168476	0.511272965909565
654	-0.26639839209777716	0.09317594138486687	0.28222306667818126	0.16326045721394455	0.2617304763139791	0.30847498945821944	0.5932546988145572	0.09591567255004745	0.600958362872403
655	-0.4821339766363597	-0.014210677246871858	0.48234335775980647	0.05101717057066654	0.07060460243119335	0.08710775842313564	0.3291541595093917	0.1678786800924614	0.369493859153195
656	-0.4272516735105122	-0.09359713247099671	0.4373836024867949	0.057133311781640585	-0.04926337988790208	0.07543935254969986	0.3997607423269094	0.3364887937187723	0.5225259413694943
657	-0.37600950606799444	0.029159041722598145	0.3771384339571842	-0.06293363354765938	-0.17830556853087998	0.1890860068874252	0.34975676557691543	-0.050178087247196315	0.3533378489584899
658	-0.5992752147505627	-0.2577734629397757	0.6523633506032485	0.03936138568398324	-0.09977825114066269	0.10726144733151997	0.41042612368231296	0.28445572228135835	0.49936425677004415
659	-0.2881439100791352	0.25426197655012844	0.38428643696450027	0.23206745895354675	0.27031154985061995	0.3562634411328228	0.3611606846531141	-0.12400094340111166	0.38185504331286735
660	-0.6670177545553815	-0.03912439153544945	0.668164203549638	-0.20461115756779358	0.09740598302126002	0.22661344031096314	0.43039195618485626	0.30938020141028855	0.5300503230574413
661	-0.30096116097717657	-0.06811779519620265	0.30857358026753007	0.038372278996917066	0.05595007381016723	0.0678442521867579	0.25603460610740775	0.0795948508838823	0.2681213527710967
662	-0.42950557428323716	-0.03551849563742015	0.43097169497859	0.09716545307544625	-0.0516824654633382	0.11005545196729644	0.3551118158301696	0.11021477914943821	0.37182213393659036
663	-0.46734436063711376	0.07739581381882589	0.47370968262849666	0.11298510413224139	-0.10341121558791971	0.15316498707323628	0.6117292167605175	-0.21300297198743753	0.6477521908213952
664	-0.5524093909804553	-0.034226288017118654	0.5534686748451336	-0.24792230362505296	-0.004376536333433638	0.24796092979546358	0.20610702830990857	0.017228172980801874	0.20682581333817568
665	-0.36561794842797735	0.33351068162095554	0.4948796408905477	-0.1188703570457484	-0.12460846677308554	0.1722133321660169	0.3219958235263847	-0.3985645064746175	0.5123816704272218
666	-0.4544067634119187	-0.12679751492491406	0.4717659551362616	0.26573162100229764	0.3549407863861428	0.4433917638397473	0.43986739894342064	-0.3185400090113544	0.5430939752880749
667	-0.3536379082724341	-0.10700858318687012	0.369473418587811	0.009860792830226827	-0.18352709057381192	0.18379180669912576	0.43232714126248156	0.022313386289719232	0.43290258058817793
668	-0.4636598836360889	0.043030211468260304	0.4656523239418383	-0.0804057828129239	0.02433184324058821	0.08400671702455494	0.2660715258783951	0.1788935658448587	0.32061965751330074
669	-0.4213961222980807	-0.07232244941408666	0.4275572810479458	0.18133071577449292	0.23672858976494116	0.2981966694907704	0.2864667637913414	-0.003103690012829155	0.28648357657775064
670	-0.8076151408142731	-0.007120860382185849	0.8076465330359816	0.12488592866630992	-0.3402038838105039	0.3624019560358326	0.47998618981545027	0.03767112306558415	0.48146220612481705
671	-0.5298832117951002	0.19453975473435478	0.5644660612600141	0.019785894675675878	-0.03010247107641191	0.03602277603160471	0.5344263359616506	-0.16394293138381366	0.5590069707258692
672	-0.3724189600444349	0.058344438554512025	0.37696147722389306	-0.12776830904644212	0.49767635714436015	0.5138156257424135	0.5007728288052655	-0.0690119258929804	0.5055057586072448
673	-0.5266973142928759	-0.12218342301298854	0.5406836873279046	-0.1951150340371524	0.23882242990654204	0.3083926547986906	0.3300823549219405	0.11119770793430601	0.34830918919927606
674	-0.562928135227955	-0.007519496455297829	0.5629783550529844	-0.3154044223672671	-0.37743100718619965	0.4918679851692103	0.18922660312609002	-0.17867625323962988	0.26025355098901365
675	-0.5965206522169021	0.014203554188355729	0.5966897263007465	-0.3318918472389909	-0.2009653682404524	0.3879939142508943	0.38421366398029166	-0.09432208024006715	0.39562203478822333
676	-0.4215442152925033	-0.0589455034507259	0.4256455072282943	0.18241628869828788	0.02479220707908233	0.18409333479056	0.3055733329144176	0.3273942914984458	0.44784158348035835
677	-0.20471260528691987	-0.4203400944543089	0.4675393521076227	0.15185229874187173	-0.10847067954579549	0.1866146000566872	-0.004877527463263427	-0.2706543195465806	0.27069826553448295
678	-0.1932713116269059	0.06918789231478298	0.20528215787288134	0.08136580578584429	-0.06345899078922598	0.10318642286253943	0.41143639249124325	-0.23802035891030998	0.47532472723602454
679	0.10949096190135606	0.21396127007448731	0.24034911239688803	0.5649025868453853	0.10033825893744241	0.5737444542923316	0.7776687956683461	0.14211831816568407	0.79054814661379
680	-0.34572202718584555	0.21405978640232656	0.40662674805784754	0.013707626358227075	0.24490564388897296	0.24528895904432632	0.10469286998495642	0.034144165813924106	0.11012003035241014
681	-0.6528691832033734	0.004021735993458358	0.6528815702231462	0.18976493071832007	0.3831430969091225	0.42756211436426644	0.4894961921819599	0.041148370210194476	0.49122266899196887
682	-0.399774168485462	0.2800540480419876	0.48810824169741945	0.1271374710977672	0.07565741795216896	0.1479458733737605	0.06460641967340329	-0.3241779283553047	0.3305530497450492
683	-0.4271869096785701	-0.4071492332574916	0.5901348608097051	-0.21141323234257428	-0.05005381682186431	0.21725777175505606	-0.13124637424026836	0.1655669258343187	0.21127711111581246
684	-0.3126578465148622	0.34045412229976285	0.46223796726168337	0.29681712745618793	-0.16592035396647406	0.34004407216080534	-0.15692365665023045	-0.24582878261264723	0.2916450314634137
685	-0.2496247767957968	0.03583354441127551	0.25218360790389655	-0.11567553233896379	0.09876599269994558	0.15210374780362368	0.19942785992157291	-0.2706163185993715	0.3361616623072522
686	-0.4264410428626751	0.1371139581606636	0.447942184394694	0.17507205679967655	-0.0326636533261122	0.1780930636512203	0.28886025820418726	-0.14230746891253268	0.32201190114354655
687	-0.4757098503615769	0.14565486267558472	0.49750899564940265	0.43374238026639794	-0.0029721218873521287	0.43375256304450105	0.08817271218727472	-0.3405324393461178	0.3517623763586399
688	-0.48213138449204423	0.0353353984250066	0.48342451561135097	-0.06857052120780986	-0.3613158224253104	0.36776492480059747	0.4688694855820347	0.08890809871547528	0.4772245221351922
689	-0.3068382403057799	-0.01630017909076419	0.307270892784101	-0.10666013684797959	0.24054591902697517	0.2631325216558414	0.3034613248982234	0.10500562720779091	0.32111517786346794
690	-0.29133746628190754	0.3067425726820516	0.42304671746175426	0.10394548776666958	0.017742512124353238	0.10544885567673876	0.07281826085214639	-0.22390945694196832	0.23545263647192063
691	-0.4860041092024248	0.25138922144848974	0.5471713943748525	0.2723072775082325	0.10644540898248436	0.29237284155234716	0.19760668332942397	-0.11272790255859796	0.2274994094755325
692	-0.4130288577520936	-0.06902153228990365	0.41875626473599814	-0.20059984320377647	-0.05284618625270975	0.20744400809576494	-0.1774754960251161	-0.3384163859376511	0.3821298234376142
693	-0.1723172037363776	-0.04707750167921629	0.1786323315301037	-0.050094335783403145	0.2675221563064902	0.272171906324761	0.27756329699783583	-0.06478507789261011	0.2850236659610222
694	-0.26071347220829183	0.11755221871540508	0.28598957798461505	0.1358653140168386	0.2803761974007868	0.3115609019466645	0.004377253353581371	0.15067330802328524	0.15073687703279923
695	-0.2466988507329662	-0.38594881356652133	0.4580576488242193	-0.09445912113463892	-0.13537114232812586	0.16506929375492616	-0.2661747813579299	0.13578313526427527	0.2988077543390369
696	-0.5467249347507078	0.23544103096989347	0.5952651790104407	-0.12805306018616427	-0.10633537764618983	0.16644758563042966	0.06990740950200654	-0.3447776365180121	0.35179349702094787
697	-0.3766415601326531	0.14888936793810686	0.40500235641804344	0.14263339451410634	-0.30385582137973516	0.33566746255329877	0.0368510407766562	0.2020654323679716	0.20539824284637412
698	-0.33127180646675053	0.15820861684914267	0.3671116672145725	-0.08587637692719324	-0.3405425926112901	0.35120365814803306	0.11275184339850032	0.17393871843790226	0.20728641046045393
699	-0.5290291458537573	-0.18925810082525454	0.5618633872132426	-0.08908648165298758	0.14266742247628778	0.16819748704821863	0.4302374668230585	-0.07099323917114812	0.4360554068766196
700	-0.36376272590215786	0.08687729484694967	0.37399329554912114	-0.19654695078750886	0.0856192708049485	0.21438601492876938	0.10771454651446069	-0.3109831596519247	0.32910932699926687
701	-0.300387586384771	0.13798187980439974	0.3305627038981018	-0.03339472213553196	-0.26553795944831127	0.26762962349949676	-0.22622359750067578	0.300668615705008	0.37626949455956904
702	-0.32576153653455336	0.08349189093166128	0.3362907589225395	0.08065411085117927	0.20972624905689027	0.22470021170587953	0.06737692371065018	0.45982986101773493	0.4647398744806606
703	-0.616679235589084	-0.14900887794071455	0.6344264538241511	-0.13030938012218746	-0.017795987930263747	0.13151894059124275	0.4615760967314908	0.2946934492803879	0.5476282700177658
704	-0.6193448313805111	0.2059941291098893	0.6527033027229873	0.19346615367196393	-0.23695484521502838	0.30590317305889786	0.3750382013375377	-0.3383684416422018	0.5051206338706306
705	-0.4192537088474043	-0.19526352733458216	0.4624948837440769	0.10554760146289253	0.10956169219333303	0.1521317211196805	0.23252264031822367	-0.17291172604611207	0.28976756765518763
706	-0.4992411835425247	0.24331396921712578	0.5553768513011083	-0.14733241419228807	-0.32761603485768725	0.35922013663991786	0.23422536799954882	-0.5432773109243698	0.591617916885331
707	0.027568579153476824	0.1253077094952955	0.12830451517970395	0.231386875666712	0.22762149930113015	0.3245788550951784	0.5399665105333423	-0.006979842961554997	0.5400116208984045
708	-0.4945837108275645	-0.15942697833212263	0.5196441170994578	-0.12418770135193839	0.19711850354026603	0.2329770151861168	0.2418092198134556	-0.012751689441497878	0.2421452133956079
709	-0.32231928773446705	-0.07624690317167043	0.33121490529401637	-0.08732363162796332	-0.12221786436289021	0.15020859832287253	0.3092564777109977	-0.1774741619682489	0.35656226268710073
710	-0.48889958549274487	0.018715511350315992	0.4892576775688671	-0.007664514299555151	-0.11632618700190818	0.11657841379025105	0.05488723962717731	0.18472024695028308	0.1927023059209846
711	-0.5610860011965058	-0.13563603257084805	0.5772474634593429	0.25342222730914504	-0.13505160047308384	0.28716155746316296	0.10058630824222559	0.24666724537754683	0.2663875660535734
712	-0.12599741811438347	0.18148620009555191	0.2209357150770637	0.11986298844471976	0.08100734464526692	0.1446697130894234	0.19025557008998784	0.1453386439730357	0.23941700729519427
713	-0.5004289556274147	-0.1508423654402595	0.5226686893644557	-0.06287941316822496	0.024230358808591455	0.06738642955650216	0.47581145570417094	0.15060754261116674	0.49907832378364886
714	-0.36838967369323267	-0.04887094002585978	0.3716171692250206	-0.035469085153120555	0.18983153508205194	0.19311672043924014	0.3413707581375964	0.10389931149951434	0.35683197928648497
715	-0.34588981908995375	-0.04370279543576248	0.34863978728622047	-0.08704928105231838	0.10204662850606719	0.13413087534636015	-0.08027283599060103	-0.1328130650443289	0.1551871078551407
716	-0.3617475766573346	0.26799435271771926	0.4502024903374519	0.08665267808955045	0.004376844197178411	0.0867631453165319	-0.01564383986690785	-0.1573858384937349	0.15816141085662286
717	-0.3916570557021116	0.29920946500330653	0.492870726690896	0.13433065240415698	0.08530413912990975	0.15912737139795102	0.12868727240358652	-0.327144528584225	0.3515450990431664
718	-0.46591069735230717	0.17850369116127962	0.4989352118917993	0.19956000287266895	-0.06097683511678198	0.20866808372963713	0.14877239289674668	-0.03776987312644146	0.15349198091174485
719	-0.5558584075305927	-0.019183610748101588	0.5561893383945625	0.022073193523275268	0.2948220931481691	0.29564724331639497	0.34754448052819065	0.29678494546472267	0.4570213012542285
720	-0.4616796317275108	0.09914682887727069	0.4722056501445835	-0.07632766255551342	0.22098680531900536	0.23379709193291584	0.315334916083266	0.10447323507888721	0.33219085801552223
721	-0.2712523648312257	0.0729940630289754	0.28090208020591517	0.24213638322100142	-0.37398939771643125	0.4455312533186046	-0.19759200833886342	-0.17773500933186628	0.26576744590258616
722	-0.4023192203363805	-0.09085690584970313	0.41245088482467207	0.15998652071798958	0.25360141558087124	0.299848903276416	0.3928061532091398	0.17274631307166693	0.42911299523414176
723	-0.6584742055309087	0.12746739940776383	0.6706983056944008	-0.12124301641903926	-0.5735233843226232	0.5861987217618806	0.6014400653120296	-0.25889922789862724	0.654796886346479
724	-0.3839742272982485	-0.30632335017734136	0.4911926323685618	-0.10280787622490041	-0.2877113689190158	0.3055278894293096	0.1049923203328452	-0.3788220080604559	0.3931024053854554
725	-0.22880409044979247	0.3948141713791761	0.4563217524164088	0.11488144554061046	-0.1407989624201397	0.1817198237619885	-0.31636647010313607	-0.019539303628063956	0.3169692852498301
726	-0.09550801022535343	0.009920120064775178	0.09602181418462041	-0.12182759594230588	-0.07492166761071563	0.14302174453785793	-0.09880637530341821	-0.28784707257209396	0.3043331020262572
727	-0.5342838158263092	-0.008749059804844155	0.5343554452809387	-0.14142844533564483	0.08574021559303928	0.16538860214657577	0.3335446825096205	0.12019674686956187	0.3545409894334773
728	-0.5151137447143145	-0.1263227398570711	0.5303768514920322	0.09162093393323047	-0.19886234945354966	0.21895348721813745	0.2866933020061975	0.17564875903807264	0.33622245012317614
729	-0.3216283947580685	0.10776166074658455	0.3392011200475522	0.31552463824561544	-0.14636874505705008	0.3478212283193799	0.48016461434906565	-0.014307491289198606	0.48037772760607605
730	-0.5038220156068404	-0.03044161019123662	0.5047408394821786	0.01935981397114655	0.2805226876458843	0.28118993701956646	0.4892349443819429	0.16968024273761537	0.5178245026839681
731	-0.5497585766639735	-0.13182155354744776	0.5653418563977558	-0.2985560632159249	0.22761667758496915	0.3754265238336406	0.23826057984124627	-0.02188318929948797	0.2392634068975114
732	-0.5718188170642158	0.25097709453537675	0.6244727868611557	-0.35142250200396996	-0.18896631340099485	0.3990063188911841	0.29156962497012806	-0.4929051549899347	0.5726851997571377
733	-0.1738533272245012	-0.09897588166928994	0.20005300432446088	-0.04109242100261344	-0.15330971871242718	0.15872131840285217	-0.09013339579925916	0.06621751905083303	0.11184269697907567
734	-0.2310081740725571	-0.03617520319809867	0.23382348430976851	0.16688403688637607	-0.21988794878963017	0.27604527126977624	-0.3635221077381916	0.05982378085919532	0.3684117364725321
735	-0.39001137705047534	-0.04364189940408085	0.39244552438829516	0.12222617101428673	-0.21906549381138898	0.2508563881180652	0.42072190986345165	0.1684044194967191	0.4531743306335624
736	0.09099393792649331	0.17313589025078027	0.19559124017271518	0.23061507950218713	0.2616936626287894	0.3488078094794764	0.3815402398523241	0.32302046954452984	0.4999151711754081
737	-0.6173848769037423	-0.07847978798960627	0.6223529250773573	0.20815190048549795	-0.3115876474731467	0.37471866211008836	0.5919702517540846	0.22890790206154316	0.6346870146678686
738	-0.3953952066568252	-0.13748280329567042	0.4186154448288184	-0.08432625267428738	-0.014051865596720926	0.08548901576715029	0.20638986477137353	-0.30759173094473946	0.37041793858549404
739	-0.244767941543706	0.1486198128322328	0.2863550138793295	0.01850564249831468	-0.010960367305121479	0.02150786962343333	0.2185560186507027	-0.13432826807952053	0.2565361902221397
740	-0.4770595613480978	-0.3775528469310062	0.608384728029351	-0.054260995819144266	0.003670740753228362	0.054385016364460186	0.30971425407621694	0.42981769336641684	0.5297793585152356
741	-0.3654094122656135	-0.08217612876726543	0.3745356521233663	0.2164068119809823	-0.003201682138767936	0.2164304947097103	0.19678382522815857	0.475696109801343	0.5147918635250152
742	-0.3013983570578451	-0.18194128501807094	0.35205624668679747	-0.08410398500529705	-0.11517235759106838	0.14261189377767955	0.044237705161016196	0.156690497129475	0.1628154981830508
743	-0.5501447897687765	0.18929919991550262	0.5818019223055048	-0.10293982978484105	0.16260830831112288	0.19245277469534505	0.39274229415804135	-0.1279363678736751	0.41305474678936904
744	-0.5650872166989886	-0.29896059790669377	0.6392972716798795	-0.08843150792066926	0.36131250640503554	0.37197696014378656	0.34406284021682493	0.2738895366768565	0.43976666121834607
745	-0.5906203718447431	0.20048089138114258	0.6237186957651664	-0.3290352392701441	-0.2678093675159317	0.42424762345927686	0.2518247046508912	-0.13893427279411844	0.28760809103594265
746	-0.39529288638962584	0.13052818528636062	0.4162860473092896	-0.07641737398559854	-0.06534964357161155	0.10054944535795066	0.4824132095849192	0.07059585207944694	0.487551309210473
747	-0.6845741577665938	-0.18057966505130021	0.707990672898931	-0.3419278377666578	0.4108481741483748	0.5345192872486784	0.44581719122510194	0.46525981984926557	0.6443754091816432
748	-0.5803300319244334	-0.0911184398706975	0.5874397977987905	0.24236973954337587	0.33217434350101366	0.41119689338156884	0.3107316255576464	0.11007066695544379	0.32965086811005606
749	-0.5311936236516351	-0.2531997495036481	0.5884528689341783	0.2781132437024993	0.2589314749635775	0.37999011177863495	0.09386650868878357	0.5058725730010702	0.5145075136168029
750	-0.2673427401118624	0.10375517377589752	0.2867704252111529	0.14755066246225423	-0.04101912190044473	0.15314622540086853	0.11646902870644152	0.0001664983910793333	0.11646914771533332
751	-0.5611662822394632	0.25671713147410363	0.6170990859778946	-0.2855905286138379	0.22328052187922756	0.3625136431702834	0.12304958452850238	-0.2608304682749945	0.28839856697492444
752	-0.25378135014856046	-0.1551856032592477	0.2974685616030085	0.21040673103020435	0.10287723787775825	0.23421084205513124	0.45742068413202813	-0.27706016187343163	0.5347859530402278
753	-0.4084375141445704	0.22386934562660896	0.4657667730440658	0.0710369416133938	-0.03146701571765551	0.0776944023206299	0.21961030229572537	-0.0416311084280591	0.22352143982931189
754	-0.4462938008843436	0.2724690402873349	0.5228934256833752	-0.056463910763967784	0.022902943240064765	0.06093207716645597	0.015189269768215994	0.3558358480052682	0.35615988634561296
755	-0.2914397955432524	-0.274702820586929	0.40049818234881823	-0.08398390730508082	-0.3388538314346257	0.34910631011792687	-0.2502466474994389	-0.1086018368357984	0.2727961575037629
756	-0.44341655323625284	-0.06256702993571078	0.4478089692256005	0.08874008624942101	-0.10258146289586026	0.13563834058779042	0.10536604372305922	0.07501162753963017	0.12933965917688908
757	-0.6548029677884281	0.05147017923140665	0.6568227355798871	0.031660893525428856	0.2945733824388344	0.2962699610495204	0.5031377738526667	0.13985993563020038	0.5222149184693032
758	-0.31580785976591674	-0.2249982249209735	0.3877612738625634	0.10579794934126298	0.32012901752439304	0.3371584107596155	0.37592669502167664	0.17788342052690415	0.4158886766050166
759	-0.27667408141754524	0.012487557540779267	0.2769557481287881	-0.1809790918970834	-0.0378940093767376	0.18490372535602745	0.17416174137313548	-0.4018582484696163	0.437975300697643
760	-0.2601971140898784	-0.14174996307911494	0.29630320655307063	0.10767599214913187	-0.22943407707158164	0.25344450084187736	0.36767853824434743	0.06718161539792088	0.3737658049273291
761	-0.40258667123690145	-0.08103950396631085	0.4106621836262924	-0.3432865613703948	-0.0873938282376823	0.35423628333578056	-0.10234841283520194	-0.11045394149784127	0.15058310264532826
762	-0.4304970565261293	0.11961706262264477	0.4468063980608728	0.05089523943266395	0.09265500579922711	0.10571317560532842	-0.03262297767020328	-0.11366093187236428	0.1182500152480532
763	-0.5017035714950904	0.08019746657563825	0.5080729350163024	-0.06706602999328508	-0.14444761833704606	0.15925754871372702	0.49028579554626306	0.012431420855336824	0.4904433724079821
764	-0.43989295292985453	-0.18746513182404323	0.4781725480275432	-0.05475669196553467	-0.08766404266841886	0.10335995207031984	0.14209404323517538	0.04625714163373665	0.14943373205218247
765	-0.5986188884144861	-0.07179739776706982	0.6029091472956084	0.009366367032296558	0.20914107400360443	0.20935070495884373	0.10257114718467705	0.10904293220872723	0.14970371170902133
766	-0.4015050904727574	-0.27620176771619503	0.48733330910690686	0.21004583149497116	0.08683528574901629	0.22728752314970377	-0.4702694922726117	0.2588537051000854	0.5368040946252013
767	-0.051379469207101375	0.10165874151954413	0.11390500245090628	-0.16723181452099664	-0.002146907211851168	0.16724559485547388	-0.018438249309326152	0.08827836661970197	0.09018336349147428
768	-0.3906961556519581	-0.0628936520337862	0.3957260384500444	-0.2658046030614948	-0.06779772097841483	0.274314815455793	0.021157090270688485	0.14023060295105055	0.14181764513887984
769	-0.5358380930131974	-0.003711132696523487	0.5358509442278806	-0.31739762693089413	0.24959167888661438	0.4037787262236606	0.5172750033139787	0.030133615127620007	0.5181519698062877
770	-0.3783774857697643	0.09401585692283013	0.38988267862317544	-0.3812712469183859	0.38503470870637085	0.5418666723791938	0.2683653555019444	-0.18386744829907778	0.32531093215214735
771	-0.5049562477139079	-0.21471586805848644	0.5487109586124728	0.02113894429207669	-0.1381024800063162	0.13971095143072532	0.3444702072442609	0.25978820372476885	0.43145061649445593
772	-0.16822022067766826	-0.1536694995375538	0.22784283559718452	0.363387094081309	0.13020419066700056	0.3860094706248886	0.7354384773062532	0.05524240452988358	0.7375103234265834
773	-0.44555354333113517	0.19449290247850495	0.48615372989358313	-0.09189491351134647	0.012021435867932948	0.09267788328174459	0.1412503110615976	-0.14797072477764245	0.20456535817732896
774	-0.24823838850762045	0.09419262115485996	0.2655080929254008	-0.11849495357085302	0.3064692235907289	0.3285794257558784	0.04007822936691238	0.31547668340491225	0.31801226743845923
775	-0.4611476396706001	0.010146172683650985	0.4612592442367871	-0.0824288030472657	0.2751841341465965	0.2872643647545183	0.46170381614398776	0.27553627244946244	0.5376715087088637
776	-0.3897624087271269	0.05201257467780519	0.39321755197522174	-0.1704183272761323	0.0509853924890707	0.17788174869519224	0.23778515306662026	-0.4202096306618476	0.4828228585308305
777	-0.35769159768853204	-0.25874720214137137	0.44146731891835705	-0.3825330324592551	0.11231426650786168	0.3986803423592295	0.3069958696120543	0.5020179391951151	0.5884458133359194
778	-0.2355523223396858	-0.11524792778044077	0.26223459233538376	-0.043709269201851086	-0.17830232303657345	0.18358164018876857	0.2613918768882449	-0.05568233219564939	0.26725687160839484
779	-0.45187493205897483	0.1647097048912133	0.48095762922387836	0.18872726285602376	-0.17464918727010786	0.257138714236569	0.18600914960550297	-0.3287867429646744	0.377756702238731
780	-0.5843257235446773	-0.19850686988710461	0.6171235926363425	0.053576698619351805	-0.025507921885019033	0.0593389982544455	0.12167589413538407	0.20250944150299283	0.23625218964381955
781	-0.534193315458597	0.17804795267913945	0.5630839828425963	0.49172136313695924	0.11312353500098063	0.504565984918115	0.261038954442249	-0.42449878346734665	0.4983377899593406
782	-0.40470809741751873	-0.15665370768775824	0.43396892544009347	0.3728409309899076	0.05180488100625554	0.3764227749718305	0.4936464085069571	0.05250595479775374	0.4964309135429032
783	-0.5527829535910889	-0.05601540956739645	0.5556138226231336	0.08254901508983753	-0.013208024188799622	0.08359899398482101	0.606569145938148	-0.03498087580666089	0.6075769831686643
784	-0.3805159446250583	0.168346086245115	0.4160922840764391	-0.053219780310334315	-0.2316547592560547	0.23768944550034382	0.22174959909733927	-0.06689870066663435	0.23162107168976365
785	-0.43761901758100513	-0.03062921732484589	0.4386895867267614	-0.21755042390053994	-0.20333089077107186	0.29777783342798064	0.022889460330371893	-0.004698867102682349	0.023366787247380394
786	-0.5238968386473873	0.1430333174673767	0.5430712913149156	-0.09295622770765125	-0.08549055772142718	0.126291312959987	0.35994595271002733	-0.06424878625590352	0.36563505768414223
787	-0.5224429417955853	-0.15300508946207414	0.5443869807713283	-0.07235110343528835	-0.060270535195489354	0.09416591517664188	-0.047209737262827664	0.07951162087387238	0.09247084484536539
788	-0.3335637196480811	-0.22518072833734507	0.402456352266927	0.16265110944112646	-0.07561349523395167	0.17936773417737129	0.16561312301053518	0.3707670982416729	0.4060738204462989
789	-0.25212467190877913	-0.26721824563723623	0.36738595643621413	-0.1890978932540022	0.14749686080894364	0.23981938449924123	0.04101677575188955	-0.37423850363187666	0.37647952599538126
790	-0.19590936142838666	-0.10074916285348132	0.22029723491445719	0.13683017853160706	0.09009943200451248	0.16383041660365522	-0.05700637177204053	-0.429261807531678	0.4330305137377451
791	-0.39842816192259284	-0.08585315508490073	0.4075730173245622	-0.2133943914111751	-0.0430447650948187	0.21769248514318065	0.12160272763144524	0.1362335814024556	0.18261109514251028
792	-0.28086394152740346	0.13044197369773064	0.30967670586026996	0.09492635661068174	0.07030029612920789	0.11812343042441936	0.3086155422474252	-0.1948654507645445	0.3649878036569735
793	-0.6108431800013663	0.08777926524820315	0.6171179708626998	-0.28248905494522236	-0.1350281743515329	0.31310169918502967	0.3121073602781878	-0.25109389541274196	0.4005735246535441
794	-0.6768993138019579	-0.05126298123690922	0.6788376641516417	0.24171627344932364	-0.05611435174865375	0.24814426715602325	0.3295111746460375	-0.24271402497719993	0.40925262630463866
795	-0.5738094633253326	0.38826987546617214	0.6928281146115701	-0.0628405628410438	0.10172094108253829	0.11956624186155725	0.23698654910829747	-0.19627094429784223	0.3077091289413204
796	-0.4683345780433159	0.0164450488080525	0.4686232139163722	-0.05257616850684258	-0.2272318816066009	0.23323503491829053	0.37431609847555597	-0.24502282542542567	0.4473798459446075
797	-0.36925534906574836	-0.070901350155597	0.3760006838658066	-0.10450795638357077	0.4198520156865193	0.43266341193068725	0.4284524344569289	0.12230129481005886	0.4455660392178536
798	-0.6621043356705753	0.007266193703574271	0.6621442055056523	0.2907230938648233	-0.050393397625303926	0.2950583193718775	0.4573988932870067	-0.1254828370211767	0.47429915661643524
799	-0.41225879441249946	-0.11033386185773139	0.42676794003637203	-0.05242068590570321	0.0983675180960229	0.11146343313928467	0.3585847855861953	0.26397498080488396	0.4452705233280511
800	-0.5178656393057923	0.04735000716011401	0.5200258104668074	0.11512421560740146	-0.03802577634754626	0.12124167883221129	0.19408172787579203	0.1847172826163485	0.26793318494061347
801	-0.4761774158280215	-0.22263970177717896	0.5256551798965589	0.2227490026627247	0.06266734419270167	0.2313964438261856	0.11554073360226715	0.179064073957665	0.21310467780803447
802	-0.27752636811299924	-0.0647837677537555	0.2849874059714999	-0.031154072685342645	0.04724137473350643	0.056589077847188786	0.3876439372314498	-0.08676959774354277	0.3972364348406078
803	-0.35366728864647623	0.07871187799747938	0.3623204531853536	-0.041835165901014895	0.1282475244905697	0.1348985123858848	0.22284532524709139	0.10606421156556281	0.24679881677088003
804	-0.41726873190555974	-0.21959192678377576	0.4715228615185959	-0.3771476385543922	-0.09189359488347389	0.38818136746598547	0.16716796151430058	0.18783577000928856	0.25145059922742086
805	-0.5608469032813699	-0.13016425867860698	0.5757534048163794	0.5000114334808252	0.24799824251066171	0.5581348957912654	0.3272648347390064	-0.09292790093445673	0.3402026849230226
806	-0.6339687967901491	0.1036391146058692	0.642384231889169	0.3663640875566221	0.2623176209748077	0.45059203158187244	0.23333634469995165	-0.3085640685455873	0.3868560897224452
807	-0.28509656258030763	-0.19335174901374175	0.3444777915073485	-0.10879158835933186	0.18331578645702926	0.21316727530769228	0.018658980260863503	0.17263527934714376	0.1736407130244565
808	-0.3335282817359858	-0.09962482259360826	0.3480893850644789	0.23793781185442897	-0.42839861525261286	0.49004058593184896	0.2162617944813278	0.19931161702985387	0.2940991064851085
809	-0.22546562591865613	0.0943550274274798	0.24441280586690187	0.04865807113097177	0.04203190285128399	0.06429843500028974	0.40434910905494675	0.1250608912274756	0.4232474790334134
810	-0.4241599660806493	0.15852804151082442	0.45281653765161367	0.4761683260019491	0.05786179111479762	0.4796709930342994	0.4735742885051935	-0.40337192073574185	0.6220783818549249
811	-0.40058811871954486	-0.20458881233825277	0.4498082068984968	-7.601010935280306e-05	-0.02762962932373055	0.0276297338768124	-0.034687694995478684	0.7161264118963406	0.7169660201150587
812	-0.31719623395330715	0.1619779445737944	0.3561605050570773	0.10646721431941769	-0.06900057240541774	0.1268713786368388	0.3952949020597192	0.11948900461920121	0.4129596612494863
813	-0.2091844832778872	0.10064332794450077	0.23213622617760676	-0.27049639167999046	0.20546650200448377	0.33968335454928217	0.39758010996102044	-0.2975675845823737	0.49660488442101053
814	-0.3189810042162874	0.22798658278767006	0.39208004665122953	0.4001256915224574	-0.05164844932465845	0.4034453263255959	-0.05865682166030026	-0.20295392395935422	0.21126030857164724
815	-0.32238812611415013	-0.1096099419969835	0.34051203098271765	-0.22577018163756024	0.03778169908447444	0.22890965838593771	0.2191811033739274	-0.0360683685685096	0.22212897894558042
816	-0.3942449545662737	-0.22147341718634392	0.45219416042355026	0.15507060943967996	0.21269642892511242	0.26322360226523983	-0.08950328364783833	-0.1508449043898843	0.17539960936142002
817	-0.4272121133080998	0.07087587919888791	0.43305147501121394	-0.1561239408951337	-0.2525633660667419	0.29692244576587723	0.4625364968303654	-0.2958407363213108	0.5490553270547895
818	-0.5021622162998572	0.18803595377236665	0.5362130279937892	0.027291079506794498	0.0775865070002057	0.08224639256003358	0.0507902290721315	-0.2940812031096174	0.29843491985958953
819	-0.20428003131598813	-0.1396027093825653	0.24742523650875647	0.27470362777431145	-0.0897098990233405	0.28898088015497736	0.060099613916085405	0.20068129946033572	0.20948734459616283
820	-0.0680834532959725	0.030538942755653668	0.07461892278328573	-0.411589837514987	-0.1587128205505415	0.44113031379935996	0.3545603929591909	0.3086227299529345	0.4700649547658044
821	-0.4797579119170131	-0.08263037238261496	0.4868217666529118	-0.048705306677756494	-0.056528815661794865	0.07461711532014284	0.3450025341239854	0.012821727905644304	0.34524070625935477
822	-0.270710061741478	0.1815771004089461	0.32596653343709275	0.1877062570769191	-0.13285440778612365	0.2299650682473929	0.1216406379537803	-0.23110997902163435	0.26116712504674655
823	-0.3657883371695656	0.37180995558731317	0.521578134782427	-0.1604224865940982	0.15238275856532768	0.22125975529456904	0.24467942196139145	-0.42863457717987435	0.4935540702755173
824	-0.2932110654604155	-0.08814169260710174	0.3061726422854871	-0.2431059976302067	-0.04240670899594625	0.24677693379172402	0.11909580623165297	0.22484454408339796	0.2544383620172841
825	-0.08657619636162218	-0.21539676175280356	0.23214478833271313	-0.19193745922044297	0.15162389264361953	0.24460129409388467	-0.007025439717606963	0.1674844358046304	0.16763171847839864
826	-0.49646468605471505	0.01938530806615975	0.4968430080701817	0.24364467203783516	0.05971453184687509	0.2508556388166623	0.3405973551725553	-0.07689185134368255	0.349168892018746
827	-0.1345020920935679	-0.01699697078605535	0.1355717883390517	-0.35449613592592216	-0.19378148657504934	0.4040034342993212	0.3166791224952264	-0.097808802697672	0.3314396302639422
828	-0.47291775825888993	-0.0006198264981377335	0.4729181644444434	0.0453792114541101	-0.3683730208739968	0.37115758828297035	0.3160392098779854	0.2802688534302385	0.42241142548870736
829	-0.501944227761415	-0.081099225334419	0.5084536283013881	-0.1659500463181445	0.028456251201649973	0.16837213577503168	0.12413508727905873	0.10955772919777969	0.1655669529850494
830	-0.4831332853153636	-0.02906146622387009	0.4840065497477257	-0.2234412595795693	-0.13951973712377447	0.26342314539461337	0.281156207059236	0.04907409078370359	0.2854068659899113
831	-0.44650723264747527	0.010098599049863701	0.44662141743234446	-0.2819886968896117	0.1436758690790811	0.31648124830569435	0.14791372346529422	0.3551163759887106	0.3846896282520791
832	-0.23246499717418162	-0.15315326294430473	0.278380848589984	0.2670424512484157	0.10106227585070167	0.2855262761443958	0.1620420268675657	-0.0406047738402512	0.16705198630955226
833	-0.38195201619997765	-0.13448597709058396	0.4049368107658738	-0.11778211726069342	0.15384678698786158	0.19375618961184232	0.564671879551005	0.23030711126962777	0.6098325155786836
834	-0.6782905211645837	0.09614260985757236	0.6850703850933478	-0.3272599583525335	0.23453904887452678	0.4026259377981871	0.18297871472866684	-0.008192336347013824	0.1831620168555081
835	-0.48939739375791386	-0.024326089340729093	0.49000159962968665	-0.09945159200296187	0.2428905641588684	0.26246227406874484	0.18822752618930963	-0.43111453302536107	0.47041401148458833
836	-0.5300352627852289	0.11274850869541744	0.5418944602123621	0.23257932589149533	-0.12536050172947766	0.26421278967152356	0.007900840859634205	-0.06807002608530906	0.06852701465512649
837	-0.28562919534811443	-0.04590824991249727	0.2892950131703615	0.16999742516544683	0.09123460577639479	0.19293231417794135	0.4362324447216295	-0.033935866920874046	0.4375504415395793
838	-0.4647064611426693	0.00946010952960347	0.46480274170884067	-0.3770222216096453	0.05746968605817107	0.3813771367073507	0.405953857491072	-0.07020073691967577	0.4119789774684469
839	-0.4200055143347537	0.16908012954771828	0.45276121993769985	-0.17244768287138681	0.15653492799654917	0.23289780379083702	0.4881520127832432	0.11775030321698786	0.5021528865714348
840	-0.5898953706255756	-0.1533112515570483	0.6094923200004031	0.12564267049045783	-0.10377033354401921	0.1629550943413883	0.14405158278713143	0.4920135257824592	0.5126676974965015
841	-0.1673695851823434	-0.15076026863646738	0.22525815555368803	-0.1350976549680734	0.21112807193556554	0.2506520279931961	0.4733168320663638	-0.07153495722154707	0.4786920446613115
842	-0.27175345580789406	0.023427108055321513	0.2727613794791498	0.20299696897455985	-0.1528123342788057	0.2540853772270177	-0.2818365835670533	-0.266185365397987	0.38766803916341686
843	-0.43016563001377345	0.03655645526184185	0.4317161609975444	-0.13072387722861656	0.11392101732741543	0.17339760744195895	0.4277440553299448	-0.3509556628885219	0.5532945455936004
844	-0.12510315908553216	0.36869413405922224	0.38934067974315206	-0.1094522385619994	0.23906464013347387	0.2629290677889765	-0.11193750642409292	0.20424361741660538	0.23290654907036107
845	-0.7366216787543547	0.007230705816830264	0.7366571663382453	-0.23364601031250154	0.42356153776902633	0.4837301255991939	0.5120616442115083	0.07793677798205416	0.5179587520592903
846	-0.2195620889624887	0.07407651598311925	0.23172147317365543	0.02241116912781799	-0.22436405837098464	0.2254805782997158	0.3278827149486214	0.10974578628978375	0.3457617855842976
847	-0.34683269515591447	-0.13966424230112368	0.3738970700696416	0.0954672239812859	-0.08524641306418983	0.12798805332922086	0.22905312787045307	0.23057617821057166	0.32500878348966417
848	-0.259542820669218	0.1360818655842298	0.29305417571128084	0.184338789833203	-0.16934106247724662	0.25031417234765696	0.3716197398362938	0.23876846788710393	0.4417144012743412
849	-0.4340846863005081	-0.12676707935756906	0.452216106844348	-0.3449053869614302	-0.005624715655382749	0.3449512478325275	0.2579735247731133	0.299284324049016	0.39512206481711515
850	-0.36926418322057053	0.10442924319738492	0.383746666232208	0.09530152096326538	0.06933348218275093	0.11785377231763755	0.3504422741464926	-0.3712343642483709	0.5105141924646734
851	-0.4092042716676434	0.09381058583490699	0.419819677916287	-0.07711437218735043	-0.015579470369694485	0.07867239855787665	0.06746380689652454	-0.06659186085132762	0.09479367685987358
852	-0.33754011444516036	-0.20458887421643243	0.3947023388742448	0.022659733820009992	-0.08837198624908893	0.0912308691748734	0.2452535082278495	-0.27592535783886746	0.3691667460600628
853	-0.3572526661585872	0.4516517447696175	0.5758634960047898	0.2868198744135319	-0.042431124276393485	0.28994144351222534	-0.2261200936237887	-0.5463932491138536	0.5913339829720803
854	-0.5261244193644795	0.19521895721153115	0.5611749690661267	0.09527403657730696	0.25711785639702367	0.27420199511297233	0.14996352671172034	-0.07222924964859717	0.16645156607438763
855	-0.1511132518799584	0.10458992727206555	0.18377776737274754	-0.11746832388455887	-0.3021179044091147	0.3241512537085158	0.6124643930578063	0.23676802002793818	0.6566366788960369
856	-0.3741376665396023	0.2250942523499168	0.43663075471691937	-0.04167911626194576	0.44360289717000717	0.44555659473292586	0.2195146607582481	0.12082402221036127	0.2505696123453493
857	-0.44581996778595434	0.17383600097353144	0.4785126946185848	-0.05727858820838136	0.0642038765760138	0.08604053948304449	-0.11156188838222875	0.19012576201035494	0.2204401513323446
858	0.020664493892978746	0.04055416141695388	0.04551550632570516	-0.5306294766122321	-0.3017273416161327	0.6104154569868868	0.5032435345555788	0.5235389818825644	0.7261866981862337
859	-0.6360504634364834	0.27658641047666754	0.6935850593100553	-0.4351484056812464	-0.11824301042664477	0.45092742706746747	0.23704066977865193	-0.42147629293743677	0.4835602802520032
860	-0.471128683842367	-0.0464882846500548	0.4734167269422845	-0.2780647124323485	0.06317299807511371	0.285150507602359	-0.16854571592476741	0.2421592932038481	0.2950403051136906
861	-0.2960943221623586	-0.04760674686756633	0.2998970656143523	-0.15919167022837724	0.23576367493584502	0.2844758307648564	0.2797017974055351	0.27918066192493507	0.3951897486837581
862	-0.6528001280200418	0.004688051163871861	0.6528169613043905	-0.2436854282893885	0.29587746059255227	0.38330935241300856	0.6233708289191011	-0.006950173391696199	0.6234095726386161
863	-0.46407025490497406	0.05859466151322087	0.4677547817451111	-0.33891114190477273	-0.1642800964163131	0.3766280820461349	0.12363294307516554	-0.263785981200988	0.291321383512428
864	-0.4774308905439998	-0.11413091340154977	0.4908830009681622	-0.1818388068002849	-0.09159257882445083	0.2036039099680175	0.34991261896586634	0.19919280760911992	0.40263707667669585
865	-0.6017141790484962	-0.05038152957246706	0.6038197179540158	-0.0009488445265754549	-0.12909253266523166	0.1290960196747348	0.5428321076109609	0.24350844370575775	0.594947946638492
866	-0.3214229813422316	0.08377899429656012	0.33216208817424003	-0.10862012435828125	0.00669963846625758	0.1088265435047307	0.32728347958794357	-0.22093857306371614	0.3948776127848006
867	-0.19508110423882877	-0.13362644182870553	0.23645858662108507	0.32849864172187865	-0.10907710840411539	0.34613461715194327	0.13346480827968568	0.08377818486671833	0.157580580366666
868	-0.5688041663739027	0.25204187695192776	0.6221441050285386	0.12566969407185719	-0.04477091815287531	0.1334065482664387	0.4630681344758513	-0.330365385833175	0.568835112597357
869	-0.3941271778892293	0.018921937302489186	0.3945811349547866	-0.050343601491179876	0.09105354155220527	0.1040443445858635	-0.07966578346962129	-0.06898696310457426	0.1053842404452415
870	-0.6792317633956848	-0.03485368827710981	0.6801254060775332	0.1334253108499404	-0.41336910236756946	0.43436888512826666	0.6920071789902322	0.11991417383560318	0.7023199732747849
871	-0.2085721388551778	-0.09663975531181318	0.2298729636415529	0.03827318719717288	0.014952320205377694	0.04109025112790118	0.030401304746635507	-0.15561952782600133	0.1585612713467113
872	-0.5082044579338415	-0.3538298581566505	0.6192473977232242	-0.026445583672933596	0.07069909014086818	0.07548331102004427	0.20789386864987278	0.48782089635697706	0.5302726539665563
873	-0.4598545598874071	0.10614179954766664	0.47194522760640134	0.3490036039669943	-0.04161392832402381	0.35147579520147276	-0.040609923490521595	-0.09546801140332353	0.10374635939256438
874	-0.2600942902948408	0.0037932786835657463	0.26012194987572296	0.29459027287938944	-0.004714584861379652	0.2946279962691398	0.35555508477069836	-0.2506018395918295	0.43499505780308306
875	-0.5014482552328089	-0.11883231299996382	0.5153362701081203	-0.1131732549909344	-0.3857374172217536	0.40199694114526824	0.4538891812976679	0.34467710399234713	0.5699277979846382
876	-0.3968830251891436	-0.14104838821322518	0.4212015948460251	-0.47383948908195694	0.09067081861454739	0.48243658522305516	0.36280577386159085	0.35726528489359766	0.5091822005308231
877	-0.23362793561068454	-0.00272940919653141	0.23364387852514407	-0.19297742210658184	0.13799686011723541	0.2372412671630248	-0.20319243492029057	-0.13334116290158077	0.24303709867586556
878	-0.7031903356838205	0.09226131734165581	0.7092170322804874	-0.35945169770761476	-0.1557817656577107	0.3917569163350155	0.7119113400480506	-0.06374019977681025	0.714759098687522
879	-0.6371644861528825	-0.15401563706459467	0.6555146061491534	-0.21310751328009284	-0.18108584790619256	0.279654959777812	0.6687772378948487	0.21426748679964105	0.7022631627998848
880	-0.49749553074894937	0.019750730574788822	0.4978874315278673	0.3768593255139278	0.1186107116434883	0.3950841076826393	0.06637152072347222	0.07813162794643616	0.10251697444182903
881	-0.5529251680081454	-0.053012539182975424	0.555460683331829	-0.25809515132741745	-0.2589351505985678	0.36559611506993	0.1428116493455066	-0.1795114629803472	0.22938947781040112
882	-0.5084773024259491	-0.05413032119069127	0.5113504265712286	0.09870010709651238	0.1839356337243987	0.20874393043741218	0.2525967249091921	-0.21488336143338288	0.3316322729406171
883	-0.289940015015921	0.2509332484075097	0.3834484417281904	-0.12533611172333647	-0.04628916936516768	0.13361073348515776	0.0911445300550856	0.03556428611933539	0.09783733339651259
884	-0.49570272275157373	-0.2788019728533839	0.5687281682933092	0.1783731147769032	0.10165007013435658	0.20530393282529658	0.14486490669339805	0.3891452538794334	0.41523471652569655
885	-0.4630831839542658	0.1322896408212042	0.48160833083515453	-0.27775834939433725	0.09770378853477091	0.2944413879744387	0.30801371686402307	0.14115543728628643	0.33881751320124126
886	-0.38269173262768713	0.07113941925059396	0.3892477092969115	0.025467448403454787	-0.05231604501576894	0.0581855608744523	0.06073350028666604	0.18533795890126956	0.1950351687946539
887	-0.3040351562736152	0.2276342336192858	0.379808794745147	0.23031658448372294	-0.08743355877881977	0.2463541278099014	0.054623824068417835	-0.2956886988393403	0.3006918169441256
888	-0.32240329091428105	0.07096141300992125	0.33012028736314153	-0.044504535059114794	-0.18427635025727046	0.18957433081767217	0.050181642379120164	-0.19823792876356858	0.20449076661877813
889	-0.6187362892680767	0.1147848428196289	0.6292933781618522	-0.14740103725244735	0.36062857187288605	0.38958956946275486	0.3348520276616201	-0.06653804863875941	0.3413988757242067
890	-0.6234575943881854	-0.20073038511426627	0.6549748541038998	-0.3783858838521941	0.05704471692230633	0.38266170023579865	0.37085046792813714	0.42341507844342735	0.5628591282157304
891	-0.5242650327651329	-0.19628791915105898	0.559806012637305	-0.22616215393229178	0.3281004277806973	0.3984961864073108	0.5054464983706621	0.6339946734041044	0.8108177406914212
892	-0.41417479532915724	-0.11979817648535615	0.4311523677021452	-0.18960721505569425	0.23997686888053488	0.3058427595985913	-0.04443986974992616	-0.07860103545219042	0.09029410167639357
893	-0.23800431473783745	0.09371824083911624	0.25579124789524404	0.3784557768316464	-0.16417353618475944	0.4125308776330002	0.3241652888405515	0.11563380350558082	0.34417192070569247
894	-0.20122135216998538	-0.026622080179763	0.2029747957806954	-0.2530861024181163	0.07216210311212785	0.2631728412332067	0.13675904745468168	-0.09195597804888025	0.16479969344521858
895	-0.36247207324116065	-0.18115826735600604	0.40522132435395786	-0.027021381221577156	-0.25053100448666393	0.25198400594525566	0.15151533119598531	0.16796889906226353	0.22620885623604128
896	-0.2262904850759791	0.3659173583802507	0.43023586182453777	0.09950577979497433	-0.15876048938039466	0.18736673450991326	0.09478063616015417	-0.26137515637560804	0.2780293893841028
897	-0.31740067029057883	0.25266656869868953	0.4056890193718316	0.1536405686467953	-0.010842720480018116	0.15402268963213966	-0.10353659783000446	-0.15532536484865436	0.18667028701852817
898	-0.4340196164486881	0.1947740402276991	0.4757204580516668	-0.15035921525283227	0.09361510829595937	0.1771205299018489	0.0663654075151095	-0.10439711258541721	0.12370579788683644
899	-0.3012791555554836	-0.2319480717138828	0.38022235276744815	-0.393848554621463	0.29104439021778206	0.4897177973636001	-0.08396087799019022	-0.2136910418320026	0.2295937507688968
900	-0.3714500613629801	0.07522217008374242	0.37899013570100887	-0.033391871351470426	-0.23777890369717664	0.24011210739107752	0.39596228167160474	-0.17853651082080454	0.43435171716323456
901	-0.4353177910489572	-0.1694762992548193	0.46714429806308516	-0.4790996006293114	0.10477891297285935	0.4904233354225099	0.08385588388498415	0.49872145940285445	0.5057221602135356
902	-0.5453501771363641	0.2011657303145061	0.5812697022515729	0.02501988280663094	0.14822318895142503	0.15032001955357574	0.47901338328620574	-0.18580209667753028	0.5137861816914345
903	-0.2905970283572894	0.08145211597052202	0.3017964215927065	-0.06262241685306184	0.27173319333005647	0.27885568929083815	0.30139539797617715	-0.23270042917500353	0.38077378541523715
904	-0.6089884023325914	0.049448689000089856	0.6109926734580619	0.03597897670261104	0.15282333507139947	0.15700146020630593	0.6279820851845904	-0.18339509909286686	0.6542134679782041
905	-0.386176114770325	-0.3103729546759864	0.4954425926516665	-0.03513198246734568	-0.014265149705270035	0.037917683054211664	0.05216236425447558	0.1923269543442915	0.1992751103674711
906	-0.6120257299485204	-0.08673271898455615	0.6181408081185655	0.10041708532094053	-0.2435874332634669	0.26347377225871454	0.5345631379243486	0.08695214193102536	0.5415887955025651
907	-0.3366618847059512	-0.5081202711915447	0.6095305034282797	0.16431470936460507	-0.33405169983649996	0.3722765932438268	-0.31907726817444376	0.15812672740068195	0.35611004617128605
908	-0.3260098097893523	0.18365808796695035	0.37418269515647795	-0.2019754142792504	-0.1838694286776663	0.2731337305708071	0.24994581406773517	-0.26070087832114996	0.36116181681817067
909	-0.5337103291684239	0.08455071441864118	0.5403661154900167	0.13394210795401046	0.28035515328695954	0.31070806274977536	0.4163255271779063	-0.16762268591411572	0.4488031967500052
910	-0.19785963366508652	0.09945785038842422	0.22145044284888754	-0.09295845930503575	0.04359785171077341	0.10267447506639893	0.032204343201988506	-0.31629113674177267	0.3179264111433245
911	-0.4379706328893105	-0.01242031983820014	0.43814671015351286	0.21176282011762823	-0.055273541052735416	0.2188576165562428	-0.22980196299801514	0.22598050714698142	0.3222982032344395
912	-0.46470831218526343	0.015625394275877603	0.46497093281231344	-0.15774141759836957	-0.14729160457984447	0.21581744972464223	0.38597688039032985	0.2444662913612433	0.4568828294079033
913	-0.25972669060682513	0.08983762520747396	0.27482494922494216	0.09706120599784859	-0.11376743570980434	0.14954566907049252	0.2879618456438829	0.36840475381063476	0.46759393406769706
914	-0.1101658762037153	-0.025650566618295317	0.11311265113846432	0.16871024854692698	-0.10233110327497474	0.19731903775925785	0.37581229684519907	-0.36161121674229507	0.5215338479273489
915	-0.5272998751674387	-0.0260062996090496	0.5279407977898204	0.3769838864082721	-0.08139443405044855	0.38567072031187144	0.1649689638414866	0.22512131747968664	0.2790956227079235
916	-0.26832434244901976	0.1395468973451516	0.30244220821399437	0.2452557400534951	0.16898732730307026	0.29783736303261643	0.12275496719461947	0.06955850656411337	0.14109276312547678
917	-0.6114385212186748	-0.13338786615622084	0.6258189738796592	0.1729977577385787	0.2025562127302136	0.26637800866096945	0.29091784819123867	0.21555964984474954	0.3620761757384924
918	-0.21810034958592106	-0.18512594522721357	0.28607582576262935	0.22438464758685966	-0.0627108276162995	0.2329830851649974	-0.16308053382181134	0.06011401000373817	0.1738072343440758
919	-0.522358251306784	0.035891006701466964	0.5235898271264694	-0.03959189101826262	0.060868724049624325	0.0726121160814867	0.3452156123954453	0.2258305098909743	0.41252059129112545
920	-0.40225761964924217	0.3159813854566563	0.511522656898971	0.3017469637911532	-0.008204083296750599	0.3018584720360181	0.006585587359113507	-0.0730329494136845	0.07332926878761518
921	-0.47452053587248194	-0.0046316817667304095	0.4745431397045959	0.17787010780919088	-0.034794061214380625	0.18124128102571793	0.2858924049994452	-0.07581299676002645	0.2957736934112001
922	-0.2873777296849886	-0.13306812737530457	0.31669083668787873	-0.02823545756490947	-0.06527816189996166	0.0711229884421163	0.07757647303913058	-0.1436231696500437	0.16323518012216665
923	-0.45421204422481615	-0.08886759386887413	0.4628239734055805	-0.015179421124633096	-0.11714528291737601	0.11812464660463974	0.2373606307841716	0.08060448109002052	0.250673395911994
924	-0.5514733667700522	-0.02270020317223509	0.5519403713090366	-0.03899992502343017	-0.054786972820993436	0.06725032745438084	0.4678598455138781	0.3130042936656806	0.5629072062937386
925	-0.25605209492108183	-0.019969345775680464	0.25682961294247864	0.2224138632047719	-0.37373945861654956	0.4349127607608939	0.0030986030450286094	0.2541324577318866	0.2541513474559594
926	-0.5354910072654916	-0.1261634893049079	0.5501525651088073	-0.34096778769038577	0.28883951018824633	0.44686384379166555	0.25729619859731995	0.10991292770666196	0.2797895378488649
927	-0.46705824417646064	0.007228372025689779	0.4671141753526006	-0.35909086575769766	-0.06723688550689544	0.3653314230165265	0.22963997887606466	-0.17920760504694266	0.29129003691314337
928	-0.3971529446978836	0.16663895633016584	0.4306959522087561	-0.5200574956180056	-0.01985878100301122	0.5204365186373815	-0.05210008621202623	-0.4934022891161123	0.4961453797913674
929	-0.584969062928326	-0.10553964692078013	0.5944135106602194	0.20273045048224747	-0.11554336833388765	0.23334503534182044	0.11094936469798908	0.17999049943886508	0.2114387415190023
930	-0.4806823578483967	-0.07847281096958839	0.4870456972483822	-0.1361190566949506	-0.09384006315113351	0.16533104683552904	0.2673561194938026	0.16963299371627152	0.31663014257636474
931	-0.33424576954773255	-0.2099474128897285	0.3947127444606344	0.2750621639657744	-0.016843877863355002	0.2755774124760775	0.14494688558665694	-0.13620024583529033	0.19889722624226044
932	-0.44999807337793635	0.05659705814950993	0.45354326478852447	-0.025111964271026226	-0.05463562982542332	0.060130381638319776	0.7072846244102347	-0.04415993889202108	0.7086618658641608
933	-0.43280957716687124	0.153571054182556	0.45924742652529627	0.07728657004442478	0.019973314973767264	0.0798257303146867	0.04265440298477583	0.02364971016764725	0.048771988733302345
934	-0.13745922988478776	0.029191790875100022	0.14052473282313865	0.26539139637974635	-0.3432380182475249	0.43387202081129855	0.12072195400887875	0.042211125941832836	0.12788889448657811
935	-0.4269562114866895	-0.17616108317375687	0.46187047291639893	-0.26389711973491364	0.15095962371758107	0.304023844126307	0.150553802992123	0.2212778062765686	0.26763840372032116
936	-0.41626547481826787	0.05496015856336286	0.4198780353328666	-0.020471540317662344	-0.11121565507915042	0.1130840656222716	0.03864679333429696	-0.3098881500244384	0.31228871282931875
937	-0.46721230931244945	0.08020427763069095	0.47404648308297037	0.050051739323466314	0.2912330510970719	0.29550273545369077	0.48597394996237425	-0.19530537258800248	0.5237507695495738
938	-0.40509457117692566	0.024219992893570554	0.40581796368911754	-0.10342797013486285	0.21558432327527596	0.23911073888112339	-0.10642217623291689	-0.01541337069620559	0.1075325606054681
939	-0.5815231608896317	-0.1089723344292306	0.5916452960364212	-0.33849555940896486	0.031012393494734083	0.33991324229847286	0.34740103243834264	0.24647285369445998	0.4259534539682911
940	-0.5297840215490567	-0.1280946597267337	0.5450498613330702	0.09198695351224395	-0.21869625127775433	0.23725439919926966	0.445666219295234	0.17008982802209807	0.47702088907876405
941	-0.09428205499493193	0.07353832851491049	0.11957002824635556	-0.09288005678467581	-0.004196805501676036	0.09297482522029016	0.126325953334855	0.08825280654581309	0.15409998166506272
942	0.029376117592549395	0.17502483143294373	0.17747294977810463	0.42794936770565084	-0.14153484188261709	0.4507469054651444	0.5613410588150547	-0.3528695325974826	0.663038981770433
943	-0.44489702497764183	0.050200936472346344	0.4477203333071405	-0.14719184908603739	0.07109074265327199	0.1634604971494965	0.47744132549503093	0.22641668295469924	0.5284077342456873
944	-0.07720616569289133	-0.02890164500755325	0.08243844433964544	0.23360785847027135	0.09228748966052243	0.2511764564741436	0.28486271265318786	-0.36270913697709295	0.4611991794298861
945	-0.332336671116336	-0.07248352082477118	0.3401492668812366	-0.04231104717866429	0.08525360134321437	0.09517563372703582	-0.02037036658967199	0.1063574711719102	0.1082906436820898
946	-0.39081975989719714	-0.041779883047016554	0.3930466172778048	0.23558422581632593	0.14488334350471957	0.27657026354722997	0.023425276150202484	-0.18903648617918434	0.1904823788954931
947	-0.4078698247424543	-0.10893639811511303	0.42216694893102985	-0.23075589272035377	-0.18741077882705082	0.2972727401658773	0.31075103024866135	0.22661114501545102	0.38460215007955717
948	-0.35678937355191076	0.1377209145473734	0.3824469994434913	0.1312214721763934	-0.15962503961683486	0.20663791528375447	-0.07770808366442138	-0.027249418505115384	0.08234729549695992
949	0.08874700600459848	-0.12012658741728453	0.14935336648131753	-0.07411850111136889	-0.19403552887937597	0.20770974621932198	-0.1889634597770774	0.0341256185384496	0.19202017334528923
950	-0.29103275922037436	0.3075584677556854	0.4234291889178749	-0.09237356103908975	0.3272455115623189	0.3400330860618217	-0.07422393478570762	-0.03148594116001049	0.08062603168831156
951	-0.2707919844959203	-0.43790846809585776	0.5148709792727685	0.2091044587082095	0.15444739972769175	0.2599589851001475	-0.20318346655613728	0.32843311001485564	0.38620179807427
952	-0.4823652001323188	-0.04006808909471827	0.48402648487700994	-0.2110979506773185	-0.10862209100382078	0.23740493557254858	0.2658844836410882	0.06766944564746644	0.27436055203932563
953	-0.5806699276032478	-0.1073640192595973	0.5905121484392477	-0.0551238591746035	-0.21930215099048103	0.22612402189805766	0.47525184812050986	0.12379095785076565	0.49110947902435176
954	-0.6045007021601864	-0.12701300019703057	0.6177000899556429	-0.18359088373575586	0.27796318431747546	0.3331203152417857	0.304751558407123	0.32580166556608475	0.4461168430324112
955	-0.25409582309582307	-0.012835620542937616	0.2544198114720355	0.0711991905731563	-0.22165053322991465	0.23280524826424795	0.03283771901005608	0.27173050258344456	0.2737074749144326
956	-0.6230709140938613	0.1500970242289555	0.6408950621374356	0.1605118845131524	0.137364171813204	0.21126519062044039	0.18940729088715466	-0.2751019410803464	0.33400029914265883
957	-0.5623608687066661	-0.12540336576612818	0.5761733686990309	-0.10002633435222195	-0.0026974527784309117	0.1000626994210848	0.6397111617270199	0.34312271561145696	0.7259225636434744
958	-0.4882078699496665	-0.20402899306110875	0.5291264067217968	0.26550981445667843	-0.264825427006672	0.3750039577952291	0.33891242522428217	0.32692390033825897	0.4708936913824441
959	-0.3917699836569645	0.05830003180859271	0.3960840994075137	-0.0845113231726636	0.047906028779632	0.09714500161011537	0.5009004127119665	-0.15400943654416674	0.5240421070865108
960	-0.4614506271409634	0.08897577913205032	0.4699503915956916	0.1726518715033211	0.10052655150978215	0.19978552573209146	0.18703306451430093	-0.269704097569748	0.32820979185198423
961	-0.6221036082946446	-0.11410811932107157	0.6324820648431135	-0.2719291841304986	-0.37069160499382403	0.45973660632450825	0.46190726540957683	0.12805252580693155	0.47932845857896667
962	-0.4644237220897145	0.026070741156131078	0.46515489590468073	-0.5164979243712791	-0.24700572706097865	0.5725224319454759	-0.11258105215584611	-0.251483645894578	0.27553315128482603
963	-0.4364584640700609	-0.4894339369091492	0.6557755480778356	0.01946220513114848	-0.0698272398553636	0.07248876364227341	0.06749892436590851	0.2927109589211346	0.3003927600044395
964	-0.26450613604876005	-0.13425309229305424	0.29662668254506797	0.012949974643601734	0.11692252211641406	0.11763748561293404	0.47675659482442734	0.105228737581467	0.488231438890996
965	-0.5647024385581323	0.284854893245875	0.6324801612063575	0.3810732221656716	0.1730532433630498	0.4185262544813625	0.01793586673373787	-0.5832597828892928	0.5835354913384064
966	-0.5330455045494327	0.054799011113893986	0.5358548698476294	0.13354528988499295	-0.17828665701392676	0.2227565409133217	0.27025254964815404	0.18250601047304343	0.3261056338828181
967	-0.28767417882350116	-0.13914154108652543	0.3195571961601068	-0.01399536460110964	0.14031447689047283	0.14101071822866879	0.10771496677248571	-0.2752229757948597	0.29555067327308804
968	-0.5337346882510571	-0.03718777482333709	0.5350286422601731	-0.25927964366596196	0.3175512898723916	0.4099570164287567	0.2881925760317459	0.255980030872547	0.38546171935138224
969	-0.3819993173588459	0.10528720605094291	0.39624345322117055	-0.1457307235159224	0.10406055761776932	0.17906994004632742	0.2739603009405008	-0.18929226636246688	0.33299520806769706
970	-0.15361497869344368	0.08202376011065375	0.17414206528486226	-0.2017741872070385	-0.01364503441637774	0.2022350355088978	-0.1945905580196882	0.12598386958488036	0.23181333151049313
971	-0.34823254455156294	-0.03376447829369517	0.3498656100266239	-0.1280788809702979	-0.13055420300119516	0.1828895832787669	0.32374171094963333	-0.2965791530017908	0.4390534015400126
972	-0.5272875984239263	0.22961814421277915	0.5751145134696153	-0.06777202224643723	-0.08572224385109117	0.10927648461694549	0.29233490059320677	0.07731928453342923	0.30238711259840667
973	-0.4546898832796324	-0.1411252920123095	0.47608742684763833	-0.017642477442148655	0.09155851157322273	0.09324279088380337	0.10557296444650324	0.13597883597883598	0.17215079046051987
974	-0.5013417962020067	-0.13030032131817967	0.5179978478282273	0.5044355152166364	0.04321049694838073	0.5062828617071681	-0.22930444211892054	0.19324661549461838	0.2998746097548011
975	-0.6352227468150766	0.020617159381646495	0.6355572400124626	-0.07365554843431697	0.042863912264029524	0.08522003748965634	0.348793481667189	0.032031344313517236	0.3502611880754858
976	0.10333921228927237	0.030005324010245686	0.10760721288801754	0.3359465967081147	0.204602260475814	0.3933474301830095	0.18418381225710267	0.2578333400109231	0.3168622854155223
977	-0.4402809449042591	-0.1740240106939664	0.4734254605994495	0.04831911606964119	0.04585469408731142	0.06661373692859733	0.25828973564734536	-0.006000186082663518	0.258359419750475
978	-0.4673892999865651	-0.28870581943957835	0.5493667335398184	0.151483296344007	0.03670902170713222	0.15586770462780594	-0.049970685948798124	0.4285020082312689	0.43140588836086124
979	-0.5926450658789064	-0.05526553773145286	0.5952163083882698	0.0792382815884284	-0.09274696068382449	0.12198649099459316	0.04331308038663336	0.19292245313247433	0.19772479828092057
980	-0.5558531876679436	0.00236636676184045	0.5558582246690839	-0.07027028192868462	0.1344666784723452	0.15172079666849198	0.2537472060973285	-0.24405732929387092	0.3520676420579674
981	-0.2898170300841823	-0.15333161315091057	0.32787878021957495	0.08551141403295832	-0.058876616404462914	0.10382031539710469	0.5637903193378327	0.19323124003987224	0.5959847618072144
982	-0.5666805545034467	0.09344288433671936	0.5743330248953993	0.03787850736327563	-0.34385415314333884	0.3459341844252928	0.35025107230965724	0.2230195033469374	0.4152270614099945
983	-0.42147587893253075	-0.022487277513982384	0.4220753418193725	0.24724085538567017	0.43797088481460933	0.5029379052299893	0.542642713794137	-0.03301058202718627	0.5436458528855336
984	-0.5066560805060851	-0.03658473285964751	0.5079752224195591	0.08460280552929451	0.14468168594570718	0.16760198373384447	0.4529685642629559	0.031528409595023274	0.45406448971708324
985	-0.40572953509404597	-0.2661636954867734	0.48524176287991383	-0.03268503523794852	0.039554425002097875	0.051311441860003526	0.2494497382845271	0.5036917851377412	0.5620770288363184
986	-0.3425547784247897	0.060482552025017663	0.34785329568816187	0.11065536158322438	-0.15708503165936066	0.19214660085085156	0.16173762135654252	-0.23685511216160993	0.286808999717863
987	-0.49261224422976535	-0.021242458086332062	0.49307004085691075	0.29319170736941946	0.2483221004120469	0.3842203050637043	0.5156301139495625	-0.1791890244952801	0.5458783022901799
988	-0.5568231566010531	-0.06056939630416534	0.5601077391857855	0.10564716430481373	-0.2619127725715631	0.282417463627467	0.29954614624058246	0.05978657147197326	0.3054542974913887
989	-0.6306883110043006	0.08957174297832352	0.6370171448066623	-0.18448303221647355	-0.2097133742169033	0.27930930614861965	0.1759608005732579	-0.3728474854153445	0.4122832166350303
990	-0.2338256697842219	0.06883082486268441	0.2437460282780368	-0.01801023747625507	0.08703024538958122	0.08887424973816559	-0.36711096242560837	0.05123490157410993	0.3706689545569809
991	-0.48232251017362276	0.12456999549169323	0.4981492623671994	0.06089979331241933	-0.009884656289924482	0.06169676859824457	0.4088859139368074	0.07320727666811834	0.4153877657961302
992	-0.30578706443719567	-0.00822273623123161	0.30589760078863987	-0.39517946257197695	-0.0020993090211132437	0.3951850386047562	0.11419387032700862	0.14234463405906658	0.18248899930042697
993	-0.30171407746397544	0.21208587970875134	0.3687977832251337	-0.006010196679319233	0.35907095952584134	0.35912125589963695	0.06678204303456724	0.23954103336761592	0.24867598987175274
994	-0.5448177167185432	-0.315876593562544	0.6297653267774301	0.1194151238918063	-0.07178498289055367	0.13933074170007323	-0.06635753980602806	0.36035505889472386	0.3664138255581092
995	-0.4428353673355511	0.018999774467812088	0.4432427709427873	-0.1097446136272883	-0.16617789069596883	0.19914560395942502	0.11922500380986686	-0.2711801351232781	0.2962317795560465
996	-0.5507873031039668	0.1192859049840516	0.5635563684214786	0.014922016278943852	0.2637298994748145	0.26415171104277335	0.13183750742530043	-0.3370463297207256	0.3619134658206686
997	-0.1139540383431401	0.03310504133842575	0.11866535558758806	0.15959003720978984	-0.17080669252135636	0.23376036059757285	0.06357520395192456	-0.1222528094993657	0.13779534095177895
998	-0.4438540603257773	-0.3794807694673013	0.5839623971311628	-0.14468817919087967	0.32870168307104414	0.35913711260646575	0.11408640377109042	0.3183071408335432	0.33813480068021007
999	-0.20131548916204156	0.37388048728567136	0.4246346016865832	0.27158530138140446	0.09450546269507176	0.28755844346086923	-0.0773654755955693	-0.4284618990679839	0.4353906473123554
1000	-0.24619245441682794	0.17653154255722894	0.3029424204851751	0.00652413835726954	-0.06674013259183148	0.0670582558651807	0.030132591284359977	-0.08741154204709951	0.09245945457638248
1001	-0.44133670051615626	-0.11737708275568422	0.456678730376971	-0.16967538968583976	-0.372213371723387	0.40906299264872864	0.3381315601084907	-0.06197380493854546	0.34376402435386216
1002	-0.40633429344188315	0.14087966538551236	0.4300635280351594	0.38750099633727436	-0.1797392443018997	0.42715713514419756	-0.10910631621917999	-0.03544217269615286	0.1147185069827167
1003	-0.2083014695986532	-0.08294170732371876	0.22420711195395224	0.027120875416510003	0.17643169235955347	0.17850401662767695	0.44892262363010593	0.348640861335024	0.5684030015749082
1004	-0.18156260823639217	0.14522173645184847	0.23249587834559937	-0.34446959485236145	0.30968878489619095	0.46321317475675206	-0.5084796442791304	-0.051783470058413474	0.5111096520488745
1005	-0.24677524851976776	-0.19721704644523838	0.31589964655025565	0.16896070637821112	-0.28268106276842636	0.32932704648678807	-0.03845303283012074	-0.12433058902561782	0.1301411967875331
1006	-0.40540140766374094	-0.19114360738988687	0.448203279753464	0.02957315545437392	0.20642130464504113	0.20852895850430328	0.14219424234392194	-0.08284836295033217	0.1645692978635808
1007	-0.6709908425784518	0.17880416838268665	0.6944059630037496	0.22936448703532322	-0.1274457414096785	0.26239375929400377	0.32866257342573635	-0.18514639379958492	0.37722443492941776
1008	-0.5376410641016662	-0.16047486843304107	0.5610794036560011	-0.03912280789035098	0.03525877465734683	0.05266664302538061	0.3865051771762116	0.007708882740736274	0.38658204673409907
1009	-0.2597427343890782	0.030941944951470624	0.2615792270523312	-0.017719550202672085	0.08242358466305	0.08430675991930887	0.3498353737625317	-0.18624779666904398	0.3963244005857371
1010	-0.6767251392788561	0.11977085441476777	0.6872422947543543	-0.4558282062014037	0.16880084547165042	0.4860792929149867	0.5267850661982463	0.11694488197549503	0.539609684299451
1011	-0.3885008473988324	0.018962555873811904	0.38896334911515545	0.4309898581509473	0.37314846549105646	0.5700807268512976	0.1544842109868512	-0.1342607955252964	0.20467372244456639
1012	-0.1628073642177189	0.28574631930189126	0.3288726149105446	-0.013093852238029504	0.46117781372497857	0.46136365790836015	-0.07459823700135429	0.12906282245576817	0.14907081908931524
1013	-0.4795825126918634	0.017065614361551806	0.4798860507176454	-0.25883406481451365	-0.06671045411288977	0.26729264448606105	0.20981949648226325	-0.0469400302595715	0.2150060174619305
1014	-0.5674883205962572	-0.0006287434851880852	0.5674886689014421	-0.07939967853229159	0.14301248100918504	0.16357529971066465	0.4927178711927299	-0.12369939898448258	0.5080083088905317
1015	-0.5574499446583963	0.23167078043721206	0.6036735800977511	0.16445053005602517	0.1276815213954601	0.20819833750913327	0.00940698640166456	-0.17246575818171825	0.172722115371356
1016	-0.40236880400520775	0.07099178498089692	0.4085835140719155	-0.12009742105006291	0.05255775912692602	0.1310942736633453	-0.08714062411522028	-0.08184198765881223	0.11954747724287319
1017	-0.5870055438977443	-0.06685132216511483	0.5907999727842839	0.011450804520556199	-0.13638229702400337	0.1368621637477337	0.43779456891264074	0.20445527597539095	0.48318324106241334
1018	-0.33795555882358946	-0.03825198311788138	0.3401134721710026	0.078188085761972	0.24857255959258787	0.2605795351472025	0.3346316875478412	-0.1645128751274503	0.37288450275362217
1019	-0.25053384575935544	0.024152365387764184	0.25169534088813916	-0.12279250265932394	0.14019978817307316	0.18637054304024192	0.13741544375138648	0.1095724987188814	0.17575305589630505
1020	-0.5177067362869383	0.15640415969441843	0.5408165363287171	0.11403414504442622	-0.047178583826342574	0.12340828581530687	0.32052149193224366	-0.17388187299875954	0.36464905395191705
1021	-0.06713750844586738	-0.2668014622872466	0.27511900210442025	-0.3988383121820448	-0.09120481158686736	0.40913361744156174	-0.25564922360633	-0.3366088808539092	0.4226843552820953
1022	-0.2723100513155762	-0.205677865208252	0.3412567190314582	-0.22046801651136927	-0.2812887115383815	0.35739262099738456	-0.12385950366613542	0.401623669786753	0.4202888872923007
1023	-0.13580649941127335	0.06946908963088544	0.1525429765557503	-0.08052837831075904	-0.2010789841694561	0.2166046573552404	0.32489621167650107	0.36721355681557677	0.4903094376726687
1024	-0.5054357481945196	0.12787578109471215	0.521361209665177	-0.11981170048665465	0.2924699671235438	0.3160593698069251	0.3501770185660446	-0.19219526965723857	0.39945333395832683
1025	-0.39565081043189737	-0.07859500541644959	0.4033816290708204	-0.09204359844820419	0.14744050234365302	0.1738123290984935	0.07021790819926536	-0.11423430945255798	0.13408964198618487
1026	-0.32136071085942086	0.20210378575486904	0.3796296177862343	-0.17849443121991904	0.33111948986151896	0.3761653606363496	-0.03324464189699484	0.090374760678635	0.0962953975150421
1027	-0.4914500022784656	0.35202781232344654	0.6045218651039311	-0.07268950529685074	0.18656094295612327	0.20022175110856158	0.15227766332978238	-0.4822664895634227	0.505736545747888
1028	-0.6142038814299479	0.025851724871432325	0.6147476877894228	0.1345803299248139	0.01725339455009406	0.13568177779706814	0.33311417196121423	-0.14165879819549726	0.36198379337699366
1029	-0.38136812620240135	-0.37158880948814055	0.5324658590181575	-0.03850843458147315	0.008726682874659572	0.0394848645421315	-0.026341559228032083	0.2516730942885497	0.25304786924875927
1030	-0.6576506472740018	-0.10793458261231463	0.6664489837816605	-0.2386756688151157	0.2913627935723115	0.37664087983462996	0.46443447927192794	0.37989379856782457	0.6000155695703885
1031	-0.5258653729974263	0.09769103946098269	0.5348625334688246	-0.17637336022006203	0.15904194110491304	0.23749084450928712	0.3188066235635096	-0.1459703277326253	0.3506351377234394
1032	-0.21599285681516253	0.21749621512719225	0.30652490565993035	0.3883643931089187	0.054491516863779635	0.3921686209336162	-0.040709582967331744	0.15968628435186347	0.16479374853275916
1033	-0.1323694396155711	-0.10636970211580546	0.16981219647700665	-0.2707706815916584	0.03107131794832477	0.2725475899887158	0.557859355115623	0.160479311734767	0.5804831346257041
1034	-0.5310825386427219	-0.2312621654945371	0.5792502499269386	0.12209987392881866	-0.07494951285939087	0.14326831014321836	0.06719953778708708	0.11053798183542886	0.1293615990433318
1035	-0.5265503652205961	-0.1389564359414854	0.5445770636039524	0.05539628597380081	0.3896652057841278	0.3935831819304247	0.32090951570912624	-0.13552806097198852	0.3483543778732987
1036	-0.46499647964320645	-0.15775055208325822	0.49102643794723283	-0.0074588521828655285	0.0037232700053589636	0.008336498990502164	0.3020719129017733	0.0692626056672261	0.309910872845646
1037	-0.34365446151964785	0.16447114992662648	0.38098444598243897	-0.11881172082827657	-0.006486081128153017	0.11898863077864756	-0.11467496382428755	-0.0649676337676332	0.13179962354068758
1038	-0.3954169085217322	0.028210470960028176	0.3964219497160451	0.3420724609389122	-0.26799485210651514	0.4345512734861061	0.05660222856280816	-0.09865004487731183	0.11373497101846915
1039	-0.2491302624034422	0.2020928776659852	0.3207918621918686	-0.42276131419682567	0.14160473835160295	0.44584642053632445	-0.33662993486083626	-0.16243339821256222	0.3737704133546309
1040	-0.4485451368019814	-0.04134438857400891	0.450446554227321	0.17939876889046025	-0.07597282130780458	0.19482245213753052	0.4509830598285396	-0.08308829189438842	0.4585732051725648
1041	-0.20541130395027724	-0.04138598971052906	0.2095390272356756	0.017430954311003496	-0.08523658294477826	0.08700065080385522	0.1839928986471462	-0.190384116215553	0.2647630987501019
1042	-0.14183420785966006	0.21755110748263595	0.25970257389194024	-0.17341920596401236	0.13348988049033375	0.2188464511718482	0.2917157371305747	-0.3641927666758325	0.4666202337968553
1043	-0.2559075540474364	-0.046189694353074025	0.26004261974332593	0.10184616029184236	-0.013253030797269515	0.10270483528785303	0.31859143499384907	0.2410366289592275	0.39949863448010464
1044	-0.18943635335759718	-0.0657358310100413	0.20051765870367907	-0.28927449797380755	0.10062278627169437	0.30627549737952836	0.1666259537853009	0.024021603584252878	0.16834858453108606
1045	-0.3866676961333763	0.1646135018108852	0.4202493452838866	0.2884209161233651	0.05826195681562654	0.2942466320443229	0.297844898133999	-0.20406729779380836	0.3610471511774038
1046	-0.4241351979860525	0.11671496217540216	0.439901180455649	-0.15403940116483605	-0.013045459875698707	0.15459081840326014	-0.15288418837442838	0.017007502863917574	0.15382727394247703
1047	-0.29918242985313714	0.17793351007149932	0.348095475895898	-0.04442952835634891	0.14333898413803847	0.15006680966720273	0.17240526731227002	0.16548553185722517	0.23897497243662144
1048	-0.35646419038329424	0.06295292334639124	0.3619803718207301	0.14915961165159486	0.14281631154718016	0.2065068729897284	0.22794103474860955	-0.2713382482515557	0.35437488664758643
1049	-0.23556118342928858	-0.010709022044381412	0.2358044831884118	-0.15386526651352492	-0.08964868753673778	0.17807697048281593	0.448275542989333	0.11888970569335562	0.463773354735084
1050	-0.5708312707405168	0.10803411986872744	0.5809644659624578	0.3121529648846513	-0.05264052082684226	0.31656041748645636	0.3843767998127117	-0.24183242298417382	0.4541238212653657
1051	-0.4693132277728499	-0.1829782887922565	0.5037221058598812	0.1230021708049686	-0.11305630976271987	0.16706664298985224	0.30376295877333964	-0.06366292704460647	0.310362535436577
1052	-0.4401253333333333	0.33896400000000004	0.5555239889849742	0.2474226676437499	-0.13030272379163355	0.2796368650436996	-0.031697347731534785	-0.0020988982650935223	0.0317667629314201
1053	-0.3667190692644918	0.340760489863661	0.5006002269419555	-0.007368968990666599	0.08371334217371347	0.08403704755569798	0.05105546516055634	-0.2245639114560645	0.23029461750377048
1054	-0.3193357285063732	-0.07811400718551914	0.328750826035883	0.017767753323452467	0.2804390284363208	0.28100131979844967	0.4140575062782992	0.07748415158493066	0.4212450738610961
1055	-0.37012082122659856	-0.10709499722333729	0.3853034657717451	-0.1670855356311989	0.14676090660471777	0.2223878142448532	0.04009658238697236	-0.11089774431696438	0.11792389755137025
1056	-0.485771148497613	-0.026339242532453334	0.48648470110567027	0.018931574061527325	-0.0046755971823066985	0.019500402699900547	0.35068359401934524	-0.19062738402897103	0.39914631735248884
1057	-0.6379656820540506	-0.0015473326104256933	0.6379675585144571	-0.23211069138499504	-0.15785798086453465	0.2807036073474087	0.4073753377849142	0.16306995084984724	0.43880117901567284
1058	-0.3691718762082295	-0.22671434395061302	0.43322888631306794	-0.2999465816852015	-0.3152598929072552	0.4351514126606178	-0.5545185621852738	0.3282779462630596	0.6444045668760547
1059	-0.40072423513559835	-0.230525875671491	0.4623008673787213	-0.330410185364539	-0.26500791652279365	0.42355647369905813	-0.15004785644636995	0.08804172319113293	0.1739704119861033
1060	-0.5110033576154173	0.08551507658110734	0.5181093126135667	0.03974601327975371	0.05024220055781062	0.06406265908097808	0.2073617514086546	0.3606984385255405	0.4160555966478852
1061	-0.5170120328088817	0.11452550479364598	0.5295446471426292	-0.2579447091241139	-0.013547192291355837	0.25830021173840084	0.20631358569569397	-0.26896093853146985	0.3389768164614559
1062	-0.5735317209000456	-0.07834716864600616	0.5788582846547274	-0.3322388563220059	-0.12091235236077659	0.3535568619098929	0.47855876794549257	0.13536519602503977	0.4973351291356818
1063	-0.6216467228815177	-0.21532516733695692	0.6578826458860417	0.06586191920720673	0.07948621100355995	0.10322717733891149	0.3015867166277634	0.18203411787412577	0.35226547903041244
1064	-0.5822550869426021	-0.09714778995331064	0.5903038873015742	-0.1386696885409155	-0.1822984272518114	0.22904584497108538	0.1658738397853761	0.3425422752243437	0.38059077897528554
1065	-0.34997106090976526	0.022863113121499797	0.35071707317425127	-0.2529692776276416	-0.07806744654009057	0.26474134855126186	0.5153055590549467	0.15045414320130518	0.5368205178636245
1066	-0.38179106004083463	-0.10891501438690099	0.3970225357407348	-0.21183447910191244	0.37382528248071084	0.42967335076562735	0.5735142214247425	-0.1982971525051599	0.6068280834536939
1067	-0.22354123066579037	0.04415089996638187	0.22785957029586787	-0.10946128618950783	0.3017516049241743	0.3209919068272225	-0.48788387676584133	0.004702873725330701	0.4879065425154115
1068	-0.5586730523591689	0.12640415504099348	0.5727945441813653	-0.12813734603764812	0.05657230420636765	0.14007000054540508	0.11277789691900779	-0.11635445991011079	0.16204077997358543
1069	-0.45051143691698037	0.10764028900590061	0.46319217028170523	-0.11335354467583289	-0.028467345119423896	0.11687350353576482	0.26513050095699525	-0.14001290707611466	0.29982961275633196
1070	-0.46825401154473967	0.04377537258581167	0.47029576074292634	-0.08632702719509577	-0.00853753492915875	0.08674817074157479	-0.07371275382238986	-0.12964131468295587	0.14913229210605408
1071	-0.29744158780992286	-0.18027130242470604	0.34780632633232517	-0.09120744785517512	-0.1691698642266824	0.19219063844716436	0.15792727683764562	-0.12808189189537228	0.2033371481083872
1072	-0.28195753536556883	-0.09689832190422286	0.29814314772820183	0.6468436306019917	-0.3223580260532095	0.72271804973398	0.03176706910357552	0.30360952476141573	0.3052669163294379
1073	-0.5969587918474891	0.13976546758756975	0.6131021000567408	-0.19169632037546402	0.005398603550751121	0.191772323774289	0.2859969030720158	-0.3913852646798782	0.4847439055576896
1074	-0.6945266698019886	0.18560348843208224	0.718899123649764	-0.1836463105289062	-0.10450367453737007	0.21129833260745817	0.5039193332709812	-0.31343442794923193	0.5934440454399492
1075	-0.4998352841230885	0.054836275250141585	0.5028342951089533	0.20275253772327131	0.2811874174999967	0.3466625957808889	0.19141492481997238	-0.143720135722596	0.23936405506248654
1076	-0.5540829848881473	-0.2011435696846219	0.5894630520804771	0.32777692341866677	0.2777008854577827	0.42959922405637924	-0.06701391732780515	0.13457582811177146	0.15033801457910426
1077	-0.2818135436206045	0.02861212636434584	0.28326229389576657	0.23981064462864982	-0.33180728812041793	0.40939616721097255	0.26062150600330086	0.29010098816905117	0.38997711821091324
1078	-0.1697449772839123	0.3280275712552998	0.36934461525351453	0.003996244568293221	0.25604298362574224	0.256074167839362	-0.06114041795033592	0.1083098622916744	0.12437514613773616
1079	-0.6000468334240553	0.15252059768188803	0.6191273980526756	0.004792084780409614	0.15721236826227775	0.15728538651501187	0.25608793201495045	-0.14190007177145977	0.2927740755129103
1080	-0.14184285117567103	0.14082239737279195	0.19987581652482145	-0.005413702150519421	0.22243441605424336	0.2225002867781675	-0.22955033766149688	0.34694634506887434	0.41601096605397037
1081	-0.3454786326693938	0.2169536794066101	0.40795144887496126	0.02024246618021954	0.04389184039163642	0.04833478136934333	0.1634695814275715	0.11379286490962513	0.1991761033770006
1082	-0.562585764865721	0.05492406572527873	0.5652604672408491	0.013205984243169244	0.28205122832504514	0.2823602192581271	0.4592401428199842	-0.1743347249158347	0.4912169633561114
1083	-0.4158131517662704	-0.018017063535646853	0.4162033058016802	-0.15074621699025428	-0.029332293298932194	0.1535734526767156	0.16261525127037268	-0.10472520861304194	0.19341946454473394
1084	-0.6198526027738044	-0.07197114248398531	0.6240169024280591	0.22983275054129432	-0.20515027643860256	0.30807422667956474	0.28756089538805685	0.2961057468970418	0.4127588665332775
1085	-0.5484458012707438	0.18920335744649638	0.5801643796378186	0.16553420552329232	-0.27983288078193946	0.32512768932366665	0.26251151366287995	0.3275061406202026	0.41972915904129926
1086	-0.31876281586348765	-0.07311972495657089	0.3270416287797997	0.3183530438519352	-0.13814810466695168	0.34703538631220765	0.22433259685821377	-0.2980063571034463	0.373005231715611
1087	-0.25162936600207786	-0.05079729011032503	0.256705478159622	0.1051574100129126	-0.07235976951944646	0.12764802045285004	0.3784564176845472	-0.3282123326030083	0.5009516896461456
1088	-0.3142686286347725	-0.08852260130469637	0.3264981192682904	0.025760026524753638	0.07389508172869766	0.07825638676968748	0.47616786116772	-0.2533169820606638	0.5393563992476251
1089	-0.5076557446025193	-0.2759042916874852	0.577786754087969	0.42064297538995976	-0.003200526826446351	0.4206551510642478	-0.15086619513138597	0.48270670064854465	0.5057334947226899
1090	-0.5975657791375687	-0.07852849219332295	0.6027035626926776	-0.3125787095340396	0.023198777251473967	0.31343840370945136	0.3417116385500718	0.03651172107393029	0.34365673236000394
1091	-0.3729988345703245	0.18888139197284753	0.41809605454299703	0.18690806115391503	-0.2373027273562685	0.3020715275146586	0.11294865671776927	0.00286447664166993	0.11298497369464294
1092	-0.3627250029568174	0.3368921841278039	0.4950411816166665	-0.5901761473725126	0.13649006778523093	0.6057535996851183	-0.3106322894216357	-0.4265584617158467	0.5276784442183671
1093	-0.40475547922483945	0.12135851834553431	0.4225575557690962	0.3812223394037553	-0.35868001280626755	0.5234327307755756	0.24779431335454732	0.3127106467990413	0.39898617814697085
1094	-0.6678765959545943	0.04598409836956149	0.6694577542509742	0.28107379500965507	-0.02841399416909621	0.2825063420629191	0.4247879241451264	-0.12315309540951298	0.44227984965231043
1095	-0.3747457317007545	0.09526255556233205	0.38666434787836373	-0.030964228179324194	0.224340610823891	0.22646742170029174	0.3021295635061586	-0.3139850518027197	0.43573947021124737
1096	-0.4700276545292915	0.09011182048800487	0.478587647368765	-0.13192461676534353	0.16208424041432973	0.2089866155986383	0.23918305332430023	0.08127790244335809	0.25261557834608517
1097	-0.3122193009562117	0.3109569941791094	0.44065308817537197	0.1524772285006898	-0.32115655767409423	0.35551489384880264	0.32858134570681713	-0.041817796380213275	0.3312316845360659
1098	-0.3323235950561614	-0.14150992540603935	0.36119804930186755	0.23658105840966948	-0.012321533229458111	0.23690170404487193	-0.13987851627739067	-0.039654147597367476	0.14539068311841047
1099	-0.3094396531410528	-0.21358389110541745	0.3759933210520978	0.07187390225151838	0.27959586021394756	0.2886861667514364	0.14916370848824823	-0.07414537312871478	0.16657535317796396
1100	-0.41981208205924564	0.32120041963105617	0.5285942619950441	-0.07000761308781822	-0.31935062870719727	0.3269340758408885	0.37616620304424675	-0.3154383469188375	0.4909199150774129
1101	-0.46422588141173254	0.0007097348067170722	0.46422642395279035	-0.14821163239084487	0.08779784867099695	0.17226476774783117	0.03111089042048186	-0.4023425427532921	0.40354356544484754
1102	-0.5041410301812265	0.009857436540403174	0.5042373918774136	-0.07681235106499983	-0.009760989111705833	0.07743005995459142	0.18837638224469128	-0.07444681394142494	0.20255367064960136
1103	-0.27120265498222534	0.04371340712566099	0.27470300695831806	0.07276235572165513	-0.02274361787181823	0.0762340643286449	-0.13085063600297941	-0.1747621102703532	0.2183201413716364
1104	-0.5096430579212781	0.1407097027720208	0.5287109483844095	0.11276422619233394	-0.2924672406336524	0.3134531185881209	0.5931720712731388	-0.06050106645943478	0.5962495158750191
1105	-0.010089214890999487	-0.21645431796480494	0.21668932604705207	-0.4822060985595713	-0.06613733855659361	0.4867205245717428	-0.3649650126734279	0.23663607919112895	0.43496677396171957
1106	-0.6183439055143314	-0.14406955795811643	0.6349056804100617	-0.1361782277013819	0.04114125272098232	0.1422572050032657	0.19148731965727617	0.24002733316885205	0.30705132186277745
1107	-0.34100212069116964	0.30253303384321945	0.45586037652142747	0.31799601703403846	-0.17319308988518226	0.36210124721338544	0.33532237075138993	-0.21980214220812228	0.40094148456553136
1108	-0.16490010754979756	-0.4512992001382075	0.4804820636770125	0.05169840851649088	-0.14297161765099892	0.1520316049276643	-0.31649853960730506	0.08753761420686644	0.3283811192419367
1109	-0.2752884427909722	-0.05458853922400392	0.28064859762501754	-0.28076090748844434	-0.17122904072478673	0.3288557002109975	0.1670200284683182	-0.1155005679285704	0.20306666664270662
1110	-0.44396936071792414	-0.1589967679009783	0.47158113348525704	-0.07514571708348229	-0.26641888286159854	0.27681383625319905	0.011900545076753944	0.23196584492652686	0.23227091119122376
1111	-0.22620482379750637	-0.028067755911264876	0.2279395122201398	-0.041997551508425275	0.07655217489552435	0.087315690536912	0.4257938481144212	-0.1699484746230755	0.4584570700935879
1112	-0.5065603081667693	0.15429961479153825	0.5295391552423951	-0.19613028013975536	-0.11114511914088189	0.22543363612500186	0.24116402419794145	0.01113720767988379	0.24142105119945556
1113	-0.501948546248025	0.1856061571028681	0.5351653843766432	0.06276750910411691	0.2269040305005721	0.23542557052397672	0.4736926811877154	-0.2339290019184082	0.5283062881978117
1114	-0.4098368438182281	0.26095174971915663	0.48586217616972	0.19174749995423956	0.08766945093564861	0.21083888722448524	0.43380013344027823	-0.10759278796243439	0.44694380384376353
1115	-0.6065669212732847	-0.3418561535525383	0.6962679510825469	-0.17008117282432234	0.011690439098517025	0.17048246747279655	0.13441485345883514	0.36092216459266396	0.38513914592600706
1116	-0.09324387366010663	0.17649492474254536	0.1996118193770566	0.01822435789008015	0.02705236090871239	0.0326183606461293	0.03784582720470678	0.2941899341305877	0.2966142679989755
1117	-0.2691488408143035	-0.19299795949572654	0.3311937663682657	-0.07258595194085027	-0.009776403849831092	0.0732413714467064	0.3933805004162448	-0.10705564500363528	0.4076875387289628
1118	-0.3399709777851106	-0.12808268121568955	0.36329800297216625	0.07433711697838272	-0.06666380202511944	0.09985023515797083	0.5484087117756429	-0.05804547310819712	0.5514720229529098
1119	-0.6122568192922003	-0.04798503598481335	0.614134330947445	0.26845849003615246	-0.24852782313966326	0.36583608316708005	0.39466677367257047	0.3104635438934903	0.5021448738442136
1120	-0.4213741003209548	0.12943389818650358	0.44080524772403545	-0.07061875966811983	-0.10298385344089184	0.12487066623750653	0.3361522266841277	-0.05570125207188661	0.34073589330605164
1121	-0.5974135520958922	-0.017331647184218344	0.5976649046262877	0.13920952980944443	-0.0571473570833418	0.15048293461843962	0.08370018164195973	-0.289406644004203	0.30126720033995164
1122	-0.3748646777442094	0.0709297672996691	0.3815161313882483	0.16746480316521983	0.02246390486241328	0.1689647517112175	0.4955389789322468	0.049638052400483926	0.49801889109483277
1123	-0.38367012486917457	0.11490126861404905	0.4005060127466825	0.1242779789571682	0.07718646249050198	0.14629684222660452	0.20261196232076215	-0.32557568171118534	0.38347246550068365
1124	-0.44423970380196864	0.10240250039755942	0.45588944550376787	-0.07366533136817707	-0.13299100563092855	0.15203022273320857	-0.022325346000278353	0.2590336031927642	0.2599939011920444
1125	-0.32385196504310837	-0.11116709852844324	0.3424006703520239	0.10746212381461491	0.024519536755107273	0.11022393450350373	0.14507134431752686	-0.26370139244549695	0.3009719576967071
1126	0.05952547853619724	0.08441634029888068	0.10329279309041703	0.320751271734838	-0.060295656355937186	0.3263693375531916	0.30762535815412995	0.13103503036383857	0.33437036376136686
1127	-0.2105503722128932	0.0697336508374484	0.22179774863173662	0.1406008483865583	-0.07865251589748425	0.1611049869619931	-0.3854911744480671	0.08629801320820814	0.3950326475888217
1128	-0.384423386003773	0.20834292097791238	0.437250628848278	-0.05451779582647088	0.18570132151812085	0.19353855139313528	0.4155915350478908	-0.371452583202189	0.5573987312248221
1129	-0.43117013964126893	0.001368735468610927	0.43117231213872537	-0.10582306520137646	0.08194133288930601	0.13383909430465687	-0.04389244226477356	-0.003584934789535449	0.04403859949421305
1130	-0.09063742507658568	0.04470863586797521	0.1010643604130006	-0.22929121742757613	-0.0915951889635664	0.24690917567132134	0.4475407977527382	0.2436027710070199	0.5095439879887269
1131	-0.3900971800081568	0.08529926312234605	0.3993141296517461	-0.2331571833382505	-0.2144151166061737	0.3167587636853409	0.2509226999700187	-0.20100711088749587	0.3215059252760081
1132	-0.5490905994404349	-0.08825182759218521	0.556137457349545	-0.02905841376495933	-0.1365629359678843	0.13962029541117596	0.4208787120094867	-0.12138121621607574	0.438032293184941
1133	-0.4171724933701148	-0.08012646475616082	0.42479776315201895	0.0889045631477747	0.2716897247104066	0.2858659263740839	0.11190663266699766	0.14407391875107453	0.1824291328136972
1134	-0.5068524685578202	-0.159752148318854	0.5314321911360331	-0.22136681549997686	0.016646350387002126	0.22199181963713807	0.08789942431771937	0.2888381034183053	0.301916807716414
1135	-0.5405993518976341	-0.08030102546212431	0.5465307987317922	0.1849337619779776	0.16712205846064113	0.24925946068995902	0.45409678843845624	0.07810077443979076	0.4607641742130297
1136	-0.5296426446194673	-0.03031686893854334	0.5305096073981509	0.1962960511234433	-0.07284919050053264	0.2093779936937986	0.607157666954238	-0.05667408831141594	0.6097970029667608
1137	-0.36077489144839625	-0.07349056705418422	0.3681839020727925	0.08158105166631978	-0.2008598795386226	0.21679520105217442	-0.1042485914085914	-0.0027503296703296704	0.10428486526802885
1138	-0.5768419881793224	0.0004490194657494146	0.5768421629398758	0.2478943195064446	-0.25960184327260005	0.3589494542050382	0.23539240360822558	0.2192629273575374	0.32169211210387877
1139	-0.6998542469781176	0.02496728746390822	0.7002994591291739	-0.14985227863187692	-0.4005900032905386	0.42770089565896335	0.3540641723095294	-0.24436349113177977	0.43020338668046715
1140	-0.4942554555738157	-0.12851450283786728	0.5106901534239174	-0.22863886004430004	0.02510565674193459	0.2300130916335	0.22989108714145054	0.29744898756589366	0.37593325491508883
1141	-0.3245514584301126	-0.06954508588587029	0.3319189180206307	-0.09909809457087962	0.28204113978927214	0.2989442036253768	0.39132539447211684	0.12225461535859201	0.409977749805078
1142	-0.3551850605418858	0.1478135528279119	0.38471453524886867	0.054823798405002386	-0.3605970106472815	0.3647408024327797	-0.16805654257791836	0.15519313281788502	0.2287529452861173
1143	-0.3737443569569636	0.15962792857724448	0.40640610224138624	0.05056140469716176	0.1345252034565846	0.14371320750016559	0.04483291689269531	0.1040546112581439	0.11330204129313282
1144	-0.14547686992412598	-0.06489590537381419	0.15929531762486968	-0.3040763275257485	-0.08411555722962957	0.3154961805309176	-0.40505852642260576	-0.18808682034935445	0.4465972031000453
1145	-0.4912382554709067	-0.11058275064089412	0.5035310997122283	0.2940902235929835	0.030990996222295595	0.29571861872364635	0.12620975483097893	0.19490273795073199	0.23219814701066743
1146	-0.3757494932956579	0.2613392839458899	0.45769630001267664	-0.08959452154942776	-0.34743790661590573	0.3588039537760331	0.15289854318418314	-0.18118683662851198	0.23707938391031097
1147	-0.2375238858143373	0.029047878270078032	0.23929349252400414	-0.08552387051459501	-0.2734862726465181	0.28654680901012114	0.2513826850473221	-0.2841822410868389	0.37941112330918736
1148	-0.5340474031861157	-0.11678577904416525	0.5466676751343418	0.14530270985644664	0.14827201692889144	0.2075992979173778	0.1521278749595076	0.4300710528920563	0.45618417429299046
1149	-0.4298852897507361	0.07503953251433527	0.436385487595594	0.3695502299269812	0.2743005642687035	0.46022621828532745	0.03192504745173123	-0.3562764138229316	0.3577039162510304
1150	-0.4807248431703284	0.09166369408788437	0.4893859495888435	0.5048494852776515	0.0020952891199163956	0.5048538333236717	-0.10421343716925353	-0.10256298604153348	0.14621766853696494
1151	-0.538869455796449	-0.135875124102422	0.5557358542870972	-0.24953226266145662	-0.13367944940729656	0.28308398983832367	0.018406465207020512	0.15724010933885174	0.15831377055174733
1152	-0.20165523126972515	0.1296223489838617	0.23972230946355488	-0.3905884853788871	0.07446082455342909	0.3976226594445413	-0.04402890846363499	-0.09021695198899293	0.10038746538628916
1153	-0.38740874591969643	0.15536238321889725	0.41740029532156225	0.19909730188763575	-0.12243575036128784	0.23373114594650832	0.008471064290806116	0.2163001570901393	0.21646597166168613
1154	-0.5602865880776036	0.029526953726290436	0.5610640799195727	-0.014613715994349971	-0.1352146506337938	0.13600206778274523	0.4535097725016933	0.1634424891124998	0.48206281852246935
1155	-0.0824659358829113	-0.1440041030037662	0.1659452086170726	0.10344220159194277	0.3246216661247413	0.340704439636162	0.0883565708010034	0.18526492301513378	0.20525587763451786
1156	-0.3160290798344887	-0.10344955850715712	0.33252998429669367	0.06383705005248681	0.28745452082729767	0.2944575869347825	0.09403253828016184	0.14313130183920447	0.17125620520610504
1157	-0.47354537175306927	0.37798676483487453	0.6059036338388204	-0.35318258387340357	-0.017850683351450927	0.3536334040324917	0.07137815641700737	-0.31837565673214363	0.3262788684746754
1158	-0.4263948500110955	0.10262920984353786	0.43857191295053716	0.07294618190023724	0.0495685159999756	0.08819400904972138	0.08685439309006938	-0.10230219007132349	0.1341991940826527
1159	-0.4448099460087844	-0.2011954612994732	0.48819617134492715	-0.27730534489423037	0.04991410628170914	0.28176172968096613	0.04983762619366544	0.2569371839979479	0.2617260122827207
1160	-0.05703949293750256	-0.48816323204184525	0.49148432820600485	0.10646220136927274	0.1577316033896682	0.19029834215848326	-0.009181963188513656	-0.05454146737700009	0.05530895146024362
1161	-0.2239010492363244	0.10594218377216039	0.24770027483137996	0.06129580936729663	0.04509313791060748	0.07609577736390524	0.38412526413347764	-0.2515884277313508	0.459182921627043
1162	-0.3265610483246016	-0.06612632528375238	0.3331888491207282	-0.25300708050725423	-0.33685260032373704	0.42128643122187964	-0.23304483993915076	0.32800357984259343	0.402363325629736
1163	-0.4671648669182578	0.05060406780505424	0.46989763200209045	0.18095391115257722	0.147534886608253	0.233475610563341	0.2568242717115212	-0.06176761294859501	0.26414758100259167
1164	-0.2536780102204206	-0.28224445983316315	0.37949238197348023	0.10718044488827583	-0.017033162293982194	0.10852546422007081	0.3925098349240094	-0.17172864638001786	0.4284328401273487
1165	-0.44936561690388377	-0.01959719752926212	0.44979273872130143	0.2532349942474441	-0.03611021990664958	0.2557966190026945	0.046523108800337665	0.3278821249736201	0.33116625360936874
1166	-0.4308415964168864	0.1161049872131356	0.4462116641895566	0.3508633420334954	0.2522641261560426	0.43213686966999854	0.5701365133824745	-0.26897579603896365	0.6303995738789159
1167	-0.15345614255205192	-0.04266141054543051	0.15927580995456106	0.02520436147638292	0.07432027730783072	0.07847778957479011	0.021402365905039702	0.38240329189527056	0.38300174793161545
1168	-0.22236241741510843	-0.0782748127184315	0.23573712262771945	0.18766441993336178	0.15031209266741877	0.24044055338271003	0.08865394056998574	0.17884062375797813	0.1996083412203239
1169	-0.2538129232248087	-0.31660812663829996	0.40578529526011214	0.049162844262456436	0.09392795506296304	0.10601625346278065	-0.13270871439474222	0.40198993306666786	0.42332907904282857
1170	-0.43622027980165873	0.09918409676090637	0.44735401815621856	0.12630733401246788	0.05235467481628129	0.13672803150947388	0.511071070367129	-0.04990804302960161	0.513502143837051
1171	-0.16355640885183745	0.03924659454185194	0.16819926890341091	0.1411670564068112	-0.4692201105914576	0.4899955612023679	-0.26868056717036365	0.028202844014840734	0.2701567093105661
1172	-0.5295215477782704	-0.14645924306502447	0.549402747936953	0.3309715913633094	-0.007060850732926838	0.33104689985353153	0.20869984299166766	0.008743545526768603	0.20888291948631274
1173	-0.3236418558006299	0.22267723946689771	0.39284755796959436	-0.18139159841760932	-0.006409497672514367	0.1815048033439039	-0.11078455782390305	-0.47082948382701806	0.48368752422721634
1174	-0.22126139679307857	0.003006843974995317	0.22128182668604787	0.01182089918925559	0.006898520459694811	0.01368660813260069	-0.08368812918359055	-0.10935348545687949	0.1377021704542717
1175	-0.5464339347330877	-0.20830345986364926	0.5847908826401548	0.09265524627021986	0.09174146344527341	0.13038976484554118	0.4499833760903027	0.1126007593637763	0.46385770422288547
1176	-0.41164609174038314	-0.27723625838130894	0.49629874854405975	0.09356749724384669	0.17981418669189794	0.2027017964304855	0.04398253920675617	0.46513516109036834	0.4672099975788582
1177	-0.7030168977298882	0.11946449620249304	0.7130950317781435	-0.09009920330653348	-0.1866769265596133	0.20728275699202603	0.5168677215273617	-0.345994087437127	0.6219840432827329
1178	-0.44580857628513315	-0.07451909490844982	0.451993785571607	-0.011395172127106272	0.14034435088601233	0.14080620289398663	0.12961576263529917	-0.22312848402680255	0.25804372944838105
1179	-0.21882954418559733	-0.25509429862286886	0.3360944370238366	0.000242055480376209	-0.05409461502340906	0.05409515657973839	-0.10134726848514516	0.11192925248593029	0.15099478928578705
1180	-0.5054183939544815	0.1457262795126331	0.526007510866643	0.09941570922137273	0.13491487228300109	0.16758730859801715	0.15576563454503564	-0.2449516985111737	0.29028308167843087
1181	-0.33103964774678535	-0.33087371420020767	0.4680434414976418	0.18459197146806794	0.12818933400007027	0.22473696020425651	0.2039120563854014	0.44220752686604753	0.48695751719868674
1182	-0.42326565692829204	0.2324399500095004	0.48288937314395075	-0.012778138117054349	-0.4446348376622041	0.4448184120252141	0.10864771518686263	-0.06685780379699052	0.12757073310082725
1183	-0.41480528659269206	-0.2861182180130516	0.503911758608796	0.38072062178846755	0.2360807675476621	0.44797580365561107	-0.1662008274607608	0.043864040589634855	0.1718917365829164
1184	-0.033951321771492654	-0.17129738433881284	0.17462956831920073	0.05622339478612577	0.2617878988556821	0.26775730449149165	0.29998698796027096	0.2566628827974448	0.39480125170947805
1185	-0.5221825194000111	-0.11599965161346512	0.5349116775145111	0.11672529252338557	-0.31714223393346486	0.3379408091056457	0.6383912323093762	0.056828176757105484	0.6409156006550478
1186	-0.49091936965585464	0.08882868608876442	0.4988911333904001	0.14015314347125205	0.029517660436017504	0.1432277762952752	0.4213214099275971	0.20210193356429088	0.4672867663585214
1187	-0.11092317341855806	0.06059119516843818	0.12639320920517555	0.4098247096092925	0.12775515209319752	0.42927575227666537	0.32350155094035304	0.012053035514468556	0.3237260093442089
1188	-0.3965007140343978	-0.1154879235051845	0.4129773319509518	0.13088958171939674	-0.14788944541544236	0.1974927104172854	0.17838171121148774	0.1996194856827148	0.26770874837959663
1189	-0.23045565582250832	0.05243881121393263	0.23634643687204782	0.023276353886378935	0.17098283003471104	0.1725598934194236	-0.15995080544805662	0.2236966607488714	0.27499901125945475
1190	-0.4103910920932005	0.03796029651490545	0.41214297589665333	-0.20783814266825687	0.2759382108740631	0.3454541789704817	0.482596983530183	0.043359274103940235	0.4845408911157575
1191	-0.5915132988060886	0.12321941627766388	0.6042110618089256	0.15650074648200502	-0.18126734451660598	0.2394792973046454	0.42492208442648693	-0.25090612651628136	0.49347002153804104
1192	-0.35453190524032036	0.05768321499711305	0.35919385452111324	-0.016318266639708586	0.13940398338763618	0.1403558207217106	0.29306811841093894	-0.34595905739920385	0.45340554851641784
1193	-0.29897095237282056	-0.12228016188801039	0.3230109415392447	0.3004257156708179	-0.1368908090227279	0.3301434600764039	0.28737285793862094	-0.21341828477190092	0.35795324241413295
1194	-0.4578835782914831	-0.16119030450168026	0.4854273226079854	-0.22882631539007506	-0.23680614763794464	0.32930021890992134	-0.06214152153199171	0.03173979899870588	0.06977810214379035
1195	-0.27025922048112627	-0.22913426107998672	0.3543198496496316	0.09217959756477878	-0.038223515613347615	0.0997903570143348	-0.03562400276772298	-0.07276503787546279	0.08101740745180795
1196	-0.31118029040733297	-0.024818453964574102	0.3121684301706112	0.1874458666780691	0.1983700427434885	0.2729223823594282	-0.011052699106712898	0.19627363811624898	0.1965845954721066
1197	-0.4686321144169388	0.19523318224351105	0.5076731764746083	0.4013910498973238	-0.008540270263244868	0.40148189393028066	-0.16661250125267274	-0.10947521674750893	0.1993603487546757
1198	-0.46682943415049005	0.04944387527160309	0.46944053658705337	0.43759404861304385	-0.06433736895815938	0.4422983703632801	0.15467761021256465	-0.2834385871151411	0.32289719070765777
1199	-0.46751574431948517	0.4878576379581906	0.6757041113540357	0.6199826589218543	0.03012177869915837	0.6207139590147892	-0.13920938792210819	-0.5780407415856644	0.5945673659212662
1200	-0.53008550665083	-0.013268667638631668	0.5302515458743817	-0.051188001136544765	0.16682554037852484	0.17450206985288666	0.2951903221205383	-0.031168675212565052	0.29683128640379797
1201	-0.48101502142387786	-0.05884190257946784	0.48460068131873824	-0.05447100197344166	0.2645069648756298	0.2700574467103404	0.21447466198987195	0.268180752464126	0.34339524840611096
1202	-0.336971698711282	-0.2206952486088269	0.4028105243050123	0.10523626250624236	0.38998266489871597	0.40393211046880995	-0.31854961311019686	-0.34986552106193197	0.4731593165526737
1203	-0.30547375531938276	0.22636987422774477	0.3802072265841499	0.10263962485530677	-0.024080867909703544	0.1054266607159816	0.2711413687423545	-0.2577631612348608	0.374111599837891
1204	-0.3263673735267126	0.09922926567886486	0.3411189084027613	0.22354334268007983	0.04331136286254472	0.22770046159284488	0.4364636636330016	0.11797775514861555	0.45212750456242834
1205	-0.1911257541996785	0.30892254147292836	0.363266005219989	0.3229181800686904	0.34030714764966863	0.469132290255455	0.10556233589625233	-0.0017045776511671565	0.10557609741244493
1206	-0.43091642201086994	-0.18309800548239877	0.46820277911422387	0.04179694448130857	-0.22579165981654212	0.22962765123277876	-0.005195983202697428	0.22004096616769717	0.22010230583402882
1207	-0.5773920755517669	-0.17315001284260917	0.6027956003964967	-0.183704978919507	0.1524144810791767	0.2387000069594704	0.2109021768276333	0.3006973323907726	0.3672854664937902
1208	-0.6475389389694938	0.018331823530280577	0.6477983739063283	-0.3967743530808143	-0.17479417278182316	0.4335699368051025	0.29158850321117075	0.08898639459752875	0.30486461524486247
1209	-0.23767899372448492	-0.07429293457676218	0.2490195658696537	-0.2198762926242307	0.13644049005363545	0.25876937876080414	0.390182443965091	0.10259847514538571	0.4034461385126021
1210	-0.19227528327432988	0.046617665778573784	0.19784587769490322	0.4465030191253668	-0.04287901119821565	0.44855719333146843	0.1742041886348418	-0.2881384856424025	0.3367059343792749
1211	-0.3407795290810563	-0.061873068879738986	0.3463509262197857	-0.0025656170931717967	0.05057874205024656	0.05064377097387353	0.22738877142672415	0.06927050458959742	0.23770581855952208
1212	-0.5680265570320946	-0.16792547990963003	0.5923285712310482	0.17707883148470718	0.21835078204967048	0.28112982158015903	0.2278080808133699	0.04416192834473864	0.2320491275549139
1213	-0.5397933041200064	0.17199108529827734	0.566531327108107	-0.29355410138539817	0.3142971897411433	0.43006596461399826	0.33350696857738593	-0.15098413627440221	0.36609166542848903
1214	-0.27200632504288164	-0.18983097484276729	0.3316975126121526	-0.3117628880460739	-0.05310341340075853	0.316253175284677	-0.06337500961664934	0.28422323531382543	0.29120308950313106
1215	-0.3611908285885326	0.02420438119030546	0.3620009208900943	0.10490081367478239	0.10595937933644506	0.14910255121558477	0.22636850976300385	-0.0861349666913674	0.24220225989706645
1216	-0.10560359528163332	-0.04390057685426281	0.11436511699178226	0.2204274424746035	-0.21133049469116721	0.3053667227814912	0.27369551462957886	-0.04262570108774738	0.27699491894540595
1217	-0.5367098191706211	-0.02874066671483628	0.5374787957839584	-0.05971834357296737	-0.31934137513328453	0.324877199001586	0.3221572233859568	-0.10495770302008486	0.33882354700197803
1218	-0.26676985947688237	-0.062106448933948386	0.27390394105324717	0.4405950381271354	-0.06088245243810108	0.44478158756532354	-0.0026065821294038727	-0.06413268452528738	0.06418563308729894
1219	-0.5592573776653953	0.23580234797256122	0.6069362089895012	0.18381319170523133	0.10896108333074508	0.2136815554171059	0.38374435956959174	-0.24414109138174234	0.45482370870760946
1220	-0.4964962617823184	0.016138946929115265	0.4967584962250744	0.1818560643281964	-0.0791413025193989	0.19833046638731058	0.5169733604857957	-0.18215769928955153	0.5481267032926229
1221	-0.45339274894348097	0.11983085470019915	0.46896099894629467	-0.13590928468961314	-0.43130957159794253	0.4522159663444481	0.48654800259498565	-0.07254689069930477	0.49192683417283417
1222	-0.1582091249093931	-0.20468034704862595	0.2586970654501939	-0.13441388772644275	0.1222914831910291	0.1817203898157785	0.35156514129751626	-0.2780601858980295	0.4482360043070941
1223	-0.32930432844979085	-0.0938437617656712	0.34241494178569337	0.2072338585703305	-0.024188765052523698	0.20864076421618555	0.21773435708669184	0.006181089330123541	0.21782207445817334
1224	-0.22036395573162876	0.031585830947192924	0.22261612183827992	-0.2650863714970845	0.08380240310127356	0.27801731442311045	0.3346964322162424	-0.39614116631830243	0.5186034375033651
1225	-0.3236660622162245	0.0868713926257046	0.33512140887637454	-0.30686578309368967	0.08360197438756814	0.318050151635246	-0.04833082501026132	0.3940494406845246	0.39700230521995605
1226	-0.5707465348609126	-0.151713894195665	0.5905664338139719	0.22934990395159474	0.10254858804955631	0.25123214633793056	0.3117486670102294	0.06477572426058224	0.318407169888082
1227	-0.18932530206798404	-0.13016138423363285	0.22975216201104356	0.019386959498831645	0.050332928511307884	0.05393753693981371	0.33979795568605964	-0.12212956514584944	0.36107932836308926
1228	-0.22828317303372203	-0.5826592657169027	0.6257835304768772	-0.2870202251213109	-0.31800498170392166	0.4283780783574243	-0.45566892029207634	0.14714377278235852	0.4788376079515611
1229	-0.11060580860974772	-0.14480732797699067	0.18221637449486225	-0.35073119698436483	0.2542072344824893	0.4331670469937904	0.27156460021276274	0.22965979389239852	0.3556556663676492
1230	-0.6609641033256327	-0.03449690825217953	0.6618637190268228	-0.10010393719781059	-0.06659472651746536	0.12023167570336533	0.43913902843933905	-0.14593785399240095	0.4627536531747253
1231	-0.342769995319709	-0.05346608273940568	0.3469148190766291	0.2594089259450121	0.11130223939626994	0.2822785492285401	0.29962333135415276	0.12960210979394668	0.3264519069553778
1232	-0.3659490085781143	-0.23871891176375631	0.4369272201556878	-0.3061612356588404	-0.007130231404073185	0.30624425287672524	0.020744364480539658	0.6267003852547297	0.6270436201223388
1233	-0.47776010499855415	0.16853143839120863	0.5066138210258768	0.14800951333304974	-0.42038174882450785	0.44567659887169064	0.4382840609814904	0.28079835517425933	0.5205195811676985
1234	-0.29848934683194106	-0.000875953126221763	0.29849063212442384	-0.2819953796657437	-0.2802510620895483	0.3975701849424159	0.15046191245297477	-0.10695643126802151	0.18460353541738483
1235	-0.3923525359244038	0.12354806527895644	0.4113449123065507	0.10213131589501023	-0.11838707380241148	0.15635314173352574	0.49922985186677843	0.024900242289612916	0.4998504446942174
1236	-0.4079450967635828	0.16106121716327507	0.43858855166039684	-0.15202881118191502	0.0063372662594900825	0.15216083718562423	0.2689719660563896	-0.20136758591030746	0.3359982487745801
1237	-0.48800523308484695	-0.15268729307373485	0.5113340561554456	0.16055344029828636	0.03496855193259002	0.16431739657101938	0.4129108946241588	0.23738146333613686	0.47628286346973353
1238	-0.3648090798273647	0.16505600764339606	0.40041122659544076	0.23048839900127888	0.4144164484501553	0.4742002686842479	0.6041379502702686	-0.09203328482406059	0.6111078370240953
1239	-0.3311813161786665	-0.015138367724257902	0.3315271246266113	0.1918594831954062	0.2921493289090675	0.34951579602934524	0.4150764307725614	-0.025689148826054452	0.4158706238126181
1240	-0.3366159864982851	-0.10416461272386235	0.3523642843849613	0.2906283872274242	-0.05133600134119683	0.29512750548892763	0.1327290830311117	0.2764900997693178	0.3066981981569619
1241	-0.5853496668527468	-0.20415102356029516	0.6199289256885324	-0.16659816361773602	0.1201460725591399	0.2054021101940972	0.4314144322506582	0.07496205198261273	0.4378786608086784
1242	-0.16844338067733935	0.011579605427942175	0.1688409303334884	-0.022254903248114643	-0.07900783906929107	0.0820823936845286	-0.21191312697519912	0.1941815955724465	0.2874259303602722
1243	-0.35671438704980224	-0.00468228574957935	0.3567451159135284	-0.015455951433051812	0.26569495682126637	0.26614412733508785	0.11354910016995905	0.29071711080166673	0.3121054896381606
1244	-0.1495223529737826	0.06749959371972582	0.1640522148315727	-0.16396598929703687	-0.10695807400236099	0.19576740086247899	0.1581498393964989	-0.2658936470899597	0.3093716264687802
1245	-0.43823238871060466	-0.1337201189752997	0.45817976464895394	0.4154587053870912	0.1595069238697905	0.44502628534090094	0.36193246801222695	0.10954590844285902	0.37814734887077145
1246	-0.46083463564276206	0.10035672859871504	0.47163548889267587	0.012396580679025535	0.1843791869633436	0.18479545394244742	0.129139813822035	-0.07004260728251123	0.14691173659351373
1247	-0.31307410651261947	0.1291771818703331	0.33867704451975505	-0.002739292295093155	-0.05733903561652145	0.05740443125500567	0.19723815648112275	-0.04782749093641568	0.20295408165726744
1248	-0.4715059952480061	0.1445749452047225	0.4931732133193786	-0.29166179674177384	0.2916641906325645	0.41247376131820646	0.22855765692332222	-0.12815176425766964	0.2620333513517552
1249	-0.3935327656231792	0.20392054743410643	0.4432286399645828	0.15442056825365233	-0.1964277754962163	0.2498591260814238	0.33733917176739114	0.0546671539215031	0.34173998087228064
1250	-0.40973045897016597	0.21379607185056596	0.4621556116143514	0.10550721277826111	-0.09145912238019077	0.13963002189641013	0.0009970890677515646	0.04283730800470072	0.04284891064774722
1251	-0.535024203369162	-0.08676591090039631	0.5420140417786073	0.3364082439852034	0.009980813501334207	0.3365562705690633	0.07185903881752051	-0.19328082570572264	0.20620669010792025
1252	-0.26483741892171625	-0.09083730601059176	0.27998263271920726	0.0833463549471374	-0.3191681690127857	0.32987108844812146	0.37257833501680804	0.540421029003864	0.6564065084332208
1253	-0.1431195226991866	0.16217436105905964	0.21629544877911144	-0.05310901141189998	-0.03389884942392979	0.06300554805265633	-0.16878167050755058	0.3803620613545535	0.4161280452183012
1254	-0.09353033284944098	-0.20329556162689705	0.22377892782861103	-0.12446639494526182	-0.09043909582854028	0.15385419566899627	0.14396731756745154	0.07414584299380014	0.16193886056419166
1255	-0.24234569174675644	-0.08358930661631814	0.2563564052034018	-0.3512784805641189	0.4285953722405301	0.5541575263527824	0.212983188594059	0.39956213560035725	0.45278222008953795
1256	-0.2759734048011832	-0.11581948145241182	0.29929161772669693	0.0555150770719633	-0.2402869474725762	0.24661658684685955	0.3873302100425178	-0.26728913194757414	0.4706040497795027
1257	-0.40366456263855277	0.0929497329874701	0.4142278744756515	0.06726793724922046	0.18672808467672583	0.19847506893512734	0.45379794864719225	-0.3706822988625762	0.5859504628263758
1258	-0.4541656285902194	-0.1547710583892911	0.4798129830545339	-0.3656057841398747	-0.028243427308473176	0.36669507848164756	0.2622650463183482	0.011596756762983959	0.2625213120639639
1259	-0.5993836239106325	0.09473319720703097	0.606823786008186	-0.02080799495068282	-0.052769651698339026	0.0567239701910194	0.42944819932221073	-0.2814872798766915	0.5134791569610865
1260	-0.7520824797713743	-0.09313577628579728	0.7578273742768981	0.27902022724953995	-0.13709431195988558	0.31088122745855745	0.6505410667559557	0.07812870022446272	0.6552158219508598
1261	-0.3602944893769509	-0.03322531688734205	0.3618232175492088	0.022740060255382756	-0.01705752366127889	0.028426562470223647	-0.08265427333691662	-0.07972397648225446	0.11483745611514035
1262	-0.784623324608058	0.1053182356195203	0.7916600863205184	-0.15436968689775624	0.3873985282683754	0.4170223254664126	0.5047721829070533	-0.15579578416511583	0.5282681923042264
1263	-0.43372684109101634	0.40073253544194376	0.5905129445190177	0.011862386098386623	0.2642043355913745	0.26447050336328026	-0.27056354189218446	-0.1849733708594934	0.3277495661757122
1264	-0.20797939580139185	-0.22078595397666256	0.3033180946651501	0.17337573931480862	0.007843877437148277	0.17355308523966229	0.2519445372471766	-0.05690452326916505	0.2582908721135629
1265	-0.43176510748137714	0.0669845359619548	0.43693024168217476	-0.2142532961787548	0.006926695822690095	0.21436523514432393	0.20311953735231264	0.03777678761258103	0.20660259469944608
1266	-0.43282516016581873	0.09963303184473339	0.4441445263730493	0.032074690107201216	0.010991440858141657	0.03390571511723381	0.24110031927105752	-0.2418653142488162	0.34150870294808666
1267	-0.383630034021679	-0.18485356172692988	0.4258436829243877	0.016550729498574543	0.25100072670356083	0.25154580388599335	0.18324230776337136	-0.2531240098788006	0.3124892121843077
1268	-0.18185467314991133	0.3022186826872197	0.35271412547792785	0.17342228700373413	-0.2715430345238368	0.3221970037539442	0.5533204071740184	-0.20682811439650994	0.5907125713069237
1269	-0.4713621266086834	0.12834217736573883	0.4885222296805327	-0.10542792757238025	0.3871302055378398	0.40122916637749195	0.056912113462465684	0.06003508275627809	0.08272363519767326
1270	-0.49451921597679527	-0.3038470787324072	0.5804070142792227	-0.06864958373240992	0.049235762174906064	0.08448032684345554	0.05321714332794446	0.20473156734301595	0.21153505385801866
1271	-0.40926760775994575	0.07115063074176953	0.4154062914984563	0.08682084919689742	-0.40528063853288	0.4144758808723245	0.4657813880878304	0.0554503858982233	0.4690704070662398
1272	-0.44806315664923135	0.009363938393150258	0.4481609930468117	-0.04794341668172405	-0.2671204150277287	0.2713888120901513	-0.027333336978282483	-0.04592777168767524	0.0534459682535883
1273	-0.5048538196710147	0.20102283387929878	0.5434036795764983	0.2290910294563666	-0.10782911520051976	0.25319916639338447	-0.10216501263245906	-0.21172243730725654	0.23508313479600298
1274	-0.3246698690982135	0.279895753182656	0.42866322043060495	-0.01873325497213061	0.14742998963086631	0.14861539854405464	0.12331542639872482	0.019725321006569253	0.12488307602197955
1275	-0.31545826059697973	0.22431747656858883	0.38708170258095564	-0.6419889925265048	-0.30630183651005155	0.7113161614743665	0.12534996507466736	-0.6185352547231959	0.6311089248930878
1276	-0.3520339774964192	-0.0895730089794751	0.3632509397779812	0.3876897274960956	-0.03693803033294305	0.3894454299268054	-0.12720697477774004	0.09989808805624459	0.16174437371790645
1277	-0.4144948280562389	0.34752883130535195	0.5409087271193125	0.29002991149441953	0.15287317477209997	0.3278529504615779	0.2613096668541289	-0.16812940835453638	0.31072534487077536
1278	-0.4872183255956757	-0.03943019892268333	0.4888112492397615	-0.287519047943118	0.14993002192547703	0.32426257015679594	0.12349841600682684	-0.15777863365013195	0.20036455772590575
1279	-0.651425635756486	0.0723193664521536	0.6554276845577878	-0.4192248797497051	-0.23704112471339203	0.4815994130047758	0.4618486392364246	-0.3458955404359603	0.5770163693154833
1280	-0.4235963826485368	0.1589639373337275	0.45244163023042744	0.15936056382019417	-0.08067774794335603	0.1786188352730525	-0.029929960728345747	-0.3704782752294463	0.37168529022034985
1281	-0.36931087196718587	-0.06056185368495227	0.37424358147458014	0.4157524568223142	-0.08568374578087758	0.42449005835806364	0.20290659683126908	-0.0432045198648866	0.20745533874644576
1282	-0.5468713014007371	-0.006130366659997639	0.546905660686669	0.10439684755310014	-0.012296927967344256	0.10511858168972449	0.5430821044113212	0.09589353518776644	0.5514832202548294
1283	-0.3284745527419826	0.1357966759053447	0.3554381366510728	-0.4324738978419001	-0.10868480488687056	0.44592158405695437	-0.3158880129687312	-0.04220225178904033	0.3186946293764595
1284	-0.44897322234671877	0.0363118634582431	0.4504392365371896	-0.034135994357514174	0.14760969323337078	0.15150540467991916	0.3559247088861273	0.12740192346437546	0.37803921555586933
1285	-0.43179864876564084	0.13223316410257155	0.45159238563599685	-0.04258457153505732	-0.04273269992103573	0.060328512126238465	0.3563117993970865	-0.1419109901610751	0.3835320423616342
1286	-0.4761035304780016	-0.0674558840898299	0.48085846985569247	0.07714323926708572	0.02891588258045393	0.0823845108623304	-0.006599374655431977	-0.07966130633470682	0.07993419464030872
1287	-0.008997083385602409	-0.3034515510474723	0.30358489972751307	-0.45393789165502113	-0.2238843325344783	0.5061460301480339	0.28559684732141305	0.1542055958929408	0.3245688293792666
1288	-0.49570215937181916	0.12496891813290682	0.5112121490195568	-0.2142519158286333	-0.06250591472998919	0.22318349583352362	0.043416749738129465	-0.09941670060250694	0.10848361404614003
1289	0.1540432721575618	-0.2469311809013309	0.29104009654742496	-0.05476336959823062	0.026511065076929866	0.0608429389597973	-0.04604452279185658	-0.17481550560708572	0.18077765094112389
1290	-0.5654486504672448	-0.08200031107375852	0.5713634809221022	0.09538286515790585	0.42246066549382066	0.43309456802783053	0.3144961160086339	0.40667596656261484	0.5140944940029538
1291	-0.2465570317175344	-0.07190556552962299	0.25682830888259994	-0.3338767660492796	0.2825462306236936	0.4373854905540224	0.15898869960269596	0.3858352993286898	0.41730838094796985
1292	-0.11419280516638283	0.19870053191070616	0.22917656541052586	-0.05311188739210231	-0.01190086159800222	0.054428881020338465	-0.21181364925604187	0.011981845001903933	0.21215227224993652
1293	-0.4779952902237607	0.088608095203847	0.4861387579814545	-0.14833214569953174	0.026452645801328917	0.15067238604906233	0.2712292947305758	0.14338975735120388	0.3067995319965183
1294	-0.3153782170029163	-0.04593983020127626	0.3187065856847967	-0.12937484323669576	-0.41205838630148717	0.43189114807310564	0.05093817735702059	-0.04280156884169828	0.06653324137426285
1295	-0.4529025708275978	0.1358398377361083	0.4728352780603616	0.011801668216616094	-0.30349139634848465	0.30372077148303195	0.41152750663320853	-0.20727993184566854	0.46078179093980104
1296	-0.7245501470472084	0.09312311544948128	0.7305099795465827	0.13832095460585828	0.23443845466402258	0.27220226947681914	0.6068811546612757	-0.24145777614595232	0.6531512792181854
1297	-0.4162328900451836	-0.10934844813714673	0.4303567146744294	-0.29963262786930484	0.11901614204493992	0.32240433271146746	0.19994582677242123	-0.17426156223644634	0.2652271210053639
1298	-0.19177971230674237	-0.20725046919799237	0.28236893426020654	0.21168273257076295	0.15486405729272573	0.2622831590281575	0.4124800082569124	0.10750556838652145	0.4262595505624848
1299	-0.180376516218738	-0.12289918708111502	0.21826565874733378	-0.003935363634051798	-0.1328350220213638	0.13289330367760605	-0.0024488495279240945	0.011342594345228201	0.01160393512955053
1300	-0.3551243869070332	-0.011216658445559207	0.3553014826915032	-0.29676897425490606	0.1845826980244178	0.3494890506014208	0.1475632309561119	0.3378917750083517	0.3687082298355997
1301	-0.4518941082782028	-0.07486111075316759	0.458052912882071	-0.019179426908574042	-0.19104504130296726	0.1920053598808997	0.33820227264794656	-0.00327399295683659	0.33821811934625473
1302	-0.18098672139761157	0.0019442408660367164	0.1809971640518211	0.015517916903402092	0.08246586904617244	0.0839132010029492	0.26857499903949783	0.19700242450958783	0.33308029868444955
1303	-0.4409776324091839	-0.21840088006048575	0.4920977714808349	0.0075017867884271386	-0.2995647212280995	0.2996586374685168	0.3185404342544437	-0.1689301690504112	0.360562630163485
1304	-0.277697887777765	-0.1086049609316563	0.2981797350847283	-0.06170060430898582	-0.24908794106770987	0.2566159912348507	0.5569330820604843	0.1044457554060152	0.5666421919657266
1305	-0.2547676517685881	0.22077214675681736	0.33711555462673964	0.01420457435492697	-0.05742749967720497	0.05915815794782682	0.023136721932885334	-0.19108121263557282	0.1924768498393525
1306	-0.29023903299177345	-0.08959291520460283	0.30375250900504325	0.003496887219706175	0.0996162598033801	0.09967761753494044	0.20476472736595494	-0.07740736199456691	0.21890749933296433
1307	-0.4879921355298599	0.0721022910118452	0.4932900411605225	-0.021453790616532135	-0.1350823956706875	0.1367754318287834	0.3345006403647885	0.025732942565658487	0.3354889904863363
1308	-0.2274144930054944	-0.11345483838012582	0.2541443526439384	0.08439967672475558	-0.2869786183613461	0.29913213272370187	0.05579950563222833	0.10415971365552101	0.11816442263897037
1309	-0.4141168078589843	-0.2266180847361669	0.4720683074310363	0.15159267615350228	0.3236951494651776	0.3574337550521275	0.4852556840326779	0.015246999512691307	0.48549515948170086
1310	-0.7509827378030468	-0.23950441598211655	0.7882496037126149	-0.02607626232560452	0.23090382471847412	0.2323715725438324	0.7696607762779026	0.3345468586923534	0.8392254233527634
1311	-0.4423809011293017	-0.018059215144875445	0.44274936130458936	0.12019161070015634	0.015274110098175843	0.12115825073840053	0.012080089860713976	-0.18613462709622094	0.18652621256888305
1312	-0.4049248990851228	-0.11596353145127614	0.4212027000456526	0.046576251900825046	-0.011383716036301264	0.047947223401613684	0.24735534438305706	0.29149583793738487	0.3823015693528852
1313	-0.4447081353699475	-0.14483368264833552	0.4676987505795737	0.006027684610498867	-0.2025488060350111	0.20263847563572965	0.1582580811673014	-0.22795029005470974	0.2775012702507548
1314	-0.6353661911259283	-0.05278729804293164	0.6375552491043761	0.34369482557367426	-0.2647212184330638	0.4338242231766275	0.2616736893829748	0.2739467601794265	0.3788402659804021
1315	-0.5207762267755836	-0.12978481469206327	0.5367047386592252	-0.09437504953228738	0.2048421485891926	0.22553703867183003	0.3342224970052939	0.02210490358978322	0.3349526895953625
1316	-0.574760503952392	0.13982909302643254	0.5915249886185725	0.13494471044736736	0.0473925641926918	0.1430249279618145	0.629573976603656	-0.032239109222652926	0.6303988833905172
1317	-0.40882054412600544	-0.13923516681806525	0.4318803873508701	0.09565080142137293	0.10043822851692732	0.1386972009817409	0.1571363753424016	0.28898836419825347	0.32894697915884635
1318	-0.4493255065851017	0.13030273969837072	0.46783780826356863	0.026176957386583634	0.1987980772009149	0.20051411071742542	0.43377638561629944	0.12207206183620817	0.45062572163524306
1319	-0.08230162401155222	0.042271964704215875	0.09252284212503084	0.03911196682334396	-0.07971064827519588	0.08878926397511326	0.03245092360681426	0.16629647274646592	0.16943311155394442
1320	-0.5703876933124283	0.05031090857141485	0.5726022251122973	-0.29545914237052806	-0.2588756074535117	0.3928265328930222	0.17644360329295591	-0.22213211610354572	0.283681198086234
1321	-0.14791494081731563	0.12318392349470131	0.1924918406700357	-0.14343649169780093	0.24084036326176017	0.28031786908192263	-0.053962400861554544	-0.33330943271086366	0.3376494019553135
1322	-0.39434447365611147	-0.1369861182458763	0.417459890881973	0.07634626900225501	-0.021266687146472913	0.07925291649365745	0.0025749006145292467	0.09516819471772059	0.09520302200563113
1323	-0.6261442487052566	-0.005679858979981286	0.6261700096496978	0.21048639146115727	-0.15294943361734079	0.2601884898188328	0.4759057615556743	-0.10469146600093514	0.4872849237718229
1324	-0.39985401471474363	-0.25394506527548155	0.4736785083379518	-0.19538122058208546	0.12043571879810301	0.22951815553145521	0.5823545336208718	0.034928627817994856	0.5834010729078505
1325	-0.46124233484559146	0.027943820297784066	0.46208803116575903	0.18016716633391644	-0.032692464020706385	0.18310927073345656	0.24051189415057977	-0.033809540634304004	0.24287662766475152
1326	-0.18810900182476234	-0.199119543775813	0.2739225972441784	0.20777142804216145	0.14463858992645837	0.25315862222447266	0.3789840341870196	0.14118452681247587	0.4044279525205086
1327	-0.4952832946771396	-0.11180967959087904	0.5077469314889627	0.30938167040227	0.15732459579632455	0.3470850708736631	0.630635502445471	-0.003539828723710055	0.6306454370976172
1328	-0.5161947438157937	-0.12409108337071854	0.5309007539222104	0.002510240438281355	0.001596919770898383	0.0029751403013419577	0.29117877960779204	-0.1291133221335915	0.3185205356743199
1329	-0.5309184802655846	0.07766137956473625	0.5365684695949028	0.0929847600358121	0.055148369128913646	0.10810877955326513	0.3389479418278777	-0.390524989786191	0.517102963554512
1330	-0.44873709072498386	-0.09759799006090278	0.4592279872310163	0.1141081678370204	-0.007739777947066323	0.11437035511788668	0.6224361310495266	0.13150766110503714	0.6361768639028149
1331	-0.49076156732551274	-0.1653132856640581	0.5178565422786896	-0.10088613587275826	0.3201573192329314	0.33567651313393043	0.6513780771259485	0.206911484265866	0.6834513601430623
1332	-0.43121875124792813	0.04996792666757319	0.43410414087322235	-0.048396311979795506	-0.024026054699119847	0.054031974956046135	0.25968703124848785	0.14242149168223123	0.29617770930919995
1333	-0.29563508001972333	0.24126477205563016	0.381587199435887	0.10045146597478821	-0.20500854021543505	0.228295857557135	0.02413177673038448	-0.3221588624209772	0.3230614110111934
1334	-0.21573868285360856	0.014078206918369973	0.21619753742687806	-0.03218562793288636	0.05606422198625926	0.06464604885341989	-0.10325549724697403	0.011187131753744162	0.10385975942873876
1335	-0.15936032657833538	-0.009953868947403865	0.1596708902529694	-0.06398359707427045	0.3531158470919904	0.35886585538618265	-0.12255176678934479	0.23664177500451633	0.26649252376094545
1336	-0.12925259959898563	-0.17909309057257536	0.22086323730746224	-0.04913861985192575	-0.3458062564372578	0.34928007522918136	0.11097802994685835	0.5350998392084269	0.5464869266979495
1337	-0.3851834206765127	-0.017713189541917508	0.3855904882745517	-0.08207455482053849	0.27666861230010936	0.2885857820147379	0.16243500712978942	0.2147609134855264	0.26927194711368
1338	-0.5431288742490333	0.1924470573699338	0.5762159698701251	-0.4445416007464201	-0.2972143117926251	0.5347462780876117	0.18077019623972002	-0.40551594278988634	0.443983157006341
1339	-0.18364156582870123	-0.016065038263782458	0.18434291457616153	0.019950205325661014	0.13193497024698841	0.13343480455492018	0.10835749209766164	-0.00837660305513436	0.108680787503763
1340	-0.5507572680219479	-0.21676469359510986	0.5918787888312789	-0.06761374020257661	-0.253736470224842	0.2625905828211356	0.2700482242695854	0.08144438236713265	0.28206245912974665
1341	-0.25492507401862446	-0.008433038047841379	0.2550645202573606	-0.23559162331317504	0.1693055166767898	0.29011682293953883	-0.11317556992715752	0.12903246343287936	0.1716335813525263
1342	-0.274508713876605	0.02621562256079703	0.2757576705378075	-0.2463796582632933	0.13051110074807287	0.27881191406468053	0.10015387066478836	0.4783880295930004	0.4887595571106642
1343	-0.48588785033030457	0.04404880036467624	0.48788041558579864	0.04619059257671403	-0.4675938929279047	0.46986978999086626	0.4603810229621785	0.31858393301426474	0.5598628480963346
1344	-0.5076989628534665	-0.1412240965988869	0.5269748403317347	0.15362324413493966	-0.36852779711114614	0.3992653733823375	0.27023558320716823	0.21013423616998086	0.3423210008779181
1345	-0.6098701490284917	-0.24780035031614936	0.658290674620901	-0.09934429274422486	0.46041873999642274	0.4710145482262133	0.4373937747127944	0.19077565420683057	0.47718829029592813
1346	-0.5155596819012817	-0.08081123067780635	0.5218546163500064	0.3366524928741647	0.27950563057801037	0.43755947993752886	0.318315278031742	-0.0922135812190034	0.3314030186791589
1347	-0.4618143924227519	-0.1571741764754235	0.48782809964117796	0.07057287459892851	0.2201292320916481	0.23116532925682165	0.4397593993416845	-0.019508083210070252	0.4401918838641737
1348	-0.4531500949430872	-0.1392515938769665	0.4740633026761347	-0.21982116616773714	0.30183440536813816	0.37339704519355993	0.1344300947382072	0.21648712707069193	0.2548296029872614
1349	-0.14738769764594964	-0.37172157564700636	0.3998750595109264	-0.08524368306709876	-0.3643192994306436	0.37415910711952327	0.07376591177011345	-0.13695883758908967	0.15556070497728788
1350	-0.5136956918446898	-0.06100875631594536	0.5173058400666021	-0.26074714787833564	0.33937106053763233	0.4279740551214804	0.3164119644495799	0.12139481221874578	0.3389000319865237
1351	-0.3721335379892556	0.1344650805832694	0.39568197835214314	-0.03431117463067881	0.18808075777783084	0.19118480104553293	-0.2798665524289085	-0.4334857325365699	0.5159798130559079
1352	-0.31824625866035394	0.12382130044265884	0.3414855715760537	-0.2513233924715661	0.17446822353520033	0.3059454340678178	-0.14814062311932488	-0.03501693299122019	0.15222296086429754
1353	-0.45347482148477	0.038022445406574734	0.4550660612211594	0.09202221828407971	-0.3279117641267438	0.34057923264731815	0.3657840612377397	0.020847524830618115	0.3663776722824929
1354	-0.25710520941865994	-0.011236180485063672	0.2573506177612673	0.15131110228778819	-0.2761616494891482	0.3148972948821768	0.13029812132616944	-0.24875930609128555	0.28081807774455525
1355	-0.4331940300570285	-0.17262106111204212	0.46632081061914565	-0.2901238099129653	-0.10700142333728326	0.3092266639127663	0.09148065629438325	0.154150196920553	0.17925120274825593
1356	-0.27478902795414134	-0.09597367555012938	0.29106692749706786	7.025020874874557e-05	-0.20067616155177365	0.20067617384793188	0.11829805887138252	0.4641438740502132	0.4789822194519096
1357	-0.44589801837070026	0.047251412630955156	0.44839462394473256	-0.27905922987483756	-0.1415364316166245	0.31290032798497486	0.25367000219925223	-0.13470517083015304	0.2872176057698228
1358	-0.5015555945190414	-0.08043492570368736	0.5079643606261238	-0.09162232457841124	0.10186548883487341	0.13700813179048701	-0.006237389297529586	0.014819425654551452	0.016078569649683218
1359	-0.3236985855060834	0.34257174915613237	0.47131324782837497	-0.3306576834889382	-0.2251971543854198	0.4000603229433799	0.4987942018017645	-0.2723036382579488	0.5682824360822488
1360	-0.4295085228839013	0.09821679838723209	0.44059517781672203	-0.2643803664210487	0.35049410570152006	0.4390251658850962	-0.15341404812563716	0.19218018725188307	0.24590464520717
1361	-0.5456641976654121	-0.13972900992141493	0.5632704615257725	0.15663776154484615	0.14246661152341997	0.21173597649134912	0.17447666134620626	0.03249694397944486	0.17747720057100835
1362	-0.4466878910914449	-0.23108307603270956	0.5029209282545931	-0.2198132123258759	0.25886678626706067	0.3396025049160513	0.3080110810924804	-0.0005641586819117432	0.3080115977536835
1363	-0.4881496683759965	-0.05107794013289665	0.490814684686405	-0.10532554006815754	0.12179030583141974	0.16101660779298455	0.10684337904028876	-0.025356429502847777	0.1098110020074478
1364	-0.177259898122235	0.17572779637625585	0.24960234354180244	0.052228272166662815	-0.23659058364320856	0.24228680666133903	0.010296169134636586	-0.015048987684152526	0.018234119917528716
1365	-0.549543204635164	-0.14755864197912888	0.5690090391051891	-0.017732834308182628	-0.06928431001428693	0.0715176134022751	0.12010832638654481	0.3426466922407947	0.36308782101708487
1366	-0.5019116401718354	0.3151828789571048	0.5926681548115024	0.12547225694255748	-0.005023233791641759	0.12557276830581005	0.16950015206447114	-0.43573978407193464	0.4675462126602407
1367	-0.48112799968579395	0.25212578099068855	0.5431864887143439	0.02922873849072255	0.1742477703351973	0.17668221365079936	0.15491666652212602	-0.2862737819991363	0.3255024605535519
1368	-0.33920370752944345	-0.10798832364328086	0.3559784168246808	-0.08583818947326904	0.41606273048176856	0.42482512928026467	0.10774874197466597	0.44194765709284867	0.4548928698133015
1369	-0.45812442982011553	0.10975332241307025	0.4710878739457356	-0.2238874773781663	-0.2446510293548381	0.33163191747951637	0.19997805281569636	-0.42977566966418496	0.47402357308814935
1370	-0.5883970474374574	-0.1268831669214547	0.6019222736210508	0.16330754931819505	-0.011386270190970854	0.1637040097651139	0.1803900643241001	0.26030105552388416	0.3166973552363537
1371	-0.2985290714884959	0.20744260871026496	0.3635272237842767	0.16964029129565975	-0.0698584511607495	0.18346125375526876	0.11673495017849961	-0.06067444393206504	0.1315615321423481
1372	-0.2730018092468318	0.07293031965583631	0.28257533398572854	-0.3810760775611833	0.43797943570755876	0.5805557363355637	-0.03267660890456474	0.20297883760159485	0.20559224032924125
1373	-0.43479393308513115	-0.20946849045733382	0.48262077529061226	0.04534655534527026	0.0358949715855251	0.057833892025414585	0.2705809672026966	-0.14585142308351148	0.3073868855820499
1374	-0.33753512719257966	0.01166969418679401	0.3377367967091004	0.31283171287827555	-0.10420172725357811	0.32972970831422654	0.3349636306125974	0.07090914863528006	0.3423868297603645
1375	-0.10879548849739305	-0.134405216257066	0.17291969371501634	0.120915650160105	-0.053678067703935316	0.13229485782172018	0.08906761347959793	-0.07909209272912919	0.11911590533268103
1376	-0.3212985112489701	0.15369504189929495	0.35616695415946514	0.07730227892320585	-0.1549183907096409	0.1731339080214678	0.036848518773040524	-0.23495227546811484	0.23782427353702154
1377	-0.5960494040235154	-0.16969725473275443	0.6197354680027771	-0.10183373978522227	-0.16271717671794683	0.19195569842467272	0.45306659031611546	0.2841841136051533	0.5348176751811943
1378	-0.36367625412896265	-0.22174097900764114	0.4259453950784548	-0.039511376744858544	-0.15118670811475127	0.1562644220635303	0.3154053268749671	0.1540792118409058	0.35102838025239436
1379	-0.5120390584814098	-0.09707829200220355	0.5211604284561461	0.27065889688889033	0.16263269259230947	0.31576198499017516	0.2215160346727511	-0.2554881095056925	0.3381471982967361
1380	-0.6267329203476726	-0.007008587138482685	0.6267721067032258	-0.053441418120427686	0.28369476646032643	0.2886844396355674	0.4439374400297995	0.29252903913298717	0.531651849800488
1381	-0.43498440471559113	-0.0017663224091788747	0.4349879909154164	-0.06256380227900445	0.1532583856274517	0.1655365884653271	0.13370402718429025	-0.1151982914264544	0.17648629757823053
1382	-0.5147868845314229	0.23415308216588024	0.5655379760664618	-0.028862079697532076	0.14821726049819606	0.1510012448758513	0.41370207435202233	-0.10542113404183992	0.4269227351943602
1383	-0.5012212737415845	0.06254363735838606	0.5051083763165621	-0.07265225713607086	0.0770881943377158	0.10592893926220161	-0.09955538866599066	0.11382824531207535	0.15122217047530584
1384	-0.3053366749696479	0.22610985582920853	0.37994230086241504	-0.02908452518723934	-0.1752346223551761	0.17763187348369758	0.3251309614126717	-0.20542491742756125	0.38459009187607596
1385	-0.46551791040253954	-0.23198341980809883	0.5201184787828707	0.10904493042026403	0.2776310680963896	0.2982780696308435	0.2609259947717843	0.41763693396777407	0.49244591922529735
1386	-0.05353637896604247	-0.11216246550380943	0.12428420068813636	0.037226156324910595	0.20422368059103235	0.20758877240562576	0.004221809664886497	-0.015884342636988527	0.016435815095570423
1387	-0.299464266223334	0.13037846853567606	0.3266150514020873	0.2678301140117348	-0.14468632055416375	0.3044127154490119	0.021633226670982535	-0.03587784531993218	0.041895301419122045
1388	-0.30971930208579346	0.059836753973145626	0.3154464823239494	-0.09555191334711037	0.15175194185135038	0.17932880415580013	0.22464061207248576	-0.1914569408596988	0.29515955819802825
1389	-0.4659592578502399	0.14589291432543908	0.4882650636966731	0.12897951321216516	0.20406935334529042	0.2414125427628235	0.2675835430290313	0.1562493262128825	0.30986255734107215
1390	-0.5437854159315374	-0.16154139657662783	0.5672725988338961	-0.1373540622003485	0.04823271343779106	0.1455765539106805	0.15165770984310226	0.1315545870563738	0.20076521195273755
1391	-0.4090248882361244	-0.2406658544692216	0.4745749811188687	-0.21674269553382686	-0.1770714568392197	0.2798780035916235	0.3134371171632217	-0.07900989556123841	0.3232419991464429
1392	-0.34629512319649036	0.10587617949057353	0.36211887237921275	0.3700918931678694	0.2665596546840224	0.4560943530606829	0.17772212563357878	-0.3931648309312936	0.43146696075244306
1393	-0.40064810280290863	0.1506289146067995	0.4280280039847773	-0.29855614551571863	-0.1305157186415729	0.3258375743184465	0.1946187605777326	0.03963729444392148	0.19861414118749687
1394	-0.3382864769535948	-0.09530742048633768	0.3514558932347481	-0.23320303861508682	0.3467369417534113	0.4178638103447321	-0.10427594298279869	0.36132183918020555	0.37606773825139295
1395	-0.345615772403224	0.0715605038438805	0.3529464093092139	-0.2879927455529095	0.2636006943374521	0.3904166332858908	0.31515001953147154	0.11766698597786217	0.33640014030883114
1396	-0.6040551556496332	0.060495423536841286	0.6070768710268943	0.12544897110430564	0.17026273187531576	0.21148721525608724	0.447357246893274	0.08876635744555049	0.45607891045528615
1397	-0.29494252762210155	0.2561044723343037	0.39061566193605995	0.16232566246283495	0.5617508281846486	0.5847337972617427	-0.04370000763339356	0.13988753466832907	0.14655447117963213
1398	-0.41709860335654925	-0.06877512222463732	0.4227307208602159	0.052890573786172505	-0.2243456746036807	0.23049597503820138	0.07119619127173132	-0.10702711168762323	0.12854454592784528
1399	-0.5354298454296947	0.027036900343347936	0.5361120343333499	0.004266817178921443	0.10699539911403012	0.10708044247391274	0.13404749452110382	-0.03395656960890474	0.1382815222905423
1400	-0.5107752415293091	-0.08608744913844825	0.5179791465478981	0.051738230076018375	-0.0952763156348768	0.10841780652805921	0.1968312959780834	0.27888707813293057	0.3413510823564724
1401	-0.3672515457425008	0.07323361581616086	0.3744821228520331	0.0196977642982761	0.15924165767782486	0.16045531296386542	0.15884956619875795	0.0026156869371483644	0.1588711002658657
1402	-0.38411054761067415	-0.2754848824482578	0.4726868236404548	0.20996893590699872	0.30656712209143666	0.3715781941844047	-0.019923930241999354	-0.14183485316082495	0.1432274015942509
1403	-0.3145223222624256	-0.03759148664664393	0.3167608105016369	0.0726509128022783	0.03039379957622834	0.0787523852571094	-0.11949177494960177	-0.015351498965695326	0.1204738677103878
1404	-0.4687767589045545	-0.0632718474003153	0.4730274583599853	0.41636715679325764	0.263315893246047	0.4926427396116427	0.2654774196161568	0.24246256982215555	0.3595363098364568
1405	-0.5922343302547914	-0.12022775981246914	0.6043146665122949	-0.12407866730547198	0.137493579221024	0.1852025917942565	-0.07464624818799447	-0.003860826152824955	0.07474602562762787
1406	-0.4381095724926248	-0.11976439661354349	0.4541844429368719	0.07901065994664755	0.19104474857920095	0.2067384346097621	0.20157531596431627	-0.2397513987356713	0.31323049213290965
1407	-0.397176210115201	-0.23926562221230366	0.46367766805628574	-0.21238650748614085	0.1473176480859051	0.2584773065468672	0.31422573984858915	0.2156385802772589	0.381100790982366
1408	-0.334382780770575	-0.07329549152174698	0.34232159317413335	0.2638334362708448	-0.30314832753632615	0.40187932340760407	0.043052988606129536	0.4455176908717945	0.4475930883153307
1409	-0.41882836334138646	-0.11853563052180507	0.4352790985591041	-0.06598348269630487	0.046473728358816524	0.0807070468813141	0.24293843545959948	0.01808558842406695	0.24361069749131034
1410	-0.5306499900714347	-0.27073065329959317	0.5957218298827384	0.11292866559250035	0.06756205263414872	0.13159602755646638	0.29426931842472726	0.5637993761611899	0.6359749746066274
1411	-0.4716603353125047	0.16023018460633434	0.49813370089373027	0.06910199001837393	0.20298376619281272	0.21442363293797145	0.18525157147449428	-0.28408218014410186	0.33914720964382944
1412	-0.49693966077040963	0.06678443595937557	0.5014072071011961	-0.033133798586291105	-0.13516365641923142	0.13916559425868505	0.6583068800322119	0.09891104318398028	0.66569613395414
1413	-0.3142255239621206	-0.18900604167613816	0.36668919223144725	0.06660816026826559	0.1683411669081528	0.18103976218036055	-0.03432007689090871	0.010603914782323408	0.035920894845600154
1414	-0.3663359016046941	0.02936420616786963	0.3675108833876805	0.10908777952617091	0.2786267080086861	0.29922063106963076	0.22245067474438937	-0.015626975335583455	0.22299889024919617
1415	-0.12989373638643728	0.06285745188189255	0.14430329867856	0.20407541889088676	-0.07011310812040157	0.21578374481363052	0.27127229232701394	-0.49263489025775975	0.5623858032379799
1416	-0.41706951277097387	-0.09859341734418679	0.4285646280628192	-0.10638616925453596	-0.023306154695150284	0.10890910822942701	0.3319719889837088	-0.0605986382456069	0.337457547592318
1417	-0.4159996625260364	-0.107847255777872	0.4297519631142991	0.2790400239262755	0.3106125192264714	0.41754457492942176	0.647359585131016	-0.030908032751316917	0.6480970135323549
1418	-0.018003177474528304	-0.09301147811875496	0.09473779320321428	-0.16716758382390579	0.09921311108267213	0.19439198155331716	-0.027656448997884105	-0.03983688134208498	0.04849594092535914
1419	-0.1930732460048798	-0.10023089559590138	0.21753967627726514	0.08008687082334917	0.17701199502491055	0.19428626626958165	-0.06690917157575609	0.2302141924034409	0.2397403003771424
1420	-0.5060339192810863	-0.17038174173236686	0.5339478114748032	-0.1989272366214862	-0.0025799151343705797	0.19894396555804683	0.2951940261287596	-0.3480825979135783	0.45640005262091354
1421	-0.5779302004458363	-0.15500934090232213	0.5983570943461244	-0.007932637179004446	-0.18771031989323092	0.18787786172679527	0.3263566921288608	0.03713385329062255	0.32846249946911976
1422	-0.8253247515221795	0.18674644814298164	0.8461886204441459	0.13942586441993057	-0.26317750339253004	0.29782875945947535	0.607517088319683	-0.3694306650413644	0.7110246330988331
1423	-0.2985203337333726	-0.005796618995472056	0.2985766073289447	0.3589007335895909	0.30642490982207743	0.4719173253130412	0.22248166391862345	-0.30887402590913715	0.3806589742293194
1424	-0.01032948826301804	0.25633649821959287	0.25654453540712807	-0.08426814871038518	-0.6380204846884864	0.6435613877239735	-0.1859305411081588	0.6601174595817232	0.6858026148691769
1425	-0.28460548679369474	-0.28886701517524305	0.4055174910769326	-0.1765878321983992	-0.13038887196669713	0.21950972737734822	-0.13955012660733543	0.05208796969070088	0.14895433670297326
1426	-0.4783456477069033	0.02419741616753377	0.4789572774573131	0.12818713954430644	0.18054638402055193	0.2214247942924371	0.17152112177837484	-0.03107575302910765	0.17431350390155717
1427	-0.3759893016588922	0.0789604372111948	0.38419097543607716	0.04544568809765125	0.05955717622174238	0.07491573804065922	-0.10232633971826788	0.08865298821324759	0.13538844898763183
1428	-0.664065814277427	-0.08222069183601437	0.6691364941907854	-0.19790964157329094	-0.3142954591858832	0.37141602266533097	0.5217478533962748	0.18053407672425031	0.5520990630152329
1429	-0.3219692854384965	-0.22528886831148467	0.39296220549926364	-0.0898794038504287	-0.5072488629085383	0.5151501879631935	-0.44169113980162916	-0.2972912292799255	0.5324219548309701
1430	-0.5069270192714707	-0.2995746474149373	0.5888293235235844	0.4673724548417479	-0.03883501257407702	0.4689831230933906	-0.005312059947432587	0.48987942537776047	0.4899082254762926
1431	-0.24110672139258327	-0.24370127436830502	0.3428159305362233	-0.26161345840835265	-0.16092222977280526	0.30714420986798757	0.0959997001895512	0.3890066872194619	0.4006771083278205
1432	-0.35667905694541774	-0.302958538989346	0.46797844609557776	0.1419354498482986	-0.21653727026523434	0.25890936896442746	-0.0052951807852079326	0.13771004910689877	0.13781181576545787
1433	-0.6988987280919213	-0.034238025215920204	0.6997368608978601	-0.018084868165174985	0.12176649690118545	0.12310216173625127	0.7455068892951566	-0.16380852859691902	0.7632913965371473
1434	-0.39139654179390815	-0.1675106385623542	0.4257359122270497	-0.03742032729769032	-0.0059653657924457265	0.03789282892717234	0.21826586740083512	-0.007492811310128932	0.21839443924598476
1435	-0.3746268469802587	-0.043874608062140254	0.3771872952671877	0.1774788836081651	0.07645065124591263	0.19324455025362236	0.259586200860796	-0.04610665236704055	0.2636490452663098
1436	-0.4622427104547216	0.025775066623325595	0.4629607730985039	-0.4487764159159102	-0.14865092011241385	0.4727550819743742	0.10162650489536897	0.15618242413847608	0.18633543975051897
1437	-0.37216873515884885	-0.36815160090430793	0.5234932365161389	-0.2271805487334222	-0.2759543189951582	0.3574378098283677	0.20688780803518927	0.11467976775212312	0.23654600872829418
1438	-0.14402864128406814	0.08917566889378578	0.16940055912773397	0.04205086940619408	0.04213639643736222	0.059529417287113945	0.1494582609530125	-0.11214650485654475	0.18685451645234
1439	-0.0793367099881715	-0.17960730039508355	0.19634942298605568	-0.012536571860432055	-0.29866122384137067	0.2989242249474557	0.06452544810599932	-0.12449831904068462	0.14022612059540157
1440	-0.4415927780457916	0.07691442228247912	0.44824101773180836	-0.10909320617982549	0.27517464126346763	0.2960108289050791	0.32348191573869184	-0.1370381210674557	0.35131182222588636
1441	-0.2759556135702208	-0.28019051043352067	0.3932660966799883	-0.08095815182228364	-0.11906223498914827	0.14397929763369136	0.18933657386532515	0.4142923771337602	0.45550687366295745
1442	-0.4160481963930545	0.06619998443199601	0.4212820191519099	-0.03456689850312948	0.07573722561980593	0.08325261447372714	0.2732854766758892	0.11497004857019553	0.29648450858384
1443	-0.6465872856882625	-0.03685422638868354	0.6476367438745451	0.05450836007192976	0.1699282817954233	0.17845666777029076	0.5213046559466613	-0.12841437144121884	0.5368880657123142
1444	-0.47772083303657076	0.014992877697950746	0.47795604473509995	0.30771011480134175	-0.23933381902812972	0.38982841312767913	0.11621452888827716	-0.11175910555424172	0.16123248555737255
1445	-0.29739144666852163	0.16473330169069872	0.3399687239107664	0.35801952762920425	-0.14600014411534468	0.3866445709505566	-0.40197659262185514	-0.32023525370052935	0.5139414351154412
1446	-0.28893820445008056	0.06000910563369371	0.29510401344236636	0.029308285827094795	0.28246188317258036	0.28397832851033394	0.34637075395146993	0.09377159581552091	0.3588395342972945
1447	-0.4925578117479889	0.2890260811770907	0.5710948025630714	-0.3050070268885248	0.0364879378217422	0.30718179642983506	0.33188064411763035	-0.4029038648193031	0.5219926112755472
1448	0.04943409698426652	-0.187789957123123	0.19418753291845034	0.02200011321680389	-0.38927082088472637	0.3898920068093483	0.41997102074791137	-0.11216327033942719	0.43469099079838086
1449	-0.4581233551345858	0.1599202068368496	0.4852334294692716	-0.15550044610942704	0.3066452755810968	0.343819303961307	0.15675756684176714	0.06084785433051343	0.1681528951245814
1450	-0.3774828127353864	-0.09308867940152103	0.3887914301310382	-0.11465663830527217	0.14991622784775857	0.18873531752050823	0.35219498891689005	0.2600010457698609	0.4377691789283361
1451	-0.4776078681421286	-0.053881171490616005	0.48063755195830266	-0.013365798146589027	0.08900810040803253	0.09000603589949824	0.3284590171788105	0.16557391120355472	0.36783154573433846
1452	-0.34081167563464165	0.15357808982908733	0.37381656989015805	0.08808941708295945	-0.16943591659327387	0.1909666861885037	-0.125181308794805	-0.027255045313456246	0.12811400222699654
1453	-0.4889398410367775	0.13294204500002804	0.5066909861857212	0.2963872975352984	-0.0007812391779710489	0.29638832715700986	-0.061905659156462386	-0.08361049709771805	0.10403377269196581
1454	-0.1707245300826742	-0.3155483383254456	0.35877237768799847	0.1616971458664629	-0.1468076867474856	0.21839977992092396	0.10580936580963686	-0.07941549988001954	0.13229680084654705
1455	-0.3399605471557935	0.26630318209743054	0.43184552610590254	0.039735039738195414	-0.072255288686302	0.08246029423993594	0.04326198641621469	-0.3534373802997852	0.3560752466289278
1456	-0.5213305631051387	-0.052210136422745614	0.5239384070411357	0.16328540361320493	0.18177930251858193	0.24434778054500383	0.12370322268781539	0.1793483572067127	0.21787225738055285
1457	-0.6258800884078367	0.33198835415366906	0.7084787592857413	0.154869526439188	0.04559364669062866	0.16144147805953782	0.1455978665804254	-0.48246137301746156	0.503952096142744
1458	-0.35333180222448246	-0.05918099829583725	0.3582537550710288	-0.18699356867345235	0.29279998941010194	0.3474167936697778	0.11929850018064835	-0.08400064468567678	0.1459049020868095
1459	-0.343077272105267	-0.2817975901531902	0.4439728555343635	-0.21025010063404	-0.041362557579974465	0.21428011103735375	0.27679862718532755	-0.005007191478135671	0.2768439126623171
1460	-0.31793946067653267	-0.06735242186541904	0.32499515286604175	-0.09816393640450118	-0.038429782484086045	0.1054182460117845	0.28659040946672254	-0.12658228715945494	0.31330039613894906
1461	-0.4343890016310448	0.2548974749955828	0.5036531817601667	-0.12244650108368005	-0.1896650245385018	0.22575643326564615	0.2227827440896483	-0.4564993519328265	0.5079604407620777
1462	-0.16599284971165296	-0.09430312453554973	0.19091020258897326	-0.3273955496973586	0.5828523858250353	0.6685093489425346	0.17599708658147695	0.6648722087018221	0.6877717851069548
1463	-0.36078646131616376	-0.08342727341094075	0.3703066035298636	-0.10287349373312378	0.08422274806025261	0.13295272469445613	0.44782895103997866	-0.1257657256379939	0.4651535092147739
1464	-0.5304121450777741	0.08465169179756989	0.537124708582836	0.13593704818850763	0.011602327025075979	0.13643128329896137	0.50251321430989	-0.04985308509820524	0.5049800596556921
1465	-0.2843469284467325	-0.08661388926667543	0.2972459276945458	-0.24018450817127476	-0.12949505059070104	0.27286913730388307	0.11161362112405906	0.31765246648592493	0.33669079269415236
1466	-0.4133082324562844	0.0682146614635177	0.41889967182455556	-0.11679919976261614	0.3730985497563643	0.3909534254812071	0.5214185429266971	-0.2040664441443839	0.5599289334670363
1467	-0.16359043841390777	0.2281716608412206	0.2807563683186822	0.21922293034841966	-0.09811278463052912	0.2401766260453016	0.1062131077709487	-0.18895101921532478	0.21675726498752745
1468	-0.5671047125753677	0.1111505933455711	0.5778946352288303	0.05479363115454464	0.31674899778578797	0.3214533708228946	0.3633707979318275	-0.09702789734416883	0.3761020468604812
1469	-0.4746700606748265	-0.04977659990777367	0.4772728531976463	-0.020306451897072683	-0.31495260621757093	0.31560655277083277	0.4367657229522523	-0.39370815051692654	0.5880224524025103
1470	-0.3683513288619023	0.18886368838056802	0.41394709113972716	0.26792340083690824	0.029947026539407447	0.26959186396211327	0.28967469612064906	-0.3640207995268665	0.46521239456915753
1471	-0.5944143647407621	0.11785586448767085	0.6059855128666857	-0.16493242631273608	-0.1375492329572576	0.21476148801993347	0.32708185526323186	-0.1735771531134113	0.3702857924973552
1472	-0.5300441984872167	0.13051959905159283	0.5458774753427225	-0.19818252655872662	-0.021023358593368943	0.19929449425346843	0.3730954802952802	-0.17675890766521332	0.41284857860451124
1473	-0.46905895694073024	0.038638856966581876	0.47064770938995315	0.01781124478634456	-0.047023508846344174	0.050283703374565544	0.5226839325828101	0.1024961523360652	0.5326386717315308
1474	-0.5559449984840779	-0.01744121677188889	0.5562185158568036	0.12827825579699575	-0.0789334500024306	0.15061806146543544	0.3244274661155111	0.282943999397289	0.4304770465019757
1475	-0.23709608977789298	-0.017575436275666614	0.23774661248532375	-0.26735537112439334	0.15670087015014836	0.30989362235269663	0.4131641934229972	0.02257908588525872	0.4137806977691078
1476	-0.28443437506780556	-0.0692303195118482	0.2927383658831307	-0.1223883497301739	-0.29756952926632463	0.3217553929578452	0.23754509062115078	-0.03403896989426199	0.2399715015364808
1477	-0.5621083698893884	-0.056727284162818616	0.564963542423929	-0.09097041698604726	-0.023930713793250555	0.09406538060981727	0.38368254688406644	0.05913630689118549	0.38821308527170006
1478	-0.44120348202486065	0.03678554327632108	0.44273433201525675	0.006659256888973165	0.48903057932425775	0.4890759176411495	0.025779704456038357	-0.1546672528285247	0.1568009957218495
1479	-0.2302979586077411	0.08426633416171604	0.2452304320673656	0.07198158690382153	-0.07228520324317453	0.1020122515245079	0.031506657703816734	0.12074279092837557	0.12478578060355631
1480	-0.36146215195777387	-0.18647808597616444	0.40672959548977816	-0.041469434208023424	-0.2438969974239684	0.24739737129961753	0.15483703378797664	-0.03899158656947278	0.1596710708157984
1481	-0.3070233232309922	-0.0004991032684213787	0.3070237289068629	0.02817446087150507	-0.08219328101010318	0.08688806413199547	0.56455675035686	0.12123182704653147	0.5774266016235641
1482	-0.4859328595852509	0.17731542904167186	0.5172731439007164	0.0740080448341318	-0.0706622525535569	0.10232470198399564	0.27628902449195186	-0.32624753273470297	0.427519681032576
1483	-0.0668850067591468	-0.07310139268586283	0.09908288319272826	-0.21265146344341207	0.09011262771618592	0.23095655560849696	0.5243423500943065	-0.09319188255519067	0.5325595056673017
1484	0.007247453648165305	-0.11772926763547507	0.11795213453925972	-0.05980500717142623	-0.04435248434530125	0.07445657627352023	0.5413712414854737	-0.2718920554953477	0.6058119435509738
1485	-0.40179984326661733	-0.31275434093180804	0.5091742254089143	0.3624271155084984	-0.06131722904538022	0.36757749745273316	-0.11703490545680588	0.3335279203585204	0.3534657589554652
1486	-0.42723117932446636	0.2704573963732959	0.5056418533309881	0.27934205893797986	0.3635513499156882	0.45847744755574293	-0.03480799269356505	-0.0441477797192778	0.05621941665916816
1487	-0.6013399707140019	0.02526704001121591	0.6018705705458982	0.05620452816740337	-0.25670727815277583	0.2627880812425234	0.4042501841463285	-0.29617165494855646	0.5011345733206873
1488	-0.27754789853451434	-0.1595674316565303	0.32014778029276814	-0.3296846854113232	-0.1012129448898496	0.3448710657739191	-0.07418990694185991	0.23443955587663648	0.245898449876522
1489	-0.47601487945400023	0.22198502732896674	0.5252309185680604	0.2789178620360375	0.284863224487254	0.3986755954758577	0.06457182452269057	-0.1409559168807767	0.15504222336476461
1490	-0.44719594434529925	-0.3518711852516207	0.5690321112637357	0.03717989060721084	0.008066212575144716	0.03804481634692941	0.2445623364853542	0.1660034348762846	0.295580575846757
1491	-0.5625307271593308	-0.24295353287172344	0.6127538152743377	0.31023387728471075	0.044176814551421355	0.31336344643084274	0.38304730956483524	0.20934424618088884	0.4365206235378843
1492	-0.6087928184759855	0.12306180866818403	0.6211061942861454	-0.15130436458604374	0.20368626345562654	0.25373431904908206	0.024130328590345577	0.027926944574528895	0.03690781748013364
1493	-0.3411894239753529	0.018164297078209043	0.3416725987271712	0.22607069291734888	0.40407445840103645	0.46301633462354347	0.49585196816641985	-0.28857153479583514	0.5737095999100382
1494	-0.3276533432889521	-0.08837036707475676	0.33936121632466365	-0.26374886616728344	0.3190107016774336	0.4139218430926981	0.11952483935792468	0.11642168723153345	0.16685381770092855
1495	-0.39815523238914985	0.16820211339577884	0.4322262602268219	0.22632367823492852	0.025059327859486717	0.22770677908783638	0.14156819437869714	-0.37397358516868767	0.3998722246712896
1496	-0.4881662097855346	0.03831180754259941	0.4896672778260313	0.20458140423113824	0.1674625280631969	0.26438087915449066	0.4158672762069279	-0.14987159799133176	0.44204873860723165
1497	-0.6090244409236123	0.05962485822879059	0.6119361840593527	0.13907235168464793	-0.17483091842167872	0.22339867734448673	0.19781034076796597	0.17834992251867426	0.2663411830287534
1498	-0.35368063230226243	0.0697176627208498	0.36048653533937486	-0.0769571383919419	-0.11343975075536318	0.13708018894397328	0.22504027630138457	-0.016515070683750615	0.2256454597759343
1499	-0.4800650773416778	0.22431723334029402	0.5298874405536661	-0.2559390654626026	0.13813992214490206	0.2908392052665355	0.3059652153178557	-0.19014610844300645	0.3602363884181071
1500	-0.3801386280007107	-0.01519650513513604	0.38044225615273725	-0.0017521987718965588	-0.18849272910255102	0.188500873008758	0.18628557417157518	0.2353594197119038	0.3001605763446585
1501	-0.17783137745645614	-0.1790383653728937	0.2523464584325652	-0.308606645585338	0.0024588417410307778	0.3086164409135422	0.0850546642413409	0.3062387099616689	0.31783084083863605
1502	-0.35955616557221837	0.26511261092312777	0.4467273583198977	-0.0954485802559953	-0.0630548561340087	0.11439556964745491	0.0668428068691641	-0.1077787863763847	0.12682360830269238
1503	-0.12338492968476338	0.17296421406402715	0.21246284432836865	-0.0221637292575877	0.3511869657257438	0.35188565726704235	0.1329382851520256	0.2447831104319654	0.2785522550831514
1504	-0.4730257165463198	0.1365962962894442	0.4923534062786129	0.09488731431803363	-0.0778317530891352	0.12272483125845973	0.37487497476879167	-0.21392332992017044	0.4316183937137483
1505	-0.5743363274302394	-0.06526356491843177	0.5780324817100831	-0.20903356697277858	0.13299498802308163	0.24775532075138715	0.34135253432025997	0.17460032969716188	0.38341469431572633
1506	-0.6465070888140128	-0.05440999551631219	0.6487926197937635	-0.04153673637867975	0.2059912614094149	0.21013733663019965	0.565309015424089	-0.18957539881796165	0.5962492052462143
1507	-0.4168384922477143	-0.06999201821340245	0.4226738828375052	0.028084272935302686	-0.33917474516330354	0.340335472942355	0.3024784392278293	-0.10870495222711588	0.32141868775228855
1508	-0.6174998190135488	0.01254315331669624	0.6176271991880633	-0.40187905276335106	0.10717726250860907	0.41592515991318385	0.461794194849343	0.16692712644632982	0.49103823062993973
1509	-0.22462583436014838	-0.22597131670638337	0.31862172153826773	0.32103582999809416	0.12197077285330479	0.3434252081210663	0.014032188977408955	-0.08972634538899707	0.09081695537928648
1510	-0.46025770988630704	0.14843836023455184	0.4836022190798039	-0.011871022801273159	0.2147521655382942	0.21508001716973912	-0.24918519290690272	0.036434649566440644	0.2518347554510292
1511	-0.23332713715187256	-0.12919721824245572	0.26670859403678293	-0.12549201026055604	-0.017052088152254605	0.1266452460599598	-0.23066791462622435	-0.01572026343824248	0.23120297039739535
1512	0.03835583175108122	0.4852388886111516	0.486752451303435	-0.007355228757742101	-0.039090205709812094	0.039776168399107296	-0.1937024187248723	0.01624800652534846	0.19438267601798653
1513	-0.26789390879612185	-0.14920387314441075	0.3066413901145086	0.06190329665798334	0.1629395176922301	0.1743023366535941	0.41945734167340154	-0.012282279009593526	0.41963712402668363
1514	-0.5449273839681897	-0.00016444339144259696	0.5449274087803291	0.13560634211853156	-0.17655951017110397	0.2226260107324128	0.40037137243572607	0.13880865928317207	0.423751200302794
1515	-0.634136070784488	0.0032731539838525394	0.6341445180769057	-0.102770920787954	-0.24514995527400832	0.2658201699090048	0.6384186085894872	0.15419492600254528	0.6567757570116814
1516	-0.4865925886938726	-0.18151624029003724	0.5193462167579878	-0.4093882544797653	0.12505745858050304	0.4280632089453651	0.08298302137588535	0.16417028987817084	0.18395125961882755
1517	-0.35287442303542904	0.08681993109070321	0.3633979345939949	0.44113428078098016	0.15009708492242693	0.46597058767948313	-0.026650984297485917	-0.33101864016648447	0.3320897696432297
1518	-0.4981255575337155	-0.014403123694383072	0.4983337446334842	0.17558073184911918	0.03937631747190909	0.17994190110788777	-0.0212796857803844	0.047975209721523845	0.05248281408933871
1519	-0.27642057105478834	-0.23335421453730965	0.3617492523068707	-0.34372972781009054	0.06719071839511337	0.35023523297756654	-0.023487892473287777	0.2860176916751394	0.2869804889605073
1520	-0.45182751073288496	0.14195289572538247	0.4736018623906546	-0.31145804920806835	-0.08458970766985946	0.32274066223543607	0.2783667132858061	-0.1267555781704228	0.305867624411052
1521	-0.36737701023956687	0.2961873989349292	0.4719034254383006	-0.0806676891837413	0.43801011172693083	0.4453763959318938	-0.09502852797666654	-0.08607507160840151	0.12821598606181503
1522	-0.6791045047336955	0.17311634740938225	0.7008225153988445	-0.021517706905498184	0.19744556854958442	0.19861461237869577	0.46290396793756716	-0.1665734851214812	0.4919622033021038
1523	-0.3649948433479188	0.033159709358405676	0.36649802454488856	-0.15307519071439557	-0.1313728911223396	0.2017197326343922	0.30634682623356724	0.17896809133075745	0.35479283484584884
1524	0.11316840503640029	-0.051782056512274584	0.12445267885876604	0.08642451092300217	-0.06976319906487284	0.11106799733516941	-0.2594279431384687	-0.3049748252967218	0.40039043663132434
1525	-0.36510408326277466	-0.007247894506202613	0.3651760172710198	-0.4250034828909679	-0.13329230411226087	0.44541531047440286	-0.23696269833510952	0.1313674266818234	0.27094043846436133
1526	-0.3688398106286834	-0.15667614554563591	0.4007370964705418	-0.1371335993938569	-0.09154646806400817	0.16488292785400585	0.22496969401492978	-0.15700861771697788	0.27434115488305294
1527	-0.16606147723432896	-0.27615502554974675	0.32223906088124826	0.04426398043051212	0.13428315121914755	0.1413904687908531	0.3544277700944053	0.37803489705263366	0.5181982512549497
1528	-0.5851398920815113	-0.04182383463866795	0.5866327014828319	0.03532893526693029	-0.12075911272890966	0.12582089243908762	0.5848772153727206	0.2558910111059887	0.638405487622869
1529	-0.1705850327323452	-0.20814931658630115	0.2691196599797932	-0.31614148515472973	0.653518297658653	0.7259694236057755	-0.010892651472479802	-0.2395126122479862	0.23976017451185486
1530	-0.19772641938964533	0.014525606082341127	0.1982592498641848	-0.22939179731829604	-0.18664679722610095	0.2957323512767574	0.1799040798759995	-0.4949124202360829	0.5265964125019911
1531	-0.22086846812917804	0.24322056303549575	0.32854089927592467	0.0006317934050781542	-0.43778560579129366	0.4377860616796253	0.09805944605072082	0.19436471068318323	0.21770001313443174
1532	-0.09699018163045936	-0.2339169539858316	0.25322763809410526	-0.04064568554882955	-0.28973846589211383	0.29257554643416445	0.10846044588614713	0.3029035100877521	0.32173623474097973
1533	-0.2753861121554203	0.01607109713430268	0.2758546554459031	-0.0004470043793680711	0.006823303241761825	0.006837929514422597	0.4357827778910098	-0.07130675489280619	0.44157817292043305
1534	-0.08480411460512534	0.05872562371298947	0.10315249262348858	-0.11681311753676914	0.30705412391640974	0.328523270778088	-0.04600597717125698	-0.2974837351221202	0.3010201365319104
1535	-0.4465731477302278	-0.16406218521053717	0.47575621581829114	-0.2087740393481805	0.17407199079367655	0.27182284209504803	0.5342644322188506	-0.10669060234456614	0.54481314977043
1536	-0.18356578136333415	-0.2796342234789828	0.33450215997542543	-0.020249811768006575	-0.32719200808467147	0.3278180364640107	-0.07102745775743816	-0.276651424245264	0.28562372151559423
1537	-0.31867044853748516	-0.15363242497469703	0.35377079695007035	0.004253227165258037	0.3150166227319256	0.31504533410089985	0.2951504555454558	0.08675321970175448	0.30763600656833223
1538	-0.3435892302077875	-0.11052590847579409	0.36092871257241316	-0.2227423376063377	-0.10087593149431298	0.24452014746679063	0.30826369424519495	0.35092649136458004	0.467093039480519
1539	-0.394283796672083	-0.052547700460463045	0.39777000030398857	-0.0287208526749514	0.08894391392911263	0.09346607514711237	0.11510810074947463	0.1820740735910057	0.2154085493479174
1540	-0.4245081215370505	0.11214930495618534	0.43907244488019365	-0.2966451711427798	-0.18079366842286718	0.34739704676943745	-0.025270359743985876	-0.0403152415305672	0.04758056095989656
1541	-0.5881077183348588	0.44272600129160583	0.7361229520838815	0.10968821517933637	-0.30438299514375794	0.3235436790943587	0.386790278178894	-0.4817113075918277	0.6177803033081701
1542	-0.496819879252268	0.315739535017201	0.5886607226519504	0.07759625319071349	0.05561451622705725	0.09546807280136604	0.42708706580542344	-0.25825596585080146	0.4990986933220887
1543	-0.48320981731993107	0.11428152148841457	0.49654002226212146	0.2500744314156298	-0.010957416208269982	0.25031437477262825	0.060366798277246045	-0.1840153858064306	0.19366417466257205
1544	-0.36611899493994104	-0.1947516928136468	0.4146942733021685	0.23134510390674418	-0.26789441496873345	0.35396041399153977	0.4069616036043931	0.05448021406372053	0.4105920609713344
1545	-0.49250244539446564	0.028345274802754727	0.49331745694144286	0.19164553536746634	0.22395176389973942	0.29475821240482414	0.40232430576038675	-0.03999560734103553	0.4043074271048646
1546	-0.26033484401220763	-0.4260043942750119	0.49925341756314523	0.0746489122229552	-0.04734048316932236	0.08839446500078703	-0.14259182039622909	0.19558939591012706	0.242048836056691
1547	-0.6677928700805377	-0.04601332943426741	0.669376234875446	-0.14191959260377393	-0.2760434730715494	0.3103887397928997	0.5204435728681134	0.19367997243025611	0.5553138250217727
1548	-0.44986601051154923	-0.1611380030839909	0.47785445844051055	-0.036789581193446844	0.13245713451291896	0.13747132707500398	0.2178440002886211	0.20397830248341486	0.2984345093077612
1549	-0.5554914210221423	0.18685053365951648	0.586074944659849	0.40098219404987234	-0.15038589097652819	0.42825533989648473	-0.3232570871139541	-0.22818871903779486	0.3956832519396142
1550	-0.3390117590846018	0.1159176452373649	0.35828183497773325	0.0368941272262497	0.39577840330305303	0.3974943032860984	0.44510269293396115	-0.3646060688897147	0.5753729162276198
1551	-0.6166328871705384	0.05766133238935023	0.6193229745400933	0.018092750581115744	-0.16424409866944537	0.1652376215373756	0.5016124165898427	-0.37461323736865204	0.6260591777850749
1552	-0.4710800442161388	0.21610299759412185	0.5182826580427367	0.14160083755607916	-0.14486109318013105	0.2025722920685989	0.4394033959603389	-0.11596156462929288	0.4544473884320957
1553	-0.34398764249261876	-0.08265694229904386	0.3537791236037779	-0.22606993774645037	0.3528444741883419	0.4190546977638258	0.22589289818432542	0.002672129708948831	0.22590870219470402
1554	-0.46652748347416517	-0.15555032027753335	0.4917761634882079	0.3081546492464996	-0.16455638669942863	0.3493395085812727	0.33973371769845073	0.24907877879876952	0.42125910908738456
1555	-0.374966980833034	-0.2530364425941971	0.45235790917786245	-0.007233284422666009	0.0239243610152142	0.024993908328340402	0.1789925723573331	0.3427259920320092	0.3866515829185495
1556	-0.34715713956016336	-0.036313422886161184	0.34905120574108306	-0.10840192763724708	-0.24451217231387876	0.2674643533727866	-0.0226043261773252	0.15242893148464826	0.15409586209721043
1557	-0.6251020152859109	0.1339393261161685	0.6392904446297947	0.02350950709564793	0.2520252585587285	0.2531193945067708	0.3514858576995157	-0.01446617494311394	0.35178342539160223
1558	-0.2310333700090155	-0.037149579353930665	0.2340010882536589	0.06875786404079146	0.24676337843149154	0.25616363676832715	0.26891203012204845	0.19773010077217837	0.33378267285126906
1559	-0.39667443670415287	0.023940145214925358	0.3973961993872974	-0.21399915707203163	0.002909540127690183	0.21401893526343574	0.06039018339818395	-0.10348565365941989	0.11981758954420547
1560	-0.637678034811469	-0.1925688439317721	0.6661201361122753	-0.18037268481061222	0.4457659783748994	0.48087588097379114	0.6181815228338442	0.26290596809651184	0.6717647975548695
1561	-0.4573911260658249	0.3044501237272322	0.549451107962565	-0.292863629565558	0.29909448193666466	0.4186007819477577	0.29052805449365443	-0.31164478722985317	0.4260622300267982
1562	-0.10053193933069497	-0.22114134200412727	0.24292007732786708	0.11604303149302124	-0.4321570628182005	0.44746587814239475	0.2587521736088	-0.5513037381964787	0.6090061568627119
1563	-0.421190603044532	0.1328439945353931	0.4416435791191083	0.2957037635578208	-0.44899151567890105	0.5376189142263286	-0.17121277220167871	-0.32619616129600276	0.3683988993051307
1564	-0.3201532207736637	-0.2959588841185875	0.4359928277626477	0.11208684165487519	0.026226874004150934	0.11511433009054375	0.10646339928881791	0.08539319297144553	0.13647876316111898
1565	-0.5573816313178606	-0.14537229549450414	0.5760272452131937	0.1401628904355584	-0.25339925111676215	0.289580414257916	0.256027192455627	0.18185440280102738	0.31403972216079445
1566	-0.3501894336774705	0.158886549610562	0.38454853413645607	-0.4201187941436271	0.3617676807143001	0.5544146967767892	0.0073825671832249175	0.18608875132597036	0.18623513542904216
1567	-0.513458108388609	-0.3061979121700683	0.5978263882493959	0.037134645061728394	0.0024521640011223346	0.03721552058145834	0.5366342142591463	0.39358446121692386	0.6654960616149035
1568	-0.6556528402791365	-0.051496975477727774	0.6576720956901339	-0.10738493341191703	0.09483060467844066	0.14326328038810415	0.29732467504359544	-0.14999281138305898	0.33301622461431746
1569	-0.2832109169994391	0.014298528179518254	0.28357163365852317	0.08054333568414306	0.01743244714698227	0.08240824677579837	0.3733045928418481	0.3237136881942081	0.494112204829141
1570	-0.21805534527059223	0.2003780676246755	0.2961410197626736	0.01023968741079075	0.3300768983728233	0.33023568861904345	-0.3113701501274933	-0.3083282591670228	0.43819822659543534
1571	-0.5084163893190945	-0.16504543585565512	0.5345345833760882	-0.018975906457709583	0.37086735520993863	0.37135250125225566	0.39374969441916985	0.21344537765020563	0.4478814029354518
1572	-0.4595157643520421	0.17354213275647218	0.4911940650391722	0.18414921929020533	0.08760476466142442	0.2039253043557265	-0.03248204927521016	-0.45453128206433463	0.4556904320919684
1573	-0.48494795937118773	0.03300723838172574	0.4860699549281638	0.2834145858668608	0.20275722918898048	0.34847427662666436	-0.03538470437412497	0.11777579982953969	0.12297648689538995
1574	-0.5823084311732396	-0.13042682756241084	0.5967363457704201	-0.03715159887296562	0.1575474751780537	0.16186861410970685	0.3459732133269555	0.14631536817032578	0.375640321720921
1575	-0.4948684260584832	-0.11448019524631711	0.5079374707709949	-0.22105417436002817	0.25425277943145175	0.33691159649173874	0.3889501637796731	0.29525270080344895	0.48831996399488475
1576	-0.4751422664757297	-0.08602108397563618	0.48286623435485404	0.210995174258281	-0.10844006445396857	0.23723029136065912	0.3772392724913673	0.22637551635950362	0.4399492506151681
1577	-0.306229177130145	0.047245861721681555	0.3098523525417065	-0.06026731148164079	-0.31621356245269744	0.32190552327080546	-0.08757907864751852	-0.09470091362556506	0.12898975950929195
1578	-0.3760288458429001	0.08714743071500178	0.3859952947720601	0.38791505390102676	-0.12159339912350853	0.40652557576792797	0.04625005440852289	0.028967042484929525	0.05457249383265382
1579	-0.6269355982617114	0.25241060828454076	0.6758397439795487	-0.3729870776097348	0.0008014143759706868	0.37298793858361207	0.34239846599042995	-0.47340400692872664	0.5842500006750309
1580	-0.4571476725369538	-0.06474819521325102	0.46171021570821585	-0.06990425266686826	0.029273285698372037	0.07578607917349908	0.05018295579602721	0.26064110919338557	0.26542817645077615
1581	-0.47558077025454204	-0.00321807525091467	0.4755916578791348	0.36992783934007	-0.10510558542848943	0.3845696171138304	-0.040021500690497105	0.1370587025031754	0.14278238143893454
1582	-0.4261728503318928	0.14030216189533792	0.44867359515856897	-0.3796423399258837	-0.2258719189294153	0.44175381155713483	0.034434047867349264	-0.32962914443310926	0.3314228062644972
1583	-0.18017111664847843	-0.05504779387904579	0.18839291622911286	-0.034403515793362476	-0.12116420034343807	0.12595382226756335	0.04795091920217073	-0.3884357853372314	0.39138427406180337
1584	-0.3760368875484407	-0.05675206036422956	0.38029532885995826	-0.22706993308585594	0.11629130539467172	0.25511648755423844	-0.32191301361721236	0.06371878013022862	0.32815860689215504
1585	-0.6044769289858236	0.18645917778368667	0.632581522537531	-0.008129243311599208	0.1081598489672553	0.10846491379906527	0.4947634888665599	-0.0041220966943428345	0.49478066008744537
1586	-0.5377399365080957	-0.22276278193107937	0.5820545475549559	-0.09764420540711441	0.20980978651827092	0.2314185328974954	0.0969230799865832	-0.11398541675701174	0.14962205274409002
1587	-0.5279285582924335	-0.09309972011815956	0.5360747341059892	-0.05390013561198688	-0.02180077831510829	0.05814205495280566	0.4377007259870996	0.07550103905216851	0.444164758200818
1588	-0.4032500623274559	0.09284640913800557	0.4138007593720908	-0.241193672563736	0.2635360823207053	0.35724732940881204	0.16502697695972143	-0.07593010218773202	0.18165704925134024
1589	-0.45640550202370916	-0.10330813113361959	0.4679514421773215	0.1861659250364496	0.003132861636332307	0.18619228358530163	0.06402735499488252	0.25153937984983193	0.25956032401520607
1590	-0.5725244536628817	-0.19798817303492514	0.605791685898452	-0.039621014233620445	-0.020265901303830818	0.04450316308485685	0.06594690020213477	0.26889179498533766	0.2768605985991997
1591	-0.5206381235833871	-0.027394633756611796	0.5213583428766525	0.20163879782547436	-0.1376816972845921	0.2441607146034525	-0.04949331867678885	0.03176796341927765	0.058811496269443264
1592	-0.33109588500755727	-0.08165878068852747	0.34101706926849656	0.27455258733420507	-0.2946785341954767	0.4027586892017366	0.24485348830540488	0.33687475813944834	0.4164586815121482
1593	-0.3801130642689394	0.18146520833518717	0.4212072690066683	0.17906026196237332	-0.038459655051910305	0.18314399384294777	0.1767694169442904	0.11185594245879565	0.20918694660558956
1594	-0.3409685625835107	-0.20801503483857864	0.3994118368165377	-0.3942412044994669	0.3796912599812885	0.5473495959908703	0.28477035325857253	0.43569719815547253	0.5205057181007153
1595	-0.2940154161528848	-0.11717042748054117	0.31650272354519604	0.11730047705879836	-0.08853445359854743	0.14696173444885247	0.22728470366918158	-0.28930919887694884	0.36791051775779615
1596	-0.26804346931767714	-0.010346387729589547	0.2682430785368143	-0.037702309018535815	0.01732152942084231	0.04149095668704535	0.3359836472213722	-0.15260000834561996	0.3690145982847545
1597	-0.3142927826395518	-0.15004513036828981	0.3482721556004006	-0.40262703564254526	0.2909059544905672	0.49672407248730294	0.007650151766301423	0.3445809025610115	0.34466581384263906
1598	-0.11728727167253845	0.0854730558267423	0.14512734879666633	0.13399849647125212	-0.07480850838207809	0.15346631546664438	0.2978157198995382	-0.19862019503643177	0.35797232420340874
1599	-0.48586483219920856	0.003037146724283514	0.48587432472625053	0.3490651001553117	-0.0007366462242037486	0.3490658774416334	-0.055282150650689914	0.028166746715585965	0.0620441923237425
1600	-0.45825343021672205	-0.33651959907665474	0.5685434432548709	0.02554074296637883	-0.3142594939189277	0.3152956692843325	0.20488269920891533	0.2875960224764869	0.3531124361721445
1601	-0.39898765087611676	0.020471686483286344	0.3995124973002872	0.25168960907452703	-0.0831887245054989	0.26508116342158305	-0.26737269450836953	-0.1094478748798752	0.28890655078136723
1602	-0.2818600539664532	0.014096341247482007	0.28221232584445594	-0.2219019091379936	0.03840738063386816	0.22520120818113118	0.033046896383044394	-0.3912360697806688	0.3926292903719436
1603	-0.3897161136374402	-0.029727585737293356	0.39084828077201306	-0.03597483955535128	0.0034002774798699426	0.0361351763240942	0.11086650260739583	-0.41671037098061864	0.43120634814807696
1604	-0.43493971407721904	0.18721308212816773	0.4735201083391297	0.19801937992757232	-0.06334583734579084	0.20790471359721407	0.43381791477262915	0.3645303384633363	0.5666395245990759
1605	-0.34896878051531893	0.00252134530033243	0.3489778889220238	0.035699446899550596	-0.1792506484464679	0.18277101924925918	0.15373515414733266	-0.036544488542180335	0.15801897754229927
1606	-0.5788508170485547	0.03934195409491082	0.5801862267839399	-0.010963551103058725	-0.01615058616647128	0.019520268602403853	0.3808721489962206	-0.15290213528988775	0.410417661483039
1607	-0.5626572233934198	-0.23425456569628347	0.6094738325690015	0.17940297441342104	0.10133379438202428	0.2060436000273752	0.21677163591779838	0.6394420689286777	0.6751859756054374
1608	-0.5858358244416427	0.0894503391246255	0.5926254941940396	-0.06786422329681474	-0.3185834577738144	0.32573144209731997	0.6142854422958843	-0.15012082014906702	0.6323629221095105
1609	-0.4289795046053736	-0.15527947835158062	0.4562182939872214	0.13345906560790183	0.3996057297240898	0.4213028143998762	0.16346467250971836	-0.103526625066381	0.19349020971704098
1610	-0.4854603501108965	0.024096750179377173	0.48605802626744216	-0.352486109723288	-0.14159390807436553	0.3798622017937948	0.47852487334234356	0.09861329993199007	0.4885802260947352
1611	-0.2516353944334865	-0.2632936147197722	0.36420310169450804	0.1428375480357696	0.13359350811371956	0.19557553665783775	0.06951986800173189	0.17460759380107424	0.18793835122182798
1612	-0.3594213932659707	-0.12692256848204866	0.3811732891052728	0.02282089459225935	0.46785908580263863	0.46841532575063316	0.35281058215218997	0.13181968559841498	0.376632096866202
1613	-0.4726564116951749	0.0016110416101332424	0.47265915729162405	0.2630352115134952	0.1507994248331159	0.3031962879488265	0.3088081523587657	0.29842869961102214	0.4294440169739943
1614	-0.1320729459445995	-0.025145371214056942	0.13444535225874424	-0.49917810452807154	0.07916394367542932	0.5054163729228455	0.2472247694575299	0.42891491768291995	0.4950637264476916
1615	-0.4568698245840174	-0.04888125607596597	0.45947732676487424	0.10431688163276681	0.17981673878657387	0.20788475495192915	-0.0019022653000685093	-0.02891813835480221	0.028980637314926793
1616	-0.4708028787002029	0.04598827508328792	0.4730436259347906	0.2763698637546762	-0.011455317289114007	0.27660716889837217	0.15226258919819854	0.17411194117225173	0.23129821471016376
1617	-0.4580082140266748	0.16012719003862824	0.4851929936690877	-0.039527536231884056	0.08285610031863502	0.0918017400737841	0.0807144334429216	0.010276560841836879	0.08136600929594492
1618	-0.5204689487588255	0.1748072574436865	0.5490405302681217	0.4404009089620129	0.08588196522798774	0.44869663756929185	-0.1774351447776225	-0.27795950338165765	0.3297646374650163
1619	-0.5242742842257351	-0.05467547743738433	0.5271175703136946	-0.08988209294486434	0.07739600439109595	0.11861252938815434	0.3996445782979813	0.006563209037141821	0.39969846719225294
1620	-0.3591177090196816	0.24585842286677334	0.4352147665533442	0.1045461011395936	0.29417546195091226	0.3122003998676536	0.18894497463290347	-0.42670115995798225	0.4666627083328129
1621	-0.6203191987269494	-0.10416825797996818	0.6290047172158773	0.15191570931772724	-0.18205003720336255	0.2371088332037714	0.2382369077486642	0.2757793822656717	0.36443256152062076
1622	-0.35940829885922027	0.10871780562666052	0.3754915266010072	-0.12917175828165023	0.3661161757412454	0.3882349768850915	0.056145315607692405	-0.048053054132119896	0.07390123460478745
1623	-0.6313578727359267	-0.14488401051971458	0.6477685851983804	0.11295076435376283	-0.3304322822726484	0.34920390653028277	0.42137903717054154	0.12440578167172481	0.4393598655773254
1624	-0.3117575084149434	0.1445691911341848	0.3436466136575274	-0.16040427013289213	0.255410383672309	0.3016023772527364	0.28595806480893166	-0.25048528896899597	0.38015114733372907
1625	-0.6399564195583328	0.040024425041470885	0.6412068102678116	-0.03726042647940395	-0.27933592151713244	0.2818100360726222	0.5445452611248358	0.08222347839032768	0.5507179330765617
1626	-0.4127492461583271	-0.18444947396414485	0.452087987730173	0.13972289851521788	0.02147567131650002	0.14136368992067314	0.3395258306668492	0.027458836415636834	0.34063437493493615
1627	-0.5553683428469082	0.15837890009585437	0.5775100624509443	0.15443505191595078	0.09898856640281443	0.18343642369705865	0.10204865356189723	-0.26387108577535257	0.28291673263004363
1628	-0.25687699425031785	-0.0215212960579181	0.25777695079097046	0.004236843083148109	0.018486579180974273	0.018965875912428917	0.325706319173756	0.17900816570404302	0.3716564673706657
1629	-0.5772825868257937	-0.12510883595045685	0.5906838459659772	0.20180869891076977	-0.4513738704780698	0.4944341431438682	0.4631665252183466	0.4884153272144476	0.6731067983172011
1630	-0.20571698685924594	-0.17885470550292792	0.2725958260190098	-0.04494705589508781	-0.2576424234087291	0.2615336616452249	-0.37399760710377516	-0.28429069819635056	0.4697823019232613
1631	-0.34161371487057013	-0.08190733768136478	0.351295804349725	0.1879007400306917	0.031260888300655605	0.19048341460984905	-0.1060958103630627	-0.09919384642487164	0.14524372669811245
1632	-0.48906340636797757	0.21753970191221977	0.5352630543539382	0.032442865849614894	0.09553442575323605	0.10089284438718477	-0.04953594621910605	-0.17670167597233524	0.18351373861172993
1633	-0.5296553341583013	-0.0593238760326243	0.5329672553449002	0.0471980024883548	-0.12333401611361462	0.13205654459209545	0.5168507065259003	-0.06124709690591848	0.520466963135726
1634	-0.492242049156863	0.03213381136087899	0.4932897898707453	0.12196693918959241	0.14562067877816517	0.18995082611847547	0.381217474003816	-0.11415519539718387	0.3979424218678116
1635	-0.34410981815956676	0.1447264445653424	0.37330592107591226	-0.1498261543941935	0.20364148100871268	0.2528195588319357	-0.10197606626416386	-0.0688025015894201	0.12301586204906785
1636	-0.22800414166945826	-0.06784152023631879	0.23788308154721982	-0.10691276754941983	-0.2334333554312387	0.25675176979519204	0.020545070189387872	0.05938947579802606	0.06284273820141192
1637	-0.2884171940947918	-0.07171867685388347	0.29720034734028244	-0.17591977153276425	0.2075342759295118	0.27206293702326806	-0.06771277810688188	0.21493918666215828	0.22535277740010648
1638	-0.5075390788557307	-0.25428964756843553	0.5676787308207017	0.3955354977848652	-0.08292634569796002	0.4041350131066827	0.09805968544869818	0.1411884576413058	0.17190079255613813
1639	-0.5094724555585366	0.18904412476524227	0.5434150017078121	0.2395118165933793	-0.17719452905187474	0.2979325618554915	0.24741358202541527	-0.14796852736671626	0.28828486894341426
1640	-0.2095882333671831	-0.1263216318192241	0.2447128566942252	0.17536174099634638	0.3036253842138839	0.35062817077967123	0.06077691574990366	-0.003799961463233743	0.06089559257608838
1641	-0.3409248793054052	-0.1376376297215323	0.36766002018817157	-0.08825319073884043	0.20736568966991617	0.2253644934941308	-0.17900776958677864	-0.02949763923067479	0.1814218627746289
1642	-0.6361794098122033	0.019914174039674153	0.6364910178444672	0.18999729590206252	0.12451674492162215	0.2271638004083666	0.28515335929754426	0.05293468201615302	0.2900250314693985
1643	-0.4877624130398291	0.1629409166402652	0.5142586060436973	-0.0629816619034471	0.12228881964191587	0.13755451699429266	0.3351962882422068	-0.04088773821869347	0.3376808534518844
1644	-0.35042253488267655	-0.12459591037326201	0.37191409469841635	0.4022373392743698	-0.2775837295871668	0.4887203740770849	0.13540038323178213	0.5088225424205877	0.5265298125032088
1645	-0.5652512340588285	-0.0635270875414839	0.5688098526366538	-0.14310651220636642	0.09074497968285962	0.16945242746421044	0.48900230561725466	0.013666956440175952	0.48919325485673715
1646	-0.5078081763447692	0.023275666196810915	0.508341322931262	0.10289408088434514	-0.07806459187544028	0.12915600019245416	0.4589471271987177	0.12046014795787575	0.4744924791922305
1647	-0.2991973643755765	0.008549656673923964	0.29931949398349156	0.3357348935449071	-0.22430962291212855	0.40377311162903284	0.3603975561441276	0.17603641728176264	0.4010925313242052
1648	-0.5080702510126955	-0.09457519465233569	0.516797685180217	0.029962854153045674	0.1071695240176238	0.11127928606511064	0.5418567881720444	0.15392519964691875	0.5632954340081834
1649	-0.4509632830065821	-0.4287390537677327	0.6222419616561755	0.5370028921554012	-0.1564713716369997	0.5593347801855607	-0.0033937203749661846	0.44634168813195174	0.4463545898749826
1650	-0.5503510991327943	-0.207302434165093	0.5880991681064066	-0.3505775835154543	0.14196921041285698	0.3782325987653436	0.33642388025282866	0.17150520161851943	0.3776176126540956
1651	-0.4036473531004127	-0.08907094844012571	0.4133579798685309	-0.14967505089307767	-0.030526959844864837	0.15275639475064662	0.04567095012789532	0.2220917580903594	0.22673902332252252
1652	-0.4812252455044547	-0.22576636911154452	0.5315526223551463	-0.21449137852097666	0.21152224913090564	0.3012444411723241	0.030617642421365516	0.3034707373700548	0.3050113579317455
1653	-0.3930890676198987	0.06977562694698153	0.39923383273230445	-0.0906465160387157	0.30925172730420125	0.32226296980973346	0.03784918011203387	0.02061044675716875	0.043096994682730115
1654	-0.4001841034866298	0.1544808987774155	0.42896580839325144	-0.05842223983028104	-0.21442547318108046	0.22224185396931231	-0.027624821045380415	0.09459701354314606	0.0985480883075438
1655	-0.7234233384197757	0.01938526168065167	0.7236830210394884	-0.11221914888983081	-0.1732162153559025	0.20639039376817037	0.6325403922229413	-0.07914980067170381	0.6374731670744448
1656	-0.46851436632266685	-0.18096141757616258	0.502247693973705	-0.3364212914150612	0.13940279823055632	0.3641598899822532	0.2757352968766064	0.2326519616046443	0.36077262809437083
1657	-0.26538405209711935	0.22843131942853684	0.35015648330903254	-0.06743794066676691	-0.07326712616027413	0.09957885125447019	0.019224921504773174	-0.043897339834624884	0.04792258393932066
1658	-0.28984307386094976	-0.25245654075134955	0.384373922675956	-0.21815331107659974	0.08553690495010834	0.23432334335726684	-0.03527051150150012	0.26756432674664743	0.26987900609155235
1659	-0.3268192056164908	-0.20533847834178756	0.3859723874158809	-0.24831607329554836	0.13254124250261376	0.2814747825668523	0.3130198111882537	0.15937301897607398	0.35125654637868037
1660	-0.6132800235793142	-0.2659749854231141	0.6684721985185846	0.13817424068928863	-0.15054639259896208	0.20434367402643588	0.4052062106624554	0.2784083323106302	0.49163327049683336
1661	-0.5646828779855462	0.03580954450665593	0.5658171755680569	-0.10633856715448663	0.15034796793221544	0.18415320340905217	0.5276206895050523	0.10400215932886667	0.5377732246392095
1662	-0.34100742409224943	-0.11705067959093171	0.3605369951596233	-0.25652408564901974	-0.04006808996661394	0.2596344706537217	0.20188869203503096	0.25078178811240065	0.32194805360565326
1663	-0.3235370316310469	0.08134614335190658	0.3336066634149534	0.07435123080644979	0.10834814912233702	0.13140558184746243	-0.04856221340708932	-0.10280051313778295	0.11369359732362755
1664	-0.42979134793356477	-0.15286477549318753	0.4561669018518695	0.11020719837706001	0.4605297349046067	0.4735327478701214	0.49884384986901126	-0.039338528776092195	0.500392552301095
1665	-0.4623056533607628	0.45748440611359475	0.6503987230664204	0.1591243194002783	-0.004940606574708225	0.15920100068130172	0.11680272501791843	-0.534731129050511	0.5473392521528542
1666	-0.6113562067977808	-0.1440763041557485	0.6281038075106301	-0.02119088609285899	0.12673707763853287	0.12849646104759474	0.15903969043437607	-0.01273611828023334	0.15954883842356946
1667	-0.612432280604188	0.17702848183612446	0.6375048091640172	0.14445600795724597	0.3581039545968905	0.38614243555050476	0.5755328720796749	-0.24928818030621264	0.6272022669639056
1668	-0.24810130893019341	-0.24184426183712096	0.3464720861431945	-0.06065587448285394	0.15283447047865423	0.16443086837869086	-0.151096940913337	-0.05329612551672482	0.1602209803629442
1669	-0.02917297170779386	-0.4472164584738998	0.4481669588537302	0.1364126819126819	0.27829189189189185	0.30992708316534545	-0.622627746822928	-0.1694338461700276	0.6452698190228369
1670	-0.43044374739050845	-0.06559526383967283	0.43541308926785843	0.01453638945890105	-0.3334454976470133	0.3337622005553733	-0.04564644800036687	0.2846597099043029	0.28829628623666326
1671	-0.4634951829769377	-0.10289755739338731	0.47477962462636325	-0.5270556446729135	0.0622437002759813	0.5307183158754056	0.028518612520555788	-0.015706131195648888	0.03255754624096442
1672	-0.4013963704118968	-0.09776591567071007	0.4131309967150577	0.4005245634625979	0.0013736342701108327	0.4005269189555337	0.10135318316532409	0.21189564584859016	0.23488770182224286
1673	-0.29846636283928185	-0.16767802428179787	0.34234206515349097	0.09102375308287239	0.13610951480177827	0.1637410261506481	0.5765661881401628	-0.02206446616710681	0.5769882234272351
1674	-0.5649475531100552	-0.13268238936510465	0.5803191830472881	0.002350685752464407	-0.18695277364027382	0.18696755145024044	0.48831857782296206	0.21159726634755224	0.5321921049515834
1675	-0.6002936116612704	0.06179243017279532	0.6034655952314033	-0.3298490442772792	-0.12872368652247587	0.35407651642345767	0.1843990460503003	-0.0940727660460911	0.20700892129525084
1676	-0.580514310254613	-0.11308865052176403	0.5914270092642225	-0.04334523426857082	-0.018650713290780795	0.04718748181511908	0.1754262525393768	-0.04189559533546157	0.18035967118100973
1677	-0.7576612534689333	0.018425073117636307	0.7578852540639021	0.027073680329379957	0.08064135341891762	0.08506475208811362	0.5805586667167018	-0.09274409464729536	0.5879199202202804
1678	-0.49324652130436264	0.14135373589030883	0.5131013636982485	-0.12300953813819676	0.179339680607317	0.21747199248019725	0.2099413413920085	-0.26746397320526827	0.3400181521451823
1679	-0.0628852197873165	-0.2452908253325871	0.253223497843389	0.3852001469345924	-0.134301510195388	0.40794123209010574	-0.40207265009194676	-0.01920869079155224	0.4025312282964969
1680	-0.4440423573000142	0.018961311552016198	0.4444470119286731	0.29924138131037864	0.02436443721138116	0.3002316273965332	0.11004899712242172	-0.11530913913290318	0.1593956691231666
1681	-0.40935085911406377	-0.23024731960797212	0.46966153136495836	0.32784763706491477	-0.4410961164515425	0.5495906268102475	0.3765794082121194	0.18480649830356477	0.41948241024459604
1682	-0.14164607686398273	-0.05339160766563545	0.15137461762157634	-0.10691371714729796	0.12431389219897813	0.16396489474247708	0.34796922549260834	0.33173634389223167	0.4807614624207214
1683	-0.5614243663700443	0.07912448557337305	0.5669726654533327	-0.09096996581787456	-0.0683622921227484	0.11379339904045951	0.4543858741215314	-0.356975998012772	0.5778394117385927
1684	-0.33808838472241837	0.22652503874397856	0.40696111492644477	0.3958146582155974	0.3276793009622478	0.5138511145628055	0.2739872139334368	-0.5826823240658892	0.6438848376672903
1685	-0.3770302813543157	0.3221268478779209	0.4959007352100616	-0.21520468855682537	0.13441389553248312	0.2537324442972508	0.5150691323940157	-0.3401847615943552	0.6172697005087261
1686	-0.5789531703893618	-0.058341287343600695	0.5818852801994582	0.02584834740523779	0.13988475804478767	0.14225288256070825	0.5634159636440631	-0.016243203823183033	0.5636500596641587
1687	-0.4677760929194934	0.10380194667291212	0.4791547946542043	0.030237134725344228	0.1833002851827477	0.18577749827273285	0.5463525673773635	-0.24548380134040668	0.598968634070577
1688	-0.3807788007962755	-0.10543495595300915	0.3951063465355405	0.025812902599922388	0.05363015133876601	0.059518896774486886	0.11785832522681249	0.22042429416579928	0.24995490450031163
1689	-0.35564893136745657	-0.039182117008905136	0.35780078350405187	0.07637289170579689	-0.4429748092621058	0.4495102893464224	0.3119365249657096	-0.06722553595146978	0.31909821104425695
1690	-0.4357266481917799	0.21767721651712807	0.4870740010871939	0.12048568811873991	-0.5212541249327655	0.5349978166318712	-0.0320185539950021	0.06689832856941483	0.07416585579167984
1691	-0.10488347282535197	0.06466353739121991	0.12321491768390726	0.12947761692926846	0.22159268675161353	0.2566471743609914	0.2461392505750917	0.1020584857524731	0.2664591247973233
1692	-0.5430792970786771	0.17044193289271573	0.5691973079729691	-0.11156784123216944	0.17143661821314946	0.2045431427879403	0.5193566698436208	-0.13426403887455515	0.5364309672697539
1693	-0.5262660594477667	0.01668024778391013	0.5265303372008237	-0.027200021442884286	-0.2703293331262986	0.27169429422607067	0.17445560979904678	0.09498365358103583	0.19863699111182564
1694	-0.514098619657409	0.11870031598203892	0.5276240666875319	0.3285034129069545	-0.09319244841966401	0.3414664328070459	0.32607643342200754	-0.13334730793953523	0.3522887238728174
1695	-0.520392260806254	-0.20557948268997692	0.5595275049630025	-0.06356851073094155	-0.04249454286074411	0.07646398975657398	-0.27731778370948595	0.40936699082565936	0.4944557476045725
1696	-0.3753405887355445	0.06795938046164045	0.38144335745307606	-0.12208599258350501	-0.07159534179222389	0.14153050042815862	0.15094599931888486	-0.13956027814741032	0.2055766668349288
1697	-0.08166684796306861	-0.16601886366952764	0.1850182076184508	-0.0573119346962483	-0.3678020883731207	0.3722405594105187	0.14560735520267104	-0.11203834672412233	0.18372287017622893
1698	-0.49762536161307386	-0.07556935409951752	0.5033306346722408	0.1262095210518968	0.05924365185648619	0.1394225716641381	0.15290505170342014	-0.13623831573850906	0.20479461299480334
1699	-0.40352168418713813	-0.026576779936398603	0.404395938210329	-0.1128354235121343	0.27812845354943	0.3001454138796063	0.057936495908734294	-0.06157142141027719	0.08454393823725463
1700	-0.3208513323901682	-0.2257582117822044	0.3923166421191496	0.45950344502679463	-0.1396768152641187	0.48026349925204515	0.021290775444025366	-0.036978586646648944	0.0426698135617164
1701	-0.4678841458742647	-0.10058695160699876	0.47857424585332514	-0.06424081341558943	-0.1718666377095743	0.18348030756975162	0.10940233026645423	-0.3590305258958418	0.3753289069506572
1702	-0.6726488118581756	0.24938076162254771	0.7173891470894004	0.2695129047581348	0.005780718074578419	0.2695748922519031	0.09097452467969257	-0.45833185242653773	0.4672734221945836
1703	-0.4150071232684894	0.006740443599279111	0.41506185797240175	-0.019097176247558436	-0.26530664712868945	0.26599308102147556	-0.12652498034536291	-0.22856567043264148	0.26124861023882473
1704	-0.5995975321175356	0.15050175797383847	0.6181973630440807	0.0551723285137741	-0.4285829492261704	0.43211957859027167	0.37303851350251493	-0.13816078085068287	0.3978016263433779
1705	-0.4014028619581837	-0.23668853369979886	0.46598896936856943	-0.15360753131871005	0.08795130604520687	0.17700481889735695	0.18787483702737942	0.4218114285539262	0.46175949979049524
1706	-0.45828126128826696	0.03481438989175125	0.45960173649748076	-0.20219843345455024	0.14420384729946026	0.24835248351373543	0.1707300774296025	0.17607884230284493	0.24526010284151029
1707	-0.2268718287028571	0.43798593777926226	0.4932570408533043	0.06956170540505001	-0.051178069352400476	0.08635986128693166	0.1008408192634642	-0.12392502077390329	0.15976946392705652
1708	-0.44938195669904135	0.13023264018948505	0.46787250782385464	-0.43247246070968537	0.23374143226907754	0.491596873903293	-0.20405139204525302	0.20404145984434824	0.2885652230103592
1709	-0.5825938407478484	0.21246772002564157	0.6201274992533581	0.15659782571991	0.14872504871571277	0.2159676344633483	0.3254813800181255	-0.3145466151318649	0.45263418102195613
1710	-0.3715573718691412	0.00796977803992613	0.37164283654109215	0.07349104065374695	-0.1628295555707731	0.1786460109371216	0.23567978792697816	-0.020409818140963824	0.23656188009451695
1711	-0.5652285534847404	-0.25036334742166544	0.6181950528810738	0.1528496595915098	0.07436139367240689	0.16997833775555962	0.22854691037101335	0.4841737062700405	0.5354043967725737
1712	-0.6022468302104727	-0.22880572443260108	0.6442463069600705	0.19796804175346633	-0.09926316952547336	0.2214599791834747	0.299137869832317	0.23134324638267856	0.37815758992078014
1713	-0.24775689704511722	-0.0382688061748854	0.2506949970770772	0.5210971421958422	-0.24327700514765285	0.5750877609880817	-0.1484907896383136	0.43600964591512253	0.4606016998866162
1714	-0.4591449797731546	0.15950148544027967	0.48606052741252953	0.08081014264176192	-0.15123473686802197	0.1714707694895015	0.266997646380897	0.25329779219237	0.36803194793722405
1715	-0.24134650187286935	-0.07059362242392783	0.2514589300327253	0.20592538666962396	0.22625042704925508	0.30593221571943746	0.32216083875711	0.21142842837268305	0.38534346543418563
1716	-0.22580514791644068	-0.16548440390399183	0.27995187579479647	0.09492841575577629	0.11392032681840145	0.1482877101458948	-0.24343358821079256	-0.3464795411513446	0.4234477350342401
1717	-0.62359540478117	0.1337379266376085	0.6377750872255185	-0.08771963262784195	-0.22772340269559843	0.24403418220328324	0.47050000109808293	-0.09662301054818498	0.4803189119748364
1718	-0.6493126848307387	0.17250635168511474	0.6718373345191606	0.004723163140629915	-0.07516856288770535	0.07531680500828429	0.1756036982783672	-0.3571940291426232	0.3980254179121994
1719	-0.21446588022616306	0.002784159215277236	0.21448395120315863	-0.22892079078987349	0.22214148945918966	0.31898521877198055	-0.056635915150153524	-0.23475131992810602	0.2414866644203845
1720	-0.593627519172199	0.046037252226520525	0.595409993291268	-0.03640661519309682	-0.036846613136045564	0.05179878887981488	0.35432145748427585	-0.06678092760321885	0.3605598251682068
1721	-0.3685911190433219	0.15047435702778916	0.3981230276692556	-0.016097303517231692	0.06867488500160653	0.07053625316466534	0.2728799739496285	-0.41980657426385676	0.5007005492087111
1722	-0.2061315469030323	-0.07372598345067691	0.21891947209968893	-0.007761297286688583	0.3065722977282763	0.30667052592312694	0.38450555965063565	-0.09078085449639789	0.39507681398095823
1723	-0.3730120958842483	-0.0011071845476852845	0.3730137390681237	0.009159547401288746	0.008647534345714395	0.012596712224099013	0.30749001021098715	0.19068671878175986	0.36181698564233683
1724	-0.546639299682771	-0.11329771202788094	0.5582570156374419	0.1556907200610307	0.24690947423011664	0.29189705167698227	0.58512974557155	0.04324799882995539	0.5867258376409058
1725	-0.36920709067614355	0.28711434742927155	0.4677055957600663	0.10594995715591665	-0.011921336353503068	0.106618533481726	0.001955544371913323	0.007827654221288517	0.008068229322384051
1726	-0.45348436914290563	0.17266180445971988	0.48524238456283436	0.19521502323064746	0.4305057081658297	0.4726987096008458	0.31595528620811053	-0.3402629603968211	0.4643346046773358
1727	-0.44333400702967285	-0.03124301620820469	0.4444335359204706	-0.047482725306113874	-0.1272887656732405	0.13585668577259272	0.11284384538095509	0.1286745161954638	0.17114574069633628
1728	-0.2811140792900859	-0.10735873992500089	0.30091697295665576	-0.10058165445839856	0.2487228742186518	0.26829039746732636	0.24339668065086364	0.10429804388615016	0.2648018619842689
1729	-0.2395762524596719	0.0749917923247714	0.25103894052258524	-0.19213052257930147	-0.03566829359581526	0.19541331805850068	0.28036429961820436	-0.3153076551326477	0.42192778752489735
1730	-0.2128684642829366	-0.019811661516685553	0.21378841179593333	0.1451048063160811	0.22889214645182146	0.2710111059040745	0.2649684637712635	-0.4323119523611052	0.5070521777367432
1731	-0.4389486405471587	0.211203031326522	0.48711664874002264	0.025550371195628103	0.13723318717186067	0.13959143644787572	-0.01598085856635119	-0.2942513240057902	0.2946849665654464
1732	-0.5224658202082858	-0.20860597223829191	0.5625717598132702	-0.09908865525384698	0.08618603400314313	0.13132628852292555	0.2883622467902104	-0.13910250444386102	0.32015979153612123
1733	-0.30251281491030657	-0.15100155133611554	0.33810571082262264	-0.3426534364953352	0.2997198953113322	0.45523992925434237	0.18724013730757513	0.032597550714631135	0.19005648984328985
1734	-0.4709786522689247	0.02514785450914892	0.47164955791293395	0.4011524384978667	-0.20632324516053327	0.45110149679019934	0.2664854531941266	0.11104872015493632	0.28869761864644533
1735	-0.4007433529597281	-0.1620471659016804	0.4322667219647749	0.040503380696883674	-0.4979739214524129	0.499618404679582	0.32087365542703794	0.3852395858285403	0.5013675709860528
1736	-0.4434762034396256	0.006308235296267131	0.44352106697402466	-0.1465585177097392	0.43893084431503976	0.4627522935701017	0.45930569998307175	-0.03857524606418225	0.4609227436847218
1737	-0.4748849089400573	0.060607998126243415	0.47873688616595783	0.03739271503401965	-0.22721706120845742	0.23027333332764194	0.23684404695131409	-0.13682006710258526	0.27352300330727614
1738	-0.35920765946539146	-0.1750396510705789	0.39958606340250985	0.27795952789934114	-0.20550291776639848	0.34567752076252767	0.24349707881727523	0.04902028025539598	0.248382397260482
1739	-0.4820625081096466	0.009115080594191192	0.4821486766747387	0.02637532913990098	-0.28232135673173697	0.28355071231454665	0.13229475586534534	0.043817304627125596	0.1393623285334227
1740	-0.5233222886863599	-0.0014760847383585689	0.5233243704071926	-0.28044347509996365	-0.5495011657602216	0.6169279324994018	0.5240782393512755	-0.25126133733907574	0.5811972647930767
1741	-0.45148281302923454	0.04690705440729001	0.45391298969511684	-0.06424274672724418	-0.08132083580623375	0.10363497885986793	0.23524740307920608	0.046885832579762574	0.2398741794195615
1742	-0.3451770018017898	-0.026616968734694376	0.34620171229717583	-0.239741170955508	-0.07013623491348671	0.24978975258996897	0.04779227012488352	0.03097985096257234	0.05695482639208927
1743	-0.6384344564834886	0.2716449712128832	0.693822416480338	0.03443935317109657	0.260933440564486	0.2631963705138497	0.33552031459157605	-0.3460655658680748	0.4820116776419644
1744	-0.5009663726433075	0.011357011627076611	0.5010950890125454	0.0636216456431819	-0.160995863672102	0.17311089484452635	0.4583212360915537	0.10588669308323063	0.4703938214141337
1745	-0.4804403680719201	-0.25217957711193506	0.5426025123287179	-0.3014631166334302	0.004142658442094616	0.30149157916815683	0.4531561401097919	0.1448538318742866	0.47574480546598663
1746	-0.3919509537111216	0.20644721026630278	0.44299661481979385	-0.2672180748376075	0.2955730556910229	0.398458191998164	0.17736069389080333	0.2078012921779037	0.2731999135582472
1747	-0.5927366367717589	-0.09660876445744321	0.6005580520994535	0.338639366526677	0.06799813510878838	0.3453988519666244	0.2939800393700411	0.24354399271931768	0.3817563882080796
1748	-0.44741838394963823	0.08809854845233925	0.45600939084136755	-0.031427717545109445	0.18029358953090083	0.1830122396344904	0.19274869173332854	-0.11531050336108767	0.22460759192488824
1749	-0.31909118493142674	0.14803451746892995	0.35175759076841673	-0.4433193008673681	0.03687504814432513	0.4448502800911541	-0.041919211639565704	-0.013109072244131558	0.04392115753921521
1750	-0.6705613581014296	-0.11419293436726208	0.6802150845418231	0.24698807120531713	0.4367246088595769	0.5017285035766587	0.32010501993716667	0.10276389679597606	0.3361958391676909
1751	-0.4676093498258798	0.14906547298015532	0.4907942738860952	-0.01360737777800555	-0.039621258516910826	0.04189277809428778	0.35450093563360263	-0.050466301730396526	0.35807507728888793
1752	-0.4497245721832852	0.2860699018678001	0.5329992303747648	0.023940867085701964	0.11630676387897962	0.11874522491795603	-0.1593748991177705	-0.5010684869279689	0.5258041337428639
1753	-0.5684519901748228	-0.10419499518028304	0.5779223668922463	-0.15589306709810974	0.05074848509210038	0.16394528693560814	0.36520701765494396	0.28419610176650173	0.4627565126540029
1754	-0.4658045130216762	0.08534934613842446	0.4735592415291011	-0.11663479209621282	0.3175155258889272	0.33825993541631383	0.4588453076159811	-0.11947763915961047	0.4741454656330253
1755	-0.3907239140923113	-0.27928816576265736	0.48027810337208315	0.25523921214933976	-0.07660297580465973	0.26648653121826804	0.01801148163521297	0.18917166898785606	0.19002719231295978
1756	-0.18569183828157487	0.02792684609120481	0.18778010420966432	0.15812813283705912	-0.08469681606809681	0.17938243238011808	0.23696988609619296	-0.30000574720013984	0.3823063892607039
1757	-0.36250996215084735	0.09159483714867095	0.37390250982161155	-0.08645754066038172	-0.3020405859951469	0.3141710074550694	0.4750804293656049	-0.19876157722752805	0.5149830860797101
1758	-0.3288873331120029	-0.08311731883919876	0.3392276029048087	0.29749085960201566	-0.45358546364071056	0.5424394753084483	0.03168992827690883	0.3612764637780125	0.36266366627240343
1759	-0.2556113719922828	-0.3710653962360308	0.4505848441476696	-0.05873189770276284	0.14240197304834917	0.15403816973669404	-0.26800935889415495	-0.11746566167206213	0.29262125371700415
1760	-0.3926804869193223	-0.22345657725431098	0.4518083738991652	-0.10971587638555279	0.03540013400218138	0.11528548485573671	-0.009331708510840196	-0.116444585395576	0.11681790210271233
1761	-0.5015616977580011	0.05163662997558933	0.5042127311097215	0.005449068892462255	0.32330049330097593	0.323346410712179	0.19867545102053563	-0.06469023812688991	0.20894200570284324
1762	-0.2519474806783268	0.0886579276819117	0.2670912974265671	0.20306288157940525	-0.1366907810029038	0.24478338074002362	0.25279887136384993	-0.13553076043301326	0.2868376829957793
1763	-0.3956094270511448	-0.14135633821216642	0.42010526433798406	0.07950646963161989	0.07849281901958138	0.11172466760265815	0.03280979486529452	0.04676730626019995	0.057128483035505544
1764	-0.5751890401209857	-0.18278628458322213	0.6035339739459905	0.19760601579992396	-0.5742692746398546	0.6073165050249372	0.5122580042912603	0.2736216879173246	0.5807556207727916
1765	-0.5955842930183863	-0.031195486534529207	0.5964007113261495	0.1414761394048132	0.08709380356230015	0.16613497115248996	0.19184392676247644	-0.274871824004772	0.3351993613767138
1766	-0.1957230802462469	-0.011192721179976824	0.19604285538751856	0.16231325434206656	-0.20179585541163775	0.25897328008199416	-0.5361035886487491	0.06325626353542223	0.5398225751471774
1767	-0.5080020624600808	-0.4060821601306043	0.6503605278920559	0.2925159142101655	0.07599316913132896	0.302225944982941	0.045807482231963785	0.1940818066977207	0.19941432526145936
1768	-0.4579596553749677	0.16625628841943418	0.4872044739020417	-0.17014655680618582	-0.19151204398075156	0.25617711408844845	0.021143555566155683	-0.20329431219057278	0.20439086895215544
1769	-0.07548414780557142	-0.08867693915018302	0.11645366506460247	-0.3602081600937879	0.05736991698133785	0.36474816788107045	0.5066164629859773	-0.03572507669352279	0.5078745137070576
1770	-0.33516826371551883	0.019439253558822138	0.3357315141314556	-0.07099837463150346	-0.21650944147876663	0.22785325858930083	0.40943845329897444	-0.27735854821627687	0.49453777541103705
1771	-0.5304523343297441	0.1746910146657803	0.5584770627347505	-0.2489462364618693	-0.04535999384861718	0.25304497167593654	0.31788940743588273	0.004563368162760749	0.3179221597953272
1772	-0.596354560153641	0.026871332848498544	0.5969596552071985	0.010793692463080706	0.022586886588030094	0.02503340253996845	0.6360331509255172	-0.23054882344477903	0.6765285870294127
1773	-0.3702308882225999	-0.36731422951320586	0.5215272320761164	-0.06764816100617548	-0.1871402652608417	0.1989918404593908	0.1477082264851467	0.3767534803564382	0.40467382560783005
1774	-0.23653361338029702	0.1251271518542269	0.2675910207572193	0.4176624105195127	0.3574202706826198	0.5497191456151106	-0.004342323110542167	0.03991210056087679	0.0401476218620467
1775	-0.528293552289974	-0.3662777695204466	0.642847946124146	-0.07889884161664593	-0.08985442689411645	0.11957777904325995	0.2645575154120468	0.27229337553877764	0.37965031453074966
1776	-0.47032554637952284	-0.019033867672481535	0.4707105349317882	-0.21244808941438156	0.22873056187662927	0.31217280572179823	0.22339393252104106	0.4099709966931309	0.4668844259736821
1777	-0.35294629548931317	0.32358541305977917	0.478830457515703	0.01294326556603332	0.23306535439707082	0.23342447931557028	0.1989207752702918	0.07585877617935798	0.21289440753003325
1778	-0.4887548707245861	0.06083931882014675	0.49252689913496744	0.08802808996183356	0.14647439283686164	0.17089087857242682	0.411702246909832	-0.07771674814598192	0.41897330828227025
1779	-0.5086460052702098	-0.0029525481141232704	0.5086545745569467	0.2322758117475374	0.10225003040252949	0.25378558162412546	0.5034945803957197	0.1386792638600022	0.5222439379376403
1780	-0.3239601176432565	0.02734532928261315	0.3251121727296705	0.21954503235394285	0.24752236911359488	0.3308584961020353	0.2596440392572717	-0.267272358454315	0.37262520139620653
1781	-0.13105471425651896	-0.45620759661963234	0.47465851866612385	0.058859847532880955	-0.02494648419353119	0.06392815283747914	-0.4961901407481007	-0.2335138613796807	0.5483916294328979
1782	-0.33342669324678315	-0.067515692703099	0.3401936632723539	-0.19707480308031908	0.10119811138124102	0.221539016329577	0.4238617361655577	0.1651263783144884	0.454890637626826
1783	-0.4447701606103579	-0.04469150751964616	0.4470098730606989	-0.08309907446188211	-0.17649712155181618	0.19508123972462857	0.37168368176839783	-0.26540365733316146	0.45671420015008274
1784	-0.43812421486196024	-0.19293862509678683	0.4787255379678919	0.06100794882375619	0.16120788024262991	0.1723657462258791	0.26366062493636744	-0.16842938750791944	0.3128663991516646
1785	-0.5131645795639275	0.3849466550798584	0.6414996593734045	0.1206009560664694	0.34950638253165006	0.36972868705918205	0.34669205921583285	-0.25982079799444785	0.433246155197927
1786	-0.5286085395908158	0.01620970853373851	0.5288570154390351	0.1315211068236024	0.1851538009087795	0.22711171597051832	0.5778003058011891	0.02077846309809393	0.5781737955949461
1787	-0.3283725437056122	-0.20503825749278842	0.3871294544404665	-0.06444435234355714	0.30476198627977086	0.31150111208496795	-0.10364722811828198	-0.098531670741583	0.14300782508566062
1788	-0.31939111298049566	0.07368994250106765	0.3277817729476891	-0.029427734590059238	0.14797697960022607	0.1508747097916304	0.2961274515048736	-0.002803124230979104	0.2961407183084176
1789	-0.4531117738653419	0.14767501072310174	0.4765691853314322	-0.045066833383599736	-0.1752907074159713	0.18099130249163026	0.18310083384562034	-0.11592182387685297	0.21671129321264637
1790	-0.5581699385122086	-0.07369282168540522	0.5630135986161254	-0.14795349176796993	-0.3166175665315956	0.34948092818167364	0.33976297291777835	0.024768706790090612	0.34066459546301614
1791	-0.24115939617618584	0.1101357796869958	0.26511835909895987	0.3807343763154425	0.2040561297834454	0.4319694079567526	0.4498650941275065	0.020333111587225193	0.4503243701390908
1792	-0.40187060211674225	0.0381911370710477	0.40368124033258285	0.129323622062447	0.22887211925614911	0.26288219071696656	0.14341379225232442	-0.37082783512788425	0.39759376141210534
1793	-0.7168431654337276	0.1040844838147293	0.7243602029377548	0.024597498837065208	-0.19978806748075098	0.20129656941123594	0.5181523669480069	-0.16006753898499765	0.5423130944487103
1794	-0.5530799885439786	-0.08837078646939105	0.5600954111836894	0.1286758394266616	0.10302125412918385	0.16483582879491304	0.2961236878715063	-0.11557006449981032	0.31787682886160734
1795	-0.40544669852788795	-0.23839384433995656	0.4703388675905357	0.46259268659338937	-0.15835770484762107	0.48894698728420033	-0.3188116254888515	0.5003355769345919	0.5932761094914532
1796	-0.5823348481504866	0.014851178660627112	0.5825241908093262	-0.17197466579511783	-0.06891149777443782	0.18526759080006092	0.3333981954408901	0.08063642553353664	0.3430110637371156
1797	-0.49197300224260637	-0.044065544642804495	0.4939425140239202	0.09762222080702805	-0.39796396820300656	0.40976263614827035	0.31649031799959565	0.07917080458976622	0.3262424523063731
1798	-0.3483802495586106	-0.24348429843877087	0.42503341264980593	0.013706263305376403	-0.3884087314754043	0.3886504912387595	0.3208537294920616	0.15331468209864713	0.35560161343274904
1799	-0.3438864421580166	-0.29640615310629354	0.4539983399742453	-0.1268375061523193	-0.02802284386422134	0.12989623837963193	-0.18378443708771713	0.08258831231789983	0.20148833377436032
1800	-0.5567224576639671	-0.23828302094626325	0.6055730285759803	0.25176154448730276	-0.24555424446449642	0.35168275797536874	0.5976970635388493	0.27362961913460465	0.6573545072719226
1801	-0.29500963122538604	-0.2474374617062383	0.38504023162698775	-0.18812659989197061	0.05047894013762007	0.19478126445921595	0.04799154893235303	0.28011592716454464	0.28419732831287997
1802	-0.5049396664142638	-0.062215294649428814	0.5087581052001661	-0.12753340190884424	-0.04024045362986989	0.13373130789303045	0.15600794350182387	0.19450777797982344	0.2493426440268823
1803	-0.4873722036849687	0.07884966400605221	0.4937093623161403	0.31859396871106	-0.18896089940390884	0.370416439163542	0.17025945247180457	0.21837316094920414	0.2769027240367016
1804	-0.403780975738362	0.19793323481958952	0.4496850473546685	-0.08751291369621125	0.047109108826740326	0.09938701222015975	0.19732637861351224	-0.12935784040842596	0.23594734703288142
1805	-0.14158784965570692	-0.21497238772406396	0.257410657615244	0.035816707772703966	0.1904373519572172	0.19377621519720187	0.1893211985628889	0.005168994362590039	0.1893917493662522
1806	-0.5330783444856488	0.18466414519983815	0.5641572191171066	-0.19072413164444588	-0.1860539957830657	0.2664428339032089	0.012255090542863731	-0.3385939161578219	0.33881562434944457
1807	-0.06823781523820664	-0.22851911336653485	0.2384897997867222	-0.12640139821446605	0.2564580323410285	0.28591613424709705	0.1829806229397346	-0.3184792977287272	0.3673022889299719
1808	-0.1630656958583588	-0.02439075496328981	0.16487974433947314	0.37811446674847127	-0.23119218051914958	0.4431933825066433	0.3063823413053057	0.32922443394462153	0.4497319946033163
1809	-0.5569877053315575	0.14243495731928804	0.5749113157323148	0.0451458279778399	-0.0774193639799126	0.08962088876405377	0.42487924603150623	-0.06143878401536684	0.4292983786244575
1810	-0.4824099396034136	-0.1690554904772934	0.5111742449387365	0.025380313083143268	-0.06950482065104707	0.07399378613054337	0.3182041150886748	0.23978893921365238	0.3984376917769895
1811	-0.37812460039687995	-0.00605167845150535	0.37817302420635523	-0.042541906624215836	-0.0020944820709392522	0.042593434639260845	0.16274702673701152	-0.007396979723010305	0.1629150392712722
1812	-0.3981515007378977	-0.02632948275114623	0.3990211262599802	-0.05873605919684243	0.22946913725773516	0.23686707159034215	0.14232622692324093	-0.26102871912414793	0.29730917758757325
1813	-0.26637367188334343	0.2367614701261899	0.35638592397698565	-0.2317206699771445	-0.2438487445579256	0.33638769168495625	0.011977684823791038	-0.1396206326753606	0.1401334578264807
1814	-0.4442061498329204	-0.2640451987221558	0.5167581354150215	-0.37697349084051895	0.1776894726239345	0.41675239828687105	-0.09299671560954625	0.31695883633037	0.3303199858350461
1815	-0.4159359601013031	0.08362712910787365	0.42425961347766505	0.09773396495396666	-0.007099715248495568	0.09799149892839125	0.0660602975425379	0.05264263079527088	0.08447016922237009
1816	-0.44293497529959586	0.2574851224838225	0.5123377603145826	-0.23724381427410543	-0.04669025135203296	0.2417945553205081	0.2112507789941107	-0.20173993719954875	0.29210596345657935
1817	-0.44464376499843267	-0.2558643707046201	0.5130055106410191	-0.20089698847618973	0.312441242942365	0.3714554216459524	0.4500998128564666	0.08154523140623342	0.45742700652510937
1818	-0.1979240479478281	-0.1420837521133865	0.2436426099241929	0.2332144031470266	-0.07721167699932444	0.24566359294830778	-0.19673382038180878	-0.03949837998395104	0.2006597072243912
1819	-0.1753278933700731	0.14151006566931487	0.2253108272571949	-0.062385293348304297	-0.2207850143333268	0.2294296131285613	-0.17178799739747388	-0.013728428466678372	0.17233567767006108
1820	-0.45154549194553323	-0.0710701244978796	0.4571042483859428	-0.1141491585342904	0.4102768704465414	0.42586047106710273	0.5015980248237273	0.37425862830792817	0.6258355210196976
1821	-0.4713844893234443	-0.0005282188181815219	0.47138478527615235	0.04776758756427563	-0.0809985558684589	0.09403461317241964	0.28901530070339726	0.31753900534763924	0.4293726399735353
1822	-0.3564388050169948	-0.07307689323517387	0.36385279172606094	0.09339864949173636	0.30236946626241085	0.31646579887042364	0.3173701237744589	-0.26983701613237915	0.4165762964210052
1823	-0.016731057647782488	-0.17047713832196412	0.17129618495593973	-0.10900931009341834	0.07364533146378419	0.1315547966949654	-0.13297907371124687	0.0048065635444621896	0.13306591260803113
1824	-0.599324048834651	0.03632468221833018	0.60042384866844	-0.3303830918668175	0.05948210422825546	0.3356949628977161	0.30918540597214716	0.012292251258705044	0.3094296603546089
1825	-0.4277472332725322	0.16769634637240274	0.4594450567357962	0.09697636611239603	0.003155284575110353	0.09702768370478296	0.2683150710008107	-0.4566041401261988	0.5296039256902799
1826	-0.43435384330805316	-0.22014939378142503	0.4869589477346173	0.04736662183252924	-0.11827686334677001	0.12740884297008723	0.5644878400391798	0.1610322962943309	0.5870075996117289
1827	-0.6517701982003993	0.2531944529278543	0.6992222981682029	-0.1167340011863178	0.45793432412838597	0.47257874713944653	0.6048191519664853	-0.2021484113732112	0.6377069756605862
1828	-0.36599988547545204	0.15460980763767546	0.3973161320482759	-0.0418324512228451	-0.19375229137642566	0.1982168115698743	0.24240908001749684	0.11124145331709524	0.266714872121951
1829	-0.4807218837072295	0.0470446697690931	0.4830183541323354	0.006009583146816732	0.4455610571608671	0.44560158297284796	0.2515118818479169	0.17158814200414457	0.3044679247262591
1830	-0.4694962968170408	-0.0062741502942283275	0.4695382174933468	0.05006325204213736	0.15175807818938153	0.15980251406272997	0.13543715156808875	0.03580961796483299	0.14009122300724172
1831	-0.15777231575623304	0.1608454488264942	0.22530726137273266	0.19486871263796252	0.012831634362804975	0.19529072176014284	0.03112803585406158	-0.17511666431118458	0.1778617461277378
1832	-0.35480221373578125	-0.10685514734412974	0.370543699697818	0.0001490504190185172	0.49112525764775894	0.49112528026523433	0.2684670410178469	-0.1809391239454309	0.32374916013330185
1833	-0.6528260255680051	0.0015121163243719277	0.6528277767946888	-0.3165028541321563	-0.1383206793221096	0.3454079718274187	0.2933122809621684	0.09517962149624261	0.308368698981265
1834	-0.48087725253277347	-0.00958183575090813	0.48097270564952666	0.4069174295141674	-0.17068942409357124	0.44126712311230754	0.10257927510490644	0.2292861571454673	0.2511864835925373
1835	-0.2597175249483562	0.05711711854799724	0.265923970330856	-0.09250695172539546	-0.18843549140721155	0.20991777089946898	0.5078170118865989	0.23424601840598322	0.5592399437633997
1836	-0.23699143193227123	0.15120696391568342	0.2811200539732218	0.11573254385201096	-0.23383643417602723	0.2609089873013522	-0.16499691513518644	0.011556469454362254	0.16540113055955066
1837	-0.43703667116848804	-0.20443240190845774	0.482486952047508	-0.053107338390906186	0.13281579141194666	0.14303993791717032	0.21873554851891946	0.13915461837744367	0.2592474647930902
1838	-0.276688793406721	0.14429432378246004	0.31205374580784084	-0.253577067024041	-0.0887808521417948	0.26866962728886606	0.44805549848742277	-0.2961629561510208	0.5370905196714277
1839	-0.47396884377748355	-0.12823283889424428	0.49100929303083646	-0.026015125495136678	0.11572891743425712	0.11861690050339711	0.16663539610464345	0.028538296666427793	0.1690614965377169
1840	-0.1015313460658849	0.034682295824905764	0.10729154616108745	0.2275850920793812	-0.1634423425774262	0.28019345724691214	-0.20312757817725005	-0.03739140127544006	0.20654038323169593
1841	-0.47915182800502953	-0.20562186095884047	0.5214085001078694	-0.04663330982028969	-0.23017600670548147	0.2348524209959884	0.3055412815816425	0.13877267864724652	0.3355790981117336
1842	-0.5658185217754093	0.0575434379241804	0.5687370630020899	0.38837183629311806	-0.1639133922591756	0.4215451142969147	0.1744739663845019	-0.0011792699183178312	0.17447795168295777
1843	-0.4844292283724071	-0.08792403879635184	0.4923436948918388	-0.21443363113003344	-0.1162168936143549	0.24390192397966345	-0.031511197223648785	-0.20105461921139592	0.20350900583685996
1844	-0.5185495202186147	0.04274006351554281	0.5203079068669514	-0.28987875367241317	0.03310402693019013	0.2917628633491013	0.4950893886985184	-0.06667271917790957	0.49955855941465865
1845	-0.46251101366894887	-0.03522495311691117	0.4638504447418017	-0.030510420631327594	-0.31197431100035655	0.3134626875582607	0.09528585092577178	0.3451208802333123	0.35803326013048664
1846	-0.4654218592475241	0.02749839848131062	0.466233491916292	-0.09903162940079871	-0.014138469111165062	0.10003579324713983	0.3661664032966849	-0.03053280771013295	0.36743718816948084
1847	-0.3161611033452781	-0.074826862396015	0.324895217884991	-0.09856311799195452	-0.34300870797081945	0.35688886501557715	0.3804220000095415	-0.019644212557666893	0.38092885579628966
1848	-0.27332515221948833	0.13262809407703044	0.3038039666862698	-0.05778714369991733	0.013284313272218537	0.059294409147147564	0.4265959023378163	-0.056814015978035565	0.4303625173071746
1849	-0.3937060775709006	0.0628573526639515	0.39869226516222306	0.14812600269847556	-0.04174756499499909	0.15389662718344563	0.5525325924143476	-0.022941301010462777	0.5530086518058938
1850	-0.46676518354865615	0.0011162889373344843	0.4667665183731608	0.009489598402195114	0.07080138501311282	0.07143450565105061	0.01710842188984955	-0.24055571999061592	0.24116333162353829
1851	-0.24101983500087767	-0.07085628591707306	0.2512193744873438	0.04750231631986153	0.275180212369586	0.2792501017645699	0.5801711552838441	-0.22239302317365778	0.6213350353711832
1852	-0.534093320271693	-0.08644929333002727	0.5410445037851344	0.10770323273470365	0.13299779283101648	0.17113853814798033	0.27847875009361717	-0.009095525950112995	0.2786272471349715
1853	-0.5764958499815666	0.06247262382798099	0.5798709285469666	-0.0007334967227791877	-0.06718571111410997	0.0671897149521485	0.5767875578645886	-0.3851733439904087	0.6935721965506906
1854	-0.4346168188324733	-0.006343003580607782	0.4346631027663638	0.06836993501498292	0.11466411533150726	0.13350021482645705	0.15627175596714887	0.10779917815507511	0.18984605480221536
1855	-0.5084971248703376	0.03375121086546213	0.509616002727823	0.061936376242415214	0.35008468897740386	0.35552131322671443	0.5402785697857955	0.2338128018600724	0.5887014177691796
1856	-0.1139655645932432	0.12850321816587565	0.17175921224797033	0.0332694710936116	0.22108603048086609	0.22357524590310776	0.29656213474875154	-0.07900644108290511	0.30690571434778335
1857	-0.4647440389196981	-0.15942728249481136	0.4913288920011465	0.014350017623739686	-0.08445861757355193	0.08566902058642396	0.3340080914520378	0.07875435350040183	0.3431670924647337
1858	-0.5416371927424974	0.1698778670188746	0.567652480189117	-0.217175371791678	0.16984048842018687	0.27570080453212537	0.5240517258336189	-0.13698804997002917	0.5416603522354074
1859	-0.39683010741030494	-0.21661774913829657	0.4521032884076559	-0.23284377941930953	-0.2165223823352145	0.3179593805289992	0.0014601447643419986	0.2900753114075686	0.29007898633119
1860	-0.4837534844081981	0.1520651961625643	0.5070909756257075	0.08596855789933534	-0.14497125315942208	0.16854452583784685	0.3577115270400168	-0.13371647875129103	0.38188693780613275
1861	-0.2523150137379546	0.026152164976228576	0.2536667141950794	0.15258414174713927	0.012929715769550272	0.15313098269975428	0.2687872238950278	-0.1697351783433117	0.31789401141957935
1862	-0.4575984928475151	0.1145371670995156	0.47171510819932366	0.03764878799559074	-0.3555293986267912	0.3575172506683625	0.4266137344727337	0.23333979385076203	0.4862578923113621
1863	-0.375229717793679	-0.035720782345957144	0.37692614051950707	-0.29621826056692063	-0.12518349510808616	0.3215838387431314	0.19130803309314118	-0.07583965839338137	0.20579217018922558
1864	-0.32357165182594494	-0.045172772922127846	0.32670964674898206	0.1735542781778054	0.06050178583000118	0.18379758856535194	0.10290685176944109	-0.27801610198933585	0.29645028774896226
1865	-0.45616109537445104	0.011846386185356416	0.4563148932468363	-0.19767306913369248	0.09877888823849834	0.220979435745427	0.34599791409673625	0.021081824049362215	0.3466395820799188
1866	-0.4461816165350727	-0.10036710987229518	0.4573309432762756	0.22125638480400212	-0.15256131712672316	0.26875517353155687	0.1895120683777182	-0.017252880758556934	0.19029578543748657
1867	-0.4327303666894598	0.1397758346614263	0.45474482318163084	-0.13962558098487968	-0.19755792198623284	0.24191824115780036	0.004792809849086815	-0.08400519445116386	0.08414180721274861
1868	-0.5011829740966834	-0.13244002644225972	0.5183866646900008	0.09610942627588549	0.2025095243483837	0.22415871446564037	0.3260463580589262	0.22495549134320109	0.3961201846522726
1869	-0.42616840729968647	0.07363927061652788	0.43248381883867715	0.1350323199916277	-0.033687471485967416	0.13917102132785836	0.15651711753374506	-0.2377281137524539	0.284626534513864
1870	-0.2412982552655839	-0.19767584345651742	0.3119304202549993	0.19277291410054345	0.146335244957154	0.24202355324944258	-0.32448121397682333	0.056785596326381735	0.32941260172315173
1871	-0.3082185565472491	-0.32290542724311966	0.4463928690549743	-0.41019700906433615	0.18367958162331335	0.4494438507206907	0.18464172806945653	0.15143663902609836	0.2388003839695321
1872	-0.35658152270358234	-0.02715744269396519	0.35761419019284096	0.38600805788299886	-0.012936542823009732	0.3862247724975913	-0.3174547040976184	-0.41881260467287973	0.525529720364689
1873	-0.35226651979565293	0.09538325595304736	0.36495159471516997	0.2799611984479379	-0.41687092483699345	0.5021549966005077	0.3227258915499572	0.08305644362833826	0.33324221507021295
1874	-0.5974889200235824	0.053830495237383404	0.5999089362298655	-0.0026191426009656645	-0.020182824209703635	0.020352058889556907	0.35320348190032225	-0.18699929163527748	0.3996516416813608
1875	-0.3470160389773532	-0.021366153294208417	0.34767318535389463	-0.4079932399521778	0.08345234756682558	0.4164406058024237	0.05949212454674836	0.14857018726174026	0.1600387872550726
1876	-0.5096131565023615	0.3860585334203584	0.639333059138176	-0.22325995622819095	-0.08890623369457228	0.24031089539337921	0.08915818447374234	-0.34933103932266313	0.3605292732815269
1877	-0.37193447290502935	-0.1108566552812844	0.38810365903363436	-0.14931306552609622	-0.24542313705476843	0.28727496886885906	0.45719497410513255	0.03600520690753269	0.45861053113883793
1878	-0.4895851934251548	-0.0847726174968165	0.4968702630450003	0.10334930915160594	0.1840812033598024	0.21110890348942452	0.48150892096111175	0.08817966358931571	0.48951659219668847
1879	-0.24170791534886435	-0.15473670734272266	0.28699506083129933	-0.0889943044495273	-0.16671219651269026	0.1889786831643744	-0.12468786246318524	0.14036196892723715	0.18774595965497867
1880	-0.27897463928516575	-0.0788801690413162	0.28991193564990553	-0.1284318214895513	0.1460560365483531	0.194491898503094	0.19039463684590757	0.18564701490363084	0.26592279308535016
1881	-0.30841773769542474	-0.14970786370429648	0.3428322408701784	-0.17512912046675236	-0.14447578460996285	0.2270318505719465	-0.10297316345408651	0.2827917464119415	0.3009562164675417
1882	-0.3457782735264819	0.21487530881311526	0.4071044249089982	-0.07385755188290631	0.022007991601739295	0.07706678703876545	0.09444936954823717	-0.08741393573509099	0.12869296627538773
1883	-0.4636073306695244	0.06578139269725122	0.4682509462624841	0.036928935438757526	-0.2529111227533891	0.2555930012442042	0.16836668208915725	0.07174508336712954	0.18301556388752216
1884	-0.7147019468059564	0.03430011092289569	0.7155245421210562	0.2137071633560295	0.12587436460150433	0.2480223928066035	0.31715405021200693	-0.23907651922419038	0.39717033324536577
1885	-0.43590393187495063	-0.03305967804268445	0.43715578474535544	0.16647261381272635	0.0514750872995344	0.17424929199895137	0.17217861404951976	-0.07297973560115399	0.18700672967684298
1886	-0.05226911964256397	-0.2812883525976277	0.2861034745949374	0.3525887348818425	-0.14531564412216488	0.38136000366086886	0.17505527138685825	0.04159379568845907	0.17992885227250205
1887	-0.335803912443887	-0.0766946180993296	0.3444507687000042	-0.43060150578837997	0.23221719856633635	0.4892264139406391	0.03419714737578483	0.14316586900004477	0.1471934473241901
1888	-0.34169204770907025	0.15082409523716162	0.37349881281166875	0.18114410438391135	-0.2672743349732587	0.3228757604535328	0.1948401026322077	0.0019087321278603614	0.19484945176229043
1889	-0.3740561504554882	-0.07846427892493078	0.3821971307594919	-0.2104128334278212	0.2679446744672011	0.3406874066449454	0.5157336241213337	-0.1533064823445955	0.5380372185808329
1890	-0.40209826770194224	-0.33408802180415204	0.5227789429595595	-0.07567928208822726	-0.013724875942121413	0.07691375661750047	0.1529394121006658	0.1437304889125435	0.20987833908418482
1891	-0.4940264483962993	0.04277221585304076	0.4958745750328812	0.07185740767633969	0.265488933120339	0.2750415616726671	0.3102603176404347	0.29503940441030907	0.42814683796232034
1892	-0.5720150283686258	0.2682291048095202	0.6317816437239027	-0.06074441569753993	0.10214514842391616	0.11884239725358707	0.35581702782527863	-0.1096863456353207	0.372339699346237
1893	-0.10439369224669819	0.20439014961872465	0.22950681088382316	-0.2910319925454263	-0.40365476005590933	0.4976311746672979	0.19616317327496308	-0.20908600874145503	0.28670010394266515
1894	-0.48193400484870613	0.19273078087934606	0.5190429066347745	-0.4457007883261787	-0.3258180775319135	0.5520929381554968	0.08881260253218587	-0.4870617426983012	0.4950927383519639
1895	-0.42518284175253607	-0.2771489266803143	0.5075351972827229	0.18891324738782367	-0.458340204611391	0.4957458604989303	0.09316526793206467	-0.0301253216546462	0.09791476984423388
1896	-0.40410135112421974	-0.12318350867956193	0.4224595587639456	0.08551095443863241	0.09854505439314686	0.1304731814372369	0.0966896554602011	0.07485251722222089	0.12227750736548104
1897	-0.5631525470831027	0.01349041165198597	0.5633141064208549	0.2083760898282695	-0.08238256274768824	0.22407026009043646	0.1878626445337795	0.1136032648445412	0.21954059987748087
1898	-0.4976200197487107	0.04008455459707707	0.49923186554140675	0.1899771162019801	-0.3046558640909576	0.3590355138498539	0.41939827148043707	0.25787885935887084	0.49233770546750794
1899	-0.3999159115170078	-0.16337103533004996	0.43199864753178524	-0.06593129643840832	0.13688377087311646	0.15193453385749112	0.06870223627301048	-0.342582062387164	0.34940301478143443
1900	-0.31367042638311177	0.1631715015031177	0.3535732954991724	0.185747977572941	-0.2274000871593735	0.29362069207146907	-0.10414983722587727	0.0817763843343679	0.132418146902073
1901	-0.5916247023398258	0.09696314316289441	0.5995178392264198	-0.1697438524373284	0.3494412846114605	0.38848704847288446	0.20418646032997206	-0.015979713634828103	0.2048107951987257
1902	-0.4408265644883665	-0.055396928340806235	0.44429368623491866	-0.028355998337019846	0.13137093276268877	0.1343963712926356	0.24299240568870567	0.1502161588884961	0.2856749964795631
1903	-0.6287122610212139	-0.06855819304905447	0.6324391931186416	0.12868879018087762	-0.13367352417842246	0.18555165260513642	0.21492204195698086	0.40212092664483257	0.45595254551834347
1904	-0.5910241870435833	-0.10195274648535407	0.5997532427477449	-0.0319949904603493	0.3230861503840321	0.3246665057940705	0.504026361003799	0.2654115970055621	0.5696366283972396
1905	-0.554143363073962	-0.08386494767476425	0.5604535630071521	-0.2284672592596613	0.03360846256446857	0.23092599963964336	0.2697861279245166	0.04340491346233664	0.27325545069252793
1906	-0.40500298880829433	-0.04013077919990356	0.4069863638782543	0.45715949219689395	-0.1419082215138261	0.4786781221645074	0.4256520296027083	-0.04976696986537253	0.42855151568333744
1907	-0.3174010907633831	-0.1397355533725959	0.3467989003646507	0.17512691909634828	0.21951420656937734	0.28081297099308317	0.13493266438888912	0.20682623520370555	0.24694921641427234
1908	-0.5650602066668565	-0.15172698646964922	0.5850761622058719	-0.1580543139143391	0.07778692613538142	0.1761589396667786	0.29951909349460976	0.2919549894893039	0.4182695342187049
1909	-0.3222752111276701	-0.142936247723133	0.35255082274837085	-0.1160218754143655	0.1311960553946918	0.17513846101240468	0.08166603447011836	-0.3258882892761402	0.33596505513729225
1910	-0.5117606861463738	-0.05289099448600945	0.5144865957269698	0.007113567129656716	0.30400347925125887	0.30408669526005033	0.5499920076308841	0.21852861006954927	0.5918158175283755
1911	-0.3102481441321211	-0.06224664275585953	0.31643096478031507	0.3575252261939675	-0.396281512376856	0.5337258888387708	0.4672454917214924	0.4535052597902419	0.6511415899721611
1912	-0.5385062787664819	0.15579007222208077	0.5605885825397134	0.018155921609830594	0.000513361654551853	0.018163177852200802	0.16703138912480459	-0.20352826647449895	0.26329306904488875
1913	-0.36685611622372105	-0.32432404770696227	0.48966263685498845	0.18666839053619083	-0.03297853284044737	0.189559150804387	0.11779450063173512	0.3704357881416277	0.38871354171830536
1914	-0.3452314907332205	0.282850361999329	0.4463060715215884	-0.2919727521068685	0.08593927110061385	0.30435776035804263	0.2378904014038895	-0.12848334541992126	0.27036977111060045
1915	-0.4606662908282209	0.25574314808588716	0.5268946662268569	-0.17635406774577134	-0.026104908610430397	0.17827569510182545	0.20747819155729744	-0.23630426720708828	0.3144628860011394
1916	-0.5681062607473937	-0.1139668064456349	0.5794248497189282	0.2492863861087664	0.17914843844205958	0.306981864766304	0.17112285981003114	-0.1493638892233738	0.22714005492976322
1917	-0.10834036151352462	0.017990334043380338	0.10982388652690094	-0.03071040380967227	0.116373645576272	0.12035761000811251	-0.10271522436944157	0.22918052490980814	0.25114563566823117
1918	-0.4297261689598247	-0.08841101276274207	0.438726666008144	-0.05441174786494852	-0.23782669938074202	0.24397167303614686	0.38246852474069587	-0.0810855820971509	0.39096936458162307
1919	-0.4962419997913482	0.09494661991656952	0.5052434888155393	-0.0332050070045162	-0.30557863181715766	0.3073774108704411	0.4430855188189485	-0.004785048318874344	0.4431113558401214
1920	-0.3991012302692926	0.12523461486854462	0.4182887767604285	-0.13135389481447862	0.13651636786565305	0.18944805192496286	0.2912635483355086	-0.2574640301687448	0.3887443651292241
1921	-0.19284308261796543	-0.058744318385168755	0.20159203718435287	0.09879718296764596	-0.06413922074501054	0.11779101408901997	0.04431363427325606	-0.23286507524207764	0.23704396522586768
1922	-0.5056839656453233	0.42527108394479274	0.6607357777132697	-0.2779581234036666	-0.05050435974884614	0.28250913032985114	0.27296513347802664	-0.5962169029610231	0.655732079031605
1923	-0.23779682995883786	0.08724220125328205	0.2532953493808969	0.20757846866850108	0.13748536047888987	0.24898000923923627	0.18545540411417777	-0.015207100846014156	0.18607784078523112
1924	-0.4156548000504311	-0.06692298619709161	0.4210078370844182	-0.2678025123554674	-0.07959156183099608	0.2793796741686796	0.13167055024064686	0.17875616775550343	0.2220155429498313
1925	-0.5186803901029258	-0.05838388787915909	0.5219559612086152	0.2947302914507133	0.11040945745372124	0.31473193831234775	0.1113307867373509	0.3163674113983473	0.3353846792422824
1926	-0.43210674127307863	-0.09757968755005499	0.4429876197773542	0.12312899699674924	0.2214515870585753	0.25338025833159783	0.33533285415527336	0.022361609542285183	0.33607761701315886
1927	-0.49978835192478643	-0.037720255739130674	0.5012097509154422	0.15661173827658453	-0.09267264879807298	0.18197652706122397	0.337707080712321	0.009550246043800554	0.337842092644974
1928	-0.4444685092604337	-0.019930142897143253	0.44491512260215743	0.27673525531149284	0.02003395253995953	0.27745947593601933	0.48034603663232706	0.20099516338273402	0.5207027660879447
1929	-0.2524042978402185	-0.15117560647119838	0.2942141967345362	0.012752113274208342	-0.15950555482766254	0.1600144943867233	0.1947231441774353	-0.1277577026716592	0.23289296569515863
1930	-0.4404218400410747	-0.026500129295321757	0.44121837454692975	-0.3131454797995048	0.1918734223081104	0.3672540016216141	0.3140965384795214	-0.07324197146790995	0.3225229013098506
1931	-0.6643102878813082	0.03530349165479316	0.6652476945529135	-0.0979039615526408	0.29464478981133135	0.31048468215141406	0.6801658148900036	-0.08984301890563319	0.6860738326091883
1932	-0.21627124449509466	0.2903682043908211	0.36205931187666845	-0.2852636627011408	0.29063981096597663	0.407242994999311	-0.4636977923021716	-0.1932349302566371	0.5023498590197825
1933	-0.597065766951073	-0.17807724294521182	0.6230562049444985	-0.30629786213002946	0.13875201924961642	0.336259577099705	0.07540113071405752	0.006067545778785846	0.07564486515776236
1934	-0.20667372887949195	0.042085850698928784	0.21091526506634428	0.08206766736957635	-0.044736523993268947	0.09346902485039497	0.05570293344044782	-0.3310578665243247	0.33571137571060733
1935	-0.4974362098927648	-0.13035895180773957	0.5142336426459196	-0.2806846891231401	0.22051198476332384	0.356944575715074	0.08309369001814766	0.29560127136751285	0.30705809377855847
1936	-0.3738854422808906	-0.16869797515001034	0.4101820702679369	-0.2382651931333538	-0.10794179210035647	0.2615754819181472	0.3588083095896352	0.34918102995593153	0.5006703453487701
1937	-0.36572480393098056	0.12263007756555064	0.38573665645630195	0.29438255685433906	0.15101865559165353	0.33085906987236824	0.23497419753094606	-0.4792376817494359	0.5337430365952193
1938	-0.48374239026716137	-0.26729947420146544	0.5526804764506944	0.14644027156944042	0.06031739801016995	0.15837595032090165	0.0034478851810164483	0.5171961738169369	0.5172076663421576
1939	-0.4862110623262581	-0.10913590189914525	0.4983089826721652	-0.04697186401208699	0.06845592051662347	0.08302149759278173	0.26743479100611933	0.12377310641095313	0.2946882239097855
1940	-0.2766161119756213	0.093046138704082	0.29184594794557067	-0.03155386929029843	0.2883414622601931	0.29006283030670377	0.590702874277234	0.146027427759102	0.6084849179209995
1941	-0.5754798641598735	-0.1872692054836149	0.60518330229438	0.22869706042648302	0.17286517008961524	0.28667876181856594	0.4701461045745819	0.17969141469907923	0.5033153724686046
1942	-0.32384166336439574	-0.07181505480643059	0.3317089462578139	0.13648314331392297	-0.15833673695634418	0.20904107414293335	0.2942110670672723	-0.006489041506140273	0.2942826186585463
1943	-0.4815467282136353	-0.1161563497358409	0.4953580008813946	-0.03688274484628005	-0.3776697339325201	0.3794664211706437	0.24385109581816017	0.13672928297013667	0.27956797698099334
1944	-0.2786658666615402	0.24051907921163745	0.3681088055277152	0.024742337463292168	-0.04179560278050217	0.04857011092156319	0.24898647539937505	0.003924686680693258	0.24901740520964633
1945	-0.6291793737580385	0.03252734201074742	0.6300196126636388	-0.02787272018382341	0.039027544749431944	0.047958709111220146	0.15670049174363995	-0.11379534357297415	0.19366059054848977
1946	-0.526179819449521	0.10396990365583687	0.5363533753619292	-0.26543295186370547	-0.3198335919568099	0.41562985754042664	0.376726580085508	-0.15115810425337292	0.4059207910718497
1947	-0.3767438251299751	-0.22346675528475307	0.4380334467721169	-0.01035190075747187	0.03219410271949654	0.03381748215355544	-0.33672565283080674	0.5061905309159195	0.6079580732774863
1948	-0.35897901354323913	0.22963821376264656	0.4261450942866479	0.3282262005525656	-0.19019659197981378	0.37935100148794754	-0.20746521244120206	0.005972150145662876	0.20755115261215837
1949	-0.2603179820386044	-0.08432115664814144	0.2736338963489932	0.08385385995743358	0.08016994106545862	0.11601159114588504	-0.014045699382753912	0.06409492155878302	0.06561585662610252
1950	-0.36972001229140955	-0.05826722641764863	0.37428325792528516	0.23401972739406152	0.3739758836180566	0.44116118861193704	0.15605744199245844	-0.2705016602472238	0.312290046907893
1951	-0.6251975036054778	-0.03283324612118659	0.6260590551740114	0.3997584891078588	-0.012216645873167906	0.3999451162974596	0.3732469736958781	0.027654143321214665	0.37427002954546307
1952	-0.23052011157459687	-0.07292112357257127	0.2417788495783922	-0.00899219313101655	-0.05404902563376918	0.05479194018526209	0.12817508767904554	0.1371712035792717	0.18773596403704063
1953	-0.146034986790746	0.16444266332606944	0.2199263669702757	-0.06909313506688941	0.3508361177355796	0.3575749471385613	-0.09073865646341536	0.20366116160487072	0.22296047300593658
1954	-0.2513946297530162	-0.23015294119440804	0.34083667086904357	0.15476193511377398	0.28939205812989993	0.328175288327472	-0.1156617696348068	-0.08504439227313249	0.1435625076827566
1955	-0.43318045037445013	-0.011119469984194554	0.43332314177682785	0.013110187296052926	-0.030078923606454783	0.032811867613114165	0.14815342212738622	-0.08794848740363437	0.1722915346865386
1956	-0.5324854636406674	0.15094447596972288	0.5534663529198417	-0.24790400046905303	0.5839297202130933	0.6343739524891463	0.3245994062006777	0.12899705307771264	0.349292161676392
1957	-0.41081227470332643	-0.09564514702365418	0.4217993826407262	0.20686772483201094	-0.15084289855855065	0.25602311540702294	0.141608322175991	0.04372267536249543	0.14820455205678884
1958	-0.589516115007974	-0.16115401808776278	0.6111463551391972	0.11586354961832061	0.018877747433535142	0.1173913603223056	0.24481139501031016	0.29324922600920045	0.38200487913361686
1959	-0.5542408888185153	0.3745355342675428	0.6689243823239004	-0.33585715974837227	0.016075821006791707	0.3362416746557244	0.08878204686736414	-0.34044209567077693	0.3518281858388683
1960	-0.4301079135220833	0.2809528751741694	0.5137385865816897	-0.30933198521191757	-0.0404798070754191	0.3119693764714882	0.02749067263413629	-0.42506049729978385	0.42594854553879724
1961	-0.5080041717640373	-0.12461467250219002	0.5230650582217222	-0.18192688097011117	0.24073487173485963	0.3017460330952378	0.016613174806793158	0.15382928513992145	0.15472377497922005
1962	-0.5210297874960239	0.21530444195901782	0.5637623986977456	-0.08786748379587082	0.013231797171595689	0.08885817444111639	0.1396641969895863	-0.17407030446012023	0.2231738309380939
1963	-0.4987596511838187	0.08434868917838796	0.5058417647991483	-0.26468132497808144	0.09755380542373318	0.2820867752036674	0.6690091306607092	-0.22380252133020848	0.7054507675672033
1964	-0.5737700669802814	-0.07901949118256027	0.5791857817223308	-0.201678477559304	-0.14429735018616144	0.24798373652597944	0.26477832272838114	-0.250572185169816	0.36454626615510866
1965	-0.43492514924013526	-0.10730142130082032	0.44796593671252516	-0.12308400460299196	0.022167503999550933	0.12506426517066918	-0.136061646485504	0.27134193984946436	0.3035444283224724
1966	-0.4779731967391565	0.03901916711560562	0.47956320981018125	-0.22036102838388136	-0.002520266574238494	0.22037544004268483	0.33921044603087436	0.0022724713730754367	0.33921805792529114
1967	-0.31523397637146305	-0.16338671501930876	0.35506010548041717	0.018681181304267987	0.05878817613651268	0.06168497538607413	0.6487427258188074	0.12704886637009957	0.6610662135888838
1968	-0.3492280446193921	0.03574075706369328	0.35105217399151667	0.07067835073791197	0.07644150461869278	0.10410923537996489	0.18709126044856858	-0.015233269423407502	0.18771039458048197
1969	-0.45008360436136097	-0.0906619628657295	0.4591239946088432	0.2831647405372681	-0.03365340739669832	0.28515753911293756	-0.04387094856280755	0.027158231910958265	0.05159679920624823
1970	-0.4493991782599113	-0.242832874348436	0.5108105581181803	0.5024280515566675	-0.08689769595553049	0.5098873959546452	-0.2516635983649592	0.33941340945073106	0.4225352402545486
1971	-0.24046731131630247	-0.33988224457846616	0.41634657197026115	-0.23427569955281388	-0.00561124379603219	0.23434288864375388	-0.07213267116399426	0.23336207724555635	0.2442559750458808
1972	-0.41769208519723755	0.26350713797711756	0.493865052217008	0.09281689425859181	0.08414399678118649	0.12528043763542232	0.1693760201683056	-0.07615171067998257	0.18570761763466256
1973	-0.2725434265359172	-0.2438377642382649	0.3657003891393261	-0.1494260118165547	0.17832043904723413	0.23265062215562524	-0.017938220419371365	0.46510452157474774	0.4654503150080457
1974	-0.5483302961568062	0.24408824906604287	0.6002042877350489	0.17696494977559307	-0.02139160076939517	0.17825317397610446	0.22355026834931646	-0.38318503008043586	0.4436276476469833
1975	-0.3000789238751192	-0.1840683209053388	0.35203480980573554	0.09045475448600131	-0.16400347254368378	0.18729442494508375	-0.026201447214599754	0.41913822722972166	0.41995638983281736
1976	-0.4762477146748071	0.05340726889583915	0.47923295181350883	-0.003894938769361777	0.1846916487465665	0.18473271411621217	0.22245047589765074	-0.0745800207455561	0.23461967888798005
1977	-0.14894412400901094	0.16662036986297274	0.22348758294385276	-0.3125833201460608	0.015944122444935125	0.3129896916418715	0.16882372518595135	-0.13653184422902148	0.21712299434707372
1978	-0.3131037111959264	-0.027345101918029704	0.31429554334029225	0.3347555469618601	-0.06666563542321265	0.34132914198485137	0.3210027977116071	0.16663474034510475	0.3616765583066719
1979	-0.25490710441785297	0.3998256273554012	0.47417102839886194	0.31146413259701594	-0.27493052579574867	0.41544758984586533	-0.35592004156228496	0.002271003506137781	0.3559272867351189
1980	-0.40032025954584693	-0.010238942830541494	0.40045117823917237	-0.08275062771611706	0.028111942838233518	0.08739535295169594	0.1444746041362067	0.12214007274003894	0.18918538159502607
1981	-0.4194974284522835	0.11975404265834709	0.4362558002033852	0.22092480429819153	0.06618157231906642	0.23062473776422607	0.39417092755309846	-0.39383394214949563	0.5572036379252044
1982	-0.5505019833262793	0.030830339478527913	0.5513646193568539	-0.19615280669580687	-0.3051149290569888	0.3627272301717833	0.22573578064932437	-0.34278738099274336	0.4104385839967096
1983	-0.5871603031591284	0.15580711565489258	0.6074809288320224	0.08965128957852798	-0.3076364017613755	0.3204333150778482	0.3983142175126378	-0.32097038089086705	0.511542961325765
1984	-0.6637934058984316	0.03679692024354826	0.6648125292544133	-0.2361976238113128	0.3273005832508528	0.40362729007149517	0.5790971049932454	0.035679193078832605	0.5801951928707394
1985	-0.2493535817402424	0.11483384135307505	0.27452508054199887	-0.09225181165355643	0.20373008521398808	0.22364334189656104	0.1194748602044875	-0.37241017602146254	0.3911055885885787
1986	-0.42493144066662186	-0.20241813012912796	0.4706801766295064	-0.4035837666824248	0.05229634796637233	0.40695793976797384	0.14129641966409784	0.07008829160810309	0.15772459171110684
1987	-0.09520257913323256	-0.09099601542042009	0.13169588412707794	0.05422195081330151	-0.2128811731209999	0.2196779775475303	0.6033563437535288	-0.25670660737086226	0.6556959354880008
1988	-0.27243223757799373	-0.16653456108822767	0.3193009303284302	0.024033375099669668	-0.06952988934397136	0.07356635529143961	0.17159305498716299	0.07436906896380864	0.18701586814591767
1989	-0.45358364787836186	-0.225300164240811	0.5064566019212092	0.009024214950776894	0.09554953445617365	0.09597473620838633	-0.0006865635626126875	0.17101213831871626	0.1710135164888005
1990	-0.48229796206786785	0.021906494878642914	0.4827952140739244	-0.08427301248586924	0.49863544564264756	0.5057066820645	0.46612810791259224	0.10678795419929944	0.4782040151946081
1991	-0.5065169154524806	0.164341723418232	0.5325106456171275	0.016456941131356193	-0.21566992054227496	0.21629689211385383	0.38086559503817513	-0.22019688613276142	0.4399378025884426
1992	-0.38434800136882913	-0.07113335067808609	0.39087509479999494	-0.0413777826627324	0.023868393686008266	0.04776841126973553	0.34793221180923595	0.07655875582888186	0.35625562045886855
1993	-0.3693465730264871	0.21679525163875807	0.4282721939835956	0.2729513267538851	-0.41412844455700826	0.4959887048793684	0.27843387716802376	0.05193026001150225	0.2832351953053864
1994	-0.43386857646126625	-0.37247528779901506	0.5718214596021076	-0.1919404683381642	-0.2832573442267112	0.342163508346877	0.13373236704729238	0.3921021675153183	0.41428064855395125
1995	-0.19840175402206356	0.29310595022995717	0.35394117316192186	0.04774220787680732	-0.2966866709942382	0.3005034095623469	-0.15096215545323977	0.06585710593906408	0.1647019452883215
1996	-0.43235967554324495	-0.0771829732943072	0.4391948319395503	-0.29329450574099214	0.2240307604252472	0.3690683523611411	0.2789670206865048	0.3712696383124511	0.464396105672047
1997	-0.5484362804603969	0.3932728893164833	0.6748673345158811	-0.049004156980817525	0.31471829897925824	0.31851062009578013	0.28142595062219755	-0.42599022423664595	0.5105567909927313
1998	-0.4176075916065239	-0.19930121034307158	0.46272786063907423	-0.40750942961198544	0.028064928338196304	0.4084746937391763	0.40499922756063655	0.07046209529694776	0.4110830587586266
1999	-0.38733851578362494	-0.11033935183021504	0.40274793403787124	0.2957869465758894	0.057035692803250715	0.3012357681588208	0.04000441238008338	0.3297559881872911	0.3321736966637374
2000	-0.4348133785102589	0.05536361459166148	0.4383238573841946	-0.2896310425818074	0.0412109803231808	0.29254826221706104	0.032778465621992596	-0.010772046151173496	0.03450311271197372
2001	-0.4991839180810607	0.054919945545213754	0.502195962239292	-0.06401299362333784	-0.25147641902032275	0.2594957662003495	0.30613439063254283	-0.10221064100570566	0.32274646436910126
2002	-0.20865794996066292	-0.0037145591483632133	0.2086910109023702	0.08745656085990561	0.38982580085617197	0.3995157131460516	-0.23505753142963967	0.12550880964621208	0.26646670407502165
2003	-0.7335182883385817	0.09931397525777011	0.7402110138390698	0.07835834003908496	0.12929509138981493	0.15118614391266635	0.4190463459669339	-0.06705692241191918	0.42437774554233804
2004	-0.42453454048453476	-0.21088303850760168	0.4740266152808445	0.24909482923336534	-0.02342393890575001	0.2501937546475926	0.3270510750845579	0.2530189111829121	0.41349845843745475
2005	-0.5151772123139838	-0.1494731909576281	0.536423149111467	0.09676185304189104	-0.1100311505332549	0.14652545953441784	-0.004361652633211395	0.1800261017706784	0.18007893083989437
2006	-0.5051491569970809	0.2616349020959098	0.5688835494278225	-0.11590880192918998	0.14018897292557272	0.18190051812621963	0.2896207302287301	-0.2985884318439571	0.4159750220977893
2007	-0.5586270919397958	0.031387819138179694	0.5595081974728915	-0.26931077191507785	0.0050642838039200696	0.26935838364517584	0.2663398516072146	-0.1735432833656423	0.3178902133685161
2008	-0.4598104415633815	-0.20729806320727803	0.5043789539425695	0.07832804403643753	-0.13073792879242588	0.15240632699303372	0.040689446681104025	0.06805437262910047	0.0792907857519073
2009	-0.39838093414065495	-0.012631773793003093	0.39858114656358057	-0.08786435657469709	0.18396847030884927	0.20387384144137638	0.1811974809307265	0.08082123803253093	0.198405140086521
2010	-0.40407489675460084	-0.1660787773497221	0.43687376033955155	0.26190967095585943	-0.05937085996493553	0.2685546029268211	0.014699207064821074	0.0925962803876225	0.09375573491769817
2011	-0.20567684952792242	0.1575669032813085	0.2590951474678615	0.043769694146935594	-0.15331809666696206	0.15944348494465432	-0.05576952276010464	0.2953195698290335	0.30053932852938775
2012	-0.1789099911701494	-0.07271324194105523	0.19312172455236976	0.29967960382088094	-0.1923161688710584	0.3560805719994867	-0.005544091145952272	0.09813484672650569	0.09829132763712875
2013	-0.5018081438628127	-0.017274417800536943	0.5021053861067304	0.08318945569422033	0.06610173724600592	0.10625405971369119	0.3218021044975532	-0.02654726423223787	0.32289526428436577
2014	-0.48099069581387965	0.21551750145807314	0.5270672090865174	0.12553142046427437	0.1698611300394525	0.21121302285147628	0.13230313543725117	-0.09176653683471403	0.16101309552072016
2015	-0.2179783254875224	0.21962217662216288	0.3094324657281468	-0.10362421242744684	0.2822116599800551	0.30063499202505833	-0.1068417062265191	-0.20609850125591936	0.23214595066321964
2016	-0.17038554345984097	0.34651949673424415	0.38614374918812194	0.26481328546677385	0.10123297999290988	0.2835034257252493	0.0789248359514814	-0.29562398091071784	0.3059782146157937
2017	-0.44874824004886993	0.29499271836090324	0.5370248475004796	-0.1782153358647535	0.019016397461354556	0.17922703286556718	0.09036257796205331	-0.07231062933657022	0.11573341181784547
2018	-0.27443210363653947	-0.09660670101019264	0.290939571365686	0.14501131165678616	-0.20796081928320975	0.2535270850725133	0.08587532814736387	0.41724518132158217	0.42599074323334474
2019	-0.47180566268214974	-0.2330960158385435	0.526245509186297	0.08822645464561608	-0.07326991012151117	0.11468385687859159	0.5621370884121754	0.23002006094610475	0.6073774235236008
2020	-0.5216181002731076	-0.08860351782716544	0.5290898089208246	0.17359214709580287	0.27350826052486166	0.32394598640616995	0.6205630438298103	-0.1732662840412282	0.6442978321807196
2021	-0.3982139639713422	-0.19751599471920378	0.44450751317799564	-0.10977404550091435	0.09969792436902622	0.1482903138749422	0.08413849367776285	0.38519378672725363	0.39427596864587616
2022	-0.4797129636691837	0.01436677853202146	0.4799280486048505	-0.05266651204362633	-0.038247234698918775	0.06508926526667523	0.20375735678473542	0.027418761914462502	0.20559389326734376
2023	-0.329859238495056	0.17950279369964095	0.3755374417638195	-0.12011516853286602	-0.11732679301169853	0.16790839785457057	0.10687829629159434	-0.01017535098347128	0.10736157592840495
2024	-0.5339194607257608	-0.08169115808772466	0.5401327946453546	0.015455061650624309	-0.011188613056004253	0.01907993691660397	0.5478926287032211	-0.0269244875221751	0.5485537900841243
2025	-0.4007620389815392	-0.3455644867926595	0.5291739094295135	-0.26923263844863354	0.3365192811702365	0.43096570653051425	0.21916708964388046	0.10709381907490789	0.24393298109730432
2026	-0.453216170018156	-0.1303831749085184	0.4715979951877991	-0.15977073620014112	-0.18175369295555996	0.24199399382819206	0.09260682005837184	-0.1636786633639322	0.1880604369928112
2027	-0.5789901389466431	-0.06222957132448164	0.5823247380497258	0.01896784045001601	-0.1414499639551814	0.14271605121449857	0.5048605032689818	0.04057434398339021	0.5064883070226716
2028	-0.42586499795712107	-0.12891231799689318	0.4449487411110979	0.1124835899983836	0.621034684525361	0.6311391585082003	0.39580459360399695	-0.006863969731690664	0.3958641059738844
2029	-0.09203528515834078	0.38630154227951224	0.39711380646070077	0.3150740973108626	0.4008067412327196	0.5098212732064514	0.07796540843753651	-0.0966309091568508	0.12416173934554654
2030	-0.5462229713133845	-0.0885281205622701	0.5533504879556087	0.23600924830626946	0.025292034089687058	0.2373605954544356	0.34462840079782264	0.05480031478842444	0.3489581767739153
2031	-0.47681920694281876	0.08817884229257664	0.4849041805734796	0.20411528774383125	0.17867567000301718	0.2712711664401031	0.3636051358746788	-0.22747282811450745	0.42889693676319945
2032	-0.6581222864663738	-0.008866244779875253	0.6581820069253067	-0.2074186628142807	0.029600556817269794	0.20952015332076457	0.5053809452918319	-0.16222358708573129	0.5307790426072109
2033	-0.37613317705010463	-0.24282412867069042	0.4477049523318738	0.25092946158499696	0.058008259729784226	0.2575471857509116	0.38477337434529796	0.0349124153637991	0.386354016870022
2034	-0.5121350717962072	-0.19003850061280758	0.5462572319693996	0.19577287903695154	-0.1678885156406879	0.2579022563888311	0.46951313134919925	0.2544410919283712	0.534025139643287
2035	-0.30884317251661464	-0.3621986333497103	0.4759957512525982	-0.19579629704941573	-0.1873966711991357	0.27102343499184717	0.09374637108716947	0.14592625345054752	0.17344409340801065
2036	-0.3952544055696893	0.12950202373502087	0.4159288632371098	-0.274387160313495	-0.3098700317866065	0.41389340456733076	-0.0930962632371212	-0.0006136267962317249	0.09309828551890961
2037	-0.23245910364465128	-0.15666343525583273	0.2803224336606566	0.1084243933140381	-0.20122407562809333	0.22857597791084225	0.44636188896845436	0.4889719720096986	0.6620668586589576
2038	-0.4628430262981758	0.39787156365229454	0.6103486283723227	0.19908273468159485	0.30969140901215964	0.36816124736891986	0.15240359871433334	-0.13084784931182966	0.20086815718428552
2039	-0.4827790029441562	0.24986256012603142	0.543605431021884	-0.03943232319561403	-0.08922728877444008	0.09755212542349183	0.19533261505287244	-0.17405086005841205	0.26162670427627716
2040	-0.619671646305279	0.14429970482049945	0.6362510149665602	-0.3161064897725142	-0.0031639047336940425	0.31612232311158367	0.2164517777810587	-0.19436915892778425	0.29091363331214826
2041	-0.23974635104285802	-0.15693794567631908	0.28654464160313414	0.11372932883543745	0.1794367662495834	0.2124427295048402	0.4875394571907132	0.26517057020392826	0.554986624721796
2042	-0.29435332586841945	0.15019891433284235	0.3304596712407801	-0.2509215111443329	-0.20548888375197946	0.32432589489676916	-0.10685823190550806	-0.07534578297885713	0.1307504062657871
2043	-0.40085917421504386	0.2293666482357324	0.46184102987419934	0.16427182478763688	0.09369582402535298	0.1891140921741423	0.12871375192406734	0.0963021189138839	0.16075238113842724
2044	-0.3370467327067217	-0.2113453684781655	0.39782831071386543	0.0478583455934046	0.0038358762264358004	0.04801182343300746	-0.20526914614332328	0.23737070994609258	0.31381567248740305
2045	-0.1798238409419324	0.22493737312202466	0.2879816584405096	-0.3186155278057861	0.0685823508880788	0.32591316851624025	0.079396266057742	-0.25943816340754605	0.2713151814701719
2046	-0.4763088132914874	-0.1617074871629017	0.5030103349074302	0.06326663079801176	0.06650708405934452	0.0917924768301229	-0.10367335248770983	0.12022380158913445	0.15875114640400081
2047	-0.34951891595606144	0.09140629023595283	0.36127355633342384	0.14483175246085703	0.25770122543448165	0.2956114986114655	0.16255109380544555	-0.022397815649905534	0.16408692892254978
2048	-0.3373245344680104	-0.06765827539315244	0.3440428516671079	0.37423854398562734	0.08468149685597755	0.38369967906456637	0.32395622602914853	-0.3178065967783176	0.45381567771383235
2049	-0.42831319468490653	0.14430188115708473	0.4519681688423025	-0.18666193799704114	0.06102795768529327	0.19638505726263691	0.027711753500150444	-0.03453213809829961	0.04427651571310841
2050	-0.32802748862467473	0.1782396620614658	0.3733248055315862	-0.26998315994247035	-0.037579445091547266	0.2725859889024198	0.23226468286731958	-0.13761515549185444	0.2699718761806567
2051	-0.4826231439771377	0.13750604466447483	0.5018296637521994	0.06475517087491234	0.06047554137458901	0.08860317860883278	0.3316786347153559	-0.5165712313083249	0.6138864339126916
2052	-0.33464375829880094	-0.12938524832075535	0.3587854337223988	0.1950262725725046	-0.14012947311033144	0.2401489459225336	0.42193174781167886	0.26352522085813374	0.4974655182419645
2053	-0.417557251908397	0.30405796755725195	0.516531999256909	0.08709433651723336	0.04347902087980068	0.09734397110269968	0.2488939728228667	-0.5067882809224139	0.5646083345008692
2054	-0.13862264763894921	0.2645402601910037	0.2986599867748544	-0.39029595543071904	0.4268680651008984	0.5784006205291992	-0.32434078651014325	-0.19164060876522815	0.3767267825917419
2055	-0.49968397234486805	0.052666365579192756	0.5024518069244731	-0.23353990274821732	0.0003767022945827961	0.23354020656038127	0.4621254097356331	0.2440869577474868	0.5226263840122791
2056	-0.5624649737454128	0.018928826650678774	0.5627833927620816	0.012865290966923217	0.129353626580088	0.12999183213219376	0.27526741858898474	0.27672264661831164	0.3903172746472878
2057	-0.4542729055246538	0.09895026041207221	0.46492475383596	-0.1400996870659209	-0.010366992426395187	0.14048272793456817	-0.04325973585831395	-0.23445280716125444	0.23841040986568401
2058	-0.6004111457327453	-0.10764706175150072	0.6099847816329841	0.5331802748978093	0.3214386278189781	0.6225785066915265	0.27554364136078746	0.07261460620545672	0.2849511876247155
2059	-0.32101541557377367	-0.32742743197257984	0.4585407509089688	0.23779077355821865	0.07545076061275208	0.24947398514967212	0.2198220664422735	0.012943241492064248	0.2202027892540719
2060	-0.2388696678993198	0.21119462985182444	0.31884461720496465	0.013925803508751985	0.019786210826372764	0.024195498387717496	-0.13400521599475107	-0.017453161118112175	0.1351370073178131
2061	-0.36155369568874873	-0.027292264694675387	0.36258232524263584	-0.29692735830550226	-0.05808910880231794	0.3025561116086265	0.14109637559749666	0.11865452372739367	0.1843558602478491
2062	-0.41394597536239053	-0.03136689259387523	0.415132692605288	0.06705678675136742	-0.0950823901062898	0.11634978967640226	-0.08285111233982916	-0.19778950417472796	0.21444112193707557
2063	-0.565749477738634	-0.19545519722347873	0.5985609456715383	-0.044728990490808106	-0.07876929018039423	0.09058302084745216	0.35535455182225956	0.45310697958541635	0.5758322606886642
2064	-0.11836557245440696	-0.15590118333315242	0.19574367858793465	0.08264941075637454	-0.12524825369616457	0.1500601551122573	0.3327103988326548	0.10129430228759685	0.3477883626105326
2065	-0.4858368081579829	-0.26514322161717224	0.5534783935535963	0.18050556139732707	-0.05322859299005912	0.18819017191943255	0.14589443874878333	-0.035621156509276254	0.15018007207642714
2066	-0.5461401336388242	-0.07383818116539573	0.5511089933659643	-0.18715652546621386	0.3006927644745678	0.35418032643265696	0.08680663209880989	0.09401665433089457	0.12796297381630767
2067	-0.34816327565591726	-0.043825376112538256	0.35091071529217177	-0.1902673398318101	-0.1518917562615003	0.24345998896507928	-0.07849975865371084	0.18195999091605383	0.19817076071626016
2068	-0.4795699670982641	-0.0625584546868308	0.4836330360877288	-0.05579092927095847	-0.15249399677390083	0.16237933009159622	0.20793617016609006	0.41784088025617344	0.4667209574002383
2069	-0.3429425354290042	-0.06416154967339632	0.348892944988811	0.18816206183775191	0.1390587154482647	0.23397069871493617	-0.11443332066662351	0.04961689076917261	0.12472698476428544
2070	-0.42360333690208446	0.22812827385015558	0.48112607117514683	-0.06869838153308536	-0.041292859651808955	0.08015340219534886	0.06728458599772874	-0.15907430862670302	0.17271899483829023
2071	-0.19537678960079735	0.19216794887791921	0.274044905974661	0.21044132490512632	0.03262980641814358	0.21295599426808925	0.02304831608305246	-0.2205390252346162	0.2217401328711133
2072	-0.6077646695419769	0.16897292125087543	0.6308167258875774	-0.23633922908378022	-0.48026905667992853	0.5352705839182123	0.5544797280636865	-0.30358883135486747	0.6321502569460792
2073	-0.2085427082130838	-0.34472633414141063	0.4028973896656851	-0.17197291729820596	-0.2644046077107504	0.3154116054661455	0.06674158387886235	0.009120505305545859	0.06736187820783882
2074	-0.5003084531097305	-0.04374512722964272	0.5022172681314224	-0.23482745111739478	-0.45946302005814255	0.5159943784570153	0.489101435063833	-0.1327150804276905	0.5067874370526851
2075	-0.5233142309224147	0.1345966123919016	0.5403462152669288	-0.07965717239881433	-0.1682016463800746	0.18611034081840291	0.48984409321139133	-0.1149640893650004	0.5031540295949283
2076	-0.3588572471805485	0.15720718117240373	0.3917813442038483	-0.13686131872125612	0.21325812585040546	0.25339701814218063	0.28364836038191893	0.21007154974967415	0.352968055724
2077	-0.31661297032542274	-0.05403900602754333	0.3211915116417803	-0.10832129509580181	0.14579409008902303	0.1816298975282372	0.2342958143651004	0.29755709511147	0.3787278092247544
2078	-0.33300793149072755	-0.3063421822565686	0.4524818394869011	0.06494486737216093	-0.496906696214286	0.501132817265627	0.3821649059734015	0.43851788673623066	0.5816768452889185
2079	-0.37510486033142226	0.04790993904641458	0.3781521102726877	0.4663506275935644	-0.147933869770448	0.48925181418383235	0.21322208384932062	0.021852101298279383	0.214338917073398
2080	-0.5346748931671158	0.13615786742367586	0.5517392556675934	0.002310183311166368	-0.2502987410531578	0.25030940198028306	0.29569006894425537	-0.5101328412941702	0.5896338971252599
2081	-0.4221089679031986	0.169293789116039	0.45479266464793544	0.18378121416346305	-0.30756281884426395	0.3582881831917237	0.016781383306794115	-0.13642653952857908	0.1374547762481628
2082	-0.34992651724430013	0.06761297695063652	0.35639876840815937	0.3411514483396795	-0.01289044740252536	0.3413948950094278	0.12354888942395646	0.2455300029358864	0.27486234813009475
2083	-0.5947681204482532	-0.48702123465420777	0.7687254387007475	0.5714526892862619	-0.08600507213851778	0.57788843951584	-0.10511606569643016	0.7133599866944795	0.721063005488594
2084	-0.4205802611147823	0.19775825263575822	0.46475378699363695	-0.09469875600659046	-0.006131443113641409	0.0948970441259978	0.4305768677671249	-0.4420941900925509	0.6171253616322511
2085	-0.4941646981487358	-0.07267814198669979	0.4994805914338114	-0.028965048760515155	0.3673720755534201	0.36851216526205327	0.47601344917729516	0.22249682814088248	0.5254461364692091
2086	-0.547686600125756	0.12625670076602175	0.5620510354457419	0.0517319656653652	-0.21288620821954907	0.21908156910543553	0.3847320835484048	-0.3750942186127505	0.5373215507945002
2087	-0.2942229594499023	-0.04349208298071062	0.29742009204063513	0.09767944147818372	-0.267717656948055	0.2849807311543122	-0.267053410471373	-0.220966030674698	0.3466172395547042
2088	-0.17745554470351066	0.11840701356177474	0.21333234917995436	-0.07282890895097549	-0.10384817425510343	0.12684042445178037	-0.022617762784663424	-0.034518401124280784	0.041268428726570806
2089	-0.260715855300632	-0.1461890853562469	0.2989046769162974	-0.3922293001061682	0.41050715760736406	0.5677675143125501	-0.1606023230273968	0.20691741977130207	0.2619311450870429
2090	-0.5690562873722999	0.09180835962725152	0.576414636434045	0.16803340113478216	0.1721020828129275	0.24052931381740222	0.31849322197229524	-0.036248540335315736	0.32054935519937444
2091	-0.526596516663571	-0.007134816294272069	0.5266448489881579	0.05738759079825048	0.014418284800082573	0.059171129059734325	0.3764724053295091	0.17160233392100172	0.41373763785969625
2092	-0.14414540141489884	0.3144751131444071	0.345937123674592	0.07451460827758086	0.04208054713896396	0.0855756933613505	0.2529748999314448	0.12022645348194344	0.2800905212822641
2093	-0.540916491720372	-0.18129731700363758	0.5704904628193119	-0.21829547260827797	-0.01731868525263136	0.218981392406184	0.14167022660454484	0.23711666502551682	0.27621507188965305
2094	-0.5103509041601247	-0.026128731650545127	0.5110193303532882	0.042871879476501555	-0.03950129278038699	0.05829537015209294	0.11553537621404991	-0.2951244409021997	0.31693352422039234
2095	-0.0925579280207482	-0.07466998259139518	0.11892256446820033	0.34474811922674026	0.3240142542815471	0.47311362555733033	0.02633894532180961	0.20602489564027368	0.207701703566078
2096	-0.3644635686996368	0.18902284552600707	0.41056464660272884	-0.05875558074513878	-0.04025287438661843	0.0712215709254114	0.02868205186735467	0.005551315285843013	0.029214332111558838
2097	-0.03730976253158283	0.10573053162523764	0.11212030903417308	-0.0010814364757361465	-0.40500774891279717	0.40500919271574864	-0.051498959131946055	0.062475069641302956	0.08096466586332277
2098	-0.5135526695989983	-0.1530260137412913	0.5358668727714074	0.3915249129279197	-0.017225438406188183	0.3919036529193119	0.11350885495419588	0.05289097678307832	0.12522665681906872
2099	-0.1068043704608869	-0.07030816961125765	0.12786873059365117	0.03953014120459914	0.008009257741556901	0.04033336426863293	0.3377222263338158	0.0007737806306302869	0.3377231127659661
2100	-0.6538934606712092	0.02957640857670606	0.6545620076454687	0.3403708183442711	0.16713934560550606	0.37919369038762446	0.312641251039665	-0.2557170820546649	0.4039007030276118
2101	-0.08682662251901652	0.2065425141013545	0.22405060256417075	-0.31711801893036645	0.31345356400283464	0.4458889712881441	-0.5333400212035886	0.21201627888418964	0.5739359552505339
2102	-0.5686901567671374	-0.3887525367401697	0.6888664814212899	0.1487088333753746	0.08229002509651684	0.16995871661744888	0.07155119853672624	0.517337498364678	0.5222620618293704
2103	-0.5207194204846816	-0.29256064624208883	0.5972775289591022	0.31972973494347773	0.08829314402561828	0.3316968234532177	0.04492966874650407	0.1626074576928872	0.16870050512969628
2104	-0.5337724195314834	0.05446070448177279	0.5365435342869626	0.07823703588828332	0.2164786190889867	0.23018259340631975	0.4621752331526401	0.0006166055113953489	0.46217564447085907
2105	-0.4381654930936456	-0.1445411929508428	0.46139045915325383	-0.09417751599551306	-0.26078431755734743	0.27726857882374	0.20831219660796946	-0.1940686375145418	0.2847044209744344
2106	-0.29022205768192016	-0.13294185737923714	0.31922152215752814	-0.09059400030107503	0.08399267037992557	0.1235396356158703	0.09658833069237692	0.03083446782868748	0.10139068020394341
2107	-0.5254232593629018	-0.2630900144831585	0.5876103787377175	-0.10245225059556148	0.2648162901742801	0.2839438874034168	0.21600011298517424	0.1328045744872415	0.25356084834679293
2108	-0.6652045249161498	0.1730412746443497	0.6873429585726922	-0.05160686007372976	0.06105630175776033	0.07994460576551873	0.3802175740031749	-0.17835099550012243	0.419969619349715
2109	-0.3834622582559161	-0.15479903951414425	0.4135287730511971	-0.048932474492768094	-0.3012354987433631	0.3051838999081506	0.1345748435893228	0.14164845152701297	0.1953833983405224
2110	-0.5777519336579136	0.027044732104497354	0.5783845730827043	0.12632745826750869	0.12715323981075496	0.17923887163977717	0.10570474067833022	0.19826888848082017	0.22468654686316433
2111	-0.47936324569727823	-0.2236396955743433	0.5289648710094216	0.16630572224370702	0.04425038129462017	0.17209209597108258	0.09984864912154626	0.3173600457427097	0.3326967859255819
2112	-0.14813318084894123	0.188120317764989	0.2394424632859125	-0.23793905568288246	0.13608651290993126	0.27410679162553914	0.06738660108685511	-0.12325472088384873	0.1404730587201489
2113	-0.6176081562701228	0.2307979016155888	0.6593235215594385	-0.06287420767858423	-0.08009050502212134	0.10182168229757443	0.27438235559048174	-0.4100136978217047	0.493352723171576
2114	-0.3303072630138084	0.20075688844780332	0.38653100297248727	0.34365801825620607	-0.08728068707591134	0.3545684022134883	-0.1429627829007807	0.07155090714508955	0.15986835086414378
2115	-0.3000573624204758	-0.17105692149411048	0.3453909250889129	0.21972360051780396	0.008417918153403238	0.2198847924949447	0.3009586478134403	0.39312079423077184	0.49509601750602605
2116	-0.4691962101330012	0.07837595486276595	0.47569725025884035	-0.08983104934581623	0.04002858542592735	0.09834584423233772	0.3185155944464543	0.01751391617714369	0.31899674162197666
2117	-0.5675928638726638	0.1134348554309298	0.578817005232058	-0.0031978953302339284	-0.14216113807831574	0.14219710163806112	0.1713147464269986	-0.12359976971393843	0.21124782937745287
2118	-0.4737437423460032	0.16674312033870337	0.5022314223465947	0.17546656802783994	-0.09960246852167186	0.20176513135593874	0.20928807043201447	-0.5433781681427127	0.5822897303227028
2119	-0.48820564007272715	0.08845579460374818	0.496154385849608	0.2802240889972986	-0.039570714554386606	0.28300420757421735	0.2626423972507077	0.10239921786017085	0.2818982593986229
2120	0.10307429698271496	-0.05209561429199502	0.11549140109523842	-0.17543056633048876	0.34397317965200047	0.3861261865283724	0.1934022602506221	-0.3052045663817191	0.36132293258289394
2121	-0.2038683865904671	0.15098287082088188	0.25368907412877534	0.23962886642081432	-0.22693218007525437	0.3300306167249217	-0.16905217499244674	0.19214014197818569	0.2559227852870357
2122	-0.5748455402046709	-0.1853685405602488	0.6039941149735124	-0.02698295497343888	-0.15786108590306	0.16015056135272185	0.5319387166760213	0.17335386883731693	0.5594732899252637
2123	-0.49702268159169477	-0.016782770526886176	0.49730594949503404	-0.24459524797929233	0.2909830447770913	0.38012888298812314	0.29740246579681956	-0.15141458018608434	0.3337283352593193
2124	-0.3437725858974671	-0.2624938079112562	0.4325304498025346	0.03601668587166643	0.06085752887256793	0.07071662097169049	0.08673895785599908	-0.1369183677465907	0.1620811100539956
2125	-0.3299108584486782	-0.15648067831849455	0.3651402158203885	0.1763434710991976	-0.07983755580776075	0.1935744175160314	0.21774844396795617	0.4126142827362339	0.46654574391843184
2126	-0.1547377557075614	0.25854807749432024	0.301315252546933	0.09377470748470777	0.376011807245267	0.38752880531864253	0.011147820785871636	-0.11526433531850172	0.11580216278070939
2127	-0.503160819965076	0.09981675125868851	0.5129660754667569	-0.036782814644493164	0.0465466864517049	0.059325959518616043	0.3503973489613697	0.02518329872936973	0.3513011538467367
2128	-0.5260186173537587	-0.026926896114012062	0.5267073604356548	-0.059404611712748294	0.1358626597080439	0.1482820629600429	0.2612297540594958	0.07207121039285887	0.27098937944774953
2129	-0.42716015514957073	-0.220177009766353	0.4805660347725982	-0.05330120627285235	0.17197473423662718	0.1800453493037232	0.41201112791400796	0.10383977860413755	0.42489512723203743
2130	-0.3616900239651398	-0.31186706633264205	0.47757799415261165	-0.17870225121269837	-0.3119279901381843	0.35949070310667774	0.21017723020160758	0.22846415133014156	0.3104357204611308
2131	-0.13472553234202547	0.04550061144786295	0.142201528497311	-0.10530491563734333	-0.20361149797940595	0.22923081679129803	-0.07658679072850466	-0.20886327351603765	0.22246213956070576
2132	-0.3593643819032954	0.02375329562369197	0.3601485499536602	0.07557272966886495	0.11027150971199294	0.13368262162212968	0.16576217652556507	-0.37640593257244276	0.4112888586410078
2133	-0.01638720229660992	0.18742816245805793	0.1881431807999274	0.22398832062031343	0.00545374002062969	0.2240547054951557	0.2074012827209769	-0.003822876954408283	0.20743651188379333
2134	-0.2999550637905452	0.15373177112422642	0.3370556300472988	0.265366775916671	-0.33008373444569705	0.42352661959554105	0.30314218727411013	0.28419980765967073	0.4155294410497594
2135	-0.33230450078281915	-0.03690913028504713	0.33434797014325845	-0.07518837114737748	0.003274319888987147	0.07525963278233029	0.027644072873604916	-0.27128125507193795	0.27268610914098107
2136	-0.43574339694463243	0.2740210787791462	0.5147425177660522	-0.3720769246677459	0.20255669800732098	0.42363953283167105	-0.15622940341139532	-0.2173874954440103	0.26770309984327806
2137	-0.632022914662449	-0.29321153728856447	0.6967251755588716	0.29886102743331777	-0.1841951333645297	0.3510637561379346	0.2919435854891017	0.3288091107926691	0.4397118243219054
2138	-0.20549293988583645	0.0017715350290770655	0.20550057586119616	-0.3166529061626603	-0.29576250857707087	0.4332949624228979	0.2846635714426884	0.10470031556132364	0.30330760785899735
2139	-0.4227572799941111	0.33774019881753425	0.5411027256310273	-0.013950241057349252	0.04489046652685115	0.047008118560058286	0.17340337688900265	-0.02217902603915368	0.17481601846671532
2140	-0.6552271883985623	-0.0914934907753528	0.6615842556099296	0.003756368976615426	0.05747479237469334	0.05759741371279258	0.579621728163129	0.2054097493473052	0.6149426907328316
2141	-0.16664262649314202	0.023384402374659108	0.168275355411756	-0.30122265247122154	-0.16380909879619598	0.3428826434951472	0.32418948379706614	0.16335291726711745	0.36301927908072035
2142	-0.33916418108889673	-0.030956449421403624	0.3405739912184749	-0.19812378506623152	0.3270109151341738	0.38234692731321923	0.07608818634822904	0.3458898071365601	0.35415980966610194
2143	-0.4620478023288495	0.2040168355273249	0.5050851817421524	0.2765215345369889	-0.2651724991950863	0.3831195810606124	-0.19965564540453587	-0.04924177953645586	0.20563834660349387
2144	-0.6311844295754393	0.023528641558514512	0.6316228155410962	0.05660818355394072	-0.11066472242139098	0.12430272416113881	0.683302331435924	-0.1089407607352811	0.691932197180729
2145	-0.15679132588942926	0.24802089746654368	0.29342441182402496	-0.08332744437241327	0.17068930535004678	0.18994289127661276	-0.28547182401507093	0.08086607213627256	0.2967043712674966
2146	-0.13721895024866088	-0.1273295128364497	0.18719467178985644	-0.10878744914715922	0.2055076936320961	0.23252552813385724	0.0873619124337266	-0.444147565278276	0.45265788790951
2147	-0.34175396289809523	0.17406632755422505	0.3835294741539005	0.356479069151285	0.015354477611940299	0.3568095944978249	0.0550328231670822	-0.14869053089697126	0.1585480545581134
2148	-0.2822551078225511	0.3747264162472642	0.4691351968520779	0.07317177810998965	-0.11310251488319017	0.13470815856762283	-0.08232743239842391	-0.20112328108508085	0.2173209155137754
2149	-0.7468761546086244	0.14471745373284173	0.7607674623285904	0.2541249537577189	0.003883005605987308	0.2541546180082095	0.3908019956505774	-0.3179806765087874	0.5038232928690971
2150	-0.560940719816853	0.04635551007243528	0.5628528444120406	0.0681351724419474	0.027386337831597052	0.07343305266377173	0.22524802636777747	-0.11405013293499568	0.2524759517361389
2151	-0.40008856350630684	-0.0890596426839952	0.4098810542139524	0.22978401626577255	-0.07281830636328009	0.2410460534272348	-0.012968213029707243	0.1104697241258798	0.11122829899639686
2152	-0.6120183396307123	0.03013049609681329	0.6127595734375547	-0.08941755256864566	0.17804928914165372	0.19924118066106392	0.34778330042826056	-0.01178903255317455	0.34798305324442674
2153	-0.1822498477159349	-0.016684868937772126	0.1830119991802507	0.05578736240593008	0.019709711054716746	0.05916673486065463	0.4805132633938988	0.14061398676427075	0.5006648475489336
2154	-0.45701927025337297	-0.10754773170361767	0.46950306492878074	-0.10766050548563146	-0.21903091349833764	0.244060085858663	0.6021548277659261	0.14722314841491563	0.6198911937033889
2155	-0.4579778614970994	0.26549326690856734	0.5293679215774603	0.1933898680553027	-0.285708823422308	0.3450060475525132	0.5069190794708398	-0.1480469724551143	0.5280955019546076
2156	-0.5620824175587853	-0.07923135153269478	0.5676391910310863	-0.5653751836025113	0.06322038540401012	0.5688988621575938	-0.050743184945083133	-0.01974514376326283	0.05444944003938726
2157	-0.5603472622777482	-0.2696138587891486	0.6218365437905227	0.08759455952323739	-0.30383684977811953	0.31621138205504484	0.2614919026545554	0.034213431196580726	0.2637206363334933
2158	-0.5210175925885191	0.37700317398864247	0.6431101966103839	-0.32030029811880606	-0.14394053270226398	0.35115688506650067	0.1893475312955221	-0.3604159017966057	0.4071266509030934
2159	-0.4091950467172396	0.08155730110053022	0.41724354952560555	-0.2729913143586911	0.20162736338234302	0.33937862540207375	0.06835242731435386	-0.2606585557864477	0.26947158852918185
2160	-0.5920404772364477	0.052300169198849965	0.5943460560856689	0.04868625995387794	0.12076970927974649	0.13021395696242039	0.11104414250010115	-0.24370318823319598	0.26780971890244637
2161	-0.5012435781867423	0.20850616388283696	0.5428811518652912	0.21733132805656122	-0.3046749823633841	0.3742455758361841	0.014399392896685745	-0.18092492766840557	0.18149703018950727
2162	-0.4028849926036095	0.1385031457618753	0.4260275092657113	-0.0726355006236118	0.28133287548206454	0.2905582605568968	0.17358122251811484	-0.3332990648417663	0.3757907761444914
2163	-0.37431016399807754	-0.1308973135755937	0.39653777319894123	0.1635279795851493	0.22162235582351272	0.2754230722143022	0.22148831316728476	-0.22434323255134514	0.31525697274013803
2164	-0.39470680120859697	-0.35435790433840714	0.5304365968590691	0.03622420982554463	0.30751219349141934	0.3096384060858556	-0.02646941444360512	0.21314123633625245	0.214778529019857
2165	-0.140932803707977	-0.08754034466416243	0.1659077065868597	0.026096105845421935	0.1406027984677393	0.14300403377966364	0.05176789633363878	0.22094639760565757	0.22693000177527803
2166	-0.3689691926136005	-0.07319265968303935	0.3761587836664318	0.149932145790901	0.017818954167463735	0.1509872957208194	0.24363626404409924	0.24451297366507188	0.3451741929054114
2167	-0.08228022963605228	0.033108861008984365	0.08869178578805222	-0.15820951197554636	-0.10421228526996873	0.18944775026568642	0.25054170487634875	0.3352385817835275	0.4185164902349468
2168	-0.13354051258547703	-0.33047896756452133	0.35643991990811563	-0.06488239004390965	0.2832713907959535	0.29060696031114575	0.17305168061644743	-0.14359478526875896	0.22486962115981324
2169	-0.49186963879298823	0.13243183962446983	0.5093858397253167	0.07338365933686468	0.043138380066209535	0.08512391727596745	0.20195973977295925	-0.1963324402579511	0.28166320950170853
2170	-0.45331681524046075	-0.055238101958230666	0.4566698839289733	0.12331646741472603	-0.2671420514703144	0.29423090728102524	0.3838716208094241	0.3322051966620905	0.5076590528614185
2171	-0.490433855170704	-0.13115192423676195	0.5076674044377917	0.021906752384577493	-0.11077537951726299	0.11292072665030473	0.3462787882074825	0.002761438716490192	0.34628979873254634
2172	-0.1330356922087877	-0.255914187869347	0.2884277499726729	-0.3790178430889376	0.11427740211919928	0.3958710017352922	0.19404583819681184	-0.008309425386163704	0.1942236697000433
2173	-0.4265576489573415	0.08707607953547522	0.43535465026950504	-0.10646363489970274	0.06516697349924054	0.12482483723645675	0.020432864729449874	-0.2679424943266241	0.26872045368193503
2174	-0.3870739200323876	0.2923792427997016	0.4850895187378985	-0.13491815185205877	0.1875235115555804	0.23101509709391524	-0.12641291899882987	-0.12292859223400424	0.17632828723276026
2175	-0.4816874166262771	0.015596877077309293	0.48193986130082805	-0.18322296957565296	0.10301089091064332	0.21019491008662675	0.3385388214940094	0.17718035868758214	0.38210131269496184
2176	-0.5425358411226036	-0.1611201105748203	0.5659547940730365	0.2252253093855556	-0.1623522316241123	0.2776412921399637	0.14223181119378805	-0.05844084279640976	0.1537700238089988
2177	-0.4026298526236915	0.23516204556122447	0.46627458208261247	0.2450955878054155	-0.012089968564631388	0.24539359099531494	0.25379511865508336	-0.027806012510912553	0.25531380022416506
2178	-0.18724337631106136	-0.3013219608507424	0.3547604911250717	0.06254532853455101	-0.10828294392574608	0.12504844687848463	0.42011409150433243	0.13714554480878863	0.44193297041679297
2179	-0.43482596581563765	-0.02539612853186406	0.4355669683204972	-0.42423301147061265	0.15833468177934384	0.45281731357755195	0.22030906529613922	0.23288414501996968	0.32057933379015685
2180	-0.2831930906075446	0.1498666937868665	0.3204034214462439	-0.07808531207675713	-0.5161934707167254	0.5220661023019052	0.42551413881748074	-0.33800400657727137	0.5434233991979646
2181	-0.45786597761412084	0.12655600738191267	0.4750343950294393	-0.07397589452523487	-0.00983907421131342	0.07462734319366064	0.4287389855776858	-0.40114154618691333	0.5871385337647416
2182	-0.4963721905561671	0.10951810021467119	0.5083105013986615	0.20542751829996367	0.2594889854119439	0.3309607209700298	0.37022529697448425	-0.22072853689341035	0.4310311560884557
2183	-0.30703680877520567	0.2665741730263184	0.4066120899180542	-0.41593459977230324	0.18799063582230116	0.4564450355131701	-0.4932673350262075	-0.5281658789165812	0.7226837893958751
2184	-0.5149431865769564	-0.038302868716196835	0.5163657571469281	-0.189467310566185	0.2215711246401991	0.29153323146342314	0.4439243513006303	0.23277140806023824	0.5012497960977454
2185	-0.6250476788293985	-0.0016721967100856868	0.6250499156482273	-0.14227965565430842	-0.12478669569988474	0.18924909467895534	0.1978771047896397	0.1491703637323181	0.24780465293444778
2186	-0.4876926597941189	0.1689586588934197	0.516130951244086	0.16339676375793008	0.08035627472046	0.1820868839140119	0.230581870627592	-0.11043816625388028	0.25566499100901413
2187	-0.41930334613646475	-0.16283083131371784	0.4498101551849985	0.28446904315197	-0.0074375680112570355	0.28456625578188194	0.33434519760704	0.14599961403871795	0.3648322881302383
2188	-0.14293480443958298	-0.06316375133638617	0.1562690558078171	0.13767378061390861	0.25906631486502996	0.29337591135993674	0.5609625668449199	0.34870126824109376	0.6605085736568364
2189	-0.5154588878477677	-0.09518039185295299	0.5241728455905926	0.04019167533448452	0.04785372962003168	0.062492801223338584	0.2780512433881837	0.09578955448170694	0.29408864768555565
2190	-0.23948161158669512	0.29884610675665546	0.38296271073274357	0.0474182804134495	0.1412791609893059	0.14902447667148758	0.008031157533635548	-0.2420496262550312	0.24218282569482577
2191	-0.3672214980093456	-0.2999215909712312	0.4741356233515283	-0.17920613731244145	-0.13428062883192834	0.22393330911220805	0.0776080512871162	0.19771629400203972	0.21240231293110878
2192	-0.6709371408458595	-0.10118652786116585	0.6785243992569577	-0.05259606418603897	0.24623762456518736	0.25179220345230724	0.2483013309801244	0.21146545227344463	0.326145961912322
2193	-0.28125365887013154	0.27377200122516543	0.3924980627756885	-0.004199390340842325	0.36309820212758603	0.36312248521335067	-0.03661354221354431	0.04904127930998379	0.06120129532765492
2194	0.10710817279064713	-0.038327453926329226	0.11375919480651228	-0.1414196795721637	0.22547109183650543	0.26615172181340346	0.4232501778490354	-0.1296782923307249	0.4426705011078252
2195	-0.3503305753845795	0.04787069276722602	0.3535860790179736	0.252333492937515	0.4665496768015322	0.5304156790496121	0.3909014501152923	-0.2616305179297095	0.4703769463041385
2196	-0.37525829806601063	0.011785550603053958	0.37544332391243296	0.22718260200593618	-0.09623219273918968	0.24672367047687205	-0.0885706535319231	0.0815394270791303	0.12038869895245471
2197	-0.20901206473150827	-0.06279616939359561	0.2182416140286663	-0.2463421968098886	0.22460378039302767	0.3333636694301904	-0.02174075832715285	0.2440453630608518	0.24501183604908283
2198	-0.4787253430763537	0.3658717101706779	0.6025280594352341	-0.11707024940674782	-0.07599049833182947	0.13957076747255465	0.10728037799780736	-0.5416513131110173	0.5521731834291137
2199	-0.7034472149156543	-0.10630278697578704	0.7114339510393148	-0.0844954946309335	0.0652076409443092	0.10673108755394589	0.4036589519482731	0.06288739541731445	0.4085283025573037
2200	-0.5533407098989692	-0.11446667128958246	0.5650562450478824	0.42758941168378656	-0.302733643017593	0.5239087359443342	0.5276604632020361	0.2531844884035685	0.5852588739991594
2201	-0.4003174854299812	0.03489685120648831	0.4018356372512411	-0.04771566934247067	-0.17783246058830843	0.1841227013154333	0.055777048015697814	-0.10264016080126737	0.11681644445306269
2202	-0.7847140313654203	0.09281160965150516	0.7901835900016357	0.16104142985168432	0.11561116693370992	0.19824299243213894	0.44617436104237057	-0.17363054524592242	0.4787683434542889
2203	-0.4940054009713678	-0.04954877362136833	0.496484055289053	0.14404946872764754	-0.22917405895534806	0.2706861628136667	0.4177255414853727	0.23999825353773507	0.4817611334576616
2204	-0.4660434608973469	-0.1914008781601611	0.5038162399185419	-0.1940128533096056	0.10558013680537211	0.22088040324387231	0.10551893769541833	0.3776450584657089	0.3921097249443557
2205	-0.617475913978942	-0.09982576512514743	0.6254931556195886	-0.056146867644299485	0.07709605524698375	0.0953743806318681	0.5328228769981801	0.23729589422230976	0.5832748577363707
2206	-0.38776780969876035	0.005593805750889732	0.38780815476386354	0.012256186911581805	0.08498315212082065	0.0858623914295553	0.3174318815704784	-0.0028040821547043386	0.31744426646909935
2207	-0.4765738821954362	0.04126058007617014	0.4783566667864592	0.13575359374109872	0.014816333402961079	0.13655973765766752	0.2067156277390814	0.012492324532087174	0.2070927543970997
2208	-0.37610513094096515	-0.1481991059007847	0.4042499777488089	-0.26279448268910105	-0.1251739910200893	0.2910832667120005	0.07687095918932532	0.1466113139451185	0.1655416012469404
2209	-0.18346794785861562	0.02395173027941092	0.18502479097361343	-0.10727498236271361	0.21658428347101794	0.24169541511492262	0.023290430692413117	0.21621356224470314	0.21746436181678647
2210	-0.3512533439099697	0.2055382356654011	0.40697036492646665	0.1680071660325389	-0.10422562498541116	0.19771036579270357	0.03148678582189107	-0.17581371742304713	0.17861097646982593
2211	-0.45310088198551624	0.24928090158519436	0.5171473456870683	0.020785465073309223	-0.05631403424863319	0.06002754377508703	0.061830982280107374	0.11511161926321345	0.13066658049831245
2212	-0.5145433654878249	0.017518173163057822	0.5148414914888932	0.11154413687008474	0.4508460193941734	0.46443969218151837	0.5795046940422567	-0.14998930820646889	0.5986004368468709
2213	-0.3335206114088139	-0.17827153989189476	0.37817554147503574	-0.37132537030856827	-0.11026382542423853	0.3873507994466802	0.21410437342402935	0.038969152473029844	0.21762186830317043
2214	-0.6122591814034576	-0.18358511921292286	0.6391907393018574	0.09959793106776853	0.0128981541563658	0.10042962836544476	0.3381358892054162	0.1477607325210126	0.3690109939336276
2215	-0.5618194433040027	-0.023123229980838742	0.5622950921350517	-0.13675057773264498	-0.013186632422929855	0.13738488921591646	0.3944902857588055	-0.11436934592806937	0.4107346258182751
2216	-0.21238494295710458	0.10641898036295232	0.23755496916794439	0.11418210619731703	-0.20580674765794663	0.23535923767126093	0.19907344636154092	0.16646466114385067	0.2595009064646949
2217	-0.3311578112777759	0.125516937655443	0.35414685881522	-0.05124171700714936	0.07119261687819727	0.08771603194289261	-0.00015816165653921195	-0.22395885284433453	0.22395890869188453
2218	-0.4259815866941276	-0.11500296505109273	0.4412323584835879	-0.06692972341979747	0.18149662689602822	0.19344408352722156	0.27333534309676405	-0.12386248394701459	0.30009019430056383
2219	-0.28042881577246154	0.12112663823554665	0.30547010198346775	-0.021591917380523323	0.3239867519108383	0.3247054454577293	0.050757886172221774	-0.021293027129773094	0.05504321950087472
2220	-0.6809389336544568	0.10955332306906623	0.6896954124553417	0.18974732232191185	0.41196343923762035	0.45356137577710914	0.49999630074039	-0.34866093528044423	0.6095578303530426
2221	-0.29519154217139576	0.11242202435637644	0.31587459240957105	-0.16121132938266997	0.2370948625822407	0.28671077165711667	0.3807003390889688	0.029718682362203062	0.38185854483538967
2222	-0.4870706767484004	0.028216444090106627	0.48788729422401933	-0.1271696010428569	-0.1296357242866569	0.18159715978154922	0.1927454854684608	-0.21213244823807076	0.28661995353420594
2223	-0.25682648749102654	0.032226918891067276	0.2588405280828136	0.1434068515751133	0.23233884101901014	0.2730327125542715	0.1569863242858935	0.12079669940688689	0.19808217638241335
2224	-0.391996884069898	-0.24778944437869793	0.4637468769339724	-0.26823411680633397	-0.15516357398797379	0.30987945416176826	0.08392804878208839	0.024616297795434946	0.08746358950741814
2225	-0.4964100063494712	-0.06455404416989463	0.5005897711925112	0.1686531031835089	0.20757702830902064	0.26745484085174315	0.2892767218681208	-0.2613685740183877	0.38986478848335554
2226	-0.2067043845060394	-0.008237617247043279	0.20686846282584825	-0.11304928128024948	0.06718270447419976	0.13150534505657413	0.17974734521303798	0.030934005630292957	0.18238974975439287
2227	-0.575715312226305	-0.10049678304140065	0.5844208450538895	0.008577676447379532	-0.1287558490642953	0.1290412538745014	0.07871208617555629	0.2282505315141591	0.24144129233957548
2228	-0.24582549108831062	0.10962235656079375	0.26916023689756047	0.1754679773783792	0.17887054747875525	0.25056672532602775	0.20981274762906577	-0.42830412665334916	0.47693376267144916
2229	-0.24307055469058536	0.12428167841440964	0.27300042151449433	-0.2737103580620811	-0.04037004447354779	0.2766714669084416	0.01850222866655926	-0.19458940803869865	0.19546705652482926
2230	-0.2702541272561201	0.060741575641828895	0.27699608717528695	-0.21058937286770277	0.0846258410727824	0.22695686141222557	0.17723604275132673	0.3041662869558034	0.35203656766113123
2231	-0.10650180055182663	0.2754740530797144	0.29534486188343684	-0.540778091754421	0.1711822121125345	0.5672250825424541	0.31576893590175786	-0.08232397090540965	0.3263238530450435
2232	-0.3531815028925564	-0.17950958980632808	0.3961828704246071	0.1077782723070715	0.2923041620701419	0.31154113555841234	0.19427336936679743	0.06507698515747026	0.20488327418877733
2233	-0.351334586746894	0.14607788311393063	0.3804927591684998	-0.12338122880774202	0.31037136621401834	0.33399597690341226	0.5118823715290827	0.26132344526735896	0.574729071240215
2234	-0.6163666994533121	-0.06284358262973372	0.6195621228518653	0.21716707499925372	-0.2999708388536684	0.3703296404911508	0.35687612363809645	-0.0078503584811662	0.3569624570612948
2235	-0.46229077368523136	-0.057903056799589486	0.46590291201196227	-0.10560739856989981	-0.07665931180565515	0.1304974050286761	0.016171270019620432	-0.07691160628203225	0.07859328950317462
2236	-0.6912676170267756	-0.13333944941458253	0.7040101754378704	0.2299447347595472	-0.25675419721515513	0.34466984032728665	0.4993822142273266	0.07418480250196045	0.5048623384734123
2237	-0.5421620370122741	0.029071407449065906	0.5429409001985097	-0.46687003655023956	0.06805494977569843	0.47180409834739134	0.2702782500653937	-0.11065282500653938	0.29205201615523785
2238	-0.4762777266329577	0.1408589345026065	0.49667062759525854	0.10095425760598022	0.07592537005119068	0.12631873948937608	0.19794072758112302	-0.04355570048499268	0.20267617195931728
2239	-0.6315908899155517	-0.003884340380490224	0.6316028343227332	0.19353537454433994	0.6236169646017375	0.6529579310637882	0.43446493807359887	-0.34877165184929726	0.5571368301853536
2240	-0.4821586052665472	-0.22783003735056842	0.5332761447427996	-0.11817634149490082	0.22798886928582698	0.2567967527196349	0.29513574059078174	-0.029302042082915147	0.29658677489783347
2241	-0.3212288062702261	0.006266960359527368	0.3212899325686106	0.01819048762741677	-0.19052812764163898	0.19139451732678206	0.04954566803894253	-0.062017746423456116	0.07937867530306357
2242	-0.25333261778455973	0.07749742554326859	0.26492124527755845	-0.1375781966164608	0.07497708273254382	0.1566822361319887	0.307608445848894	-0.18409853490376327	0.3584902042054763
2243	-0.3303309805413376	0.006504314939575149	0.33039501028047435	0.10656868217495234	-0.14834434888546788	0.18265522129618803	-0.3493977435842993	-0.05966062530273171	0.35445475512865215
2244	-0.49101642642171167	0.207491012434905	0.533056893077287	-0.05714424584992514	-0.021763356525305887	0.06114825035112829	0.36195644229964186	-0.14164947131468067	0.388686298762823
2245	-0.5941353401047472	-0.13377393410512697	0.6090092510030914	0.17858992263875595	0.3577684135814912	0.3998657252437795	0.08765404395801273	0.20322389314083464	0.2213214453357618
2246	-0.7352040278649145	-0.06299532071933475	0.7378979421446613	0.1023250588895279	-0.09764837546860802	0.14144123482352522	0.5267155857096802	0.1239039740922013	0.5410928783724033
2247	-0.33143571238273123	-0.11617868902794716	0.3512080853666399	-0.1359267508125568	0.266565425498016	0.29922100136420443	0.5401794034799776	0.10029325334579654	0.549411070702683
2248	-0.3583757795674103	0.17509414703658324	0.39886233177252733	-0.08169170102243603	-0.2857215545698908	0.29717055836972506	0.47284369648887575	-0.3470906448651932	0.5865603780193474
2249	-0.6010127553245712	0.15350301022199442	0.6203059778932061	-0.30434897987855325	-0.11430957547159294	0.32510764463114644	0.5007713954643271	-0.19679667725090666	0.5380528995296717
2250	-0.5556581684801126	-0.04675036788424876	0.5576213743177227	-0.03507798456702243	-0.012853720336960053	0.03735884269868439	0.30361448395154256	0.21058770787425107	0.36949822404565413
2251	-0.2955258298922098	-0.05901302588220354	0.3013603380626803	-0.19793095585144913	-0.20365408175127653	0.2839923384498672	0.3689160306420439	-0.32190722740290334	0.48961546209132945
2252	-0.3140355339212975	0.04480834775434817	0.3172161795900534	0.15792708641245443	-0.047527992905704995	0.16492384525098727	0.26170889301580913	0.060408353781477096	0.2685902341674923
2253	-0.050685553990129126	-0.06321975112615157	0.08102939167819809	-0.028792126203165392	0.14205243816856533	0.14494095943153226	0.3403081103711143	-0.31782987150081804	0.46564518380692504
2254	-0.4477714634360576	0.1053569219173981	0.45999930919902193	0.10247222293100174	-0.37962939336979296	0.3932162671898734	0.27170935704283206	0.1313282918663049	0.30178319195931136
2255	-0.35924870740661446	0.2039118377554262	0.4130855496747841	-0.3053629250742322	0.010677084462168663	0.3055495314061264	0.05308433906605818	-0.2881735937897367	0.29302212751219386
2256	-0.4984064060822345	-0.061912957005815276	0.5022371550064901	0.1885977372422742	-0.20400232375037541	0.27782378333839397	0.16151597522883654	0.10333860842638778	0.19174534738977228
2257	-0.21812658407669544	0.30152351382786685	0.3721500182346784	-0.2804187361468164	-0.06323640669101487	0.2874604506942986	-0.3095936499306502	-0.23887349407275218	0.3910355153280929
2258	-0.4626098463529502	-0.04584386238867117	0.464875821764707	0.351499776861309	0.17432132604519116	0.392351905625172	0.4136254211076356	0.1279575482167681	0.43296549877803825
2259	-0.4558921977881385	0.03948419652659797	0.4575988393554448	0.15969634241752512	0.23789444516886166	0.2865251975372078	-0.023862273424658416	-0.11277760963115248	0.11527444351247061
2260	-0.20129729106063282	0.03928824866983123	0.20509550427030723	-0.0569971463656724	0.18342124351012928	0.19207297380066782	0.20130328681737666	-0.08278518294241678	0.2176612041643812
2261	-0.6175903218750618	-0.13921626212814903	0.6330868607976918	0.41766540898593146	-0.24128689502313735	0.4823523189260024	0.5072651533975474	0.32366049373693667	0.601725893623895
2262	-0.5314934610002352	-0.005033709811175745	0.5315172972918866	-0.12748601297940013	-0.12468409971453644	0.17832220340442254	0.06435413929752125	0.2274046651460249	0.23633522161307333
2263	-0.43941807510030334	0.18070341262864278	0.4751231083208787	0.09152040608572162	0.13303379368690477	0.1614743787503929	0.05855698427248987	-0.11081231994832033	0.12533271982773508
2264	-0.39162728539338626	0.02829349711393557	0.39264800094172014	0.06831737643144434	0.045449443457113464	0.08205434682597272	-0.12543307720879446	0.3107138222224211	0.3350769108400842
2265	-0.29610943670173206	-0.058606441311247995	0.30185346356632353	0.04882791787526337	-0.07371951738017177	0.08842359869853132	0.4558550642986174	-0.07601712990288136	0.46214980654044213
2266	-0.4426997262498384	0.139822206095791	0.46425563748776993	-0.036427265219032334	-0.014766650092827427	0.03930648300600962	0.3044941911828497	-0.16955318765027105	0.34851828633009463
2267	-0.2734585153370039	0.013071956630958129	0.2737707721077618	0.052346720532319396	0.3735884297432392	0.3772379805752702	0.1307085517525461	-0.15354116110281602	0.20164229133306566
2268	-0.4554446365717306	0.012016723118302278	0.45560313718899886	0.27557193079680653	-0.13891727135756715	0.3086063792673636	0.014120560936462868	0.3790636703288409	0.3793265827810286
2269	-0.5871716354990009	0.19936053834844772	0.6200928590019035	0.12073615033899833	-0.2191881620067406	0.2502412203506336	0.6530782903446858	-0.0763184396726911	0.6575224388213774
2270	-0.5233037631407877	-0.22363224179706223	0.5690854137020992	-0.1689344255412624	0.012126612045435893	0.1693691083186566	0.18906858828691367	0.20967732693302601	0.2823322732288775
2271	-0.2587678691296025	0.32106456504984715	0.41236302577282874	-0.0325283508058182	0.14334900488552574	0.14699330191480448	0.37445163599995457	-0.27620876852030746	0.46530131260350777
2272	-0.2596969999342444	0.15891579555795485	0.3044614291706991	-0.26917800673263287	-0.13316209323676426	0.3003147388719875	0.023860248311015606	0.17805228674833146	0.17964389292645982
2273	-0.5453579251748237	-0.20755192027509792	0.5835178370545918	0.13305627225316177	-0.19472171997405202	0.23584003013814395	0.6144532264611391	0.09028708734095832	0.6210511457593632
2274	-0.5112716855993142	-0.09884577112141178	0.5207391121897323	-0.11793167077232508	0.06372378606290421	0.13404700623789723	0.25363760352867154	0.22401930100665385	0.33840313406834366
2275	-0.2648002801195895	-0.01194172973846527	0.26506941215568347	-0.027348301030003606	-0.30326119085437353	0.30449183806407765	0.38568150877374685	-0.33581531584932295	0.5113923665532898
2276	-0.505756997273132	-0.13265205585206502	0.522863948090241	-0.02929361234743978	-0.05312394980369014	0.060665227001199515	0.3172417490617558	0.04277179157886862	0.32011209521451733
2277	-0.4982606938688811	-0.04263334920189939	0.5000813149067559	-0.17199076541762165	-0.09029719231384253	0.19425345898774213	0.35320047989631737	-0.09019101296119102	0.3645339460433755
2278	-0.48463828807606096	-0.1100330311644519	0.4969723716833082	0.15438134818119092	0.14194145365660585	0.20971642027364593	0.0634743689729307	-0.05692347834941323	0.08526006042636765
2279	-0.6155933777981835	0.13735810834785808	0.6307316836166382	-0.2570540882575389	-0.013595345249773478	0.2574133596035278	0.22495712941769938	-0.3145312792175883	0.3866983781736148
2280	-0.33859397417503584	0.3283546372561885	0.47165946100474654	0.2223602971477752	-0.3124196318839417	0.38347115684774064	-0.2372009891938465	-0.1299937627294033	0.2704860211232508
2281	-0.21747821878311208	-0.10315370391491628	0.24070201967669774	0.03804430713166784	-0.011738816726272543	0.039814182438694994	0.44650245571255615	0.07510880236373275	0.45277563444807567
2282	-0.5227777909174373	-0.11665930606830091	0.5356360820266435	-0.005881323928154311	0.047954707991829645	0.048314014423659006	0.28119895332815525	0.1002580512408511	0.2985373145713332
2283	-0.48203642231483534	0.01949332324870262	0.48243041165474293	-0.12645455051058285	-0.017997652020205684	0.12772888797399734	0.1123731861930819	-0.06704303669142075	0.13085297758932443
2284	-0.4547731435087598	0.23351864266215144	0.5112235993453478	0.10016296845441996	0.17332877447722275	0.20018862183295302	0.04548963291402236	-0.3429844505515261	0.3459879188971557
2285	-0.30859530561303694	0.03929527841270271	0.31108709640860305	0.11719495462713275	-0.07961304979144225	0.14167884488218546	-0.093821605564733	0.061109687168964325	0.1119682434292555
2286	-0.22999984664009354	-0.1535797687611447	0.27656224403774504	0.04145683633257217	0.07177410156677351	0.08288661492921036	0.44890518964267667	-0.04570377528386005	0.45122577980798595
2287	-0.4414740476640456	-0.09389137456176302	0.45134789794345254	0.14308006880211105	-0.3474671244263613	0.375772948262034	0.5316598433601275	0.28105538790820006	0.6013770199416869
2288	-0.09472394143687224	0.13695386886501412	0.16652023083827228	0.23583092688661164	-0.24093247224524217	0.33714193191948516	0.47027735537938503	-0.4141195414702986	0.6266225224249435
2289	-0.6188911253972569	-0.0854950472402593	0.6247684596697382	0.047579158587980425	-0.5136882250836391	0.5158869730100962	0.6256698086039456	-0.05258624506015441	0.6278758018653248
2290	-0.3403555236376638	0.051923497692687115	0.344293380829941	-0.040704074294653024	0.4721595219678791	0.47391078891403254	0.33893287274491407	0.07278663299928982	0.34666033255983214
2291	-0.6446516602447869	-0.01520119725559081	0.6448308611212428	0.17618182309347785	0.15740880480491296	0.2362574160077366	0.4968708464738775	-0.23071535025284898	0.5478231566098337
2292	-0.3635321416075706	0.043923301983570806	0.3661760156522089	0.2430562652708059	0.011751017695884988	0.24334016212758913	0.1000504393142486	-0.026548129203804775	0.10351277008754067
2293	-0.526838091975078	-0.1084500231333791	0.5378845439995197	-0.32073029398873937	0.09054566602609487	0.3332663186075249	-0.043969373121073387	0.2873568115402848	0.2907012949941209
2294	-0.43751788735899944	0.006370639584428014	0.4375642659173585	-0.03076270434317885	0.11037184525773334	0.11457874237441634	0.3687554742883755	0.01349597648073712	0.369002359340443
2295	-0.6067289120961246	0.01262891986062718	0.6068603318640896	-0.15689112158046797	0.03391114350249153	0.16051414169606287	0.16348404238439182	0.19415508891963595	0.2538173175095296
2296	-0.19812928205293873	-0.004753135030734661	0.19818628786935122	-0.23372711437523003	0.04568653251446971	0.23815042147216026	-0.3555962864519911	0.09639219148909223	0.36842933314072096
2297	-0.46398885806410467	-0.0896714704386628	0.47257447351530096	0.109334885324787	0.12924604109552706	0.16928867737640044	0.25496947104778217	-0.05644035985880764	0.2611416194086602
2298	-0.25496357100413636	-0.3047291600090864	0.39732390250150407	-0.2011462840960023	-0.39005330816003553	0.43886377249918607	-0.2607906510633161	-0.10430819481660757	0.28087713183512764
2299	-0.3172661502395124	0.11081434205984243	0.33606194145418583	-0.05222834013482633	0.005193037298152432	0.0524858757154638	0.45929408588846643	-0.04913560389624997	0.4619148892408331
2300	-0.34505305526460567	-0.2148616899060049	0.40648143467654607	-0.32974309109347927	-0.31114263230967404	0.45336546379766907	0.14835306233570006	0.08685808600529922	0.17190973855161337
2301	-0.4719866412545691	-0.4138196088955594	0.6277085774698663	0.067465317047016	-0.4819158600569167	0.4866153153967229	0.15581601227415037	0.35780313782714973	0.3902585234430794
2302	-0.46967317505861467	0.2458410494105544	0.5301232997566913	0.0570762233309082	0.14818122748713033	0.1587934867975144	0.21399798989049415	-0.4140917704348083	0.46611922725736815
2303	-0.6016142682692837	0.1989372572759576	0.6336527125466016	0.164287243884054	-0.15455398136092646	0.22555981835764155	0.308039196404426	-0.34205500638075803	0.46031486388300014
2304	-0.33610623666660705	-0.2297397344775791	0.4071212938720079	0.23291279622001038	0.272762724679104	0.35867516587769604	-0.23961094828401247	0.3121972203838518	0.39354861320168183
2305	-0.4671089407947823	0.07953896140272251	0.4738324692878773	0.1396271471454021	0.15335126290920384	0.20739419002424228	0.15027544691097103	0.07696939797712062	0.16884015567764815
2306	-0.48919182609515044	0.03417058984524509	0.4903838006385202	0.28789928219698263	-0.11064257370969616	0.308427910226431	0.25488440894940945	0.1319645286058405	0.28702038034894223
2307	-0.5179219142057296	-0.015445615648893615	0.518152174807074	-0.3636605184359876	-0.31078511803210196	0.4783684377750677	0.15050099441846326	-0.18982125115389514	0.24224503443946263
2308	-0.4448074532832086	0.19515227770634813	0.4857345797761051	0.009636441482964995	0.048685583532593696	0.04963010224010995	0.48306165237729026	0.25030891807980704	0.5440616825946866
2309	-0.4872231050938519	0.18757824878946833	0.5220842399040775	-0.28996333165382665	0.12320230532159904	0.3150516493217319	0.23329238012855572	-0.6055456496940629	0.6489305575248027
2310	-0.1278129344717654	0.24483421314629128	0.276188229555945	0.14364109888033388	0.14978604888081312	0.20752981888604635	0.11695184508833298	0.22427705828591868	0.2529385952023747
2311	-0.44637161242061957	-0.14823170265949182	0.4703405724029299	0.011899274976850484	0.16175542289733436	0.16219250778525554	0.0028004635502212306	0.27242665735826244	0.27244105093669757
2312	-0.4634906186446237	0.1297422587417175	0.4813071859789534	-0.19515272610952156	-0.16279058799115206	0.25413650278242783	0.20825341477669246	-0.1963682574754367	0.28623413023273886
2313	-0.33921033056574595	0.043968991191831744	0.3420481260713908	-0.12674521294237476	0.12702918844237376	0.1794457124596072	-0.4065683581514144	0.2099908839734631	0.45759589290321784
2314	-0.5677080339620472	-0.026370727030866375	0.5683201800650663	0.050869333358065	0.15698700351189596	0.16502305398924716	0.20552426546910418	-0.2658389645603406	0.33602169390551084
2315	-0.6405187260481009	-0.03665920032225656	0.6415669375728066	0.5360635496159829	-0.20659872361796733	0.574497312289153	0.29787224007072316	0.3895657693302859	0.49039714521869726
2316	-0.32150526092742926	-0.25279925609001225	0.40899033812998314	-0.04831164076560394	0.20442456529326028	0.2100557486211772	0.38053687257329755	0.22627509374221982	0.44272873120672496
2317	-0.122570533749026	-0.0659535652264872	0.13918839215109005	0.22831430834549094	0.030760061594321604	0.23037709257772648	0.5448540933561129	0.04993143230526878	0.5471372140322457
2318	-0.25968872442471963	0.024067709456077016	0.2608016262062032	-0.19043121721847425	0.34374654776011593	0.3929704029418849	0.3358139945122262	-0.4600675566727719	0.5695903752813171
2319	-0.3961634274337422	-0.13175436681400574	0.41749811306233414	0.40869681562750865	-0.036861688421094364	0.4103557860897292	-0.011320620192603685	0.6627164838540331	0.6628131670489039
2320	-0.591843605416762	-0.25800468206425625	0.6456355545040791	0.11818011996928124	-0.18130836164211703	0.2164238035829294	0.3619530146039268	0.5136293389017768	0.628351082247454
2321	-0.5678450327223861	-0.17038854087618166	0.592857686168782	0.08263835400515351	-0.3331698592005902	0.3432655715804051	0.25365173705298094	0.17129226719164053	0.3060722864122901
2322	-0.4136816717914341	0.48210399634708523	0.6352611973589967	-0.05327371016159802	0.07538523313881719	0.09230937964137649	0.050167155166058505	-0.4900469298259673	0.4926080966542389
2323	-0.4549902888761553	0.0741000126639575	0.4609847880878564	-0.2745913587607856	0.23385226500012962	0.3606761652116554	0.08117854615060092	0.006439664680457398	0.081433565784153
2324	-0.5988919748808547	0.007334409284274946	0.5989368841006868	0.4778661958253422	0.23404608968309537	0.5321030663400953	0.06825939950035177	-0.2168427207561691	0.22733260031303593
2325	-0.23272219008582487	0.17485226222307182	0.2910892154698773	0.12402137140366623	-0.0189395995551626	0.1254591925534197	0.03394631309577658	0.029217239617362747	0.04478838313284912
2326	-0.3358627862172438	0.23961188686000717	0.4125744387261805	-0.23889798122016032	-0.11159141674518065	0.2636757283525821	0.17940801764145187	-0.32313147352218674	0.3695959766754167
2327	-0.09815677741365893	-0.2026259268681221	0.225148882278816	-0.09301092384235467	-0.17981787532327356	0.20244875954123467	-0.39291524119424864	0.26430723062602973	0.4735405990239231
2328	-0.18577943109728756	-0.1724114633410158	0.25345553793559583	0.38651290578485725	0.26358905865532434	0.4678369568354492	0.2179300555797975	-0.05023598306453404	0.22364517235897086
2329	-0.4057243566012219	0.22837368109946024	0.4655822073043529	-0.04511508051469081	-0.2136111033945412	0.21832332441422836	-0.012369141688082041	0.13756725871486097	0.13812221521689166
2330	-0.5228503889286624	0.0766704978021275	0.5284419499207833	0.27458752953878385	-0.308507527250757	0.4130075129444851	0.08856801776682409	0.1404301025998994	0.16602682761337925
2331	-0.05090198535116058	-0.2728598259281787	0.2775671030908486	0.1267178160160661	-0.28445949275033844	0.3114074628387403	0.08602392970836892	-0.498298124330028	0.5056689996364168
2332	-0.5829472137318781	-0.10167112339834458	0.5917469656287571	0.04326195204172224	-0.16674057839861725	0.1722614785120739	0.37527617166578636	-0.16961954874180096	0.41182884349630117
2333	0.1451623712688178	0.05736256612163828	0.15608516272998352	-0.10615585987474598	0.18612211185340113	0.21426737293978443	-0.1320493204720603	0.10956913012553308	0.17158792881085455
2334	-0.28706048370332143	0.03796415635615708	0.28956000841245255	0.08533886187215492	-0.0392394418836427	0.09392792526706054	0.16794748859393582	-0.3690741300933618	0.40548991655672767
2335	-0.35499376103637714	0.13514284234206822	0.3798475460116144	0.27360043431372694	-0.00631574843348394	0.2736733204660898	-0.018069667850386138	-0.03773169303059463	0.04183531468960526
2336	-0.4214453274070083	-0.24253183435472644	0.48624875801246925	-0.04220783994725621	0.07860062941557316	0.08921637012083299	0.1534499103366704	-0.09045562472301223	0.17812662638236487
2337	-0.4012801501548346	-0.004984209560216988	0.4013111028282506	-0.09965692410965366	0.08393777100455378	0.13029601653239511	0.1928801398433202	-0.010976389129568132	0.1931922086014404
2338	-0.3446709103587001	0.1934146725491393	0.39523065671173063	-0.5210676693326536	0.02559916255675106	0.5216961118768	-0.10374288714706992	-0.013874069772527104	0.1046665010672595
2339	-0.5640667493069175	0.25217246152266476	0.6178691188464371	-0.2128679449334716	-0.08948934925404886	0.23091363236091678	0.07948739025992965	-0.23059812392698736	0.24391338620293185
2340	-0.556041501189303	-0.1883994197106321	0.5870915536712792	0.269542302929779	-0.0033246926406728054	0.2695628065031296	0.26788678115432024	0.2804471805890652	0.38783237180201763
2341	-0.49471665050884184	0.09908932080108249	0.5045426223695154	0.12511835102947633	0.1821438489756904	0.2209773370371142	-0.017536016197432964	-0.13797277712384803	0.13908270593910543
2342	-0.4579359127551147	0.030289825329939794	0.45893656828518065	-0.15340534602709632	-0.37799933228509275	0.40794202455455497	0.4062529768946213	-0.09916981228806676	0.41818193756425215
2343	-0.3469574856791983	-0.21602224828547797	0.40871152249862464	-0.33241993977269046	-0.08141878217789723	0.34224557623117796	0.1393261768134813	0.24293609096552457	0.28005308039561194
2344	-0.484615944137329	0.1550608034569338	0.5088186966698696	-0.0843122140195875	0.24009961753980252	0.2544727407319774	-0.20666564440775326	-0.06615300737730181	0.21699518189013614
2345	-0.5097577734607737	0.09869213420048806	0.519223578968379	0.31044626117520663	-0.18126496401521217	0.3594911240310403	0.04491947831724894	0.1229520959577068	0.13090063954269643
2346	-0.3081617918207741	-0.25187393433106114	0.3980002119768252	0.44061657193609804	-0.15597973670235588	0.46741057083302573	-0.09125031337483808	0.4243199766013454	0.43402080852647196
2347	-0.1262910786990908	-0.0726684357805153	0.1457056557507869	0.3601819241105828	0.048225412994042365	0.36339607718637745	-0.15135348237257532	-0.06303043845248793	0.1639533860517017
2348	-0.20083894276862216	0.18980946421903544	0.2763402135765535	-0.05102093514173019	-0.09980986894343738	0.11209436096986675	0.15130679864161523	-0.17224455337636022	0.22926389485262633
2349	-0.3936108595054562	-0.2434731439204885	0.46282683644226047	-0.292387076834856	-0.1952961481103604	0.3516117008388313	0.12196245663244985	0.09771963061585195	0.15628169129978328
2350	-0.3889658266473556	-0.11435242960658952	0.40542680283423627	-0.024688001488082655	0.1982374675538796	0.1997688438161743	0.08820128705864987	0.1474662329198943	0.17183060522033575
2351	-0.3636763107995824	-0.13684065875535295	0.3885689448803048	-0.1255737368460333	0.14426278702390724	0.19126033332968456	0.026937866777139288	0.15522546495501882	0.15754552877503275
2352	-0.21002189883931552	-0.3274964523573817	0.3890541405752449	0.20893370347244736	-0.17886769629737606	0.275039897515693	-0.08550241947711949	-0.3741306578996958	0.3837765142852029
2353	-0.5557206224779002	0.09020228307455287	0.5629936608160758	-0.09091462069848678	-0.08442135442974937	0.1240662457741955	0.3490492489210289	-0.06927426228044016	0.35585713648433914
2354	-0.22924272264584836	0.04670564870928388	0.23395222483968045	0.06488467554919801	0.05515806240003862	0.08516121751625706	0.13242092770717176	-0.23103563350115672	0.2662945099736546
2355	-0.29369742085026745	-0.06101181857930357	0.2999676932945496	-0.22933511963481334	-0.2039914648102916	0.30693177550289996	-0.07194400787259295	-0.040567079752469176	0.08259314879828054
2356	-0.39096267671804374	0.03340121670783434	0.3923868701474367	0.18645361062061183	-0.09459747398326282	0.20907805001356988	0.12894354326744162	-0.03227122144144539	0.13292053672659238
2357	-0.5460142089687315	-0.2400597236099105	0.5964563582487961	-0.1000165647007672	0.15074195694160697	0.18090453503748333	0.17897324935741338	0.05354808345040317	0.18681226198181478
2358	-0.6161464619391672	0.1252746819083199	0.6287528993868612	0.3427340683307374	-0.040568730137244845	0.3451267353588927	0.29420861126413944	0.05275163579224842	0.2989003881240898
2359	-0.09872136185104147	0.3219048383751195	0.33670258724137553	0.12006539463068759	-0.22831482562525007	0.2579599941621008	0.0421334712936152	0.4192636721894772	0.42137543381295417
2360	-0.3154298020234757	0.032674145170600355	0.31711758035025206	0.18958592295258356	0.08429108712420837	0.2074796605702926	0.3227239128268164	-0.10432702955605021	0.3391678832174998
2361	-0.10839011772495864	-0.17077127708492051	0.2022652879207035	-0.2655010241455508	0.017016031724020886	0.26604574636323214	0.020906441726291754	-0.08700171254703963	0.08947836214288092
2362	-0.4012441173117947	-0.053729304452814035	0.40482549306374527	0.11029877954055575	-0.27612421597374603	0.2973388696676774	0.20382358770454367	0.5352619724088586	0.5727559986693929
2363	-0.3083683454136042	-0.0407396017685598	0.3110478284852424	0.19352727405042278	0.12317441474386091	0.2294008331477462	0.2213504080417018	0.29340023771551543	0.367531906957408
2364	-0.4534109213261504	0.05371357571024558	0.4565814404828659	0.044891547081307805	-0.21650700606008444	0.22111204099382445	0.2696906407618666	0.023610536239385516	0.2707221807241836
2365	-0.565884322173002	-0.026927611181136193	0.5665246352323263	0.028836556903082983	0.3240053370992007	0.32528603640917547	0.46329316554760114	-0.007806881831884094	0.4633589371610889
2366	-0.4009190391695557	0.07038287512469844	0.4070501505704901	0.21931068109899632	0.019568908004605784	0.22018200881225147	0.05499637099290291	0.0014496370289152343	0.05501547300446134
2367	-0.5985421423349075	0.07756937196522913	0.6035475984692018	-0.436929201999228	0.198695859498982	0.4799866374616292	0.07510911338676117	-0.09681144215191269	0.12253095219281732
2368	-0.5004539998081561	-0.13926534915146271	0.5194699639038437	-0.020893646662217887	-0.29321476711695066	0.2939582353435488	0.29362364674071334	-0.11459371753055614	0.31519290287503005
2369	-0.5525240453886628	0.17498917582414966	0.5795722840062906	0.17590208451905676	0.0673886943263914	0.18836873270573648	0.10253358175874397	-0.40206335128308546	0.4149314085885314
2370	-0.3382048570727505	0.19559972887890767	0.39069397139590184	-0.09672481933054843	-0.03805648010340305	0.1039422260315217	0.09103400545358946	-0.11213382081412553	0.14443401233538644
2371	-0.39819049278693314	0.09384322470952275	0.40909927813402786	0.2502959725357378	-0.03000724613228809	0.2520882954205818	-0.32974835574045935	-0.09245623233503145	0.3424647909072199
2372	-0.42030834475434986	-0.0076814636902438815	0.42037853127219277	-0.007947781555865705	-0.048414424512186575	0.04906244727391788	0.34380307965065654	0.015087080352945998	0.3441339529468894
2373	-0.3008265532847085	-0.01556802098975068	0.30122911286709136	-0.020299649869355937	-0.02952717555965092	0.0358319673106137	-0.04008147633483913	-0.09224514303436239	0.10057679234599921
2374	-0.6252641048913636	0.08776171603633721	0.6313931577608684	0.009823741414042606	0.20422595702665278	0.20446209286521108	0.4930408612996239	-0.13702177212334976	0.5117267405040489
2375	-0.7660322166648277	-0.058837639922316304	0.7682885036495454	0.23655265649072224	0.12819875059036565	0.26905776135571413	0.6626855782220546	0.027267595543078966	0.6632463323307561
2376	-0.5183958296251686	0.06965798732600073	0.5230549410636288	0.14861516733570881	-0.24358706192774343	0.28534387097116887	0.2668666360409523	-0.05253101981373451	0.27198770096179914
2377	-0.6086989075315657	-0.04023460277484713	0.6100271988121279	-0.153817985181531	0.17496893054672752	0.2329680218870634	0.6334510668830705	0.16955630161323204	0.655751167404266
2378	-0.30754304627500545	-0.21486604822513375	0.37516682155008807	0.2837017397006013	-0.10626886455584504	0.3029517266548192	-0.2303940221857423	0.03933609059919293	0.23372790480075806
2379	-0.692887120050659	-0.16416923253986634	0.7120702901012126	0.26205360581713966	0.26012894643208667	0.36924133177859736	0.6133701595430706	0.21469024421084384	0.6498575640686224
2380	-0.4595991629596282	-0.12950648382001725	0.4774969318693213	-0.07229933651837098	-0.0910775161593822	0.11628545915444105	0.3265960480214041	0.19159747825523257	0.3786483490746574
2381	-0.3649239850034635	-0.12668908814806668	0.38628958034950495	0.07797837112370896	-0.2299367643236655	0.24279938622398486	0.41929447367786393	0.2514729802515871	0.48892383400015593
2382	-0.31712865669132484	-0.04557263208221251	0.3203864068429634	0.3479277586602906	0.02939182939522295	0.34916701574113684	-0.1454169641760906	0.09044747404068855	0.17125080738650972
2383	-0.1533122806300978	0.019180943792399423	0.1545074884812029	-0.005481186111064941	-0.4631235144524043	0.4631559489415314	-0.34410495451190243	0.23355669882658744	0.41588093402608844
2384	-0.5358648131676507	0.16050702297785424	0.5593868092978369	0.04194142457703427	0.326589577113249	0.3292716735077007	0.3834969111877792	0.012720818946916517	0.383707831722585
2385	-0.026336834892033114	-0.15907394284854007	0.1612394125687352	-0.04073490375197942	0.043660605589067175	0.05971248499340076	-0.06056857371025093	0.018355868282084416	0.06328894075336805
2386	-0.38538123861329515	-0.1773928271042178	0.4242486466485715	-0.054274209385792645	0.20897000067718563	0.21590310555310646	0.17969482165696007	0.22180684807890882	0.28546191827462175
2387	-0.5118024651080333	0.22765687862109826	0.5601512453562529	0.0523658854334619	-0.46494769564151844	0.46788732152045803	0.39177405475236543	0.0012418748082036273	0.39177602304141673
2388	-0.6267324914447582	-0.2233341470709843	0.665335822784613	-0.21855789549703436	-0.23489978931106917	0.3208511566170165	0.2681104352060493	0.005915709513641412	0.2681756907056025
2389	-0.5044702583794768	-0.2349008443645338	0.5564787940906886	0.10149456164409294	0.1872443784870287	0.21298263618971439	-0.002457979645502263	0.04974272548999336	0.04980341758464512
2390	-0.46271433332697637	-0.21261103195122905	0.5092229425051417	0.07907108691128709	-0.10076537041369032	0.1280855052687092	0.3058629340390545	-0.04900418510556768	0.30976369150828464
2391	-0.3313678832086699	-0.19999242538228632	0.3870421737129999	0.053246796925852	0.06871472100584142	0.08693062904278069	0.47090778363889935	0.10315698875720133	0.4820741696265771
2392	-0.7125256290376062	-0.027521081649342524	0.7130569275805307	0.09361816014597654	0.2325646236981788	0.2507003472374803	0.48746922477310534	-0.02967982493116854	0.4883719249801703
2393	-0.2663697266646283	-0.028229360800539595	0.26786139717136515	-0.1738490720803855	0.1013050115633936	0.20121184167705036	-0.02484711477100872	-0.24648815924051298	0.2477373442947594
2394	-0.10539129235912843	-0.08457909430884035	0.1351330740390042	0.2822183882788234	-0.14373110661068186	0.31671098763735356	-0.3558271601764735	0.04901346271291639	0.35918698117605014
2395	-0.3461471222818537	-0.03532194130957672	0.34794463611598575	0.06510850121790317	-0.144715600578504	0.15868749787440345	0.5258075695977269	-0.2831360394063485	0.5971931153797586
2396	-0.4254373471886194	-0.11731443771806323	0.4413157754714817	-0.2419149602097518	0.019714977654863852	0.24271697162995748	0.20260390946642792	0.0661595276429982	0.2131324171237805
2397	-0.3943533854248511	-0.029611685546234532	0.3954635817833676	0.21312102025885815	-0.16656845832166695	0.2704914427183114	-0.058590427834001875	0.2625553561430746	0.26901329571823795
2398	-0.27054154827486226	0.016799478109596984	0.2710626344735004	-0.22397029217147849	-0.12659308861837312	0.2572712612425195	0.4561516511773058	-0.035824892310071216	0.45755628263724085
2399	-0.6430627388969643	0.05270775976151933	0.6452191829888068	0.3117147474966366	0.1315876154617114	0.33835097805354597	0.18701532578579086	0.15381450267003385	0.24214382773549145
2400	-0.3292431259893299	-0.1477442545582459	0.36087310895409974	0.08609551121201259	0.008867107602988622	0.08655092517183606	0.4669721761827257	-0.07444880219760859	0.4728695776612081
2401	-0.4816091804797962	-0.0630148840256376	0.4857141940804133	-0.3051042225300654	0.15079374961971617	0.3403341615677881	0.15742447510333207	-0.02706995888539687	0.15973493054312413
2402	-0.3759620467431152	0.06669128437653264	0.38183136068566165	-0.24086590775927008	0.026379896626768224	0.24230617917572012	0.32479415979801995	0.09883841286584012	0.33950004137958506
2403	-0.3516552654023614	-0.051010558133662495	0.35533576055093724	-0.04269044470759638	-0.1983162495554995	0.20285908633110694	0.21949564478480083	0.10527815870122308	0.2434375254126105
2404	-0.47613954291902477	0.07387037043478463	0.4818357562067288	-0.03460190978799002	-0.20775709079237353	0.21061885227938815	0.4664016589094419	0.03549223687065732	0.4677501537269253
2405	-0.5497010414809169	0.2204687158014693	0.5922648813262135	-0.22980958028370707	-0.26318780001401276	0.3493998587097447	0.3887743615686219	-0.01250728294564496	0.3889754958088902
2406	-0.42720452398076464	0.004395018481696149	0.42722713104048776	0.03022767365880915	-0.010666136379717988	0.032054308916184854	0.6166111776978737	0.09102383123158193	0.6232934159078165
2407	-0.6406385930162951	0.05955222855514875	0.6434005554767441	0.07379676919141664	0.07978290748294824	0.10867969207503257	0.33406283834008366	-0.3381377826068653	0.47532635103276205
2408	-0.30651960885559737	-0.08518716135739317	0.31813695647176693	0.35450034240283274	0.23533714152093665	0.42550448052044176	-0.12683009699000009	0.5251982594624593	0.5402953685206728
2409	-0.22776962218012953	-0.26155018731694724	0.34682488560310826	0.04251730274866522	-0.17485602591989777	0.17995096785936335	-0.008609402889789324	0.1016648372050604	0.10202872606305612
2410	-0.5193912672001102	-0.22245372342916994	0.5650247317695376	-0.4342643401124069	0.4227670452655881	0.6060672336101499	0.3192481028663613	0.47198395884077154	0.569814187772451
2411	-0.35914705725486734	-0.2583642251492154	0.4424236449058588	0.053180089435367284	-0.029216784804943895	0.06067736337953441	0.330638821542159	0.2652162184603525	0.4238651588007642
2412	-0.2822418951949518	0.3319029740039846	0.4356834533878098	-0.1204501409722496	0.06888164036627152	0.13875488041789077	0.29081235489988305	-0.4137955275728801	0.5057653254244835
2413	-0.20633843679311145	-0.05203472570595531	0.21279840971567163	-0.2729673687656881	0.016276779802830224	0.27345222246603335	-0.06905494673132938	-0.2975347053460247	0.30544309871629527
2414	-0.4181977833449162	-0.043625288572557444	0.4204670638678378	0.026859322226130956	0.2073056095408908	0.20903836714241578	0.24514184249896434	0.03546918380928168	0.24769454161100046
2415	-0.591673962705592	-0.011165500833219908	0.5917793056136679	-0.16263059947343367	-0.18724031378834616	0.24800735269875918	0.3679471268598732	0.11900069392773842	0.3867121065078244
2416	-0.29298245127716116	0.00013273346860781862	0.2929824813441032	-0.4431376085760704	-0.32130176152281537	0.5473625508675056	0.1957209128195993	-0.10913299649321966	0.22409079998635886
2417	-0.8441113144054291	-0.0522384036650604	0.845726174316921	0.08677478079825708	-0.2589742802530243	0.2731255030478801	0.7679900613978524	0.036065055490361785	0.7688364082387099
2418	-0.3873549854432272	0.09139098646776657	0.3979901973105296	-0.045290894764810435	-0.2536238158063511	0.2576359933952767	0.030790247253137948	-0.17915172235290103	0.1817783786590702
2419	-0.5126499356155728	0.284768410456462	0.5864324377799637	-0.41849181849217915	0.09207466016569776	0.42850104456059357	-0.14296075103411338	-0.3406495941979421	0.36943189137303833
2420	-0.41284064949833454	0.09275956284153006	0.4231332395082647	-0.689946421472891	-0.1685324668590885	0.7102318331987506	-0.18278612549639875	-0.4391757442791908	0.4756953878661916
2421	-0.40511718275652703	0.2826894960534305	0.4939972499351872	-0.024475114957890606	-0.16272623536483272	0.16455655237094904	0.17150621627092166	-0.1809560599019879	0.24931802549117862
2422	-0.044855363263941135	0.0460943834658407	0.06431715012837624	0.04704778778399352	-0.09360558095558534	0.10476401634817332	0.21601176768179306	0.019706431344999515	0.21690879929907897
2423	-0.45092390434872626	-0.095608160566906	0.4609482485920589	0.12087441482797856	-0.24193312879393572	0.2704482630153674	0.30822454465458843	-0.23476850010246025	0.3874514402707612
2424	-0.49316538964393936	0.17586436595654462	0.5235841639659816	0.18923951152818158	0.26399016919631374	0.3248113331700776	0.01008556734950471	-0.2098619497993604	0.210104156651768
2425	-0.37414821958872285	-0.10246954609882153	0.38792640809708956	-0.15997597361530594	0.08197902936952166	0.17975781871878052	0.33535222938356235	0.23246752409294769	0.4080468937639774
2426	-0.23721284249059177	0.19563094110788948	0.3074758490698494	-0.3787351521169233	-0.13834470729772472	0.4032115740976717	0.35978269400838764	-0.22927811797453695	0.42662869370200446
2427	-0.577272999594126	0.031503201847612475	0.5781319639901008	0.183235225347054	-0.09708773553750882	0.20736724958340677	0.32135644943584235	-0.12594940032184632	0.3451568035479582
2428	-0.24311597820824746	0.0622708763598325	0.25096422235604543	0.14196417665809039	-0.06558019865957974	0.15637963393754137	-0.036799120773985325	0.22450438830867575	0.22750032013074406
2429	-0.4449093771593299	-0.07862863624880165	0.4518039578430552	-0.35166069062057176	0.0116747807030125	0.35185443273064065	0.14959241450279878	0.08629209678684652	0.17269689182103903
2430	-0.4049576930218979	-0.06525214057315946	0.4101811489902931	-0.18089459226763974	0.21556964697057354	0.2814127328439375	0.6075132582838312	0.17804725538766955	0.6330664926701768
2431	-0.4510373557304504	-0.1435934224887369	0.47334318126106534	-0.07583497164514875	-0.07635795481947363	0.10761728573344198	0.0778034375568675	0.1777003302417298	0.19398655175987126
2432	-0.5830231733245165	0.14323140827629857	0.6003592732274574	0.0029935244739544573	0.19040104606250596	0.19042457701271828	0.6999422052139387	-0.18184280471239744	0.7231776381121189
2433	-0.35586877582368337	-0.07096661062073725	0.3628757989026581	0.023666208825280286	0.05239452078579224	0.05749152327547592	0.12835933701676835	-0.20049819751927095	0.23806647518678664
2434	-0.2539814020687909	0.002194847952904872	0.25399088557341026	-0.08920191677056068	0.07698581329803893	0.11782952687973647	0.06531548697281804	-0.07678227242961191	0.10080491157652738
2435	-0.5813848796695804	-0.2670184347380262	0.6397712269228416	-0.15034037102600636	-0.2142820546032843	0.2617613915099822	0.09933495054941946	0.2768362101663827	0.29411854694993517
2436	0.03245146287874504	-0.38697424008659337	0.388332537824951	-0.04769698970608154	0.0342167253600614	0.058700827263232995	0.22626355941780804	-0.3082370635646284	0.3823679977134079
2437	-0.6391383643840496	0.017855779878921625	0.639387736590719	0.011728899818667282	-0.040504335782915665	0.04216833300204688	0.5351248072854583	-0.11169347323005265	0.5466571058117615
2438	-0.341571885341231	-0.1220992904009071	0.3627390102704258	-0.04391491010418053	-0.050309665072519355	0.06678009979902196	0.34925494244054306	0.4373580333461213	0.559697296894968
2439	-0.35922907904922335	0.1192036176234085	0.37849046710460355	0.3481032924479832	-0.08887900180230673	0.359270621084581	0.003145149457227445	0.07106324339064042	0.07113280907081976
2440	-0.5923992439073785	0.1773525281847026	0.6183775411797711	-0.3807414096486789	-0.2512347541866501	0.45616107104014214	0.13437031866361207	-0.3752445976139166	0.3985773332443666
2441	-0.5090539444863514	-0.01156584430200522	0.5091853171012806	0.003136090086954724	-0.022630040126322973	0.022846307735660123	0.46394691071352084	-0.11851863799264199	0.47884590789966097
2442	-0.5142561545032751	0.03573035926240014	0.5154959272559936	0.20602671102918405	0.10785256043908086	0.23254930756888637	0.49584748586784716	0.02600011923287403	0.496528685416652
2443	-0.4207551461933574	0.028109852860506785	0.4216930837422318	-0.27023077203902635	-0.058398422882802295	0.27646888785540924	0.2599080935381194	0.07141065033705322	0.26953978939700296
2444	-0.4577687177699402	-0.03371128431270459	0.4590083328859588	-0.06743156397491433	0.09900513997543156	0.11978745160348708	0.5378287240347952	-0.03172162004584519	0.5387633966549963
2445	-0.4348649096012074	-0.19632966168132843	0.4771297786329953	-0.3713645429604146	0.19572181335191396	0.4197840539967652	0.2385558427438971	0.5408967835867535	0.5911668297542972
2446	-0.3590016172040645	0.02225542654166577	0.3596907910493194	0.027811040695401665	-0.23641923600559983	0.23804938382199772	0.3659845004132463	-0.06498185137313289	0.37170861646000813
2447	-0.4841096468029546	0.19715237887401563	0.5227152289950665	0.10445631540520808	0.07944251642735459	0.1312335141811832	0.501492906691512	-0.06358712504458339	0.5055081185632304
2448	-0.3003693145152976	0.14532510903407758	0.33367815693892267	0.04262396441430419	0.18547498208480442	0.19030967217078168	0.2621433127251379	-0.0782386334809489	0.27356973548891644
2449	-0.5891316791653199	-0.07654195701281888	0.5940831646996081	-0.3306739451764987	0.12707240214175464	0.35424942258903663	0.4846530963279448	0.3474523709074179	0.5963319325924531
2450	-0.20477382630927954	0.16887389157942942	0.2654255285358284	-0.03576407389921933	-0.27969871174557304	0.28197595346767074	-0.11129517185084167	0.0745855193975758	0.13397617318431862
2451	-0.46914444765862573	0.26750015874919747	0.5400489308384592	-0.1410486010216994	0.2521676899282936	0.2889346841311208	0.3142031310005196	-0.33878080737343846	0.46205632013330206
2452	-0.577294908716147	0.001955849966096825	0.5772982218738201	0.14978242441367617	0.21300948164892783	0.2603993355129455	0.28071492906747497	-0.19187196979837604	0.3400231230308704
2453	-0.33853454529651095	-0.1408212956060206	0.3666555272394972	0.08806121535753705	-0.33566986288249784	0.3470288669517299	0.2719649715384601	0.3147577338356568	0.4159776156877598
2454	-0.532778066292038	0.2913007128501664	0.6072137788529657	-0.05415808606681814	0.10658852473001496	0.11955840368013404	0.2832798168510738	-0.3342824134217703	0.4381691300836485
2455	-0.3875949408064787	-0.24572689841148979	0.45892433661956555	-0.22051953727136087	0.06443868461364849	0.22974161658940326	0.15788892245742914	0.07314362817364677	0.17400833938973376
2456	-0.3218511471371066	0.20495138690305978	0.3815668118520781	-0.12013735020629246	-0.03795896524836076	0.12599153129205	-0.20906059001963842	-0.025341775262101476	0.21059092067986737
2457	-0.5004290319704113	0.07092881730678946	0.5054306215133615	0.27056327258363205	0.008193436278044945	0.27068730459555573	0.012027181965665464	-0.30065386531601335	0.30089433333895593
2458	0.062140393294944314	-0.08366026380687348	0.10421357022521598	0.3425040334953329	-0.0817054509101347	0.3521147450320713	0.1707867411788816	-0.07914534873137612	0.18823415521183565
2459	-0.500917566791679	0.15998230499186308	0.5258447932907634	0.184249788327093	-0.06835026981345779	0.1965190674773088	0.1462806375534347	-0.016396852743056873	0.1471967448788078
2460	-0.1998938383591387	0.0035798161907617146	0.1999258905142331	-0.05649659115058479	-0.17157492480620007	0.18063725981615628	-0.10730381582362891	-0.021795140038847464	0.10949491777988714
2461	-0.3567521404693514	0.006890403620066937	0.3568186757885737	0.014406339610758302	-0.05695420040365099	0.05874796647203835	0.12810908363345339	0.20148043217286915	0.23875992515070296
2462	-0.4202518509014505	0.2882370607213761	0.5096000602034827	-0.007983220911493142	0.035984616018995455	0.036859522598051184	0.40545693616699574	-0.29993934037608966	0.50434009853587
2463	-0.5305429964212605	-0.054959779679238895	0.5333820848454137	-0.16023257759849943	0.30339069619878045	0.3431040563208774	0.259928637551961	0.003727662964068858	0.25995536557415466
2464	-0.5329543727672941	-0.04068845445646363	0.5345052981756454	-0.3260894141829394	0.1808320097169018	0.37287333208534273	0.1283098622030812	0.1415937077790179	0.19108165485253573
2465	-0.3413282319060396	-0.0327194855738974	0.3428928792382887	0.21396858054703027	0.25332656055024594	0.33159749658513465	0.310605887615912	-0.06707809259678281	0.31776640465614225
2466	-0.5180253051078829	0.3417748212139117	0.6206127980858246	0.12386573303761059	0.17086178329189616	0.21103665276589162	0.1289850229897272	-0.2958040050438267	0.32270287503464967
2467	-0.3770292818215426	-0.03984505135669675	0.37912887976054527	0.12538120657638918	0.23589911419470258	0.2671494694742936	0.2143690789208809	-0.06891656059437647	0.22517458631369844
2468	-0.531724927593162	-0.2251528250980373	0.577429816751422	0.24157828968814515	-0.23332953022565103	0.33586119115487634	0.35677148266587283	0.24871322536024482	0.4349070697432972
2469	-0.633064235349654	0.053080730299432166	0.6352856759033396	0.1388282668488324	-0.11805957538605352	0.1822398173193385	0.07032012529901199	0.18372256947138493	0.19672036639666113
2470	-0.3828530037012214	-0.3764052319194069	0.5368960058143011	-0.28550753571656	-0.04684179728173787	0.28932457020364905	-0.11393615346535593	0.45261345553104604	0.46673374336363915
2471	-0.5642170536120251	-0.09154591951980136	0.5715956078971922	-0.3539996895907772	-0.0568583916463204	0.3585368278586915	0.007929453442153346	0.20745298449908048	0.2076044725179759
2472	-0.3512505779756336	-0.01648502102218351	0.3516372057196429	-0.2690574462747721	0.40607057446274775	0.48711930863024494	0.49467866371843827	-0.10544651821492819	0.5057923966825826
2473	-0.4174347647982922	-0.004444215887539032	0.4174584217824101	-0.06826596430441964	-0.05610593851980178	0.0883635570786966	0.11317628903115408	-0.208663769601285	0.2373803722785047
2474	-0.10186367383296838	0.2948195084499989	0.31192106470940417	-0.11132134056227587	0.1870593522942972	0.2176778402716827	-0.19505255925312026	0.04479966211908708	0.20013123343740316
2475	-0.4777807845646595	-0.13820982486406033	0.4973695143333333	-0.35782329569948856	0.12352057044985844	0.3785430520687206	0.22736661473118047	0.10697159200051225	0.2512737530850389
2476	-0.20640649445999562	-0.016760841727615508	0.20708589225411367	0.3191283921194542	0.21856613962940116	0.3867998035796386	0.505515648821535	-0.012309437550379894	0.5056654956156927
2477	-0.5145064862997204	-0.048099044767159815	0.5167498839399943	-0.19801334585690106	0.06667617976136411	0.2089377852017544	0.114767656146168	-0.42141002541635547	0.43675854246791607
2478	-0.38119113219624007	-0.3191436921498143	0.4971512601855363	0.023830562138912065	-0.009283960615187152	0.02557513668704227	0.19001101323597366	0.102374512120952	0.2158349505593668
2479	-0.47664706742464186	-0.021957551222158714	0.4771525552065973	0.3518464683777536	-0.09424241569405327	0.36424932426258294	0.26273329520045763	0.07143507877905465	0.2722714727749871
2480	-0.616682460449172	-0.13206083667495094	0.630664190840841	-0.167761148466304	0.20489637146710182	0.2648137571485248	0.20843702574470652	-0.035058350787782716	0.21136480705467187
2481	-0.5894497515733685	0.01296471679364028	0.5895923112723275	0.01572567521066307	0.24141846188116425	0.2419300944444457	0.4477737467097722	-0.21156218596557158	0.4952372025333298
2482	-0.5417119148349251	-0.07270675527707643	0.5465693651651562	-0.43205785948411	-0.13633835684765566	0.45305865126924755	0.349380839938764	0.049845785222174616	0.35291865014579693
2483	-0.5164019710274866	-0.22650164312544513	0.5638918247497473	0.08858133788537531	0.28431714654871604	0.29779673141787016	0.4049204400605089	0.3429035468079835	0.5306066388505624
2484	-0.38296360866657697	-0.010256697453909936	0.38310093370492865	-0.2013965268672003	0.2790017026439908	0.34409665954847163	0.33195598105686347	-0.2039571621636969	0.3896065930618901
2485	-0.4585834637112801	0.15280237919650427	0.4833708310164643	0.062199925291622736	-0.2371882225553102	0.24520824542667977	0.24348839844582776	-0.21399869013162065	0.3241635999858151
2486	-0.4835610675420999	-0.12758397470970878	0.5001089647718614	0.20826164318217957	-0.18257403102829498	0.2769588215364557	0.30837359132084186	0.20186838549947167	0.3685717255681408
2487	-0.334003909888803	-0.13938913091747124	0.36192256304206233	-0.13134587844362508	-0.17968528644754161	0.22257255434995263	-0.2122459528274036	0.2895495439216591	0.359008750418222
2488	-0.37899153631759686	-0.16213504598177234	0.41221639673341937	-0.016671406117713457	-0.3453013781317613	0.34570359778520576	0.25413732357878593	-0.08261797682949576	0.2672293197446486
2489	-0.2149896244370956	0.44545365983447294	0.4946205633367154	0.20948353855059207	-0.09298492850149714	0.22919325874053526	-0.3448389133294285	-0.06384210983849291	0.35069886104013986
2490	-0.5480855804125132	0.03210689512609674	0.5490251871915893	-0.278276882250632	0.08884402287927416	0.29211518891783955	0.1738897674599774	0.16075072384736236	0.23680888168465297
2491	-0.14340071455298542	-0.14167515433102035	0.201582772798236	-0.12108689800843524	0.00027084345539109386	0.12108720091521863	0.23000334627362662	-0.18102190680114716	0.2926951828079666
2492	-0.4768918230125826	0.061971423214902975	0.48090151606284737	-0.2211927716040396	-0.24645508807686706	0.3311591047349493	0.5551586987296514	-0.16411902554474173	0.5789095225689032
2493	-0.5548886567661262	-0.04414314909850584	0.5566417510572206	-0.08557192553786264	0.5218470240683605	0.528816481370675	0.5242212195599516	0.337391721452555	0.6234108282197555
2494	-0.5090516116735535	0.01856774136243271	0.5093901298285475	-0.09929158488111868	0.10357665639066867	0.14348150604616275	0.19915418739854826	0.05961557913598027	0.20788556379434914
2495	-0.6468578477867061	-0.0009487511856100571	0.6468585435565195	-0.14274043435344477	-0.03218142322770507	0.146323188867557	0.3766595042424589	-0.0642689433995273	0.3821032311062896
2496	-0.26409698258037156	0.08731124629795503	0.2781554779941593	0.1500939095846695	0.25852220462670034	0.29893462827089884	0.29639424795335684	-0.09011196608324588	0.3097897942980434
2497	-0.474798195876542	-0.05762993060080771	0.4782829034250263	-0.1645582826209155	-0.20674429332551258	0.2642397229823909	0.2827199096139705	-0.2112048629932992	0.35289947781790487
2498	-0.4297748653084079	-0.324872136878979	0.5387470094313046	-0.06798262105714827	-0.15751116293330492	0.17155583118740658	0.1500272733337432	0.2357219192578514	0.2794154719455648
2499	-0.5160631730770593	-0.10037063956577363	0.5257332630652214	0.1698684131774926	0.17969189531195223	0.2472740484487625	0.4602322478304442	0.08927283018995831	0.46881058024877015
2500	-0.15169174648374295	0.02148570803298739	0.15320581451422435	-0.13373084422153006	0.09943321350203091	0.16664603998758445	0.21524568021605509	0.06943431489202989	0.2261676964913376
2501	-0.3049881381125708	-0.2839196848437982	0.41668711502897976	0.1606632943524279	-0.22931015836545465	0.2799925764761716	0.049894567036980676	0.10401905341652717	0.1153665085433294
2502	-0.3075603309971598	-0.004706132789605014	0.30759633432294975	0.16187803948079413	-0.16440085239965474	0.2307209135208133	0.4774268102970718	-0.10684387889603464	0.48923611237109915
2503	-0.49700014135296583	0.05684861346439929	0.5002408473502465	0.060955525215668264	-0.19792245608099945	0.20709629324411657	0.2185217038137809	-0.2035950303368263	0.2986681627082656
2504	-0.4773095237902975	-0.08121538328610776	0.4841697222908822	0.04107665032125081	-0.22507586508692787	0.22879343575864075	-0.19929883606787266	-0.15828718295321054	0.2545090535624851
2505	-0.47442395675174803	0.16424691992174223	0.5020509351089426	-0.13400765483939284	0.031465148601778646	0.13765212360180232	0.036295164733242534	-0.05443067162362027	0.06542199168789953
2506	-0.6720855283797603	-0.10192878882329214	0.6797708698145905	0.0414807606136913	0.19445443701838425	0.1988295289367933	0.6079971884834181	0.02795922532082076	0.6086397123785807
2507	-0.2182989801047658	0.15494347708568515	0.26769745199792844	-0.17121054546865158	0.23776366904282062	0.2929925138913572	0.0713502352862148	-0.3566627894232571	0.363729571845041
2508	-0.2692995274921851	-0.1015393771570027	0.2878063248452789	0.008354947285480597	0.19642757427565713	0.19660518070478702	-0.08159596315918351	0.3856075197746845	0.39414598882984786
2509	-0.2999470289104435	0.4859508899143046	0.571066097365889	-0.31795094604703783	0.0576101136716113	0.3231280385380729	-0.24111857087206925	-0.45251590225817645	0.5127463378864061
2510	-0.4815805109922757	-0.09012169290570728	0.48994051485845913	0.17042918354611775	-0.11949380956930213	0.20814628781119526	0.12948504687017187	0.2111247854267057	0.2476692398834444
2511	-0.38453699552691123	-0.09587612559713043	0.3963091374020797	0.010992652268838821	-0.19212948827992232	0.19244370260054866	0.3932601057465478	-0.16922843371664958	0.42812588516694067
2512	-0.2770646228201317	-0.0050500108350424976	0.2771106418524844	0.10033357304383238	-0.002712754620203263	0.10037023920152569	0.061689240359520045	0.014094989751333506	0.06327899424157146
2513	-0.4437632306248843	0.0458093682998976	0.4461213994852409	-0.07589057904025548	0.04747187158584755	0.08951513044691642	0.19015505698191726	-0.1629081191499657	0.2503956888222631
2514	-0.4560171376443939	0.1766895236923834	0.4890509355967202	-0.2511384143312562	0.16623532050193768	0.3011721848630774	0.00997302361008021	-0.14128818000898233	0.14163972257166352
2515	-0.3046740706859181	0.03563337619372502	0.3067507568813667	0.301530472427561	0.09532723734463727	0.31624026938729505	0.4450423307087752	0.1923419078532632	0.48482789280252025
2516	-0.4292958671315445	0.22246266286485117	0.48351274844118136	-0.013557829872375748	0.04928761750383185	0.05111833320886271	0.13070685999084874	-0.05567951285192528	0.1420721344954564
2517	-0.25520483723626697	-0.1797147951786325	0.3121328508101756	-0.0758289408161156	0.08832122846413794	0.11640733508979755	-0.03712293779777289	0.15971501191709886	0.16397255118591145
2518	-0.4245610246978874	0.073011404809184	0.4307931393659034	-0.14899956794098845	0.14069902722670521	0.20493190944589953	0.28855622850484636	-0.011160722324290823	0.2887719839799925
2519	-0.3681627113283875	0.31971959045447956	0.4876109089561571	-0.14233625289359841	0.012275543523269067	0.14286461373125983	-0.16325224698948446	-0.3754778292999106	0.40943240766076205
2520	-0.6394890655365163	-0.03311187662525371	0.6403457357665566	0.01221050769692552	0.44843488701170625	0.4486010971758968	0.4678167904015967	0.14921983677573486	0.49103880607242073
2521	-0.4591828032876068	0.1521579109876053	0.48373637108571543	-0.06298314214136223	0.015816116324516058	0.06493863048748151	0.3667626177894683	-0.3073496425224421	0.4785171058242919
2522	-0.6507705075181806	0.12674809995525668	0.662998743813092	-0.04973881724219779	0.24153767864720818	0.24660575854374278	0.5589701717324216	-0.13378634232684053	0.5747577213746393
2523	-0.11669715365727396	0.1602423502656886	0.1982317746739433	0.055209608850516234	0.1172258424568718	0.12957622871943114	0.3874930599574137	-0.04912738668116295	0.3905948945356048
2524	-0.6234344758534794	-0.14315924703517255	0.6396601564068065	-0.17721462956377745	0.011271430315317944	0.17757271770398725	0.36323924386886797	0.1253586515516105	0.38426233201455623
2525	-0.36802633041655414	-0.07255816354078991	0.37511073961736513	-0.14731280942128916	0.1621337791314873	0.21906260784317108	-0.051842346471127405	-0.4214984658614356	0.42467468209345394
2526	-0.39509727495626673	0.11149677873763325	0.41052818215895553	-0.48456676687097017	0.16563452693300473	0.5120934954362392	-0.23557888385326514	0.0626525111319583	0.24376781507961695
2527	-0.1542626714080425	-0.1514603681061289	0.21618791570480936	-0.18581663513010852	0.28880812393499794	0.34342095792471516	-0.008508033489096574	-0.1263565031152648	0.12664261728726833
2528	-0.4527257776144229	0.037886059941566005	0.4543082469584719	-0.00749688522402897	-0.06379857969974123	0.0642375440047835	0.47011181682309683	-0.16302014039643833	0.49757480492041334
2529	-0.3562668228284446	0.14909165635222876	0.38620508935295683	-0.3430912013974501	0.0013940685662610095	0.34309403361689794	0.09195636162057644	-0.1723403479983524	0.19533859831248773
2530	-0.663214407825659	-0.13573192171431206	0.6769612288158013	-0.061997806672386926	0.11037819669883886	0.12659808189176575	0.4084332334962308	0.11151328126064143	0.42338270881284407
2531	-0.3566263765041622	0.27156202870416263	0.4482502736780078	-0.01762007675328125	0.12521427720940456	0.12644794313022703	0.18028287518509653	-0.14365378727302483	0.23051751708468612
2532	-0.37933578353705955	0.015048708902323701	0.37963416641722564	0.03707043560851358	-0.07348465224711825	0.0823055970884414	0.3692938828157104	-0.002008817001027716	0.36929934637208234
2533	-0.33322220389093865	-0.20198269006702588	0.3896588819116619	0.016415550940997985	-0.12892371640652245	0.12996459119608667	0.04983313525773541	0.04531884242946696	0.06735828715728011
2534	-0.4230851315159926	0.04271092290496582	0.4252355246746193	-0.1298541354632485	0.15303411097386818	0.20070260491201874	0.14262082145449476	0.02160280819254535	0.14424763441442906
2535	0.0643545154517089	-0.12889498895575616	0.144067421150407	-0.10251609486301248	-0.18713066585532884	0.21337159091458474	0.3601742578408799	0.020168194419845367	0.3607384815588508
2536	-0.21981928946987767	-0.1938721084651902	0.2930988134806764	0.3451108671789243	-0.37400307354555434	0.508900589178781	0.43490909485691126	-0.4018966315880897	0.5921712786610902
2537	-0.39449373655248904	0.15970243007047397	0.4255939077918753	-0.08872243601984706	0.015050928428323136	0.08999000555534131	0.18042254807488026	0.04159472874744259	0.1851551168977131
2538	-0.27926025275451044	-0.01872407982052438	0.2798872628999727	-0.28961067893794973	-0.11640334538548629	0.312128313633725	-0.2600640498077851	0.5058223327315474	0.5687614106920497
2539	-0.4900481257531026	-0.11702471268342939	0.5038273007021035	-0.21282995557385867	0.09956714509823673	0.23496852208877675	0.043247509081127705	0.16540541622020566	0.17096578241479113
2540	-0.14232555160053584	-0.13131508279747825	0.19364971884437465	0.026789591832017845	-0.39072767036853	0.39164498544235793	-0.19543185353984638	-0.3770390944322532	0.42467880581483397
2541	-0.664863508018534	0.18334764326644606	0.6896809715992397	0.06951540544865147	-0.14403866326101253	0.1599360125447354	0.4047726979283483	-0.34277819970467	0.530412887457468
2542	-0.2991539767148351	-0.1758387053119245	0.34700483003853694	-0.3697298441510332	0.14619685251392647	0.3975848052188691	0.32299316540533934	-0.09329509093634092	0.3361972023848221
2543	-0.6691976441932805	0.07921377843332227	0.6738696533362517	-0.0011812183701803126	-0.007297175474257679	0.007392161168437767	0.4683016883116383	0.16215086878079804	0.4955798376870254
2544	-0.4412312143840197	0.11753549852699767	0.4566175401370239	-0.13171559695759374	-0.5558006427505541	0.5711946716871792	0.4566327170591274	-0.36669672008187637	0.5856448777267731
2545	-0.29986344896976935	0.028395122493025445	0.30120486551422004	-0.1990109353148326	0.3209177265639885	0.3776155976623362	0.10117969335273128	0.32957194182705596	0.34475352817137217
2546	-0.2950243677206597	-0.13854166446040486	0.32593430371845555	0.2350390049374273	-0.2373741349661859	0.33405061561524024	-0.04187053909983429	-0.1357324508364853	0.14204379695921132
2547	-0.27432371157524094	-0.19604473547553608	0.3371750836584591	0.048157584164819335	0.009873466038651064	0.04915931492818074	0.20288860038436654	-0.11602584429511856	0.23372158802798312
2548	-0.532468906050049	0.2273967470944667	0.5789925876030545	-0.40045689193432205	-0.35996204495502654	0.5384592798957984	0.2765223797011793	-0.49922019828333586	0.5706885602933148
2549	-0.10340610259647026	-0.43466328757751105	0.4467941311408217	-0.26949466584527243	-0.3297334512811513	0.4258538761275215	-0.30971080070824314	-0.08090891205980721	0.3201047205619479
2550	-0.3305415321765963	0.24348139997839235	0.4105373267183993	-0.05930291006230773	0.060359548286715026	0.08461743444015803	0.019080723734572164	0.1434795673735998	0.14474273823563802
2551	-0.42305188177270875	-0.0004014915511382923	0.4230520722876743	0.3106420636356265	-0.3546939227415341	0.471493659055536	0.1104774691564845	0.22776465598055745	0.2531442468340208
2552	-0.6567821687377553	-0.12957706814965908	0.6694423304229653	0.28172277067533075	-0.011378395543731636	0.2819524559249921	0.5040272136457092	0.10601732661235648	0.5150564101508576
2553	-0.5530524790930321	-0.05162886947332623	0.5554570953674484	-0.17923958828724776	-0.11200998709151437	0.21136004167681105	-0.02840628047192659	-0.35524783362670426	0.3563817336322336
2554	-0.38026073020970547	0.05497452945193776	0.3842140312743412	0.13128653221983153	-0.038246453448087234	0.13674408485804995	0.20008428065681094	-0.1721945734227583	0.26397857958970683
2555	-0.40852811246243764	0.1296002036430568	0.4285923838059233	-0.4216317743838915	-0.07604899473049441	0.4284352958961569	0.32316177183403605	-0.3847457716742272	0.5024568037116326
2556	-0.3891550316357199	0.05002921829077305	0.3923576956428712	0.19698817619701373	0.23374289170560042	0.30567970325869165	0.6516285189772565	-0.01720308778379374	0.6518555614350388
2557	-0.24477510207504893	-0.023432441871249425	0.24589414374462054	0.18100918347622919	0.07034317064089742	0.1941970292217304	0.20433623623897637	0.16929693041377233	0.26535777374675956
2558	-0.379902070924754	0.07443217442177465	0.38712495667687236	-0.07898813989673689	0.023014402873922184	0.0822726502793588	-0.12976945704621093	0.15702612998075155	0.20370890377889786
2559	-0.36927539736497317	0.12210323461728287	0.38893896565278985	-0.06583845866614019	-0.10441129132634885	0.12343589589729861	0.1530686335213949	-0.4397685097585631	0.4656461625992149
2560	-0.4869138482158213	0.047091044413210686	0.48918571325036353	-0.4428571926534511	-0.2973117960980609	0.5334011597137288	0.06616081170258534	-0.2981089393284701	0.305362395708264
2561	-0.36374976932667746	0.0283972302339894	0.36485654354852026	-0.13735205090276417	-0.06196291506402359	0.15068174650709	0.27686766270444285	-0.3135653031937276	0.41830479559574196
2562	-0.44435123517928166	-0.10052752018396174	0.4555807310671624	0.29747241819525627	-0.04442332862998052	0.3007711284573383	-0.14006076917196505	-0.10658496742212002	0.17600390433571883
2563	-0.44637020317052284	-0.06866714051170722	0.4516210075545074	0.18248912722315241	0.049981818228942584	0.18921010466711063	0.28263294509858894	0.06661847781242089	0.2903780350528359
2564	-0.44525770512723634	0.032049920660907234	0.44640970127176155	-0.1170973335460254	-0.20733746149272533	0.23811889564214864	0.2817091612840976	0.08731303265167527	0.29492985135828864
2565	-0.39543292621834186	0.3356875816026619	0.5187035295617761	0.22595992094841957	-0.4319419972735678	0.4874748966702746	0.13238632200007958	0.0706224181935049	0.15004554043425297
2566	-0.3949335527069855	-0.0910115899527018	0.4052846167318469	-0.08747210699923186	-0.16045781934842526	0.18275141940060807	0.5552767190376158	-0.19614099693489484	0.5889002677735796
2567	0.12710944009755107	-0.11167899603698811	0.16920108722387847	-0.08033026530330038	-0.18701458947813096	0.20353724033054119	0.16979613645160968	-0.2631012601691915	0.31313415823973956
2568	-0.25180447092172287	-0.15435157981628048	0.2953470869467827	0.0543896850110556	-0.1814011537608165	0.1893795565032225	0.34641999519946437	0.4036766075067029	0.5319413656805773
2569	-0.4228339141664093	-0.06620244606521057	0.42798514324016385	0.17865548630474007	-0.3657773196952302	0.4070759516235389	0.1869567399865278	0.10027953736808469	0.21215279456360514
2570	-0.4626971267117414	0.24376235568113094	0.5229806087366103	-0.021589496187055825	0.053278167858540046	0.057486255017818545	0.09677282330327772	-0.33207394912775223	0.34588739066260915
2571	-0.31983616976202245	0.4173620250239133	0.5258195844775114	0.443869570583813	-0.16504134827930567	0.47355975581980103	-0.31470518077199755	-0.2562578534252673	0.40584164183442467
2572	-0.5271683945452514	-0.003968089670298427	0.5271833285898269	0.11127162097234318	0.06118052010450137	0.12698200531598994	0.4227106854407124	-0.0774799092358332	0.4297527893114248
2573	-0.40258085195128024	0.047487521939830975	0.40537193674180816	-0.008736243515832045	0.30800792125634807	0.30813179243210953	0.5437919505823385	-0.21153270719614792	0.5834858796336685
2574	-0.6520555496037849	-0.06679672245587721	0.6554679564249816	0.21350627478868803	-0.04347789936986757	0.21788817569514665	0.44555977620886855	-0.012716046537872732	0.4457411939846377
2575	-0.4362303174371946	0.048803071737892494	0.438951739559612	-0.25909974510414574	0.3883842996943156	0.4668779735242146	-0.05497248314336969	0.2559310909550325	0.2617684037854477
2576	-0.3882310879303456	-0.3465210051258128	0.5203846506469837	-0.21030444688178737	-0.23943454520034896	0.31867987356209443	0.007187766175337068	0.2555704055906209	0.2556714614428951
2577	-0.5660317807845251	-0.07306950287255415	0.5707285949627395	0.15794301601484015	0.2105076128318283	0.2631719045947325	0.3678589655955088	-0.22600226713041377	0.431737470364902
2578	-0.2380990228448548	0.23711597834628018	0.3360284688338003	-0.006144976565250267	-0.12848510010876754	0.12863196215150996	0.4119427392723757	0.0014530174635645028	0.41194530182899025
2579	-0.32197438440362414	0.1485417891715888	0.3545873197710114	0.014014756516295482	-0.12233040558485414	0.12313058730780894	-0.008807949401830476	-0.2450333530694231	0.24519160688961142
2580	-0.5375889089917953	-0.1789814405060716	0.5666005569328513	0.061170953769326214	0.2152986761873587	0.22382002938315906	0.3409324490596656	-0.05517460087690896	0.3453681679074486
2581	-0.2923221624551692	0.05991646328127831	0.2983994457679221	-0.01767847750825054	-0.0872342054918824	0.08900750066600953	0.03881954508181078	-0.2403033840918594	0.24341872049281346
2582	-0.4515974291845729	-0.34647885004857326	0.5691992898599725	0.2024047788545619	0.1189318013867588	0.23476044787029934	-0.05003543686513736	0.2853875674994745	0.28974058850211554
2583	-0.37562983607298933	-0.07396572854075725	0.3828429217665984	0.14938362348797468	-0.32694532954254313	0.3594561384593106	0.3202619989127737	-0.24706086271472552	0.40448339623889373
2584	-0.47130481128020046	0.15261708055417053	0.49539902948304565	0.2848342458862213	0.10990314302170441	0.3053018972682967	0.5999897379070885	-0.28781734227798694	0.6654521080511961
2585	-0.5504259286191677	0.21825822729374778	0.5921193770496642	-0.21886319895421413	-0.47342319483842005	0.5215655483901218	0.1494938195075727	-0.19654917737010247	0.24694125049457966
2586	-0.23675789248290352	-0.19822660581971635	0.3087848553730434	0.02938425371154673	-0.2676733655930699	0.26928138631198745	-0.09164265089658102	0.18479249680214108	0.20626837454569216
2587	-0.5500754261424363	0.025549399542760823	0.5506684540290814	-0.4060565153706159	0.1986699673800854	0.45205270667670094	0.39832142940776993	-0.17431843196028385	0.434795212538663
2588	-0.31131270314487663	0.11209667561066962	0.3308795306789675	0.32844296607667056	-0.10384707578468326	0.34446915263092964	0.05822596846748482	0.20697034546010393	0.21500462158719122
2589	-0.19439424404824643	0.100584567736077	0.21887525530708735	0.37573180465198774	-0.015384258553922624	0.3760466253515559	-0.24554135637806462	-0.20051680930475738	0.3170134831607958
2590	-0.1836862423624284	0.26345626527117155	0.3211694869439852	0.13125368138052496	-0.021166805660043583	0.13294947362735368	-0.1196259771472204	-0.5588640578809128	0.5715237611854362
2591	-0.32877599501582716	0.11673876906465257	0.3488862208534145	-0.11554421237776	-0.11259548679558624	0.16133260259703225	0.29093820641750384	-0.3835614022712845	0.48141914094243093
2592	-0.1563934467376079	-0.19657035895049724	0.25119477741465157	-0.3156704946197667	-0.024102446443971484	0.3165893066704444	-0.40922962119800077	-0.14907946658799115	0.43553825345659264
2593	-0.5618319461987069	-0.09524696279149437	0.5698483304269927	-0.189579650818598	-0.04157826875633358	0.19408553897000017	0.49113235181142084	0.06220299710301519	0.49505575427866194
2594	-0.5571124638270778	0.14444707618757022	0.5755338870740929	0.08078931377629532	-0.0810040957193551	0.11440531781239516	0.3883263186149144	-0.2637498927013774	0.46942660302650097
2595	-0.2643064513908488	-0.026342103723385944	0.26561590064489127	-0.14429264388098917	-0.021952228302041254	0.1459529629901048	0.16166461820012887	0.12877747156060665	0.20668595975376822
2596	-0.43109333189637455	-0.182324082437952	0.46806359807440573	0.10727956734419324	0.5241603528455122	0.5350261498886658	-0.05225545101202928	-0.17159391875623434	0.1793742041504066
2597	-0.4986194516498804	0.19820759025219684	0.5365702250378884	-0.05568669092568879	-0.06676683022488197	0.08694145826089762	0.39901390920329327	0.17725192825430736	0.4366123518724179
2598	-0.457029624261745	-0.11733429685552275	0.4718510513619862	0.17422322784316313	-0.23693276277015224	0.29409329675119755	0.25695290876374105	0.5676269302795817	0.6230771455452114
2599	-0.5321420062529744	0.03216570930311205	0.5331132597055835	-0.10032210549241448	0.07645668674572198	0.1261354422775954	0.2781431455831387	-0.2826576684223439	0.3965589072922695
2600	-0.5184242155870445	-0.05620773637093397	0.5214623446951725	0.1227700801370282	0.34630727350584206	0.3674251219771213	0.33202331990297584	-0.03958028628817198	0.3343741676954837
2601	-0.3577410318307098	-0.18977140824868782	0.4049590513175265	0.3054817628930774	0.030578491639038224	0.30700839013157455	-0.02857344034858978	0.5893145605093385	0.5900068581988427
2602	-0.36016026320826455	0.0005604562173123582	0.36016069927938826	-0.0710101147128209	0.1947198022717572	0.20726369143745413	0.25237376372467024	0.15426783535766625	0.29578891399526064
2603	-0.15042397221972506	0.07458492878434887	0.16789962185820137	-0.10621192391946423	0.13605407467378305	0.17260267674058066	0.3830147311176305	0.07994337676433522	0.39126874107395193
2604	-0.5311707356746014	0.256987777726947	0.5900720874080827	-0.18257666173011583	0.0379247538984232	0.18647392409334104	0.42928915074926927	-0.2392310868184621	0.49144754333638846
2605	-0.6527059915291149	0.02068930308423451	0.653033811253381	0.0887029567712332	-0.29223464573173147	0.30540023363761504	0.5046670900664818	0.1736473909856134	0.5337061815196457
2606	-0.5089247713951927	0.012586154971389237	0.5090803809189792	-0.06606709162219306	-0.46500503029969587	0.46967492885977674	0.6149558203761055	-0.07274123192107532	0.6192430442369495
2607	-0.5161057456802982	-0.03819294410040373	0.5175169965356434	-0.08764173258320185	-0.06578400203722129	0.10958379539976976	0.28073823249058144	-0.07874703826426399	0.2915734062244519
2608	-0.2071992464047771	0.0035001753608260864	0.2072288081765276	-0.3483423800825183	-0.06875113936954266	0.35506215360998966	0.5284525307267977	0.03988131495702898	0.5299552778435731
2609	-0.18859086170351927	0.19118227496433846	0.2685464119637718	0.12776616458200285	-0.35646552126980174	0.3786711774959205	-0.001848992897626679	0.3302969107303177	0.3303020859951189
2610	-0.6336732619489535	-0.14538962767715025	0.650138405837655	-0.2644959625392963	-0.20883118008374413	0.33699937088184306	0.2654072075260103	0.013395293509553754	0.2657450276015749
2611	-0.2003268785763149	-0.04947345284635768	0.20634553742853365	-0.40767240059145177	0.009504803293392754	0.4077831868648377	0.6127941285500148	-0.4332340524923059	0.750472110224143
2612	-0.050497726485890085	0.04702810107383977	0.06900480179563633	0.20421881754583224	-0.16637813285814892	0.2634141388255038	0.3419870157977118	0.12927227034705674	0.36560421066353554
2613	-0.40945825335305835	0.14677676250220908	0.43497066481495883	0.2340806208594614	0.015628229327792013	0.2346017446948615	0.011555930021479558	-0.2610037534985644	0.2612594474062148
2614	-0.26429173543452417	-0.3223881524073187	0.4168743722413229	0.11895743491298924	0.18383195255167667	0.2189635999430955	0.16832017239788025	0.4050207233756673	0.43860399770157243
2615	-0.3420053748084017	-0.056601540027437273	0.34665748330493734	-0.24415556327259216	0.3448270977646995	0.4225135103517784	0.25334282433908384	0.13174848341294593	0.28555253374066775
2616	-0.26628279064426924	-0.12826238803236314	0.29556346996383737	0.19895987312477642	0.057681747464865804	0.20715263721330626	0.2794148390946883	-0.2677355676823528	0.38698189429029145
2617	-0.4456517406187757	-0.125110986583556	0.4628803656242672	0.15621178308697237	-0.022038998745505578	0.15775879893342148	-0.1488622762543875	0.2690256360726647	0.30746507144054497
2618	-0.2880258416742493	0.21306540491355777	0.3582677102993488	0.2715641206977841	0.2280774040136933	0.35463555077288306	0.10309997777194685	-0.27065604511124886	0.2896278649782136
2619	-0.2945994522423827	-0.08239841877781583	0.3059057643762148	-0.04954404134978054	0.09992706610831902	0.11153488501040884	0.07594510541871215	0.17852903997328173	0.19401102327146497
2620	-0.37961390620279084	-0.10571097657867348	0.3940577728604755	0.24527294568808183	-0.1904500196363804	0.3105318467822687	-0.07471917664880208	0.23692627841322508	0.2484290980578079
2621	-0.3198582126973122	0.047756701645817384	0.3234037395918709	-0.12569522360558869	0.0010800026494266603	0.125699863337164	0.40320607882581166	-0.10153096312292507	0.41579283119692606
2622	-0.4696932694568137	-0.19377835395473714	0.5080962682744663	-0.2599321431254225	0.1606758144076921	0.3055837632554293	0.550709275299655	0.03588821554967246	0.5518774047887909
2623	-0.24483689580480059	0.03467739788115628	0.24728046318126062	-0.06379613944108327	-0.3025193508114856	0.3091729370805098	0.29621145425146883	-0.35072186066851957	0.45907194336025203
2624	-0.5099796620402592	-0.006706469638515826	0.5100237567307129	0.03733432442636736	0.10041746039918309	0.10713317942353225	0.45936289530705027	0.118079849849812	0.4742964479367626
2625	-0.37272847724585384	-0.1200412015589069	0.3915819298968214	0.08164157237960006	0.20772001091273892	0.22318814770099654	-0.10218058489561879	0.33730045264563474	0.35243789138593035
2626	-0.044548105149460934	-0.06553244911593319	0.07924036572063382	-0.052414917324676034	-0.01276990830447787	0.05394806869812298	0.03796474762835832	-0.13435203128394524	0.13961300216171538
2627	-0.36193970930771624	0.1402595607304114	0.38816632717179644	0.296932358051927	-0.38421281686886555	0.485580388714975	-0.22227984669194664	0.23797662177437787	0.32563968240455676
2628	-0.2260252986548491	-0.2656358759154477	0.3487833915274362	0.09477885247441076	0.055443757810411956	0.1098045589058384	-0.16686850985290552	0.19440497718877253	0.2561999116633267
2629	-0.409465424771023	0.03416136785819341	0.4108879812514077	-0.08093587682989643	-0.11183467479195497	0.1380493051197524	0.4118989578929763	0.015221496579646627	0.4121801129014403
2630	-0.2272002240978406	0.08817186491131108	0.243709293200008	-0.23962470585737777	0.2095995414559427	0.3183582375811505	0.08862523420028598	0.1820823219065725	0.20250531866581736
2631	-0.12445885679689161	-0.22615489383650308	0.25813958054004266	-0.10327081575702513	0.5243959158067796	0.5344679016572955	-0.07745018349497378	-0.3809286002301755	0.38872243233022447
2632	-0.6212814578233016	-0.033817834229113324	0.6222011698373723	-0.03605270816140381	0.15975690975690976	0.16377444239211672	0.448064257937662	0.1463287171317612	0.4713530234321773
2633	-0.44064199038008733	-0.25235208659302355	0.5077863126296118	0.10815138246641144	-0.257760058152242	0.2795299073588427	0.27278256350667046	0.1364690361986646	0.3050149583123148
2634	-0.5226620873958976	-0.13983042469768497	0.5410436260341415	0.07269874185644717	0.15217618361671664	0.1686496306775055	0.09790589027104264	-0.1529093803443802	0.18156773377191163
2635	-0.1014110952649486	-0.1123612621121558	0.15135806376362332	0.2105327239107222	-0.29761452717660236	0.36455237569356336	0.016552628914049235	-0.6960577247163414	0.6962545121299081
2636	-0.31958648394450323	-0.2162563565739063	0.38587864993885157	0.191797208460142	-0.1912496142875715	0.27085528264785247	0.09202010095747389	0.04266092481338209	0.10142807050396219
2637	-0.3337590743697276	-0.15601784445683642	0.36842460220931905	-0.10934581663688651	0.1290133101212345	0.16911812973311122	0.15977479990071766	0.05821302466845837	0.1700492367650173
2638	-0.6266124437455559	-0.03091743600945574	0.6273747225591547	0.07313755002720898	0.21937133611550438	0.23124204706991353	0.5879154114113461	-0.062397893072620544	0.5912174118163931
2639	-0.46945917359909756	-0.04096419891486266	0.4712430172098936	0.2520168251619703	0.31610300765583343	0.4042692068582308	0.32652423505457834	-0.04284901654535724	0.32932372264518367
2640	-0.5209089896172067	0.1112528061603473	0.5326568898855725	-0.27115327982938253	0.07552380243836662	0.28147459192079993	0.4147925657335363	-0.10586099422691067	0.4280881015474736
2641	-0.34896077104114676	-0.03940188677991398	0.3511782003590895	0.252188794884833	0.12851897631746925	0.283048256555582	-0.0058875448009458415	0.2770589135118366	0.2771214620705919
2642	-0.3875499065083402	0.3710531783138002	0.5365402046178795	0.09381216508984544	0.06659121389949206	0.11504395719659646	0.08007343818326888	0.08813586261595556	0.1190784858047346
2643	-0.4373715122888732	0.2774858023540655	0.5179693140234618	0.008284810630876285	0.05071201551073889	0.05138430309297677	0.3203276568225911	-0.25894243262645583	0.41189924877323864
2644	-0.5890250166825891	-0.15587815228923527	0.6093016236963681	-0.17778978295250045	0.11912748132191743	0.21401066265118895	0.23105434576430353	0.543968429084098	0.5910057212386287
2645	-0.453128546464735	-0.2285671445648501	0.507511989213824	0.2538072480376101	0.02211760544046723	0.25476912612568486	0.0843309756651657	0.08595331063568755	0.12041463808804047
2646	-0.6884895348853092	-0.02921688186980176	0.6891091828097948	0.16175988902720395	0.12452667175826534	0.20414003447948198	0.6169427398394118	-0.0583780505505546	0.6196985888531967
2647	-0.45091659312134036	-0.03630825977600949	0.45237602023108897	-0.035023911142065794	0.19581058974068258	0.19891822793872163	0.4364671890069829	-0.044585489083317636	0.4387385017484287
2648	-0.3652900112443777	-0.09822447174850073	0.3782655669832897	0.10518203433261089	0.35310515019203015	0.3684379288814911	0.3811918466006705	-0.18764818806700367	0.4248753539564971
2649	-0.48677247264988294	-0.05698811506623106	0.4900970163023675	-0.3262026372659575	0.038238145278884306	0.32843616779160434	0.1440245639495821	0.08433035018409525	0.16689722281404026
2650	-0.5999051647695155	0.06220889736631313	0.6031220055914658	0.12349996324940585	-0.3131303747743922	0.3366049205358649	0.5115905886608032	-0.04783459271075549	0.51382203014868
2651	-0.22001692883505497	-0.09217195062265486	0.23854374327488612	-0.15032216220222927	0.19135230294550945	0.2433360973873448	0.26204622111451953	0.13940229687747	0.29681850072917276
2652	-0.4313015317390864	-0.40916483608070053	0.5945055713493598	-0.11385415924455865	0.20944993272950557	0.23839472288135852	0.06500384134045996	0.48668565721813223	0.4910075644334423
2653	-0.456200949084087	0.10019782098817896	0.4670748433345569	0.27219216786532835	0.10260471824863669	0.2908888180286571	0.19884546129799402	-0.16959728093584478	0.2613479580552408
2654	-0.6217086654404846	-0.09054472661131563	0.628267468679468	0.2493355196401818	0.23397549470228798	0.34192504072591684	0.4329683186441678	0.26334831775838907	0.5067680943150733
2655	-0.4090370445475616	-0.04114189663394132	0.4111009115422171	-0.01926655799588195	0.244386260295127	0.24514453793231097	0.17022004641833657	-0.25110503951434343	0.3033621681623479
2656	-0.4995232179230135	0.015607083657454206	0.49976697200240555	0.16047311483089027	0.08702384142571686	0.18255073146940937	0.3138589482366991	0.06322688072095585	0.32016414201772964
2657	-0.1558971040174181	0.12332654275977019	0.19877963474686008	-0.19165214159533506	0.14063421048298508	0.23771521730055675	0.08019969893127026	-0.10507669829387249	0.13218587002024043
2658	-0.6135205242023106	0.20593022482984683	0.6471589380638648	-0.08356278227876741	0.061058046812226055	0.10349310925222353	0.4009382835475839	-0.2025872132970283	0.44921385353252236
2659	-0.4797542503297832	0.19136336695230954	0.5165114509096739	-0.2865894658623906	0.14625890068387698	0.32175330297068677	-0.16135934518429249	-0.18430300291252386	0.2449580273452524
2660	-0.5838305314474346	0.008673869225892486	0.5838949609797482	-0.14217663466481578	-0.26423256758332986	0.3000550703059215	0.4188415411055934	-0.22440776626553854	0.4751705821239327
2661	-0.4677885294739826	-0.39193820668619306	0.6102799899782231	0.33452804174468664	-0.1862994173099122	0.3829053193722276	0.3489438784865399	0.4771748632248656	0.5911494569285319
2662	0.026088984054556105	0.19694250165189311	0.1986629911329858	0.08568676299618004	-0.4234752440532212	0.4320572921253601	-0.02950076262025701	0.1532703524128857	0.15608361837152201
2663	-0.3445591643319152	-0.24540025134608515	0.42301572203149784	-0.15818372240150133	0.0010714570518716205	0.15818735111572368	0.015774914330214183	0.3415691402190772	0.34193321785419617
2664	-0.34965379652719114	-0.1299351626451059	0.37301598346114945	0.23340090449141235	-0.039532248726747946	0.23672511676373265	0.09147447993706985	-0.10467484029796272	0.13901223928547224
2665	-0.35173256456599994	0.06551451147922983	0.3577819841614967	0.017542930500028968	-0.09002766672460745	0.09172096372370843	-0.05284633808398735	-0.3262276239330793	0.3304802536701848
2666	-0.38528030060103013	0.048675214390351676	0.3883428723784779	-0.1182585183292921	0.19954422802837093	0.23195468543850978	0.2932869919901609	0.2787891053733644	0.40464876738415695
2667	-0.4416847441523625	0.2765871091193579	0.5211389854424072	-0.11768733042064315	0.036807005632377585	0.12330881316904935	0.11541649353402586	-0.20189841000636	0.2325595298902758
2668	-0.47663093390601374	-0.1530798505346633	0.5006101155548435	0.2635663601245651	0.10566314462881617	0.28395761360132965	0.35337353567345914	0.46676049543266457	0.5854384816621708
2669	-0.47284860130124357	-0.329077864191994	0.5760885699731482	-0.06788042940750856	0.15245580215467205	0.1668847635560906	0.08826357196665625	0.4746690778359001	0.4828055422112477
2670	-0.4282354917275552	0.14878371616136163	0.4533455972764328	-0.017985080844024483	-0.11112925728671867	0.11257519690439724	0.3381643066651876	0.08291395904973932	0.3481807331080353
2671	-0.5013799586766473	-0.35278034921608437	0.6130545145055364	-0.4164929029867773	0.12936421695647363	0.4361208993697902	0.2022235475203114	0.20964423239675017	0.2912817662486312
2672	-0.3929221072682939	0.14564089730567154	0.41904540726293354	0.07386447493215613	-0.060335051207315776	0.09537441512896705	0.16551753021736806	-0.08246181924467567	0.18492161702299414
2673	-0.3147004115349289	0.35433514995380355	0.47390900763019694	0.0450212517688483	-0.3956284817204081	0.3981818788684755	-0.04669878974156827	-0.21048448956871224	0.2156026375356492
2674	-0.4609570038563301	-0.006354911720424656	0.4610008072738909	-0.1333235706653182	-0.0669425383089381	0.14918605139286226	-0.10685946428888687	-0.03200306426925338	0.11154882890792649
2675	-0.36886158368568056	0.19692533813018465	0.4181368875342092	0.5686398355967663	0.1455441524196244	0.5869704957926457	-0.01860701417360465	-0.473478727016626	0.4738442000423149
2676	-0.2809153997065359	-0.3036318620003058	0.4136493314560723	-0.17820664772429984	0.12505146970169187	0.2177050283472705	-0.04197374245068022	0.09402346279205032	0.10296701710122569
2677	-0.3939010204875303	-0.17536226564486823	0.43117274746117606	0.020103498523074637	-0.3496382221338847	0.3502157007185871	0.10219027895781274	0.24666411023761545	0.266994450116084
2678	-0.2631006045703361	0.21484407461712024	0.33967617597259175	0.3178668925256542	-0.289294097334024	0.42980278746911765	-0.4060163114939266	0.0325098905809232	0.4073157720794971
2679	-0.40815079161655393	0.14594434594631758	0.43345913395719105	-0.22366529623864073	0.3192845833499648	0.3898317712892056	-0.09623773181971097	-0.04858436992841523	0.1078060389177884
2680	-0.29514388026141325	-0.12256931183783112	0.31958276902887445	-0.1293407882775672	-0.13692680962031684	0.1883560211542518	0.3481581388991723	0.10842611152501141	0.3646509445238961
2681	-0.4773435365462102	0.3706366045826538	0.6043412484176482	-0.1201344355391071	0.06867835022223384	0.13837990602521627	0.29201163486520676	-0.22181907548943613	0.3667076453356802
2682	-0.4763493672271822	-0.12829676948692167	0.49332421460791603	-0.21069860657809428	-0.08574888185584457	0.22747917169155982	0.2871702514079131	-0.14430403520591398	0.3213882509837497
2683	-0.5584277733489722	0.14093955108402753	0.5759388293102474	-0.09119841951314862	-0.12108421118766885	0.15158673398630976	0.209267966892458	0.01274612465113359	0.20965577898289647
2684	-0.26085678685179997	0.03964571627364178	0.26385231866613473	0.0729498171537445	0.35974882968152994	0.36707069656946895	0.24057570942367074	-0.11095994770888275	0.2649316552627497
2685	-0.33134366963964346	0.1941787453828078	0.38404949234272723	0.35891666885584156	0.13487045258605249	0.3834204143800124	-0.0737299624312378	-0.15940155587182714	0.17562734233162833
2686	-0.33187215239338513	-0.012031022325665282	0.3320901549766552	0.1895548321234543	0.018708842702871174	0.19047586507647554	0.48499740460781926	0.12002833943020132	0.4996291472109012
2687	-0.24457674451851277	0.30550286968535134	0.3913435668888127	-0.012852712100407677	-0.25654208405029655	0.2568638415526899	0.22895884934461855	0.06517597935847216	0.238054747859705
2688	-0.3263862568354877	-0.24483051326508576	0.4080073147343394	0.031168466549346498	-0.07047559354382367	0.07706025299979213	0.6741274679603685	0.23270065801717382	0.7131601778705001
2689	-0.3759508192951481	0.03980674020265408	0.37805237083538407	-0.16373831557421717	0.386875814211791	0.4200989545441861	0.22766184147595805	0.22533843736208134	0.32032378215956575
2690	-0.05090511601646341	0.23974857755238912	0.24509327056254226	0.20024532958381852	0.49187245058622786	0.5310712755043652	-0.014901691872218365	0.15137279673521767	0.15210451673798533
2691	-0.5315083977073043	-0.18428721459811315	0.5625504015621329	-0.26027011285838303	-0.1862002879152518	0.3200173102615515	0.2542776071123293	0.3209841484110282	0.4094971611744397
2692	-0.45235462480419586	-0.008814067694114847	0.4524404871041729	0.20835540492009333	0.2721592745555754	0.3427574149249482	0.4750927977157485	0.1492206304665321	0.49797586587926773
2693	-0.4541855332160307	0.24363401591504627	0.5154047266892525	-0.2115365681670015	-0.09278406797851722	0.23099048236348305	0.06977896292211792	-0.2831634081693315	0.29163439336360475
2694	-0.3276182951903274	0.1868289632615277	0.3771456069700319	0.136277296847258	0.13080679299034015	0.18889658209828303	0.26797619547144874	0.015462610866634847	0.26842193217798926
2695	-0.6103614868903122	0.17701484638925094	0.6355119200464795	0.10541557516429985	-0.24792633699465355	0.2694065924635228	0.37488174849127387	-0.3223617680639373	0.49442232439603945
2696	-0.1755965540643075	-0.21243360887354953	0.2756123872003932	-0.3168183232549065	0.3656172261249944	0.48378694276446293	0.49918016639771984	0.08136810780225076	0.5057683338171479
2697	-0.4632900531019298	0.006568256306753587	0.4633366112170504	-0.10395519876291057	0.241815839664991	0.26321395035734885	0.0620126740378532	0.12508754916734607	0.1396154242840606
2698	-0.4826588048345799	0.34562396232799725	0.5936458921104819	-0.2163155746711456	-0.30404395190405925	0.37314226849118265	0.12744458721771573	-0.30931388531955706	0.33454028526109386
2699	-0.5214746012524302	0.06441353959413579	0.5254377830289961	-0.0454720486429958	0.18829019444752224	0.19370313506207562	0.3856554198825405	0.14514464329287655	0.4120644007450716
2700	-0.39906056509507953	-0.029513397476976448	0.400150440765268	-0.04797535044355658	0.15962709645380463	0.16668066526281416	0.10430346991270407	0.2415889278998027	0.2631433524138629
2701	-0.5676438906299848	-0.12524105316493703	0.5812958867628505	-0.019854456145509264	0.22274003818039917	0.2236231741958772	0.19899939307817163	0.05694420193148239	0.2069864743868403
2702	-0.5901396119588483	-0.042787985914520474	0.5916887470127866	0.09607626665164617	-0.34106824006533926	0.3543419159441712	0.2932691990015484	0.11828495516690521	0.316224846749661
2703	-0.380877273049366	-0.3277685526961932	0.5024935037013698	0.39364036951514464	0.08135095151734281	0.4019586021281254	0.08160945056273425	0.3278513721940704	0.3378559229474692
2704	-0.44005270092226617	0.06246278367169142	0.4444636981048036	-0.09103647879725948	-0.001528278895155612	0.09104930591819607	0.5371366697501687	-0.11579301400871417	0.5494759540539732
2705	-0.5111110986041056	-0.07062301396569753	0.515967213316791	0.11033118909737112	-0.2730754902956835	0.2945219765787738	0.14790019242092103	-0.03606412507671396	0.15223366262326588
2706	-0.1903285105398221	0.052775629147890364	0.19751002241978208	-0.1650476684236297	-0.15549641406722542	0.22675949294316752	-0.0812583997849655	-0.4252577970367595	0.43295163872674164
2707	-0.49805015319035567	-0.08600939123484748	0.5054221705401591	0.07559202188161583	0.02065222198984442	0.07836241474883543	0.3725088950187895	0.22218107859598624	0.4337364505713064
2708	-0.43353631643125323	0.28960301546649664	0.5213670916274518	-0.40791001887251727	0.02658872137905309	0.4087756641498492	-0.13916780979012364	-0.3006961044332656	0.33133944302349727
2709	-0.40695659378214727	-0.07674456818166127	0.41412968737843137	-0.10798687089715536	-0.22716613867206636	0.2515265768171137	0.18939788745199074	-0.3162632908418023	0.3686380730545387
2710	-0.5791260996354644	-0.019487168334336516	0.57945387133807	-0.19862835232602816	-0.1568797892113172	0.253109641481197	0.2882100928603583	-0.07833200461800881	0.29866529857693896
2711	-0.5317943645130857	0.13212508105354864	0.5479619358781078	-0.1217037528150222	-0.124182433530773	0.17387662363551026	0.5036213698816406	-0.06827097085107191	0.5082277143785138
2712	-0.609199987318586	-0.11446026624344816	0.6198594817355675	-0.16826279430139943	-0.31746876524857304	0.35930319349341805	0.3848647701297074	0.043439457375771	0.38730850461110966
2713	-0.11065849968115442	-0.10578268531796714	0.153085858474139	-0.2699236189345701	-0.109822459349436	0.2914099048356002	-0.35289391567056616	0.1710668280889481	0.3921708497450039
2714	-0.5142425674998617	-0.06295260987269026	0.5180815083735696	-0.17957978992858645	-0.002047550735877561	0.1795914625331929	0.28458219034347393	-0.151912468749118	0.3225901753341862
2715	-0.32838014443308483	0.13218006599020116	0.3539845887931671	-0.05171977166291026	-0.14021014478621951	0.14944503833127487	0.2805949577901568	-0.07487495239259577	0.2904131347460947
2716	-0.42393241317552177	0.06285252578034083	0.42856636701657974	0.0982299179026625	0.202887176097817	0.22541588896107217	0.32960745675115655	-0.0031946327258716794	0.32962293795216796
2717	-0.5941936582325533	0.2668497776132552	0.651363882400635	0.015915781255102433	0.143836852714421	0.14471472728008822	0.5351905044149607	-0.30594329941024545	0.6164658777823532
2718	-0.32980968624611956	-0.1442195213729749	0.35996346965603854	-0.4359260408523741	-0.03771698721200151	0.4375546642621651	0.1925316851213301	0.4464559016097576	0.4862009068871021
2719	-0.3292308998122076	-0.001467381864313527	0.3292341698558817	-0.3603323047013301	0.4060044036343601	0.542843389553437	0.22796819016473835	0.6143417927217943	0.655275006399309
2720	-0.24769326671352263	-0.16278149519215115	0.29639461795418715	-0.04865697266764087	-0.3510162971894393	0.3543726031760417	0.05404185938478975	0.21360726036318733	0.22033743269274944
2721	-0.45374359356505517	-0.009476142412977943	0.45384253434022803	-0.12816778872540682	-0.07093752022222276	0.14648929599816768	0.38321237330776753	0.10100576446115365	0.3963002491931514
2722	-0.4549082677030636	0.10948545748485235	0.46789806307065385	0.34856101210961266	-0.3313616912307813	0.4809317514764451	-0.4558855739859322	0.04824994852114699	0.45843179874521817
2723	-0.461550488191931	0.3801929836904548	0.5979762185887163	-0.060675460522516725	0.0501465092681961	0.07871584275992198	0.3541860484376337	-0.38216039686505315	0.5210511739166516
2724	-0.5098374816413598	-0.03627083032606778	0.5111260420081786	-0.09178824558844975	0.006154728501288222	0.09199436238775795	0.2884129638280168	-0.00676425816221887	0.288492275273613
2725	-0.4808523763221994	0.09724004720597709	0.49058601141423375	0.06345828415645725	0.12671409810994563	0.14171597118143953	0.2409562716244946	0.21869699538214277	0.3254048257545579
2726	-0.518152627785985	0.08214388854216316	0.5246234498250616	-0.20994824476350818	0.05274144884030807	0.21647153601583	-0.023358069034097474	-0.22450538350421126	0.22571722710368083
2727	-0.43046789050197387	0.07504380599015713	0.4369601555871058	-0.013284283666520106	0.1459446776543704	0.14654801645935253	0.13920763588145169	0.1365053509798488	0.19496788641680082
2728	-0.5036597062759329	-0.02222177651576169	0.5041496871738349	-0.24721738353305667	0.08600499530416322	0.26175044209742904	0.343865499376604	0.4269899035740139	0.5482370467376926
2729	-0.3682245771416107	0.31672712795132596	0.48570094995934854	-0.252131682617374	0.19780367479935887	0.3204632258834057	-0.4097455561871024	0.13255801463114392	0.4306542093815274
2730	-0.4835806821599061	0.11172611249044832	0.4963194539512515	-0.17398819363172574	0.05886087823715045	0.18367496974296618	0.23250349203815301	-0.28058825877000443	0.36440039073732955
2731	-0.2739046762282714	-0.19820079370050048	0.33809366495576715	0.2685158425093687	0.11235200331396974	0.29107341054651215	0.0765015531812739	0.19393116832782828	0.20847490421665568
2732	-0.6418870108018352	0.01745938943263092	0.6421244154488097	-0.030307220091467163	-0.03256562321789983	0.04448648564724851	0.24768023709037676	-0.03530901492225481	0.25018438476436783
2733	-0.3020862436904455	0.04424534527330085	0.30530926812882186	-0.3501383017121537	-0.14278436726073265	0.37813252420271776	0.444098464437672	-0.08794581118815913	0.4527227759031365
2734	-0.4711528184675841	0.05242491724169233	0.47406049223463725	-0.0022415871325095873	0.050432893054963776	0.05048268430626532	0.0428312590828758	-0.10246066347463362	0.1110527096215421
2735	-0.21995378150324474	-0.029189639155621335	0.22188217826498033	0.09300347914203681	0.06752353994257727	0.11493074253175302	0.17176093615537655	0.24466624053777095	0.2989370978113251
2736	-0.44919014431875165	-0.060588599618348914	0.45325794439459466	0.08495062297776733	-0.0024096668778252938	0.08498479180872809	0.14634889226136902	0.4077962479364862	0.4332617893343538
2737	-0.2755019560331832	-0.0963928836769108	0.29187825510246646	0.26726039717945027	0.09878831486544824	0.2849337660834048	0.37849950239513164	0.12556087592003679	0.3987824054232698
2738	-0.6013340524387326	-0.17388907659311928	0.6259712881441098	0.018497661194166744	-0.007441292652765611	0.019938312516316063	0.41072091865531896	0.029906549637393122	0.41180829852284784
2739	-0.567006769198037	-0.06414327484007828	0.5706233749362234	-0.024593167505656623	0.2819643394466628	0.28303482578572237	0.3878816285659501	0.09706359746200384	0.3998418433971607
2740	-0.19542945275928536	-0.03182102102466916	0.19800315246188932	0.19330776632492716	-0.03148161736710579	0.1958544989362805	0.2550041820562885	0.48428312069952456	0.5473182564657121
2741	-0.43301154084726073	0.2717534923949224	0.5112229994197798	-0.08369330446270096	0.06260458400084287	0.10451747772408666	0.17610174668851186	0.06580453074121073	0.18799484421870657
2742	-0.24629674252353795	0.08002901055280918	0.2589724462327365	-0.10544848490157774	0.09545829646696043	0.14223807272461328	0.20337542384482543	0.036792692493997727	0.2066767167462757
2743	-0.3713125752125257	-0.09303556144742685	0.3827906009880539	0.2887957510999639	0.16749605311763785	0.3338531318759476	0.3566488769437512	0.02729181800729507	0.3576915776970186
2744	-0.5009428792932028	0.09298666726449262	0.5095000378837294	0.36334881115264867	0.2770830800296115	0.4569435324027896	0.308302929734503	-0.33028765618482653	0.4518192473887584
2745	-0.19968476234344495	-0.04105621723585795	0.20386176023441976	0.11078363073437524	0.3339965657379182	0.3518902083937743	0.340911723572043	-0.5103398603912834	0.613732495777318
2746	-0.519856037691805	0.027754105369618892	0.5205963794433182	-0.2592199994329873	-0.3578284309117415	0.4418553995084782	0.46281612947035045	0.2090661084425786	0.5078458500344767
2747	-0.08970464994758172	-0.013079694138116727	0.09065319972822171	0.1573883807937034	0.26149454631230384	0.3052056686235389	-0.10171989818286514	-0.0178168862016843	0.10326848076860731
2748	-0.4399734170622168	-0.17840486403883762	0.4747682626651865	-0.013140536106801135	0.0915269831264546	0.092465465604216	-0.004270165587717642	0.20856866196110913	0.20861237035802535
2749	-0.036346523679751844	0.33228277476902734	0.3342647336944281	-0.13030176830732915	0.2789479323090641	0.3078806583134431	-0.016995788755886063	0.21431961223380236	0.21499244875921134
2750	-0.06482605768012305	-0.12119584257853556	0.13744398863780044	-0.05172303035566572	0.39302279558012626	0.396411641749824	-0.20847303174438672	-0.4169607152939831	0.46617297547494757
2751	-0.23374354582008697	0.3277692308996106	0.4025775874748485	-0.21725503088368564	0.17207474704252398	0.27714520925684394	-0.16116253998928762	0.20195185634866092	0.2583755340168045
2752	-0.48411524207949785	0.09491245209758062	0.49333147190997895	-0.1103090374932624	0.2576915364676752	0.2803087792413237	0.5972322738339774	-0.11686344034909664	0.6085585038425885
2753	-0.4143991626829218	-0.01577055063634223	0.4146991394971542	-0.08890698147771219	0.07043948029038605	0.11342914854241805	0.5510632002838821	0.17097141610544084	0.5769764950430942
2754	0.1267736753377139	-0.2352749009133426	0.2672561388601116	-0.3288687109178708	0.22945734455154473	0.4010053640407175	0.4420666636428544	-0.1251303226101125	0.45943501470919196
2755	-0.6233095985851591	0.07116301076942913	0.6273587727848892	-0.07716525598215454	-0.1412274418958663	0.16093373504409117	0.566055353283923	-0.0520850767366604	0.5684465834183988
2756	-0.43252819649930396	0.027660903857275293	0.43341177460833014	0.18601087670874547	0.3183133232355739	0.3686779326230837	0.24036834579166608	0.22155315475592668	0.32689867243677445
2757	-0.4712393579102893	0.019459160668037188	0.47164095600107314	-0.400421748082449	-0.10064094848066613	0.4128754979996904	0.33684329201062185	0.1343656741207711	0.362653467864961
2758	-0.608623947095571	0.1282534038701741	0.621990389461508	0.11989696747105415	0.06405780266415471	0.13593632660519703	0.6248025018018319	-0.08823481025954025	0.6310020190136996
2759	-0.34688100582277603	0.1405696966478701	0.3742810064861627	0.07942028293249903	0.16550564033977375	0.1835747758417717	0.3402863582774265	0.002318236815154471	0.3402942548025814
2760	-0.5044958857537697	-0.0026516084527702438	0.5045028540750462	-0.032092889159098956	-0.1315300876769697	0.13538876430077035	0.16303911423480874	0.24227762509031547	0.2920277390760585
2761	-0.23079462382486748	0.15448345828140617	0.2777252190008049	0.2034767235044146	-0.11291533980168916	0.23270722156955703	0.2573331357582522	0.33213789899919816	0.4201617863523247
2762	-0.510986385100769	0.07613735717085231	0.5166275088642815	-0.0796390489937233	-0.05312353480786871	0.09573133277619976	0.19303836855836665	-0.10969027501854998	0.2220265033038194
2763	-0.254052723401223	-0.026429272993919978	0.2554237513203607	-0.11732047595565774	-0.258964034351805	0.28429995632469746	-0.25487962355104166	-0.3591240930912461	0.44037908299569667
2764	-0.235388525422699	-0.12948610071408018	0.2686529511820213	-0.24091931324712174	-0.16246671204118215	0.290581396543098	-0.07011312859684607	0.0578312575704011	0.09088622092381192
2765	-0.6398313126609808	0.11120527162669527	0.6494233758489456	-0.04788727872496186	0.3922015929156708	0.39511426315595305	0.4526589665653495	-0.07070186018237082	0.4581472394823063
2766	-0.4503003027134752	-0.1258596102732327	0.4675585568909818	0.0027417899314527527	0.05891929609875483	0.058983055743162045	0.21905533059976617	-0.1568046098337451	0.2693936219164921
2767	-0.29817659346800796	0.16043438701234972	0.33859780481895346	-0.0006435136914706024	-0.12496893270253691	0.12497058954282926	-0.2686453249478342	0.037362659200766854	0.2712310434277022
2768	-0.6258104086238097	0.07949963553732821	0.6308398050158753	0.12538446495372793	-0.010628618651391947	0.12583414316539587	0.41760588505558305	-0.09614293744561687	0.4285302085661274
2769	-0.37899549969545726	0.06812889518822474	0.38507029897017175	-0.15890939397103349	0.021246867681935473	0.1603235007057132	0.14812723125465868	-0.07920602361697239	0.16797401827777866
2770	-0.23518198968329967	0.1816117319386183	0.2971420358164429	0.2758498924388495	0.08223822802963908	0.2878476842150719	0.1784434932679648	0.2961220298166204	0.34573159652017577
2771	-0.25039309093691764	-0.23986160849209376	0.3467423989323457	0.2584398811632023	0.23597654746700072	0.349965859949361	0.32755720066860894	0.2333105973272677	0.40215364543301335
2772	-0.22520466019826374	-0.07839625373126471	0.23845987413842243	0.12409465501691633	-0.07352815329824411	0.1442424096138773	0.2552821594959902	0.01789220321909749	0.25590840528003306
2773	-0.04082612798190102	0.1871469223010812	0.1915482791694081	-0.26748277140643895	-0.12043867376435914	0.2933470762380069	0.20895842284805213	-0.010245896056699708	0.2092094664807261
2774	-0.586581483622419	0.21525114576277599	0.6248286906671828	0.0304003025773103	0.2189854654827729	0.2210855320673398	0.37876571336054854	-0.10754809897730644	0.3937385670862809
2775	-0.40474134773952547	-0.14284808244200936	0.42920989413964655	0.16461568381291497	0.11324619225533274	0.19980746587033574	-0.016820978359577396	0.3243537619036702	0.32478963680209405
2776	-0.5028395894698036	-0.0344542373841252	0.5040185980813429	0.07645036578837804	-0.11905073455064533	0.14148404795673972	0.2625780629822112	-0.014715898648146626	0.2629901078605669
2777	-0.44748484357653356	0.26478641973334704	0.5199562801870162	0.040528201592221126	-0.14823795016481564	0.15367831660115905	0.19955410315482064	-0.19835600645144447	0.2813662122240165
2778	-0.38611278901041585	-0.03624806360513816	0.3878105309974499	0.050968623105246476	0.0742951076547319	0.09009752251129255	0.2593364704786505	0.017449232163680887	0.2599228359021692
2779	-0.61742368377066	0.00942327924162042	0.6174955898406057	0.029008611566012723	-0.21060837984470218	0.21259677609455455	0.20319973526454455	0.016119251867785005	0.20383807959348046
2780	-0.6224403546044194	-0.3201971657883119	0.6999701565202213	-0.04727701385629271	0.587215616297346	0.5891156898798741	0.48082414004612284	0.2549491981404769	0.5442342761013548
2781	-0.2624858444406951	-0.17025901805297788	0.3128689050706526	0.033530537092727034	0.3363198421667593	0.3379871789769556	0.05228737865928944	0.2433897219710705	0.24894281818966962
2782	-0.26132944599756025	-0.34894738077430804	0.4359556788191222	-0.03015194520962977	0.10288004241629359	0.1072074760802757	0.024633988597392856	-0.4085627060913448	0.4093046764977149
2783	-0.4464152284077929	-0.27821834388316663	0.5260152117833418	-0.07160736336646364	-0.18401615971785407	0.1974577461777672	0.2614480097278942	-0.06020745142456258	0.2682908850440472
2784	-0.3909211563842751	0.1524446243564281	0.41959351044074944	-0.1533392140974224	0.09471288048519234	0.1802316407011196	0.06544852401349127	-0.10607200659213697	0.12463859706377833
2785	-0.36603402242661504	-0.04849310043510427	0.36923229322963724	-0.012381445725731313	-0.21837497868045777	0.21872569924896712	-0.12442707618132162	-0.4066996231366625	0.42530774827944967
2786	-0.3188945729875806	-0.18450758832247402	0.36842475328010593	-0.3690315881725347	0.35449702789208964	0.5117152097148063	0.3098593943052144	0.44996757947149646	0.5463365874757353
2787	-0.4296016293743145	0.1841995128968395	0.46742595190307823	0.11523690869869814	-0.14021468088999964	0.18149298020451513	0.17108037455386357	-0.022907567146994705	0.17260721650639155
2788	-0.4885471406233573	-0.17950442144119455	0.5204806873729289	-0.14624145785876994	0.21864705918276367	0.26304581442389335	0.4302811940178337	0.09010265493850768	0.43961391510321923
2789	-0.4476941871072347	0.12009215311271165	0.46352153176401056	0.24967899845881034	-0.1893859949682684	0.3133794143869626	-0.015291413284302321	0.0007023738263055589	0.015307535700537061
2790	-0.35073208043222426	0.12051352668017463	0.3708591408570232	0.01853786712688714	-0.0984878717049061	0.10021733078952047	0.1629988803951047	-0.43636220210183096	0.46581177146269803
2791	-0.384792751369261	-0.10637279550525883	0.39922504071003556	-0.015898243765907222	0.05880885191194224	0.06091990822416725	-0.07841207133364722	-0.06665789994232907	0.1029161238852034
2792	-0.377090055112271	-0.09903036601848557	0.3898768049760473	-0.0921061368251641	-0.03580897730815575	0.09882218018598793	0.2979543296873746	0.5807683757655177	0.6527393728501217
2793	-0.37776079472470764	0.26196444960784043	0.4597048954376943	0.03450181461010854	-0.0800757974295798	0.08719236517822761	0.11527558660631308	-0.10410172268244476	0.155324272194922
2794	-0.2795775520829029	-0.06538334614229795	0.28712121060874596	-0.06469879560513885	-0.15448856370893027	0.16748925478849008	0.026167777306533444	-0.22939098276894512	0.23087870309941283
2795	-0.5399004479061172	0.35181446350452605	0.6444112897678032	-0.135052731158684	-0.04041296731018534	0.14096967092333684	0.06624041607719838	-0.4375926840270938	0.44257784607469486
2796	-0.4285965113820013	-0.18812741993175242	0.46806719143622944	-0.017462515644676747	0.3679627971037762	0.36837692585865817	0.5199435690357103	-0.06277701272338984	0.5237196466699192
2797	-0.15882870686027278	-0.021928542767010405	0.1603353333198614	-0.016733199014455465	0.14358081182006127	0.1445525837616375	0.04043004212767099	0.42597191041385296	0.4278862661596804
2798	-0.5496095854034284	-0.1113662815881757	0.5607790518930833	-0.003244058286018453	0.3604240596167495	0.3604386586713213	0.677262625204757	0.16193347216203033	0.6963527216186421
2799	-0.30643606437276877	-0.17367156818323956	0.35222844170154305	-0.23613076578593822	0.09785140440954396	0.2556024958711744	-0.07593144002776354	0.4322753855224437	0.43889360044692743
2800	-0.3719784004022895	-0.08480188483496422	0.3815223322918444	0.09197039111354129	-0.24044988566380576	0.2574387312688497	0.2719826428431959	0.16750087469682962	0.31942307529696795
2801	-0.638680045426448	0.16419658644476434	0.6594487997002061	0.05094764658282477	0.43243338166042905	0.4354242669702766	0.5443195978079498	-0.12005398203760634	0.5574018148166492
2802	-0.5911299089440494	-0.26158636427935195	0.6464224587876646	-0.059785063302982486	0.026678432756794913	0.06546749245618355	0.27583093334233194	0.23282577687676267	0.3609578177111143
2803	-0.40579324264047606	-0.27537067831944395	0.4904051042258664	0.4019928731874924	-0.08210039854631153	0.41029104978661	-0.2170843563802857	0.22333829995763987	0.3114572426722673
2804	-0.24259107258089543	-0.28866645192290197	0.37706597428262645	-0.16384584604611616	0.29206055452741797	0.33488032008081703	0.28088388746414533	0.14852180617179273	0.31773335541850534
2805	-0.5216883066393054	0.1600981810654705	0.5457014906197876	0.4433896210521644	-0.2259448092459107	0.4976398425387108	0.015955064330382147	-0.11656263164139756	0.11764952687093462
2806	-0.6554710918106634	-0.022767622774139705	0.6558663864280961	-0.014668679248587432	-0.07488934812924015	0.076312414547834	0.6733339370641818	-0.1675478638857575	0.6938666136189519
2807	-0.2982105428089127	0.47254500249808573	0.5587739321302508	-0.14768334173861336	0.33682190089798497	0.3677762395147572	-0.2645295278265569	-0.23235130218236558	0.3520837950232616
2808	-0.4062054366985861	0.22089175942928016	0.46238082376678646	-0.2292314736480016	0.23067597593968184	0.32520528037926927	0.04614734580303805	-0.06942001923561673	0.08335896229763523
2809	-0.2172848031696548	-0.10158420637532836	0.23985836794529586	0.03084371520502188	0.039394753684432016	0.05003280309462551	0.1885501761303179	0.14986909521862807	0.24085662668987148
2810	-0.5438897679474994	-0.10887208084556586	0.5546793755545886	0.044028118846420425	-0.19203069847287946	0.19701336098127067	0.33529432783576185	-0.09175303604692632	0.34762178571353075
2811	-0.22117173414591837	0.48719131089745904	0.5350442125648097	-0.3132656676536096	0.31735900945685885	0.44592837924256445	-0.3387848783666824	-0.06255074818684361	0.3445109430898556
2812	-0.3421387026577044	-0.36974793807778544	0.5037583047147421	0.0010559082727033705	0.009007378560803716	0.009069057879294289	-0.0820886773159362	-0.14312937693375463	0.16499869540370526
2813	-0.31740948862322776	0.17485488277286534	0.36238517284454597	-0.08224028121291188	0.3696123356797941	0.3786512148939333	-0.01865304840255287	0.015113517852949827	0.024007387125620592
2814	-0.4333834106380498	0.26062972871082457	0.505716359340042	0.13520866731380252	0.06359911803656035	0.14941964908204963	-0.08447860328659353	-0.5158732311249068	0.5227445121706255
2815	-0.5944934244714185	0.1407458056103588	0.6109270116279547	0.0398456233574402	-0.0816685290337432	0.09087036004813859	0.5578721002014426	0.04786505377217493	0.5599217298478258
2816	-0.6043227462400798	-0.033814129296027416	0.6052680207669989	-0.07993880867392998	-0.1406975890538162	0.16182096495128104	0.5211489520712074	-0.3166707371276098	0.6098168462726012
2817	-0.10158062650076981	-0.1658116369498589	0.19445339448896418	0.04497087796737902	0.5428904021101362	0.5447498219994773	0.20572440970386607	-0.3244127349498519	0.38414340466243463
2818	-0.32620991982012226	-0.024523566013725046	0.32713042823785154	0.125543304315926	0.17061805018744958	0.21182927160411108	0.12004468531458488	-0.2962666032316442	0.31966330202682675
2819	-0.46515426377748487	0.11033154948727536	0.478060184414721	-0.3264397630145771	-0.04789184907971937	0.3299341571969896	0.27500378034739814	0.1685496196091367	0.32254620362940983
2820	-0.5285716775351631	-0.05656140695123345	0.5315893255593451	-0.1626805035776818	0.30781130273517754	0.34815620680351983	0.20765574201674272	-0.26874330475293046	0.33962313089960533
2821	-0.4017080535400423	-0.09980288656541529	0.41392025372735586	0.05775524491475314	-0.1345758185611291	0.14644561876874657	0.20038518377778672	0.13842914620261723	0.24355050892174898
2822	-0.5308563871991537	0.09681452878427223	0.5396124135097881	-0.08840389268781806	0.12180880410421707	0.15050791673416644	0.6292474685686025	0.03407319676185022	0.6301693101362252
2823	-0.3507666605810664	-0.08749054022623427	0.36151327057837224	0.08550553061445262	-0.33391551276503684	0.3446893752798258	-0.4459255546865286	-0.203506997726502	0.4901680308283504
2824	-0.10346170910777272	-0.017137911434549284	0.10487150833205287	0.04534595138385232	0.2604234611515336	0.2643418892741955	0.12279746397982509	-0.18394758354973428	0.22116946139479318
2825	-0.5118829731933638	0.10475573560656357	0.5224920500713388	-0.03075421140276653	-0.14954074646065357	0.15267041747180599	0.5537935203954621	-0.18835558400606944	0.5849487919965872
2826	-0.25725666691403404	0.014625496007927397	0.2576720741663639	0.26077562189295783	0.14048433517777367	0.29620900290841934	0.005149224141675824	-0.056324892810567455	0.056559774216161166
2827	-0.4238537028795114	-0.4205847462821132	0.5971126277762535	-0.1328627986348123	-0.31462443686006825	0.34152753846591893	0.23652776768097705	0.3175019479714987	0.39592028471630825
2828	-0.474840050541431	0.01826064263193321	0.47519104018017844	-0.11834076859393147	-0.2228734982519882	0.2523432854951394	0.16142991072736482	-0.1900226425202255	0.2493355585306965
2829	-0.5019274160460253	0.15487722960020184	0.5252790565283119	0.04096759081676927	-0.02115434920674845	0.04610694077567169	0.40164748720185356	-0.006626168794329796	0.40170214100556406
2830	-0.463235410007428	-0.048111754713940205	0.4657271583517589	-0.4126462432019163	-0.3572302147969408	0.5457933202161085	0.015885727381548136	0.09590769989712927	0.0972144188585144
2831	-0.3221178116625247	0.15368432957784878	0.35690160793704273	0.1918041110760934	-0.016536691028969628	0.19251565956014588	-0.106020486772743	-0.0986226368546992	0.1447990611699649
2832	-0.5470087455250412	0.3898904641569735	0.6717388940067558	0.02781940743438836	-0.02884753081686253	0.04007617077803636	0.24350360277581357	-0.3796941610465897	0.45106724609272486
2833	-0.4249229039917198	-0.13341515718816474	0.4453752109225423	-0.01743244746797215	0.11233827129096863	0.11368279298718376	0.2643604528170886	-0.0028004632316646506	0.26437528554683026
2834	-0.12008542311782014	0.25713079710841785	0.28378998514217557	-0.32782652688247527	-0.3241631224386548	0.4610335797715874	0.4683524200002159	-0.1630688029753305	0.495928849557944
2835	-0.09488595007732942	0.036673935535683405	0.101726697920226	-0.11239845049007549	0.33223502283659906	0.35073283574795994	0.3548569662811905	0.4589569471361348	0.580142177265893
2836	-0.3991882298494926	-0.24974118275752372	0.47087355119553936	-0.00800537229417307	-0.2683451250911328	0.2684645081677353	0.053923924888561715	0.06243681782085244	0.08249936905808167
2837	-0.4154372957871375	-0.13923519527599126	0.43814904579888453	0.30880924116864267	-0.14942705812968787	0.34306208349575157	0.2708618413125678	0.15250001124903823	0.310841423414241
2838	-0.37884365008255205	-0.14945019141484076	0.4072565173472411	-0.35099987843991654	0.0051120877476786685	0.3510371036029898	0.2926076800241428	0.4118297494854531	0.5051959985692307
2839	-0.7523040065612926	0.025965128743785836	0.7527519552939432	-0.23929208881673095	-0.16546096965723237	0.29092616975821517	0.6283158126006484	0.050914850239383136	0.6303753503579529
2840	-0.6384448164556764	0.07345364678474596	0.6426563793234302	0.10116714630829957	0.04160943419888846	0.10938983730912355	0.33305259267465226	0.04428907225451842	0.3359844511409327
2841	-0.6703068600843922	-0.049314218712310426	0.6721184262043428	-0.18181777111014527	-0.14309658564246847	0.23137487917661564	0.32237558005449585	0.10339930778671234	0.3385519627269113
2842	-0.6607813452561181	0.012913625167275771	0.6609075184573452	-0.04651593278465734	0.05604263133412179	0.07283205701941314	0.3804300010997471	-0.058088252378009395	0.38483922721194225
2843	-0.3408044140738859	-0.026741623067791417	0.3418519607323388	-0.0570029954596042	0.20707313746975692	0.21477575690225495	0.06336431126234277	0.24351332983734236	0.25162229183882207
2844	-0.3438611980553602	0.03952158669852671	0.34612494758863716	0.24584785128680522	-0.1134303197118337	0.27075376897149167	0.2660047290518771	0.03554123884586783	0.2683685815006324
2845	-0.5115826865426472	0.08570797913843375	0.5187125435712796	-0.09759000549651889	-0.10074583180652254	0.14026236772277414	0.15742079851926818	0.17925023757427966	0.2385622675044814
2846	-0.5664795073007263	0.0018214234279581244	0.5664824355396887	-0.1417184641616574	-0.0014425158499687338	0.14172580547069186	-0.03797025759051075	0.23178908352622332	0.23487852116235805
2847	-0.6039836322319256	0.15574650520278405	0.6237412940369995	-0.09302640539084654	-0.12572111719806076	0.1563960082913584	0.369446650391842	-0.2223006971536207	0.43117099559309147
2848	-0.5139051557439267	0.060822333886311	0.5174918988733712	0.11390322807390506	0.047195472570201055	0.12329378734056567	0.0726125711564419	0.06252903778112374	0.09582518487215425
2849	-0.410661144662522	-0.06415339332284178	0.4156419536215853	-0.2425974663006669	-0.2802302186969816	0.3706514617891873	0.01678357670269573	0.31179325567475424	0.3122446520457924
2850	-0.5562942089073023	-0.1672663624322418	0.58089696406946	-0.014344338972033197	0.21260670717135008	0.2130900560673557	0.5316839145087724	0.355166611943117	0.6393990203202725
2851	-0.7043690684166286	0.05177224746662943	0.706269176836888	-0.21536137939975364	0.4121428339923511	0.46501853656409364	0.36305544707930176	0.2530828856373547	0.44256096151432295
2852	-0.4489149583014107	0.1601008942654341	0.47660983637704013	0.31201651126202645	-0.1475915853911942	0.34516311995694504	-0.005895123975675424	0.17957140263711927	0.17966814167166917
2853	-0.20928317630350268	0.059244933246111624	0.21750726424425276	-0.24732580459137218	0.05383287329617512	0.253116636877333	0.17620068895183844	-0.25903790265897786	0.31328472321686
2854	-0.208160294196771	-0.14415566702911564	0.25320261534331656	-0.2485674537829441	0.2720730549899819	0.36852344068148196	0.3029939839962619	-0.027030722504526605	0.3041973278926752
2855	-0.4428053741752418	-0.06121546140434383	0.4470167022756785	0.38451944404875765	0.08219002462302354	0.393205293706861	-0.014650604853113687	-0.006032732820627462	0.0158440552841485
2856	-0.5552918803295808	0.015530713970364231	0.5555090237218391	0.017256292102154257	-0.1549444717380124	0.15590243403900592	0.6288255448352897	-0.00643991599993836	0.6288585201422378
2857	-0.25607863647048656	0.0131836158835494	0.2564177758743504	-0.13347553470169274	-0.02976983893196427	0.1367551157139574	0.17986992079335437	-0.1821256083088783	0.2559744628045668
2858	-0.42945523731267365	-0.03199015925186837	0.43064506399614605	-0.30777708135301957	-0.12434115220017185	0.3319449561849819	-0.1322148689964782	0.0033240802310812753	0.13225664857820402
2859	-0.3749009747242655	0.03382442119691733	0.37642374037580417	-0.08705510500562046	-0.12918864299487604	0.1557828513874269	0.2315323741186623	-0.25677224013787153	0.34574444835809726
2860	-0.45641575127659373	0.3105298388633552	0.5520363383309823	0.2966945371052289	0.35345594287621906	0.46147454090404927	0.23598834130875332	-0.5325040597734749	0.5824526340475156
2861	-0.5120028895186153	-0.28857880995958707	0.5877284138384862	-0.2611366098797293	0.1014250272682561	0.28014168767936776	0.14163445739160682	0.5018126315734827	0.5214175262947331
2862	-0.17010384796222225	0.24284426894169117	0.2964939426858148	-0.15569251271141474	0.16226274046356554	0.22487631146285833	-0.11555226624180084	0.19112565713579865	0.22334131514166136
2863	-0.24433658664376712	-0.06737817662286791	0.2534564780346904	0.2639480714219113	-0.19625693641940625	0.32891544430153663	0.16578999919807413	-0.01113878978377877	0.1661637640159389
2864	-0.5170086095457972	0.020040091616089255	0.5173968569835535	0.08977181376216709	-0.023195256937170193	0.09272000048819325	0.23880130256759072	-0.07173295482891041	0.24934249320255164
2865	-0.29760529037627687	0.1069053271384425	0.3162240627000505	0.09738716158833399	0.20254890182350463	0.22474500410941287	0.3221180073539213	-0.016891303711747095	0.3225605785007576
2866	-0.5155800531927548	0.44457866865861956	0.680788501574839	0.31615617031251414	0.4379377510014155	0.5401334999598277	0.13511009886817452	-0.5524451187090667	0.568726953820234
2867	-0.4085418255223938	-0.11152360534876418	0.4234901861332291	-0.06680279423045485	-0.1759131235774198	0.1881702430347611	0.049536631780401186	-0.06578083136631621	0.08234680117278864
2868	-0.5694276915089774	0.0451339835118197	0.5712135960609555	0.08638721621358277	0.32047276624768584	0.3319119537340832	0.3628306483362883	-0.24054228837317454	0.4353236403733833
2869	-0.37620727300645856	-0.1285630821797672	0.39756808016051487	0.012938228119543477	0.16719960729179897	0.16769945266877032	0.38265565811002394	0.239109814330045	0.4512192992244061
2870	-0.6628567708070928	0.030011533551551024	0.6635358247682809	-0.06504937255108058	0.1411266635133636	0.1553967696694607	0.3967431119186848	-0.10543103516184005	0.4105128500183876
2871	-0.3054981233124441	0.0890856755935878	0.31822218801238744	-0.2653321028944044	0.21932454788726774	0.3442446544716725	-0.06347571982254745	-0.08502294285461331	0.10610404242369553
2872	-0.3975859495035684	0.17825196766271612	0.435715906547241	0.037843054525428466	0.19290507681170363	0.19658195602736234	0.1825322193302286	-0.13689614249331142	0.22816346097297813
2873	-0.4178336802930243	-0.18365755293705802	0.4564154698715212	-0.16446455804495802	0.0902619865349088	0.18760548250557987	0.444448612534123	-0.04037862926639798	0.44627906391062105
2874	-0.679844321824767	0.07627192861226563	0.6841094276587714	0.05776405237470265	-0.09012604072676565	0.10704853555201028	0.3494979071029351	-0.27285601337243803	0.44339507338583717
2875	-0.4109294820226292	-0.029932141833793387	0.4120181698786409	0.23303788524789867	0.08191692045316115	0.24701627034942925	0.4183189936463021	0.06899877291935029	0.4239712385405772
2876	-0.3571618601681388	-0.1526273387851551	0.3884066154217814	-0.4104287266890094	0.08674089501471076	0.4194946037311024	-0.15669793262674794	0.18605769433322614	0.24325235396619094
2877	-0.25024671203083015	-0.15719236866149172	0.2955213319671721	-0.19783664125026015	-0.15171929691786654	0.24931522552470772	-0.18273633905902456	-0.01744646232637166	0.18356728646575426
2878	-0.33588324708963474	0.018039259006108976	0.33636731491178823	0.10162136150811911	0.27133692074787763	0.28974234360152445	0.3273869847249997	-0.17037263032487904	0.3690651310150352
2879	-0.25892451337351186	0.18231991085077662	0.31667404932887233	-0.18369733786227085	0.35708680379563296	0.40156655411359415	-0.2965134135225246	0.07766271670377002	0.3065154188039971
2880	-0.466448954941486	-0.010950551353360278	0.4665774771042287	0.1082383210975724	0.13222359678829188	0.17087601850948533	0.16487330329297364	-0.14169855023186512	0.2173975282208822
2881	-0.23255750962524424	0.09241095439859152	0.25024543907123287	0.010706798364800683	-0.013965240199437607	0.017597257316198076	0.20496943017852776	0.24058327219369036	0.3160581879450897
2882	-0.20001994744446178	0.03214464603039563	0.2025864201868049	-0.09110930059775083	-0.010341775438181756	0.09169436719136623	-0.06936690343407655	0.10416614466476087	0.12514932275626742
2883	-0.27385602711333273	0.0015873990259903424	0.2738606277323671	0.19513733195863336	-0.1238756543867115	0.23113579574282705	-0.33918056913815287	-0.01572041131640926	0.33954468014215505
2884	-0.4132881398039906	-0.21236409232227574	0.46465642598645607	-0.10625940093962973	0.11669343806676447	0.15782401203838017	0.2891094658703406	0.2532032360755811	0.38431258373227917
2885	-0.3605520083757576	0.022112166230832946	0.361229426596467	0.06900129570659932	0.27343406171077195	0.2820059660944069	0.5381237763976058	0.1524054125486795	0.5592893781385032
2886	-0.11792917193386726	0.18860817646834252	0.22244175377774977	-0.5870561338889241	0.0901189260748289	0.5939329298611846	0.13621273869654724	-0.29450314533188504	0.3244780621145092
2887	-0.5542019703591432	0.16153557846140795	0.577263862595623	0.11587148020851447	-0.01079085658896087	0.1163728598584553	0.21476341233692176	-0.397109844666338	0.4514637881486418
2888	-0.322235856761151	-0.03448733809216745	0.32407610814633725	-0.20937082280497518	-0.18016414046572643	0.2762159643318726	0.1278062304437799	-0.2799757826079241	0.30776756064791516
2889	-0.467300805460828	-0.019810512178700536	0.4677205353382734	0.1854544186245367	0.08024810813608368	0.2020720174759125	0.26576843628555086	-0.32816400257785766	0.4222848260517859
2890	-0.31237356402923766	0.15222551727506062	0.34749079356723683	-0.06858718449155787	0.1709672343293853	0.18421182668525365	0.14269032827275716	0.12114125664662925	0.18717834769147765
2891	-0.4975309137850433	-0.11932827020037197	0.5116407394263999	0.03288021680392398	-0.05934553854327979	0.06784542432666298	0.2649430185148052	0.5848209511396297	0.6420360955208029
2892	-0.367267399174318	-0.1210894228666176	0.3867143530132265	0.3109781128592787	0.25162036326972087	0.4000252415654599	0.18847244067907462	-0.06779170627021275	0.20029372515022556
2893	-0.3885197713348912	0.0007934216199240976	0.3885205814831218	0.27096064962294525	0.08943255296720608	0.285338141814796	0.3217986346825231	0.1661285116071369	0.3621505814607214
2894	-0.36879019630679244	0.27346443458093755	0.45911763838113906	0.1209207932096032	0.25740043794148054	0.2843885083524044	0.4328012712216582	-0.3115588347354241	0.5332783962179405
2895	-0.4567514146241255	0.10723950439103017	0.4691717873691613	-0.2730441931036653	0.18837696396858833	0.33172128653683725	0.46514273824343527	0.1335932379028807	0.48394722868715406
2896	-0.64438933671739	-0.05129136051842146	0.6464274289809402	-0.43703576144758916	0.15570148827581284	0.4639431109903208	0.39080325006016503	-0.14123568930666028	0.4155414542395444
2897	-0.14931898197979235	-0.2850324641505503	0.32177579772135795	0.3573736689042923	-0.27888701812695427	0.4533143590333962	0.018190987900265833	0.07131461804102804	0.07359814391087142
2898	-0.25464564466850625	0.019967376743675016	0.2554272900115863	-0.030131192202908563	-0.16912762365220063	0.1717906919067766	0.06028411531188459	0.17847209653691024	0.18837851204746467
2899	-0.37279796185907305	-0.15629471406480747	0.40423552294532306	0.35960765272795225	-0.2529378888279533	0.43965354485691294	0.22252015372778938	0.4887944087038186	0.537061628488905
2900	-0.4966482130309182	-0.171194334107589	0.5253255633769836	0.14391104352070894	0.11436389921520032	0.18381917715767276	0.0850005299541884	0.36962752250164066	0.37927509209437116
2901	-0.36992259612487605	0.3069492105055159	0.48068757520215527	0.05901685254091885	0.21157435535054486	0.2196513071343651	0.3147080444614311	-0.4631349018329865	0.559942042129887
2902	-0.3487133913675482	-0.06616270503311915	0.35493454728492746	0.20047527942318252	0.381222471888371	0.430721384113307	0.2975482686642772	-0.3808824571390875	0.48332847871961543
2903	-0.6049674024495226	0.05361399943096697	0.607338471497983	0.2124690134782092	0.06729732588172424	0.22287218704727252	0.5008128634091079	-0.2509576868582623	0.5601725490857967
2904	-0.4737309837432552	-0.014574868445351483	0.47395513685216195	-0.03792551580287339	-0.18097616244962753	0.18490731765916668	0.30313875133137286	-0.11860102945357485	0.32551391175523
2905	-0.4176490324239493	0.06611477021342645	0.42284970985568293	0.23160209400707674	-0.15407370909162424	0.278169440776145	0.365613073160243	0.2673548858343531	0.45293658965155065
2906	-0.49155309021518806	-0.16483407629700675	0.518454157287593	0.07386879325459363	0.21668231803412163	0.22892755527793096	0.09048492062831409	0.11260314157045224	0.1444541046583572
2907	-0.4448992253522558	-0.0850195033503498	0.45294992733080053	0.38833297607115885	-0.03670391849015211	0.39006368446295403	0.12434111879105633	0.3019964233427674	0.3265923353877668
2908	-0.36979977952611726	0.06103284961874844	0.3748024621986223	-0.2234191387499448	0.024843874510892303	0.2247961958318691	0.12494533250386478	-0.07912989904869212	0.1478948174817412
2909	-0.5349539279656484	0.2170331749209211	0.5773033033528662	0.08337405070225448	-0.0712464320244189	0.10966898561905386	0.10789626929949449	-0.47676919874853585	0.48882560673932574
2910	-0.33513892682796825	-0.06851591521908589	0.3420709442699149	-0.19052429343261684	-0.2009655895930829	0.27692358980139864	0.2501743136108863	-0.28056595255222855	0.37590482960746524
2911	-0.43362383081026257	0.03285848014725217	0.4348669984767234	0.1004690362402524	0.25655260344030334	0.27552362072069736	0.23058869532948836	-0.11506974381028019	0.2577056312041301
2912	-0.24634802987297263	-0.13706978736499134	0.2819139557215622	-0.09313742474996187	0.14957015539139357	0.17619821586174028	0.03538912513724804	0.4318849068995509	0.4333323931875086
2913	-0.4128884064068275	0.026093767216596047	0.4137121231396579	0.17171841389268142	-0.3383038827608561	0.37938994551897304	0.5289473756978645	-0.0750661294827162	0.5342473678486155
2914	-0.48217880024765175	-0.3264839677393954	0.5823127824452452	0.2864157162213524	-0.022690236549905266	0.2873130859067873	0.2639643938097094	0.3802625300937139	0.46290041368808477
2915	-0.560499307184289	0.12220819262076288	0.5736674260385554	-0.03256382801226964	-0.06064696164910499	0.06883645002526416	0.413477353309656	0.12677431692385585	0.4324757208577938
2916	-0.6387002020129814	0.17916899321383725	0.6633547136944783	0.30859754396824124	0.1629541538191141	0.34897922630170136	0.2459219972685664	-0.31434717813376645	0.3991137396046679
2917	-0.5174772091322267	0.06559619562732931	0.5216181772638461	0.3960226193702787	0.14382641274266317	0.42133116672674426	0.14905130077316237	-0.3799512897708519	0.40814124131323165
2918	-0.5122839933456467	0.20547897282760433	0.5519569712508846	0.30700049031355875	-0.3401008330933068	0.4581679579843257	-0.17481461279170216	-0.07831506906856815	0.19155521107170995
2919	-0.5472196580959712	-0.17476688361661896	0.5744500133307827	0.274600146225332	0.09108508864155458	0.2893125190513083	0.029858675579849316	0.12542860836164868	0.12893361199827813
2920	-0.2071978888164941	0.23326480786657383	0.3119990957022822	-0.16923734866636478	-0.05385368340941589	0.17759926632838977	-0.015275432625495614	0.0519202795158585	0.05412073786360392
2921	-0.40950237033190706	-0.10693235981812443	0.42323364809963204	-0.09016526329339168	0.2280090774595135	0.24518954730719061	0.04976423612445211	-0.14763837125790977	0.15579976850027288
2922	-0.32547834371889445	0.06625141466341238	0.3321526790120745	-0.23053223508601633	-0.4283786270265517	0.4864703069118482	0.10478795049882082	-0.26965410767397946	0.28929889795018826
2923	-0.15046276757693244	0.18605879746424772	0.23928418364102536	-0.0638598282779394	0.14889735148062852	0.1620138850396278	0.5194674226742331	0.24678627556034138	0.5751085715104193
2924	-0.31414491165756875	-0.02619592384791615	0.3152352327177079	-0.10937424032439559	-0.21889333590631022	0.24469780740891695	0.049517040639099855	0.03385619307336987	0.05998482410639848
2925	-0.39341398150011553	-0.01767109411685785	0.39381065044899444	-0.2583976779969227	0.11550729705786358	0.28303938889810887	0.2491373629427317	0.30636054232730714	0.39487492641232635
2926	-0.32407019650913804	-0.11923262303322196	0.34530842830845265	0.393502650193855	0.2892946167815797	0.48840117834459457	0.03086839431862744	-0.0037324651758059413	0.031093231805312146
2927	-0.4771256646856106	0.29397806480810934	0.5604212723389492	-0.2817872064967928	-0.321009709880539	0.42714314179541024	0.16407703738899726	-0.24324278815391556	0.2934081256326093
2928	-0.4436485422148089	0.21950278689037087	0.4949803051253299	0.16927210921802316	0.12504816823098733	0.2104521117428943	0.1480702120208782	-0.4595551063429611	0.4828205499497697
2929	-0.4513538573048991	-0.20635063327481445	0.4962871027509462	0.28177744118852666	0.06859659778251002	0.29000693024493235	0.060975397491734536	0.10342423925415477	0.12006070283225763
2930	-0.33281916992502786	0.13039182627888474	0.35745017587060635	-0.031460777355654834	-0.12698057505472027	0.13081990274055982	-0.23749102881449027	0.25406610148831243	0.34778092629245
2931	-0.33724729036678275	0.21981026845320115	0.402557187213451	0.2603755088477195	-0.24975492232283789	0.3607948542207824	0.02730835898424697	-0.0873673150198984	0.09153575369329008
2932	-0.557109466285428	0.15698333311435214	0.5788045648580582	0.11551203431093471	-0.41311344079899803	0.42895890833439726	0.32485860398202665	-0.07906752490344095	0.3343423187027144
2933	-0.3150000946948084	-0.44458629780691683	0.544868824448049	-0.22739424825872848	-0.05453853533561066	0.2338431011975891	-0.18560549838229112	0.2158648801798673	0.2846876314924959
2934	-0.33202397097188285	-0.14194803615056523	0.3610943952305822	-0.14080961546656393	0.13237033422581054	0.1932595487702856	0.04700314986095397	-0.08346660540338001	0.09579128516944975
2935	-0.5941827972460588	0.13876686625886092	0.6101716477471365	-0.18252518856355054	0.3258384565442173	0.3734784387662526	0.3502201139002087	0.07396180404463262	0.3579447955171465
2936	-0.4907659734860185	0.04013220231299183	0.492404137263458	-0.05171284816678303	-0.013438997087074796	0.053430565299528325	0.30474967436432693	-0.18917803489076693	0.3586930343766039
2937	-0.2529252417911071	-0.21041880881669808	0.3290095029614314	0.16892565184984065	-0.09695627586516994	0.1947726759135801	0.24202101421322503	0.06737697122433971	0.25122465558173934
2938	-0.5423307536799348	0.09844588456484081	0.5511934674638299	-0.00849404737418033	-0.3159984532223164	0.31611259272558456	0.37670548859059827	-0.20796767505796765	0.4302994062316352
2939	-0.40889516811980575	0.5444569348857224	0.6809027922228547	0.12179905893689755	-0.2875684222403157	0.3122989084638279	-0.49049341082076947	-0.3395407912332146	0.5965498595841505
2940	-0.6740669860634145	-0.2340996625465989	0.7135607568420835	-0.12918323946009322	0.27276884961341247	0.3018131121684878	0.45235648756845537	0.3205640691349295	0.5544255714391374
2941	-0.3784481914127552	0.4066412540408997	0.555499903754754	0.38412542046429743	-0.37367362312601926	0.5358958063532495	-0.27032716709004934	-0.10903772691498007	0.2914892848077219
2942	-0.51388522076417	0.06831839585350803	0.5184066196836575	-0.12844261275491167	0.3118792524391017	0.3372924144911669	0.3211645033317519	-0.2998767302981796	0.4394003773037274
2943	-0.47970737624215143	0.17511931652998255	0.5106720492087433	-0.14959505517989632	-0.1140131417236418	0.18808954521708926	0.2116490264115113	-0.2881685784700453	0.3575422212807702
2944	-0.6166399703258797	0.25528325479943764	0.6673937317539748	0.06244562252135604	0.012269301867279049	0.06363954384178211	0.23992887099863636	-0.34531014588878384	0.42048181886071306
2945	-0.5471827440335795	0.12339805506454844	0.5609242688294304	0.29679667572319	0.13772248681476745	0.32719375008514484	0.16860430453705363	-0.24110012375189935	0.29420516851613043
2946	-0.3757676506956481	-0.015099182271379803	0.376070887752018	-0.1562573835606669	0.214347388842206	0.2652568057952467	0.28885638146784354	-0.0015522437006471072	0.28886055212715106
2947	-0.1469198030903144	-0.07764904232098668	0.16617702101513054	-0.18480711804497532	-0.14887727909849915	0.237314380330948	0.45291710417838205	0.10040159843142721	0.4639120436299503
2948	-0.5012067526935872	0.028278344817578686	0.5020038582832532	0.05034048416891626	0.21327240329016003	0.21913302432888015	0.26479670775862596	0.01756772235756721	0.2653788260367426
2949	-0.5533085914039761	0.07325184409504597	0.5581363901276973	0.29361742390339834	0.1374610342949349	0.3242016773076617	0.16109697409486615	-0.4183632962202263	0.44830802210843246
2950	-0.36474018752229037	0.27531489812266613	0.4569832573761205	-0.19055610829349576	0.4630863808067817	0.5007600488224736	0.1282421235940079	0.06683189471351686	0.14461170220593977
2951	-0.17581076690309855	0.039505963303552175	0.180194747136528	0.1306659754523807	-0.27920443772254405	0.30826727880993815	0.5057774907035386	-0.4119680763714789	0.65232550620958
2952	-0.4405428430943112	-0.20425617660048973	0.4855909619021645	0.0682417143106086	0.0060145276650923445	0.06850624873020625	0.18842117316520218	0.36774480176865243	0.4132054909180377
2953	-0.15191343119696388	0.028452131572214403	0.15455489111974838	-0.3684751995288326	-0.18009883944819047	0.41013359364772606	-0.15298451847091205	0.1512236700660564	0.2151112765059617
2954	-0.6303382924427703	0.10451886022961973	0.6389448763886961	0.4038721678784424	0.0401453416755234	0.4058625092874153	0.2559664395836178	-0.36588733857018313	0.4465337195767926
2955	-0.5165578491574601	-0.11073554593803714	0.5282938317455319	-0.10904494796663958	0.11257689481335056	0.15673020743578223	0.2385542492826878	0.24697670058964535	0.34337387857111973
2956	-0.4846808055414405	-0.1327373788701381	0.5025283026950963	0.11065772235055008	-0.06402166454005563	0.127843283148904	0.26270219532211736	0.2613395568321707	0.37055472928070327
2957	-0.262627622063906	-0.20464106185285913	0.3329432865627531	0.14156494260615043	-0.03044941222727455	0.1448026231808981	0.012156194886845542	0.18646675372581753	0.18686257870202813
2958	-0.08330987685750472	0.17282034901314686	0.19185256999852385	0.1639400479141505	-0.1508720243398605	0.22279745743275756	0.5011439490992454	-0.29954379953537125	0.5838422265979687
2959	0.011555639879697559	-0.025461632515389156	0.027961179220089755	-0.08550774595949909	-0.0018510436229315316	0.08552777900523449	0.3761421406593525	0.5161193360937597	0.638640805985386
2960	-0.2693882951733398	0.17543969211793817	0.32147960922403057	-0.022629641749535644	0.15412125354450767	0.15577375093334161	0.30554898832621175	0.19420072992386508	0.36204158292954897
2961	-0.5802945155115696	-0.0007890239396273332	0.5802950519275386	0.28759434273095486	0.041157720357801277	0.290524463541198	0.2809308182448646	0.0760622433929275	0.2910456828569942
2962	-0.29502736544755753	0.13532872489237166	0.32458436521792283	-0.03431682850415459	0.07979674638541322	0.08686291183400148	-0.08258737968737351	-0.35194323576345665	0.36150341144071996
2963	-0.1939916725108159	-0.16108826528710862	0.2521551074572029	-0.046089609341309415	0.025884140340789716	0.05286057898298328	-0.15889720324031836	-0.194978610848914	0.2515253066515719
2964	-0.3608266608874977	-0.23149070489988663	0.42870015822514884	0.03017275221741957	0.16350666486737736	0.1662673282170212	0.5967358365350669	0.03484728481606986	0.5977524503205807
2965	-0.3219125601795231	-0.25303093192342896	0.40945372010933545	-0.2870652827033353	-0.22515141336549702	0.36482822735367765	0.05238745445431214	0.392735041935701	0.39621365265275693
2966	-0.5744740582931267	0.179283308822355	0.6017997577883085	0.20237737111799145	-0.38833453889106717	0.43790445811428663	0.49581199938458526	-0.32202351125065865	0.5912095064627624
2967	-0.16542684305432248	0.037414097127458	0.16960499717514899	0.04209654552530625	0.2690433940584518	0.27231685043650083	-0.049823498024093256	0.2926772392113059	0.2968877688752246
2968	-0.33173857413539865	-0.3574222170334481	0.48764856484818314	0.22341332799828784	-0.11381024607897419	0.2507315042826234	0.31962982351905767	0.2752854336147178	0.42183562443594913
2969	-0.5483906367813558	-0.05446123723869824	0.551088302244777	0.2541399914096989	0.1662507910447382	0.30368809781867157	0.21504982469779993	-0.020181935959036456	0.2159947629957938
2970	-0.5115018359738175	0.40134810251401637	0.6501649233818966	-0.022649586280653694	0.08289915473666434	0.08593761466749117	-0.04761976607734665	-0.15374089261995952	0.1609468986493469
2971	-0.1504274594520454	0.04403456434523197	0.15674011424734619	-0.08313987025079295	0.041466352765434526	0.0929069235148067	0.3020986798038255	-0.2721738370074308	0.4066229333062288
2972	-0.23571884705466417	-0.3517702962366444	0.42344505685058687	0.04526723863116606	-0.07444635407282152	0.08712854026108116	-0.11333996662404847	-0.14093757410838817	0.18085725816205947
2973	-0.5842679188356044	-0.16567217528592953	0.6073024540082644	-0.23320078059880814	0.14916017700743098	0.2768237028810604	0.2004616819128573	0.24653201540902175	0.3177466294659405
2974	-0.7226369050021941	-0.11157687684832984	0.7312000382374017	-0.008772210194284253	0.20483410621961815	0.20502185918209434	0.5170649913844837	0.3103248547082786	0.6030403972912183
2975	-0.016504841229807703	0.005558533751038765	0.017415713636902662	-0.48534401210821715	0.027560103144072368	0.4861258781165771	0.27887335774752514	-0.05196316314411745	0.2836732627254837
2976	-0.3480533181422558	0.0363846565883664	0.34994993285452664	-0.01373249535495617	0.18083831090826713	0.18135897033460732	0.24770928775594267	-0.278700089633584	0.3728721378734595
2977	-0.41862925425163294	-0.1091843233210292	0.43263341176375797	-0.3255572813605963	0.0403018149322326	0.3280423444217749	-0.047972766658444445	0.3181814230404371	0.3217775696174349
2978	-0.4532252548935823	-0.3058587919944352	0.5467748460871694	-0.10283512284364314	-0.3034208478258464	0.32037364652171785	0.2291922266164894	-0.1691362156723783	0.28484405592077483
2979	-0.5752515981029647	-0.06545223498725969	0.5789632079716657	-0.14743087018884712	0.40305538966463567	0.42917305206915307	0.32521040286252706	0.5290371671547245	0.6210009101129427
2980	-0.5299584040395678	-0.25471627829973925	0.5879934459184354	-0.07241069689954348	0.19820466536643866	0.2110175310217127	0.22348441908438288	0.3169163925686966	0.38779025961496283
2981	-0.3136011215408997	-0.046001219066195295	0.316957056377179	0.07565250266134729	0.18690836011262227	0.20163837987574398	0.5692970896745876	0.12615013605636247	0.5831063652019194
2982	-0.3839569907369693	0.03302237049488848	0.3853744253176264	-0.058282027456387504	0.1416120136682453	0.1531364004396159	0.1701072640592125	0.19825181375278927	0.26122837315648023
2983	-0.5276261228421473	-0.13397020159201944	0.5443687540813148	-0.18925595407264253	-0.22935008241914398	0.2973537900508657	0.42551040208036084	-0.3173583973172899	0.5308252580900698
2984	-0.2082848845177937	0.0469106310615013	0.2135022258084888	-0.1407089462118072	0.21158597493522102	0.2541016181241773	0.10513556534412428	0.02865183725645055	0.10896978883341361
2985	-0.4473969508752118	-0.21695511010728402	0.49722585557681975	0.21760763748448375	0.512360423436868	0.5566563458687822	0.02081925596371806	-0.053349445747704324	0.05726783373299585
2986	-0.4868769947474229	-0.14948087348702946	0.5093071171235755	0.2348771294933392	0.23651870137351327	0.33332920972882646	0.2696988037669669	0.15826931458801125	0.3127085235382812
2987	-0.4034619604794612	0.04116644648635324	0.4055566913148445	0.19622514559563295	0.049565365959450096	0.20238832295051404	0.3173772344920392	-0.02944256679892825	0.3187399782166087
2988	-0.2888960619754681	0.2707446390871181	0.39593382555592205	-0.315926139449388	-0.2974543175836571	0.4339221089510804	0.08046663868280927	-0.1914987242190853	0.20771769620917488
2989	-0.4023877715070944	0.05341676945003686	0.4059178117758865	0.014442803901528134	0.22790470444637104	0.22836188143673566	0.33200575184508124	-0.02456905492500704	0.33291358896585416
2990	-0.5013856687436603	-0.014790165456916651	0.5016037657511857	0.10054499947929137	-0.19967111457480746	0.22355726540606233	0.5066352278118844	0.32041373976830995	0.599453266478976
2991	-0.6172804625317407	0.16593062877899364	0.6391933533684405	0.14688787390291957	0.3421959093506648	0.37238969893922735	0.41380072997235956	-0.3136595351000648	0.5192430529962306
2992	-0.12404817325562181	-0.10094208560371612	0.1599289027477045	0.19966445252079743	0.04241979464139623	0.20412087736889628	0.20364909677918658	0.41526414700354974	0.4625119094743013
2993	-0.3160924739933223	-0.19246959053604165	0.3700797149214351	0.11838655293405194	0.08878249702532205	0.14797874068141817	-0.139040955411141	0.11264820002882006	0.17894693138295487
2994	-0.3474098448225975	0.008698248770635695	0.3475187186488479	-0.10101610035470815	-0.22478891738069923	0.24644331986901022	0.45059333337009316	-0.08348456916626998	0.45826196150940746
2995	-0.3460481992757473	-0.08432166641299635	0.3561734123269899	0.08875085863282291	-0.24618720298313576	0.26169610967823537	0.350310457787132	0.2059246615071013	0.40635253543179006
2996	-0.25422660856928403	-0.24892686108666404	0.35580296608530304	0.2500650231651307	0.021455081756328955	0.2509837372097007	-0.02581990505954651	0.15562323668500083	0.15775062375027168
2997	-0.4314277037907615	-0.027843712877715688	0.4323252663735786	-0.31854851341797447	-0.15635506936536092	0.3548521707937663	0.4038824423703174	-0.3782985714843854	0.553381275832621
2998	-0.3869837742627147	-0.10245665797566439	0.40031713466470303	-0.10915635712348624	0.08023131356684506	0.13547019589980477	0.2790127309255253	0.0008071275885806182	0.27901389835179147
2999	-0.5178111598381507	0.02135982361350035	0.5182515212883901	-0.03920840514743775	0.39529565219535406	0.39723538573339107	0.1657385409855143	-0.19236224864851265	0.2539143530269985
3000	-0.24284379081522836	-0.19592954112968614	0.3120280305113625	0.255950868196301	0.25794479742086307	0.36338184523573863	-0.013113470704332301	0.034496552128079054	0.03690494848443305
3001	-0.4676355454181179	0.09475352802383934	0.47713859036077255	-0.04427607700110823	-0.009846651577607996	0.04535777267347764	0.16137076086120647	0.07434663185769862	0.17767370128836976
3002	-0.7211330312039875	0.17213974438353943	0.7413939170844885	0.21237344833145255	0.2154564323714332	0.30252926438018873	0.1294033837834638	-0.34875600467137047	0.3719892290496425
3003	-0.507976157028711	0.288368088098991	0.5841197910904279	-0.009122453176221915	0.15600872274441258	0.15627520828428082	0.13919217174287177	-0.4726571507124814	0.4927263366151016
3004	-0.2952373093238194	-0.026866788867975763	0.29645723664779206	0.01857080126968124	0.02000066949693213	0.027292882590952274	0.23862624217724354	-0.12448584034578694	0.269145328590762
3005	-0.10455477239034931	0.2252366238942618	0.24832083515662334	0.5338955857599222	-0.10538509472540637	0.5441971285152223	0.40304465917060905	-0.3459736610513243	0.5311711319595683
3006	-0.26410282453085704	0.14114586960727413	0.29945359979865044	0.2735239357382757	0.137307270046059	0.30605331207039366	-0.28436986829317334	0.22597224150560388	0.36322124927397037
3007	-0.525855910314887	-0.09826820824124052	0.5349589509149671	0.18362364977606038	-0.1870497058048652	0.26211683883102194	-0.11013935027843448	0.02460070074247033	0.11285331610890424
3008	-0.40278498862288886	-0.06794891516841331	0.40847619530702756	0.00841306242774999	0.34883221536769415	0.3489336528593173	0.4064178900095855	-0.18388825640774475	0.446083391491461
3009	-0.5620518029894409	0.11646548838118174	0.5739916717405824	0.11852113618121823	0.24591032729867116	0.272981956901599	0.40876955065137693	-0.3738166045797074	0.5539236404047312
3010	-0.2217580819921674	0.19671688529848452	0.29643579387513574	-0.007014656478841895	0.19192056746607886	0.19204871679346855	-0.06637384902508688	-0.022268862068609965	0.07000992824047031
3011	-0.6010972059119873	0.14702082735659044	0.6188157840842575	0.06097555420080526	-0.04307565536045663	0.07465608009283756	0.42322372779321676	-0.2728075126811813	0.5035298032316258
3012	-0.10252957811613965	-0.099683741563638	0.14300056895271346	0.029998530122385687	0.33923801544473897	0.3405618048642399	0.11326464151142064	-0.29908770240897703	0.319816092073228
3013	-0.4002988315893316	0.18549759383551023	0.4411898818995603	-0.4473739415631305	0.08642191098856584	0.4556448071564592	0.10912655995946294	-0.23118998148723235	0.2556509605470965
3014	-0.3450825373841244	-0.05366749649291938	0.349230808760171	-0.037570668238946885	0.2518346247074308	0.2546217455628123	0.521497713784085	0.21964919158955337	0.5658671512360227
3015	-0.557933480909347	0.07959099939918012	0.5635818452585045	-0.0855359493157341	-0.3251756070176763	0.33623737749491517	0.44591857918662453	-0.017310119975966636	0.446254433610917
3016	-0.464854035750631	-0.10314310038582045	0.4761593994775787	0.1223182058079506	0.2698905928671524	0.2963151626060657	0.41642277663624166	0.0007241768153333697	0.41642340632281594
3017	-0.2976167208448195	-0.22732905104097595	0.3745052869768514	0.030203050465436223	-0.02941492085197188	0.04215995524363679	0.48565405672969486	0.0014400306724330076	0.48565619166890805
3018	-0.4366488865409704	0.12680828498284089	0.4546895548148854	-0.1618468875299217	0.23940153230322453	0.2889766576598445	0.22722942914602792	-0.027754078339444013	0.2289181127270224
3019	-0.461256518312992	-0.10521887304564298	0.47310525988538604	0.11661069697763679	-0.14412038250065504	0.18538807756095144	0.44713553330767886	0.1755698127014768	0.48036959133397905
3020	-0.5405250891248206	0.03041239415358879	0.5413799827215156	0.10411838484243643	-0.17257001437629207	0.2015466395751399	0.24812742367852586	-0.3389518115333382	0.420066124465035
3021	-0.5684347665174851	-0.08680358209847967	0.5750243000525415	-0.11432590980277653	-0.26487976494081666	0.2884990529054383	0.4163180873860567	-0.178433934393585	0.4529452713385564
3022	-0.5624239065466975	0.1633554008531168	0.585666831605761	0.05754757783713888	0.1297315373670962	0.1419224982254464	0.4536213982110663	-0.2291435617434326	0.5082117125799337
3023	-0.4230957598139247	0.13145230632679666	0.4430459691850907	0.2048422979565739	-0.31227927845074493	0.3734684923549076	0.213682173484309	-0.02513824565979619	0.21515576371510617
3024	-0.5421161325157652	-0.03415363840146933	0.5431909168514409	0.3104170482352765	-0.2532676284697723	0.4006285504876114	0.101023597856813	0.30056980332221034	0.3170930052730386
3025	-0.5866602996157906	-0.057012269658186766	0.5894240460287203	0.07639062977575507	-0.0474500517358862	0.0899279474205586	0.5140003284556084	0.06339766385030067	0.5178953576101537
3026	-0.4034021476380875	-0.06667027252471897	0.40887433027464765	-0.5512555083022891	-0.18508280310772648	0.5814965859227623	0.07347239180499988	0.4995178028059386	0.5048922931453994
3027	-0.4559518180494892	-0.19009627066527512	0.49399256320665397	0.005542685344996119	-0.044837765526640636	0.04517905021418266	0.32913917388872044	0.011850057544118728	0.3293524246941994
3028	-0.3977567204777143	-0.1238111897968876	0.4165808677845245	-0.0842109253411667	-0.017079327825290622	0.08592545249097788	0.14035305736482462	0.2746547194933247	0.30843831741794114
3029	-0.4741467121246964	-0.23264179805836893	0.5281451607489087	0.13821669951802687	0.09844656714772085	0.16969261212211695	0.05863440889813014	0.0929054950266988	0.10986093442616023
3030	-0.2885431141332596	0.07664101939993953	0.2985481109777471	0.14108146678870792	0.18740823013980235	0.23457584060466757	0.5218167260405908	-0.0654603316430138	0.5259065987364432
3031	-0.18010771264480444	0.012729109975424006	0.18055696717354855	-0.45367945020118927	0.029927019905280773	0.4546654484951155	0.3360677616779561	0.3241300441104395	0.46690665655382013
3032	-0.43356806254990654	0.051910829476552324	0.4366646299853279	-0.09487106186664565	-0.025018414100390365	0.09811442006047591	0.2518017054480515	0.15284645111338646	0.29456092151625296
3033	-0.18643532773875643	0.13097225880858093	0.22784175211422386	0.25243524801682116	-0.25653174679027685	0.3599056703534757	0.4118131415287776	0.4128907327157917	0.5831541997605645
3034	-0.5409755934406177	0.053271425021979284	0.5435921609279339	0.3715217250239196	0.24358659290379855	0.44425535495616686	0.14712049394460638	-0.2885944001666639	0.3239308067258523
3035	-0.5436844782313458	-0.12662095508910662	0.5582344293729726	-0.18594517753947895	-0.07233607580342646	0.19951971559930465	0.178338957345745	-0.08338186496514148	0.1968687865361915
3036	-0.27550181124547196	-0.05141821664676608	0.2802589534745847	0.11159378602502269	0.15486952391782785	0.1908867269296983	0.20136022951899846	0.19683182791566	0.2815825110204178
3037	-0.638247093585048	0.055199787650676055	0.6406296660524243	0.1435487974768048	0.10295057147247685	0.1766495893670469	0.28823301689894293	-0.2783823133373729	0.40071808595287234
3038	-0.5183139638621576	0.19515545140582313	0.5538366323636533	-0.32142722659393963	0.1318402575539204	0.34741519182061664	-0.09532760487345279	-0.16813252902961706	0.19327674347630178
3039	-0.6611009499739505	-0.24151951492578672	0.703836729750904	0.03295758847854352	-0.16440897249012798	0.16767979268111194	0.2312193476679104	0.18228603049415085	0.2944326470507109
3040	-0.3698144468213427	0.18670917132050852	0.4142741118305206	-0.1783508831151861	-0.27607517368294965	0.3286739098742667	0.20265711716969145	-0.19408715705718294	0.28060600790800905
3041	-0.5606552764699845	0.06670523743797831	0.5646095356397125	0.0832408383131103	0.1988135678010822	0.21553624267130778	0.16286543675707574	0.07074792332557209	0.17756806904664493
3042	-0.5931102127782838	0.09643127271088738	0.600898256661261	0.1947878989453845	-0.19110020926010615	0.27287655735664373	0.5333245252366781	0.095083245400485	0.5417341347698306
3043	-0.3402713988535739	-0.1956275081251812	0.39249808510747647	-0.1602047075963889	0.2129947001937659	0.2665188373205104	0.17306106127965604	0.35953530098313635	0.3990185003032758
3044	-0.5112902112810258	-0.005659752228177842	0.5113215357747807	-0.1346808672926611	0.18394360429872703	0.22797847612682662	0.3686283787390916	0.04225145183123435	0.37104186663186445
3045	-0.5082806068325305	-0.0932618793407099	0.5167658593794743	0.055632374144519166	0.16495000636227578	0.1740789063955498	0.3908476203935916	0.16853961680160043	0.42563771543292944
3046	-0.3916864349873449	-0.012032974869498246	0.39187122353817394	-0.24891065199892679	0.02882931507183453	0.25057462378709056	0.46097181955886	-0.2468459372998847	0.5229033707950875
3047	-0.510159182396174	0.07426823424342491	0.5155367707552673	-0.33213073519607256	-0.14236317352566824	0.3613559165672858	0.1255279746081421	-0.1997332788036665	0.23590391067315003
3048	-0.46539846292321546	0.022389236442254646	0.4659366987046188	-0.1032334365058586	-0.025035219728786567	0.10622572494305588	0.27092485991838494	0.02048846218888671	0.2716984666954562
3049	-0.5217637336514916	-0.15379035292998064	0.5439566769589952	-0.15412408081512782	0.3623483872419671	0.3937646327744057	0.252116535376176	0.2618137010592375	0.36346823997761124
3050	-0.3911240808082723	0.06315125711766129	0.3961895100373771	-0.20474164867628677	-0.28278693472332694	0.3491240369165366	-0.11081037739654699	-0.11327623670217402	0.15846275758099165
3051	-0.26122573166639024	0.03310150075027871	0.26331462594501204	-0.027918294120077916	-0.16618649369229696	0.16851522730102178	0.4267505046889876	-0.2091615184101342	0.4752520742047725
3052	-0.5850702115071105	-0.17262368419932492	0.610004990749685	0.14849424877482278	0.15509526746690697	0.21472094427379546	0.2768790615231077	0.05367308341819309	0.28203335723551065
3053	-0.4286141828696997	0.21014737152821433	0.477359440586732	0.1302357417823188	0.1477696053959907	0.19697006045711016	0.053968178608095996	-0.07890330999711842	0.09559443828370308
3054	-0.46158856050466857	-0.14274911588339811	0.4831576443297404	-0.4382002425019207	-0.24488955724586756	0.5019864019839771	0.3228023751212618	-0.31099427605567026	0.4482396826735873
3055	-0.24740065029372732	0.006015269126171063	0.24747376674795135	-0.03974759131558773	0.0411763765861513	0.057230804678560426	0.6134171083544754	0.0980139824836416	0.6211982691413989
3056	-0.48017362454211976	0.34056890075000196	0.5886882756297949	-0.0773091818087131	-0.17346093999046816	0.18990894474539488	0.10776529029137155	-0.07757410569161824	0.1327821511553339
3057	-0.39054444270237937	-0.0688782352305437	0.3965717753625266	-0.22308038051584989	-0.025959439302190038	0.2245857267503446	-0.044801652229081244	-0.011272117710665247	0.04619792939232919
3058	-0.5359373780375892	0.22725829555355376	0.5821298876330884	0.2346361398464293	0.1266479035055267	0.2666342243305955	0.28464756743492037	-0.16972277827495993	0.3314061844805989
3059	-0.2956570443639702	0.0015868251553258076	0.2956613026693081	-0.1368685173929528	-0.001897834843533024	0.13688167456032363	0.3676757766367604	-0.20543625746294417	0.42117636757755766
3060	-0.4045532359202296	0.16445927106794794	0.4367037583233395	-0.015173649443127988	0.17550282179097387	0.17615754339232045	0.06842024375222479	-0.027207415401479237	0.07363133305830137
3061	-0.24204662425087098	-0.07210221527713945	0.25255751376491115	0.2885650324149108	-0.0013951245948136144	0.28856840489778773	-0.13051460221319988	-0.10841744975366861	0.1696714613656612
3062	-0.15893783920845067	-0.008603218065136907	0.1591705126376353	0.007562924774905605	0.05993402071836576	0.060409309469819115	-0.3069513162108609	-0.12375250680326282	0.3309588999614175
3063	0.08194182809792083	-0.2529179177004482	0.26586074604190796	-0.4741459176600403	0.31364145233884694	0.5684938978202869	0.14721946673061828	-0.510549566146333	0.5313515134792188
3064	-0.5256779462169834	-0.038517522899994494	0.5270871870091866	-0.16425750158528854	-0.37267855421686746	0.4072712015355563	0.1821775668848422	-0.03635300537535352	0.18576923016447489
3065	-0.3956262258893163	0.1182775188262041	0.4129281802821253	-0.10523212300349813	-0.0425511836646148	0.1135094839345292	-0.11625335075702149	0.10779089190111413	0.15853617233638745
3066	-0.4196966829604902	-0.12074057892261174	0.4367191237930915	0.09424894555385609	-0.13253131250467948	0.16262660462613965	0.6090793278965415	0.161191758179534	0.6300479430772805
3067	-0.3601879764734327	-0.29979049209133823	0.46862534880690443	0.2540774318693623	-0.025330902400546126	0.25533702434577804	-0.0034795045502630673	0.36732287601846725	0.367339355635077
3068	-0.6754438135586752	0.09647385672911006	0.6822987251247618	0.2005541422012703	0.21564279404822922	0.2944890126626363	0.5061274709033807	0.13183373360428596	0.5230154396565156
3069	-0.3434483626242044	-0.04369359270150719	0.3462165620423324	-0.05854440270453612	-0.21241210454425571	0.2203323608663755	0.07918338060880928	0.03764064127359348	0.08767454385468396
3070	-0.4499163868257416	0.0946676497431535	0.45976811442532933	0.08094342227676077	0.18089413112736083	0.1981780116112704	0.6089507775584216	0.016293261462864295	0.6091687121464
3071	-0.28725493737957614	-0.020470797206165705	0.2879834241535443	-0.048887519705330805	0.04947499458575575	0.06955404137934523	0.1790647145799339	-0.056432110803019776	0.18774651830933511
3072	-0.4130124640998375	0.13334895113835868	0.4340060348330653	-0.24678097514410008	-0.4542933690881311	0.5169945017991177	0.4021454141823914	-0.3887610451761501	0.5593353952633248
3073	-0.3676584237518098	-0.06181770938669016	0.3728191864020448	0.17311748270809907	0.01972409622133633	0.17423748962533153	0.4545031591994028	0.17867948111219084	0.48836408415521243
3074	-0.72744600802955	-0.20999759230948414	0.7571503703848452	0.10614933022398176	0.21547060578122457	0.24019838105767455	0.4793339523735775	0.35581953060698635	0.5969661433108675
3075	-0.2930930963181891	0.03804614291933008	0.29555214785283046	0.04276440695866604	-0.18614505326086156	0.19099417623586168	0.2594551803583877	0.16991854681303722	0.31014400391730584
3076	-0.48889630818480606	-0.16916907372916298	0.5173371972544754	0.19780034257767534	-0.11596517072225425	0.2292878024328536	0.24545393874891555	0.354371050625753	0.4310759533643188
3077	-0.48974688114442577	-0.00967133912612282	0.48984236483912336	-0.06034427981872644	0.11261947440195805	0.12776767244265677	0.36278901487994114	-0.19612760976355423	0.4124098794029105
3078	-0.6614692898795577	-0.09982420217528398	0.6689592609372399	-0.35581910795551114	0.4798567705874578	0.5973857697207725	0.5360020712566946	0.3058200101351065	0.6171094708319614
3079	-0.29115682246857794	-0.22836318815590104	0.37002978390222385	-0.047351305940045316	0.02137342939926056	0.051951608815444264	0.349155781776759	-0.20899289448826477	0.4069247963625745
3080	-0.32139313167742906	-0.04906263047481948	0.3251164203766613	-0.3485022311917049	-0.03546946759149661	0.35030256675739724	0.2633842191636864	-0.29203853533176316	0.39326549940617245
3081	-0.48448611261913826	-0.04027247444849101	0.48615703791985637	-0.07618388722567443	-0.2835377709412276	0.2935943668109699	0.5083529623390481	-0.2798555353796116	0.5802946277551557
3082	-0.33029360557000137	0.21923087669543986	0.3964291149462698	0.12309975890142912	-0.3709510465075649	0.3908429730040538	0.45074066706949545	0.24835649598985168	0.5146339456843193
3083	-0.3851554177676941	-0.13947748199971766	0.4096323520192082	-0.006199578002235436	0.18146469419043576	0.1815705648089309	0.37709681988075416	0.13669149803444727	0.40110669054389914
3084	-0.5962203292901987	0.048500551712584106	0.598189756327654	-0.09356439249238581	-0.13504980252899637	0.16429468861040558	0.46998911318111514	0.07923887707808581	0.47662203699510897
3085	-0.4798083951419421	0.184469064233394	0.5140475967338337	0.22690055550425042	0.1227237082452233	0.2579631187856049	0.20908092417686844	-0.07337037556701574	0.22158078631844041
3086	-0.5486848891181021	-0.1198249867718666	0.5616165373290053	0.07218077660092985	0.17283209849616193	0.18729922258594764	0.10455797010235744	0.23966923162109383	0.26148367004035067
3087	-0.44737922601489155	-0.020993900193618173	0.44787153930007995	0.28144634018352266	-0.10091291537250563	0.2989907337889882	0.2778133550946641	-0.13919662883791267	0.3107345519069187
3088	-0.39238603218906004	0.1627891419946455	0.42481419821897065	0.1720475353356523	-0.2327249076348282	0.28941533658172275	0.1952985897216346	-0.2232384384268494	0.2966090685372205
3089	-0.4494835236591924	0.08383485611159386	0.45723486430972815	0.09879419811676957	0.37295897206522177	0.38582209426817743	0.25322852118366584	-0.01929798142894903	0.2539627847305553
3090	-0.5421232906536866	-0.010872095710665355	0.5422322977602159	-0.0923337037195643	0.01431678165168218	0.0934370541029319	0.35590556337797563	-0.00047832179795524087	0.3559058847998114
3091	-0.2542610281187384	-0.15950500265789125	0.3001508225757374	-0.038233016704590256	0.04730718402218419	0.06082543239831737	0.13522790332028237	-0.05957522787762946	0.14776939335691647
3092	-0.4073325117838715	-0.21493687668765465	0.4605623042720734	-0.08336421902312165	0.3222594397942217	0.33286745042106564	0.45723787050237996	0.19637917027204685	0.4976256110152378
3093	-0.504481929787734	-0.09099763252902342	0.5126232404097998	0.06840843591425752	-0.06302462990171934	0.09301514972564293	0.3235828846042499	-0.2880027351106038	0.4331875559616134
3094	-0.19993566966473256	-0.10649401681023288	0.2265286905022479	0.10184954949333001	0.10971145491813115	0.1496994791983172	0.12619667694350292	-0.12559371070386754	0.1780432010494914
3095	-0.17243923439134798	-0.1015329414549049	0.2001105388478063	-0.2347092506567618	0.16856121150171394	0.28896593980395713	-0.07090319483026844	-0.13086120528983342	0.14883520446133344
3096	-0.462503523047428	-0.057849510416968064	0.46610736390531915	0.20727705269795105	0.17641218991979973	0.27218566701325153	0.3229307102738845	0.3600415206131516	0.4836467101133078
3097	-0.1950297465301927	0.12109510168087838	0.22956616841933283	-0.18679029191887386	-0.2282210792717773	0.2949160459844682	0.4548038353327219	-0.3743061404001272	0.5890259887089816
3098	-0.40560913777106095	-0.032551430751263134	0.4069132196025803	0.42336647195925525	-0.007563303887434178	0.42343402454800505	0.1012262937810311	0.008121149362337725	0.10155154168996655
3099	-0.2326568273893675	-0.18843088795299218	0.29939171475783866	-0.2408890807487595	-0.04175401561655013	0.24448097481008513	0.02761994006557786	0.33387597183163553	0.33501645579843564
3100	-0.18755650408826985	-0.00989716094441394	0.18781745398277772	-0.1521444031672111	0.09022709466767118	0.17688653998333442	-0.19050872011214062	0.035414617411277854	0.19377246338206344
3101	-0.3737646825529679	-0.23425641448257925	0.441107816355769	0.2651245096485595	-0.034329813645601365	0.2673378793237704	0.24414940654242284	0.3122181621565054	0.396344690257613
3102	-0.48981522237431807	-0.15163298791993635	0.5127489786387978	-0.0859707781936849	-0.12125793322243597	0.14864205687693005	0.19135058162470053	0.21695977216091133	0.2892863422704669
3103	-0.3846629582315628	0.17002175269217198	0.42056270379573024	0.16354481734712645	0.4366116109007127	0.4662366416900546	0.25255054720831016	-0.16873019113924223	0.3037295775802912
3104	-0.49148734581243714	0.1059251477759137	0.5027722625852616	-0.09183183125994837	-0.1388894972299323	0.16650338637198647	0.4923198863447595	0.11896590184579021	0.5064896408540841
3105	-0.6505299068561048	0.014200512711463945	0.650684880933529	0.10677049460893376	0.08945642347303459	0.1392924628959631	0.444145559452878	0.09675714092624312	0.45456267147878615
3106	-0.586568854251113	0.03527175764424087	0.5876283839849618	-0.21114907138192812	0.1397180765877344	0.25318979298310307	0.30965803202961983	0.02398568052359167	0.3105855915374003
3107	-0.2842320786324581	-0.427461584084039	0.5133334982166698	-0.46521713230475964	-0.3558900224251869	0.5857343154124268	-0.46077845231615194	0.017949347158560804	0.46112792279614434
3108	-0.5038947833028523	-0.0021550817497962066	0.5038993917610706	0.035412334793013395	-0.22790521016413953	0.23064001880734636	0.3927531406112338	-0.0939062677743835	0.40382349682417173
3109	-0.5826985114131329	0.12757244691700778	0.5965000288478398	0.17946361622214005	-0.2425069469655587	0.3016899217310447	0.440080339494223	0.009186648377587134	0.44017621439346766
3110	-0.6239669836712722	0.13916167234882468	0.6392970888114127	0.07005137851229477	-0.41543745772258234	0.4213021207049345	0.40271995175799674	-0.2994533764932387	0.5018522533945271
3111	-0.1776153143964762	0.14754878316036477	0.23090656837834525	0.17762598184057668	-0.23215321761019833	0.2923116588020344	-0.23664370748376357	-0.1611397635352129	0.2862975160280742
3112	-0.2765328318736234	-0.2185817023611001	0.352488819271083	-0.17108602901248932	-0.23461081374602435	0.2903664292748631	0.023221283379961363	-0.3270420492211073	0.32786541440132666
3113	-0.400690595629967	0.07931462765677749	0.40846513142082397	0.17543462183626077	-0.19711105314525038	0.2638751102526753	0.2669425515967688	-0.04481646589689955	0.27067848357134244
3114	-0.16564438862661465	0.03904119425416517	0.1701830729898729	-0.15196786247199603	0.2923446845476348	0.3294839082680118	0.2191628000515549	0.025759323209023882	0.2206714201219197
3115	-0.27411634024661785	0.3061956398672764	0.4109690229979997	0.4895177420877487	0.038253345448537916	0.4910101203200325	-0.23841655524128866	-0.32416615077292005	0.4024004810136961
3116	-0.48553802136885876	-0.3165430942486265	0.5796090930198396	-0.19252311605768857	0.0028742015617717566	0.19254456951879975	0.13046077439529108	0.5286029614641773	0.5444640525549116
3117	-0.6468916716732367	-0.1124892374688604	0.6565993172601693	0.04194686588889069	0.03345776865019675	0.05365595811231656	0.07151474624204177	0.008778198892977835	0.07205147955363793
3118	-0.5702510934814659	-0.1084343666767123	0.5804690530023001	0.0792927220108097	-0.25981730336875203	0.27164750485453326	0.0016943351587269237	0.28578603199906916	0.2857910545440551
3119	-0.5003937652584037	-0.418229956410811	0.6521581225047123	0.14804627609322574	-0.0793610361250596	0.16797581349680865	0.12133395407251822	0.6287846865086668	0.6403843458413662
3120	-0.4532416137533587	-0.12047883801517151	0.4689809280207829	0.08065976780792258	0.16650295910862437	0.18501144163201427	0.10274081965929556	0.14176141553788277	0.17507705434912985
3121	-0.5045630736411676	-0.13302543258004645	0.5218042362757616	-0.29862299968906447	0.10035732911294529	0.3150353780926501	0.5199550170535677	0.30215847445992927	0.6013758919736704
3122	-0.5947357517713799	-0.2862212461344584	0.6600251632883634	0.19148119898044583	0.04955884673690051	0.19779061871807943	0.10182887628058697	0.2693153753840023	0.2879234124950473
3123	-0.3628280131595357	-0.11287986428160997	0.3799816191522044	0.05384019090559354	0.2529127413500549	0.2585800086896714	0.31552483603203785	0.1539064066361995	0.3510599723077405
3124	-0.2446923325927343	-0.3188889542839486	0.40195087111982175	0.17417629219997321	-0.21416915666949113	0.27605399550278475	0.3867015723663761	-0.03699135241836314	0.3884668148302595
3125	-0.5371391667035033	-0.18984103817795903	0.5697000124481473	-0.2238031958851491	0.30155386747941143	0.37552976643695885	0.5397171398896752	0.46922801344138315	0.7151709723477583
3126	-0.22205516847091988	0.34308888447614827	0.4086789455009108	0.028896138046362835	-0.21622711244138	0.21814937760335606	-0.1002239239350715	-0.2752647417639216	0.2929428493534216
3127	-0.5301443532408718	-0.08305407289150628	0.5366106729250267	0.14017526611973696	-0.01922726964539969	0.14148778438351484	0.10362505781340263	0.23017157758153714	0.2524224786606863
3128	-0.39060630313041594	0.1940587435814951	0.4361560271343718	0.37994038279076375	-0.07871839806633675	0.3880093821923928	0.23442363211886977	-0.20892083001304476	0.3140101152974896
3129	-0.35164901473196586	0.37108090513127684	0.511231911870738	-0.1901831282445508	-0.13322000040171716	0.23220075533020296	0.019900541713251344	-0.29980012954977014	0.3004598962233393
3130	-0.19878611024555232	-0.09425051673368938	0.21999790346983839	-0.12641314730335287	-0.37000317050661463	0.39100208438841616	0.0760876928327823	0.08781678508247419	0.11619434040794455
3131	0.07906213243321464	-0.08256700450072513	0.11431592634934964	-0.21363196521270286	0.14957200797355008	0.2607880406189694	0.10101572906700346	0.231256106200557	0.25235602662504725
3132	-0.3931913427159551	0.08788509467750569	0.4028935614442725	0.01568623088677104	-0.06027897639669284	0.062286538151242146	0.40295061230748447	0.3014436193316799	0.503227037821657
3133	-0.536173928437731	0.1563990842183492	0.5585187150675325	-0.2300875019516533	-0.5871404036358453	0.6306140754344256	0.41080862954766545	-0.2981352939045926	0.5075907638860353
3134	-0.4247693927192925	0.29519483085495346	0.5172707464709376	-0.41858364208696663	-0.12313219645463504	0.43631846537424085	0.06618626692113613	-0.615645735962326	0.6191932607333108
3135	-0.46947983193844034	0.16665653016518617	0.49818240800297814	-0.29661834114022123	-0.20457816089906852	0.36032577512248803	0.11444227763964265	-0.26225307693612754	0.28613582661703774
3136	-0.5084184931585406	0.2553607679867873	0.5689450641427544	-0.15188693240454076	0.042420423761609906	0.1576995009103583	-0.007582834653545463	-0.21102643121471848	0.21116262465835026
3137	-0.5059464885740976	0.23577429834223332	0.5581857836412818	-0.15645810216612288	0.05500925220060159	0.1658467833908585	0.21744789602630693	-0.3757056250979729	0.43409481016999746
3138	-0.5132820469041122	0.07269996558804401	0.5184050006226579	-0.12046349960927324	-0.2923379569332291	0.31618497086675057	0.1566619645002464	-0.24777737043620895	0.29314944383600455
3139	-0.532693856473566	0.24463655506591422	0.586182385268611	0.18967095740392464	0.0952448991009679	0.2122419913383658	0.14328878444730409	0.00043876776859167935	0.14328945622599287
3140	-0.500383262638381	-0.03723426681543721	0.5017666789992278	0.03790251432430549	-0.09018273204302918	0.09782395284821088	0.2642077457949734	-0.12394818962879366	0.29183708923013313
3141	-0.4720744540477372	-0.018236981998121016	0.4724265844307123	0.04202067684004544	0.0800697907461179	0.09042626096562127	0.37901856825930774	-0.32326202940688653	0.4981499922127815
3142	-0.44383482671681007	0.09343015143494791	0.4535620647760327	-0.2197490519292346	-0.2715178523513944	0.34930157453024896	0.5786049007912911	-0.05913478480723388	0.5816189078717247
3143	-0.5152776712745761	0.1846211080825474	0.5473536626933063	0.10259125217134302	-0.08498155578295215	0.13321722803517233	0.2760708930420937	-0.3683435359953006	0.4603173888683551
3144	-0.33659933600424974	0.018691916677124533	0.3371179329961051	-0.15943590042789738	-0.10085033274699684	0.18865470034015688	0.5212228360771989	0.09874945381538504	0.5304947685672267
3145	-0.20303967980104842	-0.5248166967755322	0.5627234460977196	-0.20867940465372303	0.16682413178667943	0.267165463473503	0.18097135342976514	0.11314879238310833	0.21343214373649702
3146	-0.4135688953891302	0.162496594542665	0.4443471328492495	0.13449279487219473	0.2396857113894044	0.27484095785886625	0.09664532963993278	-0.25865036987362344	0.27611652173851076
3147	-0.22069458804408446	-0.12391079583172121	0.2531007438068854	-0.22359991412397692	0.22446634185667466	0.31683128037295716	0.2918627455525831	-0.25069462428691314	0.3847488231143123
3148	-0.26320581662051784	0.025084346871804185	0.26439842352188614	-0.014882534485782598	0.2478880823658647	0.24833443420465523	0.009788591855350916	0.19977593935219995	0.20001560557757614
3149	0.07334646628387209	-0.19165418258481967	0.20520972154989778	0.4710318061914436	-0.22543161214032323	0.5221976390181774	0.5329761343048097	-0.3616407177898716	0.6440866156830711
3150	-0.5290745392140512	-0.015782799023845297	0.5293098948532775	0.1891484358431159	-0.3143399497996882	0.3668606476878759	0.4586623301092959	-0.1353400826792694	0.47821341578935256
3151	-0.326647915765181	-0.08747373509381297	0.33815753016160877	-0.20911149086598643	0.6253874186334416	0.6594217459238019	0.6838682081999018	-0.06776076651602703	0.6872170309773934
3152	-0.31354499970226246	-0.19627155544493333	0.3699094352879706	0.1401736714773465	0.060352474812006444	0.15261415200227316	-0.13702915288585918	0.2702659722349548	0.30301928072108136
3153	-0.16245994381981327	-0.05402858811161202	0.1712084159125103	-0.2316551737143504	-0.1985410131817982	0.30509449917014375	0.16996802325407745	-0.39192391529656895	0.4271925611598249
3154	-0.44787288773311085	-0.16571376831996398	0.47754704121918545	0.030944785327960016	0.09165521382629177	0.09673808950220587	-0.020794465304630215	0.17388018730021942	0.17511918605014376
3155	-0.28210301583291914	-0.21412343103621556	0.35416232896900424	0.03279673104352184	0.24280780512421546	0.2450127665987634	-0.29830351657546184	0.15941606785512186	0.33822842975077605
3156	-0.5231056082728297	0.4617511525545576	0.6977489550633161	0.05020963718265057	0.12399137212608462	0.1337717011468517	0.12624149489320213	-0.5676148941896592	0.581483949166964
3157	-0.5359028845736856	-0.1238549162071431	0.5500290373817327	-0.02024776851362348	0.019903956321146388	0.028392597750388843	0.3806870631854198	0.21512707897947905	0.43726685237619234
3158	-0.41381249425652694	-0.07329556903169893	0.4202535197264726	-0.09086545135764636	-0.16249916448576024	0.18617870100792666	0.017778531024606525	0.034679676098808294	0.03897122142955173
3159	-0.4607644859083636	-0.2788495751963325	0.5385731120856051	-0.4485674434823037	0.09569661571840918	0.4586617420411328	-0.03433581249646998	0.3437982579275592	0.3455085963819385
3160	-0.3020520402785391	0.3262833379234953	0.44463046639082887	0.28847454198918665	-0.36731043603407365	0.4670487317137392	-0.5698197172928553	-0.06918005509728359	0.574003824237237
3161	-0.2746172807154029	0.023989501527273915	0.2756631042614327	0.06332570392955608	0.20159776791739314	0.21130973666030842	0.24011964383702444	0.0056777863983673935	0.24018676194745822
3162	-0.697386447079456	0.12660885070057104	0.7087860450416799	0.33988255077200374	0.40392221666291794	0.5278951651920757	0.5326751111943407	-0.49994448610042985	0.7305390224129893
3163	-0.45912640733482396	-0.0007490786087663521	0.4591270184066113	0.2098325468050353	0.39892130567469786	0.45074150665308504	0.24296320444843586	0.006902523363719498	0.2430612341461286
3164	-0.3607179159926746	-0.17321302806188188	0.40015018181735784	0.1437007475598211	0.22031224496458068	0.2630349599018823	0.19255485798980565	0.04972187488123719	0.19887090832291088
3165	-0.5887272331273311	-0.042313522637554106	0.5902458718396612	0.05346962753168743	-0.10879825086950771	0.12122730905469166	0.37124706055049506	0.10738174475579118	0.38646502956177137
3166	-0.5421683469173035	0.20656719873092064	0.5801866285865103	-0.08770899966114121	-0.39569132861618384	0.40529556642479925	0.13792475442966584	-0.14046446867509518	0.1968590989633459
3167	-0.14255814226868424	-0.03947547662726783	0.14792274058456456	-0.07253360082567	-0.15464868437837023	0.1708137547994845	0.5715346885858875	0.130163017018092	0.5861691831342036
3168	-0.3286218085193191	0.12057715313518916	0.35004448701942853	-0.07505406510563986	-0.2352631465676267	0.24694505628131583	0.25011541414280836	-0.08572392422659666	0.26439801734626495
3169	-0.1745134260819069	-0.10513146685731346	0.20373404528064418	0.06999987093943187	-0.16798152497967297	0.18198289663051748	0.3654716489653146	0.1056615241426596	0.3804390672388628
3170	-0.2947915063909542	-0.26508100174960164	0.396446679553279	0.25332060214911223	0.22236539051043486	0.33707223909726974	0.011281422364683429	-0.008842405682688017	0.01433382812885702
3171	-0.40565000234398485	0.015511292242640081	0.40594645532226475	0.3630368521738911	0.27714605304806306	0.45673371974975463	0.41301171162287936	-0.07864157926382179	0.4204321252316102
3172	-0.628832357471449	-0.08775258540960175	0.6349257043538005	0.1078425242079585	-0.35552824882891104	0.3715243541719657	0.28062148537772574	0.09972290888364342	0.29781382877867946
3173	-0.44132708891647654	0.1362351198600466	0.46187618177902706	0.21576769433526757	-0.13495701754257655	0.25449772985774305	0.12429438004798755	-0.048011515325605755	0.13324488176051807
3174	-0.6449545779107402	0.004345666529418816	0.6449692181690581	-0.1466784464910402	-0.058455692788526366	0.1578975448967194	0.17857943771830062	0.22786243635507072	0.2895028591870088
3175	-0.5023459720881713	-0.021346721867836198	0.5027993220040303	0.4930649199905959	0.051505373692335765	0.4957477371047899	0.4340153021701431	0.1787838222410225	0.4693963544947385
3176	-0.6412659248339705	-0.02666619038823662	0.6418201243829841	-0.0839575214770018	0.2719562896269085	0.2846209565021454	0.656308440714308	-0.010597161543716899	0.6563939892973046
3177	-0.4837292880381327	-0.2423949459030037	0.5410631514945358	0.013538093394892505	0.07500277335504132	0.07621480160517725	0.4896023744731192	0.15615704990488027	0.5139022371275609
3178	-0.5964632301100562	-0.1120666716758309	0.6068997641899528	-0.18538697381504807	-0.13052452767649986	0.22672666888893922	0.14385840827766289	0.060834202377797436	0.15619232315042106
3179	-0.5043525962882113	-0.21058473681342244	0.5465505216916711	-0.12697913388398344	0.23993272251153455	0.27146162118009176	0.3529693459351429	0.47274151540968967	0.5899761855886494
3180	-0.39340713657360865	-0.07420189750244557	0.40034372319297	0.013394221798696447	-0.11943325066803909	0.12018197261955443	0.04586377163905535	0.14895811465678294	0.1558589281082823
3181	-0.3672531639325628	-0.01938968968689882	0.36776466182143175	-0.018643726321065465	0.3204790740871171	0.3210209112485831	0.12209605723138915	-0.02240596535112014	0.12413490433704072
3182	-0.43697522268779176	0.03446227538096399	0.43833205868094866	0.076914582383929	0.07198257399132432	0.10534393167957365	0.3416988399691423	0.04410321380604269	0.3445332940432304
3183	-0.4519527373420843	0.0447782462808647	0.4541655734762299	-0.3919176498516779	-0.1921646925765591	0.4364936578443103	0.24284145229147072	0.41086162353694006	0.47726223886500896
3184	-0.5169924982325823	-0.07556823991582363	0.5224861740876423	-0.19791100437363324	-0.15769915651358948	0.25305689008062565	0.3065703187135008	0.038757624560346086	0.30901053991354116
3185	-0.17304952373951268	-0.03220946885078079	0.17602155422027604	0.0592243520135971	-0.10549950427269723	0.12098623588332404	0.2693324369511917	0.21297062924042295	0.3433605255604222
3186	-0.180769412782758	0.30747441149826255	0.3566764560831371	0.023661160922596798	0.14837261109745267	0.15024740350528842	0.1525474684223863	-0.17628962501986353	0.23312820938642975
3187	-0.42322693493240354	-0.15300199970313866	0.4500340546730171	-0.06746199339914499	-0.14108035470366295	0.15638026421738016	0.13808745605998077	-0.15081861672780017	0.20448569796639618
3188	-0.4238082484509063	0.30252375599124076	0.5207053431587513	-0.061948428994734336	-0.02033927377949136	0.0652019471549182	-0.19017137213682914	-0.3817620151546781	0.42650602222637496
3189	-0.566366597547777	0.050574448116486106	0.5686201699026625	0.08070594201236754	-0.13335475879399417	0.15587475988468433	0.14794396078099906	-0.02872599201576042	0.15070699435945006
3190	-0.7242976903612802	0.1105838365710313	0.7326908824145785	-0.26398722260901963	-0.08838340998460438	0.27838980021065923	0.44157448891952367	-0.017147727832209147	0.4419073136239613
3191	-0.6407763013451739	-0.10783490079137517	0.6497866066596687	-0.09182534800211735	0.24484514469778929	0.2614976853010201	0.7106159132325582	0.05344913822549464	0.7126231728735677
3192	-0.5837323716453547	-0.18018113481335846	0.6109081134256936	-0.32816874998109746	0.16749848023396838	0.3684433054688946	0.40132561005982026	0.3097075773847576	0.5069329628061511
3193	-0.3397661998024308	0.15626642768493124	0.37397896591866653	0.18297235241797666	-0.09906746249862586	0.20807028590186752	0.2410622619153361	-0.22780644523361415	0.3316727161068781
3194	-0.42686675458507584	0.020427303078288238	0.4273552396789439	-0.09576529019382984	0.11647706751498257	0.1507909084222197	0.2657700432951571	-0.001551522662619064	0.2657745720261483
3195	-0.3121383627172166	-0.05973076616738272	0.3178020168386715	-0.1473312584434906	-0.03962704995126289	0.15256737135568177	0.37796463178383877	0.026068990877772476	0.37886258084545404
3196	-0.36712935095805405	-0.08145543478309951	0.37605710761875755	0.3668199272820055	-0.14880130126937552	0.395851848941792	0.29356838255791645	0.025210161930614455	0.29464885457479556
3197	-0.39630644457728165	-0.22056642486711797	0.45355081941514336	0.010269428990630014	0.21849208044732982	0.2187332859671706	0.1445169523845745	-0.20279252411091492	0.24901798602069164
3198	-0.49923499004678956	0.10272972521596718	0.5096949791100224	-0.12731450293523242	0.1424177172553171	0.19102824096415888	0.14442140204141626	-0.1599640810301063	0.21551345337916794
3199	-0.4238362623846531	-0.02463419045455996	0.4245515524074126	-0.04614030564007358	-0.3040024295348931	0.30748399140065336	0.35108865213519364	-0.3717443849539361	0.5113287879661063
3200	-0.3886996697753446	-0.013845325861583553	0.3889461740802645	0.13505141378214813	0.15991770695306506	0.20931449391211157	-0.07050993265426418	0.4725564315156392	0.4777878520532976
3201	-0.48769053447329846	0.15703200248694946	0.5123486188328342	0.12701552547949638	0.16783014118567197	0.21047541424887414	-0.03902731642620385	-0.1583225297858802	0.16306181301957845
3202	-0.43384760166790665	0.24837372152764692	0.4999132394911017	0.2674599909323269	0.16847305281045413	0.31609811178302616	0.24611590993742602	0.2141813071416722	0.3262616640876499
3203	-0.2362369458941102	0.2023070268793644	0.3110241593994663	0.2936601954602669	-0.021242887287708064	0.2944275304010826	0.5761792814983168	-0.129783867610493	0.5906152865612728
3204	-0.3493198164288634	0.027094508326535344	0.3503690147991849	-0.24176394733846537	0.011930600130141746	0.24205814477546833	0.2852530509313015	0.01055943569823956	0.2854484274748784
3205	-0.3353972111159774	0.060040167912292844	0.34072879389231525	-0.10353148455380115	0.04338530513493924	0.11225441192027043	0.003552363832758695	-0.06091966760136167	0.061023152896754584
3206	-0.4728913531818736	0.07638444747696475	0.47902068403206205	0.12548452695728862	-0.2272803335115464	0.2596203314588714	0.4309254281603696	0.03594270025489194	0.4324217875371347
3207	-0.2527345339486963	-0.005275608104692378	0.2527895897602174	-0.13060219975781046	-0.4051092698857302	0.42564122818276007	0.2350706647723024	-0.03565370004434826	0.23775912971607324
3208	-0.3394555973864705	0.19796958914414353	0.3929657247431468	0.051487086176083975	-0.18237708273157377	0.18950546258243536	0.13960765131516542	-0.21540797819954813	0.2566922152651962
3209	-0.164980999021304	-0.06196385399584101	0.17623350771089308	0.18303341063102294	-0.2624034598104568	0.3199325008931145	-0.09950937062244908	0.07722484407498698	0.1259594831050127
3210	-0.5424208106686292	-0.08396067160949418	0.5488804334493353	-0.2844435798358762	0.16842829012435517	0.33056956760122735	0.1678611580622675	-0.02469171596538089	0.1696674666025299
3211	-0.04122422136741531	-0.04370500889274931	0.06007964904745164	-0.5083680551989217	-0.047854319947868706	0.5106154281691916	0.5339076165172147	0.044165310528063766	0.5357311990440109
3212	-0.3081649523323028	-0.024912460742112674	0.3091702905296655	0.15501012543425022	-0.13641838184674243	0.20648998496979365	0.4628524238767716	0.11553441101402498	0.47705404978572435
3213	-0.09131194354282586	0.15684969275311886	0.181492967219989	0.14468782193464227	0.1821772662579019	0.2326437666420341	0.2517400349460873	0.10740430138224728	0.27369459101353444
3214	-0.47932744829014473	-0.09858313702140878	0.4893602329463676	-0.1882812810473724	0.3349208922885678	0.3842158831753446	0.28561138429210725	0.15365987094482905	0.3243227077711878
3215	-0.30206841245367305	0.015165281084745366	0.30244885774732505	0.23485176586944367	0.31207285270797575	0.3905698622900773	0.003949211855928181	-0.10862319285469078	0.1086949598658114
3216	-0.4443327489253662	0.03508074505104976	0.4457154366194975	-0.2559544233419064	-0.10064267429694779	0.2750302069190389	-0.23976803044021325	-0.02648572680642241	0.24122645407509405
3217	-0.3339076039113783	-0.12676486540819698	0.3571604948084211	0.16017351624437992	0.16505593741911365	0.22999786473659053	0.30285106603785134	-0.02576844569938018	0.30394535856634636
3218	-0.38959652617223217	0.14362803197990326	0.4152282080686365	0.30781923725110794	0.0116441420635416	0.30803939499072164	0.22202334006075677	-0.10379669586548354	0.24508797931421716
3219	-0.6153333987431864	-0.16558443091591457	0.6372231911744805	0.05766543344885421	-0.03207567748729825	0.0659859932191174	0.33188641877990965	0.3753895942349837	0.5010648086130768
3220	-0.5695615684064156	0.088568555067962	0.5764067740341039	-0.26875432009003714	-0.009067684232542852	0.2689072469540366	0.4884643245597333	-0.1883599342581833	0.5235235058727962
3221	-0.48795629958292563	-0.025078004626501785	0.48860030353931294	-0.18715457726232398	-0.12252458782277977	0.22369423419342144	0.25293271501567266	-0.14232990896989994	0.29022880855039096
3222	-0.4480649507225335	-0.023974965870256115	0.4487059160011893	-0.08011077014978525	-0.1925064295222409	0.20851009784035215	0.09484311394093968	0.2417204066844867	0.2596612625512857
3223	-0.47423622283753275	0.09335853075823593	0.48333819455588917	0.1641069185644461	0.31775460665277333	0.3576297956962989	0.25773087876694567	-0.16588542847382998	0.30650151916414414
3224	-0.6311950893494427	-0.07577037128359526	0.6357266629482398	-0.07944949808636229	0.025975691922141046	0.0835880333361712	0.49299402006242404	0.07993420986723761	0.4994322593950148
3225	-0.4187762717504862	0.056877640813854845	0.422621144532295	-0.4403616539580729	0.24823484576902333	0.5055085804718455	0.16273729745865326	0.45299372126017534	0.48133848743403806
3226	-0.15908047873596406	0.1236111166428171	0.20146043500535696	0.3421010365438212	-0.5807416576164709	0.6740133471196866	-0.10618569443884994	0.07987079454365809	0.13287116137257193
3227	-0.5432404776649381	0.24848517064587888	0.5973734984116232	0.3819764411714227	-0.17312511120453605	0.41937847553202867	0.01466113491904907	-0.26807436864699674	0.26847498207952347
3228	-0.4250156419611627	-0.19278801938849355	0.4666963855992431	0.11294570323834578	0.3653383712316245	0.38239881978659496	0.4154944332882991	0.34733615831520226	0.5415515035218055
3229	-0.2165319868548485	-0.017912128443307765	0.21727159427011586	0.1228984454425079	-0.1443773410129127	0.1896018050814495	-0.02080554480630396	0.28550157377259294	0.286258658072231
3230	-0.5878463570143831	-0.12335837082982269	0.6006501703228507	-0.5048129412040121	0.0007584186567180059	0.5048135109185413	-0.004679973500163917	0.4201562670746366	0.4201823305590748
3231	-0.569701210982974	0.057064899467526964	0.5725520697252836	-0.14285764184004937	-0.09273462259427867	0.17031739799504667	0.4689998499983647	-0.13936048550905256	0.4892670070828478
3232	-0.45214420873726224	0.08711271845748751	0.460459565229889	0.10055269124959977	0.06344456424431333	0.1188951489745824	0.005601728262965367	0.09797376586375882	0.0981337768408958
3233	-0.6796046711787489	-0.02174186260318454	0.6799523642707856	-0.1320009608908023	-0.10712991965885237	0.17000315691835632	0.3922818438055027	-0.029786112131896043	0.3934110540584475
3234	-0.5446019144425903	0.08843864653158671	0.5517360233072275	-0.15845379771163898	-0.25622443379032983	0.30126162463947526	-0.03069660188024225	0.08065253298256363	0.08629665372132113
3235	-0.5748278973131918	-0.13888099097668657	0.5913670951145084	0.046560732912179346	0.21856310050739503	0.22346751610183743	0.5452047340103432	0.05868750051348421	0.548354287576754
3236	-0.3372715928712469	-0.18254266745161446	0.38350222006953083	-0.20445715629282904	0.32902503766632735	0.38737605007367	0.29522472484557377	0.5477511370514266	0.6222450853974466
3237	-0.662761317136197	-0.03947512237249141	0.663935877008036	-0.2818270058312808	0.01565938809455504	0.28226171835961156	0.277357658678355	0.2294241954824051	0.35994823558435135
3238	-0.6937313568214192	0.0010860508310708995	0.6937322069384517	-0.13966664321925348	0.2400698841970433	0.27774146346290474	0.6446250329128468	0.13061281419109888	0.6577242129409615
3239	-0.3923095626473914	-0.16121402115590264	0.4241423741644348	0.16040964876334413	-0.10360908339526452	0.19096098444024187	0.17792378983249477	0.28046693269059353	0.3321424021729651
3240	-0.331785021381058	-0.04639823210326259	0.3350135763743573	0.13967349647604269	-0.19705744891664018	0.2415374169593137	0.1476442098949451	0.0778212410533242	0.1668980475457463
3241	-0.17230866279310955	-0.21540629644181	0.2758444268429697	0.05082745072204514	0.2602659801790206	0.26518259781789655	0.12516305926334922	0.016061857625012818	0.12618943963155893
3242	-0.5084988749879619	0.13355961250558127	0.525746398900329	0.10155964753132657	-0.1947906981996394	0.21967653063490938	0.29413592665507476	0.13345074892104597	0.3229938787915765
3243	-0.41700180141019916	0.1205738599079651	0.43408358420062	-0.040251996521971777	0.058782556350745765	0.0712433306010705	0.34585005206906866	-0.06556323664783495	0.35200965400954204
3244	-0.07001011081143718	-0.08520899072708704	0.11028140240565731	-0.044813934800698334	0.20609224330630294	0.21090827746521854	0.016426342716720322	0.25067258476231896	0.2512102097576234
3245	-0.42932573938917834	-0.05257233703594798	0.43253258966635794	-0.0981946205699793	-0.050421978242007594	0.11038369172445578	0.30151510686003574	-0.13273945739087853	0.32944062168051413
3246	-0.49988164699443294	0.2254949352903694	0.5483882081550211	-0.2788025944030041	0.12881312599414588	0.30712165028572913	0.3624683884989996	-0.0692649100424768	0.3690270456541825
3247	-0.4387228414391546	-0.05790225567082424	0.4425272904716895	-0.03778921286447254	0.006838594669002628	0.03840300751195573	-0.07423369330730945	0.08098325887089647	0.10985867939946442
3248	-0.5856953491594351	0.10941071761095819	0.5958269439653912	0.014807810636710645	0.03217598163868726	0.035419839783175484	0.34278981855037016	-0.09855565811392791	0.3566764324258966
3249	-0.4381047809213048	0.2118166678559205	0.48662315999928507	0.15351886565186626	-0.05222458105605493	0.16215871539179205	-0.004943471726800536	-0.2594958809289114	0.2595429639419752
3250	-0.10957335598314331	-0.060744292848554336	0.12528443420904123	-0.06979679051243251	-0.0608523228273598	0.09259912072650367	0.369552338124143	0.1456287616567783	0.3972111111672327
3251	-0.4145736307841124	-0.05197244386720304	0.41781865715050487	0.36617639981975914	0.06346099666204398	0.3716348394355675	-0.20683868010588202	0.18686230407681603	0.27874676728679715
3252	-0.39815475168179865	0.07461495469113413	0.4050859140359669	0.0005895172087312213	0.06350077296901468	0.0635035093376873	-0.26014543897958303	-0.024349096017414633	0.26128246764516216
3253	-0.31038116032641266	0.04307838957656411	0.31335636635319936	0.041672197247648986	0.033151770905311524	0.05325046420084264	0.13232040311698964	-0.06164402184444746	0.14597491055041395
3254	-0.5533465933262183	0.1992457601608116	0.588125263262675	0.041820471910335055	-0.11881358451674283	0.12595880174295213	0.23798845530956236	-0.2920293231518091	0.3767222192028701
3255	-0.2650267262766902	0.298710550398069	0.39933339274352825	0.38284933123385795	-0.24299464963532014	0.45345342669077304	-0.1555518468830282	-0.2662357308824511	0.30834694982638305
3256	-0.4474276139600354	-0.06804043435564643	0.45257150864949014	-0.1925526529111658	0.060183430116048854	0.20173886438577276	0.17360948014883082	0.053883378907927444	0.18177917955608275
3257	-0.16657645393041728	-0.06846633985003088	0.18009818071399933	0.06108444717697943	-0.05164295639750803	0.0799894032506313	-0.12458029754963179	-0.16316420545431717	0.2052871366625133
3258	-0.1962754173122371	-0.03062164528821847	0.19864975358970446	-0.010575926008789763	-0.04217560683581574	0.04348139858505822	0.044057733064465775	-0.10614648874392568	0.1149267632688055
3259	-0.31798946627077446	0.1792488809960013	0.3650307685627208	-0.013658194077593874	0.3481934139445986	0.34846118834076173	0.33588712335992615	-0.04295600212372429	0.33862276615351733
3260	-0.193616589219441	-0.05187931665235189	0.2004466191216124	-0.1745342021770459	0.05197907825859113	0.1821098907423501	0.08401672453982499	0.0662922514202703	0.10702089796282388
3261	-0.29819407562594547	0.11842816320270069	0.3208503336105132	-0.17315943279076165	-0.5533970836462602	0.5798556038813492	0.36004489699626785	0.039061192671708295	0.3621575687818625
3262	-0.06769565521302419	0.1655003855066447	0.17881017682886133	-0.4034623609490209	0.059024703683965556	0.40775702611670345	-0.18330915328414496	0.012819668599734687	0.18375687628156173
3263	-0.41583005650695043	0.2806653050208325	0.501684810749748	-0.25912716118637674	-0.05822116660664865	0.26558725478747963	0.10489918579865116	-0.11068342980897276	0.15249478946999384
3264	-0.5580872504400389	0.318139423987209	0.6423971296625133	0.24879687721927543	-0.15044483462877797	0.29074651224140863	0.15216523317941213	-0.4908394435210747	0.5138848290275002
3265	-0.20640188767207038	-0.1045561392034345	0.23137356262054212	0.12463432749476544	0.23045983232001274	0.262002766975925	0.15386976815105335	-0.08394053417590702	0.17527669220006273
3266	-0.5839271231360058	-0.11469802399712185	0.5950853063576149	0.1394718501596293	0.16655707202923653	0.21724100724748624	0.38129937374563444	0.24499008750258117	0.4532210888664994
3267	-0.49092222854441436	-0.09524250324838006	0.500075763163975	0.324486462242995	-0.15339187498524653	0.3589157721394591	0.37064023853933903	0.2489426519910504	0.4464825085093876
3268	-0.2798043784843029	0.17916505591056364	0.33225082013205387	-0.13767097688111102	-0.061698563894173906	0.15086421266159467	0.40062734330426275	-0.12397064417094575	0.4193697519125466
3269	-0.38627802519525845	-0.49009402923870643	0.6240215302729376	-0.48855052782918085	-0.02138295443618087	0.48901825015288636	-0.3277393214333849	0.5396605588467064	0.6313846542230458
3270	-0.3108328674333609	-0.18985472006727444	0.364227794393383	-0.22652150668286758	0.18258080194410692	0.2909428504507881	0.6051609747026927	0.059478539566022906	0.6080768882074208
3271	-0.38705574399850995	-0.0447108371969289	0.3896295778365527	0.11162891157217093	-0.37655327490371016	0.3927510442245783	0.3531904521797491	0.113800408809445	0.3710714601746306
3272	-0.39006540743074136	-0.1615300367775576	0.4221883168154578	-0.05756923601009078	-0.012769866223507098	0.058968520569468254	-0.02408145971537445	-0.06605705216484033	0.07030967815835626
3273	-0.3302674090326988	-0.11947303497457527	0.3512127098429214	-0.16622863487728848	-0.237491427986688	0.28988642158666744	0.03052525837896607	0.1587917228127803	0.1616991114167097
3274	-0.6254029314709839	0.15944342671221995	0.6454076487106697	0.45221663733009676	-0.040403281459499646	0.45401796465650546	0.3793769848852976	-0.244208571064581	0.45118147440033907
3275	-0.5251258905486119	0.010855001938225188	0.5252380717270518	-0.011214041035235095	-0.2730124910951257	0.27324270348960106	0.6895840599173392	-0.07015659496301721	0.6931436528663343
3276	-0.4754029549513854	-0.07543539564960332	0.48135067102199114	0.06999514237168844	-0.18713764791478207	0.19979944750351505	0.32986320009253695	0.08004112142112565	0.3394352838077392
3277	-0.7834953295649375	-0.0516771739866292	0.785197721444296	0.3061390509924072	-0.25378960801376776	0.397655986599364	0.3936803390610566	0.13398939870511142	0.41585738941202643
3278	-0.5352875178863081	-0.014971914882853715	0.5354968581048296	0.06409102352735571	-0.19962749270078792	0.2096635283943948	0.5011214905629118	-0.05732309669761082	0.5043894187222786
3279	-0.47541958959921365	0.07801127388038505	0.4817774849732241	0.0055612792085878325	0.14386823997978868	0.1439756864936505	0.16857683063571077	0.18838278895635976	0.2527968018036571
3280	-0.3117658904329845	-0.04220093547667006	0.31460910570512385	0.15943317352975417	0.11103438422706924	0.19428734210558635	0.28759769183374667	0.03170636909901573	0.28934015654509787
3281	-0.28034559166850526	-0.11991388795025028	0.3049147279016044	-0.195874093023369	0.3819967724897345	0.4292880088126168	0.4028197543331723	-0.08607255591860917	0.4119129026425361
3282	-0.6189449322175123	-0.04883332512246686	0.6208683618612383	0.07480476851768354	-0.25589629408591663	0.2666058264927647	0.3494775906601165	0.23551285002936223	0.42142720474899675
3283	-0.5432763185882249	-0.047847731573504276	0.5453792843109322	-0.25203000049799884	-0.3029482841319225	0.3940771295184451	0.26870147856279014	0.06996505620544945	0.27766093292298305
3284	-0.6509825082388729	0.10582631369282584	0.6595281909841206	-0.3125571663898709	0.0031449998089771738	0.31257298873297407	0.3611855519218346	0.07245954962047804	0.3683821239532163
3285	-0.46074553884388847	0.043546692815196436	0.46279883969137847	-0.09073969903305508	0.01861475778620639	0.09262938080354714	0.21523174636257095	0.01723639381055739	0.2159208139894686
3286	-0.5512335048203656	0.10369737266737068	0.5609024174797784	0.012914490361313863	0.20374825169046298	0.20415713097565985	0.4582347411753266	-0.30178016920035006	0.5486805523641333
3287	-0.270994157791476	0.02852189304656212	0.2724909758874061	-0.03590406041357222	-0.19262600795949408	0.19594356457049697	0.3753550763349314	0.07246392884272501	0.38228582803149497
3288	-0.3451025526151818	-0.2388633987836843	0.41970405656844406	-0.1682091297369429	0.31257877399536005	0.3549645070697944	-0.018006726784673535	0.5085157974538703	0.5088345099043927
3289	-0.31851756679156623	-0.15550655132901384	0.35445130534540714	-0.18501100786802666	0.1086546977211805	0.21455748966005386	0.2776772967355144	0.013094078205551606	0.2779858557667926
3290	-0.018015462806581683	0.034818274795938756	0.039202922848951355	0.09935723478954009	-0.09089923665284841	0.13466451399345833	0.6419990710582304	-0.1114943096865076	0.6516086159130354
3291	-0.27348033077037703	-0.03467683744617661	0.27567004620296237	-0.4387221336191471	0.16639168105829386	0.4692156242632397	0.1653153894303854	-0.061295001341321646	0.17631294669408884
3292	-0.12701448656421246	0.20191196788360208	0.23853956185882308	-0.05020879754633392	0.034145848078922764	0.06071953797648349	0.17158116156707884	-0.019677557000244986	0.17270582287290112
3293	-0.24084425142796384	-0.15675457629596648	0.2873637949283525	0.27791158763417295	-0.0741149312495727	0.28762453576750974	-0.03583817370112135	0.05552345519921851	0.06608501170077351
3294	-0.537854276680424	0.1537816554431614	0.5594068470212545	0.24107845067303196	-0.10900263306838597	0.2645758745516127	0.18537156206625774	0.01530039617933179	0.1860019304903284
3295	-0.5318209786552751	0.021694867242679907	0.532263300071057	0.28666971133826746	-0.11869282845514259	0.3102700612779897	0.001893354371041588	-0.05336548375491595	0.05339906035849826
3296	-0.5296757096241085	-0.20844961234771317	0.5692166531767273	0.40122087302694326	0.140787186959259	0.4252049164395961	0.3790894608265632	0.31939225230324686	0.49570175523303855
3297	-0.5594599002206595	0.11332784735558124	0.5708227228668812	0.2732993259691487	0.055045053641112215	0.27878751676777763	0.39609604035760293	0.11861242928562228	0.4134742816282635
3298	-0.4867638248943343	0.09633859430688492	0.4962057496430172	0.07778965531753715	0.12468313623164008	0.14695956904869772	0.39449236659429143	-0.0807627218311672	0.40267461372520535
3299	-0.457311217787333	0.04748507771597382	0.4597699234615349	-0.02445389871099528	0.04693766288652532	0.05292577216646644	0.14792792396390603	-0.24981626002739227	0.29032883849584223
3300	-0.1374432586521425	-0.05333554092981267	0.14742906523204802	0.36803577572460294	0.052118495174026724	0.3717077746730828	0.07398299394518398	-0.1457875346780804	0.1634854386806532
3301	-0.3868672516646651	0.09737533866133637	0.39893386292715394	0.0191909095995673	-0.3117072943282914	0.31229749974779314	0.08819133997965183	0.04311500634828988	0.0981662682382274
3302	-0.42590304806687684	0.1721085668263124	0.4593634346872459	0.2911972067658178	-0.05442773760020928	0.29624009156171227	0.18227855347423425	-0.1968260165050236	0.26826470477849873
3303	-0.48469016037599394	-0.2970206208460295	0.5684591460897322	-0.003781409655696313	0.13426800830637706	0.13432124594994468	0.20093733783484843	0.36257471226345855	0.4145313446641711
3304	-0.5286617161469617	0.02591502437906837	0.5292965129377091	0.04834452374420805	0.01892054883231473	0.0519151244260312	0.5741910479438515	-0.14386118711101853	0.5919386798443314
3305	-0.4483097801325295	0.009181223643799117	0.44840378436190115	-0.11989581895920749	-0.1729740549542398	0.21046384746842253	0.17013326660072853	0.11443847293555935	0.20504022164457714
3306	-0.22637174215060768	0.13573991086228349	0.2639497850826969	-0.18784729927032506	0.08638052404318128	0.20675638509397887	0.5873566513247828	0.05125491116457978	0.5895887564853585
3307	-0.6424741266939568	0.1746740789944804	0.6657957925248044	0.053057972009828605	0.14421329151595622	0.15366399006814163	0.6423090313354531	-0.19788610738358556	0.6721010364748116
3308	-0.23071822235795464	-0.04541374347141278	0.2351452874801064	0.00428740716792906	-0.026749085534823573	0.0270905045573706	0.3011382478754158	0.27730806722294987	0.4093702584218881
3309	-0.2472714961922172	0.06461402911427847	0.25557418803063525	0.03652342224780981	0.10728278659610092	0.11332941662479491	0.16841167768875343	-0.07777713873450826	0.18550411448716578
3310	-0.46767868712621413	-0.166459753034771	0.4964193829540666	-0.27196088800363794	-0.14202749444946286	0.30681351629828746	0.2697810268604931	0.436545929968292	0.5131804277501072
3311	-0.2825105060718013	-0.2645805127896736	0.3870594706101272	-0.0018909910688254365	-0.11760434512377055	0.11761954701159714	0.1299639725961769	0.19853140420639104	0.23728748940713507
3312	-0.5834192176048034	-0.17600547696268345	0.6093897860905305	0.09636898135181127	-0.2204897061904078	0.24062978016595973	0.565970854116891	0.268610051557195	0.6264777470168928
3313	-0.4318580907613182	-0.19344587483369124	0.47320473058305645	0.11677692552814294	0.09003406505123221	0.14745502095708696	0.34808204490081607	0.05576973829318761	0.35252145139214486
3314	-0.653996852444782	-0.20334325467228273	0.6848798159008621	0.03865393515055807	-0.2816391085782484	0.28427928905105615	0.3567942681843219	0.1956413916218031	0.40691240325763184
3315	-0.6367534484720351	-0.029654253137560496	0.6374435887748618	0.02571829288990099	-0.24509857678657024	0.24644419841410956	0.5889222827045133	-0.1333156569552186	0.6038232518339255
3316	-0.3499185543261095	0.11558788489011423	0.36851533725890534	-0.18453917201624526	0.19005960958993842	0.26491010023387396	0.2797304193136099	-0.3030119044525346	0.41238976918604564
3317	-0.5192683662151029	0.2951832791207177	0.597304616108198	-0.2055353255623531	-0.0629539932231372	0.21496040406726372	0.24352794801515198	-0.16082331926950202	0.2918389992535795
3318	0.0769233334582381	-0.3172035073256642	0.3263974023947341	-0.29974489011260447	0.1334621776522993	0.3281145409949264	0.12232558233206724	-0.2086086059878599	0.24182865542585633
3319	-0.08464221738812908	-0.24220360248437006	0.2565675155213264	-0.17607935727342963	-0.19206167736835067	0.2605602194721376	-0.22462468175866984	-0.24992402262048113	0.3360331304172053
3320	-0.204663367783163	-0.026534635100713348	0.20637630913521604	-0.04993127994654053	0.38053670361751835	0.3837985350638884	-0.05502180593343061	0.5107660177354731	0.5137210566071142
3321	-0.393834146110366	0.10965531739757381	0.40881490099560186	-0.41988859699043135	0.093925938670443	0.43026563404217716	-0.08448722988240485	0.1003157849355471	0.13115391233370532
3322	-0.3382574411479393	0.2655008307961235	0.43001021807090056	-0.1617138031661234	-0.15411217234156283	0.22338736714122234	0.06886669032174668	-0.18713902506946875	0.19940821382235638
3323	-0.5155376351312829	-0.10406468039189055	0.5259358429902093	0.3427430864403946	-0.16959678983447582	0.3824080208688714	0.2552922310425574	0.3469066206650237	0.4307183844368767
3324	-0.42183179039070706	0.11954972116757825	0.43844520206688903	-0.09647906280380235	0.14171204931581208	0.17143661942766836	0.32125171983372885	0.06054343554623925	0.3269069823112841
3325	-0.4699437537543004	-0.2051293299597721	0.5127622974658215	0.20788758941829855	0.02433895664451423	0.20930751215542792	0.030717766125279287	0.27305464029164267	0.274777032774804
3326	-0.3275010574825497	-0.008844638832820322	0.32762046683360824	-0.17173366587183225	0.08637884111456569	0.19223359796371053	0.47239421427728223	-0.05374033533242752	0.47544118177151273
3327	-0.4092984539361661	-0.3464766901990079	0.5362567680186379	-0.21888397494879938	-0.24815559051378705	0.33089483464181335	-0.0926641048928402	0.23057112564700885	0.2484948295593291
3328	-0.31146253447132705	-0.027642003919067872	0.31268672942733655	-0.4420036665127073	0.14882951713795323	0.46638767820579574	0.428148934072484	0.4024997871282026	0.5876372932223182
3329	-0.5055418695344741	-0.10312229544197357	0.515952313367847	-0.19219997329660443	-0.06989387157072184	0.20451401667944427	0.176830344501063	0.18097750222620432	0.253025348628157
3330	-0.41993658697625796	0.14292834740983246	0.44359356349542994	-0.13572965983095764	-0.07414334571162409	0.1546601961434838	0.5199289464869477	-0.319215610298091	0.6101022170530197
3331	-0.37295328373942194	-0.30446868324367393	0.4814512757571159	0.10718558594355715	-0.3103443847883393	0.32833273824539105	0.1982174548724637	0.18682442693537724	0.2723848856229899
3332	-0.5452694046501847	0.19625321739672202	0.57951190581914	-0.025323972995153377	-0.09962895433641475	0.10279704349068933	0.20303063984485306	-0.0746222120394075	0.21630976687487952
3333	-0.39833534161004336	-0.14134642990751778	0.42266991568266454	0.5647317810477073	0.03709004578889234	0.5659484570364494	0.10527645363426075	0.46795336546055155	0.4796493343429793
3334	-0.6313386592305528	0.03235732377485456	0.6321673030463556	-0.34112902949978624	0.24668011970927747	0.4209751729345206	0.4024167839333716	0.15389627024698116	0.4308402604065801
3335	-0.15539171321289508	-0.05169389381540671	0.16376459688539882	0.1777567419061764	0.15742575334715173	0.23744541922306536	-0.20043260448937358	-0.27356194194098205	0.3391303068451932
3336	-0.49978011809671485	-0.027132558391080298	0.5005160758353437	-0.02003381606730039	-0.10580861243020839	0.1076885149429802	0.33275037488507875	0.08727439745953006	0.3440052796660023
3337	-0.37487170834564665	-0.14985214012443793	0.40371334089655464	0.027437389592372668	0.00858444386157293	0.028748965617151116	-0.06130664599209851	0.1923776417587633	0.20191003415249958
3338	-0.5774717556966928	-0.06497245567942658	0.5811153488116073	-0.14330387939780057	-0.008592805259099947	0.14356126968190336	0.2515877689895571	0.07621948970044735	0.26287985110186624
3339	-0.5721549232005817	-0.17125160711491566	0.5972339316231999	-0.36029558035134424	0.28618982123189324	0.46012772030975807	0.3586801079761793	0.5567614472837671	0.6622950468177446
3340	-0.4356128412029393	0.2687679085645109	0.5118542137123016	-0.10916477343241471	0.17965741957870157	0.21022306288375703	0.29610221172916723	-0.6471462587761643	0.7116704293694454
3341	-0.2808706411958844	0.16291658470813802	0.3247000626097124	-0.02444548979903721	0.15198598800336213	0.15393934688984806	-0.28391930286451894	-0.23669344122703778	0.3696403057824885
3342	-0.30335030478114994	-0.22348070090389344	0.37678247184192637	-0.2246766605230665	-0.12223563007922641	0.2557755872726378	0.17621199712681965	-0.04099161436376998	0.18091705386604748
3343	-0.6102374632394165	0.2485123801070238	0.6588992067132393	0.26874536755841305	0.2862949256644807	0.3926688898363825	0.4734524948114506	-0.27651389820553796	0.5482856926311402
3344	-0.5208876401489468	-0.15117989668529813	0.5423829779977577	-0.05579924881223388	0.0425220417395031	0.07015468766736566	0.037076619665551244	0.5506573726509547	0.5519041744548381
3345	-0.3718346399642189	0.0595641643570062	0.37657521048638976	-0.03458006784627202	0.2900301894575143	0.2920843917244028	0.3895042072323906	-0.21047217259420542	0.44273249585755287
3346	-0.46003724993121287	0.06190544128340219	0.4641837513148924	0.12060831781502174	-0.02065169914583716	0.12236363431910423	0.3544998416663735	0.24259807888533128	0.42956252818459073
3347	-0.5776744145667532	0.08263424101430564	0.5835547506730207	-0.13265600294276575	0.14137223563227402	0.19386522154429425	0.19327552867263129	0.04121082222198741	0.19762024656369945
3348	-0.20581494738729333	-0.18076788458035734	0.2739284955306617	-0.18055476519524158	0.07640249437715091	0.19605449339854314	0.40063094101531693	0.21344716099603814	0.4539436544727627
3349	-0.45227981424760405	0.13792684517340184	0.4728433620083239	0.016240716776481513	0.33001402732364593	0.33041340637417543	0.6223053713131205	0.17300143110957514	0.6459051558325896
3350	-0.46516594037067055	-0.04625779472377341	0.4674603038265784	0.08909267929770756	-0.1604691945196744	0.18354255063673183	0.246487910611539	-0.18451893750379966	0.30790181612840994
3351	-0.4939801319821862	0.360060211154865	0.6112771273735211	-0.16389271597607366	-0.05472657955425442	0.17278837015181925	-0.010320353453937548	-0.5234891635321511	0.5235908842130518
3352	-0.5196545305497103	-0.053165791237613017	0.5223671433759605	0.1741250329939826	-0.16585164568973296	0.2404709868012111	0.5123192827185789	0.3681727778170273	0.6308900393656451
3353	-0.3911239452680448	-0.1511740918741861	0.4193227237057698	-0.011959077683255815	-0.21428697607397107	0.2146204269261451	0.2977282068755816	-0.1162891295279627	0.3196329876838753
3354	-0.3783744289759888	-0.004077935490394712	0.37839640334016045	-0.020217854450922182	0.0715033303081112	0.07430671493041208	0.38226923390855705	0.13439356642996145	0.40520537742088214
3355	-0.5841430695483909	0.07372687265014607	0.5887773581347937	-0.0694774028772672	-0.35539258135961854	0.3621201408317731	0.4299913589196077	0.05293456235424797	0.4332373906268556
3356	-0.6509641200878691	0.10326124626967313	0.6591033080048526	0.034516850955978146	0.35800338857729175	0.3596635083418118	0.3443335480545588	-0.11096777482385908	0.361772634903747
3357	-0.6582533272490834	-0.07093928916480441	0.6620648197734846	-0.27454589554772924	-0.11904764676776203	0.2992453691589002	0.5538218158543758	-0.04417629569117836	0.5555809111346722
3358	-0.17621221788737404	-0.5161890419453427	0.5454373224828294	-0.0037361966887652	-0.19482185273159147	0.1948576749000846	0.15382745714066812	0.16408164013531482	0.22491258568577047
3359	-0.5727315051934252	-0.0743896628302073	0.5775423785118443	0.10121233541233542	0.19536839916839918	0.2200289713497794	0.3995440476478514	-0.0027145668217925436	0.3995532691442513
3360	-0.36050789884395107	0.15933984449482003	0.3941511526971777	-0.09318417869780449	-0.4036639704328511	0.4142799683610083	0.40522932118351646	-0.1293695216753262	0.4253789791296183
3361	-0.31724436940777084	-0.1222507476023486	0.3399841690583068	-0.0018534116590299906	0.014285035141449708	0.014404768785727917	0.09946505663170738	-0.03514693593113399	0.10549220158900843
3362	-0.5478797137250526	0.09173012017142135	0.555505711634101	-0.09006979913143216	-0.12990591331967413	0.1580762949685854	0.23172340994734025	-0.14910843883045394	0.27555229131342446
3363	-0.6198345595079063	-0.05200414705513022	0.6220123089387315	-0.13581500451943357	-0.224999899568143	0.2628129948428886	0.5436864053005442	0.27345218482254874	0.6085811405990601
3364	-0.5423672908466413	-0.009875836494491074	0.5424571967692853	-0.17352210509397245	-0.015480662191956004	0.17421128510560124	0.3082502052163808	0.2584910470050102	0.402288218069691
3365	-0.28107052846811326	-0.18912334445470305	0.3387746764312184	-0.5080981858192403	-0.31979137787635153	0.6003584694137818	-0.2537957675693592	0.3645405185974526	0.4441869891559408
3366	-0.34169902932914187	-0.24771127349341182	0.42204158759558946	0.1130029857928391	-0.15804150703173428	0.19428533846628343	0.2192311692435542	-0.02399974677451527	0.22054091097376188
3367	-0.49996998935314585	-0.11631651167321821	0.5133220442778692	0.2605954333563536	0.13279172781422652	0.2924784143523644	0.13934247191676002	0.22947989464635773	0.26847224535652936
3368	-0.4025540383420958	0.1609012634795871	0.43351928489382924	-0.09117219274767353	-0.04874422547553507	0.1033845648422855	0.33697113687183705	-0.07365239202071319	0.34492640075104597
3369	-0.18157292525546784	-0.027325083710055924	0.18361750293909695	0.07136322468251062	-0.06276329595058747	0.09503652537665465	0.4000051830927514	-0.006024153212221733	0.4000505429604988
3370	-0.42695428763536203	-0.2537401726589415	0.49666290273303976	-0.05683613004252896	-0.17095449935049914	0.18015489592678594	-0.016238794300427337	0.4311067973380425	0.43141252780997874
3371	-0.497404025254067	0.15248105281320928	0.5202511276354653	0.3555467682330204	0.2732202841593686	0.44840029892616173	0.3258447865256285	0.18086487285109734	0.37267536427482834
3372	-0.6125465557787172	0.01828309780520168	0.6128193491247838	0.17428090565026624	0.1862794319590046	0.2550957875882046	0.21301821114419997	-0.03236744474169679	0.21546324456431484
3373	-0.4973785193122562	-0.15778882024278526	0.5218071514140664	-0.13330706227535413	-0.004055933078390787	0.13336874988400216	0.1505500165917216	0.4336949498717764	0.459082364113511
3374	-0.26234731536781375	0.007249820735426139	0.2624474686130444	-0.38731231404054994	0.28572263050972313	0.48129850424953674	-0.27761426345891865	0.16807061102139328	0.3245264389305475
3375	-0.23693948298488873	-0.1621354535232924	0.28710315896268035	-0.022286664844722935	-0.013655168237956759	0.026137311443756268	0.07507490500213733	-0.05054851539369202	0.09050631894838207
3376	-0.29717410325142146	0.14610557008358208	0.33114843386725384	-0.2752648679904323	-0.08143616189767011	0.287058523674901	0.17682341298755228	-0.05037622164884137	0.1838594112037229
3377	-0.4832677904904742	0.006821320573419844	0.48331592953254726	0.18433358802958136	-0.042011764831481065	0.18906046667697374	0.018003114220713032	0.09938287161287361	0.10100033312650489
3378	-0.42275818005987925	-0.1745086398222639	0.45735953491772524	-0.14870790063035563	0.1815719980285173	0.23469646392299057	0.20239126032827795	0.10020845656168355	0.22584055664061672
3379	-0.39835279393171663	0.22359696440158128	0.4568156640514932	0.28486034587958875	-0.11536677989563505	0.30733517624594625	0.0628608791922875	0.08914215665220328	0.10907710220496927
3380	-0.3917116646620885	-0.07718115120772569	0.39924298157149146	0.1946812902437728	-0.09371979419618771	0.21606527855061738	0.36216548663777487	0.12160770590953958	0.38203700586220357
3381	-0.5337195789699297	0.2594304774598879	0.5934313453221901	-0.03871402907431696	0.22448480707129712	0.22779860546764666	0.17627046870796872	-0.36047179066956125	0.4012619967141755
3382	-0.3118912614830718	-0.2678852235674835	0.4111431040347174	-0.032080984652637125	0.10525579283651525	0.11003622813385669	0.27810393822455054	-0.34576386965439077	0.44372790538164614
3383	-0.45563820716907727	0.17424809438961755	0.4878202273693292	-0.08639911090383173	0.01165286549939718	0.08718139502967165	0.12996167520803523	0.08737039254397022	0.15660019960449056
3384	-0.28680061786643746	0.4618014693360741	0.5436130898805944	-0.15745957007769643	0.25702752212628954	0.30142439075070426	-0.45479448089341207	0.13613368925353939	0.47473192561790845
3385	-0.4725181345983939	-0.016716305850530015	0.4728137290790469	0.24737191742409723	-0.3254590386097308	0.4087987907795773	0.276647600174948	0.14533518346203436	0.31249993637519524
3386	-0.4639791172180267	0.20629460818007225	0.5077736568379546	-0.09004803752578486	0.06149410833874933	0.10904207638624183	-0.06624589431167854	-0.11767943131447062	0.1350443151993126
3387	-0.29023800097688884	-0.39150826499395874	0.4873569726285245	-0.1837318171782345	0.163560872409332	0.24598686880993864	-0.3766155826452071	0.3400978694804439	0.5074503501982494
3388	-0.5784491690450915	-0.22574325887934438	0.6209375653786969	0.08829165459287164	-0.24764227760069543	0.2629108478667376	0.33567945929623016	0.3552657204803089	0.4887682800078197
3389	-0.5414602156454499	-0.0985269479716925	0.5503514555294949	0.08261330842582698	0.2408685731399956	0.25464215726300743	0.10295393392157959	0.11573503235909259	0.15490032351512112
3390	-0.2825893815792889	0.10183146401493252	0.3003771057267672	-0.1130897339756904	-0.037861519178099434	0.11925930808606101	-0.3058320672010618	0.049303918315549276	0.3097807768240972
3391	-0.27703202220044615	-0.18749346127886773	0.33451537983596324	0.12949505893037094	-0.2141538443154796	0.25026154183669314	0.07747744669023521	0.11155867448791927	0.13582375565098975
3392	-0.5336941160729964	0.06205446862360872	0.5372896487064454	0.3602761336809246	0.2595294837225087	0.4440207713850191	0.3921693940145708	-0.3144311799259869	0.5026567422321161
3393	-0.4974850513613735	0.14250239190222552	0.517492326538166	0.039468843990119656	-0.04024311183144246	0.05636752341370329	0.4467916133594854	0.11406111844760335	0.46112111696374314
3394	-0.5834375791556011	0.043659510093844556	0.5850688520102423	-0.2758494655254748	0.4949858575469272	0.5666603275350737	0.3937790961674751	0.5373339104824713	0.6661754333003117
3395	-0.27673669833787773	0.028307500012326625	0.2781807232068704	0.2264083375766834	0.24355798840959242	0.3325375603482479	-0.14695706499311	-0.2021161494342331	0.24989461141351246
3396	-0.5101429822650709	0.08616043658027814	0.5173678412754358	-0.07604580998011208	0.20752199722774664	0.2210166160018839	0.3283890445367597	-0.35293401603709784	0.4820806823010442
3397	-0.411727123875135	0.006432197610018497	0.41177736424017414	0.03528856809188341	-0.33190115331740405	0.33377186611726045	0.5038407218037438	0.3562050872620711	0.6170393319222829
3398	-0.47803725298113536	-0.14069815282224638	0.49831273859429104	-0.14898049636419197	-0.10192344666098646	0.1805092165962059	0.3694313563782746	0.3099069379892042	0.4822051817321505
3399	-0.5462042060056439	0.20039843201072727	0.5818062961249337	-0.14504667044162098	-0.02274164872481719	0.14681866091516835	0.29425902114863944	-0.03811034932830723	0.296716649774294
3400	-0.34255434364718795	0.02333620723033221	0.34334830263080196	0.28248348502813486	-0.18944471466510854	0.34012676934958364	0.16120370471159573	0.19156573203975288	0.2503678575709545
3401	-0.3951309188709396	0.22223167933165877	0.4533380221714943	-0.1974266152514362	-0.49673537134149404	0.5345309135601145	0.509724685124904	-0.07130982741999944	0.5146885913951781
3402	-0.3693735684386298	0.07663858946370831	0.37724038285432004	-0.09189976379816947	0.1471240087139572	0.17346769303309445	-0.03753611408839525	-0.0869168843115199	0.09467578697470204
3403	-0.3705637027452108	0.40596040988641857	0.549655630542788	-0.1739578615525221	0.10641589436655156	0.20392567315019342	0.14099181521268644	-0.3689890829582258	0.39500839902376855
3404	-0.3436074343189364	0.08125958994870691	0.35308524449185663	0.38632314642122517	0.09223538341294946	0.39718124252553666	0.30571624782419493	-0.3551199412532637	0.46858574120370544
3405	-0.3750979952236882	-0.029537016934714583	0.37625914127132065	-0.009512310093321019	0.13714558715800873	0.13747507454162905	0.08605806764386904	-0.3208898474312	0.33222926600619573
3406	-0.32808777310830406	0.1217620219834158	0.3499536781642048	0.010277837360418901	-0.11388704368252886	0.11434986952136612	0.18151062482709301	-0.29659904932592246	0.34773136612356775
3407	-0.3219943713270003	-0.25361173184149405	0.4098771592732535	0.33305005917214253	0.009569344225305414	0.3331875061635265	0.07725316654683992	0.35174619540466373	0.36012975123303775
3408	-0.33753262820723956	0.026674331379071835	0.33858498941773413	-0.36499786200788	-0.013385327265508078	0.36524321520916464	0.11465032323766997	-0.14983774152646698	0.18866914269231874
3409	-0.34410397950674554	0.06412100339439711	0.3500272157828346	0.2632751542730549	0.008769711212816358	0.26342117358378214	0.23867697596374454	0.022313199395306103	0.23971770423240038
3410	-0.5371290786102563	0.0910533218560642	0.5447920286767483	-0.015399807108564931	-0.199388003510775	0.19998182418158367	0.6023350486178947	-0.2431667232070235	0.6495672144349364
3411	-0.2793440723347647	-0.05106736035089605	0.28397356574473354	0.3274890886516834	-0.0385652258440801	0.3297519974622065	0.2710224335529886	-0.08652575499627813	0.28449932472092104
3412	-0.2827782491730707	-0.31692099976590105	0.42473810554035	-0.0634738319491486	0.37992831624367834	0.3851940456783635	0.02895040447642272	0.2887573515141799	0.2902049861267586
3413	-0.5177291234929531	0.043293462772490264	0.5195361096513066	0.02281422531451194	0.03759377412258463	0.043974773785446945	0.21786144731915974	0.19441231966347547	0.2919927400894282
3414	-0.48849120423632153	-0.15135183994408372	0.5114010520821317	-0.05779062670820309	-0.09587019513981393	0.1119412830526472	0.29478130099971134	0.22663146884207844	0.37183038887186237
3415	-0.286821830104798	0.32379784014978746	0.43256421894365343	0.35948625118524263	0.14215424295741916	0.38657236525910166	-0.0652345349981559	-0.1345304573937508	0.14951250289857843
3416	-0.5088892802186201	0.08459821449151363	0.5158731989710043	0.0656095941134365	-0.29086419980235173	0.2981721005835259	0.10218853735940989	0.062004892498420755	0.11952867380422248
3417	-0.5821219399501979	-0.17830649076670463	0.6088178361553797	0.01177467244379774	-0.08773175229200221	0.08851837815608668	0.3514749550964871	0.3649357382663382	0.5066682712821821
3418	-0.2629855085659943	-0.3484400114828711	0.4365453233261101	0.05553735732320916	0.04056257603824686	0.06877296440683921	0.39226968771102544	0.12336141675120257	0.41120985766366214
3419	-0.4024718659649892	-0.05701712294829736	0.4064905351944144	-0.325492504775137	0.3137955651392992	0.45212058940716776	-0.13379509559727776	0.41444710901705467	0.43550836246676033
3420	-0.10638675946281512	-0.1359305189652264	0.17261300233515045	0.015351669260186357	0.04724643698433423	0.049677958460355595	0.02064145385752059	-0.05427077998299324	0.05806364764045238
3421	-0.54202020173231	-0.18852601172544112	0.5738710274818161	-0.23332081989921147	0.06148816411289654	0.24128696467984911	0.3209315726703516	0.25677321047682394	0.41101040857287363
3422	-0.5026890081846975	-0.11770096715008804	0.5162845694166939	0.13644525046200184	-0.15548251021441659	0.20686255668006853	0.3560388633947785	0.04519428456612481	0.358895800483775
3423	-0.22629369986246795	0.19710413557564888	0.3000981153863991	0.17078695125687526	-0.3017813635236275	0.3467566496691853	0.3386217454022432	-0.007955160043569868	0.3387151768530315
3424	-0.3284235766378623	-0.01814769871912729	0.3289245881055505	0.04552254487738358	-0.09890887238135813	0.10888189531719768	0.10358656402942673	0.40219059793935	0.4153160884413634
3425	-0.39241524588011073	0.030817552155542754	0.3936234834458018	0.27431960665300653	0.20137348275304878	0.3402977022407772	-0.0036516287688782953	0.05217906981260837	0.052306689048101276
3426	-0.3137991360512068	-0.06198974727069646	0.31986344985504145	0.33707002317444446	0.10850500047505547	0.3541038486813047	0.2741038650250654	0.09749438075861237	0.29092625027863084
3427	-0.520668732137044	0.04996769350169022	0.5230608941787521	0.13569332792189656	0.18415981859275338	0.22875208857327442	0.34434771378942536	-0.1809257028389587	0.3889851641641043
3428	-0.16560068602125527	0.18906385798163244	0.25133390062944005	0.07593447002781796	0.32629067181433175	0.3350099196314245	0.14573680248554796	-0.29784383565892825	0.33158734300140935
3429	-0.43052270574110957	0.23238984109044675	0.4892390401436593	0.1652196750274939	-0.15766299733342884	0.22837504623831273	0.14529591562340075	-0.038786777804094036	0.1503838995014644
3430	-0.3801767302922037	0.11260513785533033	0.3965025388658804	-0.04114387624304539	0.05928465362160916	0.07216293167088772	-0.016640915392333214	-0.17819281703119452	0.17896815388947712
3431	-0.5432280374265209	-0.14470059073148675	0.5621698689936262	0.15536235574430932	-0.07985222033266338	0.1746821074823565	0.4395932137094803	0.19329451090690597	0.48021345408700156
3432	-0.5951382353738494	-0.000545712489527623	0.5951384855695526	0.40061357965064803	-0.17932826209450212	0.43891897405596464	0.4178816089935008	0.1489742413467513	0.4436421572842657
3433	-0.3706591858610368	-0.07932104472697916	0.3790515271038306	0.13623291372913363	0.1464540105295757	0.20002045891189893	0.05261077532470903	-0.0848705224564773	0.09985439030058935
3434	-0.11662251151544174	0.013136375493928022	0.11736002110295829	0.04447948621994751	-0.19936023985963366	0.2042619150289186	-0.04834026569028726	-0.6390694437198536	0.6408951046648825
3435	-0.26155945362828414	0.03141280748692615	0.2634390105062977	-0.2626150053634788	-0.004009186246802542	0.26264560650508045	-0.06586418799457576	0.447368490547851	0.4521909525800438
3436	-0.5331657291400803	0.09191660192242608	0.54103082762301	0.06965324355481031	0.06650433609306225	0.09630369181337083	0.5791020313630554	-0.100902372515739	0.5878268890652435
3437	-0.4487001701349645	0.12588976543107702	0.46602583160103656	0.20638251084981205	0.0023806375457434714	0.20639624080829816	0.45404193229692646	-0.04608583806461077	0.45637482484690617
3438	-0.5450930316038229	-0.12766562218001068	0.55984366048894	0.1450616896121133	-0.2657265316380143	0.3027432631942282	0.4303758709536943	0.3038120100885469	0.5268065373295915
3439	-0.457690242505723	0.051172772453305385	0.4605420835553525	0.49355174519283707	-0.11474750507992755	0.506715220913052	-0.044046749298912606	-0.0967416678510983	0.10629706685705624
3440	-0.2805851896699305	-0.08056321635107205	0.2919220452294422	0.002452559751606614	-0.17992923676799769	0.17994595103321825	0.017068055915165553	0.23117159514142394	0.2318008303111825
3441	-0.5619261966212796	-0.041293051794482	0.5634413603701443	-0.028289735337270354	-0.13371199588250432	0.13667189531259036	0.38355396933467834	-0.06918887093217936	0.38974446404440066
3442	-0.3263609634514974	0.330997293597242	0.4648340422491542	0.20390592106054592	-0.4132999807523428	0.4608627764676125	-0.4313529854135798	0.34358201408825745	0.5514653193358142
3443	-0.525795213129906	0.357048395889277	0.6355660179378922	-0.2292425529187431	-0.15783614017658276	0.27832426271265787	0.017563800921146993	-0.3986620547051834	0.39904877015792983
3444	-0.602735429376709	0.15581534337073005	0.6225499329818166	0.03205853311038775	0.19535039724550068	0.19796344927578108	0.3566337221960158	-0.18678811821909358	0.40258839143126696
3445	-0.5237086411008803	-0.2754142213902661	0.5917125434767605	-0.24961104805604953	0.1316575523441309	0.28220451165934085	0.1722930910665779	0.5035091253514495	0.5321713526125377
3446	-0.319707467533881	-0.3893469118549767	0.503789522090262	-0.25360390653827386	-0.37199838120290907	0.4502196542012114	-0.19454798038419127	-0.08587077795833091	0.21265631234162
3447	-0.35557484941631656	-0.030082940307268793	0.3568451440540657	0.1971371216395292	0.19910387446370229	0.2801881467064163	0.04091323154249228	-0.14370578915613996	0.14941635235889858
3448	-0.3464578669817411	-0.11669957079924956	0.36558424941217976	-0.13741067675493907	-0.1703287095418243	0.2188459809556335	-0.08662561601075949	0.05082096293396767	0.100432901097097
3449	-0.3194158719031263	-0.4394248812390164	0.5432501500004929	0.45523775330256927	-0.1816175461198112	0.49012890660575475	-0.0920056249834169	0.4698582971610317	0.47878163544527635
3450	-0.5542023259771705	0.11847866601377545	0.5667251648011667	0.32712899481872604	0.039108937476703694	0.3294584772648395	-0.20803732735274827	-0.35776193460200895	0.41385158139391787
3451	-0.4040447516464509	0.1099102794817763	0.4187271556381367	-0.10214838345104077	-0.137990819053023	0.17168505579864832	0.26161896701400383	-0.42523632133877337	0.4992698798117176
3452	-0.05818357638471223	-0.2150395772716746	0.2227719649195027	-0.021274603986043018	0.27157482665275995	0.27240685609257265	-0.14964345324502895	-0.1739801140476436	0.2294825552915259
3453	-0.5914454426995774	-0.13772148301154727	0.6072684073562522	0.01867335992461195	0.06738208269373999	0.06992166644910659	0.22967712965432405	0.17514883495621222	0.28884026428593307
3454	-0.35153434536487393	0.2708751751281574	0.4437902167373909	0.16658123611126316	0.04118971056693413	0.17159807831366938	0.011452270711179385	-0.1343687796144443	0.13485593587053274
3455	-0.3960488935073275	0.032394959013834504	0.39737156342381436	0.1893053392818716	-0.3162909858634672	0.3686142960047922	0.3622404575407187	0.027985306589024296	0.3633198679733754
3456	-0.5149887497938792	0.004007926563666356	0.5150043455055525	-0.06682396320423944	0.2527419248138102	0.26142670601319834	0.4404248248632002	0.09147757147220606	0.4498246018596951
3457	-0.4167350633280775	-0.10844728979838783	0.4306145929618181	-0.4753009938575541	0.19903240718042822	0.5152911156521277	0.2452088655574289	0.15644045074096888	0.2908625145597121
3458	-0.2580754574786499	-0.23475908800101375	0.3488764410961023	-0.3842617616761505	0.12274842664497485	0.4033909737838409	0.4197926222085453	0.33012574686425655	0.5340494868487466
3459	-0.4562911952606565	-0.16822994306946	0.4863157087916781	-0.24688838507665492	-0.033717457340068334	0.24918013888598337	0.10397444806159635	0.2694537001187074	0.2888182514270452
3460	-0.2615918542394207	-0.2667478821948963	0.37361039982832467	-0.24306553830430444	0.1718922675021133	0.2977042282840124	0.21561817039078632	0.15879359749258215	0.2677808843201963
3461	-0.4604658056834611	-0.09260367639018821	0.4696852127592455	0.026814764925398776	0.0901054932065124	0.09401080535764623	0.20868624887549383	0.5189166532415005	0.559307110164965
3462	-0.298683964950727	0.19708391040576084	0.35784658536796615	0.18159266698478577	-0.0660136495289248	0.19321930190013373	0.012771144801867708	0.22591937590730019	0.22628006220145486
3463	-0.43302386125479825	-0.013234288379151842	0.4332260504689409	0.20138218708054337	0.1320959236951556	0.2408404416418043	0.1127452675181222	0.21451101139109421	0.2423354479967037
3464	-0.5696925366631275	-0.17539568519133308	0.5960815654869777	-0.352860961457138	-0.0016855954171672268	0.3528649874277217	0.17630388204720518	0.18061962460449818	0.25240148101226484
3465	-0.5342978502840684	-0.2933095258859184	0.6095118299045549	-0.061714647558934715	-0.25806745776412104	0.2653441359445502	0.40452853695095153	0.11829090899375135	0.4214689506455313
3466	-0.5682057733404473	0.0971602638078955	0.5764528755419958	-0.03287910447761194	-0.16342484959270237	0.16669948102992735	0.34818549666532694	-0.012430136056271916	0.34840730240690687
3467	-0.3589606261523394	0.21079042787153981	0.41627555250092024	-0.22474224551338332	0.04819045424386057	0.2298508142222417	0.2889491490751638	0.21373102215089496	0.3594058438324669
3468	-0.1938176769036645	0.0982743497322904	0.2173088578397986	-0.16573977358640724	0.14923699812979985	0.22302769818851517	0.20217580177213204	-0.014005606523955149	0.20266033612009104
3469	-0.43174658454920933	0.017952745802478187	0.4321196759599775	0.0853350125846822	0.1832318084877229	0.2021285729789567	0.36975568219180527	0.14081292150422467	0.3956608944230934
3470	-0.5919184909469434	0.03826514041642425	0.5931540448281503	-0.03719788581376865	0.11333401742342686	0.11928236338347674	0.32923725820988436	-0.31794993879974537	0.4577000500069056
3471	-0.21191599850673917	-0.12338614620684905	0.24521935384240415	-0.0018554804986482844	0.09098948358235785	0.09100840032911815	0.08943115620909832	0.25030389006725373	0.26580061904310154
3472	-0.32854588487582587	0.11158534096482065	0.34697793415010514	0.04733094699667246	0.1298541960794113	0.13821118183067538	0.0455045499007782	-0.3835803875396824	0.3862700839655659
3473	-0.5537772370470965	-0.17607733210336143	0.5810959087380959	-0.2117578587603961	-0.43418370033880543	0.4830702603003889	-0.05690843434453249	-0.17835573405727997	0.18721468364061924
3474	-0.19027917940584252	0.009588603558626181	0.19052062206901724	0.08801104127266657	-0.06564879644565579	0.10979848751536683	0.20559947793525896	-0.1469211419540733	0.25269936145613825
3475	-0.3658706046454863	-0.17462280229271243	0.40540649035778087	-0.029421293575225632	0.3927038843827959	0.3938044607733335	0.4304347578090525	-0.020095162092383764	0.43090358117525185
3476	-0.6690707615886132	0.1244447495999809	0.6805455015763228	-0.19721529807841054	-0.24619932284265744	0.3154488553860029	0.37737279043584154	-0.4031636027494835	0.5522237893673877
3477	-0.32569107623694454	-0.07765862158217648	0.3348216519976313	-0.10890055234899089	0.4433634754351921	0.4565418947390124	-0.01402046062650917	0.35226282500760053	0.35254172972644654
3478	-0.30051014618228333	0.3155248125092533	0.43573186166207395	-0.07967025781208126	0.2584867878008254	0.27048617237750333	-0.3171297927278605	-0.056981446636024155	0.32220830327033756
3479	-0.6289678856910811	-0.2554500560756459	0.6788632648624902	-0.22600650028462985	-0.10350773520181342	0.24858155486181013	0.6315905050228338	0.34211019683162225	0.7182937789032908
3480	-0.2779439199820184	0.2561131714992133	0.3779507630239104	0.17688961248847762	-0.253143548058851	0.30882291192550393	0.14899524729492483	-0.2292025445703834	0.2733740846422981
3481	-0.4438073173372569	0.024183453054230128	0.44446571782727945	-0.057710072810434755	-0.15887606019316075	0.1690327039548457	0.3034879639419396	-0.13916068108721807	0.3338721902439352
3482	-0.317495602042678	-0.06973711107138085	0.32506418131966597	0.13241385581585674	0.04085267471489542	0.13857261722066	0.15642057343643836	-0.3395736848984552	0.37386853741616116
3483	-0.0868090261179436	0.27392026277287673	0.28734668498715565	0.07897024480785142	0.25592592147165333	0.2678327404297818	0.2705080827852745	-0.07077929251810662	0.2796146117453961
3484	-0.4518762284931513	-0.0739797861064071	0.45789205565236046	0.04915573504935904	-0.30760332363516246	0.3115061652674651	0.3219276047085754	-0.11281447536099788	0.34112239522549376
3485	-0.26340232726996615	0.057789757924060006	0.2696672804256308	0.09091949151691295	-0.26781990587961185	0.2828318509698972	-0.23357484416988533	0.006689867222320614	0.23367062749185766
3486	-0.5148805282055289	0.23438589607274757	0.5657196360415901	-0.14161654512298544	-0.18191579580661557	0.23053980701068705	0.2601594488069163	-0.4823439444146399	0.5480315862402383
3487	-0.34901905681496104	0.18102545071985474	0.39317237419270895	-0.078498209963463	-0.015661071076874936	0.0800452254337687	-0.024761692727700485	0.07447066074444607	0.0784794287597421
3488	-0.31472461032412263	0.23744388872980282	0.39424761335840935	0.48605881526791667	-0.2550501035614503	0.5489114019824668	-0.056360695540823964	-0.5160803305123152	0.5191487605143115
3489	-0.48428664995945225	0.030263190356398465	0.48523130568780976	0.11959389400616616	0.16096265888007355	0.20052849432761674	0.6133818109660375	-0.08660970758193803	0.6194662924416505
3490	-0.40629023826082256	0.1481485169544268	0.43245779075168955	0.24660096519585645	0.41894267860532336	0.4861327020398147	0.39003253540316063	-0.0010216258164121056	0.3900338733909229
3491	-0.12199668678053176	0.04381068021960194	0.1296247171134093	0.09466789393769184	0.4121746252051995	0.4229065284500166	0.08696328472673515	0.23933144075429535	0.2546412209835438
3492	-0.6096901683790535	-0.005830956926329158	0.6097180508044315	-0.03640430268122571	-0.01962022817573748	0.041354886136638076	0.14296543739029327	0.09094975089855069	0.16944312755820545
3493	-0.33411388664940184	-0.16676796038923594	0.37342153374484865	0.22165979065923974	-0.3849627226540981	0.4442176950869405	0.26531309669018693	0.1980111123610128	0.3310580612125041
3494	-0.1262474456962651	-0.15904982950975666	0.203064683812607	0.09194110402227629	0.14527049769740363	0.1719205750051063	0.10859148787171631	-0.20326328303382166	0.23045188970342723
3495	-0.3718943328811989	-0.015816897754360428	0.37223053217559127	0.2905762154595018	-0.015728839028274565	0.2910016037205709	0.10816904704201105	0.19496722631254929	0.22296358912159991
3496	-0.506402551984023	0.16822451178846728	0.5336131848281106	-0.04787269530576429	0.10568420068748015	0.11602131369188218	0.30840432154572855	-0.3234858131053281	0.44694104401866735
3497	-0.6272605880069507	-0.0840409775569739	0.6328654921668249	-0.12623709139710237	0.20243130538853185	0.23856704853291333	0.15405797331667168	-0.014144313775325597	0.1547059169993675
3498	-0.4008071090247228	-0.021974764227185202	0.4014090543418228	0.351921148257509	0.1810290283006106	0.3957524525234769	0.0805158684776442	-0.3362809930328044	0.34578564364623116
3499	-0.3754325823839932	0.12890760387501224	0.3969468405873901	-0.06054985414041247	-0.053564163934114	0.08084184865764676	0.20805389276562034	-0.13783991600987772	0.24957216339275176
3500	-0.6445332896681468	-0.07443183135867834	0.6488168146787273	0.1911525855487301	-0.1402683062543789	0.23709599047946128	0.7505807539150967	0.25816674792784006	0.7937389607946631
3501	-0.557107492283263	0.13081078942629673	0.5722588754999584	-0.14002642345606425	0.14564853843576905	0.20204181748928293	0.28895113217731405	-0.15747027610555778	0.3290739197252074
3502	-0.567256689495414	-0.2117016418710662	0.6054731513025179	-0.08688810193129129	0.09077463400386988	0.12565658134677624	0.10673659206060111	0.2680559058887086	0.2885249881145953
3503	-0.526592107672708	0.057334254671355035	0.5297041293230634	-0.03392901923638342	-0.02108455901656904	0.03994667664857815	0.5725206057028877	-0.04569155122649492	0.5743409804357379
3504	-0.28096094616850514	0.13011141711323074	0.30962563546178595	0.21688083764078092	0.050095632065479616	0.22259126237974095	0.30237838064295386	0.1710076146208024	0.3473849296364941
3505	-0.4110941712981745	0.1265871218259042	0.43014267061929484	-0.07895546031550799	-0.035870531028062355	0.08672173723968483	0.46598903079750614	-0.06407851114738192	0.47037414088623564
3506	-0.3714478714466609	0.31756640607030534	0.4886941205566783	-0.009126056650208655	0.11330767819746557	0.1136746007183805	-0.03004554608359576	-0.30275854172217703	0.3042457385489576
3507	-0.56604619261076	0.06982948104642056	0.5703371359050275	-0.049250193958150425	-0.10499284446896599	0.11597016424322214	0.31095021709813164	-0.09919831781846997	0.3263898646885184
3508	-0.3343198568370468	-0.24624692599694262	0.41521959881307047	-0.07971058641169425	-0.018226498563915103	0.0817678594314207	0.21103674449816126	0.03994894997693075	0.21478460404005106
3509	-0.2914966615272568	-0.25097967655480546	0.3846571222856674	-0.026369965222889664	-0.43741516492781113	0.4382093125147852	0.2892397967850029	-0.18750930372612304	0.34470189878804736
3510	-0.7064498963973099	0.09240841567930279	0.7124680844838797	0.20352963815932412	-0.2673517781654075	0.3360078673148453	0.5226004703869133	-0.31900392598798777	0.6122701662210667
3511	-0.5522161708367064	-0.026187926953941447	0.552836781384614	-0.11651213012176483	0.030567428282580543	0.1204551540504671	0.0413062110269692	0.21267401659029062	0.21664819501221724
3512	-0.4525025146848799	0.1297226661818139	0.47072974828181213	0.20236412861427144	-0.10250318225346894	0.22684387345022403	0.36485663351824255	-0.24844897853230538	0.4414150631276771
3513	-0.43237914783523523	-0.13768692767656818	0.4537724292370976	0.3238851212840177	0.3407546561099051	0.47012265149612026	0.41046356576986437	0.026686703888837388	0.4113301824434505
3514	-0.3718683657979073	-0.23320913622325234	0.4389448515465259	-0.05777268346869114	0.3228072401718456	0.32793627012353666	0.27277384071670485	-0.07160946389810637	0.28201681421347286
3515	-0.594477237291121	-0.19629924313743521	0.6260483835244794	0.32843320883944027	0.03791561208251241	0.3306145282775138	0.009066193616149161	0.15571879352691795	0.15598249428754626
3516	-0.43145930148398465	-0.22688418131267502	0.4874767282311749	0.0017648148971815742	0.4070590371984759	0.4070628628806262	0.525000316520603	-0.15148367133513455	0.5464180039382893
3517	-0.34017594711994903	0.21342842465308035	0.4015860648090891	-0.12983081581280354	-0.11903802505504095	0.17614224974043755	0.40331290784830054	-0.11310420259065891	0.4188721311817254
3518	-0.2936263927956215	0.0668411068227906	0.3011381611610596	0.04708328578854614	0.06308821957903392	0.07872076759215645	0.24796980447174205	0.12975017102392944	0.27986448651176327
3519	-0.5010491647000428	0.21207820622402848	0.5440840293574257	-0.28730298297877926	0.12263427460871	0.3123814484525437	-0.034374669385862436	0.27466719114730703	0.2768098332576692
3520	-0.41047278880820165	0.019994353035895498	0.4109594682025303	-0.08113977457887767	-0.30981310729317846	0.3202621183801881	0.5623914829089531	0.03959711252922221	0.563783745215471
3521	-0.31351489963022017	0.11900953752744475	0.33534290258277916	0.11991769826312151	0.18077881577698535	0.21693601496859452	0.16156845400385214	-0.049753879176513284	0.16905565303268025
3522	-0.5271354057466978	-0.09467470963219275	0.5355698242392636	0.23643304548189978	0.07579840884712778	0.24828609260206747	0.37200634962048423	-0.166668468818529	0.40763599283707874
3523	-0.27213738296832285	0.1852293465031145	0.3291939641227015	0.40657322827691483	0.14606842756027708	0.4320159435500549	-0.09172693156412733	-0.16975025171719246	0.19294812238583794
3524	-0.3273826797768505	-0.2661126983125595	0.4218949954918441	0.10767702804839707	0.12504346450069437	0.16501578828606583	0.11488235266668843	0.49895708273810274	0.5120118410434971
3525	-0.6361361192176188	0.04135869240884509	0.6374791789627502	0.15872956928573573	-0.021489982342773623	0.16017769977973806	0.18812879381527703	-0.15434322405585899	0.24333983207512103
3526	-0.4122270144963472	-0.30603447124163485	0.5134084232545456	-0.15159766962561466	0.03676348971941384	0.15599169084366787	-0.19345535578190273	0.12503344174077807	0.23034395202446084
3527	-0.6552023996451228	0.1650463663824364	0.6756703986092425	0.3495622169287391	0.08920901500076922	0.3607658407631498	0.34045738367225786	-0.3015367579490698	0.4547918716197497
3528	-0.24834247910262694	0.019046059945070082	0.24907175537637724	-0.041118932308165906	-0.04420880627413922	0.06037536870568909	0.07623917013505478	0.007417087828081204	0.0765991139291526
3529	-0.5578572263185584	0.15287577334785532	0.5784251784220151	-0.18331020472125775	0.27796626809931907	0.3329682828078554	0.3099076178083344	-0.18200651271792678	0.35940103261868567
3530	-0.29719271536409336	0.028657067240990798	0.2985711599741972	-0.3836632806586793	0.0884349212649301	0.39372356828733895	0.0023144547089936607	0.19344770434701378	0.1934615491970682
3531	-0.4349859297929335	0.01591185175720032	0.4352768614849242	-0.21740749344572396	0.0070193492184648055	0.2175207793977469	-0.06580982280366238	0.1417489887792577	0.15628086446328474
3532	-0.47677348256257596	-0.06659103570359906	0.481401412244423	-0.003020558808635048	-0.16221433841160288	0.1622424585668944	0.22059466625975735	-0.26719065375643375	0.34648643874911494
3533	-0.31252525579064766	0.17729294468287862	0.3593115970036815	0.3264293368463494	0.15079075202835712	0.3595746971787989	-0.05562241627708683	-0.03110658316427038	0.06372968467407636
3534	0.14590421783901583	0.09602090562402396	0.17466555212769547	0.37712638273958904	-0.25720351966693916	0.45648434703427515	0.47906567811860523	-0.17140271679332011	0.5088052822793512
3535	-0.30683483011630214	0.0009807886686748481	0.30683639764361825	0.020678861307070466	-0.226595644732381	0.22753725303044442	0.15275898137828242	0.20463043628529953	0.2553603764213283
3536	-0.5440489570188877	0.12200284854425301	0.5575607255593344	-0.07041098603395665	-0.012033242704013769	0.07143182682983643	0.38661715558856297	-0.08779368733754178	0.3964600314429099
3537	-0.17965260664555202	-0.2719442898734018	0.3259275316221234	-0.002875575605993315	0.1549298484409866	0.15495653220504407	-0.09548025366271685	0.07461027584360863	0.12117413957175899
3538	-0.3256628365631967	0.09849898816669524	0.3402327641310433	0.2486514543937142	-0.10561564923565453	0.2701521999458419	0.33459047616988075	-0.34566742552969487	0.4810787418042026
3539	-0.4343643396212884	0.13137525011175843	0.45379713074959505	0.15668459050644687	0.10059263154882012	0.18619596779761266	0.2318236516947777	-0.06777695912459948	0.24152830408314307
3540	-0.407357900210361	-0.23728099641072065	0.4714262722011352	0.08770491990324494	0.28079355118433663	0.29417200982069197	0.03814627216578307	-0.08844651571862609	0.09632198203375578
3541	-0.5264855201084656	-0.39340528337863745	0.6572326223447126	0.1209937521923247	0.037006339313402026	0.12652650796950146	-0.07979377095088513	0.2982930316160658	0.30878111761127097
3542	-0.553040670801348	0.10607930678434525	0.5631223693729918	-0.07663459670402999	-0.2324027131357328	0.24471183560432674	0.27355140513815657	-0.16002601572602987	0.31692064773726475
3543	-0.46442618255989493	-0.15343414520420856	0.48911523791607947	0.13692959944934785	-0.2323113840283781	0.2696632981229359	0.0391392908734458	0.15169292105911825	0.15666086425627837
3544	-0.37731764861466854	0.13826621653764948	0.4018533993781049	0.16707647180552682	-0.15512744837969103	0.22798919419958635	-0.2724758859498246	-0.039412965895572714	0.27531162399148246
3545	-0.3338706255039455	-0.18672870864318958	0.38254046218138676	0.07015415701248656	-0.07975583474966952	0.10621957881082568	0.20758516723871054	-0.05198295084909259	0.21399492712796397
3546	-0.4639943057266411	-0.018277896493695954	0.4643541722080054	0.16980136731018342	0.1538862520948829	0.22915820501177278	0.332830199370112	0.24813803708501284	0.4151486806689282
3547	-0.3670561205754011	-0.19683791137512413	0.4165037322838591	0.44165384338107155	0.23777019014923073	0.5015902517960984	-0.12628082346111896	0.15206468878768425	0.19766263164825457
3548	-0.11977941926961065	-0.17467480089702053	0.2117980060080334	-0.20001337498350127	-0.06762430375291478	0.21113596716418823	0.45074496188677027	0.004237735406632514	0.4507648822475888
3549	-0.14452439194478583	0.0808821326415751	0.16561769002029772	0.013540682150461374	0.028790842553038036	0.03181607593675953	-0.19307779774265205	0.03781073388006601	0.19674523520965284
3550	-0.5127748260610256	0.13317608307049128	0.5297866470041629	0.06395563954391605	0.2088573196789992	0.21843008907420924	0.45270909898915795	0.21065031072988016	0.49931861743597167
3551	-0.2661653759793671	0.1532456982765862	0.3071290468362059	-0.027236838693075395	-0.42367229936624645	0.4245468909699787	-0.27360752157147117	0.5430470294686568	0.6080798895500618
3552	-0.23911916460053528	-0.25837209699065117	0.35204277493311004	0.025064517206592682	-0.06445681148575971	0.0691585899922081	0.531593494173109	-0.037289176082588596	0.5328997332520382
3553	-0.3181081800525478	0.1415615636659693	0.34818456387941504	-0.011044432747798018	-0.08743142990605142	0.08812624143884394	0.1482872914990908	-0.4569984512605037	0.480454685974271
3554	-0.3803128362837049	-0.03340891588508596	0.3817774339884075	-0.21935190441986005	0.21660215613639433	0.308272204416088	0.1929176916165401	0.052726747631113006	0.19999336402593348
3555	-0.35182462365150335	0.07556134377948234	0.3598473043962996	0.2115603246786241	0.3036038088765815	0.3700446510118646	0.40253318536279786	-0.11336649169420862	0.41819245181778886
3556	-0.3973616960298063	0.13360591610028363	0.41922172926588647	0.2180322104226739	0.14895342499472536	0.26405523588722196	0.4691998238144179	-0.06616954925855234	0.47384267844566386
3557	-0.3866373736689145	0.10731067868001673	0.4012530878091303	-0.29482114672375803	0.18636917691550373	0.34878787057418437	0.08728224821085703	-0.15147061317108446	0.17481858455886767
3558	-0.017001323703519138	-0.10413110410464106	0.10550986612503797	-0.16946633011657453	-0.10792329621515856	0.200913600607636	-0.3767224615413074	0.04024283372294943	0.37886580565656064
3559	-0.6336941753955385	-0.010664151122856326	0.6337839001184888	-0.32163589334360637	0.24617016592829036	0.4050301204603205	0.17228393752260326	0.1309417869106218	0.2163966420433528
3560	-0.6531253350185353	0.05033591191810219	0.6550621400078781	-0.010913061212921097	0.05380964880175581	0.0549051291702812	0.31241432431311666	-0.0895151634753132	0.3249856528033711
3561	-0.5586215926675395	0.1360484228068087	0.574949786627179	-0.2505938037641076	-0.16059683217635803	0.2976383661258161	0.09857796958394595	-0.20331823236341748	0.22595557018732243
3562	-0.48715184377580917	0.02484345181949219	0.48778490750788694	-0.10712750621967788	-0.14741728110685803	0.18223105486657734	0.27743213399889444	0.03778696528040882	0.27999364942848853
3563	-0.4718894240161333	0.06191375299703997	0.4759337572692828	-0.14379866747189263	0.0659222185184307	0.15818911359851434	0.4692525448131085	0.04070333628378578	0.47101455646106033
3564	-0.2322648304773994	0.15530482333034204	0.27940390052102676	0.34116855619664604	0.3152788322029895	0.46453926182033833	0.1044691801544912	-0.4269868968037597	0.4395811866359342
3565	-0.49223084540145334	0.09562927000797815	0.5014341057874785	-0.09210809045808363	-0.23455718935316364	0.25199399874816536	0.40549465342186264	-0.22733481784634313	0.4648731368437485
3566	-0.5520821099546724	-0.11958696754224651	0.5648855626920848	0.027746802736385863	0.021993580119535	0.035406251263955	0.5121719704080558	0.039569733085930536	0.5136982490218963
3567	-0.5680440917575661	0.015951119250039072	0.5682680075334235	0.15120852088619696	0.0166977948434375	0.15212768696468434	0.2110544871129203	0.25960170512367853	0.3345699356392011
3568	-0.46697191682769773	-0.07022517563794252	0.4722227720039707	-0.3830008246610259	-0.10968741337136421	0.3983979923934437	0.27788676598809653	-0.15588531597103758	0.3186240518961388
3569	-0.4752146631181743	0.22168940408153054	0.5243807470956042	-0.10471000180665153	-0.23282609294762852	0.2552884134378345	0.16585988912400795	-0.12074221311014202	0.20515405150024008
3570	-0.6269131308437352	0.004002151398193686	0.6269259053828518	0.069490397806647	-0.21633690387559287	0.22722361533477006	0.41004475322068284	-0.27191800830838203	0.4920122995273675
3571	-0.5460709605397274	-0.03695279004675695	0.54731983577888	-0.042814757534964505	0.06717840884568352	0.07966204916907177	0.5956242073176635	0.2752336062307904	0.6561415505373828
3572	-0.21418675821757338	0.033549028118478263	0.21679830415261023	0.1890782349187076	0.12034001824987704	0.224125631984284	0.48107339225842766	0.18972530143840735	0.5171337339073188
3573	-0.4897332806834907	-0.1950749747434602	0.5271555102435868	0.3889499905086952	-0.05048651653617737	0.3922129312869118	-0.11699075962301718	0.408377956416295	0.42480512370252776
3574	-0.3625397515264586	-0.369417295624152	0.5175946384412501	-0.18599016996238205	-0.24960613529934084	0.3112805263772673	0.019244651736545233	0.21227941246647644	0.21314996030394504
3575	-0.324184335780092	-0.2746418060033277	0.42488069521919786	0.03957678167671683	0.08523390020284297	0.09397414214386159	-0.23172147239048926	0.29782067200567874	0.37734863646332467
3576	-0.5154373170691826	0.0113836649933777	0.5155630084249243	-0.10353310656682803	-0.10717537568993998	0.1490156545791681	0.2291358808153151	0.09142100942336652	0.24670033003828262
3577	-0.27049215576406765	0.026244420011771328	0.2717623519026263	0.16322034750053394	-0.05533433002081318	0.1723449155532223	0.2961770317869856	0.002609406698835911	0.29618852638390475
3578	-0.1805536739348902	0.04231455130337819	0.18544581532995796	-0.04858858541220341	0.08436271390026802	0.09735459993743213	0.10811870558108352	0.33569617782207	0.3526777258360327
3579	-0.4085948924606681	-0.19559946935370934	0.45299993218144924	0.2514936914720607	-0.11432466331487366	0.2762593084265275	0.2785632574804309	0.366881632834585	0.46065130080081196
3580	-0.49929025307957725	0.0548537883873788	0.5022944305093534	0.07709913323562557	0.27482394730554244	0.2854338423492987	0.5351513790206747	-0.04210742078512822	0.5368053961659716
3581	-0.4043763964368298	-0.20054162235469736	0.4513725869964748	0.13113105052352114	0.32595398675608156	0.3513422176362898	0.2467514093968832	-0.019496165333074186	0.2475204203738407
3582	-0.29690528081192186	-0.2721287727399129	0.40274907166489826	-0.10724861058506158	0.16094286973123806	0.19340339136052512	0.3636665524122846	0.4151700793896441	0.5519235057178127
3583	-0.42698022051987355	-0.2084880576045702	0.4751624762951368	0.23820849720422513	-0.05340622248653219	0.2441219218762959	-0.14883921370938935	0.15611931187854822	0.21569967797625633
3584	-0.5381019469818729	0.20618985616340813	0.5762533836172845	-0.09497283547042981	0.044876752457469096	0.10504171737182466	0.01546240215417137	-0.15896224172201917	0.1597124922279625
3585	-0.37873401539572377	-0.07891889484924716	0.3868690300114431	0.15853539401402758	-0.03518040128924403	0.16239190801901188	0.3479006673034721	0.1791026412511213	0.3912960904651732
3586	-0.18307632740465213	-0.0792143624266555	0.1994789634789516	-0.01039810567768003	0.18059216797691693	0.18089127048115722	0.0932073048490164	-0.1123178710150894	0.14595515005158172
3587	-0.48358052352755476	-0.30193455867160207	0.570100517852246	0.22426692114944916	-0.2630860469494935	0.3457020682919967	0.4693742407969589	0.2894535531564567	0.5514485808836752
3588	-0.40812720367387806	0.017905523603795763	0.40851979407880007	-0.14249444425450442	-0.052009345048833575	0.1516892831277434	0.33501590298970724	0.1417338712440235	0.36376385954878254
3589	-0.3436628439274544	-0.07448184860400339	0.351641431102445	0.30458630034813694	0.008654532355519912	0.3047092307267015	0.020619545417901942	0.18420529654357823	0.1853557577415617
3590	-0.30312164221071675	0.020257373471359502	0.3037977800387618	-0.26032768196433786	0.025130575855013153	0.2615378516385917	0.22437723531103346	-0.3351584598933449	0.4033315471964743
3591	-0.17574840901624145	-0.2146840489120787	0.2774468311749549	0.033973317300712416	0.14670770471055025	0.1505899628456455	-0.12032004297866444	0.07655251882689508	0.1426085582324209
3592	-0.44267549423011476	-0.12556450634104319	0.46013915117553983	0.31077881695061943	0.021519344825414947	0.31152296105895905	-0.005663316456110582	0.26078139449871646	0.26084288157812024
3593	-0.4932539677607399	-0.14911745367268786	0.5153013600812045	0.1771607254785766	-0.21130675284248396	0.2757471059665544	0.028998778323110125	-0.014223554100705338	0.032299204873937275
3594	-0.6593057349173945	-0.05959068781977514	0.6619932795503286	-0.06181732493748935	-0.177312238993546	0.18777915688204463	0.6143644015369186	-0.09137785175421508	0.6211227975747079
3595	-0.13019783697930593	0.04377382927034553	0.13735947321928432	-0.279907655847782	0.03518446697811253	0.28211033749002223	0.070278354134865	0.19209177332238803	0.20454411856136367
3596	-0.5832446376480726	0.19721080554916165	0.6156836924676345	-0.02382165417465253	-0.26704777896223303	0.26810816372553525	0.41988632191738523	-0.06547022162314875	0.42495984898893013
3597	-0.6165386627979412	0.09315410023062846	0.6235363735296052	0.030158669470464534	0.20033693366469124	0.20259425543287163	0.2808148466048584	0.1051591383869685	0.299859004300354
3598	-0.4291098711666973	0.2713790445564798	0.5077222344521534	0.02987251890033009	0.42984221132876127	0.43087897839816935	0.47999477192523854	0.024845954777153314	0.4806373919540074
3599	-0.42805462577727726	-0.1626622593438372	0.4579189592757289	0.14266301312114665	-0.10972440322495651	0.1799782763998959	0.42879962010476796	0.2527051211658035	0.49772381143101513
3600	-0.15480257445239298	0.03666971548776899	0.15908647048395597	0.06801299105137684	0.024157251609485307	0.0721757560201391	-0.04057392238931656	0.0811237270560774	0.09070447767074803
3601	-0.43359239456168575	-0.2492236049335983	0.5001147567087326	-0.23496841280917885	-0.2929230715472739	0.37551841614327525	-0.09078987608107941	0.07503969564632341	0.11778691574835723
3602	-0.5438741245582602	0.22209033861582225	0.5874718562369643	0.09588638418583352	-0.13493168227309238	0.16553174183001884	0.5064329129044725	-0.14760767780393258	0.5275057552478253
3603	-0.3787404037549881	0.1632008901010866	0.4124061395836371	0.21826875821589675	0.07281617967292241	0.2300944302569467	0.3890514150483325	-0.07950289772883239	0.3970915691605541
3604	-0.5750515405079587	-0.14325386035577892	0.5926263095302212	-0.2616621160581381	0.10224051042892071	0.28092736597346435	0.43081551511038013	0.019125934938499893	0.43123985141344934
3605	-0.427099094010831	-0.12021708196749249	0.44369559711772155	0.18653708994035847	0.2595835116410868	0.3196555731398025	-0.01038356310472001	-0.14044483975005592	0.14082816264926767
3606	-0.112853028152243	0.04961333560856512	0.12327728514750422	-0.07062410489281123	-0.10683661225229849	0.12806961352896626	0.012776210224346947	0.07862490639350628	0.07965618276746841
3607	-0.555140455933541	-0.19518398796218678	0.5884536642514199	-0.1171450513017928	-0.19088784312493123	0.22396680936555763	0.5418367164906869	0.2841113835432073	0.6118057744057704
3608	-0.13291488151490405	-0.22646052091377702	0.2625847163500957	0.12761002630773102	0.08052966079988708	0.15089514598821485	0.14183963433435914	-0.19530281685883055	0.24137454741769815
3609	-0.3780218550542503	0.2282170355800972	0.44156940363619396	-0.3468266790834885	0.062131714146426834	0.35234797463140666	-0.10466655575122419	-0.7024927070746664	0.7102472044196423
3610	-0.2895695866681625	0.05251603070326229	0.29429318545286853	-0.10733789975470912	-0.012937992978465975	0.10811482963064233	0.04958042200697657	-0.028943796983240976	0.05741046620780009
3611	-0.5291165579984394	0.3005672569139003	0.608526916312551	0.6162630944902489	-0.04117983961550331	0.6176374185729488	-0.21233958329052913	-0.09967310189856102	0.23456944787008488
3612	-0.26527977312163	-0.018112747515186083	0.26589740436870074	0.3366941100646583	-0.19172519179192915	0.3874551237496857	0.13738009311784158	0.48960409520457	0.5085129890436945
3613	-0.7659775654957266	0.1452354824872058	0.7796248945589485	0.2861533612897139	-0.19344764803064096	0.34540662805740757	0.4504784559376674	-0.25904658902177014	0.519649857642431
3614	-0.3860531879984749	-0.02342542928400005	0.3867632540727279	-0.3367669166546344	0.04940520982851901	0.34037160708741476	-0.05923027888446215	0.12901470481709526	0.14196133274865164
3615	-0.5316414393184085	-0.07278490547167275	0.5366006545514731	-0.0810638500900557	-0.010420637665947016	0.08173088449777097	0.1684596183789382	0.13029957412413848	0.21297094177682865
3616	-0.5861399336016815	0.10377888355334054	0.5952563132249514	0.2711568234796619	-0.03495101996596037	0.27340006714747067	0.23679188337729562	-0.21551490996689737	0.3201828734511055
3617	-0.16706764568036245	-0.08883555560651599	0.18921774275447198	-0.15873687488757576	-0.11887868382406241	0.1983167590417292	0.341474165771281	-0.452360356136649	0.5667755267240004
3618	-0.46889473383269487	-0.13067740323993127	0.48676365428569685	0.04820045855506823	0.34045651558371137	0.3438516005609408	0.26027665589812704	0.32054503409285023	0.4129080484649077
3619	-0.33966460557999606	-0.19346059777381774	0.3908951869425066	-0.19458036208304152	-0.39646970969127376	0.4416443682546517	0.32937834648666475	-0.08530744326304125	0.3402461682522911
3620	-0.6794138696765251	-0.0616239091384846	0.6822028382279999	0.10514199048347	-0.46580367164528547	0.477522668237912	0.6039052703539756	0.18789955394237884	0.6324617126222372
3621	-0.42266666057568875	0.019469419674467685	0.42311483578889675	0.3635473087446203	0.18995986169902515	0.41018458619525067	0.09535559840663929	-0.08428388405721056	0.12726532622540038
3622	-0.6318193525709592	0.09379830491526091	0.6387439364003092	-0.2261291595052267	-0.283187599986225	0.3623942791553123	0.5699986707574197	-0.451938875014094	0.7274250692780875
3623	-0.39392241060324645	-0.0957987000445833	0.40540381905663486	-0.15532853619228523	-0.43574016242202446	0.4625974959975577	0.23714219951836363	-0.3640607232789746	0.4344843300129678
3624	-0.4299689295224488	0.11040677826394565	0.4439177142684268	0.055903011694586176	0.18338989479387727	0.19172115227338485	0.5388291384461875	-0.25000290650506163	0.5940019307204643
3625	-0.37082209756603823	0.07437352351903354	0.37820688656331025	0.0011169438814113027	0.12442210025279556	0.12442711358442313	-0.12379878390013964	-0.02306703879586561	0.125929453163124
3626	-0.31977465750715806	-0.31314922662501654	0.4475692904117375	0.11500774655843002	0.15104538192146927	0.18984596168539006	0.22933047167085482	0.3648904221134567	0.43097272000314973
3627	-0.5641268156200983	-0.29764686486888275	0.637834398780708	-0.10839601027516141	-0.18235109887142936	0.21213584869887198	0.33874638839573806	0.208693824324071	0.3978721251384198
3628	-0.5888066098420407	-0.039077295899368716	0.5901019054777605	0.150401472101912	0.34037694457770545	0.3721250693120212	0.33096364808274564	0.09949803532240846	0.34559628959995903
3629	-0.14837771949617157	-0.10028550967673193	0.17908972916950447	-0.2796879568932972	0.2514048803926279	0.37607149202828233	0.02486499546042944	-0.49172214122406	0.49235041603437446
3630	-0.5544565777774814	-0.25011507024764645	0.6082595210974517	-0.05624039216107844	-0.28831606161916945	0.293750120166819	0.2753987668783653	0.15960800694991006	0.3183067650563631
3631	-0.3979773501662468	0.023189687590341138	0.39865239602426206	-0.07454185686810928	-0.06149100756313928	0.09663142571894373	0.14192343030712434	-0.4694632941170913	0.4904467805923612
3632	-0.4011493709061588	-0.026962954984482788	0.4020544972014394	-0.22717601338420315	-0.15355209220777616	0.27420281923883466	0.21458215435134742	-0.022825668561264563	0.21579275268491802
3633	-0.5437076600083126	-0.06785748540857758	0.5479257777087059	-0.15851717177320826	-0.10579310153530366	0.19057773762807625	-0.0932036752783766	0.1407885896371347	0.1688441650084793
3634	-0.5580870686092317	-0.18626006132894804	0.588348524766663	0.30446839031220474	-0.08282082539806877	0.31553175722725985	0.4183365321432105	0.32695897048383427	0.5309497363267602
3635	-0.30666876879070926	-0.3042302682790032	0.4319742930878222	0.27802189690343	0.0858105833232809	0.2909632818210284	-0.2620892991452991	0.29873723076923075	0.3974100323018314
3636	-0.3529265121082351	0.17658742941600028	0.39463938371206075	-0.08978935895161086	0.3695843789342053	0.38033503931813	-0.09384599218319511	0.10380414652796563	0.13993702542660993
3637	-0.39811848654884613	0.1031198899907553	0.41125666078940204	-0.24641838881178948	-0.0399828613920049	0.24964104540257503	0.44620984916530926	-0.14487037441127334	0.4691382044495956
3638	-0.3304166507040866	-0.09912379117661545	0.34496476492495814	0.03424441217606657	0.2290504485403508	0.23159617384969947	0.15547933781350085	-0.16207855916798095	0.22459582326680388
3639	-0.4407668197784383	0.0865338557146717	0.4491809185644977	-0.041831722889655316	-0.1111748982263868	0.11878447304073196	0.21205187884825066	0.28099313401051373	0.35202718742182926
3640	-0.23778499068696413	0.27675876879307776	0.3648795937016208	-0.13937634845400942	-0.2447416152614811	0.2816455658255111	0.5190671000523052	-0.20669917058955392	0.5587085120875815
3641	-0.29568283340467333	0.07832932731882387	0.3058820385188304	0.174328475039093	0.2566541076063176	0.31026077444732025	0.09825348118621169	-0.23403871105820034	0.2538264462954817
3642	-0.43655926591416827	0.060801320160168065	0.4407729497016992	-0.036106842054511666	-0.06932580309433636	0.07816502426164883	0.1703651605864766	0.042907289055657896	0.17568529647002828
3643	-0.3874543491817452	-0.25115203696678295	0.4617339259491488	0.10333834492510363	-0.3803537312296578	0.39414182015130345	0.27987585322372777	0.06502068075268393	0.28732939658735246
3644	-0.47520816679636224	0.1553862562206197	0.4999676893682424	0.20828608483480734	-0.2082328890582296	0.29452339333463734	0.3633753006276921	-0.4751961152078695	0.598208121822929
3645	-0.42856582951993666	0.26585760851159196	0.5043301877100104	0.35424188285077896	0.050795839457382815	0.35786523842341156	0.1444253032928943	-0.10121750433275563	0.17636227321793035
3646	-0.4632248908655054	-0.24881274963679387	0.5258184894991629	0.18956512073154144	0.3208239786926271	0.37264320777672993	0.37481618751249546	-0.0976351148419002	0.38732388265067413
3647	-0.43318237102868484	0.0037892719110459027	0.4331989440795638	0.053143315382070296	-0.11285256847618638	0.12473938504526356	0.28657745242817606	-0.023035076837706416	0.2875017408732381
3648	-0.5229697588376118	0.1665389129556124	0.5488465889363865	-0.34213701746197067	0.19240861867597212	0.3925287444997735	0.03746834554377811	-0.16554032989456977	0.16972765755583546
3649	-0.4050232589025665	-0.10508199819045885	0.4184328698796917	-0.06412857314454297	-0.04658246687233214	0.07926159292789238	0.42045177276237516	0.2528496503918848	0.49062474348764995
3650	-0.3529039051027579	0.20796242211156168	0.40962120946953384	-0.0687399860641443	-0.21143776826850272	0.22233109439406762	0.39850312284292044	-0.01002734488556833	0.39862925953950484
3651	-0.36590129280753664	-0.2334191065707192	0.43401409584309525	0.05862452712225412	0.2339537348069811	0.24118703366981226	-0.09385879599708062	-0.008925738044611473	0.09428224851827953
3652	-0.702995691573911	-0.06778268606908885	0.7062559273395318	-0.022298795243763655	0.2390838096982223	0.24012143662975838	0.5600518129543615	0.0027457310142887975	0.5600585435758212
3653	-0.5052909503970245	0.21930752453959002	0.5508309494507467	0.040738934492737945	0.007243917858978172	0.041377954632282346	0.5385182916199953	0.02501671522311922	0.5390990506853754
3654	-0.4110774616804968	0.27338896125870205	0.49368634135429795	-0.09518410187677194	-0.13369188313204958	0.16411438957471494	0.07527637621180339	-0.344496528001913	0.35262499999426267
3655	-0.48920899073971497	-0.09097430473489171	0.49759598143731776	-0.3859920400427442	-0.24992196524055915	0.45983784499110414	0.20234931624561145	-0.04723917581203506	0.20779024403582289
3656	-0.5462367916034875	-0.19801748187547386	0.5810211318270407	0.3866222703910993	0.1336919891958714	0.4090847442004129	0.3247981204637551	0.32716112437474665	0.46100783112539034
3657	-0.4366697033127259	-0.01112425445703146	0.43681137671591025	0.2692001825835573	-0.32921519500938273	0.42526624945801483	0.3855862453276527	0.2909439985225475	0.48303743422447587
3658	-0.35617878053814483	0.17522386492426795	0.3969467553018138	0.15778676405949063	-0.19651120044114476	0.25201848109054453	0.2408453426915691	-0.2351716998340216	0.33661878661037703
3659	-0.28850809624250356	-0.1117366848469535	0.3093897353469586	-0.4049236935528944	0.13542596023474132	0.42697000867276397	-0.3627155048683725	-0.06494392981920348	0.3684837194399231
3660	-0.25255819756999726	-0.0380808809149883	0.2554129923302009	-0.11309826012280151	-0.10072050361481336	0.15144581965583104	-0.0601659132789784	-0.07152095936965223	0.09346221027692955
3661	-0.4733779204510829	-0.10937862219034983	0.4858501194430758	0.3742562199153279	-0.24219628979875893	0.4457877981030826	0.23978533426409052	0.39890537433397616	0.46542722760993616
3662	-0.2245026181613402	-0.3152913123838372	0.387053016040463	0.10840384514437919	-0.14681668170881007	0.18250077169719747	0.32900003877393136	0.4781365802500364	0.5803926385529437
3663	-0.551875024579204	0.03386713219679094	0.5529132168772347	-0.04300878808559969	0.08346923702588746	0.09389818625658222	0.3764981393429818	-0.10217926198611618	0.3901172266239402
3664	-0.42751006652661067	-0.30964545744768496	0.5278685123206092	-0.4198611018807735	-0.21739094696267483	0.47280246265630405	-0.17948320155575395	0.10448461667798066	0.20768065572664188
3665	-0.3506921786481497	-0.09381639201628561	0.36302413084523616	-0.294500462485888	-0.1915491694597532	0.3513141140420111	-0.01875533646830856	0.13454840209026706	0.13584931045494358
3666	-0.3655204515790345	0.0024441511998600095	0.3655286232261833	0.16391962140193875	0.4205910533606402	0.451405002683364	0.38074393264662004	-0.01393484280212898	0.3809988478868853
3667	-0.5241465121212218	0.1760583313017847	0.5529250421075275	-0.1300061372925399	0.08379008594074994	0.15466859485908893	0.38370624525812735	0.15463983731646655	0.4136954942168858
3668	-0.6330477432657238	-0.11629222346316359	0.643640681197073	0.19662154600868306	-0.24396489312867264	0.313335126396849	0.23179927985520998	0.15648148148148147	0.2796736673125183
3669	-0.21957456940458694	0.22700000179023144	0.31581955661734257	0.18164029337857585	-0.006331276578767334	0.18175060176453872	0.17827178360683982	0.015280733944954128	0.1789254863351233
3670	-0.34432177964578525	-0.2867051943203971	0.4480595455837732	-0.04394877534430556	0.04044023986522308	0.05972359545959217	0.08230291820290943	0.23008518401210676	0.24436235848960006
3671	-0.39603227843579347	0.2991869014264829	0.4963409791143845	-0.10326324504319136	0.186390311014251	0.2130836591971318	0.14325493148760882	-0.03836647854828794	0.1483036144930923
3672	-0.3935015863052604	-0.13485707715875792	0.4159686643060502	-0.20164641421648677	-0.04187520580177706	0.2059485596631065	0.3261948379076843	0.23192736105204623	0.4002416433633395
3673	-0.47588475072379177	0.17685515977786012	0.5076849845243582	-0.1628124573014312	0.004688365397753406	0.16287994665591346	0.4168576381145769	-0.23741931216202064	0.4797272352513984
3674	-0.43154332149721764	0.0811278606986957	0.4391029128921805	-0.34580361837388274	0.17237524496916976	0.38638499913771396	-0.241751954415162	0.022490849824429313	0.24279589327123224
3675	-0.09378651102168038	-0.3718022912708596	0.3834486320798145	-0.20230769624984415	0.29571823180825063	0.3582983067022749	-0.06475996755607445	-0.15011106213076988	0.16348450804859668
3676	-0.6691774811989407	-0.16347903880067013	0.6888569499329666	0.27099049915505663	0.1624246474703938	0.3159392611534509	0.3818221814689054	0.20180863413709813	0.4318737119505595
3677	-0.3954274248459971	-0.36441222192577055	0.5377351725610049	0.26640465740026215	0.27909375498829253	0.38582996975094624	-0.2218283547976181	0.21199399446987383	0.3068375346718697
3678	-0.35817491161427856	-0.004884909431405403	0.3582082210810485	0.16588985420783775	-0.029198220788744303	0.16843984037728701	0.3881347118394758	0.14884189000873108	0.41569515604115964
3679	-0.3677334320042345	0.07932002641540176	0.3761908340246383	-0.11024369171275937	0.21569883571367054	0.24223884760849357	0.3407707725331953	-0.2143755074820188	0.4025935638097607
3680	-0.3479491629786229	0.015076205554846603	0.34827562646768184	-0.06295358345010907	0.08918232906198986	0.10916337062463255	0.011529647716557982	0.020111057207333888	0.02318161768437628
3681	-0.47149040688155414	0.17261470102600457	0.502094651227864	0.4398412527808737	0.18106502864428814	0.47565204955492973	0.16792966589051295	0.02927721209326514	0.17046268751270274
3682	-0.4625707072752555	-0.03841259635764719	0.46416288820635543	-0.18296435463412786	0.12345121897050089	0.22071737251966703	0.12665145294270974	0.11028352107033708	0.1679376239922755
3683	-0.5056468042374193	-0.06212196957315544	0.509448554555966	-0.07928386138749995	0.19059379167793358	0.20642655861754766	0.1739768641603026	-0.2782225238205695	0.32813979037011004
3684	-0.158583648586781	-0.00709692296571167	0.15874236962662772	0.05094867382337676	-0.29860466502275895	0.3029199784393808	0.4985396109865994	0.5784984867935133	0.763676792200113
3685	-0.45391844680736815	-0.07481271554643298	0.4600422793172873	0.27574046085898835	-0.055910798421383585	0.2813517711599553	0.25580501293013336	0.23330332229185743	0.34621762640368847
3686	-0.24127460718800794	-0.17086332636720933	0.2956479534361688	-0.18849567793899588	0.1321713537357155	0.2302170440041599	0.05045389778030786	-0.3565474472456629	0.36009953893142455
3687	-0.45777404878570416	-0.07255324738486438	0.46348792157697655	0.11051278665994342	0.006697712446891261	0.11071556063791309	0.4217330128393035	-0.02120078203262208	0.42226556487275974
3688	-0.37363120427779417	-0.11220620733463958	0.39011602091493097	0.14497790089366844	0.08155496546187573	0.16634243036285745	0.16224579996387065	0.24698741494550489	0.29551054591567344
3689	-0.4217937353328303	0.12598369242716173	0.440206594593497	-0.05068749513834552	0.0558381187265592	0.075412980754782	0.2264613959541377	-0.04311446605562103	0.2305290026021846
3690	-0.35195063835540047	0.32474537604244996	0.4788828782695474	0.19254158966785306	0.19766663528299253	0.27594267965634367	0.10425440454377975	-0.16439544519165936	0.1946659787085097
3691	-0.4776891233585807	-0.2880439645871224	0.5578137898171367	0.1951174424746131	0.196508116834584	0.27692283463035056	0.2073326895765216	0.11437591098186554	0.23678828767480434
3692	-0.4463851670002912	-0.1787455138367395	0.48084267285114984	0.0765283913933091	-0.24983662777383697	0.26129472873873727	0.10770104322674205	0.32945181629871145	0.34660931028269926
3693	-0.4684605390418789	-0.13462789467209305	0.4874217338847827	0.0940032992667633	-0.05280564455024371	0.10781955467077087	0.37642221404812654	0.1267830139148259	0.39719971783250363
3694	-0.5602459223203791	-0.07883076874715118	0.5657647776045086	0.09976605760121343	-0.2018958721641895	0.22520037621244637	0.19682986573600483	0.22765198066910847	0.30094421467810584
3695	-0.7802863159035576	-0.06862195230519719	0.7832979682882647	-0.16853145140258688	0.055974865965745434	0.1775838836486737	0.6954273230630156	-0.10419450826773136	0.7031896310496524
3696	-0.5350703074619	0.0032994188163663644	0.5350804800138929	-0.1840461472737101	0.31833619592320694	0.367710372387229	0.30224579600126356	0.12936911601887272	0.3287687475718183
3697	-0.3521960192071617	0.2837898930899369	0.4523038131227386	0.20587858762509995	0.08357903553316198	0.22219686771680536	0.0711619730964883	-0.36604234248167955	0.3728954584122211
3698	-0.5440569217501576	-0.20063564494513852	0.5798729137723272	0.12293784842559415	-0.3002435220071987	0.324437801562644	0.2633046456238461	0.33659462425150877	0.4273467883137927
3699	-0.328959639644146	-0.01167612991291883	0.329166791345284	0.07139815623575876	0.23251865600789914	0.24323367798392057	0.11620477053381616	-0.06310827690386017	0.13223540867933659
3700	-0.2040868160174671	0.06146193202429191	0.21314079281147977	-0.10271537504920421	0.45665519439577246	0.4680645413189718	0.10427678781463184	-0.16973878695208972	0.19921070320869974
3701	-0.3599182205317275	-0.19990347840049663	0.4117068449119386	0.06408768753336097	-0.3058169613469687	0.31245999030414606	-0.032947980265424566	0.16309548786657618	0.166390226774313
3702	-0.39360597275482917	-0.08999001508566774	0.4037621386452599	0.04901885247095728	-0.15695139341887382	0.1644280626708701	0.37429914351644644	0.14582242132217638	0.40170141572741275
3703	-0.3261212281702824	0.10700886754507133	0.3432287184904142	-0.16422084347082078	-0.12730183502464068	0.20778412506952657	0.18742679380645036	-0.2307030111927865	0.2972417911566014
3704	-0.34610246272229217	-0.026838837077356785	0.3471415242780681	-0.25157217166595225	-0.11592219865628887	0.2769955120539527	0.07258294168126045	-0.010058077048409714	0.07327651968411847
3705	-0.39395358361474153	0.17442724476382632	0.43084137424207175	-0.3688030089282029	-0.22358385881930162	0.43128343501579736	0.20959487496549983	-0.02597013794976773	0.21119767914665513
3706	-0.3744930639634228	0.14396407640378098	0.4012115529885773	-0.21093430237297445	-0.16455747523414407	0.26753026477953734	-0.09224951484561938	-0.7018859787767201	0.7079222416287021
3707	-0.13156626098111265	0.036492984596112304	0.13653358177855857	0.09004682223130125	0.1899745167140376	0.21023498090158002	0.057357095410084595	-0.2689109713205105	0.27495990051355124
3708	-0.37854775842174876	-0.14814292347958236	0.40650305187440855	-0.2815899492982404	0.0034767500754437947	0.2816114119436084	0.24682344746682305	0.31560048390644474	0.40065631114633604
3709	-0.3998430023973776	-0.26355521475077304	0.47889015211056013	0.22957996887018248	-0.09021879435058021	0.24667061632976522	0.18870028493714022	0.1327933031261383	0.2307419747044485
3710	-0.5184658271978404	0.13241885944832002	0.5351089312556228	0.1275994348841316	0.19589663088907638	0.23378859205795474	0.30976396177760424	-0.2913098787973904	0.4252236558578407
3711	-0.5878771284141764	0.2865047871638211	0.6539759255357069	-0.10496301644399862	0.11817337652518568	0.1580575266805932	0.20804293611963734	-0.315404549138231	0.37783844813143386
3712	-0.5655317000659104	0.3858867744604468	0.6846420279846444	0.10610674333556534	0.2816633810797016	0.3009865465806217	0.0008878659349401635	-0.3796663678438198	0.3796674059985096
3713	-0.6497240440826123	-0.02939740010884702	0.6503887611207808	-0.07522438846761376	-0.05747240661552316	0.09466671084656154	0.5802615011415249	0.25198578585145226	0.6326138205715948
3714	-0.3679143216348919	0.0019557655060285376	0.36791951984473087	-0.26016476196115584	-0.02089941822595926	0.2610028525677228	0.4095732580254271	0.1477883222191743	0.4354212234996378
3715	-0.4796152467751936	-0.001483458724308148	0.47961754095218057	0.002721591541015904	0.08093411874990071	0.08097986563547237	0.15109054001753458	0.1296774533266986	0.1991095004867631
3716	-0.395940770912976	0.07191152362986829	0.4024181423618111	-0.44761747775719835	-0.09269872667078255	0.45711536872008623	0.46963734913844085	0.04818526038764248	0.47210280556718437
3717	-0.21148006379243223	-0.07253858058620828	0.2235747370681961	0.42340915877543467	0.07245387545135282	0.4295635922687599	-0.19294315658264885	0.28296204217840126	0.3424829615993296
3718	-0.5944586899909371	0.008284420083642744	0.5945164133326037	0.004959219380807948	0.2693666900869935	0.2694123374778694	0.11650021125051878	0.05991008503418886	0.13100197521495333
3719	-0.2720838951182715	0.3202259685243616	0.4202074688770965	0.3579766101183852	-0.1365953292028918	0.3831521073306224	-0.06320005669394489	0.0890639857219327	0.10920916041612298
3720	-0.5289268142566491	-0.054314633535543826	0.5317082416662244	0.01718264774205022	-0.07433641580805667	0.0762964356874925	0.013138046731348295	-0.08026039792546473	0.08132859120302673
3721	-0.6501485907437033	0.038567783824532215	0.6512915353320349	0.35953432334672153	0.24995687424529928	0.43788510895766397	0.5055049998895385	-0.10305975030343441	0.5159036896998591
3722	-0.5897556774272928	-0.08764009527930579	0.5962319560022684	0.2919848031641173	-0.21312894021106268	0.3614956022336635	0.2959910102774136	0.1475960690862539	0.33074956957607393
3723	-0.5749393027550456	0.15628567232549348	0.5958023273088898	0.40874627384135653	0.18726481779185217	0.4496016329616796	0.014267983993281977	-0.3596912908486931	0.35997416585031716
3724	-0.4130097579819938	-0.09871552341886188	0.4246431616689535	0.16645955230442913	-0.1206417807325664	0.20558020773341876	0.5166259442963994	-0.008321450502546167	0.516692958011441
3725	-0.26955836430246094	0.08868854675376493	0.283773448530184	-0.1910192012813063	0.17831502221807846	0.26131318835218026	0.4096589867938118	0.22125853394801345	0.4655919074745143
3726	-0.28451748452790326	-0.07392492049448307	0.2939644415098556	-0.39222117556929664	-0.1952607468672071	0.438137204345968	0.15209213244134784	0.05095197356927788	0.16039987643748635
3727	-0.028596418243304722	0.07571836142134981	0.08093840493041711	0.037317114825750744	0.08757242967019743	0.09519189827532563	-0.008184985447395684	0.20765791161318964	0.20781915754406605
3728	-0.3260207613132366	-0.169770645381423	0.36757531043377667	0.19372379661980008	0.015097598829881122	0.19431121137808208	0.25505036266508563	-0.09119228608564245	0.27086291835007126
3729	-0.2590878816721325	0.03272301129489091	0.2611461772600902	-0.4118817235999492	-0.16959651597336864	0.4454318494068088	-0.3667448966579363	0.054442384469752705	0.37076379603649645
3730	-0.019430265955590744	0.2693528984085453	0.27005280801389403	0.33117361853832444	-0.20703101604278074	0.3905608879796769	-0.3031464494826513	0.13960091649132764	0.33374569018813754
3731	-0.14941829018601635	0.27227789277633235	0.31058183516882076	0.19802163447065563	-0.08948603080381133	0.21730236406318873	0.12217863136110335	-0.102423215536147	0.15943065276801827
3732	-0.4929060099105761	0.16566641379675356	0.5200016300611395	-0.07827952790904004	0.12506627993927172	0.14754409126600243	0.13185499109502927	-0.09187449367284	0.16070675550303093
3733	-0.49302785831503254	-0.013954893389037396	0.4932253117229561	0.1691088922942307	0.21259892479768377	0.2716544133234594	0.21711969403894874	-0.3077429207285831	0.37662536664187357
3734	-0.669115643529997	0.027823731213599403	0.6696938886052407	-0.09475675474869805	0.10288857363761529	0.13987459081508655	0.4884237091093257	-0.10243761366513962	0.4990502823499048
3735	-0.4723160873288702	-0.13987986286102372	0.49259401375135664	-0.18712852657372592	-0.3233882110960136	0.37362684664452783	0.7403228673909215	-0.04823564337137164	0.7418925968584442
3736	-0.3892673871382272	-0.017650878399978955	0.3896673609602341	-0.03146073150365383	0.021467040166267565	0.038086893286866305	0.5496526843160919	0.08444763781920481	0.5561020382170245
3737	-0.5370666907722838	-0.18325678365065223	0.5674713024383469	0.1404006912674722	-0.2756349319870657	0.30933310498538363	0.37925359359448835	0.05609689138026802	0.3833799022860522
3738	-0.22333172838581514	0.2669484241198646	0.34804959710345107	-0.02579907968119318	0.1613265536362621	0.1633764041119473	-0.06637541473374468	0.11978052319604285	0.13694184684819452
3739	0.09801621116595266	0.02193437036979467	0.10044050106828394	-0.3114117557013334	0.03815114473142901	0.3137400061090479	0.6839753996607802	-0.029998685592555006	0.6846329443420066
3740	-0.4156634906391977	0.13675926145373393	0.43758340124338946	0.1591733981077412	-0.03311721636490046	0.1625820429350213	-0.045098630891191274	0.045036788061494394	0.06373538096815518
3741	-0.6881239283166832	0.2000709216329525	0.7166190859899302	-0.11587065332268709	0.032078136184045626	0.12022901115150415	0.35475175721347785	-0.18885380209202893	0.4018887505400786
3742	-0.3381536506546767	0.12182300169331278	0.35942834500447235	0.11014851950965227	0.12891275137472755	0.1695617699163658	0.014135463298607145	-0.0952170819614238	0.09626060471405093
3743	-0.3848763297625457	0.10926935001763735	0.40008696562718055	0.034538413422918586	0.021420456988247995	0.04064157943975388	0.1827479453165062	-0.5549932744477333	0.5843067227061672
3744	-0.2649283927521135	-0.004983453446430976	0.2649752594007049	-0.1867201856116375	-0.33439509916372484	0.3829941384141038	-0.055672034394032184	-0.2463230589435584	0.25253598710061514
3745	-0.2821676786851165	0.3361970284601624	0.4389157559714511	-0.15310424989203195	-0.059700911655150075	0.16433231632109915	-0.2647529183683871	-0.31102705218587934	0.4084506518246917
3746	-0.3675786900249386	-0.18883686179031686	0.41324744854779816	0.09294191835701188	-0.0019941261948806617	0.09296330849944279	0.10043165306697369	-0.1616336268574189	0.19029436741230227
3747	-0.5518879302223181	-0.253652083100868	0.6073875754297942	-0.2024140257422827	-0.2319985320262214	0.30788757149245105	0.2738285042266195	0.23476082043510635	0.36068641856653266
3748	-0.3454923583332959	-0.395774040663968	0.5253589829156695	0.14463296680289311	0.3359614433668458	0.36577149494642297	-0.15347041181803942	0.14569317708883867	0.21161207232537163
3749	-0.5469791294884472	-0.2842773431786134	0.6164412185607243	0.015924414200312542	-0.09569605513205112	0.09701196800116821	0.2768590393246539	0.13335462351460614	0.30730177882415943
3750	-0.2748117480365399	0.1499364660502423	0.31305341510760454	0.13559677565437914	-0.41434169610240623	0.43596505215083786	0.31677986349926973	-0.2902321479004592	0.4296326123486554
3751	-0.07134995671557304	-0.13765073290072075	0.1550436731744308	0.015127051934338102	0.1389742983845819	0.13979514766869042	0.0557701151169042	-0.1014414976480728	0.11576131990106499
3752	-0.6525393274741029	-0.04697458630718761	0.6542279309683178	-0.11775506425131811	0.15092557199212114	0.19142827230579343	0.43646831064570063	0.15934118995561752	0.4646441660178076
3753	-0.21432085227106457	-0.2628800958604725	0.33917454579877704	0.12467181543807047	0.32547725874484573	0.34853767016591414	0.1851683900750191	-0.27216928604979057	0.3291860461074059
3754	-0.2799720791933656	-0.030195408089629866	0.2815956814256132	-0.07536809640371582	-0.20201228278692665	0.21561380371466252	0.22481331276338154	0.20193235047765445	0.30218818601175707
3755	-0.42015295978101047	0.1871011316311086	0.4599297153591893	0.3728664930803253	-0.0457227493222999	0.3756594088634147	0.23791653517787234	-0.34282497633201703	0.417292753481404
3756	-0.33191444483179877	0.04221041930938312	0.33458768385323917	-0.1970013964264096	0.06731418916718108	0.20818441405924323	-0.0036776922967176563	0.23244972754135973	0.23247881893772968
3757	-0.3957274062383551	0.07492558251682338	0.4027580203591499	-0.003918252766592245	-0.2844456332837856	0.28447261906720783	-0.014755699994405534	0.09636990586045374	0.0974930225086781
3758	-0.49103413085250514	-0.08478281061333168	0.4982997517936079	-0.09849801314846095	-0.018605342901742265	0.10023979937472839	0.3915559168750761	0.017731765038202653	0.39195720624993174
3759	-0.316188382149573	0.009368071764628408	0.31632713094983117	-0.09202142457004142	0.0446552900243513	0.10228410192722402	0.2158683664545591	0.07646346907486215	0.229010510105371
3760	-0.5623049104282841	-0.05693591628159903	0.5651800694067209	-0.1945261617758566	-0.2753642814100298	0.3371437602740244	0.38544526374102855	-0.2270179938165832	0.4473312205255712
3761	-0.47909073727465046	0.16381751339751133	0.5063241177725113	-0.5918343999529387	-0.2843035082341795	0.6565793491741246	0.2993906888600943	-0.6008523003160315	0.671310860459734
3762	-0.26005377252262435	-0.11696999467194096	0.2851489860700942	0.022578104589861786	-0.25626324789923605	0.25725594848464833	0.04307473087755625	-0.1074432532923666	0.115756145055982
3763	-0.31022779730717104	-0.08897214539302122	0.32273414581958343	-0.1565962836853346	-0.19030421870487196	0.2464509925338698	0.08512984575533468	-0.2006445008610537	0.21795712047122587
3764	-0.16534083225020144	0.21206135182958183	0.2689007395842915	-0.21904703231197672	0.2229023025925846	0.31251726170846994	0.10377947856387282	-0.19468138979432617	0.2206151030714799
3765	-0.2525151924124794	0.17182844934204566	0.30543237942694196	-0.28540449569268656	-0.27164275966310497	0.39401207473754424	0.09274495619716083	-0.2720136760659071	0.2873900952832257
3766	-0.40836415724902875	0.03090980012828261	0.4095322950265093	0.11851217904286095	-0.1397899574796931	0.1832658418627474	0.1560565924455406	-0.00918079672072667	0.15632641195313368
3767	-0.5396558693876653	0.17408730955346985	0.5670404295216722	0.15024924015328628	0.294643716318678	0.33074121867817063	0.37673608632970296	-0.131751560124171	0.39910969962928045
3768	-0.47445221531121046	-0.07892425115839144	0.48097187239445516	0.03798634000023932	-0.2693419826278415	0.2720074734865023	0.49629180643362686	0.060695989999730214	0.499989560226211
3769	-0.2677385593127018	0.054514895324330355	0.27323215395532024	0.08817185495167336	-0.09131074220644282	0.12693276821967756	0.386915769370951	0.08094754235493486	0.39529269813799867
3770	-0.41076156663065544	-0.08295891929094253	0.4190551836104542	-0.33678085968733623	-0.031227632413355758	0.33822553492881774	0.18468684700965718	-0.12328605582403518	0.22205558542629736
3771	-0.2832271460969716	-0.0058011449754181614	0.28328655027950256	0.33238094075719476	-0.07738137664810353	0.3412696400657309	0.41910966392411236	-0.11097867179714264	0.4335541211757078
3772	-0.42938319178321877	0.01348146721320155	0.4295947803967886	0.0051287419237391165	0.01805953754728508	0.018773675456396886	0.37737678778870326	-0.1985491650993114	0.42642116612963005
3773	-0.6460806827924954	-0.15432434655364108	0.6642561649069021	-0.22018320187818194	0.3035525864570418	0.3749997535120364	0.34888391399851315	0.01077072377634896	0.3490501309806205
3774	-0.2690257695571824	-0.031022442844792324	0.27080852395353544	-0.14911151193140995	0.2497116914708796	0.29084389601248084	0.018376066846487724	0.6178339150951052	0.6181071318748006
3775	-0.6166168413032672	0.031128611748778203	0.6174020727599031	-0.06722255613133628	0.24787112905235134	0.25682478204121595	0.2794815777474892	0.12526528238676124	0.3062700495831431
3776	-0.5520093629574733	-0.280313977436786	0.6191044037471761	-0.25465948104302216	-0.1975361143569867	0.32229174323950327	0.2887660240848341	0.37373715645554434	0.4722978708201414
3777	-0.09658175224346677	-0.12682205339906563	0.1594110036815961	0.05527896017210811	0.4138113359479407	0.41748722758514295	-0.5337451890050534	0.23610844113681306	0.5836361218791175
3778	-0.20962306625481605	0.28456823778521	0.35344152537902335	0.04116963062165192	-0.16902033761056434	0.17396210222779102	0.28767826318970635	0.18468220735069635	0.34185713510730115
3779	-0.6062008972180684	-0.14482785959324262	0.623261290874342	-0.08345488078534095	0.09203015271864096	0.12423472194323071	0.29452420885784325	0.2885833471564345	0.4123407060421633
3780	-0.31990193266259315	0.29941116300718185	0.4381601203379599	-0.009196219220180974	0.25832081868220313	0.25848445951853527	0.09170460583298762	-0.30545168533601186	0.318920784530569
3781	-0.3534713774472277	-0.26814210738439975	0.4436690257691959	-0.24020289716642745	-0.3099075752129641	0.3920971014704448	-0.12598907032804488	0.08550921069325436	0.1522664472413683
3782	-0.716466992258879	0.10303970231569157	0.723838470412972	-0.13695479762943558	-0.17777264613969368	0.224409737554386	0.595309889994131	0.07731481655656047	0.6003094585161881
3783	-0.27743919929560895	0.14220023263528891	0.3117585852343427	-0.04642024309430652	-0.19099458921925822	0.19655475593322003	0.3141201342418801	0.43828265260323157	0.539224575023303
3784	-0.5772638509060869	-0.31413026798983446	0.6571996491404193	0.03786522366434148	0.054665344101338255	0.06649868426418919	0.14437458580434673	0.38772920849081877	0.413736583036953
3785	-0.24480742999996613	0.17187564308226275	0.2991185625602826	0.14492283144398355	0.15922828296815697	0.2153050700070222	0.3020475034363727	0.14500602483986363	0.3350514013879135
3786	-0.3581982863479351	-0.04936234835377114	0.3615835363752011	0.2639188339212951	0.3803197783064876	0.46292146706484893	0.27809366789355433	-0.02183635831793858	0.27894966332132376
3787	-0.4763073420178418	-0.06642135951838837	0.48091629319495127	0.35097357440890126	0.28624579226381247	0.4529007656452992	0.36951220354306175	0.056742265653675295	0.3738434876773452
3788	-0.38590788386848773	0.07667449102213743	0.39345123256301795	-0.1588043237836954	-0.12223937246152417	0.20040278798505773	0.5300911063055288	0.009663612097054497	0.5301791832795604
3789	-0.2497471095245659	-0.1964831802455217	0.3177723380586638	-0.320437334420216	0.2410637864275525	0.4009885714295633	0.033569671611512614	0.12217947254976544	0.12670732561554476
3790	-0.40180622262223237	-0.14489245221523123	0.4271323720427779	-0.31401973436331104	0.3967886610229033	0.5060134732257164	0.39125394958734866	0.1867703753982473	0.4335467981592088
3791	-0.44591772768293436	-0.14374392373441436	0.46851353819551117	-0.119209975100814	-0.12146476150532814	0.1701902066838246	0.05946078336548007	-0.02253022844259794	0.06358613018663899
3792	-0.22012193344986258	-0.015053232140425083	0.22063604733492495	-0.06578158855629565	-0.12588258700478824	0.14203395053298998	0.3780518053931469	-0.41511228237589853	0.5614636003699132
3793	-0.5251621223895897	0.20479842589989916	0.5636822243461425	-0.045713328813997034	-0.19126860191103365	0.19665550210522478	0.30525723348438655	-0.43792742320425393	0.5338187019849145
3794	-0.5440827323122585	0.14098006373041524	0.5620510634896128	-0.3112570563192738	-0.2922689934547364	0.4269685230126272	0.5247212097152549	-0.3748002454076293	0.6448314290437926
3795	-0.5088202754397521	0.16696261609963833	0.5355133872028041	0.217814593601916	-0.21091483773098976	0.30319674464126023	0.5692496939402117	-0.030339097296374087	0.5700576066291754
3796	-0.3859734327654158	0.01625923398647152	0.3863157432600253	0.10765181244936062	-0.05108056504738085	0.1191559350145515	0.1874091048248581	-0.04688739550756566	0.1931854042849447
3797	-0.3367599338292982	0.11806621486371333	0.3568569519078447	0.3351389289084743	-0.28247481409617564	0.4383036872632814	0.01020763441037954	-0.3616706695557339	0.3618146887802496
3798	-0.3637496404878619	-0.08259060496016132	0.3730080548496697	-0.3195979963709781	0.23109816248818016	0.3943973123510821	0.11090223970021296	0.40499144241275614	0.41990162561972566
3799	-0.38844498587608184	0.17388331941333868	0.42558772987771926	-0.024724330469778198	-0.3277712670974014	0.3287024430268428	0.05358326370148375	-0.3987233094869688	0.40230764804704355
3800	-0.1173150574884169	0.3023755904569908	0.3243359684304601	0.21648468764565018	-0.12159550232236704	0.24829636761351037	0.02726861708800847	0.27582624127225985	0.27717087302289783
3801	-0.35451450290114206	0.1611478718637678	0.3894215830863323	0.15918534552987457	0.13052184437772038	0.20585413790163998	0.27638926264568153	-0.07927560283992133	0.28753372969350305
3802	-0.41804017563030843	0.22392075333251804	0.47423421662088183	0.02749971389665047	0.2183926520944694	0.22011720685410663	0.0026311705169402063	-0.1921031792308082	0.19212119750010206
3803	-0.40347654041831543	0.018172899711159464	0.40388559388995837	0.03875726728479111	-0.148738031943634	0.15370467759261666	0.1333042904085707	0.22509178108354733	0.2616034092910414
3804	-0.23820062115595148	-0.3311559984776511	0.40792625711862573	-0.026403166668287605	0.22745687026135572	0.22898418076191332	-0.08120277493789568	-0.18118709904236258	0.1985513926342534
3805	-0.12855932396906303	0.26858703684539625	0.2977691994494608	-0.29428487250455393	0.1797099375908304	0.3448177023499834	0.0009554059327921343	-0.23689007850842206	0.236892005133611
3806	-0.32613048457508514	0.07151830952023754	0.3338801604854837	-0.143374560308635	0.04869667284440914	0.15141872569074746	-0.13225727713911037	-0.2640424934511332	0.29531411362165394
3807	-0.09334449204835349	0.017763058033106544	0.09501957917425564	0.01406674449920506	0.21058156450160426	0.2110508673489622	-0.03814279224063296	-0.04187353992506063	0.056641556703252216
3808	-0.21582874645149686	-0.032526072888743596	0.21826587734318062	-0.38987870333416635	-0.29403289034438257	0.48832442486302347	-0.28299027530081095	0.11611981534493317	0.3058877366462574
3809	-0.2894980731547271	0.05437621625765834	0.2945605324119295	-0.5075238493680627	-0.06595871791031158	0.5117919598291361	-0.012299663995439282	0.24692487832356808	0.24723102003897005
3810	-0.3939842125786782	0.055010108561470546	0.3978060731124977	-0.05016811833999887	0.0734055076036065	0.08891124025858184	-0.17305331216310585	-0.0032624782375521434	0.17308406227862766
3811	-0.27441697679573474	-0.24330412870259105	0.3667445653277467	0.45154346914950444	-0.08149348021218765	0.45883841583793267	0.19580296580436918	0.19725282706696573	0.27793430735282976
3812	-0.5964148391258293	-0.17795560400713062	0.6223976681568075	-0.1725271183833708	0.0710731628714358	0.18659314311683392	0.29422999835840896	0.17650654154943288	0.34311200961745864
3813	-0.2678029677879779	0.16989185607121643	0.3171461371597826	-0.22715554101941673	-0.15540974408060756	0.27523050043740405	-0.1758753768224206	0.011609203266011814	0.1762581112258384
3814	-0.49382540731827035	0.13041547255252783	0.5107560360819584	0.10909606601094748	0.014008173125511432	0.10999172938625572	0.11981932997557997	0.06749571243814666	0.13752215469999698
3815	-0.5035333296037076	0.09298683147686307	0.5120472291204226	-0.1095286253689874	-0.09993712113937733	0.14826984844143656	0.27153290429854027	-0.19181773693465956	0.3324517443472578
3816	-0.489042632117816	-0.09261978281359146	0.4977359944761464	-0.2668937702662148	0.10788385217283102	0.287873601024068	0.31997464742513954	0.41732553655593096	0.5258748695807188
3817	-0.19318180338435695	0.05013132450891665	0.1995804570990122	0.053661593389614584	0.06283898271011558	0.08263355464431221	-0.42939362064214115	-0.2332032243522383	0.4886334262987413
3818	-0.3080170641088476	-0.3284721629902584	0.4502982052392978	0.07555331253440999	0.31331583075489805	0.3222966224404999	0.1796008581498421	0.23574550348457815	0.29636533309642843
3819	-0.18706685895683514	0.03803595537901062	0.19089458772204765	0.27751462204139765	-0.24346751887730514	0.36917583641816365	0.28970837981115505	-0.4842598715353992	0.5643036137685863
3820	-0.0828730309267424	0.28128182425835263	0.29323608903593634	0.16725518585800503	-0.3906798312057853	0.42497650253558333	0.019994808396838294	0.1686536591138653	0.16983476998342287
3821	-0.4654444050093799	-0.04440789940678396	0.46755807733826893	0.044534128819029586	-0.12742656756714818	0.1349845130065479	0.4526903102912859	-0.063227233064134	0.45708445612661897
3822	-0.20103598376587745	0.08195756097028165	0.21710022701257495	-0.15130441470542993	-0.35617166589755417	0.38697710720091916	-0.28401209550323026	-0.0042533792371373435	0.2840439431268882
3823	-0.3533497755754929	0.1283815913716828	0.37594932757271554	-0.0577213488581004	0.23640431192343572	0.2433490349477302	0.170508299742991	0.037109550033618544	0.17449985382499122
3824	-0.2243269037284043	-0.03994833702245092	0.22785615937962286	0.0522790302506777	0.3347280394173775	0.33878600528379665	0.22090740174848883	-0.2116974531353727	0.30596714171830863
3825	-0.5736729841315921	-0.01741359076183849	0.5739372142191745	-0.47275985455890773	-0.2563119854019381	0.5377710609016098	0.09733437668775462	0.09398496806692995	0.13530393603933166
3826	-0.3677008296853252	-0.11903219498656441	0.3864874688713672	0.5614746661827963	0.15658569461577285	0.5829004036054415	-0.19348072372932867	-0.16810826980573365	0.25631071150442025
3827	-0.41985025248128155	-0.3089228037561955	0.5212557272483294	0.4835935834187689	-0.019433260895599117	0.4839838897658085	-0.191743855975912	0.26750733471704163	0.32912897233748145
3828	-0.49962232516711574	0.14864302149846156	0.5212650147915043	-0.08817279600430546	-0.056522367404558516	0.10473404399827575	0.00609152812971736	-0.3322731656780144	0.3323289986514032
3829	-0.5398927364928129	0.1515761443563066	0.56076688066934	-0.16131745133051695	0.07442916249292277	0.17765984445893115	-0.05452606550837517	-0.27269690682793146	0.27809475869448735
3830	-0.208453172353972	0.04249349445316533	0.21274026919056943	-0.26783466316159726	-0.17705490863987267	0.3210667336619599	0.06528937899651577	-0.533585950985019	0.537565503076916
3831	-0.19247704620004671	0.08177554490040441	0.2091283172065729	-0.26209216684791836	0.2010191565038611	0.33030441293534196	-0.06775635734034192	-0.05039669834082446	0.08444377516246042
3832	-0.47796255194525916	-0.006821187480491312	0.47801122336266183	0.09184995827293892	0.10401787675143849	0.13876647116150956	0.038494385263887994	-0.15414925776226907	0.15888301156984377
3833	-0.08902762517791277	-0.10419786442497073	0.13705149760416158	0.09054868373257882	-0.29344466323818996	0.3070974348780486	-0.2793942360087398	-0.5085564872206161	0.5802506698049387
3834	-0.4136920854297521	-0.0908431209056683	0.42354883326849	0.24853012623085932	0.18637921311759856	0.310651629203296	0.1996702504300902	-0.04756210623268554	0.2052568217041865
3835	-0.36950714765301085	0.11862778454427492	0.3880825729565125	0.08530447437507135	-0.034607664650154094	0.09205728543110932	0.27594684316235313	-0.17366659382056965	0.326047153124371
3836	-0.32200858358561457	-0.04541832533467186	0.32519586740765916	-0.06852661343569427	-0.1392527158868616	0.1552005658199482	0.07847729239862573	0.12449386773407158	0.1471645627371206
3837	-0.23349281661927865	0.03750410131463164	0.23648562964421804	0.1536070110595741	0.34768569016973694	0.3801058444636999	-0.07167695135648522	-0.1516699615024451	0.1677538750011848
3838	-0.4499188915087712	0.38364035345419983	0.5912756799792672	0.2538350834769308	0.2580671623555695	0.36198191928602774	0.0678992394656829	-0.3143190631662201	0.3215692463369413
3839	-0.5399993080987046	0.023810884505948777	0.5405240151630963	-0.1083074646865055	-0.11261026743342081	0.15624205336030755	0.3621632613869935	0.2981445759995503	0.46909744840109224
3840	-0.3972710128164355	0.2993666732163439	0.49743809932173244	-0.015641181720472793	0.1957466767236119	0.19637058846464528	0.25188090137087676	-0.5267174787927514	0.5838452628404189
3841	-0.27186040514598436	0.44363876002511	0.5203108967557338	-0.25994176486021126	0.08920427745847054	0.27482198644855393	0.0845147428561567	0.06466212288068408	0.10641396475782197
3842	-0.4942338354546426	0.15446195881379698	0.5178084402834718	-0.007324166004619886	-0.33036261562567454	0.33044379432923293	0.3221149317079962	-0.2747797843708233	0.42339338578693364
3843	-0.13069332453386806	-0.07627669805706679	0.1513237580296098	-0.27290992548898957	0.19318986339058694	0.3343682860967521	0.23257628276309145	-0.326317527704329	0.40071792596658684
3844	-0.3619513927038678	-0.05103430242460736	0.36553154542971494	0.2856913970424402	-0.14204833300106717	0.3190568965755846	0.016005716239584713	0.2658779433971216	0.26635927567371315
3845	-0.5272289566103999	0.09826859351988218	0.536308762897705	0.2324862401000124	-0.4175316694252798	0.47789386563221525	0.28133053393685414	0.22708059408378048	0.36154178947203064
3846	-0.34377044410548496	0.4891199887144129	0.597843191481236	-0.22421426673340872	-0.022635545091059656	0.22535395560843735	-0.018450938936448044	-0.21862034870703714	0.21939757067119736
3847	-0.5768227551965835	-0.20114639453157782	0.6108881754835584	0.39974833772480506	0.16631494367716493	0.43296581158803216	0.39426007770077265	0.17142406871146307	0.42991536399878955
3848	-0.3447122322382354	0.10061966502150252	0.35909725708184753	-0.13634866406239365	-0.15825314078046523	0.20888995849126216	0.41610884085350397	-0.11340622788980952	0.43128591440092506
3849	-0.42452204012001865	0.01915989795607065	0.424954190751603	-0.017918522792569044	-0.19452498109529048	0.19534851350647883	0.29936947795879654	0.14003955193604903	0.330504403056558
3850	-0.2646097164963206	-0.11406970948795664	0.2881496151080719	0.06286909195506707	-0.21647894147212884	0.22542327924184777	0.21168041535435547	-0.0030473857922305577	0.21170234954945383
3851	-0.37621967588887917	0.3586873189846101	0.5198055764671063	-0.11626651696139892	-0.07450660678455956	0.13809104757689486	-0.04138006552448949	0.09156448525698987	0.10048066870392812
3852	-0.2389891865486213	-0.23842898885484765	0.3375858616907953	-0.14206793729276293	0.14259916298559114	0.20129038747742428	0.1416315423647414	0.0349592547868529	0.14588229257818658
3853	-0.27446006214523727	-0.24596072993397072	0.36854444288636234	-0.28121406968947477	0.2698318153354036	0.389731396680478	0.2017476013162182	0.1872735733075447	0.2752698419664313
3854	-0.2603312597748386	-0.3258405705545701	0.41706647220231247	0.42739825023284933	0.16088081065061957	0.45667482910458485	-0.406653953809954	0.24697891227013705	0.4757793829658955
3855	-0.44638760885182144	0.13005315998808548	0.46494700962511126	-0.20519022057617026	-0.2032863739715431	0.2888397072124874	0.08452539886633224	-0.23296821746138102	0.2478280319105284
3856	-0.5159464911815288	-0.20566180521452876	0.5554255664682983	0.08339737528217629	-0.09380474766743371	0.12551674346041272	0.4220012852042125	-0.08280234455619481	0.43004803566347083
3857	-0.25079057956045464	-0.014866263900491353	0.25123081140383197	0.22881098181916928	0.11542162826379178	0.25627449672590746	0.2580805918338788	0.38335529874703156	0.46213296458784564
3858	-0.5535624036306258	0.025034709049687052	0.5541282084233923	-0.059392390268258356	0.0550548091325859	0.0809844925303763	0.30630679784659354	0.140031985744069	0.3367978792071902
3859	-0.4791969758989204	0.11856792884584086	0.49364774430910024	0.12338687558459276	-0.10922056641325523	0.16478304886777667	-0.038878011155928836	-0.38291538611644965	0.3848839989869029
3860	-0.41291137649630894	0.41549999202781457	0.5857781561437662	0.21405872967734277	-0.22426943347377196	0.3100288995266801	-0.11507964452206246	-0.42936288088642666	0.44451750029263865
3861	-0.17047918487114724	-0.11475562256194921	0.20550427096270127	-0.36556106772824387	-0.12732694874371703	0.38710082164082116	0.14284230237788664	-0.4730399160864552	0.49413630261264574
3862	-0.5167197633638048	0.12862670499989193	0.5324886318879265	0.01910107555915575	-0.383778670326868	0.3842537168140023	0.6693235327526127	-0.1602068716397759	0.6882297822799021
3863	-0.6150808932247467	-0.031200252925040053	0.6158717082256163	-0.17665958751871466	0.5745867932119325	0.6011310945175391	0.6381583597188133	0.040249402902618865	0.6394263886586349
3864	-0.4299790677002189	0.16179176662875275	0.4594111169847789	-0.21744020467116962	0.05094316017346443	0.22332811774583916	0.06885007819350199	0.2941896802980363	0.3021388774406766
3865	-0.5497746079469572	0.08300975538086351	0.5560060602472074	0.05308116158239256	-0.1613949449702854	0.16989978804253264	0.24459222762581073	0.09085885855220704	0.2609227663358764
3866	-0.4347717263033187	0.04277859921926493	0.4368712196333496	-0.27785544618910685	0.38981578373957937	0.47870658469405886	0.07119048878110155	0.005224236832268123	0.07138191888266784
3867	-0.5736198307489917	-0.11765957504759675	0.5855625379315884	-0.17679318184399836	0.006275426499869369	0.17690452262245962	0.5382108731509441	0.19860491000681546	0.5736853268619626
3868	-0.15743773531741312	0.09693312617020865	0.1848855631221795	-0.27391635137358117	0.03189004006768031	0.27576646316282455	0.13943583273180796	-0.18967322732079092	0.2354108846504281
3869	-0.5473346309758234	0.12460760186462021	0.5613396945770827	0.07085595778287762	-0.3018226832630652	0.31002822272406994	-0.02483200149651772	-0.1988403786381689	0.2003849407398007
3870	-0.430043663788826	-0.161298288889834	0.45929804132361063	-0.20284985925470236	-0.18947462856290662	0.2775764764325392	0.11084760434729783	-0.02387438010139277	0.11338949428743766
3871	-0.3694786052377973	0.251437743869935	0.44691764204478557	-0.2973518988754639	0.2710408881237913	0.402344771060564	-0.2545173612156016	-0.10251652275517266	0.2743879089864655
3872	-0.5628133191349934	-0.022474190421581473	0.5632618586686422	-0.21872223731130133	0.341725952145229	0.4057290271400662	0.39128703944736853	0.1104544733049314	0.40657808341394436
3873	-0.3076992547211321	0.4323588806010117	0.5306722462975617	0.22278325827601614	-0.21058547799375119	0.30655933146771897	-0.05146002391203677	0.02570912640035524	0.05752471852427302
3874	-0.3156012576678939	0.15386726953369131	0.35111150718156475	0.11975631365999115	-0.3052237338558378	0.3278766572513656	-0.016792867107095176	0.2024775932939205	0.20317277418929647
3875	-0.4935413357779592	-0.11017712858021854	0.5056896773552673	-0.06089694557804837	0.26743059965292065	0.27427643648599587	0.2621630952016094	0.447601903419227	0.5187262789084462
3876	-0.16047364515700305	0.1006955244068646	0.18945020302324617	-0.008297352850059968	0.2576165495397407	0.25775013610293224	0.13257032499457888	0.1398314420904111	0.19268555541672616
3877	-0.4946272812896709	-0.09666375462400523	0.5039841553600877	-0.051940905463098645	-0.42750446566191036	0.4306482622990624	0.28055053400417673	0.07089720384801465	0.2893700323867274
3878	-0.18047223759046963	0.10303204642724562	0.2078120091137589	0.17429278090759331	0.01132808821190867	0.17466052518826086	0.07571261204461296	-0.35513089373847523	0.36311203685654136
3879	-0.6325979478770714	-0.06249265856748901	0.6356771948348585	-0.09530061972131823	-0.27574409573789554	0.29174820385664246	0.5500936021432622	-0.11780619797865159	0.562566681737494
3880	-0.4923521296699975	-0.15823442402235954	0.5171544764732003	-0.12431636843516203	-0.009250676346833507	0.12466007570100707	0.21148507697304772	0.14017372998379424	0.25372152521980784
3881	-0.4848442696880078	-0.2573249152551383	0.5488989687186174	-0.31635394771519115	-0.0161183253948358	0.3167642982542693	0.12394176711824942	0.11097563167660812	0.16636451683702436
3882	-0.11670492107532085	-0.05807481262387656	0.1303561370419331	-0.10927021250232329	-0.08781069946099995	0.14018094834938502	0.31536150642041627	-0.15830828008475284	0.35286596786194446
3883	-0.46801040023111623	0.2564922357751741	0.5336871759162263	-0.35553190662989864	-0.3989297782265895	0.5343668258675933	0.10053014514070402	-0.4636327105197116	0.47440657704743694
3884	-0.008221826111830057	-0.34357855080621647	0.34367691077334983	-0.10172447058823529	-0.10393088235294118	0.14542866369157645	0.08586325610104288	-0.40303934011199477	0.41208398224898946
3885	-0.6960592140047869	-0.08406001777536008	0.7011166208195008	0.0042466722139589035	-0.028635542899976663	0.02894872263277284	0.35626744558049256	0.1619859686095508	0.3913642124758262
3886	-0.5429393032337777	0.11020593443536572	0.5540112227931417	-0.432621926794155	0.05119985822042355	0.4356410873929119	0.15633370775369754	-0.3904400959599221	0.42057543522323276
3887	-0.6826024842447456	0.09037360339776296	0.6885590313750843	0.28697553483090066	-0.33060311196624137	0.4377823377355973	0.5220762631045778	-0.08075690359021319	0.528285246788815
3888	-0.45617101798821985	-0.0029534687135262575	0.4561805789704891	-0.2065259638817722	0.0656987231560749	0.21672400877990802	0.1295894111057472	-0.015205146847566044	0.1304783965313431
3889	-0.5269356358281135	-0.22208243835933583	0.5718232014645843	-0.022102868279264137	-0.008237104064773508	0.023587850040739388	0.24868436491639778	0.126013249242202	0.2787889028251473
3890	-0.43998831996009313	-0.04007439942086469	0.44180955081375084	-0.11712949551749927	0.15735366788787597	0.19616191148628176	0.3613746718410519	0.18948542283409656	0.40803967811334757
3891	-0.5115918113300312	0.1349096584044228	0.529081087689534	0.0726892596307336	-0.07945931873999794	0.10769174434602118	0.3963933725441336	0.046938679062893375	0.3991628056183111
3892	-0.38408308588388096	0.14674836890219128	0.4111628638842986	0.08552840686197309	-0.1434926652712117	0.16704865568744698	0.30804021880602844	0.04284639050423583	0.3110057709774971
3893	-0.47760474959255184	0.008142861367998468	0.477674159887912	-0.32505490874458204	0.27150416231722335	0.42352709931541066	0.3903039591121184	-0.01613359103752239	0.3906372655781323
3894	-0.4733108239123609	-0.031776000820647285	0.474376274976681	0.24986016285321933	0.24054039417441925	0.3468281738997313	0.23202305259219536	-0.10690273258260309	0.2554660274240554
3895	-0.47053738933900774	0.1879068986571404	0.5066699491078129	0.11093330126074236	-0.46290381674968784	0.47601065207622745	0.3767084475762038	0.14445101769096166	0.4034542737253232
3896	-0.49788866776906615	-0.19719941555656267	0.5355191266320051	0.185020265653228	-0.21174729245256527	0.28119284230467756	0.441027726197012	0.4368179862077925	0.6207377935562953
3897	-0.6377616376182194	-0.1732370491538896	0.6608713805401322	-0.24326540832742788	0.3350039360606988	0.41401171005766363	0.13960083839633616	0.36566604159077065	0.3914077772012498
3898	-0.4258884817059025	-0.02146522653630947	0.4264290735867032	0.16618139165832957	-0.08773226750250931	0.1879180824046238	0.3694660641527407	0.07214380074845912	0.3764437548252733
3899	-0.3533350032411933	-0.5737886457240052	0.6738538673015404	0.5584541957182703	0.2900855927188334	0.6293017875537753	-0.48656995353873544	0.4740632425930415	0.67932781310978
3900	-0.22485687049971914	0.27915557850419037	0.3584528549487877	0.10879405430513914	-0.25209323930577254	0.27456720043702787	0.09487993002828111	0.11154381791661167	0.14643846638634855
3901	-0.2840358387356283	-0.19357041774864406	0.3437235288915154	0.05056475872550169	0.08478839493012504	0.09872115649542935	0.3126277219543781	-0.25361544441378214	0.4025628971720868
3902	-0.4860895840008974	0.19055984308333254	0.5221074003211502	0.28140284969867024	0.03471615652679186	0.28353619758775966	0.12179027106061859	-0.3924969915258812	0.4109583415407048
3903	-0.45860200394935474	-0.26653246414479237	0.5304294038507471	-0.08021417415374146	0.15755279611960762	0.1767970511639643	0.3830680680503621	0.27445493556158534	0.4712394894466621
3904	-0.20365016713857978	0.24625760645158792	0.31955625375016	0.03169775368607848	0.036520928586320424	0.04835830656206251	-0.07208016435597761	-0.024551626552742213	0.076146782334975
3905	-0.48454004478960927	-0.05447533780707174	0.4875926757385832	0.1931589411873865	0.09959983033548507	0.2173257986606506	0.21975016993923543	0.2582775915410323	0.3391127415485286
3906	-0.28213692492015746	-0.4327219178539502	0.5165747792862166	-0.14811088826322277	-0.148168946002553	0.20950148396044438	0.1254047612483036	0.27985654781416164	0.30666927054761156
3907	-0.5295825695610974	0.17188898150174153	0.5567795972776307	-0.05925934541694937	-0.015010280766372652	0.061130831402252776	0.09632950763809842	-0.15441864174527106	0.18200134878690552
3908	-0.6575482048864634	0.03791914115329431	0.6586406478613462	0.03583437366930251	-0.0007279251365032214	0.03584176629681571	0.4219366363069741	-0.03554805048196839	0.4234314453971414
3909	-0.4799215640441267	0.038359863905824916	0.4814521645952319	0.23949444533891487	-0.16193990500724526	0.28910572837968823	0.2904238919264906	0.27437243350206675	0.3995325634633251
3910	-0.6438824242020732	0.19626475408361962	0.6731303216256435	-0.016687874630929692	0.020163901355033733	0.02617380517909381	0.3600072512710759	-0.12353906902756223	0.38061413865482235
3911	-0.6942781633859765	0.1831286392373311	0.7180238621825331	0.2990570809925407	-0.01394620838429771	0.29938208767405794	0.2539908561279213	-0.3021017394749417	0.3946857179964585
3912	-0.6057020296110281	0.06432475617001868	0.6091080552178334	0.19153960647643942	0.32658099179554195	0.37860608163539733	0.4617375355304601	-0.049101830124243115	0.46434097540416663
3913	-0.4389464367286602	0.1688838012952308	0.47031448272056725	-0.1781922387766623	-0.02243350433224516	0.1795988198092178	0.004698660400191371	-0.3757457856077449	0.375775162579351
3914	-0.6376551412824936	-0.18627651709692053	0.6643064202803975	0.1456641435740848	-0.3663835468611563	0.3942777525219153	0.5492372590797117	0.4853881828787431	0.7329824382887509
3915	-0.6084386316477941	-0.1928480381811305	0.6382694840831346	0.4088912703370258	-0.09057576921093201	0.41880310520097475	0.15160592884509516	0.4337125947791358	0.45944637612134337
3916	-0.45021273196963935	-0.009316724464116903	0.45030912202875323	-0.22684372216793527	0.19710672729173956	0.30051478537779736	0.10223885852144433	0.48360660985002635	0.49429559706961124
3917	-0.4193060118722386	0.13826963762709302	0.4415155991374818	-0.14662238837868022	0.18180586785143446	0.23356262192200572	0.4286035130959717	-0.15750287995284917	0.45662690309666426
3918	-0.6043042961415713	0.14627510885844627	0.6217556512060909	0.2409751988632202	0.350474195391354	0.42532482657656545	0.48226319417379726	-0.42408696549999125	0.6422052185724626
3919	-0.385633809201671	0.23825381659425188	0.45329716072474824	-0.019962113197777874	0.3274541165981285	0.32806201310176347	-0.13226286647106836	-0.1336701153735854	0.1880456476261317
3920	-0.2532499215757961	0.07536660024117794	0.26422650739481157	0.3463060998155593	-0.27853623354732665	0.44442136331211063	0.12849315773227699	0.25493407864439005	0.2854853341912258
3921	-0.29822442058849746	-0.03885769161686973	0.30074528297736736	-0.18764239201817662	-0.288592639805125	0.3442315776218005	0.09174235266764595	-0.2742419192482559	0.289180375450966
3922	-0.47382131635411	0.34275847197704906	0.5847991193081459	0.09215827113456793	0.22711791815192706	0.2451034387440902	0.05605722538400998	-0.315735441350473	0.3206731691965071
3923	-0.5888068110801166	-0.11312559164330775	0.5995755667628431	0.11391040771907016	-0.12506794454637385	0.16916728921330992	0.22051298201303476	0.1452624982088617	0.2640590248829995
3924	-0.7455057903279158	-0.020747163964742157	0.7457944275904923	0.28776828998326026	-0.4696110059521884	0.5507677238467376	0.5995190473095542	0.24819810051357816	0.6488646894272362
3925	-0.4451973493246707	-0.04717325115334021	0.4476896195692826	-0.1736363970123317	0.04455042200203149	0.17926053237671466	0.4161342938276185	-0.10172948531742905	0.42838842034111957
3926	-0.5109055174502838	-0.06418379447104378	0.5149213602423611	-0.16120176370248787	0.13951929451900486	0.21319390742672165	0.2187887498275117	0.3376332401763334	0.40232415031048674
3927	-0.43025226244965464	-0.2007375008928915	0.47477631955245	-0.0834559615642352	0.2685741478087237	0.2812418361335903	0.19245996029513068	0.5176576046983943	0.5522773144163015
3928	-0.6067273727369202	-0.11688927914780643	0.617884462021776	0.2625908767960254	-0.23930188219538914	0.35527364016875956	0.5081333524049048	0.18053128951610573	0.5392504523137603
3929	-0.1745815988525563	-0.16292985923257697	0.23879881425053653	-0.21988788249552055	-0.001078601126103924	0.2198905278741062	0.12685031313119538	0.41837275017608944	0.43718046620518947
3930	-0.19538965803204028	-0.25662191956659647	0.3225398085010939	-0.059794362852018806	-0.31235107362706604	0.31802289072464535	0.11148672081724124	-0.2870433171671808	0.3079336857976409
3931	-0.10159249133939548	-0.2718231681395743	0.2901876445232988	-0.10889540293019762	0.19552604931490472	0.2238049256384333	0.34583561545808095	-0.1193279406381509	0.3658434505853722
3932	-0.4362434771490446	-0.045240443140984146	0.4385830241250585	-0.03788174039664598	-8.969350639815682e-05	0.037881846581231615	0.5207895970847436	-0.12990692703565418	0.5367472534848561
3933	-0.5760915689779993	-0.25130719018949055	0.6285195300772043	0.14571400111833274	0.1559967763040235	0.21346560458106834	0.1756489259759245	0.3837011338280862	0.42199420054955106
3934	-0.3812754340869321	-0.13896291383868226	0.4058098668843767	-0.024749455369587364	0.22457556893381275	0.22593521572131442	0.08982284756975872	0.10074930628261272	0.1349761707190118
3935	-0.5280089511420736	-0.1896464615382812	0.5610340745980973	0.2000688710124039	-0.16251091641047122	0.2577544395364492	0.28830287420936296	0.40776076681274803	0.49938701447784967
3936	-0.6764580490864648	0.14629666488557813	0.6920969630987476	-0.17653558130973518	0.13539770635575252	0.22247999989833853	0.20689982232159254	-0.5443028147716104	0.5822998288210331
3937	-0.16044943290339317	0.5594794858931214	0.5820320572393344	0.3304997691298009	-0.16583302637108363	0.3697711319590054	-0.3676486209880007	-0.08801010110630118	0.3780360914133992
3938	-0.5801226040121942	-0.1666282610333504	0.6035786718074848	-0.20257788399067705	0.13634099716950698	0.24418572151400605	0.4247983586447964	0.23197037062309156	0.48400815938817343
3939	-0.5463588360274517	-0.2643090226887015	0.6069326463290045	0.037940376040493946	0.10501919207141402	0.11166245043624395	0.4703005732020867	0.4444086551033692	0.6470561659431093
3940	-0.2763706410381218	0.055261694340855656	0.2818414201093312	0.2977444216692701	0.38178648715308305	0.48416181428098953	0.1429681172654161	-0.3807883513949333	0.40674273332475036
3941	-0.41888858172254734	0.02341820169748035	0.4195426749071792	0.02491259552269561	0.10375468697439402	0.1067036666887878	-0.21692717463807276	0.07812115802415076	0.23056520645468442
3942	-0.3692018230943998	-0.18489654847689435	0.41291248445027307	0.2394193101530731	0.01507445123555785	0.23989340373221316	-0.049031257158930426	0.12982870763725574	0.13877880783947233
3943	-0.36250606992554224	-0.1279116041801554	0.38441127613118076	-0.13017988288386526	-0.06450455207191488	0.14528468310752943	0.03323820073134501	-0.08579295165475266	0.09200656792583839
3944	-0.3077226526008594	0.0448512219885629	0.3109740552483061	0.06020004227218945	-0.12430492866074196	0.13811502589843563	0.30076137563597966	-0.12927276327157533	0.3273665413543596
3945	-0.09592064951961421	0.032486158396516925	0.10127251103645181	-0.430872578814139	-0.32873678792280414	0.5419585361517513	0.33019810698168345	-0.44656305643656463	0.5553821686264816
3946	-0.3984789780472152	0.35331439845975143	0.532556626195308	0.2511051810185108	-0.2868959790355694	0.38126515015290474	-0.15466067351242832	-0.38286757133175736	0.412925539424236
3947	-0.21614702929850071	-0.03864941416434365	0.2195753071039954	0.17270037815901124	0.08660712968087068	0.19319993666620244	0.5106619304240004	0.24669073248177373	0.5671260218652999
3948	-0.5405622435438381	0.16051513536812598	0.5638906346335214	0.043536788410716676	-0.307045212410237	0.3101164529804362	0.4192296222664016	-0.09343276057938085	0.42951502527282287
3949	-0.6517396406433212	0.03814922447797788	0.6528552079245111	-0.1354147674848077	-0.27164610823918695	0.30352721027028307	0.259561858397714	-0.2125005669534191	0.33545319985118566
3950	-0.24956913552481835	-0.1667538190131876	0.30015261045356256	-0.22676215640502811	0.005570566372070665	0.22683056845840702	-0.19578335791371682	-0.35996905526844913	0.4097668166004055
3951	-0.5287932146574864	0.26464113056874	0.5913181815710552	-0.19141438491542112	-0.0702914274093488	0.2039126075547874	0.3570766380308764	-0.4659576514466395	0.5870436596788194
3952	-0.37399649349450953	-0.04117683245670696	0.376256440047684	0.0250084493987045	-0.3603389815687243	0.3612057643218239	0.5751391804326	0.3495742309468694	0.6730432525557166
3953	-0.40553714059390994	-0.08774023273577698	0.41492013790802323	-0.1159625018813563	0.19602062131895068	0.22775290519519398	0.4150234890622145	0.14277891749253113	0.43889670282848225
3954	-0.47723342194625606	0.18131823188712076	0.5105174240289991	-0.10393070774645931	-0.1586802765615587	0.1896866420766963	0.5070126630203298	-0.14983740222160621	0.5286899730158365
3955	-0.46857121848160205	0.11069744570162782	0.4814695330695371	0.20109254780851019	0.2287620272831558	0.30458213655895394	0.36880342174886094	-0.49570509077697283	0.6178507108645866
3956	-0.41566929547449855	-0.03312650985041529	0.4169872046659653	0.12337129687389108	-0.22841201834302655	0.2596007068863274	0.3635229867656489	0.2174611964296114	0.4236016216442239
3957	-0.3897441926623444	-0.4513443393496659	0.5963323304810909	0.4017348562172885	0.38510198479441526	0.5565019617148923	-0.4648375137431047	0.18439774752607704	0.5000764376328503
3958	-0.378071088867184	0.04439627425384248	0.3806688553123837	0.025526854953184762	0.08885396490197585	0.09244807949656114	0.02967008723491549	0.16563199913908488	0.16826845579411878
3959	-0.6020835823706908	0.12916991169889966	0.6157836521446683	-0.1986259856419913	-0.037118169734646836	0.20206444688935898	0.3552988241966858	-0.0766426164572082	0.36347124388726293
3960	-0.39109326537821504	0.14685205156780487	0.41775527198812007	0.14492357634343092	-0.22757181358813314	0.2697995057815382	0.3386713317254135	0.06932145662522612	0.34569312298816157
3961	-0.40017459036484804	0.06411618525308675	0.40527840799268106	-0.4460856067548429	0.14286806396126647	0.4684054357646555	-0.2581916219708839	0.17274653202657733	0.3106513769214055
3962	-0.4495520358020359	-0.02699434011934012	0.4503617737910641	-0.05525423394406039	0.10290080967166741	0.11679729020756294	0.21975540284423536	-0.1441259970972622	0.262801712548667
3963	-0.5482263907300226	0.07019540044352184	0.5527020623593635	0.08447840431037003	-0.02209034550696532	0.08731886485429965	0.2392918371576854	0.1796482337336355	0.299222444368592
3964	-0.34367979913986424	0.04203141325543094	0.3462404425208965	-0.08188907208221019	-0.10110897385569602	0.1301108939352783	0.03878094376869965	0.043615750728833065	0.0583634758323281
3965	-0.40799377290244276	0.09476210507742988	0.4188541217248266	-0.13936812254228986	-0.008964750165975227	0.13965615033539008	0.08444126773899527	-0.15548666275334574	0.17693623142686565
3966	-0.5175511562136084	0.11580480034391229	0.5303488956156468	-0.04289551283960626	0.3673123270321337	0.3698085594081537	0.22369565897876093	-0.3649310300918434	0.4280355178835467
3967	-0.37344989680281837	0.08376478766268039	0.3827288401390854	0.1135920588602709	-0.09674804690628032	0.1492090493780289	0.010463101675599886	0.03374476122839664	0.03532966751945795
3968	-0.2686040286332965	0.16591256030931856	0.3157136390250349	-0.20173543044740966	-0.207364261376834	0.28930454679137274	-0.3449946055056145	0.03792089079863641	0.34707243017407285
3969	-0.449163199165755	0.2739047127341628	0.5260906491687529	-0.017945989305290514	-0.258709959228616	0.2593316439160824	0.10081359888824339	-0.4956922962824314	0.5058401272285042
3970	-0.4050025733205929	0.1708921019292049	0.4395807035097014	0.057474904124571444	0.014094718613504587	0.0591779156182655	0.5169966650484336	-0.25162132195364034	0.5749772528830159
3971	-0.5261397942271768	0.3151817227699502	0.6133209611921393	0.03782927059489818	0.11554192132524718	0.12157709199216618	0.5536889854093153	-0.28437591654757194	0.622447712242457
3972	-0.4176379354053356	-0.12093406664758287	0.4347947717780807	0.10494416242017153	0.1897717942389619	0.21685619916144022	0.30679615419240436	0.02294554800941217	0.3076530162385895
3973	-0.40165858943880706	0.02035160393322059	0.40217385575473064	0.2812777255792864	0.050697995110481606	0.2858101565992342	0.16380700623439776	-0.27825964687609517	0.3228949773085441
3974	-0.560403350951422	-0.09224528105390281	0.5679446343036407	-0.0034511544413760747	0.20889566656693867	0.20892417279344164	0.4879636306671724	-0.027574251465221144	0.4887421039748427
3975	-0.43936968722755015	-0.0630630954975713	0.44387236461416596	-0.22975729398178413	-0.16241638340523817	0.28136719022705775	0.09650518233892921	-0.019141085809891108	0.09838511769699515
3976	-0.46669320366762745	0.0654109964656296	0.47125486184036364	0.249175936013749	-0.29607379251766686	0.38697330360649224	0.32784927969827293	-0.20481096306787666	0.3865652348459022
3977	-0.32074874600240344	-0.19161417860717742	0.3736251483846043	-0.1448588256617386	-0.23691958345428799	0.2776958199113759	-0.16915888515778466	-0.16733772104489342	0.2379425168235453
3978	-0.4543081059377811	0.10659737645928734	0.46664639266662844	0.084838769070581	-0.15119931177661944	0.1733748788583131	0.47618309429302363	0.17110487312814637	0.5059913209716919
3979	-0.25476535423774255	0.28471697138598306	0.382059078566508	0.2520204374248134	-0.009923411445964082	0.25221573102112443	-0.01956026460300667	-0.048083619375192864	0.051909906603249234
3980	-0.3582568745889472	-0.012949367225879216	0.3584908287554806	0.006144247715706046	0.1582737607197465	0.15839297684040013	0.6625884859655097	0.16369081859056386	0.6825087441380625
3981	-0.2544765462569712	0.06563161505838856	0.2628037699311958	-0.1910907060153253	0.2934807276416614	0.35020935941592785	-0.19378676071446752	0.411396362110709	0.45475298282268795
3982	-0.4209175956529046	0.17720271773490082	0.4566973018344394	0.1208454266171054	-0.08206358096983891	0.1460754888948297	0.09518286287239258	-0.10047492762738294	0.13840154791877343
3983	-0.33700226461913946	0.007435327752476466	0.33708427797394414	0.06902933125109287	-0.1583454931352391	0.17273778905964718	0.21480402169607815	-0.03233122362869199	0.21722356170116006
3984	-0.6796156831578101	0.24027334293713257	0.7208389252254915	0.15151154490897237	-0.16616831942351062	0.22487253860962525	0.45932036670525905	-0.278402882423994	0.537106473813379
3985	-0.42805159684332184	-0.06353317220518823	0.4327408387598423	-0.07367672795821317	-0.007823195558574893	0.07409090788603051	-0.07799832492227439	-0.20540219700569154	0.21971299739761782
3986	-0.465898194539901	0.08156487537240269	0.4729840975868586	-0.031163000014755138	0.3906433240375961	0.3918843441438583	0.44825900990099016	-0.015432376237623764	0.4485245792526376
3987	-0.24374148404399437	-0.06266581327134436	0.2516682641830864	0.12237099683148236	0.04741520845679712	0.13123590537094712	0.387286707286554	-0.03443071721510324	0.3888141817485666
3988	-0.49128695678664447	0.08531531888318533	0.49863972720273886	0.3323069058271348	0.12129268108582879	0.3537510341262521	0.08611610351500201	-0.38782146426520936	0.39726750613335793
3989	-0.5076045278077347	-0.19340115060344604	0.5432001120265442	0.2338420182095479	-0.3336640347620085	0.40744788326113235	0.415942693779739	0.10365982933959558	0.4286650029188992
3990	-0.14875551297688003	-0.11278648359625218	0.18667885130089693	0.4025961728369995	-0.36927656024173106	0.5463047284501242	0.5430220661233761	-0.4402979944432938	0.6990960507739169
3991	-0.37368363755125744	-0.004506240212594315	0.37371080687396924	-0.023271701387459685	0.25928899894462837	0.2603312448769348	0.0976735448076479	-0.1623927215703192	0.18950334396602825
3992	-0.4100117172063307	0.03865915365292198	0.41183023007987685	0.4063122901306054	0.09734930762661469	0.41781163795011556	0.06966458967883338	0.15759390464076695	0.17230494431397889
3993	-0.6068308122989736	-0.1126421724382625	0.6171968031082495	-0.1005609401971862	0.09995319287219866	0.1417855544781943	0.2227471980264911	-0.16146248006054278	0.2751116985806929
3994	-0.192280624245937	0.350393227382839	0.399683940453165	0.050125708022566634	-0.6788777490418939	0.6807257779377481	0.07344093343549146	0.2713408066120533	0.28110390256408035
3995	-0.22817267121064588	0.005904920660975272	0.228249065661645	0.19759606387358664	-0.05184813860826899	0.20428517796325021	-0.004491446354603054	-0.2929418840907054	0.2929763139657685
3996	-0.47319470636551364	0.03195953777932443	0.4742727508379674	0.12856097401199734	0.016758640051657822	0.12964866391634927	0.15605911809862927	-0.14902713303229034	0.21578585384947244
3997	-0.2312122931833626	0.07820256765610653	0.24407942581691958	0.18672387372439944	-0.4771825492996081	0.5124148615865063	-0.27191675563414347	-0.09380963601181043	0.28764382455263465
3998	-0.5215220660589295	0.09737441438765218	0.5305346755526095	0.34769533695413096	0.04122964993316752	0.35013130590288294	0.3257708265470543	0.05271358635926132	0.33000811143971326
3999	-0.283280849149513	-0.2928199204834218	0.40742060002752273	-0.1418259652229764	-0.09533297581447264	0.17088879626550052	0.006314834967200025	0.04014887847532792	0.04064246035231654
4000	-0.37108704037254986	-0.0930760493005842	0.38258168080275773	-0.16589291745211274	-0.026810565976272543	0.168045429895435	0.1621252681340204	-0.20659143370094898	0.26261116321691585
4001	-0.419113383214001	-0.2772544961059253	0.5025197345378951	0.3762833876984522	0.051729777054210904	0.3798225344709053	-0.0580701375537537	0.2537321865876576	0.2602924574129373
4002	-0.5270598473161663	0.02074538190736126	0.5274679644522715	0.13822194744379587	-0.06234425980085541	0.15163150558268562	0.2742205558147266	0.009726604594915643	0.2743930029506646
4003	-0.5841674816706159	-0.03816817086858636	0.5854130643475963	-0.2663552551202469	0.13372558823114344	0.29803968674983056	0.22637348654881126	0.19369223698819799	0.2979289144775261
4004	-0.3255329731820883	0.10255458686230892	0.341305083342263	-0.07469852601791596	0.07746369139742718	0.10761270033859899	0.4328088894606196	-0.004882950035494951	0.4328364333061439
4005	-0.5641455690804997	0.0456297248075017	0.5659878928909781	-0.026388847788792604	0.08341191227417717	0.08748667553893617	0.38440665450064404	-0.0014929738236068124	0.3844095537252105
4006	-0.13390768181801957	-0.1910740230393854	0.23332498693952936	0.2575555960091843	0.37101185617560534	0.45164663450369497	-0.2956923196436754	-0.18340052808747967	0.3479507171986055
4007	-0.35831765064743476	0.047810352178124384	0.3614932482646023	0.09084310998267567	-0.26034099279456485	0.2757352047900017	-0.20241859326505426	0.2925573533572774	0.3557570686617742
4008	-0.22749803696112875	-0.4647231648542	0.5174195365206758	-0.028781998491638993	0.1418880085300415	0.14477779664642584	-0.09944782430161687	0.13804378444966722	0.17013511155405708
4009	-0.3454658033546608	0.09585810248673861	0.35851833579307946	-0.0977678503272418	0.0879038556166626	0.13147486600063535	0.09539325530732778	-0.3990847175172194	0.4103272899941312
4010	-0.2930706049089907	0.04629201975755871	0.29670411280424797	-0.2039671611007825	0.07908815196574391	0.21876365920524635	0.08609711949550188	-0.07503437890653387	0.11420539393265111
4011	-0.547611529342351	0.08874545196289457	0.5547559303989161	-0.10170019516589102	0.20661187008957616	0.23028546319447135	0.5553208417902669	0.09288175424594744	0.5630348635728121
4012	-0.5763112971306317	0.15871576572779564	0.5977670160614014	-0.0029723742643544626	0.1278298151423498	0.12786436817227356	0.18412977910451866	-0.19377890406638115	0.26730888353035814
4013	-0.3568647941745569	-0.03992460649981333	0.35909115211240417	-0.041397885241052944	-0.005322688830967169	0.04173866215899465	0.2344579562068415	-0.3055506187317653	0.38513856446226447
4014	-0.1071870760104755	-0.07760432903164736	0.13233102866723148	0.17967048395475416	-0.2118917805847143	0.2778121838291047	0.08871767257156894	0.1132248607828049	0.14384260330584142
4015	-0.23571373068227164	0.15084166717030684	0.279846692649515	0.14925661064125895	0.09907536666309817	0.17914648782363476	0.0943847136410187	0.0273627570140788	0.09827102645494562
4016	-0.38996403987984857	-0.37085410931575397	0.5381493498981424	0.10840223637996534	0.10396521046173825	0.15019923381472824	-0.040654189395213904	0.13717664802560303	0.14307409227013151
4017	-0.4785272575736125	0.07860650271400192	0.48494053090028355	-0.04822922253498205	-0.16821673885623611	0.17499408315070528	0.5130339205774026	0.018090160619352907	0.5133527613388814
4018	-0.4975377811386474	0.09810828874452428	0.5071184082448078	0.37224883238937545	0.07649234486776631	0.38002667279892693	0.4279944999151016	-0.1769702256299961	0.4631390209398357
4019	-0.6110650160774275	-0.37250408716700945	0.7156533719824378	-0.03256726221797928	-0.06741848299770783	0.07487241426644957	0.30982572131857533	0.5535021256120545	0.6343158366678527
4020	-0.4467150390985922	-0.46399944404344673	0.6440883559182579	-0.30000337112741743	-0.004282761852322145	0.30003393930836997	-0.1997423842549081	0.4019077255387276	0.448806015908375
4021	-0.35397510573164725	0.02767174801139017	0.35505506772293327	0.004180807214227199	0.11877002070607055	0.11884358193643847	0.1725536309098761	0.031490778289172246	0.17540360502977
4022	-0.44623191220442615	0.10679041952579124	0.45883233666788703	0.15502082889535848	-0.01693251122314532	0.15594283352474378	0.14087253380724374	-0.4147708292182325	0.43804099300368365
4023	-0.3279237409188212	0.23086718953821153	0.40104069502167317	0.2662990119355825	0.026855539310822307	0.2676497407985717	0.09324052889078668	-0.430732854493426	0.4407091877507077
4024	-0.580437442577801	-0.06556607896178533	0.584128868877991	0.020799439191288346	-0.2744347701401226	0.27522183731043953	0.32488842563075565	0.24901388628012244	0.4093414279903279
4025	-0.27068810370607593	-0.13955350276382647	0.30454429829114293	0.030246493620765508	-0.11007250329960404	0.11415255739138021	0.11656022379524894	0.1103987654180223	0.16054336852396622
4026	-0.5031049039201305	0.06412851846119683	0.5071755230967991	0.2580052347994096	-0.2941645101288012	0.3912792611463276	0.20047296176741444	0.1809495347077299	0.27005951660836386
4027	-0.2683221819848149	-0.31614485326289665	0.41466174358109115	-0.11343908525670013	0.25783243039279147	0.2816841994612594	0.21821200575950256	-0.06595777214286624	0.22796251262792186
4028	-0.3635548813098803	0.04498787394832243	0.36632780474137	-0.21944725762403278	-0.2134633875739645	0.3061432944117202	0.5270586650563645	0.05831965265229182	0.5302754173978659
4029	-0.2906900036475744	-0.13341340508561808	0.3198434224384895	-0.02205140692176331	0.3069033132814445	0.3076945047451411	-0.05975139378267499	-0.32604039613734226	0.3314703138628968
4030	-0.3798122499882469	0.485069425968107	0.6160760450221736	0.2960530953178142	-0.1470988187334426	0.33058357146118583	0.03838205885412543	-0.18926136566537333	0.1931140776209847
4031	-0.5184292226603214	0.2727291273335583	0.5857900953450044	-0.09373572233627538	-0.03175245580267401	0.098967692159634	0.2810951862742828	-0.1441658292620806	0.3159086736279919
4032	-0.31969744589329535	0.060049091882295944	0.3252881036044585	-0.028451397189251253	-0.1265209191556541	0.12968047264724206	0.04062449383169707	0.23451940906134938	0.23801198021437098
4033	-0.5499258423762575	-0.04902017418180472	0.5521063390236077	0.1256580034870495	-0.20689548297209967	0.2420654347787179	0.6113884329908654	0.012965631388266226	0.6115258977282338
4034	-0.462217026406967	0.08692068935917846	0.4703188128697103	0.2562851932617991	-0.2494974970033623	0.3576745745732851	0.05966247318651845	0.32306643808801805	0.3285293504781745
4035	-0.3374905771333173	0.10481345684031054	0.35339178030706264	-0.11109619782427495	0.06558571459103636	0.129011050415952	0.407733227190752	-0.1182902928109638	0.42454561348421554
4036	-0.5323184888138456	-0.027125547613886577	0.533009163961005	0.21763182026593306	-0.23615130674002754	0.3211402324021174	0.24022008807060344	0.021268941880612832	0.2411598196245995
4037	-0.38548266616868304	-0.034694033533860656	0.3870407754738059	0.08650112857266759	-0.08444219740608097	0.12088395239696921	0.3599517982736623	-0.11634676157857546	0.37828807278351395
4038	-0.484105437998995	-0.14346316509407628	0.5049155917963011	0.29933197603699824	-0.09070035189967282	0.31277177895861796	0.2199405031790266	0.002375370409704019	0.21995332987528676
4039	-0.4656262088529482	0.11391451912981007	0.4793582001377938	0.12457224855087515	-0.02619953552480033	0.12729752853349624	0.3148750738287603	0.04526408088677481	0.31811185004207515
4040	-0.5234749059730588	-0.056108463885723346	0.5264733012253501	0.265996523374128	-0.1333313493062773	0.2975422644851577	-0.015747150745996603	0.2402195054010228	0.24073508994687326
4041	-0.6245710865559412	0.04521654784932978	0.6262056997194131	-0.0037092183902098265	-0.14715494332063114	0.14720168356633845	0.3862652123629454	0.26971380943115364	0.4711118267244582
4042	-0.38640778328305864	0.008567602377945687	0.38650275392580813	0.35488903177300973	-0.09077469480290458	0.36631444155171494	0.00430533931028361	-0.1293629221960854	0.12943454556526676
4043	-0.06703400536875649	0.008345073027157188	0.06755144794604376	-0.08559718262857628	-0.08890827825544756	0.12341620483671474	0.3462946203093855	-0.00829519886075608	0.34639395834708336
4044	-0.5500055800243395	-0.03499224406140743	0.5511175874551304	0.15940005317408376	-0.06492112510907504	0.17211371077670978	0.43116933266874913	0.38902126711024765	0.5807275950891925
4045	-0.4651726020936516	0.1386746717466609	0.4854031461812159	0.029216067253808955	0.006115928310332931	0.029849341112932793	0.21398404328398246	0.275442533360375	0.3487947246793486
4046	-0.48043855657733425	-0.27538321532803345	0.5537663062434536	0.07657757062260234	0.13535220466455794	0.15551316224042266	0.05611926500486497	0.07043122733935046	0.09005514804392656
4047	-0.31169350749728697	-0.022025793633776415	0.3124707637542415	-0.2273419154473101	-0.02145186826823589	0.22835176629807277	0.020412464853996826	0.028772992161852255	0.03527823407374109
4048	-0.39911342044197173	0.005196360375859785	0.399147246687292	-0.17555196120728545	-0.19597391071835749	0.2631050451169095	0.4261867527513822	0.09632008775951548	0.4369355873887689
4049	-0.3403651413348551	0.1799966528482341	0.38502886186942353	0.09369856703684046	-0.4101413937093818	0.42070819376217455	0.34120552352779515	0.14182772324309637	0.3695082033814637
4050	-0.464140536901734	-0.08832954050285716	0.4724706823929669	0.0025862839105446535	0.007851009107593737	0.0082660273695084	0.16786429275086895	-0.00903065457447028	0.1681070299029545
4051	-0.31518002497811787	0.19059767288628807	0.3683285504205117	0.08319659011722758	-0.0018413809572333918	0.08321696516314225	-0.2119498511865568	-0.48843804547968694	0.532441981524767
4052	-0.39937150657603215	0.1469684580948085	0.42555531713230327	0.20527927871732699	-0.05158943650440926	0.21166259052923947	0.39933866433870596	-0.49681801185620034	0.6374162735140744
4053	-0.23990222139436262	0.09809571324183752	0.25918303336903553	-0.20945769103307557	0.15313999006929999	0.2594694218811393	0.2246803771340779	-0.43573086863075733	0.4902475514949827
4054	-0.5622590440910636	-0.24062314414415395	0.6115837883397621	0.0751494860606726	-0.05355976545705687	0.09228268380903411	0.4906136846723267	0.06231636729321915	0.49455547436094627
4055	-0.2646843416140774	0.12969468230204376	0.2947516095174133	-0.3931222126519284	-0.02845008134749737	0.39415032818586776	-0.0215256246598387	-0.2634491118697739	0.26432704564983295
4056	-0.3710660767353631	-0.2509394569674092	0.4479516094031504	-0.335863227675263	0.17822075509368457	0.38021933834381527	0.30086520477160916	0.13393682750844815	0.3293310571526623
4057	-0.1050139208421409	-0.13377684782901347	0.17007106922021295	-0.23502825837615696	-0.12332589479082566	0.2654195896336353	-0.06646144535198607	-0.068645534346035	0.09554754368338153
4058	-0.006135047875106936	0.13329479924854984	0.1334359109053521	0.19732372050206243	0.05705005133924619	0.20540535297451884	0.08604354762520165	-0.28777856011788583	0.30036642913523803
4059	-0.24268748512859437	0.16012059768743997	0.29075044495550595	0.17745640509725016	0.08061721779955093	0.1949100087624532	0.14235713807295472	-0.3390808332142046	0.3677517725498567
4060	-0.6114052813979597	-0.15489134573143945	0.6307200227547993	-0.24553063573019573	-0.012064839151773822	0.24582687693950847	0.32599411872601636	0.3094739772797536	0.4494956151702723
4061	-0.5219780435490984	0.22048690765806142	0.5666352922259247	-0.2502752650933009	-0.2632832039121389	0.36325714553159577	0.0038617898336174494	-0.25561055118581216	0.25563972167531734
4062	-0.4337843960378171	-0.03272166022157093	0.4350167919673328	-0.08694499408557427	-0.09223734413406076	0.12675630023571094	0.34066786159971896	0.127858820214612	0.36387150181567907
4063	-0.6395402623178008	-0.0318315402270472	0.6403319405423624	0.29339250425594543	-0.11312288119434394	0.3144454607770394	0.27721562653772286	0.2553369634320148	0.37688919922357056
4064	-0.6042926037870033	0.09745073299444798	0.6120998254801511	-0.10824111441991056	-0.27634488162172127	0.29678718376875257	0.4482715067789732	0.02455555693592069	0.4489435589985942
4065	-0.4261365223632892	0.10980272096044898	0.44005564786989876	0.2983737228393081	-0.07864390637778078	0.30856400064062134	0.09953980218595107	-0.18381752984871885	0.20903840914746483
4066	-0.35645476934093184	0.10504985461604907	0.37161199461366956	-0.16372858918599167	0.19152636008995605	0.2519710251718295	-0.34410505808420333	-0.43054187803178734	0.5511575090101479
4067	-0.7909694879047886	0.040777975965263134	0.7920199329058499	0.17081627354011042	-0.04067796239352405	0.17559298371694348	0.6929950922653534	-0.1925786494264453	0.7192556806301771
4068	-0.2598906790932619	-0.12127244157627615	0.2867929046636757	-0.03505652513355177	-0.0019360754733992742	0.035109946492098865	0.13856119389022573	0.06470599049960242	0.1529250458846404
4069	-0.15174867583656193	0.05006713654231579	0.159794802104752	0.01643342162598218	0.4075450514828719	0.40787623899231246	-0.15267806756095828	0.16546728757090723	0.22514443268760131
4070	-0.4656193285917837	-0.053492971862827365	0.46868204275071246	0.1896951768084513	0.3009102659296538	0.35571231106927487	0.42449333219442	-0.1473707998269102	0.4493470170359935
4071	-0.600181083716395	0.001707826141658691	0.6001835135365821	-0.19280147771683917	0.040874819528367475	0.19708668316574166	0.25595233155906155	-0.2487985855792794	0.35694864086695977
4072	-0.17184307715498834	-0.2193648719945733	0.2786592726454492	-0.22421036092655772	0.13641789369725266	0.262450238459812	0.07122180328049763	-0.23197959161151963	0.2426665947071688
4073	-0.49200434879844857	-0.08090299600217439	0.4986116464731979	-0.10914575878360974	0.1106940941728566	0.1554541062346028	0.5253363147834241	0.1794524470732499	0.5551409049879197
4074	-0.39905584534206967	-0.14687153231224476	0.42522560448004604	0.05906304987592846	0.31357970930459594	0.31909352539373365	0.38255124774172933	-0.10032937170598488	0.3954888620121579
4075	-0.6027961911014257	0.1584636145632927	0.6232767965734408	0.2445143631895602	0.3585350394034404	0.4339754005540207	0.43535793363937775	-0.5090526597045204	0.6698291877299728
4076	-0.4010117522880277	-0.42129313784803124	0.5816341921439581	-0.4680679514203426	-0.14181558447382084	0.4890800212097071	-0.15268745923069987	0.5662482344351872	0.5864729518121816
4077	-0.3612858141160028	0.16740838705042546	0.3981871513952805	0.16659336831750624	-0.39438875300944265	0.42813063294713616	-0.3493280099082184	-0.02845412601718506	0.35048494374771394
4078	-0.42272834549716803	-0.1896637316123638	0.4633266506212435	-0.23682204900421058	-0.09702443465944675	0.255926598491712	0.12681317528781377	0.40013216241305966	0.4197467436728115
4079	-0.4065571811996464	0.18595888901518753	0.447067612323645	-0.06716935766467425	-0.012827741858431352	0.06838328428988685	0.5124623764315087	-0.03968649322957085	0.5139967947397046
4080	-0.17903843334848904	-0.018621883662245015	0.180004264302298	0.07282571346103625	0.22206838413502727	0.2337048390030703	-0.11552785326757736	-0.0645039056896044	0.1323156783220653
4081	-0.4446450929553148	-0.042988461125832454	0.4467183301356771	-0.04820938756960401	-0.11250882394165791	0.12240253475549952	0.3268545937572436	-0.06476477272195906	0.333209245438868
4082	-0.19468531858176105	-0.3569810760058535	0.40661758680310267	-0.052452284785989206	-0.1374679448263352	0.14713489740386831	-0.2005814846723363	0.27591506045301356	0.3411188247196991
4083	-0.20067395270532049	0.00663584834332434	0.20078363921797215	0.26573190318525003	-0.033653920839394676	0.2678544954976849	-0.1229612575216798	0.12097765987027136	0.1724965652962398
4084	-0.3962722092428139	0.0447145160703158	0.39878697542119274	-0.15731068988742422	-0.3457137015298759	0.3798218221460498	0.18557597962513006	-0.26526348108477066	0.32373315957905385
4085	-0.5699159079444219	0.2770526586160754	0.6336894490003367	-0.021094260162423762	0.4973514332013921	0.49779856962357655	0.6155924504970116	0.0014071056010907302	0.6155940586580481
4086	-0.18585374378696407	0.03511497862297618	0.18914194617620536	0.0066923795415469375	-0.15109556360694165	0.151243701639531	0.2872808381690379	0.05090941124242866	0.29175683048072015
4087	-0.5766939186551652	-0.08818414719354088	0.5833972228508655	-0.005056055229079094	-0.35202372106959573	0.3520600288163427	0.21707545953449864	0.16869280963381686	0.27491638575076777
4088	-0.46097144858116995	0.27576537832002385	0.5371603301501406	-0.007878902892186939	0.08573903859799667	0.0861002894913442	-0.07290031098884395	-0.41556346203006417	0.4219092868338913
4089	-0.44310667291068045	-0.04434554201325122	0.44532016648072625	0.17017638093447654	0.2571353037149437	0.30834812314092724	0.4421978602516503	-0.14897000824584256	0.4666165566800051
4090	-0.4302792630917039	-0.07419560382094033	0.43662939877325446	-0.031680896135072543	-0.09940338151752771	0.10432982045915935	0.25733388042769906	0.20293192844181232	0.32772258633955964
4091	-0.07958993288815548	-0.0198532075037455	0.08202869781562958	-0.12537509891046322	-0.18844022003773817	0.22633742941608134	0.17201365187713313	-0.01660964563641038	0.17281370536006302
4092	-0.34942028710494605	-0.1847419755780525	0.39525198871224504	-0.15193102138702713	-0.07339948941197982	0.16873209625214947	0.07514434781824962	0.12901609898307784	0.14930447684460574
4093	-0.3098463395200483	-0.27050911712868125	0.4113148873596866	-0.44506685250269523	0.04119574742892623	0.44696934212861145	-0.09433007024823019	0.281850624222658	0.2972169855976236
4094	-0.5827268884584461	0.19055830695116557	0.6130930556453539	0.13104851073648036	0.302985509622303	0.33011199797543866	0.25506760820264746	-0.0777976907729328	0.2666682685356849
4095	-0.5278281484682343	0.0681241662358365	0.5322062159921964	0.13491672946305297	0.18014959869316086	0.22506977095628264	0.3116146452535918	-0.27758920254778063	0.4173241575893188
4096	-0.5161222897525483	-0.023489261717152245	0.5166565236164451	0.08169128503967146	0.13469942945912125	0.15753540030115654	0.1443147862567124	0.12925754777438322	0.19373763493180035
4097	-0.4533479087691198	0.016570512507481885	0.4536506456185142	0.003121853984800714	0.3424926190519582	0.34250684675984533	0.4103084706378676	-0.1672384963856067	0.4430821094904469
4098	-0.5516725617532588	-0.05059086119726669	0.5539874101711016	0.1605426839362717	0.30594102529739614	0.3455052305327426	0.43070393951617936	-0.14536728409180702	0.4545740102546392
4099	-0.604410296792184	0.23930851004172762	0.6500618200193022	-0.15990319579143256	0.017077901442221665	0.16081258266063464	0.3982989861612097	-0.03483187388456889	0.39981913637963606
4100	-0.4879416764071867	0.21074734921188656	0.531508725022358	-0.039672166043569275	-0.2881892562717903	0.29090707827255796	0.4295618219357383	-0.0399848847461897	0.4314187639323503
4101	-0.6282753424577335	-0.07720240505149083	0.6330008825318625	-0.09650391153923055	0.011535117801742791	0.09719086317690423	0.20568883123262474	0.07964504164837692	0.22057023360602146
4102	-0.5731116405917033	-0.12385666272926854	0.5863424131718133	0.3175286117894938	0.1661715270794426	0.35838163417909263	0.419256283546418	0.004045021706455581	0.41927579645593677
4103	-0.40001071076276185	0.1530241925035026	0.4282814170802639	0.04701853019710977	0.0011411703141143478	0.04703237663123499	0.14181512808988417	-0.2866995903921669	0.3198565079628466
4104	-0.4778365197277916	0.12629928529808335	0.4942461421724755	-0.06968419683422579	0.028410939501772012	0.07525336385706936	0.20149444648785161	0.0018732754359290333	0.20150315413487835
4105	-0.33633679153147583	0.10672142093760853	0.35286243640352205	-0.4275648524889186	0.2807576008447042	0.511504187192974	-0.24291234749706522	-0.35088678360305214	0.42676450587394227
4106	-0.5263076939979564	-0.020378734110460456	0.526702080464271	-0.11983326943457993	-0.16860725244396593	0.20685361500366362	0.5111294428533876	0.026418946028583683	0.5118117506084396
4107	-0.3566186391646839	-0.11841558274583752	0.37576469237636917	0.3220587645044893	0.23973457436774273	0.40149036593851267	-0.20494206284330585	0.040498285750691164	0.20890514658862322
4108	-0.2433711045725373	-0.10531221477910681	0.2651794809606083	0.22996834430574667	0.3715856979729431	0.436991270302698	-0.4120834782528844	0.3693244625349959	0.553365477488214
4109	-0.3864610627553734	-0.20344761350212662	0.43674143891520456	0.14505513612253965	-0.3209397859914028	0.3521978687438866	0.42274808142248715	0.2974924402102535	0.5169310324682056
4110	-0.5383736069281772	-0.17269064678159254	0.5653920764590711	0.0796902313385651	-0.16230985234499942	0.18081764609420603	0.6403376900240842	0.2741685352046806	0.6965635239959528
4111	-0.41692940611725865	0.11367865988883555	0.43214924204424043	0.2157117658381428	-0.13843769031488534	0.25631340195301894	0.2784483315323383	-0.07459994231075559	0.2882683207116436
4112	-0.4726988450093307	-0.046253665636325644	0.4749564186932863	-0.14781557164455048	0.22487707879814323	0.26910805225669404	0.5363308928046233	0.008453326161297722	0.5363975067986367
4113	-0.5540457148562732	-0.09041630875001351	0.5613748863625595	-0.04319666556348698	0.09631745463047021	0.10556042810777357	0.28867141850219563	-0.12292216767532603	0.31375316279851384
4114	-0.4241660960816592	-0.3452879390469531	0.5469375082369538	0.03925040601347983	-0.1930448744925641	0.19699471551306355	0.18702395443498113	0.5337093064360211	0.5655294716537032
4115	-0.02556108505347142	-0.15309058233339726	0.15520984333569018	0.0783681227804756	-0.43737776085032254	0.44434318758655184	-0.24030558526825088	0.07470401795167834	0.25164948759979877
4116	-0.3883231471883177	-0.12581127768275008	0.40819522808872455	0.1986748326487563	0.1788164709596191	0.2672957527056194	0.26081652153748974	-0.16155076322754497	0.3067961978354982
4117	-0.25260291215894404	-0.06485702864530177	0.2607962143051097	-0.2523232362496318	0.08843681834967175	0.26737256102917584	0.043255150856515455	0.12893209122720534	0.13599445659231962
4118	-0.10470614593651242	0.23853049384462996	0.2604998531489822	-0.10785717705640141	-0.24315187206741357	0.2660000066399694	-0.03299341475822222	-0.3430412922728585	0.34462427892074116
4119	-0.4043010130272198	0.016707252272765302	0.40464606931655966	-0.0992050982707448	-0.25328847011805317	0.2720233457217451	0.27039605991286864	-0.1715141124027724	0.32020480941065593
4120	-0.39099367441191796	0.0044329433752044135	0.39101880315030974	0.06157011597642541	-0.050282923956961746	0.0794937206514582	0.324743226455154	0.3344600068971535	0.4661777121894046
4121	-0.7737236901678948	-0.2585432849509145	0.8157775302864342	-0.21382242744203414	-0.12126520491796025	0.2458155414146934	0.5797662459992575	0.14411252937011837	0.597408839172576
4122	-0.626536529256327	-0.05814715618051445	0.6292289839672401	0.0703233094039327	0.2204815686035425	0.23142491209763888	0.47955556730371046	-0.17655229837963576	0.5110227550658732
4123	-0.1776500267573947	0.16395320623683193	0.24174405027268034	0.3939099365126236	0.03940075791131454	0.39587555848696343	0.4893661676227788	0.2153831069950232	0.5346673066427713
4124	-0.18158944452003117	0.20708301896127349	0.2754234977325076	0.30224362166667534	0.019347254621353897	0.3028622180126994	0.016699148742630707	0.6200701915479542	0.6202950136951328
4125	-0.5403558979948053	-0.07596502410523388	0.5456694799831499	-0.28359641805691854	0.0364941609421001	0.28593487390939637	0.1100252034398774	-0.1673885010983669	0.2003108975865876
4126	-0.42015012614779557	0.043917220528009296	0.4224391681188125	-0.0659456292572721	0.08382226402937253	0.10665363549897125	0.18761583671659993	-0.13757651325825945	0.23265209903882217
4127	-0.21065940736004685	0.34363878846941953	0.40306947645538305	-0.22382035946158046	-0.06067681601959398	0.23189917919601777	0.45804640261464985	0.002489452194361001	0.45805316756949727
4128	-0.24525731941075496	0.1545459471722097	0.2898889485853238	0.1673724126157062	0.009725816727206103	0.1676547524402855	-0.18673606435592832	-0.2193630071747641	0.28808069468101644
4129	-0.37725990991016806	-0.11689989439285058	0.3949564848619247	0.08825731997190858	0.2864104451407271	0.299700346370059	0.2180651447149689	0.25590690760879553	0.33621533680285454
4130	-0.5782394851315351	0.407534465755838	0.7074215454338941	0.49278446612138793	0.15503551313526498	0.5165970774052601	0.09130403540574526	-0.23210255907762156	0.24941536602975042
4131	-0.49559026734755185	-0.020978672273956146	0.496034089332574	0.2840162821770847	0.31420804491439264	0.4235468616701325	0.16807446006910653	0.02110474090832882	0.1693943157733735
4132	-0.17258993495522398	0.1352903863984744	0.2192960881997145	0.11919028743990084	-0.1795263822325228	0.21549024696608443	0.4068983919636464	-0.09947038734460589	0.41888024462975953
4133	-0.18812160500491062	-0.14098149752361192	0.2350861989007943	0.07788008117294021	0.40280374378729994	0.41026352878676475	-0.27526246453858944	0.05686672486515963	0.2810751657132803
4134	-0.38098807202591367	0.1674277117266903	0.4161537572581298	0.22493584952894963	-0.029063038652269474	0.22680563621527042	0.41955694669767224	0.030635154172862143	0.4206739167020798
4135	-0.5977092918373911	0.029520759624662628	0.5984378604312838	0.2004112772774882	-0.141866613779896	0.24554188271121577	0.31406841478542746	0.012445869724663383	0.31431491984796806
4136	-0.5668532658057542	-0.031408885131353065	0.5677227695097701	-0.3431402893139602	-0.2521426618167597	0.42581824768145987	0.32171648953329623	-0.15106034655444686	0.3554162741614079
4137	-0.5882203253818084	-0.019208159464116775	0.5885338601833199	-0.42999304734331684	-0.11530449132621523	0.4451843960468394	0.41927417901877945	0.1693926347001901	0.4521998472827512
4138	-0.4041553568951979	-0.11300409080907924	0.4196563797283099	0.13182727567371277	-0.19732686926552961	0.23731060647532906	-0.028391800980832122	-0.0036518443864561163	0.02862569353497083
4139	-0.4112815533878235	-0.05488801779023108	0.4149279583904197	0.06554284195364996	-0.08378984848765832	0.10637952265800912	-0.040845745067894394	0.05818653069499099	0.07109182262729341
4140	-0.3524094147502708	-0.22197972959456333	0.41649417277496675	-0.04135344512006694	0.06923685824446969	0.08064645040460974	0.4034467617047731	-0.012497416812672905	0.40364027915590595
4141	-0.5061469879187386	0.30821397693535774	0.5926049518503207	-0.16180730080095465	0.013508789655550156	0.16237022507359075	0.1491237978001639	-0.3868270654701688	0.4145757899957575
4142	-0.49144562561355415	-0.26545994828534447	0.5585586693252155	-0.01707370441689493	-0.058733381290062746	0.06116470763667059	0.2062121838261489	0.5286936943355897	0.5674861118904702
4143	-0.524624118559746	0.1036013244007691	0.5347557388118278	-0.10078142622115592	-0.24740673439868507	0.2671460052050036	0.24971058120310863	0.0746201445861495	0.260621450273864
4144	-0.4442265015143574	-0.1411965182175497	0.46612620759236895	-0.11966918878998442	0.09571901818272198	0.15324113412369797	-0.10391623587172505	0.01195039161359193	0.10460112780207584
4145	-0.3139827054262219	0.28522330389011114	0.4241903728148016	-0.5382446401921887	-0.09093109598514905	0.5458715571566987	0.0030091258441293654	-0.3208845593429113	0.3208986682163704
4146	-0.5149462624629898	0.028563859466432494	0.5157378668395607	-0.14710290841622556	-0.15353964865686645	0.2126351085173529	-0.10283501506049782	-0.1643322042223973	0.19385590954903725
4147	-0.49817890656277153	-0.0333340168536583	0.49929287960442476	-0.08733668746854685	0.28104774896261514	0.2943051718453683	0.07114321596701176	-0.11775339146849521	0.13757622752663906
4148	-0.2968071927386284	-0.3242662274154527	0.43959424007104025	0.04041082673796526	0.23073338178066255	0.23424544474885062	-0.19775417766301825	0.3042626055059028	0.3628807626375601
4149	-0.21193123514733272	0.321423068537887	0.3850034252047444	-0.18174934308153146	-0.30576433314270907	0.3557030378458607	0.012465601190818494	0.2033226573464462	0.20370442853180412
4150	-0.6496353077241066	-0.061817392206376665	0.6525698606440475	-0.04225551705536738	-0.032961034353723315	0.05359065690289467	0.5208011641059904	0.11325262087228691	0.5329728029351936
4151	-0.5374509048902579	-0.14565478686233402	0.5568382099885648	0.17562601700664657	-0.006572999185544522	0.17574897487015986	0.09749555416984226	0.05517157440125638	0.11202359441116864
4152	-0.34336050876536683	-0.134015911817443	0.3685874436275227	0.041274892868669116	0.029706791297516376	0.050853812349855414	-0.23229713355766463	0.03562822239356996	0.23501346448668245
4153	-0.5452528027461155	0.21665448372439242	0.5867195106866461	0.29647714016070054	0.01322358961083221	0.2967718955023595	0.3899353090317053	-0.2662455758335077	0.47216125622563276
4154	-0.3237362384848119	-0.02501981186826654	0.3247016216378022	0.21421932827593515	-0.06363325369655107	0.2234706056352882	0.3133741779490338	-0.18331423920042317	0.36305300673436475
4155	-0.3355699985517995	-0.4096970189012108	0.5295836772641258	0.31329643707312016	-0.10053674166996389	0.329032359971363	-0.25221492068290385	0.3054986800988432	0.3961588188557953
4156	-0.285356687824979	-0.062118570723476534	0.2920396481903957	0.23253330350532375	0.049095691983189776	0.23765968149942318	-0.16335115679331427	0.27257582916804246	0.3177753657418394
4157	-0.6437881960767554	0.030766462004549102	0.6445229372117336	-0.2642876287678141	0.009571279443349213	0.2644608857844513	0.4254461643457959	-0.10644959793637544	0.4385612336463016
4158	-0.39113399603320553	0.27912235092191867	0.4805154416218925	-0.3327333342487677	0.08768551789581752	0.34409333293302835	-0.030060830775665064	-0.3202670477615831	0.32167473545313335
4159	-0.6830209091644422	0.013444698899943378	0.6831532202107602	0.04855480771803998	-0.26160623009607403	0.2660740291302702	0.6688832866771217	0.09686603447800039	0.675860843540652
4160	-0.5995645851556097	0.09855910246045257	0.6076113794611061	0.1860696830434167	0.21568635959062554	0.284855283716722	0.674394962198014	0.16800613527441785	0.6950069255251394
4161	-0.40948471467959996	-0.07945493974077562	0.4171220672722119	-0.08881260283990493	-0.1130947650679505	0.1437988327802893	-0.029811850918227523	0.23433447636946	0.23622318529416125
4162	-0.2881505235147078	0.3519351645908203	0.4548506175409328	0.3265855804645585	0.15850898982269532	0.3630196154782602	-0.07767439813967225	-0.38579042182061674	0.39353216094099563
4163	-0.18717452921519603	0.2236678602313334	0.29165324631725525	0.0398436088510145	-0.10638220794396125	0.1135987998761644	0.2997479312708624	-0.12672695262085995	0.32543592736778665
4164	-0.5839331068860475	-0.16710302879149233	0.607372452082643	0.01392473815806876	0.3013345593560861	0.3016561204336775	0.0327386002411894	0.14447096308140958	0.14813397692434513
4165	-0.5082271854742422	-0.10536310153725531	0.5190339634557836	-0.07445852051986637	-0.13162798664780048	0.15122829810244148	0.2013097579634556	0.2504267070847117	0.32130850326842747
4166	-0.5189405072771807	-0.2768717232444687	0.588181265619247	-0.23975473201033792	0.027439184426628765	0.24131978858632278	-0.04677579371012014	0.05254190562190156	0.07034647626990655
4167	-0.6396839926544354	0.19843251121315375	0.669754486334118	0.04536517010402596	-0.0612716372599535	0.07623786586128006	0.2292997303093866	-0.2501165797439117	0.3393179479231094
4168	-0.5382385619798166	0.13220452115398162	0.5542371198464195	-0.16203664688669075	-0.30926042755477123	0.34913877897713114	0.37077060696373987	-0.1102736996510923	0.3868218347288573
4169	-0.4385047285431119	0.2067641951568133	0.4848070021704648	-0.2203938814182444	0.21616971774135704	0.3087115317492645	0.31157071881827697	-0.11955150903426535	0.33371975688788313
4170	-0.6059118243608492	-0.25965667681124793	0.659204618243041	-0.026872389221066433	0.26407998198050625	0.2654437081289986	0.4439651668196401	0.48108352351923045	0.6546345743625743
4171	-0.5162860682479828	0.42089417115437083	0.6661105070321932	-0.2964063072973964	-0.09577046754013548	0.3114942719514032	-0.04072127749093735	-0.2594600449718717	0.2626361311345025
4172	0.14463081581314816	-0.09982541024824892	0.1757361243854205	-0.06893122302612373	0.091060137443488	0.11420797756332143	0.3120637318597526	0.02206372102247543	0.31284274089004077
4173	-0.4899983108469794	-0.1441706377623243	0.5107675767173249	0.12686799801338414	0.3101301704524262	0.33507642642354735	0.2602697634032599	0.10218663705392608	0.27961126324663627
4174	-0.3664614375751393	0.19428581075857754	0.4147782075902199	-0.1971291959153486	0.1024208177088064	0.22214847238361204	0.2606742103662373	-0.2764127872368695	0.37994088079346794
4175	-0.28299516276637465	-0.28054925480454956	0.39848983239294195	-0.26607879889431635	0.28915183980839865	0.3929461969349288	-0.03946846350138813	0.11693968861153532	0.12342062381840098
4176	-0.5603902552639497	0.033287101584765035	0.5613780093009604	-0.08451874467376802	0.0765136266074334	0.11400768946808514	0.4759772078351184	0.13161328129870453	0.4938383927893086
4177	-0.47926599533563546	0.2622194420841394	0.5463102873752009	0.2104404391083403	-0.2310984700678692	0.3125566849066277	0.12450465017042912	-0.11029753121963508	0.1663338609760722
4178	-0.43401397040311396	-0.2684849824702187	0.5103452873468205	-0.23040178918773066	-0.00020229343142302362	0.23040187799481993	-0.03183316919507619	0.23848310736683115	0.2405983024884878
4179	-0.42875170103936927	0.20840789365396972	0.4767199086271068	-0.26668696216918336	0.18735213276737875	0.3259183294070969	-0.046824891259097626	-0.2934467456683079	0.2971591543007667
4180	-0.4692871463630867	-0.22125764386232802	0.5188307727083253	-0.21078158127518565	0.2640609862259726	0.33787139484055323	-0.0939849432265068	-0.015696556461011063	0.09528668027601452
4181	-0.35485056189740144	0.3298375755425762	0.48447058478168326	-0.09655104253177788	-0.14811609501411346	0.1768063387330982	0.340961331289819	-0.22280423348232495	0.4073037636611919
4182	-0.5236940819086985	0.016616157612992906	0.5239576205381637	0.20682258200045614	-0.27539394687697744	0.344408778055692	0.24242442743120426	-0.1370567908470396	0.2784854878312987
4183	-0.2766729521957274	0.2620353817897494	0.38106490757664757	-0.05086596007076291	0.026859685286583165	0.05752207043922132	0.18362755829637098	-0.5131312178483157	0.5449979145798475
4184	-0.58081221644351	-0.14670326832991432	0.5990531526573427	-0.13834204246739656	0.1387787752341577	0.19595425274676692	0.44217287012482737	-0.05291041105269574	0.44532724896663656
4185	-0.5255626821931753	-0.3484678517541828	0.6305917670095762	0.36437348709730777	-0.16408606893411615	0.3996151600198664	0.05413754139846553	0.41452657590787434	0.4180468341257679
4186	-0.37088696880998134	-0.007958001342733273	0.370972335111969	-0.31921854985505294	0.27973511342951535	0.42444341938235625	0.0895170549996348	0.37615221678474914	0.38665720390015823
4187	-0.5032971746059488	-0.08475342768177867	0.510383374993878	-0.055556240928882436	0.12991205335544959	0.1412927369441799	0.3525629392935384	-0.05804956007505758	0.3573099181217993
4188	-0.5776523742628824	-0.16499998001714528	0.6007555733384448	-0.35031486381278243	0.0643956539600732	0.35618436806956283	0.43978411106629456	0.14626767648747893	0.4634698453312973
4189	-0.2777182298733179	-0.17321186291006022	0.32730683564011087	0.12706352411789804	0.06425743252031407	0.14238734773624506	0.15728345782341732	0.1508767061718854	0.2179492293406153
4190	-0.5266417240438916	-0.3214393180306972	0.6169884445270934	0.3123631181653582	0.28438649344365785	0.42242916002942454	-0.04022253553207958	0.3684669797890537	0.37065586135861434
4191	-0.42848185153061413	0.07604465871415644	0.43517753527733455	-0.12268308462903058	-0.06819131795888553	0.14036094577575237	0.3744388103597275	0.01980072657469593	0.37496198670864467
4192	-0.5154932873212783	0.03346752253935655	0.5165785558249784	-0.17392256405592735	-0.10094026558535234	0.20109200755930015	0.12410259471606555	-0.23061905597846077	0.2618904408252742
4193	-0.487841368174818	0.09856685396943657	0.4976993321314692	-0.280391365166357	0.05831513200824371	0.2863912922576248	0.20481999020960345	0.06517728405500423	0.21494023994182376
4194	-0.34423174224559316	0.12484719323448892	0.36617251948769497	-0.04553314379923188	-0.24830835253342867	0.25244861877638985	0.40437105742954704	-0.10835729014050083	0.4186373781846083
4195	-0.5492032790881295	-0.14017243297952953	0.566809097252818	0.00930894108586831	0.027544628417404696	0.029075125774329254	0.384785407164421	0.11303149953605082	0.40104355057033086
4196	-0.21022352724320567	-0.07316740286095949	0.22259245325929805	-0.22701507221646097	-0.4234710145681522	0.48048261487053323	-0.03945510491446337	-0.00917673488835121	0.04050824319842066
4197	-0.5310305144117565	-0.004851072206420872	0.5310526717171911	-0.14526935774309727	-0.14410729809165046	0.20462184551598536	0.3751247493692346	0.16213493640423565	0.4086640615372688
4198	-0.44546429874578614	-0.011875591571770113	0.4456225657798923	-0.0008405700391406561	-0.31707630615047044	0.3170774203250959	-0.003462738603485992	0.04280506844965069	0.04294490008854781
4199	-0.2661850854750877	-0.11642174212739234	0.2905314471263942	-0.08258380679854574	-0.04720890529313372	0.09512500136302549	0.278579917332325	-0.11977517295883391	0.30323730377083163
4200	-0.1748260366150387	0.2036107596529794	0.2683681883625296	0.28987410759175464	-0.4338819507290096	0.5218050837434672	-0.409695883477745	0.2560609789703751	0.4831334617782926
4201	-0.4212689865342155	-0.014469466213492413	0.42151740707599306	0.3813033111188001	-0.15096806222075126	0.4101019030446568	0.2507258525953878	0.3767118055327194	0.4525209802731864
4202	-0.44755961574885494	0.2057697694333069	0.49259598827223405	-0.2602092004222165	-0.0428509986168053	0.2637139284657272	0.008145621397466708	-0.09826711372711995	0.09860414184104842
4203	-0.3547030770088333	0.0704390112421706	0.36162954407004555	0.08433636479417357	-0.282750626182199	0.29506022950089617	0.23066354533243447	-0.19917508634212644	0.30475627338042044
4204	-0.3249529430072664	-0.002434315971227585	0.32496206095993957	-0.006091750195871659	-0.3535616277642851	0.3536141032930952	0.2109910794719026	-0.2005113567277469	0.2910705065676021
4205	-0.47726234760212627	-0.30118624586375914	0.5643514004024421	0.2387326675989936	0.057304983006012986	0.24551404777782265	0.08564258594189886	0.458862306545128	0.4667861061500551
4206	-0.46710180138628143	0.17295062265732086	0.49809237169009535	-0.25169923368983216	0.15680819993602493	0.29654901080129253	0.24309463798093145	-0.055017819370025596	0.24924278016286225
4207	-0.35144667384192807	0.058586256364096645	0.3562963850354284	-0.2613490073290015	0.07141717119937932	0.2709312015511981	-0.07991000186744535	-0.238860759314591	0.2518731242883966
4208	-0.616320488627094	0.03626579599733962	0.6173865504372934	0.2526908139811365	0.04655303097699411	0.2569432469702099	0.18675774455372673	-0.0563376540853621	0.1950702089470275
4209	-0.5154789508125923	-0.2518966849817573	0.5737338133975107	0.2830123762906996	0.03376838461043632	0.2850198395426306	0.44636120932551	0.07343131539706076	0.4523610143143133
4210	-0.5083838328099448	0.02510716507309047	0.5090034294585227	0.0289468210567129	0.30622238467192786	0.3075874953951339	0.2765235690434053	-0.07345433829230186	0.2861133063149333
4211	-0.42175869007186845	-0.140752881602425	0.444625422496875	-0.2331830836847614	-0.03336392182022961	0.23555785233347842	0.29878726913371656	0.45103113864123845	0.5410202586044224
4212	-0.3933476896466652	0.09556203131216669	0.4047894598169236	-0.1254693230192328	0.18008516797754798	0.2194839828880601	0.4269913013999208	0.0237702839847647	0.42765242647729057
4213	-0.20285415777456395	-0.10297951052341506	0.2274963492323994	0.1044933446299279	0.11299263548930703	0.15390319927398616	0.05300134859205504	-0.03741240591180146	0.0648755043809752
4214	-0.47652951141602545	-0.07039334507665466	0.48170073518884826	0.07524836540956	0.09032788543136919	0.11756463491761977	0.3060087483122103	-0.10149832971557139	0.3224023340155225
4215	-0.3459139265224521	0.25100809087976816	0.4273891742303335	0.08151093807020485	0.39322263756423276	0.40158196637555416	0.12239212336644825	0.15828650073914113	0.20008610191212683
4216	-0.424432247066174	-0.18817896409296644	0.4642779930997632	0.295837597713116	0.03694250586719839	0.29813525950550607	0.20364339062247575	0.3666480259478806	0.4194060150685681
4217	-0.49808980130060704	-0.01954929795651954	0.4984732943802215	-0.28554226842056846	0.12492870941035783	0.3116754233007498	0.19985015074595833	0.08474672752742753	0.21707623218535538
4218	-0.4438637148779364	-0.2859864405803777	0.5280182208798063	0.18088948809965533	-0.021995692857904908	0.18222189058742266	-0.01723359722128245	0.38899632361233283	0.3893778841396827
4219	-0.3243854309581286	-0.1479476737118147	0.3565310953824763	-0.12863444348088576	-0.0535076346999775	0.1393193705872354	0.05252561543579508	-0.07085234658887353	0.08819861276720226
4220	-0.6006422675505857	0.059710306567377996	0.6036028945247692	0.46719924872286245	0.0656376803585663	0.47178749781025403	0.020009051115454982	-0.439995165318289	0.44044989230332365
4221	-0.09617459441427637	-0.04021262964818123	0.10424302467778043	0.15816019468473821	-0.09911198833733648	0.18664895771178208	0.2082730767810292	0.41514525661144425	0.46446017977736087
4222	-0.36142726052743096	-0.12480935635781489	0.3823702918465496	0.11961257250676237	0.13897289149966463	0.1833592977556989	0.3082707566070925	-0.1978912573271899	0.3663220019404313
4223	-0.3637515648216396	-0.14665874018695962	0.3922040119420218	0.26278562045017917	0.1733485816233821	0.31481107519625795	0.21380593146743573	-0.2513240519967846	0.329964779094285
4224	-0.5856542510232297	0.09728888615115054	0.5936800730276465	0.09283273898969056	-0.004898320138156861	0.09296187911452677	0.31974856370146365	-0.11352989997264194	0.33930544083015685
4225	-0.5843783791939727	-0.27437772535923194	0.6455859557353155	0.06770367140537932	-0.01279789034048528	0.06890263506524742	0.3798780561214731	0.4952411655566064	0.6241563502717048
4226	-0.4102415978098926	0.13529084442953035	0.43197428298461127	0.011889895878640474	0.08443742214568706	0.08527043967644282	0.01263257780456395	-0.11376753797031254	0.11446674066214547
4227	-0.4334766252463722	0.03691368748602985	0.4350455205594008	-0.09269916186339208	-0.1529698159440871	0.178865589759862	0.26294514204255254	-0.028591118481385853	0.26449499008449057
4228	-0.5909896994002534	0.015591274936916573	0.5911953252955916	-0.020673466465833238	-0.19657901388058982	0.19766309952537692	0.3498516177932506	0.13256179963983444	0.37412402381604193
4229	-0.21441202839306128	-0.00984560695201513	0.21463796005338961	0.06433767330848239	-0.0764656914013963	0.0999316674945564	-0.2747041813346022	-0.15192970552513047	0.31391881540243316
4230	-0.6455733086101646	-0.01392226650452121	0.6457234131534163	-0.21855962028083983	0.25576243573196794	0.33642641268017875	0.3565439549750059	-0.020008818916814403	0.35710494908873064
4231	-0.19059021564323764	-0.10439287363262303	0.21730739141642794	-0.267748995425712	-0.32143293992772115	0.4183403631279869	-0.06885399714887311	0.1366992921917285	0.15306067231361747
4232	-0.5597754988985609	0.06572723584319252	0.5636210417458876	-0.10344228702030883	-0.012809673262259604	0.1042324060601011	0.3897319535009564	0.05877221068948691	0.3941385141406522
4233	-0.29714892857850816	0.09365433028723215	0.31155837227862343	0.14178893869642015	0.06894459269114374	0.15766248760566	0.44784827725940496	-0.10810378014315707	0.46071087107366687
4234	-0.41418988949389085	-0.12085334462237664	0.4314612328649893	0.15977443609022557	0.20487203662716835	0.2598084329264802	-0.11393119583108395	-0.049736170018561475	0.12431413431953765
4235	-0.6915290333542298	-0.020030309599276635	0.6918190639715549	-0.11609908016529143	0.27037156377161164	0.2942444203575208	0.4243454429748777	0.15595489767651716	0.4520962121969594
4236	-0.3370131429302653	0.13532811316061522	0.36316877167420064	0.047981512392513914	0.1686277187658068	0.1753212282287373	0.354919977690177	-0.10225099181027827	0.3693554600784742
4237	-0.5583156889471712	-0.16156234048452658	0.5812218151337685	0.055833103640410546	-0.052194204625274514	0.07643016720239366	0.09271175821758773	0.23166911486388414	0.2495316591008283
4238	-0.731639735219065	-0.056387934600787816	0.7338094448288099	-0.12677816450659785	-0.14769842532943067	0.1946471881134053	0.6169849970493441	-0.027864096500893453	0.6176138716526616
4239	-0.3328626938334982	-0.13452652464518858	0.35901944067028696	0.31175884959728	-0.07886591453925307	0.32157955901818797	-0.04898168986691118	0.02436347306991357	0.05470635029177758
4240	-0.4422421283991004	-0.10326875894500101	0.45413933622293395	-0.008729023635669365	0.06659443357776859	0.06716408591781703	0.2314034440935879	0.060577203584080024	0.23920106925438553
4241	-0.46331509536497156	-0.06006473523148249	0.46719230517152227	-0.2712243871598126	0.12140730522746213	0.29715720074198115	0.42430402661488786	0.00721658978075891	0.4243653922855529
4242	-0.3244606596510532	0.02838094029449696	0.3256995508642841	0.33050962521880534	-0.05931255726655765	0.3357895052138673	0.044052395984312265	-0.505589845939844	0.507505375251764
4243	-0.18742587203247366	0.004475880162529445	0.18747930821923392	0.019193697100429445	-0.09041990832385223	0.09243461380714951	0.34604228861894315	0.27532737122283685	0.44221083982317055
4244	-0.6192999992003646	-0.08747091326355182	0.6254467600657401	-0.0037907676631079154	-0.05237206856975608	0.05250908003146597	0.16899701587925045	0.015182300985109353	0.16967761678929275
4245	-0.20321910381739403	-0.14068667303114996	0.2471654185457959	0.07047178501884946	0.1007211748935441	0.1229269195728862	0.27636142844817685	-0.05726020572653304	0.2822310583436232
4246	-0.5184485167228202	0.13896745484289533	0.5367502380042365	0.018793681804777352	-0.3342370736262656	0.33476502783598666	0.18977018794009054	-0.08664064936548732	0.20861286238698373
4247	-0.14610984357978254	0.10723863161428679	0.1812407528714589	0.022057725980694793	0.13380939638043185	0.13561525664590598	0.4544247291117921	-0.03202154843829348	0.4555515492155763
4248	-0.5013634452659183	-0.17287016842149272	0.5303295196186864	0.11966143963969485	0.12820223287235913	0.17537010192761746	0.0924629317858245	0.41154901170762415	0.42180799280235576
4249	-0.46888828352155587	0.025096457565070385	0.4695594260645891	-0.019134669103300663	0.21075679894292326	0.21162363729593295	0.3807228642878821	-0.014814593994621128	0.3810109861759823
4250	-0.12992526097152854	0.1166086554702692	0.17457993002949607	0.14008751556095525	0.2855447145141614	0.31805706406714945	0.1972746329743118	0.5576880873052292	0.5915515899203673
4251	-0.5123313906539603	-0.18815117168188042	0.5457877950766995	0.1077378199037781	-0.2998525632047725	0.3186204599489666	0.27404240330796714	0.2021033927184864	0.3405070045669094
4252	-0.350276988503889	0.34265280998775155	0.4900050171864119	-0.08986926785596348	-0.060733134709512665	0.10846657990648882	-0.04882277000653088	-0.21101301620570767	0.21658752475463786
4253	-0.34727291567533225	-0.03550872669710773	0.3490835825891792	-0.030165903121627213	0.26164023199569114	0.2633734852066595	0.18271957171458264	-0.15733544447213335	0.24112420860379047
4254	-0.3441253506779027	-0.06909755604132763	0.3509939162294325	-0.20554584027337047	-0.16680491313059648	0.26471299835518425	-0.07877938577005605	0.0954142680694325	0.123733884500297
4255	-0.3304783599536548	0.17612622484106918	0.3744814995088867	-0.11067118159147878	0.07391541926296322	0.1330849339319583	0.09838117110001095	-0.20063921113362998	0.22346128942466742
4256	-0.3835148575955053	0.0019748329409117827	0.3835199420651359	-0.030180539073582927	0.6213473138839202	0.6220798577429869	0.6223707132075676	0.21947484594868022	0.6599352336878925
4257	-0.4039724328198456	-0.35849211951716947	0.5401021442600438	0.11453650707483153	0.09721552568535585	0.1502313878228615	-0.03564363868129594	0.34106932885916247	0.34292675029353176
4258	-0.7272611698091479	0.05220939055836076	0.7291327928262765	-0.043734829618888506	0.0936814896049189	0.10338741130519584	0.6896704548636389	-0.042593940751526005	0.690984500622527
4259	-0.6142895477875114	-0.07250698886197889	0.6185538876725426	-0.09281919493603173	0.09453347746623278	0.13248389075820424	0.4312790261515337	-0.04209746580277464	0.4333287378252579
4260	-0.46234050155641326	0.01672036664120547	0.4626427455824333	0.003769901972200755	-0.014335268835417041	0.014822688469494399	0.17152811937538495	-0.08116422572174778	0.18976176451927068
4261	-0.44642082947398354	-0.026722219599582618	0.44721989446866944	0.16476843685322362	-0.16223804122860383	0.23123542073987904	-0.0008984388476631167	-0.04804176614540389	0.04805016635489065
4262	-0.4468222307229903	0.07344226460462319	0.4528177029429445	-0.048345151433466176	0.19661548793684924	0.20247198266370114	0.42160505689001265	0.16181390644753474	0.4515911472948095
4263	-0.3635601254044055	0.0712133119978076	0.37046902784141644	-0.27430004350513193	-0.28796214866805214	0.39769676002255616	0.1802036820173977	-0.5559975935000927	0.5844712918446224
4264	-0.5001386658569152	-0.13135844175085085	0.5171012718069322	-0.13207027657625614	0.09233467072368362	0.16114667037385497	0.2930609172929137	0.25529151416889684	0.3886623964975414
4265	-0.2606386163641864	0.1110867266368534	0.28332445918968685	-0.3641537196797399	-0.15308248646124223	0.3950217452466978	0.32071045370870926	-0.18865671275629162	0.3720840636012997
4266	-0.4636470152553478	0.31812979864724444	0.5622945167281369	0.0951827121338366	-0.2840487334748903	0.2995720809385315	0.25167142968103423	-0.0726008736805736	0.2619339523179047
4267	-0.3982922552295243	-0.04361441004433477	0.40067310533567874	0.1673565228932104	-0.1228972940597951	0.20763417503418222	0.27770485471054895	0.144753396901717	0.31316693989690725
4268	-0.30454648326678063	-0.04739358642256012	0.30821212257819475	-0.14217048581852476	0.08552441463921329	0.16591224348207528	0.1925320054372116	-0.34906657173573674	0.39864275312742703
4269	-0.5045612860687628	0.006833951571095664	0.5046075646415142	0.25336753970286885	-0.30531886366547134	0.39675523775378124	0.32405242507530446	0.04014037722438288	0.3265290554926185
4270	-0.16437378866587585	-0.14018596852150544	0.21603436803130774	-0.06372339750146372	0.1297977610518965	0.1445964389714172	0.23998575978033904	0.1556381874166727	0.2860356800815135
4271	-0.21781975181898358	-0.08814344821408886	0.234978109077321	0.20197792191405223	-0.01127783899151955	0.20229253716595091	0.25587744378332433	0.04884292172165984	0.26049740351757156
4272	-0.35619179266363293	0.00423986723426465	0.35621702603201977	-0.0792764050879334	-0.2860420554233545	0.2968245371839793	0.023522929367138557	-0.03278373244212019	0.04034973753133859
4273	-0.3719722957157739	-2.5237225561517343e-05	0.3719722965719096	0.1291136707022742	0.35821596059886585	0.38077423020732837	0.5276992479852337	-0.22599289975905887	0.5740551254589485
4274	-0.36050385131928586	-0.26191468881071184	0.4456033337295063	-0.036177911673177514	0.013549471407446646	0.03863197469006015	-0.011159887767430963	-0.002999019745214151	0.01155583032126379
4275	-0.3093271472383146	0.189628772414354	0.3628255163931678	0.07065060306237853	0.0028858955865721293	0.07070951920649982	0.2334465441445842	0.1101866833557211	0.2581441344713903
4276	-0.47425320200744847	0.11521267743585152	0.48804719101358973	-0.11678997175502823	-0.15364304670233556	0.19299244364097873	0.36744117803550036	-0.07344685237526315	0.37470983365792515
4277	-0.523747273541435	-0.04736773766934538	0.5258848819979509	-0.2508704416788383	0.032202165542049424	0.25292876066934933	0.0575829274318092	0.28552447497017663	0.2912731009527176
4278	-0.657492712556786	0.17591591163837322	0.6806196258063973	-0.41499866789277823	-0.23684316371168043	0.47782693367969364	0.25679495080434367	-0.4951848405864857	0.5578097104795403
4279	-0.4547232683908082	0.02293404594647098	0.45530124234345526	0.3041417260393708	0.1509882668556012	0.3395580160241633	0.16637961966271977	-0.036449806383067954	0.17032547144944124
4280	-0.6281707768633886	0.04509010369200373	0.6297869817296233	-0.13759226575837297	-0.13448182725375865	0.1923980079367573	0.336621338477908	0.010311121501248638	0.3367792225557744
4281	-0.5099126518567264	0.04539378640577043	0.51192920249563	0.08978242569233484	0.23478676786195563	0.2513676795577814	0.21225497152638884	-0.2162834092907893	0.30303578348458327
4282	-0.40650732229865766	0.1529365405954257	0.43432451983709264	0.26063484626174027	0.10596099918508471	0.2813507711632981	0.21317161864014966	0.1064514197147874	0.23827304453705048
4283	-0.3671288470193104	-0.037331731419093524	0.3690220162598372	0.20306929834199824	0.1514881534128696	0.2533491672643757	0.39654879429826684	-0.00885097077564062	0.39664755885178515
4284	-0.32038291638941535	0.09863733603101128	0.33522311551186584	0.12748266669706762	-0.179301499717841	0.22000195023967986	0.3712933591421275	-0.3694339273491558	0.5237749375635171
4285	-0.5240056046939312	0.07887100446624049	0.5299080194676867	-0.06322141744479745	0.06513803937444446	0.09077395990743169	-0.05121293171186601	-0.1725785323785984	0.18001698312235764
4286	-0.5724608427829999	0.007851583055604279	0.5725146844197986	0.0290200687750155	0.040921566416746526	0.05016711063741689	0.5552104133632301	0.10026268760047674	0.5641907564218325
4287	-0.3952305916881562	0.12446309250737295	0.41436491405845277	0.15057835128109914	-0.011644058670627552	0.1510278913871842	0.18684228706542	-0.14985898888736604	0.23951567127472162
4288	-0.5404803192402984	0.17899087627163973	0.5693476172555606	-0.1123492174379046	-0.2456620556669362	0.27013365627669284	0.45339383465987254	-0.31979210445941675	0.5548269634599299
4289	-0.06922008069850713	-0.13114581750595877	0.14829243076170168	-0.033468647617656985	-0.34880677514441893	0.35040878522092467	0.20885502544365964	-0.21696382201878706	0.3011539834006378
4290	-0.19314216284916116	0.019561813669151298	0.19413026457530647	-0.2878635295820228	0.012410177268820075	0.28813091497314836	0.5185596587602225	-0.07107048844785219	0.5234072353547806
4291	-0.10510632260670284	-0.04803989861742906	0.1155645746372008	0.5047190834834259	0.02270635360200259	0.5052295831859498	0.36877734861962447	0.08663184834626596	0.3788163275293325
4292	-0.6848817692374178	0.07017834290127502	0.688467891514299	0.20577032923204577	0.12155891684320443	0.23899372095592303	0.5152977905483496	-0.10089731718768198	0.5250829282691282
4293	-0.15752349460377002	0.1350572029344927	0.20749481780678936	-0.21682520745456593	0.1307637767026771	0.25320413876013786	0.18853301991166338	-0.45694810438320976	0.4943139383999003
4294	-0.37775149639228994	-0.21434029708124241	0.4343247126050848	-0.22527185104882197	0.2571396109583075	0.34185989293678837	0.2696944314743066	0.057528434304370914	0.27576186669255376
4295	-0.3885166866446788	0.2074619076559426	0.44043803074848387	0.230754929566938	0.04108294452987636	0.23438354432572142	0.3671925659505507	-0.2610895730367129	0.4505531551746615
4296	-0.21260688566861066	-0.25564376907373915	0.3324987586441985	-0.140955905594774	-0.15148983247286904	0.20692447091801577	0.14802541292892554	-0.16397065437223315	0.22090246347208822
4297	-0.3604985123854367	0.03824023285011526	0.3625210239979798	0.10042654491331342	0.5311334053474096	0.5405443415661305	0.062005832628843564	0.13028330246067932	0.14428604291495767
4298	-0.46586448073017667	-0.21411325975401485	0.5127125924028855	0.18819402713920372	0.009056817841520947	0.18841183030873046	-0.1739554732626857	0.09032847942717748	0.19600954281276967
4299	-0.5240986257499382	-0.11488003623932705	0.536541510266748	0.10374150107008955	-0.13399795447255367	0.1694631253314536	0.01469818992467536	-0.10529050900041396	0.10631146726777917
4300	-0.36641481033885476	0.27188406669199017	0.4562682971198344	-0.10461217373690607	0.044716370546135004	0.11376845208044217	-0.07363058615030636	-0.06016956605529374	0.09508858972621291
4301	-0.050760731738712546	-0.1749526442447484	0.18216772385600868	0.20600454053153378	-0.2203949012746813	0.30168159245715487	0.3953821007766555	-0.275409434435847	0.481847862079759
4302	-0.29636080101106055	0.035708916788026776	0.29850435694323063	0.14655074847836816	-0.19707879585458132	0.2455955489316972	0.04346979547312926	-0.06324460755388944	0.07674310068743104
4303	-0.23316237746443633	0.15355749913324243	0.2791856009985544	-0.07553801739490401	-0.02623396447713955	0.07996382284596354	-0.0566560079940045	-0.08643467399450412	0.10334822741756584
4304	-0.5966910632951153	0.14878253494581437	0.6149605415969043	-0.23609378317285476	0.10195150050578847	0.25716606095722033	0.7211117176305125	0.06342620908636147	0.7238957060952184
4305	-0.48113493066134466	-0.33679827973392795	0.587302224356617	-0.15697385990329818	-0.2254791281533605	0.27473920347438563	0.33391997250964073	0.20522713909358173	0.39194480052856373
4306	-0.49537287171355593	0.022455921238683892	0.4958815891202386	-0.1424529407009109	0.17409639051174977	0.2249497577317142	0.3090679038008935	0.15165439103964373	0.3442702767906105
4307	-0.2444800962599017	0.1401766307491766	0.2818155518693775	0.1166926990326383	0.3089093537177744	0.3302153461331786	0.014355623173535661	-0.019464880998124465	0.024186060220128886
4308	-0.5887330639410506	-0.23578070163173426	0.6341917374417378	-0.24156345183491174	0.2695810240613823	0.3619762834722481	0.24966643583207682	0.2830736034916596	0.3774440278701543
4309	-0.5857165364879386	0.0340250463935665	0.5867039840477574	0.14413444033942033	0.025840075693915342	0.14643239533595423	0.10440400366342316	-0.20833908394191902	0.23303512584739253
4310	-0.5908395257724189	-0.034450727715424546	0.5918430517080514	-0.08933697067944174	-0.153682510494671	0.17776222422698273	0.46273286675457276	-0.004927332531552025	0.46275909994378467
4311	-0.342523161736556	-0.09192976187437789	0.3546451711842228	-0.09072050157002011	0.347907917710733	0.35954155338560545	0.14305125760943757	0.16972498562191915	0.2219689911857112
4312	-0.5615892315119294	0.2520474057186096	0.6155569508011756	0.18867008248370817	-0.2671029112689254	0.3270173775699766	0.2878788724439052	0.0009246982471376314	0.2878803575557431
4313	-0.5275076291733225	-0.24183911362980504	0.580302038353571	0.08211701925032526	0.13462072371925454	0.15768939122608774	0.36893140165691374	0.11832251412372244	0.3874410877502456
4314	-0.5733631878751612	-0.12334709308179134	0.5864809038511787	-0.05364352705102232	0.021799158851071407	0.057903638237057346	0.6239186390532545	0.22880909763313612	0.6645510298823976
4315	-0.27872269378328274	0.003960339160864098	0.27875082836841697	-0.33299918125272404	0.16393703385377417	0.37116546954661345	0.16873384466654023	0.007773089413985635	0.1689127918631089
4316	-0.4008500395258397	0.12649029885527927	0.4203338552774034	-0.03656543623215362	0.17012330648509819	0.17400853581439718	0.44976763520644447	-0.170004156938556	0.48082464480888093
4317	-0.49375198674376924	0.039652950525853034	0.49534168096257053	-0.18039465098804078	-0.08528576509856851	0.19953919873935858	0.14335158987709223	-0.14077847320571976	0.2009185328396154
4318	-0.4118622432466722	0.25809065887829896	0.486046598190354	0.31924370044165823	0.0799941347281783	0.32911335716222934	0.28203119257251796	-0.08495889100118097	0.2945498374537444
4319	-0.5668280631635153	-0.08001214154469502	0.5724473739867015	-0.03314301440945307	-0.22680678277393382	0.2292155669155296	0.5315211192587094	-0.03790917559883926	0.5328712844699128
4320	-0.5139979064467582	-0.09599091420364142	0.5228844073419108	0.028143232591236574	0.22506367587963474	0.22681644504122211	0.4382055564101258	0.023191221504091523	0.4388188036348942
4321	-0.5630844474631375	0.09860684633889533	0.5716532210350689	0.055548630761900905	-0.37003300368229275	0.37417920064276916	0.4930302093860403	-0.19375739504945808	0.5297364585372566
4322	-0.23079960019112133	0.20026586587782294	0.3055730231616915	0.18762039076859077	0.0989261928714233	0.21210328302077916	-0.28043562183798276	0.4233309177271629	0.507792481137106
4323	-0.47799382958204906	0.40306642118221664	0.6252524618129488	0.13184403292839728	0.11232840901209473	0.17320658327561558	-0.19899375419608162	-0.15016112953431124	0.2492927576807452
4324	-0.3195081788475537	-0.04241700898855506	0.3223114627220316	-0.00896392108407283	-0.30370755767050966	0.30383981382858216	0.2751437814954238	-0.22063237398823768	0.35267937981584224
4325	-0.11766578419807654	0.18561952819373123	0.2197722594364714	0.20222367153764215	-0.08799727642094925	0.22054009609970954	0.22503770492621725	-0.4047478024938126	0.4631012332762995
4326	-0.3655065672614931	0.14727544718617752	0.3940623149391083	-0.09239909075458871	0.2139482070020394	0.23304812218008156	0.4538883463628998	-0.20569992112506774	0.49832428047899374
4327	-0.33827657338137174	0.0034069292294548453	0.3382937292729753	0.02605663698147037	0.11966918913930508	0.1224731119880723	0.21527653146685813	-0.46863409308447	0.5157149388969694
4328	-0.580991594972753	0.058911559108900405	0.583970722918217	0.15614345199284274	0.1988093471253404	0.25279623040038646	0.504502124000102	-0.08987277103094243	0.5124446390522537
4329	-0.4752658720422012	0.07427296322592675	0.48103442932330104	0.08472724950679397	-0.09278020319752102	0.12564582330646654	0.42539793206189225	0.06233841416188185	0.42994125003627254
4330	-0.6850074600392079	-0.23119856234911948	0.7229716422804332	-0.04778797117382397	0.0327698579516561	0.05794440248274159	0.6715368046154241	0.3928667189391356	0.7780140993600927
4331	-0.4815848932348048	0.039270295950952244	0.48318336636938747	-0.025755899427185643	-0.2538250997474991	0.25512849236635876	0.37403514604726606	-0.20416594253820247	0.4261291149066351
4332	-0.31475895286492805	-0.1878127281734948	0.36653351725674016	-0.2036043905792205	-0.03533822820283197	0.20664834438158752	0.4267286662731265	0.09428372615864573	0.4370203377848677
4333	-0.2701178214457295	0.2768844986583237	0.3868186436301362	-0.1682346366547586	-0.12655532326370547	0.21052112202042728	0.20070952783829854	-0.2952775094899036	0.3570337829612667
4334	-0.3148704212602415	-0.33790652374739133	0.4618703291787082	-0.11917242543197332	-0.07814048867613735	0.14250615058264957	0.10670598638512739	0.25212824277405654	0.27377877626791414
4335	-0.49034261130188217	-0.35796381248496006	0.6071029299114907	-0.08423502101102831	0.2017087216044227	0.21859082125290366	0.3142850445939734	0.17810539808526135	0.3612431619872482
4336	-0.5264835363718202	-0.17310082821525918	0.5542100782188885	-0.27753663971097786	0.20946672217829815	0.34771093466007286	0.25494686261499855	0.43564057681357393	0.5047579765825344
4337	0.16028788111686113	0.3532372888026513	0.3879030639651879	-0.02935544717897756	0.08045896512665694	0.08564687588190441	0.05599594476527091	0.18201282659641824	0.19043165408033688
4338	-0.42096099021860783	-0.24161311084152098	0.48537104427061567	-0.18485698334177283	-0.18428516110997822	0.261023226735766	0.19258663520514718	0.3823615192396474	0.4281237478286993
4339	-0.35197152336420107	0.01477152724460693	0.352281352439289	0.13775382207926082	-0.25775034463915353	0.29225221241086796	0.35032839345226113	-0.0690506545502184	0.35706858746276726
4340	-0.5411072113509731	0.01071250932648115	0.5412132408137263	0.06222578534031414	-0.0717495325355273	0.09497391105080144	0.6366844851612676	0.19478633192514472	0.6658144251590836
4341	-0.26740311576016923	0.019560276223027348	0.2681175688465185	0.33430093753570633	-0.20963334475936182	0.3945925190272234	0.011064453095053536	0.11776791570483063	0.11828653385636394
4342	-0.24901290262788914	-0.26481628350845904	0.36350390601257526	-0.05353541167200186	-0.2373882250265016	0.24334997366780967	0.45330014899092513	0.3230698902885006	0.556646368070626
4343	-0.6171001096023057	-0.16163201230091317	0.6379164934939527	0.26809033014154116	-0.17920751040209312	0.32247132725238825	0.5790638095324492	0.15003289756291227	0.5981845583608423
4344	-0.07275543621218765	-0.20324455648107556	0.21587427646112636	-0.11817804219041067	-0.17901838907815465	0.21450788629814066	0.2540860530016058	0.1825648867257682	0.31287323342709805
4345	-0.41734544185935646	-0.25735926655442226	0.4903172543590646	-0.16811817190379916	-0.13836999432387098	0.2177383178346509	-0.09501630643499676	-0.22696200448249162	0.2460484707679764
4346	-0.26631577142488283	-0.26667534070828597	0.3768817154645617	-0.3207451893505419	-0.09510612849247296	0.33454843022848246	-0.2537758044705588	0.13515180353624964	0.28752072783328214
4347	-0.48897180714433547	-0.10671754655392898	0.5004818307636024	0.2738367875843414	-0.23247927827184184	0.3592119166457429	0.30694032522532283	0.2840805311739298	0.41822734420586255
4348	-0.3749553852717156	0.060287973667895546	0.37977122154428916	-0.38464111911884236	-0.11115055021769261	0.4003788647402498	0.06957123321080778	0.40980872079856456	0.41567215943941743
4349	-0.6725892428754711	0.042428173461644965	0.6739261380411734	-0.0004914015709302918	0.2322911949327151	0.23229171470108992	0.4930185770362027	0.10830413668250027	0.5047743092960891
4350	-0.7024052297134024	0.029158928220870673	0.7030102060594338	0.14370223284840133	0.23943753292539613	0.2792501815559237	0.5279768875582387	0.06815588547347619	0.5323577918283516
4351	-0.1253591588257235	-0.1752281807957059	0.215452625991111	0.08962211102394106	-0.16112468344396705	0.1843726834411926	0.3214594948982203	-0.35108156070059743	0.4760193999451979
4352	-0.35572548363535467	0.08247521466568193	0.3651613078377244	0.09934871854759743	-0.16075108472048794	0.18897375245219433	0.37510857514105944	0.06245980392597438	0.3802731521562191
4353	-0.36367749108614805	-0.23643533554970123	0.4337775759755397	-0.212715342724862	-0.410870673828789	0.4626689179565433	0.4378366497019185	0.24132500412134647	0.4999386856769221
4354	-0.482905177212841	0.05326806457598812	0.4858342277800495	-0.2349910747746504	-0.1723105978421665	0.2913962033940562	0.24481793823282208	0.06771089777597626	0.254009032434279
4355	-0.35605159077906023	0.04596918075368546	0.35900682566695635	-0.010080388003999718	-0.030958042343455977	0.03255786553277709	0.1500340353277938	0.1452689725771667	0.20883794231500966
4356	-0.5468218992603511	0.10458226693656811	0.5567330060884563	0.07485276798131126	-0.039643374559159006	0.08470262109817966	0.12501743431959383	0.18906611344543078	0.22666132033766692
4357	-0.4330136044590968	0.195090279963102	0.4749326257299456	-0.14923194002726034	-0.11239663789186732	0.1868239174562384	0.30940975824175826	-0.24445271208791208	0.3943241394365287
4358	-0.5271290626631676	0.12332848492245932	0.5413639846696665	0.3735934134458917	-0.1099563496697034	0.389438618273585	0.006895882070994837	0.3912461076000597	0.39130687433488126
4359	-0.44538693678037256	-0.10838345553551033	0.45838466039825276	0.02383976189372006	0.07776233760210942	0.08133458917639966	0.22842699996868587	0.12334712647791682	0.2596024035425196
4360	-0.473056581665027	0.13796256226861325	0.49276383597451767	0.09181194251141882	0.045194538106511715	0.10233268814206442	0.23422545164911335	0.05898471777342464	0.24153831814236368
4361	-0.13844297514843554	0.15048199330244746	0.20447808605380718	0.17292576577228563	0.08485039170631976	0.1926211552261259	-0.45151672504862805	0.11564118716135979	0.4660903744626433
4362	-0.41875644091165853	-0.09670437911130098	0.42977749329659126	-0.08041983919108242	0.17490863129682646	0.19251072655218132	0.13029547618015117	0.2670333191168849	0.2971257387564941
4363	-0.6520875734139674	-0.1953141051733829	0.6807097788930284	-0.21837863456307668	-0.023813303337228305	0.21967316961673913	0.19735219776832502	0.22478717263255824	0.29912733566848687
4364	-0.40755379780291595	-0.1785563855757494	0.44495222320318367	-0.15810229049936492	0.34000721534264505	0.3749683196567483	0.04048589441938461	-0.0363517100627868	0.05441097749008442
4365	-0.6318058255736524	-0.0444466898046983	0.6333672784912397	0.011546557935077771	0.3403510994570644	0.3405469041142213	0.5804366971313238	0.07802812159732495	0.5856578755013264
4366	-0.6296866093963408	-0.09981032529975226	0.6375479017999371	-0.04888144265652528	0.02398793744041985	0.05445012928201976	0.6394489998916488	0.2865286128225363	0.7007094044098714
4367	-0.3627632345467842	0.10426076385015515	0.37744863387944994	-0.18446322463944295	0.1198030256088937	0.21995328183372678	0.4113778252374576	-0.20031326480017198	0.45755559132416246
4368	-0.4224598258381745	0.10597637966660974	0.43554942026647464	0.22281776338911571	-0.16515112601043555	0.27734932865295114	-0.1084277165331687	0.05093587873657269	0.11979579898837864
4369	-0.6004786867624227	0.00804039003361646	0.6005325146299877	0.07366798642533935	-0.23403154851684263	0.2453522731200085	0.4059339117173462	0.1317519843925548	0.4267797160989756
4370	-0.5666363659389801	0.22150976424532895	0.6083940720129964	0.08607062161736113	0.1795526596955844	0.1991163215544052	0.23029937050760302	-0.10837084244471483	0.2545231611236498
4371	-0.18373972433456995	-0.14260211535406078	0.2325847148932978	0.028819428008963786	-0.06092998798820805	0.06740195002377174	0.11612300432715898	0.11270762184694842	0.16182570919467681
4372	-0.5204620126866839	0.048790537962609695	0.5227439365928167	-0.04423311492469878	-0.0978217857311796	0.1073576742463175	0.4407155235828988	0.09478413257188535	0.45079286209339353
4373	-0.25694626420914024	-0.44057156766965205	0.5100242042589039	0.4292603581690806	0.020823207333997767	0.429765123130207	0.06567987713977091	0.35279079738000707	0.35885260620081416
4374	-0.5041891783010972	0.2643658545319445	0.5692943285843807	-0.4954129009148022	0.17295719442301338	0.5247362513639587	0.12445160837502207	-0.027494197458256785	0.12745247632354376
4375	-0.2076044644180321	-0.0802124873682779	0.22256157973941526	-0.02005036728662851	-0.24393810983772551	0.24476073757760033	0.29958544281011223	-0.2304711928788707	0.3779793754832936
4376	-0.6564569472306346	-0.1258163644672331	0.6684051773700709	-0.1043757989990057	0.2624783800269049	0.28246983449251556	0.30404482176337794	0.07097662428227339	0.312219369731654
4377	-0.2983391205654632	-0.1176253244783063	0.3206897999912077	-0.22465482236016915	0.08312387208765397	0.2395399075739235	0.4783034047996839	0.03672446772926704	0.47971119809002616
4378	-0.2254676163834263	-0.013565471708256418	0.22587533743260108	0.04319444339903634	0.43223551145008615	0.4343884175470959	-0.1355699517728275	0.047039517196923196	0.14349887805068864
4379	-0.5591250120832607	0.09069044703117139	0.5664322874976497	0.19482748407831957	-0.03753297550554798	0.19840986064857746	0.3757306673532915	-0.4053518743605839	0.5527057774597515
4380	-0.5067742363285345	-0.11187167422551127	0.5189753347707271	-0.010635273084830607	0.41565424153034775	0.4157902807134356	0.27038251386646217	0.029723788242817677	0.27201141040818766
4381	-0.2825797367869741	0.2362760622606575	0.36834451976376364	0.07400069127729783	-0.31842134438217634	0.32690710433955167	0.16024072799822758	-0.02169593906308794	0.1617028283031289
4382	-0.3074099236173033	-0.03965483890752456	0.3099570411963212	0.32917995135140377	-0.05548108325499811	0.3338226939122932	0.0671974000538834	0.08010566082776735	0.10455815353503022
4383	-0.40732911223536894	0.25332649200762125	0.4796783476740858	-0.15281356182767758	0.24388214015952103	0.28780285434173464	0.21396669171173952	-0.1435775737366514	0.2576747268207927
4384	-0.3594911309530283	-0.056860379123209605	0.36396012961301477	-0.2273998871255104	-0.1365790809107738	0.2652631787623879	0.4690176492366345	-0.20948150590080028	0.5136731028678899
4385	-0.2493580582279412	-0.2749571776104581	0.3711884840922713	-0.4351440247382498	-0.21974346991737345	0.4874807840692084	-0.43426909427607086	0.2993511597838021	0.5274474031666725
4386	-0.5947294910743551	-0.049943496191496545	0.5968228550963774	-0.46110675335692336	0.037022472454151585	0.462590641342841	0.11568174367749003	0.23310047139693177	0.26022700779461055
4387	-0.31330263167481237	0.0428649773910302	0.31622135490996917	0.006961974119328692	0.11619368908723639	0.11640207243575847	0.4679906530234925	0.12495451913882342	0.48438505671683313
4388	-0.3203781737641539	-0.05378841187783347	0.32486207454363436	0.23402144555208787	-0.004419766815340679	0.23406317804599427	0.3267016605754372	-0.2966935661899973	0.44131739965843914
4389	-0.4094344828277069	0.29956878830389927	0.5073244077060143	-0.13201704889996158	0.19461718086757399	0.23516876554741883	0.09136476108518563	0.054150720744041994	0.10620649756607299
4390	-0.22209250881639145	0.40791339861341624	0.46445497439548084	-0.007560117890406005	0.11520396283569942	0.11545175804450121	0.18285130412244513	-0.1668736249573516	0.2475508152393883
4391	-0.4971497636449316	0.08780202778673196	0.5048436228929444	-0.14495383402253742	-0.26453838607043634	0.30164908702428483	0.3962970814313805	-0.37354608180551335	0.544598982723326
4392	-0.5560982878807045	0.30272975684475184	0.6331592307335757	0.05770823984013765	0.19982992883101364	0.2079957725581336	0.3637996907314986	-0.3911713903808872	0.5341959112805437
4393	-0.49905065585368474	0.09802106431540974	0.5085859673226528	-0.2724660328686242	-0.3761467871433376	0.46446113351433566	0.3860280970930261	-0.33135903536333605	0.508740112495745
4394	-0.5611711363698442	-0.29130069468018827	0.6322729940585652	-0.1416062102070567	-0.017965397347813	0.14274128439617578	0.3897569913558611	0.2676681798413225	0.4728179002642977
4395	-0.4712495177699995	-0.09276139681967556	0.48029239504534565	-0.20180434752643112	-0.3038375122334487	0.36474954218035655	0.15077574054683235	0.26144195243422197	0.30180327769933796
4396	-0.32380318873851155	-0.16330528105222947	0.3626528916977993	-0.2601849346661915	-0.3558363001624555	0.4408125142739887	-0.40928481615711604	-0.08145913732417347	0.41731241509253325
4397	-0.38301134470346715	-0.061976958178311045	0.38799334210343644	-0.040458303028152766	-0.09102611863073803	0.0996123915830507	0.06150088707090718	0.21914596998131639	0.2276122036920703
4398	-0.23382109863867537	0.033405750933947584	0.23619536482339804	0.12915468738782782	0.26833556110885104	0.297800111870109	0.2446624356359923	-0.373470853794934	0.4464752916407055
4399	-0.4586190515289784	0.09457456042602606	0.4682689204988046	0.17861372304671275	0.12931970091763906	0.22051405194688936	0.25293888329774755	-0.42763042356565467	0.4968358459721408
4400	-0.4798339711646299	0.052711519117596056	0.4827205652665977	-0.41109547890491266	-0.002459611103030845	0.4111028368460106	0.06056888484125239	-0.23977718807901266	0.24730889537982878
4401	-0.467654958843979	-0.014385401754813468	0.46787615916501996	-0.0835302958881086	0.10835254766182581	0.13681222502380117	0.5217985510734053	-0.041052752565433365	0.5234109823031075
4402	-0.605810755404188	-0.057580901959962766	0.6085410681572082	0.21467988043249173	0.19022995669190518	0.2868359940549879	0.28851862772854836	0.3644198813248107	0.46480624829185957
4403	-0.5022384494208952	0.0426829558973555	0.504048901199914	0.16740544801778015	0.11357777862203902	0.20229803712036012	0.30312236681958615	-0.18498693516950232	0.3551103144794775
4404	-0.4843287123003618	0.2817924745359476	0.5603403432411584	0.18775767473766836	0.06621933163692452	0.19909280324847772	0.0768161288942174	-0.1764219292500488	0.19241989184749647
4405	-0.5571511657498468	-0.10444379758403355	0.5668561795995417	0.1521647663353396	-0.08813101096035116	0.1758442242633577	0.3229692722486188	0.33588788776063316	0.46597191327493354
4406	-0.6835203806693446	-0.10104721812373012	0.6909490944207906	0.25807308553592895	-0.00979903422993455	0.2582590531808601	0.6434584934591105	0.12547306037459294	0.6555778532595762
4407	-0.542855154585663	0.0980601641171431	0.5516407478122924	-0.4349199314145525	0.04973694735067071	0.43775462381727326	0.0029164444105768497	0.06837010084076303	0.06843227555018239
4408	-0.5202303758060929	0.09293413386702246	0.5284660794686469	0.2166915226035465	0.14604932351962246	0.2613151753511125	0.4833393565919007	-0.2078763282836195	0.5261458937322915
4409	-0.3738282938302345	0.3258526041599436	0.49591079127786786	0.24579664213730476	-0.3582875861204825	0.43449509048321416	-0.43684082576965183	-0.038650496731151715	0.43854733833039744
4410	-0.6047424658828303	0.08749276196440724	0.6110388150013113	-0.06251493114451528	0.20023265940093454	0.2097647122534535	0.17324251091103499	-0.32486002888495646	0.3681670897213585
4411	-0.3310859584101403	0.1321284112791374	0.35647696829319847	-0.2686383370901298	0.02435088849161846	0.2697397299710991	0.24058476668884288	-0.004434117349519474	0.240625624901826
4412	-0.3829450683814038	-0.2483666539608181	0.4564350120195983	-0.05921554748568967	0.3240625192343202	0.3294282887617943	0.10735981866014781	0.5806007412946544	0.5904433516050817
4413	-0.11524313538079384	-0.45521340988569065	0.4695745188914681	0.3970666268597303	0.4531058366920436	0.6024672650112711	-0.6645438928842599	-0.087794345043652	0.6703181577366156
4414	-0.33792545364414234	-0.1146230555658967	0.35683617682048724	0.28101704360337837	0.07724020704122986	0.29143889304510323	-0.13619972886556284	0.24185601982029648	0.27756927147357013
4415	-0.2980328425685069	-0.014624292430037851	0.29839142946563274	0.46771680170181645	0.018831509162795176	0.468095751242761	0.13021410390777063	0.10109504529590968	0.16485120879109658
4416	-0.5554161960623624	-0.07334903497581491	0.5602385489952185	-0.24829547306605546	-0.21082590338812365	0.32572719181013227	0.19777084847619397	-0.09189886995039646	0.21807959740689534
4417	-0.187271188054689	-0.055862197561898565	0.19542538983422617	0.03472036024084567	-0.3192908536879687	0.3211730883247318	0.4470035213577219	-0.3201425435542261	0.5498212403132248
4418	-0.6030835538611281	-0.02284338121196479	0.6035160254731959	0.025434101638326705	0.19232787352942876	0.19400233107491435	0.4230305320757126	0.4125737219750037	0.5909076976419991
4419	-0.4653517463462968	0.03851864862094591	0.46694318082517494	-0.1700618439424589	0.17886476437763205	0.2468068773372717	0.3817021650014417	-0.08983815768030187	0.3921319131901643
4420	-0.26348034968929845	-0.12789232695457223	0.29287939833018334	-0.019301979542747077	0.37942939996013825	0.3799200389139525	0.351454148980611	-0.03124933531059819	0.35284067196546337
4421	-0.2781033827529315	0.22344045824401793	0.356745189005991	0.017253000699662572	-0.18792762271713281	0.18871793082072402	0.3101925073839156	0.2401563488306952	0.39229384843610676
4422	-0.6171245924879386	-0.09709190728280767	0.6247156161912535	-0.03413614167553029	0.2019574951288437	0.2048221326107333	0.4513348711893429	0.26308090583370863	0.5224124127217743
4423	-0.2701593280509652	0.19614469858346878	0.33385446726882184	-0.02000890442189294	0.22505938270632356	0.22594707787514282	0.06132154505053401	0.17141296621508612	0.182051467651428
4424	-0.19534515689856655	0.05125657934472248	0.2019578353267023	0.15226592522191457	0.04709339271919263	0.1593822437459386	0.2928554730161167	-0.15258620990450006	0.33022246975109615
4425	-0.47933594338889973	0.10250611017967354	0.4901738969474954	-0.12451591407381846	-0.18380956064126325	0.222013890197827	0.48972953567601585	-0.16615905122630922	0.5171497350070609
4426	-0.5292308836840214	-0.14979164341834986	0.5500207856826324	-0.11009471047786495	-0.13950411578171204	0.17771393753794953	0.22505405975956955	-0.13728766312680182	0.26362327716095585
4427	-0.5789239270170827	0.05800483458370167	0.58182254520426	-0.019826867787856157	0.07491298480673239	0.07749232206438808	0.28450382394574913	-0.140466055122126	0.3172903063147785
4428	-0.12140576720294495	-0.21291726772099115	0.24509819094376828	0.1002665567978226	-0.2676542377536816	0.28581842732685253	0.11370771751747646	-0.17841699402883443	0.21157048182891525
4429	-0.5029331311999473	-0.06633265722512008	0.5072886317207678	0.0958432278507317	-0.1835885963567157	0.20710069299033346	0.3725589923907888	0.16506868333180752	0.40748972137728384
4430	-0.5086125138671622	-0.1643363418221947	0.5345026870893874	-0.24278765458117252	0.02880651668310013	0.24449061458559193	0.31793496899457485	-0.008157447530019101	0.31803960203060605
4431	-0.46553119434794027	0.036059381660000576	0.46692565994676427	-0.12343468048616808	0.04395281858176124	0.13102660267290617	0.13408036558578765	-0.11240371279544967	0.1749632506723066
4432	-0.5013410029083404	-0.09620807533539731	0.5104887804417273	0.114357457846952	-0.16255418936446173	0.19874982426446242	0.31136278017182967	0.06261159443857224	0.3175956432863514
4433	-0.32387339135414783	0.12391564545318831	0.34676946349890336	0.36072157880300043	-0.1002385553984269	0.3743899376352051	-0.042156208698775344	0.13085007149912173	0.13747322336797071
4434	-0.3786288362986265	-0.09094312169544239	0.38939754372692714	-0.04405212437991173	-0.031054408818376057	0.05389773621815712	0.1146592026227009	-0.1643700169332242	0.20041016743843612
4435	-0.3818711190872319	0.1711492913362044	0.41847058620388106	-0.08164005668017826	0.12729839936950355	0.1512282425236118	0.400602589259599	-0.15125041530951566	0.4282045336667934
4436	-0.4054876990165341	0.034901908720473045	0.40698699891526696	0.05019093474739709	0.018373011390704106	0.05344808208327419	0.544100780304257	-0.0605413842690045	0.5474585996556348
4437	-0.393274721170928	-0.03849262753297815	0.3951540062892742	0.3601710943826914	-0.12480543571091522	0.3811818647467597	0.025199179171104737	0.11715352092585096	0.11983299251967813
4438	-0.485457428729814	-0.045304301202301	0.48756681061818724	-0.02384801380823462	0.18768254143980032	0.18919160690659642	0.259201292535788	0.20338342097964737	0.32946946137936306
4439	-0.6491124508566695	0.04711573693390093	0.6508201491379755	-0.05582502354938771	-0.238097659460854	0.24455455157290878	0.31118865403552354	-0.1916531488647089	0.36547135027276634
4440	-0.6228221495652365	-0.013056984326272732	0.622958999315973	-0.1157105209361029	0.3318181212169693	0.35141455607766686	0.48286619562321226	0.24104504874689814	0.5396873895145492
4441	-0.41474353793385627	0.06449140748523713	0.4197277020847194	0.23163761653830564	0.2457517960482626	0.3377127931489922	0.3396136875033933	-0.028724828256030392	0.34082630840061473
4442	-0.36656613278757794	0.036602382984364766	0.36838901197914997	-0.08283503122365929	0.15869685406904555	0.17901489851192987	0.5188469731619012	0.07486333692845411	0.5242200881073996
4443	-0.41104951667651757	0.032953235666911	0.41236830734298396	-0.060564821271215666	-0.07059663614420904	0.09301603415805332	0.35655342105574833	-0.23364790721637274	0.4262882670366948
4444	-0.3281038973981834	0.2833814164796607	0.43354030342506406	-0.14726445172741892	-0.1054200168040107	0.18110825129058916	0.014511977479959016	-0.4923648617339505	0.49257867854858584
4445	-0.5424084742191907	-0.25407487281950675	0.5989666049981742	-0.07327738765087519	0.1562779913990627	0.17260471064447272	0.1327517930182249	0.04935231424271348	0.14162870284891113
4446	-0.506323021977169	0.015319059925922963	0.5065547119325877	-0.2184084564235318	-0.11995177909750773	0.24918002156265873	0.2448082479822702	0.20310454094404504	0.31809201944129306
4447	-0.625226129415604	-0.23463951676959735	0.6678049234124346	-0.14890679685565505	-0.21661147678514014	0.2628569307148865	0.4883225215428959	0.07683491351808959	0.49433034398198167
4448	-0.3569436925071437	-0.09955067868579434	0.3705659688199075	0.27813954746689284	-0.27610297456747707	0.3919112915317659	0.014444498717929286	0.3775025924946508	0.3777788385860101
4449	-0.2025156645397509	0.14156998401221557	0.24709240125344992	0.3099172139245541	-0.512991956676297	0.5993408271604177	0.10734258946016667	0.3716280611152919	0.3868201743967409
4450	-0.25493216787249995	-0.19691900517151883	0.3221296397631133	-0.17177651155568377	-0.12608040632660747	0.2130808268749734	-0.058408005163723305	0.03891106433556403	0.07018237666916055
4451	-0.4507868924130814	-0.1403638117696589	0.4721343262525521	0.15475458195262945	-0.06773165510292721	0.1689276701381837	0.5579439984949204	0.23776208244491825	0.6064918081104178
4452	-0.3488634851399697	0.20001253247785175	0.4021327447649713	0.3504392386530015	-0.3350056938343907	0.484805605257568	-0.3212753516847621	-0.00014342547263909743	0.3212753836991465
4453	-0.20216704714631614	0.24448938881329282	0.31724844553466025	0.09331711144590266	0.08120317594006521	0.12370141095137194	-0.33421056492163775	0.19052754477369752	0.3847043631449136
4454	-0.3577510851927296	0.14164943017573373	0.3847731799718968	0.12856405279986066	0.182175692656042	0.22297241683005106	0.48200095366616075	-0.21113358494329426	0.5262150796262833
4455	-0.4553970965669983	-0.2455674273941862	0.5173875500615094	-0.2984654480475731	0.39806280575328823	0.49752951771972137	0.015507220909723984	0.4983679692426685	0.4986091722656177
4456	-0.41851595268254926	-0.20907507195881608	0.4678332912099843	0.30326692390205773	0.2800849186712604	0.41281762171702774	-0.0880252889714257	-0.1817199326848002	0.2019172737372197
4457	-0.5712679057653605	-0.1379364874871459	0.5876848600549722	-0.38499289749970633	0.15969990982647317	0.41680162226628037	0.3762824174805761	0.4725150805517939	0.604035561083861
4458	-0.7047978672826523	0.20586298137357156	0.7342476427106801	0.16870991967882698	0.09128667427907769	0.1918236009957343	0.5210003059527486	-0.28395570314713	0.5933566888075322
4459	-0.4566658720014744	-0.1813937659517351	0.49137299170489607	-0.05033514158675518	-0.383403896197033	0.38669390232795753	0.4270931312565422	0.13195565318669006	0.44701324049120067
4460	-0.5214301683035752	-0.018484409106544555	0.5217576964426235	0.1125123925511259	0.03966451883231304	0.1192992562079813	0.25693365347891234	0.1232646302345271	0.2849720536418905
4461	-0.29704456044681193	0.0848475386313156	0.30892487064468005	0.09351883406446	-0.18587028242033135	0.20807098358923026	0.3024151885771751	-0.031803329618602307	0.30408288024319596
4462	-0.35913421155278913	0.37855981227594776	0.5218092691568867	-0.12107287148863549	0.3087527368067537	0.33164271844285104	0.00010084747198310901	-0.12332575355372002	0.12332579478683887
4463	-0.45173042137780206	-0.06001979228127759	0.4557002842479411	0.0153248050393994	0.1509515784002467	0.15172748159453983	-0.04870345589414839	0.06219477402363223	0.07899504118540565
4464	-0.31080864902448124	0.20781986993083795	0.3738864996847219	0.22607544082936626	-0.3444464758261668	0.41201150427537625	0.13819203991755147	-0.4039738568558816	0.4269565749810986
4465	-0.5354229642604623	0.07025324641730042	0.5400122862395171	-0.23051291760562514	-0.1684416060191855	0.2854974252447476	0.2632520755094479	-0.2344132209245787	0.3524928558201817
4466	-0.4059101122513763	-0.10856393439817119	0.4201775185322691	-0.028312010689987066	0.35889878580004564	0.36001376140094565	-0.06905073918311105	0.24216614255883004	0.2518182780966418
4467	-0.6052529381111664	0.18620343927127278	0.6332478502834811	0.43703266705298355	-0.29098130319130366	0.525040637359008	0.32213786604555233	-0.17631070965708165	0.3672305421396292
4468	-0.29695412585115194	-0.1938493814489248	0.35462562731442937	0.455875326991759	0.224132926564125	0.5079939788324687	-0.3837174252992351	0.5274303306794704	0.6522436785427127
4469	-0.5711210011727885	0.048796933135045135	0.5732018306530383	-0.15762627545179406	-0.0975165376817688	0.1853524152371495	-0.07999553591149942	-0.08126819639199347	0.11403422955663625
4470	-0.4576744357650454	-0.10839373156538687	0.47033508288827636	0.02940881268750121	-0.05829600091895174	0.06529396592971631	-0.034593933946010305	0.04918226942804988	0.06013015792390882
4471	-0.4137617944734558	0.23560317077935997	0.4761382957158377	-0.14303075703785734	0.2136898674396639	0.2571403447637179	0.21584987324724436	-0.22149751650415692	0.30927708870584114
4472	-0.34057619835611574	0.3793265770543343	0.5097850517095045	-0.011465513949024494	-0.2759441388353346	0.2761822328964875	-0.2368232190416165	-0.3022498268706437	0.38397941991800494
4473	-0.4237902275272509	-0.25488543194642926	0.494534872750261	0.0013552689066888587	0.17415895141995216	0.17416422455115949	0.4065212241409596	0.32147639938697326	0.5182726898456806
4474	-0.32750065877394874	-0.07946290732318709	0.3370030194784964	-0.2143760137490251	0.3101470841989743	0.3770255815034941	0.43723225209714284	0.20830635420505125	0.4843176431600853
4475	-0.26814720629494565	0.3454380203167938	0.43729892536361187	0.0714554478927044	0.009875654192735998	0.0721346628139447	0.31162063817620705	0.012576954010983677	0.3118743367280177
4476	-0.3510071609154324	0.027952454698275293	0.3521183987490165	0.09789547456948336	-0.2708932147148006	0.2880393336329318	0.15189650763420792	-0.18744004317597743	0.2412598574510092
4477	-0.37531156849119357	-0.0756794153730536	0.3828657040719723	-0.09230981710759126	-0.021220048774283948	0.09471743664405166	-0.14621508223920363	-0.10473407197060343	0.17985570912751317
4478	-0.2319299239290713	0.04099974276698191	0.23552594022889176	-0.08417990061670051	0.32253867245622736	0.33334284287751414	-0.26536719508249756	-0.05360299546242606	0.27072685376315586
4479	-0.490024072272155	0.11208986059295266	0.502680542943462	0.13670434475450371	0.287359497294986	0.31821935604294294	0.40214669466016184	-0.299768882793867	0.5015808480370604
4480	-0.3539719082397896	-0.00433956863477341	0.353998508017836	0.17619894055921104	0.0576094073763607	0.18537775074815172	-0.050084411382643856	0.03903459650386055	0.06349919674897554
4481	-0.47064143220786303	-0.15181250821929407	0.4945203690066788	0.06749771525104545	0.005932949047131107	0.06775796225173147	0.33899439317809055	0.12334073335999866	0.36073554733622265
4482	-0.47608648259691716	0.07025171240969164	0.48124177084704395	-0.1454938144426443	0.32949635234732777	0.3601892506048243	0.2981301808161036	-0.2825129410415143	0.4107251715799371
4483	-0.5764256867188631	-0.04327197575181188	0.5780476072044398	-0.17524000695713665	0.1496009625939855	0.23041160571330682	0.3318869766493992	0.2735686755415383	0.4301032265712852
4484	-0.48603644913608907	0.18242421877286608	0.5191435499779502	-0.16797976723625666	0.31867206786768504	0.3602347693377382	0.43183027658680434	0.14817256575373397	0.45654408003946406
4485	-0.6100882313344813	0.2596758086197854	0.6630529206595618	0.020895235871402882	0.3020310244257293	0.3027529530785407	0.3877458122162774	-0.31004611508432295	0.4964628972744508
4486	-0.4015815965928223	-0.0239846616758125	0.4022972069474799	0.021516233872820985	-0.17110058763665012	0.17244813541954263	0.23652451923814524	0.21140097268935137	0.3172289700749912
4487	-0.5299116587144997	0.15524135535796627	0.5521831620530735	0.1461836702697893	0.3707707801021756	0.3985481612441868	0.41030592068685373	-0.247787751654455	0.4793221447217482
4488	-0.384329039639373	0.2341522270304216	0.4500400828075526	0.03793235973301346	0.1274058428669705	0.13293273754631668	0.3716371876174314	-0.41786139898144997	0.5592158330903448
4489	-0.37174592541020646	0.16878186995334557	0.4082675013811886	0.05332164845950872	-0.136042888646491	0.14611935445286153	0.3762076276624173	-0.019574128975666023	0.37671650565981313
4490	-0.4840663795638257	-0.05881469618677819	0.4876263203638343	0.14633101698044645	0.14295315588870686	0.20456874470229472	0.0890629437097361	0.2891620413288117	0.3025671728520611
4491	-0.3461152054484675	-0.032564196141501404	0.34764372899993046	0.30335266003475503	-0.08687360148640332	0.31554692041815285	0.05566130617937389	-0.12815234663023783	0.13971830571700558
4492	-0.5792701431669512	0.16203112989582014	0.601504767911258	0.22977935490811774	-0.01497336272802458	0.23026670087829834	0.17273329586955094	-0.32143120590014346	0.3649038388786534
4493	-0.28818446589040814	-0.023355685294374644	0.2891293385599422	-0.07729495269849603	0.00433492631985405	0.07741641491868054	0.3847111392380281	-0.08592681998246947	0.39419040963235163
4494	-0.38454558152992707	-0.07243871411894999	0.3913089209018838	0.36056101256662115	0.20689603702894016	0.4157044790729921	0.23988888309383122	0.040726663183932005	0.24332146910230357
4495	-0.5993668393850304	0.17310892550757973	0.6238648156810814	0.3194015144504265	0.050656515893019484	0.32339358378861777	0.37412627680115534	-0.2559232249572782	0.4532848641479531
4496	-0.38198095231518164	-0.038013937302282	0.38386782537852127	0.09462232122488962	0.25979908347982444	0.2764940278757264	0.2059217887306107	0.196643127301877	0.2847319837831298
4497	-0.43285205274442373	0.08547076065337329	0.4412098712537239	-0.24583272699756112	0.22887390350238945	0.3358824100298771	0.03817110681252581	0.12105600335461027	0.1269314356000304
4498	-0.3721645937459646	-0.031843303314910906	0.3735244045629472	0.07569332696560514	-0.0619546999005296	0.09781546190090137	0.21145226961001373	-0.23835190761524286	0.3186278302142661
4499	-0.6595633761879655	0.007278908288383286	0.6596035397982173	0.032811046593467466	0.26501575561996893	0.2670391647406458	0.5423549082939514	-0.047160657525419314	0.5444014825188946
4500	-0.5013260132501081	0.02601547776574842	0.5020005743469101	-0.09694867345295811	-0.061700949961536404	0.11491759008282554	0.3800188533161983	-0.13269146655220618	0.4025187625086978
4501	-0.5586811385940599	-0.10506171786280413	0.5684739036939502	0.08684422777584323	0.27323383839736665	0.2867030699928775	0.41203348047927535	0.24214794855624985	0.4779196773788098
4502	-0.10694883654604102	0.07634900053739518	0.1314048078329365	-0.275743983944152	-0.3924423264471875	0.47963082080770586	0.38115071722138477	0.2420316208698003	0.45150323890226834
4503	-0.26884617625393614	0.19468718580573038	0.3319357871687195	0.2090698292484112	0.04292009653270643	0.21342991399599226	0.14270622060295837	0.13772465474167878	0.19832585792703594
4504	-0.4467056212114885	0.2222705210036524	0.4989489919111742	-0.2156052773365754	-0.25870906749294464	0.336772946090464	0.09059720245136367	0.051703969542853195	0.10431276795532592
4505	-0.390152479218948	-0.1727352089303803	0.4266806879212062	0.022937486148077304	-0.1802764594186086	0.1817298271921879	0.2598703385891129	-0.07618238517072655	0.27080684756615947
4506	-0.30843040259043264	-0.1566478257626696	0.34593041866576013	-0.2385982050684067	-0.17419039713228449	0.2954173283931876	0.2204106788871059	-0.08000441080418443	0.23448149845051658
4507	-0.32365566073804464	-0.24263328694428726	0.4045045100628287	-0.02134264646476827	-0.0037428458308965246	0.02166835141476954	-0.05273663179357216	-0.04330621887550323	0.0682391451164491
4508	-0.41288085301357563	0.45224397417637335	0.6123685254518378	0.09370940009055906	0.1362916949047206	0.16539914680957069	0.09080981585076511	0.160017059924686	0.183988809773286
4509	-0.3749006883661371	-0.0875551372355476	0.38498886762312884	0.1590450075236301	-0.2077623288439531	0.2616495742493277	0.27988681302515556	0.5065394034319537	0.5787216907413942
4510	-0.585884563997695	0.09955827248194088	0.5942832421921027	-0.21393399386737555	-0.05601433021052578	0.2211455604821858	0.3127878154944655	-0.04108742367016613	0.3154748704820267
4511	-0.5895320214288314	-0.01593848032283268	0.5897474369973688	-0.14811726739111283	-0.10603457802477637	0.18215942642724478	0.3331295724943505	-0.3026438691170249	0.4500762419683932
4512	-0.15148511371605836	0.1756910262697856	0.23198076728319017	-0.10969960301912457	-0.06989554302104664	0.13007455491663428	0.13408037545384852	0.06871273522153588	0.15066183014775136
4513	-0.35251057246158934	-0.011467926548525043	0.3526970612813775	-0.04427644200955752	0.32059779604623495	0.3236407733069629	0.35600295861303816	0.20619558742520497	0.4114057933657011
4514	-0.39581245147173005	-0.05351406437495588	0.39941363500259675	0.09777494660321505	0.017000612033324588	0.09924193162554412	0.12595141953851136	0.13195640285067572	0.18241779610842776
4515	-0.41975510698561896	-0.11880695177915247	0.43624470384356795	-0.006334306797204476	-0.11828179691265073	0.11845128502252164	0.30155188867563204	0.26130953016351516	0.39901906234930407
4516	-0.3479270831943789	0.08482908910989545	0.35811901594213463	-0.16935543445524748	-0.06555903450601112	0.18160190027884063	0.049014394648598046	-0.12081748761709975	0.13038127241623532
4517	-0.3839219281857595	-0.10550183672037494	0.3981540964165057	-0.2262230759657622	-0.09854000636082472	0.24675293909698906	0.21839726491055378	-0.07693715318426145	0.2315527820185046
4518	-0.5865835048362968	-0.1282497908136093	0.6004400194771901	0.1794423227208753	0.24814603602513813	0.3062286766102285	0.23497186489655325	0.043507185038253106	0.23896579764250128
4519	-0.6020274731427057	-0.2265420340627844	0.6432405239223465	-0.17472112113303784	-0.18418319230504523	0.25387185448108057	0.4485958678196541	0.1612391857607784	0.47669311684737736
4520	-0.3573010829751515	-0.10870982293678488	0.3734727426441764	-0.06563971086823557	0.15690596182819758	0.17008248734098805	0.08489513293012496	0.20208189431821294	0.21919004449669005
4521	-0.6206121804342731	-0.17684725717759822	0.6453173102239101	0.012220399516911335	-0.3161469803729083	0.3163830769229938	0.5374079905831276	0.2358127785124093	0.5868688225253899
4522	-0.6103086372775993	0.0966371534314393	0.6179121071471021	-0.1196612258030061	-0.1164162462599761	0.16694775037101103	0.21178563206522452	-0.04280296200539919	0.21606769195255063
4523	-0.05166229345188633	-0.17559658775657136	0.18303866858251588	0.06665778309880714	-0.36023633023911833	0.3663515711332418	0.13698298360751301	-0.08443485741159566	0.1609148313367437
4524	-0.4756870455459775	0.17807620084495168	0.5079264696859501	-0.28449926108765783	0.09429068829199133	0.29971747272723487	0.08040383491760927	-0.13062893389233507	0.15339066151270817
4525	-0.5480591899373091	0.09450484347812367	0.5561474994239963	0.21613680951142838	0.12838300990379845	0.25139076685061107	0.32395450820298816	-0.036737746108350955	0.32603095769291845
4526	-0.35517608751106633	0.22117537440076937	0.41841199717621524	-0.25335998406210525	0.3741035481519267	0.45182380001922334	-0.19177536052390085	0.05554515601667386	0.1996573396121184
4527	-0.045682328150027846	0.016362624189290263	0.04852432972815568	-0.2343370372997805	-0.5124655776188419	0.5635022762107107	-0.16804223087823197	-0.01585271933559124	0.16878832918441386
4528	-0.2722337329965844	0.19217183529981255	0.33322847967086167	0.25313859113391657	-0.33778503135755367	0.42211121014548725	-0.21205689887802487	-0.23841832157184673	0.31907902535720106
4529	-0.27930418798074386	-0.052411158908217	0.28417909670080427	0.016517199614954427	-0.004008433930350564	0.016996629833418046	-0.21545573494251527	-0.07442926769388716	0.22794931368413396
4530	-0.23335961521766457	0.07928944323436919	0.24646201699846718	-0.021633303910217463	-0.3305760434697878	0.33128314227290656	0.5298563790088819	0.017677736174039407	0.5301511904472562
4531	-0.31827115364411646	-0.10881327863409553	0.3363582269680022	0.17189138023063363	0.20269043788136534	0.2657631656308524	0.04686483399951056	-0.17166186941372522	0.1779441206570662
4532	-0.37753653271951765	-0.07087635681877613	0.3841318673239411	-0.021062452254875713	-0.0726881565974784	0.07567823336025004	-0.024832402799754526	-0.31786759346053656	0.318836094570866
4533	-0.5933335543813892	-0.17600475784954936	0.618888020194713	-0.32519887032988865	0.252781331916139	0.4118891926588181	0.1448205813505054	0.5065825702472668	0.5268765522027199
4534	-0.5068729448934851	-0.10766712469521689	0.518181813657262	-0.05485355064027939	0.1277825378346915	0.13905858115671993	0.22136828808889036	0.1993693304716712	0.2979128209797766
4535	-0.4018855166070425	-0.274316223648484	0.48658129743679485	0.048069925288393316	-0.2759471225788596	0.28010271718921953	-0.057718692271515486	0.08184230356898414	0.10014794102232785
4536	-0.4989265002353484	-0.1962863790975053	0.536149228532787	0.2738288180292495	-0.36027091824502516	0.4525233210746264	0.2915561633468648	0.2718564225801847	0.3986363140553551
4537	-0.5193132550717298	0.11957489116170023	0.5329018779189354	-0.2495061584715353	0.17763184948113664	0.30627830002354406	0.01658498541160962	-0.2525906449434951	0.25313454061837176
4538	-0.4561415625886951	0.1331842085667511	0.47518749829136747	0.16662898970375326	-0.2538651713468902	0.3036655157120733	0.4857332509102442	0.08087350464892885	0.49241985621422146
4539	-0.19651941365749018	-0.0045811583839828396	0.1965728031962277	0.049406082641144294	0.0029677904559346226	0.04949513897479141	0.5494582687560989	-0.06648994030193445	0.5534666216365756
4540	-0.3672905332986208	0.07214264461748088	0.37430855857592865	-0.2536801260023757	-0.20871141495446446	0.32850275654988936	0.3171209684477704	-0.2971498329759456	0.43458455088381154
4541	-0.4165578609340249	0.12223035333326036	0.43412061778024796	-0.10108094450821968	-0.21673610233820162	0.23914827074312955	0.02846132054307297	-0.12584709001380442	0.12902533407047678
4542	-0.5304532782472833	0.11025751561330643	0.5417909192230046	0.29784212387623543	-0.25787314567214925	0.3939650873033755	0.2712623258910551	-0.07014912952080396	0.28018592009655213
4543	-0.422362659407016	-0.15833773757469166	0.45106657513236215	-0.37091420681030657	-0.17045199238020506	0.4082048879179429	-0.4127584431240922	0.182022386782898	0.4511116066566758
4544	-0.4310431825151236	-0.01663121555945843	0.43136390962127474	-0.055216273101462335	-0.32841005885617874	0.33301952431221515	0.2578502200196699	-0.154179998491551	0.30043003827687875
4545	-0.36017740183530483	-0.01365763991659315	0.3604362522290481	-0.18896801393894314	-0.16000745116289572	0.24761117648376674	0.17766581847748045	-0.07992880410113552	0.19481723943304075
4546	-0.43924988774517304	0.17960977322024846	0.47455256244211363	-0.007346285423878757	-0.12851054618691857	0.12872034955976938	0.09439331201682949	-0.24526682207313527	0.2628039409205302
4547	-0.36135173871598003	-0.006866863325273184	0.3614169792427991	-0.2675425468907934	0.20657302520584492	0.33801098967268356	0.06240753733240555	0.12456591332159972	0.13932468366208436
4548	-0.4023438196466187	0.22233921792870057	0.45969041434097474	0.38739811052499	0.21495792536846858	0.4430397337903775	0.34485296924159065	-0.3798270574608247	0.5130225764760165
4549	-0.11046910902033634	-0.034543609350739204	0.11574404950028072	0.3008648653731034	-0.18556165319509696	0.35348662542233916	0.19277289871208203	0.01474569368562563	0.19333604413075417
4550	-0.5720209859603199	0.14024909544790348	0.5889633410943091	-0.305047415631441	-0.1348303113408403	0.3335163243976058	0.1868809302845642	-0.1973486889920054	0.2717921763974957
4551	-0.4850122266869676	-0.11332541583591058	0.4980758073930438	0.50079846414789	-0.13836518112784763	0.5195613775497824	0.25276122783178284	0.12369626244979022	0.28140540797766805
4552	-0.34262349462355707	0.1511892313092571	0.3744983881566684	0.07630041811504634	-0.10593973253131403	0.13055642739190304	0.485911381553888	0.009545424842502048	0.4860051294575315
4553	-0.2861022680264034	-0.014434727491377607	0.28646617449116446	0.08424865130617343	-0.13742392835313189	0.16119296303162842	0.02057355523261888	-0.15006192554956674	0.1514656815075723
4554	-0.18506323048464474	0.13556892502657195	0.22940647922470067	0.17498187291962602	-0.2537337545317701	0.30821984692626253	0.0963493057638362	0.22287929691733435	0.24281344632358912
4555	-0.6386541061029344	-0.17459584465659603	0.662089704053377	-0.29900459153902803	-0.1574867886377034	0.33794353723194304	0.13874934783028772	0.4847762655313009	0.5042414195063755
4556	-0.2959439994525459	-0.10048208228390725	0.3125371972615074	-0.2752769477089019	0.06270232253631597	0.2823277867858169	0.018836081697637164	0.07150570396613147	0.07394500438442135
4557	-0.4162481457435825	-0.007071144021366365	0.4163082030332114	0.015588500387653905	-0.04558424981252803	0.048175981311301255	0.23283279397524742	0.11596256197151823	0.26011233290507046
4558	-0.24786059876968008	0.1728869726595053	0.3021999036032819	-0.18811425999453457	-0.04983095109009366	0.19460241134126435	0.04385934503291418	-0.19178934921203034	0.1967404295458621
4559	-0.2676531402406613	-0.23298339375342436	0.35485132836943173	0.30658018587458	-0.06999294555378412	0.31446847663666866	-0.22577378322580335	0.35832757879376165	0.42352385401095355
4560	-0.44058023090198367	0.11333956678587767	0.45492504576122833	0.07298774791216468	-0.18197141458050264	0.1960632731281381	0.2918484258485599	0.12692788226576912	0.31825491507085213
4561	-0.46180404146684484	0.020563932902610934	0.4622616662146391	0.02972837950151154	0.19463595833708444	0.19689320157278453	-0.00916189219870305	0.3222441181199045	0.32237433510057156
4562	-0.30795035521301184	0.11917419738866256	0.33020586093988713	-0.40770191580317716	-0.06909009024857941	0.4135145616784707	-0.011192175202987221	-0.3503281614280883	0.35050689789982603
4563	-0.3356537775041918	-0.0827215853335016	0.3456968600275699	-0.14913928984310487	0.1729720231213873	0.22838968575137403	0.03114934561321972	0.11100918027999819	0.11529666013622836
4564	-0.5572684363226952	0.1220685129266048	0.57048122841129	-0.11636536981424056	-0.033542252672882474	0.12110318743276932	0.26274764780424525	-0.01944507121478722	0.2634661974926041
4565	-0.6029014853850531	-0.12385716407769543	0.6154923217822237	-0.024521794447252384	-0.20712933753943216	0.2085758396182006	0.43062746827771653	0.06305824892073283	0.4352198975141473
4566	-0.3141255750249277	-0.17440541709425492	0.3592939275809745	-0.06596799546941308	-0.41740573075680404	0.42258646511083875	0.10165736395245811	-0.21445664124448724	0.23733071992396862
4567	-0.392021289889457	-0.041082488841853795	0.39416806392202136	-0.006452864368705797	0.15494705846009657	0.15508136697874925	0.04308113808499006	0.45537320302635453	0.45740653525412106
4568	-0.5545091700395672	-0.2015236938609248	0.5899934057642691	0.03963711520692506	0.05988185900241534	0.07181182311786968	0.32878141428982643	0.0987919041152256	0.34330315859474764
4569	-0.17532856709035194	0.03354508688159556	0.17850876530817703	-0.2585595853192722	0.06639226336231871	0.2669475450249459	0.31046530716892085	-0.4119874658833825	0.5158705060385829
4570	-0.4916339952444194	0.009712040843916754	0.49172991470658334	-0.10721926092486694	-0.12338386640201317	0.163461152576337	0.04492352364735562	-0.08470526269638984	0.09588067847777743
4571	-0.2802980521608438	-0.10982675389307615	0.3010463650600243	0.2245239807593518	-0.10682632045953394	0.24864207342875183	-0.12911396902877928	0.32747746447281634	0.35201123097979314
4572	-0.5250594384320472	0.019422255996989594	0.525418535945002	0.11625455162915306	0.38975888157274113	0.4067273122613349	0.28925925239686334	-0.14615719553093326	0.32408770557159333
4573	-0.6408527546342462	0.139587633711322	0.6558787697489739	-0.45252958627807627	0.2689400776625336	0.5264140877960396	0.01790950470511735	-0.32399703480424347	0.3244916469198009
4574	-0.25249479484771187	-0.2146866558201045	0.33142718900598384	0.04634132144817149	0.021456971722849553	0.05106779522436743	-0.06508022046225717	0.14664229474335358	0.16043502642195245
4575	-0.31002451643378814	0.16364322098016554	0.3505628396775212	-0.16634745223152755	-0.03855764050682507	0.17075762502850028	0.4190612485543036	-0.28918779172929787	0.5091580392423943
4576	-0.6049616276387553	0.004150625049237115	0.6049758661332131	0.13668338018884704	-0.22937114624957375	0.2670083690667621	0.5551395517131421	0.24491852586861812	0.606766022606676
4577	-0.25803207644593157	0.16673601982399214	0.3072156454052198	0.36437709108942706	-0.40824875844293723	0.5472090215639653	0.10810963561688583	-0.10032376995303294	0.14748746431749685
4578	-0.2793933406691323	-0.12952634107966216	0.307957321464749	0.07688496729481388	-0.0019146978663759538	0.07690880485252716	-0.12479149052790985	-0.03621400202240241	0.12993987090441478
4579	-0.4607585154337887	-0.033357012509185525	0.4619643923813684	-0.0318615187928771	0.262279921256199	0.2642080874499242	0.2668930218530765	0.2287273303101411	0.3514940635980517
4580	-0.3435356555601815	0.19133118016392686	0.3932230501179766	-0.2597201673323722	-0.15668525915246626	0.3033229891630882	0.3376264419662565	-0.19842659020474335	0.3916180869355694
4581	-0.27645275061398944	-0.03092284703812294	0.2781768246834804	-0.01032183259018535	-0.013634010403848231	0.017100481505269206	0.4155065780790284	0.17929227581060703	0.4525388785422646
4582	-0.17832342936516457	0.13969431637506105	0.22652537934643985	0.3338960431370434	0.03313186323881531	0.3355358222071824	0.3051848602400243	-0.4326113605842549	0.5294245821892702
4583	-0.6120679227023921	-0.19351380689604677	0.64193047556618	0.03462432394776507	0.011663795687620592	0.03653611827606122	0.217662047891664	0.31710964995903385	0.38462357856680346
4584	-0.544186788003587	0.1319795410010296	0.5599623732720828	0.02362520938653776	-0.0902604671765771	0.09330113854338383	0.25691607096038005	-0.1430010580462652	0.2940326004375541
4585	-0.6145043107602413	0.06721327455315962	0.6181692100218819	-0.13325147613515193	0.08898410071140961	0.16023147653196998	0.5319445461971747	0.20922262278684284	0.5716109744526637
4586	-0.33416088812624034	-0.18151653762201436	0.3802785197504611	-0.01670047519653631	-0.16665932142179454	0.16749398582803848	0.37627564144791464	0.05425711051866241	0.38016732156890337
4587	-0.577218532552065	-0.049752269968135227	0.5793587167623713	-0.27889663667388015	-0.18185527812579533	0.33294845866922507	0.19726115790650886	0.1247710126510871	0.23340901871306163
4588	-0.3958030578972732	0.0761665508846373	0.4030650122678651	-0.0030516100158314214	0.1501550726425926	0.15018607846265572	0.44769745617993	-0.1877217743670571	0.4854610971452776
4589	-0.525761323638707	0.08995628931922586	0.5334014467756996	-0.24670958526632258	-0.2721208491732235	0.36730828471059174	0.35732106187578244	-0.18366923277919767	0.40176202947732115
4590	-0.5227078157290878	0.2145929727654135	0.5650430112695595	0.29480294295246545	0.06642045358710283	0.30219273953579867	0.06613001566217445	-0.5844503361337173	0.5881797126544698
4591	-0.4029516918441503	0.03875653166473181	0.4048112334245956	0.36494127352410416	-0.21116988914668727	0.42163355559492555	0.2035141685429192	0.04632432175558155	0.20871981119153588
4592	-0.27308692072634877	-0.2417347936192734	0.36470834473309194	-0.1276498400199075	-0.22128360497738295	0.25546216058135585	0.07595626223746012	0.24215767310147168	0.2537906468233316
4593	-0.698064684661151	-0.04020103048673384	0.6992213003214844	-0.21692720475758095	0.1483125148265397	0.26278130492504603	0.5130712698115597	0.12868397052797995	0.5289628457433398
4594	-0.3174992270241802	-0.09625775694236294	0.3317699729217925	0.08157623376958917	-0.09953623296578372	0.12869399204721807	0.44486153231281295	0.38854637659466995	0.5906522409138486
4595	-0.28398240079128223	0.4753096062347583	0.5536833262237734	-0.32479882571885405	-0.1824768682341223	0.3725480970678548	-0.26833871209184573	-0.20290812487784216	0.336418447099074
4596	-0.24268114141298572	0.1465336325059447	0.2834894034225915	0.006669394301041737	-0.034352905868478	0.034994327568211366	0.5482320737558537	0.13335034801808138	0.5642169104264664
4597	-0.4662376066672961	0.22610258734864186	0.5181697461996392	-0.2643147416093634	0.39289297222393593	0.47352631421599267	0.14261390496013546	-0.197652667042969	0.24373203047030423
4598	-0.15354638568345083	-0.19642077600718238	0.24931428720335053	-0.04731162119937508	0.07430065971321767	0.0880850585192093	-0.15849335159662933	-0.14813820979822043	0.21694485866817478
4599	-0.5633486168301115	0.2065199097955204	0.6000101142700427	-0.3901715159280502	-0.015953804163527617	0.39049754891533045	0.2678011800898964	-0.24149886963957315	0.36060945092264657
4600	-0.48347494287737686	0.007682166049786876	0.48353597184232255	0.017738090220008284	-0.07221071997976708	0.07435743355340799	0.36060686814002296	0.09284279414957713	0.3723668859810935
4601	-0.1972863490655803	-0.07302738747394125	0.21036849300428795	-0.08410792408172355	-0.3140304018980134	0.325098809917177	0.16453840642919315	-0.01873846145178903	0.1656019840697524
4602	-0.39413444856560276	0.084521216950084	0.40309527367712333	-0.19366259065618785	-0.39231416220937054	0.4375106866005749	0.5328754595758904	0.36393188064024956	0.6452927003806608
4603	-0.5205481985077709	0.015689413761257723	0.5207845856722889	-0.511870427445363	-0.18702336144111253	0.5449670377351566	-0.1305863274680178	-0.0008088521399150939	0.13058883246039313
4604	-0.5850376650047355	-0.08205470080475241	0.5907639489663791	-0.2373176827524464	-0.16898938529193555	0.29133673796542897	0.21010585042370128	0.03631670112204695	0.21322141347119625
4605	-0.4388699430448876	-0.01869618648925462	0.4392679982624091	-0.20844209511680079	-0.09237915877123541	0.22799564906366646	0.3577840093874874	-0.22612658995340235	0.42325244483326946
4606	-0.1983572134904175	0.2576201248844115	0.32513645272276503	0.08051881541394872	-0.2594589201003104	0.27166562324903165	-0.1384435138887321	-0.10923552716231925	0.17634910527782482
4607	-0.47575049161645777	-0.03868625230456372	0.4773208107663793	0.06662891968033116	0.04375183119645835	0.07970969621577671	0.37742842189947023	0.17958419596194117	0.41797451728164164
4608	-0.43865144570458964	0.14446953365843374	0.46182955402855264	0.16154715576461037	-0.18863196958929762	0.24835358561287774	0.2643621918223021	-0.03628581772095023	0.2668408308950669
4609	-0.18544852376766746	0.203885870157418	0.27560951184139965	-0.08823912714635347	0.1613648616675911	0.1839150949230409	-0.44239169608468915	-0.12662624131028524	0.4601571663606453
4610	-0.5429982896421157	-0.2717064085404178	0.6071832631061198	0.23013979596145	0.08121898700704201	0.24405091586721797	0.18197459724158832	0.04815857209979713	0.18823921511717384
4611	-0.48942508227389225	0.11679383937868666	0.5031676778923907	0.03340601609130143	-0.08574960382626569	0.09202693338068921	0.3498992095974997	-0.15483536751144455	0.38262703499538436
4612	-0.46932146493704313	-0.2514600942076376	0.5324423127715961	-0.3636987802083664	-0.06427733241454517	0.36933504868531436	-0.10271166606546053	-0.012515074174750248	0.10347131693151575
4613	-0.5279740715917876	-0.04287490371877737	0.5297120705082191	-0.15326395396412684	0.11952455114583745	0.19436038153731822	0.2625615438692539	0.2845849482701771	0.3872042834227761
4614	-0.5038750262989531	-0.12160490605287558	0.5183413887621742	0.056295895742558145	0.2735636906924034	0.2792961165908075	-0.0076880919179992385	0.1588152462461064	0.1590012238869595
4615	-0.5485618006861182	-0.14016008577109712	0.5661845095155446	-0.49573187554283965	0.18254755700880468	0.5282742687270546	0.05316213006485764	0.4697973432710974	0.4727956808364625
4616	-0.2561191374838743	-0.05505316446961085	0.26196920334955737	-0.2918878117920509	-0.01698184509436703	0.2923813908845103	-0.29586057756570927	0.17521598951957898	0.3438518930307644
4617	-0.354448467921342	-0.2054528035334427	0.40968838266606733	0.008292861963450313	0.20804895198790158	0.20821416374206878	0.2606971737607816	0.13906968485912677	0.2954714768868156
4618	-0.6139730640710516	0.023969123619022897	0.6144407557217046	-0.0951282060669073	0.204858980648279	0.2258684961249796	0.5263413820227397	0.0893916207819862	0.533878368447007
4619	-0.6418967831428684	0.03518766992958696	0.642860523227423	0.1440739376572887	0.2461269862389117	0.28519430721374106	0.18625031014245672	-0.3428615646901892	0.39018358572595807
4620	-0.6101927161711859	-0.17286666917197502	0.6342066194695404	-0.30544902928339224	0.010722646384582507	0.305637178097913	0.3552057037084078	0.17842117443781882	0.3974986885950138
4621	-0.4715735689094875	0.07392375761113118	0.4773325390473401	0.07334670689355154	-0.36150522402143037	0.3688709346192962	0.33881273078461677	-0.005356608148500081	0.33885507195936404
4622	-0.19122513657308618	0.2552276015969595	0.31891720159679654	-0.35231153995138437	0.07330112982225985	0.3598561890757691	0.16084365092252692	-0.26570620581582827	0.3105969540274518
4623	-0.2988029347567777	0.056406659823666286	0.30408042536757607	-0.13829254096711932	0.08023764994885797	0.15988404347044094	0.19030130792657612	0.057556938867892184	0.1988149617368065
4624	-0.4604223518717715	0.01726804602633497	0.4607460553457848	0.4202926413704181	0.10231594791858538	0.43256728677582823	0.25608476241686107	-0.26945579895849553	0.37173355126281155
4625	-0.0683554189385048	-0.05816814509096365	0.08975520264353426	-0.012747674617479509	-0.09301490612953729	0.0938843755394888	0.31352987700794416	-0.26689150969369624	0.41174271301772536
4626	-0.42751990016455527	0.12075409026132007	0.44424634534405605	0.10299108326775847	0.10350003115711737	0.14601171077071395	0.5024504558732674	0.07186010055905633	0.507563133668721
4627	-0.5503366645964131	-0.020933311272257	0.5507346438348745	-0.36329680536577086	-0.25698470112263216	0.44500079258363506	0.33603549211755646	-0.31875458626545805	0.4631677214875316
4628	-0.19703775921948785	0.0611972063104354	0.20632250633035376	-0.09890681736999354	0.018993816369352472	0.10071406844395643	0.2255237727568562	0.19693037627252186	0.29940364923848733
4629	-0.3432621771978624	0.21425320060019482	0.40463978581207755	-0.0020449075232613686	0.04639443092112747	0.046439475312216434	0.3355855394501109	0.17832831996873802	0.3800245307751784
4630	-0.043553391934621474	0.12938653178740483	0.1365202276477148	-0.044385683391312845	-0.06863173907549099	0.0817337414941965	0.24814814320224665	0.37982995100441613	0.4537050723264397
4631	-0.2980239138578354	0.08505865889077018	0.3099245532116468	-0.25685452052065855	-0.3378450435542072	0.42439783006754594	0.6245055501780984	-0.048196706288605104	0.6263625984206908
4632	-0.26969146047925885	-0.06740273045443508	0.2779867117834032	0.0049478427786161855	-0.09956325598079165	0.09968612285397878	0.028208003973387626	0.24762757739006172	0.2492290283498968
4633	-0.4298140174120713	0.004049656322185751	0.42983309467772746	-0.08101096509970061	-0.03622471196773551	0.08874123181210812	0.06414450738077437	-0.1120304860624518	0.12909433618293029
4634	-0.31328866805911865	0.3260669223620101	0.4521829578753381	0.1488838787573602	-0.40695689824537307	0.4333362740220708	0.3730878976630564	-0.25107166931057373	0.4497016372140948
4635	-0.3706881382594187	0.08284422283137549	0.3798326751383674	0.1885812057703093	0.28718528706101926	0.34356696621489063	0.1717284678199269	-0.12835867820165997	0.21439826708594675
4636	-0.46025938269815975	0.03323490556924118	0.4614577535483476	0.12090489001841982	0.031086750363400185	0.12483740816967707	0.14836113217016328	-0.3608194365787478	0.39013035174389815
4637	-0.355310884498999	-0.069360443863057	0.36201753523322777	0.053920591869741415	-0.11558042123244108	0.1275392645417549	0.050254268912186664	0.1867782889486314	0.1934208385011212
4638	-0.4525703013847714	-0.20663874072520533	0.4975132630031098	-0.32155572165763485	0.09895197573631934	0.33643658486092665	0.25730949084029625	0.4051027840825753	0.47991295017736924
4639	-0.5139064985769798	0.11240570454728972	0.5260560157382709	0.14558059102294	0.10136252569720404	0.1773924183788723	0.1457982579802701	-0.3042126719190676	0.3373462342849252
4640	-0.8296406027646396	-0.04144036420966856	0.8306749265154839	0.2055354978576672	-0.14103804987965382	0.2492720850666092	0.6827257056467667	0.07042343473793636	0.6863481983010984
4641	-0.5467535030590093	-0.4163355042431419	0.6872224131972773	0.09217685286014914	0.17336240220474114	0.19634432688875944	0.34980859296155775	0.34305409686325083	0.4899511864302458
4642	-0.5981689812539782	0.02528739594905627	0.5987032508082001	0.0444831821848493	0.3174623860275245	0.3205637534712549	0.6186405983531071	-0.1106802483168663	0.6284634494528489
4643	-0.4793729176824019	0.09151031832393107	0.48802923331198717	-0.2867295857213364	0.045883401657920445	0.29037758500895217	0.1815163632258679	0.01072304133403417	0.1818328180890254
4644	-0.22157033750613103	-0.1334710848528489	0.2586657011557141	0.06307217984888792	-0.3506299320062736	0.35625756004555825	-0.24047208913423546	-0.41128000152081085	0.47642215030741575
4645	-0.3037170831003885	-0.1464916404310209	0.33720004045548363	0.4147060823235273	0.11819474190069135	0.4312205140402057	0.21174971496958495	-0.26578820646824297	0.33982541471659505
4646	-0.551718648150985	0.1140390559525633	0.5633811968819179	-0.11323211748094789	0.3605034637080494	0.3778680454533303	0.40764833012168766	0.03788219888238488	0.4094047166840717
4647	-0.3896437052449785	-0.09201856342983653	0.4003618776216419	0.03566793559650318	0.4586838404969893	0.460068546156748	0.09877115999452797	-0.12252232997678539	0.15737681973405399
4648	-0.3931844900748582	0.030769332086951682	0.3943866060510972	0.18043085207121554	-0.0952830540874539	0.20404448724574142	0.23322625920357556	0.0059288423366748565	0.23330160555286922
4649	-0.5082243926585215	-0.028951083744187124	0.5090483263336458	0.009867914058469056	-0.018937023588166003	0.0213538425170761	0.1283723173271658	-0.25952090999890504	0.28953506624000885
4650	-0.160663459571723	0.33564490667170155	0.3721159101895671	-0.09746760033011376	0.10678288385055304	0.14457702928733696	0.04018807204945465	0.0895893360409634	0.09819027582868287
4651	-0.2941524071639699	0.41624754801781993	0.5096936922026849	-0.02899296449649441	-0.0769043541300741	0.0821880263448322	-0.01309095464360708	-0.3761495995703614	0.37637732975090865
4652	-0.16735038885766923	0.27438998558697497	0.3213969770256612	0.30082953231887766	0.3696597343963397	0.4765991258376028	0.4276314054835444	-0.1453961222901255	0.4516731687103372
4653	-0.28451263018367734	-0.19552819541753455	0.34522269904696523	0.024550267054144342	0.07868234646268878	0.08242346302664307	0.32530977995148297	0.20381117915970282	0.38388207783452294
4654	-0.49705968438043385	0.18253900215447072	0.529517532423551	0.1491226754559814	0.31590754078925287	0.34933529260964097	0.35148215615485406	-0.10741764424481795	0.36752993944762036
4655	-0.3535502560296971	0.14217582332520565	0.3810665929688202	-0.19012695532526805	-0.0296421587586162	0.19242379457106518	-0.13939098303716788	-0.04022989851257541	0.14508029117147558
4656	-0.5967191882265539	0.1675542086986735	0.6197969041955567	0.11000093276095071	-0.17792111445410708	0.2091796552652066	0.48893226497440506	-0.02360736918099414	0.4895018565977555
4657	-0.4868441972082676	-0.1403274679926995	0.5066646530286129	-0.17369121008519778	0.09386818591120041	0.1974332109527675	0.025479222332255833	0.026668613015938265	0.03688367783790543
4658	-0.31315114725416676	0.07565642173102209	0.3221607287919232	0.02203974096165458	-0.11146041499934659	0.11361854731285467	-0.010714883679943603	0.05652591744017546	0.05753249581521954
4659	-0.24770080046000642	-0.21562184675259227	0.328402903984612	-0.0995378103153329	-0.16952444133137567	0.19658665237265277	0.22995455527074357	0.13954165610358393	0.26898135860668176
4660	-0.6251040557420262	-0.13662572731412653	0.6398606644178436	-0.19129778971454153	0.10717729665635692	0.2192756650160562	0.5214698767295813	0.2761095918499526	0.5900570642301575
4661	-0.6063308707544692	-0.12850754129382755	0.6197994135196141	0.060796305459343565	-0.4729796397089816	0.4768709787109548	0.7302317100453954	-0.06042449497572892	0.7327274185868128
4662	-0.4118477404981851	-0.20081841951476476	0.45819930049037444	-0.022332663379014465	0.012911656203222594	0.025796486572992654	0.13433656477810463	0.3030648420514132	0.3315035612539176
4663	-0.5813076288548762	-0.16903240229662791	0.6053845987395513	-0.010375899891519927	0.3214876014946143	0.3216549971838131	0.38996324947120464	0.044659316560907596	0.39251215330716627
4664	-0.4184193917211359	-0.10998721213189301	0.4326337645177863	0.16770595055306614	-0.31076624990860563	0.35313021384917687	0.009211207191458048	0.18047573036500447	0.18071064049663974
4665	-0.512853336781507	0.14553668937612302	0.5331036231376485	0.05602176214992515	0.15321663563004345	0.16313728963107205	0.3254444415710546	0.08877438430439541	0.3373351091394432
4666	-0.5134122008833725	0.05804055022084312	0.5166824880773943	0.05039406743123221	-0.026032534755156985	0.056720850646319085	0.2404236896011272	0.11360615436730075	0.2659133483515751
4667	-0.4260413758078027	0.018877125215934484	0.4264593764435523	0.08723346661206373	-0.07862261275023748	0.11743590989485218	0.044038452225289355	-0.020976065795374865	0.04877889513561155
4668	-0.4145486966483447	-0.055299797917303294	0.4182208621560334	0.4410451728736153	0.20768958574827648	0.4874995472237978	-0.12290145053062852	0.3480340873886718	0.3690968606301037
4669	-0.5751684995076158	0.04339720984186044	0.5768033639360131	0.16544466456752197	-0.38865153878791936	0.42240023157673273	0.2967833253067873	-0.12778330071144023	0.3231236823893673
4670	-0.6119796087106507	-0.09908072401460565	0.6199484102317705	0.20989287418652525	-0.0836172531440904	0.22593552987001272	0.41379493065566314	-0.08904202679570782	0.42326673289098987
4671	-0.11965175076510341	0.1386075898009514	0.18310817953216407	-0.16592041558838416	-0.01950610681920187	0.16706307944086338	0.42430246101491026	-0.04764948243552608	0.42696961437517184
4672	-0.5701844505907085	-0.008513612893736599	0.5702480068355632	0.254128475046586	-0.060766333786476	0.2612926121254726	-0.061557708703470736	0.06926286902387321	0.09266442967093454
4673	-0.19695057547880748	-0.12842078092642298	0.23512002499826715	0.012337317909996202	0.07197310571680539	0.0730228550505577	0.06959844432833423	0.49307877503318676	0.4979664866646672
4674	-0.3336422724972921	0.11359050206314011	0.35244853263436005	0.20067898427919922	-0.004225712671709448	0.20072346992545473	0.26608264855418756	0.05895295242080974	0.2725351838951102
4675	-0.6053453191477652	0.07850657999746817	0.6104148085662803	-0.18875954455689228	0.4397642990110189	0.4785632709955688	0.3185956890605934	0.10838072086932615	0.33652576980693333
4676	-0.34067177464960363	-0.24427255988773605	0.4191972585275552	-0.1455482197332383	0.06835218441737735	0.16079895951822007	0.29769301041266216	0.07051377876784937	0.30593025585037287
4677	-0.6257261417266288	-0.26687419892185227	0.6802610105615884	0.44015132832900433	-0.15970139966028335	0.4682282871455339	0.3702725817956563	0.4204809425037073	0.5602731546651393
4678	-0.23897133584370517	0.1074668463805509	0.26202370584721124	-0.26064216006005636	0.00015263859784947194	0.2606422047545516	0.08103821949233245	-0.035073824427751206	0.08830269632619475
4679	-0.22430807321602267	-0.18555000050864026	0.29110636269006723	-0.47280525596561673	-0.04180368086272784	0.47464972116539283	0.02631181767872415	0.07236001408663278	0.07699534653585316
4680	-0.33608369522305565	-0.3091845533692107	0.456669835041578	-0.11307122701095261	0.021571540705771143	0.11511052838981813	-0.11465261026613231	0.10501142152797319	0.15547546331226447
4681	-0.3735330790014529	-0.18384725493969215	0.4163253226230249	0.4043401795409014	-0.17705970641632604	0.44140811096694177	0.026403956318834722	-0.04091605855562318	0.048695921359125316
4682	-0.3250900290120488	-0.035837171438663384	0.32705936742398756	-0.061226438668094775	-0.008150123826406055	0.061766506379782586	0.1672655470375728	-0.310380734304877	0.3525818535509352
4683	-0.32906017036081253	0.22550545449100154	0.39891516105944147	-0.2150764657853454	-0.17420107703457705	0.27677409809214715	-0.09485413680846749	-0.38695371074572144	0.39840994155462905
4684	-0.26806614595894945	-0.2451111605845284	0.36323400123388677	-0.23633891843082172	0.043581157820808666	0.24032353543099524	-0.19735928439896783	0.14504698962473853	0.24492716537303835
4685	-0.6776147130075318	-0.15758241219636548	0.6956967125967356	0.07042777924880314	-0.564371867096409	0.5687492210630313	0.7081556032018972	0.23074049874069205	0.7447989904030122
4686	-0.4121888433695383	0.2747173981932967	0.49534764708072665	0.43214542000299433	0.011832119262850133	0.43230737106347683	-0.10678976453055669	-0.16866280849832313	0.19962764532757926
4687	-0.30266413989554325	-0.18658975012510262	0.35555775400131157	-0.54353068684461	-0.12314731125170969	0.5573067986399404	-0.2161147941927033	-0.08204973958932314	0.23116609620710005
4688	-0.24761239962154746	0.020793171615155693	0.24848391584196802	-0.00525472701876352	0.17283298399310174	0.17291284657885164	0.28410534887102096	-0.13494381774650716	0.3145245351401494
4689	-0.4210662421371437	-0.10724114977978455	0.43450827894711735	0.008868373432891217	0.09118868103292348	0.09161890414029994	0.4620710345674379	0.20453667215723886	0.5053166247447043
4690	-0.5058658152468134	0.12026194694620797	0.5199645746765983	-0.2749826690516334	-0.4074484564757837	0.491558453251756	0.5992007961581582	-0.3885448546879656	0.7141489328011791
4691	-0.2615529390515544	-0.07094060121734527	0.2710027838004336	-0.32588852750819647	-0.3223984189412927	0.4584147389616806	0.482721425746459	-0.10574122757102103	0.4941671600611686
4692	-0.2177020617609617	-0.1596704857146607	0.26997935421681646	-0.1162322650977123	0.08333792904435929	0.14302150141551281	0.059078039678269086	-0.10715592140374712	0.12236260157463623
4693	-0.19870119716703336	0.0011752062325732819	0.19870467247979184	0.05206909840517864	-0.07374765577373171	0.09027683944871466	0.35754150509514887	-0.0686850764009716	0.3640790677667582
4694	-0.3785722871341708	-0.06290143285240003	0.3837623833062355	0.0669310205775266	-0.21929530299399796	0.22928190384498	0.2995184089189452	0.01275736383589055	0.2997899725030471
4695	-0.452041886183883	-0.075519504368395	0.4583067339727081	0.036594075291539484	-0.10705208933666319	0.11313388607215691	0.09122659909765693	0.12115093969506538	0.15165698985513984
4696	-0.25729141595562754	0.10005935630977479	0.2760629412101129	-0.1591485759545376	-0.0628686622857863	0.17111615331686683	-0.028446455965164697	-0.14790244971462874	0.15061319825488845
4697	-0.42907834961142155	-0.12217110623235902	0.4461322778092834	0.13079659220018577	-0.002060277099571435	0.13081281769348416	0.23923315786543614	-0.14621826474414887	0.2803788236779995
4698	-0.34103646687671335	0.11831652925628529	0.3609773854897354	0.1380096152410529	0.029630455230900164	0.1411545882221823	0.11264154385822653	-0.08886482663874319	0.14347499718173426
4699	-0.21616241254228177	0.05352791594478288	0.22269132533956357	0.2700674204523608	-0.19537669165873092	0.333329361492958	0.010274165631987409	0.16118583548466855	0.1615129469743034
4700	-0.3192340664315953	-0.01418513242081123	0.3195490684578006	0.34859882418178495	-0.046199109448398924	0.3516468369468836	0.07159682105235153	0.228425635331795	0.23938332369138968
4701	-0.36183621524066073	0.12957885362668736	0.3843385564406624	-0.4139053650269812	-0.05630623249176251	0.41771765944898115	0.2313688101097048	-0.1947726002686248	0.30243659187833427
4702	-0.044066533875257295	-0.20323145099664752	0.20795403838825047	-0.15762258723019124	-0.06989166001546561	0.17242309632081396	-0.023424484577455412	-0.005529676429970957	0.02406831525345351
4703	-0.5757891490551231	-0.05960675855997257	0.5788662279280505	0.032634246814132496	-0.467749685771168	0.46888672683725235	0.5446940348463207	0.10512110411051916	0.5547450208218001
4704	-0.3491130458822996	0.024297121529885158	0.34995752445097483	0.02615525202905411	-0.05240351608666075	0.0585681287642712	-0.05795304278165827	-0.06053561803818319	0.08380403462195317
4705	-0.2609063467508913	-0.28171019537897846	0.3839697331240557	-0.3003433505377296	-0.12252619372235529	0.32437446934109604	0.1644939093648192	-0.08993520552634741	0.18747423132576838
4706	-0.5969315869955455	0.021926398510737317	0.5973341497894392	0.13199605837928707	0.033638007666738835	0.1362148119238717	0.5291859665721665	-0.1137236792398248	0.5412678287472484
4707	-0.41154046775102493	0.21619015004857184	0.464869592009153	-0.017738627915233854	0.17577106942420145	0.17666388359492882	-0.0428528340396895	-0.2104886420362538	0.21480650318716926
4708	-0.38842794570030864	0.05158412733673632	0.3918382206907011	0.10402217793661428	-0.2648513958980802	0.28454678949487067	0.44956147377768824	0.25684373269126015	0.5177588451469918
4709	-0.6099548987729585	0.03415989959927285	0.6109106950101321	0.12212301877125054	0.11655216196355418	0.168814804363189	0.4484523848305325	0.021725250024432353	0.4489783156777353
4710	-0.29842877884684815	-0.10395881609091825	0.31601767590919083	0.029938072792352534	-0.007334597387354771	0.030823441101778214	-0.05450142085023178	0.38009590405322774	0.38398346468661193
4711	-0.5725471494644012	-0.05525116825229457	0.5752068584023097	-0.14216674182484046	-0.1923077658891212	0.23915195860029226	0.5285890424084337	-0.26374121207165047	0.5907332754291806
4712	-0.10361597834002959	-0.25588844862201565	0.27607094940529947	-0.21084861726253548	0.030210408919199044	0.21300189719480997	0.09348540303755153	-0.2854098421023981	0.3003303157358732
4713	-0.4045456991658445	-0.03756773402696804	0.40628629973640873	0.09419856975767518	-0.10551785447951582	0.14144747490977658	0.3396026615947275	-0.14013887601478872	0.36738109958585424
4714	0.1934735562775566	0.24520392433264931	0.31234112999542096	0.05567666554107504	-0.020260578396669508	0.059248477809478985	-0.07578499670217134	0.029710925888608363	0.08140088968989528
4715	-0.0762932953930288	-0.023259110310383004	0.07975997200575308	-0.21050203724234356	0.05802786467344099	0.21835370562858825	0.19823039443146145	0.4055654905257281	0.4514184936196425
4716	-0.3872296862785632	-0.1798084261070801	0.42694015978178923	0.08927931922800793	0.19526289116939058	0.21470536441748683	-0.22254159339916138	0.08700570446056041	0.23894508448870852
4717	-0.2704935525117953	-0.19038943333684805	0.33077922890770733	0.10937109029807963	-0.0259933348325473	0.1124174757264528	0.2033682925197377	0.17166005954770505	0.2661312428977764
4718	-0.403834279747492	-0.02972735571053544	0.40492695782908344	-0.09450590657165481	-0.05382801583531275	0.10876038647272741	-0.24579519585895512	0.3039659824748663	0.3909099599770423
4719	-0.5044115299575795	0.05284197083886657	0.5071718302866217	-0.03356229572128956	0.14599358379141286	0.14980171628637498	0.14998214854484718	0.13384635896980068	0.20102112498839853
4720	-0.40082273083349734	-0.2767371441875662	0.4870752596118099	-0.03372891307784377	0.07348840360425465	0.08085904427900796	0.07060796530649896	0.42085369926227273	0.4267356569909096
4721	-0.5505810628972784	0.23213141046126265	0.5975152705528387	-0.02839942865251764	0.3293381515503993	0.33056035094128156	0.36218123526413726	-0.20578330762312605	0.416559739861848
4722	-0.4180145766672291	-0.08681758529478466	0.42693498266445673	-0.1378180420548774	-0.27002349708603424	0.3031608511902741	0.301677993354539	0.07115439124630163	0.30995573727236125
4723	-0.23736058973199448	-0.17996545730926605	0.2978718103185554	-0.17803066467090092	-0.0518732796634168	0.18543396319499247	-0.18184379284153995	0.20683606477362543	0.2754057419264098
4724	-0.5350707746452544	0.120434003069103	0.5484570019379107	-0.31053113239727687	-0.21056391902916247	0.37518894997701463	0.043980289789228584	-0.3816728321607668	0.3841984079867659
4725	-0.7066294455438025	-0.055703154337213664	0.7088215676125108	-0.022335732616012682	0.2707360934890478	0.27165588024043297	0.5266558491071985	0.0282008600469423	0.5274103448987434
4726	-0.6052112805370317	0.048878721457524914	0.6071818702008452	0.2787938080177574	-0.059184640009237934	0.28500668238142285	0.19157866753785	-0.160205496782707	0.24973623496595765
4727	-0.39315672008742775	0.1335654370268229	0.4152251588211753	-0.25094285598206184	0.4193222116245911	0.4886751826419797	0.4999408352833888	0.05127423458198088	0.5025633153303377
4728	-0.46644273083480536	0.003794819680814587	0.46645816726158906	-0.01864216253784309	-0.1950939490716521	0.19598259919814245	0.22727257523032648	-0.20131706729670332	0.3036138749081962
4729	-0.44957092947568383	0.21280313424536912	0.497392394970292	0.17656872783120636	-0.02225667653977889	0.17796593859086343	-0.1453702970693441	-0.0934910356889048	0.17283835518834764
4730	-0.25635054632383564	-0.2575972205524396	0.3634170202905626	-0.12590771016735997	-0.20117725968204833	0.237328972720918	0.20592082527795397	0.17131970360830107	0.26786904846881765
4731	-0.24831183664176504	-0.26554274540168055	0.3635542846011698	0.09108091979572477	0.2313395042088147	0.24862361142581657	0.24587213837255395	-0.35110288006205964	0.4286331074657735
4732	-0.5474234933426904	-0.2074416290503016	0.5854096945956374	0.028021799253603454	-0.09984548449132694	0.10370314366843977	0.5132463359038274	0.15194322745064195	0.5352649303726352
4733	-0.38566778039910743	0.15562055654687057	0.41588146683632327	0.3652284113377127	0.29492830109538654	0.4694406194986544	0.34930496583753545	-0.17368612343303905	0.39010361268765337
4734	-0.4826944172927619	-0.058892866851362365	0.4862738634263323	-0.1736830682597784	-0.11790663021328722	0.2099232756232231	0.5509552138460084	0.08023780086509168	0.5567672335471682
4735	-0.5124150333470281	0.018006755510070534	0.5127313230572473	-0.08838343970065515	0.06185925024046002	0.10788048597235367	0.309933336516409	-0.1974981848236439	0.3675108244566788
4736	-0.1846933391337295	0.19829910397911857	0.2709873874542653	-0.02246468142369318	0.285018766944671	0.28590270971456133	0.041478183350877794	0.16507572603483558	0.17020703575357024
4737	-0.16106669388751294	0.06698400442696921	0.1744400662947765	-0.07647019447545865	0.03351072213921574	0.08349047335718124	0.15449966896129014	0.0412985005440214	0.15992408779271738
4738	-0.3669957915919863	0.1973826069668654	0.4167082967487745	0.09179316683144083	0.07618714185615695	0.11929151713828991	0.28970741482965934	-0.20068517034068137	0.35242718936250167
4739	-0.33645530839853405	-0.02135680289411618	0.3371324481259714	-0.04538449463130795	0.02180457721736998	0.050350689573902256	0.3563887698453642	0.18856567085390666	0.40319966207386115
4740	-0.48545698978003454	-0.24051957084711223	0.5417731562995454	-0.12078861829082933	0.4246191484392648	0.4414649607045774	0.10909518226946444	0.28933705797498166	0.30922110521765095
4741	-0.7162396503376186	-0.04575267664983353	0.717699480379064	-0.14300753486304074	-0.13528435420547233	0.196857845971136	0.45812780618676613	-0.05426188997419912	0.461330076523384
4742	-0.30983730252298985	-0.07040216652565294	0.3177351398354115	0.14185178357452302	0.6069622392232772	0.6233178068579527	0.31955902658713203	-0.11506977005740161	0.3396454378530332
4743	-0.4673925613264141	-0.016188048396189595	0.46767281222468254	-0.5358923310877822	0.1939788864319245	0.5699196424936297	0.4594509593047017	0.38364097221271376	0.5985612579897958
4744	-0.5176804039448841	-0.0991899480089641	0.5270973784933476	0.025370339402948097	-0.04058581515103254	0.04786295553864767	0.12416191835024575	0.11686936053354256	0.17051284233139816
4745	-0.5413077947118342	0.15124503374845272	0.5620402021647204	-0.16753498487140697	-0.14283661119515886	0.22015964356252837	0.23075391794393776	-0.054172391948141226	0.23702746401179037
4746	-0.28784701837370147	0.03449054293754976	0.28990602535779936	-0.1691506908872121	-0.03452566925191318	0.17263828678747273	0.4505748933401455	0.13472530447731212	0.47028570271164727
4747	-0.5065839623259163	-0.13995424020501884	0.525561128925256	0.053810730253353194	0.3178978743430857	0.32241999504102015	0.25355621382910315	0.050615082554752805	0.25855877504616687
4748	-0.3777115306587999	-0.3515015111115286	0.5159644490721251	0.4113004389425214	-0.2601998551202788	0.4866949924531018	0.16584122004580543	0.23451012886898853	0.2872251918067614
4749	-0.279811999814055	0.12334069773416227	0.3057902597492122	0.02555785247423723	0.22515846057675512	0.2266043604884713	-0.40595134428438895	-0.08164294307048743	0.41407977984865835
4750	-0.3616929973028952	-0.20203201974229026	0.41429308623135547	-0.1450487272697247	-0.08989020108126855	0.1706440199157236	0.13630762118441342	-0.09124707379916913	0.16402986334769828
4751	-0.10726339601673449	0.12997208550575629	0.16851759295622054	-0.0830068317331683	0.07712800471133342	0.11330870763154076	0.3459937988422547	0.0346848432860023	0.34772797872916283
4752	-0.6014740908272121	0.028442547485139004	0.6021462118488049	-0.1061548610361523	0.12260251436716212	0.16217345976069883	0.37720436435823307	-0.1662728978445723	0.4122254347423631
4753	-0.650792070239056	0.07834224321593863	0.6554905230116921	0.22305638241989142	-0.16817873402206268	0.27935324647390897	0.49580469053408566	0.10386860221490572	0.5065678411443809
4754	-0.3840235985046998	-0.028672857187678296	0.3850925303713431	-0.025617418625877533	0.09147391243862799	0.09499330920587637	0.486918633053594	0.37261700097496486	0.6131339043229933
4755	-0.44294723582693146	-0.3628922267132665	0.5726194390130604	-0.030061094175886694	0.1807652056143807	0.183247725617157	-0.12101504028327953	-0.00611190122772348	0.12116928369591533
4756	-0.3060311832948722	-0.1149882031331669	0.32692104858612897	0.09463576939242432	0.23261395231052498	0.2511278153809715	0.13450195894091707	-0.06254055814379642	0.14833104318342039
4757	-0.3276998414254635	-0.24350116020684534	0.40826462140669706	-0.12457101293071715	0.2634230915339288	0.29139262587765935	-0.15026113421076842	0.27129340988645223	0.31012662365899046
4758	-0.38246800196568365	-0.016074675194526964	0.38280565266232913	0.0052396957729278285	-0.11186163035770563	0.1119842790666476	0.03277687778333668	0.22727435775856122	0.2296256897905595
4759	-0.5649423991993837	-0.09936205598663464	0.5736137486000897	0.15798993718893306	0.02883486195330102	0.1605997182962316	-0.059124793177403046	-0.0718424304098665	0.09304340909203186
4760	-0.27913650716694505	-0.26100314083860343	0.38215157877598493	0.1913334023220709	0.26932097085150847	0.3303668509165811	-0.14743504538913127	0.07758435093261473	0.1666025933727633
4761	-0.5132206610066203	-0.16422284865505304	0.5388548885409251	-0.04193226984951184	-0.020389364540863254	0.04662661730291499	0.28240020553564377	0.2041041389539014	0.34843704686024324
4762	-0.320871443875854	-0.07161973434455463	0.32876719702938717	0.20967128934339907	-0.036428969667137136	0.21281240425767614	0.29933517308282365	0.46477528905318427	0.5528269305659729
4763	-0.49120579154501565	0.22875266675206163	0.5418587566825374	-0.0295486136951197	-0.2654292546083434	0.26706892326372267	0.5169314804554239	-0.33757316882966926	0.6173927435591875
4764	-0.5741430922523155	-0.15647950077321213	0.5950849725402958	0.037767165573003664	0.3034493959159165	0.3057906059334612	0.38877169032397957	0.209834295735881	0.44178485585671384
4765	-0.11940375488895655	0.17608424654180174	0.21275083680628856	0.15497696613839484	0.11126748662926265	0.1907834207006844	0.14513450404470354	0.7434555990397611	0.7574894401956188
4766	-0.4502692181130562	-0.13726612677442046	0.4707274777828402	-0.1782613668787135	-0.029334849210449244	0.1806589280928764	0.17532693488316412	0.06300816739512763	0.18630502745234145
4767	-0.6068930315358582	0.08881041104065147	0.6133566995117878	-0.2380070880056342	-0.06498533831712094	0.24671941175576836	0.3986186748493925	0.06888842049537516	0.40452745570237053
4768	-0.4996011413178565	-0.17595905826897387	0.5296818767836114	-0.050791568420196755	-0.0029135092283925517	0.05087506224671825	0.38096072056813685	-0.1906471235688784	0.42600163889459536
4769	-0.5909161603719162	0.21259162125459072	0.6279945111355223	0.2724643741125099	0.08551602112577245	0.28556929987256213	0.15211697817211783	-0.4451876295565897	0.4704589254742989
4770	-0.39750069986624775	-0.07843000260804858	0.4051642527460379	0.3381237942291676	-0.0026115985929598797	0.33813387980375353	0.3514087963756696	-0.24760526927656656	0.42987964774308385
4771	-0.36369963949618483	-0.011678852420914168	0.36388710249681055	-0.2175665624577397	0.08506292310017578	0.23360417373416936	-0.19476569692807336	-0.3216414397353776	0.3760144843685209
4772	-0.3913237301295934	-0.29992145856811553	0.49303868313973565	-0.4336023913641241	0.13958612370164716	0.45551654166093525	-0.06599994700005593	0.43206774234119266	0.4370795430763437
4773	-0.24894823574510094	-0.05836791029513646	0.2556991142589654	0.05906365975255379	0.24135886817044716	0.2484806212723333	-0.07083361783557697	0.19718587888433103	0.20952248625639835
4774	-0.5366482922180789	-0.04599199041546273	0.5386154961778917	-0.10904132652672786	-0.09888869996421709	0.14720389217449867	0.10732455641192006	0.3020162827887942	0.3205189471444338
4775	-0.5133024650359603	0.15337568479303307	0.5357270959151919	0.10828714713704178	-0.005995336596292882	0.1084529865701364	0.26889536865705477	-0.33046817646321985	0.4260445222510662
4776	-0.36805843908599617	0.07189593279881167	0.3750147193583623	-0.10975155849505186	0.21388036989847642	0.24039595924225077	0.6525807781468824	0.028615548996646197	0.6532078701693437
4777	-0.2703974693989823	-0.18579349470499246	0.3280762321962193	-0.03556007158828008	-0.13264323718710438	0.13732715340688467	-0.14363819859312005	-0.0764660674772982	0.1627236662889554
4778	-0.5938823083117029	0.033017328707834255	0.5947994116680325	-0.39007548208312304	0.18502293601609424	0.43173182483388517	0.43589268689703964	0.48192999081134785	0.6498145508787461
4779	-0.3370940411346344	0.2000609844508319	0.39199080355017846	-0.3102958587079039	-0.039863666588279174	0.31284601938515527	0.025384654016358116	-0.35854363001643286	0.3594411151842411
4780	-0.44354238680576	-0.026502032536077996	0.44433344080981996	-0.5645140664961636	-0.24398312492985952	0.6149828424619459	0.04261897923558961	-0.26181432625956713	0.2652604735459746
4781	-0.5587629681764558	0.34191794990105817	0.6550755216537292	0.5276646461894708	-0.24348389293741057	0.5811319858330084	-0.09845502911928207	-0.370198746340143	0.38306723241578916
4782	-0.2823068605494343	0.078930970975339	0.29313352195268894	-0.11764241517712756	0.18121310272061195	0.21605074970094112	0.13138769745059875	-0.04080635746601828	0.1375786533260685
4783	-0.17677860798728565	0.09181871191660176	0.19920178739144465	-0.07708231231840995	-0.11176081620243046	0.13576510196138897	0.0020544841395299823	-0.1010116977552956	0.10103258874485387
4784	-0.5561048909840896	0.22855170889805534	0.6012391649058197	0.3263300601253526	0.0014887321617017078	0.3263334559386541	-0.004664782653839729	0.015239782766699921	0.015937728068447145
4785	-0.47504017980533975	-0.0406297509136427	0.4767745264680089	-0.07201926521094809	0.35258110281568467	0.35986137417657	0.09364901832522682	0.1844341937383453	0.20684803710258445
4786	-0.35610980392156866	0.04525490196078431	0.35897381325180017	0.07028989310232853	0.0976688501038144	0.12033234541443184	0.21007968762023385	0.04859531108235938	0.2156269449994743
4787	-0.3042313138341932	0.23968503709786057	0.38730557616161704	-0.09099573251591528	-0.009159371733804836	0.09145554891129365	-0.10122975809603775	0.0018340229019789512	0.10124637062229593
4788	-0.1374051099359352	0.046552260288372456	0.14507679750553779	-0.037556136985945225	0.18103508790589337	0.18488960619353814	-0.11549516251766496	-0.12628030220676162	0.17113108218676376
4789	-0.4364163477543713	0.12114989464579363	0.45291999907263003	0.05110805440929238	-0.050802741270740304	0.07206213809015778	0.11758244834757821	0.33217456465014905	0.3523713574624461
4790	-0.5202630179898176	-0.19452860982285675	0.555441255154392	-0.027023420213096835	0.10573397552674374	0.10913266614860856	0.22449117354085688	-0.005080154137641368	0.22454864720993828
4791	-0.22406336210732403	0.2010268516858918	0.30102522375638113	-0.26380621512200464	0.10210567348725243	0.2828768065700735	0.05995277789687084	-0.35248298840577935	0.35754523167428803
4792	-0.2911223532830518	-0.1906169447612115	0.3479756373816431	-0.4324261475545287	-0.19906983807024153	0.4760474488096362	-0.19446464608043013	-0.09907209372419813	0.21824705801014418
4793	-0.4476365526508888	-0.17046571103032584	0.478995868360309	0.13926287227035647	-0.07285251087788541	0.15716754096887192	0.29104374819667195	0.11607408760658666	0.3133363323619994
4794	-0.0587447654721845	0.11373218568276859	0.12800764637536974	-0.3619618975243092	0.05692785147068037	0.3664112382726086	0.14058579924699435	0.20408434064349118	0.2478200658659519
4795	-0.35000545405209027	-0.2826204151029464	0.44986455394837627	0.6064596945742591	0.05787597451702583	0.6092150601958221	-0.2247820157782524	0.21440252568563298	0.3106370834876497
4796	-0.5669201898318614	-0.014329423354669335	0.567101255520274	0.030117438521788383	-0.1005696948388903	0.10498249198366946	0.3845257391297081	0.15550805257539874	0.41478042199342213
4797	-0.39108318748368254	-0.04152692497365037	0.39328176290054995	-0.04650771382542886	0.1833299829840004	0.18913711985271922	-0.015262741345543326	-0.11590980227327606	0.11691036539336841
4798	-0.3228986224531881	0.2923628957036529	0.4355910733318482	-0.18311188694341074	-0.2633434964743533	0.32074874945245563	0.33354590189342087	-0.22614604052041087	0.40298250621206233
4799	-0.37465098288139964	-0.1805815166722869	0.4159002802808171	-0.2838535604192927	-0.26406723701535784	0.38769104893927364	0.11226687847249149	0.1706443706570602	0.204262951214608
4800	-0.3842700918524587	0.12164203146167847	0.40306362687598224	0.06036748545278019	0.06314409708457729	0.08735794352271663	0.425074275560141	-0.0020480483243971517	0.4250792093774027
4801	-0.5751080559150459	0.10066187531879223	0.5838510847134564	0.0018092150180480456	0.23453039071930035	0.23453736894134636	0.20627154809205658	-0.1272922028398493	0.24238658472802277
4802	-0.6187819453940435	0.02429397740437868	0.6192586642783139	0.07760618575856623	0.06427553399042238	0.10076737734875822	0.41708050076403835	-0.23349212028543284	0.4779902868814052
4803	-0.4597834335924805	0.06572508684184933	0.4644573100366271	-0.12074824901271547	0.25723388932737484	0.28416441272285464	-0.007967100191417376	-0.013489309926430545	0.015666402514661126
4804	-0.44411110267992643	0.02968161366923173	0.44510186442385263	0.0341632238159136	-0.1770231353343898	0.18028953465221959	0.030231305897712522	-0.05810424678041813	0.06549836143141902
4805	-0.5639747053111661	-0.004324493119456821	0.5639912849251811	-0.037442151261221156	-0.018253060070972854	0.04165439824343533	0.2859880477067977	0.10665962837837838	0.3052301422811308
4806	-0.2230314037965784	0.18319990625732369	0.2886264241752037	-0.36752500514326564	0.2471742538383179	0.44291053404280945	0.06070891467624454	-0.16474017954167558	0.17557021124493485
4807	-0.3968046804131012	0.12006286374962916	0.4145709175153334	-0.11098691368622794	-0.2282147313362813	0.253771666283857	0.20774787004850395	-0.3587957274520984	0.4146004721989238
4808	-0.7243246287358717	-0.10037275650592163	0.7312460995054643	-0.01806970643681654	0.15290265377377552	0.15396667113948978	0.6332860479090138	0.05215514456862154	0.6354300729279276
4809	-0.5810358250385665	0.21236556452457755	0.6186289380348209	-0.048268683817267365	0.36666559542364985	0.36982904794625177	0.44670603653076324	-0.1373052121965481	0.4673317925942581
4810	-0.44409237181581895	0.22233941946248448	0.49664157312081136	0.18499477719802312	0.06027315504833284	0.19456598060819003	-0.1853193356314635	0.051845973049200876	0.19243508276898336
4811	-0.3487274717812623	0.04016249496678269	0.3510325847794018	0.2982989147075834	0.26611195085321576	0.3997471862347832	0.501061697070525	-0.013631341027884547	0.5012470825146147
4812	-0.42830076498892344	-0.16637434729902098	0.4594801070005885	-0.06943083575579284	-0.040633140407786324	0.08044683370491817	0.2242405089492817	0.02007905092976862	0.22513767818842126
4813	-0.5633325370817457	-0.0405867291917428	0.5647927318241979	-0.4165946907761854	-0.039079590266423006	0.4184236498553792	0.33629658977882887	0.11895624313010127	0.3567155506513525
4814	-0.27801956995231714	-0.1607689230883281	0.3211565473526145	-0.22783208908281402	-0.12112771134615327	0.2580298108199832	-0.144680321019067	-0.2462615454682531	0.2856171284544972
4815	-0.33496307724849295	-0.0526659657461382	0.33907811351922035	-0.06490748688180797	-0.3525902788224155	0.35851483452345567	0.17563766933558425	0.4244426546377749	0.4593475350598907
4816	-0.5603631438608372	0.13977392692379786	0.5775323399129269	0.0944508175093488	-0.0630382232250903	0.1135551606733953	0.1852911376128774	-0.4065744625816911	0.4468059973875297
4817	-0.5653392629937816	0.38225328092612615	0.6824412451348029	0.3609049229481905	0.13649348894777213	0.38585338657756385	0.22072589054532918	-0.6440403495904066	0.6808141381152141
4818	-0.3608087115505208	-0.18364049482453926	0.40485399549732565	0.14081430617242627	-0.08667211916336807	0.16535031013908283	0.18003412296705154	0.10489471015184544	0.20836311009954495
4819	-0.5515990084545275	0.2020811869544633	0.5874506551608761	-0.2566051322626673	-0.2707906422662678	0.3730600030055739	0.5443971156366805	-0.38627958238515037	0.6675178913566164
4820	-0.4517302404094857	0.1108428564003178	0.46513046440261596	-0.03711222359051239	0.2319641333001584	0.23491418917878465	0.30224933789310987	0.07783194046701823	0.31210971342411753
4821	-0.4373332361339401	-0.0033153235335985627	0.43734580230924486	-0.011074476759989127	-0.19916190993929508	0.199469572632458	0.5330598340105367	-0.13886349291278416	0.5508501214480032
4822	-0.5342654976242848	0.05746831686189231	0.5373474010309005	-0.0776794577257024	0.019064434145870994	0.0799846910468587	0.3177229505314774	0.15635708814425547	0.35411214651205924
4823	-0.31498020904059554	-0.2442243798003655	0.39857004375157257	0.38598672239980325	0.0769500860585198	0.3935823492146928	0.0896877780935466	0.18031147010412726	0.20138551037864874
4824	-0.48600381191331893	-0.059941126040163134	0.4896862707747067	-0.15436365416694353	0.3880396428783751	0.41761573506388455	0.38398967946774326	-0.0923355131876674	0.39493533766095196
4825	-0.3971376101554726	0.035860324736457554	0.39875336273215845	-0.0013610497294264934	0.12790936642699305	0.12791660750708153	0.21503511243016382	-0.03938246366352709	0.21861170604993277
4826	-0.35176915022100863	0.030890613851110298	0.35312287531581543	0.054930691652170086	0.043274080843224046	0.06992872770336722	0.13104732267831098	-0.3576509388036559	0.38090365554597894
4827	-0.41662761422076056	-0.01783642222893016	0.41700924077196605	0.07787594756311286	0.21069329694928007	0.22462486191027523	0.23842489636496825	-0.04548611271082734	0.2427249835846898
4828	-0.4932717498313484	-0.13605337814875154	0.5116908645729056	0.07528874629812438	-0.10129833441851673	0.12621310500541924	0.37054275831454403	0.246999204476031	0.4453207189780673
4829	-0.6809940382509923	0.141521614547694	0.6955438501759469	0.06983178876262415	-0.04577854682794536	0.08349942557566578	0.2813322344200763	-0.08577002388406622	0.29411617283118935
4830	-0.5250849269185994	-0.05645189290017769	0.5281107806976904	-0.013408503003849557	-0.1104613868114389	0.11127221544083038	0.23837453818967588	0.38758797538485346	0.4550240203770248
4831	-0.2825541598204296	0.15891977257759257	0.324179498654592	0.05109761572115805	0.08999071060191448	0.10348572040153492	0.13425125576783678	-0.2137486024702022	0.2524120930803547
4832	-0.4140102830509089	-0.22818643209747325	0.47272990413688504	-0.10531939203683657	-0.31937489823958043	0.33629228353405793	0.35511766250129434	0.35299517384848544	0.5007136377019361
4833	-0.5312096004763147	0.047330514161336996	0.533313994949488	-0.1959636616523257	-0.21500339741211605	0.2909092944320265	0.2713084513312205	-0.15222772359336326	0.31109734102714964
4834	-0.575350534822797	0.029738131076379855	0.576118559292091	0.06106501803942731	0.29335014476510696	0.29963852199252483	0.5636103028941878	-0.06653401534785013	0.5675238750279904
4835	-0.6245126208835907	-0.06303322911324315	0.6276855913714556	0.16118030005702422	0.09006012910609956	0.1846345470952814	0.6431939124476681	-0.2297682757871288	0.6830021007053555
4836	-0.3746318779849219	-0.2531129687073261	0.4521230130510338	0.0713865027290667	-0.04728577138003179	0.08562696390093298	0.18726362018958212	-0.21305794338881434	0.2836571005414447
4837	-0.2585042846229873	-0.019074990253719174	0.25920709948151865	0.2442138112754332	-0.049954790495044074	0.2492706695764198	0.4589462329186506	0.13950825163339842	0.4796813494227475
4838	-0.6702598637299952	0.17504175249564252	0.6927394171289067	-0.06282327580486857	-0.5682716352801852	0.571733692768644	0.4829077887722675	-0.21053052823217236	0.5268045517785875
4839	-0.3518108901695342	0.14452502905502382	0.38033983023769086	-0.014449487327444626	0.16467220027520083	0.16530493406883484	0.5789577871387751	-0.23326950835125343	0.6241848947347755
4840	-0.4388807664635877	0.06708544828086943	0.44397836044419037	-0.018498221387088884	0.10936130364925047	0.11091473720993669	0.4811824067432403	0.2435852402340924	0.5393239080729851
4841	-0.4233465363090541	0.18563719163300604	0.462259079653675	-0.5236003171478146	-0.2204152414804828	0.5681022538189685	0.23112107185607203	-0.4781385336984274	0.5310681757205772
4842	-0.49823761289035773	0.030376218979949424	0.4991627325614361	0.13083272138337573	-0.022597953907593882	0.13276998345028804	-0.0218681639825531	0.08978145686538436	0.09240631251618422
4843	-0.40823180845717283	-0.2436716215706178	0.4754251451018006	-0.17313653244010774	0.1769572562440836	0.24756843377704424	0.398286941946198	0.13716999001540944	0.4212458834050271
4844	-0.6825704355389629	-0.10922729190867438	0.6912546569604809	0.4508017914185786	-0.20474069229368314	0.4951171641410711	0.39218013458933615	0.28675295136507856	0.485831774468378
4845	-0.42456649606599955	-0.061216059831360206	0.4289570089916204	-0.006347039578345903	-0.2246890147434111	0.22477864279725043	0.3646439455302105	-0.3135868038858481	0.48093855177473605
4846	-0.3841645701817033	0.11062514131086236	0.3997753605125523	0.20375108322748373	0.08310942675008012	0.22004926887199586	0.2170530704927019	-0.041704541463381914	0.2210233114152911
4847	-0.24068301367951128	0.007120475133390794	0.240788318321253	0.07177429524511453	-0.005856739957482523	0.07201285205338309	0.012979195299919187	-0.43314319870543283	0.4333376167555818
4848	-0.25794762635944235	-0.16926133953681194	0.3085228986740959	0.078623218660663	-0.19925175768271855	0.21420287918750117	-0.03782209366021378	-0.2487124914205789	0.2515718866596057
4849	-0.6603669750529965	0.10766756047226628	0.6690865753538132	-0.24830912455835344	0.011340048890399074	0.2485679344721932	0.7061796796435916	-0.2308600421447488	0.7429576697232494
4850	-0.4408110325814589	0.06338260494074904	0.4453444970521215	0.286966872328479	0.25375027181762416	0.3830655117098219	0.1874842352217918	-0.12609413211223167	0.2259426223841732
4851	-0.20116762462241733	0.13109683422659232	0.24011412524143685	-0.1568364021718534	0.14742425766546816	0.21524769172844962	0.15471232137450233	0.07078818704689219	0.17013779653702196
4852	-0.663657864423091	-0.009505244892900366	0.6637259304043288	0.09407267344889608	0.21540484679637723	0.23505087941378436	0.20966241930211296	0.013475694923965241	0.2100950366412753
4853	-0.7189971646022982	0.006574785126866906	0.719027225149096	-0.12568127526499193	0.1880985934340302	0.22622303994972587	0.7650301243430329	0.037178809369554144	0.7659329964288352
4854	-0.32118490040753994	-0.0026974531642479814	0.3211962274114917	-0.32250307459439004	0.07505129251218012	0.3311207176100335	-0.004558991493092581	-0.2569923935451766	0.2570328281436304
4855	-0.5577086146583163	-0.054248118002317935	0.5603407509461469	-0.020566324922854953	-0.01953776391335972	0.028367198303086368	0.06746627834856943	-0.21302375751692149	0.22345205297968246
4856	-0.11022513059013017	0.2520825811883602	0.2751276197552646	0.26426916962777314	-0.1410937078910471	0.2995757473865281	0.19890530131294543	0.09843767971866414	0.22193083534918692
4857	-0.2661963913385896	0.270399456084754	0.3794422019393973	-0.0389931681320077	-0.33507377027574287	0.3373349947570995	-0.09524477230111458	-0.2535725046270391	0.27087004587720837
4858	-0.325234571191784	0.07345987822704575	0.33342747338429685	-0.10023288857378632	-0.09517747765548183	0.1382222276072297	-0.16409496669911916	0.08399089186218257	0.1843410643665428
4859	-0.4035009522265894	0.18606830218524373	0.4443359444450376	0.03895234192622474	-0.00064136692739181	0.0389576217584323	0.25847653137348503	-0.5224167630194199	0.5828630984670043
4860	-0.2814273918424142	0.17823000926983038	0.3331175664589719	-0.07877651645233513	-0.2116715557150065	0.22585523470394953	0.41769771729052413	-0.17246361546531064	0.45190162833196473
4861	-0.5792185507799001	-0.19163016408288747	0.6100952789146972	-0.16154157600790708	-0.11271751722870844	0.19697948997122164	0.6034159774967212	-0.060194457681942974	0.6064109288543098
4862	-0.4193743514689977	0.01865923052075196	0.4197892489734212	-0.010698618336845489	-0.05285586708001382	0.053927758335550864	0.2900802833039508	0.01841871209666932	0.29066444522335433
4863	-0.4525149954696574	-0.2458690996625798	0.5149965391085571	-0.19114964613177032	0.07436321959286912	0.2051050356391044	0.12451899857356262	0.26841528626260136	0.2958914444609663
4864	-0.5015069331622108	0.07098768795664943	0.5065061261734124	0.18840262650104098	-0.19439341850958658	0.27071082511110267	0.36713227451195285	0.04470871792388431	0.36984453010247065
4865	-0.4781813623360975	0.08116047999448561	0.4850200395844912	0.27099274986573824	-0.1641083631178355	0.31681007768852604	-0.09248892389761071	0.1310921366330611	0.16043487566847547
4866	-0.3558158116834919	0.2350204309997616	0.4264264237020214	0.08339430957527875	0.27415922769474815	0.28656219743664413	0.18644370030949428	-0.16852697186752907	0.2513216935163685
4867	-0.5266875958260332	-0.3167135190018191	0.614578942622933	0.07467617037979606	0.3730687953223492	0.3804692582402174	0.2960340510849398	-0.04105938740631879	0.29886791847895433
4868	-0.33437207758776566	0.0732148552080272	0.34229388147247264	-0.11608589633594209	-0.13291710535384527	0.1764734887278095	0.2744608962955506	0.20614092048112007	0.3432533505913095
4869	-0.2030446985804342	0.12376932215922234	0.23779401743814488	0.3494585591035611	0.2899069090173838	0.4540564947523058	0.08354593379648549	0.559110339190846	0.565317870267719
4870	-0.251524389603497	-0.18533718057065798	0.31243301532855394	0.1460900664661872	-0.283965528101736	0.31934108515847565	0.4078186394580806	0.03754693650016048	0.40954342276489686
4871	-0.5152199463368957	0.19086167596266063	0.5494358674628635	-0.2603609959824317	-0.3605649674063696	0.4447414349368858	0.4696600327630035	-0.4801264323390607	0.6716412267018607
4872	-0.06855034907747165	0.1352840003560827	0.15166051269525566	0.1667086282933967	0.3516462084295278	0.38916169216705904	-0.10417715772527229	0.290264017385383	0.3083927365882961
4873	-0.4274865013774104	0.008698784205693297	0.4275749965872138	-0.09299845519576737	-0.20398858219635088	0.22418754277451847	0.3819926845383407	0.0897517956654824	0.39239494882832876
4874	-0.6807104072230936	0.0782374488522324	0.685191766518495	0.13090589568287098	-0.25359914906080666	0.28539250503280555	0.5160784292163126	-0.046020256115598415	0.5181262482014609
4875	-0.44147086062149127	-0.08556480327890283	0.44968639776853103	0.34041083064391064	0.08881180673608938	0.35180544429472055	-0.02278095685818966	0.16436318156912422	0.1659344070736976
4876	-0.35918670375927253	0.11852204687880617	0.37823612169357035	-0.14456807026468316	-0.045651588044613535	0.151604730899301	0.1991198585205413	-0.24746171138256104	0.3176255919437637
4877	-0.5094226243908174	0.20186040525594806	0.5479589705911597	0.028322042197610007	-0.06858076880296915	0.07419878653892871	0.5662386594333538	0.08760807153622634	0.5729759101700334
4878	-0.5189945805005336	-0.0320686509679381	0.5199843968465095	0.2575230395525712	-0.10932878026978585	0.2797693658992605	0.4292785814094074	-0.30304684480531713	0.525468829335605
4879	-0.7112990772821162	0.03366297155529257	0.7120951993914313	0.2058649608624907	0.11054590064617306	0.2336680942289477	0.5249451711487343	-0.29224951430915647	0.6008137908922462
4880	0.04735143765178545	-0.005637259017179865	0.047685819033730564	-0.41464470226267547	0.29323966412409463	0.5078579818513387	-0.03600400112054013	-0.2692175460737236	0.27161438697286516
4881	-0.595582906495696	0.2460272190569454	0.6443976963232839	0.1615872685666736	0.17595839400873725	0.23889705269210065	0.33271336383773564	-0.24630173007721254	0.41395981050731184
4882	-0.4384740397164941	0.11447818495231024	0.4531718640154936	-0.1911504360887056	-0.3594626571313657	0.4071263822068574	0.6278421550267894	-0.055359718648539134	0.6302780894791826
4883	-0.40959371557877844	0.15617608122774174	0.438358278340085	0.012720380749494898	-0.00040587355126676933	0.012726854275575654	0.22403885409136642	-0.17304594841348486	0.2830871039183789
4884	-0.378790882586801	0.04680938245428041	0.38167217742015036	-0.01114581732292356	0.16822865531378312	0.1685974783692794	0.2424004335098354	0.082587354945506	0.25608327036854855
4885	-0.46730792821944317	-0.1690654084469226	0.49695051273750895	0.0663318152770613	-0.4507899538808602	0.45564404115258467	0.35555209265954185	0.15316703877058377	0.3871400681411431
4886	-0.27285780535434573	-0.1347962885421489	0.3043376765166092	0.20090028484867697	-0.16264191487145582	0.2584827207480868	-0.055966292305966836	0.3761708868208511	0.380311401309588
4887	-0.22529940336234097	-0.21446130531478927	0.3110522024238859	0.004026580519139025	-0.15600762555876937	0.15605958023512145	-0.2897586714969846	-0.11899329446940805	0.31324031004387143
4888	-0.6098468515260949	-0.030013793407584165	0.6105849737022719	-0.1330600597793847	0.02676741165182991	0.1357257301878754	0.6263491392394085	-0.09072465417804952	0.6328856192880943
4889	-0.5210893717431914	0.14245643250417853	0.5402110407105093	-0.11870220647195268	0.02325713749281264	0.1209591181584492	0.209977780906962	-0.21923057130044185	0.3035666514413766
4890	-0.7198567414375829	0.1182526444531144	0.7295049116443904	-0.06632531479045292	0.19653761824218507	0.20742729513341188	0.5528153439539788	-0.164448786481716	0.5767566279517427
4891	-0.32208682299450736	-0.08389685276900367	0.3328341981396127	-0.03377689832303971	0.054698926665467405	0.06428725720295698	0.12018992137546815	-0.05643533022243092	0.132780132917376
4892	-0.436670096000303	-0.24871892297884968	0.5025354468977017	-0.308090449304286	0.4796078149762776	0.5700380523603983	0.5990302336899446	0.24088421376183602	0.645648840558308
4893	-0.5348417476619578	-0.09073308936371148	0.5424833532446692	0.09660160041861218	0.0763921754008851	0.12315694729050736	0.45863868623111187	0.23052445100235902	0.5133137120881726
4894	-0.22261306120968075	0.12465796793246375	0.25513953827307173	0.2153309785757723	-0.12696299060189828	0.24997406128832134	0.43040140649024594	-0.02684530828177528	0.43123780131793343
4895	-0.6005839017762503	0.08962409331674431	0.6072343050055992	-0.044340590842420306	-0.1840526409523906	0.1893184160027876	0.29396061480871705	0.2226391147214077	0.36875604193375744
4896	-0.529925159809892	-0.13886510321110412	0.5478176629950609	0.1728616961380271	-0.37784709564752694	0.4155112437479725	0.4090759040169269	0.39643256305099267	0.5696506581181534
4897	-0.6274303694551211	0.05874664586286287	0.6301746082751402	0.20329603020839623	-0.02884342017881351	0.20533197214779955	0.4567828672737369	0.09640796391234668	0.4668458882120959
4898	0.103232360019623	-0.10913910182627118	0.1502273733467581	0.21058700717516837	-0.05491871225768941	0.21763031164577534	0.5696119438433526	-0.11040012930806989	0.5802119915343368
4899	-0.2574035119470081	-0.1064986483940436	0.2785651271649265	0.048792604526410675	0.1577195600094328	0.16509445134843204	-0.012815414217559768	-0.1875937689448852	0.1880310000731651
4900	-0.2566221808034555	-0.29909382228890047	0.39409650875351054	0.0735304277596139	-0.11316217110384555	0.13495332813772257	0.41986402463508526	0.2058811880645369	0.4676247029206613
4901	-0.6371964664991613	-0.05464114149379627	0.6395349804840715	0.12872515666546727	-0.04093209527503494	0.13507628356655965	0.17250439996762687	0.13626732959109594	0.21983301190239685
4902	-0.26667833369595717	0.15163816653160242	0.3067759234554079	-0.07931579811319998	-0.05926871485938415	0.09901402118597588	0.3545837723919916	-0.09322455764134507	0.36663397250004015
4903	-0.5709076391142889	0.02743984298451331	0.5715666867322359	-0.17835906012985353	0.33957234282263027	0.3835639846759008	0.5008337093566688	0.22455786530406643	0.5488721520517136
4904	-0.6285336548760857	-0.0560581225249267	0.6310285797116563	0.05978021103736911	0.20439170874400756	0.21295455908472027	0.4784531971510308	0.04562120796912336	0.4806232999768167
4905	-0.35422932157746595	-0.08000480226428887	0.363151732269832	0.15088160867906555	-0.29015794689354557	0.32704264856905174	0.5254438833284405	0.33964876660013865	0.625661697069804
4906	-0.49101022310642517	-0.09186513115668606	0.49953002063685475	0.09986693030206285	-0.0199587108336441	0.10184180824248017	0.250792292190776	-0.1268929084318013	0.281066867546826
4907	-0.5803439554486892	-0.03333546373191273	0.5813005760947186	0.07780023094688221	-0.1861909854995646	0.20179187054162334	0.48850570339794436	0.12910394197054142	0.5052777949649612
4908	-0.3574778219616779	0.1984579770369821	0.4088715713327063	-0.22136182843878627	0.2461716228395648	0.33106121334464356	-0.15565935027344244	-0.3124784855514761	0.34910261709144247
4909	-0.2589894138493891	-0.27596982893026745	0.37846381989015965	0.05562201966432246	0.09692271338083051	0.1117489214294299	-0.07499805203674455	-0.48118084157512764	0.4869904620300631
4910	-0.3717938521984696	-0.11360303216064167	0.38876254635531604	0.15292175817922402	-0.019239791767668185	0.15412732954245426	0.27022573497157154	-0.0860694624477942	0.2836016576238198
4911	-0.3428397732870264	0.16299777402278354	0.3796147843325943	-0.019199465138964665	0.04663905560240067	0.0504363060612704	0.250254620296812	-0.2831657842816212	0.37790241646187867
4912	-0.3434574318840911	-0.08047153944218378	0.3527586656293648	0.06556559956134801	0.16867484921337889	0.18096975604502302	0.26716977334547526	-0.08783560862654641	0.2812379453990312
4913	-0.5842495612505303	0.002535278954474048	0.5842550619898934	0.4014635322699324	0.14567206909892938	0.4270753088838248	0.34554768370416894	0.21755592747967895	0.408330482936138
4914	-0.3362820209299515	0.06512273973517806	0.34252966124315143	0.03346365263166341	0.12630315286036414	0.13066102123403575	0.3204596067903472	-0.11272988710739575	0.33970926839206217
4915	-0.643694768621356	-0.19508517237347928	0.672607745740778	-0.043424028261112135	-0.03509758967913617	0.055834460969072415	0.3481923051417794	0.19480276358096527	0.3989812001319454
4916	-0.6631486462396198	-0.14885462723349405	0.6796497826515232	-0.3169663987651064	0.26192043809321297	0.41118124207830914	0.4612872791834508	-0.117604153554045	0.47604274059125645
4917	-0.5486089867598462	0.08680901735050432	0.5554346278789478	-0.151583267535202	0.09359175549414395	0.17814854389841148	0.383489905466697	-0.08617728134396506	0.3930534714446536
4918	-0.5845769736377624	0.23487136878133655	0.6299958713997289	0.10308451799363291	0.3461643413582149	0.3611871662697144	0.19930103679100228	-0.5310570086392171	0.5672234565766846
4919	-0.2661626217320186	-0.14183964604550986	0.3015974575449487	-0.3092326919695681	0.023922354433868573	0.3101566327267651	0.04127501777248602	0.04969579609833964	0.06460107771521142
4920	-0.2543136159364022	-0.3447329231622039	0.4283879124842412	-0.3140315411399632	0.038860111202963996	0.3164267957576398	-0.14030868253519854	0.17247349218513044	0.2223367533749141
4921	-0.5307872106495483	-0.24448638026650754	0.5843874169803344	-0.08987718553192622	-0.04483320351703767	0.10043866096648445	0.2699955979372088	0.07794233490816486	0.28102069403587954
4922	-0.29876207385824743	0.2504371754696127	0.38984298843672754	-0.10009253175190679	-0.35621106388641677	0.37000653635793973	0.3206331909656041	-0.1521902548250962	0.3549190285297666
4923	-0.3888494643832119	0.03748985975065215	0.39065252531531697	0.0093147685471389	0.3729178497899176	0.37303416412578394	0.3455835228511663	-0.02935916579542355	0.34682838967193236
4924	-0.5398586540668305	-0.06435011392378108	0.5436803321188411	0.14917450368693758	-0.2730313258349745	0.31112559752847113	0.5526844844350163	-0.035075049896840335	0.5537963510718228
4925	-0.5257874667291859	-0.009848408057628037	0.5258796928107837	0.29282142490889024	-0.2889785147849565	0.4114036568784874	0.4476305765103258	0.0921005670734865	0.45700727289860976
4926	-0.48634502401033164	-0.1491153788702384	0.5086913392178254	0.2681864193664066	0.24338807711337776	0.36216254860700553	0.044448535213870856	-0.25756748110813327	0.26137459633072085
4927	-0.3335543583678896	-0.09315704241485423	0.34631884808323316	-0.15844044307980393	-0.08252980943988544	0.17864642019785448	0.22192313002575664	-0.19768761634522455	0.2972040869447888
4928	-0.42954900238568283	0.07260875568613313	0.43564248742842326	-0.21478843817778445	-0.27430854782288566	0.34839525338837823	0.026891542490803676	0.1721194822498529	0.17420755215401004
4929	-0.4224564731710081	-0.23342031242076877	0.48265361697048953	-0.07009834953022523	-0.012066100563507204	0.07112924426472066	0.37427848890946164	0.08805257114635472	0.3844966092774212
4930	-0.23381098274558115	-0.13895352829234528	0.27198466625408513	0.1282529900276138	0.062200942187171995	0.14254047376094667	-0.13845098027581815	-0.16139693012382744	0.21264440503509757
4931	-0.3593679429545437	0.038207720489657905	0.3613933429497505	-0.11795668566940765	-0.4285753052339657	0.4445116105913301	0.250653808558368	-0.24570102820611958	0.35099334325077924
4932	-0.43525295600993213	-0.017039488039242223	0.43558636327142225	0.006132534781898637	-0.019084996928149814	0.02004607419418287	-0.05407765179573553	-0.12665649285363947	0.13771804386399353
4933	-0.6430309918743845	0.05485991275408983	0.645366923957481	0.19673328597228526	0.16566535139900543	0.25719446818236374	0.5968992986606092	-0.29386025203576244	0.6653139262544029
4934	-0.6885131845095452	0.1495809522626284	0.7045742448622925	0.27799030588968954	0.3104188044782547	0.4166994652532591	0.17719611272869845	-0.3284701501703066	0.3732172315409156
4935	-0.42306009929467187	0.08401487647717308	0.43132162835254656	0.3344630899707316	-0.028349070046575678	0.3356623725192851	0.5902380513483552	-0.2489446840367832	0.6405891139956075
4936	-0.41429164865162726	0.08114476744350342	0.42216352687784814	0.284604021141439	0.03449180152949813	0.28668647199096603	0.2619029357059308	-0.17339118194112796	0.3140981529813989
4937	-0.3971348674151069	-0.06244305517460978	0.40201397743903616	-0.0635791675859678	0.056323320830838096	0.08493896055602575	-0.14358725309219472	0.08802560328865976	0.16842151312969045
4938	-0.4661436630677447	0.07587831899671763	0.47227897890122394	-0.016554923182054815	-0.00622407911778284	0.01768628401977522	0.04220542504546056	0.0580478834011879	0.07176945499741443
4939	-0.3317624807846625	-0.15203810230716894	0.36494099277768005	-0.28664400259145223	0.2582651963960113	0.38583117537482475	0.08322850214997822	0.08600982672855526	0.11968572957543863
4940	-0.4602785920077106	0.05742711223611764	0.46384723291228136	-0.18235906853289302	-0.1204884955479082	0.21856877049474077	0.3486890950238387	-0.04170970401703569	0.351174862992402
4941	-0.37312164368796996	-0.3899143724905708	0.5396785884794096	0.12469328178198896	-0.2764072411723018	0.30323155754974696	-0.09323217174409819	0.1365034630042451	0.16530406304828787
4942	-0.3284328888332236	0.04391473846478885	0.3313558007969189	0.06737966107282979	0.21948460321123606	0.22959422852738076	-0.08427311159237644	-0.2643047173940584	0.2774147454159822
4943	-0.4221973400012466	0.010353823375576901	0.42232427773290615	-0.38959276688476635	-0.15367393336332316	0.4188056850190587	0.22182978450774105	0.003941002978420974	0.22186478945345692
4944	-0.12354290043602564	-0.09162624289042227	0.1538122772549721	0.2812884878315559	0.14066065080667212	0.31449742776677825	-0.029786341034234786	0.011183522980214617	0.031816619846500464
4945	-0.6429844348992501	-0.13408425385004435	0.656816238116287	-0.28483040533228926	0.15218764172404525	0.3229387528545971	0.42473560205884475	0.24289708705920532	0.4892845047190198
4946	-0.4060604529231547	-0.023012943368813366	0.40671204431471386	-0.0894302648779683	-0.10851979710034565	0.14062118844201169	0.27664655354352613	-0.05284564441917307	0.2816486778268074
4947	-0.547005990741385	-0.05442437926177435	0.549706800908442	-0.312715514688287	-0.5795577047463578	0.6585424255563394	0.3109454097285341	-0.133485464851207	0.338386490802734
4948	-0.30476666504410016	0.245107427753248	0.39110148460714955	0.12399121910192556	-0.09004182114900135	0.1532362619297745	0.16585080294370833	-0.20557099995204942	0.2641324002434352
4949	-0.4365550299413751	0.0021405392941242236	0.4365602777115488	0.1786649670465733	0.1818945318377823	0.2549642938966928	0.4514072911753847	-0.2231742689029493	0.503562604674597
4950	-0.4932916556577373	-0.040830769318185044	0.49497859475402217	0.11418982207607889	0.16732570102375902	0.20257641938009208	0.37487558184617265	-0.29552287366824387	0.47735256438574136
4951	-0.4578259664489836	0.04098131604798886	0.4596564845838368	0.0734358163224322	0.0659112825642487	0.09867682751389122	0.12269141910932956	-0.11904992143798114	0.1709563339494932
4952	-0.6394321861880435	0.4311668390761694	0.7712187522695205	-0.4695660961820518	-0.17922792939830592	0.5026081668258646	0.2639843701118045	-0.5162383928075724	0.5798187870980653
4953	-0.41263538082338874	-0.21581618956975865	0.46566574405647776	0.04645809891228635	-0.03649123935058672	0.05907592998747959	0.05736216433494977	0.12801934443047416	0.1402831794820682
4954	-0.20937840859133036	-0.024504892956744302	0.21080751353559385	0.3685909117046949	-0.26787469835560423	0.45564911303590194	0.33878512691070156	-0.4479630030661161	0.5616459866605594
4955	-0.08701490170474865	0.012932050906914605	0.08797062611659702	0.0856483065030101	-0.2643480712887267	0.2778768345884617	0.21772735339603988	-0.11675350686886321	0.24705582725979514
4956	-0.6585374763164732	0.032081862123105404	0.6593184766033449	0.14449606042689767	0.20759535214836444	0.2529326821755091	0.5214723044870003	0.042524247044454906	0.5232032835654614
4957	-0.09355284399427512	0.20024243172374925	0.2210184745265824	0.2805691764377088	-0.030780897877259617	0.2822525933292101	-0.11498230239705476	-0.4005428978083465	0.4167199813414702
4958	-0.3906617488758271	-0.23986771927971692	0.458424611890737	-0.21161921740776246	0.25116521866547814	0.3284306018682658	0.13367099609730407	0.22138112191268491	0.2586069147122028
4959	-0.39347324291024666	0.44979124855569624	0.5976063588714549	0.25738009073822643	0.06379340223254046	0.2651680774090659	0.18272847553791433	-0.5793661692961837	0.6074988509432296
4960	-0.34941204546360566	-0.10095075358553149	0.36370294494896177	-0.13844798631788258	-0.15769636276843085	0.2098475345241615	0.19187415859506174	-0.13980265115036125	0.23740360992460185
4961	-0.5498171362150567	0.049101093650661135	0.5520052542081617	0.5520658968375715	0.10220155797952342	0.5614462689381006	0.16312184989905154	0.058466374714947644	0.173283163887313
4962	-0.4052568126919001	0.099488292869879	0.41729007255308703	-0.19645432418338155	-0.2824713209221337	0.344070267000571	0.2372535628970504	0.2717203867238069	0.3607231925849512
4963	-0.3539292404494067	0.21561974871865452	0.41443670600296695	-0.3234421671383697	-0.08179330078064255	0.3336240092315865	-0.09244148201654846	-0.304183068226575	0.31791943412309515
4964	-0.2742800074321814	-0.16165640702502707	0.31837449082682284	-0.09859117050382475	0.0034595609447412015	0.09865184977102368	0.21433785846111464	0.1705875974524085	0.27393584280681815
4965	-0.40350923637654124	0.1101578676985116	0.41827557860465886	-0.038262662571352524	0.152258933035693	0.15699303817754728	-0.04287595310766036	0.10187604386086418	0.11053088105878382
4966	-0.30898037594533473	0.2359768931687323	0.38878524512754814	-0.023057241130596786	0.05883405246450315	0.06319083871852306	0.4054035046752104	-0.4662203290826455	0.6178295856082595
4967	-0.44529520667639444	-0.08473553380587932	0.4532857065674365	0.11420774765970086	0.34494447478609136	0.36335946432005084	0.3768578991595675	-0.1728693128080258	0.41461509315228967
4968	-0.19620536962251353	0.08777340985882165	0.21494352408703046	0.34884425178355055	0.06330957747579899	0.35454254272596036	0.20888496745207447	0.11657356055258647	0.2392118823289549
4969	-0.4903234137415542	0.009497847716067383	0.4904153945120493	-0.22519290331505315	-0.37462093414206965	0.4370957423733841	-0.008274013515569102	-0.058004200023662106	0.05859135192194172
4970	-0.6732106325962153	0.23594461790448892	0.7133599502065501	0.05818504538342557	0.010669409562291367	0.05915518410654477	0.5562396934106567	-0.17650768004671527	0.5835730953711412
4971	-0.33799743422767836	0.12138486240270682	0.35913305384636734	0.1398796982439739	-0.07717025527660089	0.15975474415578694	0.1852767508665713	0.06414879759396135	0.19606769913584582
4972	-0.4991615890475238	0.33570112547182185	0.6015459563686693	-0.2813451252228946	0.004523069299783796	0.28138148063185836	0.1396634079874174	-0.5276018512471227	0.5457742948967556
4973	-0.5176547219534	0.08587858694666962	0.5247299713725228	0.21318680233457654	0.1388763615894345	0.2544312411987985	0.44648004277362097	0.05947851559097591	0.4504243803481783
4974	-0.43207377716219963	0.046112621109044793	0.43452747063535174	-0.27927278997835664	-0.2550730088555655	0.3782268248933789	0.39932720078685835	-0.2827792493986067	0.48931208566589407
4975	-0.29442746974284856	-0.04083308938552597	0.29724548125739836	-0.2763933875056932	-0.04811396915811305	0.2805499219123401	-0.1683695323717998	0.044095788677314264	0.1740480910845416
4976	-0.6057608392979092	0.04043273964995029	0.6071087224398181	-0.007936192309640813	0.10084836280122263	0.10116014743001625	0.5818044731241795	0.04930067565461085	0.5838895456910538
4977	-0.5587264347300606	0.015196291109720402	0.5589330515631152	-0.09160661377159142	-0.4390866388262074	0.4485407986821197	0.5510417585534012	-0.1625140045688489	0.5745065894753765
4978	-0.32233448468527615	0.009997947126897576	0.32248950209902144	-0.18688392864840633	-0.069327298278285	0.19932856562376836	0.4741058222439031	0.05759508295723598	0.47759137792302986
4979	-0.44196712727010085	0.09838060499907457	0.4527843692392323	0.08889255023916055	-0.013230417925970931	0.0898717388644369	0.04845571323697299	0.022273613093457826	0.05332982266556692
4980	-0.6104556822819892	-0.0037310761883067485	0.6104670842558932	0.05245147374625901	0.4066821328996723	0.410050624091686	0.5456521714839302	0.15139640490266956	0.5662659831409455
4981	-0.24061472198987952	0.023933683298198068	0.24180212082296848	0.10519480223568577	-0.31482406392621237	0.33193393566253643	0.55634046563609	-0.3645820611971713	0.6651577204324997
4982	-0.3514264130140727	-0.2234489130268336	0.41644920518210987	-0.4008101721913084	0.1415670901557607	0.4250765050519678	-0.07847710061935982	-0.18687144917191184	0.20268101498964217
4983	-0.5177216009819863	0.019520630358702155	0.5180894817818174	-0.2474094842198801	0.35867573720984475	0.43572897234975405	0.3476288950509941	-0.18523690907015627	0.3939017150968505
4984	-0.3592709971395033	-0.007548211988326938	0.3593502816053352	-0.5238501388283829	-0.09137584438624209	0.5317598263199419	-0.16509222005893753	-0.4711760608413278	0.49926177645994424
4985	-0.5492504665811871	0.16021386438316343	0.5721403301465807	0.02979489186206533	0.37865314521128557	0.3798235642498647	0.13734214888318072	-0.16349444842051172	0.21352587787942037
4986	-0.7772566432603608	-0.3024707421175823	0.8340362338229225	0.1654485131525101	-0.05040299705458244	0.17295569553056228	0.5825541755252858	0.5044286417412084	0.7705956280896135
4987	-0.3557909431524609	-0.10849111968527693	0.37196440458716307	0.14735341366022367	-0.07319163308857497	0.1645297653055324	0.12085835549372172	0.3581192778916531	0.3779631718703369
4988	-0.0944932852124743	-0.24913682316655245	0.2664547571498172	-0.20130228133520528	0.057263883043996426	0.20928870196939595	-0.41791416008897403	0.15122429354463404	0.44443338326564336
4989	-0.5779308938896901	0.04700932025975858	0.579839628089889	0.060966754802297005	-0.03744651189101108	0.07154849015826287	0.46257931377424166	0.27828543013426155	0.539835532506762
4990	-0.2754498475746606	-0.019983777543720344	0.27617380377910694	-0.09307980210244714	-0.1758353626121105	0.198952065343296	0.09280856075753274	-0.31029388431732574	0.323876092965533
4991	-0.4327339735504814	-0.1982267903519773	0.4759753694026987	0.14188905824539935	-0.12016828543429274	0.18593795113957767	0.14557868336889018	0.3692809525439327	0.3969402662406194
4992	-0.26375749962429623	-0.0577484557613684	0.27000537541108943	0.08926676380084594	0.016120907588426537	0.09071074236798313	0.22048815596632942	0.202156963362349	0.29913619767142613
4993	-0.485616424837449	0.06388499624990836	0.489800576579649	-0.2228423376273435	-0.12183851343648633	0.2539750593968467	0.09500057032173607	0.3690269458364914	0.38105904413209235
4994	-0.5453554274338008	0.053288852980663014	0.5479527754136284	0.02885532271064542	-0.24730897318937495	0.24898666202975306	0.5185122876036908	0.009368796345424665	0.5185969212606016
4995	-0.45226646867617987	-0.2754579094058151	0.5295488821091441	-0.11359051525077454	0.351624781705799	0.3695169715514935	0.3250856778672524	0.36190611709909765	0.48647377683504867
4996	-0.20887717073370288	0.1796139826954939	0.2754829490793462	0.3547302701832125	-0.06720747520873119	0.36104073081604954	0.3897825569035663	0.2276657320187174	0.451400185203662
4997	-0.25091586410237376	0.09664444977665149	0.26888458589304187	-0.004020455563327	-0.09429326126854108	0.09437893400327234	0.23071226255005683	0.024743384367436384	0.23203530585003881
4998	-0.2182903901974197	-0.22099612497322532	0.310628365906469	0.103093453634308	0.13383798258821178	0.1689404207569393	0.06704208347872821	0.2955108507267489	0.3030203027099267
4999	-0.3457953867706929	0.44108727581967566	0.5604751862499496	-0.06637112157712019	0.1515269182778046	0.16542530865068183	-0.3506892777037188	-0.3057024593078813	0.4652278615079313


==> anc/mcdipper_data/Processed/AuAu_200GeV_Set1_b9/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.4470672810756938	0.0019083104226725845	0.3314914566234068	0.00206013112322633	0.38140041827193916	0.0021987495026864552
-7.86667	0.4466927605737296	0.0019063421572487807	0.3305703606046157	0.0020588173434252064	0.38100188664580276	0.0021972458886194875
-7.73333	0.4462791479456753	0.0019036201198562102	0.3292646935491917	0.002056684562060988	0.38048519298389377	0.0021951079266151496
-7.6	0.44565659424438864	0.0018996255952687374	0.32734609525095937	0.00205327256236534	0.37968818583465597	0.002191873474150617
-7.46667	0.4450352775328088	0.0018950675501245805	0.32513345240351094	0.0020490228303608193	0.37881757198721167	0.002188087806243363
-7.33333	0.4441249097287311	0.0018891153446560212	0.3222383260963727	0.0020430848250444357	0.3776042303746527	0.002182961884724032
-7.2	0.44299722991273205	0.0018818383065195778	0.3186936923551814	0.002035293039882158	0.3761095678127417	0.002176508738896656
-7.06667	0.44142098648112243	0.0018729758561675837	0.3143412914176428	0.002024893312221699	0.3741769865462143	0.002168366618262436
-6.93333	0.43944998805647306	0.001863001715003612	0.30933238952682424	0.002011558245356435	0.3719407436441485	0.0021589365649687014
-6.8	0.4375175739936374	0.0018534571689944432	0.3043942397004981	0.0019968426816656957	0.36979361845147646	0.002149457821685229
-6.66667	0.4354566166093621	0.0018443493019143639	0.29948546506645474	0.0019804205173675126	0.3676790504491444	0.002139984783170082
-6.53333	0.43215302582589216	0.0018324861789078052	0.29280485280897517	0.0019548619468912655	0.3645910670867956	0.0021266527103971527
-6.4	0.4305195322404213	0.001823595289479247	0.28828314451878706	0.0019345334594242343	0.3629308057764599	0.0021174562764602507
-6.26667	0.429129096800445	0.0018155250922219299	0.2842956283052299	0.0019141407889328227	0.36161027969626075	0.002109405079530861
-6.13333	0.42824697799639994	0.0018085435344468918	0.2811105476064178	0.0018955274977866855	0.36082646518148165	0.0021033056752535304
-6.0	0.425026196256047	0.0018096101237761665	0.27864722237517026	0.0018777860882597793	0.3593583619346985	0.0020988472002148556
-5.86667	0.42521739123385577	0.001805050179319444	0.27707022764460637	0.0018614761680360375	0.35949092003303196	0.0020960403188554784
-5.73333	0.42585525736092983	0.0018043815661506573	0.27703231396433853	0.001855521903315548	0.3603177176913636	0.0020973173941153285
-5.6	0.42713604613022443	0.0018049683350118983	0.2777616612370115	0.001854089545185135	0.36163767271529157	0.002100686630622104
-5.46667	0.4289711999149859	0.0018065129905442021	0.2790323170508207	0.0018561274250736394	0.3633391205087468	0.002105632295714506
-5.33333	0.4312569805147092	0.0018086113770189958	0.2806079118533831	0.0018603762831241818	0.36530249536133913	0.002111577103838628
-5.2	0.43385792826606695	0.0018109323131666835	0.2822808199669437	0.0018656742488604853	0.3673985768317046	0.00211796296619319
-5.06667	0.4366324590543472	0.0018131947234827455	0.2838824110093738	0.0018710959699890812	0.36951235372349	0.0021243305867090015
-4.93333	0.4394585974719724	0.0018151849900291494	0.285299208167461	0.0018760160900768836	0.37155224694191513	0.002130336862717609
-4.8	0.44224156860794517	0.001816801697968918	0.28648272179113177	0.001880116045408662	0.37345293588223805	0.002135788079385466
-4.66667	0.4448873832276692	0.0018180053993092902	0.287406042483486	0.0018832627090595044	0.3751698916231805	0.002140572156471441
-4.53333	0.4473374357865603	0.0018188844873179288	0.2880942293556346	0.0018855439014153358	0.3766913675087246	0.002144723189155114
-4.4	0.44965241726457483	0.0018193052594369795	0.2885615747054192	0.0018869695159296697	0.3780562109995285	0.002148281622283333
-4.26667	0.4517157109697809	0.0018195508157584108	0.2888719864309847	0.0018877889577509632	0.3792196973917066	0.0021512782409875315
-4.13333	0.45356960138437563	0.0018196284821763529	0.2890289146006497	0.00188803719199003	0.38021548916820525	0.0021537996271356395
-4.0	0.4552102651934336	0.0018196227478262884	0.28907474309642006	0.0018878629729283322	0.3810520945225719	0.002155895001838447
-3.86667	0.45663238363656755	0.0018195786685889954	0.289031470724868	0.0018873796150952902	0.38173819336293735	0.002157598348397749
-3.73333	0.4578795859427878	0.0018195819080597357	0.28893424328140116	0.0018867098105025122	0.3823036617765219	0.0021590160720087585
-3.6	0.45894885776637717	0.001819678637807484	0.28878664156781286	0.0018858864330314425	0.38275813229408945	0.002160201741386394
-3.46667	0.4598077621246026	0.0018199381288895881	0.2886195025461148	0.0018849827742133398	0.38308009072352406	0.0021610964887816063
-3.33333	0.46053928356164103	0.0018203522900738774	0.28847551597037413	0.0018841716470692276	0.38332666838861873	0.002161838875428196
-3.2	0.4611378391005837	0.0018209149053191659	0.2883435426547992	0.0018834583520747359	0.3835112668520782	0.002162477098703188
-3.06667	0.46165015143399846	0.001821453969125292	0.2882102114301629	0.001882761650377551	0.3836582998790934	0.0021630239525225275
-2.93333	0.46210039531661307	0.0018219483910634187	0.2880889903978341	0.0018821323252169633	0.38378286773489556	0.00216345297253094
-2.8	0.4624800473020373	0.0018225751801864316	0.28799000766466726	0.0018816111361587384	0.3838802688787006	0.0021638689176261806
-2.66667	0.4627744138502136	0.0018233432986884178	0.2879272867457823	0.0018812441544389573	0.3839448595547577	0.002164224136741093
-2.53333	0.4630666269628776	0.0018240016589114458	0.2878755160635023	0.001880933659568705	0.38401616618490997	0.002164546003666992
-2.4	0.4632800936409805	0.0018246706050520968	0.28782037568099356	0.0018805691172865816	0.3840354293754816	0.0021647265608986032
-2.26667	0.46356984958695463	0.0018250123565927779	0.2877412165768708	0.0018801863004783354	0.38410461522688494	0.002164869895385115
-2.13333	0.4637692864759974	0.0018255069152598204	0.2876981488004859	0.001879882576769447	0.3841244493925097	0.0021649640154075282
-2.0	0.4640286012515579	0.001825837543531931	0.28765165527536957	0.0018796002840308181	0.38419449188617827	0.002165136447134766
-1.86667	0.46423402854227414	0.0018260223927584515	0.28759876554924724	0.001879318175436978	0.38422278975202473	0.0021651850207471336
-1.73333	0.4644183104760461	0.0018262163628014123	0.28754603832887443	0.0018789711139970788	0.38423413610252666	0.002165165424971004
-1.6	0.464660192788127	0.001826104534399644	0.28748109153391765	0.0018786134840542033	0.38428208598573227	0.0021651643878209774
-1.46667	0.4648911557560747	0.0018257300278137173	0.28737704274739706	0.001878064396859	0.38430865629774497	0.0021648659082851842
-1.33333	0.46503541894851474	0.0018255631607990803	0.28725021920487576	0.0018774924367783894	0.38427414903770535	0.002164563806998628
-1.2	0.46522058120175214	0.0018253043990356993	0.28708473841048965	0.0018767437421308515	0.38426072658385974	0.002164226642069298
-1.06667	0.46528540190182915	0.0018249841100679979	0.2869186044711542	0.0018760801045492061	0.38415650980257326	0.0021637288454760973
-0.933333	0.465244606764447	0.0018248206370951531	0.286718575097544	0.0018752138063983055	0.38393758187917093	0.002162919854745216
-0.8	0.46524636861646396	0.001824226558355901	0.28651846271005793	0.001874440766260722	0.38378403937505395	0.0021622198788132712
-0.666667	0.4651193222544443	0.0018237383202592077	0.28630122200894936	0.0018736356650570394	0.38351094040504297	0.002161239832746604
-0.533333	0.4649144834977495	0.0018234521032513776	0.28610699966454095	0.001872963351396415	0.38318854612038006	0.002160217484249667
-0.4	0.46464486291859447	0.001823184000872532	0.2859315115197028	0.0018724388415540748	0.382845673683094	0.002159202349532627
-0.266667	0.46446030555289175	0.0018228409114272326	0.28580762917383723	0.001872162807721738	0.3825972775760847	0.0021584512286147725
-0.133333	0.4642664927034383	0.0018227642501217538	0.2857371940185293	0.0018721764495824944	0.38236769270198684	0.002157840833710058
-1.11022e-16	0.46420147075052004	0.0018225193152138844	0.2857145544836092	0.0018724117543613614	0.38226777036689535	0.0021575330874051904
0.133333	0.4642934046135924	0.001822311000904119	0.28575300117791336	0.001872968981854931	0.38232743255222384	0.002157653529964312
0.266667	0.46451394454011674	0.0018219232595243016	0.28583610811569754	0.0018737631642088278	0.3825145939419901	0.0021580876052539055
0.4	0.4647200172733027	0.0018218758339785582	0.28596957044392374	0.0018747790375995578	0.38272309558855105	0.002158659391647805
0.533333	0.4650062109407496	0.0018217870268354519	0.2861515123516488	0.0018759455337167394	0.38302227404179223	0.00215950148136336
0.666667	0.4652308790216082	0.0018217630657990254	0.2863504078004878	0.0018771852519398474	0.38330670861311833	0.0021603661412943043
0.8	0.46537829015650994	0.0018219633592897605	0.2865719109090798	0.0018784536715055966	0.38354567330478523	0.0021612036299891897
0.933333	0.46539432825069044	0.0018222901141447605	0.2867787049236241	0.0018796773815506966	0.383669089057339	0.002161783604562308
1.06667	0.46544195924959875	0.0018222101513459493	0.28698001965025555	0.0018808870918028537	0.3838504330988667	0.002162441677458894
1.2	0.46538399106990436	0.0018223057574147244	0.28715372790758853	0.0018819598443867726	0.3839129447993261	0.0021628807815335088
1.33333	0.4652009908312008	0.0018223696516259488	0.2873165748037786	0.0018831045568320772	0.38389818278458876	0.002163048151749531
1.46667	0.4650627641650681	0.0018223095395510473	0.2874471590328623	0.0018840559804576397	0.38389536624767173	0.0021632216082840324
1.6	0.4648503637125271	0.0018225144665009688	0.28755817596793654	0.0018849776477645034	0.38385402587304585	0.00216337908377447
1.73333	0.46462749544555476	0.001822383473835759	0.28763254709693126	0.001885809654567525	0.38378327662718686	0.0021633699881676367
1.86667	0.4644543951107058	0.0018219849652260447	0.2876879082655414	0.0018865336158908688	0.3837503795732498	0.0021633745242406466
2.0	0.46426144338080544	0.0018215531601156161	0.2877445120136494	0.001887313167315516	0.383697538850244	0.0021632752254967824
2.13333	0.46401803217559445	0.0018209065973869899	0.28779193814702103	0.0018882251898107699	0.3836003331273714	0.002163026963964028
2.26667	0.4638306987109767	0.0018201865992077504	0.28783695779978336	0.0018890277425326622	0.38355463062542133	0.0021629227724259486
2.4	0.463554718968749	0.0018194632871575286	0.28791723014518095	0.0018901931565338359	0.38345397989409563	0.0021627116581155103
2.53333	0.4633528272067725	0.0018185540661233414	0.2879696872959118	0.0018912200882411944	0.383400082222564	0.0021624876030083297
2.66667	0.4630748096694096	0.0018175432732023186	0.2880199825545891	0.0018924321586784756	0.38329398883354177	0.0021621346589700517
2.8	0.4627933221514268	0.0018164495658391803	0.28808124861827594	0.001893743249295625	0.3831941926348936	0.0021617590348290494
2.93333	0.46243220426880666	0.0018154106856073163	0.2881702412974958	0.0018953453240838397	0.3830577284806286	0.002161357741738451
3.06667	0.462001721970583	0.001814520535493791	0.2882813522042892	0.0018971928963828816	0.38289488312111614	0.0021609428026154735
3.2	0.4615056390845768	0.0018136085040270508	0.288400932099949	0.0018992088441125356	0.38270512538438317	0.0021604784664433405
3.33333	0.4609238988740521	0.0018127135369187405	0.28851536097469216	0.0019013548060285348	0.3824802712800346	0.0021599609368207102
3.46667	0.4602084771172773	0.001811993476151676	0.2886335167870045	0.0019036575544346998	0.38219453076768656	0.0021593784637052218
3.6	0.45936200100012115	0.0018114702101753725	0.2887677217619194	0.0019061141514376517	0.3818303683343273	0.0021587173477705278
3.73333	0.4583020942975312	0.0018111693385682013	0.2888773024302973	0.0019086256729993723	0.3813369392209877	0.002157840346956182
3.86667	0.45706287809376767	0.001811016013411451	0.2889324412984878	0.0019109988081379794	0.38073614798247046	0.0021567951120859048
4.0	0.4556465684631196	0.0018109850736120633	0.28892814814905987	0.001913171067999191	0.3800181950207028	0.0021555318666004633
4.13333	0.4540082149309512	0.0018110010638911062	0.2888328083214557	0.0019150587955137084	0.37915434916315144	0.002153941064926735
4.26667	0.45215557911245546	0.0018110148296506855	0.28862564498027055	0.001916484423606482	0.3781368997161657	0.0021519930116940048
4.4	0.45009016205790986	0.0018109487670023821	0.28826552004934247	0.0019172260935030887	0.3769603122576779	0.002149613582335
4.53333	0.4477701080751091	0.0018107927309983817	0.28775039355587095	0.0019172214891483067	0.3755887498728656	0.0021466978501208053
4.66667	0.44531137154415473	0.0018102655209113363	0.28702323330008644	0.0019159788267042906	0.37407398427863925	0.0021431869278868087
4.8	0.44264742734889323	0.0018095549187238395	0.28606804445797834	0.001913346410883793	0.3723764039354747	0.002139022838661961
4.93333	0.4398435110099666	0.00180856990719367	0.2848687352230873	0.0019090067805808623	0.37051679405731275	0.0021341193715534797
5.06667	0.436983027866879	0.0018073391533883212	0.2834507429760179	0.0019028058804365787	0.3685385624841304	0.002128511033701404
5.2	0.4341659558580616	0.0018059933370883727	0.28187025068782656	0.0018947781013395845	0.36651527043291876	0.002122330204776901
5.33333	0.4315036116970728	0.0018047690135651055	0.28024382573435086	0.0018852936479357766	0.3645374624849341	0.0021158384738171015
5.46667	0.42914746611085214	0.001803903686387531	0.2787350873403995	0.0018750708450557057	0.3627303506791598	0.0021094457457180157
5.6	0.42722705301045993	0.0018037257827425404	0.277551239131826	0.0018652516935774087	0.3612188060851933	0.002103675631395701
5.73333	0.4258385900327795	0.0018046237256621434	0.27692409458691697	0.00185731266774509	0.360116446440241	0.002099107616360213
5.86667	0.42508117466205986	0.0018068591084778307	0.2770672101984609	0.0018527385441276752	0.3595356601250067	0.0020963124841724408
6.0	0.42474723863277863	0.0018131510473597824	0.2787710692136778	0.001854044242725853	0.3597288375993585	0.0020965050348898274
6.13333	0.42760303114988324	0.0018147417532469179	0.2812332938217834	0.0018597236340665852	0.3614092839217113	0.002100104055064876
6.26667	0.42843942106297606	0.0018230904785224262	0.284532548657082	0.0018715431744950675	0.36250505518729875	0.0021046113283100013
6.4	0.4297025158982197	0.0018325430631999252	0.28856390403456317	0.0018864072648921999	0.36408265403427137	0.0021110994790445193
6.53333	0.4313300363611899	0.0018426729366252236	0.29314301766310485	0.0019030633684318917	0.3660513650067411	0.0021190880231963163
6.66667	0.43427246940046826	0.0018564710576556692	0.299687478854681	0.001925565859031863	0.36932249760705754	0.002131076608005508
6.8	0.4363070567867043	0.0018670500529476496	0.3046658544456718	0.0019418694951074701	0.3717068650251267	0.0021403327941968645
6.93333	0.4380605218889193	0.0018775710326659827	0.30950319344769	0.0019569714923259422	0.37398268002652485	0.0021492673664695624
7.06667	0.43992214943212987	0.001888400602054893	0.31439629268419017	0.001971366882524303	0.3763748355864163	0.002158340945725444
7.2	0.4413919907609831	0.0018981184354094631	0.3187436152259014	0.0019834612694147376	0.3784362331925221	0.002166333022593726
7.33333	0.4424743273755175	0.0019059226144979534	0.3222476376255186	0.0019927568848727394	0.3800530314865791	0.002172698200513148
7.46667	0.44332577583354865	0.0019122607743304169	0.3250898398070496	0.001999960934633997	0.38133966479151077	0.0021777658332304177
7.6	0.44390629366261464	0.0019170940428652275	0.32726705862585453	0.002005262808958544	0.3822691132573964	0.0021815314532319125
7.73333	0.44449270921919826	0.0019213429787859346	0.3291496584323979	0.0020096630980487792	0.3831143152095319	0.002184821723643177
7.86667	0.44488083197036415	0.0019242297937519237	0.33043004129837494	0.0020125199778834274	0.3836613604468279	0.002187023710335598
8.0	0.4452389333688513	0.0019263229482057722	0.3313270453008911	0.0020144039016900183	0.38407966112783826	0.0021886431252491176


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b2/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-6.0	0.03961820248000005	6.957817719847324e-05	10.341718586000004	0.004394822213554043	0.8602062968666676	0.001082551698490853	0.3156688391333334	0.0016306762149168447
-5.9	0.059619184220000135	0.00010969920247699999	11.48537691999997	0.004841880454650765	1.0564146911333325	0.0013116946327941638	0.38799966626666926	0.001976187069869545
-5.8	0.0957298872400001	0.00017049698443755403	12.745489799999993	0.005326231748930677	1.2936703333333355	0.0015825151647484448	0.47556792266666204	0.002384663114859468
-5.7	0.1346363238599998	0.00022351679875332918	14.134291340000036	0.005850932787812612	1.579304415333332	0.001900064878460383	0.5811388746666653	0.002863789090359397
-5.6	0.1689238489999999	0.00027039371924348347	15.665539639999983	0.006419246075370565	1.9214274180000008	0.0022690880765937164	0.7078047540000001	0.0034208129483542958
-5.5	0.21420743079999965	0.00034219295769092223	17.354800799999996	0.007034727215212108	2.3290555393333348	0.002693802404097314	0.8590176466666692	0.004062202072057354
-5.4	0.5215690177999998	0.0006765104026906091	19.219516999999996	0.007701226892942669	2.811598015333341	0.003177294122895735	1.038306372666672	0.004792734851969854
-5.3	0.5821116980000001	0.0007962661863324328	21.27982642000005	0.008422917678644478	3.379568035999999	0.003721439650132297	1.2498265340000025	0.005615411263252215
-5.2	0.7464584194000004	0.0010136599791551151	23.558071580000075	0.009204095918886197	4.043849995999994	0.004326676525074304	1.497791964000006	0.006531038849169675
-5.1	0.8765562873999987	0.0012007672804771193	26.08087532000007	0.010050221332247923	4.815737930666671	0.004991642244446889	1.7866200373333285	0.007537731366005873
-5.0	1.0661350657999988	0.0014355944322276346	28.87606334000006	0.010965601753592626	5.706915591999991	0.005713359018528663	2.1209186880000095	0.008631125825749169
-4.9	1.2869794120000022	0.0016977927665648245	31.978248799999953	0.01195659377007526	6.7292802273333345	0.006487333621969717	2.5054507326666813	0.009804566344465786
-4.8	3.4007273099999997	0.003167757920536921	35.425627679999934	0.013031279724919976	7.893685108666679	0.007305953826196141	2.9446656353333287	0.011046663059544793
-4.7	4.687761558000001	0.004088957649466675	39.261630980000064	0.014196375710370407	9.211047304000022	0.008161489343901141	3.4430710279999985	0.012345737931908242
-4.6	5.9752577360000085	0.0050672958101614304	43.534373199999976	0.015461565837420343	10.690018166666675	0.00904299150049702	4.004497733333285	0.013685267199810705
-4.5	7.5604933980000135	0.006237130857967594	48.29634670000014	0.01683623706597086	12.33666121333336	0.00993746365524106	4.631769566666703	0.015045428716672912
-4.4	9.506085189999997	0.0076298550489302406	53.60283157999993	0.018330540857759873	14.153924866666689	0.01083023213616502	5.3270264533333425	0.016403906536356722
-4.3	11.878674225999982	0.009275252671740227	59.510593180000015	0.01995503953499565	16.138164340000035	0.011704967466620116	6.089484120000037	0.01773598451538076
-4.2	14.749433339999994	0.011205013369336752	66.06896019999971	0.021715154395426234	18.2809048933333	0.012542792122284882	6.917436946666706	0.01901270732930272
-4.1	18.210011159999986	0.013454448212425193	73.32822769999989	0.02362017712360696	20.565839399999987	0.01332386437514583	7.805750940000083	0.02020400563844696
-4.0	22.35933988000007	0.01606634395982853	81.31682304000016	0.02567152576453559	22.968198526666676	0.014030432057227801	8.746233493333275	0.021282779186898554
-3.9	27.295701740000002	0.01906909545953918	90.04792173999972	0.0278696750259564	25.453273193333388	0.014643337498281846	9.727381706666723	0.02222017316131193
-3.8	33.130649420000026	0.02249041910513614	99.50621789999985	0.030211837637714137	27.97723796666662	0.015145652031513482	10.733613693333309	0.022990673667457082
-3.7	40.05882967999998	0.026395263578204584	109.64221339999966	0.032695704988228456	30.488916840000066	0.015525544719257713	11.746559520000005	0.023576589985979914
-3.6	48.14418761999989	0.030772286418736042	120.36633320000016	0.03532368190968714	32.929692533333345	0.015776169900774725	12.744575766666767	0.02396772167932364
-3.5	57.57344770000003	0.03565930335786832	131.54271599999987	0.03810098193948609	35.23552151999992	0.015897351725969244	13.703790720000068	0.02416398613997276
-3.4	68.4890444600001	0.0410906120764839	143.00161879999976	0.0410353691885691	37.34661584666671	0.015895494182179348	14.600490193333364	0.024174875881878204
-3.3	80.97598820000012	0.04692130340967678	154.54618979999935	0.044131420612663654	39.203208040000014	0.01578039407996419	15.41062164000003	0.024014936716083003
-3.2	95.15299590000012	0.05344412098466759	165.98804560000005	0.04739590827832119	40.761122173333334	0.015567345013130094	16.115006946666604	0.02370711277416397
-3.1	111.21831635999993	0.06035138278296992	177.12384559999998	0.050812281458152045	41.98881789333329	0.015274098297964507	16.698260386666462	0.023277328225798494
-3.0	129.06067400000012	0.06763385360347068	187.77878939999962	0.054352363928922696	42.86619595333336	0.014916067593606775	17.149710826666464	0.022748674679763322
-2.9	148.67282700000015	0.07524680186246786	197.79225440000016	0.05796767934070611	43.38869557999999	0.014508244556106631	17.463776099999933	0.022143231002460143
-2.8	170.21597239999994	0.08329072466540638	207.03529539999977	0.06159298767080437	43.5676232466666	0.014065492517734878	17.640787633333098	0.021482910221764153
-2.7	193.05160959999967	0.0916465246859572	215.41082320000032	0.06515046550115809	43.421946226666684	0.013596607545720452	17.68573353333333	0.020781136489092276
-2.6	217.61773380000056	0.1003075070084827	222.84684119999912	0.06855904993639139	42.98299729333327	0.013109604745947308	17.60722638666658	0.020050073029821945
-2.5	243.35944759999924	0.10920665773634615	229.30440680000004	0.07174063707374524	42.282273159999995	0.012609869362438086	17.415569179999917	0.019297686128545002
-2.4	269.88629019999996	0.11826389583458292	234.78122039999963	0.0746303493638691	41.36210422666666	0.012100150267295691	17.125519893333497	0.018528330321635436
-2.3	297.01479680000085	0.1275506762532441	239.29356839999923	0.07717912590794292	40.26574850000003	0.011586484235179047	16.752862960000137	0.017751501757004327
-2.2	324.37512939999954	0.13702471828925927	242.89730840000078	0.07936130662869148	39.03217552000008	0.01107108911294448	16.31169482000001	0.01697045134672506
-2.1	351.47542160000097	0.14653499307484655	245.66239079999994	0.08117089968189861	37.7029846533333	0.010556384550008426	15.819375086666696	0.016189120680059902
-2.0	378.27298939999866	0.15619857035955093	247.6743756000002	0.08262069580328879	36.31325277333333	0.010046401809020403	15.289680446666615	0.015413550079348446
-1.9	404.4126129999996	0.16590503158950673	249.0401975999998	0.08374202341696278	34.89673446666663	0.009546186129793126	14.736982453333418	0.014651861534712698
-1.8	429.7280202000011	0.17558335620482066	249.85655900000026	0.08456987521656106	33.48390119333337	0.009058747978742366	14.174302366666762	0.013908400686862284
-1.7	454.082938399999	0.18517707387562046	250.21378600000025	0.08514475793425526	32.093972946666696	0.00858656992402107	13.611140013333312	0.01318716919226696
-1.6	477.53743500000024	0.1947189351381606	250.2121906000001	0.0855225773417777	30.753435020000044	0.008134841466756531	13.058919700000015	0.012496087472629668
-1.5	499.97573499999856	0.20399440352842804	249.95601439999965	0.08575199780778293	29.474201073333365	0.007704605165421376	12.5246814666668	0.011837099067084597
-1.4	521.1036947999983	0.21314516844373987	249.52973400000073	0.08587784990923324	28.26866325333332	0.007298997009525894	12.014501466666594	0.011215061219333763
-1.3	541.0961287999978	0.22198426723759723	249.00473399999916	0.08592606957088453	27.1480235	0.0069196657637974925	11.535269820000153	0.010632700082148458
-1.2	559.8620005999996	0.23026255462418707	248.43127820000052	0.0859093941219729	26.112530419999985	0.006566672216013234	11.087504160000016	0.01009022678258566
-1.1	577.1439002	0.23819002831305144	247.83401319999965	0.08583386482710656	25.166331099999958	0.006240120002956279	10.67518842000004	0.009588037702764167
-1.0	593.079454000001	0.2456696845194357	247.2344769999997	0.0856912341307774	24.30866402666668	0.0059405318341413	10.29805733333337	0.009126965316739896
-0.9	607.2333889999999	0.2524709259314214	246.63542700000042	0.08547467922450179	23.534948833333363	0.005664689266419919	9.95576666666665	0.00870227116607627
-0.8	620.153004399998	0.25891769985078383	246.03018839999936	0.08518727502293821	22.842269939999973	0.005412975633834257	9.647667820000006	0.008314676804609353
-0.7	631.5315855999992	0.26466588306562494	245.43066520000025	0.08484503894104413	22.230885639999997	0.005184570165004402	9.374088079999972	0.007962804524418214
-0.6	641.3228041999995	0.26959599598548784	244.8402871999998	0.08446869929374934	21.697507033333327	0.004979951866796744	9.134712306666685	0.007647694715680877
-0.5	650.0606741999978	0.27398781727766214	244.27960139999996	0.08408859545692113	21.242332193333375	0.004799720207870484	8.92992652666667	0.007370236140365939
-0.4	656.6596716000013	0.2775386089073624	243.76714059999966	0.08372833699006621	20.867173920000027	0.004646675775160282	8.760666400000028	0.007134867691097019
-0.3	662.5559538000003	0.2806439190085132	243.33439879999995	0.08342032855145474	20.573406873333372	0.004522721820983511	8.628092826666636	0.006944535675887288
-0.2	667.0122555999997	0.28309150534481264	243.0019759999989	0.08318517592948953	20.361117786666647	0.004430345850052073	8.532166013333313	0.006803105626917576
-0.1	668.6318986000009	0.28360660101386975	242.79441140000057	0.08303718666491688	20.231830106666667	0.004371523546162976	8.473631673333333	0.006713631901767287
3.33067e-16	669.1584330000013	0.28384887375036977	242.72281700000013	0.08298759493904372	20.186741780000006	0.004347958319352681	8.453485780000067	0.006678758431648648
0.1	668.6478749999983	0.28326799565920535	242.79401320000002	0.08304025741117937	20.232517199999997	0.004359665675723783	8.474238999999969	0.006698362215077392
0.2	667.0514421999973	0.28247013326466996	243.00116540000076	0.08319204300710495	20.36248927333331	0.004406810000725008	8.533384026666699	0.006772821200397855
0.3	662.6047137999993	0.2797664557169427	243.33313959999964	0.08343319998339899	20.57546373333334	0.0044878423737923535	8.629920566666577	0.0068996586659003985
0.4	656.7253356000015	0.276337288506476	243.7653914000006	0.08375003405804334	20.86991530666664	0.004600870549653706	8.763103793333363	0.007075945060345168
0.5	650.1430582000007	0.2725063827751422	244.27732699999987	0.08412175733413457	21.245756446666633	0.004743472095719583	8.932975733333235	0.0072978816211617436
0.6	641.4164164	0.26787384955522503	244.83742459999985	0.08451514604120257	21.701616373333323	0.004913636765314189	9.138375686666631	0.007562361040166743
0.7	631.6348382000007	0.262690995005308	245.42719460000066	0.08490596326024345	22.23568132000004	0.0051086441621146375	9.378370059999991	0.007865098108827701
0.8	620.2575104	0.25671572226021727	246.02611099999928	0.08526136247869946	22.84775648666664	0.005327640585278161	9.652578493333273	0.008204785159141217
0.9	607.3538567999993	0.2500531732760452	246.63081879999982	0.08555855268798195	23.541145026666705	0.0055700342704128915	9.96131951333324	0.008580344537682137
1.0	593.2088880000001	0.24306213035694255	247.22948020000024	0.08578008994054606	24.315593026666683	0.005836473283869123	10.304274593333364	0.008992828760826799
1.1	577.2798685999992	0.23540368034083045	247.82880240000048	0.08592107463249198	25.174021286666704	0.006126674473370387	10.682100153333376	0.00944175844857758
1.2	560.0049688000007	0.22731503817526996	248.42607800000036	0.08598824071449125	26.12102391333334	0.006443543016055646	11.095149846666706	0.009931471021524361
1.3	541.2459439999996	0.21889047923136506	248.9998064000004	0.08598991444385193	27.157362300000024	0.0067867243223915215	11.543692259999919	0.010461408853768717
1.4	521.2571824000004	0.20993860919145185	249.5253032000012	0.08592065745587672	28.2788935466666	0.007156089323251796	12.023750273333299	0.011031197892639689
1.5	500.1316732000013	0.20068142527215221	249.9522436000005	0.08576883328364435	29.485370593333307	0.007551601741705411	12.534813326666658	0.011640715642080926
1.6	477.6961272000007	0.19131328602042488	250.2092589999999	0.08550907668791598	30.765592660000003	0.007971598657870924	13.069991579999975	0.012287243984455132
1.7	454.24812519999983	0.18174012331779107	250.2118373999993	0.08509627805574375	32.10716478666663	0.0084131695404074	13.623208013333365	0.01296628282740746
1.8	429.89681700000136	0.172152801001893	249.85572199999922	0.08448276189445116	33.49818057333334	0.008875307306853243	14.187430146666706	0.013676031915499518
1.9	404.58208039999937	0.16251069048185698	249.04062279999982	0.0836120488001539	34.91214961333344	0.009353111926935965	14.751221786666598	0.014408970641360201
2.0	378.44322199999965	0.1528818404872891	247.676206	0.08244387027222211	36.3298585266667	0.009844339125174947	15.30508615333337	0.015161519164260041
2.1	351.6472917999996	0.14334815482631133	245.66576679999955	0.08094375324579728	37.720825553333306	0.010346287861349689	15.835983946666651	0.01592967981562136
2.2	324.5414277999995	0.13401112335796087	242.90232580000088	0.07908205226099914	39.05128711333336	0.010854467419198476	16.32953018666662	0.01670613722793264
2.3	297.1668681999998	0.12474573319995462	239.30025059999946	0.07684730323779432	40.28615389999991	0.0113653565976981	16.771925199999977	0.017485477969312376
2.4	270.03844799999996	0.1157139581376372	234.78955599999958	0.07424835501780482	41.38380365333339	0.011877074229211738	17.145782866666757	0.018264327009013627
2.5	243.50346840000083	0.10692536799405918	229.31429539999942	0.07131386305339137	42.30524496	0.012387791140105752	17.4369731999999	0.01903970178313037
2.6	217.75096420000085	0.09830891805515823	222.8580710000002	0.06809563544066898	43.007180553333235	0.012892136768211663	17.629668366666603	0.01980276675167604
2.7	193.1775242000001	0.08993566604660559	215.42310640000002	0.06466345661422605	43.44724806666668	0.013387510964250221	17.70907297333337	0.020548869755505034
2.8	170.33147059999922	0.08183628223303879	207.04823419999943	0.06109795716538315	43.593905226666564	0.013868478245884193	17.664839933333226	0.021269400544880947
2.9	148.7787412	0.07404436031124566	197.80535279999972	0.0574834706560492	43.415779240000006	0.014326726735510425	17.488312319999856	0.021951255416368543
3.0	129.15412040000038	0.06665207879414585	187.79148000000004	0.053898779654549915	42.893867680000035	0.01475263358881456	17.174473740000096	0.022579253747907653
3.1	111.3024276000001	0.059553956974956364	177.13554219999992	0.05040824044881119	42.01683281999997	0.015130448759265407	16.72296202000004	0.023129793253688788
3.2	95.22837268000008	0.052821617407363804	165.99817500000012	0.04705743900583165	40.78921874666668	0.015444000691201044	16.139346193333175	0.023578897964527328
3.3	81.0413921799998	0.04642671814781931	154.55425480000028	0.04386924639939705	39.231127959999945	0.015676649762540195	15.434306839999998	0.023901799635457435
3.4	68.55146823999986	0.04070427130541968	143.00723700000012	0.04085435258317106	37.37411130000004	0.015809740319639963	14.623237440000104	0.02407174684287673
3.5	57.62435779999998	0.03536055543805057	131.54564720000016	0.03800049402172258	35.262380153333346	0.01582724389581612	13.725361446666717	0.024065507384845995
3.6	48.18607169999991	0.030544994484429065	120.36656440000017	0.03529787325295242	32.95575302666658	0.01571909544282525	12.764775353333327	0.02386920849573539
3.7	40.09413132000003	0.026220663114269377	109.63985219999994	0.03273530977542083	30.51406469999999	0.015478988436408244	11.765247140000014	0.023474655925276526
3.8	33.163405140000016	0.02236165333357734	99.50155369999999	0.03030713424469826	28.001410940000063	0.015107409545762772	10.750707760000031	0.02288355340509687
3.9	27.320117039999932	0.018969702606851286	90.04130264000032	0.028009818483536383	25.476449379999984	0.01461173744337175	9.742853040000039	0.02210782348188268
4.0	22.378644599999934	0.01599167041434642	81.30865767999994	0.025846578825348722	22.990379273333378	0.014004309000148022	8.76009544666678	0.021166543375769387
4.1	18.22392877999998	0.013398214325505222	73.31890398000012	0.023820691513656594	20.587030840000004	0.013302458819816005	7.818056679999968	0.02008614120899619
4.2	14.762370579999988	0.011164060147413895	66.05882283999983	0.021932559150461117	18.301122066666633	0.012525672161242198	6.928259533333328	0.018895918919179626
4.3	11.888149101999998	0.00924446426933357	59.4999206199999	0.02018168520764391	16.157391533333367	0.01169177950867141	6.098920026666729	0.017622903089423766
4.4	9.513630411999989	0.007606619167736563	53.59183276000011	0.01855984110298415	14.172134286666662	0.010820681394488666	5.335185533333345	0.016296831705871356
4.5	7.568445346000021	0.006221438252377287	48.28518039999994	0.01706275449705762	12.35381138666665	0.009931211124137425	4.638762953333348	0.014946083489758708
4.6	5.982836199999988	0.005057438435205678	43.523152760000066	0.015680979883403907	10.70605793333334	0.00903964196474344	4.010443366666657	0.013594783457117812
4.7	4.690915521999998	0.004078497114936838	39.250442419999956	0.014405528448423788	9.225923128000014	0.008160595520779308	3.4480811960000084	0.012264669074247458
4.8	3.4177794400000043	0.003177174489360164	35.41454101999987	0.013228018509398075	7.9073561173333475	0.007307021993093629	2.9488530966666664	0.010975051803893592
4.9	1.310077021399998	0.0017605554049084484	31.967326120000013	0.012139596259012796	6.741719825999999	0.006489882658687341	2.5089216039999984	0.00974210048320317
5.0	1.0878925121999992	0.0014867744919297963	28.86535939999998	0.011134250106593737	5.718116041999996	0.0057169193933029	2.123773431999993	0.008577215247652405
5.1	0.8894677832000031	0.0012136891314862598	26.070447480000045	0.010204460962276757	4.825717723999992	0.0049958112553969295	1.7889508239999907	0.00749163871912327
5.2	0.7485809943999996	0.0010142571908527504	23.547976319999954	0.009344274888642912	4.052649842666654	0.004331119570723889	1.4996823033333202	0.00649195110885756
5.3	0.5900974796000032	0.0008031747012167502	21.270113860000002	0.008549605187643042	3.3872490706666625	0.0037258934915332877	1.2513510473333342	0.005582496367596327
5.4	0.49801742660000137	0.0006733466097407181	19.210229299999963	0.007815263676547649	2.8182383920000005	0.0031815713577211563	1.0395298859999982	0.004765191497396668
5.5	0.21873551679999995	0.00035080339749934297	17.345974939999962	0.007137007792376363	2.3347450566666645	0.002697777041739938	0.8599961113333301	0.004039281191756808
5.6	0.16605848420000033	0.00027320791529365345	15.657201179999984	0.006510729793056789	1.926261976666666	0.0022726899388448383	0.7085842013333354	0.0034018293099300394
5.7	0.1268053015799998	0.0002187321359624363	14.12645897999999	0.005932567977159366	1.583382264666664	0.0019032634727375458	0.5817585053333286	0.002848134289043887
5.8	0.09521878473999983	0.00017206269996005634	12.738172860000011	0.005398969114653555	1.297087278000003	0.001585310410249526	0.47605963400000506	0.0023718035820219827
5.9	0.06139149824000019	0.00011326185440035676	11.478575280000005	0.004906618777788899	1.059260946466666	0.0013141053610497347	0.38838910493333534	0.001965659467579203
6.0	0.03982650623999985	7.068060979159882e-05	10.335427763999988	0.004452413711538729	0.8625649986000001	0.001084608369917048	0.3159769597999991	0.00162208209173894


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b2/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	0.09267383705459735	0.02565467839086577	0.0961592564330695	-0.014387721736972453	-0.12658328456615092	0.12739832992757674	-0.014203428027519406	0.004257516394762075	0.014827805420378013
1	-0.1203521222783522	0.04361412546434713	0.12801103576224687	0.02599690821479244	0.046598381721889494	0.05335961408993948	0.13466867743957872	0.11766911738311235	0.1788342077709015
2	-0.15356635693579648	-0.07374783471329714	0.17035659396522415	0.05157329202406301	-0.14717084412136605	0.1559457014784143	-0.16527127311296233	0.09230806506073326	0.1893023311838392
3	-0.030403013438849033	0.016891637027049735	0.03478031954448424	0.05250351241167191	-0.09456689461384184	0.10816430267175975	-0.0373583454060946	0.16513021175330272	0.16930337505546567
4	-0.15706473454056563	-0.09250829885583206	0.18228306611832676	-0.006542980882549303	-0.06441675229751932	0.06474819360715298	-0.09776619985297026	-0.14582211459858938	0.17556286321342296
5	-0.10778986000190474	0.05175541829362866	0.11957122246585379	0.05921509175791925	0.04655141047917809	0.07532237987145472	-0.008941132004235505	-0.0064469595331217225	0.011023027203943275
6	-0.04352966181852975	-0.12854942273012462	0.13571951054392972	0.08992123381988433	-0.006837966715190621	0.0901808520723128	0.040080279910215094	-0.1856363761777625	0.18991390943817923
7	-0.06853101008120885	-0.01324816902494754	0.06979980891997004	0.02354514877102199	0.06663268650280293	0.07067028329666138	0.0846514942359963	-0.09262215609536949	0.1254780430041125
8	-0.027187289171788597	-0.02975043896946798	0.04030182764325326	-0.06303892314723433	-0.047050047358206885	0.07866138053690915	-0.06461777205937708	0.16185283026615657	0.17427505596350532
9	-0.04679870059332805	0.03644309228340513	0.059314562734633265	-0.09056709753066483	-0.04846261593658505	0.10271817900715484	-0.0822020417730277	-0.14410378229791465	0.16590080091494244
10	-0.04895602748202632	-0.0030447842839554213	0.04905062016077614	-0.08558101953871015	-0.09412369619509328	0.12721391862021744	0.07145573927015308	0.17406738418676898	0.18816316566285848
11	0.07567188245144474	0.1128272422101092	0.13585367267204784	0.05824046692875847	0.058165173111868064	0.08231123465975583	-0.06872506778716307	-0.055283592749877014	0.08820096694302401
12	-0.05911749282629365	0.00432505420968327	0.05927549284471265	-0.03989143856206839	-0.01798572401714225	0.04375857789019297	0.02684726272965392	0.018128064374307244	0.032394478449792825
13	-0.06746068481242731	0.06820600819607356	0.09593228627216446	-0.009515183261794699	-0.038442687628348314	0.039602764355487895	0.12791178672178405	0.07970812813822287	0.15071433532898762
14	-0.08561379146167275	0.0986706078400254	0.1306354092119088	-0.019780858885092765	-0.01648190978679237	0.02574753829887268	0.21159680948987936	-0.12998717160937012	0.24833419935502268
15	-0.037597402690142334	0.03556026541518968	0.051750334930736996	0.007756736331361318	0.14395729054042428	0.14416611411234745	-0.09466342885648782	-0.055649065489406464	0.10980884869950865
16	0.03355133093881996	0.0005847910721714331	0.03355642693083262	0.1347327462969053	0.05484268139626972	0.14546694685542483	-0.034821729661078334	0.14016123245468495	0.14442203412154758
17	-0.06737204368777479	-0.006752716176139147	0.06770961118203918	-0.07069455179613654	-0.15550040284808384	0.17081596804623678	0.08348667435098137	0.07479408587825905	0.11209005342380383
18	-0.04953274113371865	-0.04464911636367538	0.0666861007727773	-0.03334051886721285	0.14576336396143577	0.14952775151017608	-5.278043915575048e-05	-0.01778636239954151	0.017786440711468426
19	-0.11682352738528273	0.003077083806087349	0.11686404492182181	0.029626340627065994	0.005696635729877701	0.03016905231507712	-0.004461370926695311	0.18699297222787153	0.18704618545471355
20	-0.1419419741691664	-0.017579770316368468	0.14302647431652846	-0.038287644041232555	0.016491953023053504	0.04168846603969417	0.08827420480271612	-0.03713201106920772	0.09576597245157402
21	-0.09234931263730466	0.08955677177767758	0.12864218171277128	0.02646061050208736	0.07621475187346693	0.080677458507797	-0.04503417046852108	0.03061242827381635	0.05445362499051249
22	-0.061541339093847965	0.06384717575465627	0.08867805968394858	0.20272976491459338	-0.001696884437929779	0.2027368664035281	-0.020776011161144883	-0.14135511089431918	0.14287375551763623
23	0.052186040848539436	-0.030025862233364484	0.06020743527424508	0.1504277857480675	0.10838251274499412	0.1854057382984284	-0.16588341577352037	-0.009794538595469311	0.1661723220484951
24	0.013377865381807562	-0.010798995413582837	0.01719260259868611	0.03451978964849156	0.10368282884197637	0.10927829095502305	0.005208481024870905	0.051959386050647885	0.052219786224636175
25	-0.13039658323724926	-6.004990193861247e-05	0.13039659706426238	-0.03336536838414793	-0.013917392743987952	0.03615164765540164	0.12557617431460552	-0.11344225469458889	0.16922919578395498
26	-0.01038218302701685	0.06401310405264797	0.06484957374464086	0.018040787618144472	-0.04424184580068796	0.047778770785097076	0.19533623723551535	-0.19360756662606776	0.2750275175908709
27	-0.19533293594023207	-0.04002559211572087	0.1993915842939337	-0.013328938219010484	-0.009671950779413964	0.016468370469648927	-0.08182935532899739	-0.037832352643723005	0.09015170713923462
28	-0.031290901838531296	0.034793958207303195	0.046794658515691326	0.025065919038060998	0.07178353221430618	0.0760340436540433	0.002511071738474188	0.1158388413624462	0.11586605477649499
29	-0.04664213018060265	0.021150629768198335	0.05121364512877093	-0.10452203367052729	0.010164244612226946	0.10501508173191137	0.18828424011730874	-0.08890519504610114	0.2082188482888561
30	-0.09714329826218447	-0.07933594891146238	0.12542333589463286	0.046527368590859305	-0.09724454708314585	0.10780212412283838	0.011439999255662688	-0.05473795748116254	0.05592063637137117
31	-0.02198679582850795	-0.07319454406464677	0.07642552238379541	-0.09024528406010694	0.08397732842938346	0.12327369137502912	0.013507946245551673	-0.08639348916628521	0.08744312198279379
32	-0.011137716828235496	-0.052555653476058437	0.05372285778364264	0.0025446594893498713	-0.1028845708283777	0.10291603473927766	-0.0976646538781274	0.1228567089733213	0.15694634610875716
33	-0.06937120253354366	-0.07703128842451251	0.10366379858605591	0.11453833094320938	0.041386003948527664	0.12178600321089325	-0.01995386940679465	0.022642970634663515	0.03018047420876037
34	-0.09738282113865264	-0.03184655788487102	0.10245787964835723	0.09360762942779291	0.025588236399511417	0.09704198127165523	0.08761266517379648	0.0355771207496012	0.09456061875689835
35	0.00027068741722726975	-0.03236718477179435	0.032368316634161266	-0.169033845567109	0.0912565159913383	0.1920942285912896	0.03224463041528569	-0.09609474912589891	0.10136033247867636
36	-0.06096890741184937	-0.20416699148476852	0.21307596786812022	-0.009390937923625855	-0.10573909123462158	0.10615528781087176	0.020902392582954798	0.0290590340391751	0.03579577454088542
37	-0.11627884821107788	0.03436070709150287	0.12124944838275738	-0.15573849734883133	0.07983159687362887	0.1750073238920747	0.06666279720470068	0.05002277645371016	0.08334390616771516
38	-0.15195427117770227	-0.03404730138694384	0.155721929287047	-0.15392104990329647	0.015677287368485025	0.15471737763602106	0.06884583152446706	-0.07553880875007278	0.1022049908061019
39	-0.07131562842974447	0.0397739026254245	0.0816571012734724	0.005841705303735626	0.011778478036811344	0.013147549799081963	0.03016961218236405	0.0015639099739063042	0.0302101193913684
40	-0.17559788339330493	-0.1158203381447551	0.21035438521736155	-0.013926772457843923	0.1361608552941459	0.13687122964862228	-0.11283010102803798	-0.013968711749820839	0.11369149750947448
41	-0.09207836372839541	0.05312960205484051	0.1063070067371121	0.0012227023782999	0.0016495116183795362	0.002053263179689664	-0.11895000879586265	0.07583081167209167	0.14106529194448944
42	-0.0011704153962933913	0.0942154083138619	0.09422267792812725	0.042238432543237725	-0.022223818596370674	0.04772822327212731	-0.05240762128657049	-0.040908342274494795	0.06648346588862387
43	-0.14736103995009528	-0.015084779213381399	0.14813111306909849	-0.014244123576820185	0.19733263607120818	0.19784606216774603	0.046562685337143944	-0.08137611134929315	0.09375582736096161
44	-0.13113920502887802	-0.013193921180468133	0.13180125436323628	-0.046572330737478185	-0.0325234946167922	0.0568045745729124	-0.0494838738513062	-0.12751761564375189	0.13678229443462198
45	-0.16619483057289103	0.07927156293123416	0.184132295914412	-0.05181062881548284	-7.692123758214987e-05	0.05181068591644519	-0.04645332471771447	-0.2648682076338444	0.2689109123715412
46	-0.02349784285729755	0.10572497474696693	0.10830475014602567	0.005054811747927322	0.13449950606378352	0.13459445847882714	0.05482530105527052	0.12294916671002556	0.13461913396872938
47	0.029552751145811018	0.020507556438585275	0.03597116861276535	-0.07605514493386584	-0.06344126168754054	0.09904129823168888	0.15650523112897038	0.11479495394178206	0.194092165790452
48	-0.03423857176459081	0.12273366294284	0.12741990353098565	-0.14498340315936475	0.10071580454325356	0.17653288780413057	-0.019714524662987152	-0.033320597115136144	0.03871594858448838
49	-0.046892262186497974	-0.057584161169218405	0.07426183320205466	-0.009038608855761469	0.08434014111119231	0.08482308561177954	-0.06504360223713442	0.05696893295826312	0.08646461423256126
50	0.04059444749891166	-0.19942149161678827	0.20351127852383671	-0.04637832881817445	0.04290377079986484	0.06317976679930092	0.03431422810499786	-0.0828313623166098	0.08965768697477819
51	0.11447187364571834	-0.22140302789701605	0.24924508143176702	0.03926004445442377	0.00437424741654352	0.039502976229955994	-0.1840912235317587	-0.13969997565399067	0.23109665029840984
52	-0.07702131704483445	-0.009197584889718178	0.07756854289674699	-0.16693831021865213	0.03372404991620581	0.1703106307938811	-0.01893742942495667	-0.11522923016651769	0.11677500467991224
53	0.009886514017210987	0.039206258784984044	0.040433573763985396	0.11286088302136747	0.07515388919977616	0.13559382721280133	-0.07487900902003768	0.019896600607205862	0.07747735609547829
54	-0.18045568944363952	-0.04953519136796825	0.18713094622867837	0.0829305527692285	-0.009171033724615201	0.08343610994160636	-0.25798894708104403	-0.16241641100947754	0.30485633892242636
55	-0.10181697412078047	0.03950369373735347	0.10921189513055023	-0.05339114521216459	0.01863899781379047	0.05655109748332857	-0.11388414224528062	-0.04128874614644978	0.12113776625515794
56	-0.03895138531958843	-0.08119708680430968	0.09005652293877246	-0.06000884765555038	-0.03626424759107354	0.07011531537612689	0.1304317035026115	0.03325872702056715	0.13460524581761943
57	-0.11265568014878116	-0.02410966423471219	0.11520667593197474	0.05099370680336729	-0.08299997543319466	0.09741331559627105	-0.05338286093381831	-0.15760489310520193	0.16640021686338485
58	-0.02027649949930363	0.09413498467216858	0.09629398616307601	0.047698246613126216	0.05802328014737918	0.07511207472189711	-0.1388858135639432	-0.1115723180522213	0.17815064233637895
59	-0.1136966606186881	0.05117061641430664	0.12468104354737032	0.09746467903108795	-0.04729153347888495	0.10833214110972555	0.04110932121419021	-0.07263733606440784	0.08346351826531873
60	-0.08143769872729287	-0.11815738775371028	0.1435035437011155	-0.08122809399220023	-0.01974365342844449	0.08359315225727668	-0.01368797331746551	0.14063161170174557	0.1412961812058988
61	-0.10062183937086186	-0.030637118669217228	0.10518263924587187	0.0943944295837356	-0.030791503758995985	0.09928960187340406	0.004255700618097925	-0.10676542788525113	0.10685021094631325
62	-0.014393405376650974	0.02447979534597379	0.028397719952794893	0.03207712816137685	0.02166057702561915	0.038705590657735434	0.026158992315184534	0.04300062011683176	0.050332357478842175
63	0.11847646385136144	-0.00213736031281056	0.118495741678044	0.05284449964933627	0.08362290552358742	0.09892083436463488	0.028629020629750274	-0.025706110749185666	0.03847629077845298
64	-0.06066153615767001	0.02400729033884005	0.0652393436388018	0.04131610382901788	0.0576753083231097	0.07094689299593009	-0.030428345700169	-0.06519375116391951	0.0719451833889667
65	0.09298527165481513	-0.12024319915769659	0.15200226211605292	-0.013143506632917239	-0.11464293381876701	0.11539390816322902	-0.05107827850929914	-0.016258247264140647	0.053603368733461776
66	-0.09465890708604138	0.15731193705550717	0.1835956269383333	0.04705189653524018	0.07906370128780758	0.09200516196872116	-0.08460517731022583	-0.038337204237260725	0.09288582914753031
67	-0.2157711840123882	0.129013603161152	0.2513995100447316	-0.024145583830033276	-0.09984253227780751	0.10272069153845392	0.07869244692721396	-0.04103435873149135	0.08874863266494366
68	-0.11191206799550231	0.08527893566185078	0.14070112945761315	0.07119139923520588	-0.016410837400263383	0.07305840751921955	-0.011233889027211088	-0.05800550068641138	0.059083317210164875
69	-0.06300860004862788	-0.07437472123508355	0.09747657584714566	-0.005307714735119938	-0.08486190061449725	0.08502772495847585	-0.07120319974665607	0.12288064365992415	0.14201953471420564
70	-0.048283380548578614	0.031311738038392135	0.05754745673080395	0.023400665904992325	0.013598953257837963	0.02706515646557271	-0.20199672814959477	-0.05236106838035727	0.20867285320585843
71	-0.016446508675250774	0.11377882986412535	0.11496134034037131	-0.05378848604230863	-0.00317943954700888	0.053882372503043285	0.027125960544474036	0.016675408533759734	0.03184159206491015
72	0.05358968326779008	-0.08744882783277477	0.10256291553026534	0.10656928636622831	-0.02366780889027768	0.10916582786876981	0.17592283339536738	-0.019714969975983612	0.17702407562534572
73	-0.04993877425101292	-0.11604470587118546	0.12633390255360424	-0.0358906681924176	-0.016566677865855892	0.03952967086644228	-0.09962638445033672	-0.15990477242922926	0.18840104225903287
74	-0.10420808392490072	0.017263587952385046	0.10562838739793809	-0.020813590570661056	0.1599180629004587	0.16126683600256494	0.16432371560429615	0.0427439733517163	0.16979202209731123
75	-0.1749047251272442	-0.12551514902129599	0.21528055069066268	0.13958740796383287	-0.05933822231299393	0.1516761981634818	0.13295658789272635	0.129776633665034	0.18579404971501295
76	-0.18997150258665246	0.018908871915302456	0.19091023344006422	-0.13498407585776154	-0.01910487566092503	0.13632936957674718	-0.023113485957986093	-0.062122588614737254	0.06628309927369044
77	0.027369120184819202	-0.0828165025148002	0.08722179675101278	-0.13837808927773168	0.009467240883836771	0.1387015653917016	0.09023143719481408	-0.041078964815803615	0.09914228970817504
78	-0.03055017917470757	0.12127224298962191	0.12506106655286706	0.09461921404795282	0.09221152329975794	0.13212025089407797	0.0007451978757737133	0.03336896814756844	0.03337728801307103
79	0.12920388257049661	-0.03268875149802776	0.13327489540716395	-0.029102324397880273	-0.010269688052012229	0.03086116942121766	0.07945670166136784	0.10885557241790013	0.1347698151862364
80	-0.08418559428295642	0.07494131441627694	0.11270942680722772	-0.08638486851975953	0.02020308004174293	0.08871589458687329	-0.01134580944522257	-0.027036573407261764	0.029320704179360287
81	-0.05695708138551473	0.00030802950461125716	0.05695791430637063	0.0260207809075412	-0.011495674761856022	0.028446995926962728	0.02334400350767509	-0.014324849106853749	0.02738875319726102
82	-0.054205464696858524	0.06329946367789559	0.08333699361575025	-0.1269974053056406	-0.06015331467710137	0.14052317325269711	0.06708823041043369	0.12147327426147599	0.1387681051949878
83	0.04453230516963723	0.023871787745000133	0.05052710612991839	-0.016439354303187825	-0.04716939184762513	0.04995201594711213	0.036843141352570226	-0.08990675615098324	0.09716296550804648
84	-0.07625274878761008	-0.023511293984662007	0.07979512919031823	0.03512076649645441	0.09108027642951229	0.09761703229342124	0.0020423543207960405	0.08324673221359209	0.0832717817475595
85	0.18162000076285037	-0.0919078447423473	0.20355067330343365	0.20859496179243195	-0.07416747386880908	0.2213880580909156	-0.14954811535185641	-0.08072588814579248	0.16994501411403382
86	-0.0877949757880418	-0.005519127195388071	0.0879682814349679	-0.01685826217309168	-0.07597294641480555	0.07782088145506713	0.09230483128051725	-0.15107637715572145	0.17704308405645938
87	-0.035539331273158656	-0.02080053896512837	0.041178956866136575	-0.12457719346526232	-0.010164051750018763	0.12499114000463575	0.06788438333343154	-0.04095941588798813	0.07928406681323463
88	-0.013058329143279694	0.044970676817745976	0.046828215142800216	0.022406576226738615	-0.01855147448181956	0.029089720927747833	-0.019581462837317508	0.04073710918184545	0.045198957414334724
89	-0.11420326212774914	0.03741259812690729	0.12017523696346452	0.0029779777044265164	0.10949894495206901	0.10953943261138566	0.06271877952700534	-0.005002874654412839	0.0629179947246006
90	-0.01772453570544201	-0.02059540181717747	0.0271722237217436	0.08760549901415478	-0.14145827041005052	0.16638859854245439	-0.1369489825498357	0.021070503854891596	0.1385604198684971
91	0.07462903140479767	-0.01208661909916204	0.07560144634639276	-0.0741232514232813	-0.004656907925909187	0.07426939607260429	0.05192398408623434	0.0029635292092238634	0.05200848612256888
92	-0.014306916234413254	0.01050695985148618	0.0177506072419864	0.11822998640492895	-0.16202313033742657	0.20057373818535768	-0.06795769243812112	-0.03636200276396166	0.07707427071676137
93	-0.19995000863821324	0.03971526978794105	0.2038560977963389	0.04267626004450921	0.11291653512448427	0.12071208338814082	0.04393703102605498	0.11138625503154274	0.11973871765363282
94	-0.02629432662100794	0.09400485153770892	0.09761303050863109	-0.051060777699763304	0.12918726610737527	0.1389120323931748	-0.06399062717291894	0.08367252909171893	0.10533704234782779
95	-0.04363309475440179	-0.038848544570882215	0.05842136914796184	0.039000777929455804	-0.0323069930194989	0.050643878969374743	0.014118766160977856	0.041826315170515535	0.04414499064052082
96	-0.1920745777924238	0.21374462951631906	0.28736633428640584	-0.06942399903421373	-0.13340696196084792	0.15038985717635892	-0.14521261260974275	-0.1335822321895029	0.1973091878693881
97	-0.12878299822674752	0.0671628317698204	0.14524429972846317	-0.000269028963552273	0.10017576772976713	0.10017612897707459	0.15229937192537357	-0.09351369078927015	0.17871739997519687
98	-0.01929539050101676	0.023882434846098612	0.030703139721612722	0.0951666035040667	0.0233203921454306	0.09798225917132601	-0.06293052345353284	0.20182374970956768	0.21140737151046995
99	0.015276429311733352	-0.005884344438561972	0.016370546783416283	-0.042199456929059395	-0.002899700604676532	0.042298964865635905	-0.15741699320977173	-0.1008095851185364	0.1869296183138904
100	-0.025199268880765343	0.03337170413004589	0.04181714706515057	0.04263951298324541	-0.012755768595631488	0.044506602879950896	-0.11673518880189669	0.02991334291305277	0.12050689768161967
101	-0.0052679186813773945	-0.07094519350763841	0.07114050498183061	0.15277332856752665	0.05243056140977957	0.16151982445305632	-0.0016870006172775645	0.11064465847997985	0.11065751859333407
102	-0.005038153821298825	0.07620921998127916	0.07637557334699405	-0.1479664478189691	0.043271213978632594	0.15416376889317512	0.06881494447134653	0.09150255160810651	0.11449110678733394
103	-0.04203027063885578	0.14699477539923456	0.15288560313072933	-0.11112402233217926	-0.030559987173442677	0.11524956032594508	-0.0725746627186761	0.0918001320138801	0.11702284352422568
104	-0.05657992705117003	0.05959879937636465	0.08217849494983395	0.03118380369915513	0.04924054382641002	0.05828430980519583	0.08181869521320669	0.012412778692178298	0.08275491502776501
105	-0.08384683682668932	0.03446041433240441	0.0906521494604648	-0.20222632936174564	-0.11139814009891226	0.23087882948555963	-0.034854184348405405	0.0033168002357762036	0.03501164563965358
106	0.014779460267217102	0.08077001344609314	0.08211106818128915	-0.04480769331900594	0.05739630023717328	0.07281527766537615	-0.02031828854683016	-0.06668320226603555	0.06970998718924899
107	-0.13717042908840255	-0.009896411144903304	0.13752696306486753	-0.043711422539514995	-0.0836658657184922	0.09439632168073495	0.07118718164942181	-0.04166961126273673	0.08248618874681611
108	-0.02706563735728341	0.029936360580572793	0.040357581820099776	0.025083507455711664	0.1596563069792051	0.16161472304378374	0.018121172266810332	0.043226348273212006	0.046871036572284544
109	-0.06712983186712625	-0.006650854056329135	0.0674584923207392	-0.05173333404445203	0.04059714414731535	0.06576067186603829	-0.16207890434266317	-0.09371637179447416	0.18722267377440766
110	-0.13707536253662933	-0.08227552783830491	0.1598715656257236	0.042237359386555595	0.0831350176766352	0.09324926644238818	0.13641394129337964	-0.091623364337908	0.16432773433535391
111	-0.015773925737098824	-0.13157862375426158	0.13252075672220198	0.09576561354289541	-0.048444655210890426	0.10732165371326165	0.062401995758879815	-0.047858512678457275	0.07864125069252975
112	-0.07966313344426362	0.06872592551734281	0.10521153771509047	-0.018562061937497477	0.06920311301844403	0.07164929165605917	-0.117084620558125	0.07944429176512181	0.14149276965732882
113	-0.11223974938096784	-0.09971631317885875	0.1501369523304863	0.03418099520341342	0.09644900712777005	0.10232668962215286	-0.04425712011662784	0.09626286266882308	0.10594919258877963
114	0.03517546611079964	0.15565075217403115	0.1595759069172213	-0.0578603899191631	0.027745068949120308	0.0641686338688072	0.12552082477546903	-0.18083287600106476	0.22012725068725691
115	-0.13430327897779273	0.0248395566545345	0.1365810174181634	0.08811812225178074	0.006050318221856729	0.08832558983536712	0.0646828978759938	-0.009327095908259617	0.06535190889115723
116	-0.10708409017228784	-0.08334382954564844	0.13569523311951964	-0.1440478905554708	0.1620047911132908	0.21678410254707764	0.06673060995767266	0.023897395864538432	0.07088060266694621
117	-0.102589618491954	-0.0018144719355895295	0.10260566324881737	0.03593819350824432	-0.0327006872625456	0.04858897714583861	-0.09146878789850384	-0.14245149698711315	0.16928959847991543
118	-0.006084010402377245	0.07519612654422364	0.07544184932669087	0.10540852004044517	0.06009512104612723	0.12133581363581658	-0.036532758649899605	0.10184820930628964	0.10820212656629996
119	0.0023048016554244374	0.07005842720575042	0.07009632895675977	-0.0667956835877321	-0.00814809365382152	0.06729082237678383	0.03984193924812202	-0.11812462339486293	0.12466277221058918
120	0.04795016927243174	-0.0021193979255437942	0.04799698512221009	0.06276003434178516	-0.09383844105174152	0.11289142983239792	-0.01652907728241455	-0.031514691095818094	0.035586319712396064
121	0.023958460588319897	-0.035936244194211556	0.04319052535624083	-0.15280547660617538	0.15620516574897994	0.21851674418109635	-0.0995441981527924	0.05485565736113317	0.11365821805045355
122	-0.10594821419140488	0.05259113089208008	0.11828292834917346	0.07356286370847415	0.042385691622407524	0.08490018710993145	-0.0807454694427262	-0.15204656008167244	0.17215686819931367
123	-0.10638441854729312	-0.10256651559995068	0.14777528423914663	-0.08156905122859115	0.06976649309470369	0.107335332845554	0.021448492065915502	0.04363953679428962	0.048625579518621655
124	0.1340944788919858	0.06695500033990362	0.14988095722882783	-0.03308397125027725	0.003907368165496735	0.03331391120342835	0.024400694723973063	-0.06782017857358126	0.07207614393656876
125	0.07103375324370718	-0.007358755836804034	0.07141390191939927	-0.05121785430280399	0.08189567702750981	0.09659280778182947	0.07580445335406298	0.10206048424574776	0.12713244115010472
126	-0.008872591364126148	0.040078918378772095	0.041049270102244705	-0.03970361734672785	-0.04911882260531647	0.06315881541438167	0.07087080063480444	0.11957090607134176	0.13899594224774994
127	0.058742438950288	-0.07298087524967009	0.09368501633685197	0.09244340872536623	-0.06237546328583768	0.11151897702583181	-0.022859776449356477	-0.03480690341701029	0.04164240512741352
128	-0.005283940937212604	-0.07606273853135068	0.07624605055159624	0.10714441301732826	-0.09773594720244481	0.1450249654934863	0.0973519797431836	0.05281136261801591	0.110753997586944
129	-0.08403053759614054	-0.13889498520407828	0.1623359115030852	-0.09089691076113525	-0.00043358099067921356	0.09089794485241823	-0.1380289680449807	-0.03890922930061532	0.14340824294415633
130	-0.06252112268779988	0.06233723105283608	0.08828828437271616	0.036406892978488085	-0.021708049779301138	0.042387513274167204	-0.023662337724475586	-0.11783374948138131	0.12018610045853084
131	0.05101444424622	0.06615437929526477	0.08353966376334325	0.13492347239499117	0.06096942590660448	0.14805949580659417	0.0024347200835688337	-0.12178898503322877	0.12181331921144482
132	-0.020159735749495547	-0.20820775704474243	0.20918146437744423	-0.06776741483701303	0.05120650113142927	0.08493837926293908	-0.09736400044600504	-0.009779483401848726	0.09785390579050336
133	-0.08956354905533544	0.06865738957735408	0.11285152397271402	0.03171804800840385	0.03986611651529279	0.05094449740133189	0.0677369020784101	-0.055108588964562354	0.0873226458648912
134	-0.005306515861963323	-0.034976592032674676	0.03537684413304033	-0.02040211740922576	-0.054205561316915646	0.05791795293742463	-0.11502070846973317	0.06844763175037301	0.1338463360317122
135	0.09881761120728795	-0.03735845623419126	0.10564362042696523	-0.028293640122684562	-0.023155035406265952	0.036560713013526085	0.04567265339877388	-0.24940712883650154	0.25355454478859535
136	-0.03586779260634889	0.05143479930329563	0.06270595765812333	-0.02578327370638611	0.019088330985652137	0.03208023663934275	0.021022241597295994	-0.22768235415846494	0.22865080152257444
137	-0.07106177162627436	0.009689044688961673	0.07171926501052188	-0.00989693089276553	-0.04162475066166107	0.0427851505635031	0.011065761369961739	-0.13872698082350235	0.13916761937714292
138	0.06172961546729551	-0.011253191953671074	0.0627469501640226	0.06451011352697034	-0.05685047844439934	0.08598564791068167	-0.015722820261522708	-0.0469777579946865	0.04953904342216835
139	-0.003371949134996413	-0.062175934619563736	0.062267301907062485	9.72570061421792e-05	0.058882864858058284	0.05888294517784925	0.1879825644015634	-0.0028599024877324123	0.1880043179324009
140	0.03401004436197266	0.06187567378737056	0.07060653032223325	-0.022383503831664733	-0.05927504307935531	0.06336049223168629	0.013964949136565019	-0.05329672061179988	0.05509591847277892
141	-0.07589965135880312	-0.014343037133232546	0.0772429918542333	0.08238394571105995	0.039101333564927815	0.09119226281586955	-0.034173010887075125	-0.07379930698708541	0.08132731635104055
142	-0.18431666988613565	-0.0428986234366273	0.18924303604273596	0.10492670361346011	0.0655626821460991	0.12372581954215266	-0.0720781493952845	0.0002526099360131228	0.07207859205082133
143	0.039654939606188065	-0.09934880193687264	0.1069705505336042	-0.02092468256263309	-0.06204186930956825	0.06547546019519457	0.19519642633034984	0.00760787124021688	0.19534463022296622
144	-0.08118971976361528	-0.004474244851421423	0.08131291079702442	0.026605889852028178	-0.00642616783038	0.027370951897997025	0.0050007212001896935	0.15632102062843625	0.15640098689854237
145	-0.07285919553752664	-0.05317069650851617	0.09019747968527876	0.04551067449193246	0.0824315962981235	0.0941604458409551	0.0978068703969681	-0.10694698987934373	0.14492702488184103
146	-0.22625513110708	-0.046356751881345894	0.23095526146262751	0.06344605624540638	0.07472314417237244	0.09802525352224511	0.06119280304144805	0.07144266578690206	0.09406706989594414
147	-0.05720590283028615	-0.07295005262897843	0.0927050456943896	-0.013862946839695717	0.038037683253669206	0.040485141007370794	0.0757627386553115	0.029881292523187917	0.08144252090529465
148	-0.04139651956377408	0.05219324876112715	0.06661686759548839	-0.09389602140464429	-0.14760333276557086	0.17493772228746224	0.10528067758668934	-0.21140001578452688	0.2361651704778049
149	0.031176730952702576	-0.0052147410165638295	0.03160984145431666	-0.1425151260244795	-0.010425805306456344	0.14289597111906763	0.16014528631110198	-0.026267766674545563	0.16228526825849962
150	-0.011537658271086024	0.02015561944228854	0.02322426647889486	0.01136935038185536	-0.02618348217359675	0.028545347551579284	0.2757721468845581	0.012799440605704421	0.27606901795952626
151	-0.02230705952498621	-0.10521469360685898	0.10755341303481025	0.04443775533690086	-0.1112826543529547	0.11982713907634385	-0.13700438493171127	0.13963685887700605	0.1956237558364357
152	-0.08105540264656533	-0.016068387512707977	0.08263275001750443	-0.01424674699722821	-0.060240548968278414	0.06190229026459829	-0.07648871503466542	-0.13913914570843597	0.1587772823678741
153	-0.13548726014420337	-0.14353076566915893	0.19737750214996147	0.12077246653919695	-0.1411194806349771	0.18574363108501762	0.0071183911361159076	-0.030995201726030167	0.03180210720068777
154	0.0067666550401116144	-0.07977434726649935	0.08006081502350511	-0.09818764610898224	0.136601169057246	0.16822809883081077	-0.08030264853177448	0.010562954362655254	0.08099439095446818
155	-0.09997558983055714	0.08630340102432024	0.13207344771123544	0.06732655157349945	0.006485895695844575	0.06763823910892755	-0.0783709107708963	-0.11503795094217975	0.13919673060828386
156	-0.2121831327985557	-0.01967343234336949	0.21309323261046717	0.1236266535756656	-0.014055718573229646	0.12442311963187336	0.071216794823196	-0.08645982988294504	0.1120139904131488
157	-0.1288856284952668	0.008287425540570902	0.1291517969472761	0.03344388607498618	-0.1254409152112853	0.12982263564125296	0.06702880564765425	-0.06223278498109582	0.09146463968689929
158	-0.1296913272530643	0.08504797030858993	0.1550902886007767	-0.09875244164197174	-0.11977618591386109	0.15523652741002308	0.013655896622439191	0.018529477112494783	0.023017928547660715
159	-0.06427142185889037	0.036423288133062115	0.07387470193637004	0.04419578065755214	-0.06692835433764639	0.08020393782275288	0.07696875610766296	-0.03959595161735135	0.08655650640618841
160	-0.03159562160482735	-0.07404643060415375	0.08050563452213261	-0.042770210579545616	0.115784631693958	0.12343164849228976	0.0026372831656261827	0.199227592296193	0.19924504710188853
161	0.10176258225438556	0.01932836114803328	0.10358189364821145	-0.0028587666987838854	0.07637598723247534	0.07642947057760711	-0.13060163655436965	0.10817072797560155	0.1695809360200941
162	-0.04530250584150974	-0.005732049455072417	0.04566369922022766	0.06078154458461056	-0.0886136293658245	0.10745590477714435	0.002348399056444185	-0.0037681498223784368	0.004440037298514347
163	-0.11955636098417756	-0.07569727460815981	0.14150547987580597	0.07236155526707405	-0.026312367412848685	0.07699698279503264	-0.12824588129285558	-0.036191884813545204	0.1332548633068907
164	-0.060580768805628335	-0.04229637517689753	0.07388513316077779	-0.10525131009183236	0.17785341214438194	0.2066631909350246	0.062085673340218146	0.13717671409193039	0.15057251317278159
165	-0.22044666770766538	-0.0408931768876094	0.22420746022239124	-0.03885728589583482	-0.09383521575919618	0.10156247527391966	-0.01354884401131879	-0.015322064505691119	0.02045328420473369
166	-0.13693572744559507	-0.007839959162652333	0.13715997379237993	-0.09218011630660054	0.12016927053771531	0.15145239325895454	0.085206581046187	-0.11678082909827539	0.14456114103887338
167	-0.08824411483237028	0.02451799858441017	0.09158687710110924	0.06445407899205874	-0.0013419605888822395	0.06446804756572562	-0.04922416072308971	0.094601544572303	0.10664178465478716
168	-0.016280409416439653	0.06773093710950885	0.06966011464603787	0.08604818248848997	-0.06974283126549428	0.11076259396790812	-0.09414152092660881	-0.016713923246709683	0.09561370818387929
169	-0.06576663341538505	0.01657984972334455	0.06782434288396999	-0.007998607353419347	-0.11937987349615643	0.11964753200777895	0.04817093626409179	0.04873906533821357	0.06852689684059717
170	0.04355508976652686	-0.09313624410080806	0.10281734196999803	-0.01944685317959041	-0.09116956495122312	0.0932205431864878	0.02325078640402645	0.16241769317283014	0.16407347782011952
171	-0.044842684509771656	-0.1409729458795712	0.14793322082618032	0.046500262636189574	-0.005444007658810173	0.04681785604471644	0.054038477855007615	-0.0931996779371076	0.10773271117198681
172	0.027835211292127453	0.04906885532357397	0.05641410772531294	-0.05576215108127629	0.01716572134653241	0.058344489736031464	-0.029021585873198353	-0.05233322882345715	0.059841618341115684
173	-0.15719391946396097	-0.018488105645564634	0.15827740952771438	-0.06068801693401399	-0.09205110702848719	0.11025625471851097	0.09964086800942727	0.1460801971046539	0.17682682648231474
174	-0.11905668607089534	-0.1301797013568726	0.17641215701744667	-0.02867254200875221	-0.06376159262530845	0.06991176838958837	0.11186003244685765	-0.10415954103747756	0.15284592519315005
175	0.012878053532563029	-0.08029129468725316	0.08131750282284181	0.15962146305184655	0.09881487704607587	0.1877322332271235	-0.054952062593631716	-0.05621724797172246	0.07861366390652805
176	-0.1050432459988904	-0.035895131157459056	0.11100695460553175	0.003790956523075504	-0.08545843642902148	0.08554247896953276	0.06254668363869241	-0.061362274547351006	0.08762086721679463
177	-0.17680979094573154	-0.04931502705422229	0.18355836692352645	0.034296171261976566	-0.0029204327780256566	0.03442028894186965	0.11982460252058275	0.10881213569111899	0.16185801260017416
178	-0.02771641986138168	-0.10382861849409666	0.10746432872504748	0.03485705110976924	-0.13469761013050566	0.13913468362323883	-0.1174274812239101	-0.01759594027374056	0.11873849611945068
179	-0.17576833303170783	-0.03784387243869655	0.17979617787345117	0.020554888729747266	0.05144067996059564	0.055395369892263714	0.10610137371439748	-0.17586368792032023	0.20539118343545815
180	-0.1507348857209405	0.03706514533477463	0.15522509710737162	0.031038033347802772	0.044426339912672676	0.05419464172900906	0.13585138434449123	-0.07151234113393196	0.15352398367281422
181	-0.06083091052901099	0.08417722727163324	0.10385665730673567	-0.11729887329328338	0.19567560645624663	0.22814023897132582	0.015562667129185657	0.056231249687857754	0.058345094477873956
182	-0.002296260583516602	-0.04095067144833315	0.04101500097204363	0.024400687133551268	-0.09776681595839096	0.1007657870273008	0.1878776724447672	-0.10416162056497913	0.21482007122702923
183	0.005722658778813676	-0.1518603161803234	0.15196810340951986	-0.08957177489865671	-0.019742766870678007	0.09172175152168417	0.22522041041559474	-0.015427415232794594	0.2257481747623533
184	-0.06851123437781673	0.025269223153782272	0.07302275586943964	0.003292936302964509	0.0668176928682255	0.06689878556242927	0.09541747663657496	-0.05509392669627565	0.11018092215309291
185	0.006428098853091101	-0.03987581125906501	0.040390602600526855	0.1968838291772683	0.07969045802379666	0.21240012074277703	-0.06146247502659708	0.15777212362581727	0.16932122970789942
186	-0.11388777083021316	-0.029285388897209327	0.11759276486049618	0.01240886882706572	0.012525913188260419	0.017631747694631966	-0.20531627812566042	-0.017684269650424318	0.2060764602191198
187	-0.08585254876676224	-0.028957757153118303	0.09060470092157616	-0.06074047452221606	0.0002793918674043828	0.06074111708718856	0.017165815210424738	-0.02670725050747354	0.03174810925877941
188	0.1294896460399242	0.04728940098478679	0.13785447354745078	-0.06916461410742833	0.09140395051902878	0.11462297333045647	-0.03939311451915897	-0.02025121382117145	0.04429366921751209
189	-0.0023465630598055484	-0.011221839368401484	0.011464555682792482	0.04123403356543598	-0.12828305212095192	0.13474712236460698	-0.16943184119625998	-0.14572738166229732	0.2234806894953198
190	-0.18685458693348184	0.055138766638524135	0.19482022545028466	-0.10975239321810286	-0.012814078954601496	0.11049791145789059	-0.03946353705277458	-0.08529817494607729	0.0939848360420303
191	-0.12414672915521524	0.1351121997319164	0.1834876477486581	-0.13287343388453074	0.12422770049099836	0.18190071742999792	-0.10886236112539079	-0.007299141631055037	0.10910678777392907
192	-0.03711819048457678	-0.120705061696727	0.12628330049559203	0.06895561941801036	-0.008216344581920807	0.0694433997411586	-0.09916894690335294	0.020274590914321235	0.10122025027959135
193	0.09659275249849322	0.11399573769071077	0.14941615724841978	-0.025680479470269118	-0.046134902536964145	0.05280072213443766	-0.03558490176811254	0.15209492704349195	0.1562022793246352
194	-0.16866354941182093	0.040363163086603766	0.17342600103372485	0.11373898708904777	0.026934720668756008	0.1168847139772626	-0.018894685089666796	0.0936295352142795	0.09551700889935615
195	-0.06551510101614601	-0.0675229944850064	0.09408285308906199	0.10568548137659892	0.06665022785227749	0.12494668401587913	0.14598920548706046	0.02674179186029527	0.14841823186739062
196	-0.025094668443400848	-0.10758837009065009	0.11047624071739093	0.055103559266273666	0.1348103888251665	0.14563736875886046	-0.11050896174814985	0.02150745742043967	0.11258242025887555
197	-0.044144210875409706	-0.01207947893922585	0.04576707512236107	0.05584400718127438	-0.11106459375259303	0.12431370448784299	0.16672676185588037	0.0011461307506887457	0.16673070123599049
198	-0.017142621552376416	-0.027059714987686275	0.03203275899610918	-0.005195743882238705	0.05256884776382463	0.05282498944350099	-0.024834917967691522	0.06738108425460265	0.0718121414928411
199	-0.13868087798061152	0.04908175767608765	0.14711017930125517	-0.15438640197830752	-0.0787246671470873	0.17329955087428026	-0.07317836865052947	-0.10290632790431414	0.12627266513819616
200	0.015075418799729305	-0.1470927021341493	0.14786321812104863	0.11473371763602096	0.013222416432529168	0.11549310914031799	-0.09455404165156697	-0.1700465695565062	0.1945669617653058
201	-0.04496888164005124	-0.14211084979775587	0.14905600942664898	0.1704255613255765	-0.010299565342785323	0.17073650166085794	-0.014361766341729622	-0.09840574530073387	0.09944823296895398
202	-0.08814873532058763	-0.03132367077825247	0.09354876744053531	-0.07094828123925424	0.2109671857681844	0.22257765404854088	-0.11088507909527379	-0.006477685072968784	0.11107412466398142
203	0.028700435643564358	-0.04342827722772277	0.052055069581149575	-0.13035622607520828	0.039648871875703665	0.1362526282960691	0.015289925794221507	0.14333229215650603	0.14414550914139088
204	-0.16471720590763952	0.026732349731492727	0.16687233576655705	-0.0562605629333109	-0.04441181897217216	0.07167747628083752	-0.037003001253854514	-0.045125961353112524	0.05835730022743825
205	-0.22557719393532116	0.04945640666856917	0.23093507006147937	0.04262115514479033	-0.03871406723779511	0.05757900544442226	0.012201719986148123	0.08828159157549073	0.08912082462433862
206	-0.16241434132828372	-0.017352469093496668	0.1633386863322373	0.09448892792924686	-0.0018944258627356032	0.09450791686714827	0.16694623534393138	0.12045424814087473	0.2058646919476352
207	-0.06929900089735974	0.04029611291566083	0.08016313517748638	0.1971974778173688	0.057208761265981976	0.20532824360793567	0.0134905738770639	-0.08156771571698636	0.08267579954750738
208	-0.12761349288118598	-0.07418424842016443	0.14760930281998208	-0.050054571124636876	-0.04709906082362548	0.06872977244934618	0.10812974588092746	0.031536638023899916	0.11263481469831801
209	0.012488379225024765	0.06257917781913175	0.06381311081734334	0.05687981811772496	0.0668827913303257	0.08779875560189543	0.11776469878800457	0.021192809786527357	0.11965642259100584
210	-0.11003108004308859	0.06343860261900752	0.12700903463022195	-0.013241363490859791	-0.012180851009197554	0.017991854779464612	-0.04123571151198503	0.03304981113425354	0.052845755930911655
211	0.0486757067595295	0.06764773792519745	0.08333991165663605	0.029614989822095594	0.12974707395102936	0.13308399911716173	-0.027129676658355893	-0.06641523125999375	0.07174261145864007
212	-0.10400668073674955	0.0295029881057768	0.1081102027795978	-0.021859326377448286	0.022521711717208695	0.03138562805407694	-0.14916986414058972	-0.13467770612170124	0.20097197041857684
213	-0.10772268861100864	0.045866414478380385	0.11708076536599388	-0.012432473792945138	0.023393097424738114	0.02649157246626853	-0.19586759293617628	-0.15931144162621103	0.2524762353086589
214	-0.08058644944682536	-0.06825665476086357	0.10560845966867172	-0.0034896090546072756	-0.022131060336492668	0.022404490687616088	0.011927344874543949	0.1559897908774045	0.15644512269077837
215	-0.1078753770836445	0.02338173358665351	0.1103802629388775	-0.04137425985636263	-0.06808338888662141	0.07966917359273124	-0.003064041864865892	0.0013796488587771254	0.0033603249133344055
216	-0.06335671594892894	-0.020155488361610175	0.06648546583222735	0.11062054729185919	-0.07534708766804782	0.13384352469659092	-0.1281152680248365	0.007787618530055635	0.12835173899657673
217	-0.16939980693463505	-0.1660458522827533	0.23720775630193366	-0.010769270286125262	0.007753421207009125	0.013269993327387897	0.014406592289644955	0.057967621859872635	0.059731022806321005
218	-0.1478900564277898	0.03298601578815759	0.1515240773863726	0.06566475677117899	0.05758069772822069	0.08733497027357837	0.10149167072154454	0.08465613237358567	0.1321636106282833
219	0.0607750965716597	0.04365424933856299	0.07482850959766597	0.01820979093238441	0.053979275682186224	0.056968049720651406	0.14965975304503987	0.07266384461615559	0.16636729244627121
220	-0.08047991096699206	-0.08687689416420744	0.11842554964564812	0.08030792742743258	-0.10029119897564047	0.12848224702137367	0.06186102853617188	0.010930344535765725	0.0628192588560516
221	0.02026430500379676	0.13811204653803477	0.13959075705866483	0.013084445908632409	0.033040395738307346	0.03553688893642613	-0.0255982121450834	0.031376888036442105	0.04049416708460762
222	0.008355108661315594	0.03101284619620404	0.03211860006183019	0.04194659474415063	-0.05958533045503884	0.07286925562997185	0.07269387317292297	0.1172509041799606	0.1379571445337258
223	0.005246987897817067	0.14040698108641814	0.14050498645884998	-0.03150520714446446	-0.045098679151509856	0.05501335236491632	-0.14370228689848555	-0.04373340316262705	0.15020971277530468
224	0.12682325954660134	0.0041459892986442865	0.12689100988363627	-0.03747131592615326	-0.07464887206848583	0.08352576619423943	-0.1544126401006854	-0.055872120065279876	0.1642101008569596
225	-0.047565618382251075	-0.18177536762523008	0.1878956421191654	0.031055824323014427	-0.017267086120143462	0.03553331517692074	-0.16153900491780715	-0.08724516138898741	0.18359348652832372
226	0.051683166053179096	0.001747471745276908	0.05171269970501468	0.024200883538849725	0.0035596891686855057	0.02446127860596466	0.013087074159556721	-0.14634440669761328	0.14692840733409646
227	-0.09579033847084215	0.04477299875563412	0.10573745959654278	-0.026356086269945237	0.06077538307548526	0.06624417311311823	0.13310979794968053	-0.02742357327100597	0.13590537399659738
228	-0.007783926441953432	-0.002539026986234564	0.008187561840411904	-0.02873478302272217	-0.004791189128251126	0.029131482087693276	0.08912087442226854	0.18130429911173931	0.2020242043275726
229	-0.013379075264625668	-0.04777271867979524	0.04961080834853807	-0.03087640625099706	0.0672763877455954	0.07402340718362205	0.10081587761738438	0.1413049436248189	0.17358262664384552
230	-0.041715579888234364	-0.0871628314970395	0.09663099295770981	-0.08467028355269533	0.09125048660421708	0.12448175859297711	0.00837330624163232	-0.17735055680236264	0.1775481125090442
231	-0.09030315887136114	0.03776629684261443	0.09788234610669463	0.05753371285258764	0.06651493566132413	0.08794523739597328	0.055703699071323595	-0.006715641578854111	0.05610705777390409
232	-0.029783240296655373	-0.03346342836002105	0.044797795036972274	-0.16872222328799535	0.009498820189153415	0.1689893967568085	-0.0890654219792604	0.03790859882863117	0.0967972688534848
233	0.0389128342605251	-0.1514333632009687	0.15635303694058392	-0.040869789088746625	-0.06496059351764726	0.07674775808011351	0.05599878792288159	0.02285483163866301	0.060483118124510585
234	-0.0454779199187342	-0.012805805654511358	0.04724647985401575	0.04526464351273357	-0.05702725803760038	0.07280793989409336	0.1290558618255856	0.08694956524200247	0.15561376021200016
235	0.008729448059734253	0.028080369179575352	0.029405958523551705	-0.006125169116466785	-0.07006165585085648	0.07032889390050984	0.03714158471845924	0.03980449028494628	0.05444166384528368
236	0.08082179480402302	0.023212238215203556	0.0840890630123975	0.02256061251840648	0.034553343786110934	0.04126638830824488	-0.012362988489695049	-0.043901728529800704	0.045609267175659045
237	-0.11371931946447966	0.13004799819644985	0.17275579716573392	-0.1391800692004702	0.05657055305507939	0.15023754236410164	0.0018483734949960205	0.05646669940561868	0.05649694351326894
238	-0.036401463467204416	0.09165529611830485	0.09861926712913845	0.003963452877642761	-0.043991173145217284	0.044169358987943	0.06148191345397887	-0.0554959522951305	0.0828240689842388
239	-0.17110603037978467	-0.049676327527850624	0.17817129720856298	0.033540666810729675	0.13233913103201045	0.13652333841660924	0.0692398134438069	-0.027514644027332	0.07450642523758591
240	-0.09159611832241284	-0.1294691202580054	0.15859414236381908	0.02438671613969683	-0.12179436452947863	0.12421183178432588	0.04367891757546222	-0.03439756988760673	0.05559712811590911
241	-0.12411777868786707	-0.08806946139133887	0.15218887283954394	0.0786450498420674	0.028768279592645458	0.08374161316443507	0.04828729972874106	0.0075764705308982985	0.048878075052101295
242	0.011157220311798879	-0.022802088958392877	0.025385405766945698	0.04914658485001937	-0.0284677400137023	0.056796118035547995	-0.07669232997639384	0.1117782968522571	0.13555847861494827
243	-0.0246042883462036	-0.02891255675175876	0.03796454850181681	-0.10609574280286015	0.032475019095076885	0.11095464616732488	-0.07036251493573446	0.048444934133876294	0.08542713357778703
244	-0.051375744659879534	-0.08373688211337796	0.09824119586724755	0.01052830843648668	0.07093078898320616	0.07170789429563469	-0.13668223374622804	0.09105231435565217	0.16423323954479807
245	-0.017908942534895618	0.01116868973600987	0.02110615675904653	0.09313195185128752	0.13677769312814264	0.1654741604997194	0.17898557184693822	0.2039302480579819	0.2713362876623131
246	0.07529139392728058	0.04408257132863638	0.08724716095356488	-0.09281846219372601	-0.03582647865256561	0.09949273087342052	-0.06314463176574979	-0.006680725175445672	0.06349705985084642
247	-0.09716993512025107	0.09173333689204428	0.13363009162843187	0.033663333294974625	0.027840103371237216	0.04368399437150546	0.04808147349735875	-0.011207760704204187	0.04937045668899485
248	-0.05134270124314382	-0.06245859019728891	0.08085263422038638	-0.11103326188637332	-0.11676718415092374	0.16113025954073212	0.055841931262995005	-0.2184797476817144	0.2255032625800493
249	-0.07268480741172481	0.08622811929768422	0.11277574999127776	-0.02206041357497883	-0.035057899506595505	0.04142122843317976	0.07367866258643242	0.06318166436690431	0.09705909556912995
250	0.06090461153749847	-0.07090988839612067	0.09347504468511304	-0.04723849253215559	0.07677771912702361	0.09014595571105032	0.090821997546347	0.17655040496377014	0.19854138291847342
251	0.021821558547099145	0.007635252514545498	0.023118769395998336	0.11314017420401283	-0.008945564438881722	0.11349326914863521	0.12444165649947306	0.03960859553401894	0.13059313424721206
252	-0.06242116216561948	-0.0797492898890828	0.10127364278981738	0.033862827882678706	-0.006698511605535384	0.03451899723255898	-0.007644719922708538	0.12146096155583821	0.12170130206684507
253	-0.032473164723388404	0.029921738848398983	0.044156730889685504	0.035874251507573604	0.0006478075106019882	0.035880099997065776	-0.041431093710670185	-0.19826047904733793	0.2025432128661493
254	-0.14540154559275598	0.11206565981347319	0.18357647335699473	-0.0439434073569775	0.004157707046154202	0.044139659921921745	0.005382677373521595	-0.21789698584614417	0.21796345945259304
255	-0.0542867503158575	0.07831904987255953	0.095293886649652	-0.037535061028923164	-0.00895471330909869	0.03858843993857663	0.07344008921947821	0.09415564673086374	0.11940993474528043
256	-0.08626137263154514	0.057242117194729686	0.1035262497592444	0.04376984159413776	0.03138983097018483	0.053862050847630065	0.015564517590294081	0.09763150333530923	0.09886437503636519
257	0.024630850698473903	-0.0071106826981792845	0.025636704440405333	-0.08100340797328515	-0.07769264197982663	0.11223947042414266	0.0668298694546214	-0.08826581028628673	0.11071171896785136
258	0.050116734804335254	-0.013502662022824487	0.05190384368378411	-0.06699281966690462	0.04043913697386386	0.07825191170900125	-0.07161262229779639	0.049756500129883224	0.0872013588055938
259	-0.030046981504833564	0.0607286314451089	0.06775535236974035	-0.03903670587488868	-0.030776037288220082	0.04970944454254625	-0.08731694027647001	0.020036554773497615	0.0895863359359897
260	-0.11307645631067961	-0.01788306222676432	0.11448182775614374	-0.00519324705791628	-0.039482936015894046	0.03982300907063326	0.05702462698632421	-0.056499590268307066	0.08027460235601291
261	-0.06460251547215012	-0.037714274306248755	0.07480542421359812	-0.031417213651882075	-0.11842975116849078	0.12252610854621414	0.08647438411487976	0.07277880555497099	0.11302465946003132
262	-0.08159996130610614	-0.1318066927954466	0.15502115323668333	0.06898211640373249	-0.045050542073709794	0.08238982779854072	-0.07614175469345384	0.15885533439941468	0.1761606768690106
263	-0.06548096078667597	0.0249318013964476	0.07006676063882289	-0.09120361860109674	-0.1404190720105749	0.16743839413421682	-0.06193698002645647	0.02981915033179915	0.06874133560899225
264	-0.173894163507417	-0.015731194642342922	0.17460426852405286	0.14291534215682875	0.021297139466553025	0.1444934710402558	-0.010078845353599509	-0.0007126241996831584	0.010104006973065115
265	-0.08586317183821662	-0.032669302201083036	0.09186820769137059	-0.027884746925395377	-0.0278405128316325	0.039403721471729554	-0.015186307533694803	-0.1113651560876044	0.11239582699960193
266	0.023311169323537363	-0.08858870885678483	0.09160442102946133	-0.12604554802113035	0.10787526661417203	0.16590525405491463	0.06087986942064153	-0.11257549526703176	0.12798281382784119
267	-0.03482561479841926	-0.055342077430374136	0.06538783511019007	0.012425329285002387	-0.010798680380745856	0.01646208692135488	-0.14870338932443847	0.05769805751529163	0.15950474550186092
268	-0.09859633869879987	0.053487336578072815	0.11217010822418112	0.10593465055357394	0.06658643775941608	0.12512355446276457	0.1418116730054574	-0.09509472745896351	0.1707441295948453
269	-0.10535296017914499	-0.008753563842850264	0.10571599263337297	-0.0487321903213539	0.027815010734600822	0.05611150680281735	-0.07342845111631559	0.0385404433722327	0.08292830161452375
270	0.07380234316710693	0.07060313363311892	0.10213514740661739	-0.023475811641040945	-0.12055965575131844	0.12282403806699259	-0.13432338295988414	0.06567830039506471	0.14952060176635207
271	-0.12546350945648874	0.02794111981125868	0.12853714786568726	0.023572802864559518	0.10566791651131544	0.10826534817167362	-0.11198753642002439	0.06488411082748043	0.12942625758051976
272	0.1238938895173284	-0.0265954183069211	0.12671626625911958	0.04753541298428319	0.024566340228347583	0.053508135454352054	-0.060792598214838005	0.06602633439939279	0.08975085978379908
273	-0.002399168434164899	0.13802066383118802	0.13804151423965655	-0.032269014294964385	0.029799431280479245	0.04392374515235035	-0.21629630153390209	-0.060320416892468275	0.22454986695904736
274	-0.09687664279143118	0.020839080365356814	0.09909263942903306	-0.14529804598705254	0.042950869947455575	0.15151336375679497	0.02204560546711642	0.035608769887133934	0.041880702158471624
275	-0.0016738856325097722	-0.03867874220553404	0.03871494532752027	0.11272510978650163	-0.0912159725122442	0.14500794467108807	-0.008460963823239326	-0.04659622100889628	0.047358164249979864
276	-0.19943920332583692	-0.05562553769842962	0.20705119238363234	-0.0030511883096679543	-0.20046166173891428	0.20048488116870045	-0.08431209839406245	-0.09622173023750327	0.1279341678579609
277	-0.09082564773555984	0.06101715216194867	0.10941842232703963	-0.07092394543759176	0.0264506510027549	0.0756957262657809	-0.08150437581471529	0.0421288137745516	0.09174857070819792
278	-0.09145590320506713	-0.03053310232019286	0.09641811327935211	0.12774816476886247	0.06430247082622945	0.14301888461378282	-0.0484721494864461	-0.06241419144249834	0.07902582216754982
279	-0.1009992131490931	0.11078234788502689	0.14991187297760997	-0.02071873128723337	-0.07826456795744799	0.08096053621190129	-0.1025815889718809	0.1088272816751628	0.1495538686654449
280	0.06309202039977084	0.011888040265295436	0.06420224715284026	0.04635480563235859	0.007415603122577652	0.04694421343345021	-0.03762483500184238	-0.058525503390138824	0.06957630887008175
281	-0.12643283225960392	-0.06272912855590021	0.14113895508529103	-0.09523758802533842	-0.045813370204829736	0.10568378807749496	-0.0932489754653738	-0.2418998420495987	0.25925066057574986
282	-0.03770527441655704	-0.024138838734273152	0.04477020498352802	-0.1409031966019087	-0.00014108851918914137	0.14090326723893376	-0.03400467452741475	-0.00506693791176686	0.03438010688635377
283	-0.028558054076524245	0.06328481352838686	0.06943003727465785	0.03714083774737594	-0.022186747401221125	0.04326307419523603	-0.1413240411868116	-0.07997180664681473	0.16238218644828978
284	-0.04761664745512734	0.053992110142976814	0.0719895344654848	-0.06702744799106876	-0.03089878215670504	0.07380659538932101	-0.11059657152504064	0.26613941339360875	0.28820442223287895
285	-0.03150019156136704	-0.009824322262978283	0.03299665704779304	-0.02984004000033058	-0.056834560616203435	0.06419186293961432	0.018522871142552924	-0.04399884394041751	0.04773882092654609
286	-0.04873694172073774	0.040003864663176195	0.06305234869757276	-0.135914558885839	0.12920650418485835	0.18752889921503837	0.07966347364196748	-0.10720197189839153	0.13356096664672645
287	-0.032629030724561366	-0.016072119709502602	0.03637260889709386	-0.030888590954543424	-0.10805059647022107	0.11237898579684572	0.015762088326598003	0.047249579769950735	0.049809298497895095
288	-0.1056354892972251	0.05604864080537258	0.11958388994841168	0.002589634004059799	-0.04770435402006038	0.047774591539292456	0.028825814245526007	-0.11273800202227516	0.11636487729075336
289	-0.0550980247046476	-0.026604086493177966	0.061184718226779886	-0.08579520894561694	0.010451207012735499	0.08642942557974755	0.08190455683785479	0.13971898935680258	0.16195602001065504
290	0.041204601807450995	-0.0856447818455565	0.09504129559030411	0.02835582527537721	0.03015397270998085	0.04139220817064476	-0.14813195990667039	0.005955349917475528	0.1482516230549635
291	-0.1313475039995109	-0.05396393137484673	0.14200096019510117	0.02378590894623146	-0.11093036965050164	0.11345182402762571	0.07155290735291331	-0.11141836930824751	0.1324155261665475
292	-0.022763921335428792	-0.03100921717708024	0.038467748367962976	-0.056130412863226314	-0.09716421821391412	0.11221189130086598	-0.13938202536947175	-0.03451341209017578	0.14359151998012404
293	-0.07503733276445312	0.022265508778072218	0.07827103033402384	-0.013031219837012963	-0.15208422422324583	0.15264148829209925	0.08039499337068691	-0.033097125966166686	0.08694121408338566
294	0.016625342779687104	0.01883484628296199	0.025122767702721396	0.10109406488238674	0.022820368575863337	0.10363773046715406	0.07715328303807949	-0.023958359557916465	0.08078757377382001
295	-0.03635689550049418	0.08877695074738338	0.09593315815940383	-0.029025599981963905	-0.07281187548009024	0.07838402047127431	0.028456065084549405	0.11586526401808135	0.11930845337223933
296	-0.2045318869842422	0.021545916303874788	0.2056636071421203	0.008353914413740284	-0.0050867923199492925	0.009780763883173582	-0.027403963591200328	-0.1036880136974519	0.10724822331876088
297	-0.03563062919055909	-0.12630421388235774	0.13123374634961654	0.014629189217403787	0.017556772398223997	0.02285286490140007	-0.1349659302456603	-0.15442132572371872	0.20508961008629198
298	-0.12388409492229215	-0.11993811779188009	0.1724309168164874	-0.016744365277537206	0.0049490583333171145	0.017460439482847194	0.0698908627948839	0.02961376464341858	0.07590591385767696
299	0.01371379154163297	-0.04596423386329832	0.047966434859048515	-0.11580509611860353	-0.046736065616351	0.1248802631176555	0.07798288968585582	-0.14168381828236035	0.16172703993712761
300	0.004643821420656547	0.13293270656391143	0.13301379459211712	0.06887322608339931	0.019392299143393382	0.07155125811054541	-0.01622946668823029	-0.01875361416290828	0.024801081290048838
301	0.01675498745310567	0.08980278920048819	0.09135245236303756	-0.0964237730487692	-0.04328749961392347	0.10569461496115105	-0.012554206255582965	0.06924410526482291	0.07037296504079954
302	0.05153478634671098	0.011405056001608599	0.0527817156428339	0.052441799790321264	0.0711548127971047	0.0883920231097759	-0.03556651625309561	0.0069564108151440015	0.03624042949263663
303	0.014097699470483909	-0.014174229471872753	0.019991345914704903	0.006839313265447271	-0.12489918174950257	0.12508629744155914	0.10833123051708889	0.16884176153007827	0.20060706852433308
304	-0.08803966222523583	0.031263763615960304	0.09342593344552817	-0.00904400602770037	-0.026473951351810646	0.027976135280040334	0.05731545536786318	-0.09669572811766261	0.11240607305759971
305	0.1078259482600528	-0.10073462896382951	0.14755982038027826	0.046824545073221105	0.05428099927639527	0.07168657408300481	-0.06504990699940476	0.03608173248173666	0.07438670458835246
306	0.07024787252732066	-0.016636869430476098	0.07219105913519626	-0.09221786658085404	0.09940044921614709	0.13558976444074247	0.16870357665290459	0.05403187065537013	0.17714496837901184
307	-0.16062567079715095	-0.01583484567600091	0.16140430123332364	0.015484052655707643	-0.06782420029377918	0.06956923193578755	0.1073272315837549	0.18914813677297387	0.21747678562117978
308	0.05264880682503851	0.025136069193989027	0.05834139897727193	-0.12960804738473072	0.05779161817925596	0.14190883368789808	0.09647091976317335	0.057132342389467794	0.1121193244131448
309	-0.03611544343371869	-0.006462768491409728	0.03668913505368712	0.06778298144873111	-0.10345698419976275	0.12368459950126769	-0.03652145169336364	-0.005688487048501602	0.03696180892071794
310	-0.13677883527776882	0.137388019907572	0.19386572103924513	0.007985073116612548	0.05390874381810921	0.054496917827746696	-0.0771203658981807	-0.028930812832438015	0.08236833595147369
311	0.00307176455654626	-0.07046787630871043	0.07053479516487282	-0.03129858082808142	-0.0490233138665886	0.058162586465132414	-0.22837458826548532	-0.04711248375655482	0.23318348717510334
312	-0.024504817042663087	0.05625568508842217	0.061361129088879356	-0.08861175033894578	-0.11604928747525614	0.14601191534133884	-0.010808799967587598	-0.03473230133758088	0.03637530636219913
313	-0.10397013909507463	0.04955724324014606	0.11517686478200458	0.17668538473212927	-0.03002399959528507	0.17921820702606703	-0.00254538387431321	-0.12602617129440338	0.12605187356875705
314	0.051527866676149156	0.1489659253640004	0.15762603834312386	-0.21353107670395347	-0.05660712515451862	0.22090696534199414	0.163449678258286	-0.0019242894093406064	0.16346100517391943
315	-0.11529222380015257	-0.07363019961989203	0.13679803786915082	0.10843298010139563	0.022270889306566115	0.11069644838103426	0.08570304020026794	-0.07064631554586376	0.11106715536005456
316	-0.0641379820476879	-0.07774046445227696	0.10078323548291786	0.053922708711688756	0.12903296770350103	0.13984693514402943	1.8779839014104036e-05	0.09242258291954716	0.09242258482753513
317	-0.13478986519594238	0.0917661060006121	0.16306233768119446	0.17942251875973383	0.03081958799377035	0.18205023274413246	-0.20316010687275965	0.035919170721128255	0.20631096880642258
318	-0.033053506960117135	0.051912609895099014	0.061542289431603406	-0.09798958463417283	0.004274370772102649	0.09808276577602777	0.037858170506990134	0.122952590011607	0.12864905932302287
319	0.09089387863535116	0.11743459472544954	0.14850111518675047	-0.11975169879584183	-0.09747114392371835	0.15440561279399218	-0.06490745871330927	0.10051628159499898	0.11965158194652119
320	0.024262220024220734	-0.020877022981736586	0.032007896042752566	-0.023179049215329102	-0.08467438053106412	0.08778962946069484	-0.08866029043467616	0.05825744517200478	0.10608759125331423
321	-0.04207294875067788	0.09657982867043606	0.10534607881923251	-0.005038341098172427	0.10468430677438109	0.10480548156396335	-0.13567199435530877	0.06062338330312345	0.14860041943232988
322	0.019049561638402004	-0.15782807668338206	0.1589735436737535	0.13700772304776754	-0.07708153091912825	0.15720266722791412	-0.08985627387819786	0.008723253488303582	0.09027870793656113
323	-0.04281410789643437	0.04166632277999434	0.05974219856160467	0.1774824388609296	0.021231910382602654	0.1787478954352148	0.14920256199761842	0.0010296683922415353	0.14920611490033223
324	-0.024309047574539677	-0.08120034582671279	0.084760993129853	0.11836825264461272	-0.009264578141237637	0.11873026422220227	-0.1455157690939222	-9.327148997823538e-05	0.1455157989861119
325	-0.06326854614773414	0.006853178362203938	0.06363862809105916	0.019429102097791463	-0.08719752266468461	0.08933587167081648	-0.07213384453386637	-0.017620283370016084	0.07425473663865267
326	0.09926758987485342	0.07310191819874777	0.123279945019044	-0.08826710787022683	-0.13426022024234746	0.16067634882364581	-0.040928295706457105	0.03304295742195675	0.05260192415325167
327	-0.07290884939670635	0.03309200066605991	0.08006735182603529	0.15590408379332918	0.12516192123362402	0.19992896205985092	0.08582997925425413	0.12138762144282808	0.1486665395384349
328	-0.05659394346699041	0.08212601156427402	0.09973743636468795	-0.026408722123456452	0.029893693328848836	0.039888012046643787	0.01754896920512542	0.04901019142952188	0.05205732594093573
329	-0.20938028055079513	0.08357022158838967	0.22544197439665542	-0.011355991820729234	-0.06150848641416394	0.06254800117664719	-0.022337926517339374	0.021874537383003385	0.03126465011501754
330	-0.013026216923313686	-0.15162150825766696	0.15218003842049388	-0.07443668560027822	0.0022974868202145014	0.07447213310254867	0.002570230832328925	-0.02781120730665598	0.027929721416176875
331	-0.0369323266911051	-0.02177519649460322	0.04287372082286647	0.0034730035905004356	0.041115792852355226	0.04126221244452864	0.013899999968436922	-0.1095446742201316	0.11042303042897035
332	0.0054609771043395905	-0.06831823049164701	0.06853614293527122	0.08442593446928026	-0.04524075078622331	0.09578342206620294	0.10879256375385789	-0.014296968166641735	0.1097279600963
333	-0.033527880284161156	-0.05696434837226727	0.06609883313513235	-0.020584067716773468	0.021451161597165345	0.029729718761475305	0.047714300382064645	0.020899854809647348	0.05209086668518997
334	-0.05361351187510508	-0.19729727019893906	0.20445200288462617	0.11189051197929159	-0.033642446166745756	0.11683878146861333	-0.160788014668943	-0.03618811082101247	0.16481008775549544
335	-0.16479530590712893	-0.007597587126664155	0.16497034939397884	0.07201693348792002	-0.0711299281392456	0.10122205977995971	0.002742785072799147	0.004233141294342548	0.005044041551517784
336	-3.3798132013143964e-05	0.06431800790186712	0.0643180167820679	-0.02435495297811181	0.15012376040832984	0.1520865121360328	0.05276180164810227	0.07202294438338337	0.08928108551538574
337	-0.02641698669783492	0.004904531323299065	0.026868412935914337	-0.010071829288986932	0.023562684540980823	0.025625023863486873	-0.12122134685447364	-0.0685557635096956	0.13926416496575822
338	-0.10331817513804036	-0.06215557095169113	0.12057346438659498	-0.032685656447703514	-0.05009487848255887	0.05981512340202637	-0.2395598604640637	0.06372651635409023	0.2478910963148733
339	-0.013552159813456362	-0.035482154346798946	0.03798215782047572	-0.018779370950338468	0.14095336257231458	0.14219885791993123	0.047463588480231744	-0.07278025430221138	0.08688934139303477
340	-0.0701275668948351	-0.05361150620795923	0.08827269813750808	0.02707541416238223	-0.06245790790669982	0.06807399145155457	0.15455759945826764	-0.0841184993592872	0.17596583044659747
341	-0.07333503161806576	-0.0793930380315881	0.10807997663909769	-0.01225073434379039	-0.04093663662151502	0.042730419022566225	-0.28667264838555045	0.10519805518047877	0.3053650899270257
342	-0.0166459551879396	0.01080451629857875	0.019845034556914914	-0.11628780494597303	-0.017811260721844715	0.11764393136772588	-0.005355158555086542	-0.11701677772116734	0.11713925043039673
343	0.15194192558885367	0.12408378694780842	0.19617118783082763	0.004203609413429189	0.009743575359255085	0.010611672482797109	0.13439541572833286	0.008990902110414948	0.13469582060906896
344	-0.034976495109695256	0.06872039391025708	0.07710932336196082	0.015307520683525599	-0.10847852644053166	0.10955323312520582	-0.08917067436580055	-0.11704890364271295	0.14714569314394743
345	0.12456797436001459	0.01834117651831717	0.12591099631181274	-0.08044425363522671	0.08752020607395515	0.11887415368429027	0.16669477627163834	0.07531542992436106	0.1829195517732943
346	-0.16013194165878944	0.04570613940847721	0.1665271446913118	-0.16147705231273735	-0.1866292641370492	0.24679003354257845	0.005495651844426087	0.0016284898509283132	0.005731855579977602
347	-0.06955413876573743	0.10522599752673883	0.1261359931777631	-0.10423458658951261	-0.07559039998806895	0.12875852442398855	0.099181663104645	0.057338012980137645	0.11456286496379939
348	0.06455982227461866	-0.15046190218131916	0.16372768446463537	0.033941717984560554	0.036387472137217124	0.04976030896487876	-0.031463309082360696	0.039078857385352335	0.05017067782038497
349	-0.09307087110571413	0.05952231744485464	0.11047666415303505	0.14368860128504077	-0.00670561226245508	0.1438449838369966	-0.03932068060784354	0.060985691880132836	0.07256287299688831
350	-0.07445642942411264	0.0639777491781559	0.09816777614110901	0.06844186377259964	-0.0022042972049029644	0.06847735131293142	0.05958834581316447	-0.04934183490286496	0.07736528697245851
351	-0.04190194940547534	-0.01597942902448152	0.044845462601331904	-0.05846724679461242	-0.019764869532289026	0.061717655621147206	0.14664789497163747	0.12795768837265378	0.19462470324520878
352	-0.14208498305016362	-0.04010360433395773	0.14763617947149646	0.033146216282270616	-0.029406088807707644	0.04431015360837571	0.021441480946568305	-0.11921541143660866	0.12112824373027924
353	0.051284484203528886	-0.033239562056651954	0.06111437478809728	-0.07133660167620194	-0.09091717479674798	0.11556315767463055	-0.10203696409811844	-0.023639185084584752	0.1047394534730059
354	-0.031254492222273514	0.026355101515980774	0.04088318309512858	-0.020402841637144797	-0.1741902841637145	0.17538110229983736	-0.1553965901289587	0.06870976912339821	0.16990918926502557
355	-0.050132530948024535	0.08435886550529338	0.09813097802730195	-0.007307547657957139	0.03143932428257139	0.03227741259949437	-0.1346214862452615	0.0705727086417778	0.15199819658114494
356	-0.02309819774856369	0.15395292506261332	0.15567604142759536	-0.1771724228035967	0.04176810400572885	0.1820292336805542	-0.13962162402024564	-0.06106326827663836	0.15239068418599458
357	0.016151733513155644	0.018011613268492967	0.024192906150641496	0.016740051488510942	-0.05357617492399967	0.05613052505834066	-0.14879070565894092	-0.030831398967082188	0.1519514700578872
358	-0.04701027932434449	0.00996573035031372	0.048054990828924886	0.061087400354977374	0.11594747839528338	0.1310552869149276	-0.0980517989659658	-0.027738688405583158	0.10189990242843319
359	-0.1330652446089387	-0.028797822159499636	0.13614578173401795	0.052930124719003664	0.12714207792475105	0.1377196648332864	0.005141580910120846	0.0516814282005287	0.05193655624992595
360	-0.03572182668659042	-0.08313540400839588	0.09048505015452005	-0.13801274046918385	0.011325700325683717	0.13847666958618515	0.04594332244320807	-0.24260295558307607	0.24691493056266275
361	-0.08755345896497221	-0.09954595710179112	0.1325707575298667	0.03493578769531361	-0.10297801087174603	0.1087427238255207	-0.04319319048615182	0.031488036104454116	0.05345229763151817
362	0.01228514784235511	-0.04444528023093526	0.04611190510394129	-0.007954340463501252	0.03860797952759208	0.0394188738475906	-0.04062931821376814	-0.01129642778246017	0.04217049654865317
363	0.02624032211767204	-0.05101758828548622	0.057370278187460176	-0.041746593749279366	0.08347775493442934	0.09333441840264509	0.036193423609185024	-0.15948948611768973	0.16354467308548654
364	-0.15234102688727602	-0.05728309038258106	0.1627548491346685	-0.13310938025028934	0.07299851191799014	0.151812021437227	-0.0030234064837552283	0.15276136355594558	0.15279127979776133
365	-0.08489373631987508	0.07424311269307926	0.11277848309276794	-0.020592812876069896	0.1252414826329633	0.12692317721461152	0.169826633382523	0.14477946737686265	0.22316401945647488
366	-0.06430215688591757	-0.12579156748887263	0.1412737973988409	-0.01915377597471815	0.026834517375001567	0.032969053017018114	0.07040680265408988	-0.0004200558839367835	0.07040805569618855
367	-0.08567834508512732	-0.007938217801996907	0.08604530270966629	0.10565947468313541	-0.022069838542676096	0.10793980898452585	-0.06640725715409436	-0.05494479202324853	0.08619079981766065
368	-0.09747038425456438	0.11705889725738637	0.15232616726566636	-0.06102534339010275	-0.05965006085394227	0.08533593789113104	0.0016855239299341943	-0.025833309845638867	0.02588823842016221
369	-0.07312593736944455	-0.10601066083982291	0.12878533661817207	-0.1127260283960601	-0.06279352206593931	0.12903559156835354	0.11798587904544149	0.028447291495386863	0.12136686552576471
370	-0.037491563143424535	0.02434185208799509	0.04470059362034491	0.04679280194198519	0.019054834779654455	0.05052378689351959	0.05262231783226119	-0.013607715629148353	0.054353272750435944
371	-0.09080206709502751	-0.08678397549202718	0.12560443380283456	0.03805872783837475	-0.002364961205442483	0.038132136134482804	0.000149035767315329	-0.09754497159489992	0.09754508544826732
372	-0.05563828058114912	-0.10820086302009094	0.12166776493516746	0.026232956821794592	-0.1066088760225907	0.1097889815528601	0.003968579070775215	0.12031240965256558	0.12037784487291567
373	-0.07885047841456634	-0.07726566482356953	0.11039647144195407	-0.1144312209921803	-0.04697676063544808	0.12369850596333566	0.020306012808091647	-0.038208381184205664	0.04326909461590274
374	-0.06670830726009234	-0.039242595646349576	0.07739495830200946	0.04677389568255553	0.05444124448881124	0.07177497069879658	-0.09783115482930173	-0.03769309467552775	0.10484132888061419
375	-0.20465947192040387	0.06914015586857435	0.21602282425769123	-0.08115746485538462	0.08550938243374316	0.11789142710966363	-0.01938005069126252	0.0046868756217864965	0.01993873536335746
376	-0.010335124534429873	0.03059568511623632	0.03229412867494738	0.06694154937518011	-0.0036664963730238167	0.06704188413524095	-0.037912935769600205	0.25152239251368524	0.2543637250758806
377	-0.1835422168697883	-0.06491090888187855	0.19468223202271936	-0.17134800868420116	0.2013085026871196	0.2643581913506202	0.08361074710327346	0.07091008552154103	0.10963118744152968
378	0.09469946809567127	0.013873105661861387	0.09571025189763234	-0.01301405366133942	-0.031214811270173653	0.03381907797875013	0.06402010987338624	-0.12337710263780435	0.13899814359731483
379	0.047857815753930985	-0.07049161776355141	0.08520233977808263	-0.06374148188033883	-0.06194993159476119	0.08888627867616664	-0.05227871150911605	0.030203230789744108	0.06037631014886493
380	-0.05545966261130633	-0.05645492723547931	0.07913869461978251	0.013385057610087202	0.015674688484538964	0.02061202625441496	0.13037943989773265	-0.03492386315858882	0.13497582956206017
381	-0.1732175532563767	0.024655291027055853	0.17496343655676896	-0.04969355148243709	0.01721607057454528	0.05259127441853211	0.09326241047445767	-0.013212154300303569	0.09419362095578056
382	-0.08174607053979491	-0.0977318176655707	0.12741243358838053	-0.025349615286577535	-0.08893649366646163	0.09247866186781713	-0.05800073732320455	0.07835103789649135	0.09748318146989664
383	-0.05020312615060248	0.03291370723634489	0.06003054222088228	0.08099765633783328	-0.032436024941408445	0.08725087991660264	-0.10373216838098143	-0.08020975328685896	0.1311257689371508
384	-0.13358683275359745	0.105975080558883	0.17051732927945873	-0.04548536710624287	0.08692653254883703	0.09810780132972965	0.1561077896107247	0.0026993617392477216	0.1561311260797974
385	-0.011859755314920725	-0.04459478957632002	0.04614487028355429	-0.12164802599740109	-0.06794996571160267	0.1393392983665138	-0.1467566051302147	-0.03073870967597963	0.14994121988929504
386	0.04853922628958202	-0.04133327023072281	0.0637533976879445	0.018484630129702955	0.07732716766240852	0.07950580110735417	0.11615827812982245	-0.11009150293056433	0.16004025929620222
387	0.0075437988291991685	-0.08480636726309185	0.08514122872696779	-0.0797129168738555	0.07028944210903253	0.10627678386429104	-0.005082401739637074	-0.05568654561236283	0.05591799504346371
388	-0.12032083176718672	0.06020147193005183	0.13454114530392725	-0.17448778199926343	0.06733750515444446	0.18703028008172184	-0.13511297832768332	0.02854450541478149	0.13809527762364474
389	0.021552641009514574	-0.05602263290680153	0.06002542571523547	0.07498822779793772	0.030873411918286155	0.08109501755195306	0.25240911661807125	0.03126648419225303	0.25433826921181074
390	-0.09797980404760047	-0.019755232205395597	0.09995154426368451	0.03972952938590288	0.11632843639288448	0.12292575246399225	0.07274054960312264	0.01642336642827828	0.07457153962070143
391	-0.1738564088659739	-0.016408170203975357	0.17462897512502132	-0.027788709193433438	0.06898107050424475	0.07436800687492436	-0.013260073893305137	0.07980640222966853	0.08090050306703633
392	-0.059891370806334485	-0.03759083167638434	0.07071100991489312	0.02381766833508632	-0.044098445568469515	0.050119399701866366	-0.14019468967956525	-0.05070406436920997	0.1490820349938469
393	0.1126677831550457	-0.046871139630293594	0.12202841100053248	0.10738878655352227	-0.014292899396762222	0.10833576718057583	-0.009126612277169315	-0.0205885741089333	0.02252075565998655
394	0.05505753327920286	0.0747808591220363	0.0928628497399276	0.019380249481307562	0.09278190488631177	0.09478436550555333	0.12650055466517618	-0.018441618994929593	0.127837723860179
395	-0.14984038378609815	0.00599431331206142	0.14996023608026343	0.057472336080710854	-0.02061071559307733	0.06105629379378427	0.07532378813797021	-0.03210640728649952	0.08188097732868369
396	0.0030731062099753647	-0.00390667357359149	0.004970521118392643	-0.06621710823119333	0.0002635172248947732	0.06621763257493722	0.11479313877891409	-0.10901996542054172	0.1583124049814516
397	-0.014830403325986183	-0.0799093114040135	0.08127385134146792	-0.030522820357472433	0.1386594866224352	0.14197920901657332	-0.1846964860534947	0.060467367634046795	0.19434272435339517
398	-0.05300884765400941	0.21528213548239072	0.22171228154404168	0.06909529109308392	-0.0892748935824812	0.11289006101247949	-0.16297580981753976	-0.10262713090340435	0.19259657988434628
399	-0.0824810527100288	-0.14561930391445735	0.16735622405123043	0.08774636234552011	0.13713475714699735	0.16280468581290053	-0.049851055502507444	0.04546644579157871	0.0674709228307472
400	-0.0016961485849359785	0.021546713710698863	0.021613370670790773	0.14939676129628512	0.06753695109128777	0.16395313979465653	0.05182464725658878	0.08619456295080202	0.10057483157107264
401	-0.06376767851302857	0.020151877068564934	0.06687611660621091	0.008583295568640199	0.08090158067259051	0.0813556311397208	0.07952607929080363	-0.07655427977407082	0.11038548382416004
402	-0.0709906739131897	-0.10159364090698128	0.12393927406349246	-0.1242826486576043	0.055691335768554104	0.13618994690150718	-0.26080855280142085	0.08437297571962561	0.27411658148706736
403	0.04038607436924785	0.017383268333159625	0.04396831837699786	-0.01335557474373893	-0.06715920798096664	0.06847430608167074	-0.0066312226821630335	0.015349078081216702	0.016720266511145103
404	0.13878723526153966	0.06738154803964631	0.15427951804358583	-0.0038636194233616014	0.23556496885601513	0.2355966513072373	0.011009374674538525	-0.012456961233883493	0.01662474703286779
405	-0.009601589032301332	-0.028113626961706644	0.02970802135597738	-0.03230960214639109	0.03407026641176905	0.04695416322571406	-0.06668582013915428	-0.07885312230706766	0.1032705839298152
406	0.08022386953067319	-0.11587730101570147	0.14093763916412805	-0.14280896360716258	-0.09804928185717535	0.1732283514880278	-0.2508394351619983	-0.11055818348907619	0.27412320983235733
407	-0.07263686786390869	0.04228468688503697	0.08404825588936721	-0.06840311904085207	-0.03827012633989035	0.0783810516935576	-0.037198406837919605	0.05840360323860183	0.069243789198248
408	-0.04704408048555842	0.03503220721252628	0.05865493202547486	-0.010386243791346901	-0.1121056721309873	0.11258577078846917	0.06094241701797059	0.059854507005448095	0.08541978811058633
409	0.0323772135381595	0.06962540814097212	0.07678529426454342	-0.0552816576857629	-0.0094495678208632	0.05608347357722203	-0.12014732668160351	0.14160028369251598	0.18570412071501527
410	0.05664697285029368	-0.004641235728455017	0.056836789161501686	-0.05311785743767146	0.033793944815697176	0.06295663177914758	0.17350974075714806	-0.08543214684435839	0.1934018662062203
411	0.05361400095751229	0.022672226824022916	0.05821074615422889	0.1491811267116416	0.05054887188886323	0.15751252971173935	-0.009408382655163267	-0.10080561998038193	0.10124371923144247
412	-0.03600514780214659	0.010192304107487254	0.03741996434089593	-0.011445995227728375	-0.1282243582647627	0.12873421013531486	-0.07138652849995955	0.10236486309812569	0.12479824377119075
413	-0.13649867755160694	-0.07007656280170459	0.15343602454260477	-0.019792304883558296	0.06394979669891016	0.06694260101337313	-0.060942071988059364	0.01245027518096349	0.06220084798682029
414	-0.14552575146441818	0.005489616312301113	0.1456292560804315	-0.1942937949539609	-0.07330492252180822	0.20766244345942794	0.19737124132613726	0.013733616037008482	0.1978484751320371
415	0.08010804253670083	-0.0379198083937992	0.0886296245489301	-0.10502111750119451	-0.08778114526259989	0.13687572679190918	-0.07377650847136802	-0.08757164232049955	0.11450661876474802
416	-0.11330137909588803	-0.08362641662711442	0.14082109239358234	-0.012990597916210381	-0.1351059103282125	0.13572900441628405	0.06504278860826013	-0.023501349554525118	0.06915835293601773
417	-0.11593492392887032	0.0865931369738939	0.1447041048394015	0.06995864246876714	-0.06894574631845299	0.09822284658612407	-0.030979487294269113	-0.02340071349994137	0.03882424532843001
418	-0.06610493172828864	0.07359635986549064	0.09892565988787998	0.08691966905393488	-0.11495279797671297	0.14411514365645461	0.0011882236612648634	-0.12390770790710383	0.12391340506281534
419	-0.1441474972858039	0.05503100865300752	0.15429488937462651	-0.0005798975119512671	-0.00732626556261855	0.007349180105180289	0.11926743706460023	-0.006399093374999248	0.11943897998551535
420	0.015896160526388342	0.10472191845024216	0.10592151869842066	0.1674799251526227	0.01308999522107573	0.1679906940994527	-0.11455575361430571	-0.12095267819549027	0.16659102931671724
421	-0.07535460768417815	-0.05547751103947996	0.0935738805990861	0.1060534657666899	0.10755530597561384	0.15104794419201603	0.08960779397178638	0.024924292188771693	0.09300955371144075
422	0.06863230831470851	-0.0010082075910122642	0.06863971319252275	0.02737887281025001	0.07498192924768977	0.07982413413288868	0.1334419686710653	0.07858652114561393	0.15486316640369846
423	0.04749333961183696	-0.07736292449529966	0.09077796755794172	0.12644660995002927	0.15838728447517927	0.20267036549845222	-0.003221633048306353	-0.10960816443591564	0.1096554997731927
424	-0.09720843201443785	0.01687655687389942	0.09866254317938267	0.0981500617057985	0.027128278554956777	0.10183014342623398	0.03479373504398212	-0.09708350960136965	0.10313007240776116
425	0.005860366771420813	0.03552134405528181	0.03600152472034035	-0.021202430382467337	0.05617089391628284	0.06003925696973334	-0.14885864830078654	0.055441110035891715	0.15884776943964027
426	-0.022392225767890194	-0.0993336571692864	0.1018262599797591	-0.0822275265535426	-0.07027885439948141	0.10816877321490273	0.0037065196314635543	-0.07226979040096686	0.07236477660007047
427	-0.09340709515982173	-0.028975213200074124	0.09779799796614316	-0.041121126958971646	-0.05444578270822328	0.0682296880916726	-0.019206363719995647	-0.14235098942390587	0.1436408319291897
428	-0.11571560919527119	0.014008105709929986	0.11656041024727606	-0.17030972560690694	0.03284935337545918	0.1734487897146755	0.13154735163636688	-0.06286198687123346	0.14579552502028684
429	-0.05992870985839452	0.10130998532341987	0.11770795806368904	0.02960375165279049	0.04730857416851924	0.05580755595596695	-0.007844213620825633	-0.04831311331280234	0.04894577208814695
430	-0.1595796187310827	0.01399664423368253	0.16019226187354368	0.020227923595444904	0.10483911275615652	0.10677269527590497	0.15275841665234002	0.0294113849631546	0.15556401712343632
431	-0.03461067760795262	0.07395190379805985	0.08165037097184025	-0.022146840820100853	-0.16957943823958618	0.17101949722755153	-0.025812643460801088	0.016152586945124753	0.030449936411333464
432	-0.08102511065556109	-0.015269959554545959	0.08245144159772701	-0.03649114507775651	-0.09120026771510067	0.09822979436195471	0.05268391086700969	-0.02708312757079407	0.059237574758416026
433	-0.13212973330958358	0.1260054347186399	0.1825804918470073	-0.08658096808654804	-0.12560820003062337	0.15255714978242396	-0.06296918500909883	0.03204208660866884	0.07065276763827126
434	-0.1431916896092412	0.06711318894174145	0.158139306002901	-0.050465104671842995	-0.05446146781817062	0.07424808594468751	0.032769615293915505	-0.019807810431577855	0.03829095246405534
435	0.13544467721775258	0.0341173036635389	0.13967552038883302	-0.025490829629076242	-0.01104332424389576	0.02778016208617954	-0.008034695407734068	0.1703074137741853	0.17049683726317807
436	0.07075764270020082	0.055769428858679325	0.09009369120927711	-0.11135958576072108	0.06022543300409844	0.12660197518731903	-0.015441573378380298	0.007629597093233678	0.017223615770359687
437	-0.11818939023580365	0.024332367053898546	0.12066812359010447	-0.10224549906444999	-0.024144280611285686	0.1050575478734153	0.14414096673480917	-0.035309615170467386	0.1484027870854583
438	-0.13541502231476327	0.11351854990355824	0.17670226212676077	0.0030613894954706886	0.03787362071741691	0.03799714794415141	0.04484377287159067	0.1676747194480131	0.1735677836101179
439	-0.008692422841139327	-0.03866662372181552	0.039631628844820736	0.07652707107580718	-0.006616820809837971	0.07681259613547214	-0.07266249255148537	-0.00207236013148286	0.07269203876841827
440	0.0336699995862175	-0.11945827003446217	0.12411263896864966	0.056137530489500494	-0.029919452102683076	0.06361285989156865	0.09615682192643614	-0.1110149772932864	0.1468688516548735
441	0.037661684937895804	-0.08350066480629752	0.0916011109946543	-0.03587286294250881	-0.04300821478292137	0.05600507864922537	-0.09532557020294526	-0.12409278102436416	0.1564799751945195
442	-0.09617880664825376	-0.07246555753485104	0.12042267177371124	-0.11025110653081996	-0.0008775366006348137	0.11025459882361219	0.07984112039094751	-0.058798453897086565	0.09915574963646631
443	-0.12863832304696265	0.021835446315502056	0.130478369364933	-0.08395757534981532	-0.0035944514312626474	0.08403448422946155	0.09189441747062362	-0.06159419019885229	0.1106274298197226
444	0.0339446005852867	-0.001859708954166115	0.03399550597194946	-0.004495603008278176	-0.11859595649899904	0.11868113305964226	0.025947706211653425	0.18982612743860497	0.191591341443145
445	-0.05104027197261646	0.024280417428290898	0.05652121755173636	0.009536483514934526	-0.00887751434250032	0.013028997610404143	-0.06283094284276884	0.05766656375609147	0.08528282332302706
446	0.018225228785128535	-0.026951856335691114	0.03253554247603705	0.1235847240051348	0.029708850377977464	0.12710546722390187	-0.10282140522718218	0.013736106463754203	0.10373486392566386
447	-0.02973125106213787	-0.06597391229065863	0.07236369526672468	-0.13997944814326146	0.090243596789757	0.16654774890116128	0.0291221227237438	0.04139752272292304	0.05061475001945307
448	-0.07415756501359615	-0.10964589937352584	0.13236905868886087	0.008304096333436947	0.09282347654507858	0.09319418336908025	-0.03971912400554211	0.05584000455320761	0.06852528672154447
449	0.06745572567558032	0.07394191232655438	0.1000883675804886	-0.07159304406817617	-0.039073420614547126	0.08156160958115731	0.013755807540850287	0.05122804369716532	0.05304276295725547
450	-0.07069513613216248	-0.1473570712538594	0.16343778241661255	0.058894163260642826	-0.03015563901184154	0.06616558796220094	-0.12189526070136779	-0.10951640471691472	0.1638667064524502
451	-0.15495726060085702	-0.05352507614985746	0.16394110646744442	0.02658186751302374	-0.07962873810181843	0.08394838659657454	-0.06085034849288144	-0.0233911353066177	0.06519133472047965
452	0.010322136168698077	-0.022270978177872443	0.024546750580971315	-0.04307777758708652	0.012641170899752394	0.04489425490593691	-0.004396199391549038	0.009595618924115982	0.010554736928370544
453	-0.06850920195975393	0.05444688095655149	0.08750984858322657	0.15620168220375524	-0.04270270490162737	0.16193358678544245	-0.0825141731095932	0.09136019995495433	0.12310676220163194
454	-0.07089196407560482	0.05390745957439355	0.08906000655884615	0.16467740684233664	-0.05248442846922328	0.172838836943719	-0.0029236050677049013	-0.022840773510338076	0.023027123162533164
455	-0.07898919621390395	0.04319397761832894	0.090027844698245	-0.1053560458051875	-0.0419112074017006	0.11338626765871222	0.11321715051828904	-0.05348024580353413	0.12521285821626846
456	-0.08808514597464362	0.05127136018496105	0.10192028903309823	-0.0002634906266156645	-0.04621300185646183	0.04621375301677693	-0.06883433446504744	0.06248294532256933	0.09296388576984725
457	0.004197588408878516	0.07888521687131585	0.07899681758960223	-0.10756135147483603	-0.05550485158712335	0.12103814638700397	0.012693651842420776	0.019795088610163533	0.02351540623040177
458	-0.15165134437747158	0.048929915085777986	0.15934951158317345	0.07995620455289462	0.0463133460773222	0.09240086942979564	-0.10729452835312886	-0.0677527939613042	0.12689585061806913
459	-0.21847089568698744	0.061520682810108474	0.22696767760123143	0.1431871897563177	-0.019960387522563176	0.1445717412925591	0.013457957523536321	-0.08540023358641327	0.08645412955619446
460	-0.24304385480224	0.09886559841368743	0.26238277745848493	-0.14797591307035424	0.10008421396250133	0.17864411754518195	0.04618766034778935	0.039594000658872176	0.0608357202355452
461	0.012446294436068824	0.03817468105986261	0.04015241610677433	-0.06825706973859612	0.11342163229517897	0.13237633565634893	0.15242889246039953	-0.20617871344284788	0.25640637498637203
462	-0.16380746513991276	-0.06456600967492288	0.1760728691221506	-0.020737640699683774	-0.03857039959815886	0.04379184247038293	0.10423347566625414	-0.007461544193399986	0.10450020139319185
463	-0.11560282473785577	0.06657838647549753	0.1334042526797857	-0.003937030133581858	-0.14521066324945633	0.14526402489129836	-0.054685105833574915	0.020351089598208378	0.05834918720825162
464	0.04145532709447195	0.11271669477373604	0.12009828235751432	-0.040004462888581484	-0.06189569062737843	0.07369826028641405	-0.19577946928026574	0.005091948268894602	0.19584567528754782
465	-0.09212422106833724	0.029131668607818535	0.09662052692530522	-0.13081039741785744	0.009438687422701632	0.13115048186293968	0.05944680139513066	-0.04421116222907193	0.07408474243565558
466	-0.04991776378569896	0.1021635037462222	0.11370648459551107	0.047791418778284495	0.016178817157787947	0.050455662055576056	0.08735263498494696	-0.15097444103136243	0.17442409433202086
467	-0.03800674343787301	-0.03974217552767518	0.054990481562038056	0.03896822174554744	0.028488489814125873	0.048271278809450556	0.12994425657101377	-0.0756221955217485	0.15034701949597476
468	-0.11837998831127962	-0.04745815288246842	0.127538613398431	0.057449711187677346	0.0288628964835833	0.06429258206799277	0.09600573298382084	-0.014851632444432552	0.09714768011653817
469	-0.11331343967006839	0.17620147052226282	0.20949198988044884	0.033951570227749174	-0.003178294968079838	0.03410000996823763	0.05004845937700982	-0.10836796109492741	0.11936692706894948
470	-0.04113941610019912	-0.04944977213611882	0.06432520129295669	-0.1164381331874886	0.05042023139828632	0.12688592748781904	0.13920512225060544	-0.14151909232657664	0.19850873923770745
471	-0.059036629895837335	-0.05218703155629012	0.07879600200590951	0.04574247599384777	0.10518193407141571	0.11469792223511018	-0.033684493089258936	-0.06655546142959352	0.07459406491663023
472	0.0194937382484273	-0.13759080234454665	0.13896486865648564	0.00523933361858873	-0.04948281956355924	0.049759421708121115	-0.029312082610402863	-0.17759278988110241	0.17999554773580506
473	-0.08909012292554881	0.09613684408830508	0.13106999196669114	0.003679876316450176	0.04947151123268041	0.049608183935209674	0.06884492459319479	0.06312975600375788	0.09340765351584783
474	-0.1413831005001833	-0.04354798238186179	0.14793785139907864	-0.011278222705557929	-0.012730927875092243	0.017008081372011458	0.10966920660927919	0.011385259092172008	0.1102586005847374
475	0.0037416966886223263	0.08008922659919368	0.08017658331063153	0.06925070925798793	-0.04564951489234994	0.08294298609672342	-0.07207593261248284	-0.03551972930799002	0.08035291676144714
476	-0.1467930375201309	-0.03473922352237214	0.15084763675750404	-0.007491018787931291	-0.07944198434254132	0.079794387263527	-0.15517222790061802	-0.023999380407953203	0.15701716648700226
477	-0.08511357442633673	-0.0022334189513271924	0.08514287234900939	-0.003953839914897118	0.07408784756710374	0.07419327467634135	0.011808522242494063	-0.061210811715431156	0.0623394310883043
478	-0.04621743871831675	-0.06053980803617966	0.07616508385565428	0.01436004372788978	0.014804732654865252	0.02062500823876054	0.010576605960432963	-0.07158326603947743	0.0723604074789582
479	-0.1494637815773071	-0.05425972831599916	0.15900798759909834	-0.09456565502304659	0.01818574026767368	0.09629841254673488	0.07403547214560079	0.05882244408680953	0.09455861179272812
480	0.05254148250126802	-0.20494468999830928	0.2115725250166811	-0.048711980805425055	0.07036981164604973	0.08558485534887943	-0.031171855056768685	0.03198332368228498	0.04466114129135088
481	-0.049454050992475074	-0.03333672261608711	0.05964092751079798	0.07843258737523369	0.03737453494077676	0.08688225724745537	-0.011613279655876028	0.10872864784804344	0.10934709473611737
482	-0.005989567234542165	0.05434307946662832	0.05467216112038541	-0.0023161375066640118	-0.0489781259835439	0.04903285957202246	-0.120882578593502	0.05535807922635293	0.13295531107498246
483	-0.11328448283028121	0.009897763904936865	0.11371604891325653	-0.06305254417124141	0.002451217419384601	0.06310017268838053	-0.020206313556608426	-0.0351674188690636	0.04055912298682194
484	-0.09446814966970893	-0.049598437633730924	0.10669693677761148	-0.011510787470495845	0.13784289026288618	0.13832266851177	0.10088468171310473	-0.08344024120902846	0.13091979551380037
485	-0.14730957711423934	-0.06537320627105977	0.16116379124274335	-0.06291514805617857	-0.045653753471109684	0.07773404055451981	-0.005694496820375175	-0.08725681860136385	0.0874424364165854
486	-0.028267154948022184	-0.09559671568929358	0.09968833482125741	0.0277238894204359	0.0011472320548313983	0.02774761586126257	-0.021516571991182346	-0.004927448086096031	0.022073572771368573
487	0.0002381107694679756	0.019668756059882764	0.019670197296461252	0.07550720418687379	0.04332128370164686	0.08705211947837241	-0.0531416978808493	-0.01626295185889739	0.05557448746344205
488	-0.019433645195832454	0.02595160269186578	0.032421478187676094	-0.11163385704097105	0.028776597954562763	0.1152831758223311	-0.011580524860750036	0.042841463011777596	0.04437904357959912
489	-0.09058287854769771	-0.10250969066509627	0.1367972754342742	0.016030994414842396	0.007448062314095567	0.01767671955322476	-0.18156923095259514	0.1498028167255459	0.2353896121914141
490	-0.18430101450906752	-0.035252673066271466	0.1876422524576726	-0.1629628122711368	0.10591114004394174	0.1943554675555211	0.06850651015473697	0.09240712034615642	0.11503137756390695
491	-0.054684028214992686	-0.02902383915045311	0.061909015343885834	0.0631817453089237	0.06873377609043432	0.09336093891950566	-0.04736899879493492	0.04215107739583056	0.06340769174527522
492	-0.0949036006828611	-0.05352397658463532	0.108956456862384	-0.03651099318625092	0.05994208946528535	0.07018622879818187	-0.058466953165951255	-0.11314722933474287	0.12736043388210655
493	-0.09420949233322459	-0.056982155775259224	0.11010174622811308	0.026356245068412346	0.1212410929680652	0.12407277815136261	0.007794193857994199	-0.011929946097635353	0.014250370935118828
494	-0.02529789542851779	-0.02384393504177227	0.03476372752436765	0.029335214695708003	-0.04037655994965999	0.04990812974467958	0.04250648350533675	-0.04166393591038779	0.05952045610993221
495	-0.1237249396279648	0.09343117886859219	0.1550394977762712	0.078862099143278	0.01293196873354933	0.07991537084071942	-0.051051771857576186	-0.09602168765887398	0.10874947315116684
496	0.0011891007282546434	0.060016721039692904	0.06002849960558945	-0.05770858680483272	0.06380681423912289	0.08603249696688367	-0.1242630804675827	0.0929061837597142	0.15515434943335207
497	-0.07742719364466662	-0.009265696802304817	0.07797963486014117	0.09347022537066438	0.09187709055014034	0.13106518530411299	0.031977253147100315	0.03596779843410261	0.04812719857866206
498	0.10320026602403852	0.04918530138201384	0.11432186483552415	-0.028842917374658928	-0.12444670845289883	0.12774543877353195	-0.09662329662487514	0.06953423122767821	0.11904230661022502
499	-0.1032755420692906	-0.1069531434126797	0.14867687269901478	0.02355429049902674	0.07647227879505307	0.08001758572351995	-0.013136480831148685	0.01740582795517314	0.021806649798449637
500	-0.018210293176099224	-0.19269040067896548	0.19354897388356196	0.02896300640902422	0.11020777987523678	0.11395003503851073	0.026569051049246038	-0.11421037345908205	0.11726006941546827
501	-0.07597845483312543	0.062085592069756834	0.09811904168652247	-0.1037986396887223	0.13521318813019365	0.17046044657210171	-0.03286372841383907	0.1596978578325401	0.1630442591493511
502	0.02390102211383005	-0.005350274612352272	0.024492535526428744	0.0595327767631968	-0.021525158709452995	0.06330469150547821	-0.14843999111917414	-0.0012046503103088238	0.14844487914990742
503	-0.05796253349692024	0.03977215102299465	0.07029565624117536	0.049702340662811755	-0.04423327338245438	0.06653499185758677	0.1004806237627613	0.08267760369732897	0.1301227954852115
504	0.0017011964792122641	-0.05967354342022995	0.05969778767916741	0.15503113528739842	0.02709693249492631	0.15738137329155005	-0.12904042720189737	-0.03713203632742081	0.13427665461378263
505	-0.009488058217342287	-0.11882360199773562	0.11920181055861508	-0.05035796468322525	-0.0503111989860942	0.07118385596787609	0.04497587254798345	0.09739238200857961	0.10727583691007754
506	0.0010161867575057514	0.04649092119666415	0.04650202564663787	-0.0900054441110454	0.18425928437974212	0.20506697405911364	0.09422124883511257	0.14302411027992543	0.17127037062321218
507	0.0003505183732458404	-0.14047173818231573	0.14047217550494132	-0.052035273916749496	-0.02207258493834835	0.0565231699168735	-0.026731997869838382	-0.012968186567175835	0.02971150573353904
508	-0.10524560590187729	-0.03823005074336231	0.11197398957567478	-0.02700001968479278	0.08969572678939242	0.09367136417954275	0.01981145826237298	-0.08820839680915316	0.09040583579682657
509	-0.0373291730455985	0.10477883409208416	0.11122981270309115	0.05109884356112527	-0.04311381990562809	0.06685726048933868	-0.060017776090680354	-0.058353855026458734	0.08370965203200886
510	-0.04783358398207125	-0.12163120724227411	0.13069889950486538	-0.01739524935525572	-0.11279598147294022	0.1141294358900253	-0.043778647315229534	0.027731959212292514	0.051823079052710774
511	-0.019638985072097048	0.0669694419894185	0.06978965464190333	0.02972631094004751	0.0731422699544859	0.07895217043374603	-0.05529995123280693	-0.13243292201274548	0.1435150286178585
512	0.008045424563875485	-0.029983190972772213	0.031043849589294497	0.0009478794617088276	-0.061678723219090625	0.06168600630135752	-0.09654263309306393	-0.022703369809849477	0.09917622197515263
513	0.03708832767414942	-0.07538647242887042	0.08401585728262206	0.05262314673827558	0.011766045115561802	0.05392249428855753	0.03994022382612116	0.034018095291036866	0.052463818832703374
514	-0.12440332925008431	-0.1280586236920095	0.17853626922952257	0.13720452511261427	-0.00984600824615204	0.1375573538192753	0.07437557411929696	0.10267769093221257	0.12678499217472866
515	-0.0024729216973760925	-0.09595907073740755	0.09599092977207867	0.10864507608856439	0.04975388448933967	0.11949561322520799	0.03673176616450602	-0.005020690138426653	0.037073305423579964
516	-0.09810118742147268	-0.03954814836202151	0.10577286519881823	-0.12765250554093366	0.02275390895553401	0.12966457705801857	-0.08048361684477538	0.1425297752072862	0.1636836870340357
517	-0.044479963265804515	-0.0692121524088902	0.08227265142924935	0.0716297458485071	0.08957164813828554	0.11469045575169083	-0.05790892053594111	0.07197817338223551	0.09238127797925887
518	0.028593196330504802	-0.05137963546344581	0.05879998143495771	0.07133265099176453	0.0036199404846520536	0.07142444306135895	0.04359035979233208	-0.058973943395869054	0.07333515846089193
519	-0.2078956039111408	-0.18688451430171346	0.2795467828671353	0.03222481243523316	0.03009915025906736	0.0440953215523356	-0.10396200354355982	0.03766819310278976	0.11057572496900124
520	-0.027703411777075942	-0.008154314665462037	0.028878571151523397	0.021688070473360223	-0.0037807153470600717	0.022015135915840606	-0.013615564137733262	0.022270059372989533	0.026102473661804678
521	-0.14123733866816873	-0.008688983629695094	0.14150436131294364	0.010151821293217523	-0.04660525714028663	0.04769810760063404	0.009717484078631995	0.06493772829943022	0.0656607801774323
522	-0.24977309199414668	-0.08169109190321511	0.26279275481005177	-0.07278766568297032	-0.08004450025169402	0.10819041684049147	0.19035528917685668	0.23417722003144015	0.3017848679096722
523	-0.05478366227617268	0.028655161158908992	0.06182530156362192	-0.10448024018816651	0.1884411236248923	0.2154673470918248	-0.10871793533820993	-0.007558146884317705	0.10898034248674446
524	-0.08329556396038106	-0.05578877796390842	0.10025237514485234	-0.0035121579304399227	0.10357386221818646	0.10363339320952597	-0.09818100773833602	-0.09610595899279113	0.13738946697050414
525	0.01056041485562683	0.06696211848124199	0.06778973132723594	0.0781653212376398	-0.08302822999787769	0.11403290937603891	0.01186461131683995	0.10599427696920993	0.10665625041189697
526	0.08938087441186579	-0.0016750875040194557	0.08939656944634872	-0.14758365768279846	-0.015145841502044012	0.14835879660417337	-0.09262150146338499	0.054622709979711775	0.10752852169940555
527	-0.0075361240336448915	0.04153587739515738	0.042214005690481754	-0.06259152429554027	-0.12058196827922849	0.13585915496473572	-0.1478538729119645	0.09787554695732494	0.17731438302422864
528	-0.022209517748664632	-0.04772668170959608	0.05264122743285288	0.027894019059835205	-0.030908982007235443	0.04163461862481815	-0.15287793832134794	0.06380306336836032	0.16565776444396704
529	-0.062059529884320265	0.06075323686333625	0.08684665243309887	-0.1294347614418886	-0.03173600672719613	0.13326864444612338	0.0837147906305527	0.07979095399887293	0.11564930830042836
530	0.005874103291100393	-0.10000857911091117	0.10018094122765014	-0.04030981097552891	-0.12267586523885497	0.12912880690606793	0.14117646375508544	0.15813082396837333	0.21198148835996888
531	-0.137033725260908	0.0616634126187454	0.15026848743057097	0.054251609069376205	-0.0962167410172499	0.110457676684769	-0.0007868175807458943	0.11130177349629636	0.11130455455787167
532	-0.13547854358900122	0.05311075675200583	0.14551696896158756	-0.11300023884827043	0.02559926069246762	0.11586361002388579	0.07478571941101775	0.031248812889270856	0.08105178674657418
533	-0.12244966644255513	-0.08545271960529362	0.14931874664567055	-0.13189129862147686	0.039098287821582235	0.13756449673748988	-0.14716090379604332	-0.026268997485372984	0.14948709588106543
534	-0.051475017780244	-0.08096146180959897	0.09593975064499378	-0.14233719022919714	0.01218627340651546	0.14285790486312264	0.13476833978829028	0.10430491602125708	0.1704171966542507
535	-0.04295393412133602	-0.07609331529842142	0.08737982083756553	-0.057191298861591286	0.09586818316589324	0.11163132718464432	-0.016232905636915925	0.00018864610805155788	0.0162340017485246
536	-0.024066238610578026	-0.07253184168113727	0.07642023225899565	0.0256811676589973	-0.07035690658794509	0.07489737429946634	0.07309316643597705	-0.01951522787657352	0.07565352006821649
537	-0.031561611672648524	0.1551914121665314	0.15836827252204683	0.023525125472458018	-0.035746375240101616	0.04279293015558812	-0.11056442517193732	0.05633686645468557	0.12409002633384363
538	-0.02054244173351296	0.06653202648308139	0.0696311888475288	0.04360960444259008	-0.028114816141312175	0.05188680454893093	0.01898726562258672	-0.050524742841256604	0.05397467827600062
539	-0.03818617648846586	0.10662225283931068	0.11325408988349232	0.08896252997971688	-0.09294461175715944	0.12865858927829546	-0.03229462577325333	-0.004564436848655979	0.03261559347275236
540	-0.053621540746217285	-0.021205958648293798	0.05766248619502446	-0.002708902145131587	0.12085425216972805	0.12088460786359906	0.05303919832762833	-0.016480252490133882	0.055540573289947735
541	-0.03491035270310551	0.09407394967861654	0.10034261673880197	0.012741923208645688	-0.027617127744586932	0.030414837693399862	-0.03466378094873243	0.10161346124225416	0.10736327684684738
542	-0.040207567693388895	0.04593004083910408	0.06104274855623901	0.1273495146423702	0.08370210716239275	0.15239403407965793	0.04234330358541203	-0.05512820085611635	0.06951312025911852
543	-0.007530121594625854	0.004834913769831234	0.008948693893052454	-0.05698071079756982	-0.06471966558864944	0.08622897724606794	0.26074178929327185	-0.14035193445387015	0.29611644025416833
544	0.03168251449826401	0.04690928933487319	0.056606211239011196	-0.03992689913741621	-0.005104450561908989	0.04025186567438061	-0.023887044186708225	0.017786899046932876	0.029781951878336196
545	0.0024488462757454054	0.00763330189783126	0.00801649212222319	0.07386705223422232	-0.03643772763038636	0.08236534101574247	0.06520694014291109	-0.04663822922820114	0.0801690056589417
546	-0.15351489234001048	0.05589293561223724	0.16337332224545936	-0.042159452043643866	0.07466329309695735	0.08574396032784155	0.1131363101687429	-0.19738397308954203	0.22750880754645753
547	-0.040570109712545925	0.01954033103095146	0.04503063778015117	0.027621443216306607	0.0039770600419903575	0.027906291977424134	0.002708404500832858	0.08134552843993034	0.08139060420043365
548	-0.1406537891660859	-0.014807214321732393	0.14143105034873868	-0.06626331890838075	0.151658476036927	0.16550263075430835	0.06403283144168198	0.13612753328867996	0.150435729870598
549	-0.15726794985687492	0.0810726680485638	0.17693497550427145	0.1317359560813634	-0.06099222828413407	0.14517029322741906	0.05250990997666061	0.01290104704786289	0.05407150507141606
550	-0.0772475182399626	-0.013626814259626288	0.07844022654926304	0.017154509819567322	0.002309272982974097	0.017309244606843067	-0.03782033186582935	0.00609882613981815	0.038308917796319904
551	-0.1260506797092163	0.05315184705428608	0.1367987306243653	-0.014228343356119198	0.08263962529403436	0.08385555093968451	-0.0640518423915614	-0.012433354073200818	0.0652474275911549
552	-0.05601305652955495	-0.05411750876599453	0.07788560365575023	0.17961875878275918	0.0083883309383361	0.17981452277997478	0.09505088652488121	-0.10589826259407249	0.14229937824744343
553	-0.014336427124402347	0.02673358788122668	0.030335092940298854	-0.011354051463540514	0.07732802477328023	0.07815713595042852	0.06377556925671903	-0.0032045357785149544	0.06385602777791888
554	-0.22114846309199682	-0.026520330548850536	0.2227329581817037	-0.06481710422366006	-0.03378436743035107	0.07309336825328121	-0.10321696523799748	0.0867934484180196	0.1348586096666928
555	-0.0450034434575414	0.030246836484853587	0.05422343626493618	-0.04172185398562593	-0.08480510221776912	0.09451253071505472	0.01259347373259832	0.06164848204264963	0.06292162520800411
556	-0.06380860639410388	-0.08142693964444002	0.10344991420884289	-0.026183352088638364	-0.04363540706944676	0.050888276417205634	0.0338125597737844	-0.022768353854586643	0.04076379687545572
557	-0.07694789721517015	0.15829649101247195	0.17600783491850014	0.027084087647958575	-0.012903630015001952	0.030000857842507795	-0.09217783891062326	-0.011735589144136128	0.09292189213954254
558	-0.13165135637049588	0.053164728917059215	0.14198087207443016	0.07159872244963363	-0.16375624572086178	0.17872460678096605	-0.04726075710390189	0.03788706854424417	0.0605723462060887
559	0.012327534107106493	-0.0488965180207697	0.05042655621512667	0.06899997341533227	-0.035908637358547414	0.07778448796684483	0.0885878028739661	-0.05197549904816523	0.10270954833579253
560	-0.12982191662192355	0.001187079342535982	0.12982734377917138	0.11087785638893898	0.025221016281675647	0.11371015213993307	0.061217166349463364	0.04522404956722257	0.0761101577656785
561	-0.028969285992513017	-0.056570699844573843	0.06355677471222779	0.1284486206884763	-0.0033334091165500295	0.12849186656403727	0.06224341639659123	0.02302967764834352	0.06636722788625463
562	0.06968391749053428	-0.04667492177639882	0.08387131022978321	-0.033641619661932305	-0.009378108586890215	0.03492431093301075	-0.02351179767629543	0.0071859665262578925	0.024585417321809893
563	-0.07391773787460637	-0.05896306596837435	0.09455408569115288	0.18010412454331723	0.014113304588797332	0.1806562510513569	-0.009645668169881686	0.11007767031599244	0.11049946794731545
564	-0.05338531979224063	-0.1445300241379021	0.15407439841395573	0.07241307813522306	-0.10817368092864099	0.1301737267295876	-0.030302537462106722	0.18252144564134654	0.18501978784889309
565	0.03043943011582664	0.1458207968866855	0.14896396782592855	-0.13876389580766102	-0.020869667811541384	0.1403244875789094	0.03825259083635632	-0.029746940006534685	0.048457622160461664
566	-0.17294623976607737	0.003648202880525895	0.17298471387230432	0.13044055369445673	-0.026388274375127294	0.1330829781475206	-0.15182256475663708	-0.021989108523224343	0.15340668845565175
567	-0.006019954300603103	-0.0006296230075433151	0.00605279067149837	0.14404594126412187	-0.08004306993511429	0.1647911594695069	0.05087721554944554	0.0014980821350026887	0.050899266322295425
568	-0.007444868954825712	0.11829367811795442	0.11852771978077	-0.09988331326581201	0.04710266307812168	0.11043250037016904	0.115157561301234	-0.06947056135054436	0.1344894896235658
569	-0.0061833749681914464	-0.04484773110930315	0.045271990365452396	-0.030690540980836997	-0.059269410387604395	0.06674408073672679	0.03249139145116552	-0.05983266360683615	0.06808552087427758
570	-0.15450810645631358	-0.0023222735950339675	0.15452555748278574	-0.007215889704000682	-0.05861834996730075	0.05906081625840647	0.13862431599023223	-0.07074113683760228	0.15563100406036107
571	-0.04772585963391076	0.040587468575094786	0.06265062077210456	0.10545487343097674	0.06345939533653648	0.12307650135920403	0.0817456944783209	0.02971086558021761	0.0869775493979265
572	0.02086075491662011	-0.10977885397664205	0.11174331244471047	0.0763553990305514	0.025372046879379502	0.08046047305332078	-0.04965437661133315	0.021201958160170252	0.0539914821660391
573	0.012861710637350273	0.08378385703570006	0.08476531307260982	0.10558582736717147	0.01458731285771043	0.10658872659535276	0.1602495736569542	0.11611068230532941	0.19789294177065722
574	-0.19783197064551689	-0.07756651731258941	0.21249483103711697	-0.08663459325977205	0.018085641711270164	0.08850222135853188	-0.008393394046364041	-0.1314448611613054	0.13171256807659773
575	-0.01968348072747838	-0.0414179891673261	0.04585727030922965	0.09244910404797789	0.040072959027297225	0.1007605026013531	-0.030115623776333308	0.031739086850967185	0.043752947667224554
576	-0.025791370553938407	0.02155805557740889	0.03361464792808652	-0.14516931424074533	-0.04014226508959042	0.15061716782508963	-0.05651777292487936	0.05559744063596218	0.07928009877426721
577	-0.015525318534700319	0.005350146481897401	0.01642131489807282	-0.04685274859186573	-0.002565454421520771	0.046922932634283175	-0.14687110500143458	0.08798371830768646	0.17120822460264207
578	-0.041915437455867184	-0.048754437686903504	0.06429540490021717	0.0027471562665427177	0.045906794526308796	0.04598891878739421	0.027344008103475145	0.0733877201184354	0.07831635999805356
579	-0.03727582797275828	-0.021021668203550014	0.04279483479480689	-0.2036092223424852	-0.014624632882533602	0.2041337681763124	-0.07906446488794232	0.04429524605184274	0.090627029250715
580	-0.1520802509594671	-0.08494612889784707	0.17419600324526432	-0.09628155995065195	0.03086961644172234	0.10110920831353612	-0.10145566459770873	0.11660324980465954	0.15456251079731656
581	-0.005136492588158762	0.027356103269216708	0.02783415064600066	-0.03833722990807472	0.06938783116649895	0.07927429792193143	0.07667137678848272	0.026057212033136334	0.08097825830172758
582	-0.020834703007174354	-0.1054736229898061	0.10751172027268893	0.09510203361418677	-0.09188195332833385	0.132237249460899	-0.023647751135868835	-0.0501222310613507	0.055420701730954425
583	-0.1258397346368715	-0.06544416317504655	0.1418399707669187	0.09085598988921809	0.08956361393515648	0.12757919830393769	0.1116202093316947	0.008319572943533096	0.11192982813001238
584	0.15735568987694792	-0.07866862457170827	0.1759248863255412	-0.07276753247619745	-0.17083063671361562	0.18568311776425386	-0.007841958635097304	-0.029660983435766036	0.030680127992095546
585	-0.0651887762376832	0.07300736193556617	0.09787569383742567	0.07121183828936388	0.05903322289330832	0.09249890441362824	-0.09427533783898143	-0.15502545851389438	0.18144071238864024
586	-0.07302726390400283	0.002169031793182553	0.07305946873762983	-0.025525727651573068	0.07156848073963949	0.07598427605447347	0.049309767461873086	0.06731134534753991	0.08344022039544106
587	-0.1887199798200736	-0.0055434190077299945	0.18880137784874415	-0.08557911947161213	-0.06913369653112661	0.11001478848588662	-0.16129318589335068	-0.056354212366866566	0.1708545845656969
588	-0.21718318465944977	-0.0023725740211591444	0.21719614362669182	-0.10859889480202549	0.09554164909097562	0.14464413801894815	0.038797434089215536	-0.09787475302809037	0.10528394071375134
589	0.03353757385675384	-0.04410837690340144	0.05541044823180676	0.029205319176819983	-0.010328763919440138	0.03097796042872186	0.041940436759914504	0.08934202809895894	0.09869649548209682
590	0.03554399247567932	-0.0022821121130020697	0.035617178956333116	-0.09543793914250986	0.034673359351462915	0.10154133186286801	0.23909980470984674	0.015604624231305665	0.2396084742025772
591	-0.07890688243605994	-0.06939546531976734	0.10508104825669191	0.020055271860429786	-0.05695360402244261	0.06038151157880148	0.03333906963477048	-0.05555364345507652	0.06478966634615309
592	0.043731927112491645	-0.04308070720387192	0.06138752953294361	-0.043694599394456225	-0.06204179347358374	0.07588413637685305	-0.2220082123953974	0.0676432250885689	0.23208457999484297
593	-0.040084192957249666	0.06961293264391352	0.08032871788046952	0.005660983346550357	0.09968784500318763	0.09984845103370146	-0.24060447012843422	0.06498981943355232	0.24922718085271184
594	-0.02896931756334751	-0.07444389098169955	0.07988187694703501	-0.04592152002832635	-0.00717084899087389	0.04647802789449973	-0.09873222456024741	-0.22268501020187376	0.24359118607869157
595	0.020293618999494695	0.1134877817079333	0.1152879333195117	-0.07901452296971168	-0.04797251417310466	0.09243731365752587	0.007907376699432839	0.12703231050422814	0.1272781776987295
596	-0.020438187273647476	0.14041966005218845	0.14189926154918797	0.06807477348593229	-0.13619666189794943	0.15226196339633	0.10889428057447488	-0.018371529159499984	0.11043313554133477
597	-0.0822632887125358	0.08951370389772512	0.12157282531590533	0.0050758711239019165	-0.017797861053550707	0.018507520788802544	0.007262117667031386	0.0252690787483172	0.026291913087458384
598	-0.17896671248431245	-0.057252053493761494	0.18790125546865055	0.0042535815404126055	-0.09222955038119535	0.09232758482402964	-0.13607878957559602	0.03248444708295432	0.13990238123293186
599	-0.10699604810889377	-0.04753092580924873	0.11707836358270905	-0.011731544007855903	0.006294155826685859	0.01331335879404079	0.05944838771252695	-0.03021287555623545	0.06668529561301723
600	-0.085114137638535	-0.09016219688191042	0.12399047613637046	-0.009013550560609072	-0.03857371639947979	0.039612822300060274	-0.1716091089669754	-0.09589712540921969	0.19658571906980135
601	-0.044933062358249586	-0.05180511483545204	0.06857659962410442	-0.032029295519686224	0.1004501433096998	0.10543295055354668	0.06020582994337698	-0.03270284052941935	0.06851436154459489
602	0.03653479225402084	0.05167842550765244	0.06328863016367509	-0.038123540315282416	0.02996793673861612	0.04849207727599078	-0.11074794029158984	-0.05216761226708337	0.12241963097672813
603	-0.08365789542458922	0.05742031939829622	0.10146790894994268	-0.10008193363375667	-0.010411243815586299	0.10062200275118388	-0.1116785876895479	-0.017167595986360855	0.11299041242637782
604	-0.10952927587485384	-0.034132299955318524	0.11472434865323783	0.05061205745254651	-0.01258736354158589	0.05215383092839791	0.06091196786341112	-0.12646032563848011	0.1403655292070801
605	-0.10410818886754179	-0.011584303831819527	0.10475070923171673	0.0900419451055718	0.09257847183167815	0.12914459076974005	0.2201294059221674	-0.13123096076150784	0.25627820901129056
606	-0.046470553177337254	-0.09021804231348238	0.1014830403145522	0.03915343418358737	-0.0936947364063898	0.10154651662480292	0.1216403365778013	-0.001087327879075807	0.12164519622524105
607	-0.04682061419444756	-0.026594958592530565	0.05384665018442391	-0.08045271423210631	0.020427543773940255	0.08300556470471848	0.044740630206317814	-0.03030228303651209	0.05403658342718724
608	-0.06702248476542941	0.01432899073133538	0.0685370953536179	-0.06009532762849169	-0.16466918539817527	0.1752922959587054	0.03090493270912947	0.05632495088792674	0.0642465170906811
609	-0.046131702816440696	-0.013330729728183622	0.04801918741326514	0.003837552596978313	0.09386110384220825	0.09393952109954774	0.08748468076824963	-0.1084339931780108	0.13932516013144017
610	-0.0633919482129966	-0.03912582266944563	0.07449408767009734	0.07014699212468561	-0.007251591850198209	0.07052082024836755	0.11451095052517224	0.1171724840747336	0.1638357372932479
611	0.05420073360586885	0.10130236041888335	0.11489076442365463	0.00804299351274019	-0.10752694802792237	0.10782733557333919	-0.10364475980494252	0.12652640027003542	0.16355783747750352
612	-0.10196247764834149	0.01781723512929231	0.10350749110977923	0.0172604859020937	-0.04581942361907974	0.04896267919917228	0.06641312023210028	-0.025215513190845633	0.07103889529293876
613	0.03832001132014624	0.13599946360934964	0.14129500121945912	-0.05530279961587588	-0.05213164363997231	0.07600070995693914	0.05257689744792474	0.012779070446296099	0.05410762226083303
614	0.06054940684805031	-0.02429062468749346	0.06524005761309067	0.06642808830068711	-0.08248638297364846	0.10590889618610556	-0.1374141667074632	0.07632405568188012	0.157187832505055
615	-0.06831577966564391	-0.03864768374954842	0.07849005803622466	-0.08448545000435628	-0.17933595678564165	0.1982401994012822	-0.03597317955863145	0.00896188295796559	0.03707269876485678
616	-0.054042480678915226	-0.010017238770560558	0.05496303112563341	0.0163311380611999	-0.026158412978877197	0.030837779426337805	-0.06089933323720089	-0.11932291664955884	0.13396524633834406
617	0.035365151821522625	0.05289255386469297	0.06362637988828841	-0.060485487560237174	0.0670292617568898	0.09028519334350042	-0.12527142891982382	-0.06253516372446892	0.14001277658007003
618	-0.11918773417308193	0.007207736774236395	0.11940547494449291	0.1947032341586872	-0.06696927374301677	0.20589859887216255	-0.021555298820245275	-0.032061396252058866	0.03863371632216608
619	-0.1284243306169965	0.052511558290370866	0.13874535108790725	0.1333735794239168	0.024749406290939302	0.13565045079210697	0.008706948481699946	0.011657961018641676	0.01455056723894797
620	0.01774646519981416	-0.04718899498490232	0.05041565505647379	-0.07759816485722422	0.07929647071898421	0.1109477600391088	-0.08377103095013264	0.0376669062961273	0.09184977657223405
621	-0.05670222711822642	-0.04036236873192686	0.06960074259531258	0.004402652739304402	0.11076164460859753	0.11084911035973255	0.14796142894557227	-0.0935185637935527	0.1750380136702437
622	-0.035565160862712185	0.059830515701759714	0.06960295450862061	0.008617306138900407	0.07440684937616561	0.07490418679338912	-0.00970831644816375	-0.0339524201810864	0.03531314549018155
623	-0.021659527014778558	0.1580875688333764	0.15956445258938926	0.11047086676751182	-0.004328105747172495	0.11055561905088342	0.14956760321857274	-0.04783186035263597	0.15702978952206006
624	0.0035848325562773645	0.08708577801446943	0.08715953049920584	0.054182144709787765	-0.03225898679522759	0.06305828283744373	-0.12366212651028019	0.013714944954702773	0.12442034097427586
625	0.00019460813054999622	0.12090483568244277	0.120904992302729	-0.049697638311548394	0.022057669179440808	0.05437275074313544	-0.025212766815095093	0.12810015329115298	0.1305577760368537
626	-0.1016618149257897	0.09050472317943431	0.1361110926111151	0.012798206246813337	0.022164041060729715	0.02559372577952817	-0.06120781723657448	0.05567574504585503	0.08274167920266638
627	0.014944090345211106	0.03516426402019079	0.03820800047539149	0.03822972864779642	-0.0469089498189343	0.06051414483903282	-0.024295672828349064	0.06910697401393577	0.07325335197480708
628	-0.028342254966672645	-0.15653906759711098	0.1590841384323678	0.0738092725242401	-0.15239234938446455	0.16932583046149297	-0.07438269421819546	0.021414383689457046	0.07740388251216378
629	0.08139184415371027	-0.012880048197060252	0.08240465967589732	-0.04502386817226369	0.27672848242091747	0.2803672621547983	-0.12654865090279094	-0.007998656614755077	0.126801181197011
630	0.036694574866837644	0.045072874334188204	0.058121044600071274	-0.10612461092246746	0.0270621993491794	0.10952075454935391	0.15051541504142987	-0.01414751044775235	0.15117884182967917
631	-0.11790249072744757	0.008556458194727641	0.1182125640385741	-0.07150078090090245	0.06722428881982669	0.09814003605445809	0.04837116201149592	-0.029659137517691576	0.05674005421777217
632	0.016124702810826372	0.08921267411521591	0.09065818916967837	0.11686418120475392	0.05239899632097384	0.12807377430255965	0.08817931496728093	0.06507646206881684	0.10959259784991453
633	-0.05778905257569725	0.15356593292000834	0.1640794635266376	0.10647616990162191	-0.05116903749002925	0.11813316703862244	-0.08485864903990603	-0.05192834803747507	0.09948639930552862
634	-0.028327580410083823	-0.032049712162027746	0.04277424296885445	0.10171775617853336	0.06645910937862619	0.12150438321886071	-0.03439535395256193	0.08269432869380323	0.08956222625438018
635	-0.04214882814248275	-0.02105104156824522	0.04711337458612505	0.12914343686129626	0.24392445537466292	0.2760021145103304	-0.004909110591678475	0.04104823877658899	0.04134074592289299
636	-0.1407382563878473	-0.013783847536396866	0.141411637654042	-0.07682259043145684	-0.1019221306897936	0.12763162274666387	-0.025458569559596238	0.0492767753161015	0.05546475772573383
637	-0.025302706845982806	-0.00926538873298323	0.026945767795834612	-0.0042876710158220996	0.06934963371672333	0.0694820539375716	0.04272020101194369	0.09428593817169062	0.10351257755179678
638	-0.07099893221344994	0.09397371694111961	0.1177790637217826	0.09256364961026778	-0.01765033384233061	0.09423143591136743	0.00043691585216329974	-0.18263424205017406	0.18263476466626893
639	-0.13057086523697828	0.017048360070204247	0.13167914576658096	-0.07568238170344267	0.03336888606641715	0.08271218445682064	0.032850111112671096	-0.0052156788204813075	0.03326158603664676
640	-0.09091857001775112	0.005641237287147832	0.09109341322072974	0.01679163636488969	0.033506636519988836	0.03747871052602177	-0.12398438460853377	0.026749557168081046	0.12683716504024073
641	-0.13747149096771372	0.039819073089348095	0.1431222184378828	0.01571233572471589	0.01935826825810002	0.02493230923678643	-0.06054254538221111	-0.03686304024630385	0.07088218067721752
642	-0.09144713745010699	-0.05439403811985715	0.10640155229508277	0.05889331316825053	0.059744926751089146	0.08389206522923749	-0.05197209275101492	0.12473420506288177	0.13512853265535424
643	-0.14628092982047552	-0.04852209488103633	0.1541184743007378	-0.13519112845276612	-0.12461437363406543	0.18386240324912206	0.03760073306992738	0.004030911115271305	0.037816178704559084
644	0.12100409938473533	0.0029072026946565213	0.12103901807028479	-0.010455194175823143	0.12260836425571424	0.12305333018945921	-0.0751841579578462	0.17034950279612573	0.18620314366497043
645	-0.12551417385175012	-0.04388089885723635	0.13296368347111312	0.1186689248355587	0.1404423793587977	0.18386510175013615	-0.006148037327455748	-0.08062090743285066	0.08085498796163453
646	-0.13391948437736315	0.13602106544948286	0.19088257788994603	-0.04933703324305741	-0.0055293402607243585	0.04964591073739527	0.12215415843154931	0.18318286482743693	0.22017629388403073
647	-0.021038870507244446	-0.04189052618939616	0.04687696936284475	-0.027638361649813058	0.0417647474633618	0.050081664961982277	0.002690569918469665	-0.05927254154385542	0.059333576898365395
648	-0.006178008389047715	-0.08105921106934096	0.08129430168738219	-0.03551784763538113	-0.05912330053125762	0.06897160405818874	-0.062476540792547164	0.04065218475505069	0.07453803240468308
649	0.005291146018578058	-0.06225753796363689	0.06248197547680134	-0.04717890651378368	-0.05972686718347663	0.0761127314145866	-0.02591470890037823	0.12145556801793493	0.1241894807942708
650	-0.1301182837562189	0.02330895710093623	0.1321895428874659	0.035545372425749795	-0.06597345544987605	0.07493977798794199	-0.12017569249156813	0.059125315500903795	0.13393281897619178
651	0.021193765794403595	0.03874464667182847	0.04416246544604208	-0.11621531003555438	-0.08946780198517754	0.1466645351771142	-0.020852263000213995	0.16512893216349242	0.16644032296797967
652	-0.0962193854391366	0.030959417814859225	0.10107747368093524	-0.029357420636960136	0.010720087200836032	0.03125345446584971	0.01567606621935305	-0.13872652758369805	0.1396094141078748
653	-0.1978538358609359	0.05676187953802463	0.205835009980264	-0.18986882223409385	0.04814821751990306	0.1958785861366827	0.23663449452156385	0.032215607100800694	0.23881735560538556
654	-0.034176894880551006	0.039933212354027546	0.05256159807871229	0.024918835114620442	-0.01747267304179948	0.030434234780839606	-0.1256572879756123	-0.07191833630418552	0.14478259950058878
655	-0.02236585007680796	-0.07949961802272723	0.08258583725686738	-0.018086625880069766	-0.03287951658877517	0.037525839721945606	-0.13687129407920695	0.042378430256953946	0.14328182890359917
656	-0.03675037645251868	0.01880928995909601	0.04128413203843807	-0.05508449792941056	0.06325260585159337	0.08387606368417787	-0.06033706502601133	-0.09470652255670838	0.11229375241186587
657	-0.1508893446622522	0.059813507991943266	0.16231219939026825	0.12190406743470401	0.20495223607728752	0.23846597394639987	0.09586014307162413	-0.02052834054579175	0.09803356463618083
658	-0.03262607608808138	-0.115057250974506	0.11959361121195287	-0.13150404746971064	-0.07840576964462094	0.15310381841901027	0.012713638299490156	-0.05166712827497304	0.05320835219204577
659	-0.08584671388869264	0.05225018547304459	0.10049746348766526	-0.08621783706173267	-0.004957854056852257	0.08636026716292933	0.03727276431676151	-0.061172969035565294	0.07163372879055704
660	-0.01567415747700524	-0.10435355058846799	0.10552413341522358	0.11567945124846994	-0.048460917172230666	0.12542007787559747	-0.25263661806355187	0.10650879853983246	0.2741703575388623
661	-0.03382871181852781	0.03819369230217829	0.051020974853235375	0.04770957273148743	0.07226179205772235	0.08659081892218477	-0.017779165164119082	0.029462566326743385	0.03441135755082584
662	0.035057694780404255	0.014331204073954726	0.03787380854265016	0.14719552256965568	0.08947828918646179	0.17225819603226458	-0.189737239126841	0.07088280981224132	0.202545285401449
663	-0.03308534635031269	0.03133429011314269	0.045568386848941024	0.024153893767408705	0.11279483436131334	0.11535200580277473	0.11416393045841561	0.0745825695682265	0.13636701471071844
664	-0.02559310107517085	0.033068194482519624	0.041815216237365706	0.040552431077248596	0.04852287941963532	0.06323740580896299	-0.25070032917367113	0.0626386980395839	0.2584071623231083
665	0.03865243317503475	0.03670410727056605	0.0533029275075933	-0.0005382839328862603	-0.0024487618789133035	0.0025072264221690293	0.08617376552344264	0.0474477188079678	0.09837278020148284
666	0.11126581160138438	-4.0963235265873115e-05	0.11126581914182543	0.036728929494748506	0.10059830148473779	0.10709356901067592	-0.02591671518538479	0.10722019850468559	0.11030796477763759
667	0.02016392256075032	0.04468461508033694	0.04902344946975693	-0.13656346731132984	-0.02686463047124437	0.13918077803507625	-0.01837048183564891	0.06663434359674542	0.06912026005045867
668	-0.04693487560845208	-0.032362439433670454	0.057010613349435725	-0.058124871559813364	-0.025409319887991222	0.06343606411982908	0.1331798119362886	0.09894194712847562	0.1659107326515053
669	0.12463646607721805	0.107055154086079	0.1643017184712675	0.2098764385837048	0.12273801250868659	0.24313111521802822	0.04054681155230627	0.04592968266268538	0.06126646453446795
670	0.03449181580672318	-0.06612056191189215	0.07457622989390979	-0.15397878255181718	0.12914912173119114	0.20097005030620319	-0.03861359006156163	0.010302275482749456	0.03996431179896373
671	0.0012720426308985894	-0.021176472439482834	0.021214642995699914	-0.04995244463760431	0.021538400871233033	0.05439806464721751	-0.07979540186788465	-0.035378145697100634	0.08728642135076045
672	-0.08838804772685288	-0.081696642162224	0.12036107477730042	-0.17306436916632362	0.05500961980663931	0.18159662482053057	-0.16852544618223173	0.009504144948301764	0.1687932308539611
673	-0.06817460985910409	-0.06751140041631072	0.09594564406794345	0.01356871636035811	0.0645437505020842	0.06595457370450623	-0.026846561971319502	0.13982781807928624	0.14238172845731947
674	-0.04769430676622156	-0.07902871402485029	0.09230538737436735	-0.053502364082006364	-0.040495156641799576	0.06709963244167176	-0.214894140525414	0.04695571747881921	0.21996438583576902
675	-0.04924949987600232	-0.06366616516491692	0.08049157611106167	0.06268413896701261	0.15763940286069855	0.16964516678147173	0.13283541531797222	0.04581623654968657	0.14051467928396305
676	-0.10295134904707652	-0.023720054941126237	0.10564857442021179	-0.029475581501467552	0.007780564706297968	0.03048519463606138	-0.12787374047102673	0.05495104323297628	0.13918085591935384
677	-0.10355506201540024	-0.012141114035825877	0.1042643636102207	0.030070068358935696	-0.11403490462318012	0.11793289822407	0.037122670592043404	0.000212957982027529	0.03712328141459849
678	-0.023485706818758313	0.13520042737342136	0.13722512155845393	0.002087165887241658	0.04558059163158111	0.045628352971872954	-0.019087697907259553	0.041516801998661916	0.0456944751539494
679	-0.0594766025937373	0.07084886682208384	0.09250420631553319	0.1409249980443581	0.14022364309329033	0.19880272924725356	0.0844338905875192	0.07224358563336462	0.11112253392048999
680	-0.18430918044706895	-0.09904783938716227	0.20923754081028412	-0.053340651013336064	0.07517842943073329	0.09217928890048054	-0.027139749928087084	-0.012588646338160609	0.029917219837183862
681	-0.05934829086049139	0.05999276361782647	0.084388099365763	-0.0763458057999074	0.07571927630431777	0.10752716339272972	0.09092722147535108	0.03159778126440637	0.09626099618257032
682	0.04610599187419766	0.009246608911649303	0.0470240604698124	0.07067312369150083	-0.0863029303332135	0.11154768575104405	-0.07633980956045014	-0.2542667222382525	0.2654794390560415
683	-0.09686207059460351	0.1628295334343864	0.18946165226328493	-0.11194352566350471	0.07664072150687513	0.1356655930259037	-0.18548517002088347	-0.27734520142124963	0.3336541758304091
684	0.11393819245325434	-0.08132798644570019	0.1399862603216002	0.049263511841838914	-0.10060309677502273	0.1120173052689431	0.09739839150086675	-0.23191528415375298	0.2515375631810726
685	-0.06324918834272107	0.047229675797437184	0.07893733021799018	-0.018530621572212067	0.012440342640296939	0.022319185936331132	0.0660009201799162	0.04881508125701851	0.08209161725002735
686	0.027059172419014933	-0.06482386456847924	0.07024480215357232	0.14929544135529513	-0.05233701359717002	0.158203324243654	-0.003878802757324696	0.06474375707566747	0.06485984266943046
687	-0.10314601306265186	0.023483403296519625	0.10578549163806793	-0.0537516671136301	0.002442004244052836	0.053807110145616226	-0.0490959964266969	0.017190731068336414	0.05201863223686396
688	-0.13224581990170486	-0.062474320842919054	0.14626003434382936	-0.10870797907803124	0.09147948698562819	0.14207716654826488	0.009432324128629231	-0.10703197983956839	0.10744679356241997
689	-0.09061767121448223	-0.05296477186495829	0.10496108514608203	-0.01822794341631042	0.17264802220632577	0.17360759629965553	-0.13593930488623981	0.002871656562900906	0.13596963272866966
690	-0.033228327871947884	0.08886278613267035	0.09487210618736351	0.10073207965545179	-0.021918485352436998	0.10308914526688676	0.07193341872016545	0.03282017165070833	0.0790669361740583
691	-0.0731308867946972	0.09043364407928721	0.11630292595131911	0.03377460904874367	0.1667146458285591	0.17010143253405416	-0.14737871793598173	-0.015209392520144912	0.14816143938719514
692	-0.022875540500337643	-0.05239827102855227	0.05717402522093584	-0.01318405639951293	0.0819656311081634	0.08301917866436083	0.04602822837932933	-0.0031801008521018144	0.046137954540369876
693	0.07899503008622728	0.05075100331503902	0.09389291302226732	-0.04192107940514826	-0.018250362582486475	0.04572146796511425	-0.11056417108402454	0.08996696260337533	0.14254294190725328
694	-0.07136496987598154	0.06710463573619939	0.09795912955252185	0.12512707089070055	-0.1282191438824003	0.17915616854471428	0.12608110319815655	-0.0887563384504417	0.15418862538719758
695	-0.013722097451700214	0.10545412137425171	0.10634315997415805	-0.08878598183590743	0.024224992680637342	0.09203152090964821	0.0877846249499849	0.04185653067022462	0.09725281249072938
696	0.11090714245426686	-0.016388907480870105	0.11211150938145273	-0.13870141199181393	-0.03482501849155358	0.1430065159405681	-0.1348487432818396	-0.026142945192586697	0.13735951786474088
697	0.022397066516032606	-0.016687473369782997	0.027930276690194204	0.04840927618912728	-0.02412418538544012	0.05408728447302829	-0.01608849683770032	-0.0088560457327636	0.018364892499481002
698	0.10564674489043831	-0.05066291918081005	0.11716640340074728	-0.12347842108944625	0.10677965234214391	0.16324464655556617	0.17298433363449722	0.11958243118497608	0.21029393127496712
699	-0.0017327699377126726	0.03757617503437718	0.037616105883932105	0.09669355617357459	-0.04759577138681323	0.10777291524032377	-0.097404797526412	0.08706505426634766	0.13064462581967687
700	-0.06263673835646064	0.042226369965817426	0.0755408982765349	0.06169037160984453	-0.004681482256152827	0.06186774786167172	-0.0039139283265314665	-0.10490191528230218	0.10497490492894256
701	-0.04474963091234029	0.009139816695712661	0.0456734684036795	0.08971957852081	0.03992918333884276	0.09820357657467832	-0.12609398308875355	0.009932265760227673	0.12648455429149702
702	-0.12999179289068044	-0.01543462831182464	0.1309049043010144	0.0611808785724517	-0.05970131250612528	0.08548301947083474	-0.009852716313136747	0.016268554993946003	0.01901951367249427
703	0.032404606026415046	-0.06913407249350544	0.07635167628326466	-0.07785473942825097	-0.03415457719680077	0.0850170312051243	0.09741972682838133	0.036802464101921735	0.10413944756570241
704	-0.040631831417529886	-0.02920007303899559	0.050035887019470794	-0.04322965360059906	0.09495836555471444	0.10433548839800658	0.15292509284208472	-0.05791941237242939	0.16352596842803824
705	-0.10490418658305364	-0.15572717566713504	0.18776538979246113	0.004138071737659333	-0.10626919505449758	0.10634973180613512	-0.03878779061308814	0.009805880812475715	0.04000809916945877
706	-0.014200591018900392	0.0026242803518119933	0.014441039874295097	0.15748901060641304	-0.06439466108813888	0.170145410865069	0.15022779324801158	0.07260693501878833	0.16685369902099823
707	-0.07588502448216862	0.0012407058433929685	0.07589516645774723	-0.05354514656876393	-0.12011998042406456	0.13151384876942834	0.2121061860814569	0.0030617122319906696	0.21212828254575847
708	-0.04218404299201833	0.041894285326925684	0.059452709157836625	-0.023791196374091324	0.026449296287461233	0.03557507974709947	-0.038836176445760144	0.06720315990064005	0.07761773831771453
709	0.08056349333277006	-0.06437354592829747	0.1031233721004211	0.11259916736053288	-0.08918284762697752	0.14363896686185815	0.06973262156968063	-0.13045585110109525	0.14792351941963597
710	-0.10549086044402922	-0.04252452327306698	0.11373942463729655	0.09725180869152518	-0.00632527225980047	0.09745728994248513	-0.0569716246721774	0.15133963250672244	0.1617079168904765
711	-0.0037706438152241817	0.1464554296600822	0.14650396114679143	0.0743668759662472	0.11581562060060632	0.1376360789040533	-0.13144404771945606	0.11796295535366073	0.17661482530253342
712	-0.07849029545855607	0.007582438528969174	0.07885569006239831	0.11493096752010926	-0.19971508867764018	0.23042405243512687	-0.0384051033746341	-0.09776825987128471	0.10504087110965611
713	-0.11596633067310612	0.0975292014751562	0.1515260208352539	-0.07852441728745017	0.04901663978432478	0.09256735432148774	0.0266199470450616	-0.08237164151502788	0.0865662111135872
714	0.04495801191289913	0.01766239462292094	0.04830303322749169	0.0944537728007346	-0.14156625056232403	0.17018377858822942	0.1469431776618796	0.03049710226334565	0.15007455050018195
715	-0.12126411410388219	-0.0222064370090988	0.12328061978282893	-0.04065919060898474	0.05382381256478305	0.06745496705200182	-0.0789034841090273	-0.08479327896656193	0.11582599001279771
716	-0.06351163978690796	-0.05700714920216313	0.08534367843361124	0.06383406516329257	0.0002101905320099545	0.06383441121629642	0.016235316700832867	-0.058121444845547446	0.060346398892646085
717	-0.13752986376175372	-0.044960108589804204	0.1446923453080139	0.1256271047853985	0.03693648918330862	0.1309445443306065	-0.12773764517551217	-0.051704883718352454	0.1378053010421348
718	-0.12345594569168172	0.04866435246247978	0.13270112933664102	0.019544173242287168	-0.06161951197497735	0.06464471334733345	0.02165518484442897	0.017259976589967564	0.027692125641283198
719	-0.15848931887149595	-0.16376561941865547	0.2278991932849404	0.07702685944808503	0.03015369293190775	0.08271869361798957	-0.09601320530711713	0.024678511174522504	0.0991340733912294
720	-0.07681779425451775	0.026728915117027192	0.0813351610157788	-0.04078729811689642	-0.0659778246115628	0.07756724197849711	-0.007836037006654641	0.0029948965316437407	0.008388854582415454
721	0.019196933702889357	-0.07239667460048117	0.07489860316989286	-0.004083517261652447	-0.10974730766294911	0.10982325187542126	0.05921017688730049	-0.007369970890660898	0.05966708906888791
722	-0.16080818955449458	0.1284532254923169	0.2058142486981265	0.07658154746211693	-0.1706228892822618	0.18702113185070673	0.08743372479064467	0.009610524751003418	0.08796032296868767
723	0.005452982290297563	-0.02579374840091406	0.026363847830465782	-0.003636619147003557	0.10121272214171306	0.10127803375932988	-0.0111104155205452	0.11892017608622589	0.11943805764252088
724	-0.05249500535426023	0.06953210158709863	0.08712312401574229	-0.03119517107685994	0.14025944572141355	0.1436866410373376	-0.030670471945227634	-0.11774660770303672	0.12167555824780843
725	-0.19314746892580278	0.016563774836261792	0.19385639888657358	0.021259871575109515	-0.009784199022302036	0.02340326237724488	0.034804780515947306	-0.1257363174793506	0.13046453265171848
726	-0.047917966600126434	-0.09906838215631257	0.11004851596527788	0.12836233539931005	0.00043207738986961625	0.1283630625999388	0.014402969848904481	0.027311908396827223	0.030876947400044794
727	0.021234242126019733	0.036421858609017276	0.042159753595125256	0.05749774682757913	-0.10344486728087611	0.11835046031598889	-0.11541060024138693	-0.11507716459823114	0.16297963204046573
728	0.036820540133947234	0.0015827218807743428	0.0368545408912864	0.002577422152445462	0.12429625262234166	0.1243229726193389	-0.05416703285886543	0.04361419396116839	0.06954326253215207
729	0.019716844046854372	-0.043150529344789475	0.04744177612509374	0.004180890935646368	0.006702284717875346	0.007899396777934083	-0.07197729832898724	-0.036358293397132306	0.08063905364953126
730	0.01058117476007395	-0.035812019364691375	0.03734249576930091	0.05441779181990966	0.05756772723158821	0.07921703910880265	0.08548708343588811	0.003062445345814665	0.08554191958256839
731	0.022361503696630338	0.12199882231245823	0.12403124402021118	-0.05067473472593895	0.07690941216523355	0.09210312925816394	-0.026563612342408827	-0.1259134952944607	0.1286850177679824
732	-0.03666721513411151	-0.0024767560743392775	0.036750768513637816	-0.09998257476565503	-0.03441439812914867	0.10573961440898746	0.054718424244508485	-0.032524294638711905	0.06365481673485329
733	-0.12668900988150544	0.07420857013364184	0.1468230809717458	0.1530895287857786	0.06345886057756799	0.16572094258015477	-0.046375877030048585	0.02999880843070324	0.05523269391916548
734	-0.159767576825626	0.06042890784649849	0.17081373337133324	-0.10557545827802596	0.06806239463847616	0.12561316393809555	-0.08788986650918684	0.14939407603775326	0.17332979717918293
735	-0.06375005170716372	0.10150902186592539	0.1198672207604855	-0.14722242300888322	-0.08152974073158206	0.168290048607651	-0.0697791393542048	-0.03816023825691127	0.07953195629957663
736	-0.0175576426250361	-0.03890484615008277	0.04268322701612537	-0.000767567758515627	-0.021417607941147897	0.021431357637458112	0.06707412257101247	0.09198985522949696	0.11384670124257011
737	-0.09014421643745117	0.09472361201749935	0.1307613950321875	-0.08231659230419461	-0.019192800102307603	0.08452446358505997	0.10587658395683484	0.005877434651051004	0.10603959292851926
738	-0.01777436471631075	0.06850251723514192	0.07077091852321367	0.003647596120981911	0.034905841990426234	0.03509590805952177	-0.017505214218368214	-0.07854650018218944	0.08047350629680333
739	-0.2362888849169652	0.03203922879057514	0.23845114660407413	-0.1550648315074192	-0.05923954721952573	0.16599525874313015	0.12046201089378043	-0.1946393495183033	0.2289007917187739
740	0.0310519141201863	0.015105007788440738	0.034530893860661646	-0.09253618709608513	0.05983819767513119	0.11019780316907296	-0.07486438558898903	-0.04833981624475923	0.0891146119567039
741	-0.1565991553963586	0.07520625483113123	0.17372183580821932	-0.007794738637588888	0.11144274737647748	0.11171501194219917	0.055503768978746836	-0.022663015045989582	0.059952319569978686
742	-0.06916382885549478	-0.11867328594670136	0.13735714040172692	-0.02303884571870906	0.1788278179707038	0.18030578718447626	-0.18182200613275348	0.04617919449530227	0.18759466921630263
743	-0.0843665261055776	-0.13691700844191745	0.16082281532110795	0.09423001906071883	0.017402436296341486	0.09582349023716293	-0.1046286746677187	0.18432220396557675	0.21194771628269787
744	-0.07287651319188908	0.010767818204485453	0.07366771398579183	-0.057178408612306976	0.10338539509786472	0.11814360046560936	-0.03998294344812052	-0.013782316312346811	0.042291701428403
745	-0.03932880533049898	-0.13029549274440488	0.13610169123942417	-0.09585119482691637	-0.01992936067376517	0.09790112852573508	-0.14434169637685093	0.05120132629060674	0.1531538479009398
746	-0.12887237095331727	0.0073429021898333315	0.12908139373162528	-0.1310555094141969	0.031563724298402054	0.13480287548639383	0.04047159221496451	0.09319825326347275	0.10160641804421994
747	-0.07358438386222028	0.0006708712662236851	0.07358744197645702	-0.01941422241302648	0.14813537817574093	0.14940214958015913	0.021645098348984503	0.01768316177571877	0.027950035651559606
748	-0.009927914017773572	-0.06302494372695827	0.06380209250902796	0.03374458158552826	0.05340408553263648	0.06317193315040728	0.09740895432124431	0.03277502693099995	0.10277502990651977
749	-0.09208091724417092	0.011532958788712293	0.09280034729972722	0.03031888411470882	0.010319447803341764	0.03202695328823892	0.07636727629105104	0.0620809800085744	0.09841752367814757
750	-0.19040619774901554	-0.15420117972894476	0.24501535456178158	-0.08845055147580029	0.06391186310924608	0.10912481982788429	-0.0661501724518669	0.21292049938215138	0.22295960255740604
751	-0.022647821964561842	0.036291383001973536	0.042778362754252564	0.00016076243259436813	-0.03861035799880168	0.03861069268163111	-0.12248361082558697	-0.0059576812019498755	0.12262841793882001
752	0.04624824334809284	-0.0275037158446107	0.053808497452033574	0.13205814650461134	0.14277290593167552	0.19448253578768573	0.11352248416689675	-0.2031634928711938	0.23272893942749565
753	-0.05903755340330143	0.14957184247403352	0.16080164418601187	0.032067930543890025	-0.00589227275064708	0.032604770318709085	0.06858645262735262	0.08049478314546525	0.10575212337177708
754	0.04189991149603313	0.12119274899642825	0.12823137288778697	-0.06909876857779733	0.164323323610485	0.17826046813964158	0.0850906910765108	-0.04047894606230293	0.09422829077401873
755	-0.1834556508380511	0.002916966853942519	0.18347883943397916	0.07717250411363712	-0.014157023405755734	0.07846028742542595	0.06528053704041385	-0.038416815971902676	0.07574562869039957
756	-0.01977146269858761	-0.0003647087472417442	0.019774826161358686	0.030337832658651476	-0.09659086800388178	0.1012431719780038	-0.04110034018396496	0.01100076867662861	0.04254709008515551
757	-0.04009878253530664	0.047047278062328106	0.06181713948321964	0.074615381715505	0.07148535604287067	0.10333252787542993	0.05034805950036406	-0.09365801176821471	0.10633320395731169
758	-0.04914819357515196	0.06675910727920974	0.08289947729882043	0.11610020342392174	-0.09530541342728492	0.1502077862949245	0.1168451724914865	0.06775721976256917	0.13506974185404488
759	-0.12642067965003465	0.06623692964796689	0.14272182416283222	0.014377018672187434	0.04734837214651907	0.049482997189193065	0.05660537727943308	0.03340239740758797	0.06572586164913624
760	-0.023556348435421186	0.0636551082343736	0.06787395933596911	0.10519213174748399	-0.019767963966500105	0.1070334386113091	-0.0059610301241799606	-0.06906032971665668	0.0693171192470858
761	-0.034243371151907134	-0.13607025958257257	0.1403129502601807	0.11753508103992168	0.007899212736491586	0.11780022426514011	-0.10088468060041318	0.09261020413931753	0.13694659064968887
762	-0.14828612490648269	0.023071676654809473	0.15007024056569332	0.04807905599581991	-0.02751540538186885	0.05539578647133519	-0.19554997832617316	-0.14767703214270092	0.24504754609226984
763	-0.023875444823881167	-0.12248691342358008	0.12479215049663099	0.055373069298653196	-0.17141717940349427	0.18013890806320323	0.11170034399466454	0.04882593125370297	0.12190544865311688
764	-0.09491156087012893	-0.01025356035986298	0.09546381454172856	-0.11258375112363195	-0.039075369060968035	0.11917208349407488	0.069328150639234	-0.0745777884967933	0.1018245501248533
765	-0.13346971843958	0.0764612490600432	0.15381966177365858	-0.014436324561481733	-0.04255647009514977	0.04493840911518583	-0.009477197521396748	-0.12295935549528354	0.12332404622244231
766	-0.023094019755617957	0.0029730804838672656	0.023284607706302998	0.09514996219440477	-0.008685657397294799	0.09554557001776608	0.10042229110560595	0.051565160499667334	0.11288756498505723
767	-0.004719235911789349	0.08855650437666018	0.08868216086115942	-0.07245391727244148	0.00500541508138662	0.07262660881700843	-0.06085789785954436	-0.04959137622504926	0.07850470258383961
768	-0.009302062865780046	-0.09306506262553538	0.09352878837584579	0.04901326799637921	-0.020537842726344898	0.053142294112476625	-0.025702116036612217	-0.03285791697029615	0.041716201605447666
769	0.026798159110704323	-0.06825868406678576	0.07333068445236209	0.03372358613705782	0.10097107010050993	0.10645392082579978	-0.013679661735116661	-0.01965498839297207	0.023946851858127026
770	-0.03894561284040725	0.03029320180224238	0.04934003278217674	-0.03920646063104123	0.14404251966247866	0.14928293280187435	0.2117208419542221	0.07678499539975635	0.22521467633425957
771	-0.013232270930747874	-0.05323612229085834	0.0548559724237201	-0.06474561119537514	0.0314260759822328	0.07196938530169447	-0.0009818601915447544	0.010005195523413833	0.010053257526666692
772	-0.226397693018069	-0.08132424944677737	0.24056090487023338	-0.03767174057163832	-0.10842194563780258	0.11478013039539309	0.05200656157032836	-0.05922425186050175	0.07881747556731629
773	0.036501224009337696	0.0227004825135533	0.04298431412187462	-0.0534003563459553	0.01263694175242282	0.054875225327365496	0.03220675336325918	0.050919794891312105	0.06025031513589867
774	0.056565824355639206	-0.05111855066080288	0.07624171238038989	0.02138313458854614	-0.03242832854061231	0.038843724548114196	0.09440927717017222	-0.013630181582645727	0.09538812015010201
775	-0.0011912002266621772	-0.05640817585899476	0.056420752048508535	0.0049881967908118035	0.04962451341872326	0.049874587108756196	-0.04862298636381532	0.07366721282248825	0.08826694198832057
776	-0.08814179609219311	-0.01584893556109858	0.08955537380178592	0.06213484866682681	-0.17421991352390104	0.18496842348661843	0.054533129325084945	0.10318328697894116	0.11670755290796295
777	-0.10765567561137164	-0.08026625563419482	0.13428483266875224	0.01157714045679291	-0.08780480101572702	0.08856474051544287	0.01696247444482941	-0.021267113239291778	0.027203228573541606
778	-0.0008951057205010518	0.06726033598680436	0.0672662917909757	-0.06017010125224345	-0.27361369996177676	0.2801515623577324	0.0997207686319701	0.05865223544117044	0.11569060644147995
779	-0.053958578124722434	-0.03013638951417316	0.061803965295049966	0.1406653555572864	-0.04037802788379157	0.14634591688817986	-0.10453884743507949	-0.10413348725488598	0.1475539013070082
780	-0.024034353704367892	-0.14784965771048075	0.1497904250714744	0.01558862387154228	-0.0550442770549945	0.05720906947954503	-0.0973969008144441	-0.14062437744189785	0.1710595563515234
781	-0.11310119628672602	0.03597213130443105	0.11868392828041949	0.19451060564742467	0.03517761897583474	0.19766598236959482	0.01146178649237473	0.06349465795206971	0.06452088141095962
782	-0.1822746539766234	0.04189872094660489	0.18702821257569474	-0.1167704083615029	-0.04144807087073085	0.12390831629804866	0.1779998616215512	-0.09672966956040423	0.20258474698396317
783	-0.06918725066782777	-0.06775002353578027	0.09683460819392835	0.10639617675666396	0.06709359762493562	0.12578432839862067	0.012950913320732118	0.09116351887568003	0.09207884300770502
784	-0.004464315853300245	-0.04320158714283036	0.0434316387866909	-0.07404063773977311	-0.16290088119200202	0.1789377353440103	0.004151777698843211	0.048697320568733056	0.04887398376063245
785	0.02242979006151476	-0.1081621366037342	0.11046331190439873	-0.13298320716958148	-0.036553084486208996	0.13791541383965664	-0.09928897711671308	0.14896269919182187	0.1790200735319824
786	-0.09802560569166396	0.004078133397480208	0.09811039977099892	0.08121983855628785	0.022750619616722055	0.08434603054118339	-0.02047038427655052	0.1511047131373889	0.15248498603063268
787	-0.024730229166928557	0.12429948836566143	0.12673573703819302	0.0619421553700599	-0.048166954981427396	0.07846582800220421	-0.05423482799110994	0.1537616052351637	0.16304615239777845
788	-0.09748736020839617	0.05866138511584337	0.11377584763081695	-0.049154651881530245	0.1483510079759307	0.15628244101327918	0.016297186835502405	-0.1467274606690706	0.14762975991697924
789	-0.06694605938456055	0.04057427991317724	0.07828184372888751	-0.03144667034403792	0.013266187536284557	0.03413040883837264	0.12095451781196909	0.09328758169297321	0.15275001891079784
790	0.012990855418798386	-0.00020047468878900426	0.012992402187931547	0.01873973099397371	-0.058852988664067754	0.0617644864984676	-0.04000500314179162	0.026022408074247463	0.04772385146189918
791	0.018075152306562266	-0.07722994890308871	0.07931693475216448	-0.0820364624633894	-0.07653462905111379	0.11219416481037991	0.1709433937178978	0.07277346998769461	0.18578918641794553
792	-0.1245796908477075	0.04584156878891693	0.13274618186878062	-0.12251538119944891	-0.014726022977860942	0.12339722194275997	0.08486165629332372	-0.039685504267843286	0.09368265558703606
793	0.011792536935775146	-0.11354163300150322	0.1141523821566141	0.12744501178318934	-0.14165696020803425	0.19054901050332923	0.11592260820767672	-0.031717772417867926	0.12018347715398395
794	-0.03992308449650831	0.10525143061454675	0.11256871822191143	-0.014532753581866136	-0.01233052169711946	0.01905892683217963	-0.22865826737987793	0.05350647902128776	0.23483514757894156
795	-0.03811860575270646	0.068526837242627	0.07841527610745087	-0.0692183884115532	0.11565084919484638	0.1347824328827082	0.029546205659248998	0.04804311409076761	0.05640141026957704
796	-0.003704239370723102	0.004453673312155018	0.005792805476366088	0.01916143571419343	0.09038772108887483	0.09239643251916925	-0.15097848484634885	-0.11256276330041563	0.1883212111481991
797	-0.11994962504149101	0.04117349321950655	0.12681943499121515	-0.04762174907369652	-0.004623974780692919	0.047845711695099685	0.04002663293893157	0.05240901166151944	0.06594570378550252
798	-0.034013569152645744	0.08264492295042	0.08937061136628008	-0.09040765890433387	0.008257034045638463	0.09078393800553715	0.13666782959355084	0.13463423880227635	0.19184492149567114
799	0.036566399053516885	0.03198850320114491	0.04858359678729744	0.014325172621768328	-0.08410405718628547	0.08531531518922872	-0.05251299867038477	-0.03378014268789222	0.06243967544254366
800	-0.01994072869646815	0.07304025303758352	0.07571334905246484	0.012253190850887578	0.020302185214002184	0.02371327498452974	-0.13794972361361618	-0.024256682816606683	0.14006610191741098
801	-0.03706119614483093	0.14656268647655374	0.15117590193847108	-0.09365362931923775	-0.10486489512278989	0.14059746979863794	-0.02136423351856799	-0.07984801745444761	0.08265673817204303
802	-0.023679968305877517	-0.015543021335787386	0.02832536692104986	-0.01673911528973644	-0.023617121667453063	0.028947649585732677	0.02574946466809422	-0.03503612618746062	0.0434806286628551
803	-0.054300066859886316	0.0782407870098136	0.09523716718226735	-0.10114407008015966	0.16380055178216602	0.19251167153324053	-0.1256483912910927	0.08326562924060092	0.15073381587047
804	-0.05783010276131867	-0.04440830202314803	0.07291377149732285	-0.018576250217407712	0.03462509065491407	0.03929343424798547	-0.07105533495972433	-0.09699264208625	0.12023490859608957
805	-0.02012411812967312	-0.07756410302262552	0.08013220456346815	-0.13312154474437732	-0.12123190699068905	0.18005143972689677	0.2635059192033295	-0.05468265569144297	0.26911997749825356
806	0.05128483845779183	-0.061186189088266445	0.07983661059180118	-0.08953992373835773	-0.039749292357460574	0.09796634210783718	0.05689944818822634	-0.144476629295552	0.15527731198320316
807	0.009316056477104744	-0.03525093631864632	0.03646117688207367	0.07130309728107173	0.11436228568854742	0.13476967043731655	-0.0677120336479163	0.037548251935574796	0.07742603389141113
808	-0.04416188824982567	0.007276316957884424	0.04475731406442624	0.00850868829627137	-0.04503382157289788	0.04583058871520971	0.10741293737257245	0.06292401744653738	0.12448683097667926
809	-0.02810886579796035	0.031514916020863724	0.042229116356488426	0.05365965027123028	-0.06697483004512456	0.08581949619290515	-0.05263516232200497	-0.10659055002795849	0.11887811265294605
810	-0.10040886918280324	-0.06323398048086541	0.1186611869906237	-0.11291353734889215	-0.008540314428985956	0.11323605383086081	-0.050966451419096406	0.024103205072562736	0.05637857452104592
811	0.013589713621362598	-0.08354937578622638	0.08464737745836383	0.039499132916773504	0.028580412691129438	0.048754707370388485	-0.21474006304499801	0.006993183212029537	0.2148539021940415
812	-0.09434374398984408	0.12621989254663882	0.15758236990382615	-0.06840967438948029	-0.12796822166562305	0.1451059933508494	-0.04233712795999898	-0.01810854374005072	0.04604727744706148
813	-0.09196056360721998	-0.06399369479813247	0.11203543293473757	0.005066777862874911	0.07616733909124515	0.07633567830413535	0.0021331972333382583	0.07974339297442438	0.07977192020698635
814	-0.035943114633802224	0.04088034699348245	0.054434458387001304	0.014112023424202069	-0.13486678367008564	0.1356030919361314	0.1006031111253734	0.06605676865076246	0.12035149626275772
815	0.036345704227244625	0.034763309236516084	0.0502941138190941	-0.031478254152182306	-0.0035364501562554864	0.03167628393888813	-0.018057506323791325	-0.007941008768550339	0.019726458245107183
816	-0.036900691871236686	0.09015827640111163	0.09741753365896304	-0.010859271484144761	0.11464796259185038	0.11516110065307938	-0.06369417165814116	-0.04518313866450797	0.07809265985220959
817	-0.05557525016826943	0.12590755628063255	0.1376274724022293	-0.07060841912868122	0.024155355619328318	0.07462593421155767	0.11899201562045764	-0.05853854093421344	0.13261169087273494
818	-0.027986952158882625	-0.04667293102248207	0.05442087817531939	-0.019243602643811926	-0.03447049822224223	0.03947824072071259	0.10732749711411349	0.007199277267829303	0.10756868145496218
819	-0.04462777417499627	0.000737823063810711	0.044633872907108955	0.11398489736334637	-0.08715248616793123	0.14348558349947232	-0.03327803349906896	0.10340530757397219	0.1086281968368846
820	-0.1023471699675824	-0.16287312770639595	0.1923605960929555	-0.054759798916542556	-0.1278683007407311	0.1391004597824976	-0.023283126893744056	-0.06161728723967161	0.06586952318581321
821	-0.13393153149467724	-0.07753539630308592	0.15475591364592925	0.027267264740361938	-0.015581362437631596	0.0314051362333269	-0.10492364228937466	0.06787930332762374	0.12496627757724163
822	-0.059144915653728335	-0.028288244418272872	0.06556177102515295	-0.17274918743679832	-0.10535200521106651	0.20233963220799492	-0.05249105670514389	0.005524532554923134	0.05278097662958726
823	-0.09364491414571352	-0.03301239540726284	0.09929344487872059	-0.04163644864668294	0.08860590160527819	0.09790096861212409	-0.140349022230023	-0.054260251923105726	0.1504726652242273
824	-0.10564476220398916	0.13482464997549648	0.1712848563713458	0.04476406183024729	0.23257624266414065	0.23684494903483047	0.12536814627862958	0.030299140204524903	0.12897755618119505
825	-0.014232484617603708	-0.004049991898802208	0.014797501571910362	-0.0646184854189557	0.13635235949080068	0.1508890804417216	-0.12049768264857791	0.021175545154186997	0.12234416715256352
826	-0.041225011515430676	0.01386070935052971	0.04349276765333811	-0.03184792736389108	-0.04312212599375259	0.05360791198691435	0.05779128127548828	-0.06123941126103716	0.08420271778904198
827	-0.009494797702789517	-0.019474605106418696	0.021665904723039982	-0.007811261965436753	0.02652067227730547	0.02764709517350634	-0.059262023271767696	0.028277710930074387	0.06566289924842174
828	0.07017481029599024	-0.07483457745380838	0.10259004816632197	-0.04413612134320738	0.16523917486911763	0.1710321084435585	-0.012045963247436743	-0.14433867318157192	0.14484045638693363
829	0.014495194569213988	0.11262334301857715	0.11355231419165117	-0.053397698639341504	-0.046829262556694104	0.07102319375796702	0.19640704721257216	0.04607425100753431	0.2017388529774739
830	-0.04207233400049159	0.0556293721299515	0.0697474611138036	-0.08447789912522938	-0.007004851324627198	0.0847678204432116	-0.14465082581237032	-0.009236814645600883	0.1449454385380854
831	-0.06193048120812651	0.1535948356616974	0.16561025947873503	-0.039816850413362206	0.07904382960321209	0.08850598044867754	-0.06839429129545654	0.07215870831693891	0.09942161871432607
832	-0.03586592446741254	-0.03521155666831274	0.050261498792892566	-0.04070338091127325	0.003745148587443681	0.04087531474558006	-0.051398442721561285	-0.14970024060954418	0.1582781158365143
833	-0.007368267653882441	-0.13339372298800167	0.13359706845892605	-0.13279566267603157	-0.004366301021305537	0.13286742493995665	0.004732814300487516	-0.18880011818584722	0.18885942962476823
834	-0.00564975897893983	-0.01696974964390044	0.017885529891416983	-0.05342614122010227	-0.11048430324365827	0.12272381117332913	-0.03527921775711675	-0.05690859457468634	0.06695678712438405
835	0.05480457942925271	0.07991295110282316	0.09690006027025719	0.0700810602780584	0.027382979746957234	0.0752408306009385	0.001220670844105343	0.1356794611111332	0.13568495202017486
836	-0.018609610815611934	0.007224908504367021	0.019962888508555456	-0.0016386756610064354	0.012898829185081801	0.013002501769578536	-0.054832394470223464	-0.05376558118951673	0.0767940701095124
837	-0.022708393507018657	-0.06418817102255378	0.06808665386762827	0.07076078119636502	-0.06110567108091995	0.09349326817353974	-0.1448663961214918	-0.053700032884282226	0.15449908173514162
838	-0.15756150819628478	-0.06723194809056633	0.1713060527510354	-0.08447424292506801	-0.0672615944976989	0.10798157163209046	-0.05983678158510667	-0.0384310430616297	0.07111529723813714
839	-0.05854437931213364	0.04456606318410541	0.07357702315786266	-0.005828202685621118	-0.06152893546082401	0.061804351347513775	0.050108242006173656	-0.14873029355325756	0.1569443727483959
840	0.1100637351699337	-0.006348543161713947	0.11024667704667312	-0.026103085158836373	-0.14527910826230894	0.14760552277032574	0.1040299626815341	-0.002067684007014073	0.10405050914183092
841	-0.027324879990921168	0.007319191260606736	0.028288153478578024	0.051519799730529135	-0.04122991923846577	0.06598633195355111	0.09505892594014535	-0.06537770798933962	0.11537089798919571
842	-0.10749255353057646	-0.07295498831018137	0.12991181387334466	0.032759569659031096	-0.029477081447510527	0.044069124508073446	0.11751347697131949	-0.03421869272188006	0.1223941836913964
843	-0.12549699242727003	-0.07247746455299714	0.1449223170402724	-0.004056876195435564	-0.019348942008231607	0.01976966872011267	0.13059640540794243	-0.1300231866715678	0.18428632661623331
844	0.025531416441823062	0.04170033825455651	0.04889551550060825	0.0811244764657099	-0.09488831020327944	0.12483978570579696	0.028741356298148592	-0.10664810964261097	0.11045308892104147
845	0.08044631009788607	0.032825542812936405	0.08688570117878526	-0.017003920967037945	0.04540594883932436	0.04848539489632537	0.08300536639152276	0.04919766121444082	0.09648989956861719
846	0.04792638277389932	0.11473899836286588	0.12434619379419724	0.05523628718463663	0.05950043931216267	0.08118712767603006	0.057820407972521436	0.08198624514179344	0.10032419434293538
847	0.08200494858180576	-0.1800769892644824	0.19786999179882006	-0.07369978877936707	0.018481536722745127	0.07598174824099205	0.03558347592788153	-0.13861575164702786	0.1431101336865445
848	-0.012732827811479235	-0.0074010188209674916	0.014727524695789652	0.14108285277992996	-0.025185296885805956	0.14331319034809592	0.0530929204382834	-0.11036143894015968	0.12246838533110692
849	-0.0564557751685767	-0.06065096690080844	0.0828600889203472	0.027502408461616192	-0.08361370296762892	0.08802064414186285	0.10300801946802551	0.0131931546938401	0.1038494651189919
850	-0.16059302680787835	0.02236981614997464	0.1621435442251698	-0.005514186031513329	0.03483545713517195	0.035269183736039864	0.052282604391701966	0.05596450297081687	0.07658652828500444
851	-0.11938538090107965	0.020581214202119006	0.12114642194852218	-0.12691250433362417	0.1207724777485857	0.17519353623283251	0.15601304111201567	0.05842374489898858	0.16659352617986564
852	-0.15559589346375313	-0.10894931878960176	0.1899474562280366	0.0074814555356474705	0.09177437087610046	0.09207881041062545	0.11044105511307281	-0.0758161253383582	0.13396011165944297
853	-0.08430745930674938	-0.07312188497762827	0.11159998995269085	-0.04138758231420508	-0.05904195104396195	0.07210328669965539	0.032450831522812564	0.146030100730792	0.1495922684698886
854	-0.11891406225003576	-0.01746922072859457	0.12019038178519004	0.08882927488953471	-0.005306473914735422	0.08898763252726914	-0.05945770280327462	-0.0527621489015684	0.07949253285280201
855	-0.06605228874059538	-0.09011227698997892	0.11172791644074308	-0.05517107011961819	0.1860333011129459	0.19404184110939532	0.09115360106890466	-0.034780551374791704	0.0975636496947687
856	0.009045604759844648	0.1183261256845073	0.11867137390700903	-0.024507584595322457	-0.051176602513668915	0.05674210383426887	0.012725147585848353	0.1700390172227242	0.1705145060079978
857	-0.024976888385710914	-0.04540598090339608	0.05182227373660703	-0.08154035148041387	0.04949302563914255	0.09538547324653925	-0.13577783380758565	0.006691561053337519	0.13594262445168143
858	-0.026584683831477846	-0.014511852226325901	0.03028760917369279	-0.02129187320430651	-0.03282275123922584	0.03912386565078107	0.02576299568092796	0.08977137896608457	0.09339503427874463
859	-0.09746373129530347	-0.06251822508892184	0.11579165508046	-0.007364135146299885	-0.04700803791171389	0.04758136310323716	0.09086433269816045	-0.04264779252065269	0.10037510230912161
860	-0.022392762689706622	0.08532878185403096	0.08821812077782161	0.09593713221648749	-0.17812427632893763	0.202317056017607	-0.016891436514580284	-0.115046848609407	0.11628025628833946
861	-0.0136549222488992	-0.011367683080287225	0.017767417376685076	0.11550858504746955	-0.017705189742100755	0.11685763545217016	-0.07142145782065225	0.12294663731410539	0.14218614652656347
862	-0.11632826521477356	-0.1040682895566869	0.15608483007369142	-0.13711138572463902	-0.0064587460279114705	0.13726342373547223	0.0852757515620597	-0.06086388992996532	0.1047681578624014
863	-0.10311897051118404	0.028691473632331193	0.10703608147947681	0.08483961748314073	0.04554022396532668	0.09628952535711116	0.012597625971506168	0.09522948082897843	0.09605911825055827
864	0.01413950964963141	-0.09182150252629835	0.09290378926243553	0.031798595994976225	-0.11960211263715018	0.12375708486596344	-0.022223853875552868	-0.10508812069297414	0.10741234934523602
865	-0.044870848109932776	-0.11753513515359411	0.12580898618810302	-0.009746769445048323	-0.04243046062352382	0.04353554298891117	0.008667600234827176	-0.07740029240288841	0.07788409695106827
866	0.013093467807769923	-0.013510528360589467	0.01881417752162979	0.03405683094078553	0.02016510064067081	0.03957902244343118	0.023895268810578303	0.13584086109954707	0.13792651454958266
867	0.006962413166759188	-0.11909556054888812	0.11929890083130916	-0.15209021061194972	-0.04839266021874718	0.15960351414375043	0.04841259525486438	-0.003594917070457616	0.04854588353356837
868	0.028114467328101654	0.02756337697285522	0.039372109713483996	0.10049885667345469	0.0793423288319573	0.1280438414651405	0.04386698992134248	0.20128266818405793	0.2060073428692597
869	0.010356002150176765	-0.04621550402589313	0.047361583513453286	0.002260943618225869	0.16735686316681744	0.1673721348226211	0.020014093719597812	-0.0700472414073614	0.07285039448210291
870	-0.13603002446928114	0.015209667937893585	0.1368776883056337	0.033565117303072205	-0.0726716981715089	0.08004869027473147	0.08634192333571278	-0.21094144308785692	0.22792810300026123
871	-0.11986086167370863	0.04049961155243813	0.1265181595545173	-0.20058479332988202	0.011138695130922863	0.20089382729295377	0.0034381272799105665	-0.050992078888670384	0.05110785486186296
872	-0.061788395623743025	-0.043766681871522266	0.0757187445471676	0.04764812301382559	-0.07921759105593001	0.09244333593853707	-0.04098390135579687	-0.08333900860860069	0.09287125780458726
873	-0.024818205536865805	-0.029140661508150208	0.03827690529813903	0.053540513240773385	0.061541088167001774	0.08157139260098553	0.184309534666882	0.0008106119032924243	0.1843113172346732
874	-0.03410951636218394	-0.056990563146287344	0.06641824594336303	-0.048322412884786725	0.1665019067151495	0.17337225996908545	-0.03491676250056006	0.04494318473289778	0.0569128294627485
875	-0.10082909532375434	0.039007232376172395	0.10811138072125177	-0.0634225558974887	-0.01251666186744827	0.06464586159124273	0.004257898675071539	0.11391251975222338	0.11399206927426073
876	-0.05879414068182829	-0.049105596925765035	0.0766035940929035	-0.02719142833319436	0.04162678228966898	0.04972084853047807	-0.04829050421308038	0.004814530018734341	0.048529913418991676
877	0.10939805517166513	0.04080103434694323	0.11675897772386984	0.019061264913453453	0.12053227898208076	0.12203016879737157	-0.030514675887662168	0.05811371608032018	0.06563801826070875
878	-0.00864571263889064	-0.050297660368467764	0.051035311163703176	-0.007376110866827593	0.10702399861207079	0.1072778788494453	0.10280435846851124	-0.023560329700878957	0.10546954657974156
879	0.03385504341056273	-0.08813407317529362	0.09441281067100533	0.06907274352225866	-0.06882679343007135	0.09750985279220474	-0.04324470690833921	0.040873057315582925	0.05950387794010646
880	-0.0430427850473654	0.025809786333833212	0.05018791104670353	-0.06297421033877167	0.13188344702079463	0.14614716817604986	0.11704818579399213	0.07129770105810737	0.13705342014643834
881	-0.04050358942790406	0.09095584999595868	0.0995665978379876	-0.0007471804368916283	0.13545714213584248	0.13545920284061583	-0.0995478554796781	-0.11275148864095642	0.15040835655426396
882	0.027236178675572556	-0.07336010504749545	0.07825288775136212	0.17831765650735745	-0.0004643494003784217	0.17831826110256221	0.13774550085491566	0.005560198805189097	0.1378576759434338
883	-0.13684583159110655	0.07623568867899233	0.1566482104979873	-0.1170718269455696	-0.03314187483840784	0.12167249702450461	-0.1336879603536834	-0.08119984650047313	0.15641574669843322
884	-0.01820309728535209	0.08051314343412956	0.08254525435435227	0.13645843301903698	0.055702225245901064	0.14738942241340153	0.1312155800154986	-0.1107045997202054	0.17167712963005474
885	-0.1097937422537897	0.048939662980265045	0.12020713976596203	0.01054482842153118	-0.03040524441760218	0.03218186281950845	0.18873178555742728	-0.1126436098648476	0.2197914232245624
886	-0.015580312907251374	-0.03920261304227053	0.0421851990587915	0.0047941475982519735	0.0768398342624635	0.07698924587678908	-0.009960008073317324	0.15674774629962887	0.15706386513400644
887	-0.14428398546100588	-0.07120684614584534	0.1608983635670352	0.030919880720829438	-0.10872748166014533	0.11303850800478375	0.113573543776828	0.11399628991652314	0.16091645024906268
888	-0.1368263742911615	-0.027807916992569418	0.13962355442091656	0.07914520180874225	-0.057339088929827496	0.09773297339510961	-0.03435179989622502	0.16118509251678848	0.16480497627728344
889	-0.08040453148799831	0.013629146094857924	0.08155147029379356	-0.053067164193041735	0.030426184379838232	0.06117088042040235	-0.00017938442958693288	0.0013772207466474448	0.0013888541170959511
890	-0.21830032298129287	0.016144709838968534	0.21889651132332208	-0.10989727313060987	-0.03338394106490759	0.1148559887971415	0.1534625866261917	-0.1050291323836722	0.1859620502771152
891	0.07049722005462349	0.017564255754974636	0.07265233042137166	-0.06306670344474963	-0.042593914460682496	0.07610289503344753	0.0020642849890690294	-0.029612483310734457	0.02968434672255097
892	-0.013707526878609792	-0.03955780654922478	0.04186545535538459	0.08696636178435255	-0.0866715955794755	0.12278075403864831	-0.02037622738314768	0.07876166141576903	0.08135471683523936
893	0.03665340960236991	0.034564652738565786	0.050380429279798175	-0.03362524432640516	0.06575110786171498	0.07385028937690982	0.04761008675477198	-0.02178939816560458	0.0523593184945733
894	-0.04599993400657106	0.07757684699109246	0.09018958430821301	-0.08232351779996627	0.13789969268122157	0.16060350813272017	-0.03908989853564804	-0.015264983832250549	0.0419647459056543
895	0.011300629887104674	0.02035933223843285	0.02328533111296068	-0.11765733631268697	-0.05718983356058682	0.13082020429155566	-0.016714781997115968	0.004096267006145717	0.017209396869058195
896	0.0019614598286876715	-0.016142411027125585	0.016261142592949033	-0.09323380765407455	0.1682898356710712	0.192390258796731	0.044113745497423223	-0.05093852705941979	0.06738513249074064
897	0.044805923752803546	0.06434762359010304	0.07841037855434464	-0.01031063323341775	-0.015259090217058551	0.018415998260381938	0.16377292565179552	-0.21926969301625246	0.27368004942266094
898	-0.013679969522760254	-0.011808590659684044	0.01807164573334777	-0.07249255263560253	0.06106082728331236	0.09478182745731434	-0.05406258963012004	-0.06634062964507269	0.0855794527863988
899	-0.19216395211535883	0.021928672294153947	0.1934110936869401	-0.011948698666426356	-0.029288263526457838	0.031631847562485174	-0.01486145793942358	0.0243842566552381	0.028556171044343104
900	0.011117446261897613	0.008250712890305585	0.013844561191472843	-0.08497177306380607	-0.00011418463926523015	0.08497184978414207	-0.1954586353624579	-0.11912153186681687	0.22889739511853632
901	-0.11438877007307671	-0.03585241797517967	0.11987571310944597	-0.0003866644750200633	-0.06110271409647758	0.061103937511195805	0.0786977144450961	-0.08420172687088107	0.11525303061924376
902	-0.07700474094378836	-0.011336131933612771	0.0778346838821629	0.04083948718024141	-0.026472650740447138	0.048668932085785474	-0.04622836952289477	-0.007317973276160186	0.04680400497410345
903	0.06888691629123872	0.010625253606873258	0.06970152975599965	-0.0380232669287748	0.024128297179856432	0.045032694264682045	-0.012620045877894219	0.09750721157534561	0.09832050583250355
904	-0.04261478936328448	0.08354110028242229	0.09378238485384577	0.03011437147714687	0.009025188179438884	0.03143770651841321	-0.01537396371709043	0.04763833609899231	0.05005766501401126
905	0.004877515980822356	0.08544487545118164	0.08558397573734887	0.11088744357866852	-0.038074268902411855	0.1172419510920283	-0.12957398641695822	-0.09751826833150541	0.1621703752673637
906	-0.09315727569159887	-0.038158485352452566	0.10066949894915488	0.1555759486746559	-0.004175099239558006	0.15563196091959816	-0.08876291917069755	-0.05714457419260272	0.10556684223447088
907	0.08975455060516299	0.1575283949396738	0.1813038184005086	0.025111725962630366	-0.11556255874751542	0.11825947642829811	0.06511782174708798	0.18289035245215945	0.19413709519090014
908	-0.06548571229761199	-0.05607324730685073	0.08621245605282832	0.066089634028743	0.05944944701962531	0.08889362450138043	-0.13376764438116445	0.1035739213849272	0.16917842614924858
909	-0.00926123546609733	0.01806893146285751	0.020304107135452696	0.121798958818558	0.022528544485395086	0.12386493323743897	0.15698973074533737	-0.029393277063306057	0.15971768936474695
910	-0.0774124161203509	-0.04015632592953164	0.0872078705263988	0.04130469908585847	-0.10916742291772726	0.11672019702292848	-0.088408243660049	-0.09192978746550587	0.12754255513556123
911	-0.034149751884778645	0.09962348088468893	0.10531402327028402	0.06914375028080276	-0.024577430715157125	0.07338193444882984	0.04893799561311814	0.12198758471877179	0.13143781130309912
912	0.07421659975608166	-0.035096989408956884	0.08209690825437248	-0.029743693016373095	0.025617929256766432	0.03925513436044935	0.07434126899999616	0.0053239466312662445	0.07453166229370146
913	-0.006352204219161111	-0.007648286963023681	0.00994217239393314	-0.20272115249589046	-0.0013684401820599872	0.20272577117326243	-0.0592029638807653	0.02938071872303515	0.0660924925006563
914	-0.0498091799815049	0.05768728675506038	0.07621533614431228	-0.03218828279469227	0.02602216495031682	0.041391286739754535	0.07365512156344686	-0.02258791700428957	0.07704083934588725
915	-0.05977951431725696	0.05176821645733522	0.07907931820128852	0.07740302977737391	-0.07254214522497346	0.10608294798203043	-0.12746549643111307	0.08585268954753349	0.15368193479708425
916	0.07586690026398075	-0.04996474055985565	0.09084196087094601	0.04021173822817041	-0.045556275977052495	0.06076477739799819	-0.04336816472209746	0.09545993376007571	0.10484939992599394
917	0.016753440845778997	0.06911751471276002	0.07111897510679983	0.016763192735365546	0.01667859028403876	0.023646987219217683	0.13885556665925677	-0.03297902735582601	0.14271820009234848
918	-0.1148914699913934	-0.030331125095738546	0.11882771994091526	-0.07819463416160079	0.15165862034208175	0.17063041327890605	-0.021561351849523784	-0.0020995773478266256	0.02166333581465397
919	-0.03468152468168597	0.02201533165221697	0.04107898467590818	-0.023623046213119298	0.00949537252656244	0.025459976665452126	-0.1156471733370414	0.052873140654078325	0.1271606767183694
920	-0.017684120232669093	-0.0477555181083285	0.0509246268341594	-0.028951994274492823	-0.02419613762278346	0.03773156567558445	-0.0716816377602156	0.08749931474030226	0.11311227728239424
921	-0.033327628803298655	-0.035604368980730626	0.04876886232183887	-0.06184532924961715	0.06762607893637756	0.0916413187503471	-0.026274707234000706	0.036435744128717966	0.04492130552917908
922	-0.0443404787450156	-0.061870620282718586	0.0761186686004526	-0.04024853827799129	-0.014250518205497168	0.04269686291333517	0.02525107391553801	-0.0734685810645329	0.07768686592676914
923	-0.163352955801913	0.01562324129054904	0.16409836634666558	0.01121053663099887	0.1573717383893	0.15777053012278702	0.15555683974973994	-0.10752203978928694	0.1891002893529655
924	0.002644947453743307	0.02832267075780481	0.028445903499240005	-0.024915834278643637	0.1023084698331987	0.10529872647573361	0.07568239362199233	0.08867176121291416	0.11657832534804338
925	-0.050501018604654564	0.05893494785286642	0.07761237632315963	0.04081985724142335	0.10775297751155262	0.115225712876143	-0.09372992624037263	-0.10013040189945056	0.13715464431644736
926	-0.01747021056640731	-0.02423991808833204	0.029879455921479833	0.08292687329312956	0.048939479541019945	0.0962909080439097	-0.014384368642259289	0.01436730253529953	0.020330505241563396
927	0.07226738288892351	-0.036464425053089854	0.08094583944877391	0.030414380459051236	0.02940447763903305	0.04230434781357954	0.11625230649865909	0.04051525352205309	0.1231100505004137
928	-0.05016903422227377	-0.06624167122953864	0.08309567378677403	0.0511384410647619	0.09523732430165881	0.10809851106594141	-0.049018381935130036	0.0016270692793086648	0.049045378191812865
929	0.004406205827367653	-0.1389450245466843	0.13901487149248398	0.049099547783738956	0.06340459976185062	0.08019294771691668	-0.11015403866943996	0.18455506341544625	0.21492902006817938
930	0.02892030020983792	0.08930706282693306	0.09387297393286802	0.0304187393691682	0.09701233528567695	0.10166952789498918	-0.08919042191474522	0.05507014390333962	0.10482200203614123
931	-0.13860803080055809	-0.02157422338386656	0.14027698783843856	0.07567370126677862	-0.09113136978058498	0.11845436092225296	-0.04337225445675441	0.0672649851572708	0.08003580876625983
932	-0.09155358058451547	0.07841320324284962	0.12054330574797512	-0.02982198329850514	0.003935275693342978	0.03008051001294585	-0.050077305738213215	-0.023118748209617207	0.05515626046767639
933	-0.05493211741927366	-0.05793237138190621	0.07983543810925055	0.0494527945464252	0.019034827454040216	0.05298965507206124	0.13366157943614096	0.1706074889173135	0.2167310155285465
934	-0.12987626869628777	-0.042595896520963426	0.1366830478548637	-0.04153230913351833	0.03888385228965821	0.05689364350123911	-0.027862065563286628	-0.08353893991410759	0.08806275705101312
935	0.004282413848169712	-0.07997167381794675	0.08008625151429591	0.03217641500944839	-0.03551975164222082	0.04792676120483528	-0.035940834956786516	-0.05018021237307135	0.06172355572386859
936	-0.01610794920913703	0.09612204897588456	0.09746237390422258	-0.029276655895900873	-0.0448986282581275	0.053600460818061184	0.04394673280184541	0.051669714321051385	0.06783122217663382
937	-0.058029698376643124	-0.025196999342794103	0.06326400769446197	0.2353949956775226	-0.0389106044154904	0.2385892686731733	-0.1002817992787482	0.07467712385977994	0.12503244416771217
938	-0.056401575781286815	-0.06315683136027506	0.0846753984229331	-0.08535989880015932	0.07515263139422924	0.11372875770292372	-0.05626867936138956	-0.007240386214014264	0.056732596182467766
939	-0.10799430479947088	0.10529544413885154	0.15083070120343214	-0.08637482567379107	0.0797617812084455	0.11756935081781189	0.10990549594754583	-0.088323888792239	0.14099761477010814
940	-0.055726243205851594	-0.1290873931096105	0.1406021665610912	0.08581324075533675	-0.05081038129768054	0.09972766485057731	-0.12365365329403384	-0.010114646044621646	0.1240666435330992
941	-0.05402326710716453	-0.03572020222167798	0.06476454458798898	-0.07608941720194266	-0.012014021619927935	0.07703204609521536	0.06403873056764604	0.0725502475882258	0.09677033345932227
942	-0.09471196085287346	-0.0490262028032722	0.10664860097490174	-0.19324448218362164	-0.019439901385889243	0.19421982303644797	0.009572822373964639	0.0010321438685924667	0.009628304584346664
943	-0.03758866192915038	0.17275380529414858	0.17679588442391003	-0.043117966276891274	0.06366157374507397	0.0768892384378635	-0.17940697564854288	-0.07115528496544246	0.19300242871495213
944	-0.021456886303777418	-0.001928918987287358	0.021543414267769827	0.04884799206331243	0.015623297799304409	0.05128560970431358	-0.040423068781639905	0.13001048855373526	0.13614973971222316
945	0.07007826672070704	-0.014315081591777471	0.07152541525610182	0.06752032154215916	-0.03546104250438394	0.07626584659370332	-0.08705675122968447	0.008219685063024763	0.08744393150586541
946	-0.032067108610753514	0.11610305501987706	0.12045006782730537	0.039672289701221934	0.13623458872523683	0.1418934590996784	0.017555914633302423	0.010963247200808272	0.02069789669985413
947	-0.052867110935784896	-0.1470632039271196	0.15627705323561153	-0.051449828845062696	-0.11378561051496125	0.12487693961836471	-0.15062693868295093	-0.031490641678747586	0.15388351169094347
948	-0.05836296615428143	-0.03450755395799105	0.06780123227854684	0.09094695754954692	-0.07652534840890973	0.11885906796127972	0.018500622588298772	0.04701793069894406	0.05052681311309251
949	-0.1833602372373129	-0.091040448772867	0.20471770786253124	0.08308157914127409	0.05441190160829145	0.09931366385970351	0.06626428714193881	-0.0016830756741030672	0.0662856582840819
950	-0.06766104718917265	-0.03572954660304649	0.07651547429895941	-0.09303872023414665	0.0427509819766577	0.1023906730262885	0.04528031163828796	-0.15981698584069481	0.16610772283450678
951	-0.05513771705930734	-0.09634710954423821	0.11100870848740502	-0.007770186132709513	-0.057191640946104474	0.057717064951754826	0.1659443228053053	0.09910333048676344	0.19328473396748133
952	0.0627806888064855	-0.039978088190532925	0.07442890851266598	0.03961945339842028	-0.06076872117035353	0.07254335641717834	0.07860072683559562	0.13839650699648867	0.15915925171950596
953	0.11033171897470603	0.013355688121623745	0.11113713428515057	-0.02872435356159855	0.05383928831401054	0.061022597893656334	0.15752142521059093	0.057787822085022256	0.16778686415123797
954	-0.10741466182606128	0.08264101263706632	0.13552655291450033	-0.08109904047645307	-0.0023055917061872724	0.08113180707538206	0.10327458160650448	0.03790945616754721	0.11001257234024545
955	-0.07091823074024368	-0.08534354526282387	0.1109635803737159	-0.2426283809983685	0.022072569375855083	0.2436303133535345	0.12202856756161964	-0.08250397125772929	0.14730199107424513
956	0.010066424922104383	0.19394311914679527	0.19420418732638178	-0.12986779161828926	-0.15370514940688265	0.20122354796097677	-0.12534557943475585	0.08473678549789275	0.15130048612066843
957	-0.017376805104327073	-0.03297669147852152	0.0372748646745144	0.10886532239615673	-0.00037020817673780177	0.10886595186059446	-0.0007866786323287116	0.017949366867392482	0.017966597736099328
958	-0.09702079129882876	0.011554938345982375	0.09770645088442391	-0.10802647627596862	0.12266117608191829	0.16344871885212736	0.1685029637138195	-0.003831841713401827	0.1685465270815668
959	-0.020222264386653054	0.09623433386169469	0.0983360920045525	-0.01512938897560792	0.010224456020912868	0.018260282355397135	0.14061506818274253	0.10789885597085602	0.17724209578950725
960	-0.07855806861540218	0.03419814600324887	0.08567895502771825	0.008169168206760747	0.019276494069302454	0.020936058196188777	0.09110618912459736	0.1593611626096737	0.18356556824501094
961	-0.1132769890441106	0.07633764113481964	0.13659835907113987	-0.0007370208789333369	-0.12913738739111918	0.12913949055954949	0.07234013078068507	0.034138644996362655	0.07999088450288756
962	-0.08799748347913962	0.004234211473617812	0.08809929423931138	-0.05768260680492449	-0.06543501731971749	0.08722972325671595	0.13609217045414426	-0.025548507565148145	0.13846950963199908
963	-0.17011862846180714	-0.12316948045111904	0.21002635230923994	-0.03341322053642188	-0.009757911220173587	0.034808908888334246	-0.07029763452923309	0.0035852777241747705	0.07038900224300021
964	-0.13936451499096572	-0.016804483399620568	0.14037399581473498	0.10619501020450664	-0.018842584030988378	0.10785371187539226	-0.03070426474395987	0.06948338086001231	0.07596507150792858
965	0.006428767027842457	0.05127448549868671	0.05167593161862985	0.016427917043289747	0.023498975465182023	0.028671907963971226	0.047132379190244156	-0.06443415675228858	0.07983246034359369
966	0.0558416492102204	-0.07601471994180184	0.0943214049638144	0.13679457862496036	0.1150358216539719	0.1787344315032358	-0.0206875011675914	-0.14821911175873514	0.14965586455300545
967	-0.06602312324276147	0.07037443489326826	0.0964967040332245	-0.011504865522854632	-0.06647164959592032	0.0674599298154229	-0.04353386987188917	0.0011664110053443723	0.043549493001135704
968	-0.12053247831622155	0.04777280243206762	0.12965461419195148	0.0677988923372616	-0.014971537478193672	0.06943224565445472	-0.04092823121420284	0.10566162747328817	0.1133115158782512
969	-0.027496145982181464	-0.08775529148910678	0.09196210756725583	0.08174377350457675	-0.047966206627403675	0.09477764232660743	0.1054700645233421	0.029514403450623485	0.10952184495160826
970	0.004130377593798935	0.04363677876037573	0.043831820400815374	0.05424626192219693	-0.08527253557288834	0.10106464394416625	0.05440020593478611	0.1627568859444108	0.17160765230044106
971	-0.16399171883838076	0.05716072549983149	0.17366816745516034	-0.0622279670749463	0.0568099089099142	0.08425963230772698	-0.012068056651358806	0.03891979754079134	0.04074786659392848
972	-0.0518555186610102	-0.07130072085461563	0.08816341423737058	0.1093838239208611	0.03947533608101784	0.11628896376810334	-0.007028777014595767	-0.021713079004783836	0.02282239045737528
973	-0.0345320368173809	0.1020525126516714	0.10773660893715052	0.039151755222201524	-0.04777120931540673	0.06176526836690331	0.05319272212767847	-0.19140647351465728	0.19866027230090472
974	-0.028378883532139163	-0.09197062433319161	0.0962494507556681	-0.07477346847274237	-0.08036757770422999	0.10977257915112336	-0.07783977003076911	0.029816497986150863	0.08335498395777641
975	0.03961565874504588	0.08460338714150664	0.09341912830689215	-0.120930533473294	2.3014254313251973e-05	0.12093053566321196	0.017196728289254202	0.05137989347383437	0.05418137057362986
976	0.055093283224359094	0.06695967633693173	0.08671140704420671	0.04875781661017175	-0.04524803377707927	0.0665184879659997	0.12316803192396003	0.029553859985094133	0.1266641019706854
977	0.06091884301734866	0.048730264434694255	0.07801117936839308	-0.00941991260725055	0.17870124384655484	0.17894934843646146	-0.07604034973861586	0.06570899062628287	0.10049779220209738
978	-0.01294700876534734	-0.016356203522713192	0.020860259577637003	0.04070944759583896	0.02319751213146242	0.04685492175479226	0.04582530144723229	0.026253071587957425	0.05281270699871506
979	-0.03338735324910951	0.029476811129565038	0.044537599299343394	-0.005085637746757863	0.14620418202383934	0.14629260593943633	0.01777892303811657	0.14169914917780282	0.14281015013684598
980	-0.047397398041807585	-0.0612461588642255	0.07744420776762774	-0.061494182891281175	-0.09710279572996107	0.11493688471522484	-0.13248556379294377	0.010291878294951222	0.13288471459265833
981	0.039523114446241986	0.03770792970154697	0.054625676544163275	-0.07241061302044054	0.011712206540582365	0.0733517052292941	0.054078758877264405	0.17123539177083474	0.1795719119367407
982	0.03599236882807466	-0.0054919444232557615	0.036408955868086776	0.037767833031846616	-0.015132524683069023	0.04068663804254583	-0.0707400350493396	-0.12913497916250113	0.14724128294089736
983	-0.1347602440401308	0.06462084370943291	0.1494529250816944	-0.03252712852484024	-0.20618986464924777	0.2087397287871827	0.01854049073051254	-0.12375885248210558	0.12513993512950128
984	-0.08744936392259177	-0.11346993222367169	0.14325786808866917	0.04747713445567276	-0.036992816584944715	0.06018759652128826	-0.0696279089267386	0.16611918466977946	0.18012115149771415
985	-0.04082699252168442	0.018965688656073326	0.045017115240370345	-0.12102624745712255	-0.008990721598332864	0.1213597365208552	0.039979892602362316	0.016502336485028937	0.043251808308572975
986	-0.07162778775622002	0.07889999009867091	0.10656335400324292	-0.11293737933105098	0.03057055823592943	0.1170017550339398	0.03588347163110234	0.038078395208800776	0.05232196209984625
987	0.021441287666305167	-0.10416067870136395	0.10634460872238904	-0.12004722119800222	-0.017144919216974492	0.1212653436572818	-0.08410800147382924	-0.15953070897136332	0.1803446783712441
988	0.010418245576909997	0.17092739406123172	0.17124460248855847	0.10845236717600909	0.14329008031744592	0.1797052115645509	-0.0964267572932482	-0.0321696649224683	0.1016513987277838
989	-0.11110251926450651	0.1052219500161863	0.15302100689816692	0.0032562761306071477	0.05016254512309722	0.05026812377108904	-0.07579654047768121	-0.08904051323623334	0.11693300879459405
990	-0.14390290877282186	0.16206878439167055	0.21673564087955838	-0.014370802547005467	-0.16197122604673514	0.16260749685339723	0.004560845190082115	0.002995710693416245	0.005456701513418486
991	-0.12616352516184412	0.17016874709395902	0.21183634619392172	-0.05347679630941532	0.047579897869646254	0.07157942738528064	-0.008934246722221584	-0.004702327920700524	0.01009617018315989
992	0.007689571803651414	0.051992823612979716	0.05255837917757674	0.0026942794164283024	-0.07811606134407705	0.07816251135605481	-0.04296082938743086	0.11048596504709943	0.11854442768027867
993	-0.2147645760734692	-0.07358868241360607	0.22702228374189945	-0.02335195790382285	-0.04935101173580333	0.05459703560898991	0.07821717817303331	-0.05732546579933908	0.0969749245447669
994	-0.0016461407861570842	-0.010328217539660772	0.010458578155485872	-0.07965859939673327	0.005949415941039213	0.0798804607390864	0.04626484949266588	-0.08834040932719839	0.09972193449124414
995	-0.020549889631116945	-0.016874855201173836	0.02659057543400803	-0.06488372935315453	-0.04952912244229024	0.0816273992276906	0.005646953160527512	-0.015354062452629984	0.016359563374260745
996	-0.25454606933556134	0.06304891223396514	0.2622381870515251	0.0769894627815706	0.16983047310236346	0.18646653043795136	0.05715354196327933	0.1868783727202718	0.19542275596645636
997	-0.02576760486134621	-0.0894368069973588	0.09307476514164988	0.01273008299750954	-0.016451852023030965	0.020801885686427317	-0.02457230890091845	-0.016724157630185445	0.02972365746608997
998	-0.06540827580700585	-0.001195117770136302	0.06541919328858957	-0.03188493912136802	-0.1428274527140439	0.14634319455156017	-0.06793387915131714	-0.10640389122336097	0.12624103930187916
999	-0.03355672632794457	0.05715927737936064	0.06628149720984929	-0.15004208087044485	0.08906011763033223	0.17448303809901328	0.15668670540117094	-0.13738856363053079	0.20838987755151098
1000	-0.013627686198935545	0.03674830081547923	0.03919376792248494	0.05954155245007702	0.01399808997678587	0.061164883643831665	-0.1803049286351569	-0.0444079106047944	0.18569310653444418
1001	-0.11590649081692997	-0.12772639590787246	0.17247709072543416	0.005248862780235951	0.04200076849376899	0.04232747470087159	-0.06754864218010802	-0.06333942146036853	0.09259968342986093
1002	-0.018523920942071115	0.02126031455179433	0.028198166995557328	-0.09555135856012482	-0.017906508799879928	0.09721473746344078	-0.09881881498753796	0.16644202965573643	0.19356680353682112
1003	0.06162576676563378	0.059855712167448206	0.08590949545029757	0.08737857457987405	-8.939558015481474e-05	0.08737862030943475	0.11445158216196315	0.1163338459205995	0.1631953687028354
1004	-0.06183307596261188	0.05339219797189279	0.08169489633549898	0.09101988180961776	0.09434958664029615	0.13109715246271195	0.11303643139670072	-0.022480784948780128	0.11525025169089362
1005	0.05033474569599287	0.019883699395440796	0.05411975726043609	0.19939151450407852	-0.07457813210943835	0.2128823004506551	-0.10719584734850963	-0.07545299905100367	0.1310881564236668
1006	0.08967477390116957	-0.012091167797985395	0.09048624985568206	0.0063452575935441695	-0.02244877301260377	0.02332830263220703	0.01716094503506938	-0.007925834503032103	0.018902827488662288
1007	-0.11968621583153899	-0.04632845516586986	0.1283398457928392	-0.15510600871755656	0.16546891302867803	0.22679910740384968	-0.015578530197845804	-0.020185689719520956	0.025498091547760348
1008	0.0037406194739574017	-0.15578513426725593	0.15583003655494632	0.02220382391520731	-0.09643762691663084	0.09896072797715674	0.15483467676876	-0.026169922440476133	0.15703070391049936
1009	-0.09592109454905182	0.052670562197146255	0.1094305464742436	0.15623488343099365	0.006502626566800609	0.15637014725632076	0.052177796306018466	-0.1089300705429093	0.12078196345413313
1010	-0.008827001489366897	0.1286738225455966	0.12897623255386617	-0.003169415471156188	0.02772890278060747	0.027909447214969785	-0.08249063667264275	-0.048577019649792566	0.09573103977662777
1011	-0.08769686866511721	-0.17181260256476896	0.19289974384054032	0.03841757793249577	0.10854625148983008	0.11514425303371777	0.007705405188338287	0.21260450793700905	0.21274409525120602
1012	-0.10765135460087111	-0.05925063040050899	0.12287982483003553	0.057155203830137814	0.03487919417879849	0.0669572663078992	-0.08753869358082123	-0.012285984012493803	0.08839665308704943
1013	-0.01537496637945276	0.06528823560733385	0.06707416268495671	0.008740686330568188	0.07468280009735186	0.07519255433824815	0.0825896919277265	0.0012377249683892086	0.08259896594881891
1014	-0.17860234246663015	0.036228415386037646	0.1822396631251022	-0.025523014761373836	0.07355965576463792	0.07786171869873755	0.0791821254738746	-0.06139176234382637	0.10019359998643267
1015	-0.046495871604047924	-0.0004054942890244432	0.04649763974481437	0.007161285962541031	0.06910009654373431	0.069470190434392	0.09966877067325718	-0.09322087580209536	0.13646976050696366
1016	-0.09810075241615437	0.07038295806275414	0.120737394415645	0.04374199535033537	0.044706325112695115	0.06254612427889321	0.009037775579423403	-0.13576914923685698	0.13606962655906704
1017	-0.04625955374628493	-0.11332233174256277	0.12240056039241355	-0.06757567281706081	0.15605799313521915	0.17006048564575652	0.041080732410898685	-0.031104524928752954	0.05152783758765038
1018	-0.0891091092279362	0.08732343998777305	0.12476304147741216	-0.027656801516025377	-0.02840205981708824	0.03964310371237704	-0.004180920982394078	-0.06330882651750432	0.06344673053266403
1019	-0.03711583028965612	0.09579147160572524	0.10273067161505865	-0.11730820919592407	0.0654730262450574	0.13434259603878682	-0.10618559116217686	-0.012153400879189405	0.10687883290619923
1020	-0.04098583564486812	0.004133211179236652	0.04119371503227536	-0.06480014295945619	-0.04280440661355015	0.07766128863921905	-0.020114233412111857	0.049772380158741	0.05368307193541695
1021	-0.09071563683419284	0.06504633770385736	0.1116259504547102	0.04984568331277727	0.12305134543302768	0.1327637968641903	-0.0549627714769438	-0.15559265260053523	0.1650150895878846
1022	-0.00471072586099806	0.09771012434088991	0.09782361339088656	-0.03294576774676748	0.03522643406840779	0.04823199425277608	-0.11491056156023814	-0.0978412554060817	0.15092166318168967
1023	0.0876642405997381	-0.1710177413278843	0.1921772279142873	-0.026389637695310723	-0.020227337021293684	0.03324993444599196	0.18384868287164452	-0.013840812548999323	0.18436894067509055
1024	-0.15356501893418928	-0.05421061072128825	0.1628527106161668	-0.07543179639692833	-0.08537869427831052	0.11392750916410341	0.0031022694480903313	0.02709568668336017	0.027272702700161137
1025	-0.03127693584786648	-0.023306111731793713	0.03900540424205866	0.018896712031254013	0.036196748014496107	0.040832466156443065	-0.039815178629319846	-0.03399085780976464	0.05235099678065629
1026	0.00926936404475355	-0.009566526155694179	0.013320643095652356	-0.0007712891407737894	-0.16215443160982115	0.16215626592161908	0.1524122062846166	0.031554578020661514	0.1556443767651326
1027	-0.08724714664167248	-0.028337504182790248	0.09173373828871882	0.19359609274977474	0.12151529233249561	0.22857255609243915	0.049441955934603696	-0.05753725741623628	0.07586199969432346
1028	-0.050387898528944625	0.005601668713143038	0.05069831368531921	0.0345826966569492	0.006670230316052241	0.035220092000671256	0.09043744225454145	-0.09535583107823149	0.13142170856507587
1029	-0.07646508613609106	-0.032738390361098754	0.0831787929777507	0.1126617619795372	0.09872903848378299	0.14980018575511245	0.01241319039235217	0.10833031611629002	0.10903918876061079
1030	-0.18521190433530418	0.03675767952061476	0.1888241947189239	0.1565376378083161	0.022986370668142145	0.15821632433823246	0.08126389442205359	-0.06131530750736699	0.10180072431648828
1031	0.11551328402318264	-0.005552618649750089	0.11564666168848116	-0.07711960536896956	0.14300700215098755	0.1624759557487758	-0.11358201854114611	-0.16108406952327547	0.19710137592127738
1032	-0.0155220329783369	-0.0035159208531587095	0.015915250774846575	0.07659687831078917	0.00735886798728657	0.07694955948549774	0.00895072410034422	-0.09389045412987881	0.09431613244103768
1033	0.008229827669627102	-0.09535930807707949	0.09571378009676099	-0.1430292454284073	-0.03128874781869609	0.14641158010171715	0.09837912238500791	0.06438766704016868	0.11757645762702663
1034	0.024194231967816875	0.03829928041248796	0.0453011671000529	0.09059300988349805	-0.11327672127868797	0.14504726479117466	-0.12284296400581016	0.0024474687645335298	0.12286734272818851
1035	-0.024857381698044537	0.07026954167116638	0.07453655419697149	0.12066181318097073	-0.09895333423125181	0.15604818331400502	-0.07778606252633812	0.11981630352938846	0.14285173472799664
1036	-0.010747725089110925	0.047039664608453	0.048251877072989086	-0.01770652578478172	-0.06531237691204157	0.06766999064036969	-0.014604815358988311	0.2844125446750701	0.2847872823709284
1037	0.044444395426963094	0.0740909034093374	0.08639887877096568	0.0028029486779306847	0.018316740281185354	0.01852996211057949	0.010231177442006183	-0.06576315895769191	0.06655426408536474
1038	-0.0623460612094673	0.06667993627384625	0.09128661046297447	-0.03841693616454577	0.06269193737931084	0.07352645780018385	-0.04436313132056918	-0.033082143751281524	0.055340000503672944
1039	-0.1695684073219235	-0.041317274975861386	0.17452954469981494	-0.019059212296148726	-0.0014167799678636605	0.019111798419484405	0.06787369035156633	-0.10629358592622748	0.12611567805390658
1040	-0.15952477001188156	-0.044710746015587825	0.1656719742642494	-0.030793100603877605	-0.1721781524851093	0.1749100661425353	0.03129632580190804	-0.03014742698766274	0.043454888823648265
1041	-0.05707359589149042	0.07627696374339994	0.0952657889585611	0.004188055276199437	0.09576082134382484	0.09585235892475699	0.06922797921356347	-0.038712493038123214	0.07931689746340508
1042	-0.012714679915172644	0.07977499984267923	0.08078188958699076	-0.00047699064248333807	0.12191788345090758	0.12191881653470107	0.030778996241184728	0.01253401718475764	0.03323323933056577
1043	-0.10128796781483973	-0.045108233450140846	0.11087833489484056	0.07777400625279142	-0.014451873807300336	0.07910532665472896	-0.15394161540315524	-0.1357390923163774	0.20523918274980288
1044	-0.012278182565704033	0.08295086687614381	0.0838546366196914	0.10334340602087792	-0.09370788574604197	0.1395027864201618	0.03083207518150344	0.13430689697384404	0.1378004333619479
1045	-0.013657458930495489	0.09169539932989919	0.09270691690865276	-0.13376013770217254	0.02450509404996356	0.13598630104720738	-0.07353732450705962	0.0457870507268856	0.0866267401552372
1046	-0.05977568598783879	-0.0366866321924584	0.0701358796689785	0.09004752432559551	-0.10330612524864533	0.13704273841053202	-0.09662781686724511	-0.027020771851919093	0.10033472531483466
1047	0.014603522561797718	0.02790746998642747	0.031497456282314054	-0.1081878651458054	0.05122662013033545	0.1197028854070973	0.03778702950154408	-0.08016396440522267	0.08862347763269263
1048	-0.14236656389490376	0.10113141180115008	0.17463046975867502	-0.05458511212355108	0.11308563466096544	0.12557028005150736	0.002420621704234159	0.01775625079582097	0.01792048692862731
1049	-0.1258022612197839	0.01515746832120757	0.12671210586964118	0.05213773408422506	-0.06447311858492526	0.0829163815871339	0.08768930651968637	0.05454301707831407	0.10326836490382121
1050	-0.06474143264219565	0.01865457800607401	0.06737541377348755	0.048564509343526054	-0.043907309057305284	0.06547032424259981	-0.00687215984255258	-0.023585510690673682	0.02456629592432434
1051	-0.038688265978108004	-0.027603190784822935	0.04752597254024543	0.04916780359235322	0.07446664077463644	0.08923426190850108	-0.15693737566334506	-0.020126219325102973	0.15822264245176806
1052	-0.0618341855777042	-0.0024629098187434538	0.06188321606730879	-0.07489888328968418	0.08162732083443035	0.11078295096561004	-0.018660309405384292	0.07343236620255343	0.07576621643721287
1053	-0.0647449157103845	-0.045920805903584834	0.079376473373283	-0.0217420538616912	-0.03799398584251182	0.0437751055547062	0.2021800680285288	0.043237001098752066	0.20675158565784696
1054	-0.005520997616524077	0.0478266491641126	0.048144260145408575	0.016243873914452107	0.022598124046811906	0.02783053449331716	0.10863064861471096	0.044584155706167396	0.11742386792507128
1055	-0.10015774479146236	0.1620792788809533	0.1905289124628636	-0.0398097152511438	-0.013552886334767972	0.04205346782823376	0.007608454479196871	0.13698450639101575	0.13719563976581853
1056	0.048925570178000685	-0.013516804685116722	0.05075840251759371	-0.04680524304198835	-0.024716694287626257	0.05293057483843884	0.13912533456026543	-0.005469595426570039	0.13923280931819249
1057	-0.009974246543549618	-0.02666392029441995	0.028468407745757256	0.06905459483722735	-0.04289392198781203	0.08129222356185203	0.18579397774371226	0.1298780401416287	0.22668856935642248
1058	-0.14167520766148733	-0.018468195055213528	0.14287385588176366	0.0273534667885607	-0.025979894097672828	0.03772488625137508	0.0392003708746159	-0.12027961214092461	0.12650634044773684
1059	-0.13644884755037637	-0.08942122122835568	0.16313933555030918	-0.0392142848379583	-0.08838778539793152	0.09669622920726187	-0.06929894148613311	0.11321838092023559	0.13274315451012178
1060	-0.0002672409489920351	0.008666676174652187	0.008670795444542675	-0.08934051837162162	0.0894618915052938	0.12643242564554008	0.08599638773386245	0.16048346896898633	0.1820723002424927
1061	-0.061994070214162755	-0.1478229406713314	0.16029624615204965	-0.012157320316187088	0.054487589186666366	0.055827393031067624	-0.1399367840289451	0.13642388796373178	0.1954322919363749
1062	-0.10778465672134364	0.011879007564070431	0.10843727700954654	-0.009412874679494452	-0.03640209940951926	0.03759940227121157	0.07548364639158785	-0.001390507371199177	0.07549645278633714
1063	-0.031207411090707647	-0.19452629047156447	0.19701365483542482	-0.02545687173263263	-0.05961370929415047	0.0648216526649791	-0.1364928705923166	-0.13543471309959437	0.19228329421689325
1064	-0.0744412776502675	0.014379671264912791	0.07581740409623094	0.0001843850682320397	-0.03534455071437006	0.035345031660108384	0.03536073270559165	-0.10670323805396606	0.11240979685364459
1065	-0.19160398791671318	-0.01009454919906819	0.19186971649825404	-0.05863411334214815	0.07731035331016882	0.09703014983170441	-0.06261728574043746	-0.07106244263948663	0.09471428206659183
1066	-0.06878559282380198	0.029805065231380243	0.07496532327395587	-0.009769490995835912	-0.00959256432904907	0.013691612203267504	0.12651364524020758	0.07779290892162334	0.14851747072466956
1067	-0.04163791507257496	-0.04988589727864423	0.06497937148731442	0.130941047681536	0.009274848020216398	0.1312691158412229	0.09319493190918912	0.09136113653881472	0.13050728946393125
1068	0.0570829278692245	0.0006871198236703932	0.057087063226051206	0.037718112336866394	-0.14831999423173983	0.15304076805596545	-0.1293524846468815	0.07496403803426177	0.14950475672273428
1069	-0.05567241109641827	0.04460841189267585	0.07133952459103733	-0.01270530122190447	0.05977941118542853	0.06111466829506534	0.03246853495288089	-0.03271204250789241	0.04608994995684643
1070	0.08056396742187881	-0.013701012553391394	0.08172068643704444	0.03381263984075598	0.051239109865185456	0.06139007242850609	-0.010724730391157644	-0.062141990393124104	0.06306065978073928
1071	-0.02593226610157682	0.07154513150592118	0.07609985720986961	-0.18468993188694205	0.08647212469956732	0.20393086890037226	0.14995119469826615	-0.011171901200963051	0.15036679210477757
1072	-0.05330925048714054	-0.04527064281518406	0.06993788164078656	0.08176091118171787	0.04877020712301086	0.09520178412238994	0.07824458635097208	0.03138468379426392	0.08430429212146115
1073	-0.04842373663622537	0.002650606278420483	0.04849622648678676	0.017938046326137866	-0.05461143148627208	0.05748201418686073	-0.018615523054592662	0.09283557834541094	0.09468359047545147
1074	-0.0443537126365928	-0.1100044577316924	0.11860958032761582	-0.027056173057390453	0.0037763648871568423	0.027318444909482167	0.13725747057827353	-0.04033994558015309	0.14306265913562258
1075	-0.058554633764957544	-0.06518728478474674	0.08762435296740274	-0.008163547876743187	0.13978203395394806	0.14002021472001308	-0.016479321709283543	-0.1625931495215828	0.16342613106644188
1076	-0.07642986672807343	0.049489530798586215	0.09105349079928392	0.014791765955418784	0.01667484238619807	0.022290058516846338	-0.02431330062726183	-0.002616472670119501	0.024453681044478617
1077	0.058398755176864665	-0.039398652233475606	0.0704462092949062	0.056405645560814156	-0.026409229374624494	0.06228197369459097	-0.03142882617611816	-0.01804421402563361	0.03624037492371626
1078	0.0038554881630026737	-0.07612996706082484	0.07622753225480494	-0.06875038814481362	0.13598141022231908	0.1523730940688452	-0.03147685176357197	0.06385869235476338	0.07119497725406054
1079	-0.0026732657185273034	0.05862592376914124	0.05868684083665616	0.08984733453165955	-0.07717301601913445	0.11844077812955099	-0.014575754738247586	-0.10839008826232464	0.1093657343947549
1080	-0.004051883704423449	0.08566999510726124	0.08576576136916374	-0.08494210813122939	0.2072230067442855	0.22395654993306105	0.03322999410265567	0.014249269229471834	0.03615624678581148
1081	-0.05192681138163684	-0.14173357289527722	0.15094634618275776	-0.09080134099586722	0.03606574089077743	0.09770169493232168	-0.09140143083336918	-0.008828402705121242	0.09182680574162952
1082	-0.057508529093359906	0.07936127217935018	0.09800735911352129	-0.049431483254566706	0.13641999706967695	0.14509957662666415	0.010398241710754482	-0.053486411932979164	0.054487793973876486
1083	0.034387582722567964	-0.04350305472089103	0.055452877432557945	-0.19462032530894555	-0.10391987293620245	0.22062731248518677	0.161167394331785	0.19915956472419805	0.2562019929993307
1084	-0.0001800265912683682	0.11776452956728387	0.11776466717049405	-0.019703550181370048	0.038751640697311615	0.043473204925371045	0.00013588928002491066	0.04274181247188186	0.04274202848810455
1085	0.015644714302947445	-0.017261876231452814	0.023296554609015554	0.013441935861745817	0.1563249359168711	0.15690178848287598	0.0300548018942239	-0.12385078761389627	0.12744531654589542
1086	-0.05175601281417656	-0.040598967627682225	0.06577963997206732	0.08914777798846561	0.0018013501493057327	0.08916597547630574	-0.13195772863164426	0.012469979580465775	0.13254562435765244
1087	-0.13615441274044518	0.04072274084776265	0.14211391814614618	0.03483330968931763	0.06786108795414442	0.07627900577637359	-0.08406495883679282	0.01896816156818052	0.08617835260381966
1088	0.06073981733326724	-0.025487657115087846	0.06587067689719728	-0.0023182228997050093	-0.09214910915775763	0.09217826466136715	-0.015088992347663886	0.0523611565526681	0.0544919113777529
1089	-0.0701723819033031	0.012593239080704581	0.071293427835438	0.08360934527957649	0.09080056711998064	0.12343121812325093	0.043563254844880085	-0.018906692271571292	0.04748915860837989
1090	-0.11507489827844665	0.1059278348644499	0.15640632472142874	-0.0483038162809422	0.07062798525307681	0.08556617888051243	0.06944671234551715	0.03294893760579378	0.07686662699085668
1091	-0.10270173388222162	0.08365153153781749	0.13245838920595834	-0.07013378405770693	0.17817583574085943	0.19148205166074125	-0.06915564583812028	-0.13864858702444907	0.1549384846807395
1092	-0.0574252734634677	0.058467718216796596	0.08195203539774212	0.15748690987659156	-0.038990876958179245	0.16224184191645982	-0.029141525232313923	-0.009896422668313616	0.030776089330769446
1093	-0.1141337743304457	-0.03524476066831421	0.11945171240915661	-0.08127143753740167	-0.045387152803117656	0.09308619768241333	0.010935905489919335	-0.008123114694199697	0.01362273912322962
1094	-0.024272198944677217	0.003335132265344013	0.02450026017897215	0.042572552473651215	-0.00564670229600215	0.04294540104529776	-0.14232175204018746	0.11063352412432227	0.18026441069705246
1095	-0.03424011707179102	-0.014595060111507192	0.037220980598964115	-0.08929799709996417	0.029751588154726623	0.0941237976485951	-0.054976852515625355	0.10845386679207207	0.12159233337129992
1096	-0.04365261972222653	0.08193429671720252	0.09283738571909436	-0.13967135537777664	0.023308639599769098	0.14160289613230762	0.05250838421073546	0.13985027133686878	0.14938282634030606
1097	-0.014163724410258044	-0.026773785450739884	0.03028938224084457	-0.06454311621873517	0.04286205128123705	0.07747883124609296	-0.05373577245627472	-0.008156606343825127	0.05435129684304378
1098	-0.1556865947565393	0.023803012008957875	0.15749571158474596	0.09895783822819602	-0.07021023776100101	0.12133478987188343	-0.04671360527472262	0.09018374241328225	0.10156410937643198
1099	0.020687900848286908	0.10567358094252716	0.10767959393833816	-0.00757028172575322	0.03351461859895667	0.034358970084110575	-0.03049232232802799	0.12342075263373976	0.12713167937864714
1100	-0.14828866107845579	0.05898029335067745	0.1595875997945113	0.057210624097341976	-0.07714511572367741	0.09604386700683674	0.04761393441360797	0.15776834490770444	0.16479665471501465
1101	-0.125365471960178	-0.08073719301239289	0.14911403654692795	-0.022036866852248538	0.11725159487900975	0.11930448441837865	0.031953978519945164	-0.10085624174733603	0.10579715611797041
1102	0.0012237830259990404	0.07302215272115965	0.07303240673103337	0.002381921003234953	-0.10602420224449859	0.10605095477763503	-0.05130649533504341	0.043826704752348664	0.06747693319212406
1103	-0.15478867944634547	0.07309141042187148	0.17117794706737768	-0.09755531295370608	0.02800477843466069	0.10149535309889793	0.07777703945253656	0.036419012740584004	0.08588138538123526
1104	0.0024626038132053952	0.04785986247183334	0.0479231765783907	0.052272685243559026	0.05132778548312529	0.07325964226758086	-0.04251643767493474	-0.20841165364369915	0.21270417214306783
1105	-0.00283135677730628	-0.06687368346014678	0.06693359485884728	-0.0922080816597327	0.00414731198772616	0.09230130291654322	0.09035890090981379	0.017653845554187	0.09206730818526539
1106	-0.09243663823936331	-0.10900721462399858	0.14292342330450042	-0.07321714344010803	0.0006026531006896173	0.07321962362843124	0.07034819225523654	0.05946784711429581	0.0921156501034921
1107	0.028834898902430937	0.11256498358350053	0.11619951344075052	0.14132607404805514	-0.031236487108078047	0.14473692456553544	0.0714195641208495	0.04356988609984627	0.08366055889106713
1108	-0.11344953356500002	-0.026591755146787813	0.11652432410403753	0.17449742731127033	-0.08754602719814616	0.19522719845459707	0.17734632403768044	-0.01512243452930561	0.17798990610641685
1109	-0.04076681953027244	0.022942261719987585	0.04677906526900907	-0.07461631023749134	-0.06285775017293059	0.09756377662975182	0.007562313285779182	0.09944531022013099	0.0997324335760958
1110	0.04114200901435637	-0.05761663927087536	0.07079789563685886	0.14152361338868993	-0.009663349475958823	0.14185314049990536	-0.025337005059451204	0.13397177526278384	0.13634661855889393
1111	-0.10407127536449425	-0.0223403631709716	0.10644210718791361	-0.04789474859452375	-0.0018130463236039282	0.04792905256631064	-0.0010859703940998447	-0.14004051377385318	0.140044724390966
1112	-0.09320029060175941	0.016049984741858578	0.09457217444082744	-0.07592936255959451	0.02466351829988194	0.07983456164866795	-0.04914126141403695	0.11274331227533947	0.12298747105367044
1113	-0.045146601569470125	0.09825923212136628	0.10813460283532289	-0.08108251702377006	-0.2742755715305847	0.28600955177290643	-0.019634188880431936	0.04497093527150501	0.049070218994685263
1114	0.004842701740462153	0.006148789151464208	0.007826836409191079	-0.035200908125574096	0.01634209103405145	0.03880937866328619	0.0630670003569566	-0.06938699005962104	0.09376567028266962
1115	-0.07884051802281129	0.011061371357405788	0.07961269508320686	-0.04504188706766157	-0.11665230687825161	0.1250461206540761	0.1752933175235633	0.1588016621623065	0.23652846567364383
1116	0.003542763960860698	0.0977433840220078	0.09780756768551226	-0.06182666426021988	0.06841694180029188	0.09221395956605744	-0.049957118271618584	-0.08312619870312947	0.09698287775085172
1117	-0.041367890242750394	0.012593306231814018	0.04324226757449809	-0.04090507794678443	0.0029165612168478685	0.041008922579898764	-0.06395241922337813	0.03873495565494064	0.07476836706865359
1118	0.04081176352988216	-0.09280060034809606	0.10137825934284957	0.11778279652736331	0.15308038614979425	0.19314862614467745	-0.032316853508390427	-0.03540007038976431	0.047932702868532615
1119	-0.0395487899344712	0.11165196096773397	0.11844942875852682	0.05011026791558186	-0.1124516384739575	0.12311137212316753	0.027797349288610645	0.026918683534736185	0.03869506623222526
1120	-0.060129600119515965	-0.07938240749962651	0.09958481526301916	-0.04550430030095313	0.033597918464120004	0.05656378232580437	0.18983403930764967	-0.08522177410952073	0.20808583147882137
1121	-0.03611810519691691	0.03956339305398688	0.05357032380861454	0.1200038212842524	-0.11252719280033939	0.164509228441287	-0.06407019842667051	0.0017338496239180108	0.06409365460754515
1122	-0.16748565663129633	-0.029420080431170354	0.17004995239573878	0.08638248396044043	0.03989507746616984	0.09515014840349667	0.07668467914383405	0.19388167562006725	0.20849614902112162
1123	-0.05487500754716116	-0.05521411391742374	0.07784513362431361	-0.04429476214847537	-0.040118471204611574	0.05976217604459575	0.08980936157968267	-0.08279046570404941	0.12214738081041102
1124	-0.03145646390978401	-0.055732403907210126	0.06399695279451947	0.07890409117501944	-0.05313647077153851	0.09512801969036436	-0.07473645082886335	0.06559615919697702	0.09944040015954411
1125	-0.028757411485685242	0.12835757019178473	0.131539555042945	0.021061106372202747	-0.05360357328499646	0.05759264944887694	-0.08217980342381409	0.11233746961955257	0.13918774073639037
1126	0.008625012313872527	-0.09785907816282287	0.09823843451669986	-0.1382524275038156	0.016945012762486188	0.13928699568954242	-0.16872446787172546	-0.07308191749958087	0.1838720009245901
1127	-0.01725683752480737	0.02755910312039431	0.032516189908384514	0.05765180807992543	0.1669468353139928	0.17662099760855726	-0.09258188099831166	0.08960800497169565	0.12884486502842468
1128	-0.12227355463557937	0.10863408935057017	0.16356095968246112	-0.047611380990723186	0.04695658478693079	0.06687125282732496	0.11230418795717459	-0.09334408952047286	0.14603201594556742
1129	-0.005859005222395718	0.09889966187407268	0.09907305920885841	-0.0004926539280985571	0.00912384818566138	0.009137139246387099	0.01613706326410459	0.018258923104090823	0.024367869905078193
1130	-0.06855276472927585	-0.09141731012296872	0.11426550722832542	-0.027658626077978237	0.1690361687899965	0.17128405050010231	-0.03621662003707621	-0.028266985681303803	0.04594198566036283
1131	-0.06521816024153415	-0.026239047774035077	0.07029862056526089	0.22770949064252283	-0.006910273413276064	0.22781431914461261	0.14598871151718376	-0.07925062960676114	0.16611251061709817
1132	0.07225387416961548	0.0996136609932707	0.12305894436813963	-0.03862593959402581	0.09353897674771604	0.10120031314443198	0.016534807909961605	0.11793633118158782	0.11908979001237885
1133	-0.1100820220822479	-0.07187086159479318	0.1314666206004187	0.0558913048818577	-0.024857643190280502	0.06116976693083004	0.0505998964238028	-0.02021920105408157	0.05449005055388501
1134	0.03149460640465841	-0.04969554800537963	0.0588350042418571	0.04535656183215139	0.043543563141042234	0.06287495202584019	-0.07539630828440783	0.07833592556783947	0.10872497660375721
1135	-0.08076598317789593	-0.030320637311513986	0.08626983879472909	0.08407718932809569	0.03278804490871373	0.09024427768145897	-0.22614284280445418	-0.050493645934744785	0.23171144475718816
1136	0.1212986575278354	-0.05172618966801986	0.13186721736514753	-0.09544971306354194	0.03978909587675626	0.1034109272495039	-0.03452065616690045	-0.13315670832588297	0.13755865903089357
1137	0.008969250179047537	-0.0022233725216305646	0.009240716105599508	-0.05100868398971536	-0.0018641850293004624	0.05104273727168354	-0.15564061224377976	-0.005199390851957985	0.15572743446435516
1138	0.016689450276365314	0.02602375894316046	0.030915591213156422	0.08079625212714339	0.0543880490421875	0.09739658226246092	0.04446673869424294	-0.05789842214362678	0.07300354879609412
1139	0.027442849934163776	-0.07242733007251988	0.07745210232100079	0.06670587213754016	0.06122936779204787	0.09054672196078511	0.09081031429160576	0.05542171864575086	0.10638646567768377
1140	-0.07931978992308097	-0.022799626091953067	0.08253152139258409	0.09204432894956678	-0.09606564909182043	0.13304423109330535	0.004577285182333383	0.03892422986986349	0.03919243818139389
1141	-0.06938078646575901	0.022544078688651933	0.07295155251622394	-0.058001617815514744	0.0510691335638811	0.07728029549751066	-0.08029464998327482	0.1413141229175649	0.1625328033102772
1142	-0.10118108774371234	-0.0038477452621688683	0.10125422292726047	-0.05024576300313491	0.07961556342244791	0.09414496608338135	0.01185987760771292	-0.11437451918935136	0.1149877703787026
1143	-0.00022629051022340696	0.028163645710070753	0.0281645547999148	-0.03188539020553358	0.10615633608919502	0.1108415346358993	-0.08337044539288604	-0.03234592975644533	0.08942533386472251
1144	-0.11909717180187275	0.08524251193897064	0.14645962642609173	0.13445094841293598	-0.07753843368409986	0.1552071719583909	0.07509828561770009	-0.08139463494266079	0.1107467340383755
1145	-0.11574608525624118	-0.07030756092871865	0.13542639837155288	-0.13397275906197273	0.15302234213379198	0.203382736147365	0.016869388061820034	-0.015569196857231125	0.022955960976606748
1146	-0.029692544862881094	-0.05410426490546417	0.06171643785406646	-0.04500326111467675	0.01490660722649135	0.04740781001017301	0.04774473267056489	0.21434085334061187	0.21959408213466367
1147	0.02193497064682817	0.030830552222015483	0.03783736100194671	0.046112971534565984	0.02428628191878535	0.052117459964837236	-0.034221470508338805	-0.05513139240456131	0.06488897804880905
1148	0.00976260390875215	-0.008217385122004617	0.012760636869785362	0.06267426517312087	0.07357087887491134	0.09664749212171804	0.2002535166414526	-0.1115369151520597	0.22922031840329143
1149	0.03524597788920984	-0.06295095811536534	0.07214639343036595	0.05858335623167011	0.045557147962766414	0.0742122857609719	0.16740077553147342	0.08254560356499774	0.18664617948527237
1150	-0.044482809207442804	-0.004778190966342143	0.04473870163400579	-0.09221057802521695	-0.014122482397249059	0.09328577173827331	-0.044648077093424964	0.009160139092118224	0.045578053230994536
1151	-0.07628922269259378	-0.05585389315771641	0.09455000200906273	0.07847125894809034	0.18903202023232885	0.20467252662244104	0.07878211952059333	0.1438463472592838	0.16400729854489865
1152	-0.0011521058724991821	-0.021175582567108032	0.02120690088150215	0.035516191601471125	0.08387874483074201	0.09108810954374416	-0.04958363978214127	-0.06020101869911954	0.07799166613463829
1153	-0.13061428764386815	0.03573979682512601	0.1354157495043188	-0.05590519581762313	0.018458650949892165	0.05887370138097944	0.08222771873787459	-0.028598731111724687	0.08705908999085471
1154	-0.06688869128412264	0.07047332645952446	0.09716268195132005	0.02318081252332556	0.025554936977172395	0.034502244465379646	0.006513121960215952	0.11376528765086416	0.11395157494283488
1155	-0.07565193820651601	-0.03120097494827163	0.08183346865509974	0.07043970088071172	0.0914991269563606	0.11547225508294334	-0.012409514163554845	-0.14903134139715166	0.14954710548990854
1156	-0.09025818470118395	0.019024164485296226	0.0922413071238512	0.046401996191025724	-0.01248354396033721	0.04805188987252882	0.07014713050499707	0.09165288651650699	0.11541608001007832
1157	-0.008465671653574388	-0.0236868906169818	0.025154251800580223	0.05936929423554769	-0.0922394739370976	0.1096942735525403	-0.06939340469504607	0.061857997867931384	0.09296158623538782
1158	-0.06128238294237752	0.056664893531584326	0.08346520603246595	0.05720077731649148	0.09439088691539889	0.11037014296577888	0.03440525688366819	0.0363264577695742	0.050033321250101466
1159	-0.1317895106738118	-0.09198568422017578	0.1607166488734028	0.03448581297388374	-0.057802813816343716	0.06730851789748891	-0.16250831398184884	-0.10571421319744007	0.19386708587374232
1160	-0.05840601574286139	0.0014166316295503047	0.05842319334073767	-0.03053732879660061	-0.018587335910862687	0.035749370711873216	0.06368324994979332	0.1263638008770168	0.14150394516144843
1161	0.054489352630328614	0.06833089451214935	0.08739680025551727	0.14364803545675192	-0.020300749234936157	0.1450754235219874	-0.016703734474871043	0.0445352375380542	0.047564715157119436
1162	-0.02247260061609086	-0.10934432753697858	0.11162974398861793	0.039422804034396935	-0.04004809387424033	0.05619615023197256	0.13714107142016527	-0.16456660608555876	0.2142191431893759
1163	-0.10861249575946139	-0.06575738312158656	0.12696734883464386	0.01077608382892111	-0.05848461191664843	0.05946909965460138	0.02135903914830537	0.11668091772791592	0.11861975010582143
1164	0.01389827496362875	0.06106250734202227	0.06262421137115542	-0.08266686611625015	0.10480303549398355	0.13348215986503667	-0.069611519135988	-0.16389637565728601	0.17806680080805137
1165	-0.01875441040842286	-0.07052415817959777	0.07297523413260479	-0.07557579074869396	-0.16049037557888898	0.17739464704647437	-0.013046128827955758	0.06487054218060183	0.0661693941350596
1166	-0.01875911827414038	-0.0071025332455122445	0.02005867635031769	-0.047879220783813126	0.042353755520744565	0.0639238640069272	0.11267535953798341	-0.09845899099384922	0.1496325818615074
1167	0.03756162871841478	0.06741143153897339	0.07716979366380175	0.06367627067606355	0.010156185108534648	0.06448112548002037	0.058126445537012676	-0.08089948757011287	0.09961631773898365
1168	-0.11454647794886753	-0.004941126336251001	0.11465299969892279	-0.07205158107712462	-0.012821502583470043	0.07318347671579557	-0.03842223118914221	0.08818359049282672	0.09619050619348278
1169	0.0004907197522274839	0.06743008153280389	0.06743186710595968	0.04016032335946613	0.009921149481413162	0.04136762960781564	-0.026770661254184893	-0.06152659139554957	0.06709835879320172
1170	0.033862694052233265	0.07030610016480987	0.07803607991730128	0.2044316073611001	0.012735881406451953	0.20482793941120972	0.08095141688590059	0.02198080955320052	0.083882583916144
1171	-0.04937825739807805	0.049575068625534124	0.06997070624838131	-0.11008193892542671	-0.057260262086238	0.12408372532998051	-0.04834287291732209	0.03081490802995467	0.05732880531456171
1172	-0.1080605423010469	-0.11527163214072854	0.15800199359116895	-0.005257153756225572	-0.052878586332597254	0.053139275099972315	0.23870025828364022	-0.007969303518796267	0.23883325376348088
1173	-0.006053502939278802	0.07898363383277177	0.07921527195727618	0.013737428128288013	0.10331588536203853	0.10422518457513888	-0.08075861295256831	0.09441586273912347	0.12424294226552966
1174	-0.06067408441731792	-0.0383988686253099	0.07180402239139275	-0.10940314717096954	-0.011543679884155148	0.11001047748365002	0.060314078548003136	-0.0391354002788609	0.07189831448706818
1175	0.025821092742319814	-0.01929842402033557	0.03223597369517704	0.07111934096543034	0.20929308307353695	0.22104650027038106	-0.020650934572563572	-0.04521395072377424	0.04970676451723836
1176	-0.17771072456593515	0.010181682442979706	0.17800215808556744	0.04274198127650099	0.06841527570305904	0.08066924390972274	-0.10903831496277447	-0.05541004997957322	0.12230955714358549
1177	-0.10943271199739726	-0.05301386204300869	0.12159764810151737	-0.029221374072150093	0.024280095472972624	0.03799225893311941	0.005588435108706104	-0.08786356725480332	0.08804111004356752
1178	-0.026821689199974703	0.06528949452905938	0.07058414203913024	0.10200581332687776	-0.04669109612549889	0.11218397572683192	-0.06945817521353648	-0.15015266640809347	0.16543960025778148
1179	-0.029604050074079402	0.0013918335702674657	0.029636750521538694	0.04149102849252829	0.04475913304902021	0.06103183953206464	-0.07172101706155358	0.02152753348032673	0.07488216734370239
1180	-0.05290528508043826	0.04869865081041925	0.0719063820547077	0.06599763655725173	-0.0029574246485714194	0.06606386600627508	-0.0351168837409662	-0.006322266519986339	0.03568145985839531
1181	0.05455591708452605	-0.07723418926584986	0.09455933629466104	0.035358989258442	-0.02248651092746599	0.04190347593063926	0.127751935058641	-0.1255298850468562	0.17910418462756295
1182	-0.06884661931331039	-0.007985751124477332	0.0693082189346543	-0.11669451566925061	-0.11494840181458892	0.16380093121532968	-0.04679173097559038	-0.07213751960416331	0.08598423007931787
1183	-0.13288237368682868	-0.016914580841523863	0.13395457544141753	0.07121340508527661	0.034043373859893894	0.07893225175810081	0.09709277632999443	0.12342731841962694	0.1570391993985142
1184	0.036242795283653706	-0.1258511074051318	0.13096580257865353	0.00972335871066568	0.07547770700636944	0.07610143204668116	-0.011159020316296939	-0.03932575122068853	0.04087833709302536
1185	0.04686070716928204	0.013735655684478865	0.048832306043107954	0.0919685750055804	-0.007592367938353439	0.09228143279917365	-0.051769982579394615	-0.07689268743508168	0.09269636712007644
1186	0.04807277360871704	-0.007835456658310416	0.048707144686167166	-0.07751139924995579	-0.012824197221153653	0.0785651134286274	0.1368581786157831	-0.05405638718458634	0.1471470490682008
1187	-0.1443241542967005	0.021884183634784397	0.14597389837508204	0.07270056471341366	0.03807692056451744	0.08206841042280409	0.07113859203760776	0.08751154759499877	0.1127784121167031
1188	-0.0030359349811929066	-0.09701957952713593	0.09706706811701013	0.06333182924702153	0.037375761206706964	0.07353820858271347	-0.01723441772778283	0.013630240653851973	0.021972906378029147
1189	-0.019272281836831308	-0.13777883856714535	0.1391201969669025	0.05764096994999585	-0.016758073969511733	0.06002761414502455	-0.053722282719474955	-0.08986883012187799	0.1047019115778989
1190	-0.05849004264698475	0.041140846309227846	0.07150981977243127	-0.04498851327514293	-0.022056604824593238	0.050104492244667856	0.05162056724181855	-0.10056887424027906	0.11304327237091191
1191	-0.06893225703465176	-0.005622043236010511	0.06916114104060798	-0.022360987532224562	-0.02825849570942855	0.03603548727540803	-0.08394132892832668	0.07398980444111633	0.11189565614217636
1192	-0.08824519803904278	0.08726455612276558	0.12410607451794285	-0.004110116644399748	0.059319843495368	0.05946206262101513	-0.034045302021160004	-0.006425279794394736	0.03464631019529004
1193	-0.14976081810257597	0.00927549813008909	0.15004778406998928	-0.06181006269747585	0.009370427572752398	0.06251630798089482	-0.02621259169052081	0.09627347404654592	0.09977816278186781
1194	0.029720389353876716	-0.06013875633493465	0.06708182732200034	0.10853523910117718	0.051168742227295186	0.119992242698739	0.08398396344029242	-0.029001523914989984	0.08885040520184537
1195	-0.06967678802790513	-0.007883471925251273	0.07012135138088718	-0.07320438228572618	-0.10242527901758904	0.12589606573545378	-0.07157094305452716	0.0052335304981105	0.07176203544485776
1196	0.06020089309465455	-0.07748826882220039	0.09812532463363176	-0.14749276595744681	-0.012997132688588008	0.14806431530893238	-0.02536123495248485	-0.023833025393962707	0.03480237546122981
1197	0.007435783765393597	-0.11593113448128836	0.11616935405830688	-0.13146626096959127	-0.156783057199577	0.20460768509068888	0.05394993954900407	-0.01354214064366379	0.05562360605492927
1198	-0.10584461363309687	-0.047104311116485394	0.11585291692874292	0.029788673546114253	-0.006201437180897055	0.030427337950362652	0.1647071922539248	-0.04203239944919224	0.16998582818466898
1199	-0.023216802895305866	0.007091797144565935	0.02427578059340536	0.018162619306915005	0.06055579552675159	0.0632209230553119	0.07445263268509134	-0.05387368942010759	0.09189977652570948
1200	-0.02140398573390464	-0.0951989555075047	0.09757546687060767	-0.13920088868513392	-0.026280875156088953	0.14166005721339017	-0.11914709111405987	-0.04947705991207159	0.12901166140502493
1201	-0.1978170348459374	0.0029203118542256773	0.19783858950307126	-0.06649386894506686	0.07991272388984605	0.10395902099759546	0.14299418842101125	0.02328673380790024	0.14487791375369702
1202	-0.049389156256477204	0.04690077174338964	0.06810999299553817	-0.04019106161604066	-0.10900208225229181	0.11617562295576368	0.12262099017022707	0.1355738091062404	0.18280088879954123
1203	-0.029377592280671813	-0.0736944307234122	0.07933417956881629	-0.031802543781652294	-0.0018591672787721808	0.03185684061476229	0.06343864491503216	-0.028670928243338792	0.06961669192794367
1204	-0.024637881313414836	-0.008120969774436918	0.025941768360912366	0.06491487557427911	0.04153533881190209	0.07706572156960341	-0.05520774844632353	0.10874401662726194	0.12195555190618734
1205	-0.04675137051119088	-0.03391604224046282	0.05775801733033698	0.10808391976465836	0.11371167767427105	0.15688364908807553	-0.14154268216802862	0.00759702618211712	0.14174641329547405
1206	-0.09779141826588605	0.1582659930858066	0.1860410870046992	0.04437274637386472	-0.057557577606072934	0.07267609896409158	-0.11706351360770699	-0.17890249365753602	0.21379889722602993
1207	0.011126675442795594	-0.12957560435615126	0.1300524515365672	-0.10976697490814222	0.05384511890289711	0.1222623638334866	-0.13867011391624035	0.10709128045903982	0.1752082841760052
1208	0.032106491251438295	0.06880142377766471	0.07592405873181762	-0.06630363847627199	0.09680684931264578	0.11733600704401648	0.09732678560962973	-0.09073133706382916	0.1330589295105481
1209	-0.06608573996557361	0.17586189363111718	0.18786891881926554	0.19922822936357906	0.0031621155219491706	0.19925332205491839	0.05075830772417589	-0.06374700990031582	0.08148672943647386
1210	-0.1426260183736432	-0.03263733227388141	0.14631259882550973	0.03648157118806108	0.09052154186721165	0.09759638609275918	-0.0320145711003222	0.09836687878562528	0.10344551998401613
1211	0.05293939247626577	0.0744849537386308	0.09138154961042232	-0.1414392818552074	-0.06711950793782728	0.15655701452676232	0.0865317979674079	-0.045501282450120015	0.0977656318144464
1212	0.018988886953239553	-0.022622468533600455	0.029535637969691025	0.08169700959818095	-0.07670528494313938	0.11206293818874051	-0.08195592184048259	-0.046068296601533734	0.0940162809118196
1213	-0.12114037931818056	0.005258086976040437	0.12125443901152763	-0.0321856758444144	-0.038730071179815265	0.05035807922424442	0.03679967929618515	-0.0094981703801743	0.03800567900818111
1214	-0.0661411852425357	0.10240735250047496	0.12190948376333959	-0.005733682973078224	-0.02279546802834484	0.023505498996342515	0.16304318352497063	-0.030122166065208945	0.16580236603383341
1215	-0.07412186397016172	-0.014653592558866856	0.07555645897798835	-0.18615561647180048	0.061707856938976645	0.19611673348288586	0.010609577227935197	-0.05093533843220326	0.0520285674428828
1216	-0.01968934049525269	0.025447449861592406	0.032175189721216205	0.03565219149280285	-0.09083514404854828	0.09758125922819401	-0.108358619913561	-0.08865584029574428	0.14000517321912107
1217	-0.02144545226192227	-0.015075279983335783	0.026213956002373077	-0.22655090950871817	0.20553177700959024	0.30588989188913607	0.06388190193791571	-0.049661013730368235	0.08091423657140505
1218	-0.2324205052928435	0.059770052379887285	0.23998281280557396	0.06607260641191773	0.025843886322495128	0.07094713368638822	-0.03711544576045806	-0.04273053730857838	0.056599073602642234
1219	0.024583802145667452	0.05908239391702559	0.06399291053627665	0.1103789432060018	-0.0784529664242713	0.135419271317053	-0.0700259602635655	0.06887156174564107	0.09821877177056383
1220	-0.06171712546779621	-0.07488247688384013	0.09703807974329742	0.10663085489304096	-0.04207999341879281	0.11463361226684955	-0.0814881195797786	-0.14739899880138194	0.16842439989591204
1221	-0.06783478688724415	0.05520789512411571	0.08746124853941424	0.16024927070830716	0.07146963205545002	0.17546434700156532	-0.032745364587700984	-0.07274172019240893	0.0797722806401583
1222	-0.11971675475483198	-0.0921244550750357	0.1510596458088687	-0.04828765507326569	0.09519160427526108	0.10673864884367136	-0.05465390293646211	-0.0030397404241606593	0.054738369797012576
1223	0.012237807987873899	-0.012243689267153543	0.017311033222158666	0.16469315938264562	0.009695722400414542	0.16497831306054567	-0.058615779954449936	-0.056348271086331635	0.08130767069647987
1224	0.008297252871863798	0.004917247640258209	0.00964488100368672	-0.09151845710670374	0.013854876740775016	0.09256125323640363	-0.010176316938256496	-0.20361330185059168	0.20386744251333513
1225	0.012293969988799027	-0.1280760246729964	0.12866471852890937	0.039246640067198656	-0.05400075869450353	0.0667561285287444	0.010065133425687217	0.11493596809038054	0.11537583660260002
1226	-0.044011244455562135	-0.02031259342415941	0.048472580807529246	-0.013157767096927253	0.0914722293004824	0.09241371958847351	-0.16682564221884574	-0.10978547979428956	0.19970890434678343
1227	0.02437764879342124	-0.04901378567737402	0.05474140066825973	-0.16954320096906794	-0.0013750637109212105	0.16954877703789803	-0.03202304341469754	-0.05838046338610815	0.06658643866971951
1228	-0.0502081499157441	0.07281263320598676	0.08844511220158749	0.1298882792836837	0.09904340268347003	0.16334185229265713	-0.10508701913249585	-0.04136882592115951	0.1129365368171379
1229	-0.04443813123992626	-0.06645871744029191	0.07994691133436908	-0.03305669054476016	-0.015381668278178056	0.0364601221719284	0.10173461698968493	-0.06863754560209685	0.12272344910536785
1230	0.019695255053447942	-0.03721627041640293	0.04210645859398763	0.04336551596912884	-0.054508378564487994	0.06965437035102895	0.057006327441096204	-0.00733957691805534	0.057476871502000954
1231	0.00749891320214761	-0.0697360083799734	0.07013803935087624	0.03727906541274513	-0.1502987850438406	0.15485300611774486	-0.056463915074440256	0.021672167550029528	0.06048021620207846
1232	0.108264215358989	0.049717275937308555	0.11913415905576381	-0.12277250181466247	0.09264022048149043	0.15380278818243334	0.10482971700624395	0.09027538844144288	0.1383434686780066
1233	-0.17817152656605084	-0.1083492231956012	0.20852972700784694	-0.01768457846090172	0.046171962278366	0.04944283988581807	0.11702915170952266	0.010851888650528892	0.11753121218269616
1234	-0.15104356410133501	-0.011747028018119502	0.15149967301513423	-0.10963936891930748	-0.2135766716275954	0.24007454234163547	-0.06543476511312303	0.046726782700687634	0.08040584995488116
1235	-0.085759019241649	-0.13629412501982194	0.16103011487361107	-0.07903110818218581	-0.0076517141701738884	0.07940065988545937	-0.07570468107249258	-0.08173421091040513	0.11140771952353394
1236	-0.07343984965264104	-0.058907944173203566	0.09414646782389548	-0.06644192481495714	-0.07700199515725498	0.10170465393144178	0.07277392015586899	-0.17890154686682205	0.19313675705622305
1237	-0.07229343216429472	-0.008043452052412779	0.07273951783599437	0.025977490444404314	0.019689097590552405	0.03259586743314885	0.026112343227182453	-0.05062608668773714	0.05696362981875767
1238	-0.10549693734212899	0.08295749546892271	0.13420711547099662	-0.04478414779169778	-0.04880837066843663	0.0662410517786073	-0.010463345806641974	0.012301484136553258	0.016149554713094837
1239	-0.13527668089525918	-0.0009536913375130774	0.13528004258280313	0.0839688547164323	0.01291756352551697	0.08495664782596522	0.004004194475165774	0.09950328766494804	0.09958382313171324
1240	0.03755018845795519	-0.11859648873902633	0.12439913100361252	-0.01963382870933111	0.02046807264725976	0.028362461594171575	0.1052931607641836	-0.03371929219474723	0.1105605733063417
1241	-0.08970922667185542	0.01001584751121867	0.09026661925335588	-0.01943060674268471	0.10408139371903007	0.10587957780839803	-0.13238004259093403	0.12676405895801202	0.18328557586424485
1242	-0.07262763946158622	-0.10515535990511332	0.12779837139234626	-0.0585153819831934	-0.0041204800217347565	0.05866027858993298	0.17117934338755858	0.021273921268880155	0.17249622409997908
1243	-0.1741831476967696	-0.0251049432535088	0.1759830307652319	-0.0293192874549264	0.010551440107187497	0.031160126848268275	-0.04630958019312489	0.04546571815037121	0.06489767903856392
1244	0.019556570671773143	-0.061887466388409515	0.06490391322883833	0.0617201539257495	0.011172984316594775	0.0627233049125848	-0.10482304544815692	0.12634240674531855	0.1641653879452849
1245	-0.06308923444118834	0.055682528109230675	0.08414746246328816	0.054361795493444616	0.08006920229060255	0.09677955344350649	-0.03229952834998633	0.10903337579860313	0.11371691417582075
1246	0.028422802269313152	0.028109133075960524	0.03997473015696955	-0.07579103438105747	-0.017307471586013055	0.07774207011169232	-0.2411984613778972	-0.07790580857624897	0.2534679719037183
1247	0.029120155197962714	-0.13120625973541783	0.13439890636650045	-0.014730007238691063	0.025796698670823556	0.029705938388900646	-0.007448966414372872	-0.07018215618977225	0.07057635686324452
1248	-0.10331040402340545	-0.045336262101095634	0.11282028293165423	0.10033794063843572	-0.022258939854442092	0.10277724813890436	-0.0006868523549388926	-0.01334393818969054	0.013361603667515617
1249	0.06914291449217182	-0.12299377759935769	0.14109646328888634	0.04213765883237408	0.0515006655245936	0.0665424739647514	0.08244711112738862	0.02121064081191919	0.08513176502871428
1250	0.011955940747850407	-0.07089549937304288	0.07189656702874785	-0.04099098951614487	-0.004086187308052465	0.04119415186927858	-0.16654694340711937	-0.12993087018625402	0.2112342665989858
1251	-0.17288353200883003	-0.03522362030905077	0.17643531128298645	0.06046889856480026	0.04607268631683758	0.07602091895057449	-0.18512875480606497	0.07097219208637465	0.19826675945702393
1252	0.014590294976633285	-0.04984748900311429	0.0519388955159885	0.020066660598950962	0.09251345010315118	0.0946647205540783	0.01970792979669062	0.062471885165986125	0.0655067853971132
1253	0.04836179089133192	-0.018955878161495535	0.05194408662292926	-0.11939195420774118	-0.21951632862936893	0.24988368747171247	0.029872868064991637	-0.009874466648048376	0.031462570429191206
1254	-0.039756414659459234	-0.011885646478484784	0.041495073186902355	-0.10871933416874444	-0.07544488870515587	0.13233225175227872	0.04434694254276812	-0.03280318873768256	0.05516067896837022
1255	-0.0697169914109149	-0.033206458771010416	0.07722129107636311	0.010055156326172718	0.027176977766093915	0.028977479000812587	0.11542988517445801	-0.027309844155052814	0.11861655019078002
1256	-0.028204512217460898	0.02259681478167126	0.03614015146207965	0.0015271346298580566	0.021752910428465794	0.021806449786395028	-0.0021122574046921806	0.12410477778867851	0.1241227517472963
1257	-0.07777000670445541	-0.02605831352471506	0.08201956868067148	0.0013255731620365266	-0.046721511504407294	0.04674031216695471	0.09907264062567937	-0.12621135783014903	0.16045153463234604
1258	-0.06744741738519398	0.03277771892812408	0.07499021916265929	-0.08854651205514281	-0.0733659237377189	0.11499149343764666	-0.10723708896281493	-0.027722122425082117	0.11076240030339685
1259	-0.122701074351895	-0.03350792161223149	0.12719408185084996	-0.07537459449182547	-0.061562241294392576	0.09732029103941346	0.19312684338380467	-0.07607519672499073	0.2075702608567486
1260	-0.03990047019678912	-0.08205890325945313	0.09124533481811081	-0.039778963548528765	-0.07941692285170546	0.08882237092213265	-0.04751263059018399	0.042516689691636966	0.06375828548458809
1261	-0.017822298058578937	-0.07157748404104462	0.07376293466053818	-0.08463920986798643	-0.09426100203236625	0.12668438084950648	0.0664698079221851	-0.02778620578193183	0.07204379638086851
1262	-0.011143712413168534	-0.10362979055364158	0.10422723164576053	0.0013877177974580476	-0.022144341757609622	0.02218778115457233	-0.02420463485044342	0.18652621875357386	0.18809012369273773
1263	-0.07766202867124442	0.10330284001927478	0.12923957386722176	-0.021310982548378692	0.07608854116847692	0.07901660631996484	0.11301238774124102	0.06713506472469614	0.13144929326004665
1264	-0.017993083828915287	0.032511750827458503	0.037158646470789564	0.033436396001227206	0.038805592935622905	0.05122369198560515	0.005303862779361721	-0.040311628192157944	0.040659049766135484
1265	-0.14313070485312598	-0.06269762994223034	0.1562606523476896	0.054843728197486626	-0.1934433543785907	0.20106756544962895	0.06667498427379796	0.0162298238491121	0.06862186757939785
1266	0.04760005551592501	0.007228845000134314	0.04814583559514894	0.0937025019078072	0.0403176893143877	0.1020082101373909	0.048280666605390175	0.0700087505309939	0.08504262412914936
1267	-0.030473376276735825	-0.038112601871952735	0.04879751103441139	0.04658030864197531	-0.0622858024691358	0.07777690108512862	0.004676800819116723	-0.05609233690800938	0.05628696763641938
1268	-0.011252506904689232	-0.01578159593237499	0.01938240650210478	-0.022101064176632455	0.08945653307946112	0.09214623350054166	-0.03167428494371155	0.0882286160687299	0.0937419277596678
1269	0.019500596769637262	-0.028519793999789142	0.034549268069850564	0.002072125218368404	0.044917682793008694	0.044965452632148024	0.0894107549752065	-0.15600191995774665	0.17980790342957564
1270	-0.01819721280049651	0.060404949756666444	0.0630864209542113	-0.010549317713337003	0.049384999953363866	0.050499171524002996	0.08628007387133305	-0.011111394822835314	0.08699261027323883
1271	-0.12208884932372281	-0.09606320796338888	0.15535065836168185	0.09395165415328575	0.05095875298124698	0.10688174691472051	-0.11170195064265653	0.1097946217287645	0.15662753505669735
1272	0.017483663350352313	-0.029237366365667743	0.03406614266612426	-0.05899902768909271	0.0809345431589946	0.10015630556591776	0.12544337703324002	0.0037564676973264564	0.12549960912713898
1273	-0.02091746776028335	0.0697563277693233	0.07282503499047398	-0.15042079750892154	0.13343837666147693	0.20107763846154092	0.032885787490823784	0.041537777356684895	0.05297982603430429
1274	-0.0960866754263223	-0.02118902706767043	0.09839524410538285	-0.13622005535110254	0.15699179653014056	0.20785169630681027	-0.04950384743916359	-0.07278621431950454	0.08802535944967696
1275	-0.03114002765217277	0.008388095980647863	0.0322499841295875	-0.14540700700952586	0.010433326151334674	0.14578083544159168	0.016468635587940685	-0.09439360956643252	0.09581946297651896
1276	-0.033083088313183	0.0005335808824160943	0.033087390965380534	0.028306175369458127	0.08830266009852217	0.09272863281921964	0.01257971819851734	-0.04469158292656024	0.04642829842279081
1277	-0.053221945633160676	3.128394458316721e-05	0.05322195482753616	0.01457718514539363	-0.0651313278389573	0.06674267145409163	-0.02838915111266528	0.03335987808248673	0.0438043989409297
1278	-0.0262608884663671	0.03316328464448737	0.042301745962244446	0.06971204872421281	0.04033827022258415	0.08054157796987367	0.057863270098688115	-0.1114615362915738	0.1255859550228112
1279	-0.16427612263731647	-0.10673428449855414	0.1959052116615812	-0.09368302792358998	-0.04691133595997868	0.10477205334669228	0.06949767721331564	0.09809473413252395	0.12021856762820281
1280	0.058851726015054534	0.1267097403938205	0.13970999951907676	0.0064971615917380435	0.10326363673619934	0.10346782968988426	-0.06372475083745649	-0.0769725228619264	0.09992803983380087
1281	-0.06381520918141777	0.09104240731798094	0.1111804877355791	-0.005181345849478797	0.059823017129135125	0.060046979301582745	-0.08876394906872359	-0.06183360375045331	0.10817778518273993
1282	-0.04040878722770258	0.06045347615388234	0.07271514879515657	-0.05804400388500921	-0.07857174613380027	0.09768636382585505	0.01769269380925823	0.03987869492470719	0.04362730478869892
1283	-0.18295846695856663	-0.033850347754838424	0.18606355547218917	-0.0739530740663738	0.0035752899729720967	0.0740394480142674	0.02932861006147348	-0.21211997172898026	0.21413792231746656
1284	-0.08758419004978907	0.04468522705501994	0.09832476729510352	0.13845882422127692	0.1122759558021158	0.17826030476810345	-0.16735181160578264	0.07097355833253433	0.18177974262859714
1285	0.050510725904089296	0.1595446684222829	0.16734943876014113	-0.14136073376267705	-0.014019789954990357	0.1420542556923393	-0.06908608944516025	0.0865102248043703	0.11071091522757533
1286	-0.03776410682834227	0.005048989260969186	0.03810013198270879	-0.003772147699360291	-0.05398645184423139	0.054118075362999604	0.04374318146577026	0.1100950995159879	0.11846685976332194
1287	-0.058804362133772214	0.009343455298289801	0.059542028541786876	0.05344117825880481	0.008985275051391895	0.05419127883191646	0.00013438579357716036	0.025575532659472305	0.025575885719897364
1288	0.11410524428873897	0.007949606774655895	0.11438182994717495	0.05678366438120031	-0.036048581715932844	0.06725983039145345	-0.12544009279361945	-0.07498008580735631	0.14614113092401596
1289	0.009453006291349259	-0.02361083432255158	0.025432868995677	0.03505663671134276	0.1359300787537056	0.14037789743225132	-0.17377165049133977	-0.03193362922654831	0.17668147381676158
1290	0.01587752939304646	0.04569872694325996	0.04837839997211243	-0.09406867781105263	0.03942141274812576	0.10199492109010977	0.13210389756201713	0.15883520033102297	0.2065915308411071
1291	-0.06372156681890537	0.06661232146214072	0.09218264179568621	0.0037181766586360265	0.05373572437916976	0.05386420808123817	0.08870802293953374	-0.047021425124779685	0.10039983941524062
1292	-0.08644539179861957	-0.06245205034510759	0.1066445702111678	0.07932278909792069	-0.010802846496876932	0.08005502084634225	0.0664152824881485	-0.025732442311968185	0.07122603691993072
1293	-0.07724348036121954	0.02913957130501858	0.08255707040680631	0.01052065425345585	-0.10173964592708361	0.1022821573848005	0.11795695266713031	-0.009788389767501985	0.11836238953635636
1294	0.06361962304219092	0.0031503465477533037	0.0636975754593643	0.03428130509762769	-0.27567949722028245	0.27780279528259677	0.08194666286071242	-0.0941496691508792	0.12481752983947118
1295	-0.0776757465260971	0.025614699875995156	0.08179018552444903	0.10241737498026439	-0.19814944939786835	0.22305273590459834	-0.009371747320357261	0.02742881942544959	0.02898568237786622
1296	-0.054532279604925224	-0.08067560427948753	0.09737721830474626	-0.018043897713759183	-0.059211305984548386	0.06189960420794643	-0.09450638656837625	-0.10572021227706815	0.14180345689058402
1297	0.02804504153906025	-0.017841390162603	0.03323912691184656	-0.01110672569103304	0.09907812070633495	0.09969871292185739	-0.12370804104362808	-0.10244858008737924	0.1606218882368531
1298	-0.12263152584741277	-0.007116549531528933	0.12283784599584677	-0.13956278829142665	0.08808486695403764	0.16503549818747507	0.03662733591555524	0.17851180744315417	0.18223069755914528
1299	-0.0022415259705470822	0.1454145722256592	0.1454318474552534	-0.05381069540391308	0.12250756414860217	0.13380468681431373	-0.17946911853453815	-0.05843143547372901	0.18874161480469712
1300	-0.022142016873905816	-0.041116970332795454	0.046699830412885994	0.0991555710907489	-0.0791372201435975	0.12686420649808508	-0.09922474522190244	-0.11173296957090557	0.1494316116271399
1301	-0.07886074934590745	0.017862760817123742	0.08085849374931377	0.0692645903045356	0.10163945141188269	0.12299659163311653	0.006994554345846853	0.07252089771418764	0.07285742512447631
1302	-0.07450436693334649	0.018027583794578465	0.07665438323807244	-0.09787725262421512	0.13497807296139522	0.16673043142041036	0.08516482441284702	0.10641902179566448	0.13630134084893358
1303	-0.1290447554790391	0.14502962470454625	0.19412918626158848	0.10617367115492822	0.09695643559648442	0.14378247059391513	0.00278299335825958	-0.15818259264517964	0.15820707211747193
1304	-0.019655445856997505	-0.05331691514894704	0.05682455448868366	-0.04279065577498294	0.08431160244188285	0.09454885788824309	-0.104546513989716	0.054189041026210964	0.11775578862519777
1305	-0.06854688104852098	0.09188496006660157	0.11463647232849172	-0.006666324377812214	0.049232109183921145	0.049681389427105864	-0.02109015282836153	-0.025145389278459274	0.03281897543021264
1306	-0.03310767680033761	0.15869286195178858	0.16210966256693352	-0.0325200813421454	0.15435909167937636	0.15774753524090912	0.17405634782316082	-0.0335785031960999	0.17726569914799542
1307	-0.09224158863045766	-0.16920044350393254	0.19271040645226722	0.03177421986538854	0.035332568495478965	0.04751832745943153	0.027587308433365848	0.13993332957119708	0.1426267727724319
1308	-0.19513284022825628	0.015311774406859643	0.19573266403702974	-0.07789785311401826	-0.028757271948734606	0.08303647517631418	-0.028704256945144765	0.15258799437358314	0.15526438868499606
1309	-0.04714787582102863	-0.0006015718874997619	0.04715171347014832	0.11662121306339521	-0.020226809038604472	0.11836228766064803	0.05857843018089581	0.05646820302224225	0.08136393817299686
1310	0.01231649748564687	-0.10688410029377923	0.10759138908818217	-0.13959716906366534	0.0028174774071866955	0.13962559861833923	-0.07554763174231312	0.03313454456859908	0.08249450106304441
1311	0.030227240508657056	-0.034541553480638004	0.04589994537713497	0.07548955031355921	-0.14994562457974836	0.16787603324225356	-0.022856880905469345	0.05768415716278602	0.06204755428143649
1312	-0.003940464755729083	-0.009490594375774316	0.010276120089636076	0.07134405363507111	-0.11241994927444401	0.1331473581561139	0.05280409490257082	-0.0957251077678453	0.10932323035679702
1313	0.005401078417061045	-0.18138070361078357	0.1814611013148828	-0.0031387538808318803	0.0239333815336197	0.024138320727802205	0.03330009196500467	-0.009228184055871246	0.034555108245334795
1314	-0.01789565768026549	0.04629861119254508	0.04963684077545333	0.08751122567623121	-0.11021699739405519	0.14073379528001592	-0.021493253491558544	0.08205141178348226	0.08481977435312456
1315	-0.12007137747521836	0.16063681599861648	0.20055254259911479	0.08410019611460746	-0.02605192937140827	0.08804286461995817	-0.11292785339886982	0.008452855144681084	0.11324376730475542
1316	-0.010901817406833096	-0.028319872421420856	0.03034575417974453	-0.10982106668761292	0.09410761134239258	0.1446267928185367	-0.0071272173168056095	-0.12060116908038454	0.12081158557951498
1317	0.0440423907400055	-0.04848227101975995	0.0655000975978569	0.06904114119335712	-0.04406838227522698	0.08190666330425514	-0.12282886456047656	0.05885222959957886	0.13620027495588047
1318	-0.0988434934019983	0.020727686422315532	0.10099343133260065	0.050454983771579094	-0.03727433087163084	0.06273022500611744	-0.06513035555497862	-0.22807232473761754	0.23718968891151065
1319	-0.06752621894580899	0.01222715971474057	0.06862429365616164	-0.1654919245012077	-0.014385587019889257	0.16611599016657078	-0.165658156222283	0.03776229051769555	0.1699076670080228
1320	-0.09124673665103068	0.1587955203785748	0.183144708473286	-0.043029135580785326	0.0637347613575834	0.07690010607364409	-0.1494926006065504	-0.061920905133084805	0.16180925847617647
1321	-0.1803493456609727	-0.06179158877847072	0.1906412518950414	0.1284685140663883	-0.0411427390442448	0.13489582677936568	-0.00911480928864706	0.08272583029919695	0.08322645461065813
1322	0.004465866196635899	0.04212528064844616	0.04236134122754623	0.05294131828474253	-0.06378869167388374	0.08289620236893978	0.00343852352695088	0.04475967445016527	0.04489155712302897
1323	0.03280890231461153	-0.02203356953695595	0.039520909119472376	0.10266435678916952	0.06025717853627573	0.11904157979498803	-0.10258781587846313	-0.07973051673237658	0.12992773093195015
1324	-0.006762564133453183	-0.061814378249145145	0.062183194128216476	0.039106414100534344	0.017557842972556085	0.042867114127865064	0.006654614214283195	-0.1928932043402666	0.19300795882811875
1325	-0.025827360897235502	0.03878891731987171	0.0466007797978091	-0.0438879106361987	0.036768522002324396	0.05725445755787383	0.026076179029188608	0.1558929444118416	0.1580587777700303
1326	-0.1497852843621383	0.010727096150156054	0.15016891157380519	0.04864564702858429	-0.02304186792041954	0.05382682093614363	0.14618623258527974	-0.03733675549469224	0.1508789180381008
1327	-0.06817385867220364	0.011220329185093303	0.06909103265460324	0.06850492839361008	0.0442639193819528	0.08156114131904765	0.11803740482101509	-0.20507925614500672	0.23662275934040977
1328	-0.05175009963911531	0.03815168076173421	0.06429326214778375	-0.0009541259514888232	0.03246214743606682	0.032476166222204304	-0.04241201598069541	0.014052122084942541	0.044679315512179595
1329	-0.2503827198930814	0.02776845446468574	0.2519178308187306	-0.10502066460645254	-0.014081932694371663	0.10596056258245237	0.192362867976545	0.033925177283287554	0.19533148908935336
1330	0.015672450838940782	-0.09358877287030934	0.09489196026360382	-0.08882584785253378	0.04812599156238217	0.10102545377568942	-0.09170587790821479	-0.11257328018158906	0.14519886863801298
1331	0.03760553196469173	-0.09041985700592929	0.09792817048898725	0.006450504236542003	-0.07826007801564491	0.07852546603440487	0.07734003025205163	0.055578928248024996	0.0952391597221824
1332	-0.05697998049337635	-0.07436741198935748	0.09368687284257267	0.06518282881002087	-0.02987028531663187	0.071701011963385	0.020174540590792343	-0.07817092484465887	0.08073230814933284
1333	0.027835095223903275	0.13128225019430467	0.13420067713019845	-0.19886842192395077	0.10886263553473648	0.2267150693140872	-0.1397658199663282	-0.20262764258174035	0.24615532894717834
1334	-0.08657544855046997	-0.03165518820594124	0.0921811218854958	-0.038093302952714285	0.12498522829734215	0.13066142132391645	-0.14164397258537528	-0.18456336313384353	0.23265134854765304
1335	-0.07077691423884996	-0.10861278854300051	0.12963837944166098	-0.0013898333956819154	0.06670502217828132	0.06671949955352449	0.04642039170402375	-0.01879577074993875	0.0500812715896796
1336	-0.06905831415051336	0.12916705194529207	0.1464690344801548	0.06402147641799773	-0.013701604503946729	0.0654712410812779	-0.09605000236962385	-0.0953396662908333	0.1353338646594126
1337	-0.06525631215321732	-0.08329641140942556	0.10581435833348148	0.04948778695121589	0.05579663715609063	0.07458086735388217	0.06943299384479278	-0.06121030321156041	0.09256155710391974
1338	-0.15213245798836803	0.03765731722513135	0.15672382816335473	0.05584464991519316	-0.0009599702442961805	0.05585290025612294	0.17441215403628055	0.10944112565967186	0.20590521960657368
1339	-0.15176930862659607	0.08271485388767777	0.17284579860284383	-0.0374190675488873	0.012644476377285914	0.03949771384629663	0.04632278756395958	-0.05524157861636415	0.07209322198184562
1340	-0.095220549566132	0.05982283723376282	0.11245321211229797	0.1372540787711254	-0.011794259460186432	0.13775988783214252	-0.09750894529944695	0.06494144724244484	0.11715539246382893
1341	-0.19277443025731358	-0.004271995669794123	0.1928217594257313	-0.11314941078964011	-0.07994513683913068	0.13854246304389875	-0.016192834578570445	0.12030120248588347	0.12138610798290915
1342	-0.010760569042390575	-0.005514977643174256	0.012091518701997954	-0.06752208442744606	0.03760260874529056	0.07728640287837542	-0.0023407385841023058	-0.018400661662166574	0.01854894624297111
1343	-0.0671221544195564	0.0012514831731647606	0.06713382027008064	-0.08441511576435266	-0.06839314010405641	0.10864406740730094	-0.07478147151922249	-0.06193464868176197	0.09709875998133839
1344	0.014820558791263672	-0.056645456201270275	0.05855217050746566	0.0055492874631421175	0.11135506083870855	0.11149324717551765	0.09476796449595058	0.09049426940760905	0.13103503306491238
1345	0.005384337261030182	-0.05783967692298481	0.05808975223131685	-0.05485312679951226	-0.0007741503827134623	0.054858589377584484	-0.08255156314587932	-0.002550026328292366	0.08259093904359656
1346	-0.04816043189023359	-0.07376358385718698	0.08809366324151859	0.14458264064199658	0.0815749235474006	0.16600785561766943	0.015214950408545513	0.10971924052455295	0.11076915842065066
1347	0.05116372274627403	-0.08773777097496412	0.10156595384730482	0.021953382838283828	0.07615829171412716	0.07925929860185708	0.12144249956939922	-0.07368085774930104	0.14204629351143333
1348	0.10277476865950368	0.05697601435698113	0.11751135811070103	0.03322074645667124	0.02371476461558583	0.04081676194789435	0.004134821382306012	0.08211796826281717	0.08222200106709045
1349	0.044992323197734926	-0.10093683145039645	0.11051042073024235	-0.11851270183372789	-0.09312281383598912	0.15072199226610025	-0.11393703698411252	0.01195753599977723	0.1145627821934549
1350	-0.12956250174064438	0.05246885469740639	0.1397834846129972	-0.0352052675044526	-0.048341774209061765	0.05980249153455043	0.0812146133229756	0.07037443955189542	0.10746336659273163
1351	-0.012529182849698409	-0.14091098391815987	0.14146690712553622	-0.03527246178276663	-0.0782894422976003	0.0858684070859942	-0.14697248710691768	0.07044035106614005	0.16298084250829648
1352	-0.17718733489600774	-0.12845466383897014	0.21885143890213016	-0.06576787171294766	-0.01188873081338628	0.06683378539334656	0.05220530259483271	0.1480481526886862	0.15698295809912166
1353	0.008560545686556034	-0.005464499550425061	0.010155968579520556	-0.09170100069288278	-0.08923143171560262	0.12795046672088514	-0.030222008573101387	-0.11567496295061078	0.11955779713518391
1354	-0.050753081383377835	-0.09468196761260361	0.10742695313980516	0.014153481589500546	-0.021148881134663126	0.025447911787658352	0.024188039673385862	-0.10969845219518368	0.11233348422113631
1355	0.06302155759188897	-0.03642391856472357	0.07279023674173202	-0.034607278590348955	-0.06311170174478868	0.07197743138340787	0.04475830726728667	0.0016183856673358688	0.04478755677195492
1356	-0.041990610652766755	0.07259445921118743	0.08386397850780157	0.043735911548727024	0.15648431773865662	0.16248129633016506	-0.08777655932888413	-0.21335720173312686	0.23070765028279255
1357	-0.03920877879552694	0.0004963811612423472	0.039211920749866354	-0.04876455556523506	0.012851584052037051	0.05042960531395691	0.11599237145321568	-0.19417122632685238	0.2261784591171637
1358	-0.20821631767754264	0.07128214544766359	0.22007993821976876	-0.01624614534376802	0.04500068517182753	0.047843483406465846	-0.06482230798702937	0.09488795393660164	0.11491586232996699
1359	-0.00481377991188219	0.02308515533714993	0.0235817063415772	0.023676323261874323	-0.06666031566525715	0.0707401298259517	-0.004444304301729208	0.11316715390542363	0.1132543887175248
1360	0.0048700787631954685	-0.011189398860098775	0.012203291113880192	0.06032754618913681	0.15999463640920367	0.17099034039651395	-0.040278797248825986	-0.08193435177136571	0.09129961395321412
1361	-0.12036646552648654	-0.06629663663065895	0.13741662945901598	0.08223948849671482	-0.014553680843551168	0.08351732212120572	0.09505939780790788	-0.011049428818520973	0.09569942000251436
1362	-0.0813404324916548	-0.05479938046575417	0.09807771437671216	0.1355256084134446	0.04155663496567395	0.14175381633488604	0.027627163540342517	-0.01666194064018524	0.03226267861139071
1363	0.0039545542513616215	-0.07764560057260292	0.0777462397007544	0.028642456293564926	-0.1227467533517701	0.1260442611185811	-0.06990853451045625	-0.08130834110185922	0.10722989102920857
1364	-0.046695530986224316	-0.15502403212907157	0.1619040553897303	0.07464835186155248	-0.00704431957077321	0.07497998982302762	0.017789049806245304	-0.03359114243098298	0.03801072405029482
1365	-0.010478214475012475	0.07358869445627056	0.07433094194454087	-0.06718780526474603	-0.04982406521861431	0.08364591234006696	0.008176653552270633	-0.002962806527026577	0.008696889434185721
1366	0.007122693145504606	-0.033615240868909164	0.03436156539390776	0.0330517041949414	0.04333378315854411	0.05449983406416599	0.0032648777406576934	0.030124416004859357	0.030300822864986168
1367	-0.08037537491197108	0.07715421823313702	0.11141352827824118	-0.14321620526351597	-0.09749987428378733	0.17325445718779034	-0.008773112790358494	0.07658399812473	0.0770848641226084
1368	0.07962411638398996	0.04324704255028267	0.0906107421847826	0.035913967394910894	0.038895780951608505	0.05294048384628	-0.028023934202232023	-0.04553486705345418	0.05346742004012141
1369	-0.02911157172468015	-0.13826567078836394	0.14129713134680913	0.04747222863467209	-0.0912560925095491	0.10286538247463996	-0.07676289181109727	0.08891423613477853	0.11746609275290201
1370	-0.03781687495401155	0.10553193631712862	0.11210310260706365	-0.10848514410898885	-0.010511056342849318	0.1089931594082428	0.006536548431832541	0.09234412350826242	0.09257517816299851
1371	-0.1442882072956978	-0.0016516996574987822	0.14429766067530284	-0.0002822265603999785	-0.049055561528950055	0.04905637337545449	-0.12864735262013383	0.16372290081925478	0.20821942654046618
1372	-0.018081198092380034	0.019580158929121492	0.026651685652985316	-0.061527155885863515	0.0043480811840968595	0.061680602472631914	-0.07633309890048674	0.005079208127624314	0.0765018976428377
1373	-0.14310748795359549	-0.06604917459749082	0.15761423340992495	0.026444861497644793	0.008444567835184477	0.02776042913127692	0.06640660028046286	0.1373260905412606	0.15253947588790148
1374	-0.10552640082622373	-0.00019626694503141104	0.1055265833430162	0.08751323222782599	0.0009508372391424448	0.08751839753112908	0.13439811176400177	-0.008517103495348186	0.13466771512756717
1375	-0.15641749954481	-0.10867467549294625	0.19046422041251684	0.015861334375848978	-0.11043785657016773	0.11157106296883358	-0.004872946271841881	0.09620451374329893	0.09632784680430084
1376	0.010270307194397282	-0.010956772601867571	0.01501765879610815	-0.04593880877137689	0.02430013827724161	0.051969903517576375	0.07374174928177668	0.0665937938366624	0.09936085227440587
1377	-0.08808124916616208	0.05514029002165414	0.10391707289153049	-0.03820677353504838	-0.1479994379456915	0.1528515331169402	-0.034841927262134684	-0.14742414178459742	0.1514854365154122
1378	-0.04032260155201318	0.025183703861597753	0.047540836510426156	-0.10676608675904198	-0.06980164903667152	0.1275588785231273	-0.07970345788941009	-0.055038677192810366	0.09686019402553019
1379	-0.07135122449009906	-0.10735392197784079	0.1289025282927408	-0.1864149761511709	-0.028708623423399908	0.18861264112542456	0.015641825649023142	0.05130803628448436	0.05363936331654583
1380	0.026324215479558946	0.0864367478047342	0.09035638157691726	0.05699142789250995	0.019153340355581087	0.06012381641249907	0.0035437631126481015	0.1629080292142539	0.1629465686643041
1381	0.00980587407116502	-0.010098876006836163	0.01407630856798037	-0.011249040004417236	0.06458080611184638	0.06555319533841868	0.11608020358462318	-0.06427565314998451	0.13268750224533085
1382	-0.08242036039250138	-0.04726638040866775	0.09501171782557508	0.009202273195399764	-0.0367745796550958	0.03790846265376319	-0.1496146207188364	-0.05660545920753141	0.1599647234390657
1383	-0.08312934089415402	0.10441206582801885	0.13346297916640032	0.08052280744108692	-0.00786924449094006	0.08090641215041335	0.16483959647326882	-0.07418902519565433	0.18076532860300268
1384	-0.001880897740202287	-0.045072376602915944	0.045111605036223024	0.0713844271670141	0.12807014643398745	0.14662093591839376	0.08405339616619527	0.0855609436107422	0.1199401870876979
1385	-0.026611247509251354	0.001557233104421672	0.02665677154008233	0.12823751209036216	-0.05855997639305563	0.14097563740689742	-0.036235152439936566	-0.045527916268873085	0.058187433627295844
1386	-0.11541039448258619	-0.024369978935432003	0.11795530945209529	-0.15894397875342353	-0.10782952942152876	0.19206872675487044	0.023607846971793016	0.13242642861421994	0.13451427223220844
1387	-0.11930288796981095	-0.030083414734079345	0.12303735579083243	-0.06602081348455906	-0.11244244852883678	0.13039191709735323	0.02556333213805497	-0.05141378653009626	0.05741830191988284
1388	-0.14393346703824614	0.016992718141773947	0.1449330721522719	-0.021598009400055296	-0.08540515052470356	0.08809377813553095	-0.10727912076630865	-0.05734649080975497	0.12164468652837059
1389	0.009352884966799882	0.04751994342228459	0.04843161653361696	0.12906228506907588	0.032567863810102134	0.1331079981834479	0.11123003921668102	0.09325176497829082	0.14514824592708928
1390	0.09588050181380892	0.02968530036244238	0.10037075114631869	0.11403411300627812	-0.06432611847611605	0.1309260418989741	-0.06989052007629627	0.11909149953527956	0.13808501025852393
1391	-0.1062170610271844	0.0812085283036782	0.13370448430214266	0.009738191652818565	-0.09492569925238672	0.09542390033540654	-0.06186426463085356	0.05141608444555232	0.0804412890127231
1392	-0.22920212204267099	-0.07765243513222576	0.24199899468970523	0.08019556143471306	0.1241638139842514	0.14781062470926987	0.0041556808217176056	0.05233836935274667	0.0525030912384835
1393	-0.03944871963433591	0.07378943379299142	0.0836724687115105	-0.014619529374521857	0.0499613362967262	0.052056371019185324	0.10221329780750786	-0.08250665453930668	0.13135793197197795
1394	-0.04719702139119602	0.012208958626945274	0.048750564088587495	0.09864864127320261	0.06361295616088956	0.11738041836940381	0.06355513992708248	0.07158186569691095	0.09572470583815669
1395	-0.06970598736510758	0.027847769220119646	0.07506279321395908	0.06049673724655746	0.035261901679034924	0.07002325990341308	-0.06952162075214605	-0.10659928852056248	0.12726611514890893
1396	-0.08300121748955465	-0.056414629209477686	0.10035842014296163	-0.016804941753647225	0.004529250626491746	0.01740460222415473	-0.015933424318748113	0.025304427188331376	0.02990297720714173
1397	-0.0567665371221498	-0.039628360151067944	0.06923038830674837	-0.16128131182571773	0.006274285481453983	0.16140330914367024	-0.011408076117929001	0.02453574132029787	0.02705821137564407
1398	-0.12174554188559365	0.04261329999646334	0.12898786883116342	0.048398531785621736	0.13139773399031468	0.14002779144438912	-0.011259680863643635	0.0660739898304849	0.06702650628870735
1399	0.016630158972368202	-0.0593819155589254	0.06166663670813891	0.16392575425689832	-0.1380345282242905	0.214301618964476	-0.033086443784056986	0.008026675278492665	0.03404614924337154
1400	0.07957714867467036	-0.020020090663631012	0.08205684993570371	0.029041197480798468	-0.09878194236864012	0.1029624363019838	0.0674784679321869	-0.05279739736473102	0.08567910365406772
1401	-0.02100027771307133	0.02180677186185978	0.030274526636453296	-0.003097444873171831	-0.11110742788613825	0.1111505946732439	-0.015913127485074993	-0.17823155832690835	0.17894053763749113
1402	-0.07274176672411746	-0.11060207785705346	0.1323789418768848	0.07934435424246729	-0.030009542228000976	0.08482982479581289	0.12672277207586816	0.17770285800678193	0.21825894416122088
1403	-0.12499930502388841	-0.05104543190323528	0.13502022950151923	0.0655971639443752	0.11474425904294543	0.1321712256917511	0.10580843160272894	-0.0001517185196170233	0.10580854037712913
1404	-0.0792602336273661	0.004619185638409884	0.07939471966463985	0.03489657409768648	-0.06394296726460438	0.07284554856926805	0.08063545885213601	-0.0030468150756718234	0.08069300035566815
1405	-0.18275049796346976	0.058506576122582435	0.19188737310069076	-0.06702793196678597	0.015721649952517652	0.06884703291336226	0.06961623160319264	0.03830106909822423	0.07945685367981986
1406	-0.14196204846717814	-0.18855940678011215	0.23602515351179257	0.03312519782896249	0.02476612035331003	0.04135987727934572	-0.08795923800258636	0.04215800720025789	0.09754037687590011
1407	-0.09469368154439803	-0.05208653241388688	0.10807358689029783	0.06294143064775898	-0.024451760283555078	0.0675241606608412	0.11897233451275999	0.08900858969970044	0.14858312629550394
1408	-0.09975700930539819	0.01569404352220523	0.10098397847002352	-0.07759725699764565	-0.047811748695143076	0.09114437781260115	0.1417270407849618	-0.013038047910689283	0.14232548887315882
1409	-0.02914195242624923	0.05943387266732897	0.06619394693965641	0.033178185570347594	-0.05205369306303026	0.06172826710058032	0.02311098951137513	-0.032903569721571546	0.04020898825657282
1410	-0.08884412482125086	-0.04849086385085922	0.1012158208594712	0.2155963668630794	-0.1033616154365115	0.239092904432994	0.14119665124666825	-0.050253702921636306	0.14987304287499248
1411	-0.1786434853313438	0.12803980676983176	0.21979009752258155	-0.042217402567861294	0.10674979780619724	0.11479472292418695	0.09475958106716696	0.1438799295040649	0.17228120129056354
1412	-0.010806167414427739	0.05421872549532123	0.05528511054999923	-0.15375297842150354	0.0087754839098308	0.15400320610732438	0.21400023808203278	0.07469888033807649	0.22666279938033276
1413	-0.050770957798113685	-0.18144030014108065	0.18840985290324727	0.1859124494394316	-0.057203158603759005	0.1945138560895239	0.12071123113124803	0.17314314148515136	0.21106811404039388
1414	-0.05961521183115801	0.14801748694853772	0.1595717704490189	-0.03082137406410062	0.05407318992864391	0.062240396594642707	0.10942754430774967	-0.18764673486468086	0.2172226612455532
1415	-0.03720115261728235	0.0370671890921074	0.05251573348287519	-0.025955303696970286	0.0018250597143382103	0.02601938955784435	0.07942128595342861	-0.23781016877958586	0.2507217921072506
1416	-0.0037915171147654414	0.018381702316694906	0.018768659570974858	0.04441687106824977	0.03195934182108726	0.05471981327755625	-0.06044880185413599	-0.04997844822162778	0.0784340674212585
1417	-0.10475830010782618	-0.05694185849695329	0.11923370618482186	0.11874712981026536	0.09780277264644441	0.1538384320496933	-0.19082103487998228	-0.03264858753212574	0.19359389871716073
1418	-0.0023920618404519225	-0.016143324680374587	0.01631958613398445	0.05803225229983853	-0.0840009994828625	0.10209755247366109	-0.0072109915437072155	-0.05947599139638505	0.05991153437883465
1419	0.09311729336987717	0.08846389731731509	0.1284394466396529	0.05495795969080963	-0.04809440303725361	0.07303046581315531	0.04036909641516623	0.03909994845095788	0.056200266140335575
1420	-0.0032690303640789072	0.05295108118383458	0.05305189495256799	0.008857193698312525	-0.09252264823095382	0.0929456309671318	-0.07722676244274933	0.039076738018515016	0.08655035696954978
1421	-0.15077638798717902	0.09077425166076651	0.1759928519543692	0.057586121843578565	0.04296121744254957	0.0718458602365474	0.07507984455079114	0.013053845285164907	0.07620620666651756
1422	0.04913951990579209	0.05539943115705689	0.07405261230434226	0.051566378563498765	-0.012248998350441577	0.05300122035145215	0.1795661557707959	0.09268709943903282	0.2020764773562794
1423	-0.04142539381961743	0.04219824580833045	0.05913336792717524	0.0013042871239318933	-0.03796807751254435	0.03799047347559952	0.008211817619552012	0.08894767345343749	0.08932593442778046
1424	0.016137046107249323	-0.012063638782206516	0.020147844493519588	-0.03491245704907944	-0.09217249236224569	0.0985629139457233	-0.04796447724471422	-0.018453199160453005	0.05139174677527562
1425	-0.027878617868383283	0.06422431213529967	0.07001413859717007	0.09775257849993799	-0.013166887703664129	0.09863535641537188	0.007866649637495718	0.019078858168921613	0.020637029959491227
1426	-0.024828566685765385	0.06949220611623089	0.07379447428209117	0.0900830515659758	0.07216862046410397	0.1154264525970115	-0.02832982919322001	-0.2248220255256656	0.22659991699817558
1427	0.12285936738695839	0.14950495119520998	0.19351008910805073	-0.03127615273533264	0.03484989940374969	0.0468264158181611	0.04493277320547743	0.17112756114417865	0.17692822355715176
1428	-0.15734373992130554	-0.023508983081073492	0.15909030384636785	0.020014087238799116	-0.09113218525739836	0.09330401319231149	0.027420622028568216	-0.01100272927580054	0.029545736815150825
1429	-0.1588046609999796	-0.028467584046328903	0.16133605826582365	-0.04762978252346579	0.04089888214228059	0.06277989123693035	-0.03720154395541054	0.1113699822789629	0.11741902667576005
1430	0.029568871541910437	0.04196132446219931	0.051332941810147276	0.06596793981067177	0.17450007647324903	0.18655306422579654	-0.018661619844705997	-0.08894574166904756	0.09088234711034518
1431	-0.024640989738084765	0.07588322027926733	0.079783716980498	0.010597311878845243	-0.025509815428300994	0.027623426692637138	-0.004051582053889418	-0.18778119609481977	0.18782489963777582
1432	-0.06744610885169992	0.006344506787831692	0.06774385850847439	-0.015270641817408236	-0.11136557032529236	0.11240766324140546	0.031700566141052336	-0.12618959776223143	0.1301104933395343
1433	-0.03711197142198172	-0.03644930454116768	0.05201778757656629	-0.05794228959682276	0.01746255709294468	0.06051652521374991	-0.09047756024465574	-0.016227013101946193	0.09192118831932082
1434	-0.0519198145949698	0.015575668671220701	0.05420579860247135	0.024277849170215894	0.12219929505066825	0.12458764654335529	-0.08288970572579443	-0.013551440400908197	0.0839901473522232
1435	0.03321584201650927	-0.10732025019455994	0.11234290481685368	0.10529764483944153	-0.18030422006474942	0.2087994391321269	0.03916302492642157	-0.03955759669774277	0.055664584592798196
1436	-0.08320769306555287	0.07637445477099636	0.11294501992942507	0.049467183368344984	0.07248915278190776	0.08775921319973323	0.05868691138405674	-0.18018984674500235	0.18950602744447884
1437	-0.053416524646301665	0.08002859502475212	0.09621798754351876	0.053123546514175154	-0.03849435079239623	0.06560431569014182	0.1633686886427255	-0.010633241474711116	0.16371436788841506
1438	0.055027263329835	0.10281913088765614	0.1166180662936235	0.0153147703667029	0.012259522758828531	0.019617290578952947	-0.10771703506975092	-0.046439036606619195	0.11730108168797448
1439	-0.0692721884404228	-0.08616221859301677	0.11055570543484515	-0.001003934924028935	0.011677083721133505	0.01172016081639011	-0.06938752452875067	-0.01778448395472835	0.07163041553532945
1440	0.026258179214872432	-0.019495811270998552	0.032704413047702795	0.09713429524590028	-0.11815580996846052	0.15295707483546053	-0.0572079650849592	-0.001199134094242596	0.05722053120810646
1441	-0.051007227525430104	-0.028672970728933045	0.05851390014563416	-0.10147304542998462	-0.1472651398644998	0.17884015312045112	0.066955677143037	0.050467690575002395	0.08384539637724181
1442	-0.07370600445322044	0.06308014664993629	0.0970138134176552	0.020233776322996184	0.032246050230054495	0.03806853634864675	-0.07242631549035049	-0.12890141028035107	0.1478551478568507
1443	-0.128274031804803	0.1267879656581808	0.1803591291595733	0.01324452825817354	-0.06656241056461833	0.06786731193258187	0.17606047768017705	0.0005508216062870743	0.1760613393264236
1444	-0.22945271571641251	-0.10771014228510636	0.2534758834696403	-0.02079228693157707	0.0025712409824656694	0.020950667675158748	0.10039000674730474	0.00484606536042375	0.10050690426135604
1445	-0.04782833046844957	0.0029208667615419756	0.0479174358458161	-0.012594455223118554	0.21893243716357164	0.21929439651926447	-0.06517774748009977	-0.0781214091794026	0.10174032307180521
1446	0.037596312520891614	0.05376984922854982	0.06561005564110985	-0.07934525074705244	-0.0004498880984233756	0.07934652617105382	0.028967965188912318	0.12692217646037418	0.13018595117993492
1447	0.058937153469782295	0.026232613851201174	0.06451153453907994	0.031087631992671543	0.10168904639881726	0.10633486267641758	-0.028781487366519403	-0.05501489603001722	0.06208874938523661
1448	-0.024227840553609017	-0.04914935503775747	0.05479641738762341	-0.01650781237853889	-0.0015977068142597284	0.01658494909818459	0.029435393326929408	0.2718030478517861	0.2733922808014728
1449	-0.09634845305758793	0.10057749332144425	0.1392797780347721	-0.05583081213555311	0.02408701397478546	0.06080512993109163	-0.06703018342768816	0.07951125584510443	0.1039956022936315
1450	0.03876139781834822	-0.0196035207902936	0.043436666403025494	0.10790833340614468	-0.011066278727723363	0.10847428701480985	-0.11670584767805631	-0.03160598004581014	0.12090985425890576
1451	0.0999980861018606	-0.04308059572287933	0.1088832170349191	0.08138408032847373	0.004413458991811709	0.08150366342186018	-0.18850035519802136	-0.02739792877875331	0.1904810500053637
1452	-0.05270018876601147	-0.024928771955833217	0.05829882989562636	0.010703152221886688	0.0010568158764818385	0.010755200011234659	-0.08716839874143771	0.024020471277333106	0.09041743625834268
1453	-0.017759396629818403	0.09759768981047161	0.0992003287544766	0.03720929121739361	0.01868673984768206	0.04163803068152664	0.0088800457923442	0.19149757248212937	0.19170335281320075
1454	-0.0334089492284998	-0.128663667946377	0.1329304229210456	0.06283534793922606	-0.05056882887042167	0.0806566017382929	-0.06938807995754263	0.017388185597911915	0.07153359098061386
1455	0.008593326886990714	0.05444380389337657	0.05511781063655489	0.08915930187544786	0.031588109808831165	0.09458958606639536	0.032661002339613346	0.12814963674424332	0.13224624936651228
1456	-0.09614487575735065	0.07465468957045887	0.12172575655652329	0.04340376724066951	0.044816989922238676	0.062389499087364526	0.018764173158956454	-0.17466945160939568	0.17567444754393374
1457	-0.043236789450746	0.009429052898091506	0.04425298860600432	-0.04059035088424761	0.10341313946100705	0.11109389721351949	0.11949324300765247	-0.12438799723342736	0.17248480796936586
1458	0.019630936069731507	0.02135972259285089	0.029010539467880122	0.04490850220528869	-0.062572480933094	0.07702005544301323	-0.009409478145348728	0.167246590693995	0.16751107538826346
1459	-0.12079921236271228	-0.006612915743654219	0.12098008250156027	0.08788528122001986	0.03114177684976481	0.09323965315509557	0.038992614988965925	0.1136460060122678	0.12014923514620533
1460	-0.05597352701244704	-0.056637983210968135	0.07962974863968268	-0.01833015657035313	0.07906701151954033	0.08116395105294458	-0.0686378343639349	-0.07407799952604854	0.10098862470571729
1461	-0.11306751547283088	0.08185905099970608	0.13958928069795093	0.11661763706143738	0.12180452638019369	0.1686298191913175	-0.06346370427049518	-0.11747239760800594	0.13351930931332107
1462	-0.13781427062061188	-0.09620873103555697	0.16807407032068747	-0.0032471840671297503	0.06425448140991045	0.06433647943136421	0.003951621665631525	0.04491049028239909	0.04508400438286012
1463	-0.044153126153348904	0.021503482886213097	0.04911108149238014	-0.01068436062964273	0.044260005558643685	0.04553134803753815	-0.006360515652262373	-0.017650926742168414	0.01876196616082842
1464	0.036240011724026855	-0.11020636028456883	0.11601198341951485	0.003837518190021706	0.0094692058175551	0.010217260135377137	-0.027481085915121734	0.058506270167417565	0.06463894903212115
1465	-0.05079411986304237	-0.0720087398390999	0.08812094657841738	-0.11561357068078978	0.03280654434262556	0.12017806404359588	-0.0985438769583408	-0.015623236155989291	0.09977465206136486
1466	-0.13324863298563563	-0.06187602665082275	0.14691439979332846	-0.06259316338998112	-0.058314676357880714	0.08554826463400206	0.035791069662345625	-0.06619795308804269	0.07525403418170734
1467	-0.05359268225469437	-0.05049882618872374	0.07363631602471409	-0.014826162179934403	-0.037814913272547934	0.04061751778230717	-0.15017386267897845	0.028495813373230403	0.15285352600357852
1468	-0.09538793024238751	0.0904576388506043	0.13145889723542087	-0.061586293974657876	-0.05526912134362661	0.0827499086381943	0.021672873309729373	0.12741387140703805	0.12924398656970004
1469	-0.08368874298043277	-0.09555264069877066	0.12702012772058333	0.048467113522092355	0.050659599586317244	0.07011031395885617	-0.06242467668392478	0.041262296483707765	0.0748292547751342
1470	-0.0980333778227621	0.08271985022062968	0.12826970331244958	0.09566951112528911	-0.052598768438217446	0.1091754816804993	-0.04543349057466992	0.08890864376883693	0.0998446243050299
1471	-0.16193561426302874	0.044830621378044506	0.16802656867259422	0.09863868779148469	0.03375265110620317	0.10425369147384216	0.04481675934326763	-0.1476523953880769	0.15430415348223572
1472	-0.13087997035286167	0.050017867694973926	0.14011193285483525	0.001293782766773851	0.059589891102623464	0.05960393439589474	0.06917690876906746	0.04671960573243111	0.0834755429250849
1473	-0.05317143039408971	0.06768885047799289	0.0860754406853988	0.004699895497528935	0.06812521203091092	0.06828714031165943	-0.09583863548172412	-0.028144706920360467	0.09988577765944348
1474	0.025480261419282363	-0.0643561485639585	0.06921674349448455	-0.009754528344113795	0.052055815028562415	0.05296186081987701	0.13169474986686125	0.11168319421448512	0.1726749634789177
1475	-0.051849532810577734	0.03595386313450094	0.0630955967320193	0.06857848035217808	-0.07005200961542875	0.09803209687941086	0.10386534811756412	-0.08493887842731376	0.13417385590372205
1476	-0.08727215038145333	-0.03318298478417215	0.09336776055678751	-0.10982511182118117	0.013520833426177223	0.11065427295442946	0.1313630395504616	-0.07624471092129768	0.1518864842683785
1477	-0.031329511955966706	-0.06741157158386406	0.07433611708184312	-0.04001177365536557	-0.16742829480818103	0.17214289393821455	0.14946113849329784	0.024879030910903658	0.15151764946295349
1478	0.050267593530107464	0.002728909460643756	0.050341612073437736	0.014178401799850015	-0.007388054963673662	0.015987821419576	0.009475811858146336	-0.02660729764929436	0.028244279041411767
1479	-0.15049440959288304	0.1406937467361285	0.20601771207680256	0.09492085445200775	0.19484136152639342	0.21673284193070047	0.0785369321165496	0.06192087215801963	0.1000112199460107
1480	-0.01077021654984831	-0.04407008810777511	0.045367061072519206	0.003979387552554916	-0.02438234925692408	0.02470494850389402	0.0065346089104811045	-0.09538268478523693	0.09560626376160093
1481	-0.06053166644111926	-0.06046176058156362	0.08555528700648045	0.030429378043888223	-0.1352564270797794	0.13863710944233346	0.1514231990363074	-0.02090939805524813	0.1528600279125383
1482	-0.06623387510718062	-0.06435632060500612	0.09235075643181238	-0.059021786987802576	-0.07584126415815523	0.09610134592366865	0.10573846598474104	-0.08030551337372764	0.13277649892591759
1483	-0.031002215079403227	0.060612405232662134	0.06808084170982336	0.07843726440301638	0.020963925659761525	0.08119045895976144	-0.0029939490336806473	0.11355667312662245	0.11359613436381914
1484	-0.06444013387773481	0.12313655788739895	0.1389789291314951	-0.11376215279401268	0.024484462814554367	0.11636716172376803	0.03725480637224298	0.019732868015714534	0.0421581152088056
1485	-0.05618268702257657	0.03868766288443995	0.06821458480806626	-0.09378102437842782	0.11435680791910252	0.14789306965139976	0.01761021756047695	0.12858189916416482	0.12978221971899995
1486	-0.0013190284395538823	-0.010119067049253692	0.01020467314379269	0.00394730465650196	0.030902304525253256	0.03115338888504315	-0.089826635051072	-0.062384939896602584	0.10936500852878489
1487	-0.051116409525006824	0.09706359975203421	0.1097006368238184	-0.01805772731177983	0.024610132849541753	0.0305244189877333	-0.010842838004697944	-0.05076143828312281	0.05190655789558202
1488	-0.1411685841722831	-0.010117745905612536	0.1415306961030628	0.10205738219601433	-1.1032339311960718e-05	0.10205738279230882	-0.005087257831614524	-0.09072018724297455	0.09086271273545428
1489	0.07839338618706179	0.013895351061104157	0.07961534889068277	0.07745641257468203	-0.06786992803645828	0.10298457642100291	-0.13499516687093288	0.08229837119033495	0.1581035008438876
1490	0.0839504527095514	0.01573849896647779	0.08541298999482717	-0.10815942109737707	-0.12501891750529778	0.1653124015502654	-0.09977745137477678	-0.04069600533196373	0.1077576199292893
1491	-0.05160815196848672	0.03378666214751389	0.061684194804444585	0.11228327293104191	-0.05051555262294049	0.12312333018931838	-0.028941427317195536	0.07305191204525802	0.07857600186204834
1492	-0.03399106771587667	0.004040285746773646	0.03423034608911946	-0.05735319824463766	-0.045874040891548895	0.07344261008847798	0.00248773557976354	-0.10161146847761868	0.10164191731019696
1493	-0.16956065529657594	0.13450036876635144	0.21642819830809656	0.10866757491664537	0.015930505830629393	0.10982906197489102	0.1532524432296343	0.1457873774868901	0.21151896082941896
1494	0.06687813929451526	0.05937831169067927	0.08943416245893984	-0.012488830537149302	0.05336955449034259	0.05481131484176675	0.0555956755441304	0.044541873466638224	0.07123803500326374
1495	-0.04683865096877064	-0.01521076197071945	0.04924658875804703	-0.14393536246200472	-0.010427299587694932	0.14431256751842583	0.0515252785821085	-0.03261605151558182	0.06098082608026048
1496	-0.0315357688151273	-0.0036020781642070307	0.03174082043461089	0.050016446575237676	-0.062207050575297546	0.07982081225652386	0.0673716740408723	0.10904915683478354	0.12818214021246002
1497	0.10770229015500503	0.04594936116812254	0.11709452205970806	-0.033962492665264125	0.013854725716657364	0.0366797537167567	0.10554444733971505	-0.018984484253170758	0.10723824414174622
1498	0.065040292778867	-0.024030252352270676	0.06933752744996427	0.032555408094589504	0.1599990406154016	0.16327751711137142	-0.15357401167968998	-0.055752625390424554	0.16338094228311503
1499	-0.13705520073853605	0.08650654484545772	0.16207254656659034	0.004534767022846298	-0.12029253775248515	0.12037798283276124	0.007208549541136242	-0.022456344519202795	0.023584965457938346
1500	0.0320630342665393	0.05220978151713327	0.061269074192810066	-0.0004151754812294728	0.052234626266791685	0.05223627620640294	0.0561137267083137	-0.07759441500114878	0.09575825585538732
1501	-0.06371667570959227	0.061656619587975456	0.0886642741046114	-0.06274218905692965	-0.20681450809326626	0.2161222409783759	-0.057680284296792526	0.02954116044879354	0.06480505657138319
1502	0.0181732998601195	-0.025443822664479553	0.031267506129963464	0.1569707689969712	-0.09120613670821655	0.18154443448571586	-0.042922851222240564	-0.024817553318296017	0.04958106604090985
1503	-0.14281950013308034	0.0026950399670304195	0.14284492591158715	0.12092461413981039	-0.05583973253133444	0.13319473726102318	-0.15624354077735342	-0.005209416545378176	0.156330361911523
1504	-0.077569483959842	0.04511221016886063	0.08973369683745142	-0.03211854675730296	-0.03533957442061888	0.04775444027555466	-0.029412789438341625	-0.12257522923506799	0.1260547460612796
1505	-0.11079639726054001	-0.08877601596188872	0.14197542976156446	0.008194124891405004	-0.025714282986624912	0.026988294356112438	0.06415980585155136	0.017526962405655492	0.0665107141600361
1506	-0.0741015430600638	-0.04606321462283864	0.08725169583035154	-0.02277335732115635	0.07531765675115215	0.07868529228617913	0.06179998936470719	0.08286752385115266	0.10337439332203732
1507	-0.06219338743205718	0.07450120683867807	0.09704868500239176	-0.01974597616414793	0.07162751146203142	0.07429942108064194	0.05408917484407776	-0.12629921548584644	0.13739407071505486
1508	-0.12108057696107491	-0.00036928196008693937	0.12108114009371083	0.04017228865634039	-0.07260758663284284	0.0829799639222271	0.006336559804404368	0.12059404374907036	0.12076040484325766
1509	0.03426693075715547	-0.08644722407528006	0.09299110222939272	0.07409198391425668	0.10285935263220447	0.1267661962207065	-0.11993102542593587	-0.038612924192892716	0.12599368545463918
1510	-0.006437632813591053	-0.002708449869592623	0.006984183340858153	-0.012959515476056066	0.08436184454587978	0.08535144905950527	-0.039245862150094325	0.0519826101593548	0.06513393474129797
1511	-0.031163569522266055	-0.05866794300973043	0.0664311342847771	0.0345382225329808	0.06095292779339288	0.07005817741223554	-0.05687491709534255	0.06200785746439387	0.08414113489801926
1512	-0.08639125650815424	-0.02847071777327784	0.09096170057548034	-0.007453466716696902	-0.007260121656092616	0.010404976336262063	0.06446505032429264	0.13899152905424195	0.15321353681104605
1513	0.004691762755586197	0.008966167146304337	0.010119525238378186	-0.016351054696135438	0.0716967163810787	0.07353758310894404	0.031589639822219476	0.06958457657743951	0.07641936038438883
1514	-0.08762450289171893	0.04705010947823804	0.0994573592497561	0.000634481911430502	0.06581151974333127	0.06581457815881535	0.004934834150354675	0.11806637018838881	0.11816945611093067
1515	0.011162889160919362	0.00318704798798389	0.011608934890707377	0.1013840132871194	-0.045398706059473916	0.11108447534231468	0.08885373744449983	-0.09024532663065131	0.1266459854734016
1516	-0.06861253157080914	-0.03310765089437023	0.07618264918141647	0.010106926929005567	0.04449802327345915	0.045631393219948586	0.19154069627465772	-0.062174341524485185	0.2013789638303465
1517	-0.06144723114610191	-0.001059306649018067	0.06145636131515704	0.08390595477279528	-0.06680904544094388	0.10725510616779264	0.08322625120639734	0.011767705615768485	0.08405407655390514
1518	-0.07394863086128489	0.04817860495897695	0.08825858588291416	0.015220548175379461	-0.07464133023077407	0.07617738027379593	0.08170865515383233	-0.04680714719492272	0.09416588212072911
1519	-0.09975997367935673	-0.041752865111688256	0.10814506042136544	-0.07731884981152437	-0.0922872998148967	0.12039580658520334	0.1007309961517674	-0.06740261298394544	0.12120167417486818
1520	-0.02371461519660997	-0.01690812016564601	0.029125032213874195	-0.015248243734195801	-0.06921986592632523	0.07087946653182346	-0.05778535152962084	-0.06446129914365761	0.08657023702572361
1521	0.025618001612208074	-0.03597711981247555	0.04416599547847094	-0.09212320998978436	0.08256688582512248	0.12370924158558533	0.10962529878183007	0.008911675459266561	0.10998692691632403
1522	-0.162840194040194	-0.07466690426690427	0.17914261187068553	-0.06735528265100552	0.017447872364057027	0.06957846183287807	0.04849517391418615	-0.11069807669925015	0.12085464855718306
1523	-0.04952541522912284	0.04258993747846939	0.06531974837701814	-0.04321005347137617	0.006215764627561453	0.04365483307612608	-0.13474305151185692	-0.0353106850014184	0.13929298046203306
1524	-0.19385375257511137	0.1281737656790419	0.23239576501261472	-0.1782213111743481	0.025717546397270124	0.18006728728283644	-0.012087632777761235	0.08565484572108302	0.08650354594854794
1525	-0.11460442705759187	-0.034276326374824403	0.11962040482690392	0.11666747988081953	0.05334846436311953	0.12828624053905574	0.03646528055876092	0.10648930504687389	0.11255971204474231
1526	-0.06584061066867229	-0.07264735333602597	0.098043989922652	-0.13687000921689055	0.10175916183391653	0.17055300185037178	0.08431424950682677	-0.027206068970065132	0.08859493698120327
1527	0.07530957196214703	0.03885036795005933	0.08474008920798232	0.06996730551356536	-0.03912283470033736	0.08016246026550404	-0.0287145233578965	0.058659684585667025	0.06531066105438778
1528	-0.08639675157685463	-0.010904509760224263	0.08708218541207816	0.0018949662480029802	0.11487471662846281	0.11489034518857841	0.08630673187588382	0.04125995929668383	0.09566209389439324
1529	0.022908034495642295	-0.02862413932457471	0.036662233927110904	0.019922188081103385	-0.004535606203739612	0.020431967638342104	-0.10626913277852373	0.05607362458225064	0.12015564886966693
1530	-0.08014698771878931	0.00295985280319484	0.0802016232317797	-0.00015039797832161865	0.006800139426095258	0.006801802391000372	-0.1510317875938264	-0.10988134881160885	0.18677395878560038
1531	-0.10287412714332095	0.05402184735773077	0.1161957229309329	0.03305357131907953	-0.07561315461920032	0.08252204389381404	0.015221582669041571	-0.023871251496481442	0.0283113621530073
1532	0.04931113414698264	0.17945785311780757	0.18610940061295753	-0.003950140455530512	-0.15176519374881797	0.15181659212100196	-0.2408633627075374	0.16380786667688793	0.29128710352505444
1533	-0.11451392610022597	0.08534323090184749	0.1428177381548037	0.02871539197274891	-0.16393917439617672	0.16643505231125041	0.18284610128410086	-0.06554251972564591	0.194238303757993
1534	-0.07336751132230315	-0.19468498498802758	0.20805055899328126	-0.04610612987072209	-0.07922404751590324	0.09166365100986314	0.02907002661934339	0.010103953149955634	0.030775904810514215
1535	0.0020796295146464066	-0.04947695438291483	0.04952064088768666	0.11936739301775028	0.10132777727346737	0.15657551840257616	0.17648228935166133	-0.026486075671523036	0.17845870855545592
1536	-0.06952502340717101	0.09029360189023664	0.11395904273939923	-0.048946194492017245	-0.007031955390696655	0.049448744694553445	-0.11222273603363081	-0.029315500735293876	0.11598853851236766
1537	-0.04235523789652791	0.10822727177153135	0.11622008661320289	-0.02177942950845498	-0.036871694897655946	0.04282365507916842	-0.015759337217550604	-0.04893584397026927	0.05141083090768924
1538	-0.0546096722513994	0.02145547320235389	0.05867327870284895	-0.011175510755216786	-0.11163896820315508	0.11219693071606297	0.0702427905359871	-0.06244693340489179	0.09398760085222703
1539	-0.07661193083240316	-0.07678379956084323	0.10846722924860151	0.06295800717670749	-0.0034439982133934914	0.06305213550194957	0.05453477580980785	-0.024081948759586063	0.05961528351593518
1540	-0.028190161251384845	-0.0020049172592005327	0.028261367351834193	0.07548965772645572	-0.042433634816699595	0.08659850915237777	-0.022248076655240923	0.0224940090668822	0.031637910151564294
1541	0.12620237028020628	-0.0722120422077655	0.14540157256425532	-0.13742476534059708	0.0011366388699981455	0.1374294658246148	-0.011802872329170471	0.08755247037295874	0.08834445576054288
1542	-0.09538934103057033	-0.043485075550300414	0.10483357371501642	0.08290090493509607	-0.06441593517893315	0.10498558350570975	-0.01702626187901895	0.1281877738576225	0.12931356835284494
1543	0.02242595114136964	0.061933825352327554	0.06586897606132731	0.09556876052814817	0.18240794342154826	0.20592728282616	-0.22697215756797834	0.20848836720745303	0.30819435356912844
1544	-0.04817670394323443	0.0721526826693196	0.08675831037551154	-0.05741894893878194	0.04485757789175811	0.07286383184783514	0.024143674065954145	-0.14082543162510278	0.14288008675039193
1545	-0.14679939441239076	0.1474203875948381	0.20804526641684729	0.002629616823206716	-0.09182844318842989	0.09186608657740673	-0.1615226663590256	-0.09102110794573447	0.18540338141306417
1546	-0.05062026116612621	0.0010831293322289331	0.050631847780593195	0.15603532950234686	0.08188094697713806	0.17621439649125964	0.04476591504295308	0.037077279412030394	0.058126687487166054
1547	-0.03880494595742879	-0.04974362081577052	0.06308923555268464	0.13065422398102522	0.07968344716932071	0.15303587160162754	-0.1083266476364518	-0.05015454668720632	0.11937395503857257
1548	0.08551167508082479	-0.03873960449965435	0.09387759866932148	-0.006655226465109026	0.07861404502219924	0.07889524772794781	-0.014113900508651883	0.05020960879518776	0.05215560375390088
1549	-0.1319346489681416	-0.04169802681094964	0.1383671819409264	-0.05111500895452604	0.07849369147726719	0.09366965219402539	0.15108210726677374	-0.12257827821210211	0.19455394477011365
1550	-0.1099807407129315	-0.025345447036960563	0.1128634352359897	0.06119296737308172	0.10505489403774233	0.12157758846598461	0.18516337836373473	0.00882738009162399	0.18537367484719502
1551	0.03537549782123749	0.10450796248323518	0.1103328603295395	0.06139691109561519	0.07105905786345026	0.0939093733155751	-0.007018615787488055	0.04097524349432263	0.041572004365815776
1552	-0.05323048690366129	0.012869297890300578	0.05476407183720136	0.09921387706124374	-0.007569652817068731	0.0995022263333567	-0.050118587013686114	-0.019876968408079572	0.053916292874642446
1553	-0.11482026862658833	0.012130371022144008	0.11545925683381464	0.021184386564903873	-0.15393916296422588	0.15538997434924098	0.1573676742338583	-0.26842755004521096	0.3111558042477241
1554	-0.09725462223953947	0.009865174205955179	0.09775368642189085	-0.09295956576764461	-0.18062840440847505	0.2031455176637197	0.19167089955420774	-0.09457374373110253	0.21373330751016661
1555	-0.05922423435522513	-0.0301677084260596	0.06646503266110967	0.008701265277609997	-0.02297775303363744	0.02457008652622485	0.0412216200090234	0.03498606810463029	0.05406705945018785
1556	-0.009824950617480389	0.06562037098073267	0.06635181039191704	0.048602867222097126	-0.06420425830018264	0.0805259305198355	0.0724393930433515	-0.05434646123038964	0.09055939218410979
1557	-0.14660491883362808	0.02348755823433992	0.14847446789945462	-0.14553264065869437	0.03448768868849245	0.14956319790699524	0.19402939422850105	0.0355801980928151	0.19726468594505972
1558	-0.1358841868881767	0.03577778452606761	0.1405153447558474	-0.03452354533293235	0.17020909596844722	0.1736750170080634	0.04386077337672991	-0.09909835780135008	0.10837089996917651
1559	-0.15420727920676236	-0.15471840568357328	0.2184437456591951	0.10166249785070772	0.023175534727696834	0.1042706520510917	0.0688455496561234	0.07769038973315075	0.10380513650269242
1560	-0.017472653840505215	0.004400682919665148	0.01801831408288673	0.060409582987145716	0.06879609947389759	0.09155447023222436	0.030353569731606675	0.18109869702468967	0.18362482745939301
1561	-0.04246918352547226	0.0130895671433409	0.04444061562715208	0.05905380710310837	-0.10877186950415084	0.12376862174557471	0.15021573335733862	0.1399909910475716	0.2053344689100306
1562	0.07322510257350998	0.10392344200346404	0.12712984482311152	-0.021016783685145562	0.012146215393463994	0.02427417856185091	0.0038717539861521364	-0.16381701048689315	0.1638627578304239
1563	-0.0810711482947698	-0.03906461262752588	0.08999208323831163	0.10890669063570461	0.043592004349021315	0.11730699087601798	-0.07947246786473398	0.012751082320536383	0.08048890140172289
1564	0.0625629903630877	0.03398100652195074	0.07119576228552275	-0.03640981236974942	-0.03872429475978365	0.053153037932398235	0.005354397984589264	0.01958187570122018	0.020300724956400222
1565	-0.06851713571714675	-0.03655384794477849	0.07765810766720944	-0.003542423730945147	0.11490432031348252	0.11495891262791658	-0.041829253774226784	0.17464499089822574	0.17958440722164612
1566	0.12711077167532062	0.086140410070938	0.1535490752921842	0.06472589662256115	-0.04049670686836819	0.07635067099100709	-0.11725770100727384	-0.07484862415179079	0.13911033384665308
1567	-0.05818159503726513	-0.18760089852873355	0.1964158729071266	-0.021778550219698024	-0.15317550261791973	0.15471599740144598	0.1275875973061302	0.19183347130256442	0.230388097996279
1568	-0.0725193696660567	0.07737396902257794	0.10604616946909981	-0.08865645173466835	-0.05142176636118583	0.10248982627503064	0.02047636481152596	0.0648188364384501	0.06797619490034174
1569	-0.06768916772644698	-0.07698850542833206	0.10251367418831202	0.06692215835640049	-0.10706950824940292	0.12626343443708518	0.11571545918516887	0.09085661656672481	0.14712237174674467
1570	-0.1025155015623382	0.11028920007065546	0.15057601307247725	0.07817001612619082	0.05129241594731207	0.0934957932469745	-0.01190865876616686	-0.19298629811638393	0.19335337445794634
1571	0.015689826572268886	0.0054000745245621675	0.016593114919709925	0.016769910902125432	-0.027958825317650333	0.03260254322607534	-0.02070913850342766	0.04076107811241534	0.045720169580181734
1572	-0.02911138242129694	0.047506814576052554	0.05571687372459474	0.05533156316978247	0.03906565287849864	0.06773261487374438	-0.156023435049947	-0.057113711654223576	0.16614839254024344
1573	-0.06077495377202733	-0.008000795418268867	0.06129932897933754	0.13826631065080777	0.018877302640450955	0.13954900650296603	0.20248898277709415	0.053262592075346664	0.20937691338991296
1574	-0.03131286956490681	-0.016818576334630474	0.03554378019165462	0.05129906023085172	0.11618569024496736	0.12700672501197746	-0.01074367914207619	-0.13460249332221585	0.13503058116613822
1575	-0.08716580749974923	-0.057743125019251294	0.10455690548247984	-0.04161333511619455	0.09806130985442252	0.10652553754784705	-0.03098703396387281	0.1424627302585595	0.14579377828495044
1576	-0.13306286475355567	0.09011526260336883	0.16070621186032968	0.0405625795868057	-0.03219974532222177	0.051789443533908436	0.03770953108101085	0.1313940359899717	0.13669821296594808
1577	-0.04525131975198008	-0.0643181951544981	0.07864166940768771	0.11904110382837348	-0.0034497373063600185	0.11909107896127435	0.05879854978893815	-0.0340316892975422	0.06793692172689816
1578	-0.0006361815796644972	-0.021804832914007595	0.021814111611754748	0.04446970441015568	-0.05630439464819553	0.07174774886382408	0.10773306652004781	0.10368868449718929	0.14952510462986043
1579	0.11202333359472724	-0.006111113225948651	0.11218989693611413	0.008979291855883956	-0.025947921285607255	0.027457645588746575	-0.007804075544850542	-0.06707214921360369	0.06752463843103236
1580	0.037140355711888236	-0.09910514679927421	0.10583589251530541	-0.141696722107395	-0.028417598385329243	0.1445182374441724	-0.10174122136773428	0.007715803137771711	0.10203337563493212
1581	-0.1383029041860451	0.08347845348156507	0.16154363343062517	-0.013017010604992706	-0.01709701847268436	0.02148838304167633	0.03573689353210176	-0.12254071098240439	0.1276454127941852
1582	0.010366991388817264	0.05150692055888921	0.052539864635489264	-0.039558547795912787	0.10280792442757536	0.11015601676180725	-0.052522777818610436	0.11864984088873644	0.12975525782297068
1583	0.06719449238221505	-0.1235786183552695	0.14066547096249638	-0.10038762873570481	-0.080109306880647	0.1284335511152572	-0.0059061127892130905	-0.17850091863108397	0.17859860055560284
1584	-0.11217507273927718	-0.06148885825458243	0.12792234610698108	0.03952948810455219	0.012057501001214976	0.04132751819553448	0.04572958670949031	0.019380705359075386	0.049666959246928793
1585	0.01717917289486796	0.04381913303437967	0.047066340427490534	-0.031759167357196846	-0.01925824917971086	0.03714195569285861	-0.1277967165418155	0.053725051749599156	0.13863037886540688
1586	-0.0029689614061431196	0.0072452431486913944	0.007829960415916989	-0.05943129750824671	-0.0319955916876137	0.06749664444218118	-0.0174193090445555	0.12499743354042951	0.12620535138924904
1587	-0.04683807558155255	0.10430445023268112	0.11433819861500828	-0.056830609804703065	-0.05213621363092866	0.0771226489595906	-0.06441839817882752	0.18131861031907395	0.19242185029763684
1588	-0.04201341271699502	-0.05777670000334482	0.07143720257264463	-0.0659725913777828	0.016259307432750853	0.0679466547468866	0.09394406901885291	-0.035807012863856534	0.10053671107635952
1589	-0.05071172705288128	0.020941606236492844	0.054865564176906516	-0.061598764439961345	0.09273018494604586	0.11132517676005602	-0.11376569095756497	0.0332007624848799	0.1185112782338862
1590	-0.08054174211947386	0.07606792379176108	0.11078493243049345	-0.048299627478019955	-0.11661685147168022	0.1262233895190722	-0.04102552435274362	-0.04115183282218937	0.05810823515684315
1591	0.013269796413522895	0.08570848544383429	0.08672964875941962	0.04852125840380426	0.0941579017233167	0.1059246098601572	-0.07297281378960396	0.044773042649807644	0.08561341542359882
1592	-0.027375307986018872	0.06148394379864432	0.06730291845354286	0.020955141519170238	-0.00967419629495846	0.023080468583671354	0.05307611272650986	-0.0028962657273113104	0.053155075931846624
1593	0.06793982395746512	0.06427280022501788	0.0935243953636505	-0.03520123562167215	-0.006285947242206235	0.0357580777171296	0.19694872881554518	0.029099220879387953	0.1990868314023973
1594	0.03422336676606126	-0.0478841707460973	0.05885688269731711	-0.007482400623202818	0.11600977882761765	0.11625082839583928	-0.04815124794161549	0.0966248156797369	0.10795785142118224
1595	0.09176314819304243	0.125694401608926	0.15562634083639004	-0.04852062809097557	-0.03166507922216799	0.057939007520744976	-0.07392125158471265	-0.18482024564303395	0.1990549538077407
1596	0.08047470956035281	-0.10386439489966033	0.13139250894436763	-0.0015847402603548506	0.09395187012923097	0.09396523454167861	0.0783953599198413	-0.14444000928667727	0.16434338666249051
1597	-0.05089981442121992	0.010698112088350599	0.052011928539225885	-0.02711835743815842	0.08739115057618084	0.09150201368916662	-0.05495667315183466	0.060977628321020126	0.082088410141591
1598	-0.13468661598302686	-0.08343589567290062	0.15843621180682937	0.04036415148285811	-0.0382414197711939	0.05560279589236297	0.034127221093866476	0.031718138964385786	0.046590852739070286
1599	0.012595242282967134	0.005621752130602325	0.013792904885649538	0.08886021980261928	0.018761172733603983	0.09081916243673434	0.2338266160850308	0.1670517955715766	0.2873694291212345
1600	-0.07645611611103066	-0.07156479413019205	0.10472371961346758	0.056616097219615795	-0.02425716405371703	0.06159376975238591	-0.008373049705857276	-0.09420215141088797	0.0945735337809507
1601	-0.08771081888923699	0.01907197351374694	0.0897603917322646	0.02600244800855079	0.14229212518939505	0.14464845727954326	0.06264419992834885	-0.04475885539507822	0.076991239247985
1602	0.035588380005390545	0.10672191109176551	0.11249932932460881	-0.06851539501559968	0.16457230087759497	0.17826497572515276	0.012899436472163808	0.06533791268121747	0.06659908629131325
1603	-0.10272721332097187	0.05506370645069506	0.11655424541723385	-0.06773388355780975	0.021818133480637526	0.07116115464494549	-0.026318381594701137	-0.0479831987329598	0.05472700037834176
1604	-0.05516361119959578	0.028147423997773847	0.06192981090146024	-0.061765263982117034	0.028625894306119486	0.06807635169135995	-0.10855789866212082	-0.16206152367036525	0.1950609002755182
1605	-0.022314305084545055	0.05865167558029893	0.06275306574011175	0.045742794782833614	-0.017463648599670777	0.048963070746810944	-0.04532305477753401	0.0271803953345043	0.05284839813000288
1606	-0.049521195665729545	-0.03647678400267953	0.061505321650582465	0.14637832248084176	-0.06599875150806897	0.16056913929186123	-0.03215131467189444	0.08368025489989027	0.08964425299617251
1607	-0.011301086217821268	0.04940885140721025	0.05068480193393688	-0.17477343561864075	0.1169912458052456	0.21031572787836522	0.16457898195731052	0.09980269696273343	0.19247550395606175
1608	0.007255427069756538	-0.009715263293902675	0.012125492271838229	0.0625823845343878	-0.08345127983698081	0.10431045470344792	0.03790782884975793	-0.018387651540293613	0.042132045016469374
1609	0.04082719227638634	0.04669971680986806	0.06203001837251778	-0.03526626239622917	-0.06431383809763395	0.07334834036464874	0.030535956624807115	-0.06391867527450566	0.07083813729792592
1610	0.024542559357989623	0.02577827335982381	0.035592929034490066	-0.018500515339399306	-0.11214973025203319	0.11366543477868353	0.11326991774395473	-0.033617961679940064	0.11815346636149186
1611	-0.05136077507726799	-0.00013615850142224936	0.05136095555648495	0.10020883965978519	-0.08794618447015622	0.1333279524661625	0.1827671374921322	0.01693563599700784	0.18355010845458822
1612	-0.0754966384854072	-0.14044610334127805	0.15945171797865718	-0.048907113545978896	-0.006898809936592263	0.049391288036864316	0.06030989262126282	-0.003132271617106901	0.06039117711612836
1613	-0.12346383080542064	-0.009763763684444406	0.12384929793275054	0.008757738631005959	0.12650379323646652	0.12680657589077818	0.023056347504649615	0.06936629370280845	0.07309772816113676
1614	-0.10396158337010482	-0.07053546599200121	0.12563145617053084	-0.047245667632553896	-0.034794520271524625	0.058675478276459664	-0.094789174195777	-0.0038520921433674612	0.09486741357599221
1615	-0.03599468555688713	-0.01509894777791024	0.039033262896396956	0.1300940140174053	0.0672655472505135	0.14645513418815986	-0.21697922311888118	-0.0549920558439949	0.22383947254946407
1616	-0.07853480296539454	-0.061387555999228335	0.0996802252624448	0.058063021347998775	-0.18362952194210053	0.19259053916727722	-0.08387119575058632	0.09118025869132837	0.1238879213307364
1617	0.046671516031485616	-0.020696679376003935	0.05105470542340173	-0.06658763571561806	-0.0339395490302779	0.07473825137487825	-0.02873235637614881	0.13779579303392753	0.14075947172668346
1618	0.037560473629396504	-0.1105015787416798	0.11671070252409696	0.11285410586882154	-0.00995520547823696	0.1132923445232073	-0.04251375658687199	-0.04783699528046699	0.06399841886008766
1619	-0.023492729706385388	-0.03665041671195108	0.043533451439289134	0.0003449259902955176	-0.11494692573894759	0.11494744325461927	0.15657171621895702	0.11823792674553005	0.1962011968384264
1620	-0.04096921618146786	-0.05371942605027955	0.06755925850462911	-0.026494340386578885	-0.0386099766456595	0.04682606506101359	0.11493362272128893	0.15933062734111247	0.19645861253900793
1621	-0.036705447277934705	0.030230150049964197	0.047551570236077326	-0.0018250543953125804	-0.08439428463739314	0.08441401603408749	0.057856936079426644	-0.05932448252585693	0.08286627347395058
1622	0.059724135172765466	-0.034303376319519255	0.06887447966448323	-0.14295148472667324	-0.03310927514217439	0.14673565035805206	-0.1512151751123815	-0.010995364533688823	0.15161440309382518
1623	0.04521434214295842	0.13213612910880318	0.13965777225517673	-0.06064705325157109	0.14433189799077925	0.15655593839174423	0.0011268174512720642	0.10381561531631514	0.1038217303895173
1624	-0.07150092920711507	-0.05475380821011238	0.09005755043854263	-0.06464575996795567	-0.07363586294373883	0.0979862979875433	0.05219266009762285	-0.05666070751211833	0.07703576795125634
1625	0.0013876591553734635	-0.05907603214623385	0.0590923275229056	0.1506136202100682	-0.11704325087967148	0.1907448168870242	-0.11892711493355325	-0.1363372732180124	0.18091851960189576
1626	0.08893317587958538	-0.011907627134529232	0.08972681514466144	0.12440275111591348	0.01853337084955938	0.12577571435000962	0.018499583067522293	0.03965161129085687	0.04375482660956807
1627	0.048186036082652046	-0.0296704180896202	0.056588230074561506	-0.0390686769146038	-0.10940921920947294	0.1161754654128151	-0.02287891448991768	-0.011957063618414459	0.02581503628918185
1628	-0.0014226328497820395	-0.046710505456597703	0.04673216455757344	-0.11440246034985956	-0.12916806297715736	0.17254654858145405	-0.04547222883528997	0.04499645994216873	0.0639719079172739
1629	0.07420975264201193	0.09137256928820732	0.11771165535118791	-0.017715226454665837	-0.06131457810918451	0.0638224626369696	-0.07217944144203266	0.20873421406664633	0.22086159441809783
1630	-0.026682806582890968	-0.04692766551797242	0.05398312660551135	0.15925592006205228	-0.07903937582698362	0.17779108809479158	-0.1087687577344264	-0.052807246704770265	0.1209100821421804
1631	-0.06533379866604622	-0.031630913603226306	0.07258801515064472	-0.07583229075010998	0.07621312005059393	0.1075126782675209	-0.0007860235661555934	0.0465834043157297	0.0465900353153901
1632	-0.10931382315604916	-0.10235058547609424	0.1497503064447324	0.05325028178660385	0.0667224609261028	0.08536673416728574	0.08262036302337804	0.002693652229492401	0.08266426161557497
1633	-0.07466934617737292	0.0146086640657801	0.07608498093804829	0.013321743423740422	0.06646381427401675	0.06778574670016525	-0.08281502622148257	-0.022857548516033027	0.0859115597124604
1634	-0.08076400891951542	0.023091007168281774	0.08400011755228208	-0.014782780068535855	-0.060769592777401175	0.06254177797989013	0.004280045021191095	-0.01144199585982147	0.012216302822032298
1635	0.05427571580540619	0.03947944287388196	0.06711542099861498	-0.0793264698485328	0.019719181249543652	0.0817406565167086	0.04578192955409405	-0.019443759006249346	0.049739771189553465
1636	0.03179050065505689	0.12562651734148908	0.12958648768776254	-0.007781719926254382	-0.09245273752984919	0.0927796520890968	-0.14566100091340922	0.06477257417907617	0.159413341828343
1637	0.06309471901290144	0.0752622873748852	0.09821077063243518	0.031259194804098125	-0.0436447129532233	0.05368424562727703	-0.15226511903843895	-0.03677468004992565	0.1566430450692414
1638	-0.12651470017678199	-0.0749689535772784	0.14705887719309285	0.06156891194324687	-0.14291937623462578	0.1556170910317045	0.1229241855733869	0.013425454301566067	0.12365515849362653
1639	-0.14307438526215893	0.0643898127233182	0.15689591358824062	-0.023925860973180935	0.04242044516043517	0.04870257684063001	-0.0021512634973479433	-0.04290797473763912	0.04296186949750788
1640	-0.04318257846577679	0.003611484627522147	0.043333334791679695	-0.03232462575152322	-0.04245460194488157	0.05335985997240229	-0.035951605837679056	0.044205909471933584	0.056979648950731744
1641	-0.03160209691079023	0.02588121552831042	0.040847641870514796	0.001339606750124307	-0.17623216152131488	0.176237252874413	-0.1261901057926814	0.0443612946291882	0.13376048467744786
1642	0.0002831194910323857	-0.009686688707750246	0.009690825288233122	-0.011582365236798495	0.01069162648545565	0.015762679384644443	0.056463010363412884	-0.033879432417164665	0.0658474561407508
1643	-0.10435269646935402	-0.004510742507656856	0.10445014149533506	0.07004447342492205	-0.07411426914257613	0.10197623815336995	0.003025707242903652	-0.028432502270379745	0.028593042679555966
1644	-0.1249246696256694	0.05042204230329088	0.13471657444842303	-0.09001688827192676	0.0625571338555477	0.10961950177948017	0.06699457972866725	-0.16572279295423353	0.1787521127639405
1645	-0.011084017549277585	0.03319942523308432	0.03500081828814648	0.09538860640872392	-0.019381880359270427	0.09733778053181365	0.14807832691335682	-0.18501928497224643	0.23697959134301058
1646	-0.11949220967135925	-0.0581453065804458	0.13288816670222414	0.13446883530482256	-0.04611390721362854	0.1421561117460049	0.07980362387774778	-0.03204255509966144	0.08599618434172458
1647	-0.002991160693993641	-0.02205695902277787	0.022258851803940712	0.029209581425768478	-0.05402645519947678	0.061417078312873775	0.07315713607096906	0.03026306142373926	0.07916956135310652
1648	-0.1420431732260197	-0.057271925522224834	0.15315461636248615	0.05712902705047876	0.04430814944859804	0.07229756454607329	-0.03341314774129245	0.15124577658327953	0.15489261885661545
1649	0.0362367015439142	-0.03628978393575545	0.05128398343427047	-0.06012167837103434	0.10400225853124889	0.12012945512966765	-0.012195638177991576	-0.016157560562493376	0.02024352622195864
1650	-0.061125131403370295	0.024856987119815096	0.06598599470913459	-0.028012807521546095	0.11493486550013057	0.11829936894494532	-0.0517164301571731	0.10751232639785224	0.11930418884381253
1651	0.021678782619521005	-0.010782216754359948	0.02421210056980696	-0.00795513817659353	-0.04197602508672637	0.042723189317865506	0.04069372037247638	0.10206224454177973	0.10987575091283493
1652	0.15034641372617236	0.046852831847063785	0.15747771897132185	-0.0709598652425587	0.10186714755595734	0.12414595533656855	0.01779606165322802	-0.026804516639632646	0.03217424315582009
1653	-0.011253216871837429	0.014945137168313926	0.01870807352306284	-0.0072756255214708	-0.11995597731338245	0.12017641707064412	-0.04423582420932616	0.0694080632036404	0.08230605920075962
1654	-0.11394894944266208	0.15401770266228876	0.19158761915232297	-0.17594535032883635	0.018920464716096277	0.17695974199633657	-0.03590999423085373	-0.06539096951424356	0.07460232288389335
1655	0.010225418175080648	-0.12519490584027998	0.1256117973170189	0.1358557406844077	-0.008285869410355834	0.13610818457680826	-0.14958041165866365	-0.02257276885111765	0.15127402105312485
1656	-0.051381829473580984	-0.09644695768709038	0.10927995263152138	0.08204214390176799	-0.016408501180116126	0.08366691273721219	-0.19567561027615762	-0.024732190235208056	0.19723241541586728
1657	0.05080982640447802	0.1022813047322363	0.11420640856353806	-0.10161761051069003	-0.07516960309517252	0.12639860756902377	-0.08632246772833727	0.14192130041624307	0.16611208248212211
1658	-0.1881759361390023	-0.06950705586700175	0.20060262649598676	-0.1543872540501358	-0.06008063034660127	0.16566564627582303	-0.0022648430004839053	-0.014113348541792069	0.014293919017503395
1659	-0.009525300286295914	-0.09061727994549834	0.09111653401147853	0.07901316044877518	0.11166741368418452	0.13679433761314352	-0.05592327605507171	-0.13150082523551335	0.14289814499269324
1660	-0.01559078891740202	0.040041467339617845	0.04296966145755245	0.07615839481885395	0.06115453255149372	0.09767281071504057	-0.005494904177561031	-0.03665640549237667	0.03706596869828333
1661	-0.08818221964249054	-0.02566041623281389	0.0918398651039825	-0.07970869427863592	0.10927822024175715	0.13525976993478522	0.11972661176045753	-0.016696255507072166	0.12088517904026434
1662	-0.10508250162672424	-0.050341693023376266	0.11651874615095356	0.05093838313348287	0.07995005712182528	0.09479836765491595	-0.04105326942911248	-0.015571957757400607	0.04390736611569373
1663	-0.10865766355622862	-0.03153462715560687	0.1131411532526592	0.018555200333731533	0.019954946242675922	0.027248767659712552	0.2255383575811026	-0.07996533351521803	0.23929480835275418
1664	-0.09951121310947376	0.1843204090671176	0.2094671686283764	0.028604855554048556	0.10298639178986392	0.10688514702784167	0.09237596472510366	-0.053216732975278166	0.10660834642491952
1665	-0.03819416869764122	-0.032880871524439886	0.05039787926798704	0.053174271575739146	-0.13407856033037194	0.14423787123316695	-0.013497361949165934	-0.04266082598069674	0.044745109821544546
1666	0.09207947602819633	-0.05543742484058987	0.10747994221520235	-0.11951150860463639	-0.07533928543845285	0.14127635548573847	0.14754194379267152	0.007515028844627137	0.1477332083069187
1667	-0.034946272058864185	0.013695866285549098	0.03753423349588735	0.14696069469835465	-0.1251217550274223	0.19301010172362815	-0.08551900689576741	0.04033792932697263	0.09455500559370801
1668	0.11070268808186494	0.013605095705022722	0.1115355718042164	0.13130607956594692	0.070311426824105	0.14894624289662448	-0.11539664821846879	0.08892348424485616	0.14568380991140442
1669	-0.05129606064938208	-0.1732241357590444	0.18065958886151856	-0.07943600815927285	-0.008372067015781753	0.07987597197153098	-0.16394366958637768	-0.001968633894328027	0.16395548882808794
1670	-0.10746559368512779	-0.049956831928035066	0.11850965733805377	0.036752350595581185	-0.05323372129600503	0.06468820879666755	-0.09760166327516867	0.02731668136636057	0.101352285395795
1671	-0.007488450988884077	-0.1360062226312497	0.13621222225862836	-0.0818873578900262	-0.0021139125727205835	0.08191463854876212	0.013886607595390205	-0.022194369015995044	0.026180677732375642
1672	-0.038227730965994584	0.05490874210051158	0.06690537627028903	0.2231116989773759	-0.09525259604374778	0.24259407922215373	0.047794895130679096	0.008926455197893507	0.048621328683537766
1673	0.10852027852667921	-0.02347775083887736	0.11103087694853372	-0.007696255816961929	0.02230377914599482	0.023594298417063255	0.33399966422458643	0.08013495112501151	0.3434783633563321
1674	0.08024600331610035	0.10027295841244777	0.12842930832560015	-0.08936189188681726	0.12086783454439624	0.1503149398730637	0.011607919588797413	-0.16716284613235322	0.16756539297912557
1675	-0.07199419902856749	0.038212302782194014	0.08150671615077534	0.03521418964740551	0.17192888588207167	0.1754980938733349	0.046321652031365214	-0.04956553059744158	0.0678412652470515
1676	0.07520551014194704	-0.0027736421805206663	0.07525663988417276	-0.039646767364968576	0.0831054341880892	0.09207811550027925	0.06708950526779438	0.012017912259456611	0.06815740555620796
1677	-0.10372552914762909	0.06643935276633545	0.12317943413153518	-0.09558245591913078	-0.1050402616319015	0.14201923265259145	-0.040347025774165525	-0.08879658289491596	0.09753315140317603
1678	-0.10867354804143653	-0.018075326708051512	0.11016649889833666	0.10658005570601103	0.1133002438342698	0.155551449775312	-0.19099217469110782	-0.11057077312783478	0.22068961612030086
1679	-0.020087552327899355	0.04232967130326925	0.046854144226193176	-0.018140609346970153	-0.06316820236236984	0.06572140821051149	-0.09828032415834284	0.08173969101051066	0.12782957092614647
1680	0.04908672676898025	-0.10664772165857091	0.11740205824369748	0.19687526559808788	-0.07002822060989126	0.20895889999257092	-0.07470145386335598	-0.13213057027945044	0.15178535769853393
1681	0.08072383495034154	0.01332847625898108	0.08181678194891438	-0.0013827706155824457	0.08744815193379274	0.0874590837546965	0.02936161467535002	-0.10967945164315357	0.11354156300265816
1682	-0.06888351435732816	-0.03418429268721692	0.07689931349980667	0.06356859450272818	-0.03791616085462003	0.07401757535211285	-0.005942556001570607	0.12361135899740719	0.12375411930524852
1683	-0.10650741540015611	0.07157618864502503	0.1283237324744321	0.042989714453948384	-0.013821656649430131	0.045156989950247514	0.08866769543845682	0.04301512590859006	0.09855080553348507
1684	-0.11421519935812849	-0.10971599838205943	0.15837522554171504	-0.03213784715743793	0.09485595428129168	0.10015235035948652	-0.021036041645235867	-0.08287290948170847	0.08550107703452363
1685	-0.030096156126997883	-0.08872875606658896	0.09369402738032387	-0.005217056768347681	-0.06210167640624946	0.0623204291849044	0.07957837348063662	0.006729692370696417	0.07986242098276197
1686	-0.06135576667308912	-0.058283286309021874	0.08462547823806947	0.04679185708623931	-0.18194732003808667	0.18786778637813611	0.13285064353326384	-0.09059998278385126	0.16080314165972154
1687	-0.09220136021180504	0.08182990880778229	0.12327702462501676	-0.01929372131363861	-0.0642623779612433	0.0670962063261556	-0.045551502662838056	-0.04968356205286383	0.06740471595595751
1688	-0.017236746206408162	-0.11209389740933605	0.1134114070814699	0.022334951145007127	0.0918542686922941	0.09453071839167422	0.07244399473648651	-0.0045611979962614894	0.0725874431326878
1689	-0.049018880907101305	0.05302109007468909	0.072208632988673	0.021688218842176938	0.055149342566664566	0.0592606852987837	0.03298155646064765	0.01657422684093362	0.0369118959407616
1690	0.053707950728551036	-0.09773402597092949	0.1115189840518052	0.06832140765286882	-0.04789025378511309	0.08343435234525416	-0.15197069507459013	-0.07520424766910927	0.16956052320316417
1691	-0.05923993568455377	-0.02772226396381505	0.065405610609408	-0.07944681786159782	-0.014150756513252717	0.08069721666966752	0.037537669423140095	-0.10845904955549757	0.1147712597134092
1692	-0.16994316733503986	0.037911659851294445	0.1741205733867931	0.015876792949173373	-0.025700538284785295	0.0302091082701664	0.016803709741449943	-0.08281808583422727	0.08450562112853995
1693	-0.07170066872999807	-0.023428513757817942	0.07543130088517093	0.0401939220760431	0.09789932821907359	0.10582924849776135	0.012569306060149006	-0.1027159426353992	0.10348213530031315
1694	-0.13694989331707982	-0.00705881083796756	0.13713168886149457	-0.004483498680086645	0.17070513238610813	0.1707640008414333	-0.09329469428514467	-0.03747934990130698	0.1005415419156838
1695	-0.0044248965930637554	-0.028888610686668488	0.029225528862027523	-0.05753742625021206	-0.1593681551714388	0.1694366085066813	0.1778463726526708	-0.09629599475154811	0.20224304900515822
1696	-0.05253012504345372	-0.07043030367695903	0.08786262978712595	-0.08257322620745913	-0.023567627273774004	0.08587066286936273	-0.03998317494707986	0.022096629356574388	0.04568276817105789
1697	-0.05902762312597432	0.03881220048313696	0.07064451286720913	-0.10401377875458967	-0.06099250207965401	0.12057757453500767	-0.11559329490462386	-0.2962086430755	0.3179644163417289
1698	-0.020350086447506594	-0.17825963001265765	0.17941745096470016	0.010485660732671001	0.03495182111775007	0.036490805423392315	-0.14512745353677944	0.03644514777417122	0.1496336411585017
1699	-0.14025830547861473	0.11186783096637058	0.17940681107709613	-0.0249745355478524	0.1090022320423696	0.11182671423255505	-0.03873794969470268	-0.1475113798888828	0.1525130681065449
1700	-0.008692124253322666	0.0629817379618913	0.06357870980710084	0.021345754076594958	-0.09653798922878284	0.09886973541703784	0.08888376219935423	-0.024581576381791283	0.09222026393437177
1701	-0.12147234516585163	0.07190278778481739	0.14115786032424935	0.14939993070395066	-0.09717830249763657	0.1782244701792305	0.011372446320063302	-0.02463320637071501	0.02713166768565758
1702	-0.21926502030091655	0.10656067631788374	0.24378746248502225	0.10302484488841429	0.049045134430040965	0.11410321588606788	0.011122750197912177	0.05101446089753387	0.052212937023607166
1703	-0.06705089158982169	-0.1559111104844446	0.16971769629441327	0.06277643647892539	-0.08122778383245292	0.10265882253038096	0.004909883950990337	0.13078716194340723	0.1308792905299506
1704	0.04238537659926826	-0.05854445710259165	0.07227706141577002	0.07183480953962716	-0.07106200450446126	0.1010447838623379	0.07016668117830088	0.00926508566518867	0.07077573708525126
1705	0.020785349911049553	0.07338088512348481	0.07626785084444718	-0.0646291623666586	-0.11319069651078004	0.13034209759249477	-0.02777046299846594	-0.0333281745083568	0.043381630112394924
1706	0.04653034286157976	-0.0011022919766555583	0.046543397538404585	0.01297768009612441	-0.12466001652801889	0.12533371414525019	0.06669654277143972	0.07217283277633989	0.09827179966106252
1707	-0.08694614633806805	-0.05626191391450298	0.1035617464142223	-0.0899673143911777	0.07269776026092133	0.11566798176554911	-0.009901978068989131	-0.13482413980773045	0.13518726953590413
1708	-0.10184243547335455	-0.10105874576822478	0.14347387134733305	0.10927969461068962	-0.048590969851706196	0.1195957106477277	-0.1581737896863794	0.012176161626605456	0.15864175571301586
1709	-0.057310615828102325	-0.018028180072278306	0.060079297293783536	-0.05152013040601832	-0.15233666850817426	0.16081288632824953	-0.12650469955772992	0.01893743034771821	0.1279142887967024
1710	0.1297561256612974	0.1502588362411217	0.19853052665816062	-0.08390692264134209	0.10790915355069348	0.1366921983405319	0.02664569394186672	0.0540714703752153	0.06028031945984874
1711	-0.13534389987575196	-0.034370741312929436	0.13963996237459347	-0.11428913427297484	-0.09878785498399019	0.15106636457267364	0.17867699991044764	-0.0039925490875841576	0.17872160122720163
1712	0.02227214736430752	0.09178669261684283	0.09445022757916585	-0.003319298257251502	0.1261211615669977	0.12616483319819882	-0.12967087404447955	0.08863729422915308	0.1570703839166529
1713	0.004637832334946612	0.1678392591461574	0.16790332456356563	0.004422956867869782	-0.030939230889711917	0.0312537766598205	-0.029784248940310967	-0.018180839201302885	0.03489476177024349
1714	-0.01357185653419898	-0.028444672339022595	0.031516577768838365	0.00436506297749329	0.1481065455296304	0.14817085612062164	0.25269392831785725	-0.00446526926917437	0.25273337737298696
1715	-0.11292454118058436	-0.013697029499040812	0.11375218950834787	-0.07552871744520341	-0.0882431888337136	0.11615269060361802	-0.09824088734821297	0.13931763779818357	0.17047192187756358
1716	-0.06697016860805953	0.01879326714755435	0.06955710153155656	-0.04122522123109117	0.05820262817216124	0.07132366221457832	0.058360095741073294	0.12865197578451748	0.14127006635578293
1717	-0.02999083736092157	-0.11639799524436685	0.12019959909465962	0.010173809292294254	-0.006126244745647076	0.01187591134185252	0.003523282339139697	0.024877726644241285	0.025125978616302416
1718	-0.09849018760372655	0.07200879185784138	0.12200648818420753	0.06857633339863285	-0.04994739953328041	0.08483782306576229	-0.25774845764285675	0.09292538010629875	0.2739879444157564
1719	0.0007265013537994039	0.2219461986481485	0.22194738768136124	0.02866007153842166	-0.03962440600646266	0.04890289615096882	-0.07434964980254163	-0.10196796924592415	0.12619563058164224
1720	0.06986110279493608	-0.027090570428472717	0.07492978506485032	0.11213122986148889	-0.0493829496516754	0.1225238279950066	-0.06190198094786797	0.0941262297421123	0.11265701207974191
1721	-0.09007853945564522	-0.0592910444583843	0.1078404897217568	0.09886339132097113	0.002653383291913592	0.09889899183701156	-0.012220429705080542	-0.023343273624290548	0.026348573503613314
1722	-0.02298593828071094	0.1354874808663859	0.13742347263173035	0.06855019464433172	-0.1428500301854846	0.15844639569826013	-0.07985514614937106	0.0379397872832273	0.08840968174150356
1723	0.15162864618024455	-0.04652090727006643	0.15860466940063242	-0.09195670149590317	-0.10829762710165626	0.1420718514902091	0.007395857974792258	-0.011005183181780514	0.013259440864826952
1724	-0.06867369799265989	0.004226940138001739	0.06880366137726472	-0.11554457052789224	-0.005141822060006876	0.11565892145689341	-0.02983178161565124	0.11529133894110229	0.11908832028875056
1725	-0.1180192749054825	0.01492512744048356	0.11895927319183877	-0.012208039489060647	-0.07559908135594749	0.07657843906759679	0.019876213070279588	-0.12997189392499978	0.1314829154546953
1726	-0.230676915418168	-0.14072871230798406	0.27021548766624015	0.03965692084612236	-0.11524830446119888	0.12188044573341865	-0.09000232780203231	-0.057817822174927196	0.10697345264520532
1727	-0.07198032547005198	0.07936340176204441	0.10714344027526039	0.05014036249784471	-0.005569449731890898	0.05044873359888563	0.011507057814975477	0.018776879162021327	0.022022342532581292
1728	-0.11417103579760679	-0.15164216854491339	0.18981668181722683	0.15396203437354133	0.04814224269509755	0.16131330868887783	-0.04881659801028004	0.0649388800328288	0.08124111262910799
1729	-0.05136126181195685	-0.029865672574614067	0.05941327808874404	-0.026450920123871718	-0.039183031027356104	0.04727537515335223	0.15401969129307053	0.16807939518642387	0.22797532408628526
1730	-0.005990515880980209	0.08308127614527623	0.08329696709033242	-0.13829570929565715	-0.07895174043758581	0.1592453469578086	-0.04692714484484831	-0.05301657687066262	0.0708019374478711
1731	0.053703001597068215	-0.1282065072516903	0.1389997154033505	0.02292289070915733	-0.14634918922381604	0.14813353470748034	-0.10920465896624723	-0.12400013750351685	0.16523223547729857
1732	-0.07942844253777195	0.02184891654833368	0.08237871471631608	-0.043120834694609984	0.026540098784426886	0.050633815067077634	-0.030965527389133825	-0.07388481343536984	0.08011135714033689
1733	-0.057337955004198325	-0.03215546215539199	0.06573899018459531	0.154084898009047	-0.015069159062450158	0.15482000952495723	-0.04543382446442239	-0.2093680624606048	0.21424102777939535
1734	0.10070707624961514	0.025476922092055567	0.10387968408707483	0.12276659853549715	-0.0456918313554526	0.1309938211084441	-0.0514459975633355	-0.00992835981786775	0.05239525736132778
1735	-0.10332277746665387	0.07474017716529341	0.12752133321967396	-0.10643190593190593	0.19776149526149528	0.22458263425376523	0.0099757866723496	-0.09211410777482909	0.09265271270116734
1736	0.010797719930827083	-0.041080885994850914	0.04247622805554324	-0.06694807929066694	-0.007786923376149438	0.06739941762638199	0.07135464456263697	-0.024811400221736356	0.07554529026764963
1737	-0.023039653933724296	0.0561084859448548	0.06065466056627261	-0.013047231496703556	-0.005498840736911682	0.01415865456808989	0.03530294810532027	-0.08838459172879994	0.09517423075598554
1738	-0.04824665152375834	0.026517928749838493	0.05505397286696469	-0.05825160952364859	-0.009480763446492844	0.05901808949486574	0.07481585869841924	-0.03592846979156951	0.08299558816193518
1739	-0.086885659983051	0.1456875457664492	0.16962894476515966	-0.15910111659803935	0.06005925516170157	0.17005963493234158	0.07179134837251624	0.021989280243293375	0.07508346120659384
1740	-0.02904639997132254	0.07924551410684293	0.08440109511938745	-0.06337124581930384	0.04614257883196297	0.07839038447382785	-0.13975262146224168	-0.09199730656527945	0.16731497129914774
1741	-0.0855240148109558	-0.07017552370879947	0.11062983881932065	-0.11236125953175781	-0.056921655964618616	0.12595684801279142	-0.007275645833677694	-0.0242347190978647	0.025303292909214795
1742	-0.09531213795205329	-0.0004978878144533194	0.09531343836661763	0.028890437740039788	-0.0040753696034426905	0.02917646363450821	-0.011363758527518687	0.039319526452369295	0.040928720579934116
1743	0.03941574900604426	0.04080848155007002	0.056735645198850826	0.0005090997521102011	0.03658454227549587	0.03658808434538686	-0.05890430534651763	-0.048103927553710756	0.0760506741222485
1744	-0.11535301294332678	0.009131350685301978	0.1157138676237264	0.08849750453157203	0.03274041334558306	0.09435964695967894	-0.008956558039744721	0.030685736783285927	0.03196614418181246
1745	-0.19460918019910564	0.05982149407017973	0.20359603181436645	-0.07253814394234011	0.10991159161027715	0.1316903196780386	0.18055061971708045	-0.1919208226973534	0.26349976938329706
1746	0.06410161523434399	-0.05917848577736132	0.08724167727957342	0.08606070871532116	-0.09505162569781148	0.12822346560743167	0.07599880035198465	0.006694691411054852	0.07629309633269628
1747	-0.0038290079233287465	0.09231039302776266	0.09238977195889667	0.02641186983453086	-0.03187980731939359	0.041399383846596825	-0.12150940216678204	0.01417232889188473	0.12233310966843167
1748	-0.13060167463322797	0.028966917128388794	0.13377548245073342	-0.016051696038119647	0.08897357502317162	0.09040992201138177	0.05855094709688422	-0.03734550953188029	0.0694471056858232
1749	-0.19791552902180212	0.03258640055675177	0.20058023364535418	-0.06306687194062845	0.11987102191981396	0.1354492238164403	-0.12009051136765712	0.1310123475851463	0.1777244106483872
1750	0.009256496117989293	0.09607008311520591	0.09651499153056443	-0.05217282966389664	0.04007814943845732	0.06578952969545603	-0.09059301801243053	0.05656611684219897	0.10680271760215593
1751	0.07104198786334567	0.02229059620680228	0.07445693197299001	0.02658622855689993	0.09558500216861344	0.09921350809468214	0.06402865737597603	-0.14689572258199685	0.16024363412709133
1752	-0.09804818245063802	-0.1319146605753099	0.16436217252328109	0.03194691102224729	0.05681006418083443	0.06517659484887127	-0.07127095243575214	-0.02249216061458961	0.0747358411353732
1753	-0.08747137386030056	0.15244067730710162	0.17575380889999614	0.09427725261291045	-0.05943048022452951	0.11144587179414374	-0.23445087898749467	-0.07733696895426281	0.24687693578996295
1754	-0.07088794588111232	-0.08543949191099481	0.11101805100636768	0.12774878714322685	0.008672425484241872	0.12804281932363568	0.06269868355683901	0.03223566043974485	0.07050009023928384
1755	-0.11617058790596596	0.0906264809620724	0.1473389444308145	0.10261808403772707	-0.12888934970280336	0.16475113243430392	-0.17101762473058074	0.01956668884606768	0.17213332995352343
1756	0.04325048074773043	0.0035607530969097977	0.043396809186009896	0.05752024612135489	-0.042115993826659086	0.07129050182084869	0.057169374185561075	0.07712070905202306	0.09599969327792401
1757	-0.11399169887419594	-0.08998704330630337	0.14523007737805513	-0.052798415095514625	0.013019472684529278	0.054379953159059184	-0.003826848023414219	0.031513823162727085	0.031745327469187394
1758	-0.0549064255597808	-0.04589585990066212	0.07156217942302313	0.020441669541455588	0.04560199779420136	0.049974033822220314	0.0663917316413384	0.10995865537632242	0.12844752984197216
1759	0.06916101588497521	0.21417702643310102	0.22506675625237735	0.005215787497976712	0.005551556812194138	0.007617363209344118	-0.07441623967163624	-0.03128013734836524	0.08072313001487866
1760	-0.027557030594338904	0.09620752269779506	0.10007635764167322	0.056290914420794105	-0.03320375360251422	0.06535408403172399	-0.030020226596920753	-0.16390220110072606	0.1666287656156443
1761	-0.11029312770553906	0.1329253152469974	0.17272438580751703	0.08117705889570095	-0.02401575286187525	0.08465501329796582	-0.10935084738395486	0.0693925988464504	0.12951038799360218
1762	0.11637187871581453	-0.03196411874391958	0.12068189194292424	0.06571795420500748	6.888610355334086e-05	0.06571799030848952	0.01472552922083925	-0.10112870028145192	0.10219518203638334
1763	-0.10410535816118528	0.019672276063294636	0.10594774204002246	0.004438290982109645	-0.10542568071379639	0.10551906264182419	-0.13266657294805476	0.015498851267883786	0.13356883606742073
1764	-0.03961932605587562	0.08034225544923139	0.08957995873961616	-0.12390004315958303	0.04695372501126107	0.13249857730322867	0.023232098235868186	-0.026592347260249536	0.03531123505700035
1765	0.017462476298125553	0.012291097924063903	0.021354371136643773	-0.033099295901787326	-0.006856959740025276	0.03380208996601249	0.07786511805790203	-0.1726185127563429	0.18936770462880606
1766	0.0173415363898293	-0.030967169799771776	0.03549217504982853	0.02717226466362227	-0.10617874073125663	0.10960044229028161	-0.13374418437047061	-0.16259643334748036	0.21053528680542855
1767	-0.03868978219781898	0.027000727446662216	0.04717985300065706	0.005419861801153561	0.01008531780023985	0.01144939024906734	0.045756202557564706	0.021607606878025713	0.05060156862671547
1768	-0.12515735931725394	0.008969287680963214	0.12547833563118413	0.014257354887973937	-0.16539355893311436	0.16600693209912415	0.07288781579529476	-0.12290450155874116	0.14289209283515805
1769	0.06108784691453549	-0.013981465269744473	0.06266742703943409	0.13240892388188527	0.17710012237531658	0.22112570286809943	-0.09175175223163382	-0.03347309238712659	0.09766694400631276
1770	-0.1475432814816876	0.010148216465050824	0.14789187336634163	-0.029270325781953686	-0.0037955594234664004	0.029515389929980044	0.10658549579095318	-0.0011765117052307044	0.10659198887719397
1771	0.05130367888673781	0.010355173079244676	0.05233829455393651	-0.07948849041075391	0.05624643572669609	0.09737598081528047	0.1294554310286434	0.050588420345837604	0.1389888373068104
1772	-0.1038550453879055	-0.07672487180773588	0.12912233116869218	0.019496617276844104	-0.06289092584968832	0.06584365299306176	0.013482340194762724	-0.08739373715651413	0.08842759066778419
1773	-0.14279136651629903	0.0709418287850849	0.1594431479335639	0.16209680788646225	-0.1410631538219806	0.21488180121449188	0.01846435355203076	0.03128288209786092	0.03632562545150542
1774	0.006930177192528364	-0.08829341648332685	0.08856497473729698	0.0789114148746286	0.13347148980441698	0.15505370033677476	-0.041014342558188935	0.0387772460026754	0.05644334418718006
1775	-0.15978734700512578	-0.04754172451899918	0.16670996320909223	0.003690205121045968	0.027276686355591283	0.0275251745203676	-0.05330811218825073	-0.1030189826890351	0.11599424821670618
1776	-0.10073447100173949	0.06380889569049414	0.1192434854289351	0.05509384305183855	0.0032864009670649044	0.0551917745097668	0.07636830039654757	-0.05524800469697742	0.09425740993924334
1777	-0.09112138133381453	-0.04183308437511487	0.10026521373097413	-0.0772608980997796	0.11256861696275812	0.13653182742530284	-0.0425953713004771	-0.1235067089725504	0.13064560006925519
1778	-0.07500859349221917	0.21260766746209103	0.22545134588498705	0.1182217115599133	0.052898486883757694	0.1295168830645118	-0.1215023061269015	-0.06654306965554962	0.13853082874702877
1779	-0.015209259191168958	0.006151430100542135	0.016406146940278612	0.06953555544378741	0.050642149924197244	0.08602221120048532	0.008534963834295316	0.053321217213414186	0.053999979747892744
1780	-0.11877994426042227	0.08432971769172394	0.1456714675029907	-0.02180077131505893	0.07095367122695613	0.07422733385023658	0.04822266223226581	-0.030828480264492968	0.05723478267789114
1781	-0.06682708081139482	0.032536414906495004	0.07432682574104914	0.04020853294431086	0.15141061858282903	0.15665855080769983	0.0660035958177991	0.15246088380877823	0.166134872175089
1782	-0.07853123178794846	0.06294060284930252	0.100641312854941	0.04918476095243107	0.08366646116369815	0.09705265289318164	0.01697230641858206	0.05974907605137095	0.062112891368529544
1783	-0.053824000731819276	0.12800213338386374	0.13885809016978207	-0.029940148104320174	-0.06205387964906118	0.06889917596030301	-0.12022973274049964	0.001586031598422985	0.12024019349237246
1784	0.055752349306395256	0.03848665314684871	0.06774619490147141	-0.02643522078402893	0.07358612072279891	0.07819039621929723	-0.1446125160753043	0.026844929047568165	0.14708307183764932
1785	-0.05388655032577338	0.0594775513671156	0.08025795550996787	0.004656371939163361	0.10743105499890757	0.10753191794911002	0.020247098825176942	-0.016786167462230904	0.026300578489959897
1786	-0.05717581200150477	0.06059921241634944	0.08331469272291207	-0.046531406970120655	0.09373473297972287	0.1046488031532083	0.04166410264529338	-0.1579328630669201	0.16333611568098488
1787	-0.030920213649171337	-0.03369913631724053	0.04573501285271888	0.24058520987036003	0.07816885943790573	0.2529656375759131	-0.04677274672342835	0.10585815807089691	0.11573089244543555
1788	-0.05190758852824163	0.037748728210594405	0.06418227347433687	0.0437148606399255	-0.10388911062329542	0.11271174005784589	-0.011179202354833943	-0.014548398270250897	0.018347491859111536
1789	-0.08158658344960187	-0.10400155931937469	0.13218432183825835	-0.05784658540778746	0.03375607858041281	0.06697537073034725	-0.1401471256445991	-0.01677789272895276	0.14114784628490545
1790	-0.05606159859631517	-0.010578563143362	0.05705093194113891	0.029604661589836184	-0.11173256794256799	0.11558807346300609	-0.11628651314292145	0.0993406227901437	0.1529415328655773
1791	0.03208080919265499	-0.19341787976114191	0.19606033390196778	0.04560874700324354	0.04276972570864476	0.06252525282154872	0.007672333915858035	0.14686341087778132	0.1470636806365611
1792	0.04303976006229414	0.06310159565027994	0.07638214660397596	-0.062046025869986254	-0.018286542439940635	0.06468467330571248	0.07574247770075525	-0.010124355393522586	0.0764161337701912
1793	-0.04251803073522123	0.03188586943013666	0.05314594628865818	0.030496764110811377	0.036211269843328495	0.047342461753660685	0.0614212086150263	-0.09000240795195523	0.10896328879434926
1794	-0.06483235285783723	0.008000927074274198	0.06532418243752439	0.05728633221490076	-0.05239105792941747	0.07763083671840432	-0.08371188695386683	0.11743316430616162	0.14421590791703576
1795	-0.049823130860424586	0.04178568477955215	0.06502605494131632	0.058017435726035294	-0.052389589026731936	0.07817091458218016	-0.006701115281017983	0.0463476759193855	0.04682960611768884
1796	-0.11536201045207951	-0.0298033539730927	0.11914962594817981	-0.1499616312212234	-0.17034437936542737	0.22694866913009834	-0.037732603298052045	-0.047081141944419924	0.06033558882151384
1797	0.008688813914475119	-0.05352305255346084	0.05422372766493381	0.08968651722267024	-0.1373108656108948	0.1640059303389531	-0.08105719277899547	-0.0405315228901929	0.09062600536826869
1798	-0.06820843445425716	0.03865442618883314	0.07839996935387566	0.12611524710393976	-0.10119476545978742	0.16169550429294305	0.012407587309857677	-0.061512961158629635	0.06275183354576039
1799	-0.1397724043116097	0.08307881896707757	0.1625989396275773	-0.0027658473137016156	-0.06896543802012184	0.06902087765792303	0.02816568611789752	0.0054459446466276875	0.02868735239763436
1800	-0.048930781998545586	-0.08122320055638955	0.09482314978744734	-0.03810151452271259	-0.07246127013978998	0.08186794903499231	-0.0004556718685185042	-0.046385315666160304	0.04638755378656106
1801	-0.04857547083309021	-0.06579849336442288	0.08178641755013115	-0.10713426310625564	-0.0027685828608556675	0.10717003024343061	-0.10909913050245383	-0.045579700158724236	0.11823759699414844
1802	-0.035206734886742856	0.020524489826053573	0.04075253199502055	0.13290631130133101	-0.21177407065155718	0.2500246879491244	0.1085812781253448	0.1366683662377698	0.1745512425892026
1803	-0.08682536865030643	-0.06603187837283452	0.10908186651642164	-0.09289908193061232	0.04225895088668311	0.10205909245919109	-0.1416801887359416	-0.01632784623834901	0.14261793170227646
1804	-0.05389045315174484	0.06122194957146414	0.08156168248774238	0.05008558890584021	0.022251589900063422	0.054806016723763354	-0.04396710325791717	0.04690762747256919	0.06429176995539691
1805	-0.1724563569565482	0.027450086004843926	0.17462732396849498	0.0021488820274505206	-0.09384599389731717	0.0938705931830794	0.034002246240563284	0.02789879581442827	0.04398290073766236
1806	-0.07528199217635662	0.0065089122643643875	0.07556284989931371	-0.0750223302490997	0.1021916449825906	0.12677335027620282	0.02611088961529105	0.0593978767380317	0.06488363674678171
1807	-0.12312952461882895	0.03970249865180658	0.1293722081130855	-0.07277201966787272	-0.04712314685963448	0.0866969308366561	-0.021958840820534974	0.18799026002946584	0.18926840348068608
1808	-0.1061907407052694	0.044938565562236715	0.11530805733479864	0.014871710676191809	-0.10958159659759527	0.11058613878472501	0.014754374951693143	-0.05501964007543096	0.05696360569912265
1809	-0.013481341817490878	-0.005979448185853604	0.014747894012615368	-0.043856274480177586	-0.022577842606259953	0.049326785705473684	0.04818135340556402	-0.11222449040089372	0.12213017260993346
1810	-0.04676415115873087	0.016656296575587398	0.04964189812255927	0.01255761417663161	0.004279122124573789	0.013266671020499306	0.043660759732797386	0.001021475184782578	0.043672707175056
1811	-0.02925485822144052	-0.010746303929865341	0.031166163987722734	0.09561515486840781	0.05078504355186158	0.10826531526335702	0.04337053903365755	-0.018805545438152976	0.0472721080056353
1812	0.010870230032866248	-0.05499994596906034	0.056063856071153224	0.12685255146548705	-0.07832525088780971	0.1490852599687252	-0.095036483354302	0.13852805959466274	0.16799391793578405
1813	-0.04942714367814326	-0.05000906612741136	0.07031322227800131	-0.0766137593123404	0.0807217977619781	0.11129095538225431	-0.06429185466810919	0.15578883353446005	0.16853368574469904
1814	-0.08986651494655608	0.07413451623275824	0.11649857083116807	0.001453501329806992	0.05113437736802223	0.051155031179064434	-0.062490266096510545	-0.05758518833472815	0.08497698083809994
1815	-0.014448550380543346	0.06184718047755604	0.06351247390176586	0.26106879071922645	0.032125494771749016	0.26303794574534095	0.06863274452506812	0.046714685184577165	0.08302237910911384
1816	-0.08247723188843344	0.058652689632013075	0.10120588807499135	-0.006996332095853611	-0.05956701273345256	0.0599764759616866	-0.018752312847658482	-0.053980182277992214	0.05714463505791005
1817	-0.015110592262911806	0.0017840060715623974	0.015215540614757718	0.06322522989711535	-0.03724370875608144	0.07337931273493167	-0.04604921803477824	0.1413602162672097	0.14867158849197395
1818	-0.19605371434337054	0.059782721064693255	0.20496593045121148	0.008785594958776876	0.11095245294852195	0.11129974615457872	-0.006360195950002728	-0.14686932247927825	0.14700697254907558
1819	0.03746132798766278	-0.11520997430605283	0.12114738657602399	-0.08067382341654449	-0.05720892658591544	0.09889958071577687	0.017375548871227137	0.07187806550419412	0.07394840092389844
1820	0.005500975745338555	0.04280904362250788	0.04316103508981898	-0.09582978336149775	-0.06972882137796962	0.11851352627389156	0.10759828860248896	-0.04046394789909294	0.11495530779292018
1821	-0.16512545755059901	0.12313332877307243	0.20598114813261972	0.20543980818842503	-0.07672393602348374	0.21929905870165628	0.1079373735076588	-0.014218712540753018	0.10886986904579433
1822	-0.029044242322249603	-0.05305530329971804	0.060484983428109054	-0.11185627274277916	0.054365902888332956	0.12436831247858374	-0.010853548819907894	0.02989709064893365	0.0318062187513178
1823	-0.10002305905025727	-0.007828898792912167	0.10032897885496948	0.141512848292258	0.08109529353684816	0.16310221600461225	0.04301289277036277	0.12149222513324998	0.1288816112263616
1824	-0.0758781559578895	-0.030941508027701004	0.08194431933086081	0.021969813066291904	0.018661997443520883	0.028826079073467317	0.07177147119446664	-0.03837818267040845	0.08138813784883762
1825	0.0872580501162823	-0.030576457260948025	0.09246019169743384	-0.12588616172500786	0.052852267725206646	0.13653090462438075	-0.018056483978376187	-0.09224014711281603	0.09399085781636052
1826	0.06435301177043279	0.015531790129159073	0.06620080534662477	-0.047117866025368084	-0.03164196314847877	0.05675656024350159	-0.17866681879909693	0.059510313460906135	0.1883170452933155
1827	-0.04709365534179288	0.05423372902169464	0.0718269429744172	-0.012423708111610518	-0.011016530064310479	0.01660459147044436	0.09048939728489552	-0.11360647054272331	0.14524035654789036
1828	-0.018083302565271655	0.008530550413778808	0.01999440226736429	0.06072469452570452	0.20842780383547518	0.21709361560607773	-0.04702280053187063	-0.019099592590058306	0.05075370141148626
1829	-0.035673209733924335	-0.032227850048343144	0.04807506850186534	-0.12628789522232275	0.1942272452296421	0.23167402804194495	0.04417760338984056	-0.08042731798732664	0.0917617246999238
1830	-0.1399068528858972	0.05238030571731393	0.14939084279658962	0.07371520028192177	-0.022692646540584987	0.07712902799607786	-0.06428600673091883	-0.1052948958953561	0.12336817159633037
1831	-0.25559722307362226	-0.009903083430392937	0.255788998012769	-0.007653606193891085	0.0006725054055495255	0.007683095163517195	0.013447738283076788	-0.04716196511906762	0.04904174363562412
1832	-0.02398767026600274	-0.0705205930730665	0.07448867277759422	0.11689318475997525	0.14989571022567394	0.19008613991395826	0.15423241959199327	-0.0725251921520696	0.17043339681498837
1833	0.011640928148962967	-0.024382690069666972	0.027019007813070314	0.15933285084545035	0.09335962714474458	0.18466991454794215	-0.050761028507835454	0.02585115881827711	0.05696458924122134
1834	-0.028607841570382347	-0.025693732823159628	0.03845226268640126	0.0417393908982919	0.12926941247149742	0.135840928122884	0.11760918568318897	0.03501841378266969	0.12271189779690107
1835	-0.014554145544909155	-0.005469223014706272	0.015547847211977347	0.00958259582354381	-0.01879578457998158	0.021097574758594233	0.09459605757486106	-0.028464637232918196	0.09878587794572694
1836	-0.02416560029148917	-0.020384062494767784	0.031614652318800215	0.001869435770614835	-0.030584002734269453	0.03064108374960415	0.03010132212977513	-0.03164514092037718	0.043674987553873675
1837	-0.09718610354730865	0.04872932167063817	0.10871837707208806	0.088192529363208	0.1400587079077997	0.16551242822302697	-0.041984224672313816	0.03204336129901193	0.05281526412576519
1838	0.01384012497232165	0.10921970974432096	0.11009311538821673	0.035937586020201875	0.11499116783304743	0.12047605060163405	-0.016134871247350187	-0.23888740549333054	0.2394316741233363
1839	-0.23117232042436509	-7.770990240023244e-05	0.2311723334856796	0.020862179114390273	0.07355054691095186	0.07645203377478609	0.14841426686056053	-0.02156938183635896	0.14997344045050218
1840	-0.11240711014173327	-0.06245464007641497	0.12859214780650602	-0.09767809580320248	-0.057709786008244085	0.11345232391122241	0.0565722745275931	0.006053547139324468	0.056895234230938736
1841	-0.013262486113202769	0.05138205916739602	0.05306608655426441	-0.02478955690395996	0.14738404050106182	0.1494542656665018	0.09827099947137709	0.05848751501620487	0.11435899068229916
1842	0.0549987952224491	0.0031260993134610126	0.055087566408750635	0.006764971445339833	0.08941365399684624	0.08966920519177139	-0.03900348058726282	0.014226432085821621	0.041517019014055946
1843	0.03337674085562462	-0.06761375766570729	0.0754030971235301	0.1364432449526266	-0.03546530085817749	0.14097711395174578	0.037004814900460634	-0.04089022469434459	0.05514858838965274
1844	-0.07617894172254076	0.042336601589034295	0.08715284846793525	0.15216156454052193	-0.1140570683142556	0.19016349953622066	-0.08796521593772358	0.07847042641386807	0.11787912044354855
1845	-0.16206182820489176	-0.04850537041985199	0.16916502924859766	0.058576299717660776	0.04662372649832097	0.07486624580679509	0.05603003017372409	0.030927082043256508	0.06399881784047852
1846	-0.14066663434985108	0.016333095573904326	0.14161169453947298	-0.09231462369594547	-0.1610385652558525	0.18562168312938948	0.018823145568173105	-0.006083180081724	0.019781705917016317
1847	-0.07159062319342364	0.012598638575891389	0.072690735470132	0.09476220974856751	-0.00984264650582177	0.09527200053882605	0.020708504593820953	0.03615880824609902	0.041668952186135685
1848	0.009942472937378362	-0.024656964687781172	0.026586061681358315	0.08032716636220652	0.11434142176273694	0.13973694710600235	0.015743500787581962	-0.06857297995826987	0.07035702805978856
1849	-0.04174036409065699	-0.0013861685293607442	0.04176337459559988	0.11067120946357847	0.06158987295377792	0.12665476325268532	-0.033995036227372655	0.06326439916451033	0.07181954253367864
1850	0.035647310124202115	0.027211486230129082	0.04484635661838704	-0.022823575395462592	0.009819721805324443	0.024846378612713958	-0.006749586212253695	-0.09681227082333303	0.09704727042017733
1851	-0.07810046258279742	0.02701931656612294	0.08264215463882403	-0.05332649557962493	-0.06949287853321233	0.08759552099071939	-0.05606777603293788	-0.09261570770643204	0.10826479032096695
1852	-0.004129874601157975	-0.0011920810259493815	0.004298478962809784	-0.06952486051467091	-0.0531589388587795	0.08751902084790428	-0.019566442220639357	0.057427966927738994	0.060669737486057265
1853	-0.13472366315854878	0.05636149883539642	0.14603795385388865	0.02003099525015178	-0.08373209878631696	0.08609474512345772	0.01639454028113166	-0.02679752029600924	0.03141477431153494
1854	-0.050454884500757455	-0.05046057777675097	0.0713580078165605	0.08853556439526016	-0.16111493461803167	0.18383842993171987	-0.055938869714358304	0.08422115527134902	0.10110568797135319
1855	-0.08409893364608306	-0.0656125794662896	0.10666602657185861	0.12775929487784413	-0.08803852297703753	0.15515546705051125	-0.09006895996861541	-0.08747670451733897	0.12555712398363494
1856	-0.13239652976691998	0.02514454394481026	0.13476308539253407	0.035999927497242984	-0.061388198840719076	0.07116534083888318	-0.01165096249725904	0.06905639736163552	0.07003235640531195
1857	-0.10443844713233068	0.06852507012766096	0.12491226711341637	0.03275293478871394	-0.0795040347493962	0.08598631448496293	-0.05064524808140983	-0.034022348859034865	0.061011977308667975
1858	-0.09207361630747041	-0.10433529765675739	0.13915245293224063	-0.0889980653348219	0.0793221390878643	0.11921685024700038	-0.12310265336601256	0.06815051872204096	0.14070805402618536
1859	-0.02304903602018995	-0.01734935884791368	0.028848887567698246	0.06137384328007632	0.023533770409308857	0.0657311721228629	-0.10269997965938017	0.05018851509039537	0.11430736139468861
1860	-0.08758109292917801	-0.006928352290879809	0.08785470906067502	-0.014231556634824047	-0.019968803051348193	0.024521221412355	-0.01673675101898196	-0.06363464013272876	0.06579883174869663
1861	0.017452542993104548	-0.005794686795745909	0.018389389657815038	0.0027069578298860274	0.06469544355815383	0.06475205045308642	-0.04471464747694985	0.20527195752710778	0.2100856402660559
1862	0.0871095055032185	0.03725630418349297	0.09474227224649096	-0.06840240549014569	-0.011791205687671865	0.06941124986922004	-0.018863262992132483	-0.025227948891576694	0.03150035072798969
1863	-0.05131083163571849	0.060379441523435745	0.07923685002466369	0.02942413448598181	0.019450460481517294	0.03527180323136613	-0.030608914075149776	0.09513971008583472	0.09994233365334523
1864	-0.054583608987983805	-0.029164731219120818	0.061886605313562534	-0.15553976968494101	-0.05099568783956479	0.16368622462466056	0.027041086342478204	-0.09977843207232928	0.10337773385692778
1865	-0.10743641522377072	0.1515455493164458	0.18576500433008844	0.0453099953264111	0.020045471857843063	0.04954610598708009	-0.04756552217330698	-0.1004340301278847	0.11112818412692708
1866	-0.009974853591370441	0.01050598889276357	0.01448701165817669	0.094944741257932	-0.013564202364649836	0.09590876643104544	0.01991519592608043	0.08069242671781228	0.08311367371488085
1867	0.0696637397968679	0.11782395497106114	0.13687775936034444	0.018402561039418928	0.11266566770626064	0.11415869188330374	0.011610132041377747	-0.062476872899858794	0.06354647758423229
1868	0.023175716261332364	-0.06217029628284464	0.06634952572643207	0.039940522003670695	-0.21282465832031583	0.2165400205206531	-0.08456473897489074	0.023133350888019117	0.0876718141776456
1869	-0.009135079935262936	-0.0016801216175323425	0.009288298771752714	0.03186941201937682	0.05624262136434498	0.0646443491760407	0.18205771507475083	0.06569417879562947	0.1935477634742166
1870	-0.015418384808406413	-0.054799623572614	0.05692736893446147	0.030381886529780362	-0.001842509965623576	0.030437704776836765	-0.13468578228922815	0.09945410315973945	0.16742574051253128
1871	-0.11455666105348296	-0.00932593043115485	0.11493564099151019	-0.05360893221730314	0.10264507573897241	0.11580124864153574	0.17146811804176867	-0.023826063508325005	0.17311555911323698
1872	-0.08518377383008927	0.013706131234468677	0.08627939126669983	-0.13912868361607098	-0.22436679680938942	0.2640023676318957	0.12697308269511887	0.0862555260534031	0.15349977037067775
1873	1.1265334105497018e-05	-0.07596399019342095	0.07596399102873616	0.12729005370144633	-0.045519174381445	0.13518414480879587	0.07934911074540336	-0.2325347724026164	0.24570043091623367
1874	-0.07371851145869038	-0.08848035703966746	0.11516593469230428	-0.04262498944939932	-0.016660998649523112	0.04576547390294144	0.002974786229987889	-0.0616740932497421	0.06174579444214812
1875	-0.040760138913505675	0.017779806459152944	0.04446920779565582	-0.06730012713561713	0.11468050645256797	0.13296964192133373	0.002477578623268089	0.06843054028297046	0.06847537688288921
1876	-0.12483797406688454	0.07618543806402733	0.14624889996896345	0.1250949892628285	-0.04101978278864824	0.13164869508922245	-0.0025376540156463977	-0.11190399228060816	0.11193276185389842
1877	0.02509712463886317	0.11082437354502615	0.11363057439257326	-0.05211752904173433	-0.11921789595617982	0.13011204229291976	-0.02852684713559966	-0.16058598110272518	0.16310008686148111
1878	0.06252888044004004	0.05669152577961253	0.08440254726194758	-0.10149344293070157	-0.06267934724308089	0.11928796891868974	0.02232240609514197	-0.004503823481997043	0.022772225184057426
1879	-0.14397321558429468	-0.030595929978881962	0.14718830706599775	0.07585711054650031	-0.021866566951778604	0.07894585467724435	0.0003049708902311944	0.04904804045422936	0.04904898856901749
1880	-0.034914981898217824	-0.07678025486376028	0.08434609355445491	0.0656342206107925	0.10424714341433042	0.12318813995362604	-0.026050684917471797	0.01365876122074702	0.029414281272109565
1881	-0.08374699328510099	0.04691896137274053	0.09599451974249086	-0.020474004969373797	-0.1390609561677943	0.14056007402455062	0.011620599017656845	-0.14485900721229333	0.14532436234871432
1882	-0.04654347517586718	-0.011569198332634182	0.047959789735844235	-0.013955841561427583	0.05778035914068027	0.059441865853232294	0.18219354730311546	0.010145798592296695	0.18247582280392113
1883	-0.06904775239736353	0.0032260890847169463	0.06912307691292505	-0.043857405302868475	0.0693183857268587	0.08202749904561057	0.03188626944579165	0.0473979154104332	0.05712527080394637
1884	-0.09521460045348286	-0.0181578318381128	0.09693052664964512	-0.015096765694572089	-0.014986818837671003	0.021272448690970655	-0.14633175071833704	-0.09591545780905152	0.17496501454580418
1885	-0.010363637789594218	-0.1863651122300127	0.1866530472420398	-0.0016077663783618356	-0.03512204985463315	0.035158829598249244	0.045155745515728304	0.07999558123900002	0.09186040698171694
1886	0.021548934958615765	-0.045295318103465355	0.05015996850023701	-0.06748368593610825	-0.03708204094782658	0.07700081576437734	-0.04808303390169747	-0.07722982053163809	0.09097484997811656
1887	-0.061603842469796735	-0.046474402236399384	0.07716802103380763	0.2505075618516618	-0.06142018574453866	0.257927272233391	-0.17690832490328584	-0.0504111449562774	0.18395064271670636
1888	-0.09138763825828305	0.024723524837841262	0.09467287418703497	0.025613004567416647	0.09206454939654682	0.09556101327717134	-0.07606481236937447	-0.006654304185224436	0.07635532361910097
1889	-0.023564916051086862	0.0746678944095559	0.07829814636408297	-0.07328637919668317	-0.02624568119901829	0.07784426219934606	0.10528135510637919	-0.05164613468615092	0.11726673424742226
1890	-0.04366085377362231	-0.027042165282833333	0.05135707210721525	-0.08642096563831123	-0.1572026467189427	0.1793913471639557	0.022109261648333087	-0.08247315611241055	0.08538525007152285
1891	-0.06019850867792593	-0.02988526967724941	0.06720855444605431	0.08366747736968057	0.0015714415773592754	0.08368223346706911	-0.05361930454112522	0.1283198526221817	0.13907197559699927
1892	-0.03294982016194723	0.01476583114192514	0.03610706880953521	-0.1047231493613101	-0.10602093155960203	0.14902139423893832	0.12590556884225074	0.0012592522152856693	0.12591186592864248
1893	-0.13358138435219133	-0.07779027656858378	0.15458108996272676	-0.09609297212251676	0.001994147686970375	0.09611366144485513	-0.14637122028633745	0.08411090271825379	0.1688169958392551
1894	-0.12062266727677767	-0.030286976401271315	0.12436691200032014	-0.1292961546654224	0.046626614056620046	0.13744648685815813	0.06407594563758418	-0.049874911491942356	0.08119872908906718
1895	-0.04506092980552542	-0.09533500157300341	0.10544785403156885	-0.0173591387122554	0.19513523156938528	0.19590584038376432	0.004604029793809268	-0.020966333612056243	0.02146588538761732
1896	-0.006955385268268784	-0.05463036494664892	0.05507135515341979	-0.03212628932372974	-0.10142027402530045	0.10638689040045783	0.04318011246812952	-0.052810490463550505	0.06821634713000303
1897	-0.07175697145412645	0.023681492175374297	0.07556372161242876	0.05384170897962022	-0.077329571537873	0.09422734348413488	0.02096658134283548	0.21470349028971578	0.21572479290937288
1898	-0.10263048391752704	-0.05485729377153491	0.11637155541231826	0.08965602634902552	0.07540901248937205	0.11715255961915397	0.1542269202818836	-0.09312472081658234	0.1801614735918889
1899	0.0057700980940195365	-0.19642795327594273	0.19651268371326708	0.003135555329742912	-0.026461666422036303	0.026646791496482324	-0.1292194814315243	0.10770571348425255	0.16822067381443925
1900	-0.018293852910362396	-0.013245162271909212	0.022585379738122226	-0.025696086430317185	-0.039211822660098525	0.046881295781594466	0.051643513974252826	-0.047800138582501206	0.07036977891193895
1901	-0.03784023650577071	-0.15846405557946663	0.16291942919586033	-0.13197297364351343	-0.013545348539104688	0.13266628147105547	-0.04727493241108224	0.32971467355905504	0.3330866031449278
1902	-0.0828598800908955	0.09350042636646458	0.1249323395257939	-0.08243524308048437	-0.06645191257543914	0.1058840213945067	-0.14993278629356	0.02308256789505086	0.15169919362468595
1903	-0.06113601402649817	0.090134901074908	0.10891240793790041	0.09282294558347896	0.15070589819882696	0.17699821179522884	-0.22514218160336677	-0.02414122880612977	0.22643277339067616
1904	-0.09088183692589935	0.019426189569104642	0.09293484343452972	-0.05137988100179881	0.017572947742262812	0.054301939782215015	0.24120756333190949	0.04111012224462204	0.24468577964296348
1905	-0.08086779397344859	-0.1640365761547737	0.18288684594227383	0.0689200442632536	-0.13267169326273978	0.14950501896074042	-0.042413721102314575	0.06471997426363163	0.07737957615824777
1906	0.018716011228605285	-0.13118883419117783	0.13251716603047933	0.05519355820307073	-0.08078690075346134	0.09784095359544166	0.0762284637683559	-0.14169105381453626	0.1608947899080556
1907	-0.057817957642425775	0.16195009339838168	0.17196147527189307	0.04261495469415416	0.05165580943934538	0.06696534187487416	0.0030144945905078865	-0.22433055107518643	0.22435080415129569
1908	-0.05711570740806617	0.002015159758520031	0.05715124584447991	0.01782867237387206	-0.025726739816624083	0.03130058625979935	-0.03619684917713122	-0.08115423617141812	0.0888606883774726
1909	-0.1203135152635403	-0.0012352365858157683	0.12031985606911721	-0.04703047644483818	-0.08393089791026109	0.09620946595138728	0.028672687107844437	0.016142590638518826	0.03290450149306542
1910	-0.06632698429087805	-0.023149745604227525	0.0702508332097409	-0.1166517857904989	0.17880251910755715	0.21348999968926127	0.07263108523621865	-0.034454733026253424	0.0803890737009779
1911	-0.0698318466519905	-0.20390194517526966	0.21552839732407839	-0.17367615999027536	-0.038438235994266524	0.17787890975413204	-0.02237387752001652	0.07998842973693249	0.0830586496823834
1912	0.02369185050630592	0.06924814965303505	0.07318886534700675	0.041293760752136276	0.031497847802847416	0.05193543196379529	-0.15386419943602456	-0.06155374389738331	0.16571980948538828
1913	-0.16341523522182513	-0.07585177667763666	0.1801611254620666	0.12191753490653762	0.047733564457200596	0.13092890625632117	0.004737871511263161	-0.08618586147964781	0.08631599009132825
1914	-0.007154983450612561	0.017588869379716456	0.01898847319389494	0.015131397761169629	0.03093464446487158	0.03443706471775344	-0.14596639181664484	-0.02785830829594956	0.14860105275899782
1915	-0.012338788498866323	-0.06383999841422561	0.06502146644876662	0.019255138240917135	0.09333485552265053	0.09530034419723192	-0.07175973258887659	0.0017665626616800776	0.07178147368830429
1916	-0.14935275118388816	0.06517951937190805	0.16295586528796482	-0.043510679728519276	-0.05592148726681796	0.07085472453245911	0.055281723900232185	-0.1345810815266141	0.14549273693987153
1917	0.04307484757012067	-0.09335505224390536	0.10281346347950462	-0.07366904731127197	0.010237315796277145	0.07437695319427337	0.040909478584504874	0.019151485969019423	0.045170397971211314
1918	0.03633610952856453	-0.02296289831208521	0.04298380572451681	-0.03890669001892803	0.08033764599972301	0.08926291443262294	-0.10233776074417432	-0.036302986222371846	0.10858602158101928
1919	-0.010187378451283704	0.03608401820518862	0.03749452026019353	-0.027450962129538216	0.06208037757001115	0.06787877872407903	0.04172863156647929	-0.08687780776223554	0.09637962530526317
1920	0.044595900531516325	0.07861872282018782	0.09038638128664306	-0.11695959084524107	-0.023475668018826477	0.1192923001690233	0.07109923397789401	-0.0180360014901441	0.07335119918580608
1921	-0.18070733374336836	0.0153182060993617	0.18135541874104463	0.08973589189484915	0.018343101184451677	0.09159148243819991	-0.006330970341689936	-0.008875972474643324	0.010902480123255603
1922	-0.0884732654778137	0.0785396222789274	0.11830465321374425	-0.006412243456446787	-0.11872041404890224	0.11889345473190495	-0.06741983589559786	0.004037633286824286	0.06754063039939898
1923	-0.10161590214067279	0.002168282339449541	0.10163903293600524	0.1268543388517394	0.030124694372379576	0.13038220927926172	-0.038331286614103864	-0.06709721182222614	0.07727433835245218
1924	-0.05412587613397881	-0.04911032567815383	0.07308511856380306	-0.1622229248899516	0.05419214330632011	0.17103527634959875	-0.050555173531890436	0.03486706191959382	0.06141284538062331
1925	-0.00712233334034921	-0.03764053052056804	0.03830844776391839	-0.016234984072772653	-0.05025621490263046	0.052813462717214044	0.12784763589687012	-0.08300194952378373	0.15242815235109103
1926	-0.03684851854651203	-0.1950156740046502	0.1984664365240648	0.09237265813054663	-0.0985414930644715	0.13506714561831137	0.14641677958531213	0.15193810804211036	0.21100488624567412
1927	-0.07640679550923236	-0.0270068676321349	0.08103930712493355	-0.11932918463260508	-0.10793568030921284	0.1609023473691262	-0.21441588675380702	-0.14310222928865224	0.2577836700022005
1928	0.033652194558402404	0.1306980859041851	0.1349609567897854	-0.015143337163023882	0.055843072474603114	0.0578599118892934	0.045258160253213844	0.006633058591698019	0.0457416499023208
1929	-0.1239218512544074	0.03582294457773982	0.12899576960714365	0.0597976200020616	0.11473648386637586	0.12938398698420947	-0.07456602472521742	-0.12920711931924836	0.14917966257536655
1930	-0.03340856172489528	-0.0935516948799347	0.0993380672825606	0.0027147619013263976	-0.03526899504720129	0.035373322487722327	0.09808074074275396	0.08338908135924493	0.1287383804255207
1931	0.03072257164083022	-0.025133298629342597	0.03969331314236265	-0.055062659047542054	-0.04984030826803016	0.07426946041030688	-0.10256258137865093	0.10465438039526724	0.14653198434120002
1932	-0.0023513896819973225	0.1430651638692042	0.14308448604359195	-0.008197256145668423	0.041321450927420685	0.042126681747616135	-0.00992031459135289	-0.19014193605632362	0.1904005475014147
1933	0.002445239130836771	-0.03193235017691509	0.03202583616750864	-0.026774088012117666	-0.18139747163085956	0.18336274022534985	0.03405980556106686	0.054325822208365224	0.06411992914431978
1934	0.03125565767352233	-0.05270835944149953	0.061278767053676325	0.028405937809071857	0.12591766552640893	0.1290819731582743	-0.039743954907281095	0.021088041734750478	0.04499208214651297
1935	-0.04047661215430583	-0.06798130632702046	0.07911898723706143	0.030845542083614126	-0.015906826517764275	0.0347055412909561	0.04990785149795467	0.033090863332652584	0.05988154037132134
1936	-0.17914291875443636	-0.11343223346681083	0.21203550865156448	0.004520162773104207	0.15355264287600376	0.15361915897992967	0.10264749212593402	0.12286693540076027	0.1601024405014436
1937	-0.03709664807280638	-0.1280061471998885	0.13327315941027726	0.08172422140418534	-0.14123156286780356	0.16317230988805256	-0.02838739705671935	-0.13322479754944613	0.13621560480997305
1938	-0.13047111537115647	-0.1302740882742252	0.1843747542964444	0.17278347570596878	0.02717396553131291	0.17490727223226624	0.03667715795804475	0.14847975449953138	0.15294264092175366
1939	0.11343991445782292	0.020404944126773756	0.11526046996700536	0.1496321913448927	-0.055013748870377334	0.159424920421644	0.08457897411292771	-0.13541633244215084	0.1596595939932155
1940	-0.10213380796542897	0.05979821347718922	0.11835176832047174	0.06728938454584517	0.019028827964129663	0.06992823153953681	0.24822518925325746	0.05269237060654897	0.2537562422876596
1941	0.004577069989461693	-0.0072483839620752265	0.008572551530909583	-0.02981672062034179	-0.03311514718060679	0.04456063062103997	0.08932942534216101	-0.057435691399394036	0.10620077626122676
1942	-0.0011552640438428853	0.0389709165702188	0.03898803628465981	0.0016999863599588185	-0.16870899812963272	0.16871756281883776	-0.0010128101905032346	-0.22421864927219873	0.2242209367252114
1943	-0.0057626163690544935	-0.017622821810005622	0.018541078608433348	0.08662048654563084	-0.033263364280238746	0.09278771520326211	0.1590459789592044	-0.04826703735667288	0.16620869507424135
1944	-0.07188484744065168	-0.04746700277117143	0.08614260063199952	0.08235397433898421	0.046135380766246036	0.09439624170417259	0.03147613830473049	0.07434515812037878	0.08073382078486467
1945	-0.09780597860696633	0.0824345001056167	0.1279119081982959	0.03400210945329418	0.05211686441331269	0.06222789570240517	0.140385412538964	-0.1017712249895457	0.17339390499555585
1946	-0.1214327182656733	-0.10130637089244066	0.15814198003309282	-0.09169676041858872	-0.09270931632267532	0.13039675304347853	0.16556904893618887	-0.05771921621313102	0.17534143231390653
1947	-0.03832255632269522	-0.03231676092894194	0.050129745262114944	0.1407628986094577	0.017306535633173765	0.14182281128421756	-0.06298511561236612	0.10353398420998478	0.12118750214067663
1948	-0.0184922126728463	-0.09655691555860055	0.09831174839116887	-0.07223153826810147	-0.10377905726827476	0.12644163811050557	0.123791738669937	-0.12239001869973497	0.17407961178796166
1949	0.028392096796021643	-0.004054377748242416	0.028680117492787677	0.050971489786820916	-0.014297270201268256	0.05293868818072529	-0.0006630948918068409	0.044055786300949785	0.04406077622364925
1950	-0.024823176199368465	-0.14422052517408634	0.14634121073065567	-0.0023142641514291833	0.11891223434641211	0.11893475226282108	0.021993702266723057	0.0028877746007437703	0.022182474648739257
1951	-0.10941206957822401	-0.0002319257251530159	0.109412315389686	0.09583801141131704	0.06850068398928608	0.11780181721126277	-0.062394231461906834	0.10365914369389112	0.12098866968056461
1952	-0.22220974287071132	-0.00604614394757275	0.22229198294878383	0.03149637964099213	-0.03631938136041918	0.04807410314184829	0.04250189307559863	0.1408208201218115	0.14709491593793855
1953	-0.06719218885535475	-0.03718129225122408	0.07679348108169465	0.11357896880090212	0.10232583636135821	0.1528749781387646	-0.0625563038138075	-0.020039131190692942	0.06568757816911193
1954	0.14395894359431022	0.05029870566087846	0.15249307273430318	-0.03462417682234501	0.009571001438195443	0.035922662612269604	-0.006097416058941068	0.07723008072780721	0.07747040629698188
1955	-0.07216535193970026	-0.03491386982591021	0.08016742684408303	0.012700502625035885	0.06296663925665341	0.06423472912845565	0.05440211704327919	0.1512408644375048	0.1607276871437972
1956	-0.05293689383104101	0.11703634011882849	0.12845162372227537	-0.03641633980034788	0.09582213784802264	0.10250869185693404	0.016384013097885827	0.02027841139342585	0.026070095010043932
1957	-0.17387885794835392	0.03904161771152054	0.1782080389739934	0.16272675010779028	0.18176797910430972	0.24396637765952095	0.06427056299287554	-0.016086937733599205	0.06625326281071658
1958	-0.08680940315058927	-0.059674152824665025	0.10534171533966502	-0.08143556800838288	-0.09122531264949088	0.1222857694290113	0.02357404310596285	0.035818204964675755	0.042879824104738555
1959	0.054308754122116214	-0.06482666797581241	0.08456912944534013	-0.0014553568073353128	0.025327477358986886	0.025369256449621274	0.07122391516235153	-0.279759007353718	0.2886831278176671
1960	-0.07921310679949221	-0.14075322064333282	0.16151218347325533	0.06587545037137531	0.08155684479273542	0.10483841802592152	-0.053142873196109795	0.022722405900975007	0.05779682258971049
1961	0.04116134768308682	0.06701616212485778	0.07864745723183413	0.0423699566649923	-0.05494519696569808	0.06938434908099003	-0.006699513202845376	-0.07097135580126922	0.07128686289510466
1962	-0.09206516435091575	0.05807070663357812	0.10884944398518635	-0.10428778534830654	-0.012958245457949427	0.1050897630514168	0.007535696112981537	0.04975490454757846	0.05032233343601873
1963	-0.055846661165197854	0.0167920841691652	0.05831658129592943	0.09623879855197176	0.07093446781994599	0.11955586590220471	0.052526114513671174	-0.027230764750987606	0.059165084761427726
1964	0.13938225849023403	-0.006501062064804806	0.13953378726963897	0.011922754830851005	-0.020660245141465035	0.02385367502214304	-0.08481904395574315	-0.00884742430421364	0.08527923038105514
1965	-0.11857640472869935	0.0777944684123405	0.14181799277222534	0.16664053794569508	0.22680200976981635	0.28143955038774937	-0.0013093717237834435	-0.15884231986599687	0.15884771649199966
1966	0.10431970289666948	-0.063408151860636	0.12207863914227939	0.010865580842482033	-0.0038172947217992893	0.011516622162665113	0.0022496229891862786	0.0632825789899328	0.06332255212174064
1967	0.03421655976803664	0.012517711944875961	0.03643440784059093	0.13447820609881722	0.10719239075124422	0.1719726622185148	0.21017509949784574	0.030419093188656456	0.21236500106973732
1968	-0.14162537574117526	0.040639340944356575	0.14734077197510786	0.053500474993375936	0.11966068670470921	0.13107624028465042	0.0036534590128481925	0.05807650943650103	0.05819131130234611
1969	-0.1014139137354111	0.002115967873090147	0.10143598581949777	0.06912871304515801	0.03152323753830484	0.07597692723568249	-0.0322276733097464	0.16732491922772327	0.17040026854886073
1970	-0.06957894365775737	-0.12499620843522735	0.14305691707747714	0.03624244600352979	-0.022497164579759376	0.04265720696960307	-0.07368869223752966	0.021265857608622672	0.07669589339402456
1971	-0.014882872712427003	0.001416653353923709	0.014950144042767198	-0.017972729255830672	0.0540529591952734	0.05696263156376541	-0.03342090538272952	-0.15542412844011047	0.15897678012203328
1972	-0.16486313015420828	-0.032002194280799964	0.167940442190169	-0.020857732287338063	-0.04237902143204812	0.04723374274507853	0.023707789940270174	0.02853288801151228	0.03709696755975449
1973	-0.1038187738811848	0.08205714473588284	0.13233182841780053	-0.12326807275613795	0.04018125468989339	0.12965165247487823	-0.0887914182125161	-0.08867975165609851	0.1254910925204544
1974	-0.10567623639656502	-0.09378954788246217	0.14129382941565197	-0.09692468317630117	-0.015281271635822664	0.0981219214632192	-0.0030380610932598346	0.06628619326859476	0.06635577769303799
1975	-0.08909085080213527	-0.05314000558292718	0.1037354321820749	-0.04093218237182578	0.10075643798999682	0.10875340615425562	-0.11402195717779592	0.035726636589048746	0.1194880717085228
1976	0.04133821998880236	-0.10297589074409289	0.1109634286888341	0.07225018554952112	0.013319363123358036	0.07346764421125875	-0.0014089983628047306	0.14050160762530606	0.1405086724073708
1977	-0.09085912225677198	-0.036153326124250484	0.0977877450763512	-0.044736132279963994	0.03544403677476594	0.05707539990452451	0.024816140248490583	-0.11078788137107523	0.11353323511432321
1978	-0.13233408083289736	-0.017595463684043532	0.1334987239345167	0.02694795859932328	0.10074192823634942	0.10428388455292896	-0.17277586559646368	-0.012623435440567966	0.17323640164506265
1979	0.011265484889732658	0.09652213107903189	0.0971773272828524	0.0357995322373971	0.05692189307465512	0.06724364966016422	-0.054410922276939194	-0.019974036193097386	0.05796128522445205
1980	-0.017877730784531313	-0.04002889386738134	0.043839771922881375	-0.09188049136203563	0.13789766057602237	0.16570392115236435	-0.10721903025918324	0.09667174235768881	0.14436532208321712
1981	-0.04765956699967339	-0.1189488769034952	0.1281415999712787	-0.0007297158072198885	0.0695767213465707	0.06958054784562746	-0.12617447306307533	-0.0018045583126995346	0.12618737687838927
1982	-0.0449116773257716	0.10349254475316925	0.11281739927733207	0.039821505263040256	-0.08257840277544946	0.0916784864968805	0.08393876388094741	-0.043171320741454036	0.09439003663747006
1983	-0.038976169351894005	0.10293474190586141	0.11006681093124224	0.1036757280138263	-0.09239953912412763	0.1388752368478559	0.03824652572875885	-0.019559026588592557	0.0429575633784539
1984	-0.16107113794687586	-0.0563252893982179	0.17063542922058864	0.215388529018384	-0.08786656526186043	0.23262147734811597	-0.04931009231339465	0.08059565449558623	0.09448356855838697
1985	-0.04822737642202106	0.019078467685645195	0.051863935116644604	0.02945360648076024	0.10766505686243963	0.11162114228010678	-0.16776919384750333	-0.04518704622461725	0.1737480116454483
1986	-0.11703721829312463	-0.13805948114095143	0.18099207385601512	-0.01958695446070221	0.04369081629428309	0.04788043664698992	0.0005725537695049302	0.19501170506420704	0.1950125455704536
1987	0.032749679983436863	0.06682489230178748	0.0744184639062311	-0.04257568938054391	0.07641039879586738	0.08747135742842939	-0.05189872860528073	-0.016175946943297118	0.05436119287098976
1988	-0.07300155806467826	0.11578831589888823	0.1368800992787897	-0.038266879917827505	0.06347365851493497	0.07411652598385875	0.14630410690480397	-0.007080779300043367	0.14647535332849768
1989	-0.05569811069422551	-0.025309667058884475	0.061178907979284665	0.028313662173050057	-0.08540212915744291	0.08997325786184564	-0.05080472546493482	-0.030946129496256483	0.05948767149894566
1990	-0.01758697117606116	0.12250561505302131	0.12376157430586703	0.09243564599939462	0.013282605816769245	0.09338509660866165	0.1628983615276292	-0.010289621757147026	0.1632230146281196
1991	0.023654582354670554	-0.10277120945332924	0.10545833660206273	0.11378782608695652	-0.07554711259754737	0.13658343818861043	0.01137472097369669	-0.06606688857970054	0.06703892931597298
1992	-0.023940031782107223	0.1203493601040363	0.1227073494098023	-0.06196634721722452	-0.07096092328921784	0.09420870884108266	0.12201666336893106	0.01606235661534677	0.12306935215448897
1993	-0.14976859087471642	0.044948827829594154	0.15636824465297514	0.12119568324516651	0.03299736340309329	0.12560740276280907	0.0889993407234264	0.026441876251295487	0.09284425382808226
1994	0.013536749030508154	0.036200905750192296	0.03864905110671243	0.029192984527172307	-0.012509869724693283	0.03176046577323008	0.015378163797307902	-0.1163585814059183	0.11737038548362422
1995	-0.0440903943093821	-0.021515890297403084	0.049060130509882234	0.0008217428503525311	0.10449132535847264	0.10449455649210773	-0.020809588809572035	-0.19056826875812002	0.19170107992364188
1996	0.07960275344400752	0.02774558835189813	0.08429956126137572	-0.016156039377342078	-0.06364995141137221	0.06566836318222247	0.07059011613035249	0.01796349477835128	0.07283990417311449
1997	-0.0948894985779532	0.053742949803115427	0.10905192155077126	-0.016915321545883804	-0.022797182944980496	0.028387315005606824	0.01631544638408064	-0.3118651821233979	0.3122916675346494
1998	-0.03695490202874031	0.07094784178895244	0.079995381357076	-0.07747271157584612	-0.0885378053345247	0.11764762646296113	-0.11496951559015844	-0.07464284970611056	0.13707495951954424
1999	0.03490566437843161	-0.15085861828829386	0.1548442059540907	0.11902050679106128	-0.06434662279261877	0.135301030674628	0.05734715253762968	-0.022768784856177667	0.061701810897258694
2000	0.060171439868167836	-0.08224648300117232	0.10190724283322883	0.015494254963222088	0.006189303983333016	0.016684706190503752	0.019647282592591183	0.09681526887140228	0.09878872405246993
2001	0.09348658621721354	0.12892160397695454	0.15924987213350975	-0.05223998750493226	-0.005442925489938182	0.052522773464512486	0.030105918491511712	0.01565116725643176	0.03393118572502807
2002	-0.10297408123322652	-0.03382389225010255	0.10838688616605646	-0.004114753706033586	0.027279740577648922	0.027588320790601632	-0.06330582915756756	0.0562067434463886	0.0846571084680742
2003	-0.10447958422727054	0.008525721271896354	0.10482686413085811	-0.02756770962764845	-0.2509950173151428	0.252504410518199	-0.0633115499628564	-0.03602574786848525	0.07284371536503978
2004	-0.03907260188013369	-0.1578730783665949	0.16263633385756224	-0.13556513498827052	-0.08555304104650699	0.1603035516034917	0.08752280147003634	0.036828411062044104	0.09495563510670807
2005	-0.021597960276807264	0.0221978146643518	0.03097119410018697	0.005623625722045828	0.04832222179717685	0.04864835337066619	0.14097107985879395	0.043788182400996946	0.14761521017340132
2006	-0.06377179772912085	0.06259984037586964	0.08936208480495665	-0.049733998725702444	-0.0019607736520633945	0.0497726356802892	0.021558226129052106	0.045142388894178404	0.050025917172047796
2007	-0.09835628156503069	0.04888993063128645	0.10983707680210539	-0.1303138631865994	-0.2422733391172948	0.2750964808674576	0.07647886422454656	-0.11257036100433426	0.13609225859586124
2008	-0.035584128580084654	0.01599918030490888	0.03901543255217071	0.011340006192786196	0.05826300286614849	0.059356324376036426	-0.15071352792050594	0.02089150832888377	0.15215460104282402
2009	-0.04461101635104275	0.014527678944312809	0.046916907777282524	0.08385526352318742	0.02062401592759607	0.08635424282294961	-0.06526533585476488	0.018254082000640083	0.06777001972791029
2010	0.03769748976886276	0.0016097267854054988	0.037731842721992315	0.05551159202940417	0.057781303396476906	0.08012624958048843	0.02169019272859885	-0.01706957084846953	0.027601353400778794
2011	0.08729753920382373	0.06039588817549088	0.1061533026313809	-0.002026852163754723	-0.017397387796552793	0.017515057289011683	0.08152778833765029	-0.009930273019773879	0.08213032688036713
2012	-0.05322739157652369	0.15906632839301849	0.16773566121274328	-0.12591606603994765	-0.10494524401957299	0.1639157098307059	0.06405546031889843	-0.032953962944330666	0.0720351696770563
2013	-0.007403652054022733	0.029206973394010044	0.03013073777018156	0.02454265733801756	-0.00015401228117318042	0.02454314056908976	0.16911130140142672	0.135331269930909	0.21659451720391434
2014	-0.16574038530458815	-0.09825705024569338	0.1926767324922707	-0.13057483873955059	-0.07614022090277359	0.15115264387691935	-0.10895203881953082	0.07907843505381089	0.13462520437678946
2015	-0.13976791610469383	-0.0840215674544283	0.16307879742550158	0.2399911046904365	0.0005816729870181983	0.23999180959774413	0.132643204349141	-0.10172688465194092	0.1671603383610995
2016	-0.10594090441561398	0.012294790074148066	0.10665194368301793	0.018684648551087934	-0.011437936975287824	0.02190758986580516	0.18673039867380997	0.09694189828446341	0.21039480371880684
2017	-0.069402416285578	-0.08517415001384261	0.10986961006965132	-0.05343267397281352	0.029285351865521964	0.06093178547993169	0.13545159366261417	-0.08230158929507998	0.1584950656211037
2018	0.017978101649226485	-0.1669946605644546	0.16795960465524837	-0.03339306972356798	0.07304431891598474	0.08031543831333525	0.17125056480751824	-0.07960524388118764	0.1888484863595082
2019	0.0054702736067206905	-0.11908484599552045	0.11921042084947613	0.07782009349795366	0.08037553298970838	0.11187579387611045	-0.016324009925179083	-0.07421492406591412	0.07598900087609223
2020	0.03663240971186777	-0.07666020689083353	0.08496305527606422	-0.1520380356878804	0.018382562852133397	0.15314530000245466	0.04435318442278145	-0.010932246894615427	0.045680619420122706
2021	-0.12830937746984183	-0.04858927395531413	0.1372013625668598	-0.0036738671794475366	0.1260903035456607	0.1261438145462911	0.11305708518730628	-0.06063269616271644	0.12828962684102765
2022	-0.09422675313464107	0.033169224723933875	0.09989433655159545	-0.0341195286167993	-0.05197233241951094	0.06217126000136023	0.08550365570699787	-0.029760855096710816	0.09053498569806176
2023	-0.1238421951213555	0.00785139193861841	0.12409082821808262	0.025765234743566106	0.01226625961152624	0.028536090241103908	0.1489580580688623	0.12172219099973576	0.19236630382014078
2024	-0.04526670087035908	0.012944907332716034	0.04708125777354692	-0.005221339445717857	0.019285134403000625	0.019979459315737438	0.049802870496072994	-0.1176744781951714	0.12777953172615122
2025	-0.1661862986076647	-0.06572424492284125	0.17871083407447216	0.013590937090172079	-0.16692100835883378	0.16747339072974807	0.030007784704034545	0.10038431271299543	0.10477345742937065
2026	-0.09630669925211861	-0.09400676600703756	0.13458176836384614	0.005372691053965955	-0.08235252033392804	0.08252759183758725	0.06506472082964955	0.18823905635065363	0.19916666446075953
2027	-0.019540883406473326	-0.005311544967948905	0.02024990454920536	-0.024141626592833663	-0.029689059438804424	0.038265629289333206	-0.09234021618013956	-0.11130748272609628	0.14462389579531845
2028	-0.15357318236692238	-0.131770557544462	0.2023566212850036	-0.05048451781033848	0.07215259888999873	0.08806068399191225	-0.009730724179397876	0.24078604710551177	0.24098258749078377
2029	-0.0951176240104032	0.008090417855453766	0.0954610771909697	-0.010135861743340028	-0.04611638574275599	0.04721712324204824	-0.004564143321399559	-0.01232694289736014	0.013144767987798562
2030	-0.040226613122670486	0.03322762550256309	0.05217523837856025	0.021220066100837896	0.09300517364154731	0.09539524898766341	-0.04823871730455549	-0.04037994841216107	0.06290877586599194
2031	-0.00344847801469857	0.06954064562074352	0.06962609707550535	-0.08027302623796344	-0.04219443792302051	0.09068698546671622	0.09523425740005827	0.07935500458203772	0.1239628191626658
2032	0.02519173549964795	-0.021786778010796242	0.03330596393404547	0.1283126007596251	-0.0032167903106812036	0.12835291680987168	0.008519468167617759	0.012877241785715832	0.015440359253166298
2033	0.1175404044109481	-0.08806260083854593	0.1468699027559367	0.05214934418204224	0.011318402291283334	0.05336347373479757	-0.14628114380914184	-0.25772259587202667	0.296342891693266
2034	-0.020753222897627984	-0.12215075336276181	0.12390118162361849	0.00985124279787675	-0.04799752412359603	0.048998054110932825	0.014658377252391276	-0.043382303590089565	0.04579183648267581
2035	-0.0972485105535158	-0.10986356505367596	0.14672176297734624	0.08640044571911007	-0.07673383492252682	0.1155556941149093	0.022452611257202174	-0.10336391570923795	0.10577437696821235
2036	-0.010243718241380824	0.013483404167939701	0.016933279403730746	-0.040858629709716134	-0.018590815327696145	0.04488926415418502	0.12947698424543727	0.05889339016829475	0.14224176902305527
2037	0.0971423476438857	0.06273848179955872	0.11564061917976358	0.1470812263499787	0.13270756131668304	0.1981014486954471	0.05516639815833058	-0.09938932750384452	0.11367308347814765
2038	-0.015306722736234832	0.027712533718437484	0.03165881055913981	-0.11118158569421399	0.05708277070796645	0.12497914909767198	0.06151333013282125	0.08400569691150585	0.10411938771245842
2039	-0.06329064638879167	0.12466763137900266	0.13981317618151	0.09791074537054252	0.09282325628343596	0.13491727452804422	-0.1254250885165721	-0.10098918864339684	0.16102878330361173
2040	-0.0925894088257862	-0.023881282189278936	0.09561963326489256	-0.0647677881113531	0.08500663252856207	0.10686905048087177	0.06878053573959465	-0.011784653470024095	0.06978280700884859
2041	-0.04557693928069613	0.06338410924297665	0.07806921735691898	0.03596620203523617	0.024311422909367605	0.04341212932715407	0.0047386510125366575	-0.059889030981276334	0.06007620864614286
2042	0.0046272749990025385	0.006616520617347985	0.008074033626149009	0.09460568172968052	-0.03743243809946023	0.10174194040614484	0.11199591437423818	-0.02214898767638564	0.11416506686202384
2043	-0.020401454735148143	0.027807480534223102	0.03448877105626548	-0.04556469281014334	-0.06758971837001075	0.08151387158159092	-0.11560983279884132	0.0776194069089517	0.13924943722928818
2044	-0.002782536421996161	-0.04906254878970909	0.049141389914025835	-0.05655214844119219	0.036456391017499964	0.06728457430448295	0.07900599369883923	0.09786013738122024	0.1257718312207162
2045	-0.0007709696747855646	-0.0798424870079759	0.07984620921407753	0.04073243276952819	-0.0918448623516287	0.10047193548306789	0.09817633103277175	0.05550813153985932	0.11278184535687782
2046	-0.00667904607287171	0.06503581689667863	0.06537787956076467	0.05988228311719637	0.03623140936530002	0.06999001968798131	-0.1590768172863233	-0.10911393232093652	0.192902265472659
2047	-0.09264624603169251	-0.0957512149255542	0.13323521330145638	0.13146046082699325	-0.12401740548939376	0.18072678170422374	0.00867835078469598	0.10731534644977164	0.10766567399118786
2048	-0.15514082012904018	-0.12892266313525608	0.2017169480737747	0.1507832983805524	0.14509845814193642	0.20925860944220664	-0.17511103806196923	0.030050944202237733	0.17767086114100547
2049	-0.10910903484368858	-0.061037263837173526	0.1250213144277806	0.015953237519063537	0.0452361252790094	0.04796678869382325	-0.12231092640566785	0.054433795904523095	0.1338768122371756
2050	0.10636104345885893	0.03847756592984273	0.11310700528942791	0.048637934966353796	-0.02452940558972262	0.05447330039915313	0.06724018064165266	0.07704866227433572	0.10226308351984467
2051	0.009462565316786414	0.01724041287745566	0.019666519228363422	-0.19994462852773406	0.033190609701433504	0.20268071208047017	0.051617481895916154	0.08118868827032337	0.09620793907121686
2052	-0.11808462092614025	-0.05832893862098945	0.13170513573859371	0.06634616085830917	-0.13004550955596494	0.14599194366918747	-0.031177436002173684	-0.06947277243069562	0.07614787341007533
2053	0.0043979335028012795	0.0548998033784975	0.055075677300354176	0.07574284364944872	0.0954890928670995	0.12188168533740575	-0.0005580520689876024	-0.015591656917018843	0.015601640539690782
2054	-0.17598136605511264	0.07036513184358825	0.18952755202869348	-0.12816445651837757	0.11050893364346485	0.16922869830400167	0.2201567003978726	-0.0802485625329869	0.23432627790900734
2055	-0.026028742850725615	0.022689234254074122	0.03452965110489028	-0.04620132715881994	-0.13425332883132698	0.1419806991584727	-0.12102705911205734	0.07806616029316112	0.1440203958480567
2056	-0.025532167208024363	0.01946510094628201	0.032105789465257877	0.10286040231764795	0.054374505240305085	0.11634796596879707	0.09523430852950934	-0.03816599536298661	0.10259735241779532
2057	-0.09503186827290065	-0.1332350486423388	0.16365400751024803	0.060024337404932016	-0.029096510716755015	0.06670478256310683	-0.15500108357455766	-0.10692284175167567	0.18830249599392168
2058	0.11156642122779883	0.030320584237161288	0.11561316609305981	-0.029800335016959032	0.15985017119174433	0.16260423486844666	-0.030405004635699298	0.029190796937175238	0.04214934083380539
2059	0.049635204111901914	0.0055238047377050205	0.04994162498367927	-0.11348983792321853	-0.012543078779312522	0.11418087465553262	-0.016758436338328568	0.034862250112763477	0.038681024694683167
2060	-0.03099865492852498	-0.10724272867193169	0.11163296762327571	-0.1456383020683103	-0.11860930525283254	0.18782620243698694	0.18579735927747004	0.05137678054245625	0.1927698946759815
2061	0.06976371348293947	-0.05777560957289407	0.0905814372840769	0.06570330595727483	0.09457968284601813	0.11516180278620443	0.06859475423861222	0.006824287016657136	0.06893338235094318
2062	-0.038117369797244297	0.044191122667307986	0.058359139839933676	0.06213210653230275	0.1106691050289635	0.12691749079639564	-0.0033998646732576517	0.10952925810700247	0.10958201248958165
2063	-0.05721520065621105	0.09280848198320259	0.10902748971776308	-0.060003248271511565	-0.034825048410230014	0.06937704087021526	-0.07459343959957516	0.020648359274933047	0.07739855277744011
2064	-0.020376438253911874	-0.009958037115913157	0.02267954450859601	0.030176560638295886	-0.12525046475593088	0.12883440430852866	-0.06224717105174463	-0.0035062423620974463	0.062345842198553394
2065	-0.007960245527827309	0.07985398161006435	0.0802497594254574	-0.020517814356888407	0.035642296624028603	0.041126074631782895	-0.1975704427093841	0.10132093147457065	0.22203605785380146
2066	-0.04145296284934291	-0.11080813292306166	0.11830803206411603	-0.029498469750889676	0.08962580071174378	0.09435541251494461	0.12585638522187487	-0.002029549803706081	0.12587274833546255
2067	-0.05289586151628926	-0.15202824846495833	0.16096757591786476	-0.026869922247259058	-0.07342942135216737	0.0781912568110264	-0.08964374191824309	-0.05106421816052459	0.10316760558164671
2068	0.08923218995953035	-0.07225354271504317	0.11481706388794428	-0.027930968077927165	0.0951566798900821	0.09917122922235934	0.04219235872276369	0.1195458347526069	0.12677303238973173
2069	-0.19001899173794015	0.006860863404867084	0.1901428112439795	0.006372094251436921	0.06372349508410277	0.06404129457531965	-0.024785712637194045	-0.051369112276173516	0.05703610476685519
2070	-0.051919255630038415	0.049245861097982305	0.07155951327712509	0.0068720409099280975	-0.032288633843864774	0.03301182851298751	0.13416430584644684	-0.09174774311621027	0.16253525565297222
2071	-0.06537376101898695	0.023204917524234647	0.0693699994743704	0.06207513217904076	0.04198178681230299	0.07493859125309896	0.008938478432115983	-0.03495438522195089	0.03607915524130161
2072	0.06350868629840575	-0.054136173427512625	0.08345105456926853	-0.06112524502648372	-0.030562170691356992	0.06833989945057949	-0.10104374585072122	0.05991754887695884	0.11747319370378882
2073	0.07335113807018731	0.10383133573865866	0.1271272423104731	-0.06070895715245594	0.10942766569612185	0.12513988771866838	-0.14348220541592902	0.06853074339321912	0.15900819494933616
2074	-0.08936264712413947	0.05893523743052629	0.10704692855017363	-0.023430835459393888	0.010583898634706537	0.02571036679308432	0.019054889560682804	-0.10162524975506969	0.10339622915730587
2075	-0.17533599105914885	0.08999649076455138	0.19708393671384764	0.14357192828307255	0.056779955735305254	0.15439191029397542	0.024060094473864858	-0.03418377661855275	0.04180213786397074
2076	-0.030691131967550352	0.047833416717676866	0.05683292475613515	-0.021647403721738477	-0.009335725313947456	0.023574686742975318	-0.03015766423357664	-0.008140351327504613	0.031236997803251735
2077	-0.04127895424992242	0.03391774526138915	0.053426262339636627	0.08763644089263681	0.10309955139362145	0.13531320434419775	-0.13209514836798242	-0.047898425229104286	0.14051116454498333
2078	-0.11871403112437025	-0.031666578202470555	0.12286493951022452	-0.023498952707997893	0.048477191515905696	0.053872431499260555	-0.0886439141569387	0.17679348787481797	0.19777178987915878
2079	-0.014833266570647857	-0.09169897874349994	0.09289094950401117	-0.030074700287270897	0.1472577866180053	0.15029751600410152	-0.06168362551969923	-0.028600688844247085	0.06799168375338215
2080	-0.08944622929017858	-0.04276002188012816	0.0991415523653944	0.06456176521158909	-0.01736450237482668	0.06685617002163463	0.02863196099259335	-0.028570768217743136	0.04044846087100705
2081	-0.04649927978544769	0.01741665804531383	0.04965403304901566	-0.033978558176378314	0.05254449851627896	0.06257369047828942	-0.06107760741854366	0.17636062064284835	0.1866374631243803
2082	-0.02838871173724927	-0.018335165559681402	0.033794929356362934	-0.13712411979326486	-0.11121796674051593	0.17655724384734875	-0.10660288308334662	-0.023617275970296465	0.10918768431438963
2083	0.03931955865465809	-0.0025154036918728986	0.03939993589500097	0.20222645845767376	-0.05458208250563429	0.20946299012232478	0.05143239144722116	-0.0035140440234040097	0.05155229767312617
2084	-0.24042183534353942	0.05898588047674459	0.24755200060910995	0.10977814167794601	0.08807147716195271	0.14074027667924896	0.12491744237802427	-0.03614636628962283	0.1300420209248172
2085	0.12373762325284589	0.02561924905823504	0.12636196156506554	0.09785921798352146	-0.05557925735422521	0.11254101648907196	0.06707553835806203	-0.0999359477472178	0.12035913549938158
2086	-0.10191308285705364	-0.15283144383022582	0.18369465610262087	-0.034063755805491	-0.12944495814421172	0.13385192060083728	0.10733866921832273	0.14714660836841306	0.18213652644071052
2087	-0.28281044927865023	0.06030618503860923	0.2891687849251765	-0.10825196086660512	-0.011411935871967767	0.10885182273076971	0.0558262101593298	0.05903791593332763	0.08125294615276617
2088	0.057269535044885425	0.10052815802488105	0.11569663002928313	0.11934191812820372	0.04687994205877247	0.1282194306255988	-0.049985136574452374	-0.01932456649516199	0.05359060317436812
2089	-0.09209703015189301	0.03672119254769187	0.09914791447591498	-0.03902656073971384	0.09309992175604118	0.10094883790391825	0.010198974355567807	0.14378020386675922	0.14414147946331193
2090	0.015608170054823694	0.008129556770900007	0.017598427934096307	-0.07342982303227515	-0.0006163041443116594	0.07343240933912996	0.03096942535130767	-0.17238866773520034	0.1751483887168464
2091	-0.05321092482139934	-0.007104318334889415	0.05368308727478384	-0.06091117252797137	0.023325272370423776	0.06522452966397495	0.016458585681735666	0.028401451852709564	0.032825714158031864
2092	-0.049346036788945044	0.013928755684573805	0.05127418045855501	0.020767524401064778	-0.02641308159301372	0.03359971650160193	0.18613942401215336	0.0070358919412958024	0.18627235153662983
2093	-0.12464715212178623	-0.06641971003991394	0.14123912494014523	-0.008440986956528099	-0.07644539426625534	0.07691000302511697	-0.06559698815194728	0.014690512330777374	0.06722184174170948
2094	-0.007868075003839731	0.006522494289420969	0.010220055578203904	-0.028839340785387337	-0.11335328002193053	0.1169644119750358	0.14970245165755983	0.017239766184782068	0.1506918497145416
2095	-0.13959269573790137	0.058223198249055086	0.1512483438511744	0.057790505901828354	-0.07297273968759924	0.0930847103981281	-0.032243344646787596	0.0793677787255364	0.0856672491319596
2096	-0.05827907914821055	-0.05563675645282292	0.0805723261111042	-0.0008054714017109323	-0.03485103819888162	0.034860344916808846	-0.06658778225844077	0.11648470698920148	0.13417384137177277
2097	-0.013510713279900137	0.023070201478166217	0.02673524957008729	-0.07550588453404376	0.11426227031777857	0.13695621569480318	-0.13056003926174922	-0.13276670834618903	0.18620666662907512
2098	-0.09830141262855112	0.08310925872896316	0.1287257418360695	-0.09041100639546024	-0.03489912324717861	0.09691284167158505	0.14272658824767526	0.07210701321453639	0.1599071616518246
2099	-0.08427087284365053	-0.13624189474064463	0.16019810826708164	-0.06436153321403502	0.0067772252266503205	0.06471736814359866	0.04887861298041796	0.04887962658724494	0.0691255141188692
2100	-0.13104149206710392	-0.025335191099388345	0.13346814058499276	0.05587378786514155	0.037516834347897494	0.06730076544799785	-0.09157720312911763	-0.0737380760722592	0.11757418082125837
2101	-0.12027629718263896	-0.11694405163348925	0.1677566656691253	0.059063705984845415	0.030909826167997083	0.06666287361342939	-0.10187796089042338	0.04007498288512063	0.1094765873072108
2102	-0.1137028604935951	-0.037465913811549505	0.11971647832341381	-0.13959021710742478	0.06407963133019368	0.15359566355698825	-0.10692841862512091	0.04133896917617435	0.11464116661225059
2103	0.04265068962493144	0.07492341216813798	0.08621252238740565	0.07063464053980548	-0.12899123204641705	0.14706457897481687	-0.059490091126235135	0.08596566649052496	0.10454265520526981
2104	-0.09998821257774085	0.04746212588966972	0.11068105550842182	-0.04347995089109613	0.07183873250569169	0.08397207641541594	0.024749134555089116	-0.04809257764696792	0.05408711201345053
2105	-0.019917788008466063	0.003382499420661527	0.020202959720817395	-0.029916141700073635	0.0785066575308844	0.08401351564415367	0.0647612275711928	-0.004187325397661435	0.06489645822780873
2106	-0.10346969365792645	0.127015554737945	0.1638259095840858	0.041602707155260696	-0.01693548243465871	0.044917655859817676	0.02705655255640708	0.09724637636656332	0.10094015431266638
2107	-0.02339037863089648	0.008215049282519545	0.024791063857989713	-0.14670447686839558	-0.03369741619643422	0.15052481320880395	0.07978875321725457	0.09637412050508377	0.12511681039369713
2108	-0.190363292698498	-0.039850750564796415	0.19448975687061684	-0.13469705878999433	-0.07387903526617812	0.15362750241586426	0.023001040377375978	-0.08714925598517004	0.09013346036411991
2109	0.00795114669918704	-0.0148373233213497	0.016833505195717875	0.13092455935168032	-0.015831047723532637	0.13187821015412832	0.03515645951700251	0.1151199384248981	0.12036850447157248
2110	0.014929613314525724	-0.08454857800297874	0.08585659785972798	0.07357880342120712	0.10736884845374234	0.13016109223258435	0.023915991566636135	0.04764531969912652	0.05331089139985735
2111	-0.21858050235699472	0.0009095374667747151	0.21858239469142898	0.04477138754388205	-0.00827753974059753	0.04553015272060537	0.004897062945902897	0.21382160970150083	0.21387767999685495
2112	-0.03750245377754855	-0.01467266420903274	0.04027059863384447	-0.06604191968919254	0.14934184988413024	0.1632927533084302	-0.0940961247695781	-0.02046032600816056	0.09629488894542752
2113	-0.01784801895843071	0.03274886098562735	0.03729664430745006	0.0013513187129322772	0.017088819505281516	0.01714216480926522	-0.06817457419403246	0.0874250889961567	0.1108644160789365
2114	-0.05189788751592484	0.03993062568201313	0.06548164319847688	-0.03916934089300775	-0.14425803583095606	0.14948116325409716	-0.04479550596249015	0.09386162747112639	0.10400308873280639
2115	-0.08359322351017184	0.03525252455256215	0.090722475187522	0.09594155619482586	0.032401020196328484	0.10126503994394026	0.011032639481692452	0.0048896766346196545	0.01206764564959315
2116	0.03317547346881987	-0.04631438276468039	0.05697046682934672	-0.016651080998060036	-0.09604544583052439	0.09747813171777633	-0.0013819465147713614	0.19356274167860496	0.1935676748383057
2117	-0.13248231611893582	-0.023852347417840373	0.1346124012176404	0.10513227704812596	-0.08750803938912712	0.13678615659142168	0.06461450962303199	-0.04946249366152341	0.08137304918117014
2118	-0.07144928790961431	0.05597317029118011	0.09076340967171963	0.02027505952924259	-0.17778930731501097	0.1789416548332605	0.09537380153446068	-0.144485875862575	0.1731251869108309
2119	-0.09762395956247187	-0.025003438360396972	0.10077504358965722	0.046999330937154776	-0.0023444389985840764	0.04705776771966852	-0.06242633170432851	0.04980947030425764	0.07986257084548165
2120	-0.05815586850535454	0.09494564844200161	0.11134083347848736	-0.0001923517133444	0.10345331011457337	0.10345348893509447	-0.037404587865770576	-0.11587385101272549	0.12176145753861299
2121	-0.02608545787738645	-0.03984027493533381	0.04762035929721541	-0.09727611545017673	0.0508342883557884	0.10975776742315578	0.049819926263452684	0.09033487090007604	0.10316207613958371
2122	-0.1677081471051237	-0.024296077143964628	0.1694589093851937	-0.04674867972517088	0.09535369235388663	0.10619682528948904	-0.08942990578564748	-0.05372697905390948	0.10432783102839342
2123	-0.018101827218374403	0.14997916632318578	0.15106762220820746	-0.07173129569101838	0.05841305902029662	0.09250656325699798	-0.019008806491651785	0.09534425003812158	0.09722068061667183
2124	-0.0165923619821971	-0.04406399655783364	0.04708441641134607	-0.1293792707865729	0.030531406387683507	0.13293292476010313	0.010119102800765858	-0.10567255155489175	0.10615594375075622
2125	0.05026695322465098	0.0996031521378274	0.11156860894660488	0.007165451302522537	0.11543583241321571	0.11565800922245223	0.04049837605931943	0.04188704248120393	0.058263563152833694
2126	0.06503279825318765	-0.03488943582148889	0.07380066111209031	0.04415743643447706	-0.1166235537141146	0.12470337795494497	0.04030800614660772	-0.015935777381863282	0.04334379263838446
2127	-0.1330695393180763	-0.007725436694559318	0.13329360324654255	-0.03071681869392298	0.03602070353327633	0.047339349738959466	0.014506788782311354	0.023133502158689024	0.027305784055775884
2128	-0.0852141695616823	0.0058506894280972175	0.08541478362011574	0.006275793298558257	-0.023577898311230635	0.024398829281360224	0.08887379365752676	0.2745380370508652	0.2885648713666008
2129	0.04988385730851199	0.07961992479290773	0.09395600908938324	-0.06744993491004783	-0.08452681328458839	0.10814007528856893	-0.03796164984735197	0.014358194260270267	0.04058626124131928
2130	-0.0232107775430768	-0.09414418948568193	0.0969632332797859	-0.06905469483722244	-0.02982441564923849	0.07521998835336562	-0.004447093847075681	0.08442686900162323	0.08454391079848358
2131	-0.013050012761622676	0.12810493291301542	0.1287679178589399	-0.04432503515652119	-0.07998766494503312	0.09144799224141402	-0.17656071816459395	-0.028806930514426808	0.1788952946403571
2132	0.03253041593235745	0.1286436178039059	0.13269290999299696	-0.08004547403289813	-0.06392544237329746	0.10243895790065975	-0.002933877211690757	-0.01381615360059772	0.014124225140112561
2133	0.04550360847747286	0.04036741521257179	0.060828501505587926	0.0419284912205863	-0.015724858381375974	0.04478023612207859	-0.02849734072317324	-0.10124434799248322	0.10517849793905439
2134	0.010015371777724375	-0.04803512388153502	0.04906812405381373	0.26554737386589294	0.08916132561209078	0.28011631468369996	-0.09331560338701074	0.06513429695591595	0.11379929031159787
2135	-0.02315982592233644	-0.048016045615901004	0.05330964428076042	0.07036859784244992	0.05762626632403967	0.09095342837277545	0.033524416741863225	0.0040113244912431695	0.033763549014524025
2136	0.11046908229383014	-0.08945101172783465	0.14214394690585394	-0.1245660216038266	-0.014709688060671139	0.12543152977241107	-0.06006767520536712	-0.036478183130687174	0.0702764786332769
2137	-0.03266478311737602	0.1993966682663505	0.2020544960445727	0.004344353824817344	0.12098868837329903	0.12106665983848101	-0.02919630434656367	0.07713417768909958	0.0824748783283174
2138	0.0031639595464296663	0.1622072394183948	0.16223809404621312	0.011720465107608833	0.04094806757223751	0.042592411768285744	0.012735982119452939	-0.07721619323586618	0.07825947698768278
2139	-0.04517000051967245	-0.007428995302303431	0.045776838227960394	0.14638186775102813	-0.062026400505213866	0.15898089685843605	0.08855416090164028	0.12097547819553871	0.1499229993617819
2140	-0.19078483528099463	0.013140429901137592	0.19123682770633635	-0.014007954873505597	-0.09354842651441209	0.09459138915916462	-0.006649143766458018	0.033186514658789745	0.03384606133695757
2141	-0.1915880594293902	0.01332388473941471	0.19205080166577998	-0.06367646691122629	0.028937701592018833	0.06994342722318679	-0.08010223677535395	0.05344411751141447	0.09629455868837422
2142	-0.07173698224950177	-0.06154412423027566	0.09451917186231022	0.21815858478903224	-0.12355802191263404	0.2507184733842249	-0.13977767760418694	-0.18824779889945917	0.23446755201287717
2143	-0.13137027721409064	0.019107329532757098	0.13275255092532268	0.043859965611073366	0.12192852334969839	0.12957724101724996	0.08569907351078389	0.08697570390575458	0.12210284300747559
2144	0.07321319210882989	0.011853585950217644	0.07416656253759929	-0.049198112844391274	-0.006150347297607334	0.049581055649619274	0.011392288330681523	-0.13035433501393717	0.1308512013331752
2145	-0.09886530896853848	-0.0180282706402201	0.100495611146565	0.16158816173405585	-0.03173290152948344	0.16467456103500408	-0.0952659129615106	0.06840916951843502	0.11728345427464223
2146	-0.06599920778109314	-0.11331563851687368	0.1311347755563668	-0.018810218380668965	-0.06963704116663244	0.07213280680780222	-0.02423146578958969	0.05520405264421076	0.06028806982029569
2147	-0.1021951170981157	-0.050123883240145654	0.11382550518126126	0.01415086974423691	-0.04374504257370858	0.04597690577120143	-0.0015972319733897177	-0.08785520544387458	0.08786972330423165
2148	-0.1824804468460071	-0.022252341280822617	0.18383220657326782	0.04968978260869565	0.04607102484472049	0.06776144793274629	0.0010315415858386176	-0.09394943878057366	0.09395510164556298
2149	-0.14434285427414756	0.0404675413915012	0.14990824355678595	-0.08790296013122585	-0.045960738625834746	0.09919334602111263	0.1872078848236061	0.13740200820165188	0.23221994745924684
2150	-0.15088532792024603	-0.1716347357296762	0.22852760159463445	0.05110791002286093	-0.059605415450532696	0.07851639330697412	0.08214106537035698	0.09405146971670186	0.12487126801650149
2151	-7.749920499437544e-05	0.027097034984993777	0.02709714581103979	0.010732961488669224	0.11959115523621702	0.12007181548161172	-0.09061767543013488	-0.06586947752424716	0.11202834984805664
2152	-0.16866710456052728	-0.0694201230293873	0.18239447810240064	0.17925455529387577	0.12729941439494027	0.21985753682532672	0.04652174131021464	-0.03028436241189153	0.05551049469451087
2153	-0.02323452982981898	0.04792496768168827	0.053260171833215235	0.04966685296961634	-0.06490799555746489	0.08173031366141555	0.00849125038696423	0.08707134213266542	0.0874843983457496
2154	-0.02324709466969946	0.013571746590382502	0.026918761414588304	0.026833110747133678	-0.08903666372684893	0.09299216805718596	-0.021660378427021544	-0.015985706599923613	0.02692052765271553
2155	-0.15111644180103506	0.01931281365896154	0.1523455406437333	0.027369347600966522	-0.028888867794269933	0.039795073445557785	0.0009744455985367511	-0.08223348336533318	0.08223925662736159
2156	-0.11049478411943393	-0.11194208938837033	0.1572899510275027	0.0002292024752203423	-0.029696604142782745	0.029697488637724714	-0.05366049825582404	0.017158122141749197	0.05633693485178688
2157	0.051035948038614554	0.020828733267180734	0.05512262803709132	0.09325502958913058	0.03893435961538823	0.10105634518589118	-0.004462838921828291	-0.011328079964388709	0.012175480562251758
2158	-0.10204724127886837	0.06265760688587045	0.11974813214949058	0.06217409480493919	0.07230596804916416	0.09536126614270762	0.024966854427966333	0.06294914116877509	0.06771955547634403
2159	-0.08522721738547374	0.06150781859311201	0.1051041879819923	-0.020683143936497256	0.0065216952418824465	0.021686976551051448	0.19078367928532827	-0.05394476278690558	0.19826358645445338
2160	-0.12386907739584077	-0.043709013415214826	0.13135458190953303	0.14876241457153216	0.012292534768088243	0.14926942888675185	0.04641389890664352	-0.001025376251041278	0.04642522383545742
2161	0.1461380323925867	0.04884557545398364	0.15408508932731785	-0.07583651159338921	-0.04231864557721719	0.08684494374541549	-0.11726432538391489	0.1765820498022591	0.21197203192900752
2162	-0.1461211908379638	-0.022263541959023293	0.147807536047611	-0.03145927446143921	-0.12052205513524872	0.12456023331570991	0.19236775167203002	-0.04066105042740817	0.1966180889572779
2163	-0.2118265724331216	-0.061101096980702534	0.22046278788269402	0.01874793031459218	-0.16066812389971272	0.16175824840957645	0.07051732563045882	-0.03515556126303571	0.07879471239741422
2164	-0.26760715694723614	-0.08053982175054557	0.2794642255047904	0.024064726886606772	0.018959209145758067	0.030635970550311788	0.0649983507306717	0.047836513529923304	0.0807038885333659
2165	0.04017153869162606	-0.010867157608086044	0.041615473508441456	0.20374181153012993	-0.06167023071030144	0.21287071926744833	0.02545675476127779	-0.033923301506574986	0.0424126956002779
2166	0.08487602000904282	-0.058011439890337815	0.10280693522679155	-0.09855760615027821	-0.07847161670695069	0.12598173025750972	0.09038212710759894	0.047770024821171854	0.1022296638550159
2167	-0.03956108007195126	0.017858266903636493	0.043405031427944586	-0.004562411297028669	-0.0281814698072883	0.028548394654382178	0.18383559055401508	-0.10442114324190976	0.2114220885108529
2168	-0.08167545621208284	0.06655419666871705	0.10535815697737945	-0.026255588482159684	-0.1372601449151236	0.13974871487303647	-0.027733235435587967	0.09836613126108355	0.10220092038234524
2169	0.06348374474770455	0.05718832675020935	0.08544407857587567	0.005068178970423869	0.010726998431227102	0.011864018434737677	0.013976873390464353	-0.05569965758973954	0.05742651691846981
2170	-0.02607571970841313	-0.035823839449117524	0.04430903554793169	0.06554745842676778	0.058301169332328345	0.08772397421301473	-0.051494090708890175	0.04929760012554754	0.07128740952001128
2171	0.0008728488455442064	0.10293062573958148	0.10293432654002725	-0.038242790626068494	-0.035002622566964965	0.051842980445135654	0.08437227720149297	-0.10046313330821491	0.13119269154289703
2172	-0.12195838260746983	0.04874685755010298	0.13133964827591108	-0.0633007174663815	0.0346992541822673	0.07218738859776166	0.08038360766992829	-0.05350258946302714	0.09656112810692602
2173	-0.02821558555535479	-0.01832355902015952	0.03364330666561798	0.04519164117855002	0.011414567419270553	0.04661090839899916	0.14585906067797139	0.16990501009713238	0.22392538497894068
2174	-0.047792424048606515	-0.024409887231026658	0.05366524379030864	-0.10645206442678047	0.16047149258229135	0.1925698365588749	-0.12403522617420298	-0.15714809036207955	0.20020054854204075
2175	-0.04808951577126707	-0.09162835723417992	0.10348119334714612	0.037623449885717065	-0.06927102076545251	0.07882891791208868	0.02341424745342234	-0.1779842794049447	0.1795177726552653
2176	-0.01115476243830567	0.008346437835082158	0.013931681506190341	-0.025143867757964983	0.030500129976093412	0.039528116757425	-0.0006093324191638457	0.07637602134231083	0.0763784519486888
2177	0.06489903372787686	0.10145046253566543	0.12043288972499397	0.016052926684810453	0.06955931673746135	0.07138763898694486	0.03756902343171816	0.10217367171428832	0.10886179638969838
2178	-0.09943355773452363	0.06593209424849993	0.11930663626025972	0.07025901477691031	0.05917355569703265	0.0918577098084419	-0.03358818215494999	0.006662784576490391	0.03424264415588871
2179	-0.129326249462169	-0.008612490602733206	0.12961270691692747	-0.02750122474077728	0.049574584179389904	0.05669176976248101	0.06690587257645973	0.08958414266705413	0.11181106565366675
2180	-0.07130510433323252	0.021113090962001844	0.07436518347952178	-0.003956002050684827	0.02441814982657789	0.02473653155109318	-0.06884018202225663	-0.16542054615859517	0.1791728990452109
2181	-0.10576264674888253	-0.027884995471594475	0.10937691904501497	0.09130512313284216	0.05419208290072544	0.10617630319154349	-0.14795688904742027	0.002406121275176881	0.14797645230299816
2182	0.0425008777310789	0.010952827158059928	0.04388950934638542	0.032625707556195704	0.12739316640747583	0.13150458410589813	0.030460851744696565	-0.03017892502184409	0.042879260773554286
2183	-0.10586756850130555	0.12808309211459026	0.16617226166244844	0.10479662427878406	-0.11693099290983723	0.15701971074711937	0.015668925451710437	0.07604082020443635	0.07763840262508416
2184	-0.13410452803574688	-0.13086669395686504	0.18737693568550584	0.021356097111105986	-0.05622032139810481	0.0601398987522027	0.017000036119608212	0.07196704272576	0.07394766031971092
2185	-0.04243017049610139	-0.07427964532491778	0.08554405343402785	0.10381672265770811	0.00608560915967731	0.10399493517586245	-0.07354280118946815	0.08180739765718115	0.11000451771738198
2186	-0.1777023410010143	-0.021034056900286757	0.17894287788823918	0.0037760711071993906	-0.09970853667347569	0.09978001302150884	-0.019086601344684366	-0.02218082231247976	0.0292623859134676
2187	0.044034417276007494	-0.06104881640049836	0.07527275661711418	-0.12946152279300932	-0.0436902106163686	0.1366349896168164	0.0919518460709913	-0.055933650915833875	0.10762766977240398
2188	-0.07474332038062793	0.04775509053847141	0.08869674522697432	-0.02267769631434496	-0.023384008110897827	0.03257437252590125	-0.05298631297641729	-0.017566475584353324	0.05582231119624597
2189	-0.00357427871368968	-0.035936392978036684	0.03611370665820693	-0.03117969465620139	-0.04357205598283123	0.05357888969944163	0.10549517872148843	-0.00895810784075271	0.10587483378766335
2190	0.000497920520141865	0.048332654202947994	0.04833521891070862	-0.01797155148102807	-0.13641645162920424	0.1375951486707953	-0.025507256057848066	-0.08132489437384145	0.08523120647108719
2191	-0.10169115687835983	0.019389571249429832	0.10352317064549321	0.022285794068130936	0.04627684220267192	0.05136343778893832	-0.01649367101704758	0.10593632346036998	0.10721261964861567
2192	-0.032990158411971594	-0.037060850823690455	0.04961710608069376	0.15861276009658554	-0.0958480434460455	0.1853236495914432	0.16174379142872547	-0.2318267326660537	0.28267417293477126
2193	-0.14714446909859216	0.054882808654363145	0.15704654555926398	-0.19434705237723407	0.18164987114308984	0.2660215262981936	-0.0011959895529055982	-0.07365225609127461	0.073661965887053
2194	-0.07317377895219267	0.017202960675083534	0.07516876866181077	0.041124294119433476	-0.14797158735816457	0.15357994085204163	0.029935665381224417	-0.11398728684176558	0.1178526436842364
2195	-0.06357522079838823	-0.045730743100782456	0.07831417217920125	-0.015843477012256694	-0.06697840367966212	0.06882675586800298	-0.15689755076355616	0.011630770285173116	0.15732805297539643
2196	-0.026130987277676748	-0.05952777663678084	0.06501065056915348	-0.00873009488364148	0.008640866156087449	0.012283286392688263	-0.04488117386069015	0.05488179761995162	0.07089662528718009
2197	-0.09669500272044301	0.09097729831969069	0.13276593072266873	0.08372235831457914	-0.0929192142492017	0.12507363294653207	-0.015028621527530319	0.09821802920915297	0.09936116307062721
2198	-0.08461984873920818	-0.01153928315267196	0.0854030084734959	-0.14007074799651317	0.0705212184976673	0.15682173542815558	0.001406012772868441	0.01822531888075264	0.01827947264618397
2199	-0.11814463129896914	0.04714103266393652	0.12720232256288283	-0.04378444448623246	-0.012635397452488447	0.0455711624577465	-0.09541893287677741	0.0025948095503710105	0.09545420780639086
2200	-0.1443517566614233	-0.07683419631105409	0.16352652192841494	0.0468861662360508	0.06700291352866802	0.0817783773722905	-0.0038784356245111016	0.1388227531449014	0.13887692052181924
2201	0.13413727888391014	0.09965804415605059	0.16710635939840596	-0.0518529299670797	0.09095831995414565	0.10470024983280414	-0.00211303455996752	0.030017073196596265	0.03009135421248826
2202	-0.06052868431881849	-0.03565336605854596	0.0702487304986493	0.09487358855089392	-0.09895918646455087	0.13709091286533204	0.049797655970838066	0.04560969868543163	0.06752815082886403
2203	-0.00464521664422408	0.07535665202885608	0.07549968902366339	-0.025831981989606786	-0.025171437276774376	0.03606788804587754	0.14258787370444562	0.09891986711497966	0.17354089384810767
2204	-0.0956430862157899	0.046016715382487715	0.10613735457167708	0.03624632127928326	0.0440241623585483	0.05702563176022554	0.07278964159391171	-0.030227030989218445	0.07881627576708566
2205	-0.06240573038238438	0.0044553877852894	0.06256457196270233	-0.035861694754505	0.019099471681136158	0.040630665379289735	0.006766006457291638	-0.04365888357879395	0.04418005159262262
2206	0.043391043641984664	0.11018126582743897	0.11841745651582535	-0.016644110651758103	-0.041312778004867184	0.04453955596845804	0.04015680608151074	-0.009966822712895977	0.04137519340931661
2207	-0.0954809497617705	-0.01963783234738265	0.09747951695978826	-0.03568323528497356	-0.008827426826445767	0.03675890021177234	-0.04562903599719213	-0.15519104366006609	0.16175991146861324
2208	-0.08704648516619005	-0.12589701922338975	0.15305930232796147	0.03294791149056633	-0.057627049735736555	0.06638103443631507	0.004844144342802081	-0.014475927756547116	0.015264934288318198
2209	-0.0438256969668656	-0.04133526432378349	0.06024363693659755	0.05989721206792017	0.01837512454039718	0.06265238395611541	0.15192799868345638	-0.07973362690742769	0.17157962595766782
2210	-0.07100844255795512	0.004108326591403678	0.07112719073524587	-0.003356206942643175	-0.08757455447941014	0.08763884251465795	-0.04229866589094258	0.13755883268677033	0.14391528614535867
2211	-0.007601193483724171	0.007057876034886448	0.010372644624242904	-0.034355097957060717	0.23978151096598954	0.24223015038754406	0.0988136243673916	-0.02952185896013864	0.10312939695878322
2212	-0.0921434877363926	0.03058773161028213	0.09708775235470941	-0.02599406598462704	0.06074263153621305	0.06607086159841787	0.02333457731373326	0.09081088546103178	0.09376096958024287
2213	0.004006684742180165	-0.04867767763202385	0.048842295423848124	0.007725677698607783	0.017244037185696854	0.018895579228075055	0.10397968330699214	-0.09477311173468589	0.14069014623809883
2214	-0.04096559373252311	-0.08556374864297095	0.09486482462797077	0.10421937223809297	0.027599057209041603	0.10781180597935523	-0.01603533000338588	0.03484509352118472	0.03835768959175718
2215	-0.008318665408576127	0.04420651711208898	0.044982400440186115	-0.17626189590822072	0.11437201311132228	0.21011714192872724	0.005510062895459367	0.17297540097101158	0.17306313915503252
2216	0.004377866752242967	-0.07142656124700178	0.07156059927692117	0.01258025110068522	0.09140020977395913	0.09226191556910157	0.1287481246259587	0.027252277319406017	0.1316007834847316
2217	-0.07746238780813906	0.06772167054774648	0.10289142912174971	-0.10798065114413895	-0.02494050811632706	0.11082350818582135	0.06594074231098594	0.03728119894950596	0.07575004482927054
2218	-0.03262141575798559	-0.1089946903596843	0.11377169811802411	0.0928281834903411	0.05176765180085837	0.10628716490287692	-0.03689843007411392	-0.09128990005999232	0.09846491758437449
2219	-0.07816047065038523	0.0004892453210847127	0.07816200185047677	-0.04316013276020742	0.09256531750461075	0.1021329284051335	-0.10382202929410322	-0.09165326053874419	0.1384894722862664
2220	0.03445221653875709	0.1030556442675094	0.10866195764767378	-0.03339517240139444	-0.021752337555997564	0.03985475792008927	0.05447066220784104	-0.13904969226551353	0.14933810619026455
2221	0.03167642030109693	0.040867552277720695	0.05170640610469828	-0.06519673221443331	0.0867197308380369	0.10849389663968244	0.05214707325456329	0.33426876791796273	0.3383118774953218
2222	-0.13364998553502822	-0.06991508926374647	0.15083248436683286	-0.10776296106991415	0.13455178802832843	0.17238630873760266	0.18572367340233284	-0.09763377266199251	0.20982286916890167
2223	0.03635211847581511	-0.10785586128799801	0.11381723653232653	0.07421165231123066	0.009481173028598387	0.07481485133822834	-0.11975326501936137	-0.02384506067108538	0.12210418257048013
2224	0.09410574046906853	0.17307889572656085	0.19700810779040898	-0.10538502663008392	-0.14584880030126962	0.17993853502555565	0.012275364330895681	-0.027427966469726117	0.03004959091436431
2225	-0.17116740631163707	0.12515494021203155	0.21204254300241318	0.024359512823935087	-0.07204093252081008	0.07604789164393295	-0.032462706813291275	0.11797281249592194	0.12235772072837768
2226	-0.09338935195501817	-0.152362889165421	0.17870652213451144	0.13931551927885275	-0.016494142413476017	0.14028852642284192	-0.1289586533882689	0.15863102755750635	0.20443614452357983
2227	-0.028399554767341583	0.0560550495514725	0.06283870854179988	0.04423674121663613	-0.03883869926310947	0.058867086168060793	0.03862346862464213	-0.08597491748991581	0.09425210218343434
2228	-0.0011085587462994616	0.05434599949512036	0.054357304602211644	0.03521028104686034	-0.08821081875182035	0.09497848407015873	0.02481446559178604	0.07930276675724915	0.08309444336392532
2229	-0.03359687328076288	0.09123433583959899	0.09722373131255749	0.05323885769911802	0.04383092067168501	0.068960318851021	0.028473352821055457	-0.18493180999539022	0.18711094614971996
2230	-0.11193341931608379	0.1022227424374932	0.15158687090652775	0.01715814755710302	-0.11567709592662444	0.11694268916699664	-0.10236781744398046	0.13117587092473876	0.1663919443996849
2231	0.029528107921296644	-0.10109479430870973	0.1053188805187943	0.062011514626121096	-0.10385561116464337	0.12096038986629973	0.027908007918275544	-0.17346415932329187	0.1756948248404116
2232	-0.11834600163845616	0.05234784820496559	0.1294066200605656	0.022571088514579937	0.07436398280495152	0.07771393681540092	0.08918476807175849	-0.0346762270204239	0.09568888951380576
2233	0.01938027964901291	-0.09302809735513055	0.09502537627807423	0.013527388183987776	0.045818707827550084	0.04777388636134485	0.07158116297875879	-0.06999881880710701	0.10011841752535756
2234	-0.12133091948365983	0.0836194768550535	0.147354704479576	-0.02791721498210015	-0.16494920122822654	0.1672949786400858	-0.031868867829755884	0.1601055074584191	0.16324643412726766
2235	-0.06855452478316339	0.0033118492310931645	0.06863447540103192	0.018272683259216754	-0.03844665399512265	0.04256801800545029	-0.08665348550861905	0.07775132457363941	0.11642205557259276
2236	-0.06618164424261583	-0.009594480914596469	0.06687349324416005	-0.05074633787155249	-0.05204927937556409	0.07269331668653786	-0.06557896388040158	-0.09160775180052379	0.11266135403754644
2237	-0.10817864894059467	0.06044855989859461	0.12392194511234242	0.05127224653594689	0.008486781304921257	0.051969882833815186	0.047381662572620574	-0.027593545703851	0.054830882836738884
2238	-0.11148848451693504	-0.055929653546978535	0.12473094373798312	0.01982502191305645	0.03753785830178475	0.04245141104531201	-0.07170370898130106	-0.0416823924803652	0.08293879505130466
2239	-0.034189316223527624	0.0965712244923092	0.1024446716221803	0.08305534847631943	0.03144089747295714	0.08880721223204711	-0.043603759223707156	-0.019345138752419173	0.04770243402374115
2240	-0.09363901457709806	0.01657045238527341	0.09509387437276176	-0.032620699102798426	0.07115359938406261	0.07827480255652511	0.04216581590278814	-0.07481941817064437	0.08588306798281935
2241	-0.02010398162076159	-0.01438011137367911	0.024717558134397802	-0.07376179064550738	-0.05376304459894389	0.09127577292896341	0.1292605555740705	-0.07009409780433626	0.1470424216827281
2242	-0.10755211294142107	-0.0426759268583457	0.11570951443759094	0.07692087939605446	-0.01949521312146098	0.07935291438701883	0.07096680970809478	0.007288652212177882	0.07134011866555187
2243	0.058807442236497046	0.20771314002726504	0.21587742772783158	-0.09939010419507938	0.046659065699270814	0.1097973643756425	0.05520733879756749	0.007354221933948326	0.055695016270427354
2244	-0.0020592543620751667	0.011005085598672337	0.011196090280175078	0.07416866751897778	-0.05784147013273187	0.09405650912433644	-0.1395314975507105	-0.0164445261066871	0.14049719302397984
2245	-0.09437359632997998	0.039470415559119454	0.10229510930960281	0.08757144172883541	0.008612644746426867	0.08799394897375029	-0.023853207255209317	-0.09525959029269825	0.09820063665319435
2246	-0.022393597706641184	0.009573552868536147	0.024354181012170004	0.019890460900673333	-0.10194384413255998	0.1038661532519853	0.1372524401083763	0.06733896568796004	0.15288155093283062
2247	-0.11028767411165574	0.043565520970647816	0.11858046077833706	0.07849304386153273	0.11235623415420665	0.13705867826578297	-0.16455550967905863	-0.09414262120658716	0.18958203737005705
2248	-0.026656957355568528	-0.013744492043394495	0.029991739479188827	-0.1598554271728613	-0.02331489718091118	0.16154671778521043	-0.07077513216983734	-0.02561885351999888	0.07526915031629561
2249	-0.054493755079578536	-0.031148146933301257	0.06276763815893996	-0.009907362175268558	-0.09789033096761733	0.09839040970654409	0.06716380830477672	-0.021809152698903912	0.07061597756488897
2250	-0.09468519426005546	-0.04235846848925697	0.10372813439380763	-0.08273159055253951	-0.011583400273511277	0.0835385613788592	-0.002251824758041882	0.04884289245199316	0.0488947733179928
2251	-0.0634100851818793	-0.09704797403770923	0.1159273400350283	-0.05115059387287641	0.11989154120816647	0.1303470939715091	0.01816615193249748	-0.015833728986058525	0.02409805074354629
2252	-0.09097473975758423	0.03797175699833219	0.09858122338204454	-0.0497541077233136	0.17920341047031424	0.18598207859773752	-0.03686212394578945	-0.035967314228171024	0.05150207641040056
2253	-0.12251267732959173	0.10237726414516897	0.15965732153682888	-0.05432900994910535	0.041037050812191556	0.06808583451359307	-0.009037604175117349	0.06636195876935794	0.06697453143495714
2254	0.03977445242940051	-0.07697916397560646	0.08664755479782422	-0.05304652734473201	-0.09601068258171097	0.10969040629490558	0.02736988470447965	0.10044458510659449	0.10410679740522427
2255	0.03558517745651594	0.07656093217438817	0.08442678005243949	0.025855065013702865	0.07013579869247241	0.07474967989960771	0.06740828745735675	0.19363549912253009	0.2050331283923771
2256	0.04166017712295223	-0.022972533187777422	0.04757423293106561	0.09217290999084964	0.025067267504919645	0.09552074767475635	-0.1083425048566352	-0.14828017122115972	0.1836439695061792
2257	-0.06671436266498901	-0.07139825356288279	0.09771651241026455	-0.04806382075131862	0.018653985431684002	0.051556784594273965	-0.0732427710302994	0.13108390300117098	0.15015822699478462
2258	-0.058313377016822245	0.04405266502784312	0.07308274238944105	-0.03292911887291459	0.1309045247066548	0.13498267095602212	0.03201218990809685	-0.02311985032817668	0.03948807138756398
2259	-0.06506519712596685	0.09626934555507458	0.11619495157124204	-0.03219125826661734	0.02195695584274722	0.03896646017626454	0.10540889697603616	0.035950098296776326	0.11137075526929177
2260	-0.015521168671588433	-0.08573505841442265	0.08712868022790408	0.059867480166494715	0.01934480504464762	0.06291531342766292	0.007517601598393492	0.10771696467509813	0.10797897393756113
2261	-0.11342933121337015	0.14056920651564928	0.18062645155112714	-0.030281723050219474	0.01507856701770783	0.03382818254351983	0.12747763585214872	0.04335260892290645	0.13464767485135232
2262	0.014415603452446541	0.09723555878409065	0.09829833932957636	-0.0181986912648407	-0.037501627820340465	0.04168410312011431	-0.08016624174428004	0.02939592326163554	0.08538586897025945
2263	-0.13304295017125634	0.02776126224636051	0.13590847755670943	0.007727938297773262	0.08037346266149492	0.08074413000666307	-0.01270915808367162	-0.04129004232786482	0.04320173948618996
2264	-0.10495642404209883	0.11197159517254808	0.15347146012594606	0.14424618052519056	-0.01038182281655915	0.14461930314138666	-0.130019087789959	0.004732693637997982	0.13010519428064435
2265	-0.010241548191180932	0.06924174961950408	0.06999506553838189	0.017677081885443775	0.041169463390162496	0.044804061644214965	0.18818071178508994	0.0785928766141217	0.20393337280206406
2266	-0.12868978718492263	-0.050035432231175625	0.13807463852663618	0.00138899845506002	0.05661391539744607	0.05663095207867638	0.14735205321922987	0.033361935785221675	0.1510815883794581
2267	0.008510581712640387	-0.027728904080034845	0.029005553305656864	-0.05602885120077098	0.034809264852244795	0.06596148183926633	0.12236176745884986	0.048637850147250195	0.13167400124018414
2268	0.1753571816110247	0.0474527827009561	0.1816642720201913	0.08294009657517352	0.04249011321179495	0.09319050027041524	0.12051497936379299	-0.03555220638353826	0.12564959064713718
2269	0.07467659226539246	-0.0022964334873679174	0.07471189355874723	-0.07134908103010543	-0.023207506137373123	0.07502852594151614	-0.015472784668878185	-0.01906988053385058	0.024557430830296663
2270	-0.010285949810232568	-0.07480196331039647	0.07550585724689525	0.0075369078156672115	0.0890094371160617	0.0893279624481607	0.11613257327278613	-0.10078050285361714	0.15376437926381703
2271	-0.10066069973691973	-0.06425665239912896	0.1194214965953316	0.06892338501965006	-0.03379019484140076	0.0767607339072963	-0.005110049109615899	-0.0028250498461563998	0.0058389646801427515
2272	0.1422030553109974	0.03625666353847196	0.14675235804144526	-0.045536935654585935	-0.083775685243987	0.09535186388796751	-0.055381514445655325	-0.015760275619063856	0.05758036496830485
2273	-0.03408667070631362	0.15116115514434436	0.15495675507835469	-0.021668911831073074	-0.01339368863531738	0.025474156221603268	-0.10226979575248644	0.02204713604036636	0.1046192493322224
2274	0.022309501075377967	-0.07768376591654559	0.08082376708127964	0.13500069800877132	0.16957497611359593	0.21675068854973012	-0.03199739739109446	-0.09863168691889741	0.10369205902223669
2275	-0.10549049479187352	0.08340984945122853	0.13448214556925725	-0.025962794981089905	-0.0011467943841206168	0.025988109984944226	-0.02908558606210219	0.21431224368928367	0.21627692690555517
2276	-0.03484607806286969	-0.1280572118142792	0.1327135963419377	-0.07968275741041515	-0.02002789929750357	0.08216117440006573	-0.11464026932895022	-0.0060178583697565145	0.11479810961497883
2277	-0.03832204092814541	0.01523924492147863	0.04124091908135977	-0.062072942422298064	0.010176607687473506	0.06290161782487534	-0.20687760521659743	-0.049893275667318625	0.21280902823181488
2278	-0.08907039505350335	0.054729972307619265	0.10454140396885783	0.011636787735398075	0.03810135111550877	0.03983877239105131	-0.06567262638754306	0.10725362095128305	0.12576260598365208
2279	-0.04045505342297457	0.09879659511366934	0.10675850576656662	0.003101730561477447	-0.10487559920639812	0.10492145653476727	0.035998083547777976	-0.007808562899306044	0.036835250422186924
2280	0.009758102719761505	0.06955206665410521	0.07023325810858067	-0.06005397846694977	0.048746501951700764	0.07734792681278557	0.08589737041635674	-0.09408199806345703	0.12739615615887762
2281	-0.10488864459852729	-0.03813519603003941	0.11160609724367976	0.02099712209932024	0.0037923321310562273	0.02133684417729116	-0.036138922476821336	0.11023270253344025	0.11600547584321884
2282	-0.13450888110645812	-0.03288299185760949	0.13846996154407967	0.027677730165889845	0.05722318281294375	0.06356531600156952	0.007923790380395125	0.10120945978650091	0.101519166684266
2283	-0.012573560682734904	0.11772471640500572	0.11839427047320086	-0.005223247527784157	0.12867909559698532	0.12878506108394167	-0.04353601757381553	0.1075343198084506	0.11601299393970362
2284	0.030988826454821417	0.05090865788283924	0.05959864774035574	0.09857246495094038	0.09438580263706767	0.13647421216459857	-0.02335614474413626	0.08173008621184026	0.08500186168257662
2285	-0.045000452142745576	0.010220481244296836	0.046146494232135966	0.04812510062940803	-0.009950957621833298	0.04914312635742837	0.03870358350106417	0.2205279428334794	0.22389850590432755
2286	-0.04024051392153413	-0.0648700183472757	0.07633752839229908	0.04065831199748461	0.06648744553743881	0.07793381004787776	-0.09381502810200146	0.0007329969865375914	0.09381789158983267
2287	0.08128816565281162	-0.20711772989966631	0.22249835935123222	0.12624054258062345	-0.004467676099111992	0.12631957378322956	0.013880522377758987	-0.04582523082072262	0.047881318708364484
2288	-0.042032919213683996	0.03088926703921804	0.05216237260558809	0.051269244876076425	-0.028746022915727053	0.058778136272210894	-0.08757596806249442	-0.06021646403722974	0.10628063192901153
2289	-0.04299949700543636	-0.04767801512549975	0.06420397081978585	0.04341851723358679	-0.11735135255567614	0.1251259668710291	0.13119364198277614	0.02474410285415335	0.1335067126505696
2290	-0.0019155451180861806	0.14371547997459558	0.1437282453014292	-0.06873310072649806	-0.05859968181569891	0.09032254338967699	0.01280092444235246	-0.02601788296537404	0.02899644634396976
2291	0.01653764205704143	0.08120303511822996	0.08286993735498606	-0.11013510026540843	0.013699227735181363	0.11098382382587083	0.05199104450319386	-0.12593123064859554	0.13624148986708437
2292	-0.06680292642439371	0.13111261014114542	0.14715008500468812	-0.025597670192410087	-0.09810973661700394	0.10139408828101017	0.07120340655530763	-0.05608523500075563	0.0906392778555214
2293	-0.051443689928444274	-0.018825190642686538	0.054779932787357564	0.004029128894249797	0.06858862775400969	0.06870686819252196	0.012751388627320556	0.04793567155387617	0.049602686613187126
2294	-0.015048638581930064	0.12661007362809787	0.12750126378699905	0.011451613414192614	0.11157788740043445	0.11216400673358697	0.058976613452000407	-0.09911619379897531	0.11533542737365092
2295	-0.1250391250986922	-0.14793391336976153	0.19369880105550086	-0.11414408225988061	-0.008961925770655261	0.11449536072902311	0.0174836682418358	0.018786084666491742	0.025663118132588134
2296	-0.08849373633385411	0.0010548833949728476	0.08850002344238493	0.06509755971550105	-0.06756005993076963	0.09381926230131213	0.07183365424726708	-0.035912764845077806	0.08031065036054538
2297	-0.16874706277895882	-0.07338818066368233	0.18401466315935572	0.03855269653716995	0.09132402750878413	0.0991281413661745	0.12633221519022203	-0.022319862371087646	0.12828875574707574
2298	0.035743115231340654	0.028108897496896816	0.0454717539240785	-0.02129415317200601	0.15071435092203758	0.15221122341392548	0.030346577956799167	0.12429785812044532	0.1279487097512845
2299	-0.06318787679907793	-0.08668179184000399	0.10726807918001158	-0.12575946422198012	-0.05038172688999471	0.13547605414174682	0.025677993227785578	0.08706715021057558	0.0907747100353239
2300	0.005881100905655281	0.0717833593947947	0.07202387127796422	-0.08135426463343633	-0.09494239553943301	0.12503029570793367	-0.1756325521487125	0.17639499852641002	0.24892165209037645
2301	0.02053196791034116	-0.053821036193395067	0.05760438909668274	-0.2087224027875381	-0.07862771579995315	0.2230411601416238	0.016009790719749593	0.029069881623788818	0.03318691634532011
2302	-0.13502516111675003	-0.018440408203196652	0.13627854852949098	0.07472917232112639	-0.024024785800688248	0.07849611155063385	-0.10014723927218899	0.07886178472859828	0.12747019504347223
2303	-0.06964031039816623	-0.038696218548344236	0.07966912929293354	-0.05559663046058498	0.05806889848396389	0.08039267559741839	-0.027611236306602636	0.10923335855224563	0.11266901522149958
2304	-0.14079362923509905	0.040079428254108526	0.14638718045773944	-0.021645662820764376	-0.10146499153953302	0.10374815288508865	0.0409535194116591	0.011274932229178702	0.04247722741627226
2305	-0.0675544297744882	-0.0019835642016752045	0.06758354466213225	0.02939074254299493	0.017662184730371917	0.03428948113749164	-0.09429404022013632	0.11886152347326201	0.15172154686603187
2306	-0.04234430611667493	-0.0532812823644182	0.06805832286281771	-0.03959473442250454	-0.1129869985569384	0.11972386911929578	-0.04640055256327966	0.11120531353780035	0.12049743996126291
2307	-0.05645031402260464	0.023656003501601266	0.06120657199123673	-2.4164695787223082e-06	-0.0786517411700464	0.0786517412071678	-0.11272107578762185	0.12842330226934603	0.1708759359666615
2308	-0.11412040117680038	0.11826836768499353	0.1643498486753994	0.14919678092751185	-0.06974293153938643	0.16469291405169656	-0.020016338551376564	-0.019686341293672208	0.028075003874162993
2309	0.12745568813757502	-0.05151606096597093	0.13747311364798723	0.023670316046636705	0.10221651974949636	0.10492140282824496	0.05990991529206606	0.014269958171455672	0.06158595340268449
2310	-0.0012748642058304917	0.023291550697697328	0.0233264144833001	0.027513006929455866	-0.1261797425846419	0.1291444655764496	-0.0958399980558846	0.009066643902238412	0.0962679035764359
2311	-0.02471816777765994	-0.07994797025707946	0.08368193213897138	-0.10451985469616701	-0.07763287233347563	0.1301970156818258	0.16215118752313448	0.03419573092016699	0.16571769859712385
2312	-0.10770108040145282	0.05279901257482885	0.11994689845309524	0.02620065941092363	0.014442687933093914	0.029917650113268544	-0.08437805771588285	-0.0846773246373165	0.1195403945603257
2313	-0.014956044433951715	-0.07489236322518919	0.0763711289334131	0.048003393240800746	-0.011540548374995737	0.04937114561590172	0.07232603572064902	-0.02406829509738065	0.07622557492048976
2314	0.012670895363495858	0.06094967993738138	0.06225283185351403	0.0034568939059227456	-0.0625576473603799	0.0626530873839626	-0.04834547106702479	0.06082710529065853	0.07769955798287008
2315	-0.07883933669984661	0.050014518555011885	0.09336537408247989	0.06919939084985045	0.026918500538214915	0.0742506657560472	0.019492092906301075	-0.10479338515445207	0.10659078411381168
2316	-0.0892994616751167	-0.07930460775671117	0.1194303758133225	-0.021691782603719	-0.008036420016441037	0.02313260640757242	-0.10664162089590859	0.049672147219709036	0.11764249876946314
2317	0.10124481679785491	0.06968267273934499	0.12290723253140905	0.03112571001324326	-0.11275230209628	0.11696961764423827	0.12608991923911284	0.13079319472881687	0.18167423460990884
2318	-0.05769175717617742	-0.035852861015214496	0.0679247119173229	0.02625649965963675	-0.0011876264377550726	0.02628334512447302	0.1086891727766955	-0.039614693053612225	0.11568344818777784
2319	0.0014660426140954315	0.05714647441076664	0.05716527633561086	-0.011501025252618551	0.02558479424134385	0.0280509407726955	0.09403613546906002	0.0019923721137676165	0.0940572395969344
2320	-0.1256182167624154	-0.04397260090147447	0.13309217111689756	0.10532743948239259	-0.08567259799233234	0.1357706284682842	0.0987486770237994	-0.14807833019152528	0.17798453046897372
2321	0.1009157920667448	0.021060442817813413	0.10308995751352729	-0.07180427004320097	0.06520218900463148	0.09699061113031825	-0.00826299610326998	0.005883962073597037	0.010143870774323932
2322	0.006292042932287391	-0.020998114871233542	0.021920552739547124	-0.03505543594475446	-0.027531054055945303	0.04457401178610879	0.04181505117063182	-0.056095945056339115	0.06996608861560273
2323	-0.03274037899906316	0.07639482848532465	0.08311499405224346	-0.05601000172386358	0.11250331512226171	0.12567464424698452	0.018480687754569593	0.06055702996048952	0.06331421402432098
2324	-0.01806284062738234	-0.009060102409200028	0.020207713061982206	-0.16039339161751934	0.037310687387564975	0.16467582539007822	-0.014042215462760617	-0.023191003189415867	0.02711100226908054
2325	-0.010250461990340907	0.0805333280090749	0.08118305790762424	-0.13840229422189326	0.01148842373326247	0.13887828817262438	0.059548015946441483	0.029695268213090213	0.06654152956917217
2326	-0.04688164128838206	0.09627378915472629	0.10708188814221209	-0.023595427693671525	-0.008699915171986886	0.025148215285523717	-0.03194559060588075	-0.05922420877396005	0.06729062092193935
2327	-0.050762699465080066	-0.044110709965842654	0.06725032632391259	0.08626136073080588	0.17910405881513014	0.19879458302273684	0.1355968918393533	-0.007834955926589874	0.13582305993779142
2328	0.02259730273930168	0.01364658077241606	0.026398243461823873	0.16155024398732573	0.13142995424784473	0.20826020792737876	0.04400148643800607	-0.01241460869402632	0.04571928824664516
2329	-0.14499622247254484	0.05201859496397736	0.1540449244646965	0.037566520164211546	0.07324549625694277	0.08231735029247436	0.01628938195809876	-0.04926396039370044	0.05188720225883179
2330	-0.06612572893342915	0.03931992658097005	0.07693288408288242	-0.06978425684924221	-0.138168523627492	0.15479141909486396	-0.09137788542766027	-0.011906410229994788	0.09215031497393555
2331	0.09279177928295905	-0.11071430238583159	0.144457506053783	0.10454397368323733	0.016094345171532673	0.10577556608206762	0.09349922840224005	-0.07244162408025064	0.11827888489159256
2332	-0.04522392290249433	-0.004525264052989617	0.04544976586782413	-0.05001422311685285	-0.026400499669907186	0.05655447724807566	0.008929777349883787	-0.029222609617012556	0.030556535084116
2333	0.0037054412662932586	-0.006722162525965591	0.007675790773819013	-0.047637133758235035	-0.05582354615121715	0.07338640758067565	0.17656038979548108	0.04736626971776495	0.1828035414090993
2334	-0.05294022926114951	0.004797534871871245	0.05315716522793416	0.06489443178954546	-0.0041206832657215845	0.06502512828026075	-0.02155198387237233	0.031800948452383695	0.03841599056781124
2335	0.004243667972733883	0.08819708959588014	0.08829912418051789	-0.12912947522842097	0.12056630266076414	0.17666537496084048	0.045020933222555896	0.03633967982844969	0.05785721008019719
2336	-0.06097910641168114	0.0011237828459344657	0.06098946061945415	0.05101043967826592	0.21811047609970624	0.22399608197602597	0.14115831137329274	0.04877368671972002	0.1493470501415842
2337	-0.1498040432951041	-0.006481875637433737	0.1499442099560386	0.01965631417451239	0.14205012805027145	0.14340365952801082	-0.026101236171493968	-0.026469864970096693	0.037174295974708886
2338	0.024339194236680736	0.0310496482035239	0.03945221197415257	0.005393971162465623	0.07451887430299162	0.07471383775637934	0.24877051047493906	-0.031999458089453606	0.2508201192089272
2339	0.020042666500906022	-0.01166110958922922	0.023188142601738376	0.03151685866278847	0.07149068085269242	0.0781295707703025	0.03812435478371992	0.047188198115074395	0.06066458991060979
2340	-0.06602102995734191	-0.04766611581733151	0.08142993917312906	0.10148282223537192	0.019040541414101234	0.10325359764288215	0.1622048308704305	-0.1588842254594547	0.2270563900390293
2341	-0.062436113781306694	0.07136858824438914	0.09482480525742953	-0.09412920754341479	0.003899850560354248	0.09420995991477946	0.10356977276251055	-0.0742177910050409	0.12741655438657098
2342	-0.005543538394490889	0.06919272928720731	0.06941444089052329	0.07879357958787271	0.2107144508823277	0.2249644594039497	-0.01076220844977829	0.14056716693374072	0.14097855705920176
2343	-0.11275482118823703	-0.03605045735592895	0.11837772246822016	-0.052762437283420595	-0.05348990330210083	0.0751335114536449	-0.009288067120996623	-0.09187113058974869	0.0923394435042945
2344	-0.1857135050370652	0.05572807767851487	0.19389462239808156	0.03347016368781117	0.10925785307496687	0.11426955113169876	-0.08042065582025164	0.13680500268778792	0.1586918102580125
2345	-0.12135443385855624	0.018269619518749235	0.12272195245550228	-0.06924844288364697	0.05791793665518156	0.09027643229660408	0.00960414957222696	0.12846220870406552	0.1288207233100816
2346	-0.02690194076289951	-0.008484687057428025	0.028208231622578555	-0.08717653521395466	-0.03617503198876364	0.09438422130471782	-0.015660168950566624	-0.006074401253450721	0.01679700098673018
2347	-0.058698741291642355	0.04006281620696287	0.07106737276455381	0.044102874971679196	0.06391091617562872	0.07765094195935944	0.013416923693996672	0.08189769543812746	0.08298943522814703
2348	0.06501087711824458	-0.03174251783463288	0.072346399925397	-0.04308104059640043	-0.09355738033487998	0.1029998032716281	-0.11033247301430249	-0.12477133399598829	0.16655671823312998
2349	-0.03953322382728421	-0.09069140165087539	0.09893334179930725	0.0110378428494733	-0.0016205014319559802	0.01115616420014694	-0.14348322917490705	0.09755648287319042	0.17350707306921523
2350	0.01430704360374094	0.187802738465697	0.18834691415548685	0.08946492115830369	-0.11077455173248171	0.14239021535693303	-0.10561167550179712	0.05272525479640905	0.11804142703154323
2351	-0.16073253639866208	-0.0588141053263746	0.1711550386126249	0.06933013554043746	-0.12067070048384904	0.13916926977360425	-0.03995641342746779	0.04652682530416561	0.06132911581680494
2352	-0.07842953521643402	0.04585885510950427	0.09085277423513477	0.015223765267726248	0.06961674545429898	0.07126187112738121	-0.059809515264966716	-0.18109507505585137	0.19071603059448025
2353	0.006931040049711842	0.04252372887551326	0.04308487940854506	0.015132184775474974	-0.043264113474215105	0.04583411972307178	0.050807254354609206	0.12738753076673998	0.13714576220175773
2354	-0.02885608185197453	-0.08111420264252328	0.08609406094603847	0.03376480522584243	0.018494877718473673	0.038498345078202656	0.05404746862250721	0.01947431180973234	0.05744891369698457
2355	0.020662325640532643	0.066705637183455	0.06983246904503769	-0.054313913026121444	0.023987711080653104	0.05937517520898757	-0.009958057388565	-0.1435452516308348	0.14389024349382984
2356	-0.09160799643942269	-0.012804133241604175	0.09249849101317294	0.040509984514829074	-0.12017503218303596	0.1268191515725658	-0.03560200335241212	0.15394850717739356	0.15801153598662715
2357	-0.019403691098252476	-0.10549182666961171	0.10726149692376946	0.16067530249627557	-0.005019902983176484	0.16075370060508765	-0.0677664564862966	0.022874605011736906	0.07152300454505606
2358	-0.03649797723187727	0.06096283287348728	0.07105328517372982	0.07395718167822198	-0.04250927351442948	0.085303593456021	0.01925041695949986	0.07961153710327658	0.08190589351848243
2359	-0.024864055655885328	-0.03240456238170792	0.040844545863664136	0.022888468040684732	-0.06652747882158397	0.07035472555277114	-0.06737884342968195	0.0815677069512279	0.10579791755607947
2360	-0.006689257852510821	-0.09160764480087047	0.09185154738260988	-0.039712496006091794	0.07991847644120298	0.08924149940311946	-0.06768097977880475	-0.3302430577583444	0.3371070931045506
2361	0.042114286438389964	0.01599574077621633	0.04504971526208203	0.015839807514840324	-0.05816034256482963	0.06027872717108022	-0.001591704292527822	-0.038720667726550084	0.038753369295388355
2362	-0.1406050083681354	-0.023131507463542565	0.14249503505645153	-0.04569935703347516	-0.02113361299966247	0.05034938759997522	0.06257321781891594	0.0689829297389762	0.09313459176689413
2363	-0.0866907885481148	-0.0776755944006753	0.11639927312742195	0.18200546156249056	-0.049200596539666866	0.18853828984700777	-0.0222369304326383	-0.01838678521522317	0.02885402823899541
2364	0.003090458252602863	-0.08003583704495426	0.08009548141872645	0.04884776244947278	-0.05863155101454984	0.0763135811680456	0.0499333784587754	0.1786818517503942	0.18552775110278558
2365	-0.2534445777056515	-0.034608222827105975	0.25579656576202625	-0.19216918869388946	-0.06225211161744377	0.20200079822638914	0.1065321964086472	-0.14005850183505605	0.17597014749079168
2366	-0.02091092738941853	0.06881818612022866	0.07192502780787761	-0.13167010387693115	-0.024738198671329516	0.13397385837716255	0.04235476400204362	-0.010782117688494273	0.04370560714047284
2367	0.06588277291169659	-0.06868676754836575	0.09517568913739166	-0.14152320536543161	0.024910528775410962	0.14369882428460126	-0.04704428542324539	-0.21711348935520014	0.2221518220743966
2368	-0.05053747643366824	0.048609586425792904	0.07012081300705378	0.0035591501729875237	-0.0028448562015407856	0.004556397344539015	-0.03915597901240018	0.0715867689013129	0.0815956872276317
2369	-0.127639345671685	-0.012928029466041126	0.12829238679427052	-0.005254502048886533	-0.021473064394053065	0.022106611822097534	-0.0959644369207796	0.06863732781444991	0.11798413420045319
2370	-0.07548633200492365	-0.011240824020247077	0.07631869000586765	-0.09040149773856306	-0.1686798398457774	0.1913774259513711	-0.02132751515534101	-0.008523722818528477	0.022967732874369717
2371	-0.033423718928399626	-0.08143019115854482	0.08802284373457728	-0.05712393089201082	0.011365686085795397	0.05824364601187044	-0.12571154083657993	-0.016012555344593775	0.12672724027678808
2372	-0.06106549480325465	-0.019255226770604456	0.06402935587333143	-0.04407879927199579	-0.033684064530549035	0.05547573116741309	-0.07523733492602956	-0.011043102907066516	0.07604345263457998
2373	-0.008951380838105098	0.10548927750458288	0.10586838473948533	-0.20165236395577432	0.08371094349093039	0.2183373489559077	0.0904314763200184	-0.0763908672206408	0.11837827716325161
2374	0.05759327522597089	-0.05366854874067917	0.07872292217127795	-0.10614659090105945	0.06591395797553166	0.12494698322055253	-0.09819143530709354	0.016752492479292804	0.09961026037480224
2375	-0.05808790350674158	-0.047174741672297314	0.07483088122998756	-0.023399457648196766	-0.04349936092303441	0.049393613139171816	0.010051165697323476	0.06203274462600396	0.06284176427910085
2376	-0.059545972511441295	-0.0006050164152026064	0.05954904606453395	0.05186892869418121	-0.048624932882026004	0.07109690472632116	0.09890117473411138	-0.03820106259604417	0.10602246718150882
2377	-0.18062783812072122	0.005239230922737955	0.18070380583935483	-0.042494226662847995	-0.048810783179921484	0.06471670460020973	-0.03514885781275035	0.09468694313247178	0.10100029408527922
2378	0.009021178963439158	-0.04396825722838673	0.044884176650485406	-0.016362480114587522	-0.13792224927540828	0.13888944380581317	-0.1645717067991662	-0.0556094769390988	0.17371315610577942
2379	-0.05602578814406828	0.011960339919007591	0.05728820705993711	0.1008382933495293	0.10917430914060128	0.1486182733783881	0.2509403082944391	0.06017617169803239	0.25805466468781224
2380	-0.047562171715516494	-0.05036534450936083	0.06927357436889539	0.05265751952750247	-0.010976165806723951	0.05378931658429953	-0.02595672907930196	0.05897113517935535	0.06443094418707583
2381	-0.21332995929110482	-0.01619190796578312	0.213943565957747	-0.07801327645951636	0.026587482448265545	0.08241944871743415	0.18071257649385705	-0.03996633414882151	0.18507928886923947
2382	-0.07994967239963914	0.044354709706860805	0.09142915503267823	-0.012067874613800204	0.01803914206430942	0.021703553720779024	-0.049034900766064766	0.09818533595419592	0.10974872067398389
2383	0.019363175208850242	0.12977607173500438	0.13121265697004095	0.026796968481756826	0.0839273682518602	0.08810153609044294	-0.21091841109619985	0.07046565614830737	0.22237802237576684
2384	-0.07379556854452798	-0.04634723826896314	0.08714271301703988	-0.037396148159583885	-0.1022370600844353	0.10886178554424865	-0.09905801622140434	-0.03061968372890267	0.10368247493852581
2385	-0.023828200093474153	-0.04916674260216754	0.05463654178114165	0.10796243230991545	-0.08892411018939313	0.1398691680222929	0.045005469740355464	-0.04081125864183491	0.06075402158277916
2386	-0.03420614528426907	-0.09866651202970393	0.10442768297399035	-0.12735001565950294	0.0266833370995429	0.13011543708278234	-0.021026235081980604	-0.059023625973311435	0.06265693085972274
2387	-0.11761751675137967	-0.03387757889897906	0.12239922629991429	-0.024921991779547528	0.015914421878388287	0.02956982411146807	0.07492196517736359	-0.04551106647094689	0.08766161096717895
2388	0.03921136496252076	0.10822160289551107	0.11510623995030717	0.019223133337726774	-0.12082019224432541	0.12233988601137313	0.11485642364348311	-0.04597605169073118	0.1237165929907547
2389	-0.1372068467731575	-0.07781784761619515	0.1577381888099711	0.02519076924107711	0.07989896215100738	0.08377600496422173	0.05815776440176069	0.11137080645958994	0.1256414823681659
2390	-0.07085714197226894	0.000989719313567905	0.07086405374234475	-0.0006154291994601601	0.08803265764260994	0.0880348088242402	0.03731708059950672	-0.03538149286262482	0.05142387132118751
2391	-0.021592788154832263	0.014016978031331085	0.025743429713817906	0.07251088766207113	0.09745661371054722	0.12147271457190835	0.012869701718785636	-0.06202053566386693	0.06334174031682034
2392	-0.06807687582929753	-0.016803562959088126	0.07012004528519382	-0.10466175047867664	-0.1473999093130371	0.18077835954215407	-0.014096909024755659	0.005987704932264463	0.015315856306720225
2393	-0.006896841249018836	-0.1107520164411883	0.11096655155948307	0.058739422332005645	-0.0708221425573529	0.09201138849246729	0.11188849278396969	-0.047959135666671086	0.12173378130725505
2394	0.10036891917381127	-0.1124105044088021	0.15069851172974594	-0.17181366410952278	-0.1037718298485646	0.20072002352744822	0.12346686697450605	0.006816480994874376	0.12365488932368933
2395	-0.06987829622106549	-0.03277443636274872	0.07718251072396415	0.03920382686746109	0.037870952585403794	0.054508247915152866	-0.06279543672620158	0.15482773203247455	0.16707750740286417
2396	-0.06566225674789941	0.013652101900456508	0.0670664733494129	-0.02967086532576768	0.09547234463547129	0.09997664146876532	-0.08036486961883135	-0.04483578912744145	0.09202586731746765
2397	0.0079774306644641	-0.0037076859809436185	0.008796950343136989	0.07140487248530905	0.10700880999502932	0.1286450202347356	0.008043816647007849	0.03389069278011303	0.03483219837114342
2398	-0.11912348180499435	0.06489026994022502	0.13565084242370223	-0.019169329990945824	-0.10786277517263747	0.10955291634751088	-0.020131090021577792	0.09797578288270359	0.10002257153730623
2399	0.06917603681363062	0.027694292697872137	0.0745137431436389	-0.05182889393536776	0.03963843047624016	0.06524905682983721	-0.12897493837975837	0.005652511486222086	0.12909874366609594
2400	-0.08535698507404174	0.08974746949293358	0.12385646200871082	-0.021891212230221904	-0.04121677331968716	0.04666955727018515	-0.016271282261601645	0.009060871255489671	0.018624017137698068
2401	0.020840147491627478	0.06338567707452387	0.06672372745634501	-0.025044813612963675	-0.11143486617114998	0.11421458789266019	0.0004301848798483358	0.028286389310949654	0.028289660289255097
2402	-0.03538498275362238	-0.13772775880148258	0.14220067703408978	-0.22479140566047953	-0.12181241492853094	0.25567448149851574	-0.1011477671024419	-0.0625215837407698	0.11891097183718548
2403	-0.040719238662355314	0.09418178201948546	0.10260733142230981	-0.04160823580250767	0.09453986207939061	0.10329100061761082	-0.03869543920338483	0.011196499725285487	0.04028273353735033
2404	-0.043758945891925694	-0.028551929369990393	0.052249957093967084	-0.11615230144515658	0.07512774842072197	0.13833125356828735	0.10775153168868509	-0.014424813223334478	0.10871277669982397
2405	-0.10080471323738747	0.12917630192143442	0.16385392027342374	-0.0035341655483250196	0.07334385207505127	0.07342895180601429	0.003303887326499138	0.0722165018597478	0.07229203837439611
2406	-0.05283673165172539	-0.013589391989254466	0.054556317565191775	0.03882759340354867	0.020611319614115515	0.04395916861982855	0.07456548569616978	-0.013757031695643178	0.07582392484025494
2407	0.06425416980812082	0.10159966483692705	0.12021268748641606	0.09637124241362988	0.036390388737728076	0.10301299314566865	-0.10438405403785177	0.15223056819783634	0.18458108416415064
2408	-0.012211054939105287	-0.03880605195980972	0.04068193126479248	-0.045148042117836455	0.03904454246838565	0.0596893793202736	-0.20280056450584036	0.037168047022863006	0.20617840013779637
2409	0.0006271934520080938	-0.027127729120872864	0.02713497851264481	0.0543656247542462	-0.09368126214128311	0.10831343421433609	-0.027434822344327956	-0.03196814259733686	0.04212637675125289
2410	-0.04651235220698808	-0.05836081754589031	0.07462830516936322	0.03096140433872906	-0.05355142348785395	0.0618576067771923	-0.03145223556348787	0.01674680309146139	0.03563282946561095
2411	-0.04781708042113542	-0.019042942143034366	0.051469474695826134	0.07713069501057739	-0.09908673443062793	0.12556800967181286	-0.15564458978546108	-0.008906508331296635	0.1558992117367497
2412	-0.11533074645797375	-0.0747229356436083	0.13742160743402856	-0.1556603987227586	-0.0417707004446189	0.16116746305058685	-0.15194848275542985	0.03070206022710749	0.1550192178856096
2413	0.0015801078547613666	-0.0520204967386627	0.05204448887029149	-0.016818596852122353	-0.08980544007191199	0.09136674595597676	0.020922767978290364	0.040489769335142464	0.04557613016356715
2414	-0.16859963079596046	-0.14031838418937995	0.2193515088757144	-0.09096560174999843	0.0195991206132516	0.09305302913152318	-0.02012340510499307	0.03932350282153346	0.04417340044840121
2415	-0.09724018512157521	-0.18042019079668983	0.2049563340070079	-0.09783696362427399	-0.03973182411340994	0.10559682428272386	-0.003180232888430749	0.11709600822675952	0.11713918654261685
2416	-0.1709071078811932	0.021955373609685712	0.17231157231786465	0.08157809540095728	-0.08462813018307513	0.11754533622194971	0.11377567479650731	-0.003737450428245464	0.1138370445465982
2417	-0.10318004024116972	-0.0034035173763173263	0.10323615953095261	-0.12707324473094214	-0.06272156836476972	0.14170957859152075	-0.02897019872605052	-0.007903281511309942	0.03002889063674968
2418	-0.052018824411737136	-0.029644181119340023	0.059872661268857715	-0.10928987344705335	-0.017872434100110236	0.11074159263228843	-0.0325996586326241	-0.28785814258568304	0.2896982015750927
2419	-0.06900124081265191	-0.05405178675560376	0.08765139408565525	0.017582553005214878	-0.10016240975473589	0.1016939255710822	0.024644181352543787	-0.07974125020604161	0.08346258238851466
2420	0.0430993410018399	-0.01534569290510283	0.04574979219111931	-0.15917095207762594	-0.046357581940682666	0.16578424951932258	0.02944850146122352	-0.10713565315645206	0.11110923640981105
2421	0.01590660622117076	-0.030349395900722234	0.03426522950476421	0.0073454788464836895	-0.04039897670896399	0.041061336785540165	-0.09582619280953529	0.01405633488458006	0.09685163797663773
2422	0.035054120582213	0.04093223258514685	0.053890992143371105	0.004517899274449629	0.0030411766097224934	0.005446115039695332	-0.11711024522618776	0.06195536864438888	0.13248878156583657
2423	0.19706376202600423	0.10055560211663453	0.22123642426345747	0.052250444804007264	0.04369075737568735	0.0681101406713992	0.07730789358918448	-0.07288978879820572	0.10625173750223432
2424	-0.06735037596461897	-0.09975148450432791	0.12035959373225176	-0.01200627968282684	-0.00243437105563942	0.01225058832296619	-0.056157464515236975	0.06446800766440021	0.08549727968185458
2425	-0.06366568463527551	-0.04379330504602555	0.07727336518447092	0.075603750907817	-0.03379322077926829	0.08281249254772863	-0.04752539803452775	-0.015488162668094638	0.04998546429887048
2426	-0.0031813852778001545	-0.053871178304506946	0.05396503557120835	0.05474695759611735	-0.19617500989235503	0.20367096963557835	0.10305636376852893	0.0029698551392159803	0.1030991471969545
2427	-0.011283606592413231	-0.08668417065677958	0.08741547471807287	-0.03084618316233955	-0.14552515665998883	0.14875838879404044	0.08280055699723604	-0.07658237927024815	0.11278649322389922
2428	-0.08548667978396443	-0.06449491279570797	0.10708672278584329	0.06482275945049297	-0.07367909209850008	0.09813561410230097	0.0011882873848914556	0.09562636230978543	0.09563374506685098
2429	-0.11661780829191953	0.056177395726284815	0.1294434741553181	0.02394013708317651	0.031204414611628612	0.03932995874413936	-0.09420585166894009	-0.02963032478420505	0.09875575241720261
2430	-0.09945503037360172	0.000901126327641048	0.09945911268090224	0.08017157293728479	0.17791960298960133	0.19514831855595305	-0.024715548852106705	-0.10567496977826746	0.108526759800054
2431	-0.12685659199027602	-0.0029060527694532343	0.12688987380435923	-0.04269919847342695	-0.0030378519693625267	0.04280712668307541	0.10264769660860255	-0.21566376444839885	0.23884599413661134
2432	-0.024713849806833964	-0.006265298612779126	0.025495653335069472	0.02064945816886208	-0.03399236409869753	0.03977286687788555	-0.01773933913986193	0.08479322956363303	0.08662895551113385
2433	-0.07276717303342647	-0.020924060638789103	0.07571576972396406	-0.016523445707849225	-0.039123640672524794	0.04246979535544146	0.022738561453679383	-0.01400674764977845	0.02670638793823171
2434	-0.09281480702891537	-0.005166686374724635	0.09295850177315447	-0.022467780882871637	-0.034951660019354076	0.041550207170473245	0.05283180674069924	-0.043305770629769216	0.06831244083858207
2435	-0.031994933622991946	0.07931351227221764	0.08552373358603377	0.036875296922680004	-0.050743965908383225	0.06272748679205131	-0.009732230363646167	0.022436910119122792	0.02445672184788205
2436	-0.09250392902253252	-0.0658114710657464	0.11352588519119027	-0.012878017789072427	0.044755794188545396	0.046571713041535207	-0.17326304536280998	-0.13036573958272657	0.21683013846176097
2437	0.08946666927393965	-0.04253082774399186	0.09906137602295662	-0.08788903970959532	-0.13240785833445587	0.1589223843572458	0.04313666649640463	0.1168948177912474	0.12460004182531788
2438	0.01750190517621723	0.015540491550890575	0.02340563099855675	0.06758512720156556	-0.10336145230461756	0.123496312663057	0.028637070293082045	0.07088236676747574	0.0764486213971833
2439	0.07739386681874849	-0.01644248432424788	0.0791212102530751	0.09892940219818305	0.03859235968087021	0.10619038019061577	-0.12885173076443135	-0.001273266947848295	0.12885802159629017
2440	0.008737719550052783	0.046842808672040805	0.047650776144998894	-0.17988714829213817	-0.005326125482498275	0.1799659793775841	-0.0003516424501851761	-0.0871059912046539	0.08710670098309321
2441	-0.01039841970981546	-0.010934693543037862	0.015089554511039502	-0.0704614370468029	-0.015494701080066934	0.072144992010958	-0.21199192375962342	-0.15745887659885713	0.2640717204834325
2442	-0.04055211989848332	0.0912707381373369	0.09987403100103294	0.0501212906007204	0.03543617755756812	0.06138294919090608	-0.09329192668422405	0.0007081533617406866	0.0932946143442288
2443	-0.11659879122154422	-0.12140519731979794	0.16832854793701613	-0.15689517299088315	0.11143032114827887	0.1924391118745036	-0.012605919260284565	-0.19572837457612394	0.19613389766842523
2444	-0.03144348086012667	0.06253927924225157	0.06999895668323543	0.04004903449772185	-0.11292721598210859	0.11981853476682776	0.09739055861400595	-0.15068772567002994	0.1794204881688664
2445	0.01761930207472882	-0.037291706060817165	0.04124452868595944	0.06084138108448227	-0.10275014079219072	0.11941216472823114	-0.1125529264337314	0.04046273772666962	0.11960516039508581
2446	0.03280692245248103	-0.14534544823952128	0.14900199154625574	-0.11022206470747335	0.028369796961416137	0.11381453741948089	0.03159900834407187	-0.1386795061264962	0.14223397184856235
2447	-0.02955560353304951	-0.036059892671717116	0.046624559619352614	-0.07276992596231678	0.047863754836518654	0.0870999492055617	0.002184823383307514	-0.13739364468492457	0.13741101503527128
2448	-0.15564827278197166	-0.04237522718391196	0.16131349819187235	-0.05640532719111741	-0.014056242270118539	0.05813036110582212	0.12262741183159163	0.03082591835983979	0.12644255365675866
2449	-0.04011772563285408	-0.03522920135276708	0.053390341241714906	0.0068938405658084895	-0.029915621123175893	0.03069966489934694	0.029639076652532247	-0.021592372940581812	0.036670225442719216
2450	-0.021488076751564333	0.054331149792035925	0.05842611813397981	0.01613594992307602	-0.013145158990207082	0.02081259437931367	0.08358972391434386	-0.05573058671907835	0.10046462183340432
2451	0.025631404587544003	-0.029525684741183236	0.039099040404671215	-0.040312196838404805	0.023511297753603416	0.046667486926091184	-0.12012201293397079	0.02509184877675252	0.12271470517564087
2452	-0.0008268179334992474	0.014166786339793708	0.01419089366786044	0.00792799487710588	0.002419338925299033	0.008288926565417512	0.023859406514326595	-0.053949423945204224	0.058989928150789135
2453	-0.025571825622442517	0.04043061230660092	0.04783881977172177	-0.03251773537906928	0.03350511173210581	0.04669042328319661	-0.11852987737980192	0.17479684072448476	0.21119485637423033
2454	-0.024075040840157786	0.028171411432808238	0.037057199213807616	0.022005252911700975	-0.17831222914409534	0.17966491649190805	0.01830818309711643	0.043944128828086744	0.04760542014074683
2455	-0.08481138664272109	0.06382579435892632	0.10614472822429327	-0.04711680547524608	-0.04676887103482557	0.06638765439495754	0.03741722053174581	-0.039239084238718594	0.054219499483253754
2456	-0.11617245500759885	0.0889712835043986	0.14632815378768588	0.027557547289936476	-0.06251655324627552	0.06832084486034615	0.04801374309936539	-0.012568267025943759	0.04963145033592393
2457	-0.01570938715220209	-0.11410635155096012	0.1151826562854368	0.01888757904962962	0.12464592304746247	0.12606881761446778	-0.025171719176306107	0.10421591363206649	0.10721274224856465
2458	-0.04143601410460189	0.04066464351400189	0.05805649401227758	0.008041062571537581	0.09964396296187597	0.09996788505328645	0.07098648153636809	-0.04565974616317793	0.08440315740894394
2459	-0.024907600889041266	-0.03037784253802366	0.039283608532220265	0.1050180654727067	0.10988567638222325	0.1519988682510775	0.045884858332411294	-0.06048082816270359	0.07591673596402794
2460	-0.13298465764833478	-0.044846856169726126	0.1403430072292628	0.06545492782395101	0.03489420909182678	0.07417515355280879	-0.006503925339883179	0.15621753200069693	0.1563528648577171
2461	-0.09732427704023877	0.10028316995986417	0.1397452291801196	0.21634741701802893	-0.03531619030937159	0.21921094440821304	0.004389507267136443	0.023876819743645143	0.024276949872641874
2462	-0.0064571459030276085	0.005100722593257697	0.008228736487842819	0.0833313865581664	-0.060191205767645896	0.10279640673423193	0.07750434660209105	0.06849619297609955	0.10343428925862125
2463	0.012910229655458886	-0.13665625160321918	0.1372647264667767	0.03366592797261488	0.013925086993012268	0.03643216647442549	-0.010040949493088295	-0.17415050731226642	0.17443973132243273
2464	0.030011660394369217	0.013067883705526489	0.0327333063433579	0.061793619411049806	-0.03819532581466954	0.07264526353456523	0.1344432879340437	0.13115049482358004	0.18781759758602512
2465	-0.06823982959716664	0.03313724420030003	0.07586007709355862	-0.018176166879321085	-0.05983328882426831	0.06253315515751016	0.037818494809866925	-0.03176206821906794	0.04938691655931414
2466	-0.12869652795849998	-0.009379819058528836	0.12903789100161125	0.07238990989506072	0.035197053046535906	0.08049305310258564	-0.226595451803874	-0.105924998126109	0.2501311735994096
2467	-0.059186586477017245	-0.024850705651732936	0.06419197449985871	0.01160600848335059	0.10338231855983433	0.10403174142406092	0.26748971757608997	0.16886961886482038	0.31633478655450786
2468	-0.01420361919588858	-0.031131031269713578	0.0342181809302847	-0.009743927635714151	0.07702707748604429	0.0776409350266411	-0.13989407431113787	0.0462034927866363	0.14732655827465363
2469	-0.16121060095299544	-0.016418690028051606	0.16204453474851652	0.07727011129132316	-0.034617237075183306	0.08467008445544927	0.04348134415578691	-0.10899029037089183	0.1173435583435465
2470	-0.016293785081669777	0.006175738357310437	0.017424901048373274	0.04526369448142684	0.0432079758606332	0.0625758037589691	0.06708221815032052	0.03892003624717542	0.07755509792043744
2471	0.11305883174625592	0.030799274551986732	0.11717890061251157	0.032593373286248076	-0.05902970650699648	0.0674302175028292	-0.10077197905405923	-0.0195514869931228	0.10265111984831926
2472	-0.05421231265679026	0.03932065232899518	0.06697080366230718	-0.11380240071850309	-0.057481668515755514	0.12749560237376797	-0.03605149638605034	0.04799118081251558	0.06002386048441873
2473	0.03158662959730742	-0.0013563856955500697	0.03161573898349665	-0.126924709029689	-0.015782506419027998	0.12790218634229	-0.05445917260578994	-0.06493620689765112	0.08474970470250485
2474	-0.08065164951008441	-0.08739580436115446	0.11892314824554001	0.02080023185709669	-0.0902407996676031	0.09260697365726545	-0.14229547145682636	0.018301633640170227	0.14346759561315403
2475	-0.05698699724358881	0.025687283670333527	0.06250883455321321	0.04615511869872274	-0.012814373168294382	0.04790097224263291	0.10323601510383366	0.029132675057222533	0.10726783101428261
2476	-0.0580639342238932	-0.0067395021073565035	0.05845375391034916	-0.02196177960807903	0.016745852902389932	0.027617808620205863	-0.0266688251792099	-0.04639912991003714	0.05351733824516839
2477	0.042104587793635226	0.1466548022318377	0.15257924934581166	0.0022146179769264385	0.0946520397076681	0.09467794438836166	-0.03659834815002901	0.06260269181151026	0.07251576455749237
2478	-0.19010167261934074	-0.07282500640618467	0.20357339583239223	-0.14009677811735013	0.07008202952758899	0.1566480070143501	-0.03278660280208476	0.03927244086736075	0.05115941687492166
2479	-0.08802496963468186	0.10125716796692515	0.1341693308616718	-0.04452000663644108	0.004791086111013621	0.04477706440837659	0.07712275772857934	-0.0069044318816098346	0.0774312013291085
2480	0.033367659617220075	0.01937411463304365	0.03858441429055229	0.037507501741307576	0.0236138626908379	0.04432185914485015	-0.08397253804649404	-0.1267651330003896	0.1520552073773745
2481	-0.001625168840264604	-0.06556420547908305	0.06558434427409326	0.02952618453865337	0.013117241003902248	0.0323087849503052	-0.06750140708110079	0.05729554136400491	0.08853936422926743
2482	-0.14988048740086415	-0.13433138738337072	0.2012686814679865	0.08554610779653479	-0.11913861816417765	0.1466701977131212	0.04536979195120271	0.09457779629724514	0.10489698553408774
2483	-0.0006876765029935223	-0.06225802722441941	0.062261825004165425	0.06822177195344932	-0.07675648270170853	0.10269258885239053	-0.07672633613647857	-0.08967271572055718	0.11801748430477478
2484	-0.08613561898770675	-0.03265521218316689	0.09211790130654865	0.042216703255208606	0.02585748746181301	0.04950615811771458	-0.05004399863274197	-0.14686907579326822	0.15516097197273107
2485	-0.0981022177442526	0.04502499703100398	0.10794116677145318	-0.11972962805985493	0.09393212105118921	0.15217893152643197	-0.10039578660219203	-0.1351136597245561	0.1683300775608329
2486	-0.12186179951624494	-0.031813122339598536	0.12594591273372766	0.031056978794102817	-0.049512995252613094	0.05844717812437688	-0.12336777580426128	-0.0906446292435841	0.15308839576400718
2487	-0.16137825820521312	0.15849217358747775	0.22619175782912962	0.06537597206162749	0.023074609957735276	0.06932860410901343	-0.0527131010745093	-0.05040809619380636	0.07293591150301386
2488	-0.024889104282347384	-0.10819243985142167	0.11101833881382418	0.12877564269021033	-0.10384798011648182	0.16543146352659133	-0.018922729464288197	0.0008624881699974841	0.018942375147325805
2489	-0.13161470029170128	-0.1329143360053713	0.18705253285808	-0.06815155687354374	-0.059108854056343994	0.09021358729228121	-0.042491053224564625	-0.07193907387044843	0.08355070289034448
2490	-0.09267165847463935	-0.04274226718138384	0.10205360203464156	-0.04926213769936404	-0.14760009474726882	0.15560381158607214	-0.10666842677193865	0.07144632348792883	0.12838508640002627
2491	0.03491975350245121	0.02208383759058316	0.041316885983810635	0.1670147360513621	-0.0670915436805592	0.17998665864931915	0.07684496245119432	0.025136759409192883	0.08085174659660181
2492	0.030139461587888508	0.023612375372963915	0.0382874837977316	-0.024462736443257166	-0.04989047523692257	0.0555651418936211	-0.03616429203264524	-0.021758536644746276	0.04220533064842893
2493	0.0018212825161921828	-0.21768332457094913	0.21769094346404258	0.008241581865673843	-0.007910158612955616	0.01142340933919116	0.028480371696817962	0.011898182675704942	0.030865811555398227
2494	-0.15108875885601525	0.06515870686129765	0.16454017786695033	-0.13999728603585626	0.11166557575951085	0.17907663417405525	0.06494144877243581	0.035349809023494994	0.07393916936685502
2495	-0.02569085487457452	-0.17270320823526805	0.17460360293802876	-0.11527029231231489	-0.037971601493754566	0.12136343275372129	-0.1394589686888341	-0.024227794072645602	0.1415478362723349
2496	-0.058448026710528636	0.018289859325675926	0.06124288350908768	-0.015583441727146452	-0.10324977670308472	0.10441915554772614	-0.05307440984692632	0.04927856619826354	0.07242423673851284
2497	0.006385812375249502	0.013301516966067864	0.014754963683129854	0.10959283076588082	-0.16464304646044947	0.19778251010404516	0.06494847570337584	0.04713777515991987	0.0802513198845923
2498	0.03600182937661346	0.028035574571665074	0.04563030966393041	-0.05860752556831312	-0.0713228837227728	0.09231357319361354	0.03586944509157333	-0.12369773975394568	0.128793431165616
2499	0.05087964863371254	-0.04180343562660369	0.0658503293482853	0.016234226983422143	0.09912932331754491	0.10044985249936221	-0.1571747157196787	-0.06063340981581363	0.1684645412169998
2500	0.07839497166601497	0.04401273132612388	0.08990490588005115	0.07686537621059433	0.08688741868669914	0.11600736867127862	0.12309015404966937	-0.18728461633320467	0.22411317127524435
2501	-0.06715432514396862	0.01849262270588428	0.0696540054848538	-0.1092102556167279	-0.07772440096148606	0.134044628526073	-0.0072670799833602666	-0.029743225424144044	0.030618130415098897
2502	-0.07648566751788156	0.015462764895252157	0.07803303424743757	0.06153088822379812	-0.09316185131126084	0.11164757384444596	-0.03567102492015728	-0.07552135895771055	0.08352183952520352
2503	-0.08483833295315447	-0.13720012722605437	0.1613115546051051	-0.0606437902828802	-0.052953905610828175	0.08050953620108897	0.04567815414839562	-0.12406043382642576	0.13220243949188515
2504	-0.10766080517573813	-0.0004874718627113532	0.10766190876956054	-0.05034879512397473	0.017819175220589574	0.053409027101961465	0.043433312936156834	-0.2127719762857745	0.21715977197714198
2505	-0.019414347217933118	0.062376646260604185	0.06532811704479943	-0.03233021584087616	0.17481417361359403	0.17777862119085477	0.07472964872544292	0.07790717290530776	0.10795391604164072
2506	-0.0507372564298375	0.048349237411606634	0.07008507650214123	0.019784384136265414	-0.0825599021227914	0.0848973456250324	-0.11298747392176545	0.0843239457477992	0.140984740627131
2507	-0.04720592640671027	0.0610032640171751	0.0771349318315957	0.028203520892753298	0.15394715891784122	0.15650931706969726	-0.04414606841454168	0.06317010207959325	0.07706709513928513
2508	-0.0687306489214388	-0.036003563068381914	0.07758968136795659	0.005902614382548878	-0.05636618668306066	0.056674402138343884	0.0011477653554255423	-0.07599801739064806	0.07600668399963492
2509	-0.1037302282446288	0.009622993795000473	0.10417563180159459	-0.07576660068530516	0.022290382818255686	0.07897745846500047	0.13433062440587118	0.10146995446580354	0.16834746304166118
2510	-0.03535060426552371	0.12440524907855491	0.12933031825614189	-0.08006976448908579	0.08085216997416003	0.11379033603460413	0.09476266782862944	0.008002885710529027	0.09509999681227624
2511	-0.14951125946198202	0.019747680479644376	0.15080977286049546	-0.03203032624314599	-0.0852985677256701	0.09111414519871816	-0.025846847588534772	-0.09132632835886981	0.09491342255854571
2512	-0.04115073541814256	0.003362267932845304	0.04128786590641629	-0.18727569380175718	-0.053980526075407737	0.19490018646555288	-0.12057337566699665	0.09703403795542893	0.15476932332238946
2513	-0.05534128310904739	-0.12428846032670887	0.13605248614611795	-0.09796095122187339	-0.0631889028724743	0.11657266150569458	0.040092237065956916	0.15928325830248252	0.1642514652854222
2514	-0.02213383128195202	-0.030723126145718288	0.037865775673867244	-0.11952461095865424	-0.07603190263395707	0.14165797839499608	-0.10367457098052242	0.06025704377716708	0.119913835701969
2515	0.027804021595303468	-0.06762533721292024	0.07311805420026765	-0.05553020793211423	-0.08925095344627672	0.10511582508858168	-0.07678360919477896	-0.007452541458839854	0.07714442957966745
2516	-0.1469659330183955	-0.08411253295685592	0.16933370505716125	-0.12403366399116493	-0.0852957514084183	0.15053144193622772	-0.0024713631777381266	0.10210398353905624	0.10213388806121182
2517	-0.09003144959126755	0.17003374237309332	0.19239837697055664	0.023291417078555244	0.03590959182114761	0.04280173938391577	0.14266442301439275	-0.11942530588874066	0.18605252290858318
2518	-0.006840006898652399	-0.03765746243642044	0.03827362239877523	0.09557709440927964	-0.03062702715293104	0.10036431521186566	-0.033946363875771185	0.018246432653144712	0.03853943337611502
2519	-0.17689897114366668	-0.06055722089073655	0.18697706542166415	0.0019123386663140731	-0.08643836220194807	0.08645951364268621	-0.0010279553511787782	0.013291102518823114	0.013330795113941375
2520	-0.034477120198298294	-0.05292361373255786	0.0631631277541011	-0.01681455839096609	0.057828938718317645	0.06022387838034135	0.12200284204432264	-0.037321928769558546	0.12758377574743562
2521	-0.10655430179117066	-0.00465974094767039	0.10665614101355474	-0.08501192418268141	-0.04219187326715291	0.09490617168042058	0.01826672261010965	-0.11398100114271573	0.1154354441946253
2522	-0.054997198049699825	0.03298052555307287	0.0641280504855309	-0.050881841560458045	0.0162483745228699	0.053413214425074663	0.05291498976521039	-0.08447388160831071	0.09967864774276994
2523	-0.16103780975399737	-0.06892262856819252	0.17516707709816268	-0.057960338256312534	0.06305312993656127	0.08564518670411692	-0.08640496450864651	0.03148328013990427	0.09196202923004773
2524	-0.19301592587314556	-0.016997990361880273	0.19376294619201628	0.09086878120954318	0.044000292830281736	0.10096118644141604	0.040000457823051394	0.10824640036625845	0.11540069245158813
2525	0.013334307841912127	-0.03370290382759041	0.03624485469738688	0.09609778123175178	-0.10329309405397895	0.14108241150798978	-0.004008126630471714	0.05892762355147145	0.059063778210590535
2526	0.08936566226748535	-0.10881491998639044	0.14080805518204847	-0.06281492517226107	0.02840332018259752	0.0689381129839794	-0.07112673442338842	0.07790763309485578	0.10549223499470421
2527	-0.21072045808519094	0.06583527930621039	0.22076547614371106	-0.1204228240581123	-0.16874814237989375	0.20731037627382756	0.020019242277173607	-0.08135590025821286	0.08378277011520002
2528	-0.07740952170678292	-0.07437283439438452	0.10734781109425307	0.020498680476458756	-0.09558199447771112	0.09775537616731446	0.08771732866032222	0.018871426857916866	0.08972435844828701
2529	-0.1108813184954113	-0.06494291900831412	0.12849999813463536	0.07937485966255364	0.05134815886110527	0.09453571687396986	0.0700813279426546	-0.11744037049682565	0.13676122677366412
2530	-0.05677987739566576	-0.06038322747412147	0.08288599783593326	-0.02552926352394176	0.04411901455916851	0.05097284317896134	0.09041979935439115	-0.00026666929971515534	0.09042019258884469
2531	-0.018811557693332218	-0.05153417609766121	0.054860240693186194	0.1780148651713834	0.059297142349959406	0.18763113630966788	0.09646025422158244	-0.04089238711313805	0.10477007191131947
2532	-0.10084942634380642	0.013111658486598064	0.10169819261984953	-0.1609931404030911	0.040439151263575605	0.16599432584208337	-0.01857855450417828	-0.06274109264463693	0.06543399264684707
2533	-0.08479710335164166	0.00940231007548429	0.0853167754406163	0.012672525495419907	0.04251918103261857	0.04436748424371905	0.12677339212825506	-0.05339038257384374	0.1375573549581618
2534	-0.005226979536152797	-0.1114575716234652	0.11158006805550551	-0.027173773830683833	0.05392074296442305	0.06038096145339634	-0.17646451977046818	-0.04512436110501396	0.1821426218735133
2535	-0.04481157329993018	0.11538882846057029	0.12378472779433629	-0.0968360955341383	-0.035360264140333345	0.10309014345887245	-0.042763048339642	-0.10753106747533808	0.11572211878324848
2536	0.010475659448935741	0.1417413814594537	0.14212796578761142	-0.03286181664159376	-0.019474978213348523	0.038199133097442516	-0.07946002204798502	-0.05611248425967598	0.09727541309939862
2537	0.07346611242772137	0.11459233299132572	0.1361200663224841	0.014225520470524026	0.024784450875769304	0.02857681644044207	0.07815521079094145	-0.1676468999284631	0.1849695110806119
2538	0.10029900332225912	-0.04892182427757969	0.11159406327437374	-0.020626344054432002	0.031351281478783036	0.03752797515739008	-0.11403632937155893	0.0644459851535621	0.13098690552475778
2539	-0.01852785659058398	0.035778966049769635	0.04029163537797659	-0.008335331206627017	-0.03441027164538999	0.03540543095393277	-0.1149017938934051	0.02986475471915867	0.11871952583445596
2540	-0.10669017290474618	-0.02192320601283619	0.10891932774455548	-0.026942664492345565	-0.03670374735449458	0.04553100306175635	0.08839904461969075	0.1393906896035792	0.16505803657451956
2541	-0.020407172415326424	-0.07049980129119039	0.07339396888087052	-0.10101104053346785	-0.1947516280887033	0.219388757580817	0.13246053269952288	-0.15382968643371583	0.20300089938553648
2542	-0.08060567458953372	-0.025175133010789646	0.0844456162162652	-0.036592489613193085	-0.041894129501082525	0.055624889957150626	-0.04830893173049246	-0.037494542385050504	0.061152216587837024
2543	-0.0894077026235763	0.03913778969835484	0.09759868785438923	-0.021647782112120966	0.03818616115713558	0.043895436827677145	0.15698010092314876	-0.03536016835809862	0.16091331079856339
2544	0.0678097246140515	0.03180940158068086	0.0748999117566538	-0.007755196459389264	0.04638508187817946	0.04702891549854341	0.14167224436281362	-0.07961376040074006	0.1625096171552417
2545	-0.13603563312279113	-0.0407192941309675	0.14199913518624988	0.04184317538070354	0.10872687500584259	0.11650057800061094	0.023608062715406098	0.02985268388808963	0.0380594713638636
2546	-0.033174235219527656	-0.08170296401965445	0.08818108760951805	-0.08952515482148161	-0.04537574341886393	0.10036788050280242	-0.0018279178576835222	0.039681052335635944	0.03972313177681132
2547	-0.009812555481907296	-0.09165591428286121	0.09217967708835126	-0.0906766758299852	-0.2687821597236907	0.28366548772331784	-0.027212386519291858	-0.0032394338093712552	0.027404523558723564
2548	-0.07810665300260437	-0.09946258851974378	0.1264652353744582	-0.11913303331992195	-0.045648789341311634	0.1275793541147355	0.22059944708078605	0.02737730323628746	0.2222917739927417
2549	-0.024738027431951613	0.1638663897461536	0.16572315375246244	0.0282276208007044	-0.07275549361980926	0.0780394799311891	0.09302316381904879	-0.015660972882577544	0.09433225894960016
2550	-0.0472553640150777	-0.012534930300114308	0.04888960938508533	-0.018880026629636615	-0.14421362568788468	0.14544423412284552	-0.042140569540294714	-0.010455761483977118	0.0434183204349297
2551	-0.004513607759167193	-0.0686162760754024	0.06876456934686244	-0.007039206785203208	0.09852358347534193	0.09877472821014249	-0.10881722231968226	-0.06981119230839725	0.12928569311757268
2552	-0.03574311988907173	0.07708243183060065	0.0849662987090985	-0.12211671717440233	-0.07870576142626756	0.14528279146251807	-0.03693626101979135	0.05954853852049496	0.07007364567402662
2553	0.05934819465942546	0.0879520446147896	0.10610264068935794	0.15649810471945683	-0.05261376890073728	0.16510561910099322	0.09506294919070252	0.17370321908869776	0.19801457681345136
2554	-0.014893867025569177	0.005099951194165731	0.01574283256463745	-0.020031696071455846	-0.04788434250248222	0.051905482411728	0.006428060174161709	-0.10118829873704485	0.10139226676083377
2555	-0.1516990432740099	-0.011934231192764612	0.1521677548116298	0.06579640889906288	-0.11558105014664855	0.13299679160421415	0.14839858270474618	-0.1029259044486987	0.18059867429015097
2556	-0.08824776425744026	0.11852499633484827	0.14776955928949828	-0.09541479317278223	0.0999549385407245	0.1381845595386287	-0.04030129204722655	0.0035546624132703794	0.04045775284847347
2557	-0.07458542572687793	0.020751464355445497	0.0774184022294115	-0.025825428686517087	0.026254174690286843	0.03682708861029443	-0.16170578707733865	-0.07845561868986632	0.17973326258183622
2558	0.04250271134516262	-0.052071313968179433	0.06721534207353953	0.07826731674217408	0.0633763662261011	0.10070916872879397	0.03966692982366203	0.1377592694488399	0.14335648447389257
2559	-0.16095285328804576	0.03172787007384263	0.16405023231006358	0.06450477850879983	-0.04022263651518815	0.07601793826921559	0.05793872200979615	0.019923267341602928	0.061268524461532595
2560	-0.035318784350864135	0.13174512804419128	0.13639719678718915	-0.05595872377187547	-0.02610339514122015	0.061747599176613634	0.0961292741626071	0.010991355756821801	0.09675560579316683
2561	-0.09653352777349726	0.12979625126379843	0.1617584273740681	0.011908520798014192	0.06145269542717335	0.06259589956907456	-0.07047794260668853	0.00637571482293139	0.07076574124232028
2562	-0.06861754241955907	-0.03216518778043082	0.07578236227942729	0.05922055088884549	-0.08840854830604142	0.1064102676491324	0.10223854578468732	-0.04525165286307122	0.11180533230131515
2563	-0.07232962312048428	0.09253474610088044	0.11744894046650955	0.01572474888800922	-0.023542692450942728	0.028311236204564133	-0.0013887026915540889	-0.002232225131151304	0.002628939748581741
2564	0.0005328911149646126	-0.016797949253300377	0.016806399735126584	-0.014073724685431875	-0.04187240818587213	0.0441742944913173	-0.06675787894861993	0.0033923871888203983	0.06684401762729006
2565	-0.03217256472712068	-0.01246721333235991	0.03450370022758925	0.0034935362354421443	-0.04492061269583096	0.04505625639572375	-0.04889379084832122	0.234862281325217	0.23989767396288936
2566	0.019219082578264483	0.01178706373986385	0.022545687098816984	0.10551725375491233	-0.07594541245715722	0.1300061402906274	0.14041142457851408	-0.030716462201634456	0.143731935220925
2567	-0.16932926056993855	-0.12032378468988639	0.20772629021686273	-0.08950478493226524	-0.08105573570452054	0.12075238637961627	-0.06587988030476058	-0.022083915112746485	0.0694827887730233
2568	-0.1207399915058265	0.03152897427094878	0.12478870849321747	-0.07823946366842417	0.03173991759488809	0.0844324347869523	0.027593299941925286	-0.11221909009839218	0.1155617340826803
2569	-0.022647979995122493	0.005217301346575117	0.023241153826788447	-0.0738999488914308	0.045177739175935164	0.08661541758373568	0.12428236525931731	0.09838269626653103	0.1585094988924098
2570	-0.03397409706884877	0.0877319649484713	0.09408048121349802	-0.07477032838909436	-0.018152820995899963	0.07694236100823913	-0.011796574963014651	-0.1020746497490749	0.10275404275382231
2571	-0.09759827643354327	-0.07355437704857658	0.12221157860776734	-0.0141294220070839	-0.11617034835349986	0.11702645172279544	0.021678520812340764	0.03511560044893378	0.0412681918612901
2572	-0.07291756445615505	-0.0500304735403482	0.0884308740705926	-0.05956715217221588	0.10396799804485299	0.1198231623491989	-0.01824671530339299	-0.008136530789725786	0.019978632402024712
2573	-0.08304037571209447	0.02474705772923036	0.08664941352749982	0.030550795296374833	0.0568838407373283	0.06456874189784659	-0.009049417190080506	0.06618303340983327	0.06679884626853394
2574	-0.084217113589524	0.01575686472518823	0.08567847458561963	0.10214341302339788	0.01716485079023354	0.10357561936440171	-0.12642105425006533	0.030091439941887652	0.12995298271095665
2575	-0.16742154208375806	-0.13424623902931082	0.21459735657090098	-0.014030100078162118	-0.0227311444534697	0.026712331166855337	0.010387466826348498	-0.06637537541063455	0.06718325630669565
2576	0.06465423834695576	-0.15140453762197045	0.16463142029621086	-0.049966865083783785	0.06569144282437382	0.08253516381912032	0.05875071455110774	0.01162450775805087	0.05988969561521187
2577	0.0608430434450144	0.12173622393917966	0.13609402688811148	-0.03269613794698349	-0.16676820455005348	0.16994314191957452	0.12957869144096565	-0.0574616944735268	0.1417479580358106
2578	-0.05014513293227822	-0.05826827800294714	0.07687474603681359	-0.04690437456569317	-0.002226930595333191	0.04695721002439642	0.059348472409575706	0.12997858100739465	0.14288692276778173
2579	-0.11826221089392719	-0.042578411840828716	0.12569356260527798	0.05433088242948301	0.037444351528316086	0.06598427272420612	0.06105441093067609	0.029552742441779117	0.06783071339682337
2580	-0.017866345308388168	0.019242218717633403	0.0262577469683864	-0.027013971291217177	0.1092632271275622	0.11255313166345905	0.02269253420576883	-0.16583821319446962	0.16738358361623862
2581	-0.10402519671483991	-0.003229257752093295	0.10407530762477042	-0.0043851069985039225	0.029256325268839423	0.02958313255259592	0.07068396315874773	-0.0549173278712832	0.0895105331698411
2582	-0.039497844723616664	0.017027109091889408	0.04301165169855764	-0.01871279387188736	0.025980868552588795	0.03201834138800201	-0.018673659169938538	-0.05467229075915671	0.057773392869458526
2583	-0.009622509661201368	0.02471909822534049	0.02652595915803885	0.12997459238623835	-0.11342945969315557	0.1725098170894921	0.007703052610582334	-0.02922817238537186	0.030226198578557864
2584	-0.1469539780311153	0.010691621901052493	0.14734239864358317	-0.014314130750373407	-0.08807541149461069	0.08923100609700524	0.10030307007047962	0.018641356790514197	0.10202061580168391
2585	-0.2035053634510002	-0.11285507788611364	0.23270303297981412	0.009148147228498828	-0.026829538400417154	0.028346300084733274	-0.029680401246089002	-0.006077371539490027	0.030296215323994596
2586	-0.10699644535297052	0.10830842057160399	0.15224635721384816	-0.019771733103928622	-0.1856785163934265	0.18672823268053745	-0.09283928970042381	-0.04324262760057723	0.10241610495367133
2587	0.055079695530041224	0.07081471785314485	0.08971341663487438	-0.10182527811140041	0.07452403014631022	0.12618327278887717	-0.028850528246974826	-0.020767326851997874	0.03554764190079567
2588	-0.16006250817694176	-0.005831242459042608	0.16016869204844525	-0.11376828444562558	-0.05553330391054206	0.1265984612423129	0.10440770827454138	-0.08969618038257242	0.13764582929520497
2589	0.13411420253885487	-0.018514516868495135	0.1353861390892981	0.08417123978049054	0.006858373464740359	0.08445019178644111	0.05793753640571408	0.2012936514558076	0.2094657304696298
2590	-0.05806217649636433	-0.046136004580047574	0.07416028086587276	0.024400113489361365	-0.014844626715236937	0.028560960778805055	0.18173183974564233	-0.007162088801303028	0.181872914677622
2591	0.05352815284762426	-0.047082255026419655	0.07128816090804589	-0.2358589649983375	0.11630211600492237	0.2629745872842268	-0.038661956367209115	-0.11463302455277023	0.12097717631130264
2592	0.042945582833262955	0.038325624552478794	0.05756019963678214	-0.15110965332647622	0.129048517929777	0.19871499014498076	-0.17805360392592134	-0.04029934586758467	0.18255717775087368
2593	-0.07285357051704819	0.12288305608657049	0.14285618016122978	-0.17135758795477415	-0.010625761733032495	0.17168671981864334	-0.08075874129726786	0.024116960942185368	0.08428286955844545
2594	0.05662394165743895	-0.03389283088972918	0.06599238406471485	-0.1471826291043205	-0.006260602421851243	0.1473157203177735	0.020364848840428214	0.029164067115924126	0.03557063225521325
2595	-0.10162414516164736	0.013256496160813041	0.10248512853237403	-0.06310883109846946	0.07533404442638493	0.09827483305634095	-0.060848297740653846	-0.17237519094089862	0.18279967666778438
2596	-0.14204805865506376	0.05845822495242257	0.1536066894124747	0.014574726095425814	-0.09475635389317914	0.09587069022326945	-0.0974439203370164	-0.07761410652897927	0.12457635065668982
2597	-0.1160776129121203	-0.06462172716385484	0.13285322668650443	0.05280597229465629	0.07079402696820539	0.08831910871583226	-0.07739448228078925	-0.09223095694016697	0.12040122634595687
2598	-0.03964805528375734	0.0819341221077472	0.09102290180691398	-0.10118246274418159	0.0018903191209671702	0.10120011893943995	-0.050847209991282546	-0.0579407701295362	0.0770880769451498
2599	-0.013469345477171268	-0.02164608206941661	0.025494629562700325	-0.025961558122891318	0.14490276448153963	0.1472101003822795	-0.04408361777849332	-0.05762826556768592	0.07255606348734768
2600	0.021392506165325016	-0.07204364450007288	0.07515268480158477	0.049760504470891156	-0.01584176576732293	0.05222134954043512	-0.14734037177389034	-0.036184795908232904	0.1517185704170346
2601	-0.06167971106414059	-0.04925889626873888	0.07893557891451893	0.0305201608509711	-0.017941335703195227	0.035402990624859604	-0.04371639786115915	-0.006102571350100653	0.0441402856701022
2602	-0.055145485510227917	0.004139641204189641	0.05530064377073907	0.018493665409627758	-0.05859298510970985	0.0614422783134703	-0.15171213209662276	-0.09455050572476621	0.1787634446918949
2603	0.08259365828973604	0.08844110665688165	0.12101050258707134	0.1362236947020131	0.22486219284181105	0.2629066388813624	0.04483417557330186	0.15304852489570195	0.15948026295466142
2604	0.05054673066404986	0.09246372842167701	0.10537795336056609	0.172830390953262	-0.008411595071633459	0.17303496458434783	-0.11135823083815265	-0.015734503543210883	0.11246435069458502
2605	-0.044764960323139806	0.026357489305535678	0.051948233032738544	-0.005516814156047248	0.07801592408650998	0.07821073870961999	-0.1148451270874188	-0.0866974972904007	0.14389530656746385
2606	-0.053943606300309574	0.06708285882297672	0.08608148818733459	0.05297352806105713	0.0038329603522302322	0.05311201615733841	0.09162052981150641	-0.03933992650902494	0.09970933406996868
2607	-0.02770010310577127	0.12212107800233396	0.12522321431956016	0.10336933981584714	-0.03558310481063995	0.10932235710013333	0.06566995367358591	0.12621652352564244	0.14227843696916964
2608	0.020425566575631257	0.021695111238880106	0.02979734252585164	-0.08883905186542582	0.004528273928430009	0.08895438382181463	0.14268546314998698	0.05325775424360499	0.15230078719887996
2609	0.052098979459539556	-0.08060261895501102	0.09597440202018571	0.10152009813473721	0.0008845064033554921	0.10152395124730051	-0.18829001147127328	-0.012149715332393039	0.18868159423354047
2610	-0.0780043778704247	-0.08492002142040263	0.11530868573092681	0.05082874605671468	0.010003996891687666	0.05180387417468779	-0.07100248956040923	-0.022534890956961574	0.07449278377278011
2611	-0.005880564427222803	0.03847918698264134	0.03892594082135708	-0.06708542873575342	-0.19407469616250309	0.2053422568280278	0.06336171549847973	-0.03423255199860426	0.07201787699764158
2612	-0.14413328776682147	-0.034352979363517805	0.14817061730864067	0.08938246420369647	0.1468437525752037	0.17190786072048225	0.0572228880235238	0.21666470634983703	0.2240938506327513
2613	-0.07756122387429504	0.05538785173568175	0.09530769942020623	0.1599410498905987	0.10352944464262523	0.19052423821686673	-0.0838092273680874	0.1718315590977589	0.19118072940022585
2614	0.0007505562800314854	0.04603656841206624	0.04604268634526389	0.12019727842428839	-0.15303770687417126	0.19459682799550118	0.09222469329035204	-0.002489139661638871	0.09225827805001917
2615	0.04902823915899145	-0.040668399615756974	0.06369997615649606	0.04472353831676282	-0.08879031136205555	0.09941787702089461	0.02332751752905181	0.09017100197333039	0.09313958702368488
2616	-0.10974303359646527	0.0745310683704453	0.13265901241677816	0.01356760658748813	0.10124546643214048	0.10215049888069336	-0.04013610509323085	-0.038147469207811285	0.05537270391642241
2617	0.050408085246948175	0.010551559037817012	0.05150058695191864	0.041141929588855486	0.0896328849999426	0.09862409666865028	0.1058194880515565	-0.0348771786401314	0.11141894650995919
2618	-0.05953252359449247	-0.06419080656676068	0.08754759284652029	0.13111600722507627	-0.15585521697784657	0.20367193230746816	0.11534663105610117	-0.013444786598674511	0.11612754876719054
2619	0.005359642406947698	-0.050669404295138006	0.0509520784497993	-0.011624988695701687	-0.1534073667181361	0.15384719862762494	0.05289598388256214	0.15437094969651438	0.16318203093817668
2620	0.06484112952528875	0.03340921483301815	0.07294208465538966	0.029451466326532325	-0.07584353373213079	0.08136111158139205	-0.05043218571717908	-0.008273398315344464	0.051106305637331935
2621	0.005706718488487674	0.09586183294163823	0.09603154508200629	0.1411217148141945	0.11781755885844118	0.18383774249990423	0.0062319878368063564	-0.005546008332778537	0.0083424145680583
2622	-0.18937408212008497	-0.04716538111439345	0.19515920719886795	-0.11517414543900295	-0.014399366600477257	0.11607077813170523	0.1300281406415278	-0.06026688303368262	0.1433157861133536
2623	-0.07604723767368869	-0.11477752422969381	0.1376846484764966	0.0034807637076336045	-0.12529454093274714	0.12534288054586995	0.024999449255004007	-0.05524234723629682	0.060635710527948056
2624	-0.05467210997672543	-0.035699485173340456	0.06529542748882738	-0.030320662411093612	-0.058621509639086467	0.0659986663608668	0.01615902027573657	0.1747144116940435	0.17546007976137304
2625	-0.05298482332502214	-0.05794655394537787	0.0785187532818014	-0.1375008851451402	0.02106651728039352	0.13910532544091242	0.07859952742892698	0.13038822074025078	0.15224642465377966
2626	0.009167699350880262	-0.0807918249540162	0.08131030494831837	0.08210118851476843	-0.04514305988257144	0.09369365512722286	-0.04169488308215373	-0.18576058309981933	0.19038239810659846
2627	-0.04735954590907139	0.11408482457808561	0.1235243853970786	-0.0496778158344512	0.06944987300571305	0.08538834959519548	0.004139135562720834	0.05096628972538143	0.05113408972083204
2628	-0.012586657015923725	-0.014517254862809699	0.019213917445130076	0.01335973574046948	0.06719806080794712	0.06851322438335343	0.0843545689466251	0.017138910617755916	0.0860780782739389
2629	-0.13160266112327962	-0.11248117392872682	0.17312213868570728	0.1326537029212644	0.08078250844215608	0.15531522323626262	-0.006653384035214013	0.1419100287613306	0.14206591351257247
2630	-0.03559116949822205	-0.04247962363467201	0.05541885753418738	-0.032234672900235205	0.028874778254287685	0.043276170766594436	0.1031695608990398	-0.026084747747761452	0.10641603432361604
2631	-0.02403403808122015	-0.004732094345965493	0.0244954629143574	-0.024704876665488533	-0.08714033256343447	0.09057465699809719	0.05732394709424618	-0.0641948784062978	0.08606403037310822
2632	-0.13258659878697918	-0.07495180097644699	0.1523055437189084	0.006063243694822642	-0.0442688768252678	0.04468217071129758	0.036149857655441944	0.027599716995434866	0.045481387256072245
2633	-0.10215429212985355	0.03902825775329228	0.1093558608571524	-0.1147513436526347	0.11018522783595001	0.15908694259223566	-0.06118314527447606	-0.03204423810392267	0.06906671022524913
2634	0.09288583718928711	-0.09078368818520414	0.1298824729933301	0.10751825609138892	0.015585948232231944	0.10864205988120489	-0.15478454470370362	-0.057852050048038554	0.1652425943087725
2635	-0.18745755742597078	-0.052433400203101346	0.1946525039473413	-0.1822181311284651	0.005420181301047438	0.18229872648289874	-0.07374208389986887	0.0180162271202819	0.07591099642044545
2636	-0.21326240322708498	-0.066719952321816	0.22345559887372968	-0.03661981592053625	0.07291665100253186	0.08159564272360988	0.09225811206634207	0.18833994054864797	0.20972241760935809
2637	-0.018655877402608337	0.08927393099010504	0.09120239314890366	-0.05125338906461816	0.01789731134206959	0.05428833800996392	-0.04428132622200676	-0.19037423901536274	0.19545635505825398
2638	-0.023561385803935787	0.046867636324445086	0.05245678445770719	-0.07732827191950026	-0.017736664825144723	0.07933631524828777	-0.029833129579349676	0.03130234064418475	0.04324178708498123
2639	-0.009342506010822094	-0.052483341009370243	0.05330838116157806	-0.09708984905358996	-0.05034000479194953	0.10936432174938217	-0.021775992069836603	-0.04875394109935088	0.053396072920623684
2640	-0.10322184956854862	0.01634495666900791	0.10450793193276683	0.10183428018347852	-0.02842492951226697	0.10572699389590413	0.06883819328858425	-0.12822588878890123	0.1455354781863864
2641	0.08359677948632623	-0.03926557066904539	0.09235911747332393	-0.026616520112191143	0.019058047752286283	0.032736040185262175	0.03612901563924804	0.19360554474624647	0.19694774110802052
2642	-0.1153720993634129	-0.004427950244532459	0.11545703986716997	-0.008373239011782786	0.04498299735514413	0.045755668311164954	0.006672873060735238	-0.02251560274948419	0.02348360283383421
2643	-0.06658457497703059	0.14344480767306447	0.15814524486444181	0.07316702505806674	-0.04500257565174988	0.08589904173586128	-0.06949558271669101	0.015236302377776765	0.07114619404634018
2644	-0.13557517308321598	0.07868813401034638	0.15675602058796403	0.02347524247383373	0.1386165613879628	0.1405903200801113	0.033729216152019	-0.15768021384747957	0.16124735613713642
2645	-0.06335183864724458	0.05495529120403382	0.08386619993362446	-0.01829438734846992	-0.05726545646066191	0.060116695784979905	0.13134991566978932	-0.1248359930148725	0.18120934164239452
2646	-0.014679028178002089	-0.14097700982320072	0.14173916595966482	-0.09155653438548274	0.127067578781802	0.15661662927719247	0.031114491918309374	0.07563259451155142	0.08178264461292077
2647	-0.06330009257992575	0.151015356814487	0.1637453502070639	-0.03742415105214565	-0.0718211041080733	0.08098665369847378	-0.044396057538664754	-0.059907209739105294	0.07456462769773335
2648	-0.04831625094982161	-0.014076968808271698	0.05032515431347619	-0.06424427682071214	0.03438731512895682	0.07286847429440577	0.03809523649554314	0.05428214184693549	0.06631589528267101
2649	-0.04569897572078907	-0.06075044833770175	0.07601982212003024	0.1598149730544255	-0.09207121716352051	0.1844395148615364	0.10787035852679987	-0.043358688530845305	0.11625829054228864
2650	-0.048317113582554604	0.09171803201962259	0.10366648861855984	0.03700124370946076	-0.14098544128337118	0.14576003118109507	0.11332171573001687	-0.013055476391815351	0.1140712791188562
2651	0.02522876873881936	-0.03560898464320576	0.04364046928479222	-0.08169719681853996	0.005401950584665801	0.08187559488716052	-0.030456389198153223	-0.04383721024079573	0.05337876585951674
2652	-0.2232406998658997	0.007917045582753381	0.2233810414681069	-0.03434997180856356	-0.08585967297933735	0.09247596448465874	-0.051181432400943444	0.049180172585274365	0.07098047899338039
2653	-0.10814740277358717	-0.02298313761762133	0.11056258563104886	0.021005371735338604	-0.07084286267487928	0.07389138538227286	0.05510824189351367	0.03094008877773969	0.06319974223181948
2654	-0.01789048582347535	-0.054420015424531905	0.057285317157246	0.08205051957149946	0.0684193569572959	0.10683396542487268	0.14021380507553868	-0.03127895221993926	0.14366030762092363
2655	-0.02011158688301165	0.004203244315790378	0.02054612347210905	0.08241095282865549	-0.046497531087339214	0.09462338792996665	-0.04106986121507956	-0.05157618820985868	0.06593054444250147
2656	0.04299322475895177	0.11627812489277214	0.12397185044901468	0.07222757396998165	0.09875894624638344	0.12235257212370004	-0.19244688868096407	0.05792565293127406	0.20097558615537808
2657	-0.1272718153664886	-0.05501436976061013	0.13865314950205312	0.1765398790782811	-0.020194651457809912	0.1776911726914889	-0.009317963694793069	0.06934319856400457	0.06996644649047461
2658	0.02092897133102085	-0.0758871977682332	0.07872031901669119	-0.00879370712884215	-0.0007982328723255561	0.008829861878099247	0.03981753967569322	-0.15024512828240583	0.15543176972042103
2659	-0.011377373861194735	0.06461555101735988	0.06560955775841228	0.03641540931999936	-0.020908370033546907	0.041990974904172196	0.08429982578803089	0.16669384684015384	0.18679748178779346
2660	-0.17103994515525942	0.2558931784661306	0.30779210780040006	0.028088493067129166	0.025325740189086697	0.03782005498286966	-0.15136949887551268	-0.03168010580849593	0.1546491328584203
2661	0.09846345624247818	-0.06192607905392418	0.1163180617196112	-0.029047146163089642	0.015549319479259898	0.0329472007382719	0.009858416198977173	0.1922533742602687	0.19250596947734167
2662	0.10713238704889136	0.1000979176681932	0.14661835313596264	-0.003101975727162761	0.15134845910862008	0.15138024417989804	0.084403015280789	0.07083176704912054	0.11018624329647499
2663	-0.028796911466996762	-0.05477874808195686	0.061886778486721555	-0.13966901733770262	0.08337688210073478	0.16266265358993534	-0.005172603019053503	-0.05462142634385065	0.054865800256894304
2664	0.03769391936651723	-0.049473817996949665	0.06219718823552077	0.0023338184718654175	0.06841799950277615	0.06845779257777378	-0.019989393198037202	-0.0012189260486998386	0.020026522941787347
2665	-0.06391888386270407	0.06595675859720802	0.09184725210317522	-0.012996954796286372	0.004853732456585026	0.013873700037726715	-0.11008661184097865	0.08610605010788373	0.1397616326886878
2666	0.0793099965450371	0.06061140304928337	0.09981892471659108	-0.06462544143061087	-0.1742914642752435	0.18588696081035322	-0.02449129982741537	-0.012110722227132538	0.02732203067305061
2667	-0.15329730044368398	0.05991962679382595	0.16459168872829666	-0.06266657841689972	-0.10338326147679842	0.12089333647501634	-0.0903600098140632	-0.11691512648951849	0.14776358880203777
2668	-0.019267745558070502	0.09043180084410096	0.09246164947045712	0.051363979376438836	-0.031911901206963765	0.060470057185571184	-0.004299236222887809	0.016807031390917625	0.017348191152840142
2669	0.07372878259400059	-0.020985908095080774	0.07665730050927036	0.03116809265354658	-0.09790702016116147	0.10274840435013162	0.07702162932479911	-0.0034897703295174902	0.07710064773268467
2670	-0.019462581179444712	0.03550760257707911	0.04049175109745528	0.032093070687701564	-0.02619531072953892	0.04142655537674966	0.03000017400988376	-0.026935233521264007	0.0403177038714797
2671	-0.04709225468216317	0.017257938665973093	0.050154928950684484	-0.07579667330783733	0.028794009206036593	0.08108162955128825	-0.0829168424759785	-0.10577950865593767	0.13440426785514598
2672	-0.021577027783723078	0.08506633769634955	0.08776018423550021	0.13683958129221885	-0.021383763901063953	0.1385003117931733	0.09926716125571279	0.014673339737485221	0.10034578318404491
2673	-0.08763923278871541	-0.02443583015801233	0.09098211318333882	-0.053298740510419655	0.014067022723545736	0.05512383212642062	-0.006079942160643834	0.13582132629108362	0.13595734026578254
2674	-0.19320538574542487	-0.01263734919274092	0.19361824210455403	0.11762666405678981	0.03227977602258932	0.12197547309683789	0.17595811707777398	-0.07099112746158841	0.18973929256699337
2675	0.011456364200235585	0.009675505596558416	0.014995455619535965	-0.10658302956569995	0.007132174366432954	0.10682139346870585	-0.08084895504076851	0.08888221646973639	0.12015241127733262
2676	-0.06448185630993536	-0.008565620231891322	0.06504828701151275	0.03744003636127524	0.1194286085319135	0.1251596934264488	0.05167189199521845	0.023151795233531128	0.05662146275839997
2677	-0.04990459637824225	-0.005166848941878968	0.05017135704426845	-0.11395779395758261	-0.09316439644513953	0.14719369405197352	0.097950135364914	-0.040718156269028076	0.10607637469273715
2678	-0.1656984407896744	0.040252952125225026	0.17051766311712374	0.02996216707278763	0.041195523896044355	0.05093920538020986	-0.015432477031818376	-0.01773226784893393	0.023507332268973814
2679	-0.046985048643656685	0.010582601713427406	0.04816208316790109	-0.15261696190604834	0.036872823591037725	0.15700809590912185	-0.04469749830087249	-0.16937224991977973	0.17517084631080831
2680	0.009335662197022174	-0.006749943039939323	0.011520256928529598	0.030536640099706972	-0.01627598876934419	0.03460338421309179	-0.06578464027220693	0.021019940001007483	0.06906125377800221
2681	0.04343770214349641	0.008029220903889722	0.04417354814626705	-0.03586287569454327	-0.11688484929994417	0.12226288827339604	-0.0069929476749191555	0.013206602898848748	0.014943750443313664
2682	-0.11413259105523316	0.06756225350864664	0.13263071454285288	0.1690335235918929	0.01770858927238319	0.16995860152375042	-0.004228253905280743	-0.06537945553809969	0.06551603878094185
2683	-0.05153592774886728	0.12220573322075676	0.1326280252471522	0.0777358105349122	-0.09249359055887649	0.12082185453796367	-0.0510231389662002	0.11753200825151905	0.1281293630421978
2684	-0.12062084223375037	0.08047429050961245	0.14500172072842724	-0.061581951695742605	0.011425425527399296	0.06263287573741863	0.060978847735580474	0.12132910937017238	0.1357909152031842
2685	-0.058552777210189345	-0.026524684420832764	0.06428053051002952	-0.0166282056481805	0.024759896171317325	0.02982531947008441	-0.06984482178402718	0.17078571366583345	0.18451574220751618
2686	-0.0695853582390199	0.03896864170110611	0.07975385330679591	-0.01758815970194986	-0.025546000972565423	0.031015182207938207	0.09213832199546486	0.038665094482237344	0.09992226934702947
2687	0.13717871973870005	-0.018962232340318436	0.13848309429124203	0.13376783125680647	0.04671800188145113	0.1416912290120483	0.140799979570643	0.1527979706838727	0.20777837734519708
2688	0.03106025689046709	0.03162261127064778	0.04432526482353273	0.07448924517942328	-0.008909687193294354	0.07502019843537197	-0.017744206920578175	-0.06835705399688315	0.07062254392453654
2689	-0.060848556582845735	0.12187867554007176	0.13622392737554537	-0.10899397757864535	-0.07450439832661365	0.13202496929908733	-0.009457192636807771	-0.07614528176893687	0.07673032274297092
2690	0.021472182125998007	-0.09357722759625046	0.09600912524261686	0.031215556132550063	-0.006508876699879914	0.03188693181475169	-0.03271033823134421	0.15738927067023917	0.16075244554693013
2691	-0.08318555405321226	0.061077070210731124	0.10320002378229608	-0.18355608161100756	-0.19366656922927022	0.2668324851539306	0.03722721076464122	0.019702287641534033	0.04211941784527374
2692	-0.0401550717607882	-0.04334492651915456	0.059086482744067255	-0.06426211778586177	0.08811615492721522	0.10905996763928077	0.005041982638413242	0.2394122905718016	0.2394653763402192
2693	0.07387305562557427	0.03824073245895774	0.08318402470701193	-0.021882058952610414	-0.071064855036767	0.07435750214606611	-0.022046047426761445	-0.01681402730435652	0.027726155906195534
2694	-0.010586681883865799	0.012539312601139802	0.016410734103606568	0.021794276663906986	-0.049400511140707676	0.05399445338426998	0.03453136754074264	-0.009385274459664531	0.035784056797924485
2695	-0.043906331227650086	-0.10719080325777029	0.1158345122358537	0.034754131454265	0.08171364337500733	0.0887973488723521	0.13031792472737344	-0.07183380516388489	0.1488047615823242
2696	-0.04587271482584236	-0.098679350729739	0.10882058732581762	-0.030836639343430016	0.041179951871262145	0.05144595962868457	0.05126395852095172	0.17578161391498773	0.18310425782541395
2697	-0.10347081658472762	0.09536936307314298	0.14071789259965242	-0.0020565978386456784	-0.06260209506828843	0.06263586753297941	-0.1224965482563069	-0.11336720372458296	0.16690574350525156
2698	-0.10589263372101514	-0.023134340105188507	0.1083902558742049	0.09758185573012855	-0.014495219206870514	0.0986525719258796	0.0883998417063959	0.05482240243744674	0.10401936272987458
2699	0.026733727274750735	-0.09689577335499783	0.10051608362875991	-0.1249415199799783	0.06608075415032953	0.1413401906181805	-0.1303158524883369	-0.08757120558837057	0.15700617012704515
2700	-0.01874587164302716	0.0029978057845814073	0.01898406023955148	0.020394677970985917	-0.08925716820736046	0.09155755002148788	0.046505626405421364	0.03879971853222975	0.06056559622046891
2701	-0.18225473716381418	0.02124375747802112	0.1834886548275832	-0.05467917685202092	0.16092511083497157	0.1699608886728428	0.06196684049875226	-0.0753502399733968	0.09755792118247644
2702	-0.12862536720442094	-0.009780320479480895	0.12899666568230933	-0.08698503299179229	0.0361898860933784	0.09421307669339166	0.0567924805078191	-0.10330644731110142	0.11788811601799558
2703	-0.14898150283459707	-0.13987505059914263	0.20435390372333914	0.06424168419148407	0.007976512975902435	0.0647349885843283	0.007576771692538373	-0.12678014966834336	0.12700635346000763
2704	0.003545923835381537	0.026488087505521056	0.026724377552086554	0.04441225327979281	0.06969400434627437	0.08264201403164724	-0.14983047372483435	0.14576686820608478	0.20903863452294738
2705	-0.03413665240275203	-0.042020848161068006	0.054139289960636244	0.02040268733784403	0.10387457394312459	0.10585932534487208	0.01911698821563689	-0.009037847782462758	0.021145730797864776
2706	-0.06165341055175117	-0.1517613429087812	0.16380674050276278	0.007795335363129643	0.12603041945305465	0.12627127100388494	-0.03503248459292308	0.012746583135029216	0.037279355659286875
2707	0.03564569196564096	0.05647506194398587	0.0667835906288843	0.04578532859714115	-0.04442626047152413	0.06379646490387926	-0.06637896134812736	-0.12163893522523062	0.13857199238079834
2708	-0.09519698396832112	-0.008725298911998771	0.09559600722712489	-0.04781262108288267	0.0723823969590407	0.08674824565575641	0.007456596214887041	0.12733442245183837	0.12755256159033068
2709	0.01856055308745827	-0.04306213471429948	0.0468918071422379	0.028119806572177962	0.03152665401597614	0.042245158717890585	-0.09785698319735271	-0.08416015540474522	0.12906944223261305
2710	-0.04073823904545172	0.13478511122487935	0.14080706775026408	-0.19229331654785078	-0.019759879769102026	0.1933059037832557	-0.15459044985621692	0.004012671370120947	0.15464251911512597
2711	-0.062025465875677414	-0.10250953556295685	0.11981386939093462	-0.00042256576273101937	-0.018085420916112076	0.0180903568659321	-0.055908194915990514	0.05360840406994566	0.07745700256071722
2712	-0.0925292873495151	-0.0027935385471870803	0.09257144740698264	0.01667767944406782	0.013652115109317518	0.021552847575138142	0.14248256432239928	0.0852688446836984	0.16604835744318377
2713	-0.09624905302496631	0.030039940005458437	0.10082796340169882	-0.20204440023511328	-0.029077307048876427	0.2041260136572046	-0.12562871543742865	0.14482941928868526	0.1917241112483149
2714	0.019557987714273913	0.06587396517136479	0.06871604012768685	-0.005636633092560092	0.044278454813894474	0.04463578377631828	-0.08908998076264264	-0.12315219253168895	0.15199831314080503
2715	-0.09719079713207436	0.07690326311809062	0.12393612437614109	-0.07172079411532073	-0.04197473700862137	0.08310084750154569	0.05283547839746533	-0.026054368834718348	0.05891025303684044
2716	-0.0866179704413344	-0.03647401258033173	0.09398418163226234	0.02770260373260601	-0.13581603889960583	0.13861251991052265	-0.0289816143739548	-0.08827858201543407	0.09291416476714592
2717	-0.05239615078193336	-0.11218299246201761	0.12381591341381042	-0.13859135559921415	0.10909022215505516	0.17637528289606544	-0.043756521451595524	-0.1589130791538891	0.1648271819079431
2718	-0.18623827555539255	-0.03447319079098169	0.18940194340385674	-0.003247941847544891	0.09763912567749816	0.0976931317407284	0.2140124618755056	0.11037467469264185	0.24079846895593263
2719	0.02497534289969936	0.00670019768323774	0.02585846866989667	0.02383360917679089	0.06713705235218463	0.07124201516613628	0.02470534295912501	-0.12661858546710822	0.12900627952320531
2720	-0.011442701155690347	0.04702608641888935	0.048398225314729114	0.09553200500883914	0.09695289481437833	0.13611108622701082	-0.034559950887876376	-0.07270627749123025	0.08050213035693031
2721	-0.028931758791504517	0.04974842250013347	0.057549563056739056	0.029524333892660105	0.16758653675031143	0.1701673693507917	-0.1213404425296751	-0.013626744780818089	0.12210319883860102
2722	0.06637930901489497	0.11314291003617681	0.131177478085033	-0.10133283919455378	0.061987372750917334	0.11878879862929191	0.17186643284255115	-0.024659882275400086	0.1736265548004099
2723	0.008718234477603972	0.06001392522200274	0.06064386888184673	0.019287646148486052	0.033183286203907016	0.03838155516963343	-0.0033746259917844974	-6.550865446613395e-06	0.003374632350088763
2724	-0.03992101085843519	0.009732242478147817	0.04109018923797705	0.05214263835178719	0.00586087426425287	0.052470987997431974	-0.0901619425063741	0.010607073779526811	0.09078373142081698
2725	-0.18032871797956723	0.0031538285457143466	0.18035629504580664	-0.17224855095693156	-0.055319395950476954	0.1809137885156582	-0.14573689483845906	0.020490406389065817	0.1471703070294587
2726	-0.06648147879156693	0.07534748528524718	0.10048398161460415	-0.07013734139052015	-0.012991263370385907	0.07133035525839683	0.017967253424275378	0.0020175913083001254	0.018080178934387334
2727	0.032838511292545856	0.06806448915100186	0.07557210138204118	-0.0029024958348782197	-0.03840381523535974	0.03851334193111699	0.038397622892323076	0.16827903060838567	0.17260419921392137
2728	-0.0027539670623903728	0.047832788342026096	0.04791200241227452	-0.02776053364512787	0.051843464304802155	0.05880809484574018	-0.019431228466933483	-0.08440642741977461	0.08661418838448956
2729	-0.1620108204167146	0.021119816156654737	0.16338161636667647	0.051118596356752165	0.0526338795286608	0.07337190312184995	0.04771226036764246	0.07130909753319031	0.08579887633522804
2730	-0.16449324368581011	0.015311804063613498	0.16520435394371966	-0.07294442802951752	0.06791522067473302	0.09966627704419957	0.08848285169805842	-0.1035728396201248	0.1362224216184571
2731	-0.0803876965965182	-0.15569481466579488	0.17522287829478797	-0.08074745529740171	-0.08336890770041236	0.11606259650794377	0.01842573166173698	-0.0859404460960328	0.08789350295929418
2732	0.10684781527579633	0.0328832710616008	0.11179340385246979	-0.03460389030911787	0.12557938632688526	0.1302597846411645	-0.07135384422877436	-0.05812373250042603	0.09203118692055035
2733	-0.044574268545710685	0.027270581359852816	0.05225466509403237	-0.05610922294736726	0.05924657041641849	0.08159902576541585	-0.020107185714785026	0.03055748222309386	0.03657948382882886
2734	-0.04916642881607489	0.08578162461468203	0.0988727709941437	-0.10042824065344788	0.049184080127310716	0.11182533370715493	-0.06351657212502006	-0.04069832315284618	0.0754367844089763
2735	0.08278771943706904	0.13510358502997907	0.15845120756101433	0.08862675084917612	-0.06998827934863402	0.11292944794102365	0.04357209467232716	-0.08006060594868993	0.09114948194589832
2736	-0.009712436401593487	0.00018104786341030757	0.009714123696136655	0.008685351381670979	0.04530674514945294	0.04613172969508699	-0.014061171824604694	-0.05310013535974592	0.054930327946448636
2737	0.008565990547136956	-0.003500342602978262	0.00925357187208617	-0.062109452990606585	0.03294296069013875	0.07030521182547134	-0.04233618239066475	0.09711521391515425	0.10594204601196733
2738	-0.11213227157203949	-0.11749655759401445	0.1624164011864232	0.06501154434424553	-0.015270504606371959	0.06678090452335181	0.027672401156493404	0.003544696387317839	0.02789850638016598
2739	0.0038233597080915265	-0.02013749225175391	0.02049723575624056	-0.07749639842813072	0.0273041951712538	0.08216575225287907	-0.017180151845959477	-0.02973320287801873	0.0343397869946167
2740	-0.0974187298783441	0.05700916567088387	0.11287361915700257	0.06614671966884589	0.16988229110100625	0.18230573592916904	0.018482466477236916	-0.01999742445664175	0.02723047102018766
2741	-0.1895204257560882	0.026145356911951342	0.19131537174733834	0.046619760294560914	-0.026091339196352294	0.0534243393125402	0.02226252184872098	-0.0010123132867856906	0.022285525734327693
2742	-0.05335036738654427	-0.13478481873256432	0.14495933588786017	-0.00643011955151789	0.014896944187435798	0.016225454803190875	0.030116601124947406	-0.00168478573058705	0.03016368953356292
2743	-0.044902970175854595	-0.038030336640328	0.058843718743722864	-0.06247342830247034	0.06297335985573795	0.08870497897741801	0.056560986775951894	0.12435217931925403	0.13661116252531239
2744	0.0390956469698355	-0.023248780203978157	0.045485991172699476	0.07859114465661417	0.029191783955059437	0.08383751110878541	0.2755131796952713	-0.17428772097009487	0.3260118431387861
2745	-0.072670552575043	-0.05696872353761968	0.09233874957496355	-0.04385690633227479	-0.04706363639105273	0.06433050678633853	-0.01581068122164578	0.08317306148298109	0.08466248163823369
2746	-0.1408654555078738	-0.02258835094617842	0.1426650277885526	0.05200284250655618	-0.021026773999540376	0.05609296616857976	0.16556241875546823	-0.0324565591801238	0.16871378941264373
2747	-0.043918409194801805	0.017495108731143474	0.047274787103873714	0.01294109943894484	0.10881441801269433	0.10958124667172772	0.028582629286559982	-0.03340572916387637	0.043964865948882145
2748	-0.03878777296762476	0.06989511812263664	0.07993634260563422	0.016891088722655146	0.10511464601640447	0.1064631282904585	-0.032371021425373334	-0.07686657207195344	0.08340475364279179
2749	-0.04599792259720257	0.017274685374934613	0.049134749801553065	0.01581287108645001	0.04544695869492859	0.048119361452696276	0.10264705052957777	0.1809816909448564	0.2080643877257259
2750	-0.12700591100181347	0.036443850634720006	0.13213120630073102	0.06009269235238851	0.00020745281179276767	0.06009305043703418	0.050318174308914526	-0.07756719510996514	0.09245857679528549
2751	-0.03010813529394211	0.06427022687522699	0.07097296579312064	0.035627584834689016	-0.06202024125913328	0.0715250664242548	-0.02013066548927034	0.03551322737829011	0.04082196727085839
2752	-0.10538385913825596	0.08593534198297739	0.13598029551594248	0.11244958479375512	0.13204614995717773	0.1734390234024667	0.20624060133096261	0.03131669081050521	0.20860469975692744
2753	0.14745474390352095	-0.035587680151454595	0.15168844543410412	0.16434317536459625	0.021027945487460828	0.16568299182578172	0.04682075800051647	-0.008377898407504353	0.047564404353144074
2754	-0.0503999238571098	0.038729497519450824	0.06356198787728097	0.2812840150639472	-0.05923628770647675	0.2874537091633005	0.16778347626633106	-0.11080956901336417	0.2010722643552362
2755	-0.0577782272888542	-0.07410952658456667	0.09397098211273036	0.029247658820551758	-0.003962576281672714	0.029514870104262257	-0.028700942728695687	-0.03428462687527249	0.044712187974785204
2756	0.03244481555057816	0.030586201711133448	0.044589032185338814	-0.14177206774179058	0.07932150397556265	0.1624537478322001	0.002768458066963755	-0.04275321861274535	0.04284275973624636
2757	-0.18051146784958774	0.11279328864173077	0.2128537431849145	0.02683910990596155	0.09807020171365961	0.10167645885209697	0.008441672650255048	0.0006467298839189087	0.008466409904842659
2758	0.04807116235392164	-0.09379173065147968	0.10539319422361582	-0.09795080618624549	0.11746857518920698	0.1529484442206517	-0.03866281503531585	-0.08880946052797693	0.09686038171370863
2759	-0.03205090116604646	-0.045509243236096834	0.05566283756221833	0.1737524965432478	-0.005548715240436319	0.17384107194742787	-0.09532667115222335	0.0928496919003432	0.1330723093620637
2760	-0.04016236824957458	-0.03677183400941465	0.054453499426853916	-0.04657013530529465	-0.09612632209591715	0.10681314199124309	-0.07971363353693278	-0.04119978397271569	0.0897311850532403
2761	-0.07575087927723002	-0.010856105601213958	0.07652483740654524	0.010270275478612497	-0.057594837935174066	0.05850336669958024	0.07170847345256823	-0.07528492521212535	0.1039707897877716
2762	-0.10756401511845182	-0.0212838402041748	0.1096495289649681	-0.16515273602632316	0.006886990985050224	0.16529626995733612	0.08337687192195063	0.13082633799779458	0.15513617722956352
2763	-0.11151699746435603	-0.011189446082726389	0.11207695760995404	0.04164986011833746	-0.08966466440504473	0.0988658833508626	0.11489956095829501	-0.04220592967245201	0.12240608484844583
2764	-0.011213606332937682	-0.031221307408733225	0.03317401096190692	-0.13264297514126042	0.16969626646175956	0.21538565807728594	0.05598546969849414	0.1156611929995193	0.12849857735956868
2765	-0.05982243107083317	0.022331804263146075	0.06385477852809494	0.04096866766788243	-0.09096504612744045	0.09976508080209612	-0.0859543471353357	-0.11306105156703236	0.14202447385188563
2766	-0.06311876626092233	0.020466360477122754	0.06635397927389494	0.1844944920283989	0.07902795419568896	0.20070783525605784	-0.022998190295740788	-0.10381475403824943	0.10633165056981543
2767	-0.06451406950313171	0.0543375683167188	0.08434830463280808	-0.02078958112190741	0.0071655779646716215	0.021989820162797064	0.02442949870125312	0.055162254873237955	0.06032971713421664
2768	-0.06491437076624129	0.11545957491215413	0.1324567437727214	-0.0031608815243856832	-0.044632689862635765	0.04474447649023767	-0.27551743777010956	-0.14329156755670208	0.3105516572943431
2769	-0.15061110509761716	0.0754054241369187	0.1684330222016873	0.013989009022915116	0.007844323141040933	0.016038259849007024	-0.18987798490240052	0.008053711388248647	0.190048708013818
2770	0.019320694296485776	0.17433578076459366	0.175403117654444	-0.04216334607773444	-0.019159410974623564	0.04631231781465196	0.04756478977502871	-0.0030167898480887812	0.04766036348298455
2771	0.03884312900152861	0.02851475811751848	0.048185891100300075	-0.0010959739586127951	-0.006162293645257643	0.006258995277865299	-0.07772160194900056	0.05713608924682047	0.09646336145884364
2772	-0.06257811328514937	0.004027916422105214	0.06270761016840343	-0.0033842256175848334	-0.02131937754087821	0.021586311444089276	-0.08690708426477749	0.033734340459756165	0.09322471250510711
2773	0.012308338532580404	-0.014730912140010096	0.019196222803179286	0.02745297731442363	-0.05832363612328349	0.06446171339692607	0.0984999368628567	0.1153168071075461	0.1516581800084181
2774	-0.0512677195186947	-0.0020227006822118947	0.05130760550539628	-0.06349118118461271	-0.06043639091752653	0.08765664512946753	0.08417857283874122	-0.14404714175937994	0.16684007664291622
2775	-0.1969047256439629	0.018261257900781418	0.19774970169647071	0.0339522538454366	-0.05705162912496463	0.06639008907207065	0.04605837386856063	-0.27289555811393	0.27675505314579074
2776	0.0059489767570358775	0.0705843331817304	0.07083458488030603	-0.01670646581280205	-0.07145906267831098	0.07338599075312059	-0.0003099408729759303	-0.16092193998980456	0.16092223846761203
2777	-0.0056263190544888686	-0.1073689232975095	0.10751623670948207	-0.04876610281179171	0.03651484101754564	0.06092180560346905	-0.1196944715489102	0.05357116300667857	0.1311359448254406
2778	-0.010596318172699619	0.060349402038711954	0.061272606320011996	0.015103605549787109	-0.17862697820921108	0.17926437528063832	-0.08865736430751911	-0.07050242842812503	0.11327277104502677
2779	-0.06702522263212173	0.07256679323985318	0.09878420901136518	-0.06839614533676265	-0.04419895575274268	0.08143451594109506	-0.0649646421751794	0.01479289768063829	0.06662758103622653
2780	-0.1309040467666238	0.10204546957835378	0.1659793581182466	0.029428301770021044	0.06146790031769608	0.06814930457850356	0.07709521082767505	0.11761083578806077	0.140627096348214
2781	-0.09155264479652085	0.029760504756369772	0.09626824197310256	-0.004996965823990669	-0.004608825214511158	0.006797862701176346	0.188550346095914	0.15676248004377677	0.24520544072749376
2782	0.02963219854397919	-0.0430180994222579	0.05223623329120379	-0.09938191387543426	-0.02358496800847857	0.10214213391889357	-0.048743037862025995	-0.06950740523799766	0.08489501235607498
2783	-0.0254251055872099	-0.14339755170601137	0.14563410942975888	-0.10866066386133552	-0.1097454254165682	0.1544383316105483	0.06438822332445722	0.0034899754500112025	0.06448273591839802
2784	-0.08322652007881022	-0.17275778032429598	0.1917600174880215	0.04388279590445656	-0.09848995769573388	0.10782379859427899	-0.024790282305127618	-0.054050744552067494	0.05946462043434547
2785	-0.08623132614836608	0.022723094868548892	0.08917500013855317	0.04071942654489825	0.10769986324231606	0.11514048914503945	-0.08175333648764004	-0.11184086128161655	0.13853514456294147
2786	-0.027769118300379137	-0.01897616830676915	0.033633597708054984	0.1497235797451858	-0.10014198261227429	0.180126530564573	-0.05421167028324256	-0.13068712546883757	0.14148508740572874
2787	-0.1399746222228093	-0.11280554051198055	0.17977203574699338	0.11929990468115187	0.0015094595026499387	0.11930945362762359	-0.08622094509072396	0.0899192871674444	0.12457740395849871
2788	0.0039814042905892515	0.07408740529034132	0.07419430707797207	0.038217403200324795	-0.002578017846267906	0.038304256726790456	-0.030539957743541384	-0.07702383953427216	0.08285747326330076
2789	0.11139574256321881	0.023809070255607166	0.1139117346354069	0.03960981574356196	0.015351820279971702	0.04248077081630557	0.028534829097283086	0.0006452059596844873	0.028542122596989277
2790	-0.04128152918042338	0.04918552146047776	0.06421355131756275	0.0062701698991402795	-0.043741445737797445	0.044188563065534994	-0.10425385432040196	-0.09405851890743444	0.14041321561633646
2791	-0.04914390225215418	-0.09748803147205118	0.10917435325599564	0.03646742283075427	0.11069464473790813	0.11654688885409474	-0.02923628456709943	0.02189092776426595	0.036523595848009356
2792	0.0951849770022318	-0.15518593869693684	0.18205179322424933	0.07321580535539204	0.06959165373668529	0.10101263497031131	0.040675740840037944	-0.02683355685428111	0.04872941274361787
2793	0.031315997693552304	0.06118970985764563	0.06873770656637758	-0.0992061459220887	-0.02958477737759819	0.10352351636800598	-0.012273491773308958	0.12274515539305302	0.12335725261521599
2794	-0.09103829381985866	-0.07345897448749436	0.1169794506500405	-0.025010134443394578	-0.13267085319051813	0.13500763723277542	0.053541081491688305	-0.06298561426443137	0.0826670128380562
2795	0.05362100535287669	0.016993073734313753	0.056249237950331876	0.031886206667269074	-0.021904722123242015	0.03868523008751845	0.09561166360573392	-0.04790754023538844	0.10694261371811234
2796	0.007119022849596331	-0.07549749887870028	0.07583239956161497	0.024233255876448367	0.2009684745209002	0.2024242535904014	0.10365943491663301	-0.04972721896072972	0.11496988628681874
2797	0.13002575019406043	0.15715671366088613	0.20397286182778815	0.037691267825161676	0.18839496736581016	0.1921283305476648	0.018105398388326643	0.1675968352573904	0.16857195685846704
2798	0.0940384145781909	0.12688888266740078	0.1579367340455067	-0.056076365272531306	-0.1076858818071789	0.1214117287693741	0.01502464020917367	0.1801241239138063	0.18074966066117903
2799	-0.11545045004261792	-0.0777366329129314	0.13918257977089973	-0.11957123720818566	0.030853951650965918	0.12348784191156774	-0.04468942005654634	0.0681532458484218	0.08149852259192107
2800	-0.08072116756819628	-0.023845344503169066	0.08416951555074817	-0.043711526034758356	-0.02511575349454137	0.05041327783318523	0.004902308240925081	0.1578291869136175	0.15790530348250703
2801	-0.04975856955148646	0.044434497967589005	0.06671086758124037	-0.03910716133135468	0.018935357218571126	0.04345017629873895	0.1406703545843288	0.13017024187021117	0.19165709099177644
2802	-0.10888435272450835	-0.013795831252564516	0.10975485059068861	0.0016555842790167816	-0.024369872497042457	0.024426044395829502	0.062499621793347886	-0.09533563138899095	0.11399598824804794
2803	-0.034067699648874135	0.048987350610097145	0.059668825019121026	0.12291659057630563	0.05147756966833456	0.1332607534792648	-0.06417563752239273	-0.09159481038748044	0.11183971450841619
2804	-0.11876386727188588	0.11233727544614691	0.16347635799722726	-0.005415264417270775	-0.08860273160866051	0.08876806372353341	0.13922348685605257	0.026396544413822345	0.14170376441488186
2805	-0.041490480201947566	0.05861321753392516	0.07181204089195234	-0.012181847860577511	-0.07870981717884255	0.07964692547503058	-0.09510402193069739	0.010157149510584192	0.0956448779264992
2806	-0.02822976903783181	-0.011665061311224136	0.030544942549036586	0.04324714650391714	0.06910585565760004	0.08152260402428473	-0.10204837255421376	-0.1576336721972037	0.1877824404765767
2807	-0.03486482897404859	0.13966361746574119	0.1439495826426966	0.013450925757745565	-0.05318156522814489	0.05485623286241786	0.1048329262038629	-0.007775081232410846	0.1051208557073008
2808	-0.024863392793180023	-0.032156271939250664	0.04064743689605774	-0.0321876629569786	0.026154600733674826	0.041474194219659	0.045749251851245606	0.08260478530532653	0.09442745681361851
2809	-0.1291896775365042	0.09557521531178814	0.16070032533844042	-0.07554972956754873	-0.06918915189623608	0.10244462102936482	-0.0002085152866553823	0.08784413330963109	0.08784438078525575
2810	-0.15024382131089034	0.05576283812579474	0.16025822898666492	-0.026627567320186417	-0.0021287144011266257	0.026712520779451413	0.112685788335206	-0.05174183454423907	0.12399719486637696
2811	-0.058514594881202336	-0.03530453616038371	0.06834009136378931	0.04339414735480138	0.0543328852471274	0.06953498719297882	-0.16451354516725172	0.06027619686985094	0.17520823739935976
2812	-0.08691055899272948	-0.019595776102369997	0.08909231002439508	-0.08582022521912787	-0.007548808912343292	0.08615158485284473	-0.05154660708886586	-0.1356529746971295	0.14511644374967977
2813	-0.09364770886622181	-0.048755620735589346	0.10557937265017854	0.2078706876464864	-0.015738479831138037	0.20846563872738894	-0.03813892100232959	-0.04565329191222125	0.059487816884169
2814	0.030024438340339202	-0.00598091489507769	0.030614346973845328	0.014070357912023797	-0.06564037368637139	0.06713146527120444	0.024936146674317098	0.08997481776111865	0.09336637104498369
2815	-0.12162403926768281	-0.0540362022034518	0.13308763307069213	-0.07924668646962238	0.026021278703593925	0.08340949743155597	0.17516310769962073	0.17712274335601833	0.2491075681567119
2816	-0.013665800139965	-0.02272003214846276	0.026513278829534623	-0.0805662037160451	0.024698868836581095	0.08426711875353231	0.10886765528209671	-0.010802764685804751	0.10940231300789902
2817	-0.09322817420054147	0.048588006843427727	0.105129857194726	-0.034873078950947455	0.06359052894172532	0.0725250784667443	0.0073075374788795595	-0.09579586358200326	0.09607417750585746
2818	-0.048003427163843426	-0.020440247755386182	0.052174062021046345	-0.0832767342481218	-0.03168887682259791	0.08910218505351082	0.0951785226746344	0.05992975050693138	0.11247455789799282
2819	-0.07798090931028626	-0.01350785465097226	0.07914217809822321	-0.052702819522745685	-0.24752728160309714	0.25307576399858217	0.09656081915614169	0.1073981216202022	0.14442419576945145
2820	-0.054073425821388	-0.02270118196941308	0.05864536676387621	0.06615101609899268	-0.02313576659287134	0.07008010150370082	0.09271961335312254	0.09254093318410732	0.13099904967188866
2821	-0.07255335476050134	-0.0029324732809146215	0.07261259316775873	-0.16308091362220795	0.025901498581104708	0.16512501935382481	-0.14007181206769126	0.04707041618830571	0.14776920049884187
2822	-0.07526638772907683	0.035782206671951734	0.08333903908792083	-0.057515213989418515	0.0005735570514253542	0.0575180737502556	-0.09782867932935593	-0.03480271844234678	0.10383486750751511
2823	-0.07034081771509866	0.018961985194169997	0.07285181891574609	-0.0007707423896729731	-0.050330392176657864	0.0503362932732181	-0.014138012485710786	-0.05569134525513858	0.057457891828478706
2824	-0.09513961729156617	0.04243211953778	0.1041730845605242	0.15123598412507344	-0.010176877152574286	0.1515780054059891	0.009518342770869659	0.005614800125459089	0.011051010340806949
2825	-0.0063522325135924205	-0.032456141112336044	0.0330719209271341	0.0608947500117292	-0.1390518117698575	0.15180110979657188	-0.04032320307062417	0.10265153957369426	0.11028734869750254
2826	-0.03988040835330838	-0.06081828737634149	0.07272764983015667	0.00300902448005282	-0.09536570888036772	0.09541316816130048	0.08441651724546938	-0.08410267491200751	0.11916127018125247
2827	0.10346691706173633	0.1072569492286573	0.14902837341962433	-0.1736092668846197	0.026803903424572395	0.1756662369011442	-0.026114881730882594	0.16901862828508182	0.17102421979119986
2828	-0.11983268192409549	-0.11262184679977667	0.16444923847106682	-0.03333957215958964	0.1492760557483689	0.15295380966675734	-0.062290540520701515	0.03002959665745686	0.0691511974861658
2829	-0.028722979086770132	-0.027815335838029306	0.039983777152757735	0.039001275575464484	-0.05534753697492779	0.06770856183455916	0.21615700713082436	-0.04555842090629866	0.2209059108471992
2830	-0.055652286049937084	-0.10794034861739747	0.12144256174105239	-0.014768783125506725	0.02208319653183064	0.026566605429969952	-0.030296032091329663	0.013970209924753592	0.03336189931374652
2831	-0.08470070327931051	-0.022450470019849445	0.08762552561966154	0.11093599142261236	-0.02131125213145593	0.11296443537825704	0.006668240546301526	-0.03399342851352458	0.0346412848215456
2832	-0.1676693378915252	0.10470268194905272	0.19767563956215478	-0.006127420562545621	0.08764855327359454	0.08786247306845196	0.03568114500419833	0.043744621214714466	0.05645118239708956
2833	-0.09160227558660178	-0.0657507219521787	0.11275697020528909	0.002443837801989579	-0.20492468024632876	0.20493925177296443	0.04651546836586621	0.1830243176584106	0.1888427643613138
2834	-0.06915512706323941	-0.020981881092313356	0.07226804918706997	0.07393391107946874	-0.05025884593397421	0.08939896421168282	-0.03554071692329802	-0.10410885445210806	0.11000816394591913
2835	-0.19870741382122567	-0.042235702808596884	0.20314647646281228	-0.18255844352008924	0.052385785327539326	0.18992592188761556	0.06028777486090142	0.0423466045832961	0.07367394870246044
2836	0.02198470228062551	0.1134529000556485	0.11556334914411535	0.03995070430307288	0.1582178501925843	0.16318378257006613	0.0009059976028389907	0.022553759860870652	0.02257194975003644
2837	-0.049967096697131584	-0.0393314286265412	0.06358987364467084	-0.09409292301282719	0.1248187288183122	0.15631120633184678	0.03673535595647698	0.007357061589285959	0.037464819931205
2838	-0.043903639604908784	-0.07491189974309019	0.08682927094981571	0.04448832162133815	-0.12180948308551234	0.1296794545417405	-0.11134260219962648	-0.04409827765096493	0.11975739290902196
2839	-0.00023434973808445994	0.022587790208885725	0.02258900587277745	-0.05860805383130771	0.07376962599760054	0.09421709873329429	0.020198167217658495	0.015831952463733527	0.025663528162869823
2840	-0.00939160676409023	-0.016023936874437324	0.018573336549130248	-0.18463303461631925	-0.033808943837765	0.18770296256334393	-0.04347121553161639	0.11600194763225792	0.12387977411294127
2841	-0.07159878669102164	-0.005303945632595074	0.07179497262970397	0.17156562215146517	0.007356991192128111	0.1717232891125149	0.08258267498362977	-0.13217174459896833	0.1558501468648225
2842	-0.037803749045892565	0.052526297586108196	0.06471580471592096	0.05640102860982607	-0.07153441837024783	0.09109472564213622	0.09849271368351624	0.023798974070966077	0.10132722149340533
2843	0.035290822264135796	-0.08724828444159075	0.09411538277072219	-0.11311792515415398	-0.052345235019308524	0.12464224251997164	0.02469786047830714	-0.07791181475355978	0.08173270575723614
2844	-0.08451320575106584	-0.08134199364645944	0.11729877184652292	0.03237952027783299	0.00578889661809471	0.032892927164932986	-0.012441183603730768	0.19929016355472365	0.19967812183394115
2845	-0.03543524511247495	-0.09462370408340867	0.10104109050601974	-0.02881937009834433	-0.00584590439437321	0.029406303593846935	-0.050573998178856	-0.06594390077989802	0.08310431602428339
2846	-0.21872256919218688	-0.014295757521823818	0.21918925830695662	0.007665069498635646	-0.03629128245924214	0.037091919240656857	0.2226200686844888	0.20297368702056057	0.3012607053762687
2847	-0.0848950767275514	-0.06173808661713876	0.1049703071907583	-0.0785737096040914	-0.07238898056717484	0.10683628760165201	0.08895036357388339	-0.04621569236790434	0.1002399990072367
2848	-0.1500463026683502	0.017182404088398454	0.15102691135919838	0.02444077694553764	-0.09590635025868406	0.09897161005885936	-0.0012601417648761969	-0.19661412654667562	0.1966181647635329
2849	-0.02017487966978054	-0.038907829929801456	0.043827445733655046	0.04592862470779854	0.08584077497224991	0.09735541698018786	-0.01558052686929707	-0.016824167864440617	0.02293044792095794
2850	0.032613623657676234	0.05635378071587537	0.06511065234704307	0.11550912023321883	0.020452317004865474	0.11730581455290147	0.0194543844342525	-0.13471562948941487	0.13611309232562824
2851	-0.11434005245555133	0.06736913499893671	0.1327111447695452	-0.04001130313848116	0.0032342400056692856	0.04014180722455958	0.06787267462669964	0.1426647919331077	0.15798716029569854
2852	-0.0015562782913564849	0.05308826167905432	0.05311106786936122	-0.1150600559720393	-0.08074853105055212	0.1405672143393003	0.06006928730775245	0.016246383240833235	0.06222752000577668
2853	-0.09118157953373814	0.1325224477669633	0.16086105684227905	0.01778911137484767	-0.007012120542149603	0.019121253044828708	-0.04270726285749511	-0.0020154888259546803	0.04275479500578537
2854	-0.05207421694020242	0.02707407494557549	0.05869181888554744	-0.07510242045380805	0.017700514806082503	0.07716010486268737	0.13948681045264447	0.1064083508020382	0.17544032435749085
2855	0.07707124250158917	0.053484073311623935	0.09381110018938019	-0.11906339907908324	0.1423965916987602	0.18561487636417634	-0.040034793739760745	-0.017128937013058846	0.04354520861108055
2856	-0.013995661990013102	0.001557683278962753	0.01408207838837214	-0.03621115368241805	-0.12808225516871197	0.13310263611256817	-0.04143653705706821	-0.06731066775755233	0.07904247337507463
2857	-0.07858142750771195	0.08785370350671916	0.11786990272752544	-0.03015453660566342	-0.022340979172703834	0.03752886127099357	0.1639262842443909	0.06437916493671268	0.1761150292965404
2858	-0.12404477360713682	-0.1062449827146427	0.16332514261827707	-0.13035226863058144	-0.06853835740404211	0.14727260564267705	0.026336981279854833	0.08779723582591746	0.09166237615078059
2859	-0.0544114008505383	0.014037949262352222	0.05619310066200597	-0.07744046523278238	0.002763339514909721	0.07748975223050103	-0.016966115358964556	-0.12711107316853135	0.12823834836907963
2860	-0.03394257928825709	-0.1278374488357464	0.13226682128777306	0.06099805498878489	0.08274542604487234	0.1027986782199181	0.07322644688139987	0.019077227549147934	0.07567068873636902
2861	-0.03128551808049311	0.011641885877381995	0.0333813892513006	0.06232904246601464	0.13163657103982382	0.14564716396089847	0.004925033376583194	-0.01992412785845139	0.020523811163630824
2862	-0.022780960225641796	0.047856699364758455	0.053002224697564784	0.19831606510403535	0.027701954824990743	0.2002415041380628	-0.030939314675003528	-0.05402550739731929	0.062257502697238745
2863	0.025010990333521103	-0.0825679938086395	0.08627295775065914	0.04201014076335998	-0.01719515971604295	0.045393010966640515	-0.02738459832051558	-0.11107317876367488	0.11439915762733248
2864	-0.039523095546908776	-0.0787476869865975	0.08810943926361815	-0.10438682801276035	0.016247840582061992	0.10564375128773926	0.012425414066247876	0.06551934321261763	0.06668714456123079
2865	-0.12234197755083814	0.057384353847706765	0.1351315046078027	0.09808721260123143	0.027601536232291828	0.10189674223576382	0.17702303062438654	0.20540400645122603	0.27116039393255387
2866	-0.1264698291300592	0.11453755205809436	0.17062669343232037	0.008336603499468093	0.1500410838189295	0.15027250510810808	0.1015787066038047	0.08828080181992021	0.1345798410062587
2867	-0.03225154724163641	-0.055520288414327365	0.06420798022901514	-0.10965246366080196	0.05238763420955202	0.12152418279896934	0.04061517619827734	0.07611735066549949	0.08627539400055922
2868	0.007282365400483897	0.0343566366303057	0.03511995624104661	0.09856344772545889	0.021272532775798176	0.10083290077264799	0.0769419098497921	-0.007489155454667014	0.07730552982004395
2869	0.0006894139125257801	-0.02983988665458197	0.029847849622729666	-0.021890181086588786	-0.14662507856204193	0.14825010519837287	0.04521310225425041	0.056335734471752	0.0722353071144925
2870	-0.017190999041910078	0.00941007096648381	0.01959795610907461	-0.018012120578564234	0.001414464105829358	0.018067573064565613	0.03997236068475553	0.03361330042147385	0.05222684734824076
2871	-0.10899283919404883	0.03190522234511088	0.11356664214667417	-0.08830181223276877	-0.04035359482806313	0.0970856459994918	0.034673766653411334	0.06367323697423415	0.07250207721653358
2872	-0.058548118082041585	0.014134722076427521	0.06023016270214229	-0.03455655924681681	0.011936669569905852	0.03656008571379281	-0.03016979679013932	-0.035751206925523894	0.046779968308988076
2873	-0.1076387825479759	0.008521735402029903	0.10797558743842356	0.023179998990305185	0.04252606492337634	0.04843323808148459	-0.05520754405768864	0.0908015837425601	0.10626758927838151
2874	-0.1801607755770444	0.0827171040614259	0.19824233745804887	0.04305540483622071	-0.02377925615563309	0.0491855762284643	-0.0898922343273519	-0.019973046697665867	0.09208439817227826
2875	-0.10715285376602807	-0.02438426846741187	0.10989234103837543	-0.1195734220254282	0.05542994773501552	0.13179636702420028	0.20615399867882	0.0287097190400738	0.20814350611687818
2876	0.10374728843185592	-0.09182289403799643	0.13854581814863928	0.028817866487228706	-0.08327657583189306	0.08812183333976191	-0.005764400468376595	0.06502949004948196	0.06528447663001898
2877	-0.029849762874869366	-0.13582243064834046	0.1390638019432418	-0.012331827564768395	0.08878468511280116	0.08963701401578725	0.013474970884787486	-0.044310462857122354	0.04631405789777323
2878	-0.10995695875851061	-0.02642054773587789	0.11308659567819966	-0.033313644893384946	0.08633078450045183	0.09253541640121368	0.07833719755859579	-0.06065154832120176	0.09907233132965802
2879	-0.06800815165820563	0.0615258190207335	0.09170896956207474	-0.12682431181211404	0.006991554149255654	0.12701688035862913	-0.1028977136939377	-0.002774224174744983	0.10293510481469048
2880	0.08241153255744597	0.02269112828122227	0.08547834814233288	-0.04823755101142876	-0.03242690103507826	0.058123706336734506	0.03412122195506911	0.018777209053048742	0.038946647705919255
2881	-0.06631329058031284	-0.03092784705251428	0.07317092476450412	-0.005476921211083526	0.0005533915475273237	0.005504807731182927	0.09336078380696171	0.006163290914323979	0.09356400006383242
2882	-0.05533898817111287	-0.07079818094203742	0.0898598132454327	0.02803211857773983	0.05576960394310442	0.06241833381248809	0.06491008036356712	0.025634635427688665	0.06978863135436353
2883	0.05053378574367761	0.020808712721679945	0.054650398230217126	-0.04740218826898747	0.04794726744428534	0.06742334838957761	0.16605184206726528	-0.013023835371755861	0.16656180396994566
2884	0.05362376993002234	0.15615220973355937	0.16510306267959257	0.005301492996606269	0.04557010649774364	0.045877450171176275	-0.05475513406494599	-0.07629259415094122	0.09390785179499336
2885	0.03756070035798379	0.023128205308496245	0.04411031729849829	-0.1174951207672531	0.11024289290059149	0.16111672426909218	-0.010508361944378276	-0.08854903073158701	0.0891703791303906
2886	-0.07226049970335059	0.06611182388823096	0.09794055888755382	0.02172110120102614	-0.01454592341589373	0.026141731492123173	0.10782304482856812	0.022115508896302892	0.1100677279217022
2887	-0.1459388708616964	-0.017647109735746833	0.14700195410406078	0.12275745856983848	-0.10601590879090256	0.16219977358580553	-0.03166642497504793	0.0003522161593816012	0.03166838371188635
2888	-0.07627945559665314	-0.08371494236362984	0.1132552291113644	-0.0670945011071897	-0.019597138340440662	0.06989792493312694	-0.12225519869873522	-0.16851828829106888	0.20819401311617738
2889	0.10202612482359179	0.02822371409866422	0.10585796230819045	0.1358070166501432	-0.056543459264164764	0.14710781269861412	0.03816060199741077	-0.14659972852651323	0.15148502219312698
2890	-0.063088803615123	0.02798367776058671	0.06901654412237627	-0.12235773773587826	0.009059795817272712	0.12269268879640971	-0.07850107011061173	-0.10556962096851673	0.13155745087203333
2891	-0.047150447066970316	-0.015546365560151869	0.049647297416325155	0.00037825571267953564	0.05151307049816922	0.05151445922780833	-0.13536675757761543	-0.036400014537919925	0.14017531920933043
2892	-0.13546448966284627	0.04787475047685029	0.14367539696425433	0.004281730223724131	0.11971553489060457	0.11979208032191575	0.01578136313124851	0.0909447668337771	0.09230385710646338
2893	-0.015882745073707117	-0.0857976273889929	0.08725534056237952	-0.1569685873964155	0.04396751140232544	0.16301005946916206	-0.11091671979480183	0.0686853885903794	0.13046149369009236
2894	0.00032105746336075333	-0.022315724793258454	0.0223180342087566	0.05056849137320271	-0.166267527037849	0.17378740710144544	0.16512049273726875	0.1016142353807695	0.19388200007689432
2895	-0.0783303932623454	-0.09628606551660002	0.12412355506228734	0.07071986655567734	0.029933020720509355	0.07679378396138097	0.039266279305015465	0.008209930550208862	0.04011537922167431
2896	-0.08560735785788212	0.12733794733982165	0.1534391493463343	-0.06956689221819057	-0.02604962258797355	0.07428415261597324	0.08280086280736124	0.022704949478479213	0.08585742607639568
2897	0.001108816513817151	-0.11689664904496871	0.11690190773466402	-0.05722811342333394	-0.016262490191620266	0.05949391190051735	-0.07438339131807782	0.13072589610797858	0.15040661161402546
2898	-0.14996782815081772	0.007927650539317925	0.1501772190558433	0.03180749283957919	0.08576422546061267	0.09147250389925207	-0.040493723896880024	0.16656983950661675	0.17142127379148953
2899	-0.16971868606583532	-0.02751769762650392	0.17193503448272915	-0.05803128467221262	-0.03316305312967147	0.0668387469480749	0.07185953798116304	0.020067146935074914	0.07460887068559677
2900	0.09991951262965876	0.03538377734087386	0.10599962595715644	-0.033583316365351015	0.014000978784663802	0.03638497691388383	-0.0036009187728525184	-0.019365200433632827	0.01969714709909673
2901	-0.08675838426396928	0.053441058058677486	0.10189682981587549	0.17502043227807593	0.05586936471206079	0.1837213586607007	-0.04647815769802555	0.017991842686595615	0.04983899624051167
2902	-0.11647403452085194	-0.03631018330966106	0.1220025824708059	-0.09994766757279296	-0.03154669578869329	0.10480806394751259	0.10883027965795605	-0.03978063058390231	0.11587289734912917
2903	-0.045284213382372894	0.11011697140531494	0.11906471926284137	0.09352120295860639	0.05942885686737549	0.11080615701028465	-0.14570483014461735	-0.06504178695935679	0.15956293923821457
2904	-0.004249102326293756	-0.11669951561975456	0.11677684623445118	-0.09870783846356403	-0.05301822397466631	0.11204539012193644	-0.2603075127138722	-0.04867056162117977	0.2648184750802024
2905	0.059747614101661524	0.003582231016204851	0.0598549059801661	0.011019510903471991	-0.047238838994239946	0.04850708742107139	-0.019816715831787977	0.03912158832353512	0.04385431448915826
2906	-0.07380434633200919	0.00911627331583071	0.07436523365568137	0.08842343444227005	0.04847609066063837	0.10083965055624132	-0.029328696837886848	0.002483182414601292	0.029433631327324513
2907	0.020226900521159216	0.02721097038214456	0.03390522693967435	0.016410294775191073	-8.434749476753572e-05	0.016410511543170647	0.07695326081194465	0.060258108387243	0.09773865139237344
2908	0.0514858837555055	-0.06586560150813053	0.08360067995006544	-0.09126271354018899	-0.07996698563359213	0.12134084915658751	-0.12588534907034798	-0.009793675327515258	0.126265740353368
2909	0.01164685181934346	0.028181579172977454	0.03049345113273571	-0.03274006645788471	-0.015860532150360495	0.03637950565578546	0.01997978854353541	-0.12742475491509508	0.1289816270459341
2910	-0.08307447383434098	0.012805517904943213	0.08405563331310059	-0.006177354902449413	-0.08434065205749644	0.08456657320167642	0.09722782139410063	0.10442159655359119	0.14267837635691016
2911	-0.11682768116001183	0.15670465166585718	0.19546113408793836	-0.02950728679930882	0.03241206113910758	0.04383174285311859	0.04938961325262484	-0.12019500715805355	0.12994681082261464
2912	-0.07516944104352048	-0.05008002778262348	0.090324160939937	0.08870474597846029	-0.06296288042615932	0.10877893302777888	0.006628144688887905	-0.007447693034099125	0.00996997660714415
2913	-0.04503137051068924	0.10393614875261545	0.11327200601912539	0.05003980365268545	-0.030148042227050198	0.05841991441044153	0.14168182080882125	0.032079302869139445	0.14526809704912125
2914	0.03387785534631267	0.0880875664818978	0.09437758447623276	0.005942975613831389	0.03235991550174674	0.03290111077800844	-0.006043047498116282	-0.009729465336381372	0.011453423889664442
2915	0.011865103146296596	0.06380807200084448	0.06490185455853485	-0.039463666723638956	0.02912112244368865	0.04904508908804995	-0.13003421321003383	0.016844527190661943	0.13112068754178147
2916	-0.04939306256985293	0.0005591637027025671	0.04939622752878834	0.19901396938901184	0.17538524984791543	0.26526693325061507	-0.026291098055163026	-0.11943144171702431	0.12229100992122509
2917	-0.08454852708869413	0.02533155079359755	0.08826177484322564	-0.06059214581932302	-0.0025332044384667116	0.06064507613745053	-0.008536207796292722	-0.04473811004596567	0.045545200998858525
2918	0.05966769604011566	-0.15703916317491232	0.16799265674847924	-0.00034697521265165656	0.05780093461470479	0.057801976040024565	-0.00015075450402478175	-0.08932007502656006	0.0893202022482641
2919	0.04612155420824663	0.0682477838362718	0.08237085504683506	-0.03668482435246522	0.06114007991415191	0.07130137242494079	-0.025903501034476247	0.08954326592378593	0.09321474045525716
2920	-0.20566362270221242	-0.04389898188633092	0.21029656752703882	0.00971419887489669	-0.10569465798103499	0.10614012618001266	0.17628027068157975	-0.10628233920893604	0.2058413696497727
2921	-0.15282236790305692	-0.04047637093326407	0.15809178579364733	-0.05031402385963991	0.013894184828473948	0.05219721610389016	0.002586726843203066	0.07513374401788593	0.07517825913059278
2922	-0.13841782534866492	0.043685252536881145	0.14514784071237363	0.060466394384926035	-0.08977731633264663	0.10824117228580589	-0.06746435644580694	-0.06100386394438887	0.09095554302400927
2923	0.014847552707745255	-0.08102227803357982	0.08237147175545659	0.003832181879770917	-0.1007345144594733	0.10080738078804288	-0.03864946749519904	0.05626332807286192	0.06825938340987955
2924	-0.09275975700565692	0.09720569772976416	0.13436264432824624	0.1018373947316293	0.012091982664620386	0.10255277183229695	-0.03686541893039775	0.1578490896618038	0.16209686678024934
2925	-0.10802877741545656	-0.09413408487862239	0.1432879711832572	0.012372648268672912	-0.07831217832509471	0.0792835399007999	-0.0855916735105132	0.08325532590372309	0.11940428746768447
2926	-0.07974725812254665	-0.035046388564359834	0.08710840676690268	0.052879263905710516	-0.01889112239917569	0.05615239137125342	0.0017597202606367563	0.13286865902185455	0.13288031142972814
2927	-0.041439516470343316	0.03197439751341549	0.05234114654496753	-0.08066376461880334	-0.001840222516151838	0.08068475284331397	0.04873230945617347	-0.06140013160674612	0.07838886493793616
2928	0.06856088862327456	0.03947719359343952	0.07911412176613579	0.10136972512704047	0.003705649860573967	0.10143743398381543	0.13776484049518684	0.150859964821382	0.20429850773457178
2929	-0.04292532253284599	-0.059242675096315325	0.0731592637136025	0.017638892644215823	0.03860015682245265	0.0424393996238414	0.16383610700729295	0.07066778189096665	0.17842703090253556
2930	-0.19240510119927942	0.048808092256515875	0.1984992514777462	0.11537004758250713	0.036934443196582324	0.12113794192337726	0.03647431931392506	-0.09584832705066582	0.10255377988073167
2931	-0.06313643104300544	0.06678121196879165	0.09190179104276947	-0.09912900590355829	0.05248412562870511	0.1121656955331593	0.12586650119942272	-0.054703434028375554	0.13724008823474693
2932	-0.05365267228926889	0.0706946052409917	0.08874872649204232	0.09088996292145865	0.057730852494735904	0.10767467989101748	-0.13519106005105727	0.03021079763351318	0.13852550310820624
2933	-0.009876805948187968	0.018096216343034575	0.020616118491900284	0.05098467208706381	0.03950158182796039	0.06449660266042292	0.0059396947794824895	-0.14922181299750506	0.14933997940382804
2934	-0.030075249578461083	-0.15750048407376535	0.16034626007698818	0.048029710203750305	-0.16695709428074068	0.17372830625123922	-0.08456738053671173	0.15297458746425152	0.1747937820996472
2935	-0.0907164237956723	0.14314377764668884	0.16946861250756942	-0.03340208031037693	0.056408719195966746	0.06555640754640463	0.0020577024856720115	0.03839883346169609	0.0384539276373508
2936	-0.12755786144506687	0.0068989985290470734	0.12774429222921338	-0.14495122608962496	0.12119977310135117	0.1889450791756816	-0.04224662510309865	-0.05580620420158193	0.06999364085394062
2937	-0.02367769135056404	-0.07460983010333513	0.07827681531424939	-0.08066819968539987	0.032933251998807395	0.08713183991917363	0.0891237036099424	0.014868802849650397	0.09035549702887276
2938	0.007768722957874938	-0.041349521805174164	0.04207298432382456	0.07885002271399831	-0.12556687650074633	0.14827126004776423	-0.0015229627826735454	-0.25061910562493883	0.25062373295416707
2939	-0.08809431218538105	-0.15876943602026214	0.1815718636066929	-0.0633212572973427	-0.005114725971462393	0.0635274904862409	-0.09746954736916241	0.015449145709312826	0.0986863149960367
2940	-0.0891424112543122	-0.06517293648541687	0.11042590789468344	0.05135611646323969	0.06582323111862368	0.08348741493831023	0.0653363467935985	-0.08582596360816308	0.10786535236860398
2941	-0.0627283728517126	-0.14722338361339218	0.16002991421356041	-0.06837051600795718	0.1149034917869051	0.133706169954934	-0.046190383656660935	0.1222822008581523	0.13071529439611507
2942	-0.01338288749258888	-0.053984082393257866	0.05561818793777218	-0.027810780531196566	0.0779162279681616	0.08273075664189776	0.14662978489780976	-0.02476244768935373	0.14870599394357287
2943	-0.16698601625066467	0.09518183856367422	0.19220799154985357	-0.04524988406656479	-0.01584505971522187	0.04794390394426074	-0.03688162048064447	0.10383473731094715	0.11019031990929011
2944	-0.0196318408621493	-0.0025356672625917796	0.019794918138333756	-0.09830355052928111	0.07439366335855746	0.12328018978963855	-0.03394404414213395	0.02074718589793123	0.03978245662860019
2945	-0.034126644372443386	-0.09423824683541479	0.10022711720256045	-0.0706800118894417	0.007462658033310704	0.07107288755646388	0.02622795138307213	-0.08939901093077489	0.09316699302410486
2946	0.0360978094240597	0.07022471829397423	0.07895924837967856	0.052809926681434465	0.08235562364063855	0.09783321062572252	0.18480400567008695	0.0341507636281731	0.18793295391733958
2947	-0.026722816356949116	0.15129671753650534	0.1536385552241634	0.020650982971027944	0.1302490971091583	0.13187604177947046	0.08600140097993676	-0.04882677295134778	0.0988953726286237
2948	-0.09146029594414483	0.04501146353881226	0.10193634084121511	0.021145535551572288	-0.05004995253625061	0.05433352024895632	0.004756433602013764	-0.09534689232252364	0.09546545729306115
2949	-0.0637161081499998	-0.09852955813803295	0.11733633821054108	-0.03797048652720238	0.13892577121922825	0.14402127535878095	0.008253883391018752	-0.06433708117888803	0.0648643708491138
2950	-0.008292949307796078	0.07282282988728982	0.0732935028567664	0.009222567795766617	-0.048750940819608866	0.04961562241416022	-0.0261972278112466	0.022383969159363373	0.0344577541392599
2951	-0.061621393953285544	0.07739155690857441	0.09892749503287308	-0.060970721518751284	0.0627316636517912	0.08747965767559096	-0.07443437839622083	0.008684710817148248	0.07493931471003239
2952	-0.12078658630402088	0.02118826612878123	0.12263091801223189	-0.017330160068092983	-0.032242089562105926	0.03660446403536848	-0.04274298017484098	0.05364789192624987	0.068593430169058
2953	-0.12496772339515909	0.017996316503254558	0.12625687822156187	-0.024135580543702483	-0.06817776210317973	0.07232381000458507	-0.02299214704772235	0.056411748036151184	0.06091735501774757
2954	-0.16942374664484297	-0.01922587750712127	0.17051111486672876	0.06402617288408655	-0.05976403433237966	0.0875847624525225	-0.11269608950794538	-0.028458594487447395	0.11623381689759572
2955	0.012362568262065056	-0.010025098994355216	0.015916522983391825	0.013381160580495516	-0.014632896798516601	0.019828694540918332	0.015585786281394542	-0.12678410723927994	0.12773850861220565
2956	0.023774076617164543	0.08301806815280467	0.08635511773382358	0.03398470389345394	-0.0019514782307638477	0.03404068692037352	-0.012052508413534651	0.14873966264757876	0.1492271764913277
2957	-0.18155987901764772	0.003775000286055373	0.18159911975574827	-0.0911977714023258	-0.06063293372118565	0.10951431943078753	-0.06591167983501549	-0.03810020137181172	0.07613130028605969
2958	0.07874100746185378	0.04014812114539083	0.08838562036673552	0.09985968340248078	0.12176021926107575	0.15747224315335365	-0.0075594835187383315	-0.025177063261643248	0.026287455288613665
2959	-0.01239237625367906	-0.024312584218388774	0.027288692540849143	0.007208509816300666	0.09699472474939028	0.09726221899063216	-0.11174485058035011	-0.06791923332396804	0.13076671551484492
2960	-0.0848626225438368	0.06843846524255016	0.10902058626595926	0.058924080845343015	-0.10728618004455327	0.12240249887980563	0.07122948107149198	-0.020833673572952387	0.07421375161153335
2961	-0.060540073442823056	-0.053223738551511156	0.08060934708743164	0.07172974874557944	-0.09262696957914422	0.11715337105060043	-0.12884215574061345	0.19671475623338847	0.2351531339698664
2962	-0.043165012417240384	-0.09407735718288146	0.10350733032735399	-0.06962844298127437	-0.05664017936897524	0.08975650389217632	-0.04571797608790059	0.04052380575109365	0.06109265234155594
2963	-0.07478835142734008	0.16059424959468058	0.1771547642940993	0.08371013572271283	-0.052183158271774076	0.09864313878791582	-0.09777515858921981	-0.050867643571905374	0.11021569216634032
2964	-0.004121346814587904	-0.1023792275530902	0.10246214781046481	-0.05591501267471885	0.0538414600648255	0.07762339508373857	0.011218774895552076	0.0396940867548653	0.041249017363566884
2965	-0.044979312151311526	-0.0714410041763183	0.08442129825657652	-0.12816588248546448	0.05519691179911098	0.13954638119792548	0.12668441019325877	0.09623521849275121	0.1590916624602352
2966	0.0047915309650265565	-0.10520867258743362	0.10531772669687954	0.08575280798716349	0.02802971186417434	0.09021756383804634	-0.001856252955615106	-0.00924744761524084	0.009431911918156006
2967	-0.023506566916290203	-0.011451317468546988	0.026147492421941317	-0.05910069127429242	0.02829785118038346	0.06552602605473914	0.05068081965157123	-0.02350219177653826	0.05586500245105402
2968	-0.06257906361354963	0.07320053286858742	0.0963039833807192	-0.06233696018428323	0.0031034387693212517	0.062414164555907	-0.05686340202003692	-0.09714575286848967	0.11256439841121174
2969	-0.031872160271728345	-0.0076206344422527295	0.03277054576428637	0.02486402135209507	0.036649654652538166	0.0442878848439136	-0.020734351328722155	0.02789773271359856	0.03475912564467451
2970	-0.15215175168380932	0.05091141074505298	0.16044353300928982	0.12115668159503444	0.03814799884401788	0.12702051531514014	-0.09542799402240823	0.12934292948454887	0.16073610500066798
2971	0.020601975432543416	0.1607961411812214	0.16211058080981144	0.01835510078323901	-0.06575306079426597	0.06826693730186889	0.004291873654496509	0.03574119814401463	0.03599796416793422
2972	-0.07988860076497266	0.02619542173456782	0.08407370963646756	-0.03123713285089587	0.04074831017891465	0.05134377519409297	-0.025093460684873534	-0.00647905158406789	0.02591640172887252
2973	0.021131598387533736	0.07516199423527026	0.07807605156406679	0.03576393689900069	0.009370428931986807	0.03697112550200654	0.08585170044911695	-0.015435698362276234	0.08722829388412963
2974	-0.13383823416587565	-0.011307414355149523	0.13431504213616138	-0.001029029253220807	0.05402583432167515	0.0540356333853604	0.03891900428555006	0.03546811048675927	0.0526562033959877
2975	-0.05007853255588767	-0.10165200192819086	0.11331808734248923	0.08536450195124579	-0.02819101811156353	0.08989900831238769	-0.01660542040578914	-0.034887500360491146	0.03863777514630298
2976	0.025254028255442026	-0.09486186451157923	0.09816587636108526	-0.07902548952770518	-0.018710809377722227	0.08121035883840742	-0.009890574507599148	-0.0741829823318308	0.07483941696549413
2977	-0.02591320014389935	-0.004447073293998902	0.026292021652584718	0.026923719803099995	0.007019777124169298	0.027823802021090676	0.09494438463937206	0.08614770185722442	0.12820242864248033
2978	-0.1447343106063546	0.1254693214274803	0.19154783028311517	-0.010598022347141033	-0.09938368819367771	0.0999471638249363	0.048737277842811726	0.0043417588039053835	0.04893028838090693
2979	0.011814881228941003	0.11819625015668757	0.11878528936512403	-0.1646517666977969	-0.03428745876361389	0.16818392939033225	0.12454038948563445	0.09618614968125055	0.1573597280238418
2980	-0.005198080495203293	0.031781766513423126	0.0322040482478268	0.05764078724453292	0.03321127632520361	0.06652405000688502	0.06520935958186275	-0.07001771920238985	0.09568041377095621
2981	-0.07593291237892259	0.07078125745550554	0.10380651997503669	0.09970156946627838	-0.10195070827856953	0.14259856195818077	0.10096613470070506	0.018520202765782534	0.10265066130759518
2982	-0.027032555821619265	-0.02874577551806307	0.03945983634512231	-0.05276422215797758	-0.02249391282001863	0.057358863777894085	-0.02619107127108505	0.09166988097357724	0.09533802647441825
2983	0.003502179190019207	0.1596000766910549	0.15963849704526037	0.15624709311181745	0.10890701004336213	0.19045705800121435	-0.04035517747398652	0.04902630845918011	0.06349897062229926
2984	-0.04258203156933809	0.0334801124751342	0.054167770342886945	0.050710038378861205	-0.03264517712187988	0.06030933245945014	0.10757811156470364	0.10537653623580234	0.1505897223481177
2985	-0.01618392902112067	-0.11445534075190605	0.11559387780153237	0.043150732199445443	-0.06905405154486038	0.08142756120693098	-0.025506340241773978	0.11236759128398242	0.11522607761914513
2986	-0.0641530335119404	-0.10681670697639051	0.12460104573423218	-0.14930207620030647	0.019296473531910108	0.15054389342809565	0.023463371320550905	-0.06936123143397246	0.07322233415948402
2987	-0.09412493354220633	0.09195989069717288	0.13159074667833123	0.06665546871309268	0.14327431661863793	0.15802050914960308	-0.08719684242151766	0.15608810472869536	0.17879257749157026
2988	-0.10973975293823751	-0.0293641936346933	0.11360048082099464	-0.08762847763222856	0.17722491520315975	0.19770538854798353	0.09163153497576394	0.07583773843028396	0.11894410776593693
2989	-0.0021579514946758766	0.10754094899098067	0.10756259788855084	0.08532018781541631	-0.0016506362272318967	0.08533615323420997	-0.13796458331381392	-0.10322338968452838	0.17230581657889063
2990	-0.23531503627864292	-0.010378589940393443	0.23554379938340528	-0.06336485371368002	-0.11166533607948637	0.12839101202148345	0.007704110371141414	-0.011651285121967352	0.013968026403329371
2991	-0.012215677508411137	-0.013998430356449409	0.01857898892388566	0.019201923722429005	0.11484675115430806	0.11644092976845187	-0.07973546484042006	-0.14939621741755058	0.16934277112410173
2992	-0.08175638060428671	0.05034876837147049	0.09601616658686689	-0.05617000726442677	-0.06279252436370672	0.08424945597481599	0.0333137557790336	0.10662181647721901	0.11170504945170055
2993	-0.052729383909901985	0.07523279705720934	0.09187144104981197	0.001152623730995727	-0.045485497797819824	0.04550009946561355	-0.03960972864720827	0.09967295326839844	0.10725496826138084
2994	0.11233088379955036	-0.12172225337458709	0.16563373575988458	-0.15997150172404917	-0.15537124954968864	0.2230047231573338	-0.028618730726595272	0.010002067626119457	0.03031621851746743
2995	-0.04238461357043465	0.004528410123512625	0.042625836833566154	0.015376093911495548	-0.005810875259661283	0.016437473505939836	-0.008282162699205746	0.04648946800431672	0.04722144485612975
2996	0.01565497925296055	-0.05423384903398309	0.05644810675701616	-0.030427412012792483	-0.04127711593379658	0.0512798956864024	-0.014105437384095745	0.06426677764561604	0.06579652021762017
2997	0.006203975039378564	0.016715382521710374	0.017829563066332637	-0.09064753888058134	0.17722379302391275	0.1990609181102337	0.01877990522197809	0.12273830394806348	0.12416672700926644
2998	-0.05040431456574194	0.11947403911940514	0.12967128036056177	0.12148181547232391	0.07033006503481005	0.1403714698158154	0.1255632440496987	0.14337400771375322	0.19058392992114412
2999	-0.15624763156393742	-0.008736347064858228	0.1564916807034086	-0.052018795937074036	0.1300099104005087	0.1400304678742853	-0.06193610780320502	0.07340488838622318	0.09604352705312376
3000	-0.026231860880304964	0.009164118012643645	0.027786536023645222	0.09613003999153162	0.025866902715056588	0.09954939098178185	0.03355001816285637	-0.018014265979733116	0.03808040831604307
3001	-0.0674324714829959	0.03685202428499833	0.07684536358302407	-0.1078728740376901	-0.05609551748847066	0.12158644675888292	0.05526851175808464	0.02619656510804864	0.06116263904879981
3002	0.012612733040198916	-0.05834404572098086	0.05969178089012951	0.05589465593997939	0.02700582254352341	0.06207678321160779	-0.0948904758280234	0.03292939782093383	0.1004417624482865
3003	-0.09132983293863883	0.03202722505323942	0.09678265097221984	0.011970629824648278	0.13130544505517683	0.13184997489395595	0.03202233876360882	-0.02738684173226441	0.04213631782630542
3004	0.03522761606341164	-0.029799356294708656	0.0461409424382525	-0.04975897397305928	0.028310222335528993	0.05724879194829071	-0.0297613759073238	-0.10510542610151787	0.1092377686145166
3005	-0.0947169533804059	-0.0070274696190613835	0.09497729511263632	-0.006371522464739042	0.0746930373976263	0.07496429906430042	-0.04115120799582153	-0.13586772369948963	0.14196288339842994
3006	-0.14667706184677173	0.005275759986960525	0.1467719118749964	0.015264518365150451	-0.008148988024115946	0.017303511976971626	-0.1174556001476151	-0.04203631946366516	0.12475123310046979
3007	-0.04237891488229746	0.038813915392506705	0.05746731640417605	0.19982467977223706	-0.2117338471970913	0.2911376387466215	-0.029589554469283876	-0.04671336398651186	0.05529629380552607
3008	0.012066373709571124	-0.013910369115298455	0.01841455249043208	0.05841497895190427	0.11479846862673605	0.12880604863512862	-0.11781981071777439	0.17572722777782987	0.2115692945114047
3009	0.06239236545498759	0.002986395345089755	0.06246379610803287	-0.06527707615277875	-0.13600407333277914	0.1508582269356353	-0.07777166963716337	-0.062480370194744665	0.09976086035026169
3010	-0.07768786357734105	0.04172548365980949	0.08818401291536115	0.046609841365024815	0.07912998083839262	0.09183698154641821	0.14816054206723642	-0.03081393820819787	0.1513309122868027
3011	0.08346821322478647	-0.019487290571317692	0.08571287600325511	0.059677359209449	-0.10876318328104607	0.12405973254702765	0.004174657877142609	-0.016803340320595845	0.017314156471539437
3012	0.007184350712005181	0.037487047063459275	0.03816927550649999	0.13387534687573827	0.09230755669016195	0.16261394012570604	-0.051748040649559915	-0.03704847680254617	0.06364314059234748
3013	-0.04140457969004097	-0.09910917924493363	0.10741028177001184	-0.02009777685399292	0.1020385333760584	0.1039989563794266	1.684622418025679e-05	0.011877305463869496	0.011877317410818542
3014	-0.00014359027922846603	0.2157851124573498	0.21578516023211464	0.039093514764493686	0.0117782557711684	0.04082928122870579	-0.09329895087864444	0.06489347133375782	0.11364795139729073
3015	0.1349879339803773	-0.1034175195081996	0.1700497740707689	0.016893577060997898	-0.1024248478236519	0.10380868170636849	0.2343713784701215	0.09948459994160075	0.2546117213946076
3016	0.04873811376941559	-0.020476312138337113	0.052864762295759066	-0.058939795619094716	0.0057816294882042955	0.059222687773855136	0.13015686631286327	-0.022500844073793276	0.13208746281315922
3017	-0.08101785183049516	-0.05561790062228652	0.09827127344681459	0.13215358110600087	0.03199148867373867	0.13597067458353765	-0.12796982020735467	0.12148768295097537	0.1764526338502755
3018	-0.03375517910370101	0.022679538545019366	0.04066661511532466	0.09751433558130304	-0.13880014547314476	0.16963055746895703	0.005217502140207362	-0.03711391091548991	0.03747885686658532
3019	-0.053064719268256476	0.017329494240595725	0.05582271761257876	-0.02144466929349257	-0.0038482897596267386	0.021787225045455216	0.12186157086629737	-0.07502865823013548	0.14310675039919007
3020	-0.15856784292491832	0.03031244750545943	0.16143916898829974	0.054664125989606974	-0.09467000439523866	0.10931869191680868	0.13634980455618997	-0.001917670708792988	0.13636328928072455
3021	-0.022343153125916837	0.1375107786384141	0.13931414405347037	-0.08897754724114289	0.021302734187272927	0.09149213297821525	0.06363420393191875	0.10957612366368288	0.1267132147299868
3022	0.021286249193923044	0.06683948494282921	0.07014713930138906	0.039290608654998095	0.08343920755047775	0.09222718300551044	-0.12279661071135652	0.07318309936112247	0.14295024880809531
3023	0.030223043902593852	-0.07074855787160098	0.07693367808475939	0.01617500592838511	0.0704961922570765	0.07232803010956393	0.035378076775353005	0.08410008305631744	0.09123832685008128
3024	-0.11044421008764282	0.08196050331903094	0.13753344191938288	0.03016033305916491	-0.03362393601257688	0.045168736568755384	0.034184127516778524	-0.006302080536912753	0.034760189774756825
3025	0.04954932947348714	-0.0659067974996233	0.08245509085513479	0.02458064927610179	-0.1018330595408215	0.10475772207469587	0.15466625604484338	-0.03132641917214699	0.15780682905716759
3026	0.06668221709698677	-0.052709369196669256	0.0849987980978582	0.0667680969048396	-0.05744883603897931	0.08808148231341012	0.058058813118426054	0.10888702409824602	0.12339858101976833
3027	0.03344705941531672	0.10473355655721991	0.10994463903554419	-0.07848993169146937	0.06690110309702013	0.10313305470376431	-0.03887577300935637	0.012963873630484525	0.04098033365630609
3028	-0.16194115514025484	-0.030300986804423755	0.16475159340498638	-0.012998177164132794	-0.0706969438411418	0.07188192038383323	-0.08012814203631638	0.020207872319484396	0.08263702106122096
3029	-0.049305071402729404	0.04536406308470349	0.06699916630512057	-0.03810327917143679	0.0003526063320546037	0.03810491063946816	0.05569248499597065	0.06226635730796964	0.08353892588147252
3030	-0.17064611771470056	0.14373100232986658	0.22311140383639638	-0.03165543475228095	-0.020660261716315884	0.03780096511390396	0.01191836556216099	-0.1349587872499856	0.1354840274484789
3031	-0.0669027507039203	0.039679580896686155	0.07778462053573038	-0.0040999158866288155	0.016437471938529038	0.016941068266415813	0.09652037009188448	0.02120192769491811	0.09882157446962117
3032	-0.1635082893121606	0.03031911184080622	0.16629554779549732	-0.1618391357642827	-0.04250117423331157	0.1673267930611838	0.020714631272344772	-0.04212695143518434	0.04694439248697957
3033	-0.06228924656923562	-0.0036052531761299497	0.062393493960725	-0.08361833763067222	0.0228273773628573	0.08667822993914553	-0.11814258719937627	-0.18004861409952658	0.21534895948047317
3034	-0.026838522107295898	0.024787891863871404	0.03653417375497622	-0.05596243415686484	0.035890976727167394	0.06648275150135938	-0.07234778563560743	0.13421442920427284	0.15247201413047765
3035	0.020184788577275008	0.017923287396924673	0.026993886734259863	0.05785267531203283	-0.02156875152105135	0.06174255487859526	0.027253394452616313	-0.04918596682776912	0.056231724515368564
3036	0.021400183828840822	0.12168422828199688	0.12355168667603575	0.11071265298430634	-0.0676655127046334	0.12975327795629807	0.0030302480878465522	-0.19511351204538388	0.1951370415532583
3037	0.07508494648648051	0.113353397938516	0.1359659590231511	0.1258929761854753	0.1270032491785733	0.1788263592280272	0.03166450104155004	-0.01218585557698403	0.0339283908011187
3038	-0.21483540516728775	-0.09109983095329267	0.2333525884002815	0.005152257194724758	0.18075177532169362	0.1808251919289583	0.05072834029695663	0.07470686678142417	0.09030216195408221
3039	-0.1515646892856088	0.04041718128392582	0.1568610964553699	0.059958153245458085	-0.0011915436078421698	0.05996999180236083	0.018477820620974285	0.04749194180426402	0.05095992927036402
3040	-0.15870478827245943	-0.0031827778369360733	0.15873669990070183	0.013983013860036303	-0.08896656595893654	0.09005872825626494	-0.022472950823252093	0.1282802644739067	0.13023386568861325
3041	-0.005262014305528284	-0.001886403642365956	0.005589929628672963	0.09880364008387346	0.014980418591749263	0.09993283862178455	-0.2507998683117099	-0.14066368137195912	0.28755320412452906
3042	-0.15890450937765316	-0.18474386722066427	0.24368204606864063	-0.05601449603459922	0.01615485618970173	0.05829753978102401	0.10483245614860985	0.022657125909745696	0.10725292171610187
3043	-0.049808046041674124	-0.006709165886747165	0.0502578785603354	0.015314917051224472	-0.11576605287776062	0.1167746791183018	-0.012286959102949456	0.023152700879727227	0.026211007649910644
3044	0.001064212813785471	0.15388612581265	0.1538898055965364	-0.029044476257035715	0.017246300846916307	0.03377893565445569	0.1699136496763506	0.10613119561281885	0.20033591547334695
3045	0.03735222440662863	0.03476616558667314	0.05102817787970798	-0.04664764458443811	-0.011938723975465668	0.048151177300647774	-0.08452705947993962	0.1187579320443253	0.145767864111984
3046	-0.014139949614295478	0.015226660833902941	0.020779542228969546	-0.0666398405159037	-0.10981854651356474	0.12845614622250295	0.17769399803226224	-0.07084686597147773	0.19129672071070677
3047	-0.09148941896795815	0.03018833537246048	0.09634131707452794	0.03778815115856709	0.07018857127192231	0.07971436448455468	0.0348721856120046	0.010498339049707633	0.036418188479943873
3048	0.03916518402621522	0.04342891894264167	0.05848061764665148	-0.11369547831250112	-0.014822339123533009	0.11465759253447383	-0.06714603989243392	0.13952335951384437	0.1548397833996993
3049	-0.008872899701821807	0.11308090922228872	0.11342848134246572	-0.0242312351690191	-0.002395311995580243	0.024349338335414347	-0.11768793366110986	0.11379715285685052	0.16370779372939823
3050	0.043174630173123424	0.08107693072976924	0.09185595999795429	-0.10961213208376043	0.10238559818421437	0.14999210051028403	0.0077174697139043855	0.0416625611615825	0.04237131507668406
3051	-0.033331933699337624	0.04989907639152362	0.06000779640066904	-0.11193068998224417	-0.022184407707531287	0.11410796337344396	-0.0718499447391023	-0.025464429186054842	0.07622894275000576
3052	-0.04504162018107695	0.023288338273517718	0.05070595870386624	-0.029537897156277755	-0.1491694959392727	0.15206586036054093	-0.009354628430949486	-0.005094448367397644	0.010651876700807656
3053	0.0364426027706018	0.03205750910035113	0.04853604007760594	0.11459105538092933	-0.1531676825032015	0.1912889148296805	-0.01532557882800832	0.041186879320215176	0.04394578926986595
3054	-0.08563396204418976	0.015164775830014911	0.08696634913206566	0.2037816277236444	0.009479500915235264	0.20400199198855865	-0.10033417342390448	0.12326631465374635	0.15893876394691933
3055	0.00189172695143928	0.025239973318690555	0.025310766167522723	-0.057270947262404094	0.14222338061842268	0.15332139901157243	0.10659618159708943	0.2164743092520978	0.24129623390606939
3056	-0.004525720499035799	-0.021060939802764928	0.021541711431803202	0.06368054242505664	0.03532475179210577	0.07282204043229851	-0.14479190531254535	-0.11173198955086902	0.1828899486932855
3057	-0.058559773915730244	0.09228515518325654	0.10929682972648008	0.09036983782150468	-0.09326314107740426	0.12986424092685742	0.15467011654085316	-0.058264687938579425	0.16528042476754815
3058	-0.05572915637900725	0.12086562506172596	0.1330948466030055	-0.05904491761445486	0.03156633717021773	0.06695323695267938	-0.2351759483713261	-0.02036022539435217	0.2360556406241153
3059	-0.08484264809869527	-0.07430470170303932	0.11278059953545509	0.09378068183162402	-0.05319570129055916	0.10781743328700925	-0.03993409488156927	0.0029495484251935225	0.04004287414662862
3060	-0.08849033909543709	0.052677142284383714	0.10298262684780694	-0.018688184987592834	0.03004712491704265	0.035384713845258875	0.12313917546035069	-0.1308400127215097	0.17967294026096375
3061	-0.05584636555141131	-0.05743672041880181	0.08011113154717929	-0.07965541330907201	-0.01177490577073044	0.08052101139049775	-0.08128471749080211	-0.015555757058388173	0.082759814374001
3062	-0.093781753191201	0.07533072446827432	0.12029021273790483	0.01593069906260801	0.097681248532043	0.09897178126820864	0.14604729866414712	0.04794556790208664	0.1537159423369879
3063	-0.05659261699107112	-0.055969329704880756	0.07959453602799453	0.1172525081440179	0.0699261656487015	0.13652039887281542	0.17361554759195588	0.24034382462378331	0.2964920106856888
3064	0.026370597113998334	-0.11559283671781083	0.11856269351115171	-0.10429135419671187	-0.010975131597923278	0.10486724976738804	-0.05277029241604737	0.12503904170232202	0.13571833226027416
3065	0.053961322239712166	-0.05032703695375159	0.07378776962615372	-0.10784549742626193	0.013849483621370182	0.10873113404952821	0.0781399687788741	0.19853773805778743	0.21336140268067708
3066	-0.16948537557159302	-0.05305741899632073	0.1775961211378083	0.09169589739627598	0.09474913080429577	0.13185422021110255	-0.11552983294431518	-0.01730236186391252	0.11681829491227455
3067	-0.06892495130550916	-0.010111635681920134	0.06966271663257677	0.019303196831379276	-0.05890076781341634	0.061983173982307106	0.10678324383187497	-0.16019921152391212	0.19252648788190369
3068	0.08177352925842898	0.012862067938243377	0.08277887942601742	0.0008280220584646919	-0.061863582385762866	0.061869123528052135	0.08195271118335214	0.09213781149662324	0.12331108294751614
3069	-0.03697045681446905	0.04265777740180537	0.05644909786641854	0.07034648264869955	0.14565293776715207	0.16175106151505053	0.01072502172174039	-0.15833913792357396	0.15870194922971925
3070	0.015555082214643577	-0.14823316202199815	0.14904707613953477	-0.0736250570993051	-0.1410457413539521	0.1591054687525287	0.08205605667016218	0.019624558844665414	0.08437013539223819
3071	0.04984351849650987	-0.058790370967405026	0.07707583314241255	-0.03771522177024305	0.07524042418114699	0.0841638840841934	0.03965233438869286	-0.013011488561053502	0.04173255871675185
3072	-0.044116899504483935	0.11892842870649238	0.12684743582936145	0.0713687908539974	0.12164997221266574	0.14103978178976304	0.09457783178084005	0.0030303108863965152	0.0946263655036644
3073	-0.06469730532026885	0.08106023235083216	0.1037135602728736	0.025672955994617237	0.10651119942650887	0.10956156384779789	-0.02278784226985935	0.04337556831167751	0.04899720075348174
3074	-0.2404613759672852	0.011153026617612628	0.24071988562396182	0.12569577831804324	-0.01943976749184005	0.12719014602993217	0.10162429877464142	0.0913511101799529	0.13664744210027308
3075	-0.01273525458075819	-0.042522426439421765	0.0443885509960931	0.06216693728943283	0.07192437822333174	0.0950675774108142	-0.0009509301949276207	-0.06764796758503692	0.06765465088685206
3076	-0.0023582358235823588	0.03519725164416152	0.03527616475046654	-0.011971453938122332	0.009801371962750773	0.015471994110158574	0.10971724176992934	0.1315146518648114	0.17127164621362073
3077	-0.059442109382658224	-0.02218322332311427	0.06344651105350921	-0.03502435829967393	0.04551306413703595	0.057429475719754625	0.055707298754481806	0.13029622410386174	0.1417053603440775
3078	-0.15295983475762504	-0.05120088683538767	0.1613017106599001	-0.023070364159838014	0.08274417059512133	0.08590017153616213	0.0007699864565870664	-0.3014188538752607	0.30141983735417793
3079	-0.0556814774681893	-0.1420435118800267	0.15256731694649336	-0.03485954798972019	0.087967622276167	0.09462288652841869	0.040683268600754434	-0.0696694315207338	0.0806781137140882
3080	-0.08481721376780765	-0.0072283873308716644	0.08512466936640098	-0.08544951751597585	-0.08046857511259951	0.11737466346859161	-0.11139685162833868	0.03213980609824244	0.1159406127667899
3081	-0.09432691677705675	-0.08506770632902241	0.12702000586028403	0.12696695942716155	0.06368828330331694	0.14204508515363018	0.01608912338066052	-0.02220381642679024	0.02742023623298525
3082	0.04265387447127715	0.051162659718787196	0.06661059042608675	0.0493537137998659	0.008849113005714369	0.05014076053299328	0.03741019615401182	-0.07257202011109724	0.08164692816810161
3083	-0.004471805197467646	0.004483389336038332	0.006332284079429861	0.03372423287323842	-0.0009817255888335116	0.03373851905493461	-0.058488946070484736	-0.0044326859063272715	0.05865667495503154
3084	-0.047465975752684485	-0.0820649645348483	0.09480336100719393	-0.026808357595478678	-0.010315778142049764	0.0287246116708834	0.0409150154415202	0.09076606033049198	0.09956162009779847
3085	-0.08239280445369265	0.0641447610230567	0.10441802810075228	0.08615097282137063	0.0823183270239338	0.11915660737906165	-0.05324551199321448	-0.26676989228147174	0.27203172604548825
3086	0.020293557136185653	-0.04789848043970256	0.052020120046691556	-0.09093650249020035	0.2072004741258305	0.22627744908213715	0.06828804647702315	0.07514306030692777	0.10153687410955027
3087	-0.16113611486530666	-0.0449929886071597	0.16729978044722385	0.01082387960071248	0.08195560293301274	0.08266726813996193	-0.00997256664529413	-0.024336688014638612	0.02630069331817486
3088	0.10185903574002435	0.02538935315622912	0.10497562772176826	-0.03518557430072717	0.08379202810133406	0.09087974808617566	0.016953668627885606	-0.03716355060785636	0.04084796658007414
3089	-0.04076264227324208	0.04228351665548318	0.05873234871730251	-0.0011264121146874187	-0.05355182714896317	0.053563672346512464	0.0018878756334106694	-0.017398448290329827	0.017500573628270205
3090	-0.10943211378487966	-0.03093507406925413	0.11372056249903571	0.016673799253347856	0.13602604690972578	0.13704415718821383	-0.043256233961444596	0.11201281706036667	0.12007486399045555
3091	-0.04129619690053658	0.003576285500828308	0.04145076231423642	0.12439246502648368	-0.07454239291870117	0.14501742549573482	-0.18600085920130618	-0.11028007756173724	0.21623601719104732
3092	-0.055495409248760265	0.24054404232901805	0.2468626677885334	-0.0649849228646134	-0.11567556431664665	0.13267960046553656	0.08841640351625842	0.1485114768591768	0.1728384192523284
3093	-0.13593499341945878	-0.031319956900910655	0.1394964592246814	0.07612685115362436	-0.03258830406762691	0.08280878593826978	0.14437631525881192	0.0016032261650543165	0.14438521649340755
3094	-0.0860546437102669	-0.04385997903868117	0.09658726347388939	-0.0413181233262616	0.1411548817789265	0.14707782961829047	0.012689393374087574	-0.0018832132709582987	0.012828374660347704
3095	-0.0007144126269655603	-0.004726549004511041	0.0047802354433241195	0.1339311456718217	0.11471478941004311	0.1763435133208967	0.08698624502195965	0.14624140659729845	0.17015626884301607
3096	-0.031195145448393535	-0.0903961180383787	0.09562737712577357	-0.036754840418536674	0.10793823083235009	0.11402447092361266	0.0026084678776884195	-0.15315618619171273	0.15317839754175364
3097	-0.08084184065680637	0.06067533286184311	0.1010786783583755	-0.0733978918616756	-0.005409527124958577	0.07359696674085073	0.13142452053979414	-0.05462245394165841	0.14232363497930822
3098	-0.16845658404346964	0.04629913781377445	0.17470326519528312	-0.09502122454852867	0.04397665299661846	0.10470424596685131	0.06378217526592182	-0.16136382934961668	0.17351210708196987
3099	0.012145911983733599	0.03605286580695908	0.03804382092812449	-0.09635575995590465	-0.0755069243489045	0.12241620849099642	0.07694428201775787	0.07460291717944897	0.10717284071494969
3100	-0.06321089430370404	-0.0037899037067397785	0.06332440705431361	-0.07905602811111055	0.004293061313875879	0.07917250757775328	0.05748961389304075	-0.055872734921167254	0.0801674386090882
3101	0.0375031692145937	0.06833839192633975	0.0779527004805893	-0.18310602265414067	0.08342367595985523	0.2012146248235292	-0.11522045851798768	0.018967881815801068	0.11677129185580466
3102	-0.16918679646462043	-0.000909054924372233	0.1691892386613771	0.12886433894728522	-0.1519918617459098	0.1992675184000357	0.16808933925694786	-0.057705766384722856	0.17771882693143548
3103	-0.019489489399619784	-0.018654694026573337	0.026978469309487572	-0.031999963775632856	0.16901647550080184	0.17201908810464892	0.09817007950348235	-0.09870546207337286	0.1392125452422952
3104	-0.095414404736399	0.00013278876010513243	0.0954144971377839	-0.13329415274854262	0.01071744732752346	0.13372432401837014	-0.06776016220401167	0.052910603772271136	0.08597075999117516
3105	-0.12420600820895361	0.044256824847764734	0.13185521992249066	-0.2014870351733428	-0.029310556419631956	0.2036077946950271	0.13955830245765044	-0.043567945378355205	0.14620084011165047
3106	-0.1296532631136415	0.0657386510844999	0.14536691123644602	0.1267031116264944	-0.004395740725401953	0.12677933992713816	0.17807906288084333	-0.03876879083834448	0.1822502998065755
3107	-0.07508718727467223	-0.05315132010059511	0.09199537228174917	0.13470833340411037	-0.006253034212497643	0.13485338529445834	0.044846620641040134	-5.3104061774413816e-05	0.0448466520819865
3108	-0.16704493727391995	-0.0360261886099666	0.17088562647165131	-0.006318726815665277	0.049513012933099156	0.0499145746078663	0.05091084307978281	0.057053877344242505	0.0764660634733222
3109	0.025748210332633758	-0.10786699933409533	0.1108975197228291	-0.07181346739488238	-0.03418624651216499	0.07953536037427848	-0.013633670327918552	-0.0011770128938502638	0.01368438255686593
3110	-0.13351661224549982	-0.017882301187981578	0.13470880610150487	-0.10373449851330771	0.07519526434114149	0.12812171541601206	0.08607516430758796	-0.15404161715253722	0.17645892928822593
3111	-0.01989062182705435	0.04103555573606091	0.045602123538649515	0.05326171854235403	-0.004900035792629554	0.05348664331264385	-0.003143117497775686	-0.2054888942826912	0.205512931128744
3112	0.16146729091024908	-0.001864927702401427	0.1614780603959256	0.013502893772195646	0.032347227251647	0.03505240720824883	-0.041329000212575975	0.018237618263693814	0.04517407418534798
3113	-0.008080378783773691	-0.02990281437046822	0.03097532612522329	0.040726900459643084	0.05213387464105357	0.06615603756376862	0.018705015938389906	0.02252073609620344	0.029275607176799272
3114	-0.12962337224088266	0.14246055424075899	0.19260640733288872	-0.0120935338497493	-0.09936068722464093	0.1000939544964028	-0.0034828618875433364	-0.06342558077514719	0.06352113525113058
3115	-0.1356920292440042	-0.06899707484857928	0.15222655201381965	-0.12863033048909636	0.06998787120893439	0.14643791871674677	0.11717304085400476	-0.062324125741379174	0.132717060517484
3116	-0.01163326502062608	-0.11601816277719941	0.11659994403616522	0.035567291691326476	0.15182668272745628	0.15593708290935668	-0.09845788763446096	0.1179934109645634	0.15367628531589542
3117	0.015544736226502747	-0.021757484280056773	0.026739987781382108	-0.16695893026262384	0.10741044181536656	0.19852528152709403	0.10403744658460361	0.06128950347598699	0.12074847215669965
3118	0.044853001624762155	0.0002814843629721638	0.04485388487296852	0.017947362528779272	-0.008972092827045294	0.020065050995114565	-0.024318137312947182	-0.09666943399271356	0.09968124834111457
3119	-0.05472835862286005	0.13375982388861235	0.14452295224034475	0.06754441038519776	0.026606613462616713	0.07259586251456145	-0.1168490694011749	-0.11765513981467145	0.1658204961539148
3120	0.02679341064188025	0.15718862334503358	0.15945579375780378	-0.038672189842899475	-0.0009433759349560052	0.038683694567607056	-0.12588773067918754	0.016082951171691545	0.12691092172837873
3121	-0.19512303299446748	0.03718232825687208	0.1986341449488527	0.06684524823903658	-0.0047007533799136554	0.06701032975950194	-0.05267023404597132	-0.09846414958658446	0.11166620933956108
3122	-0.13349182466591242	-0.004461456214899445	0.1335663574564799	0.14521029829327572	-0.05031862603069854	0.15368147206491553	-0.019283789306511746	-0.06395093625145205	0.06679511043074352
3123	-0.07721654466801042	0.07569983222729076	0.10813352565095996	0.05450481330843544	0.17758643917495887	0.18576253134749424	-0.056851994049047366	-0.008397624760899225	0.0574688552955232
3124	-0.0579119877087575	0.020297837790574213	0.06136611882261858	-0.047169750938678	-0.09365941152610996	0.10486691933605245	-0.0709451723845206	0.05933620430554057	0.09248785123494975
3125	-0.09478546938418966	-0.01293649407088729	0.0956641943740042	-0.04963150872333597	-0.09629279332533906	0.10833092219930116	-0.07707598625224149	-0.08435013992283867	0.11426133975128325
3126	-0.04996433610828097	0.21300902749918907	0.218790494946402	-0.03716126005511072	0.07849587782182846	0.08684792504086086	-0.030854964334212618	0.15618493139994066	0.15920352263838167
3127	-0.022765609907347217	-0.022612008784807135	0.03208700571473912	-0.11419700834443165	-0.1783291197339413	0.21175984430458145	0.04574482249130748	-0.09140190491002714	0.10221006313442367
3128	0.18723066322620566	-0.13967067194454014	0.23358770912349863	-0.12780224841259655	0.11654886031604617	0.1729654634321091	-0.025000291045896406	0.030835853178068008	0.039697158507869236
3129	0.01706821537021256	0.06284386739801001	0.06512047024909008	-0.04004205197670917	-0.02807615950795693	0.0489043623741453	0.010112985698179549	-0.07501900418750429	0.07569757901687722
3130	-0.12289685518707497	0.08898503705697798	0.15172993717425912	0.08601685206957886	-0.08449986433933254	0.12057829785382368	-0.06409742522413632	0.173297181998717	0.1847711915019768
3131	0.005993633384319308	0.012766055424406661	0.01410304265910905	-0.025127062622254556	0.008649726626078016	0.026574180076318156	-0.09020482835262866	-0.07565807683886258	0.11773298454164166
3132	-0.06195497436092949	-0.026775805867439335	0.06749342655336317	0.14169366185100032	0.06188085515253423	0.15461673273987697	-0.014574784688874203	-0.01987481478564272	0.02464614800512738
3133	-0.036483911405030524	0.06537228283016451	0.0748639509633117	-0.13621727517997803	-0.0893136769750132	0.162886705879439	0.020377786707352328	-0.022412824836328275	0.030291730030394086
3134	-0.1149464904716941	0.09759092836548845	0.1507868859383904	0.004704095566752763	-0.02224204668953155	0.022734052785204063	0.11806614474688838	-0.07322642867319613	0.1389306459771345
3135	0.009651219552123967	0.05130014123558065	0.052200100858464084	0.21763546619899116	-0.006394339898652036	0.2177293818720655	0.039017746734759814	0.056834311368838084	0.0689385487882353
3136	-0.026636372494671424	-0.14956376556093892	0.15191713632254392	-0.10149895688775745	-0.141329117995754	0.17399987885846532	-0.18326104632809437	-0.09149292594966377	0.20483058023668882
3137	-0.05829975468954769	-0.047146441141946736	0.07497765206521531	0.018232876504769048	0.025697781010174472	0.03150894689584282	-0.05193396731877154	0.01107129511106435	0.053100946666735684
3138	0.013411109667878982	-0.03842638850032639	0.04069944957492537	0.08355708357692879	-0.07010346325686671	0.10907007736537426	0.08700227597605173	0.13604698078103922	0.16148738961494646
3139	-0.002612843291193885	0.17940849588833543	0.1794275211526348	0.03129347752684333	0.02226940775827971	0.038408439927020956	-0.056437449946406655	0.034333336849425	0.0660603040839901
3140	-0.037961483107461585	-0.15244651912256493	0.15710192676191037	-0.012466904857789585	-0.1620200882008106	0.1624990236811644	-0.0698009328617222	0.06253658819604602	0.09371763490170083
3141	-0.13500164669816936	0.05087143559219428	0.1442683179718545	0.0036251507468497467	0.04267661516742792	0.04283030702768921	0.17663801735061024	0.07318866184840166	0.19120033838022926
3142	0.044900789471044374	-0.02561304382717907	0.051692445378566154	-0.039089975888658125	-0.11914069601529316	0.1253895197454092	0.1358700619263165	0.06650213159671357	0.1512719644705115
3143	-0.016202657090374006	0.09903567875808958	0.10035233810860494	0.021676664800056495	-0.010868909773756995	0.024248938049409065	0.021957904139779886	0.09925368294711595	0.10165354461492415
3144	-0.1480404547206653	0.058247104283701216	0.1590870874437574	-0.1314438381324171	0.02159509702765279	0.13320597133242493	0.029045761145625182	0.10048779124006393	0.1046013978340413
3145	-0.08339275640553963	0.08768199477195887	0.12100613219214756	-0.12010992691239339	0.00017632138846752424	0.12011005633223437	0.013037841211310347	0.08626486808399549	0.08724455724571296
3146	0.01908867735788134	0.08733079981513019	0.08939265182118514	0.15250013172453764	0.09945869996662979	0.18206680964704527	-0.010009225465935297	-0.06472518293099039	0.06549453335873229
3147	-0.021166710100000385	-0.022970762235559064	0.031235965394718387	0.008797983655127973	-0.189422713030552	0.18962691984064595	0.021577377489130273	-0.06298106164682148	0.06657475005938177
3148	-0.2431253242843022	-0.05502050802331439	0.2492733030460557	0.054485127879344813	-0.11752194170733407	0.12953777805215969	0.09470897941942867	-0.2065231506454439	0.2272038787855315
3149	0.01868262549963113	-0.03823552544441806	0.04255579750833261	0.0657849599068162	-0.004208901823192255	0.06591946453437471	0.05423298713075229	-0.1757837600062455	0.18395963463504067
3150	0.03820099978242097	-0.010123739629521015	0.039519697474333745	0.12686669443396917	0.0006313637310248945	0.12686826544397523	-0.055846376325491505	0.1271685549565203	0.13889081725736205
3151	-0.0909275086172326	0.06735905869917455	0.11315942122587828	-0.07799064602880941	0.1363795748411133	0.1571048353865465	-0.04294801271970238	-0.09358915915562238	0.10297311546237753
3152	-0.01725873228904087	-0.024433876609730776	0.029914514310018986	-0.010374684740621894	0.054737013694665916	0.05571153158617466	-0.07993955361332508	-0.06275268888646446	0.10162791050877253
3153	-0.018503780765211298	-0.1362105676506111	0.1374616624456023	0.06468105147482077	-0.006348914162116904	0.06499190050249602	0.06267505123098681	-0.11366417005801369	0.12979871186488667
3154	-0.03498483411247624	-0.04787560419792372	0.059295970311596495	0.028459757268720996	0.007466513188934881	0.029422892498784953	-0.0633760346495722	0.02946909756058486	0.0698924136007553
3155	-0.07228690769442618	0.013753506855145496	0.0735836664949296	0.08448536910353657	0.003918132485726408	0.08457617486465392	-0.0018423600884911288	-0.018527225055083973	0.01861860249689531
3156	-0.05481031101911869	0.01994639323129437	0.05832691314436201	-0.05144885779311014	0.09111518388519238	0.10463728638801797	0.09291694748702224	0.13374045853891098	0.16284983690659385
3157	0.022451386507791923	0.274709528268339	0.2756254517956127	0.05856062563489058	-0.028760835170902808	0.06524210691323237	-0.17259893831228262	-0.11111814021599853	0.20527453468852258
3158	-0.09965869545819576	0.02952395824038548	0.10393998119400173	-0.023676840658632112	-0.03499848937589118	0.042255023868986545	0.12790995418022444	-0.02459795281416903	0.13025365891611337
3159	-0.08525083743280025	-0.003857051380381776	0.08533804619479309	-0.03133981432897732	-0.03245906685231015	0.04511956319710455	-0.01267256359981313	-0.055588740674150934	0.05701492750086868
3160	0.07916787564766839	-0.03015314581791266	0.08471578800483998	0.006282274076063967	0.027076968680814797	0.027796208383673675	0.03713839804248579	-0.006825625226237864	0.03776042596278764
3161	-0.09975400931213932	0.08312278858609054	0.1298470652582271	0.025745737927494468	0.10807453022542526	0.11109881684733454	0.05102578336954569	-0.07493705383512758	0.090659762882795
3162	-0.022052333039286307	0.055636865799083925	0.05984785901284082	-0.0025286791637515946	-0.04847428563589722	0.04854019557257412	-0.05630294302044764	-0.18508057600881667	0.1934550102957252
3163	-0.006889263285200134	-0.03678124408049076	0.03742087471881761	0.057000190909193	0.024007905886580687	0.061849828688068036	0.0026843722512673823	-0.1292880726529743	0.12931593708705874
3164	0.11347756461859497	0.03907760985612737	0.1200175706462812	0.14202903879250728	-0.1131094758625761	0.1815654190374098	0.13493173114301196	0.15629451187092627	0.20648134663988701
3165	0.02587343325785265	0.07291838375520954	0.07737263882032563	0.046413125994016154	0.06403885722922399	0.07908952838246888	-0.09491888921953694	0.029269106005061024	0.09932913015327491
3166	-0.003950898279485853	-0.009923230939379902	0.010680829063846627	-0.010101263443071206	0.14898708021612983	0.1493291183743942	-0.06184226625787579	0.1208370133888389	0.1357425861719322
3167	-0.12562356208804332	-0.13835423658998577	0.18687743077773258	-0.06345455335796565	-0.03659270593349272	0.073249617537527	0.011892146991280425	-0.06790667548727035	0.06894011702771952
3168	-0.04352965339112812	0.03467830873538748	0.05565443217838632	-0.02771281678626578	0.027641456989735674	0.039141414879185724	0.09472715219768642	-0.06187252080638488	0.11314345846941473
3169	-0.03411597039924974	-0.13163209560043082	0.13598127822771575	0.06769689242249834	0.22399438912225816	0.23400075983192217	0.20267149383866165	0.012669553353771512	0.2030671120516041
3170	-0.0876327650355393	-0.07561804650884207	0.11574796095649997	-0.09656869222904595	-0.0642604448493869	0.11599533219517624	0.10990911813502907	-0.11760086975379885	0.16096576908172042
3171	0.04659108519103272	-0.026065267657541965	0.05338658443220892	0.018717560481587344	0.021797509111382063	0.02873114118587468	-0.07534369048649583	0.04439582296355609	0.0874509050424082
3172	-0.062446578279301786	-0.023274527181689243	0.06664291976139818	-0.03389004721579457	0.03686490246347801	0.050075506327250774	0.08821314242623388	-0.06285085765703553	0.10831338239080139
3173	-0.05788067156120888	-0.06455584322456108	0.08670426191837771	-0.16592720957203935	0.20194487345436218	0.26136864921191644	-0.05141098344757302	0.07772494534575998	0.09318935748275124
3174	-0.1520901618990862	-0.09579298271752086	0.17974346409371747	0.05120298584742838	-0.11851898515705903	0.12910652811671114	0.054344632201775066	-0.07166195084562431	0.08993761308900122
3175	0.00031683425010578146	-0.08152486825402931	0.08152548391625085	-0.0689780661253335	0.018196921011472945	0.0713379389994459	-0.09309051239482988	0.05645070442393032	0.10886930480116938
3176	-0.06024110940223985	-0.028304948201570295	0.06655945728975116	0.02436191322715226	-0.10086654771588255	0.10376686978129247	0.08755827128251645	-0.10625784564880068	0.1376850777386827
3177	-0.047939951248883485	0.012719062115541064	0.04959852282925689	-0.03131993977794806	-0.023797314312526796	0.039335108950954815	-0.019131859120495184	0.029533364044173654	0.03518874287570052
3178	-0.08985428068537175	0.12424978299342322	0.15333558077432105	-0.027555083492430556	0.019632310629487212	0.03383356686675964	-0.07810508420282065	0.003762265329048873	0.07819564449977931
3179	-0.01829751427487708	0.021213869110116215	0.028014768806122126	0.06269587988826815	-0.049450628491620116	0.07985072331031434	-0.03285112159646273	0.1380447322551874	0.14189976847603367
3180	-0.07673879829856431	-0.08161376476801861	0.11202521932099582	-0.08459531131243869	0.009518482939603565	0.08512912670478855	-0.02881793956610943	-0.03458563238275607	0.045018214182162765
3181	-0.06056015092640476	0.06246086552467494	0.0869993770225997	-0.03788846863665561	0.017232499966039136	0.04162325204390419	0.02009516839868045	-0.19128742192898962	0.19234004674328908
3182	-0.15591260014991495	-0.06631382688611419	0.16942922570143787	-0.13894689686627074	-0.03637971248313999	0.14363051078765265	-0.03181270170792811	-0.0333254496659508	0.046072047766465
3183	-0.07311789077760843	0.026671172432859117	0.07783044000074509	-0.00038561797475843027	-0.1111702881581542	0.11117095695544542	0.13695842865491178	0.1476306994001878	0.20137635061002365
3184	0.024540169176810397	-0.003890018568186507	0.02484657215165325	0.08811392558829342	0.0629609121879493	0.10829653893877667	0.17327313925755572	-0.17199681507121242	0.24414439412529862
3185	-0.04095635611923722	-0.07144188830989458	0.08234905288981308	-0.038517983901097036	0.06480396019427367	0.07538692420218626	-0.028702698450718798	-0.10004663009015623	0.10408253018998649
3186	-0.053456392964204846	0.025013574865895748	0.05901919074602143	0.013138577049062133	0.030713966182015415	0.03340613604570467	0.10077845397342099	0.003351943380156884	0.10083418224836609
3187	-0.023074294894276568	-0.00039506365386262655	0.023077676662927767	-0.14654090226878633	0.07264039663689217	0.16355691138351508	-0.03343062842241903	-0.05536657175055571	0.06467661234269528
3188	-0.10294550592897321	0.05995947349450076	0.11913402390883135	-0.20173001691480844	-0.07639981490050902	0.21571261307879272	0.10108126022938965	0.025104752091429147	0.10415214710765068
3189	-0.004355425682844066	0.011270448141841027	0.012082745308774226	-0.004949246808259153	-0.054050719649112164	0.05427683979890487	0.01727239198304728	-0.06264132386483119	0.06497900415022306
3190	-0.06214954347011832	0.055972190668001146	0.0836388180315767	0.0550572922212414	0.14414197342163024	0.15429910540446154	0.1223638686743591	0.11198259032296058	0.16587048228179666
3191	-0.14397941966857417	0.1300163461285408	0.1939956792011511	0.046061558801715516	-0.021589629486311306	0.05087022017448026	0.03636481095498555	-0.12767288353283326	0.13275076144934253
3192	-0.08191356984438902	0.019091138208201554	0.08410888468370183	-0.09494584229221571	-0.07909013702877402	0.12357169070547085	-0.059691592513816734	0.012408754765965455	0.060967724343929816
3193	-0.15665496630809156	-0.16072918001105374	0.2244429722134668	-0.038380199676448734	-0.049213478873306384	0.06240998501856454	0.05031478298825113	0.16630094391504732	0.17374573760006465
3194	-0.016299851707885334	-0.09016301731362443	0.09162453195949212	-0.010023754949996112	0.11982664895381485	0.12024517230557885	0.06236109491308845	0.14663186063728376	0.15934179838545515
3195	-0.12024758670347736	-0.03360094260070002	0.12485393646844237	-0.03973647846683444	-0.06007533910428436	0.07202800906203054	0.07661151009709982	0.13756391490339742	0.15745842042554342
3196	-0.03882698779737529	0.004342692386367967	0.03906909211358959	-0.016741118453806523	-0.08630013747901566	0.08790892318747504	0.08885720422508882	0.037855728566852154	0.09658498293226711
3197	-0.0830521038951222	0.008389587810756813	0.0834747695117547	0.15201015658061784	-0.013191794980305349	0.15258149022232795	-0.01524934931166965	-0.13262588393919697	0.1334996919287931
3198	-0.052762078973532724	-0.17264238321507044	0.18052487213619217	0.053307987144633195	0.12310268989436794	0.134149221960626	0.06780330980719078	-0.18586227630919322	0.19784356086475188
3199	0.0364092454999831	-0.06200052976051524	0.07190061785869838	-0.06091097185027773	-0.017164048297969997	0.0632831023711731	0.002163962854394258	-0.0535910857423299	0.053634757445866696
3200	-0.09656958661661104	0.10870613794543184	0.14540532825971128	0.08983746815944174	-0.06167904717274402	0.1089728202141997	-0.04908837463516461	0.12734730429512234	0.13648078412566642
3201	-0.06712314797832937	0.10620492421446276	0.12563838156359894	-0.02060842656997093	-0.08206363379216097	0.08461174408357144	-0.0017786925145576794	-0.0997462755910609	0.09976213330392054
3202	-0.1134823896861463	-0.056189589690739415	0.1266314445881907	-0.10013263295720543	0.01168079462427353	0.10081163199748766	0.11927449342894206	-0.015421852337804385	0.12026736179138454
3203	0.1254857805916647	-0.0308452839427124	0.12922117733640243	-0.002644190137188522	0.05370642263394933	0.05377147546439459	0.07224020943844285	0.09303680467926938	0.1177900457790836
3204	-0.029724972249780674	0.08252484720896011	0.0877150179964209	-0.06416043205875999	0.016835826312378482	0.06633254170908373	-0.023919925392149283	-0.013981098962761921	0.02770620795007015
3205	-0.11280432794574352	0.1718596468520774	0.20557372064398607	0.06533787401157291	0.007492580917178235	0.06576607445448328	-0.019837769260220482	-0.011364310650039065	0.022862297473621063
3206	0.04086046187885232	-0.000938544995720053	0.04087123941920694	-0.045998430693294956	-0.003317081349994465	0.04611787782333811	0.050691052613734494	0.09913078278743832	0.1113395478306728
3207	-0.0752661433992784	-0.021829850028587425	0.07836794430423295	-0.08206578282021029	-0.033952936435514273	0.0888121309421635	0.10319009092378208	0.045289474340101096	0.11269131000596756
3208	-0.003391967530469398	-0.02336104824856953	0.02360601658475551	0.021854717889499005	0.0026051900656164882	0.02200944591096229	0.03485111812540486	0.11297906271593665	0.11823226736708753
3209	-0.020695813599257443	-0.1273912146670792	0.12906137406245552	-0.09936391929161405	-0.10424018379207547	0.1440111258687886	0.05273671874856274	0.05908129080683706	0.07919444695032006
3210	-0.11333709449929477	-0.025012293289180518	0.1160642572247204	-0.05409392803486695	-0.03017788611718506	0.061942375323708374	-0.029338605478831284	0.009801694539247799	0.03093262011668635
3211	-0.17232410316967892	0.001569244574318329	0.172331248071173	0.017494133176884717	0.10350658473699649	0.1049745577724794	-0.06000017459566554	-0.023428160950598572	0.06441195290501213
3212	-0.18328766657022755	0.010548218347908608	0.18359094102671317	-0.06968409614693692	-0.05794887702971511	0.09063082039141317	0.0112112067830529	0.09805563016211567	0.09869446673457423
3213	-0.08832979513891748	-0.06473414154324143	0.10951101218883673	-0.12286788580407751	0.05417315385663778	0.13428048242666832	-0.14464399387591753	0.0991978000225047	0.17539124406218604
3214	-0.017863007497757256	0.0032972683802046034	0.018164774032066264	-0.008533313307415174	-0.16396066447536908	0.16418257194722913	-0.10023620745444406	0.07604776454547765	0.12581955244402498
3215	-0.07777184432077243	0.2000945084446753	0.21467713450381876	0.010203289762694715	-0.05838942476159221	0.05927421063136268	-0.18081775261491903	-0.09203185225400883	0.20289140319395935
3216	-0.08197636743281839	0.03946278710689056	0.09098041758380873	0.02807388974306562	0.13562740514935256	0.13850247764156579	-0.04279733930016048	0.05361555368602803	0.06860203967982595
3217	0.06878806592613386	-0.064588282471829	0.09435806402485647	0.05424835083240215	0.03493161006673482	0.06452209660178283	-0.02825204433824246	-0.08768564751105072	0.09212464810636865
3218	-0.17673494162892947	0.18965108994272184	0.2592349812603297	0.060212477087881223	-0.04125618281798337	0.0729905132039054	0.044801805707319384	0.07497989479374036	0.08734521405272741
3219	-0.04161612162741178	0.02502586309421986	0.048561254132468264	-0.0821412896415889	-0.07142269006017651	0.10885031979473204	-0.0613073219462052	-0.03800374087958438	0.07213093680979228
3220	-0.038636577932486586	-0.07983270875754224	0.08869073537805214	-0.08275971829865118	-0.1228858991902211	0.14815571265618238	0.14454035701054918	0.028647057342526556	0.14735185339561568
3221	0.0820556448332803	0.03865677910738843	0.09070543214142615	0.032910850202948365	0.11364386890754147	0.11831336780497535	-0.025074799375318913	0.00265991346208361	0.02521548538771894
3222	0.02675547426489492	-0.0073037234550489575	0.027734451129367725	0.02116739271928185	-0.03443646610000193	0.04042188407272586	-0.1027358090028535	-0.02641436033136188	0.10607716475842396
3223	-0.09768667270901757	-0.1147622446566012	0.15070852273040272	0.045218459906285924	-0.07171912297763239	0.0847840888196432	-0.12058411141007917	-0.011193914059213099	0.1211025665975888
3224	-0.08070231762317813	0.11343247287829152	0.13921131409851953	-0.0017761108113663222	0.17132245259750267	0.1713316588772717	0.036763967895880226	0.0929140707744574	0.0999230398022908
3225	-0.00590092743526486	0.06500480257625336	0.06527208670307652	0.09205982719814129	-0.0686851993029841	0.11485934174912497	0.04804411541200332	0.03339951442341445	0.05851294377692653
3226	-0.029742093213457586	0.13269286579056142	0.13598525192251526	0.03614389565623629	-0.044429527870984434	0.057274463245389554	-0.07987226350953404	-0.029010458123532156	0.08497755679397741
3227	-0.17959226219584387	-0.15032884294982335	0.23420534080855923	0.006662432499380728	0.08075263809759722	0.08102701133899927	-0.0022208823147776614	0.054022712858643525	0.05406834399964124
3228	-0.09044296895171079	-0.003841193993040435	0.09052450167823237	-0.032390181074069026	0.07234706900117534	0.07926677881099878	0.21164197035492888	0.11332071128905287	0.24007062965463616
3229	-0.09034337557829705	-0.013721607710389551	0.09137947268965314	0.07953206934854588	0.1251357682774791	0.1482710712083003	-0.02393067869345973	0.05532563065449412	0.0602793728405257
3230	-0.03755508934669071	-0.015253218560790305	0.040534496571453305	-0.0927852087820594	-0.10675161541385364	0.14143904115270886	-0.098870347607023	-0.03792650179193399	0.10589506680722728
3231	-0.1134781099489046	-0.023830240544085828	0.11595327421838797	-0.030189636141731136	0.046746670426973065	0.055647689317510365	-0.0034829933112793003	0.007460235869654541	0.008233247332450094
3232	-0.02893618654128673	-0.04136699943303377	0.05048298261438957	-0.05099554457429514	0.012713610393321566	0.052556459694904266	0.1827408134151681	-0.022159821206422056	0.18407950066082285
3233	-0.018208050215310852	-0.03181266653202953	0.03665486113084311	-0.11142033350342745	-0.16086901444134788	0.19568681745418007	-0.09682773904132787	-0.20042064045412716	0.22258491451106474
3234	-0.11805441856954581	0.07727939084644013	0.1410990786411817	-0.084180689668303	-0.010966214693926769	0.08489196886481332	0.07401934508671576	0.02248170217982727	0.07735819529932665
3235	-0.16207147179238574	0.036233551898259386	0.1660723705259666	0.010161596037374624	0.10091615392951318	0.10142646675277607	-0.03063780649895052	-0.0881834693546156	0.09335416142027929
3236	-0.2120962852114041	-0.08155817974583433	0.22723681674396673	0.1682894468430893	0.018052714364951053	0.16925495093111897	-0.16125899480197564	0.08446556677101083	0.18204091675909487
3237	-0.12205602725919676	0.12126387277478935	0.17205406310412458	-0.0867132198666591	-0.16194227295188873	0.18369671273179494	0.0677758460124434	-0.09033118985072186	0.11293046162373373
3238	-0.02409076719854894	-0.02617385682553035	0.035572965090614014	0.0035270191507862703	-0.04868385264099019	0.048811447141625094	-0.06784904206763971	0.1770012597653933	0.18955985457905528
3239	-0.06150755488849728	-0.054049908593761756	0.08188145044731136	0.04663490356624396	-0.1397466837694807	0.14732260469866842	0.02131646127020625	-0.07292554446984453	0.07597714496680878
3240	-0.1274760884417117	-0.0027553979566486554	0.1275058639525987	0.07128312669720724	-0.01806823808131725	0.07353737402908307	-0.19172417539310666	-0.08279785154067691	0.20883879823902143
3241	-0.004506171955712328	-0.09301149692061572	0.0931205892652541	0.02117857032956888	-0.06890498394183754	0.07208625842162558	0.04588947830351842	-0.023112496450605334	0.05138123890242753
3242	-0.12751981189101655	-0.010531528298344141	0.12795395856720912	-0.07757295951102855	-0.038572395666706144	0.08663367563926053	0.004485098912625815	-0.017759298952325624	0.01831689961576771
3243	-0.07770607932274898	-0.15323733109793822	0.1718136036690125	-0.039453230521381	-0.05843870510058412	0.0705098550020227	0.176695094059681	-0.07319749604674528	0.19125645006710965
3244	-0.0011935044111204272	0.012401923828204632	0.012459220177039723	0.10153249285393896	0.017021227152880188	0.10294935297963322	0.057370559059182626	-0.013984369200384641	0.05905034825211303
3245	-0.010232716468503407	0.13964003263201955	0.1400144535388981	0.04363301797480894	0.005840104450755793	0.044022120321330925	0.047299055068410076	-0.08243064622924648	0.09503689835077572
3246	0.00579468590021933	-0.09602355401061963	0.09619823963832491	-0.03548104580110649	0.04494995664859211	0.05726607384700409	-0.022229714857218644	0.06677467025893218	0.0703776726726763
3247	-0.039756213474719124	-0.03277024066772112	0.05152130805082302	-0.024962751232616424	-0.05388614064112434	0.05938733115990754	0.018369614419159703	0.07915548236900458	0.08125904948360149
3248	0.04629364149328407	-0.06747261806087282	0.08182698473423748	0.1415052035893116	0.012922041482065662	0.1420939893131189	0.16439701218521632	-0.08020083392105347	0.18291678812251916
3249	-0.17130637442740723	-0.02275707440927147	0.17281133746120986	0.019822823315294107	-0.059327387785420065	0.06255144495238281	0.014220785578098995	-0.001046205439740873	0.014259217660180793
3250	-0.14454803862061644	-0.048699074949336146	0.1525310964032852	-0.047806455003252694	-0.08052626524188596	0.09364793929278206	-0.20684451504562004	-0.03413542133313018	0.20964226767054409
3251	0.019494438242404287	0.05513304045425705	0.05847807514032639	0.010725769827949849	0.06665081088843217	0.06750831600986436	-0.016137197818368906	-0.07511833725134351	0.07683211402034797
3252	0.013726605666342895	-0.056876593872382204	0.05850954309890979	0.13598486726980327	0.05736769487995127	0.14759043513122794	-0.028935752037870185	-0.018715328704279666	0.03446072074850355
3253	-0.24147918930410542	-0.05581266436749027	0.24784521857555794	-0.09525138001569156	0.039869861718224604	0.10325904932897667	0.09819146859902327	0.06901371236133265	0.12001856939459714
3254	-0.041940490695496734	0.011818606304551392	0.043573893729629325	0.0012674040266071448	0.048981225453724374	0.04899761994133221	-0.05040532901448084	-0.13353746896868796	0.14273385306794378
3255	-0.1286887657161554	-0.03379448064081841	0.13305211514038467	-0.027518048111983946	-0.04419465041724788	0.05206159906683823	-0.04732390503968713	0.011880580614030235	0.04879241932853705
3256	-0.15512782986828377	0.14391192308500284	0.211601713617038	-0.015754348508540798	-0.11939097819310934	0.12042593230212534	-0.07486966732814	-0.036043531477990776	0.08309394230165798
3257	-0.05049491601595416	0.06089709739729401	0.07910874170958464	0.1235042643025903	-0.0603576063530964	0.13746397326426812	0.0878697328033664	0.02120429868096093	0.09039199204291498
3258	0.026906674320812216	0.07032191328543218	0.07529369569313289	-0.014930590497174365	-0.002081361743296947	0.015074965980086773	0.05137058673004194	0.013775095792697804	0.053185434520052206
3259	-0.006545452806686607	-0.016964202463008254	0.018183154777169357	-0.04583012931295589	-0.11371326660418977	0.12260141824072754	-0.03412476192026567	0.050590667126423856	0.061023888571701476
3260	-0.09659655602891894	0.0004942928738947841	0.09659782069018565	0.01916096707092378	-0.08743801846518408	0.08951284674397803	0.10766323636110094	0.0071218880280333775	0.10789853452586894
3261	-0.08559738496615146	-0.07509235235458417	0.11386735131366038	0.15295214408320817	0.07455152621434538	0.17015372003144305	-0.12178482298586929	0.07703281202429833	0.14410273154271017
3262	0.0637405703248825	0.012890998756154882	0.06503105530646476	0.0014345864986187843	-0.07254457408096049	0.07255875734196378	0.003507219076951406	-0.03444482040595106	0.03462291493291624
3263	-0.0460937038422908	0.0597878596243998	0.07549316321606712	0.0935887675910915	0.021155448846369593	0.09595004135022923	0.15538499510442633	0.144760648590253	0.21236794033910417
3264	-0.026071445924516802	0.08271039252264893	0.08672213860281389	0.04064388964079821	0.07677515802581351	0.08686973382612626	-0.06458793033118197	0.007092988576626184	0.0649762358975477
3265	0.054958084279736995	0.0014276972504482968	0.0549766254615324	-0.07532244820259829	0.07768424516872166	0.10820495899295539	0.0931890179002605	0.1277480687326073	0.15812577943563166
3266	0.013808682984503214	-0.06960322040339492	0.07095976336128862	0.06891165292251791	0.05629700596640943	0.08898409290033533	0.09212244763160028	-0.2266061794261318	0.24461583332185424
3267	-0.17923917142870782	-0.029859629189362944	0.18170932290275027	0.11979313705569151	0.14649525189843146	0.18923861792569868	-0.05957134242157823	0.061348512259800855	0.08551248326647906
3268	-0.022552251187057788	-0.046107163635681174	0.05132713290387093	0.030594007273901765	-0.17688349308777465	0.17950978638505583	-0.04201104976262887	-0.09642594178910467	0.10518027644037584
3269	-0.1543141629151943	-0.0525181144256699	0.16300617540156226	0.026732992608129634	0.017891426664199017	0.03216762412530221	0.16281028344553392	0.06035461976234081	0.1736371749432472
3270	-0.19396509213325383	-0.0698022000329878	0.20614267897673905	0.028789869354044803	-0.060961351807081246	0.06741767566128111	-0.014735179790351379	-0.07744568699648877	0.07883501733247789
3271	0.07385357067398371	0.025304688481622106	0.07806841333374878	-0.015183215807897527	0.02879674446131754	0.032554301310880746	0.03294596807765461	-0.2350767522266621	0.23737421142577664
3272	0.0046759106724681785	0.07917202863327104	0.07930998839064592	0.09037323008531384	0.02317263948789323	0.09329679489076216	0.1521057212648651	-0.12031169898435674	0.19393569901904936
3273	-0.03490237101586926	0.0020802424165792476	0.03496430910287126	-0.01817430441766939	-0.09219876859053625	0.09397296563734364	0.11289894392045383	0.11937405332982333	0.16430561812289096
3274	-0.0238181436193572	-0.08295149319603332	0.08630326870358902	0.0961804172690297	-0.034140186212497994	0.1020599087823848	-0.024723596605682203	0.12493854012964287	0.1273612776272556
3275	-0.017504386373578477	0.0910840146491454	0.0927507480666396	0.005132959001004235	0.030379286556346332	0.030809873738439686	-0.06625220589418501	-0.09400701237446293	0.11500727438478799
3276	-0.016254296451322158	0.038733673484975785	0.042005947373772924	0.040953775476110926	-0.04498392916805881	0.06083391824586541	0.0488638503299866	0.11092220941513453	0.1212081367343228
3277	0.0007397003287882712	-0.04392300031336433	0.04392922846015182	0.03693692089968046	-0.06650304254820458	0.07607227348855534	-0.12875415953374753	0.07868572789806128	0.15089425891030264
3278	0.0712061160762356	0.0023859139442231076	0.07124607745000125	-0.06921930081514328	-0.23725639134958235	0.24714754063426056	-0.0003646535899501167	-0.02528495695889873	0.02528758629553293
3279	-0.017706477264909162	0.09825288319494874	0.09983560684071083	0.04590179226138708	-0.0034443137054279427	0.04603083563991571	-0.02592010092544224	-0.08296206069208725	0.08691694395376935
3280	-0.057117051139158485	-0.0277849541476371	0.0635166215082284	0.009060783190933263	0.14465768232783954	0.14494117030193746	-0.012816291575745618	0.11304803201317092	0.11377220606020368
3281	-0.12785431546272538	0.06485493965851737	0.14336278868852972	-0.0441068365718608	0.013942499411126555	0.04625804062221077	-0.10249508992747021	-0.10874932605214173	0.14943781106545703
3282	-0.057636730687601945	0.1971460090025272	0.2053984946146872	0.20934570092756957	0.05154552662878287	0.21559815354565068	0.09639803134913942	0.002079973197775538	0.09642046845194815
3283	0.03623106962839563	-0.19601552939431371	0.19933584266295593	0.14222100512441882	-0.11731288003836883	0.18436140084490754	-0.0015106503221546223	-0.13803786325991316	0.13804612909371383
3284	0.05824613325685882	-0.02759437912245483	0.06445201159412735	0.07963422281863204	0.012286099110294081	0.0805764089251656	-0.04839391210519676	-0.00879743543975585	0.049187047066907574
3285	-0.04367750674775082	-0.12135724193972347	0.12897792356413712	0.09177246664624768	-0.03275873652594034	0.09744393492215214	-0.020809186992584862	-0.04446414909614275	0.04909259433088024
3286	-0.05080968674187893	-0.09038109051130104	0.10368397074196116	0.005382567935340052	0.04471702725619179	0.04503981088114769	0.054773932896319266	0.05509281973258424	0.0776878530467763
3287	-0.12721992681595784	-0.02298658727403575	0.12927990166133532	0.0636275463782035	0.04192289465702877	0.07619707182388816	0.04606305751269655	-0.02881494649593973	0.05433329006218802
3288	-0.02240846456692914	-0.08022486982473964	0.08329567229240509	-0.07330355296650956	0.141295481607712	0.15917859152621358	-0.030883629714361052	0.13767383779159614	0.14109530182327296
3289	-0.13905071543036576	-0.10958433535433122	0.17704188209784455	-0.01188698136333937	0.12291468278886986	0.1234881353451451	0.025003139296777745	0.05995341646125283	0.06495821056702912
3290	-0.14571978220142479	-0.033077125430904006	0.14942674175529103	-0.025764276198146994	-0.1527022577491401	0.15486050965207113	-0.061901035394000825	-0.0799018949979486	0.10107448247264265
3291	-0.08129887868534731	-0.07078678952455832	0.10779738979534216	0.01837114772538443	-0.15515593529219493	0.1562397623050665	0.14349629122773436	-0.14652306839016752	0.2050858239044924
3292	-0.15682785148504746	0.0012576820131210652	0.1568328943986632	-0.029421879529915925	-0.017387696484353253	0.034175707514327726	0.13077889619309974	0.14214944152195438	0.19315688808450265
3293	0.03566928038680807	-0.008515370780843868	0.036671638944121114	0.07452228608806742	0.09349441741037953	0.11956076785759637	0.06160315681100776	-0.061004496839828906	0.08669773678569878
3294	-0.009870369643851953	-0.12070468508478034	0.12110757696495404	-0.15384760655737706	-0.14487956284153003	0.2113271723479646	0.15688185608399127	-0.02896268142936633	0.15953292351090767
3295	0.06664359990442292	-0.02539891017306278	0.07131952079339926	-0.03720716264174554	-0.034655923968030446	0.05084688798665276	-0.039319914369631066	-0.08959956180437881	0.09784751985396369
3296	-0.031039588387736034	-0.05990930865432253	0.06747281905122211	-0.00767084577456911	-0.08451154345899341	0.08485895858846346	-0.015808721127747883	0.06679013170322136	0.06863554004033594
3297	-0.11150474911124791	0.10716529031321921	0.15465351118639012	0.0219214878355442	-0.1078109118002688	0.11001701837501894	0.031297848551670594	0.13415930584290664	0.13776165891935926
3298	-0.024335647044563855	0.082419134580421	0.0859368225038786	0.0894136036029417	-0.03922779936963214	0.097640220978079	0.055732462134496834	-0.1083004577219313	0.12179941082925215
3299	-0.16549729145157283	0.05072851457845969	0.17309747447361512	0.03229056993732262	-0.08311567234032995	0.08916779629138656	0.0996905875852346	-0.19916922488172273	0.22272537662573516
3300	-0.14793645284119114	-0.015973266319797574	0.14879630141961578	0.08552882638496513	-0.03415394878136084	0.09209599535348606	-0.08299670895562082	-0.10274154096414992	0.1320767880331443
3301	-0.08590149222633015	-0.09399820023936652	0.12733706457646296	0.06786460234762638	-0.03747116721307937	0.07752220729643869	0.004391940647188036	0.08687879838897025	0.08698973934987828
3302	0.02530169926527326	-0.10837898815714431	0.1112932210859078	0.07904579662297112	-0.08134146768774357	0.11342253889486138	0.005152362672363906	-0.17911889167149606	0.1791929803165646
3303	-0.23401935031958673	-0.008067813676560722	0.23415837790162702	-0.11912214751926191	0.008291823133925505	0.11941038631746026	0.13268999617216015	-0.005924203894644194	0.1328221791567703
3304	-0.12508498758412614	-0.06534892051190204	0.14112666484754707	-0.053294686555197354	0.008628810530008186	0.05398870239392232	0.0938891096048452	0.11263756338836968	0.146636917549639
3305	-0.05218397558590516	0.05975541259273021	0.07933395642521408	-0.037162826606265395	-0.023800453009542907	0.044130910310425354	0.06085174995145387	-0.12595000014026167	0.1398797269352717
3306	0.0488108992315459	0.00986263602148913	0.0497973440364494	0.06653858666803651	0.011918991113165871	0.06759767647586368	-0.05380177710588521	-0.010027527622238784	0.05472826079792885
3307	-0.03283533033432117	-0.06657385712130068	0.07423097311884944	0.2026918272097107	0.014822903112090157	0.20323310575366807	-0.004388102371464308	0.03581457374470551	0.036082393697444745
3308	0.012376289087850205	-0.04065643905724734	0.04249845371777316	0.04396512488595872	-0.06761055548861308	0.08064812099309429	-0.018858497837194566	0.05702020738626571	0.06005786369034635
3309	-0.028180668780793467	0.007573552846278384	0.029180623633640167	0.03952752623333315	-0.12596751146742405	0.1320236315036912	0.13279690234316593	0.0162960891424452	0.1337930483742667
3310	-0.13259931831594862	-0.00021361478219929296	0.13259949038035343	-0.11375363483353529	0.04305867878556198	0.1216303385533375	0.019025383517230845	-0.0868117995280623	0.08887212023620342
3311	-0.06584705068590094	-0.023735859165403883	0.06999446474080286	0.03931774589892871	-0.08768669562105813	0.09609808391176601	-0.11218967759272269	-0.034673483180025444	0.1174256113213577
3312	-0.08405442934427694	0.04519412537034364	0.0954340403649682	-0.1193405329773718	0.0460490479100661	0.12791668235514367	0.045036876342640295	0.15829543978173313	0.16457753943474357
3313	-0.06952530439300217	-0.09235231438760087	0.11559722281995308	0.07897426982484244	0.09753047507485746	0.1254955332380177	0.08727445526702363	-0.0023783889260648415	0.08730685698179345
3314	-0.034987108156814446	0.05499543792168962	0.06518125443235231	0.0695302827651016	0.07071066671307323	0.0991688388981252	0.08455488929889299	0.14588330258302581	0.1686163315840987
3315	0.04318197696096709	0.09467621720273957	0.10405897000296424	0.06400685383361802	0.08515656481009319	0.10652942254576313	-0.07012034870070362	0.07471836586307967	0.1024680315959924
3316	-0.13992197340407747	0.08301955495115908	0.16269728069509914	0.03959183573242182	-0.002617249208898318	0.03967824908037844	0.0014384915261581458	-0.04704505570691178	0.047067042867990565
3317	-0.07258157770138923	0.11231550948291458	0.13372680767904946	0.07448367823341687	-0.0013927781795994203	0.0744966989485893	0.11939647405602732	0.10894866439948377	0.16163331801161215
3318	-0.06947113910074224	0.07639178148614426	0.10325668717609282	-0.09287331969608416	-0.023950921784870276	0.09591193964108966	0.07230258739542869	-0.136604755088162	0.1545591254399763
3319	0.0545585599067703	-0.059314532434575226	0.08059063355646809	0.08124939903632135	0.004168195043429641	0.08135624557268759	0.06896760800641892	0.04384219443216083	0.08172312381911531
3320	-0.20226226310554096	0.00613853121385223	0.20235539192726867	0.05014207348211819	-0.08295868667141344	0.09693488137575601	0.05141635458400318	0.10028926412704382	0.11270127780043979
3321	-0.06327434010808483	0.0965781257490065	0.11545984795289013	0.04071142493783573	-0.13229487517967672	0.13841731871147944	-0.05381450187371845	-0.13011030191614226	0.14080018209017395
3322	-0.08362039018477609	-0.012158520648393078	0.0844996998752753	-0.020084590171506243	0.029563275196835458	0.0357404253293269	0.08699353097505036	0.016533539244899188	0.08855073320684402
3323	-0.03047152462834482	-0.0313634392217469	0.04372847050826311	0.03682041195601672	0.06769784729750658	0.07706322900921879	0.08193384278983235	0.12487877505379959	0.14935817035986496
3324	-0.07341167785696247	-0.03300362682144293	0.08048921560770425	0.09977898894944748	-0.0031900006667000018	0.09982996914768384	-0.03290539651838199	-0.03386652739357314	0.047219771258780845
3325	0.08358833248367739	-0.07893147576023733	0.11496602625598021	-0.11757793797559908	-0.16431576552562507	0.20205009848764244	-0.07464143833411256	-0.016059748145949924	0.07634958956730854
3326	0.047268392135180894	0.006885821744170339	0.0477673050960353	-0.010341138590097514	-0.016256526764717606	0.019266909710474685	-0.002550988335420418	-0.02392074600733349	0.024056384413182547
3327	-0.0073598421149583745	0.03532521822838365	0.036083768079845036	-0.11071848694812791	0.0410145857022488	0.11807107856037347	0.04344654712824146	-0.11288655185995213	0.12095857161936133
3328	-0.019933778811748494	0.0043170525091350475	0.020395893706389587	0.06492446333836911	0.04795065523662299	0.08071215074198379	-0.060927898553997065	-0.013092246136616118	0.06231866278337412
3329	-0.05717097828985672	-0.07830875669407429	0.09695763061044238	-0.0678516600620896	-0.11077392954678895	0.12990269912676305	0.04947219951978748	-0.14364166643009652	0.1519224369872363
3330	-0.05344205114156145	-0.0457972340311037	0.0703806754380558	-0.14504957299901663	-0.01771689288496174	0.14612757070688015	0.07401806272931476	-0.002885261097442522	0.07407427584392028
3331	0.01781040893571431	-0.10123581551738839	0.1027905686818011	0.026037867186412364	-0.014525244530234465	0.02981531915442724	-0.11435947497934057	0.15352659589299442	0.1914379930004523
3332	-0.0477809169686217	-0.06048436617102575	0.07708031251540853	-0.05013870932940946	-0.027583153970362224	0.05722517414715066	0.05839385443543066	0.07617376996994193	0.09598065152550221
3333	-0.04338406353364838	0.04539629105347134	0.06279331341873211	-0.1723046454075974	0.021548707881946322	0.1736468762760198	0.10328655498578816	-0.17447983957550106	0.20275928304056717
3334	-0.05830296463725627	0.08470548245064946	0.10283119391843333	-0.18289153014529905	-0.043828908564508766	0.18806989398849808	-0.00796082831288568	0.08567477255542819	0.08604383440927997
3335	-0.12345326881798667	0.05683494823815702	0.1359077662353409	0.1454509807464696	0.009865017482675436	0.14578513768571663	0.17905109597929608	-0.046639643200751785	0.18502581249458283
3336	0.012260468875849403	0.03833696808548823	0.040249748061862635	-0.012837506835843256	-0.04722050400653177	0.04893442122260368	0.11163028420429509	-0.10535704041840341	0.1534973169708734
3337	-0.0889175597320599	-0.19238228518350295	0.2119369625174691	0.0038856820254966964	0.033782862779125046	0.03400559280995496	-0.061960156999591266	0.032401484953159795	0.06992079292015958
3338	-0.06154521542898988	-0.034925500276478415	0.07076442688076451	0.02827439826664135	-0.0032030183220198077	0.028455244221616622	-0.113393860528192	-0.0006189661848755139	0.11339554984489066
3339	0.06628900159282115	-0.0870252270495546	0.1093966264342716	-0.07489674482588565	0.12791377503512133	0.14822771747972596	-0.04407360922399036	0.00647665919494789	0.04454694315389678
3340	-0.14019885385928801	0.03587799366906389	0.14471678911990615	0.0198858755675543	0.11405797540292571	0.1157785377352066	-0.048434520595349466	-0.034199597538663015	0.05929178068761181
3341	-0.16009717540284518	-0.03331287480858978	0.16352630736362314	-0.1995185592698701	0.03229614620732466	0.2021155524767195	-0.03348961003720654	-0.18946624313485708	0.19240325170869887
3342	-0.05134086842236777	0.05145663221351259	0.07268885587983609	0.0872229687404447	0.020131530450505843	0.08951605886195078	-0.004708296613025961	-0.05750256557865165	0.0576950006943701
3343	-0.09500705104785706	0.17075598618470217	0.19540713028628284	0.03971681140534285	0.03345466745762383	0.0519291814195811	-0.024779957613086052	-0.07391387818321817	0.0779570887565073
3344	-0.012813214015688851	-0.10019800450671922	0.10101395230630454	0.0749026618247164	0.013423417942670312	0.07609597162591086	0.07885090484022203	0.03727993177513609	0.08721959932997027
3345	-0.199731525206673	0.05601968205327571	0.2074388751867257	0.09788700139097573	-0.008708217911643463	0.09827358801078523	0.014128645761227727	0.09277161372306078	0.09384130723635012
3346	0.00860375154544558	-0.1241043242136242	0.12440220186626966	0.003959537620820843	-0.06327148896984688	0.06339526208347238	-0.03526790619357929	-0.10915909249244315	0.1147150063463925
3347	-0.09505494545739539	0.15909784415163963	0.18533096522062315	0.03795087009675395	-0.07345316567449914	0.08267790568650193	-0.03330453521994728	-0.015996007104711624	0.036946776713411594
3348	-0.15768854412099462	-0.12320967708558132	0.20011572020841362	-0.025379310569434016	-0.010590896285790121	0.027500481616076256	-0.0018578659278190332	0.06961090617331575	0.06963569432464876
3349	0.05454935635617644	0.02904462122010325	0.06179985680155253	-0.010985762326126462	-0.03401903904617946	0.03574887398942268	0.08262294784662746	0.006434546452001941	0.08287312531158393
3350	0.007252800873028989	0.16095880750622577	0.16112213018182836	-0.11414469015135675	0.08005012156463531	0.13941675742988047	0.1259016267940258	0.14877347161290144	0.19489680727281541
3351	-0.1301742593792332	-0.026386786618764355	0.13282168615476947	-0.04581468301295825	-0.16028684876783147	0.1667059059166757	-0.1478128888060237	0.08700794380779152	0.17151977257109963
3352	-0.08102446219400694	-0.018685847119913054	0.08315121380002112	0.06003553353116867	-0.07913951232629386	0.09933442352787725	-0.01997210232163575	0.015521175101984806	0.02529410499884037
3353	-0.09793808935609365	0.015551010142814391	0.09916503044513272	0.010178334638383317	0.08885322341454104	0.08943429882972896	0.0869047503178546	0.03324822363699219	0.0930477297026859
3354	-0.13092109988601408	0.058704854550848645	0.14348029252548927	-0.07393699353233488	-0.05318341775892999	0.09107774117270036	0.06581278347037148	-0.12059353709518983	0.137383127265494
3355	-0.1410292506495456	-0.09033818192952571	0.16748204874882694	0.06572218896665032	-0.05159224494214592	0.08355337133077559	-0.13610158428616492	0.011927223443052254	0.1366232041209126
3356	-0.14311743021104054	-0.09474357362738879	0.17163607888174473	0.04718437046729514	-0.015197571478587482	0.04957147360369399	0.17140311625648802	-0.020616177238547615	0.1726385096853143
3357	-0.1535636323299495	0.10726023679644588	0.18731403463701687	-0.20622882623114727	0.024425791938010796	0.20767028694658207	-0.008330150717166357	-0.00218192791322354	0.008611168352158213
3358	-0.011997392990160465	-0.06322140913819858	0.0643497009470895	0.013906273504710165	0.10100192153223037	0.10195475759370243	0.15003979605638965	-0.07090768544571023	0.16595131893392948
3359	-0.07332062526071535	-0.04243780168491092	0.08471647478778895	0.05779217067670033	-0.06840802235363092	0.08955217760534764	0.09628909054677456	-0.10841706858114543	0.14500293003265052
3360	-0.0649019089718842	-0.08324704368376187	0.10555722651851412	0.022659888361114065	-0.018061943135756365	0.028977652257859834	0.018701940023897558	0.08408767598649998	0.08614232300947117
3361	0.03410036319865856	0.15228322736686606	0.15605452927598432	-0.001661023917628973	0.11367934646598263	0.11369148083030607	-0.06219494224522801	0.07106602230521522	0.09443828867134661
3362	-0.04025184456468274	-0.03951144149698981	0.05640359031151677	0.02670735565554954	-0.01545491349154108	0.0308567204534609	-0.14910663204279423	0.04370182153888988	0.15537901056758668
3363	0.023283866276527426	0.12382631307591141	0.1259964056580855	0.025516057381191216	-0.14036198873192696	0.14266238840374793	-0.09738794559848261	-0.0014292272731966172	0.09739843242317331
3364	0.08688937739585414	0.047707283396617194	0.09912491509869915	0.060802397653602645	0.10268304335582915	0.11933456730236178	0.016969786949743895	0.001050665041342872	0.01700228120426192
3365	-0.02284177899192459	-0.06313432499774849	0.06713933169489593	0.05082070362298326	0.06646732748237257	0.08366988430363738	-0.03141854954388734	-0.08838446177606814	0.09380265635304233
3366	0.06916885908596948	-0.021606143422486998	0.0724648639055355	-0.09469141743651237	0.05671369234046245	0.11037620864581492	0.006623543890659696	-0.0332583685468508	0.03391150854901105
3367	-0.08243190447702882	-0.038634060580902733	0.09103630876018023	-0.14092030115545942	0.062243518712424194	0.15405449327899942	-0.14152610912552005	0.08080267064066769	0.16296843604475325
3368	0.07824224657017413	0.052620100955087463	0.09429063671898458	-0.0838035081729333	-0.06524262728863471	0.10620559494496795	0.0924637930755752	0.03382353765991934	0.0984560040310126
3369	-0.05386717348724331	-0.07766245008563964	0.0945152291052042	0.02927553455563116	0.13601414619653246	0.13912909433001303	-0.04506079888144299	-0.07283461636180917	0.08564669833919912
3370	0.059015888954190666	0.06170669242782236	0.08538495792254766	-0.11240539412935015	0.036732696823311574	0.11825507872936313	0.0708150057630059	0.00948287419172881	0.07144711291683321
3371	0.030639290127864004	0.14145760332178772	0.14473776161418167	0.06669874258002968	-0.05065082083421666	0.08375098753410004	0.06848081240372746	-0.08623278701508678	0.11011682534410368
3372	-0.09442804250309328	0.14372564548592165	0.1719701031613077	0.10310239911302525	0.055265424633674676	0.11698021996389785	0.0222518867595874	-0.03845521657751471	0.044429158740460786
3373	-0.004091122739724719	0.010201664361908357	0.010991416697793042	-0.04972781924041845	0.09600012622875807	0.10811512494718405	0.07486640414995449	0.13372458558205036	0.1532554836194628
3374	-0.0047089486696386415	-0.02943381341548921	0.0298081124821939	0.05125070438763735	0.05266304435886773	0.07348490281257138	-0.024623591142655252	-0.23412180449896167	0.23541312746448673
3375	-0.03637631951083829	-0.006064077119941239	0.03687830869862648	0.04180926850867372	-0.023981561127766324	0.048198861058692755	-0.006503532708171056	0.11255618340907027	0.11274391496352483
3376	0.059517328329735254	0.027702745119922437	0.06564872016032676	0.005678205588106341	-0.023161664474470885	0.023847530688286548	0.05053188419097419	0.029082979913518207	0.0583034393542965
3377	-0.13609984271525788	0.01321133521822864	0.13673955742712618	0.007378724701988172	-0.07714457943058518	0.07749665614560151	0.05343347397438684	-0.03174372096975404	0.062151427674487725
3378	-0.0687956398173377	0.012623622781114329	0.06994423428701417	-0.03599650410402897	0.016476633792734376	0.03958822765483763	-0.06422223411043258	-0.016100278077836996	0.06620962398563286
3379	-0.028516647365019545	0.0450744940346908	0.05333769013956503	0.20881580668923777	0.14813017863896005	0.25602068460748895	-0.04650888765942766	-0.08917815357701192	0.100577431398512
3380	0.014046199519198768	0.006313302050657195	0.015399789080243016	-0.0005842513056780023	0.13252231947549611	0.13252360736394722	-0.04703270569273817	-0.07717774572784314	0.09037964284290648
3381	-0.0260758087304587	-0.04950633599591439	0.05595377650067808	-0.03288731573624671	0.08336184306987829	0.08961457703042845	-0.04368771834044393	-0.18054473544575952	0.18575526434255707
3382	0.02990945063444406	-0.006523007181183903	0.03061249516031032	0.06312085302701866	0.011346448357203326	0.06413255005986564	0.1953007187660586	0.17749384337727214	0.2639061105533078
3383	-0.03529246993048207	0.0025673284375832338	0.0353857260643385	0.0010843656526386015	0.0191416746167806	0.01917236438218628	0.01927147933035487	-0.03544371189972544	0.040344102776131166
3384	-0.07887875433722462	-0.03775313542989163	0.08744802525260345	-0.049902732354883926	-0.11082973530312061	0.12154634064357084	-0.04721155807042525	0.03806990874691986	0.06064857102550679
3385	-0.05080309994425077	-0.02661929178540295	0.057354526055943954	0.05021112288475741	0.041790414824804584	0.06532683700117017	0.058562581976426525	0.01763038439034848	0.061158862493485934
3386	0.04295316730307053	0.0001472972814932198	0.04295341986215652	-0.02107860964769167	-0.15072767937756013	0.15219441880445	0.07631128868440192	-0.06414544277800384	0.09968977184175061
3387	-0.08641511337939554	0.018292298824389222	0.08832994971500062	-0.059499111709467645	-0.03924949954871143	0.07127880125984169	-0.03199282523035763	0.055298465747479424	0.06388631449884524
3388	-0.03491153886544888	-0.12916460751548994	0.13379951935856985	0.07106241924487308	-0.01148263361540594	0.07198415314275607	-0.13352994874213847	0.0459895718160133	0.141227787375213
3389	-0.09006530520353427	0.0428869859438013	0.0997549636095848	0.03238086281885506	0.06588360716514002	0.07341096627877881	0.15710067602750663	-0.06811585121128434	0.1712319818098752
3390	-0.004111430434503639	0.08316785219206557	0.08326941514421143	0.052649749641528465	0.07519915991912751	0.09179820145219697	-0.11942690539169615	0.01868935482560235	0.12088042734551532
3391	0.002287196119729765	-0.11100706912669449	0.11103062938752006	-0.06574814040301204	-0.09851544084601344	0.11844032274330629	0.009813065492975014	0.024649861768383883	0.026531338819777837
3392	-0.0744246996561859	-0.04884237141715533	0.08902029636304762	-0.0035770068708410444	0.07401411381035668	0.07410049946718629	0.1561354902737979	-0.05584109261874157	0.16582074341859077
3393	-0.03317508404921979	0.13674479976521095	0.1407115008252717	-0.0168653937947494	-0.022114888929686063	0.027812044517157002	-0.045119297377930585	0.0347531489561978	0.05695201803491958
3394	-0.06294703999965381	-0.06310239106493372	0.0891304751632675	0.07827421717059643	-0.0638723905048888	0.1010273989691841	0.07331578261389131	0.1586313328503173	0.1747544097931595
3395	-0.09050373353170273	-0.035132392266563325	0.09708352470707443	0.05197601683029453	-0.09563581112669471	0.10884720802760117	0.0730593392177204	-0.10482417812555755	0.12777235759986805
3396	-0.10791030223748897	0.038442181366887665	0.11455319566572947	-0.02579623305778939	0.06517327381020169	0.07009280461724518	-0.009296699118303105	-0.17279095625069432	0.17304087140478003
3397	-0.04923312314750566	0.06248012718600953	0.0795466322859578	-0.04881235927623905	0.0741452851655813	0.08877032009854426	0.07624986980845726	-0.093830501770605	0.1209057720223902
3398	0.0714443576531965	0.011585088467354149	0.07237755532811452	0.05276140505117581	-0.02024283180102071	0.05651139798570423	-0.06907638779312641	-0.05185782342524988	0.08637581374986159
3399	-0.006160807167305489	-0.1421457551896083	0.14227920179483994	0.01710554895734713	-0.01752746433673575	0.024491055738937492	-0.19082248124879697	-0.010098082912345027	0.19108948330154665
3400	-0.11775306364030819	-0.04494201305074964	0.12603796465244996	-0.05973149380017153	0.023854423690436423	0.06431862001942193	-0.0044676569762911195	0.1180976029957814	0.11818207898072786
3401	-0.004738823743644545	-0.036336350726873974	0.03664405592479801	-0.03749939817673718	-0.08468368518189016	0.09261496315176594	0.10881987406925309	-0.0845102855658867	0.13778154215596447
3402	0.012012958129870297	-0.12626257407615205	0.12683275907810962	0.05092558604479427	-0.06964276258319	0.08627589289149266	0.15563573559965457	0.10989358218060064	0.19052317864273105
3403	-0.02338999263158435	0.030201956134847135	0.03820012970759131	-0.013327825956500814	0.035176765364314924	0.0376169611508272	0.1252670314367844	-0.1471958348745139	0.19328332305035914
3404	0.07262579062644305	-0.07280958170759778	0.10283842011889963	0.14670428869501292	-0.16349489492550498	0.21966503815630656	0.10098580314618841	-0.03687817203028756	0.10750875317561916
3405	-0.0483647392977128	0.04348539327610759	0.06503942985384688	-0.04429850432789092	0.07505255232538477	0.08715069188619669	-0.10041692832539167	0.03409437570666613	0.10604709307253146
3406	0.044962285686120186	0.02358141963547194	0.050770961052007964	0.011384080506541489	0.06574611763486968	0.06672442785845031	-0.029805963368521853	-0.022792714535102173	0.037522037367450134
3407	-0.11425727870817336	-0.019288658979103968	0.11587397508935893	0.02970129846378932	-0.10602377468910022	0.11010544005524968	-0.059321115633511556	0.12894335019070446	0.1419344296441392
3408	-0.2062260484336611	-0.05153316019280199	0.21256728264721203	0.08682155704904485	-0.15836313255900067	0.18060139678950485	-0.04911091448364925	0.05704264502658243	0.07527114502283726
3409	-0.027214593162183692	-0.048502695913240614	0.05561605516247501	-0.007547685206197437	0.02771149672797201	0.02872097844566329	0.1989227070529926	-0.054672720302346815	0.20629917529294525
3410	-0.09650618750239454	0.007485559940232174	0.09679606311140004	-0.23124504083429245	-0.0576756609576055	0.23832908084694626	0.2072460467344283	-0.13394144793285379	0.24676149489212904
3411	-0.04619375685148166	0.03284284422105298	0.05667905776018301	0.012952427875840526	0.04846099221460016	0.050162068879805864	-0.0300994775026074	-0.06751370660387714	0.07391940966569181
3412	-0.04122079810009467	0.002484319864015836	0.04129559348399672	0.0442946922604003	0.07749246839934142	0.08925862659186783	0.08003011820177573	0.01769775546399334	0.081963591721285
3413	-0.0784335148622353	0.024460808066184954	0.08215928057678709	-0.030248725002499994	-0.14192089819431725	0.14510867206531328	0.025519429841382557	0.020994310807121788	0.03304545938090856
3414	-0.01878204417702478	-0.07867423685490348	0.08088510819779599	-0.08124943446394141	0.008868518956768682	0.08173200859636864	-0.1226550705145103	0.0032128173752066906	0.1226971414434987
3415	-0.0005948017947610193	0.11850001860778193	0.11850151137947446	0.10693495881360371	-0.08286474861420204	0.13528359833831305	-0.01098544901233523	0.08939963509018677	0.09007205362520149
3416	-0.09159194150328454	0.020482856837282088	0.09385430822587575	-0.013020522117609498	0.03623394186500983	0.038502370567175086	-0.10551121804237601	0.052847469846154696	0.11800623797887146
3417	0.14948707804904027	0.09654527057355661	0.17795329660829864	0.07111218685707371	0.03883948980096237	0.08102745884941985	-0.029215200038798173	0.1377954794426757	0.1408585179112142
3418	0.05018824744761242	-0.13116719388889966	0.1404410656985733	0.09682461910629447	-0.1677523471331503	0.19369010515191518	0.01794311832757003	-0.03559191115703824	0.039858996915723845
3419	-0.08296283555787476	-0.0417458994051532	0.09287385100741834	0.1128610653487095	-0.1404012653626316	0.1801392111314851	0.08010393325796782	-0.02081091127458708	0.08276312072098115
3420	-0.052170257722183366	0.057203468235608464	0.07742075024811694	0.04113536239324541	-0.04879023026384254	0.06381696176113687	0.011358636214385593	-0.14304606872645095	0.14349632885458527
3421	0.0691510820461226	-0.03896114037337332	0.07937154784520255	-0.05499334998897788	-0.002554002865750606	0.055052624584559784	-0.06608477407061308	0.03599604125683622	0.07525232454966312
3422	-0.06371166494662743	-0.07252506892993023	0.09653528822955078	-0.0898518969920642	0.06418995254952171	0.1104251484100536	0.07550557099647184	-0.001997910765212463	0.07553199917206614
3423	-0.11307955712907757	-0.04519311441983266	0.12177603964439146	0.021270428778060735	0.010917557281423717	0.023908663647216305	0.012682290713556862	-0.04891830424655709	0.05053554183049685
3424	-0.16573239361360234	0.006705229662659616	0.1658679788196716	-0.024900269523305287	0.0307326818853952	0.039554028343547314	-0.1718683021903883	-0.030303609400108535	0.17451940304871824
3425	0.0065047556269948945	0.034343977352846264	0.034954550865083915	-0.019145129323323195	0.03718729630377167	0.04182619972207946	-0.11828623821101708	-0.15956869982598404	0.1986298167805339
3426	-0.12182858662786378	-0.035186562931496454	0.1268081177633162	0.0556187631148947	0.08455028582023215	0.10120374322481221	-0.04999978380949292	-0.13175334104412809	0.140921684836956
3427	0.05574885634248177	-0.08258304305345669	0.09963881765388302	-0.01560747067357815	0.05493886835371054	0.05711280414069107	-0.02324505894946496	-0.056563811257277774	0.06115388384651497
3428	0.02504541674285276	0.10192401837903516	0.10495607853932551	-0.054644395158161545	-0.01322784380415384	0.05622264467195047	-0.06358686342940977	0.027106840652843956	0.06912358505581928
3429	-0.07592447420541357	-0.08218443836650004	0.1118874778202885	0.03545443753542521	0.0014709902004878856	0.035484939807237936	0.010964664657629946	0.08842731529189597	0.08910451145024396
3430	-0.05193075898801598	-0.016468735535415144	0.054479564785402314	-0.07676629729459918	0.11252111410601977	0.13621330889447883	-0.10068743015891073	-0.13174094584698204	0.16581204843033265
3431	-0.08292225630838478	-0.14359684800784542	0.16581964705384497	0.03003479588208255	-0.05941407273137267	0.06657417669192166	-0.06489857049594143	-0.13944205473941507	0.15380478237807402
3432	-0.1175941494035446	0.007549410451111375	0.11783623200061397	0.019577993012101447	0.03820327327879555	0.04292770550118219	0.17068193544589152	-0.047427531589682145	0.17714879011792822
3433	-0.08931206076860684	0.06984304600865586	0.11337854856410247	-0.13537250596079758	-0.011138296887617818	0.13582995629706612	0.11906220194661182	0.10992770748984623	0.1620490938152663
3434	-0.043657419773922124	0.033511461735530164	0.055036245956354514	0.22089716274939475	0.12260852829653539	0.2526428461717745	0.1564882047618896	-0.05038927704982102	0.16440084388835327
3435	-0.001964286889102238	-0.011393533481997712	0.011561618752929966	0.09987911957400632	-0.11811644543216786	0.15468462499036206	-0.07883732443995761	-0.03519815767787424	0.08633790609441276
3436	-0.06629762052054979	-0.09219041740714912	0.11355372097994502	0.056837729249170604	0.018189391907150014	0.05967731096617808	0.015879741894956605	0.032724221443165	0.03637362879493521
3437	-0.029026117502125123	0.08868531677346701	0.09331452678151117	-0.17069564061276646	-0.005888414525053469	0.17079717547378115	8.800197734734838e-05	0.0772516875924794	0.07725173771659802
3438	-0.027473057594059647	-0.18199886083027414	0.18406073518565552	0.08782390552230157	0.0434514625444982	0.09798503956444617	0.09732443166095696	0.05566460493957074	0.11211865697200785
3439	-0.021324686885491113	-0.02443524832087442	0.03243183052599764	0.027954088844137488	-0.018730131717240476	0.03364890662786994	-0.017051246417865366	-0.13287086039764548	0.13396048128912258
3440	-0.14295598804173515	0.13041343126967472	0.19350472235198524	-0.035151111867659124	-0.18541237884485437	0.18871499912418327	0.05770215503019047	0.003062109044889617	0.05778334714198314
3441	-0.020981115834951655	0.021385955115348507	0.029959410839924074	0.029093708423633367	-0.12995205382021435	0.13316899099239013	-0.044190778933167994	-0.004954428488763856	0.0444676433417648
3442	0.06145599173626312	-0.05151540491256672	0.08019149495796511	0.06202764783116857	0.012017372284266097	0.06318105991581749	0.056580789966800514	0.03730320400366698	0.06777104707916494
3443	0.05701655412022175	-0.0009761807441974005	0.057024910105931054	-0.06541947838774394	-0.09894765639248587	0.11861849290093829	0.09660848219549137	-0.010402857427891665	0.09716696081889983
3444	-0.02634346451533294	0.06615461860205858	0.07120682330405172	0.060758190110630966	0.09934900235093216	0.11645506401030871	-0.03756908139494313	0.05536581190062178	0.06690896056788577
3445	-0.09505860871408295	0.07759274283917394	0.1227060423612599	-0.08965714940947139	0.014120342709772943	0.09076226373594763	0.15576366123053093	-0.08625214402301713	0.1780498539974321
3446	-0.1888052087421016	0.09235090135904603	0.21018110245684984	0.03277294654403324	-0.07898340670996613	0.08551283272521139	0.19063572839131093	0.03566910982834574	0.19394397731105822
3447	-0.023858275348153383	0.025457428701154337	0.03488979763000439	-0.04344557673624233	0.03507367645937779	0.05583619720505537	-0.18637784340709646	-0.030481383463985243	0.1888539521719328
3448	0.013006442630700181	-0.13177839244194864	0.1324187005845093	-0.07358759239643062	-0.05720573632847791	0.09320745690976956	-0.05739824813306617	-0.06107298444317853	0.08381210125955417
3449	-0.10241711666721476	-0.04587910133979203	0.11222369502993913	0.04563762055709179	0.038829432791528964	0.05992092506816757	-0.06094699346160824	0.03503683298640108	0.07030018262939494
3450	-0.1350205272474243	0.046282008880450316	0.1427325019894997	-0.0003988825883620182	0.04724043572162994	0.04724211970782797	-0.010278488419588764	-0.1198613124402741	0.12030121173162234
3451	-0.011928180484313967	-0.05656374561722644	0.05780777463210871	0.12422995443245526	0.03478066974926366	0.1290068857328835	-0.045205919913013995	0.07431648003833675	0.08698571377226458
3452	-0.11600974989689929	0.11747803973693674	0.16510406382513548	0.043046888597519234	0.005522320444370037	0.04339966176155684	-0.05604908351440192	-0.22779514858494737	0.23458927827512208
3453	-0.00026689173255599894	0.035184142743907174	0.03518515499213471	-0.017642260662342847	0.026358484669722636	0.031717803760065943	-0.10972562885496824	-0.17691646023038424	0.20818056472223184
3454	0.01961806820325201	0.08189949500850308	0.08421636350897176	-0.0038705531351408786	-0.1343543759553372	0.13441011688083618	0.02252489747526143	0.10919012753085149	0.11148925937719137
3455	-0.05467546412148956	0.07188209726246382	0.0903130238877572	0.27755755998063475	0.14444836863784632	0.31289539834350205	-0.030288915414137106	0.0424312170725451	0.05213277835702022
3456	0.09483068808528762	-0.007468174789621445	0.09512430308505523	-0.129681845088092	0.014146973343947395	0.13045120850435327	0.03522606667983933	0.15402101919067943	0.15799794342417284
3457	-0.014738265399651828	0.00371885518821255	0.015200208909796918	0.08873702767788684	-0.041040296541074064	0.09776791918254858	0.08725353760870537	-0.06291242298255718	0.10756929297327351
3458	-0.1369274829010538	-0.08789979404986722	0.16271296619393139	-0.02042632139278557	0.03346611626029838	0.03920734042483852	-0.06625108879187765	0.07836661464096914	0.10261838556708741
3459	-0.12733340237451135	0.05538828505923649	0.1388584080352085	-0.13071619341356844	-0.00903580035833883	0.1310281225869057	0.011086844410873237	-0.04789389027455326	0.04916037880877097
3460	-0.03764038378300389	0.13891754436589238	0.1439266571000018	0.18578852772585863	-0.09206666937096888	0.2073490984875638	-0.14305544747814258	-0.12480326424467277	0.1898439248943648
3461	0.09188577870269425	0.1039135491579713	0.1387120111108141	-0.08318072826789955	-0.10804495118238329	0.13635521636953143	-0.01361139411392583	0.033640639891024456	0.03628998073852066
3462	-0.08313006378561011	-0.10821042584983798	0.13645550105291793	0.024022825147523397	-0.01997043944090124	0.0312396315524237	0.07845655949668462	0.02588113845753127	0.08261516238508956
3463	-0.07244958169617739	-0.03870331913829565	0.08213944728491814	0.0922499910456773	-0.09958468998429157	0.13574671755587683	-0.15982308021518993	-0.04875735249905386	0.16709487242937177
3464	-0.040923672646958245	-0.03199154594236945	0.05194425853449189	0.10890269592500788	0.12216255394853887	0.1636566123533186	-0.027878235855361595	-0.09060280698345016	0.09479485570265664
3465	-0.013309879530857627	-0.07298924474444972	0.07419287527445693	-0.14891104597299637	-0.11523795240192579	0.1882930834804092	0.011658489130022234	-0.04087191544529654	0.042502162779819996
3466	-0.11776408548613453	0.06156002708652968	0.13288347062475403	0.04425649562133603	0.023353025258739238	0.05003999593741638	0.031908453019527924	0.0651226308353499	0.0725196967796797
3467	-0.03141924062805387	0.054157703463412955	0.062611704385638	0.018393093307111474	-0.02498189428862687	0.031022587313959432	0.13281962760830154	-0.032388360277280696	0.13671159189863466
3468	0.10394009161289439	-0.13465012583058472	0.17010055564485727	-0.056778106247360516	-0.1390575432875986	0.1502023757941895	-0.042215816525621334	0.08884473592846806	0.09836443598742457
3469	-0.11118667995931268	0.05302006893809036	0.12318118975953464	0.0718759087355277	0.20925878524152555	0.2212586392828918	-0.04180658184150815	0.11717086810397381	0.12440579816676371
3470	0.02633357700461918	0.0654455616675996	0.0705448709676741	0.11580094085256352	-0.023113921823328797	0.11808518655781457	-0.048682219304962984	-0.1931597283582843	0.19919999783108103
3471	0.11953765191108434	-0.12145612867860893	0.17041373600156293	-0.009020689487207589	-0.003340530206164225	0.00961935449408707	0.043756122712039186	-0.15192712070245407	0.15810265108381036
3472	-0.15947532128411246	-0.0811980793354155	0.17895671595788554	0.041285981044353603	0.14692473344188245	0.15261523360321191	0.026118762255922592	0.02872576261177023	0.03882472381626408
3473	-0.12139060568603215	-0.0005930439567065634	0.12139205431145947	0.14015454769214827	-0.0938503167385644	0.16867477342720674	0.16181250625299698	0.11864230072730651	0.20064715971511987
3474	-0.034231493761942226	0.09380240530515904	0.09985332446246953	0.0852276330617163	0.05356007473668977	0.10065997736490083	0.10185196614656042	-0.10106930863783892	0.14348807670482877
3475	-0.006232424388852685	-0.07792237250616578	0.07817121753402864	-0.09972391803698807	-0.10447281080052764	0.14442793367354792	0.029730912912418056	-0.14750462107208873	0.15047106173688768
3476	-0.1434706878655495	0.09700711454600337	0.1731883903417182	-0.034252423538574946	0.05240829149223217	0.06260876564348396	0.1524366703610737	0.12068452423350554	0.19442657447025657
3477	-0.10007447290829258	0.042955730077926496	0.10890406270842361	-0.02205039144971945	0.0007933917701085215	0.022064660287136457	-0.02255977740035509	-0.0007753589146028673	0.022573097656281613
3478	-0.06916339832397506	0.0753294610358463	0.10226486868750148	0.09917759793277944	-0.003502402785005473	0.0992394213857803	-0.09746957782204249	0.07624800384970527	0.12375005734088315
3479	0.051918005536704094	-0.07724756753716654	0.09307344406068974	-0.06266674884654669	0.036763709364984326	0.07265460575400018	0.10252129388217861	0.1496050803922889	0.18136233285459044
3480	-0.059108330254894724	0.06479021402844477	0.08770157660711343	-0.04306351586192797	-0.01437187322848549	0.045398426608046445	0.052601751197386075	0.10197380826947122	0.11474145633558337
3481	-0.0030121833921128564	-0.05867438251395731	0.058751650293263256	-0.0682542173530947	-0.012775176920687994	0.06943949403501132	-0.09785553493942456	-0.13300477911272254	0.16512412599346302
3482	0.060219765965111256	-0.11869772407162157	0.133099849408914	-0.03840287025455221	0.019112613641185848	0.04289606560029968	-0.20545480673502617	-0.14170660249890063	0.2495845323779268
3483	0.011843090148606655	-0.07061288488140202	0.07159915010349045	-0.022447908862197052	0.14161238041909507	0.14338052482902972	0.04600304984475188	-0.03230242400859167	0.05621145071824392
3484	-0.0819433854976464	-0.08602052464539335	0.11880340519987048	0.07837075378929691	-0.04360993349603322	0.08968724184091645	0.05061436534852368	-0.11073824224165206	0.1217570214583317
3485	0.13921465069609357	0.03220798334465255	0.14289182327748765	-0.04185561976072271	0.11995426060063483	0.12704691079203467	0.015113612181457237	-0.1642509921988217	0.1649448687030575
3486	0.07498734818684887	0.050959231210422215	0.09066391583013043	-0.09154778442687182	-0.14667174253757922	0.17289764860309387	0.11753137514477072	0.1128279273051488	0.1629225746279403
3487	0.02731956552633255	-0.017264417116282713	0.03231746832461623	0.016547152448791794	0.012817420194469374	0.02093070745591624	-0.07743293999349363	-0.004782544189118583	0.07758049319872139
3488	-0.03861115366295132	-0.07503164713727732	0.08438346555645207	-0.02524322545328762	-0.02508333641178229	0.03558643276351468	0.07117050611645634	-0.08676714420744476	0.11222200432530183
3489	0.024438990804113825	0.0037860497319569192	0.024730516454300164	0.091964420297657	0.059142144886245994	0.10934005625766717	0.09110159151912806	-0.14148530322979122	0.1682783141327011
3490	-0.10718185004402425	0.009064122891751653	0.10756443326051822	-0.022116916177693357	8.885850183044805e-05	0.022117094679104256	0.024531093129652053	0.14178426074576936	0.14389076108409454
3491	-0.1822410988828341	-0.03290037219076112	0.18518707463620004	-0.07478023587708946	0.022995404665645484	0.07823600394683976	0.06106803657804611	0.027657628076121876	0.06703916379471528
3492	-0.017690872787850163	0.04407333961945652	0.04749132810532733	0.020931180252233682	0.010917557603506756	0.023607358403205252	-0.03247865958250331	0.04746750494926361	0.057515453178989207
3493	0.06498685578568945	-0.029758530039901303	0.07147630051314706	-0.021361411495121416	0.037290185544400264	0.04297520027876198	-0.0678294159889758	-0.11712254114667237	0.13534592464518275
3494	-0.05152629838010911	0.008863950501500779	0.05228316213896297	0.1081657519693992	0.030007908143351216	0.11225107772420448	-0.04193257934386494	-0.06717108052284715	0.07918519602196071
3495	-0.17908747007838435	-0.1363590668563725	0.22509135268378674	-0.04186304070412882	0.0375714757466185	0.056250599701463525	-0.0065827574076820616	-0.14469517585698663	0.14484483632968306
3496	-0.1470519570513141	-0.12012423114565547	0.18987919575602902	-0.05094571088804064	0.041802255393806914	0.06590063743164312	-0.20089210468754937	-0.04264415082833021	0.2053683552197433
3497	-0.037328207743654605	-0.07961829185455128	0.0879344499680867	0.03422661616890539	-0.029809538502884043	0.04538799224606109	0.06492593867933216	-0.14690163459931416	0.1606096751797438
3498	0.009314419213995553	0.013612321159787031	0.016494050219737884	-0.05828523424928412	0.08855288469837298	0.10601312145153195	0.04762569780497262	-0.08555383179013429	0.09791662384592907
3499	-0.1260731463458383	0.07072684634650261	0.14455699576174427	0.12688103826083025	-0.0528465764049428	0.13744656600973967	0.030569664672225726	0.12281077394617786	0.12655824981182193
3500	-0.0369347991085603	0.11635896172070843	0.12208024966353483	0.09069867160341738	0.07491037109006109	0.1176342328043806	-0.0744730466580363	-0.08797756103394444	0.1152661525514384
3501	-0.10577968481454242	0.01309044965252514	0.1065865919877788	-0.002724389202973766	-0.04989801169344145	0.04997233101915599	0.013429329363856532	-0.04389490692493762	0.04590326503759701
3502	0.052798023630504835	0.07702796992481203	0.09338597030617124	0.07018328208605645	0.07982727913982515	0.10629246247612545	0.061880395954237534	0.08966798684320944	0.10894737843549608
3503	-0.09508655044508652	0.0956472635811596	0.1348697560838226	-0.014434752670463319	0.11101052568063763	0.11194507088991883	-0.02612924799703973	-0.08410605718237366	0.0880713713737643
3504	0.0806102383204489	0.005901705171788435	0.08082598991669872	0.007972336104730348	-0.0734525440611469	0.0738839249906332	0.11830148877556246	0.060151644029344406	0.1327157207189393
3505	-0.002948037922073106	0.05621255148928807	0.05628980256250544	-0.09921136757784851	0.05535095987736112	0.11360732465828166	-0.09882576248451919	-0.04302107395121221	0.10778378419114014
3506	-0.12780453219669574	-0.1936600717911799	0.23203064852769165	0.05630864556734262	0.02512153103453556	0.0616583724010596	0.051287287754130356	-0.021142321123592947	0.055474170815507415
3507	-0.1278019895216928	0.008794108845111786	0.12810419538829537	0.02435157577506332	0.07038675686362518	0.07448016369818031	0.06085224300129567	0.01029171779985756	0.06171640732868888
3508	0.004055154349397367	-0.00715041266919128	0.00822026022320264	0.14538568695243528	0.04511439696552651	0.15222452753808965	-0.0065121265499915905	0.07144604146565829	0.07174220956532959
3509	-0.06583162204440554	-0.08181548979342221	0.10501226990754478	-0.0345879973670232	-0.12198182681295101	0.12679075531948683	-0.14796602671982467	-0.1198700871520546	0.1904278941150509
3510	0.04086753834450564	-0.026823273928336895	0.04888398218817936	-0.003210477642070892	-0.047932270762510096	0.04803966847450987	0.009774181523907749	0.06997386825195408	0.07065321551496524
3511	-0.07644995516852279	0.05857530414315171	0.09631023777736131	-0.091192563708402	0.13643554051335804	0.16410588164621986	-0.01601313599539423	-0.10125783861083998	0.10251619581581199
3512	-0.20579354940070863	0.053505161885152704	0.21263533883928676	0.11643885383836058	0.06221689129592072	0.13201874202445466	0.07320997417002528	-0.03954233232850921	0.08320634809889227
3513	0.0028349219676583872	0.025631527069487743	0.025787825857884857	0.17130017538205924	-0.004062559412089541	0.17134834249242392	-0.17509590174546083	-0.000282407098201045	0.17509612948841902
3514	-0.03808621277022552	-0.09444011157475699	0.10183071382167287	-0.04098159069887714	0.02147318169612221	0.04626649228507572	-0.0983819638996396	-0.11807121513226139	0.15368741868988087
3515	-0.056299470006021556	-0.00660060683745506	0.05668508034378692	-0.0032200083183862326	0.015129046393571073	0.015467918358631922	0.06949181146852881	-0.15452602323048198	0.1694325934305587
3516	-0.02715611591387787	0.14110313902669067	0.14369255539071454	0.0870759562588513	0.08093964596428987	0.11888418081148548	-0.018630948481465792	-0.046729587855618114	0.05030672541991741
3517	-0.04780091480936223	-0.013297620078569683	0.04961606752218363	-0.029289940090310027	-0.15417835339232827	0.15693586347697464	0.19014897097430322	0.006045666432622932	0.19024505577071102
3518	-0.07075397633804087	0.06206960413363619	0.09412099088381058	0.022642458833445053	0.024837607083361038	0.03360933899456638	0.08216472961333808	-0.15816388765338618	0.17823259564419164
3519	-0.037913052484021985	0.04050789765612065	0.055482333415015544	0.11947942622398815	0.07945333820779979	0.14348577017661523	0.11979861780026993	-0.0029213540481049516	0.1198342319052846
3520	-0.05221877460214251	0.08041757106931469	0.0958842331024118	0.12623314739796532	0.0600471731461254	0.139787232982262	0.05725442702959077	0.19664809323644739	0.20481343214744788
3521	-0.057806970915528416	-0.1702934723664339	0.1798374616620412	-0.06947370189084363	0.11179254328196932	0.13162130522019902	-0.12178590199518098	0.09966103083213312	0.15736621934615833
3522	-0.05843599643888619	-0.10753104217714433	0.12238337596057854	0.08193093934347569	-0.03454833963702052	0.08891718952699312	0.11750645715785095	-0.02148720795528987	0.11945487675061128
3523	0.077731558866536	-0.11499373534594183	0.13880113260573296	-0.06930128741087699	-0.10756793843476144	0.12795909430716365	0.030271528459609637	-0.09604181297933762	0.10069952966940322
3524	-0.005387641764084841	-0.07030089869683873	0.07050704249478412	-0.046591311884252785	0.0011213470824415872	0.046604804069698816	0.009500191376787122	-0.13248204435438476	0.1328222335021993
3525	0.07243646095922142	0.08138827366927512	0.10895454082855671	-0.16252897760509571	-0.058470668525085034	0.1727266268967471	-0.03728674071630192	0.051667179881960484	0.0637165481660737
3526	0.08450489365523188	0.02771875826062859	0.08893484475273579	-0.011844612371205711	0.011308024072507273	0.016375782443856637	-0.20630529645370632	0.09711092409316305	0.228018435489501
3527	-0.12548480393735992	-0.06124177064910024	0.13963162425265507	-0.12029053026070363	-0.11628172839718409	0.16730586370309244	0.011406742485188002	-0.05320187528404	0.05441096679771403
3528	-0.1442645946524193	0.16274578048582042	0.21748209658766327	-0.11812725749079243	-0.03570664608518602	0.12340588939328913	-0.05735018075191767	-0.023049331874950077	0.061808696250278704
3529	-0.1106309497043546	-0.15909933422803443	0.1937828815563729	0.0656827529403897	0.03406114321013293	0.07398909048372912	-0.1280132830878971	0.09870025498851304	0.1616451081280828
3530	0.008615133249250626	-0.014816137327807899	0.01713879943924913	-0.07535853369769988	0.02633839549654869	0.07982868956960264	0.015030813110327546	-0.08836072211023761	0.08963003154412158
3531	-0.09023655957792424	-0.02242689643769752	0.09298173136851927	-0.09008386085823043	0.015057704174669099	0.0913336544880192	-0.007640117962565843	0.10488876155697473	0.10516664729579345
3532	0.022434154006506425	0.09763849846814693	0.10018267140130563	-0.05733616579461468	0.0400079748357218	0.06991476209273183	0.22651411537189065	0.08231487323962877	0.24100701819483666
3533	-0.05453402130634434	-0.0741270573539536	0.09202597520155462	-0.12230718628107667	-0.042484142290073586	0.12947567401684848	0.18205268718319587	-0.049331780367626976	0.188618147231019
3534	-0.07044010503627698	0.03982203029659088	0.08091725708688063	0.16014447949948532	0.044711843107896734	0.1662690687658599	0.11821332967377289	0.07903491475184639	0.14220024283520666
3535	-0.05608588313314687	0.07140585902638288	0.0907988050038142	0.08405557801637932	-0.008356602349203397	0.0844699532288869	0.032182634933182665	0.10883151081563262	0.11349017463047481
3536	-0.11257527947023044	-0.04603066431859943	0.12162243051925935	0.06712048326097005	0.0832718733522975	0.10695496325457382	0.03143698727003902	-0.006413256433797774	0.03208448264663533
3537	0.012828997892427174	0.01350559063594257	0.01862751098106133	-0.1311188169918452	0.01606879704437037	0.13209977444263166	0.10977883543785288	0.03999251157465744	0.11683661109489737
3538	-0.20736886021560377	-0.04448061196434737	0.2120857586634271	-0.09193567226623062	0.0612270371864846	0.11045776531181016	-0.024663572131118295	0.04208724929728407	0.04878143441596007
3539	-0.02948923779441314	-0.015662296991364778	0.033390458109183806	0.06008296005502709	-0.0018406227456506787	0.06011114689527881	0.09878706381735594	0.061373089878256674	0.11629935571128039
3540	-0.0701028967138903	0.024350378044691815	0.07421156943898828	-0.07150779712727295	0.15675815125080916	0.17229765823587617	0.011221971942454253	-0.06712503376874403	0.06805661476103742
3541	-0.16316479400749068	0.09042334901885465	0.1865452547005484	-0.08518242320066993	-0.006958795892282603	0.0854661925126449	-0.13723911163799118	-0.15958915343192193	0.21048342370909526
3542	0.010543588579785794	0.0660961602713215	0.06693182847309648	0.03130763347265911	-0.10030109449734993	0.10507367639435047	0.04391776650952162	0.16836361086427473	0.17399734388329552
3543	-0.10268109431167603	-0.15424630273928838	0.18529794666370028	-0.047251419233445224	-0.019426136391025528	0.05108885783277528	0.0538455289728501	-0.009201590453037737	0.05462609502089158
3544	0.014007154714061056	-0.033324492648710714	0.036148612607922	-0.044004272235563205	0.19586548782008828	0.20074776535240113	-0.12091294710031361	-0.08649457879303141	0.14866490149684677
3545	0.019663803552413962	0.02963847164638981	0.03556830290696733	-0.09894808992024996	0.09504981675707885	0.137204927624412	-0.018427744537146643	0.05088495659295037	0.05411894840250299
3546	0.06841504729734384	-0.005049692630399631	0.06860115226699408	0.12074100441992228	-0.041216665183471266	0.12758214466443987	0.11435257910953531	0.1694840602035099	0.20445380654825063
3547	-0.01720301166500185	0.05773962271148207	0.060247884952174764	-0.009666160849772383	-0.051469119068576895	0.05236893051484838	0.16873740024059786	-0.012613563460866166	0.16920819195044018
3548	-0.18579591462334574	0.07740185100837572	0.20127386425030044	0.10617369891144504	-0.004348076538203841	0.10626269387757994	0.06354226236102044	0.0948376786905463	0.11415692885395987
3549	-0.0982436842214042	0.06354175039096857	0.11700160482721227	0.19305260096529323	0.0868811290728414	0.21170176505744223	0.00913614491374259	-0.15183958614572304	0.1521141974464887
3550	-0.09987584812313825	0.10134738800607834	0.14229011945307649	0.035207802682171996	-0.1368924317734221	0.14134754064555843	-0.05579445753308857	-0.12060636961025324	0.13288686120898727
3551	-0.037696894930818126	-0.052380304800112035	0.06453489148032854	8.334951142173033e-05	-0.010123101385768829	0.010123444512991072	-0.06262977149390932	-0.05373484193246607	0.08252224860536951
3552	-0.053539190930508004	-0.05747227609366255	0.0785462124158738	0.026780737588704383	0.0642182031725937	0.06957862836037779	0.07777159053131431	-0.06578387842806202	0.1018623529809147
3553	-0.22832582765109694	-0.09140872621992431	0.24594356832758915	-0.04591888949549834	-0.0076953914192400006	0.046559246789387616	-0.013876201524097197	-0.032043684114650355	0.03491914461118503
3554	-0.15879151703708608	0.04799559799427409	0.16588647717570942	0.12313160262857402	0.03156277648802547	0.12711255022818993	-0.015318706188087956	-0.08322273472636435	0.08462083865462322
3555	-0.1408147444702123	0.10161139256499818	0.17364811360682658	-0.16370101528983685	0.023268954093265216	0.1653465047453918	0.031328207357819694	-0.0632303969156795	0.07056585343045828
3556	-0.08323026384276352	-0.13354440336971096	0.15735750535232854	-0.05493934462418309	0.08713736401952883	0.10301093046859947	0.04157237384942769	-0.045228886906509745	0.06143219415158821
3557	-0.12080105116390792	-0.03259775720945252	0.12512197144143594	-0.0005052167795919878	0.10389629382798325	0.10389752218019933	0.07184893652857431	0.049612187056583976	0.08731345133955351
3558	-0.07469380964800187	-0.05517281711106251	0.09286121336544494	-0.14694778621950225	0.031094936617770054	0.15020168760062472	-0.002237439732831554	0.02150179957334619	0.02161789817374491
3559	-0.03838022633803386	-0.0705362316019876	0.08030194108717387	-0.07077750865614384	-0.15127054310190677	0.16700967918631648	-0.0969480657345765	-0.13852352307046634	0.16907895757169128
3560	-0.025742681301474772	0.056971753536244764	0.06251772821835352	0.10372112063278334	-0.08141638727531691	0.13185863256641478	0.10996442078000153	0.14679795501757928	0.1834170478304142
3561	-0.06804554769373063	0.011131127655582135	0.06894997145630037	0.023690124929374095	-0.12260302528367063	0.12487082857047813	-0.19984497205012353	-0.03128641446473621	0.20227914520230184
3562	0.04270719828203944	0.13508086683606657	0.14167125809522757	0.05339269154508395	0.0493407805772781	0.07270001470703828	-0.081549464360093	0.11149817033536405	0.13813818127350574
3563	-0.1189888916131914	-0.007885556910765906	0.11924989867974202	-0.04549168362692119	-0.0465234928766931	0.06506864581854768	-0.047170592131466925	0.1783720554391236	0.18450380734177546
3564	-0.11703645060529715	0.07787545185672035	0.14057779615634372	-0.24114475044751557	-0.18129977800261654	0.3016958736413089	-0.23103522119600048	-0.14375596641162558	0.2721085285543716
3565	0.11633509504796635	0.10815789271234816	0.1588457871515489	0.0655485818675156	0.06896445769780984	0.09514574614976436	-0.02932879456211296	0.11136964890211047	0.11516673515840406
3566	-0.0075969867940119664	-0.0018967630318992548	0.007830192740129189	0.004135925259638139	-0.07518444844217116	0.07529812192416759	-0.1413164738074533	-0.04284282025087741	0.14766805008674566
3567	-0.06489114474613668	0.07425793496464088	0.09861592960408017	0.10036600451522877	-0.06055273720347915	0.1172176132037525	-0.08659033009117531	0.04687531339938861	0.09846410651394549
3568	0.032843831309128685	0.05227726853426743	0.061738400209807906	-0.10324430350671647	0.18048576145206252	0.20792906553321927	-0.07385538991934895	-0.15843152479088632	0.17480036232143312
3569	-0.04524276101900655	-0.035726602690027504	0.0576480490944318	0.07345012252203123	0.04061967134033159	0.0839337726919144	-0.004927001033010942	-0.03227293624846751	0.03264686437128288
3570	-0.08438992814749502	-0.03130571530089882	0.09000948718463128	-0.05319085029877677	0.03078251769477285	0.0614559187640693	-0.08017100782307086	-0.02065476725556649	0.08278894796860575
3571	0.03553868840528826	-0.03481718683170655	0.04975173235619168	0.13099635745820087	0.08223502393118705	0.15466946960625308	-0.0024550587508731588	0.0033801860868802945	0.0041776753646230085
3572	-0.1498207951286862	0.008526505469607393	0.15006322650308107	-0.11775262230916761	-0.043865078719179905	0.12565757116753978	-0.008866548480528374	-0.21330493050213348	0.213489131007828
3573	-0.09748112046218523	-0.0013962325165561113	0.09749111914324994	-0.1724782356845982	-0.05292185141494475	0.18041470045996055	0.11270596550052184	0.06698210377237028	0.13110773007407842
3574	-0.023457785496083905	-0.028320227218683894	0.03677367224113154	-0.0785719466944416	0.03194223061256753	0.08481660747672368	0.10606685233093771	-0.005006602502936494	0.10618494823662794
3575	-0.03359712835488805	0.03282700597969684	0.04697211252739092	-0.06821307784060658	0.07270313843188464	0.09969338155732523	-0.10042270748534143	0.05736662255910174	0.11565314333179574
3576	-0.04506227727697035	0.11177340337823566	0.12051515479864074	0.04435563122279212	0.038187793629584924	0.05852973264476866	-0.10506124026523335	-0.1974188458542826	0.22363377406936116
3577	-0.01621069031926219	0.03019623440471776	0.03427242408776598	0.10430801147233962	0.11099740762782816	0.15231738494804845	-0.08058314799866784	0.108693101316911	0.13530644484008691
3578	0.008840831148890609	-0.08480739023490967	0.08526695569714828	-0.13901151980985607	-0.08610224070843955	0.16351696699382626	-0.03353661662482718	-0.0029836185200196727	0.033669075337966134
3579	-0.09301604279749805	0.10252763326453077	0.13843373794177524	-0.04330190392403345	-0.008795162879916501	0.04418608121943476	0.009863652838864716	0.021560635223848577	0.023709758298673226
3580	-0.2072365076314123	-0.014193253670092337	0.20772197415056498	0.025905505538883333	-0.04807291319328665	0.05460860921241622	0.010255523899821758	-0.0021537689167449056	0.01047924095564902
3581	-0.14693606790905803	-0.016765718078646304	0.14788947682397136	-0.14864549111927056	0.03718191879974	0.15322524960240594	-0.03071993429027611	-0.15243996291769898	0.15550452294756037
3582	-0.07355544414768542	-0.06797982531640329	0.10015817497245032	-0.041677891672621474	0.004553676195908776	0.04192591825079037	0.022110750273018787	0.14900646792872188	0.15063801898003382
3583	0.0393351895474585	-0.006119119953281147	0.039808300211603254	-0.04590031090129005	0.03243470830143669	0.05620363727940009	-0.08528467810528216	0.15678761728759505	0.17848202501720717
3584	-0.02512874846012875	-0.023622657688164652	0.0344888961178033	0.13127009232353698	0.061701732445654175	0.1450480641905469	0.10193320662503394	-0.008816328926586944	0.10231376382776483
3585	-0.11957288056744343	0.053072175139874035	0.1308217472031067	0.0690943861701515	-0.08549929838492147	0.10992799563597919	0.017127585388868608	0.0892485168567557	0.09087712551783089
3586	-0.14030629964248603	-0.006047267924129551	0.14043655923125317	-0.11201978104685897	0.07221331301304944	0.13327863265395126	0.14325957916964782	-0.06892247514941852	0.15897677378971686
3587	-0.010715592556535106	0.0076626769029926	0.013173478703718577	-0.13156938592495587	0.08145657774867619	0.1547439089954629	-0.13412353944242064	-0.05273795594765249	0.14411944986745925
3588	0.06301223466981133	-0.038005142510679955	0.07358622544566656	-0.03521622148566972	-0.00852628842529408	0.0362336839148195	-0.1335241538191305	-0.08318166093331178	0.1573146158776713
3589	-0.11306403680630463	0.03841122386833088	0.11941062992045741	-0.029350294852316328	-0.034843705739963426	0.04555791520264143	0.06597681121411646	0.03781048959107364	0.07604322942313702
3590	-0.14268220896801828	-0.09485296368762507	0.17133387719980878	-0.05641226864502564	-0.05414911850944034	0.07819508353488701	0.054371730953415416	-0.02151389712359907	0.05847335201880765
3591	-0.034103123909514345	0.07866562485776274	0.08573974337872693	0.018089042333788826	0.017092087772134324	0.02488680206382387	0.017339702259218596	-0.13189423515242674	0.13302914921505735
3592	-0.0034974209099685612	-0.0771300313142065	0.07720928495687525	-0.03370594922962058	-0.12774604629064007	0.1321179145928368	-0.029104779282365375	-0.0715753866226372	0.07726657846219927
3593	0.006111057171060084	-0.012343001351933823	0.013772969981881362	0.11408232322133803	-0.00597860975859851	0.11423887362112536	0.19082439017639252	-0.0691487611312126	0.20296674370983436
3594	-0.13712337763730795	0.02659234981596026	0.1396781076740309	0.0661599863515812	-0.01641820340624553	0.06816671619735148	0.01689876882731174	0.11742540877755708	0.11863513398001162
3595	-0.020236143991857868	-0.11563237973021809	0.11738973023962768	0.1488329099771486	0.05017030687602366	0.1570614363371875	-0.015029368764816612	-0.0932272820974628	0.09443096977553894
3596	-0.00033665791850880626	-0.06524200741347559	0.06524287600875744	0.0726250281289041	0.020577973322159368	0.07548408903054746	-0.1169883846477717	-0.11898430631354945	0.1668638585536471
3597	-0.06711682001560972	0.06778572920445426	0.09539167999771968	0.22526700155826407	-0.024426539842724047	0.2265874617884651	0.11753241602578682	0.002717681545187294	0.11756383206513678
3598	0.07245078871156352	0.07195129155388597	0.10210830103963106	-0.11166504706954146	0.032439750986942	0.11628164163417076	0.019268863389162578	-0.10933570331657783	0.11102065175471156
3599	0.02716169448153871	-0.025519293290171927	0.03726918267333299	-0.02761390368179327	0.053700094762050364	0.06038400329557941	-0.019510425243862196	0.022330221642442354	0.02965291708747954
3600	-0.137695107139472	0.01729627041630939	0.13877717211582302	0.021519625127438484	-0.1125005384724613	0.11454023494920565	0.023150562569397085	-0.05544925182409451	0.060088002755387185
3601	0.029594421184766607	-0.04509169647312405	0.05393598850568802	0.12930229693486947	-0.06717176712996056	0.14570906043206375	-0.015682281539930846	-0.06573286726000115	0.0675776870906262
3602	-0.07292193889082951	-0.01668383422031356	0.07480614611038841	0.005234381632121672	0.018341248185362338	0.019073545450905293	-0.006273163636674908	0.04838501891040137	0.04878998500688843
3603	-0.03784546329945098	-0.10824192637501656	0.11466731756575016	0.07293660746384284	-0.06593083683413702	0.09831899081044461	-0.005903885493168751	-0.10398575645397848	0.10415322082980716
3604	-0.07954156867424432	-0.07759198457268887	0.11111875276967391	-0.030227341876288623	-0.10738882344842357	0.11156187340907608	-0.04881147921809075	0.0005816566141532586	0.04881494471854796
3605	0.004306592082804101	-0.09301274889088651	0.09311239547776	0.016198636500086894	0.14551561784083547	0.14641444894566252	-0.032170015740305404	-0.04359579100145138	0.05418028152172824
3606	-0.11433833666030681	-0.10091008348681527	0.152499508784657	0.05250139704276557	0.02684843210051	0.058968084568669935	0.056120211067768995	0.11154528680943988	0.12486724590416473
3607	-0.10237945714426676	-0.0316927301751625	0.1071726755806274	0.04037852438392659	-0.08137232372724902	0.09083986074513527	-0.022004861961952105	-0.007835653514208687	0.023358326480278885
3608	-0.13637863572854003	0.02336045454413418	0.13836489121047427	-0.02488748249430731	0.09556878801808834	0.09875616450708664	-0.0739038475327363	-0.08141914727079794	0.10995842951973175
3609	-0.04654812893617953	-0.06215870801017423	0.07765586448526146	0.06071652287225284	-0.0013532314349401836	0.060731601205742246	-0.07703017195982406	0.01847383721478915	0.07921445608977312
3610	0.01626063175429096	-0.040091057848515535	0.04326316059260667	-0.03926206216514225	0.06871050317917532	0.07913686102313483	-0.002373822812060785	0.05633173124290806	0.05638172558166595
3611	-0.01595413892408372	-0.006974176459277531	0.017411883473481667	0.047839690611923995	-0.08856777497579991	0.10066224099436957	-0.283201542746473	0.01883058736781162	0.2838268923738538
3612	-0.05343275821454631	-0.04798959787648448	0.07181964323749353	0.0461640383529369	0.1375850887473358	0.14512330992181682	0.0008638777987141221	0.10850533360648514	0.10850877248363722
3613	0.0032813378685642904	0.10303437906521667	0.10308661623878454	-0.0811976943528122	-0.1889279184214112	0.20563760338824247	-0.0007626995555914338	-0.05016566399559628	0.050171461556657526
3614	-0.1714693721357837	0.019221874290265475	0.17254340332759943	-0.005239962081598781	-0.0233684460877251	0.023948725961343068	0.1359795529822203	-0.07022370657070738	0.15304184981165536
3615	-0.13960529656510115	0.11505664598148627	0.1809079064428609	0.02855282406251115	0.16597090900441241	0.16840904488089606	0.07707684252233941	0.00763290870204424	0.07745386335404614
3616	-0.06643728316222268	0.044868744938520666	0.08016930127134314	0.020237144965171875	0.004901634995052218	0.020822297230759672	-0.006918618570687522	0.07045396731973982	0.07079285835462239
3617	0.058949132544797916	0.012938193174507144	0.06035227477407141	-0.026364611948045884	0.011566394881575187	0.028790176340682122	-0.03743100168872311	0.07481431244991792	0.08365561089834402
3618	-0.06481680294919309	-0.04423340261845468	0.07847172644819814	-0.14027854091209815	-0.004051402235952411	0.14033703324676874	0.07323458257898362	-0.008924529700130046	0.07377636014257193
3619	0.012820751566260032	0.06177908055094185	0.06309537593551148	0.038571561505183254	0.12960574646967596	0.13522357366565219	0.014510963259262238	0.026097213707340444	0.029860217983100134
3620	-0.06310616233356522	0.01222798531005808	0.0642799451556493	-0.022319052764271565	0.015900540248514318	0.027403782521560085	0.12385702546636278	-0.09258649602332093	0.15463771209912433
3621	-0.06313790838904243	-0.10036701230896815	0.11857458680329305	-0.0532609974363682	0.04816261721645349	0.07180787940787169	0.04143129556076657	0.025443532459016618	0.0486202179739728
3622	-0.030612137257883896	-0.1065045416211583	0.11081660675832194	-0.05903217498645684	0.08431184485907717	0.10292368467545629	-0.08219207579672697	0.06652252814161395	0.10573922675207499
3623	-0.12603826858262074	0.04588267708604729	0.13413003095462006	0.1882201217939454	-0.09448122328097303	0.21060274404859192	0.15958414564655757	-0.19695199196020918	0.25349001297651946
3624	-0.021982856000087495	-0.024945511984238708	0.033249428958651	0.029741629604041628	-0.0407612936655296	0.050458374852858166	-0.1000533706274983	-0.12728114927362186	0.1618986347513084
3625	0.019101562130997327	-0.15090371214721376	0.15210785652179015	0.041675366199785915	0.09897017751231707	0.10738683431736784	-0.03153676241502556	0.019407096103177195	0.037029755100185635
3626	-0.08782438976659578	-0.019939022989059575	0.09005935862326125	-0.0030547113183337737	0.02428269017487181	0.02447407410643296	0.010631136168210856	-0.051265563593173025	0.05235627055809751
3627	-0.07686107140569601	-0.05544730818906281	0.09477356320749163	0.0649995508091051	-0.04160860874350077	0.0771765374123196	-0.046097619779080286	-0.026748598387813377	0.05329613555417678
3628	-0.05685628560862581	-0.044470478787948825	0.07218213557965043	0.0035453794145658044	0.024594942188569942	0.024849162892385823	0.07276105200721053	0.0659427896855017	0.0981968543320116
3629	-0.0007035644587303412	0.037821360922970955	0.037827904316961876	0.07670852746178528	0.08123816506239702	0.11173109526027537	-0.060112334333205175	0.09988335912703446	0.11657691954022106
3630	-0.0743975711089805	0.10426060357028717	0.12808306696732552	0.009454058996264987	-0.12404287055008908	0.12440262443297175	-0.08524033411969138	-0.13397781700403077	0.15879537150056414
3631	0.020803317464865367	-0.006044599222514364	0.02166368383504508	-0.17532110508931414	-0.05197003708159191	0.18286162704077738	0.020049970890743257	0.0533407282606778	0.05698451214232798
3632	0.08915761170366614	0.006720988112794547	0.08941057770708134	-0.009804168703935096	0.01969039556207481	0.021996213341532126	-0.011914140765534171	0.04052772481650153	0.04224267071319044
3633	0.023547667092449372	-0.1260155958405144	0.12819681361304067	0.12042897902737446	0.050324457266429666	0.13052084120452376	0.06003139896850102	-0.05069739680644869	0.07857477270133119
3634	-0.04789746578155661	-0.05604923102846652	0.0737270881506777	0.04135461370110895	0.061110754502439205	0.07378840281660351	0.06695048302546376	0.012831343543525638	0.06816898528271408
3635	-0.13843536041039725	-0.026114478093554293	0.14087694977552329	-0.0899306344428036	0.08309791406338748	0.12244501759145328	0.13552952743397245	0.0709665955528972	0.15298532769793444
3636	-0.18683116505172415	0.09723053669826466	0.21061733428475723	-0.07458881825417175	0.00603891865611253	0.07483288279285391	0.04976685905199303	-0.09941546136403981	0.11117632040198952
3637	0.029824959792489447	-0.16724318891404216	0.16988176024741916	0.23592283198972283	0.0022689442209864294	0.23593374231323705	0.028633653744631223	0.025376101608789354	0.03826006612157166
3638	0.03918792667586679	0.05923253300440874	0.07102243704120187	0.11757108787999919	-0.06987157772071627	0.13676621687561805	-0.021366587148056025	-0.06107025767488711	0.06470013461216739
3639	0.02615389379748999	0.08889276108192742	0.09266039679139634	-0.12742883609555525	0.1885659940062866	0.22758568136912039	-0.018923056248137164	0.2223355878835382	0.22313940866034554
3640	-0.1445707984688244	0.006923125291389591	0.1447364689140706	-0.011201466727360377	-0.06688726927011332	0.06781872637595612	-0.08651455521435024	-0.1424661971690826	0.1666774897811842
3641	0.030548080774227868	-0.0681135221612133	0.0746500980588428	0.05658816608251096	-0.021557615981837315	0.06055535771013339	-0.08096865094557633	-0.008451296696777487	0.08140851830001293
3642	-0.10536336424750968	-0.1300830872611079	0.1674008605621083	0.0971999095630766	-0.0704277540869325	0.12003287451694102	-0.07723323371602414	0.14044569364095294	0.1602808948456503
3643	-0.06705888849970988	-0.07468232527984955	0.10037103285321806	-0.11242383844368736	0.07686137033196729	0.1361865988257293	-0.1041227470208499	0.010131664403377223	0.10461451653929567
3644	-0.14575428036393298	-0.030571546959428778	0.1489259202687717	-0.054166659617483105	-0.0486090663779321	0.07277958744215636	0.05919781681920069	0.05071330065408902	0.0779501146849167
3645	-0.18768370271102872	0.0628411289214937	0.19792468200669064	-0.07652810626270165	0.09490673269423754	0.12191734478264693	-0.0627281523995243	0.08845282438585782	0.10843764680816967
3646	-0.1147428705759672	0.025038837080162836	0.11744304879532078	0.1524950777155354	-0.041447258193287984	0.15802728859031992	0.07536284281818056	0.03421506378631797	0.08276610820583265
3647	-0.03487648636093204	0.05874831905720503	0.06832081888364219	0.0394781567251462	-0.08309913450292399	0.09199995116058625	0.006277991225044717	-0.13321220312337073	0.1333600548695295
3648	-0.001721697922087208	0.06597259903949663	0.06599506093459655	0.030937388584215554	0.04688843819928801	0.056175151527870414	0.14102072998156473	0.10218108787017689	0.17414884726252483
3649	-0.11158740701588622	-0.10429562828494494	0.15273941038212915	0.0940663721672734	0.1277575532337216	0.15865205570990623	-0.04661673327889561	0.0869975328139777	0.09870000272195954
3650	-0.1161660757194598	0.010363931548657532	0.1166274762875564	0.018798078735150922	-0.16005083387548485	0.16115097638044573	0.10377467243447713	-0.026588459950319717	0.10712669527906095
3651	0.01903873382751126	-0.06010351335679028	0.0630468532409405	0.19002594548088203	-0.0440820441812554	0.19507200356560986	0.12073995440866732	0.013944586451018096	0.12154253610114024
3652	-0.05637667244467469	-0.09316741689619183	0.10889672523562384	-0.07977904102986569	-0.0592543660248237	0.09937693535548765	0.16069174079218188	0.05035491196143797	0.16839671231192707
3653	-0.13263117579471467	-0.07711940709683054	0.15342239648648168	-0.09429903331094906	0.06931504068214828	0.11703368125521539	-0.08987876199028687	-0.005517619406565373	0.09004796488995374
3654	0.00016720009736617914	-0.020153146144661144	0.020153839718540723	0.039021770622463724	0.036849942148126966	0.05367137802248492	0.01548868883720391	-0.16296316133000838	0.16369756086321524
3655	0.02194281088579989	0.04736377182858326	0.052199749342310794	-0.05634371628485081	0.13393739313677863	0.14530602067727186	-0.011063072793661284	0.16355077662155518	0.16392451956053336
3656	0.16548189593158022	-0.09039629126368795	0.1885623169017072	-0.09863243057619048	-0.1190516690716862	0.15460160500499767	0.06784465779999613	-0.021033310387822902	0.07103025931157139
3657	-0.08822506729237635	-0.045127212376788746	0.09909655794044579	0.13205628582815268	-0.09980493678101969	0.1655291153621927	-0.04865588650808617	-0.03816017409510124	0.06183521794945172
3658	0.018011627605384505	-0.020589711526294158	0.02735607701647039	0.04781406112447527	-0.10315339456440949	0.11369611801365868	0.185850663811265	-0.040318770125140034	0.19017379541748577
3659	-0.1339235349174996	0.03550325086945497	0.13854960854184392	-0.09537421390616822	0.030643774409609224	0.10017625261650863	-0.014922636624941279	0.014718596801996527	0.02096001373233761
3660	-0.17343320135119045	-0.027941175755995275	0.1756695324566841	0.047266419199930236	-0.10944897770073969	0.11921909705965966	-0.18641042640075864	-0.055303910728517605	0.19444117262755978
3661	-0.0040606443837736105	0.11334057415769623	0.11341329103419807	-0.1359029382634533	-0.09330494324097824	0.16484969233165758	0.05886921029794984	-0.0201380315689516	0.062218359320833375
3662	-0.008890980499205614	0.18477309393383595	0.18498688001077107	-0.06096315691978032	-0.11379717197609548	0.12909803581535548	-0.046484244872570836	-0.052154897659201824	0.06986356969991546
3663	-0.02227375984712581	0.005385045368276006	0.022915477113641447	-0.0821685420568765	0.044639660571052744	0.09351132872359094	-0.17050603216672297	-0.11486616288662485	0.20558828366795662
3664	-0.054162811530489706	-0.05920118739484673	0.08023958338530371	-0.07637042925551185	0.059467607099258794	0.09679276191318727	-0.04196293347796556	0.039421060096258356	0.0575752356937336
3665	-0.051212106101405	0.07548845390173804	0.09122053762073754	0.0026127617727192123	0.01910109787357526	0.019278964289008996	-0.009458331489873276	-0.09410208429286092	0.09457622482861658
3666	0.020126508666201002	0.001382655414954273	0.020173945749088512	0.0018111089992821831	0.121370827113177	0.12138433914613524	0.06300360532482333	0.10720777254066732	0.12435015390845953
3667	-0.07678010942708749	-0.0887530892630945	0.11735542619486476	-0.0427994623812247	0.19551101246151212	0.20014082535516686	0.06325139558279143	0.07710106715235358	0.0997261931450434
3668	-0.03905654617923359	0.09538745637434656	0.10307366605015306	0.007985925016018436	0.03693532799739457	0.03778880062447852	0.013607932758785498	-0.03342826433870449	0.03609189231206823
3669	0.005829413823864855	-0.06932499218958788	0.06956965292148788	0.07496070849850392	0.022981261976390964	0.0784043762849064	-0.06173974807009282	0.048990375140309926	0.07881531163515645
3670	0.06533888757775869	0.01001083537795431	0.06610133928191991	-0.04132813892745985	0.06073467478537912	0.07346234265590221	0.05025869804366892	0.10433752245378702	0.11581129185377047
3671	-0.12431345592286606	-0.013636139028443977	0.1250591044710037	0.16461259401416037	0.2028643106129314	0.26124937249404195	-0.051273573867489285	-0.22397279343817633	0.22976682001029847
3672	-0.14411918805331128	-0.13127348445837614	0.19494375621442517	-0.059527402205722606	-0.0817197224316622	0.1011020506600622	0.10140517089475959	0.003319367461141732	0.10145948395560409
3673	0.043798009494912485	-0.07279917466500432	0.08495872802497839	-0.051936111382401486	-0.008396733825712032	0.05261050089540176	0.03090341409343039	-0.020857538000223504	0.03728348017635692
3674	-0.06805830940313322	0.014048326203364074	0.06949308561237395	0.014665171482683894	0.1452626088272898	0.14600100266068977	0.005065694226622646	-0.06747328933737509	0.06766318077065823
3675	-0.07131254832386373	0.015317341409500834	0.07293901902478953	0.10985110905284799	-0.084998295686749	0.13889555943151213	-0.12730348365066557	-0.06367271752865947	0.14233900346384237
3676	-0.10857983614780137	0.039464229318768695	0.11552924397574735	-0.10980760860980458	-0.017981596030173637	0.11127016088959513	-0.04508147133947683	0.004087148492454988	0.04526636544865788
3677	-0.10459350871047819	-0.0430624914335081	0.11311136208546796	-0.022887622475213303	-0.10945984767065596	0.11182710545592733	0.03704603441568843	-0.10029212718244433	0.1069154780221646
3678	0.0142836288096976	0.1224677356276887	0.12329788449826168	-0.019770506094454857	0.09463551431317252	0.09667860921915229	-0.22727572539157972	0.056681805910829	0.23423723545495848
3679	-0.01402306300157024	-0.11180625175359866	0.11268222675797233	0.0039442433766831006	-0.016682665585185642	0.01714258985222612	-0.08559680946714218	0.05447203949999312	0.10145943464381738
3680	0.04367177205910898	0.06324338190573407	0.0768566784974299	-0.05958451538765397	-0.05611911842960071	0.08185151145395621	0.02573453741034313	0.03189182350232759	0.04097993194269561
3681	0.0014912509168314007	-0.10760326108714488	0.10761359405709495	0.04525600756734309	0.040028921356980184	0.06041871205130675	0.17247224400305652	-0.11268576831962389	0.20602125456669226
3682	-0.00897741560754539	-0.08283527189255702	0.08332032321411413	-0.09894543916537432	0.06419343014239391	0.1179448871510554	0.03417204875152896	-0.005924808854641875	0.03468187243850763
3683	-0.11761633356131419	0.011810761419850256	0.11820785086331173	-0.053938923712811906	-0.07008491377345112	0.08843812882421598	0.02355619720669054	-0.03919566725957359	0.045729582971679325
3684	0.062913441780163	0.08721752046525588	0.10754067617759007	0.03738778942428035	-0.021671386107634544	0.04321453197548835	0.06617117122672946	0.001507963818801281	0.06618835136484337
3685	-0.004688102149753229	-0.13795736429372796	0.13803699744865103	0.033797961908647506	-0.04823374688599175	0.05889649028456881	-0.14667881589392467	-0.14851598606042515	0.20873828864763705
3686	0.009560128072667	0.0676626008097639	0.06833464419390255	-0.01821092970927408	-0.060403647498018354	0.06308913212226794	0.012834480044156193	0.06900216364030765	0.07018562862187414
3687	0.01319125519809854	-0.06731534705458497	0.06859566431474064	-0.10599473881745117	0.026795699760947554	0.10932929242732038	-0.061427068915511425	0.11856717857783033	0.13353449229116085
3688	0.06226699905333899	-0.045554015570267496	0.07715145822137578	0.006445476729332704	0.015034399211352087	0.01635779110744093	-0.10100964633930282	-0.06461988641028558	0.11991112697856378
3689	-0.1430168406136353	0.05120220853962955	0.15190616464923887	0.014388645331681108	-0.0018645660248647398	0.014508953130463563	-0.02792755872081035	-0.0398056979075776	0.0486255295293906
3690	-0.07855471822587604	-0.17527568445357897	0.19207396834609672	-0.03808610373583636	0.17995288134325568	0.1839390953590801	-0.06866466820989409	-0.04235567523028914	0.0806773814931333
3691	-0.06489648076895974	0.09140997230146551	0.11210413129029033	0.07528496431702904	0.08035438795103164	0.11011200441006073	-0.02165121784087818	-0.3016100269236935	0.3023861497736036
3692	0.1373950194623868	-0.16495280723775138	0.21467841062548515	-0.06356168430492146	0.1913165729754419	0.20159890576773004	-0.08578236831440404	-0.22255763480585614	0.23851732751312826
3693	-0.06673720316421125	0.005991315607536966	0.06700559789219349	0.04318838064154016	-0.04099095796280014	0.059544058117889556	0.09573881306853305	-0.04127890471642804	0.10425866056284944
3694	-0.0581907597142437	-0.11137253940736318	0.12565829479252658	0.1940362489523185	-0.054673487777325024	0.20159180581864788	-0.15829108580966883	-0.053903060585676066	0.16721724727822487
3695	-0.11147293884780482	0.09172248033397871	0.14435799075210054	-0.01549743237537253	0.06078251667510569	0.06272706547885645	0.10311149984317551	-0.06782001575894855	0.12341610890581996
3696	-0.03428127171754458	-0.020289505395059106	0.03983553212583277	0.06800192645344548	-0.04084925935674967	0.07932795214408858	-0.059227990481880315	0.057601487121176916	0.08261892141085367
3697	-0.05382901178590207	-0.0350002212716293	0.06420730487187416	0.14499529337935363	0.10978641506521312	0.18186998662516055	-0.04220651520836509	-0.03675805489376194	0.055969139046502844
3698	-0.005016865901748569	-0.021385444347172617	0.021966023158554324	-0.12308407692226399	0.06814398089272944	0.14068863537512358	0.05690707505233016	0.044979208433070045	0.07253650379138146
3699	-0.1361591682344907	-0.023820512157543883	0.1382271170709859	-0.18803316815002916	0.13326627384268963	0.23046989406092042	-0.021585062182779474	-0.13593986290991428	0.13764287572337605
3700	-0.14002925535317523	0.02132256372421499	0.14164336934194258	-0.09039979824309782	0.057450489664771676	0.10711060771517837	0.13859157241134074	-0.10239792950701898	0.17231645281508184
3701	-0.20764559652352124	-0.02425379211972851	0.20905726533128666	-0.0969338294323052	0.0010650656091486276	0.09693968048824501	0.021268260608970246	-0.019921955372398634	0.029141434679694787
3702	-0.1208730289968508	-0.11469502044955958	0.16662903965035153	0.04208725789813645	0.05274231074519332	0.06747657830778606	-0.013851409557308984	0.060361650470279714	0.061930528773945816
3703	-0.032193643740584615	-0.052311518109199553	0.06142414528656297	-0.11044231058798772	-0.04994421454993387	0.12121026579883146	-0.11281943017238061	-0.03834725029655437	0.11915844674099799
3704	0.06054098582059315	0.05312572984435708	0.0805453545254155	0.06862733563133594	-0.06607521718668516	0.09526618246851107	0.18457303577026643	-0.04058798372868868	0.18898304145243391
3705	-0.08021981883063409	0.040136810321163875	0.08970051770183292	0.0982847865070518	0.11337275238695294	0.15004426094499615	-0.02716939649628362	0.06093533512693257	0.06671799736955428
3706	-0.00824248060749448	0.07234540625021266	0.07281343483227001	0.07588939719672193	0.030105674821101686	0.08164283350861692	-0.026449718210700236	0.0692219312301703	0.07410305902363191
3707	-0.1642520661189571	0.020899278620660322	0.1655763300451192	-0.05136511771551033	0.007264103167859348	0.05187622300015237	0.06978985735776311	-0.054698656217227214	0.08867111808242485
3708	0.03984251043534783	0.0049244692264920785	0.04014568513493659	0.02472616027458588	-0.05709776048698042	0.062221678332821356	0.003950376055138341	-0.01971945505942396	0.02011125005606692
3709	-0.07516704983407156	-0.005051836177600762	0.07533662077318783	-0.007800459879953415	0.06625944396332906	0.06671702248053571	-0.06586618202867167	-0.07964130812418965	0.10334936813917261
3710	-0.03783275910561103	0.03241321292966631	0.049819012775918006	0.028297525729019675	-0.05314006708384742	0.06020478961063093	0.02209896403499934	0.1388625554859956	0.14061000507617302
3711	-0.12978990290797923	0.07902368579121478	0.15195447282950023	0.05717211157616787	-9.174778538062043e-05	0.05717218519292324	0.042685982201199624	0.04304530374543395	0.060621706104478784
3712	-0.10801359598942041	-0.0808982132277647	0.13494983446455436	-0.08749254019303117	0.012662378537992283	0.08840407467797273	-0.0374689243417833	0.09137053524720463	0.0987547214197425
3713	-0.07619725990620256	0.0012210784190346748	0.07620704330781254	-0.013204541691215826	0.05954975874431517	0.060996177648941226	-0.11019291286939975	-0.15226727344423563	0.18795691157492653
3714	-0.2269415210051398	0.13400291696231345	0.26355120130732657	-0.07218488104893216	0.12660212219518788	0.14573522016442617	-0.023396650162571777	-0.14299405106700666	0.1448954860559275
3715	-0.012232223428711754	-0.029311756073458445	0.03176171176306235	0.06231572888373607	-0.034885377846748576	0.07141596217808532	0.19134262700877797	-0.006518525657157432	0.19145362907859267
3716	-0.04621909455426466	0.04590873290689077	0.06514458119085802	-0.09876603482664698	0.06138926526002567	0.1162900319225351	-0.10491501336603123	0.11742047021012465	0.15746341433476313
3717	0.04896781407328383	-0.07701763112440109	0.09126643588488602	-0.08137698726524216	0.007248002572081094	0.08169912849995574	0.01728710512167803	-0.09449895828263975	0.09606714901563404
3718	-0.09783695825071685	-0.10140973262459668	0.14091133478448317	-0.11774720861347683	-0.018950642879508955	0.11926245009143624	-0.003985166482822626	-0.0017234524469785966	0.004341870591439751
3719	-0.052556045195639105	0.08858503312818033	0.10300216493320356	-0.020384151233423447	-0.04649512563457765	0.05076721707245965	0.026600779472084817	-0.005383934289958164	0.02714015874973977
3720	-0.1275082967052807	-0.059049317388778194	0.14051757047701385	-0.004360013710266307	-0.1514338032576785	0.15149655602897047	-0.002585032303476709	0.06478606802584277	0.0648376202698645
3721	-0.06608956616889805	0.0864561341400618	0.10882322310443444	0.06119452798492934	-0.013253023217868228	0.06261320052282629	0.0027062616970849503	0.058879291108908785	0.05894145208476573
3722	-0.01910371099542339	-0.024249077924916842	0.03087020495567449	-0.08387352453784584	0.04978694011848646	0.09753721097490119	-0.19497992124262434	-0.0910728161243535	0.21520090038055206
3723	-0.08916919899573937	0.06438690046862867	0.10998553996548302	-0.016085496395589816	0.06514488979885928	0.06710141474811133	-0.11159630126332865	0.0064854781194933365	0.11178459590701231
3724	-0.028413102426414826	0.06249654753566529	0.06865218746239343	-0.07635949239887478	0.18007939944665002	0.19560000558404889	0.2131281408282684	0.10119963006827319	0.23593424833811125
3725	-0.05483711045922315	0.025253641608275677	0.06037263534082535	-0.018638041144472112	-0.19392487944079734	0.19481846792291235	0.1646001628695444	-0.08161253287017667	0.18372212479221495
3726	-0.035221133111910906	-0.18861618698236723	0.19187650770600934	-0.025349792176202507	0.06089654918942036	0.06596212296883835	0.07366289786401724	-0.1272182185029071	0.1470057741749556
3727	0.09399007944190477	-0.07603874636176178	0.12089675753205256	0.13847457840400232	-0.045247888199985986	0.14567971804861726	-0.04664647773279352	0.025306486729644626	0.053068937764700744
3728	-0.007423072683582813	-0.05673090034105002	0.05721448297041496	-0.024776448952379525	-0.12430614339328654	0.12675129075477765	-0.17451880962139663	-0.04997617153281739	0.1815335578694663
3729	-0.0010531922976683688	0.05674460556555471	0.05675437846374719	-0.10516982316548819	0.09928604992821496	0.14463198614071526	0.08457931684312239	-0.02454871726390601	0.08806986066159345
3730	-0.12934580725578346	0.13625602934603923	0.18787241252456144	-0.033508170836269176	-0.07051826447193052	0.07807447173645006	-0.08449976076356527	-0.07387946079149924	0.11224252445460428
3731	0.1059502246682225	-0.07184577848568235	0.12801275715123303	-0.135864701980212	-0.08512547458751464	0.1603295470832542	-0.005911035406821175	-0.007200461991111803	0.009315953653069519
3732	-0.0790148032242917	0.04658007921885652	0.09172264119947969	-0.044365380390756944	0.03429648991528565	0.056076164256534625	0.007349198237029559	-0.0035818942851290024	0.00817561504701623
3733	-0.0551760233883273	-0.04732381270265116	0.07269069270315733	0.003129843857825951	0.16013194837568742	0.1601625324886198	-0.021731742389131666	-0.16312903898200887	0.16457020382335727
3734	-0.047046492205145306	0.16925325142055353	0.17567024661347153	-0.10081653826582639	-0.05403582551741481	0.11438463545097886	-0.11455354030726782	0.050523691016206754	0.12520046705515903
3735	-0.09554839688094535	-0.018415338250969044	0.09730683855421596	-0.16214436918188357	0.03357243188704427	0.16558352768376805	0.08785544508121856	-0.14709773239687285	0.17133686733076753
3736	0.001971419466324016	0.09482658427602005	0.09484707470538738	-0.009108491503993815	0.07033710141556332	0.07092441366004774	-0.02272523042128234	0.011476001013588899	0.025458489683488097
3737	-0.10645895211427883	0.10144386944952527	0.14705225987438153	-0.08938666326129402	0.003924662851305076	0.08947278104252927	0.024556844244846388	-0.09298061472539243	0.0961687751506564
3738	-0.08633538918200478	-0.12160417564990171	0.14913542490200102	-0.017440232610186887	0.034273575344484705	0.03845568463038327	-0.15608605368027095	0.08365850867828656	0.17709207274114608
3739	0.017111396756484435	-0.07081717625965904	0.07285514636832076	-0.028877506542381973	-0.09435307315131448	0.09867326282840055	0.04159784719395333	-0.2132098318902446	0.21722986283160484
3740	-0.03433957864881439	-0.028772541585752244	0.0448002880691849	-0.008136326946176683	-0.04480616249330978	0.045538906591528525	0.011140555008588099	-0.009292582837155712	0.014507379559547557
3741	-0.007256442497936552	0.08805585722917499	0.08835434313088808	0.02524645562245096	0.04500564981726372	0.05160321731220404	-0.14348264001900052	0.017916105886940942	0.14459687008014444
3742	-0.1275440822362102	0.031258367099559356	0.1313186141687764	0.04235755782513878	0.01708697540101082	0.045674144034286226	-0.052488387351085054	-0.16717205316347283	0.17521850976882702
3743	-0.1349857028037961	0.00933801663111688	0.13530830911676409	0.07068123984583764	0.06616835536596334	0.09681987873355986	0.09234052116210473	0.15200288339419943	0.17785288417295825
3744	-0.07803782553998485	0.036469162499295875	0.08613885318721838	-0.006363545127536063	-0.171461395845108	0.17157944215943532	0.09600071436770208	-0.02610533549795059	0.09948681169164926
3745	-0.08820393148265189	-0.06691839391533107	0.1107158749827854	0.0011410629623840787	0.04238720433468793	0.042402560252828035	0.11725213467587575	0.09981269269463676	0.15398258573294482
3746	-0.05118665932021327	-0.04585592994491795	0.06872292487574143	-0.05241840689786678	-0.04908401630446068	0.07181176810444713	0.09442669227729443	-0.06623907607392963	0.11534303365855561
3747	0.022070619593929468	0.039209059948668086	0.044994028840704976	0.10166115016884672	0.08440928782711435	0.13213598043354216	-0.09715125543803625	-0.10927395582172454	0.14621615455931938
3748	0.03672044144268588	0.001422517066645341	0.03674798463250223	0.13317431368784793	0.10230386510526651	0.1679329587713677	-0.047646669707954385	-0.0823977656702022	0.09518191488775822
3749	0.09687732658484853	-0.10354672926844745	0.14179965285014118	-0.06992432521377993	0.026452639316905828	0.07476064060341359	0.08127063523263685	-0.011384533588321012	0.08206414415650677
3750	-0.05393103712795336	0.09792420988033139	0.11179314668790692	-0.14102131102843524	0.021116599382569462	0.14259355151500575	0.00836920312937805	0.16633838013757662	0.16654879245378437
3751	-0.21674350043389876	0.23028605619682757	0.31624264838732286	-0.07180521043873674	0.002826438915324789	0.07186081688300885	-0.004284889633657042	-0.047396707541052595	0.04759000068191525
3752	-0.009946042873288553	-0.08750608226392499	0.08806950778798586	-0.060446351744161665	-0.047199780606485525	0.0766914645086354	0.09822643819597106	-0.04653062221772768	0.10869007298109526
3753	-0.10853594761848877	0.09273207329643124	0.14275604835977365	0.10398606628874583	-0.1112590641655316	0.1522881523336511	0.10043366246604726	-0.040375366173328424	0.1082455114541673
3754	-0.03998847284394152	-0.019087172196499587	0.04431024828241741	-0.02278910731688753	0.07695232548327265	0.08025586464292905	0.015564957338163724	-0.06070540749063018	0.06266908644253812
3755	0.07578932353461226	0.041998891551871954	0.08664830323451253	0.050889005062282965	0.016310351213292714	0.05343892207866866	-0.1452755937572527	0.04911019542855436	0.1533519137035894
3756	-0.06950011922424755	-0.021394120588702836	0.07271846373479422	0.016222112879236885	0.06597202807629654	0.06793721686061596	0.15215881158490968	0.1499048220893294	0.2135971901232915
3757	-0.05384973304370774	-0.007745611563369131	0.054403935954755955	0.03615195584811128	-0.06598403663306517	0.07523866693421324	0.027795715385001956	0.01185916022059277	0.030219885421717343
3758	0.06751723888551746	-0.0341197084560939	0.07564874124433846	0.01788484071768583	0.09074313438300989	0.09248883156981705	-0.07277923707061001	0.007457787596654568	0.07316034406983657
3759	0.09766979897100758	0.023155957297829374	0.10037722844059768	0.05759829795965753	0.018411843004058	0.06046949553829243	0.056654042035262836	0.002804025376189084	0.05672339056547696
3760	0.11516953204581835	-0.11518853887936899	0.16288775460671276	0.03940285210755227	0.15212081036071723	0.15714110124028954	0.008552679253870285	-0.08966918504737006	0.09007614040065813
3761	0.04899130445190518	-0.06824890632387176	0.08401226771313751	0.02113644293218185	-0.013323383769353636	0.024985231135429904	0.020969093021360508	-0.021998207040482214	0.030391182522804063
3762	-0.09970071701184946	-0.11461799174940818	0.15191285990772568	0.10134374582782528	0.06827041145399465	0.1221941238297185	-0.1617361737392449	0.12487439166077624	0.20433355962362165
3763	-0.09727438015118019	-0.052740014635346305	0.11065176987980291	-0.016170428946833657	-0.060976797583711245	0.06308448791810463	0.09741259308555507	-0.06878653695531535	0.11925099981952729
3764	-0.05139668435947221	0.02270991666402268	0.05619038599292649	-0.1113819193731975	0.05075525652395551	0.12240109488100993	-0.12867669742656088	0.03492691732085606	0.133332599217688
3765	-0.055518223755471593	-0.025907521782412467	0.061265592740695714	0.0003596812730326111	-0.08243552543235591	0.08243631010620726	0.12211067482239478	0.08826554993881139	0.15067124547033334
3766	0.008571550527373982	0.046876446089773254	0.047653674322666276	-0.11999711225313776	0.04387246854227608	0.12776580311290323	0.11605478275745246	-0.09588719346638058	0.1505425736186896
3767	-0.041448430121022374	0.013573568061852325	0.043614379617587275	-0.07269614068390236	0.0713447116541454	0.10185674622403208	-0.09630019190011312	-0.061274063011321836	0.11414130609868652
3768	0.13239955369849601	-0.04158872519440301	0.1387777499560232	-0.03699960174479681	0.007023324584262334	0.03766029231816284	0.07157529664311878	-0.02463641705142848	0.0756966058333025
3769	-0.08844646059710941	-0.01506613918486479	0.0897204822885708	0.06410328019861102	-0.033262593330360544	0.07221932322642315	0.004322708211485606	-0.04804979924591388	0.048243849492492524
3770	-0.004093652724682983	0.04353749153970817	0.043729522775814336	0.14156242034157532	-0.14976946851899056	0.20608447916673825	0.08235489691604873	-0.05443691989740373	0.09872034893561389
3771	-0.034736064713157655	-0.0829015728453087	0.08988473158430581	0.14381425461047107	-0.012882367501526009	0.14439008006649823	-0.033991162426056584	0.00632429706515659	0.03457449719725377
3772	-0.10868385811060596	0.05630201970495611	0.12240138249490319	-0.006730901283665649	-0.1189620154547184	0.1191522813593559	-0.0331967967186336	0.03319881615911396	0.04694878812860805
3773	-0.028669113807206634	0.05055998901262111	0.05812254790911126	-0.025298405307472824	-0.06806991440124635	0.07261902338708622	0.02182344308555352	0.027534240371797088	0.03513398726248267
3774	0.0643725668742485	0.021085483662189555	0.06773791395701566	-0.1359470877032736	0.02599063758991339	0.13840926232493178	-0.05302026534820493	-0.04033389399074166	0.06661810220991324
3775	-0.01831220339305654	-0.06624168866104964	0.06872625487960264	-0.07220192034582851	0.03682301228273144	0.08104968559593279	0.07003020542854281	0.22120494884054379	0.2320255569197314
3776	0.0012985399864658706	-0.11583233139081801	0.11583960981257116	-0.2174712784069328	-0.017038857004970518	0.21813775367868243	0.015537884076146757	-0.2048780776375102	0.2054664267903772
3777	-0.0012808453517114923	0.0963944047014913	0.09640291397343696	0.203284402930698	0.05444412304244826	0.21044883228174877	0.07549564857783346	0.15559710546113784	0.17294522885026978
3778	-0.07708149886825885	0.040698181651207636	0.08716593060073463	-0.06941764090224528	0.04797350864070269	0.08438167099395848	0.17157638969807026	0.02790807864756467	0.17383129279742104
3779	-0.05552098210560681	-0.03965403687108568	0.06822772232857062	0.0596740463132122	0.009228285870395855	0.06038338400170317	0.025809256478031537	-0.06160253300371371	0.06679064150330083
3780	-0.024328843623712203	0.02497613582483696	0.03486688963483474	0.04696780275360202	-0.021543213741573267	0.051672860902183225	0.028300669149444804	0.03346204615508858	0.04382506596905036
3781	-0.05777536214097111	0.020435901661763314	0.061283101645148615	-0.03762223465839207	-0.024482253433975313	0.044886671450403995	-0.042982056156788906	0.02033458850755617	0.04754947571989612
3782	-0.04623595454805829	-0.01414110572792147	0.048350122690416886	0.04114377074367962	0.0854744358051707	0.09486142022561497	-0.017694910279381536	-0.014511737731303568	0.02288450090732813
3783	-0.0938656194943098	0.004089980090233799	0.093954683013616	-0.029547610893362254	0.06413311643010262	0.07061244884963726	-0.03972507780491339	-0.02531609716376703	0.04710612043261168
3784	0.022100053569170303	-0.04566835710317251	0.05073471403549136	0.14654617460041972	-0.0247226052793512	0.14861691862575846	-0.09918869524911426	0.13100092213051076	0.16431566834683115
3785	-0.07914936497106294	-0.17961417857242645	0.19628009353872344	0.028135920835089312	0.09637039258274711	0.10039363828346502	0.020916303938105556	0.1895770026933517	0.19072737538336307
3786	-0.005712481647738847	-0.11943412136799722	0.11957065607213686	0.037572818559429844	0.0658455751612182	0.075811321468574	-0.005499321818228977	-0.013278799076635303	0.014372510058375322
3787	-0.06501442145795815	0.11917294402717382	0.13575369455604852	-0.13805650999800356	0.024669293572486838	0.1402432672116362	-0.04413376720964313	0.007733842216934249	0.04480626879747303
3788	-0.009219959861877637	0.1104120798040315	0.1107963673885857	0.029028077612487078	-0.020615555206656984	0.03560379763951165	0.0031042057138734136	0.015087231474053822	0.015403267402266461
3789	0.08741082695819911	0.09192523975903036	0.1268499206711279	0.04916491748401201	0.035048786294404256	0.060378858319121355	-0.06612274987642913	0.0245714723881578	0.0705405933242896
3790	0.08575602361243104	-0.14525312465550794	0.1686788837051169	0.050241192459336045	0.05041240491068801	0.07117294421769557	-0.04272867959730716	0.2163240698585222	0.2205036128055142
3791	-0.053217022788063825	-0.1393533688618712	0.1491690749705784	0.07742612019746789	0.07429242850939047	0.10730409601993597	-0.05371396061955631	0.09368005979468697	0.10798677311863415
3792	-0.012925193694700134	-0.0798586270185211	0.080897842624688	0.028109211822660102	-0.08626600985221676	0.09073010660808203	-0.07698746504966393	-0.13159399795904897	0.15245999499416038
3793	-0.07151860807559464	-0.09204854450791508	0.11656691574840665	0.000471127074699978	-0.009714512660043546	0.009725930132520062	0.00472134724649751	-0.09290447803718092	0.09302436863092942
3794	-0.05974201546111107	-0.08841587357843494	0.10670742763272587	0.03172647923424467	0.01071595878707136	0.033487329802884706	-0.045622976083832964	0.026773027070179804	0.05289849643653943
3795	-0.02093186738456355	-0.009641548074343505	0.023045661662769248	-0.1747647739803437	0.18532306434492257	0.2547299833207566	-0.0964187216796043	-0.08304673985556665	0.1272530191821285
3796	0.002091942660972849	0.0027468633373681156	0.003452749960679931	0.07340397887443839	0.019730643713138242	0.07600948898613777	-0.09981037531968849	0.0882801033916822	0.1332497192353634
3797	-0.016254871373106543	0.0812282612827026	0.08283870637791997	0.07966158865326661	-0.04464449298201959	0.09131866983472686	-0.03318992483009688	-0.030827708777961257	0.045298109659524105
3798	-0.07409983915149695	-0.0023365546526100006	0.07413666872690164	0.0910097152619051	0.033998652892731455	0.09715285209695843	-0.0701632860438954	0.021476007441469904	0.07337646491964273
3799	-0.03413762598002617	0.054966418940665014	0.06470459580827977	-0.03226568479180323	0.1189427756396407	0.12324146336337422	0.029436831749563037	-0.05961425404589214	0.06648598610910611
3800	-0.04338710068482098	-0.0633662157767171	0.07679660023527256	0.013069351513188558	-0.021397675116718147	0.02507326164215384	-0.027283498590308253	0.03701934377752201	0.04598718418261451
3801	-0.05105296827536261	0.03499468506709046	0.06189534354594072	-0.14334592171672608	0.2117026082659796	0.25566784627605516	0.08536493021432834	-0.13843442625313046	0.16263843851479443
3802	-0.05411551297341177	0.03721172701549727	0.06567496761972089	0.15066513825076497	0.06062133804184039	0.16240360374728516	0.03617150791145558	0.14419996097572735	0.14866743668332277
3803	0.0022833960483203374	0.017988979899288854	0.01813332003055434	0.15776992500117923	-0.08273690665241112	0.17814809838246243	-0.026183977102790523	0.10810460252988671	0.11123041735543496
3804	-0.02835709142215903	-0.03243832632129163	0.04308560836812318	-0.066234419058896	0.010170686207705455	0.06701075380866162	0.011030496250236863	0.06454414510154022	0.06547990924256972
3805	0.007665662045887205	0.16687631975508202	0.16705229262001203	0.13995489638146758	-0.11252120199928124	0.17957837820993477	0.10357706340168168	-0.07575580753301034	0.1283243953342251
3806	-0.06042080674714147	0.033466318098793746	0.06907002486654443	-0.034118370301948496	0.054011942506209984	0.0638854688122034	0.07980793364082603	0.026398300001930664	0.08406055266895658
3807	-0.04022974781202648	-0.08195758632297963	0.09129884207868084	-0.08380752571737952	0.10971169463995668	0.13805925288672372	-0.038905830474440774	-0.12372807921996497	0.12970081430880784
3808	-0.03788997920945844	0.05826564926606883	0.06950206046506636	0.09036750112591208	0.08100419370139955	0.12135882603649222	0.0700987541611463	0.15965406818156513	0.17436529706873635
3809	0.043443441116205246	0.04067578961725765	0.05951346433375054	-0.05053299974981236	-0.02981025769326995	0.05867056781260683	-0.22405210732251166	0.19715030180631443	0.29844193455005474
3810	-0.14365680628486702	-0.01944200506262749	0.14496644285083027	0.11491842144563919	-0.010150500298685783	0.11536583655429004	-0.028928341587840432	0.08932307039479145	0.09389068032438389
3811	0.003516329614784876	0.06170100754981257	0.06180112382976414	-0.053402620742601895	0.041240926856504746	0.0674733573357792	-0.09532266384479915	0.023347347274680463	0.09814025100453488
3812	-0.14898719541247588	-0.05655961778816459	0.15936177321182937	0.014013573131094258	-0.048501339111592635	0.050485246632241305	0.031720925122232596	0.04602102217583182	0.05589411035805733
3813	-0.1563990652011326	-0.01685872129093049	0.1573050669220588	0.12911115038599008	-0.026891883312428037	0.13188200234331823	0.05036565149035254	0.17068179410565867	0.17795778625610656
3814	-0.10303442566593646	-0.09403204696357026	0.1394923608247723	-0.16213104004842127	-0.06900803658495579	0.17620608179201247	-0.06171264172720484	0.023225032249304094	0.06593824589668396
3815	-0.062089514368272425	0.06968046551942872	0.09332992590531829	0.21399065778199272	0.09815963296646617	0.2354300642697981	0.02848027752537449	-0.16995700503260322	0.172326752907303
3816	-0.05445017925377743	0.02390321951444215	0.05946583829329325	-0.21370626140011312	-0.06552271260962031	0.22352537222726276	0.02488649248184555	-0.06455298603726624	0.06918399753105081
3817	-0.12469900807002088	0.03696516545882612	0.13006254676518342	-0.00904262715165016	-0.043448937324146175	0.044379942095515885	0.07912945832181903	0.10623958942445834	0.13247007788697784
3818	-0.06262482568362336	-0.06877152428302917	0.09301285580023592	-0.11784632857031699	-0.014039392148390225	0.11867965996496364	0.11585190554770679	0.0016241761165752323	0.11586328998907473
3819	-0.1268038979701091	0.07320849953911857	0.14641964671854307	0.04675702249479865	-0.04756928336420642	0.06670124340942434	0.05567975138912626	-0.015801422523401897	0.057878490551481906
3820	0.034793180607004856	-0.013651351117905225	0.037375457242634386	-0.10674261718354242	0.011720328117412372	0.10738413483551512	0.007354894746253017	-0.13065374171630073	0.1308605926213017
3821	-0.08194175248442001	0.04673191661581365	0.09433092192279958	-0.062289973375669994	0.07385608460776531	0.09661657216404991	-0.01677071403753676	-0.02892492756658132	0.03343513547244588
3822	-0.0038385002290662485	0.11741072868877318	0.11747345783298137	-0.12084320898829634	0.0741188164644288	0.14176275996423301	-0.2007664883937727	0.004977629913459438	0.2008281844301796
3823	-0.026015674540344185	0.08651862235657144	0.09034537805703254	-0.035875379265673475	0.07194013568336005	0.0803892154433427	-0.2036988942667139	-0.10482447360902243	0.22908821399821186
3824	0.0063615719965172375	-0.026680535760399346	0.027428463076315825	0.033589855540810926	-0.022290393223275737	0.040313025504181685	-0.08044837453861564	-0.08916389129811515	0.12009221655597617
3825	-0.09297910695091367	-0.12261742143113068	0.15388354807388913	0.02214968391355079	-0.038054962470176416	0.04403167798388731	-0.051717094871990485	-0.010468744260692418	0.05276601660533269
3826	-0.05421317188802278	0.0016719599999114126	0.054238947781106585	0.01406998349959109	-0.143928217619748	0.14461430172315703	0.0075978632887048975	-0.20598414851689575	0.206124227025317
3827	0.0038491900067694927	-0.014427940651882017	0.014932572958550841	0.0688967426596492	0.09541550894593576	0.1176897637712043	0.07350559034159018	0.18575903526321638	0.19977359934031957
3828	0.08439184319700076	0.020945097292392485	0.08695217247875381	0.10076744806429024	0.11482476908199674	0.15277043622417036	0.02017072943050347	-0.004546310065230878	0.020676732357115778
3829	-0.0695823017693688	-0.13861307509353027	0.15509765087327457	-0.015892789513073324	-0.08974864500977624	0.09114493973665069	0.03906884769968239	0.05234288631574698	0.0653157914171159
3830	-0.11114632442265206	0.058197506813618426	0.1254609709510754	0.0820383319902406	-0.12942375751543939	0.15323445084300133	0.09162567984976708	-0.08120391177161755	0.12243096215804505
3831	-0.1033122560976058	-0.047864615466068204	0.11386151094066801	0.017691043721624878	-0.0929073665474127	0.09457669790564557	0.024404115931862248	-0.12231175331944528	0.12472259568535529
3832	-0.04030734862013276	0.025420555361881654	0.047653824481267065	0.09205428820375751	0.09257754239521737	0.13055494373113077	-0.1596125905544643	0.2629650193284916	0.30761466228699347
3833	-0.03924985264398788	-0.05807322992349517	0.07009315919775551	0.04078155714924827	0.11096213548798178	0.1182189955784206	-0.04902495577742605	-0.06291496022294905	0.07976050720020429
3834	-0.022666242279304236	-0.026584469666651456	0.03493554875082443	-0.03442319735519858	0.033019384530241905	0.04769943679867645	-0.12040349057099334	0.04298691364185534	0.12784707773794288
3835	-0.08614548214311775	-0.10911919669571053	0.13902533287565755	0.08070237823634462	0.08311019502639426	0.1158454935261934	0.02803336207248388	0.0232194055587299	0.036400689328469515
3836	-0.13102885028329084	0.11754617125070935	0.17602744667313147	-0.01020172888934128	0.023661128641279963	0.025766728176290044	0.17517563795505922	-0.08514154966586346	0.19477060253659093
3837	-0.18018171891168752	0.02041088283889705	0.18133410040098238	0.061336750825824175	0.16350862911615602	0.17463467238012587	0.024829955188457237	0.02385308102404387	0.03443103467804004
3838	0.024807954662957515	-0.12222902678127678	0.12472116741939772	0.1096634769079943	-0.030923467104281666	0.1139400675148992	0.004366895051646138	-0.1391315872324729	0.13920010178954365
3839	-0.07343935909583271	-0.017906441917252085	0.07559087330189133	-0.0024782119663140697	0.13622258361482553	0.1362451240274239	-0.05602990543033919	-0.1552814639509477	0.16508083883141078
3840	0.06526280358654167	0.09425642847440627	0.11464513875749979	-0.18319179793133372	-0.014174175165115469	0.18373933185609984	0.06503463583993052	0.1400548891865871	0.15441786115569522
3841	-0.036782378633219565	-0.10495289784351858	0.1112117536219512	0.043283452162359334	-0.06210662188404214	0.07570131909642414	0.003198478840436239	0.014728528776041808	0.015071822278656617
3842	0.044799747396823804	-0.08061091217016267	0.09222329709853634	-0.032018686518026696	0.08350047283389199	0.0894288837558828	-0.11257524401789971	0.03903432366934599	0.11915059374595213
3843	-0.06408143870902179	-0.04809170369244601	0.08012017692853744	0.044567821435255915	0.02837840543563895	0.05283582688436284	0.016872238824422556	0.029044862643890206	0.033589827164646154
3844	-0.08680425393203488	-0.14760524814603537	0.17123751861362005	-0.04009936153377745	0.14430430518029105	0.14977213121600147	0.1511007221518603	0.10180303425280622	0.18219573545473483
3845	-0.02743477052335674	-0.0755374759030232	0.0803652717252238	-0.07197048194252093	-0.08316897080154392	0.10998558076051058	0.13436412920265892	-0.11760372678115008	0.17856191018580703
3846	-0.04481461447678993	0.046703813434303694	0.06472708752917557	0.018722289312516172	0.04677787988773067	0.05038545587659712	-0.04520789220083297	-0.028192910090666275	0.053278454337776414
3847	0.09791371951971636	0.065456442137241	0.11777793633551092	-0.004318946762460843	-0.10749826179920603	0.10758498775845823	-0.1352177404037601	-0.04713223708228629	0.14319666578618198
3848	-0.10264470617874913	0.05225011022233419	0.11517816513891777	0.11967920982929096	0.03588282300897228	0.1249427478986143	-0.14154393945903568	-0.12685466710174656	0.19007049577216895
3849	-0.11056489013688807	0.1476014708421191	0.18442014295011017	0.020471666707264594	0.1289674323435559	0.13058211111428317	0.21594347282498152	-0.028662589852600014	0.21783738777531259
3850	0.05165211661523634	0.1014281038644638	0.11382267526452904	-0.07148966354622778	-0.033613559439327596	0.07899774282936227	0.04764067244079389	-0.19596887084918024	0.20167655295674236
3851	-0.1157692987597808	-0.053119240525386725	0.12737418988682625	-0.026716409102504064	0.1389734745081914	0.14151817244513612	-0.03913550117363598	0.055496010593797655	0.0679072503046513
3852	-0.04963889980981119	-0.15413658765833543	0.16193241809249995	0.05370914472784601	0.04575483217103834	0.07055619671153339	-0.06282148897489659	0.10883750245459785	0.12566678724936692
3853	-0.1703271286999609	0.08683278458729951	0.191183846729679	-0.07912847629181136	-0.0061472595649222864	0.07936689839235422	-0.09728475670454077	-0.054941451231939116	0.11172684077934555
3854	0.01102610201612518	-0.10831845970919785	0.1088782055300468	0.06564856529377318	-0.022624887761077492	0.06943788354588692	0.04874031365931946	0.036198490318025967	0.06071201591870479
3855	-0.10783459172216261	-0.14461161099546238	0.1803907348135941	0.028633976276084546	-0.08404381867670284	0.08878776973852806	-0.06811716429692383	-0.042362892485146665	0.08021572621102555
3856	0.04337097462102943	-0.10659598129760799	0.11508146970028654	-0.014625203630647461	0.19830386599363728	0.19884244981708596	0.05277946511728749	0.007111098921910503	0.05325635798610494
3857	-0.047534144142859634	-0.049071006826452226	0.0683188010020366	-0.11711499390491671	-0.05371563344699044	0.12884599750849896	0.1357881354093382	-0.08888583235906446	0.16229328055131698
3858	-0.12636071762921014	-0.002902341810053658	0.1263940447479681	0.10174301842356367	-0.006921515187733038	0.10197817987408697	-0.02751347154191503	0.11628111215178535	0.11949179118058215
3859	-0.007638418716904681	-0.044701163856822275	0.04534908478292846	0.03673921067985772	-0.0769286903804053	0.08525135192490049	0.12901400631004642	-0.07192363882902905	0.14770789974330187
3860	-0.026382859952744413	0.11315942885065008	0.11619428401212972	-0.07627048171121285	-0.004438095650090512	0.07639949655239756	0.09900443069631341	-0.0977461356785398	0.13912650479900887
3861	-0.03775498158961469	-0.018670789654232293	0.0421193188589836	0.03464738173928442	-0.017831711729006994	0.03896679361423141	-0.05096606235493382	0.016513744708337268	0.053574651433855716
3862	-0.06437070929764503	0.07402036271783566	0.09809486384292442	0.1202590371864176	-0.07749616426314979	0.14306603894881995	-0.008496162207167424	0.09468070904899165	0.09506114578664782
3863	-0.07160222828893971	-0.03798228168201606	0.0810526546000404	-0.025983729249928898	0.06818439684464203	0.07296756922634356	-0.07626482809476096	0.08460346440755885	0.11390377603084333
3864	-0.016285412751853013	-0.08660000065246896	0.0881179594719819	0.0005047987733488206	0.03295544881339255	0.03295931474247775	0.06264527639197492	-0.09510648555737224	0.11388447764863123
3865	-0.06638900409398688	0.055511448460896465	0.08653912857672054	-0.04334069126769174	-0.06588581179128675	0.07886289187544564	0.03351281863626384	-0.05022824395661042	0.06038199652141261
3866	-0.06041817693490614	-0.11504064750794847	0.1299411662375926	0.023759115609925652	0.000991225616114347	0.02377978348908699	0.0534922153956382	0.011163390074524321	0.05464465560225758
3867	-0.0690675270553907	-0.027557582937485947	0.0743622462739228	0.03108416784185573	0.005700059159929008	0.03160247086617356	-0.020920565488126017	0.02368432231097298	0.031600904791999576
3868	-0.03510022554672629	0.00012171783513111133	0.03510043658791791	0.15027700658202578	0.0007989128739432885	0.15027913018458144	0.09971644413993436	0.09036724981531416	0.13457194756373278
3869	0.02235589841634661	-0.11212909644392552	0.11433599810791507	-0.10080100591440415	0.11319170666610998	0.1515691434670739	0.027059817703976374	-0.10031618102304876	0.1039017319837428
3870	-0.08694306842326385	0.059482896626675	0.10534378072744514	0.16439390076798063	0.12349829514674485	0.20561416175415828	-0.04896011812680174	0.02491124065989586	0.05493326021824691
3871	0.07328318173409462	-0.04215963854477272	0.0845450166910991	0.05996769030744554	0.04635524056500449	0.07579533104782335	-0.03963670826909618	0.021406713275258893	0.04504793020393481
3872	0.0059284526446039985	-0.007413016133227197	0.00949206821250242	-0.01892975545000819	0.0009034902464463963	0.01895130433565296	0.14900870583071185	0.0093016523311351	0.14929874463448423
3873	-0.2057472156725307	0.07832302265244392	0.22015088606320465	0.07023402412421403	0.04334054600282304	0.08253012221306533	0.0686883333511508	-0.07431333922281516	0.10119564973359287
3874	0.006045523950840902	0.047784871363579735	0.04816577925326292	0.10937484477558986	0.05520702501330495	0.12251804879487779	0.1280910992198582	-0.040644892735187156	0.1343850326666122
3875	-0.059129245660132314	0.07075181186612337	0.09220675991854171	-0.021910643405067043	0.1340356015224872	0.1358146485837186	0.04748098539911621	-0.00434623075579025	0.047679489261669566
3876	-0.08176345763722702	-0.10230070889515068	0.1309606736590988	0.07948616976940318	0.03614264712155967	0.08731747892354638	0.010015432979706784	0.18420428017317786	0.1844763554819143
3877	0.032603870425043584	-0.023178766057630855	0.04000334439328057	-0.07896022912663597	-0.09996900264655767	0.1273912056379023	0.10761965890335595	0.007590834876333241	0.10788703238385251
3878	-0.04200316863226453	0.017295939564976784	0.04542483572436757	0.06218971111879737	0.01955505617078959	0.0651917202632528	-0.08376455196328474	0.011723108040617845	0.08458091645130021
3879	-0.2702858744394619	-0.025931803622386587	0.27152700116307876	0.03654097889444395	0.015304848607649017	0.03961668246417479	-0.001395764410805108	-0.1483169483165045	0.14832351572225874
3880	0.016833159830338857	0.07100904384358706	0.07297697977755864	0.05243936688629451	0.05747934074201416	0.07780592401335498	0.05675040309180647	-0.013715396964107684	0.05838424757557103
3881	0.03389463469312562	-0.0690662884839355	0.07693502756174614	-0.05208463102538768	-0.10512538685785679	0.11732073879355184	-0.09955387492366326	0.07556892469758453	0.12498654484489757
3882	0.030466169963994427	-0.1560140996246642	0.15896095996806775	-0.0038529147448689654	0.06854887203140074	0.0686570667069937	-0.030128733891360497	0.026566949736988008	0.040168936060394504
3883	-0.17475829918530333	0.030004295741239487	0.1773153148971283	-0.009120131460833025	0.09854186327152681	0.09896300124231866	0.17968611466453926	-0.014879662821957261	0.180301148551342
3884	-0.0949958515492868	0.00045772409611641193	0.09499695428234688	0.06932967768789475	0.04149381978753823	0.0807981515188811	0.11930248211741207	-0.10309547606714768	0.15767612192366745
3885	-0.10810299648509074	0.08192897688539799	0.135641494766696	0.011013062428753438	-0.0339830061978523	0.03572299335586099	-0.032698945324268175	-0.06971834787937686	0.07700564301627051
3886	0.13123328319603264	0.17444453010440725	0.21829582841125836	-0.040878797539471406	-0.09683375056400177	0.10510875956153419	0.13771506592104052	0.061125162453764544	0.15067091579543693
3887	0.017837785534417533	-0.15168950784671434	0.1527347157117539	0.14534801815131285	-0.07400765979739057	0.16310481320059403	0.09341810000296043	-0.08524142218538144	0.12646359738813995
3888	0.031926114878109244	0.015110463777339059	0.03532142305706983	-0.08192483843414394	0.03880927797254421	0.09065229842210729	0.13026928308196217	-0.1375397793420101	0.1894393755694344
3889	0.04444562825745881	0.017062068105551925	0.04760806695549309	-0.058109270316089014	-0.039427546567473735	0.070222636841681	-0.06441542528750942	0.06170607041991948	0.08920194023472118
3890	-0.1597346710248054	-0.05976157178207794	0.1705479715190634	0.06836363900374269	0.10513466027276919	0.12540687352974175	-0.00742712347616839	0.08423789832102545	0.08456468338895187
3891	0.04941594591343699	-0.11977076605231483	0.1295645480495265	0.07945923942297341	-0.02277774787382926	0.08265952170126044	0.0449005200959907	-0.013438172004302933	0.04686833869156977
3892	0.10593358554259792	-0.05151581077588662	0.11779559968779763	-0.002071039230359453	-0.004131971220922858	0.004621946523297582	-0.07913804986278339	-0.07038102777527912	0.10590712915941496
3893	0.028545029805306897	-0.040301456309932066	0.0493864972162151	0.05259984436708709	-0.12415753356265084	0.13484004141130537	-0.10149981501264767	0.00911551643767828	0.10190831706748611
3894	-0.18796879271851352	-0.012476567836700599	0.18838240836404893	-0.031897968699391	0.004969281338871626	0.0322827223785756	0.10318125651420354	0.049975640938576774	0.11464700773710328
3895	-0.04761703764938038	0.02282360829101603	0.05280434991479626	0.030322395561102094	-0.030654376499311315	0.04311772803761202	-0.058077867746860606	0.08416484115584143	0.1022582965280072
3896	0.08780648170738257	0.01287834868523011	0.08874587367696189	0.11153202878158087	0.043736433132506546	0.11980095586968245	-0.03948133117506347	-0.08958160137760719	0.09789606129324893
3897	0.06348004279976954	-0.0879949877192969	0.10850268981725654	-0.004894095582503759	0.03145321635950093	0.03183169789578086	0.07179067047370051	-0.026970036808971757	0.07668952505095299
3898	-0.035414204674796286	-0.16837801272812683	0.1720619686712366	-0.05045559825407286	0.08463587371387934	0.09853425046392818	-0.07147211695183932	-0.14893916299161128	0.16520029592654836
3899	-0.060279500419325845	0.05885078393248667	0.08424388963166253	-0.15108383493311914	-0.06518020477477908	0.16454417118992737	0.03176427284188693	-0.05233992190968633	0.061224475944559126
3900	0.015002995471171421	0.034794745457813234	0.03789147904980756	-0.0370180088134069	0.10662376329916051	0.11286700083099967	0.07681271025932332	0.09546155654867668	0.12252796103779312
3901	-0.05456266748893156	-0.1929593809327459	0.20052532850853594	0.04147377090997379	-0.02594762172578162	0.04892190456960197	-0.057787380343759506	0.04656971350152454	0.0742167066273383
3902	0.014785638761871518	0.012518172337459322	0.01937317093990783	0.02672775348285606	-0.12769610821503338	0.13046328548486674	-0.06730622975000682	0.10467411489064965	0.12444596775830717
3903	-0.048785870628874926	-0.02671999211615531	0.05562390809449407	0.16829439067405674	-0.032168192509939464	0.17134116417752204	-0.07427014428207566	-0.1625299991235345	0.17869542508630842
3904	-0.005142826514498699	-0.010876626027154395	0.012031195214641114	0.021208876465598686	-0.2544689507454902	0.2553512548127456	0.061354340897391564	-0.03240480254850818	0.06938606758680835
3905	-0.043495107574257466	-0.028445988879754667	0.05197113300904027	0.07197024477205352	-0.11018481425099484	0.13160702649963463	-0.15862449587769925	-0.11783562494199037	0.19760304956635577
3906	-0.03677260753611807	-0.07167182054680214	0.08055479207035654	0.004571419401886022	0.1159070931760519	0.11599720739685898	-0.10608954234813213	0.06781008339266476	0.12590948496978405
3907	0.05021732920979369	-0.031158715167852298	0.0590986098303179	-0.09605244634994287	-0.12759349445724477	0.15970651920826404	0.08429204800644237	-0.018590435586837078	0.08631774818905277
3908	-0.0632173195012309	-0.14529931383816194	0.15845605096291332	-0.0690287242153923	-0.07266908514006518	0.10022854235146159	-0.04879219311949804	0.10664070148944652	0.11727283284534246
3909	-0.12220551814278062	-0.05302734950200964	0.13321444538695407	-0.0029487035837462137	-0.0506946754436644	0.05078036009288698	-0.029344524611082456	0.09177766880243261	0.0963547695522097
3910	0.00766280524871907	0.054212870096053786	0.05475174762810224	-0.03103085377131371	-0.06457571287726512	0.07164451534753821	-0.037071239455850155	-0.16950880867034906	0.1735151665176102
3911	-0.03593798602318455	-0.024342471694486327	0.04340616047981526	-0.028315499584038558	-0.08819512177629882	0.09262908302379909	-0.00014248470505820142	-0.05248005616256778	0.052480249587034594
3912	-0.07946304826188393	0.015495245476730932	0.08095973487762077	-0.02261359362594197	-0.02912469877839841	0.03687306192346501	0.10961829957282625	-0.20288764918052818	0.23060695954640867
3913	-0.1282203353492177	-0.027838970831192876	0.1312077082110874	-0.00924581555384724	-0.022045437496054164	0.023905782138390588	0.05609173303216766	0.17207711693623687	0.18098844351957752
3914	-0.02443993685505682	0.09037006452126416	0.09361655342436298	0.012866448831111627	0.01582416455761092	0.020394844678740837	0.16122176845027844	-0.09446182318418088	0.18685688283152604
3915	-0.13397621994109526	-0.057337175055387754	0.1457298155939165	-0.1535123606301752	-0.013562764006802463	0.15411032877050512	-0.001829886668763236	0.06911530242331933	0.06913952208605008
3916	0.046654289116393806	0.06604347013150601	0.0808601424681356	-0.06838534405378048	-0.02503657302190562	0.07282434531140765	0.10236011561173725	-0.06380235542303764	0.12061647410522261
3917	0.08065433256197038	0.12166932957445191	0.14597447420735418	-0.0511719947812242	0.12899848154263474	0.13877745238400624	0.1605357130669732	0.14400606358881649	0.21566052378742803
3918	0.020539472950373793	-0.020976180680558912	0.029357624308219997	-0.0007346361546371954	0.04818106930892083	0.04818666962999968	-0.004736181236794166	0.07901943987946472	0.07916124867365408
3919	-0.13376008685919463	-0.13631511413305625	0.19098055183103707	0.04653609160691764	-0.013848520420854186	0.048552953977016124	0.04995135691099871	0.0380154468936363	0.06277190661253536
3920	-0.049518712235282904	-0.14252260808012696	0.1508800738182555	0.07593523262059954	0.04345748049803177	0.08749121192657795	-0.10261442711281385	-0.007153166302472878	0.10286344559580833
3921	-0.0600373013461211	-0.05647781120910461	0.08242706298234953	-0.007068756021386839	-0.11423047380450237	0.11444897752837721	0.02683928714199939	-0.06827964532680758	0.07336523223056907
3922	-0.010853750235672064	-0.038501014776176234	0.0400016503781243	0.05491329526876919	-0.0038405444656155717	0.055047432084225315	-0.07840367590089235	0.057912539890663015	0.09747306638943808
3923	-0.055532868059062414	-0.08059258968070854	0.09787269765521069	-0.011299214795663643	-0.054256325257154	0.0554204031509031	0.08740966128117815	0.10626973717026852	0.13759980350105244
3924	-0.18064217868068674	-0.10678856409639521	0.20984612014587037	-0.038463425815435284	0.10957248990846798	0.11612736830825372	0.0750162358343211	-0.01241245111940712	0.07603620572820657
3925	-0.16161460791750132	-0.06229100766419387	0.1732034962930839	0.09344541897464871	0.06360754536317825	0.11303966628788505	-0.05945530794272261	0.05015306708520492	0.07778344155806581
3926	-0.1553540702709491	0.09208844295194743	0.18059670117437102	-0.027004603303547252	0.024297300577980706	0.036326401073581406	0.09391546625124064	0.005940720117132839	0.09410317187373668
3927	-0.031197602938962815	-0.014001895842571836	0.03419566516860597	0.033971992946753134	-0.06774257487639351	0.07578359159909238	-0.0878713754073359	0.04156521612954714	0.09720620251749845
3928	0.003903313074603156	-0.013476878401794944	0.014030755660873544	0.0010252814427571706	-0.020242817233108494	0.020268765417999598	0.06874578137129546	-0.12150157221089279	0.13960162787757435
3929	-0.001084220287411977	0.044667366067692456	0.04468052288253662	-0.011407777193048198	0.08129703520379818	0.08209351565997056	0.005443484806294737	0.10736959174685377	0.10750749163998949
3930	0.07208458807205483	-0.01452248229227889	0.07353292003890081	0.03945333320172928	-0.07100811997025747	0.08123249720670386	0.012679998470025586	0.062373399650119	0.06364922108803309
3931	0.0011688268836322034	-0.06718682737013183	0.0671969934472354	0.055946006014766035	0.005893538293778953	0.056255572014018984	-0.02931894144810496	0.06670991914999082	0.07286846808212533
3932	-0.08367220651333356	0.057479817778643146	0.10151338628316937	0.06815649363989958	-0.11530550419421898	0.13394277480614145	-0.06533818034124453	0.13907806510478365	0.15366127034355612
3933	0.031605025063470904	-0.1720020323214262	0.17488160775783018	-0.03538446650166571	-0.19348977022617692	0.19669863154528108	0.07949867803431761	-0.019716770448709075	0.08190720875558621
3934	-0.12071253705841707	0.07592580737496532	0.1426052061764228	-0.003691206569985003	-0.10751257556071175	0.10757592160720753	0.14178914832186024	-0.09674643060575852	0.17165090858132193
3935	-0.08366990048015362	-0.059390151932342976	0.10260527468364182	-0.031988689840629574	0.012483540949895204	0.03433824503913542	0.018475985682948143	0.06135712349539753	0.0640785350221583
3936	-0.023333061572719842	0.03310373679078715	0.040500483353536045	0.1706169719320415	-0.033594990246121934	0.17389299721638038	0.045346408357685046	0.09056894926533854	0.10128687635606794
3937	-0.0779744789006543	-0.08770981713766354	0.11735855904939767	0.008842990562465817	0.038734241561610414	0.03973084382996474	0.03881628106382505	-0.17705192328006722	0.18125696459114796
3938	-0.16419839292532737	-0.09791144986206893	0.1911746956408003	-0.005748593409985805	0.017393124884612705	0.018318491189098132	-0.05680071224568951	0.06027768219835642	0.08282342593025041
3939	-0.22057326557416268	0.041141094259344264	0.2243772607081795	-0.10074000730486742	0.10857560278138885	0.1481121554469	-0.024337487395757817	-0.07498101759978015	0.07883188627095772
3940	-0.07548205667786954	0.06719730722475742	0.10105948237834758	0.04386382743839308	0.08964292152505356	0.09979924216692246	-0.034822579125388685	-0.12981635696670576	0.13440572366179623
3941	0.1464103743231218	0.045486369086377966	0.1533134289033379	0.06064196156136355	0.17315048123988655	0.18346263013380737	-0.073555587972827	-0.009847787213030099	0.07421188203395337
3942	-0.09056558842823209	-0.028412940658445334	0.09491796986984215	-0.0745561388719825	-0.15815207308777632	0.17484477706085383	0.06084543993725053	-0.04051871626788025	0.0731022156241146
3943	-0.07468169794819635	-0.1770839385371021	0.1921876096324573	0.09199749990683935	-0.033746396376558754	0.09799162850730017	-0.007657939043989139	-0.0009745771854495693	0.007719704080588328
3944	-0.002832531142886896	-0.02834222426719035	0.02848341463180174	0.07304755163555676	0.018375991156143377	0.0753234482144836	-0.0007529472242699711	-0.12148909053158694	0.12149142376198685
3945	-0.10543627054658966	-0.048386260229638475	0.11600878124428317	0.05188527949535808	0.03206846166182577	0.060995642972817454	0.1381122021646772	0.07092685177039726	0.1552597780780218
3946	-0.03677691683453639	0.021499092767172514	0.04259991316500417	0.09640018891633974	0.0605984965123793	0.11386471886702586	-0.07236759865874225	0.12072291090095694	0.14075187583841708
3947	-0.0354312471823206	0.12408555951010909	0.12904495091181029	-0.16927004726158995	-0.06280480826017223	0.1805458192275243	-0.06416073668978942	0.048799747030402636	0.08061026884217531
3948	0.013784398092317159	-0.08215202051460929	0.0833004448091381	0.021370049812325154	-0.04996574524018163	0.054343856381269	-0.025674695828683064	-0.1283904430719639	0.13093240957879984
3949	-0.04053997123847361	-0.18529591954769858	0.18967885245604857	-0.012023874373086389	-0.03513820275372392	0.03713848203281301	0.025763424622439534	0.06023906262270474	0.06551716350650619
3950	-0.04512290225071447	0.0016055866158706824	0.045151458624374426	-0.00902926377581327	-0.1113361752681785	0.11170170781004102	0.011477700425395922	-0.022757181606497742	0.025487779850866827
3951	-0.083065490816828	-0.09447973930534762	0.12580261087849878	-0.03440436110301226	-0.032393849647827884	0.04725485750600188	-0.03919638696992749	0.0038783303612259165	0.03938779249827424
3952	-0.050969090157534556	0.03406710620714995	0.06130592040591284	0.028074127180842765	0.07742528646979117	0.08235794801896999	-0.04543643791296882	-0.09090950013756624	0.10163172292882389
3953	-0.0037612651118233446	-0.017824510603794846	0.018217033059919896	0.02412322953450044	0.004614048247859723	0.024560530214304654	-0.07651162192480758	-0.05966127396974936	0.09702317198101797
3954	0.005109536175327052	-0.015893265276124544	0.016694407478681058	-0.04508613917291665	-0.04824154258779628	0.06603034436355586	0.09944019768680327	0.029646220170775676	0.10376536650734976
3955	-0.10538096950178046	0.04235462558064488	0.11357404211003412	-0.05996978548607942	-0.08649456869009585	0.10525058472109354	-0.005507866763361089	-0.15772230344725954	0.1578184450594808
3956	0.05745388316677914	0.013491913669694855	0.05901678087978374	-0.03818303144872021	-0.05404491645066722	0.06617247830309485	0.08374438070727747	-0.00968212869392569	0.08430222367228023
3957	-0.0788421303552281	0.006909999858802463	0.0791443593504896	0.0303193320823105	0.013770722664111707	0.03330007057964446	0.0437960846269544	0.08045616848790957	0.09160399596309238
3958	0.01023751474764773	0.00161056650576343	0.01036342765101353	0.0037921056383913823	0.1056050003519595	0.10567306262482452	0.031218317639516477	0.07906963991688522	0.08500936014832504
3959	-0.05946916336158009	0.005111337470410746	0.05968841731578016	0.10993969396610122	-0.019336047776146347	0.11162714299381403	0.07256787089780338	0.16910564516690238	0.18401851839952021
3960	-0.023931572053281742	0.06888128488805594	0.07292017244062811	0.0072978903102070974	0.07505656924674046	0.07541052837681593	0.003745239264821278	0.17484063543099848	0.1748807439801938
3961	-0.1536493602028064	-0.030299830728419692	0.15660844687596717	-0.06006078390274576	0.022904813170480744	0.06428007645753815	-0.1393802880773332	0.1754582063727817	0.22408133989262477
3962	0.10824902600654777	-0.030025639268323117	0.1123360611951377	-0.11129308499250697	-0.05630380992375212	0.12472477612358897	-0.03584542813893183	0.018917357729329613	0.04053098989566814
3963	-0.037638690705048286	-0.024780145974128764	0.04506358477184675	0.01640653149111789	-0.015257365871164543	0.022404497068571293	-0.2552257564432633	0.002815196227703495	0.2552412820878246
3964	-0.19957044566650906	0.11516838467663672	0.23041727281728427	-0.09353521231652495	0.15922977712181122	0.1846698618220068	0.04115844430992736	-0.028512993891701522	0.05007003453845024
3965	-0.030518658470542095	-0.18754756872752484	0.19001441800675875	0.10093950081834555	-0.12182035810143836	0.15820550708941664	0.03435156655762413	-0.11114334736817488	0.1163308806343598
3966	-0.06446938195481076	0.11145308505841393	0.12875593725600903	0.10048141333170268	0.07379327021963789	0.12466740213401807	-0.02959219692387536	-0.07606690313508276	0.08162029080653585
3967	0.025150745623514156	-0.03880383772268363	0.04624173253055168	-0.0555215690983002	0.15792096190459856	0.16739675876196347	0.17536383077121503	0.07677279985976224	0.1914328496916411
3968	-0.05109703598278024	0.06652674207714013	0.08388512679625551	-0.12947008540885754	-0.09383602000813078	0.1598990358530757	-0.18623796650549856	0.15824726340160708	0.244390622860618
3969	0.014115077684560853	0.08754512379623959	0.0886757245165784	-0.035676943238681154	-0.11890209594093337	0.12413924721055386	-0.037287308773748064	-0.09563755418563295	0.102649331055778
3970	0.05002627918659383	-0.09196372310739041	0.10468980359628059	-0.10449432616180072	-0.044875834296580784	0.1137229295429157	0.06714880759110405	-0.12380487499880057	0.1408424986798223
3971	-0.01568908238015679	0.13930375273101142	0.140184460019198	0.05163003000764169	0.11094682496784895	0.12237180218104371	-0.032348828588911374	0.053697601696911804	0.06268874810582004
3972	-0.03408031110598431	-0.02381751914784013	0.04157814117343882	0.06641544002831505	0.06014945208996968	0.08960450469077026	0.09432035404890858	0.07985557235573855	0.12358495711118753
3973	-0.009572187129384756	0.09854544416750699	0.09900924872258751	-0.03150712413577384	0.09647334606078256	0.10148795678045043	0.05069599818397735	-0.010099074541351097	0.051692122595823065
3974	-0.0929580019818729	-0.07360443117148945	0.1185698208674552	-0.13703711574108887	-0.04612697421546288	0.14459207737946975	-0.01585516533343344	0.03642274564978594	0.03972408171902165
3975	-0.07194899019042124	-0.005298949798038083	0.07214385669191424	-0.05763730784999519	-0.11518944628067103	0.1288047661798379	0.03483139088930088	0.07447532963235551	0.08221800602745899
3976	-0.07689223103979	0.06326380447492848	0.09957270786173501	-0.2680697224291942	0.04515113948768017	0.2718455471040517	-0.0031037188788726644	-0.005392700349215939	0.006222080675747004
3977	0.011151105502141639	-0.02182998048376685	0.024513163848053868	-0.04812492715472762	-0.10293299940586684	0.11362750978674144	-0.12977899412497573	-0.009352070836711555	0.13011552000059545
3978	-0.0002486662785783206	-0.07049130389709811	0.0704917424953529	0.02984791171772699	-0.11363215601130712	0.11748687038851305	0.09051219365407423	-0.016446056988855876	0.09199418454746654
3979	-0.05682413168636769	0.07409791416612652	0.09337817103413575	0.04127385047904413	0.020891266230163134	0.04625987179041946	0.06082381178904948	-0.009298896604198583	0.06153052542117035
3980	-0.03608690764553032	0.06617826784763475	0.07537790152777087	0.03086091543361758	0.11334423135259024	0.1174704681284211	0.09071102854839558	0.15794290320884666	0.18213854994027742
3981	-0.06437655655921366	0.1344842319531398	0.149098456324831	0.02109983157461613	-0.015108586009792317	0.025951344159647293	-0.11666042262541086	-0.012143220109784908	0.11729071575267226
3982	-0.04997800786131688	-0.018706722612805708	0.053364245902086056	0.06180855816247531	-0.051324617098132436	0.08033999117745783	-0.2324596058989395	0.03847580950828004	0.23562227460918828
3983	-0.12415031238725711	0.002257509033746986	0.12417083559713599	0.015269018897503187	0.04305899127233974	0.04568609928067551	0.05663259664793451	0.09206861618596089	0.10809200289330115
3984	-0.09500032546745778	0.12045509414249211	0.15340955492993108	-0.03627010025776286	0.0963587249730248	0.10295884639570903	0.09273881617814494	-0.09081471950673824	0.12979908052529224
3985	-0.08936040216550657	-0.014738486957744497	0.09056767896432302	0.1077051848267592	-0.16238502331466456	0.19485713390961726	0.030518389836894064	-0.04184550412971108	0.05179206825476568
3986	-0.015087587961117838	0.033223181572674766	0.036488561280151675	0.0928781484441684	0.053830568183553675	0.10735027028089499	0.14161999323036187	0.015990986829881645	0.14251994296364698
3987	-0.11014641764820719	-0.015985976443027263	0.11130042571154124	-0.06354590431344963	0.0013841279696800578	0.06356097674871387	0.013968902597703593	0.032471915361573636	0.03534905270347895
3988	-0.10965681629655374	-0.07627853716593935	0.1335778147465803	0.015412937156330879	-0.03555424560886424	0.03875129691507688	-0.06790059135505679	-0.14390756423867224	0.1591222088568217
3989	0.1213474560790616	-0.009773516724322855	0.12174040712113789	-0.040740828652055805	-0.10440234009578196	0.11206990558009537	0.04422675249406597	-0.11171047624836256	0.12014672754514517
3990	0.04223436169707423	-0.010147037866635487	0.04343620247473558	0.034129022997118064	-0.12302235668799856	0.12766867452827632	0.10465384869390848	0.08017553799431283	0.13183529473978126
3991	0.05551285813196804	-0.038072458258590756	0.06731411067400464	-0.0410184964598481	-0.03419600911005441	0.053403034472598046	0.046664979696260864	-0.05472118374648408	0.07191681500642887
3992	0.06321767036727184	-0.0012643009514688988	0.06323031158835868	0.11966265347478841	-0.0112155515442558	0.12018710094294292	0.09644845564351456	0.04178919510689658	0.10511251792104148
3993	-0.1003744940214538	0.005184623533322357	0.1005083049864296	-0.16036617494286307	0.04711483066694369	0.16714400179061092	-0.2207209519434917	0.19857026994715513	0.29689710462334795
3994	-0.057959892612134134	0.03115868537218864	0.06580435263516513	-0.06923591548192412	-0.0712705286610033	0.09936347542351279	-0.030939325508226492	0.019827759263208386	0.03674754277912661
3995	-0.08739537292789865	-0.10094568132150507	0.13352146564005854	-0.0767770742677013	-0.07586841616458169	0.10793857375577223	-0.001336436564209114	0.04094818734917869	0.040969990357255306
3996	-0.051695464542327055	-0.10846098021727207	0.12015076064652475	0.003017869003038225	0.009230219388115595	0.009711049545350079	0.0020188176983901014	-0.043658953527047684	0.043705604308557994
3997	-0.09992415803569314	-0.197334906836156	0.2211920044105947	0.0353342362646481	0.11515800405783758	0.12045693899062399	-0.014088810620251612	-0.15263626564523441	0.15328510747889332
3998	-0.20874874923051964	-0.2439864866438391	0.3211003674400119	0.05265709482634647	0.027651152373096802	0.05947567454944132	-0.003982357834494566	0.05191633395905065	0.05206884774670586
3999	-0.07557915600224732	-0.07329920719146014	0.10528524396566044	-0.006663942876913101	-0.019847456183205575	0.020936323736774468	-0.08000757147888267	0.059652333888478695	0.09979785785421981
4000	-0.09146173127928019	-0.10743259363458346	0.14109220553828195	0.09566427791016785	-0.015278469360541645	0.09687665195533358	-0.04078575511665055	-0.09911811792025271	0.10718152415639791
4001	0.0005581136405628544	-0.09038546316195516	0.09038718627016185	0.021447478386423365	0.12909964472294436	0.13086906661517286	0.11397791860169193	0.05734618918094509	0.12759134509186215
4002	-0.07455473275101818	-0.12292581612017378	0.14376774479829096	0.0406422450950526	-0.06093049785135109	0.07324150227009156	0.10322904250037832	-0.044267466463487476	0.11232027333763438
4003	-0.026643739554665265	-0.050740095105782416	0.05731008732152377	0.0161392626813841	-0.02293450018603498	0.028044020729595033	0.003629129627385261	-0.10752382170590674	0.1075850492219806
4004	0.034217079286393635	0.016546531400409258	0.03800784414138847	-0.006512488601496434	-0.10894266441320355	0.10913714600094922	-0.10873837905744844	0.09153324511838513	0.14213504156943044
4005	-0.09227266001592668	-0.1890320043006499	0.21035052278598146	-0.006438890450002008	0.005731016819878768	0.008619968910434678	0.008547129412295022	0.10867074933753192	0.10900635386421845
4006	-0.011457605001235247	0.01426643599346551	0.018297756920452823	-0.009313512806917307	0.0336919671642361	0.03495554565731419	0.17051013875283572	-0.13707799161294645	0.21877861687594222
4007	-0.17321431158108205	0.011873534358578177	0.173620789523238	-0.02442974915959391	-0.03460295605943547	0.04235772907099602	0.009529883139908114	0.09864392385881803	0.0991031905991154
4008	-0.1186687404818143	-0.06107764212471788	0.13346440849550603	-0.05345746514693984	-0.00977645878702515	0.054344086397240025	-0.16429379654622558	0.07682198466102046	0.18136722115870504
4009	-0.03880982328985214	0.07204478885380292	0.08183308612522563	-0.08104953509223571	0.060098130263995755	0.10090001189244602	-0.011136626973371398	-0.17842627526004418	0.1787734884246461
4010	0.027674234740862693	-0.08243838959188056	0.08695948106443052	-0.13394835146401252	-0.02133084175533594	0.13563615178085012	-0.10401382821004379	-0.03142315515985631	0.10865675836830815
4011	0.03170032780299551	-0.018963238647495707	0.036939344915946255	0.07988708276691854	0.04346409689459013	0.09094544360148459	0.01440608020481085	0.005339434963836325	0.015363746698005694
4012	0.04571029571322373	-0.029330485025644528	0.05431121878608431	0.08147858453895668	-0.0054954992910971326	0.08166370216277462	-0.06742933021160684	0.016517229164654024	0.06942285957855389
4013	-0.05084549682522224	0.06443486226305577	0.08207993678276472	0.049960444106420636	-0.10176011287467926	0.11336298579156356	0.04049253707801781	-0.07098680182861855	0.08172375170579364
4014	-0.07747963188025059	0.08671716241708508	0.1162882608605454	-0.05254224509809479	0.03446572681597708	0.06283767854481757	0.032219609992206674	0.04214656737934065	0.053051262095365884
4015	-0.03172878540054766	-0.13984040578538218	0.14339475204209656	0.04128343980127384	0.04987664621264833	0.06474567351759566	0.008959693846370001	-0.07530981106707064	0.0758409108382709
4016	-0.060839990488358045	0.1104198503535757	0.12607159789076028	-0.05088415352467913	0.055729520322282865	0.075465068179091	0.0037848595337644664	0.06262087710625057	0.06273515291482491
4017	0.0008643921429888258	-0.1040487476834177	0.10405233812012288	-0.09537124150996894	0.09062955110773156	0.13156515207737096	0.056104036715144086	-0.04199153865439338	0.07007818672238636
4018	0.014799118162994982	0.029222090216787705	0.032755830855595275	-0.051917302403974096	-0.004553930482864662	0.05211664390334875	-0.05571207307236421	0.12972412304453038	0.14118138399127877
4019	-0.06200355051439091	0.004870269128431254	0.06219453189609176	-0.006249633301145322	-0.032648207453765385	0.033240989250365074	0.09596228054725219	-0.00021858736691992146	0.09596252950118869
4020	-0.015295182623350495	-0.04605813893958493	0.04853137927217557	0.03858556279174433	-0.1924177934246583	0.19624844682791792	0.09738137796148426	0.10290315182095823	0.1416763615722984
4021	-0.09619878301292398	0.03540905227519074	0.10250856957442545	0.11494336021670874	0.12510912393030843	0.16989487616911034	-0.06787419447954321	0.1353525236650661	0.15141734358635778
4022	-0.11153365107313074	0.0015439839409853982	0.11154433740944852	-0.03588317041967339	0.09676118167451273	0.1032004273170193	0.02194339799836872	-0.07035428109871276	0.07369693063236422
4023	-0.06442516338456267	-0.0550297303053742	0.08472822962041525	-0.08050011970184341	0.061295101944569955	0.1011798339315021	0.02476570530942818	0.03842643172996998	0.04571576112208439
4024	-0.21115965742122073	-0.06354364433156932	0.22051348180368538	-0.23460801119823102	0.07901210774916233	0.2475557151215753	0.039279002168947336	0.11730461927803246	0.12370615876080024
4025	0.09809738691845403	-0.032567261310471086	0.10336210054702538	0.06346311327839675	0.03393010846715979	0.07196401189191613	0.040565375688377085	0.0355161772605129	0.05391612515694492
4026	-0.09526205740602772	-0.08846039848994214	0.13000039108490666	0.004160048937650454	-0.09725882597181966	0.0973477541424575	0.08804975635576728	-0.03515768644574265	0.09480940096070187
4027	-0.05903842278099845	0.03719932188118694	0.06978054824152695	-0.007592148707985043	0.010554580167113874	0.013001533929048237	-0.007408300960809241	-0.012127876357872798	0.014211555441885208
4028	-0.06415379675930762	-0.004056737664373966	0.0642819318246745	-0.0806429936585333	0.10086730869233419	0.12914142011393895	0.10727223978937155	-0.04612828118141782	0.11676965253943498
4029	-0.10474875716603738	0.07281898761452338	0.12757314405874606	-0.0007540993843768053	-0.011949247947489024	0.011973019351529009	-0.03817145857873564	-0.04082396747092502	0.05588968214344464
4030	-0.020158458707652344	-0.03384489663383483	0.03939340662627553	-0.0182819043162943	0.040033103286934144	0.04400996914577966	0.06338599114332953	-0.13671429625635811	0.15069367164580436
4031	0.030025917742076882	0.11065879318780734	0.11466003770292368	0.09302503524170107	-0.11640073573764641	0.1490060014294227	-0.07769004597473665	-0.06587693206374078	0.10186026419407822
4032	0.053994262023958864	-0.010349799109156475	0.054977255962005075	-0.015248376896424127	-0.060151175698859624	0.06205382289537431	-0.04567145178025339	0.012621129587155963	0.04738327151824571
4033	-0.034673676544885845	-0.09422374357015596	0.10040108414511205	0.06036743445100328	-0.1526496015595733	0.1641527581202724	-0.17250617758686332	-0.007461574092283276	0.17266747346725456
4034	0.018664166308224643	0.013593436059905437	0.02308966452540628	-0.002149257898257643	-0.2220462320230453	0.2220566334635047	0.1746126482894494	-0.17332511147715152	0.24603083386279442
4035	-0.06110352512851435	-0.027837104486839445	0.06714570104885495	0.010104478904386984	-0.09327448276780838	0.09382019840914527	0.06471998323009927	-0.057933481647778	0.0868617552501546
4036	-0.08134268366856313	0.12392374324851092	0.14823537474950702	-0.057401412718473016	-0.06079873185895519	0.08361463973332427	-0.06813703848444692	0.03203644139171619	0.07529269280930168
4037	0.03533453441404879	-0.05492845596830382	0.0653120555282062	-0.010009847847385345	-0.0757409071823521	0.07639949001618716	0.08987280394850866	-0.05764917997619862	0.10677335267516523
4038	-0.06628718595441536	0.03256811329345552	0.07385575824030646	-0.07281344293178767	0.03801667656210008	0.08214052086764505	-0.07071343601685726	0.06497623369015822	0.09603281198563444
4039	-0.12160490047817009	0.02752049519074762	0.12468010858131949	-0.017642072294547364	0.005798436400244367	0.0185705298668001	-0.017331463164995443	-0.03992175162063106	0.04352155635887753
4040	-0.13886298715356063	0.005074123550397503	0.13895566174508558	-0.04683145916947014	-0.10787960441683137	0.11760609940421361	-0.10998217219866761	0.1494252116096737	0.1855369830145277
4041	0.16720804909638234	-0.013476731095669483	0.16775027261868516	0.036917600814813004	-0.014638045546583395	0.03971374607545518	0.057383109687392325	0.08424200943006757	0.10192908039519877
4042	-0.03384987461640013	-0.015397686040045905	0.037187400378808876	0.10175885905097758	-0.09258960475603477	0.13757797899458857	-0.0011808406340638612	-0.1180607056670892	0.11806661089069223
4043	-0.013363957815646603	0.0599478289543415	0.0614193582255413	-0.046567134281281	0.07567296441380712	0.0888532246929968	0.04850330799797693	-0.0811330013262761	0.09452584192143507
4044	-0.03988927656204472	-0.06542978176574746	0.07663035120992613	0.05103632601736395	-0.02939778934483582	0.05889767900107782	0.04749098645876276	0.13437252867818644	0.14251796468584732
4045	0.0507135052118012	-0.06501477430994577	0.08245471781190311	-0.014201123984624933	-0.03909249728261801	0.04159200964389898	0.0910474827464228	0.15585966291928977	0.18050451141114113
4046	0.10697079631973841	0.06605980978672049	0.125724499340171	0.06411646653457154	-0.031228946342317394	0.07131737775977305	0.03506630766873452	0.046713470323651536	0.05841056619479923
4047	-0.14960878850053538	-0.03952813851519085	0.1547425711660306	-0.09207459481620131	0.04771684012084105	0.10370452179960886	-0.014850973818589389	0.06287455040421784	0.06460464775767263
4048	-0.0655065509946845	-0.04343419008638111	0.07859794584897933	-0.0555932067700411	0.04376889270462093	0.07075535744779446	-0.01919802046591473	-0.06075353727720183	0.06371464730736594
4049	0.029630489720647493	-0.02047190604949035	0.03601478666304378	0.15080899157879069	-0.03536189053335535	0.15489937134509218	-0.030568028806842236	0.0010064398148218905	0.030584592628262932
4050	0.02282981784733269	0.07226967202393259	0.07578988110156377	-0.09258961331668873	0.04532940743467059	0.10309021133217408	0.05786844657279668	0.02208355417152577	0.06193900607529425
4051	0.05704620279127874	-0.0032701361980256014	0.05713985512457427	0.00886094917351621	-0.09433419103140508	0.09474943808701593	-0.17249685042211405	-0.05763707919992093	0.18187137296520073
4052	-0.14881227589423662	0.16868400722968835	0.22494307669250002	0.08771263679182148	-0.03881995742484018	0.09591921469361808	0.031250467084151516	0.021209660654593353	0.03776825913463106
4053	-0.022057040401007012	-0.010773202370032611	0.0245474015031598	0.03150436044381257	0.08003004675568323	0.08600775029432237	-0.13610846574847532	0.09907034680383853	0.16834621487944632
4054	-0.016862193954263974	-0.11596059869168762	0.11718017764914782	0.19011346644383853	-0.06348060017558506	0.20043182562144418	-0.1464609686056824	-0.014391983835577729	0.14716638380974853
4055	-0.06367529315418745	0.05789285317988094	0.08605884851413573	0.04373138587479823	-0.09986694817631468	0.10902220621772991	0.023459922145293806	0.07132115598350734	0.07508045842885505
4056	-0.016804557447593634	-0.09122675202936344	0.09276159462210878	0.14166681855740254	0.0845978237095363	0.16500387648951098	-0.00713579689909815	-0.009592158748548699	0.011955296183806493
4057	-0.04990435950271466	-0.09632449459821568	0.10848434613794687	-0.0129037269897923	0.0685580077419525	0.06976178463724042	0.09350155605001081	0.036338683635993234	0.10031470935097264
4058	-0.09837289052674682	-0.09298865198444035	0.1353665948026716	0.09315867907681832	-0.054109288985669225	0.10773279278786146	-0.03792598303008032	0.08853523516796333	0.09631649939156069
4059	-0.09142771495905251	-0.0837678832982525	0.12400034409187502	-0.06679946273482995	-0.03929726288077148	0.0775012457421324	0.08583023727519193	0.054303056271198295	0.10156599603759457
4060	0.025528257174372355	0.011068290617594507	0.027824431199153454	-0.033129891570042605	0.006744913955917733	0.03380951906956847	0.05835683664683723	0.025369303796041826	0.06363271138747356
4061	0.05944598905044112	-0.02509371250859903	0.06452534402581195	-0.08520917678812416	0.03827577304465176	0.09341112680551224	-0.11449355208307939	-0.01117501837038172	0.11503762212502126
4062	-0.07965862135547404	0.07066924116624831	0.10648773452031059	0.06416229952999898	-0.050163377127553144	0.08144424525906314	0.033502345535253726	-0.027640620832751983	0.04343283408187288
4063	-0.024291671344801164	-0.055657588131129594	0.0607276906633069	0.03201278383999934	0.17644232415031144	0.1793229268129151	-0.054465193021489625	-0.09129777402205655	0.106309645810014
4064	-0.21349244653733024	-0.06905833267051181	0.22438377401168266	0.09081499477097199	-0.025087989272388853	0.09421661467587958	-0.05685811413157444	0.15678236509361515	0.16677396423586863
4065	-0.08497034242278884	-0.01621912014316815	0.08650444468155676	-0.004694997187456054	-0.05709133736464632	0.057284062361830465	-0.021126045720446004	0.05006331111509278	0.054338245532856023
4066	-0.042669013308910486	-0.005787477683229382	0.04305972125652764	-0.007383558655382384	-0.08553008963689678	0.08584819841856363	-0.09652386814171669	0.026966495841395665	0.10022000308822346
4067	0.032988968004673574	0.055699807807909514	0.06473592974424199	-0.046872261296161045	-0.07574976979011208	0.08907882185048573	-0.1346873295939337	0.006746132116424632	0.1348561717226067
4068	0.008219229171530711	-0.06379597090366615	0.06432325887045492	-0.056884127142185124	-0.024440379352614575	0.061912325619604955	-0.12886685588509988	-0.10743643007080217	0.16777739136149858
4069	-0.11168392388392923	0.14236401580350852	0.180944223035202	-0.012094620211792391	0.13769512354556152	0.13822527585899386	0.055114528540224035	-0.09925905576070004	0.11353400991208286
4070	0.022191666875532604	0.03779662357762294	0.04382983952267146	-0.07399218773046802	-0.007546718308857087	0.07437604992451576	0.007173568059666399	-0.07422001770238483	0.07456588433358102
4071	-0.12446571595445788	0.027161641952130364	0.12739493412844766	0.018675031173076798	-0.039688947609848764	0.04386307503689989	0.10014435661880426	0.14630213567190614	0.17729412586082788
4072	-0.12000001441930919	-0.004279823997912083	0.12007631054495102	-0.0492166390929995	0.03491989164866755	0.06034630391635638	0.01494330925648229	0.143173884964948	0.14395160237903237
4073	0.09782974367884298	-0.12763507355037765	0.16081470936602293	-0.0754260183653767	-0.02674878948668248	0.08002863228530772	-0.1368031465871033	-0.03761690361929411	0.14188069760906777
4074	-0.11182172933550766	-0.027805106372160875	0.11522683321149946	-0.07447769734059756	-0.12983356966937828	0.1496785997203707	-0.07028541367332222	0.016781755599962568	0.07226110085133566
4075	0.027998004979157907	0.03639059318293263	0.04591474224057731	0.17653618379604352	-0.12788111338449445	0.21798762201035263	0.07050338943732763	0.005700907438264632	0.0707335017355365
4076	-0.0802786968526405	-0.09093365177490491	0.12129962157186568	-0.04042450801409551	0.04262983794599923	0.05874899089757906	-0.020053861922001235	0.2344948952474392	0.23535083019843836
4077	-0.019338404343234413	-0.04624391737766639	0.05012458256160207	-0.10258664328818923	-0.0634546650761637	0.12062551098779349	0.13303393119707557	0.06686185804890131	0.14889101689322853
4078	-0.0645839448742506	0.016965164970936256	0.06677501597162912	0.14878384450657195	-0.011079301573096237	0.1491957885112827	0.07599429432136458	0.08183546693998435	0.11167889871720377
4079	0.14728380555692366	0.06189572696478395	0.15976107284263205	0.03512795549131028	-0.03615871340102392	0.05041255609287097	-0.14171271687326834	0.09172411827344798	0.16880701406234455
4080	-0.02819482409887923	-0.005863329362976825	0.02879803356455936	-0.060637276927481165	-0.03370704675019859	0.06937610794646895	0.06993381892996557	-0.08197051850686819	0.10774926883470733
4081	-0.009265723128197213	-0.09630934398051395	0.09675403538377803	-0.01674467359227607	-0.03862683588352695	0.04210007772065026	-0.005186969954888247	-0.03961956414164407	0.039957659091678054
4082	-0.15722055165135235	-0.03555596505482171	0.16119096907871497	-0.0058534134551715	0.020355103812592888	0.02118000708920128	0.058970826982596085	-0.13358361381900363	0.1460210269651463
4083	-0.015105373214031766	0.0010472238587652114	0.015141630617128246	-0.02099647500343445	0.008683933633899913	0.022721414258972214	0.03603230823283027	-0.033659216784713245	0.04930791124298422
4084	-0.07607674124236122	0.05861808710261457	0.0960403597120861	0.046970090342408885	-0.13020816551621578	0.1384209368335307	-0.009917997059248387	-0.01865547978343654	0.021128028578584163
4085	-0.14562188672015605	-0.03840698768041057	0.15060156239103623	0.16195465473077328	0.025169851898150263	0.16389884573583427	0.012278866191288434	0.034198481706714995	0.03633602490625641
4086	0.03216829141176182	0.009984032375975458	0.033682040835385195	-0.05644114811361014	0.002221131201694353	0.056484835347176306	-0.029069764062200916	0.028749010230490174	0.040884676492114455
4087	0.05821215650282665	-0.1030490748810341	0.11835441267036288	0.10550274129361731	-0.10206818220635706	0.14679489854684338	0.030864999226517784	0.04285625887746636	0.05281389118617712
4088	-0.027146282348648722	0.011403344043306516	0.02944413185547455	-0.06607004065287689	0.13694773978320599	0.15205240446504456	0.06682091798829878	-0.1481599475818518	0.16253124360644025
4089	-0.09919093799453547	-0.1083785384985125	0.14691749312899857	-0.035687158605621216	0.04634798075099992	0.05849537254379891	0.155141257767608	0.02997335189760738	0.15801016323544884
4090	-0.03037454149039436	-0.05018151386037117	0.05865830805666246	-0.04320192671424608	0.08659857597995949	0.09677664921653314	-0.10444193457583414	0.13532672118101288	0.17094279500331808
4091	0.03537203000001712	0.021280761401940997	0.04128015639709293	-0.04833957525555164	0.042218973307270806	0.06418065318308303	0.09543228313157477	-0.053616940670648976	0.10946276531581386
4092	-0.06593249417507319	0.08576774391721871	0.10818132780103815	-0.07945611700426097	0.02245367941549052	0.08256780394735246	-0.0668614341524373	0.012158204562421462	0.06795787897736652
4093	-0.1312858478652747	0.06960657164827326	0.14859693356974177	-0.1325140498104142	0.062074454920156154	0.14633253688360437	0.0923852504218906	-0.07468704817477718	0.1187989463782273
4094	-0.21208962977102822	0.0005869495148000839	0.21209044194905327	-0.11387579718194116	0.10843989992461267	0.1572479223375705	0.06472236456484808	0.10353503353536171	0.12210031795222145
4095	-0.17736603293958703	-0.00508657825892447	0.1774389554723281	0.04124230271415123	0.061377846851793746	0.07394705955836199	-0.005981190639700116	0.07439737165689034	0.07463741388152396
4096	-0.015925463031988538	0.046531786191347	0.049181576824462066	-0.006734311095074391	-0.05957134510377063	0.059950780673797555	0.12829523305166357	0.07595707927652173	0.14909441544202948
4097	0.002044579181904257	0.02491429176100088	0.024998044683201777	0.0090176586757652	-0.07018245377540847	0.07075941623508457	-0.026627220847388416	-0.020225570903177822	0.033437742274487814
4098	-0.10988813012213725	-0.1776093307381787	0.20885515437020824	-0.07307603383017974	0.08711788663235791	0.1137085436176101	-0.01083862087609578	0.059184268914655336	0.06016854152676445
4099	-0.16240246005212786	-0.017122023846287433	0.16330254967873534	0.01455089343582247	-0.026169396896980585	0.029942709191593843	-0.1432079063057598	0.04300025155480722	0.14952433267617676
4100	-0.13688401507928977	-0.04467586003310455	0.14399015957323189	-0.02656520985084981	0.13339987059419944	0.13601924808264765	0.12236163251319873	-0.025665567749878063	0.1250243595433253
4101	0.01594035316605726	-0.04146731991366222	0.04442559487368333	-0.06042783338113525	0.057429721867329184	0.08336483671726966	0.019861336139372205	-0.1710844951102038	0.1722334959883079
4102	-0.053531207858101636	0.02154086015960597	0.05770267646446724	0.030012654158077256	0.02885374991188511	0.04163289917348973	0.023935676828595077	0.09401602805049482	0.0970151027192899
4103	-0.26803079006337654	-0.048930669226522075	0.2724604830300224	-0.02489550386255526	-0.010287785740074905	0.026937420960518703	-0.014969818283949698	0.0009560102216187818	0.015000313829994165
4104	0.0002094279533885777	0.11499196506192318	0.11499215577103607	-0.030085155475616878	-0.033771260150060066	0.04522847103446098	0.010316629991222131	-0.07793046612729813	0.07861037085012224
4105	-0.018970013845797818	0.018310812665963266	0.026365645939323425	0.09617463595831795	-0.06044990817669613	0.11359468297541912	-0.03419760598361764	-0.00441130254702278	0.034480949017858115
4106	0.007511636045206838	-0.10266318803816196	0.10293762603749249	0.044884496467659935	-0.023776701207987968	0.05079320371358075	0.1473785153458735	0.09536086252507146	0.17553951374855592
4107	-0.02957525245455249	0.02861382536419469	0.04115150738093496	0.1118158175544274	-0.04942281308752269	0.1222513456320592	0.040863731289156775	-0.027659534558005176	0.049344649019299885
4108	0.024279768974132785	-0.014829079625404303	0.028450110438693235	0.06942389001520063	0.1521623056808083	0.1672514387828769	0.09014801631531519	-0.02678802942288368	0.09404394380260546
4109	-0.09003923739811161	0.09405504859365547	0.13020528574980508	-0.026554882970808862	0.05924281788783239	0.06492205542713685	-0.10352928802085518	0.044648150077178754	0.11274648900706159
4110	0.027147020771858488	0.046817154324115914	0.05411845041938841	-0.029848596942413153	0.11790515206570806	0.12162468344488457	-0.05789877311291789	-0.04269326152008121	0.07193735126624548
4111	-0.01011984168804545	-0.006662202443911952	0.012115945575759615	0.001256211347680355	0.07500320346378737	0.07501372272311464	-0.28172298860993195	0.14490017966178917	0.31680262684727006
4112	-0.06897958296153363	0.010889065706269106	0.0698337641653559	-0.06738496904082163	0.03066681850523754	0.07403504447128852	0.08629795236838533	0.05093705205932306	0.10020938007726768
4113	-0.027434921997388537	0.07082261021745492	0.07595075419649462	-0.004358950547538264	-0.0012069429072393155	0.00452295932517853	0.08179095800548504	0.0036164718700673094	0.08187087198901698
4114	-0.09656757383841903	0.042588181227445975	0.1055416955392526	-0.034975137363998904	0.1486265252112085	0.15268629352364474	-0.11252143472007249	-0.1574338277859662	0.19351093871614805
4115	-0.03735890598261564	0.14202240066129088	0.14685383939759336	0.022476865840185076	-0.03053490877572073	0.03791556609018604	-0.1396261529249075	-0.018515233963673827	0.14084841663767197
4116	-0.029107827337416015	-0.01594702671686779	0.03318995741807028	0.07324609449600857	0.08498391963637753	0.1121929452135048	0.1359702891977656	-0.149115059113135	0.20179995143418086
4117	0.006166171916711159	-0.07893326214628937	0.07917374280126761	-0.05898298707066719	0.02152861910284248	0.0627891248884213	0.14972556631322606	-0.05135906459105117	0.15828928808824688
4118	-0.12084218253370792	-0.08785328864154686	0.14940225367993928	-0.012692503831925413	0.06799751645134895	0.06917197334957932	0.12555296915748426	-0.06366210715563465	0.14077077804628238
4119	-0.12218286169888652	0.05432287412055599	0.1337147200036219	0.015335971292453742	-0.04936680207410267	0.051694034109426905	-0.03353819304456361	-0.05739904749807162	0.06647902711668016
4120	-0.0578329429479672	0.07522635380068038	0.09488758399373422	-0.024096356953152404	-0.08264991201153135	0.08609089599909858	0.04462046707016298	-0.0013919891099905598	0.04464217417691292
4121	-0.06053637636251599	-0.014557572435809598	0.06226215365957099	-0.024420415179623216	-0.059672498494777536	0.06447607117492815	0.09077887573827612	-0.04600436692878917	0.10177035942171005
4122	0.01558567649513606	0.12554836194796398	0.1265120725449868	-0.12911726384955086	0.04363528625093097	0.13629125441566387	0.011710944580321224	0.0652308584404589	0.06627375887817546
4123	0.11226630793069949	0.14816761866699732	0.1858961191575536	0.06639703388193063	-0.09513475914245352	0.11601374274374088	0.04210868676089705	0.1411527655616383	0.14729984632180093
4124	0.00571486576075279	-0.00042666907278534493	0.0057307710791041095	0.07805123299894547	0.04803653029770435	0.09164880367848748	0.0056422030293824055	0.025978282192613167	0.026583935011653455
4125	-0.17833220041824996	-0.03382869581044288	0.18151240829830434	-0.09951199555351994	0.02450941209644689	0.10248584556101993	0.12341580180783396	0.0816008369601607	0.14795322479915496
4126	-0.15156766349237005	-0.03314549813713563	0.1551495429039196	0.015102932707574231	-0.070861836050398	0.07245342217454606	0.015398805308173516	0.07453615314087418	0.07611019202418873
4127	0.041932571168026435	-0.03674284582409903	0.05575282274481816	-0.02777503918936333	-0.004568416227740359	0.028148236690786692	0.17592339443729454	0.04181428085594447	0.18082443085446093
4128	0.02229693333652769	0.053946181721507905	0.05837245719124314	0.14414434861552428	0.07034153700183277	0.16039178615369928	-0.02585246550307313	0.09896248163440924	0.10228354092339771
4129	-0.023033342315855767	0.011637094991688642	0.025806139542461148	0.04717299360085322	0.08417321023863485	0.09649052102224115	0.09768041370189602	0.08353057929074069	0.12852556515191937
4130	-0.07195074221436863	0.05189721417710219	0.08871431758483263	0.06816719524396321	-0.03589641172630384	0.07704102077629116	0.03428050516015977	-0.03584795187601448	0.04960069241190883
4131	0.09941881114837693	0.025804280892413992	0.10271300269455294	-0.010140018162579544	-0.03661080396315964	0.03798908968593941	0.17148605195969668	-0.042380176747805615	0.17664525297301095
4132	-0.09521423907580429	0.08311128994459602	0.12638527540437267	-0.014835322810434894	-0.0932340607065528	0.09440697473557226	0.05067004970460069	0.0033076771741179923	0.050777895440387105
4133	-0.07761466068868493	0.04792809904962261	0.09122027314325544	0.06345516796413249	-0.014009004554081482	0.06498315589406645	-0.060213821972263874	0.1926161138677758	0.20180850249192048
4134	-0.01956833592719655	-0.09964777175134536	0.10155096349108576	-0.1081024580793049	0.033854013953390064	0.11327945843595917	-0.048651524240870964	0.040261569855717376	0.06315033506013143
4135	-0.05542615080485738	0.012631610882048387	0.056847302367995234	0.10022569211181276	0.08280517220420097	0.13000725327095894	0.00038040324943065665	-0.21485458514320996	0.21485492189776115
4136	-0.1118261953238795	-0.07932553053845635	0.13710447751923355	0.16658490556155914	0.06463431836552277	0.17868443097127776	0.0014267629507445458	-0.005004440377261284	0.005203852035481057
4137	-0.011636020582188156	-0.06547706780509004	0.06650295770371017	0.04232331819742817	-0.056544816270462095	0.07062987689569528	-0.13646347079707985	0.05275751836857453	0.14630664580392766
4138	-0.09886817991504757	0.0025299291104285654	0.0989005436841376	-0.01465568092123809	-0.0235356881096014	0.027725756942914556	-0.0129619872671699	0.03332815943092822	0.03576002411866698
4139	0.011628517488822933	0.047158614168889564	0.04857115717499483	-0.07307712147681471	-0.06657307041556047	0.09885463766507015	0.22740980907158106	0.1628140380403104	0.2796848802580586
4140	-0.022588947618971827	0.0037310105931191748	0.02289499933563267	-0.011678958961965021	-0.03307326018443235	0.03507475761373728	0.15612832607616065	-0.14077686357842734	0.2102241173660222
4141	-0.11049118786249248	-0.1644518434962725	0.19812297046174912	-0.10075716714245414	0.019246150945216475	0.10257885287318483	-0.08359012966659213	0.13498548075280295	0.1587715018249277
4142	0.0509880699263516	-0.04376114038232074	0.06719241536345977	-0.08495482906781245	-0.087381430973286	0.12187221775646974	0.05764324003245676	0.06979745877603204	0.09052308199034828
4143	0.013710861231510581	-0.045182211217261535	0.04721673354003827	0.03819095511651296	-0.03331539471216951	0.05068002148321525	0.06154209130965382	0.15295150015418565	0.16486840328632293
4144	-0.015824676804576592	0.25505733952529747	0.25554777800186834	0.03630010794157876	0.10418999235492861	0.1103324627817686	0.05194807821191542	-0.08078292808113215	0.09604417889321898
4145	0.08610760501936181	-0.04759785059555905	0.09838737227656598	-0.049191368409837274	-0.2131145935189179	0.21871813069968835	0.026665359370748525	0.13161851718944761	0.13429249963240716
4146	-0.0967440493216259	-0.010428667870839821	0.09730451270473262	-0.0023136928001456832	0.0875963698530139	0.08762692044000775	0.08271498467838356	0.020181716961155716	0.0851414727958439
4147	-0.1466885322988303	-0.05931550383040421	0.15822722427774458	-0.04856061188273761	-0.058064496408909254	0.07569424528751253	-0.050173736364308455	0.10051416203569999	0.11234100137747607
4148	-0.16630515940348245	-0.03582607131348609	0.1701202910589348	-0.14406681389828938	-0.026400146560557895	0.1464657455012034	0.06168436720833651	-0.0023676508479015426	0.06172978963539783
4149	-0.08252538953174415	-0.06775251004936207	0.10677472798071189	0.06742469945015687	-0.02580187008791277	0.07219298162548429	0.11339992473953867	0.0025293558741489855	0.11342812954497278
4150	-0.08862129294535717	0.021916434860287444	0.09129109310492474	-0.06139049492986461	0.049838841259609995	0.07907403471326309	-0.16856370032502674	0.11332050615416665	0.2031139044533927
4151	-0.0008494364382836921	0.05603921218752104	0.05604564965151791	-0.1722333269571291	0.09676287715394322	0.1975534694958062	-0.09684026201630329	-0.06709610104580291	0.11781308553354701
4152	-0.06538176504694497	0.038969928286248595	0.07611458803205383	-0.052134527588477725	-0.029682623365668494	0.059992225302466264	-0.08535505603456307	0.07799985807510998	0.11562639599330553
4153	-0.044978894126135496	-0.05420091904806964	0.07043323464434602	0.11354242305315056	0.03718548754852128	0.11947653458734835	0.14338858098176122	0.04940144060541867	0.15166010513597108
4154	-0.08531493191575751	-0.08959841199425553	0.12371949336981093	-0.09219972678161817	-0.145983099992508	0.17266109898302984	0.0016762743004598837	-0.006454022316370325	0.006668155636350163
4155	0.05963165626747956	0.03820146538630747	0.07081868670671662	-0.18202462974668746	0.06386731979899134	0.19290412222844094	0.014566402799204847	0.14505927992913678	0.1457888019844746
4156	-0.05935075162098231	-0.04426608780534006	0.0740405176073588	0.09205774635193484	-0.004724366043703043	0.09217889290890874	4.167857678490086e-05	0.03410059108098148	0.03410061655126013
4157	-0.04792315865338178	0.08885644443453775	0.10095591539313234	0.05896817170510137	0.00838660055853013	0.05956156766884713	0.012983384432454106	-0.05113716570978234	0.05275962460206318
4158	-0.02000365641552692	0.10062546750427218	0.1025944978078444	0.06296252564166709	0.11457080435616485	0.1307315908493283	0.03583965551127126	0.143289680700068	0.14770380327633423
4159	-0.13210863304645012	0.01068730882077533	0.13254021840646044	-0.06991644003319392	0.11325653813604582	0.13309903086603148	-0.0041752310185008724	0.030366386415262903	0.030652079504968587
4160	-0.07280416849698462	0.16876115735271915	0.18379547105836574	0.023974193217217783	0.047484929467662924	0.05319380102009457	-0.06754499683157159	-0.07614658575707967	0.10178717561381347
4161	-0.2195657435762932	-0.06647432581536411	0.22940782842967172	-0.10380773777282684	-0.06606676273305467	0.12304821640128605	-0.004606997574644688	0.1707633235328458	0.17082545796992946
4162	-0.02468420790643689	0.04492081790290504	0.05125612159570947	0.026640031918948672	-0.013854961152217049	0.03002750820784248	-0.056319917213406845	0.012872935821791592	0.05777235975444457
4163	-0.02460843157380365	-0.02535269518378124	0.03533177122087571	-0.11973890122317293	-0.09303997139554801	0.1516372010537558	-0.14295956718823347	-0.012755018364232564	0.14352744805130116
4164	-0.10445301447382742	-0.018116014316634624	0.10601236818121794	0.002553629863846104	-0.05786824114356744	0.057924557473765806	-0.012733940356197623	-0.025928974687321707	0.028887107251003317
4165	0.0325412515725989	-0.008408556454689057	0.0336100710437045	-0.056001147758644704	0.06261688970990231	0.084005972568786	0.1019893560760073	-0.11797912585334784	0.15595160431979754
4166	-0.10001991230714381	0.006207295774891762	0.10021234144937302	0.023581982985005988	0.01869075136014494	0.0300907644953044	0.056697594404805554	0.05598804252799007	0.07968235762957734
4167	0.020452252938978045	0.05743530918012041	0.06096810142111988	-0.06954669355019955	0.007912406450763645	0.0699953481283396	0.06525874365080901	0.021942933116476594	0.0688490808699446
4168	-0.1354401653912323	-0.0017461710944260962	0.13545142123542067	0.006144524973685361	-0.1301206633548117	0.1302656601681674	-0.16044550716568684	0.04325243705865472	0.16617320506377484
4169	-0.11581790101368084	0.12213630156789886	0.16831833636267768	0.0003797917781033669	0.02793517678705706	0.027937758391088693	0.04817222353510602	-0.026354095713020168	0.05490993973013676
4170	0.02282107929073041	0.08165566588486795	0.08478472404327912	0.08847518814938575	0.0346385368728043	0.09501414186718644	-0.007129513232171574	0.14383760893902314	0.14401419271802018
4171	0.10764978115451317	-0.008245371211495581	0.10796509403057054	0.10866216507121622	-0.18169837130532646	0.2117115118574626	0.051728964081482066	-0.14915092102142463	0.1578666619856216
4172	-0.07701393169203757	0.05638014600058425	0.09544562084094285	0.07646494097567914	-0.007361578916745322	0.07681848763521425	0.01789336270783155	0.05701699814443477	0.059758769284486556
4173	-0.032542218820608516	-0.010961148130783752	0.034338648402541284	0.04380372705492696	-0.07890184587586432	0.09024559704784045	0.05230252593377654	0.08887794933144917	0.10312538046677458
4174	-0.03878963560529435	0.03517372779971071	0.05236245752177471	0.023291535051320936	-0.057243398956346433	0.06180050427886778	0.05719799382376541	-0.032414839405163993	0.06574444699840497
4175	-0.13817890824902776	-0.04144428044449501	0.14426031701911368	0.11739114630148577	0.00450909460424047	0.11747771347845867	0.07806131524709199	0.08798675765069676	0.11762329046574205
4176	-0.017265689577082036	-0.13832354356564572	0.1393969394969963	0.060670524863937966	0.11913209200029823	0.13369131584225372	0.06061790338765936	-0.0762491489711828	0.09740874154789822
4177	0.01130069411752922	-0.05594081471168582	0.057070837019839865	-0.11566264406289012	-0.12235892240053553	0.16837325536628164	0.09901917949810551	0.037263441340074394	0.1057986860456367
4178	-0.11929188875322573	-0.0038158304055581366	0.11935290228559994	0.057591705002528956	-0.015170274221070241	0.05955620626803546	0.14610085660337158	0.03874632314884287	0.15115137398579445
4179	-0.013294833033532598	0.1272030899588486	0.12789596819473412	0.047627775448487494	-0.021372518934156412	0.05220334816620886	0.04108027270503831	0.027259112005310844	0.04930160233540486
4180	-0.12483362746724444	0.07720819262283808	0.14678058303030422	0.15015106996079175	0.014958836033823043	0.15089436896669597	-0.10160991223329445	-0.11362173561267608	0.15242858349960045
4181	-0.06688815757599424	-0.04323744071339887	0.0796461041316882	-0.025078814185765377	-0.0986325529932999	0.10177095573364858	-0.163104581055144	0.14041836251170672	0.21522179464831884
4182	-0.06996956070290693	-0.026483925603357404	0.07481402101425874	-0.02343130355010732	0.07020066737395701	0.0740078353000966	-0.057972548100762314	0.03102355225469202	0.06575163213027344
4183	-0.0790041456597506	-0.057744469066011155	0.09785744089818929	-0.13425637277430477	-0.020455982591265732	0.13580582039915393	-0.06687975396252073	-0.08998469474476571	0.11211666592615022
4184	0.03619049657330651	0.08078253535685014	0.08851875541885601	-0.04131641917156485	-0.014113268670818949	0.04366040363687871	-0.004163039094310404	-0.13415919295015089	0.13422376819154114
4185	-0.0952125292230879	-0.06402759375687414	0.11473865296120865	-0.09587445213085292	-0.12670992069876125	0.15889403568063082	-0.004340288437849414	0.07297591297591297	0.07310486973103604
4186	-0.052212957217875576	0.21219918582302996	0.21852845893702835	-0.07685897747556902	0.03428703890204686	0.08415998725796303	-0.0031907847259730776	0.023705155274235237	0.02391893588233193
4187	-0.023692910453802195	-0.04741315235996862	0.05300340576304024	-0.10207127490970153	-0.027945252893607646	0.10582760661084399	-0.1517092476315147	0.024514873061392023	0.15367717728451552
4188	-0.07506549034958296	0.0019110202865569269	0.07508981182530002	0.048113655290198745	0.0507907597956188	0.06996159736598584	0.10119072309719791	-0.04313749000799361	0.11000184309875691
4189	0.04604666013843892	-0.03637801557745676	0.05868266291894555	0.13800229536794748	0.02750271312491392	0.14071614248569186	-0.07426718962862136	-0.21785429464095588	0.23016539520275855
4190	0.060272164713177555	0.04024252643084664	0.07247202751924217	-0.027699911577895826	-0.07593416940595196	0.08082872747232298	0.012136152342191365	-0.013330048622273903	0.01802710154032154
4191	-0.18512371673885294	-0.01761381612681511	0.18595977257933047	0.01477426233236169	0.010363717177444842	0.01804675763674757	-0.01174529630111399	0.09714278643436974	0.09785025774843178
4192	0.05995579940844432	-0.11537860227808727	0.13002661168526486	-0.06076192570933226	-0.1190877657165776	0.1336933340121073	-0.016608700862496547	0.05645064862003882	0.05884322113857283
4193	-0.1454638339253724	-0.07287063825525365	0.16269559582237117	-0.07646231574942287	-0.053668511763866576	0.09341731576486624	0.027853278297112143	0.03386137764666066	0.04384515945946769
4194	-0.17540589024051415	0.031452386417173024	0.17820347623546087	-0.05852428436044216	-0.05870634419652002	0.0828946723790026	0.11964576380149915	-0.2294369289270668	0.2587593730691278
4195	-0.008297067454680439	0.015361834528799332	0.01745930377872293	0.013718051186653516	0.050981962991180144	0.05279531682634084	-0.037705193092169846	-0.15186793208286592	0.15647859400328143
4196	0.03444247467954354	0.05382683978569018	0.06390315127883255	0.05283084571365846	-0.023471594339377375	0.05781015481429432	-0.06783356198506346	0.05718114945375285	0.08871908466859803
4197	-0.004051999333320619	0.001132237181969474	0.0042072151874446495	-0.17127051999479445	0.0902375950473145	0.19358826043748212	-0.09777749572858188	0.037221459604588725	0.10462253928312425
4198	0.07222040251520402	-0.02286520398117994	0.07575357478402622	0.019482411032548354	0.05264329123222946	0.0561327039381009	-0.0525434685668809	-0.09271314379641485	0.10656708273033234
4199	-0.09826357295081782	0.08898529004905327	0.13256738518268674	0.08849490638628713	-0.011946134159078244	0.08929758438874154	-0.05698817272994112	0.040330680111193604	0.06981558271137635
4200	0.007428270336163832	0.06118642328323987	0.061635684423740525	0.07273044702136373	-0.08836329306442961	0.11444557433609075	0.1846380499287206	-0.17418028710672012	0.25383061654981687
4201	-0.019478701833274367	-0.07380818144813077	0.07633523088187917	-0.05355639856669415	-0.07370623959086856	0.09110926177980544	-0.0032852881507047685	-0.08099077667331453	0.08105738106045539
4202	-0.09125539267808237	0.08110565791223723	0.12208879734933857	-0.06596442626557267	-0.04351163112823981	0.07902257636894776	0.02185645133357309	-0.21380380591202827	0.21491805854177334
4203	-0.008268438065943597	-0.08655966526255769	0.0869536814540729	-0.010130517726953513	-0.13975822274349675	0.14012490219028512	0.09839563804503125	0.018751837088210925	0.10016652624740265
4204	-0.02999331295755275	0.026371418803201846	0.039938083978372944	-0.02637127725989302	0.113902900154656	0.11691584549563709	-0.031407854473769384	-0.12610373083826168	0.12995616281644448
4205	-0.046695181374355695	-0.016020570654108925	0.04936697932492194	-0.06448118752413232	0.07895336565275214	0.10193849857840509	-0.0653335563990031	0.1407956766499098	0.15521564404095248
4206	-0.17709121496275482	0.08667910814573337	0.19716634146305084	-0.13292957474137812	-0.02202123876082483	0.13474125870528628	-0.04547458275607237	0.03915728344633963	0.060010253488348625
4207	-0.1795973554345041	-0.00544961233833506	0.17968001656752414	0.06944928717740434	-0.005809136856366578	0.06969181846146344	0.10687892955441818	-0.04187833461151966	0.11479068120946355
4208	-0.10882515899478663	0.0055906467614415326	0.10896866779699478	-0.009781580092438732	0.025945424145764024	0.027728042541953598	0.13451909172766094	-0.009130508429245158	0.134828603135282
4209	-0.08459478451533758	-0.025682764527234513	0.08840747683854447	-0.051578456066227914	0.07550704619523513	0.09144206447420779	0.10439359983125732	-0.140381102326615	0.17494249791335506
4210	-0.10991618990102764	-0.028684962046135708	0.11359751691805159	0.11289946294071901	-0.0715687169358048	0.13367262238820682	0.03393223665913536	-0.07968498006847893	0.08660884904676573
4211	0.012832050943838668	0.02534170184077852	0.028405340758600104	0.008410947632706955	0.009441456735678836	0.01264456979781574	0.03832829733901538	0.11625455780893452	0.122409887624566
4212	-0.02759400615828642	-0.0045856446484155424	0.027972438447605726	-0.06365673383645841	-0.021481327316579788	0.06718353359274687	0.1570976527578536	0.14919062766377678	0.21665067709273106
4213	0.008931480668819021	-0.056859134773720614	0.05755634243203448	-0.044575747705631025	-0.0610205008334451	0.07556784240323752	-0.03492142490081683	-0.027822797327794652	0.04464990445954982
4214	0.001613277181131369	-0.0436112824111628	0.043641111544154745	-0.11003283287575653	0.19674251357740252	0.2254214740423338	-0.15399083055178917	-0.12011145409225123	0.19529448865286705
4215	-0.0575670197232645	0.06565956416687478	0.08732204834062628	0.02066904684845052	-0.06434160665641772	0.06757996629736227	0.0006823871548322114	0.06088028450026693	0.06088410870713739
4216	-0.014960085724560918	0.18585128843721482	0.186452421755951	-0.02274115781182114	-0.014579993853827052	0.027013635064533394	-0.056435656088945206	0.02311813504893202	0.060987141647484644
4217	-0.01276872579747062	0.03454352910798457	0.03682792095306452	0.033006699275944136	-0.011369517482530102	0.03491000035631865	-0.01305243385379163	-0.025026935461484014	0.02822611429334353
4218	-0.015188677896813203	-0.13264949507221932	0.13351623301744203	-0.05123171044815573	-0.06795410729667851	0.08510257842117455	0.014025138481096953	-0.06517265490207949	0.06666467922670515
4219	0.1352917982493763	0.031039057088094155	0.13880667757160642	0.07679831743641882	-0.006256777207782633	0.0770527664791653	-0.0782834563309896	0.000703519371541918	0.07828661746832653
4220	-0.0706148861681793	0.09925332764826851	0.12181003734421668	-0.055057634645280205	0.0452629535569841	0.07127466658943316	-0.0945389249943316	-0.17211291367215756	0.19636818324719363
4221	-0.2258442820151227	0.05276267696728191	0.23192572043583268	-0.0759988367410854	0.11881536878405026	0.14104224560495346	0.1332277262849794	0.08812605437048206	0.15973674752534106
4222	-0.045901217591543086	-0.05867876999988069	0.07449912633773018	0.23899909054083662	0.04413695162528391	0.2430403994773702	-0.041596722873015	0.11090240519201264	0.11844674259407796
4223	-0.11703137873730955	-0.08022085212752587	0.1418863232493603	0.10591918996582556	-0.0223109905151549	0.10824349911557725	-0.03614095975438831	0.15301133333374153	0.1572216177901044
4224	0.008433477017417687	0.04151622591841004	0.042364142256297053	-0.10731322737666239	-0.08739688086327221	0.13839921804195368	-0.011729350314592856	-0.038356648238721106	0.04010997535416129
4225	-0.013602917226538022	0.03288082122824105	0.03558353217031148	0.12345257896014457	-0.10872180315930485	0.16450218762716	-0.034447913714185784	0.012701535089041798	0.03671495271518335
4226	0.00904799746330999	-0.005495449225096007	0.010586133396177866	0.08752670202463404	0.05234561772140392	0.10198523060690912	-0.126426878302331	-0.08965949095713473	0.15499219295166108
4227	-0.0503264823572208	0.09321639687158967	0.10593418462504618	0.007167577368279131	-0.07131595969421602	0.07167524169779486	0.0029409411682032073	0.005294831304883686	0.006056762625529312
4228	-0.0033640083488911286	0.07510902257709468	0.07518431900774207	-0.08741282952548331	0.1161377855887522	0.1453581370515947	-0.07960165562659045	0.017112893926937944	0.0814203581240523
4229	-0.0733336918862139	-0.08243250242023194	0.11033108275061791	0.06595962994580434	-0.061625229754492895	0.09026816562266836	-0.08608795501232763	0.11049178193973787	0.14006987497111265
4230	-0.06059432567304778	-0.03254332038429852	0.06878037514732294	-0.0674954016880914	-0.11971926454258719	0.13743482656028197	0.10640082675768266	-0.0318837005826717	0.11107522810043588
4231	-0.12798151705028496	-0.11418708082748197	0.1715166409838832	-0.06594676287383186	0.01878218670585714	0.06856927935300972	0.018731233093221118	0.04902712762957532	0.05248350537834958
4232	-0.11311738044060429	0.07878859377371741	0.13785203758589956	0.047080135062682466	-0.023934364511254944	0.05281470365417232	0.1079643918458368	-0.030737122288092823	0.11225453484467593
4233	-0.03029307710320248	-0.10024321224316463	0.10472044748380671	0.025108627248063096	0.012385813777864794	0.02799734889631734	0.03975232096508187	0.13132141396711078	0.13720627095155732
4234	-0.05371628382476819	-0.1324600649385907	0.14293742669951323	-0.03435724590563661	0.01788877826092846	0.0387353679973361	-0.20119124482587866	-0.05191473266925841	0.2077812707216587
4235	-0.06530394016309946	0.04868508805006668	0.08145454191921049	-0.06580859229988065	0.04720837692479973	0.0809901331790847	-0.038504516678146646	0.13574038987647372	0.14109589380430163
4236	-0.012428440898089574	0.010325902727887788	0.016158292307762785	-0.07738577247648605	0.008405193947023453	0.0778408958521775	0.15855366424186146	-0.08498608212100964	0.17989413164080684
4237	0.015909153313732965	0.01015982625485445	0.01887652586385245	-0.011868759494302638	-0.011252670881851104	0.016355123170091343	0.16128969439492719	0.08396274268397214	0.18183538620693146
4238	-0.04696676619948594	0.10792934786373932	0.11770565516375679	-0.01102230994676715	0.0298138613982863	0.03178612351386731	-0.008937876979050286	-0.2129111316852866	0.2130986523664617
4239	-0.04699984354537303	-0.04986478984649181	0.06852359126406274	-0.08506283623727222	0.04140043779419356	0.0946027608385711	0.011178505966550808	0.058088498132838465	0.05915431185444548
4240	-0.014650773107916576	0.008801297948684316	0.017091167258006874	0.09123373375519103	-0.06103319414315152	0.10976631979905635	-0.05253781352482773	0.08200911863523508	0.0973946476419399
4241	-0.039769815119897495	0.0003347877196595276	0.0397712242392419	-0.05204679680529529	-0.08964576689275758	0.10365921367385693	0.13773100193197774	0.2327364527460923	0.2704368416655181
4242	-0.03295359322979718	-0.03389736567306943	0.04727547679641867	0.0533948169875336	-0.10585357300325662	0.11855794110344522	-0.11803206516417757	-0.06297772328550941	0.13378251768129815
4243	-0.042874179278759694	-0.0481587575324524	0.06447837758424732	-0.049676005558038035	-0.06072361615258896	0.0784542101282601	-0.11024036480680047	-0.020495258688789687	0.11212936128176625
4244	-0.019328636628666785	-0.01360685204173955	0.023637737125385565	0.055414246930646505	0.10324927496989433	0.11717999635048429	0.1564854482599946	-0.008952567414470486	0.15674132824638845
4245	-0.06616356049783811	-0.13816079000214979	0.1531862285969898	-0.04228995515780575	-0.023735329356541525	0.0484954241853056	-0.007299357672104191	-0.08088982575252963	0.08121849870996085
4246	-0.03852843502116308	0.11348283179231085	0.1198448723007451	0.12444836622469546	0.06800479627399247	0.14181695304956718	0.05816042042187275	0.09506598129159137	0.11144584022107866
4247	0.05244027799172898	0.1445302964771125	0.15374976213188704	-0.020696966711193882	0.05959914197613622	0.06309058689959944	-0.04433841598152675	-0.0916596687222511	0.1018203810738485
4248	-0.07530797722327058	0.0023474483538899237	0.07534455486121622	0.22200337953785476	-0.054553167707221746	0.2286078490190594	0.06830645132503638	-0.018024754424951623	0.07064462516497187
4249	-0.11934070024461625	0.04303829849708188	0.12686409213169528	0.19640541244758064	-0.09569731065528503	0.21847897222698207	0.17451689115248686	-0.015112226798810986	0.17516998800122027
4250	-0.07760984574600889	0.01579607291007335	0.07920103582718883	0.03776197178929782	-0.11145924115907903	0.11768232217785923	0.14131737731958763	0.004882675463917526	0.14140170314452594
4251	0.04798342688497972	-0.0025953600435206473	0.0480535654179968	0.0683104132050184	0.013757357030383112	0.06968197345585	-0.0017397376752456123	0.07771158175652387	0.07773105316589737
4252	0.20453294468067043	0.00956426722386126	0.2047564423095782	-0.06704864194634808	0.04995083862535815	0.0836098479021829	0.02167289000042428	0.08149918482166554	0.08433167428414123
4253	0.06945844793005297	-0.08518482098891464	0.10991328270853032	0.010854465306336965	0.0169364661209581	0.020116244722930627	-0.02633322502318427	-0.0393633032970255	0.04735935373899518
4254	-0.011747802766650772	0.08927535429044967	0.0900449873870247	-0.00328422021649533	-0.05007398571500346	0.05018157179500067	-0.13630869760330622	-0.04631990356868904	0.14396386528890587
4255	-0.08668130205097783	0.022746189739972816	0.08961605477223207	0.04896253152127825	-0.10991519939300617	0.12032738902916688	0.06989027032002398	-0.017598784029958226	0.07207195768632305
4256	-0.01866237561320823	-0.01147203834667668	0.021906435751990545	-0.0853572126438356	0.03563358881784995	0.0924965210284396	0.06979428519031275	-0.06934031523579594	0.0983835431473489
4257	0.050693082067801556	0.11378284217077887	0.12456453645397329	0.12103865653635137	0.09390529399936806	0.15319451888769578	0.10982026080830655	0.12788276639721177	0.16856598596813152
4258	-0.06630918431799279	-0.09964189227219002	0.11968882412531365	-0.15719768636142495	-0.0633277474458079	0.16947423460203312	-0.013355575827093813	0.040104516839928106	0.04226989089928349
4259	-0.15755086229975515	0.05240450839715892	0.16603766654510752	-0.12416581994203675	0.02608604461899023	0.1268764460636498	0.07900009403796011	0.0825117638829769	0.11423312145383523
4260	-0.0793636849030184	0.042027532098975126	0.08980483247418244	0.0849261485540011	-0.10237920456761883	0.13301861612614457	0.009739044559650268	0.013086642307472614	0.016312853699417085
4261	-0.01938698197387248	0.06519797853451433	0.06801934632913086	-0.037986346641300184	-0.02681669507184339	0.04649836196823763	0.09053392676952192	0.15075093995218014	0.1758472001277671
4262	-0.1628862047531712	0.06586610698855831	0.1756993447589382	-0.12059555631338842	0.04857847832737377	0.13001214081438225	-0.06790079853148587	0.04830036392995871	0.08332732803216415
4263	-0.026654930926514813	0.018606669563239718	0.03250682228291266	0.033107734321734035	-0.0027492382822965535	0.033221685433634615	-0.043690502253752504	0.06665137251431207	0.07969482696653997
4264	-0.04886180390591722	-0.02510668933413667	0.05493470424295701	-0.13246625256855915	0.1133115892718868	0.1743181698299924	-0.006682094007800952	0.05201089903630443	0.05243838287832437
4265	-0.05189786974844994	0.047909348726550866	0.07063069148627484	0.11458085602030528	0.08919265672264524	0.14520365897452295	0.02320697556235122	0.08051435856744203	0.0837921574509106
4266	-0.018049446364224616	0.05369769269405911	0.056650019547398484	0.0710359369842362	0.013715716333813414	0.07234794549797535	0.001771360101955325	0.06663801513416072	0.06666155396952153
4267	-0.015349019772713106	0.00025174364914488354	0.015351084093575369	0.023160234909907068	0.05295410556445206	0.05779735095325054	0.07846831875939882	-0.1262789031226388	0.14867292430965168
4268	-0.02810719848089459	0.07974133505872129	0.08454995637723094	-0.09611586980776293	0.03267248047508546	0.10151724685637252	-0.021036954496887098	-0.07450978785622803	0.07742261905208453
4269	-0.14496596517765942	0.054621016600260426	0.15491477177576155	-0.021649349744946814	0.10273733874196975	0.104993595595928	0.09205557507661766	-0.09948215909621383	0.13553939973723947
4270	0.004835674406691504	-0.056357668030088515	0.056564746023978506	0.021666813624551997	0.2218170218725201	0.22287270358892122	0.06424509296115424	-0.10546322997877979	0.12349058606689153
4271	-0.025451025616353564	-0.12166575950757777	0.12429928294837439	-0.028196155781358256	-0.014816574154003444	0.03185206540411007	-0.035146807138380455	-0.054306238101039864	0.06468744506246436
4272	-0.11571481209876704	-0.028331815471233084	0.11913273902227281	-0.02119551411930495	-0.12184742441378728	0.12367717920075334	-0.022316576298708524	-0.15552857463037698	0.15712150427058932
4273	0.031447089030642826	-0.0890685206963938	0.09445697850103563	0.03915665810739244	-0.13144639483035428	0.13715465208310146	0.0907869113660389	-0.030735546273593484	0.09584851110017939
4274	0.005591262977870122	0.07281912947324476	0.07303347067563533	0.017430678777124904	0.0808200375239979	0.08267833469544328	-0.014297842877957044	-0.1643034017022848	0.16492433453528052
4275	0.06527397503285648	-0.0004470397470825492	0.06527550582818521	0.02277678054091241	0.064406547588236	0.06831533578959116	0.1075800987390544	0.055169375213633215	0.1209013548566241
4276	-0.08847787414409218	0.04984904150449238	0.10155422764205545	0.018800794390467317	-0.007050575393095284	0.02007935464815411	-0.09770676178080123	0.02156499242609147	0.10005828399501775
4277	-0.015521661853082031	-0.06325772430473856	0.06513418204672362	-0.04169765593402698	0.021400802332354234	0.04686884733872804	0.19928914373551937	0.10512416066180749	0.2253158937263104
4278	-0.1181182040533387	-0.030889868983359516	0.1220905161533658	-0.13739064859042732	-0.035210883449670924	0.14183087334358693	-0.08030075569042432	-0.06657250686429235	0.10430776593643191
4279	0.009898473241091992	-0.07447008284649188	0.07512504916249958	0.1028729551855473	0.0039437064952500475	0.10294851980251248	0.09113688106719305	0.01061542035866958	0.09175302850613132
4280	0.011713556120793068	0.09216126140423872	0.09290266681110608	-0.002732485392061911	-0.01754468827983592	0.017756197882836392	-0.06828840999183954	0.0625080458575677	0.0925773338141975
4281	-0.026426338838505307	0.06088934595736595	0.06637668141390687	-0.07088224119457472	-0.024414603306067557	0.07496909344095412	-0.14628464163704213	0.037493955208746786	0.15101322146114676
4282	-0.10754581611881699	0.028582801028558605	0.11127928414264969	0.08697645073374902	0.04232937943778949	0.09672992993809426	-0.09269605901438603	0.09028160138223987	0.12939600807188834
4283	-0.021910752622466646	0.05417447805275486	0.058437617617176585	-0.05972363303164036	0.20129029845164187	0.20996356015568296	0.12633354432086602	-0.07452579362246557	0.1466773954490962
4284	-0.10240340130740946	-0.04862882729697902	0.11336321909510932	-0.07965806687066618	-0.1067579104857181	0.13320157307197286	0.028955530712589155	0.13634880884016948	0.13938945595338542
4285	-0.03135108620606605	0.03456712319969172	0.04666665418264792	0.03912176366502245	-0.08877026874708148	0.09700862335736417	0.07001144926398385	0.08680231396434392	0.11151791218278757
4286	-0.08108784234705849	0.02263718367560763	0.08418836179226086	0.0695018334379439	0.060878266327508174	0.09239409159831982	0.14405724470383235	-0.03361860979268838	0.14792802532330673
4287	0.17642604330224887	0.03578350297950891	0.18001835417748802	-0.07457838340473977	0.05250995489662724	0.09120981654685087	-0.004220127574286968	0.01615980846967155	0.0167017629763964
4288	-0.1027741733410891	-0.08408941275736212	0.13279141555018625	-0.08825418836314242	-0.03268863552750736	0.094113488174051	-0.1351888231495792	0.06786324367944012	0.15126611566131812
4289	0.0700068890384184	0.047300137780768366	0.08448826869404472	-0.18430763654360227	0.07320727163733824	0.19831442082932757	0.012299951733619297	0.1081443130257773	0.10884154194270987
4290	-0.16815844482241363	0.08434500101929976	0.18812586680740742	-0.009674796072218775	0.04575843513791618	0.04677003383909298	0.0829277419473353	-0.0015459973186983202	0.0829421514803737
4291	-0.10910574618392833	-0.13028573230730414	0.16993656432093215	-0.10816722782182157	-0.06945074922280907	0.12854398368755873	0.028661141626099333	-0.08421774158092064	0.08896116588884194
4292	0.01625883262910452	-0.05941894715915312	0.06160325413452982	0.01734657508944513	-0.1069828771574576	0.10838007045680226	-0.13686749681663282	-0.11874883625877065	0.18120153917023807
4293	-0.12391597475170246	-0.06366786573456105	0.13931534705788395	0.041649907829176734	-0.0019252397777213767	0.0416943805611816	0.028161424150346715	-0.0809686475865507	0.08572623695328505
4294	0.06616902489252911	-0.021439820216272935	0.06955577435507597	-0.011081203438798742	0.04691069398843646	0.04820172486673868	-0.08926487920021499	-0.07429961856191908	0.11614065600415578
4295	-0.04706666937635909	-0.028992197649133397	0.05527946174403215	0.07239583605557734	0.07398684611699116	0.10351430083097389	0.07670680267887678	0.00628058362687362	0.07696349334528865
4296	-0.10481737527905671	0.043906590509803556	0.11364185342815462	0.03499756715833886	0.029909474472175436	0.04603701087390615	-0.13919950876788265	-0.03180921331618996	0.14278770707947766
4297	0.002749294184555376	-0.0685257589793879	0.06858088846183308	-0.1355518312717997	-0.01949873236095827	0.1369470683323405	-0.0276229521685825	-0.07155297825246235	0.07669977955186798
4298	-0.07416280530539987	-0.06193511772309565	0.09662339519050428	-0.014327407804518471	0.06608010429580533	0.06761549229386328	-0.042638384514983904	0.045612314790577105	0.062438090094126986
4299	0.056511749762186224	-0.0012112648394672668	0.056524729311119085	-0.1708598148868735	0.03732201236526419	0.17488856151895588	0.07480046791938755	0.06204484353730252	0.09718370547847861
4300	-0.17340076438062546	-0.13151076656054417	0.21763020656408688	-0.027792356357336817	-0.018262600826715103	0.033255641038012415	0.02192781038866418	-0.051448862249362494	0.055926865594230164
4301	0.012656736214605066	-0.04280886736214605	0.04464069999939415	-0.05984942181173494	-0.0044468328575840085	0.060014395053705774	-0.012416750900947173	0.055310467398446285	0.05668706648584633
4302	-0.12000713057114042	-0.06550590028041314	0.13672137491799216	-0.09413148036926178	-0.09399123158723327	0.13302288228644585	-0.12267920029216155	-0.18438187794212949	0.22146526386273455
4303	-0.1246602962239636	0.010246288279023444	0.12508067747715154	-0.04303794760400211	-0.09193581417120122	0.1015108805069017	-0.03401839015139251	0.06507204351901615	0.07342766315383523
4304	-0.0805814619952907	0.061869921527054186	0.10159359825826784	0.0661066860306332	0.02273862500843425	0.06990807539352595	0.017083889185087447	-0.08038425050470956	0.08217960208526351
4305	-0.0964120295199182	-0.02029881145330793	0.09852573868064388	-0.06807279589323695	-0.05831082183237114	0.08963290402240033	0.0369972970517496	-0.04054796281798016	0.05489022934752324
4306	-0.07372135789827765	-0.09770500135588298	0.12239732799501402	0.0710377731308228	-0.12507003764673505	0.14383629419705574	-0.10765067799623322	0.09049462292176055	0.14063408282063178
4307	0.10382947606295762	-0.04748219273037548	0.11417144444208811	0.17632002327690965	0.015362267444845706	0.17698799357418832	-0.05566934530993468	0.03774930629496416	0.06726132717236383
4308	-0.1254218346780808	0.045985476867063	0.13358630430065432	0.10643110087890421	-0.036271268975664094	0.11244191472667325	-0.038684905947226844	-0.022809216291594565	0.044908599354494795
4309	-0.03274012823294524	-0.0012626426496963382	0.03276446647162945	-0.02783150225123881	-0.06640651419915428	0.0720029002585534	-0.07148400786118247	-0.00862606826257244	0.07200258629777237
4310	-0.01660832716343155	0.020855211892233546	0.026660389986598802	0.02040525404744934	0.035985610163868725	0.041368327638507216	-0.010576449025803144	-0.1782936789321997	0.17860710294155077
4311	-0.1136144299318117	-0.024776403952958385	0.11628460294282611	0.04856362728628416	0.03474239612825796	0.059711472799906025	0.0867871957495652	0.15675420983624264	0.17917561119599434
4312	-0.10078128200226662	-0.0384568251020659	0.10786933854877981	-0.07970445579518716	-0.07052709415350035	0.10642777496191325	0.029229983430921463	0.06548358935090139	0.07171117350629139
4313	0.03565546165404355	-0.2112121812192717	0.21420060093558432	0.10493843534148302	0.09214743809615276	0.13965394931616837	0.0760199348881471	-0.015346869269704522	0.07755357436494804
4314	-0.040254284689979325	-0.011026386837235072	0.041737137450791405	-0.028091847428469735	0.12776580388744982	0.13081763082608824	0.06447141146501295	-0.03531019409795371	0.07350763704218881
4315	-0.21788005444284256	-0.07713933236261351	0.23113241815324345	-0.1237988928157138	0.0234294707060806	0.12599645217212938	0.06427206112951336	0.021629967745849195	0.06781410875711912
4316	-0.07885695569204243	-0.006932143250590939	0.07916106411022691	-0.03661708023349727	0.014610487678356852	0.039424318827670245	-0.01576416439167898	0.04253321093379486	0.045360587642870834
4317	-0.03840366096746119	0.035824801082107574	0.05251911602717888	0.017601783350621538	0.13367574640108332	0.13482962565033307	-0.06768371070810122	-0.05549075892968083	0.0875231913369816
4318	-0.07317758583608687	0.03565568407928398	0.08140200781282711	-0.09135834407093618	0.08975773646357257	0.12807340975568546	-0.09790804182479589	-0.09249460017336915	0.13468940461371637
4319	-0.08073931558479085	-0.09473441134070917	0.12447267078829448	0.04147006804136582	0.006210113263557988	0.04193247011686444	-0.06924225008701576	-0.08781736752717753	0.11183192404906664
4320	0.0029840999677336034	-0.03513135406599774	0.03525786282700532	-0.01999587803023904	-0.12049953543373597	0.12214734208302032	-0.07411947941577161	-0.06185100913595046	0.09653623444075504
4321	-0.03978469084356628	-0.07296178235473465	0.08310381044150632	0.03881390705427634	0.014198915572163911	0.04132951226718556	-0.04443382136380422	0.1427582567250579	0.14951349218103363
4322	-0.08169594565358487	0.010095929697979317	0.082317406012945	-0.00848548062650796	-0.11289894607744813	0.1132173812047487	0.036555526475698014	-0.10449126900119007	0.11070109219603266
4323	-0.005395568997339175	-0.03782531805231025	0.03820820396935029	0.012223159887682277	0.017838557589784275	0.021624517902693118	0.03649202457206537	-0.01169953151451535	0.038321624378767676
4324	-0.10362090370966259	0.10682976344685392	0.1488283912555596	-0.00998267592530029	-0.01774599396040479	0.020361093297568605	-0.021655189749862847	-0.016916794482957576	0.027479541092987506
4325	-0.029709096250404705	0.044113672945343754	0.053185021770650466	0.11847758812996667	0.05604672021817772	0.13106553222075096	0.07186645454671951	0.1211038365130343	0.1408223224751369
4326	-0.005710172939237368	-0.1731660017236361	0.17326012301723193	0.14442886269490898	-0.004662333087126562	0.14450409589060162	-0.12640542282455644	-0.09495479844267003	0.15809726331199722
4327	0.010873285131858127	-0.1194151366550761	0.11990914557242574	0.04266476244100616	-0.21845632597840836	0.22258357602063117	-0.15153729628170964	-0.10429634820206193	0.1839599967728212
4328	-0.14872100425939838	-0.008935194510566161	0.148989176817867	-0.053436160038977686	-0.005827082582337904	0.05375293565129836	0.07295052583113827	0.03255717610823316	0.07988584940514859
4329	-0.06732931132981373	0.0020664886612724817	0.06736101646749514	0.1222891221851394	0.002084904986171361	0.12230689364714205	0.0942244891144038	-0.04427636023622553	0.10410883932038822
4330	-0.016355416451929627	0.04401957649466387	0.046959799425525806	-0.001214620565315942	0.0166042690775011	0.016648635220814577	-0.059391721818682464	-0.03341759800291417	0.0681477253976399
4331	0.03373611566651679	-0.0276849681749102	0.043641527964891305	-0.05293694477907745	-0.028010181479034706	0.059890653603309044	0.09899293529321306	0.15117177504260182	0.18070004650662733
4332	-0.022929112839935286	0.04240341180802831	0.048205741863264796	-0.02057211609482269	0.031182076520576273	0.03735684484473946	0.0742781569799338	0.12489400042174954	0.14531261454424274
4333	-0.013278615540830404	-0.025298971331220235	0.028572006949094182	0.07481778808754581	-0.07983019251389366	0.10941005918615636	-0.05742663533324308	0.10939655051257072	0.12355332334561754
4334	-0.052811170483573214	0.02085327229824554	0.056779210045489435	-0.13066296167362906	0.028064451959419142	0.13364289362740842	0.010682357272014595	-0.14241085210616652	0.14281093639666187
4335	-0.10949123085956623	-0.03504484139040582	0.11496290942395955	0.016182732449793343	0.02207130438403798	0.02736829016863217	0.06610120105306522	0.020871731493121305	0.0693180925601585
4336	-0.015045781243522143	-0.16826557417827812	0.16893690830240007	-0.026618106661449478	0.14370567687195976	0.14615007754862264	-0.07139579717056993	-0.043165029752826926	0.08343008838053328
4337	-0.0758319515764391	-0.044351073907124304	0.08784931779249402	-0.0013171279320910144	-0.08746663987811207	0.08747655638830805	-0.08282545188972065	-0.13572211064451342	0.1589985748317826
4338	-0.10456305344080277	0.11049092450229138	0.15212388550860523	0.062085767741958287	0.07119602414768463	0.09446436582408246	0.08048216638491938	-0.07153326836923327	0.10767723802918887
4339	-0.12286848080813964	0.009969432759348482	0.12327227249322269	-0.06669440565833873	0.029765039312488573	0.07303493213109076	-0.017919601461030468	0.1088724982295297	0.11033735988893839
4340	0.07142279139739759	-0.07342933507394235	0.10243574757084302	-0.07209714112072009	-0.03410090258785654	0.07975505824138998	0.07967288850282882	0.09821375054881641	0.126466240393432
4341	-0.13880057388809183	-0.05684609717321338	0.149990259935404	-0.07730247241499488	-0.07911541884205575	0.11061158049691251	0.027684408438114823	-0.04757488873658579	0.05504358735463087
4342	0.09380876367099462	0.013711901687459118	0.09480559260595899	-0.10721980112269913	-0.13920757146199372	0.17571236070674492	0.15071615185407983	0.035511484822782984	0.15484322388797256
4343	0.03011640817644452	-0.13844074270944867	0.14167864088631701	-0.09724332458903152	-0.19525620256079207	0.21813126510335193	-0.06580153417080187	0.021207563386334338	0.06913467034720419
4344	-0.08813010850112214	-0.030922499655831492	0.09339762849978826	0.15244896787344606	0.01757105739140421	0.15345823491598948	0.13536314554474174	-0.1628283085543281	0.21174569473410884
4345	-0.040640861055437086	-0.00321295277231214	0.04076766675742494	-0.11332681898931282	0.09223546694718229	0.14611758711805103	0.02892966552384339	0.10446199422325393	0.10839388259685409
4346	0.007052691945561928	-0.052428640719319484	0.052900877415733655	0.16185514181522745	-0.0702867423585994	0.17645768071526813	0.13899392052047488	-0.13777381955946089	0.19570624746710305
4347	-0.025359432895747925	0.07866680613611951	0.08265329530304132	-0.11892228058073662	-0.06413576592381769	0.13511441554903822	0.07934607637158317	0.0928403006401657	0.12212747953888782
4348	-0.17286662978279368	-0.09193897703278579	0.19579491104289856	0.08492579476246688	0.0632539500756637	0.10589359195065205	-0.004941205232474668	0.06849280221302376	0.06867080503490422
4349	-0.03445686528877049	0.08727816401170478	0.09383364790299116	-0.11221188798061334	0.08427172039524207	0.1403325716380469	-0.081734353658528	0.07209439648294301	0.10898672658731023
4350	0.13517349326437064	-0.007288812263689834	0.1353698639487688	-0.03821306889846122	-0.024521794802200708	0.04540437264140736	0.017258543011426025	-0.08664000837585872	0.08834222296414163
4351	-0.2221436641277014	0.05924507204762904	0.2299082122804876	0.07985089578522243	-0.0430838245477137	0.09073247211092969	0.014110156112441374	0.0757150912655635	0.07701864417704377
4352	-0.02759039714099223	0.0769382940080888	0.08173573942451848	0.06281060588173788	-0.09569241458865275	0.1144648872844315	0.05152545085830011	0.09909611944481847	0.11169114994113377
4353	0.025244145945898515	0.09513327531066194	0.09842564186162073	-0.03903037066617226	-0.08161858037280545	0.09047078255664037	-0.030786188784295242	0.05109729190246062	0.05965503046372145
4354	-0.06405111648928052	0.11403608772438024	0.13079286993948075	0.06946254594830176	0.06393190709110136	0.09440515893702604	0.08573651767032699	0.04811637521037387	0.0983154922970931
4355	-0.07653960471697015	-0.004578972653388223	0.0766764506272331	0.0005718471970349383	-0.11004294166576042	0.11004442748122556	-0.16495890748701572	0.07780532863029739	0.1823872537283743
4356	-0.06891131951449282	0.030392520802474184	0.07531583683367891	-0.0631771859748436	-0.08696797254222492	0.10749318618314913	0.10886650612929853	-0.12505283407576182	0.16580147003926293
4357	0.0586725848925392	0.012727997811563774	0.06003727297490611	0.024532353917327852	-0.09934868591148216	0.10233277960196022	0.013205162345334049	-0.004841379025815478	0.014064681419720615
4358	0.03736351603707234	-0.07443762029733422	0.08328860453977281	0.042340006755703374	-0.1332651808449826	0.13982948400719686	0.08081194345918448	-0.06473122899873604	0.10354082389732677
4359	-0.1291533920094766	-0.12126518059577523	0.1771604998087314	0.07548010803301496	-0.0880819363146571	0.1159985957398404	0.07367168305975574	-0.11238594785652628	0.13438049769392485
4360	-0.13190386014244354	-0.07730054887557218	0.15288558851946127	-0.06745970009529871	-0.04268358471314415	0.07982918977987813	0.2825295723384896	-0.019157079947524844	0.28317830594501
4361	-0.011260615126708517	0.051887167627228566	0.05309500557875452	-0.15358398916814758	-0.02685441313362106	0.15591408285832578	-0.0578591348968068	-0.18217218817548822	0.1911397018822944
4362	0.04491809440285652	0.0800242964978142	0.09176885765200528	0.08573648851070309	0.03592812299829022	0.09296007467900504	-0.058180980581210746	-0.043008978985098964	0.07235190926804838
4363	0.028636551745584705	-0.04835815444774648	0.05620109605220928	-0.018294120883313898	-0.12583158967041666	0.12715448799738613	-0.16379549036068278	-0.12438010869084964	0.2056681163925126
4364	-0.1470225752035725	0.13703190220188563	0.20098104348559165	0.04176206794568461	-0.0010462642089291226	0.04177517190742443	0.012875810003733338	-0.12490670683252264	0.12556859438170834
4365	-0.013208267792967347	0.07779821057603677	0.07891146879208433	-0.02752381065906951	0.16342924577300136	0.16573074104440733	0.05480957721373529	0.02759297266699586	0.061363359547453006
4366	-0.13204512102135357	-0.055989072252640944	0.14342485906304864	0.03605532630034806	0.09733428437328094	0.10379763710741825	0.0679636547143006	-0.10938996445556122	0.1287836273977155
4367	-0.032613383303459885	-0.09700895901604717	0.10234437405092435	-0.06071119842177133	-0.019334661797475037	0.06371560845374098	-0.03114326791339934	-0.06206270052695058	0.06943833187097542
4368	0.0805306077858841	-0.01730928983515769	0.08236983856340492	-0.06008945146585714	0.05341522521617707	0.080398560076425	-0.13886622327426	0.07157080657061451	0.15622486460107735
4369	-0.14509656947817742	-0.12160558715638323	0.18931701799358738	-0.006720827877259957	0.0626729568466043	0.06303228575303359	0.00985358554986617	0.03977001728600196	0.04097252034129005
4370	0.03117367252145654	0.03246386115820497	0.045007778658518835	0.13648798890502628	-0.028873015275237546	0.13950850198616097	0.05488239809902047	0.019620574690797806	0.05828417085535781
4371	-0.04028257197282824	-0.0749159328613018	0.08505928874158991	-0.06898609273060761	-0.05806672703210978	0.09017109170048647	-0.10285265723648401	0.08863859989562613	0.13577728268036063
4372	-0.1440944599196262	0.19638372449684413	0.24357705275083105	-0.08958837442782515	-0.04705651130736638	0.10119482244186456	0.13262898046779684	0.08519911406899668	0.1576367200181136
4373	-0.005252190008137736	0.02314004188887031	0.023728612232919447	-0.010967507337004582	0.0806740751177368	0.08141616923737871	0.10181627684407236	-0.020498771797347472	0.10385929845511432
4374	-0.11802225285815232	-0.015403799374586555	0.11902322968599936	-0.10965833230511975	-0.015802513015342173	0.11079110641897266	0.07952671457313527	-0.05593715484890112	0.09722892380041481
4375	0.005029112863701187	0.035794911899192275	0.03614647554142425	0.11380320669623675	0.004685499832526415	0.11389962143495909	-0.05327942300320581	0.010893367696983207	0.05438163637972118
4376	-0.08683481610434268	-0.028479680129050593	0.09138587127192063	0.07788595703422409	0.05889369186832447	0.09764573336822324	-0.01842575182785463	0.11016127990013978	0.11169161078460024
4377	-0.050936797532088324	-0.12455756188663618	0.13457021797547986	0.03296356699363976	0.05642591729691626	0.06534891653074755	-0.10620080870065426	0.04554670492090524	0.11555567531638147
4378	0.0013070771517274293	0.10255775846924704	0.10256608734331724	-0.06924779207501226	0.09886778682845784	0.12070665259057395	0.10574662557701905	0.045727164198105186	0.11520990567883793
4379	-0.09302546598508235	0.05921777810709744	0.11027457805715306	0.1680807716578022	-0.039270567024249525	0.17260742520380842	0.03926151770454301	-0.042938175897852385	0.058182073887917185
4380	-0.0004102552024870387	-0.056595777973995946	0.05659726489692776	0.04513464197040767	-0.1294098596993408	0.13705490758524463	0.05662613559204515	0.002549920876684237	0.056683519020664486
4381	-0.010939032659542509	-0.0895780438607785	0.0902434949314913	0.009608917279131836	0.1563347065376816	0.1566297282111548	0.09781576142518433	0.1748517608161312	0.20035234324481993
4382	0.07673547416288244	-0.03883145817527378	0.08600125079916243	0.13283974505092194	-0.019844058583303025	0.13431375404719914	-0.09983728289530916	0.012306033652920568	0.10059285024386577
4383	-0.11641073692070972	0.113221385373835	0.16239009137380628	-0.15550027405010697	-0.05676417546279107	0.16553702560342476	0.03160158303131083	0.03696422063544679	0.04863140607951638
4384	-0.16215740447724236	0.006633113159483524	0.16229301284091838	-0.06469625261210364	-0.03346903882845603	0.07284079668804992	0.09158706206179087	-0.0340691679580403	0.09771846367224309
4385	-0.07002055741824165	-0.021957064708357652	0.07338249894742124	-0.0213367716571669	0.05186211861231091	0.05607973940477511	0.041640750573041084	-0.05636934998945899	0.07008177884814527
4386	-0.09881650936250032	-0.02009029045694999	0.10083809941303798	0.030365407069772272	-0.0005241353064807689	0.03036993026551881	-0.025123743256246747	0.07701791686037321	0.0810121101608714
4387	-0.09091054436968247	-0.13868248739141104	0.16582388062839706	-0.03555721584452537	0.12650620520575157	0.1314082781036792	0.09067829120730882	-0.1003686935696678	0.13526428628858161
4388	0.070497909004182	0.05768260963478074	0.0910891795343466	-0.039580639510421387	-0.025185515650504003	0.04691414736127805	-0.002724205631654274	0.09367175890428542	0.09371136383889689
4389	-0.13409704028790584	0.14712622579694185	0.1990681856330362	-0.06469926427341276	0.04719076767029305	0.08008097995674429	0.030769261349365105	0.0013072726648488166	0.03079701943055195
4390	-0.03127117186678651	0.14043442752497595	0.14387395394646602	0.06649598627255013	-0.07294607746942737	0.09870585802542255	-0.10446393861397456	0.035627669549887234	0.11037230317566181
4391	-0.12672429148059478	0.05361089823280047	0.13759787229672718	-0.04730097990353195	-0.027312136498330683	0.05461991852738138	-0.0855397839311338	-0.09937149903643304	0.13111731180791067
4392	-0.003670825888125019	-0.04251748993004028	0.042675659487019124	-0.06961882487427198	-0.015856494331974495	0.07140174500230713	0.08239116667944672	-0.022782382275716363	0.08548298830151674
4393	0.03611913440487458	0.023826097025595586	0.043269790496725184	-0.03887082423610348	0.008062154646975904	0.03969810215042786	0.16688932612118695	0.002758467957185664	0.1669121215450056
4394	-0.0886263088540349	0.1069362579405208	0.138888393623846	0.10333273743254079	0.0043071414284981	0.10342246415836116	-0.024879870154665928	-0.012793562138578546	0.0279764753159991
4395	0.020906766837273483	-0.01732635466780388	0.027153185184479695	0.09854606472546955	0.006735809002950392	0.09877599908783843	-0.17210742615436586	-0.05914974210940222	0.1819880713923011
4396	0.09905570741097208	-0.015048592877767084	0.10019228173012576	0.0861742579316082	-0.03419449184322485	0.09271065743742576	0.12226538513054884	-0.05902013475800048	0.13576524116272903
4397	-0.04871718003817431	0.03658486815753077	0.060924676519254484	0.13749425226204365	0.006363325441673285	0.1376414229648006	-0.018883805899204638	-0.029535667290560938	0.03505643689164013
4398	-0.07142140016218095	-0.07227368799911989	0.10160955849781311	0.02073832429066692	0.03156288169899148	0.03776630238095062	-0.00671109172111434	0.11257671384200865	0.11277657226372291
4399	-0.06550085189867065	0.011217820812135432	0.06645450401007268	0.028274583845459778	-0.0830834866752396	0.08776285005484184	-0.08303350551315461	-0.045274823106099246	0.0945746934707782
4400	-0.04323249021799889	-0.05461389044158748	0.06965432678315892	0.012060192425973112	-0.05009742846264242	0.05152863844427751	0.01624278171088902	0.12485189752257107	0.12590402802410325
4401	0.007743712868962419	-0.008583268077048529	0.011560172138831433	0.016841645525597096	-0.0005663914957632488	0.01685116682417979	0.12992217297534578	0.03952756016323729	0.13580205831685324
4402	-0.02073424190936766	0.11512642499215159	0.11697864129416824	0.0493039825124667	-0.010130883257053079	0.05033405891796986	0.04530185241380779	0.14736791669328567	0.15417380031199077
4403	0.09348540045150848	0.023417417912826345	0.09637372857414443	-0.08716504338424608	0.08826362228676667	0.12404923138560155	-0.08704939971894445	-0.042127445603911094	0.09670739198499281
4404	-0.047386508181759386	-0.045631795675201765	0.06578557542655769	-0.03838727065761164	0.121631974101435	0.12754575521103353	-0.08323620086870342	-0.039267325193941154	0.09203362408892672
4405	-0.213539374696095	-0.0015304046384443835	0.21354485871581322	-0.06074417242012226	0.13793097971112708	0.15071433125976075	-0.1308699077551425	0.013489382567319647	0.1315632783032067
4406	0.0742318312909624	0.061437922736890006	0.09635861729515412	0.08462130992033207	0.012306678696498747	0.08551152222462038	0.04497365620215659	0.03708082616908972	0.05828908492652828
4407	-0.0992018828665106	0.0917223179579491	0.13510735426260115	0.09954458301817094	-0.04869265950148639	0.11081560854676213	0.04209650269594681	-0.06910432792620524	0.08091677006259188
4408	-0.10792554407568987	0.0037032262459168875	0.10798905939335765	0.04860658909419644	-0.10796327749393893	0.11840046364185115	0.014452416935380007	0.006845196600107243	0.01599153125151493
4409	0.013737837081327874	0.17255565493093492	0.17310165284108928	0.030756248191272546	0.08641253147955445	0.0917228019606256	-0.04469023744629424	-0.01322637951004109	0.04660637765316883
4410	-0.03286086853993028	-0.03265550962055726	0.04632730285454666	0.08291238164086161	-0.01621201243131993	0.08448249745617821	0.05406881881579425	-0.08810583366282612	0.10337347383906943
4411	-0.17889091451699848	0.06565330728426598	0.1905579073512572	-0.08223484510116111	-0.09774714890501489	0.12773830618835963	-0.07283721696183106	-0.12252224070370585	0.14253757273716175
4412	-0.04742611595442321	0.004567565740315547	0.04764555730930744	0.021848512997928705	0.11743301833674484	0.11944819511360942	-0.018706015930475092	-0.0898089871925513	0.0917364115961761
4413	-0.054178691055738346	-0.10531379579924664	0.1184327917012791	-0.17576477783952785	0.0345891637973591	0.17913589082364012	-0.008337226611881228	-0.07481834917299655	0.07528143675933859
4414	0.09842261454574266	-0.008260410138945911	0.09876864598486422	-0.05452441428966181	0.10706692873434737	0.12015090087983732	0.06540499602267946	-0.07442835345280642	0.09908275986478475
4415	-0.07774195290951412	0.03319142331690979	0.08453095186964012	0.02375218452535144	0.050214566907587736	0.05554879836182732	0.09001486026556732	0.1337388619912756	0.16121029208878407
4416	-0.08607781297866064	-0.016920897907925905	0.08772517696305734	-0.004248966619255825	0.05991613548964863	0.06006660477624386	-0.08437333980420818	0.05775069135937191	0.1022448180701683
4417	-0.09616255397545452	-0.013266592025772609	0.09707337045276886	0.06601514073864942	-0.009234978255322152	0.06665795999068651	-0.12878239049655058	0.06883967935362845	0.14602672890781476
4418	0.04565310918812035	0.1810716352488818	0.18673816822022896	0.10023447143412725	0.034371483163335284	0.10596390007227138	-0.13757090648367243	-0.05980362612254738	0.15000742650997242
4419	-0.0872640586198882	0.09782744320892511	0.13109242759065357	0.015998668320473163	0.1260966015604893	0.12710747544158565	-0.07624533764267862	0.1129487220321424	0.13627459528811758
4420	0.11679340081802868	0.03691753235899538	0.12248919409530856	-0.05074175344892372	-0.0036388527296151163	0.05087206298410935	-0.0268709316847351	-0.016093126947394645	0.0313214895008309
4421	0.037583207445335096	-0.02406027346014467	0.044625040513774694	-0.05988960061036798	0.0038660009406775633	0.06001425017895924	-0.002778556416383792	0.09391456851370868	0.0939556627078704
4422	0.055591321144890724	0.07431618348388545	0.0928078127866663	-0.06124079090833585	0.04738941579590055	0.07743507732646271	-0.05905955748300401	0.12022519509637083	0.13394823203778647
4423	-0.02117963641209526	-0.04928932984438043	0.05364713445335812	0.09835693842753798	0.031680806285885044	0.10333325129774187	-0.09275249722530521	-0.03783240182865599	0.10017143489865335
4424	-0.15834233184367896	0.06049190668633866	0.1695038785050137	0.0531965070449892	-0.1275084369916561	0.13816030495711393	0.1282001612364445	0.10636845948248083	0.16658190332003814
4425	-0.06762997043536614	0.09657577282712604	0.11790119930791695	0.09249691330410666	0.04576702156213653	0.1032002869834018	0.06854387520235292	-0.22571240953084076	0.23589055649596005
4426	-0.08878929113702431	-0.07164849959399536	0.11409226842641888	0.10867621702253481	-0.016503151152321753	0.10992212763718441	0.00054434199889001	-0.04360502111217201	0.04360841861848148
4427	-0.10768101287931389	0.034447211765098705	0.11305667133391341	-0.07968209739847104	0.049759084169378597	0.09394255214328982	0.07994241497210725	0.07882066662667707	0.11226525374774851
4428	-0.07160625964038207	-0.08903165304038643	0.11425450390592733	0.08532270451264092	-0.03744273953245477	0.09317683536720212	-0.046442182477615876	0.07665861131502372	0.08962934230502895
4429	-0.17801827487739952	0.03928988586639119	0.18230249949388908	0.08905945842064152	0.015455981178629438	0.09039067699919125	-0.02973413524379346	0.20850905452163368	0.2106184811838738
4430	-0.13865256058335615	-0.10780727948688072	0.17563297545359657	0.04844838417579751	-0.09092504256729532	0.10302722598959041	0.01573134840460368	0.13693127746461403	0.13783196316790292
4431	-0.09596037073107447	0.16266820831138187	0.18886328056581136	0.08616058222605834	-0.10332466153652893	0.1345348713574723	-0.10789753895205542	-0.07126015361471273	0.12930540748593142
4432	-0.04683644979761083	-0.027197385724158356	0.05416041746398168	0.09558505232755087	-0.07984132361069016	0.12454372398626752	-0.13465271949641916	-0.024393635140053372	0.13684445294979036
4433	-0.04137624912119428	0.10225897813688894	0.11031270371512004	0.1055025452099607	0.1339633428619472	0.1705196888236881	-0.003489431799257452	0.11731921219423791	0.11737109390373036
4434	0.09098969104689383	4.272358273688313e-05	0.0909897010771753	0.051646102930670276	0.1384928036578349	0.14780925753461113	-0.003495087827483383	0.07321742606082023	0.07330079888987226
4435	-0.02871107541429719	-0.007946666963571334	0.029790524790197576	-0.14554388470283172	0.19635946833752133	0.2444178045482473	0.07653639621848426	0.06966316767143009	0.10349288321488873
4436	-0.14380630730765284	-0.04515279211493582	0.15072832732183325	0.025629041179679932	0.04047458670235962	0.04790657491948841	0.13390663105715192	0.010954585442954086	0.1343539682454641
4437	-0.08963632671717184	-0.0003569073776590283	0.08963703726821742	-0.0707961196825828	-0.12346766808383212	0.14232482434266316	0.008009430796901619	-0.027481974347195605	0.028625336604313902
4438	0.10577584641737907	0.06747594351165526	0.1254652646675607	0.08736592887024851	-0.09082375282464399	0.12602285350091605	-0.03837673808896766	-0.061035588841905276	0.07209796898406594
4439	-0.16959898687550232	0.0063101015959162446	0.16971633313074963	0.005525763797717421	-0.03744803086417681	0.03785352138378282	0.04373773558606817	0.08151277958764239	0.09250579846853052
4440	-0.07625387626155077	-0.06274175769960269	0.0987480724072503	0.12279976024888449	-0.03536722830585392	0.1277913219088914	-0.05696260286206594	-0.16521489696237274	0.17475897774680674
4441	-0.09161039693838476	2.505164890291307e-05	0.09161040036367885	-0.040170801073290296	-0.11959058477171146	0.1261570498422889	-0.04009463683106919	-0.10938027052491679	0.11649731105360034
4442	-0.004542116668939307	-0.05882975141924534	0.05900483434333543	0.06427410991462117	0.009708710613020697	0.06500323274333503	-0.11777722853614042	-0.1798210825694311	0.2149583617775694
4443	-0.1537539452135465	0.004154318989830656	0.1538100583024385	0.1048228580197072	-0.08234645076669578	0.13329954807609645	0.11461385116426052	-0.04202969750242762	0.12207714917562923
4444	0.04074704719133248	0.03704486839675742	0.0550694482389805	0.03515871537092947	0.0005761439692116419	0.035163435674110274	-0.10836623235750414	-0.09787357706962163	0.14602218120465035
4445	-0.0165955436985055	0.07841589972415443	0.08015276289809135	0.019219771492401914	0.05935951367074631	0.06239352113358937	0.1683764310324918	-0.01659786207841105	0.16919252806437235
4446	0.030877028482305318	-0.13524190154356516	0.13872189020128176	0.2130531493234849	0.07587380733053319	0.22616029509064148	-0.034528609714774366	-0.021219717438368934	0.04052778425968325
4447	0.02838870220105403	0.14013965775647091	0.1429861604798203	0.08596991626474017	-0.1890104164521457	0.20764335777958318	0.1400976765615744	0.04671752342087365	0.14768170493507782
4448	-0.16978388943098047	-0.06159688402821624	0.1806121403236696	0.07340870698670099	-0.06206342353109204	0.09612859513099643	-0.05389427565848918	0.08918653228382731	0.10420571236533718
4449	-0.019780547406850126	0.12412598319660262	0.1256922024639473	0.05043756139478406	-0.11886574948643647	0.12912402565140574	-0.03269552439747581	0.025929578142006436	0.04172937021149917
4450	-0.09753039172538451	-0.026723154527885026	0.10112519121380277	-0.018890920605896106	-0.04893345968073472	0.05245331598349489	-0.07853357557785948	-0.15002932029412483	0.1693408380780031
4451	-0.07586883688861927	-0.06219984648674745	0.09810658139904206	-0.023836728689121785	0.10520687384408453	0.10787342554421789	0.014276922116108717	-0.13188389273490836	0.1326544068925803
4452	0.028548001690316058	-0.08303708226383143	0.0878074338048926	0.022086166855857448	0.003963648466166092	0.022439012356788718	0.042791379920534174	0.13265637492491844	0.13938728781249754
4453	0.020762185740638515	-0.03841877229523177	0.04367001741929629	-0.08334357471616535	-0.025884829801910543	0.0872707044794696	0.05561764834615586	0.19708538825486158	0.20478274602887372
4454	-0.1799465911961468	0.07175498903184642	0.1937254607274779	-0.1313197991956959	-0.05136139000597793	0.14100667375746462	0.04236138917341098	0.022844195860148256	0.04812841756382601
4455	-0.05205947103527041	0.007805648007035498	0.052641396878140456	-0.20817654251868722	-0.1504735048238651	0.25686523413847295	-0.15347430682746208	-0.023050514180601476	0.15519564768433453
4456	-0.031965772617341626	0.024209110501788474	0.040098524290943585	0.018146723956044705	0.021406285531582393	0.028063012144039716	0.022306756661795994	-0.11122795972966687	0.11344271866626333
4457	-0.09632987043627601	0.03413127806486306	0.10219778902016778	0.06772014653007237	0.026307042487285312	0.07265038699471812	0.039559779538940285	0.07813902658934391	0.08758243907028254
4458	0.030871816938421108	0.05576508736610778	0.06374020748341676	-0.08924743942255207	0.07656965686058458	0.11759259243349374	-0.007210328841910595	-0.026559320555803186	0.02752065316075179
4459	-0.07961372116627886	0.11957000815184735	0.1436500311429651	-0.025861901832485133	-0.00849217667418551	0.027220489177431736	-0.09903875649680145	0.003796396946868873	0.09911149236194018
4460	-0.021730766345268	0.043920433573106946	0.0490023539353196	0.058670161932572344	-0.1387725643748341	0.15066523329674214	0.06992885933402196	-0.09218888163721173	0.1157101346696877
4461	-0.051690872989648605	-0.039217922992352106	0.06488444986486396	0.06723605818479819	0.10305117803728744	0.12304565337752602	-0.02485250366596872	-0.0262895001260567	0.03617713028067489
4462	-0.15262266540726974	0.030023606504584008	0.15554772561359265	0.13384975958634351	-0.08092186757516451	0.1564100597569556	0.019855192037901963	0.18509151468477258	0.18615342451635253
4463	-0.052891639145672534	-0.012548072898651669	0.05435972429092992	-0.11781105387234786	-0.10932087662621148	0.16071869362596436	0.0816090464391439	0.04695110962406544	0.09415117182296434
4464	-0.10604572251843933	-0.047773345943500974	0.11630987854475323	0.01225281167223935	0.009183496060151583	0.01531234775474305	-0.07025649228408502	-0.0470285670327421	0.08454383966450078
4465	-0.06562992201393525	-0.03778066069357945	0.07572757084443288	0.08354995046194845	0.04733909894432704	0.09602908159018718	-0.044821657518229155	-0.06935443574411955	0.08257735004265175
4466	-0.05449109733173345	0.054625200667709865	0.07715693252329318	0.024709382718566007	0.02699392537176521	0.03659543142673684	-0.21789550378124897	-0.014993584398357608	0.21841075555291445
4467	-0.06009889119734304	-0.02076185689073565	0.06358405008098701	-0.03398955481044645	0.08639681946657965	0.09284234082654906	-0.09046538683297455	0.04715756146988684	0.10201873268486468
4468	0.035705375470215454	0.06486299139195727	0.0740410797448429	-0.011194443245075795	0.18351907555862595	0.1838601823491424	0.1935884526074706	-0.08214512383777997	0.21029576874792105
4469	0.08208919957284366	0.11643032932771974	0.14245932147062695	0.07046859257299713	0.005192905793232057	0.07065966890522803	0.0703911794172711	0.008046725720003365	0.07084961492180049
4470	-0.09961302817612867	0.15699479073512673	0.18593041628626672	-0.019900246884455783	0.04582542467566722	0.04995987762962938	0.03223338059614171	-0.07552320733531304	0.08211422331647791
4471	-0.02981637442350824	0.01873548258559942	0.0352141234659921	-0.048387773898177854	0.09266093242872418	0.10453432479995158	-0.041750477782124915	-0.055539358459762454	0.0694818158452821
4472	0.02986078108531193	-0.09507775615719	0.09965664033525817	0.08139253552359665	-0.05869528804268625	0.10034880007939233	0.07202060538649112	0.1218541307397611	0.1415464474247922
4473	-0.08770385290601836	0.06004398860643054	0.10628850541017906	0.057388316859576245	-0.0357123053296641	0.06759280778259089	0.007167063747573613	-0.0969826456313768	0.09724710975871208
4474	-0.1417142003380696	0.0753477944140716	0.1604998588800742	-0.03238554824840307	0.1247945632597467	0.1289283008285635	0.04636402557569888	-0.011324782950469894	0.04772707383089093
4475	0.034821264272400954	0.05527644355608406	0.06532997518549455	-0.04340722810012214	-0.011260319025265976	0.044843976584228125	0.022162127506110834	0.041723246366413586	0.04724393276336718
4476	-0.15739246991363023	-0.04340372361668266	0.16326748852513892	-0.09134564179731584	-0.02605661763149195	0.0949893341262971	-0.09811124200086932	0.032331457516953134	0.10330120498873036
4477	-0.046597145161388125	0.06002596823779811	0.07598954401808597	-0.022394315118515806	-0.08616967405855014	0.08903211823260274	-0.1390959284543595	-0.05790534884828893	0.15066753710677802
4478	-0.01246573267460132	-0.002690960665024886	0.012752872633855251	-0.022515892790915124	-0.05719442398536001	0.06146680049578885	-0.0006186243501974762	-0.0737121165349275	0.07371471237239817
4479	-0.09953490809521937	0.10172295079342204	0.14231920688243285	0.20508090528616746	-0.02361335129312035	0.20643586915138148	-0.03167243561937306	-0.12727717657295123	0.13115876964368617
4480	-0.06400786455391516	0.046682169150255574	0.0792226712584562	-0.10097650294955923	-0.15460015244912842	0.18465497904258116	0.03531411350678257	-0.08193995966890036	0.08922580121977577
4481	-0.15685968822850205	-0.08615172840641529	0.1789611189575982	0.007559230764430967	0.07004829561408435	0.07045499051300814	-0.068307395452568	0.0312557505463019	0.07511872080730715
4482	0.00016060149011691847	-0.10299369100675505	0.1029938162223032	0.014669467801363604	0.07019267126853082	0.07170916528162405	-0.15581897019780663	-0.09423121221410355	0.18209632843317947
4483	-0.05165199396460518	0.02903211262864288	0.05925193705020803	-0.1362941051280486	0.040762154430434044	0.14225904655404562	0.014301537622164972	0.09487112711041099	0.09594302860321827
4484	-0.07779047630830518	-0.07171324999729362	0.10580240275838411	0.09816512184684026	-0.1186755053391242	0.15401385234679862	0.08685270515955112	-0.1254791306900109	0.15260538860817713
4485	0.00025573715269546995	0.02641032953048723	0.026411567681608652	0.07622419111591464	-0.05386440910024416	0.09333542670922947	0.07881377244027363	-0.05288807811610796	0.09491448537016241
4486	0.027859437166839217	-0.031121191378676003	0.041769328365216025	-0.025375075596928656	0.03205143270533657	0.040880176125043334	0.057354369209326767	0.1489660845151208	0.15962586884075491
4487	-0.11827264650061035	0.00961458580249004	0.1186627960668877	-0.07231863045377274	0.0794564441238623	0.10743980092832356	-0.2632233776143944	-0.139466757409028	0.2978884404352051
4488	-0.05514133640916757	-0.07714388814874837	0.09482481985058336	-0.002982422574313419	-0.11744614124736742	0.11748400290383519	0.08919495795024604	0.09330873733116386	0.12908238061827917
4489	-0.09073814949086279	-0.0004505168083462133	0.09073926789665411	-0.1344927393815409	0.1749714503519014	0.2206882538437399	0.025912511398895586	0.03736693099097771	0.04547247275750885
4490	-0.03561604043874851	-0.08189676514129941	0.08930611668381805	-0.13768315826467256	-0.025605654262173455	0.14004392739397462	0.12585372428016126	-0.16374014604107676	0.20651875300015735
4491	-0.08304418513410691	0.036279677691649234	0.09062313003862632	-0.14442929251137773	-0.13283525031030202	0.19622697128666516	0.036842790155033535	0.09765414904137393	0.10437300422715977
4492	0.06436763291952852	-0.04282262434064796	0.07731086161131194	0.046251048260175315	-0.043025609139679954	0.0631693161828239	-0.2423190191768032	0.08611517605536502	0.2571659592594915
4493	-0.12073595979982289	0.10679004057087546	0.16118711100430355	-0.06592534763410189	-0.12020590458430117	0.1370970858829877	0.12673383485478357	-0.11833934293721256	0.17339453562269705
4494	-0.06365921013057727	0.012592726264271515	0.06489277147121908	0.06867977337264439	0.029384213529707475	0.07470169526374375	-0.02398689062482199	-0.014366576409960393	0.027960140192609968
4495	-0.11791921207221942	0.06703046355959102	0.13563931443628988	0.07669999861309515	-0.07269583096403756	0.10567674118177907	0.007192017778183239	-0.11950044473967049	0.11971667140670403
4496	-0.09066484154901555	-0.002220300021864552	0.0906920240445387	-0.10669011222123724	0.07297272083273655	0.12925864780165658	0.22126579932110707	-0.05784343094143017	0.22870158821548317
4497	0.06746232584472822	0.003506508042089348	0.06755339374916351	-0.0015105583429228994	0.012539930955120829	0.01263058410631003	-0.0804535953113049	0.005268978709810198	0.08062594579389226
4498	-0.08763160974815401	0.0638809709188165	0.10844389089563064	-0.0034565847425112495	-0.1707879241406208	0.17082289954904936	-0.12549714861886527	0.03775593053150877	0.13105359438705094
4499	0.13042821951533082	0.0773050897800975	0.15161661304701493	0.10084645194487771	-0.004542054061007573	0.10094868560295199	0.04559346026019193	0.11144860762373744	0.12041410116663034
4500	-0.0008266308576905396	0.004225989917603453	0.0043060781876984346	-0.0532194963887681	0.09566089381187484	0.10946835798878549	0.019566782940986613	-0.026623735495195703	0.033040615708213254
4501	-0.006835561486797538	0.022507798477462277	0.02352288020506509	0.027350114128634015	-0.001744488538049014	0.027405692531090882	-0.1265458914045864	0.023812806870635313	0.12876689171692993
4502	-0.09931970215213247	0.07921103611102703	0.1270385432747508	-0.08271278525858829	-0.033652167602409404	0.0892965465713764	-0.06972671627977145	-0.06747319947785752	0.09702807640543276
4503	-0.1616411941393933	0.009958869060563228	0.16194769129498104	0.057659283077289514	-0.033819816601167084	0.06684588932704524	0.03452697932490704	0.002431849891003708	0.034612515008229795
4504	-0.004364244044526112	-0.03238854949194272	0.032681260138987984	-0.07600516235223702	0.018771210534191233	0.07828884370782876	0.1265564232244433	0.01610907399450491	0.1275775471010665
4505	0.054828163334422864	-0.03700550932726349	0.06614782849947788	-0.17017221604337548	0.24629761573752257	0.2993678316571465	-0.07750133719948202	0.15605821744271156	0.1742430041611555
4506	0.047369354215793816	0.13109975185568623	0.13939512421689593	-0.08499010608475786	0.02464620664541307	0.08849154555270689	0.06755233058068084	-0.060942542241641154	0.09097972753177383
4507	0.010314815307332179	-0.0777627336110594	0.07844385350994022	-0.0863534062177273	-0.12572415512268081	0.15252368323219753	-0.05054237852209579	-0.12708732804382766	0.1367688596720404
4508	-0.10832306956548027	-0.031916377873047595	0.11292715606364591	0.017992133289425075	-0.11761735290036893	0.11898553930454894	-0.14032722597408176	-0.12109521790012778	0.1853531282386689
4509	0.040359892105574356	0.008899269910632331	0.041329382958325056	0.117202800971179	0.007978696332931171	0.11747406586418521	0.10714879154190804	-0.01913581476283997	0.1088441221909984
4510	0.0025077553053686444	-0.0039248877477435825	0.004657636793910864	0.07841644620917909	-0.045203248100518935	0.09051227913887787	0.07285439923372963	-0.025638700671426262	0.07723410166388069
4511	-0.101534578684698	0.0571764240532085	0.11652645251697764	0.049245263308371555	0.09565001447856988	0.10758262512163139	0.04652894448590135	-0.005420386310141553	0.04684360428834719
4512	-0.04834871034879045	0.017842793959290063	0.05153603679625467	0.016800659596391494	-0.03817333506234974	0.041706901978644274	-0.02636838113765147	0.06381771191446466	0.06905064719333236
4513	-0.008652810924947615	0.040151164578057875	0.04107294917433106	0.04306787127044936	-0.09416980563641907	0.10355092384604273	0.14941945923783853	0.07941163000667338	0.16921105690599797
4514	0.08177264445047809	0.011494244225415695	0.08257652832819874	0.22750626099874502	0.034403457124644266	0.23009280009543176	-0.029271887790570154	-0.03687710271861768	0.047082524568497916
4515	0.0033896376306904036	-0.012893341967962269	0.013331463174393482	0.16224142281686352	0.10940722717586103	0.19568398155176306	0.17057741731497755	0.08774438082198668	0.19182213548931684
4516	0.019837271356506227	-0.04906884764468585	0.05292701714671869	0.1147361728959057	0.1482505614913349	0.18746364541770555	0.08000288607008986	0.0862502751998374	0.1176417092344015
4517	-0.15535878685898474	-0.10372192747771032	0.18680093922137234	0.042304960976498	0.03737481398692729	0.056449857783527096	0.03995919186233179	-0.15294485523448414	0.158078669519287
4518	0.018760171450487712	-0.06563388652202906	0.0682623695225875	0.05474652036980596	-0.006509849738940583	0.0551322014454816	0.10592516465779536	0.032178668366726865	0.11070504598091654
4519	-0.11331656819721751	-0.03065778225270237	0.11739056282618615	-0.026402591652902416	-0.0776734721678274	0.0820381930846613	-0.08380265133691611	-0.03600227185928816	0.09120881509002746
4520	0.06830309851185946	0.0770448287154698	0.10296222073225139	-0.02599431572338783	0.10087928123594837	0.10417453543265137	0.11825991440758665	0.021219832759524198	0.12014861072035705
4521	0.03442926873698462	-0.10070936197167354	0.10643190374368519	0.05605646464846243	0.10960172321102682	0.12310509721254782	0.05742050671470932	0.021235774218236417	0.061221505192390474
4522	-0.012023282525688385	0.08326746965510819	0.08413103366449795	-0.042390659754317786	-0.05864730728797775	0.0723634900107563	0.031082759407245076	0.12094275712623434	0.12487308930936238
4523	-0.05747455461667233	0.09220383113790556	0.10865022275583357	0.0015731957798984183	-0.060583280049222456	0.06060370258065431	-0.008501162330875077	-0.06294364073689585	0.06351512945898247
4524	0.00296258260635416	0.03910429082627442	0.03921635445481032	0.056422980498012844	0.12829104200384925	0.14015043412959	-0.13965042185616716	-0.05739995982322218	0.15098674018705405
4525	0.018394406383092907	0.02858318054056998	0.03399047507760354	4.665320212567852e-05	0.0151678591379829	0.01516793088562049	-0.0012055258998764156	-0.10395413858847202	0.10396112842003265
4526	-0.1735228005381416	-0.014927214933845787	0.17416367029975252	-0.014718059562814807	0.012230876815492201	0.019136761088813046	-0.023542972356035072	0.07037430497260029	0.0742079129724963
4527	-0.1561353553012088	-0.10926455478691936	0.19057017633359744	-0.062391254485724246	-0.04904955923865046	0.07936326541800234	-0.007532109097224332	0.04837142988962069	0.04895434502696343
4528	-0.005457345988626366	0.03628625904180942	0.036694348617857656	0.02353081777643413	0.06504471821227925	0.06917018687659128	0.08155526632042695	0.029929193555651247	0.08687357533500853
4529	0.06697284440157658	-0.03394658188356613	0.07508483407996218	0.0010796574041257302	-0.03932933783722497	0.03934415426495858	0.06971603945967833	0.029188459814012024	0.07557970854837706
4530	-0.10182730102238745	0.1673702984694687	0.1959122661888809	-0.09186592682816799	0.014340724500383454	0.092978518439445	0.12687425784032516	0.05144259592186177	0.13690660311947433
4531	-0.17390066081297406	-0.10812434808465925	0.20477381297402655	0.09231224268064687	-0.1158319731108162	0.14811683274859574	-0.039940307986278914	0.16821212252043471	0.1728888266050428
4532	-0.16552146697934886	0.06275387993887332	0.17701809364688742	0.003117293609031508	0.09713955774457216	0.09718956321671571	-0.016590040277898056	-0.05747148823210249	0.05981806914331969
4533	-0.07003901346348466	-0.04490068712662154	0.0831957637826647	-0.021724294988046122	-0.13171023061894904	0.1334898117551463	0.11409705755605798	-0.004480012335921018	0.11418497735464335
4534	-0.0010866377557419604	-0.04994888011341393	0.04996069861597615	-0.1511453186690124	-0.0017273839330879382	0.15115518916269333	-0.10620999057797534	0.0758241785560685	0.1304985369737001
4535	-0.1342077791510286	0.01855513854085169	0.13548439449221253	-0.02620061869768121	0.04165981253194724	0.04921394518160753	0.09585849861859005	-0.11534675377083484	0.14997908308454158
4536	-0.027160648578090286	-0.10282857025220618	0.10635513946817718	0.1338343892364293	-0.0933484745852758	0.16317347042238803	-0.06644090412773816	0.022543779886427768	0.07016135512430613
4537	-0.05567657638973318	-0.11140017449885216	0.12453866884167547	-0.05472818000588526	0.03022061413870135	0.06251767114725928	-0.05880269575060078	0.1536835559836503	0.16454905775274895
4538	-0.08901987405220953	-0.06713841528829194	0.11149934880390289	-0.03957484325360138	-0.01625341648316552	0.0427824936851787	-0.0921079529345794	0.03767510827062373	0.09951526906461097
4539	-0.15512015780327595	-0.11407058459425955	0.19254703743913942	-0.0613357230643179	0.08412347398607128	0.10410970079347992	-0.10830468976804193	-0.1328783691454643	0.17142510554907084
4540	-0.15489681100290711	-0.04014898545271765	0.16001550891008304	-0.06591016540865242	0.029166753712574947	0.07207530385871383	0.09685208779096688	-0.1181469542731008	0.15277116780819386
4541	-0.0819464666203233	-0.10636066459706557	0.13426769665517183	0.1739029637478727	-0.011836656712583889	0.17430532763637915	-0.12281277396236157	0.03758562322204018	0.12843541770601785
4542	-0.1358484237909545	-0.0500546925343201	0.1447766089228232	0.09906957646894854	0.06554717002454134	0.11879062454572319	0.058064603069791255	0.03355513245766187	0.06706299310278094
4543	0.03390312025446883	-0.08694311179853587	0.09331948484749411	-0.012986053659947403	0.012213321495591112	0.017827024754952837	0.014221692219303037	-0.14405382024397204	0.14475413519641914
4544	-0.061847639420324785	0.04940036455665692	0.07915507892862667	-0.11116121501421602	-0.10092453113180477	0.15014185528230092	0.06443747252993823	0.1513503061468264	0.1644965137526769
4545	-0.1138436914043225	-0.024966692983321822	0.11654922492700698	0.004501308569593352	0.041023280922216986	0.041269496682923415	-0.06424618048725134	0.017624771579815714	0.06661984899743585
4546	0.03684005779704346	-0.05088997919941568	0.06282499376368027	-0.08261146364226166	-0.01591707056443919	0.08413089242644496	0.2437833631754213	0.1949866686747324	0.3121700323893843
4547	0.049318501433802175	-0.04770618015063397	0.06861628238429046	0.04687162582048394	0.004044785152962804	0.04704582440545691	-0.018588717864883468	-0.02358133868396931	0.030026987294570616
4548	-0.0911645205722816	0.00040824321736502217	0.09116543464328178	0.014530929256411043	-0.04999302130035302	0.052061983095079784	0.09703676078181978	0.09139065175537898	0.13329810265454295
4549	-0.04284933989071512	0.030031428614778387	0.052325449197446555	-0.023185351493503942	-0.017060642932841385	0.028785865648947164	-0.035800491103946064	0.1626216468830659	0.16651569054669985
4550	-0.04322000120956254	0.02718065545173882	0.051056405429100934	-0.001346879989387558	-0.07298991344226881	0.07300233934618607	0.013904150551319681	-0.012168179244912508	0.018476741831017798
4551	-0.06856512619940998	-0.08970840815847414	0.1129104734959003	-0.093545458924132	-0.038810739413789395	0.10127697852508996	-0.05964000936256534	0.04754618865569166	0.07627300159590877
4552	-0.026916350160901208	0.008124902474831358	0.02811590201664829	-0.052286045573131296	0.032019321310090165	0.06131123468691816	0.0861622455201843	0.10515278843618693	0.13594499427704576
4553	0.0050867841034287565	-0.052054331748708056	0.05230228318457475	0.015865461260824144	-0.07419451197071641	0.0758718555697137	0.04079903373345928	0.1435936914430561	0.14927729022134462
4554	0.07350597914489729	0.035626245235576615	0.08168450477070618	-0.01996443864765978	0.09838658828997454	0.10039173056510743	-0.003758540142372269	0.01949419707192976	0.019853219977652454
4555	0.13629659253793627	0.018938434043170863	0.13760605154374483	0.052288013039595405	-0.16870188029794564	0.176619253547543	-0.0030378118236962124	-0.11518883007093275	0.11522888038068586
4556	-0.0288753877213843	-0.040796234198400394	0.04998120387536704	0.05185533888640653	0.03804094113253349	0.06431243560364468	-0.052204427053320256	0.06346334131369423	0.08217601775861304
4557	0.1360093647401938	0.01935308695047477	0.1373793626115062	-0.13203766347201504	-0.026351448698977372	0.1346415367696163	0.1127747774699061	-0.04578374984469034	0.12171401802269133
4558	-0.06736415525451583	0.028460024711136858	0.07312935402225999	0.08916854918094855	0.01708572591433403	0.09079070543318289	-0.06987112750827625	0.04244923800252804	0.08175519718203282
4559	-0.13832660122430449	-0.03268720742723843	0.14213620979771155	0.03637112109353469	0.10150781293060683	0.10782715119836765	0.021319576855740253	-0.03971176195140073	0.045072701212513694
4560	-0.07156252296901414	-0.028499840248162853	0.07702879713367904	0.040231450785603404	-0.04264229880702588	0.05862538085046535	0.06943393212104998	-0.08220604844167376	0.10760532203467163
4561	0.05862378102012613	0.02270879544627093	0.06286841092087724	-0.09750878765315563	-0.02761809021252234	0.10134457349347925	-0.10472786756319945	0.06890449258614326	0.12536249575885489
4562	-0.10975457708508105	-0.013905007674704286	0.1106318960768484	0.10234453446672864	0.19925815734714658	0.22400494861630096	-0.10516324551062897	-0.08740718461152665	0.13674547205681922
4563	-0.0913800926764068	0.020052693817335807	0.09355443264154037	0.02018195616731841	0.04207175154428517	0.046662014880881675	-0.1664102217871249	0.07165087938426222	0.181180049762048
4564	-0.038221619297328674	-0.05429957999556975	0.06640283555244615	0.0366085183301239	-0.13063241046882004	0.13566506653970026	0.03872968978171931	0.03274891692167854	0.050719625689975435
4565	-0.10241539466454397	-0.00409498618067128	0.10249722911432382	-0.007283483246349499	-0.07800873930397449	0.07834802190224913	-0.09909925653952131	-0.019129947069608404	0.10092877449752313
4566	-0.11298794221001915	0.11243140171367946	0.15939603249816914	-0.06887607469551842	0.05517014557154853	0.08824771174284628	0.030821703685312413	-0.13332882974171903	0.136845000852649
4567	-0.08700406180710067	-0.06135857264178858	0.10646399019185519	-0.11110669039182057	0.21149879878710515	0.23890675699572053	0.05705936497898895	0.00047245132963754543	0.057061320893091384
4568	-0.04540412786963435	-0.011663917445654948	0.046878372388353684	0.09967788270949207	-0.09981585942849493	0.1410634116094472	0.13468455760802517	0.015132107079876394	0.13553195461862969
4569	-0.03233302610984162	0.147637586391999	0.1511366318702209	-0.1291040252699876	-0.028461245571349297	0.13220397815643162	0.010097349989907618	0.04567527698743844	0.04677806542278027
4570	-0.2715471650038618	0.01635044708617656	0.27203896768946983	0.0154318071532555	0.14524073730482687	0.14605825017733504	0.09542109271670667	0.009026108863805945	0.09584704260680978
4571	-0.03677217817048455	0.056142795368279444	0.0671133858419195	-0.11136610588939058	0.008826923864856227	0.1117153710367688	-0.02038426605883339	-0.025553111183948797	0.03268760918049156
4572	0.0023819213861389172	0.018583798244955436	0.01873582415318191	0.09814642210822801	-0.08570731226103168	0.13030143340599312	-0.008430920631097027	-0.023730456782766467	0.02518362566841011
4573	-0.023156203846227102	0.06454022401407318	0.06856858094167306	0.012892597862100131	-0.008889472115936768	0.0156601977680311	-0.09212758378739783	0.0757123364768673	0.11924701081909928
4574	-0.14393288261150902	0.07555615056786488	0.16255893265364504	0.08110255088810034	0.08477328904047085	0.11732064735286846	0.26857405061654993	0.0891144212676043	0.28297243813212825
4575	-0.05144933146672819	-0.031105442123126416	0.06012139584248218	0.052028708907122474	-0.10010844390182595	0.11282148328659361	-0.1267164762894	0.1831376235130404	0.22270261450913906
4576	0.03801190709333751	0.04184473776977008	0.056532178092599125	-0.054709451262960694	-0.01639099469233256	0.05711207196817802	0.0709313695849659	-0.17596488208815472	0.1897232166064481
4577	0.0008705065477103058	0.10940758144461316	0.10941104450287122	-0.15197075280744976	-0.0872427385085217	0.17523243173376699	-0.0021565501045607434	-0.26690635553359815	0.2669150676387172
4578	-0.0331761538054095	0.06493794483933014	0.07292183391328054	-0.013729051257449804	0.05113247519066595	0.052943525265642756	-0.1407425088681899	-0.09883045505178194	0.1719764886496256
4579	-0.11912376126476773	0.057771972749873404	0.13239362270622212	-0.0024817059667523325	0.0071237175753357624	0.007543620920921316	-0.05647482792824943	0.1254386831223906	0.13756550953274918
4580	-0.02275171009944325	-0.10908180965243067	0.11142926684447953	0.057313920343061535	-0.015641996316229798	0.05941007922775183	0.0501718976254142	0.01691558837880584	0.052946732113854145
4581	-0.03481080626750908	-0.057265052835861	0.06701550946824177	0.021755286232470465	0.0761077842411087	0.07915609452940357	-0.06515359851059006	0.1284096673553674	0.1439931736895721
4582	-0.09960765710854556	0.1189686243886141	0.1551619120260276	-0.03492592522466853	0.07891257162627137	0.086296084577868	-0.11306190147116146	0.05462184727451244	0.12556488268602325
4583	0.019955571601190655	-0.030102413721965166	0.03611620342475941	0.09049424701106927	0.012341786693738279	0.09133196834019376	-0.07914966983763498	-0.08918163883674865	0.11923940179745493
4584	-0.04049921089344099	-0.00825480870225636	0.04133192409871886	-0.18880285685679005	-0.12147598705069586	0.22450597806567732	0.12312161035578233	-0.04639572830061669	0.1315731528129722
4585	-0.10288804635027925	-0.02529561696203285	0.10595196231909579	0.11674859504038372	0.0575755763221006	0.1301736587513985	-0.008128097281656524	0.024413919123227906	0.02573140906315831
4586	0.06914810034934477	0.04420506779021318	0.08207038321014712	-0.028404169556256176	0.018473694536878933	0.03388324420746131	-0.028503024257300925	-0.05121914713667383	0.058615897376228306
4587	-0.11387754071668092	-0.03362682441444133	0.11873861040065692	0.015787906537086817	0.10509752951486327	0.10627675523345331	0.020957811978109506	0.034574479929429705	0.040430490292603774
4588	0.038222939716224105	0.09229818790175844	0.09989969274476479	0.010008089611069994	0.007282441186498466	0.012377229386983839	-0.08872253823096421	0.02655966738247074	0.09261265961850133
4589	0.006345862842136555	0.0002545587086385046	0.006350966489232417	0.002600967494543095	0.09503700207788462	0.09507258698415394	0.03624233128834356	-0.024492268075535978	0.043742173845134465
4590	-0.12005698963953934	0.0037515250136986736	0.12011558891849494	-0.09146419164234355	0.07014665053036234	0.11526600076959437	-0.036697048992013113	-0.06083943948736315	0.07105005842262717
4591	-0.11836393713470574	-0.07055540947810322	0.13779726927864497	-0.07120610455183934	-0.021315394252306292	0.07432802538463354	0.0580274638248286	0.006488625928649324	0.058389115632827775
4592	0.04637411344394217	-0.08976171769025061	0.10103328342885756	-0.1936802255017368	-0.0047383537215857615	0.19373817833972343	-0.09901001689093945	-0.11893249998161366	0.15475116476660408
4593	-0.23067428911444646	0.06912105950354917	0.24080770030326776	-0.13032983185689226	-0.010335516717730956	0.13073900710066716	0.03390199177094464	-0.0054271149883621545	0.03433363690514163
4594	-0.007884561625891292	-0.012455740575740238	0.014741498747502553	-0.09417079670843463	-0.023346552806647252	0.09702164954614456	-0.06011715178661053	-0.034116922542681415	0.0691233415187496
4595	-0.10943960403521368	0.08174594778403294	0.13659951284867086	-0.008965385585737113	-0.13802506097048187	0.1383159267568496	0.010704997895450725	0.10470423336439966	0.10525005208724729
4596	-0.0384856072364395	-0.060017449302064305	0.07129681749617821	-0.015677736452276474	-0.12851406517682573	0.12946681570402682	0.12712218671639375	-0.0991771704439204	0.161233251821143
4597	-0.07551765241141195	-0.002310732473378585	0.07555299669963038	0.08222642266386866	-0.10141402296012839	0.13056028736585495	0.07940528249522205	0.023940467806912304	0.08293578773340145
4598	-0.10504473356989051	0.01596279206796903	0.1062506789690047	0.03426494622470238	0.03706021809417667	0.05047322364352891	-0.10752460261125277	-0.13907493192391307	0.17579356318235567
4599	-0.06857012105957816	-0.05739199876349211	0.08941869504859644	-0.01953197613209252	0.12328546819795308	0.12482309385852096	-0.023563817516466114	0.010817363793438572	0.025928147935957768
4600	-0.11038793414043739	0.14924913035318788	0.18563620044316897	-0.050816519313108426	0.06838219513997122	0.08519649785795555	-0.24105251784184265	-0.030690354365067465	0.24299838314059888
4601	0.07352140071662805	-0.07003511920588495	0.10153971777347774	0.06902834008097165	0.02318996517157859	0.07281954558354031	0.0325983065518572	-0.03124984595485732	0.045157529408185834
4602	-0.07102738228869981	-0.0327136257332047	0.07819891523158938	0.04179781342552325	-0.07356164283014228	0.08460716579004568	-0.03395964053586616	-0.1204468101383166	0.12514268359684846
4603	-0.0483218844750681	-0.026411033851741372	0.05506856842464361	-0.015306005748029572	0.005795298908014066	0.016366407711893995	0.09929514223611818	-0.12252077369410712	0.1577049943986986
4604	-0.2530502970171298	-0.061583090839693	0.26043603801668364	-0.07635642731345298	-0.06379988007747874	0.0995024054481865	0.02891808130382325	-0.03816843573846302	0.0478861661966764
4605	-0.047334815133330384	0.008596165763464251	0.04810903022863294	-0.08387409167589996	0.016233296055499745	0.08543057506117334	-0.04627843383457307	0.016855098848724263	0.049252287209643614
4606	-0.04444618338050743	-0.0789366519573648	0.09058950402409674	-0.023956215060894515	-0.04161888576917394	0.048021160884670185	0.06944173609055522	-0.049899824052158474	0.08551109373471195
4607	-0.05298901513547229	0.09014373115766533	0.10456446811442571	-0.12384156439437312	0.020894447473257666	0.12559184291528805	-0.16065352493888505	-0.04001795730550385	0.16556265273966253
4608	0.1359777393171303	0.01912773848747692	0.1373164810554172	-0.16024423957521433	0.19469581181800466	0.25216001954415884	0.01827719923135976	0.018334328703372576	0.025888291190152533
4609	-0.03836217968909229	0.014610098015600972	0.04105011320963284	0.09939852028707634	0.075255419096308	0.1246733489508535	0.07868071655833732	0.09059681794968491	0.11999349391005233
4610	0.09086583350047377	0.040391903948433144	0.09943895414934366	0.07871227893148688	0.05394137443772387	0.09542166803624282	-0.03559380237571883	0.2648028802765676	0.26718436363366765
4611	-0.15325603884015024	-0.045186596855504364	0.15977872817229305	-0.1982591703588567	0.14934990805935516	0.24821783511407877	0.12553204985764077	0.008765961111286245	0.1258377432079334
4612	-0.09033077873761933	0.06829458186231768	0.11324221606403485	-0.017705150279308062	0.09965231143637633	0.10121292170975713	0.029535249494836407	0.10478616462264269	0.10886905556238562
4613	-0.027886607556422915	0.032692472334605836	0.042970462277649654	0.07556320122623107	-0.08604948342384244	0.11451773215125255	0.009969546004945437	-0.1513873814036154	0.15171529618264748
4614	-0.06502470079394612	-0.021182020822795293	0.06838778925714407	0.027226451068171512	-0.0992321886659036	0.10289949905219668	0.23229380661012114	-0.21994558654370985	0.31990072464668934
4615	-0.035551948501802606	-0.15348916636877297	0.15755273794782398	-0.07343261821993989	-0.07324098813697412	0.10371399019378164	0.05219808373551011	-0.22511143340413536	0.231083961786455
4616	0.09576810987347802	0.0429227834678357	0.10494711148652576	0.06899265298502774	0.10717218006918007	0.1274592575950967	0.1647531493655376	0.13128090553377192	0.21066152088986326
4617	-0.05613840818766493	0.26769703122709837	0.2735200566716214	-0.029599537261177332	-0.041135357900619875	0.0506779071754933	-0.053900026490401265	-0.12123922378205636	0.1326806777151123
4618	-0.015090506495718555	-0.029800438290877473	0.033403435581175187	-0.06481262590407685	-0.06740782650373163	0.09351198613300328	0.06590513239811753	0.1834292814997565	0.19490969136482236
4619	-0.051291968768871765	0.018634846671658486	0.054572186786522835	-0.13287857707984266	-0.022882840913218357	0.13483449356534608	-0.09453683259150143	-0.11091115060127288	0.14573433378628317
4620	-0.07156317289173177	0.18035044668863554	0.1940298207367163	0.002184194199709212	-0.05850760358733351	0.058548359343662267	0.11406556262444757	-0.12006332863872565	0.16560844018540363
4621	-0.08899970299160194	0.03470679512784999	0.0955275288104948	0.08293701104444731	0.017803539281162545	0.08482637450653348	0.08189920377479806	-0.05789698570672854	0.10029726084430735
4622	-0.03476244116498079	-0.052986979492606036	0.06337229135433406	0.023932671738964094	0.008852716518013087	0.02551751097409997	0.009258867223832472	-0.03813043923346401	0.039238463507194704
4623	-0.06834223790560681	-0.04962263824131942	0.08445749053799442	0.15832063874257432	-0.02380829135674405	0.16010077885252258	-0.029265840676081317	-0.026690835523022483	0.03960921775792618
4624	-0.06818239171318188	0.039099560440880976	0.07859780000992317	-0.1252266154611605	0.06813254089184649	0.14256138449186198	-0.06529854782499074	-0.222846035289764	0.23221596799621538
4625	-0.0025150655978935462	0.07474270777832058	0.07478501133915225	-0.002265474979552025	-0.1362423289962736	0.13626116316548828	-0.07609998213726349	0.0983230061691161	0.12433270214800232
4626	-0.02393471208923726	-0.11619640237162095	0.11863588987697744	0.16068032875191504	-0.15610749260016032	0.22402615314675342	-0.04671422169020163	-0.08580942296653636	0.09770094972911596
4627	0.03696817400168484	0.11215212291795537	0.11808786797983532	-0.1508434995768622	-0.10594882976736675	0.18433370796918638	-0.0063074245716928925	0.06461344574485726	0.06492057436399656
4628	-0.07132278683050566	0.10854652078888952	0.1298818197310254	-0.22083332556244162	-0.014244790549600981	0.22129227672191665	-0.00936376871814479	-0.04778557908939524	0.04869437065530014
4629	-0.07673349718879557	0.009496649271484733	0.07731892354532938	-0.09168819645141635	-0.15401398337247302	0.17924015298690724	0.11039395418700713	-0.018809387908374012	0.11198490163647382
4630	0.03149030186847643	-0.05144452974108069	0.060317317182121966	-0.006777174298024891	0.02809560474420295	0.028901437635665956	-0.07837207231994382	-0.004114669426935137	0.07848001162216696
4631	-0.042002373752612274	-0.042712572066966215	0.05990461763027884	-0.033014756071633525	0.02346635804294623	0.04050486487163252	0.21857791658943107	-0.036970178660749545	0.22168242990995934
4632	-0.016762287579490474	0.07674301694857974	0.07855230700156131	-0.1305024324715193	-0.04337728132729601	0.13752262874280302	0.09692715523019145	-0.06938402005488756	0.11920157574459604
4633	-0.12440445510958133	0.0498629845330873	0.1340253173010933	-0.059357587512121876	0.12683809345053754	0.14004008406676463	0.09658512376035518	-0.07638515669438996	0.12313966986730814
4634	-0.034465431542239265	-0.052805363016786205	0.06305769052801849	-0.04027854794799978	0.06332052941684123	0.07504565857148815	-0.046731673333990975	-0.15885714565811057	0.16558816992538147
4635	-0.11361635471239652	-0.08003216983849487	0.13897418561441832	0.023971852442400868	-0.03828586967269851	0.04517142377781661	-0.06153395608266975	-0.002867853190904901	0.06160074945249053
4636	0.12617023951719367	0.10793840761928711	0.16604104666983222	-0.12670460420457247	-0.1319243111652097	0.18291550126507167	0.027853435208131532	0.008338698061464532	0.029074864372062918
4637	0.06205793258607529	0.10203382748784702	0.1194239881626702	0.006753521296900293	0.013740098779237722	0.015310139266868075	-0.042180957682592266	0.1595908287396983	0.1650710931957632
4638	-0.11003558077186668	-0.10293684623101296	0.15067787942425126	0.14579384312690455	0.10924936330075856	0.18218470867593026	0.005264407501992968	0.12348481324880486	0.12359697848021713
4639	-0.07908569582936197	-0.0445484210093001	0.0907695383883614	0.09912523060284496	-0.027419160770826415	0.10284756545219541	-0.07823056894708079	-0.07745601517088319	0.1100884017684699
4640	-0.2380435740549444	-0.021186627272792944	0.23898455247996273	0.023929335784066877	0.04933340782052574	0.05483063229849656	0.050667697956368996	-0.024124852464410703	0.05611794831092296
4641	0.09599714142964484	-0.006336080615437062	0.09620601374253353	0.07887157883124359	-0.04692309416035494	0.09177419415562639	-0.025796752898275196	-0.1254239217382773	0.12804933660235876
4642	-0.05057247191597943	0.052603102383530075	0.07297027679860257	-0.02891469495531946	0.043376393196768795	0.052130327748057245	-0.12388336816730566	-0.043488782606094026	0.13129494705066266
4643	-0.1151300458486238	0.13165714138527693	0.17489576991696804	-0.0874491737264638	0.13470894866610358	0.1606046662963694	-0.14006010113882447	-0.03611105967061594	0.1446403835778671
4644	0.043560064313713336	-0.018727893923256345	0.04741532678170197	-0.034357514183121135	-0.009406138745760375	0.035621822341759334	-0.0072244388032535745	0.03244887195205274	0.03324337237680123
4645	-0.052510638233455295	-0.08738095850824038	0.10194507853498197	0.05160694769968135	0.008221301977721012	0.052257696630128324	-0.17034348793040804	0.013039290557941627	0.17084181858828212
4646	-0.048740830655753305	-0.018114782085422488	0.05199821057512619	-0.06017324387246873	-0.08835932843631505	0.10690271371603338	-0.028772501370950908	-0.05830208582590985	0.06501530625009107
4647	-0.06712180033541358	0.005067321528156645	0.0673128058227916	-0.07596327785817657	0.04991068198263387	0.09089277066373404	-0.008660259333107538	0.004857580114239699	0.009929560729605977
4648	-0.007237124209067457	-0.11279142211500044	0.11302336426395067	-0.09279073967828988	-0.006744632852397244	0.09303553859874084	-0.020923224827193974	0.03493619330890436	0.04072246235293785
4649	-0.12333917683660989	0.14902241721971252	0.19344310113503296	-0.08058620990871636	-0.08857553103207304	0.11974874498325828	0.07890940526574015	-0.06600112309273685	0.10287294342486474
4650	-0.006823697456755229	0.026683039308162643	0.027541739845229108	0.06237548979241255	0.09179739159124933	0.11098406565719486	-0.06617831941167718	-0.08377335331250398	0.10675928383693659
4651	-0.008160450069906334	0.1260812000985362	0.12634501162938946	0.16971471929448004	0.03468973463923815	0.173223738657682	-0.015864100747724524	0.1375327009549638	0.1384446225914949
4652	-0.024938948776224518	-0.03322568002810262	0.04154391627414305	-0.12432662372618478	-0.07790478807705194	0.1467183198257215	-0.01783302065598615	-0.15916543106091133	0.16016132826160798
4653	-0.10531003963610173	0.07948660071850479	0.13194060838854854	-0.03463229968003812	-0.1421949928604208	0.14635167295150095	0.1346597243018827	-0.04564421248992418	0.14218521541596513
4654	0.07274596707429572	-0.03152091414953758	0.07928142124354884	0.13516950078855733	-0.13932199684577068	0.19411700788060982	0.03741894368222061	-0.06056838894035321	0.07119485293982353
4655	0.15769151023267577	0.12045145035554013	0.1984317623068828	-0.1324383140950969	-0.09907621165590032	0.16539650164509617	0.11759371573439963	-0.05021948186407778	0.1278682069121141
4656	0.02842091842742306	-0.018248330600740114	0.03377499332305106	0.014208307167847852	-0.026836691486498608	0.030365836107662563	0.1217333532743359	-0.07368111029738429	0.14229516967933092
4657	0.05486653390108299	-0.029756850759946052	0.062416397761072294	-0.07667989820450904	-0.11458886967961153	0.1378782645782317	-0.04390419404963862	0.15177983377763837	0.15800220313880392
4658	-0.1435631618535973	-0.05856530980856849	0.15504927266638752	0.010453883328453645	-0.07671882511557633	0.0774277844430493	0.024933058364249538	0.07106529395910433	0.07531223940960051
4659	-0.14393349093872868	0.024482590421810006	0.1460008460508746	-0.0564637042938793	0.06954205954859348	0.08957816669728604	0.07943450976360808	-0.03716455849987618	0.08769860745687737
4660	-0.08111559178714976	0.025519095927752335	0.08503507210527514	-0.11376242320034982	-0.006740489442595736	0.11396193719984421	0.08650393509242253	-0.03310617409728893	0.09262261899684146
4661	-0.20008085401242082	0.06667957635731653	0.21089929835239105	-0.04922750947345755	0.024730798488482707	0.055090471797192765	-0.002741212783955503	-0.11491579559068328	0.11494848552184854
4662	-0.07507208954138699	-0.06206406563130673	0.09740516860412067	0.02922373130149891	0.0069841529020981665	0.030046711349864787	-0.11371270188595553	0.13177480274212833	0.17405509819574672
4663	-0.03490686425676263	0.050502948347272876	0.06139248296010974	-0.010390246414093704	-0.05221695450953832	0.053240657009439515	0.03050506547719587	-0.0014357715071647464	0.03053883526902743
4664	-0.05972712708081665	0.04604038690552686	0.0754125117983656	-0.08368370939613	-0.01555067142804721	0.08511631218608463	0.0023511067282672954	0.02751530884800643	0.027615573936619255
4665	-0.10492543660922313	0.009266795153983485	0.1053338537226375	0.13650510722254328	-0.025291513995852496	0.13882832916246035	0.09728518804077786	-0.09929492243892997	0.13901039325993803
4666	-0.14572445762295835	0.10560589319636556	0.1799672809910389	0.0015116782209213734	-0.12105625249881188	0.12106569059853294	-0.15693708314223345	-0.06247814978550077	0.16891645054822743
4667	-0.01349633654538625	-0.06215629115031382	0.06360468245112862	0.08967800615749956	-0.034358314717489506	0.09603456970596881	-0.004753413108490517	-0.02955281387055786	0.029932653471548533
4668	0.026265145763366235	0.09471324224025439	0.09828761945246198	-0.0662108658929789	-0.07723223310684636	0.10172854364910712	0.002952446233182717	0.07168988889330229	0.07175065928821742
4669	-0.08365672742287501	-0.027446255824927743	0.08804399469533734	-0.11312145278387468	-0.11860040001558501	0.163897888832624	0.09976536724430633	0.06370489525609405	0.1183699378262117
4670	-0.07248126646251214	-0.0013796633070637606	0.07249439605135384	0.04071920682843192	-0.03250533378061053	0.05210230828788219	-0.09661535699176224	0.04095537155554982	0.10493745597211132
4671	-0.024018693984391017	0.0822839139455495	0.08571779368902595	-0.16150802684107704	0.08470517285313854	0.18237272011509323	-0.043698159121085	-0.03513203681972039	0.05606950259877337
4672	0.0026792361004070405	0.04694070515565146	0.04701710440458374	-0.21997983821396078	0.12374188611049641	0.2523948961425794	-0.00041200420068230296	-0.01762036641473243	0.017625182553687505
4673	0.015756555978190687	0.0569321741497314	0.05907234132577785	0.021396730802264733	-0.0990798897228274	0.10136392176959326	0.1166330444359235	0.09135751654140749	0.14815351120714504
4674	-0.07121210781040159	-0.07298194560536841	0.10196827292420528	0.0829288342724357	-0.08587656926109204	0.11938164306894192	0.039596742078301	0.03005813609403155	0.049713112240764155
4675	-0.07906533726522023	-0.061567691359794785	0.10020932180310359	0.16432597557193182	-0.07939278108826021	0.1824999724290268	-0.02245505569753745	0.0105792861280203	0.024822385488869354
4676	0.06131669043250288	0.005419579969451498	0.0615557338729762	-0.04603172057024843	0.022810906368843527	0.05137369704455363	-0.05851856583058572	0.13180617652643753	0.1442126579651974
4677	0.008831683942126396	0.0036875019256883443	0.009570596204289912	-0.046294994243461056	-0.07956785418930094	0.09205579782008272	-0.01907151925877802	-0.22055084060663604	0.22137388314598386
4678	0.007866314422574716	0.008194303133300643	0.011358939494302613	0.0774055240874242	0.03816885870809018	0.08630455917462852	-0.2111380824678304	0.007217373755106834	0.2112614028925143
4679	-0.008550477204428291	-0.02708847179825851	0.0284059142572193	-0.1553794616744183	0.1095632942009694	0.19012336139044092	0.10750597083120805	-0.005793470625535539	0.10766196202117766
4680	-0.07522399004507904	0.07002498242409934	0.10277230581142749	0.03938966041521352	-0.06478404664686474	0.07581898210586176	-0.1726199947288241	-0.18329004604527172	0.25177947406303214
4681	-0.13822711940634136	-0.007882235214751518	0.13845167449820037	0.128100522090502	-0.018849843121087864	0.12947996117372298	-0.043640196362237225	0.11767958047568504	0.12551075810251427
4682	-0.025416359999653644	-0.0715547801089281	0.07593469504823895	-0.11843072994681973	0.058166959878560014	0.1319440526028004	-0.09555503522105342	0.032272594978674796	0.10085774706364575
4683	-0.1175071773570827	0.041290593964851574	0.12455059165013681	0.05866772537787483	-0.07405763674232041	0.09447981562678467	-0.09755739971906215	-0.12709771866615321	0.16022258370805753
4684	0.027130052574430005	0.09241453224520471	0.09631451356255359	-0.06033878031426816	-0.006836444736442822	0.06072483335874996	-0.059362026810531494	-0.03713612879668847	0.07002101319645763
4685	-0.04187345893594005	-0.0012401943081661348	0.04189182074321747	-0.16288401012152443	0.08088735947938053	0.18186249112121886	0.017561603551708008	-0.007096417423131397	0.0189412000557168
4686	-0.0847047608289472	-0.06518212597848254	0.10688127082966367	-0.015152417543966927	0.056176992142515	0.05818462171061103	-0.14005153321194022	0.05473390752557236	0.15036699301386955
4687	-0.10087350110600088	0.019766027000295363	0.10279182384197083	-0.0975791841166434	0.11708407011012874	0.15241514572516518	0.17340972184917008	0.18724265291447198	0.25520725440758135
4688	0.028751167852374786	0.05195101829787197	0.05937624066123804	-0.17638360560496869	0.08892542451254913	0.19753204158046417	0.0022494744776849016	0.08521863153737601	0.08524831550552077
4689	0.0025499862164490715	-0.012213427957848622	0.012476788536544114	0.06260800634165675	0.02432211885943438	0.06716641961493397	0.12230915610164142	-0.26144655347280793	0.2886413518349467
4690	-0.05014124772910589	-0.01505840249666433	0.05235360741709316	0.10944734519622464	-0.09139867922805706	0.14259186489815898	-0.15876829267734752	-0.059062970227090665	0.1693983624824221
4691	-0.05693323066769332	-0.05685285176133745	0.08045893056496206	-0.1058999288345613	0.2142541931792811	0.2389971845484165	-0.030551518298357398	-0.0946497275654875	0.0994583641457865
4692	-0.12026698128495723	-0.05492971825205105	0.13221732388248508	-0.052992023340783116	-0.13802090722606208	0.1478442605218591	0.0032960401054800484	-0.01338895836393362	0.013788694153112579
4693	-0.046265218704433196	-0.003219444868426608	0.046377098734503366	0.062443222388072726	0.1584006773683889	0.17026429635414095	-0.06205962190984003	0.05577996676130462	0.08344340215669867
4694	-0.05589657473788456	-0.04730478589420655	0.07322683822154714	0.042361314401366645	-0.01634586478030844	0.045405597157482255	0.09342890877037137	0.14207264247462664	0.1700399856908529
4695	0.006043753657612999	0.012818094464076439	0.014171467953740626	0.022636164450014148	-0.05742609047176295	0.06172642714331672	0.012163391741182647	0.10811295513149094	0.10879503281820013
4696	-0.10516179975953673	-0.026167890614860072	0.10836864227208985	0.024990860320484084	-0.07864939348946659	0.08252436122636088	-0.028580570650575766	0.10757756536927908	0.11130939578262955
4697	-0.09517312419287947	-0.05149530142053213	0.10821131935719441	0.09066022544283413	-0.04664497839810064	0.10195602231896253	0.06833544482867661	-0.018808751292369107	0.07087666855257307
4698	-0.08845804510610779	-0.08913932867097396	0.125581231320234	0.007328837186961294	-0.02145494395235105	0.022672151960312713	-0.05353783816968854	0.01821916707284857	0.056552967779879844
4699	-0.05796261412467712	0.039488923805782714	0.07013586628469867	-0.027454846907353506	-0.12325141164191297	0.12627224196326958	-0.0731591073931637	0.05923448566510202	0.09413277477358051
4700	-0.027256652254458752	0.04397193568542443	0.051734478059062255	-0.07771656534954408	0.019178567877737696	0.08004799807347432	-0.04954737823739347	-0.05452392938410279	0.07367361512564699
4701	-0.09997694448691978	0.028460470094781132	0.10394896722409787	0.05371065373133258	-0.06861795727325833	0.087139304476234	0.053750404126137324	0.04195787093857964	0.06818774726753764
4702	0.10093569388278531	0.0246510436612642	0.10390230148167508	0.02542361273436233	-0.03397279588126785	0.04243242798211199	-0.04888530920784721	0.15272439390305464	0.16035745679388355
4703	-0.01868890428496797	-0.07970991096432518	0.08187151549417748	0.07102956981608916	0.005637638961086717	0.07125294914117061	0.003819847708337546	-0.08757436579428003	0.08765763389908066
4704	-0.03680160963443828	0.028632770499122988	0.04662825343223814	-0.07523053302098025	0.010487538879123622	0.07595802505569724	-0.09544227186624293	0.05119742630367738	0.10830698832074644
4705	-0.010087807850240401	0.0523476593740418	0.0533107991795666	0.1696765660059671	-0.19262991782057198	0.25670298457777546	0.10704622771761706	0.06503219866495838	0.125252072764368
4706	0.03295678315968282	-0.017066185146471506	0.03711339693005745	0.002596474791764652	-0.011726912048064813	0.012010917846997246	-0.02828968769704902	-0.22917312255158154	0.2309125950008764
4707	0.02901946538976645	-0.12662307593520097	0.1299058610332864	0.0039406971458570755	-0.018338748607500927	0.01875736640588127	0.11156716769680335	0.0017336074007299432	0.11158063587606275
4708	0.00888835164393089	-0.13419216882523097	0.13448621107372108	-0.05219635014784876	0.15142932129547004	0.16017271402072056	-0.12440965524300669	0.06920729787736205	0.14236366248860594
4709	0.028383341218923355	-0.10043987611652229	0.10437328572509433	-0.0023315287428834486	0.03316989355980228	0.03325173476749002	0.006045657325383019	0.10780969339857638	0.10797907187594734
4710	-0.14913447526144183	0.07068305938224434	0.16503692494450897	0.010000814939614746	-0.021618363778414376	0.023819528792826283	0.07244049771413397	0.03518320687425261	0.0805325012341471
4711	-0.03234148681311249	0.12763648757844676	0.13167021200957232	-0.01875307395776216	0.07873959423757539	0.08094196367498946	-0.010330816724553457	-0.0015854006759644706	0.010451759158135152
4712	-0.07633213616957872	-0.04229528363513792	0.08726675214529227	0.00791838863871057	0.08084194053208138	0.08122881402326544	0.200703625577646	-0.045772537978011014	0.20585691767089193
4713	-0.06758812047102825	-0.01162689317470485	0.06858089146185128	-0.08726487757759019	-0.0245844693628995	0.09066176146803649	-0.018583968676025648	0.012139045012445799	0.022197304015706226
4714	-0.08524011641745047	-0.043150997600318895	0.0955399709062298	0.05860381119831617	0.04187781082632134	0.07202886731424454	-0.009541227327933307	-0.035855559761116866	0.03710331770484041
4715	-0.04159400435973842	-0.00582602900968799	0.04200004538925719	0.07329560357373564	-0.010562424216990081	0.07405275355162608	0.17619598104235207	0.006046907996057913	0.17629971307914732
4716	-0.12774882272501345	0.05495535298466926	0.1390677983190088	-0.011398672188260042	0.009184186457071489	0.014638272047399184	0.029225195340503926	0.019085226963562785	0.034904984328048574
4717	-0.027306944705000367	-0.12372800957545989	0.12670552309440597	-0.04128420600340959	0.18659843369155132	0.19111086081505738	0.05402750052866296	0.032884721310568826	0.06324852337445086
4718	-0.03432019993245113	0.0326839696472287	0.04739322731471645	0.013041899669612526	-0.10084106210984342	0.10168092719105948	0.05244004435003899	0.059091640004166675	0.07900493762934116
4719	0.016360477798695414	-0.0792614443687124	0.08093232850484469	0.014425847955853785	-0.05399778689079094	0.05589155641372572	-0.0929439724925854	0.08760695786790801	0.1277245516319078
4720	0.007092765187072549	0.01595665984980555	0.01746202484139067	-0.09430437816247932	-0.01197391818712904	0.09506150881068513	0.11189207941890618	-0.17905457966776311	0.211140663863421
4721	-0.009574531540457211	-0.029165880077792274	0.0306972346463223	-0.06347947387267976	0.05162438157948652	0.08182127093009897	0.09827302653601097	-0.023309378939133395	0.10099957866781244
4722	-0.014259467715872064	-0.06877976775180134	0.07024235810059148	-0.0071040998947715095	-0.1473712959169739	0.1475424247312046	0.03847271630636315	0.0020042186806345876	0.03852488536660045
4723	0.004615489780013229	0.03074207058700251	0.031086615285129564	-0.06950382909526409	0.027119791533139717	0.07460740815565593	-0.06589647236073896	0.019652147498436322	0.06876446735698555
4724	-0.0030997448760590723	0.03794170671092631	0.038068116927878176	0.05949205324931872	-0.08272955742078951	0.10189938209262843	-0.09686612694835176	-0.16777566813658956	0.19373105421860798
4725	-0.060035020920434466	-0.02487382287203869	0.06498392725271811	0.015778087128625128	0.05279359200643975	0.05510092005022154	-0.035438693525964376	0.05858898730035146	0.0684731365698109
4726	0.017077166005489173	-0.030301230269544687	0.03478209531680066	-0.05074342557460093	0.0031526352655934986	0.050841266193545245	0.03803073388946911	0.10815178840973919	0.1146435609024624
4727	-0.12616328844051403	-0.05339723781494735	0.13699795748984867	0.11520654206257079	0.15273564840236603	0.19131316114398944	0.05147415211722712	-0.018109156834228445	0.05456674717659207
4728	-0.14946720903002	-0.03054457898363517	0.15255627774861058	-0.036518091473814726	0.10684999402090795	0.11291807750381673	0.007377620258171481	-0.08148271697134275	0.08181602804894485
4729	0.03353366656970253	0.051274010854645426	0.06126606713940663	0.14431352999460118	0.10660768621350869	0.17942015967917482	-0.030732845984422108	-0.08295325534872384	0.0884632714478319
4730	-0.028584970416877294	0.13817634327655967	0.14110209911626195	-0.05766996320554218	0.18992005611677695	0.19848287677159535	-0.10470110128102775	0.059070794548303274	0.12021513789048317
4731	-0.1517381416764561	-0.0005692892778670802	0.1517392095989239	0.07866648621825235	0.02956566066675689	0.08403894540383228	0.07818563831637351	-0.0846034504703432	0.11519868866626298
4732	0.1308201301223947	-0.01059598525148628	0.13124854798697774	0.00234269179995702	-0.031191677155926686	0.031279528907404354	-0.03458054764916636	0.012913591830555281	0.03691307532138781
4733	-0.08667228490722101	-0.018465291386776477	0.08861744724960798	0.016585951488153353	-0.08363891803159328	0.08526759288418406	0.025956334292354614	0.13099850530917637	0.13354527203587094
4734	-0.07636257190111675	0.012566251481931414	0.07738961857807783	0.03190822864461699	-0.12495818292461458	0.1289677577344764	0.027278864139028237	0.06770739586938965	0.07299608129296944
4735	-0.04202728083032466	0.15724322924742087	0.1627627889849149	-0.07156990755088596	-0.09284573580790094	0.11722876065434157	0.0152308533624615	0.044309218248964284	0.046853876210865994
4736	0.1038694627463067	0.04988257362720803	0.11522645721743	0.015920658326771357	-0.04972337572615033	0.05220997467114602	0.2944150965791202	0.04199652897982288	0.2973952883622163
4737	-0.17862390906320233	0.09045257868843613	0.2002203033670834	0.027082114690947876	-0.04992156525022606	0.05679439772694339	0.05895246406832552	-0.024613985212772665	0.06388459350877802
4738	-0.0064786133263033015	0.04698525783122459	0.04742981007866683	-0.031961914597260555	-0.0017261842197141479	0.032008494133322914	-0.11351411991354197	0.07701704100491807	0.13717536231007088
4739	-0.07323594939740906	0.00785085624878123	0.07365555123667794	0.02538991953946685	-0.14831308628358125	0.1504706601872326	0.2638593481869025	0.10627863141904892	0.28445896562056733
4740	-0.03119516969201468	-0.041187747049383085	0.05166787318167409	0.04131467959373722	-0.061310345427803066	0.07393146289915883	-0.034700579110958446	0.04595862065969929	0.057587542086618204
4741	-0.10311113829709731	0.0035772420305732375	0.10317317239218937	-0.14689385033722807	-0.01962621413983091	0.14819916176672007	0.0031300245027246643	0.07062841184795794	0.07069773414723009
4742	0.03574868802293377	0.11944713954555754	0.12468194673238361	-0.09825696628322693	0.04988921523842603	0.11019693834353654	-0.03189479798909445	-0.07849687280121949	0.08472919908942828
4743	0.036956579319428876	0.027840713286062503	0.04626979653369977	-0.038754934795217695	0.03624057477501076	0.05305962901307096	-0.007601640696078314	-0.0021702708871495337	0.00790537899128706
4744	-0.0678690975967137	0.09526398336219453	0.11696769184105808	-0.010721279233909427	-0.17712964022738545	0.17745381166797872	-0.07369677996387233	-0.00970243316712624	0.07433271545158272
4745	0.05182178116898184	0.02483906012561881	0.05746717246785287	0.01702319089542624	0.09575449144656789	0.09725590810050035	0.12796255475079443	0.04206217972574504	0.13469833845163398
4746	-0.013858852320596082	0.16127459931732946	0.1618689722355994	0.028939115746831143	-0.026977547526261834	0.039563373096087324	-0.015486823155033384	-0.00628079698789234	0.016711974815634318
4747	-0.1465972611059969	0.11405043449652498	0.1857370683860009	0.07378480959052523	-0.10648285061917047	0.12954842956321252	-0.0667093311222397	0.15043187250529927	0.16455966432946814
4748	0.0944056105624425	0.012985410689306073	0.0952944919522503	0.005542687949354578	-0.15609092406716638	0.15618930170099943	-0.030377055187717453	-0.18876453825171044	0.19119313895445905
4749	-0.13200690747998203	0.08735051395977315	0.1582906690600083	-0.027531186961672692	-0.05608248214914668	0.062475683745981773	-0.11607507117152402	-0.10794558105667697	0.15851079022305703
4750	-0.05261879539125212	-0.0504403065217787	0.072890068942466	0.04288717550132132	-0.01652305300792787	0.04595999459512511	0.017157126287865147	-0.017081672550612107	0.024210545627558425
4751	-0.054439358621176805	0.04543095288549834	0.07090567852555581	0.22677851956225212	-0.12103491689062754	0.25705631297746395	0.034031319106886906	0.008437168451039057	0.0350616099405885
4752	0.034327037987050765	0.027943955982145684	0.044262966607498434	-0.014353672458394863	0.05092147477857724	0.05290580787274835	-0.15252091407834267	0.020431138924397626	0.15388326962032367
4753	-0.09276193020867284	-0.005539134556228828	0.09292716345434576	0.0076196026239732885	0.08393446366836506	0.08427960925065656	-0.008246588537485952	-0.0637526932598795	0.06428384027416906
4754	0.0800684819252749	-0.09530008133281663	0.1244711504721457	0.04614464609282244	-0.1257452378833246	0.1339447394016119	-0.017331024715093814	-0.19031586435709444	0.19110335591941643
4755	-0.07170130197832227	0.046570045330297793	0.08549763638518057	0.01117992724559276	0.05520439755189312	0.05632509460519538	0.032080319714397884	0.04450296056355839	0.05486037196282594
4756	-0.01247787568777533	0.02335905891125824	0.02648288154448469	0.08270447950605336	-0.10439374338128027	0.1331844006913865	-0.02392783337522482	-0.021497455712524562	0.03216647030907305
4757	-0.047105370297553385	0.015544763498818623	0.04960398757261183	-0.23261330427964852	0.05708030832204788	0.23951432300811656	0.01447882377496458	-0.025960155726265626	0.029724838489694805
4758	-0.012762824853810957	-0.02605958625046241	0.029017093820614497	0.06147202436508327	0.020558687429385467	0.06481874272431211	0.001509940502711884	-0.06513311513194261	0.0651506147869122
4759	-0.08247071598033602	-0.003260994057668137	0.08253516266751644	-0.011046485268220885	-0.013635437748048465	0.01754850419158072	0.051425226014846	0.0043894308131458325	0.05161221728952737
4760	-0.13863676935075528	-0.00859419566598937	0.1389028941928851	-0.059699401171807685	0.02984675670630134	0.06674464312705235	0.18834146063390306	-0.13417373534811364	0.2312468314398658
4761	-0.13520178809517833	-0.06250933998013407	0.14895281497469423	0.1569046019787601	-0.01284344195334483	0.15742937503313054	-0.045286049357536204	0.0073470818962499355	0.04587816342012187
4762	-0.15869097026085358	-0.03893539115590682	0.1633976399058278	0.153848223675899	0.19025068541023712	0.24467243250373438	-0.05013209266998284	0.0005108728161288831	0.05013469563591672
4763	-0.04305305802177985	-0.11448846558461076	0.12231588023206695	0.06483046543030933	-0.09609705033386602	0.11592080197609105	-0.04206678045764375	0.014685785126640151	0.04455655173885703
4764	-0.08681132639975328	-0.04059004406087598	0.09583192614232666	0.0006336922736256799	-0.05005554963244843	0.05005956067430238	0.012246280358107873	0.018421578049254473	0.022120712475735337
4765	0.13724292625359194	0.08945483350779417	0.1638224283929281	0.007135101854505695	0.1275079703760319	0.12770744766022535	0.08033487344915476	0.030809531406946047	0.08604021802394102
4766	-0.0647326245953399	-0.03093509785113838	0.07174463719373533	-0.02228084363800124	-0.10134107668924625	0.10376150450796648	-0.022823278892863143	0.16069842789480962	0.16231108029732516
4767	0.045975093745217084	-0.021892776516504262	0.05092153678438132	-0.0328954721086665	-0.020020078579354665	0.03850864359563436	0.040644055059402016	0.09680435577933755	0.10499058295639788
4768	0.034402893552670406	-0.035626290941280614	0.049525666992269214	0.04160099100795239	0.11775483716179856	0.12488732572941673	-0.12312614106829729	-0.050565394954196825	0.1331048676091305
4769	-0.024738267037127396	0.02002488850196844	0.031827315556240236	-0.0772098216510981	-0.058448215015601795	0.0968377529577406	-0.041828951744849296	-0.09036259377479584	0.09957439207839383
4770	0.04419640500396721	-0.06455124007901332	0.07823161004998627	-0.20174919643292916	-0.11030866736855315	0.22993638328450489	0.15002946732687722	0.004720647960700735	0.15010371608842796
4771	-0.02383029337648689	-0.09026372832369944	0.09335643273660393	0.1410901559142858	-0.020499282128530937	0.1425715703206729	-0.028622622634725807	-0.009392355375501113	0.030124257102700853
4772	0.04107136689991968	0.04195394655142895	0.058711079110062146	0.03284576937892498	0.01328389923294669	0.035430305459092606	-0.014555884764508547	0.05551592402817259	0.05739243505880791
4773	-0.1210755544981098	0.06668568600323695	0.13822543403710863	0.07556973863650582	0.015642914784741075	0.07717179653573235	0.009801529631828999	0.11134556345424886	0.11177613557494184
4774	-0.03341541198420619	-0.16419331510970336	0.167559047755675	0.03420776122433441	-0.07589988198269079	0.08325240544853625	-0.04084478493425088	-0.09426407558725733	0.10273272313457563
4775	-0.05171449549190942	0.028758607622305976	0.059173022200631906	0.04389465459042366	-0.002526253577926367	0.04396729078249633	0.04071658864035901	0.1186754350733383	0.12546592955999786
4776	-0.15808103645571425	0.075357726892969	0.17512395921000692	-0.18347643416561277	0.005413318605242702	0.18355627451125253	-0.04660709290757663	0.09181340044568582	0.10296563315347185
4777	0.09143720632300277	0.017049609290474943	0.09301318120090953	0.08753077954056665	-0.08616432378518218	0.12282478601787586	0.013247179095172364	-0.048042277385742356	0.04983521014692507
4778	-0.05378246094034708	-0.09926474062884699	0.11289836950510944	-0.11880778571403024	-0.08619008616218805	0.1467788162471558	-0.06202749788881642	-0.04255166299150646	0.07522004066530319
4779	-0.15185337971870924	-0.05761307924631707	0.16241525738746623	-0.023074820772051474	0.08138620004765552	0.08459409501767427	0.06477264611489218	-0.18992846260740456	0.20066967033694286
4780	-0.15414091704503835	-0.017826240196733893	0.1551682865376719	0.09015806338691872	0.0061829093863896645	0.09036982218727643	0.14078916534476008	0.11845234569745164	0.1839906173686658
4781	0.07587184860961707	-0.11183834711970028	0.13514567435884592	0.15133864828272037	-0.07100681670815821	0.16716864084829702	-0.1069163368541204	0.090787571348299	0.14026220516456395
4782	-0.13102081478365843	-0.05489458777387514	0.14205586814150767	0.05123655322935035	-0.1303202599721207	0.14003054861716846	0.041308012367078185	0.1368993151535418	0.14299571453448334
4783	0.002637374498908975	-0.04495961380702972	0.04503690284560822	-0.1934949381390988	-0.05782339038104956	0.20195008185344449	-0.002792224067358479	-0.032529636359334514	0.03264925354296594
4784	0.036934000245452396	-0.12451373485753285	0.12987605838761457	0.02938392450609583	0.036411031499078685	0.04678865497326077	-0.07447577514499694	-0.1773192663471591	0.19232462999143635
4785	-0.05729381601572095	-0.06456736674035864	0.08632222310290238	-0.06166464512254248	0.032331368828628415	0.06962647390484389	0.059020494593272466	-0.02640518471132762	0.06465796595682419
4786	-0.04976304296693727	0.14077536282555767	0.14931196611121508	0.04811105741499993	-0.046006949316067434	0.0665681097144918	0.005200554433818376	-0.07158672767525621	0.07177538119488047
4787	-0.20040479920445167	0.030445177651899222	0.20270419923236	-0.07774782141355804	-0.058540165276356325	0.09732252917561086	0.00783411748617514	-0.08103084736350975	0.08140867043033936
4788	0.035196579445335004	-0.05791884619556702	0.06777456712718663	0.05193661290322581	-0.009365827419354837	0.052774335458711935	0.1282807705500836	0.0028255955525279862	0.128311885977682
4789	0.07937361423604009	0.07035909183882184	0.10606871565770688	-0.04228238687280203	0.09749685600897637	0.10627058469443165	0.14636338066535626	-0.015259157533512412	0.14715665492401125
4790	-0.005812333013385483	-0.01664530383461013	0.017630920418542462	0.018538193431875117	-0.1648487265342548	0.16588781527189736	-0.11107086923565153	0.0265825647782985	0.11420757743230367
4791	-0.14121173247232344	0.029005853925361574	0.1441599561243498	-0.016434868229660077	0.004325343318986417	0.016994513483868566	-0.020918949796912695	0.09013873925310655	0.09253428972410867
4792	-0.055834371649618963	0.13226998477136115	0.14357167523200348	-0.0253131346956009	-0.041917845365402676	0.048967954298657856	-0.0021537973495020556	-0.07237792122384412	0.07240996011397677
4793	0.10924788745678808	-0.05290847146619717	0.12138536677318412	-0.004669113272098471	-0.14403719336085183	0.14411285053741427	0.011295847063849488	0.1469132294111263	0.14734684637580847
4794	-0.08222606746706759	-0.01940595083369093	0.0844850110898873	-0.034314881509515865	0.006775244509556561	0.03497735025950923	0.13228706364373805	-0.07928536565245488	0.1542272233236593
4795	-0.002895524066746479	-0.019798810967002672	0.02000942216377608	0.203692368132108	0.01895842077517402	0.20457273169597837	0.05735240098093811	0.1770814669798105	0.186137432683488
4796	0.04161986548108636	0.034587381356197676	0.054115618371619614	-0.04302932016380196	0.20674513763332295	0.21117545863281706	-0.028711343607359004	0.025172327153597802	0.038183599962124996
4797	-0.1270408117864463	-0.06218614018799702	0.14144427839555934	0.06201157332801075	0.04557082160158237	0.07695540921896589	-0.15348383761659018	0.005606248605703356	0.15358619219495215
4798	-0.09825008296066874	0.0907619739898551	0.13375655021087163	-0.10925947900379719	-0.0061239582169979895	0.10943096735579345	0.051021255093374046	0.019689219069735774	0.05468851633459436
4799	-0.030379680612829457	0.03558315223995543	0.046787666296465046	0.11155860083827922	0.10929960611601328	0.15617850466088526	0.08095112032016097	-0.07489385132593751	0.11028224175959069
4800	-0.1948766662315708	0.004838555810599573	0.19493672476950907	-0.04795001911951981	0.05141484446533754	0.07030427131374853	0.04437631234703501	0.046532494484820046	0.0643003121337791
4801	-0.06843120975316297	0.022529519462741173	0.07204449816261767	0.015332628594373562	0.066888413599823	0.06862324222531306	0.1184028467969157	-0.10809092551056507	0.16032118483639154
4802	0.0522933976566689	0.025414245267884626	0.05814192378150812	-0.11738294890556163	-0.05799383676724505	0.13092762045019973	0.07081461646249056	0.11111207154431588	0.13175963853775102
4803	-0.08134235658811864	-0.004985926966188596	0.0814950209707367	-0.1814939758276439	-0.01892704469537062	0.18247820769238707	0.10417880286692716	0.07986381402666361	0.13126862442210468
4804	0.040174484470759955	0.007739297787033672	0.040913151097510404	-0.026691401762587063	0.010854658471262792	0.028814137824678926	0.07648426440769863	0.10587930945337315	0.13061497185357393
4805	0.02150163324034737	-0.035856938364893516	0.04180957140304339	-0.14780306160736764	0.07167593634871104	0.16426559247747471	-0.005688765574629928	0.037266445806251776	0.03769814367834834
4806	0.02327693902176152	-0.10511438341291374	0.10766080758799758	0.0353766404319158	-0.014397552233905755	0.038194190639115576	-0.05233242792219766	-0.07388968342632779	0.09054484153763234
4807	-0.08453612751122226	-0.036463606076491836	0.09206493047135376	0.1272218979787771	0.05226712598518603	0.13754004429283015	0.08767183239147906	-0.10647254557747164	0.13792299719998247
4808	0.02667905939372411	0.002201658758262411	0.026769749931997728	0.09468296838281362	0.03783375728072828	0.10196204044524582	-0.09168337860364362	-0.16980427994821415	0.19297496055424015
4809	-0.0519658888951394	-0.03753596646394187	0.06410462063723754	0.059236842913760794	0.05689707386226481	0.08213574479164104	-0.02564456374737556	-0.02658969374066983	0.036941243387517766
4810	-0.1664050287568205	0.07372408199380623	0.18200514789804087	-0.0003796639075895336	-0.07355392314965882	0.07355490300033468	0.04579104768319949	0.0021636154617135713	0.04584213432848885
4811	-0.062330851042106804	0.13765587621319958	0.15111014276896517	-0.04120383543934716	0.03014912474838492	0.051056104218853954	-0.07467211994882798	-0.005849751994020678	0.07490090183731905
4812	-0.03168186132101272	-0.048771059748523235	0.05815803130916577	-0.05270384516674467	-0.05094717613490542	0.07330286523377699	0.08375366813437689	0.217803875814004	0.2333521057234441
4813	-0.036065980755232756	0.010911369259637026	0.03768040534491331	-0.046453030674720334	-0.1799181023908818	0.18581821123561149	0.08615439708463765	-0.013243103787301409	0.08716627750993304
4814	0.012235067791864975	-0.01850565132184138	0.02218458957738685	0.026123562368370247	-0.04203667654461817	0.04949265284596272	0.1615463763858358	0.017925092147859145	0.16253781299101872
4815	-0.034115488786855636	0.0035806517794236695	0.03430288096256002	0.06158622278947742	-0.12526572360490676	0.13958640459491764	0.12377710044385642	0.08571109721854614	0.1505561781551843
4816	-0.006691525579683474	-0.022548514728056322	0.023520459838721926	-0.0477028983035153	-0.04896086047497673	0.06835738705513592	-0.004128932503767254	-0.09250934054251085	0.09260143719851711
4817	-0.11615283704992409	0.05148060582329218	0.12705012526825543	0.08618484210450479	-0.07420774879369751	0.11373045761627329	-0.054415837588798664	-0.009541505665405752	0.055246028914787026
4818	-0.08599047205285314	0.08279959184964353	0.11937392384578834	0.1009408712250376	0.00830155694280669	0.10128166335198235	-0.0851538205745725	-0.19638327673596065	0.2140503785093579
4819	0.06444799978873332	0.043273283715007126	0.0776280990379648	-0.13950893492865665	0.11605233428373424	0.18146869486947811	0.05073711743304452	0.02470058731958773	0.056430258721249266
4820	-0.18051870366976414	0.02667779307225275	0.1824793331252009	-0.054666867232075624	0.09498487933903844	0.10959285412845618	0.06238464842793394	-0.022865094910826417	0.0664428846811908
4821	0.011418745639880986	-0.10408635869486661	0.10471082951798605	-0.05212838740353807	0.05205531744018226	0.07366902230307859	0.08047383105286395	0.11499859612572451	0.14035923409313827
4822	0.016049514444871894	-0.02677089911373386	0.031213265661796233	0.03260596302517408	-0.0467806340020599	0.057022596770348	0.0922466457657692	0.03916017751199036	0.10021458555422909
4823	0.021084277922392012	-0.059723990122388194	0.06333641742037349	-0.07196426168250433	0.09373425918319908	0.11817345854349487	0.06883593362427068	-0.0690796155311996	0.09752117226460802
4824	-0.10422619908344642	-0.034812976908188915	0.10988650479741498	0.012293392705808889	-0.02043760686302205	0.023850016320889202	-0.10409138154891838	0.024090045336619077	0.10684262256741392
4825	-0.03803244779481848	-0.006146836495970886	0.038525974149575926	0.017223937080664147	-0.19822956313238915	0.19897644008328355	-0.11189247326413262	-0.07181808984788729	0.13295775119399336
4826	0.06760123707139187	0.04888677703342309	0.0834256808320924	0.05056427973527539	0.004442963824524332	0.050759100786885634	0.06821819330520963	0.11316094148460633	0.13213296551394524
4827	-0.08802219636340608	-0.044902039943954974	0.09881346185498485	-0.13602859587923444	-0.08948541196777071	0.16282327183765138	-0.022600076805035414	-0.05661186762683368	0.06095627143938217
4828	0.009860753633529557	0.1252435802689364	0.12563116198142354	0.01764408250327119	-0.05864710786980598	0.06124374995764792	0.04396998331952979	-0.0006316279429126531	0.043974519746985255
4829	-0.04408176876646546	0.059882615800180075	0.07435812001827444	-0.010410085015667541	0.10236859171931988	0.10289654241338837	0.10460610577863953	0.04484508848903066	0.11381352875542045
4830	-0.09471158644090348	0.18248594524466916	0.20560010899314504	-0.048375616155936656	0.04520386093149658	0.06620867980544999	-0.022805530842404168	0.10161995685435882	0.1041475293422057
4831	0.04803386007586181	-0.07767087116218724	0.09132368773150021	-0.008277481300949659	0.06901385270470908	0.06950847834498215	-0.1231039780819443	0.059934865489366336	0.13691887204044687
4832	-0.056294040624144684	0.1525158080115502	0.16257333946009997	0.09306046293625614	-0.13948854076531103	0.1676821480263959	-0.13296937159200167	0.053538774158615916	0.14334313419197695
4833	-0.1296692019382585	0.08970071821181608	0.15767155982935063	0.0612087353555134	-0.012498866178460452	0.06247184117319048	0.09056679687663431	-0.026821149799106613	0.09445485044739448
4834	-0.04252716740498554	-0.07923024269496949	0.08992214034927899	-0.038650543962785076	0.17832981095363243	0.18247023325292663	-0.07744217093442575	-0.08601535203917657	0.11574079067234806
4835	-0.011673902645064769	-0.0457490217226495	0.04721496575817783	-0.18415301634388692	-0.1846475968629559	0.26078164900126033	-0.18475169833354677	0.12752494997610697	0.2244900953350469
4836	-0.09350200630636385	0.06043235756966906	0.11133146466630016	-0.07521303258145363	0.045244882392316194	0.08777300070519026	-0.060719174973729	-0.038023123467915074	0.07164199974698245
4837	-0.11321668244435053	0.013917866628405133	0.11406894492012706	-0.0013219628575396943	-0.0628033714087798	0.06281728302072491	0.03117781768456432	-0.0453219943474816	0.05501035799924489
4838	-0.04666224907360228	-0.017294107114918494	0.049763959142226324	-0.06856471063748752	-0.022289308102772177	0.07209669063488768	-0.028127753211818988	-0.06883449980965449	0.07435965885337505
4839	-0.18562794047741074	0.025052265599363802	0.1873108333694189	0.09037239022947911	0.11970560608798368	0.14998866972101849	-0.07882650311082959	-0.03231678386205762	0.08519385019981533
4840	-0.19294348712882706	-0.05680253294337805	0.20113109400143828	-0.10030888464562505	-0.16476298421710078	0.1928956020933964	-0.13989078461482277	0.05912085676633307	0.1518706927782184
4841	-0.027147339026431416	0.03979859753596501	0.048175786262869925	-0.003364017594562297	-0.04551231873617479	0.0456364741311124	0.013412398702441656	-0.029404483121736814	0.032318973786458066
4842	-0.099932568439558	-0.08204628910142232	0.12929853746365855	0.06654152070535277	0.14371511736135792	0.15837237428279521	0.016222948961682186	-0.11846538699622183	0.11957103323622303
4843	-0.12607260150726993	0.006065575261551428	0.1262184299302777	0.048629149867032685	0.08386476267148825	0.09694376016400114	-0.019863246174784233	-0.03561075177148872	0.04077590207868696
4844	0.009311988178067852	-0.007508593477413132	0.011962111010918033	0.16104327436198512	0.11593509291150023	0.19843357071228598	0.09547797901521468	-0.06441327467327924	0.11517427851289147
4845	-0.058925358850079115	-0.015620578461825753	0.06096064621616681	0.1258710147170958	0.048888850667629845	0.13503196682827795	-0.05377755113147344	-0.10613331774580094	0.11898027627060456
4846	-0.12711258212159784	0.009436864401331945	0.1274623981547071	-0.0031338486916233244	-0.04507642938912375	0.04518523535508749	0.029680807000435166	-0.12632450938756676	0.12976452510685085
4847	-0.06412233145741883	-0.014291006750750103	0.06569555742578846	-0.00435585146904572	-0.09901780864152218	0.09911357056523336	-0.09593167133038223	0.07331290701669713	0.12073801348158483
4848	-0.07941576876392657	-0.07887944452313964	0.11193226119687084	-0.07519632974506767	0.05138460626625277	0.0910761536751897	-0.033427514347976306	-0.0019736829845430587	0.03348573039382054
4849	0.09026166974677095	-0.07096614901671994	0.11481882829805592	0.08967144366884539	-0.06524158751741732	0.11089378950801408	0.1836542467745282	-0.10600282269766366	0.21205065616071933
4850	-0.13201121568046778	-0.02314799007631482	0.13402533532884053	0.08253954893406093	0.02002754591635531	0.08493456147923506	0.045952424073993116	-0.10155630359161395	0.11146886595578229
4851	0.0758845342969701	0.01770865713427726	0.07792341806522235	0.04023960343393281	-0.04650905223797395	0.06150054979099591	0.09661280536484113	-0.01748459204853904	0.09818220368054746
4852	0.03650584183842988	-0.02548966293628116	0.044524144067434726	-0.01766120965620655	-0.007656485694807042	0.019249418165629535	0.08615821795003889	0.1474127955857056	0.17074475342662634
4853	-0.07262410333997123	-0.1438154146305093	0.16111217791116886	0.03106055959813298	0.02727979059543071	0.041339392079222936	0.15554827580030234	0.09536091281241518	0.18245265083539888
4854	0.1336176926109377	0.08997384785879818	0.16108687431690144	0.019250654047852884	0.09287142590012651	0.09484560838537967	0.11183719115226366	-0.06431638489859001	0.12901222690602443
4855	-0.09261161404182901	0.06014183987843598	0.1104262285844995	0.13666861412110934	-0.04765197259278727	0.14473776486379925	-0.03933080999870198	-0.07373438565869529	0.08356836867870047
4856	-0.11683643984280899	0.16376820410497242	0.20117350310344112	-0.022568028925314353	-0.017597263385686537	0.028617819767394043	0.02443395479383987	0.05286849604298275	0.058241703449626994
4857	-0.12740981354888617	-0.0025726859380180295	0.12743578501150143	0.029415480611466937	0.05350878518201014	0.06106112176547443	0.09097995959560624	0.003979151361972061	0.09106693523765709
4858	-0.12513375059628448	-0.03822033693866578	0.13084055064848307	0.05981337281079146	-0.03627524125608151	0.06995378971285005	0.17439125313773765	-0.09282186349281568	0.19755558082025776
4859	-0.04504495176684975	0.011703547717049175	0.046540527595237545	0.04533470038147618	-0.007871087482514144	0.04601292293297185	-0.022220442888708593	0.05665212888200774	0.06085402031940023
4860	0.01440841293906534	-0.01761666212622814	0.022758496169393676	0.09067134999441417	0.02019588160687647	0.09289331161977445	-0.056921683074864844	-0.0024448255077581483	0.05697416235311178
4861	-0.04599645066872416	-0.06172409854522485	0.07697751499847863	0.002610573186225571	-0.005884752168093354	0.006437810220915134	0.021253739895432073	0.11309960591057824	0.11507928708794989
4862	-0.01873973640653098	0.03847737050393634	0.042798198110241194	-0.024185330109452	-0.13116798021373596	0.13337904342832196	0.026046942742280508	-0.11255054424477838	0.1155251844232047
4863	-0.007599055498608874	-0.007021079220969395	0.01034607161670873	-0.04342282657225438	0.1782037644810327	0.1834178931913009	-0.0225826851602309	-0.07090281477395943	0.07441227594904293
4864	-0.015955027047605923	0.004147268942554709	0.016485227562023988	0.1260617870010035	-0.051740224796325174	0.13626674210481676	0.09072336673047322	-0.022412375856348726	0.09345075635027347
4865	-0.03156679281288113	0.04884400865301716	0.05815668138561019	-0.04333655633351499	0.017291848792813296	0.046659030739198144	0.023945269011383247	-0.0186721169349577	0.03036484577369437
4866	-0.008289754765782163	0.024952350161254272	0.026293341602897383	0.018305629048114735	0.02483746096460791	0.030854424674843697	-0.05017482743048835	0.13748202203273413	0.14635169862317443
4867	-0.07892332304896084	-0.07366504014837459	0.1079603124354143	-0.211942416522765	-0.05635962628559527	0.21930799209459095	0.14407445443431566	0.06234754375927686	0.15698619249271778
4868	-0.05398026824087727	0.04462719441832692	0.0700389594512098	0.10757630608254208	-0.09091511389478657	0.14084821463144925	0.055988559320611024	0.15830946360552098	0.16791844759247077
4869	-0.032277061990553566	0.06510864374403055	0.07267010541432513	0.04847302761323114	0.021215382468407658	0.052912445221080906	-0.07222921239722735	0.016971916971916974	0.07419639539240047
4870	0.06724104818868677	-0.03041287233438913	0.07379906073346157	0.1809297469191427	0.050828394632680615	0.1879337623237521	8.804921276069572e-05	-0.020502831830943574	0.020503020893317667
4871	0.019325304321453844	-0.017219056439959326	0.025883649120618742	-0.05691770049257573	0.033740886701103236	0.06616700132799763	0.03648692429243917	0.0007253993861325523	0.03649413444091514
4872	-0.09229705502680609	0.048101572611904	0.10407933346423555	0.10289524637078874	0.06147323781368947	0.11985987941343733	0.06535550869770239	-0.05961348130496489	0.08845964995653584
4873	-0.1089234744932764	-0.03826357426596803	0.11544879562513714	0.017518331689195796	0.10533660383395099	0.1067833884667621	0.025569838166802958	0.06481740680815519	0.06967863983467514
4874	-0.13339503836910632	0.021301296260765837	0.1350850897911545	0.025923933075323168	-0.06007570821156833	0.06543042887843036	0.027787901262842814	0.04200570170065672	0.05036513111228895
4875	-0.05261909430859468	-0.1324428501015687	0.1425127279539739	0.04627663984268747	-0.016349592159039132	0.04907989974415925	-0.05442025785653223	-0.0932824392610172	0.10799619409801821
4876	-0.023079012441599482	-0.10203974683925657	0.10461716279033317	-0.0698177163023226	0.054609711536546375	0.08863822033285872	-0.06507468508848838	0.13362212003550078	0.14862565593513022
4877	0.00037204799280799404	-0.17427524240912437	0.17427563953825564	0.06889302441989345	-0.00035252565340198076	0.06889392635099513	-0.21380920888146188	0.06717341470297779	0.22411301935714226
4878	-0.008843375393006994	-0.11455935097106541	0.11490017486171807	0.047178669904213384	0.03210996852323872	0.057069054420886556	0.04107702906313239	0.007451068686079332	0.04174734412172941
4879	0.0179422805698726	-0.1819242313189001	0.1828068690531641	-0.1509977971827307	-0.05838373008099906	0.16189192287513304	0.027551930798742776	-0.1424538273593171	0.14509376906006968
4880	0.0555844010491433	-0.0009767308512691746	0.05559298195948679	0.009387327581430183	-0.09915437371641221	0.09959774970457423	-0.09513000973831277	0.10279760769609503	0.14006093995419186
4881	-0.10430511138815114	0.005642875855963287	0.10445763882847645	0.06264335972854349	-0.005295683718123809	0.06286680192376662	0.06707825352736262	-0.20063022843576855	0.21154663944026575
4882	0.03625505631439178	0.020818543281534034	0.04180718661575812	0.03442939818808881	0.03883196076560657	0.051897058071682454	0.012095203960484757	-0.06174014919020631	0.06291375033229746
4883	0.07106339237643208	0.1526516757953373	0.16838212452386836	-0.05313474663703822	0.04950322738515668	0.0726214212318154	0.22958015831815867	0.17410693872500893	0.2881323918020756
4884	-0.05934090603669729	0.05565331073381376	0.08135498832210945	-0.09269266484135491	-0.056680367884527405	0.10864894946071554	-0.006580562088950665	-0.04481197969848144	0.045292574688392886
4885	-0.033961260393306186	-0.1216858408154343	0.12633610355896355	0.09132587489586201	-0.10050642510906004	0.13580116683481674	0.19286575430380423	-0.055184090890170595	0.2006052917311754
4886	-0.18795422925218755	-0.04523866327903447	0.19332182739943704	0.025481119164034834	-0.02130025458740257	0.033211267355220085	-0.11127358410859627	-0.13187161458088864	0.17254545271476524
4887	-0.033627257769428175	0.08097978904974153	0.08768419868843076	0.05329968784139642	0.07762861609685746	0.09416506125471157	-0.11983885883688584	-0.10870499095536335	0.16179656098302175
4888	-0.09409568195856029	0.018534938193369325	0.09590381273483631	-0.024157872169983607	-0.1024956902407995	0.10530417515805911	-0.023586775608477814	-0.09373103806275318	0.09665321246562872
4889	-0.03811000314391807	0.07432183678971205	0.08352309718530582	-0.06750859147945622	-0.0019890256332557405	0.06753788674891936	-0.0774317025586722	0.028228553999148257	0.08241674479144097
4890	-0.10150246200801556	0.12385447606102988	0.16013332268469566	0.0073647119290556505	0.18575857635342607	0.18590451223854038	0.10667620474097084	0.16719562165489504	0.19832848650283283
4891	-0.08029027797436931	-0.0289015893063888	0.08533364284757017	-0.1619980250678883	-0.05743974425879111	0.17187985439373482	0.02639253572915926	-0.005832604317971743	0.02702933989843205
4892	-0.0680332026708439	0.07928714054368505	0.10447472096754404	0.14591747629810092	0.1084693929965658	0.18181726844898502	-0.05289335894347288	-0.13707443068802413	0.14692551503659598
4893	-0.1458045665641087	-0.033889366609174555	0.14969121817968695	-0.21606978501013185	0.033426434999728194	0.2186400662072614	0.10111997942268511	0.02155853733212936	0.10339255664865375
4894	0.09618331691799564	0.11972642317856091	0.15357619236222597	0.031895090408994714	0.1316088527053763	0.13541856188360363	0.044091437605253345	0.08331063440216101	0.09425877505351149
4895	0.06923355821946368	0.02363923114402223	0.07315804011049215	-0.07326690465186697	-0.05880133547944987	0.09394485814259648	0.06518435646740918	-0.062481984254331546	0.090293957075924
4896	-0.18311734164871127	-0.026545199449581596	0.18503137146524345	-0.012926337501611448	0.13893773365992007	0.13953775129247445	-0.027423984542924097	0.05356960421877861	0.0601812049095656
4897	-0.10836940037106323	0.020855778039523626	0.11035801019598747	-0.0729545887363446	-0.13433683627361023	0.1528684323125345	0.12686943960736538	0.12728540617580306	0.17971485562308445
4898	-0.07024390691375362	0.047521402731610665	0.08480855013551415	-0.07677941637180304	-0.06373705787271501	0.09978723026852944	-0.029497351229009972	-0.11483719447711481	0.11856506637666199
4899	-0.04004780291623894	-0.15781688242985617	0.16281890215296552	-0.017894996018074035	0.10308128053305167	0.10462304372756788	-0.06602905106067472	0.11925697571277276	0.136316036621265
4900	0.025744554149195572	0.08896975820147805	0.0926196520333041	0.06461669849251053	0.019646813097534216	0.06753750801563126	-0.03006355619203555	0.08943436972120876	0.09435212715324197
4901	-0.08521381889980688	0.13090036377281397	0.15619315019341953	0.09304584680315381	0.10385156271056917	0.13943699898069825	-0.01487057591860206	0.025882362563592134	0.02985013768852906
4902	-0.04634999713932373	0.04974099877210972	0.0679888902223175	0.034356302372315815	-0.026557250919477762	0.04342399209075665	-0.06090349283358852	-0.12526300979436564	0.13928408761259956
4903	-0.11625849267765116	0.08427371381470336	0.14359002736890186	0.07374664077298121	0.03728393246671544	0.08263569837232412	0.040209512853804384	0.010428993802115554	0.04153996672681413
4904	-0.09870260845531754	-0.08432361429027169	0.129817860261438	0.03608513664826108	-0.057351101371688716	0.06775902829490245	-0.09481757898876668	-0.09405145762305736	0.13355167526584144
4905	0.06900017673496037	-0.16419860919810525	0.1781072925291041	-0.033338933208245214	-0.15488911156789745	0.15843648995656404	-0.0022931789199013893	-0.03063497203916531	0.030720680028266306
4906	0.0050237771153879285	-0.051634167620831756	0.051877987647953795	-0.06965735931406462	-0.065451616567363	0.09558274853701275	0.036572412879855784	-0.03345048312274137	0.04956285105801972
4907	-0.11643132670952659	-0.09019809078511593	0.14728187064476242	-0.05742390459172901	0.122269654011133	0.13508283795716675	0.05843128582729959	-0.10082957623929435	0.1165367693392401
4908	0.0033695525081906107	0.07051215349302573	0.07059261770418683	-0.0782339423831409	0.13022397993498486	0.1519171968241777	0.04108609092504444	0.07613013209626383	0.08650932828600394
4909	0.02151366153913729	0.030127775745837172	0.03702054165206135	-0.06309572380188141	0.010906238821265941	0.06403137049376495	-0.04281933794186492	-0.11169033881486855	0.11961700333297004
4910	-0.20344683392605317	0.016747467086333595	0.20413498447924813	-0.04690785654279333	0.11227025605649772	0.12167562369033018	0.12115733372170034	0.08494075669152909	0.1479663193496446
4911	-0.005477869752689785	0.13946056029951	0.13956810142751352	0.06112383806041039	-0.08424254769115964	0.10408136442578268	-0.05409605418737323	0.07545787010005167	0.09284542659000224
4912	-0.1704293172195503	-0.08878661569449584	0.19216975645091552	0.21365035946886277	0.09126071450006275	0.23232519043839442	0.01680599052949549	0.1907402847757286	0.19147923530765296
4913	-0.062367983535944964	-0.11603331930146824	0.13173267080893936	0.07773135620316143	0.060818490560152226	0.09869677062193113	0.07782877245772492	-0.03117327341838997	0.08383967317382636
4914	0.06735383014377865	-0.07920428198673166	0.10397046080532052	-0.03126306521537653	0.12174978632258596	0.12569960109823827	0.04197494661197075	-0.00423268756253399	0.04218781562346911
4915	-0.11589457214007097	0.0654040593252088	0.13307607909667893	0.14419691789225708	0.05067619464393802	0.15284249354553406	-0.07780067077347859	0.003346168208679666	0.0778725960430496
4916	-0.061890946612872894	-0.10175422985991919	0.11909833150394154	-0.0731786087233145	0.057337086188892196	0.09296585516904801	-0.053028925016410496	-0.028274019233250295	0.06009564919358385
4917	-0.0019443889631744976	0.11184963034227453	0.11186652965093526	0.007376014442237626	-0.10751279150827996	0.10776551362544036	-0.005610766223842676	0.11158363040597406	0.11172460459628235
4918	0.024496069165511117	-0.07384904914450027	0.07780578040292586	-0.1069448669201521	-0.1223818124207858	0.1625254213099152	-0.1249585918657138	0.17480141381670797	0.21487248300650788
4919	-0.122259047334839	-0.1248815931960455	0.17476466168652346	-0.04057231040123256	0.10923236739383087	0.11652391367335208	0.057983468570854825	-0.038795640735947066	0.06976520886244078
4920	-0.11363245138316663	0.16148610523087265	0.197459100043488	-0.0002213006695305546	0.005728834707225512	0.005733107454866539	0.00943204991786792	-0.0862587586578311	0.08677290481966765
4921	-0.13459075953808705	0.06844190133919509	0.15099326611462938	0.04009121684995942	0.03614717066474521	0.05398077079457727	0.04367408869983419	0.14608801153771558	0.15247666424343334
4922	-0.03064341945079176	-0.023773519437594624	0.03878400936064826	0.06382069152130727	-0.05531005603183717	0.0844528446205504	0.03686588575999857	0.017228944449009076	0.0406931205450787
4923	-0.07965387565480087	-0.07454152514906365	0.10909252439273263	-0.019930918571062276	0.03156252084225691	0.03732873205728018	-0.04226877576378934	0.015633050615945308	0.045067079738210385
4924	-0.06423636212083324	-0.07282676729788508	0.09710843554284623	-0.01689724731797238	-0.04213606954941247	0.045397855940535886	0.009229404451410522	-0.03237753304253523	0.03366729202725068
4925	-0.040416832301663916	-0.00363019722057714	0.04057953505353541	-0.022635741374525946	0.06650142660964972	0.07024824929272654	0.0649803910981525	-0.09484124798646545	0.11496657578139435
4926	-0.08758828552697116	-0.06670889057590057	0.11009897294444532	0.018397087323837658	-0.1641176046311802	0.1651455145375656	0.16297893608625239	-0.05101102678021254	0.17077546211613162
4927	0.008824095211650724	0.19176317132743304	0.19196608693688244	-0.1729613291404921	0.053066088800842494	0.18091885241362915	-0.06473974667541876	-0.06775525546585279	0.09371237614552504
4928	-0.08433091040429806	0.11851380069850014	0.14545522818249454	-0.06378526198771348	-0.07318733856230995	0.09708216196951645	-0.07634530548290505	-0.15952790307788156	0.17685518802032377
4929	-0.04136713061935913	0.014295195735842241	0.04376747784377301	0.01930549861142269	-0.0019137805661063364	0.019400124553488045	0.06062466301291758	0.13634990053070944	0.14922012310732147
4930	-0.11542064421538936	0.04078861546146031	0.12241583338097392	0.1469546194471248	0.02818140804195547	0.1496323893282349	-0.05339403983228101	0.049505197684178805	0.07281269180136683
4931	-0.11152901744149958	0.16463211470423936	0.19885284741098413	-0.016249227453040374	-0.0164263952035068	0.02310549398308619	0.09052580897148636	0.06565907823029442	0.11183039230904075
4932	-0.13013032231469204	-0.027231822237310282	0.132949136620326	0.01567167823141735	0.12397604525959263	0.12496263960399381	-0.18018454940692405	-0.017416327459778082	0.18102430860843652
4933	-0.09462203439266718	-0.040401902843025105	0.10288655473843185	-0.0027461464688056593	-0.21487670026060965	0.2148942475621812	0.0687973903707404	-0.042990730462561126	0.08112511218808036
4934	-0.054286078359716106	0.05914773710834568	0.08028345476320267	0.03851358592776971	0.057328646491544115	0.06906424552232605	-0.09598588422348686	0.10414410501517253	0.14163080378073092
4935	-0.17160819871642743	0.09028545512436667	0.19390935323937028	0.01932602567155466	-0.05458796463439927	0.05790804047093992	0.1464387100967671	0.021387198466025888	0.14799225680092246
4936	0.014974680039785368	0.013208654929298938	0.019967714123936154	-0.08970652325096203	-0.03277408935663839	0.09550602728065025	-0.04320045637364533	-0.09250388129443061	0.10209430682180737
4937	-0.10765410301623007	0.04494727143193514	0.11666046076286998	0.009441153277803179	-0.07106948558402745	0.07169384322515608	-0.004888815377647041	-0.04100834804971848	0.041298730314182394
4938	-0.12182615874895694	0.08593246765489818	0.1490838755626717	0.14030186627545982	0.009704632391026693	0.14063709884032013	0.10565590450347863	0.022984070185576556	0.10812695149103069
4939	0.003087801566929096	0.028286217110661777	0.02845425446129673	0.026674753921460747	0.06863363848373734	0.07363503804770413	0.026854860833859334	0.013800614402322	0.030193385174364422
4940	0.12355203786688394	-0.12695904867213717	0.17715446960433714	0.09902336895768388	-0.014820979507011028	0.10012636532540684	-0.05608534920981669	0.06392923295428603	0.08504418394052857
4941	-0.046648706500958724	-0.02820953244266725	0.05451494784778286	0.07667695487619235	-0.006556413682232433	0.07695675389111863	-0.0685077625193118	0.04246505460934113	0.08060145400907323
4942	-0.05358791785224064	-0.06598965065172549	0.08500764043822923	0.1768288964108194	-0.16072196979707729	0.23895608421072043	-0.13332297126776463	-0.08555671219840084	0.1584139061757685
4943	0.05435036453451865	0.013707456795622491	0.056052265760082536	-0.07081838568908207	0.15017798528285276	0.16603816132210186	0.10677166397705708	0.08922595669224981	0.13914546193130709
4944	0.011654718337736202	-0.1270218042865337	0.1275553653271333	0.09343850610593175	-0.027067841160083313	0.09728012360382642	0.10326792006396453	0.05753504057144998	0.11821397636445433
4945	-0.07715458939055476	0.07400136107255592	0.10690665135816341	0.03566559073632403	-0.11737748299721044	0.12267643570519723	-0.03635480408606396	-0.17365086414879155	0.17741559796071524
4946	-0.054298658368695595	-0.06438115515092213	0.08422159722545888	-0.0855388534347889	0.007334584128129906	0.08585273188006838	0.0006925634153028715	0.10234696301443684	0.10234930621339218
4947	-0.02776218038010151	-0.15322573930864433	0.1557204734328082	0.011631294604637691	0.03932793998757074	0.04101187483943936	0.016935484826709764	0.08072615469214728	0.0824834692389706
4948	0.09221080984312124	-0.01742350128027134	0.09384248424241486	0.11619029567854434	-0.08406879388205821	0.14341459798309078	0.0376696848750794	0.06538190286683282	0.0754572619505621
4949	-0.09333388783732952	-0.016129037575888367	0.0947172659653752	0.11412200709539194	-0.13834711343555844	0.17934256689205708	-0.1140506574784339	-0.09303958348355411	0.1471866725150626
4950	-0.13140157132517044	-0.0041648744035495	0.13146755921337097	0.09896239966887685	-0.047554193009081536	0.10979507193388735	-0.04034940315241047	-0.09951610279408209	0.1073849572802358
4951	0.017233006144350214	0.03539848196625263	0.03937040800253821	0.02825230918813807	0.25804320029834643	0.2595852195227507	-0.016538576910033197	0.04324009416117559	0.046295035039153117
4952	-0.13324845776555344	-0.027194042154034193	0.13599510074107032	-0.07218134000531112	-0.04716348691893483	0.0862237806136733	0.0782450579036778	0.02736885918278228	0.0828935675388438
4953	0.06146412325151575	0.0018182114405183828	0.06149101023661874	-0.071593047403019	0.04981927939745481	0.08722112723493426	0.02673617338860552	-0.03679647703631453	0.04548410370392716
4954	-0.047546291682215046	0.053497555137841706	0.07157260829714594	-0.0059421962869216196	-0.05702770158400673	0.057336449529656344	-0.14127394997870782	-0.1402432493937166	0.19906405487454193
4955	-0.16659582845061166	-0.047736897255135385	0.17330026375251995	0.07207728522673207	-0.03879465550912305	0.08185450715585073	0.030261008603185355	-0.09324012316775024	0.09802779814939888
4956	-0.07603456195788683	-0.09059645637588151	0.11827498687378803	-0.015564108541186426	-0.018447166895456158	0.0241358538517005	-0.061328601445100765	-0.07520841050459601	0.0970438167316179
4957	-0.13337668812728967	-0.13314721739642077	0.18846093079525533	-0.07436993303522813	-0.023853163360870924	0.07810160268512235	0.029379549265667906	0.11858668502706315	0.12217184528671772
4958	-0.05750149606540136	0.028385181516672325	0.06412597429664367	0.12835324603848006	0.06492994244043387	0.14384176442859928	0.014554937503041834	0.08476151106549475	0.08600209278746328
4959	0.10321269341725677	-0.02030227461301212	0.10519050545038176	0.04373988896618516	0.10009599514397566	0.10923546187313442	0.00660582577409919	-0.03571494492392543	0.03632071344393967
4960	-0.11490373657354179	-0.003910100868225373	0.11497024644385861	-0.051751045157950606	-0.06127268260020668	0.08020294450932529	0.10454858088242128	0.09045495877882462	0.1382479849119221
4961	-0.04564961090304454	0.014542032563042036	0.04790989132385857	0.07778670816647737	0.10856816820848356	0.13355829856479265	-0.008421947529034478	-0.008957681731994464	0.012295090979472957
4962	-0.07033559007999811	-0.0765290464999033	0.1039412824150534	-0.04150853856103143	0.08204508720651923	0.09194756716845737	0.026617872563149923	0.026376457116045495	0.037473038704949946
4963	0.04388315330393751	-0.049118382931632364	0.06586612699799006	-0.00031238775405039674	-0.016766534150442495	0.016769444043462953	-0.17796700880277183	0.10975506746930198	0.20908952880858692
4964	-0.005511278239935448	-0.05458275019692399	0.0548602844223195	-0.10387457287214882	0.00017143524693100733	0.10387471434095617	0.03707902119602674	-0.013859958052393774	0.039584747694907885
4965	0.061689396711066075	0.031974467467356646	0.06948343857637113	-0.00014303198407347162	0.2089088219034502	0.20890887086774448	-0.1302704755171048	0.0953834218769947	0.16145709634580127
4966	-0.09163175792970345	-0.03638430387960769	0.09859105755641029	-0.01636672720073187	-0.1794152887201824	0.18016024973841924	-0.23402200354794425	0.056523665417627225	0.24075137153677423
4967	0.016630658500564038	-0.04555042823471928	0.04849144578715606	0.06890655978500715	-0.10265744076828327	0.12363924994312425	-0.022391952503355374	0.0726905365516769	0.07606124927374779
4968	-0.06161620536917863	0.03255532246512916	0.06968791706533738	-0.04200075925832791	-0.0754003546450224	0.0863091956796677	0.014394437488415	-0.046030020415937276	0.04822823457373792
4969	-0.04168337238515357	0.03502944358402487	0.054447823199883436	0.061822781264497605	-0.1914466531866285	0.20118120513516946	0.0019576948383586363	0.2123717216747627	0.21238074473968446
4970	-0.1865054703579332	0.12014910013772613	0.22185602704758609	-0.009155094931196657	-0.13513203274690821	0.13544180313887844	-0.03287530509835042	0.04497396312063967	0.055708554496471024
4971	-0.029406881778974974	0.05977196853552649	0.06661420958455169	0.017587775141230107	-0.06665104201301766	0.06893251218285547	0.02700142207761666	0.0866091610572068	0.09072057965669528
4972	-0.05952599015968146	0.07784644403134024	0.09799700175421228	0.03515119847909009	-0.2053642575772543	0.20835087003603617	0.015599704192372223	-0.022184284719132946	0.02711997897102929
4973	-0.0063671277745436195	-0.14398156949276159	0.14412228373744396	-0.03370216345564875	0.0756949437697541	0.08285867687754554	0.03583837468752532	0.011795019324013821	0.03772945243569425
4974	-0.004752022251592668	0.05381453580152144	0.054023938943887316	-0.004242318547597777	-0.0659067548377223	0.06604314953043143	0.020480841169480835	-0.14751345959188464	0.1489284580453853
4975	0.016956204689767197	-0.026744800221799637	0.03166697359056052	0.13206913288578043	0.01587802039718369	0.13302017663849086	0.025052969231169182	-0.010115456971140779	0.027018026149830236
4976	-0.13090397998549763	0.053137153960366515	0.14127777286980164	-0.035282621306668406	7.945522863082452e-05	0.03528271077175234	0.057149655668244474	0.07266159140758151	0.09244344221674802
4977	-0.003639687505184324	0.0006714483864941419	0.0037011036288005328	0.005777636047199371	-0.16629639982024583	0.16639673575965655	0.164874328899012	0.04153653368656802	0.1700259626074647
4978	0.07620637846828505	0.031208863680263533	0.08234928834825941	0.020477871580291296	0.03316871390805719	0.03898085179640702	0.10236962362020381	0.00011316164967594409	0.10236968616588188
4979	-0.08423207334478912	-0.09425059370604756	0.12640497060600261	0.01959070821789206	-0.0011381755972143625	0.019623743072326387	-0.00656365019421848	-0.0030618986015932153	0.007242701631194176
4980	-0.04959586382511039	-0.006812939478256831	0.05006162055800115	0.0012353357748762833	0.11761297838019989	0.11761946581216076	-0.10496793254316718	0.004768416939888596	0.10507618503971064
4981	-0.10648334655609842	-0.03272257114571639	0.11139779960202369	0.02353770579208822	0.009580369450440844	0.02541273446053855	0.06066119323542232	0.06164571059256387	0.08648684292542645
4982	-0.07930985579876305	-0.08625516255929368	0.117175109536756	0.01892956643356643	0.036673976689976684	0.04127116489293412	0.11900180317059773	0.06146586565656842	0.13393835073930468
4983	-0.12463162690563391	0.014776441447728317	0.12550452440849802	-0.16796572526443226	-0.10422526528843964	0.1976749624713569	-0.030860618075146572	0.022641660613794665	0.038275612906004834
4984	-0.24571172415644935	-0.06390823613301091	0.2538868134298584	-0.01964412689227691	-0.0676474386322808	0.07044194542222747	0.14279986477167786	0.13522260920762388	0.19666457591474693
4985	-0.1377056968151804	-0.059542098412802426	0.15002706562068804	0.01007233726912022	0.08852563057316695	0.08909679706049899	0.05936062805833008	0.03441000566636121	0.06861291899808968
4986	-0.02848704841957216	0.09863806892250943	0.10266927762685761	-0.10135276938442674	-0.006153246435810883	0.10153938301758884	0.054077700043146985	0.0800365665804759	0.09659321731854434
4987	-0.05245823174036578	-0.006520779928639369	0.05286195842194712	0.11184857432400501	0.04020376551388571	0.11885472788159493	-0.016851321179435375	-0.05182982055007129	0.05450043416106958
4988	0.063625796692807	-0.06837180955737657	0.0933967148616298	-0.03136839100057892	-0.04617408820193977	0.05582134336654497	0.07397002714887864	0.1281786181906175	0.14799095606712573
4989	-0.02372540870162267	-0.06557214070956603	0.06973235013459793	0.11213052193354406	0.22709563641970548	0.25326997854060807	0.020761614026195748	-0.04457632812708406	0.049174115612445876
4990	-0.12151550476130464	0.017558533722954295	0.12277752238864724	-0.026985745492755227	0.06300481832761863	0.06854077321052038	-0.021821315292521497	0.0954818992495688	0.09794367200284275
4991	-0.08347884273568232	0.0007723511858384369	0.08348241557862977	-0.08345062015898301	-0.03025168395962411	0.08876469110694771	0.11612469133513534	0.10992841260348654	0.159903720517075
4992	-0.10553060480914203	0.08474668386286338	0.13534662528905336	-0.08936626951852944	0.12068810208122042	0.15017306053891796	-0.009679377829246189	0.03608794731971847	0.03736348882146952
4993	-0.1625485030253775	-0.01969123225716159	0.16373686348405675	0.024029331760521844	-0.008825461940016021	0.025598780504389174	0.18771161635614536	0.011555129059036358	0.18806693468711527
4994	0.03489220538259471	0.03481073741624654	0.04928745718663155	-0.030443604228654483	0.014770382279140558	0.03383751218844108	0.22130571906028826	-0.15680449398908347	0.27122660382780256
4995	-0.010174044909221906	-0.019049273984520037	0.021595972521564664	0.03698219930128099	-0.16154541755955668	0.16572448521462116	-0.012488832245829667	0.012217932810193576	0.01747137124037148
4996	-0.2832380220750173	0.14275773916688303	0.31718062557635485	0.03892882711591584	0.11043877285226532	0.11709900140366322	0.0601095649149787	-0.11966964614744043	0.13391782556225157
4997	0.03586742905014913	-0.14862667040404645	0.15289329488914988	-0.12743429117345673	0.00031721580791644195	0.12743468598756832	-0.05897747652228211	-0.11792088953014017	0.13184718019175024
4998	-0.05085681025893836	-0.006009692495600126	0.05121065859374717	0.1121125353659471	-0.011005440041772256	0.11265141054018714	-0.061634322276884076	-0.08543221122583088	0.10534444644814359
4999	-0.15446612346548141	-0.0028835877058384623	0.154493036660267	-0.07456987151559623	-0.01019408329702751	0.07526343781757026	0.12502895819312274	-0.1806445676465427	0.2196922852697927


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b2/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-6.0	0.1038185760857922	0.0007298588990302086	0.11288823298640234	0.0007992753387516508	0.12801841518776583	0.0008764842575814016
-5.9	0.10320750834222164	0.0007262006643047933	0.11210119484605069	0.0007944837357073772	0.1272693866722048	0.0008715008201213581
-5.8	0.10246045806642932	0.0007216832947901007	0.11118605135761928	0.000788991434012923	0.12641029925777553	0.0008657764797380732
-5.7	0.10175404740950726	0.0007175029994701659	0.11030785753584367	0.0007836130793675173	0.12559105922392833	0.0008603445873617914
-5.6	0.10105663773496766	0.0007133977143492579	0.10944712290165455	0.000778326429740257	0.12478894801307377	0.000855075255513401
-5.5	0.1002283280598803	0.0007086318937549305	0.1085079938673415	0.0007724868624130082	0.12392408898694314	0.0008492863442222775
-5.4	0.09868185008414376	0.0006991061009618779	0.10691985769619702	0.0007625833972793641	0.12251216886991176	0.0008400476996151122
-5.3	0.0979612468524337	0.0006950494948951987	0.1060594406245879	0.0007574672510631884	0.12180154147393184	0.0008356612165261366
-5.2	0.09705042243099356	0.0006897593157000234	0.10511430231545543	0.0007514909090181469	0.12101606640247373	0.00083078122221234
-5.1	0.0963175437954536	0.0006855816779581012	0.10432609607323366	0.0007465394988236967	0.12040613541432084	0.0008272117903348632
-5.0	0.09562632804487488	0.0006814834581142497	0.10361008648409302	0.0007419285167224435	0.11988484946312764	0.0008243425135819137
-4.9	0.09494733508726338	0.0006775240790958295	0.10300846296531357	0.0007375577644901459	0.11946267031550507	0.0008222253898743757
-4.8	0.09361688415849385	0.0006686203367153664	0.10219749668985376	0.0007292912731036987	0.11860644642601396	0.0008172669530547935
-4.7	0.09337709638973986	0.0006665931190426951	0.10202138846792597	0.0007276429981729142	0.11862308422163088	0.0008185325454252094
-4.6	0.09331609290852608	0.0006658305675385676	0.10207432563778635	0.000726925497025838	0.11874471133304791	0.0008204134428889823
-4.5	0.09345934188859933	0.0006661993498613605	0.10230678150049581	0.0007273497887293247	0.11900546113193347	0.0008232517722164775
-4.4	0.09379422724843707	0.0006676393400561824	0.10269000747973252	0.0007287925844157552	0.11937618855137555	0.0008268245175615387
-4.3	0.09429964179356157	0.0006700436019673346	0.10318956114203845	0.0007310934076378056	0.11982563031999305	0.0008308934486248865
-4.2	0.09494659726616636	0.0006732547167789815	0.1037676708195757	0.0007340479391933069	0.12031983368199765	0.0008352102849255521
-4.1	0.09570278411864694	0.0006770954260453374	0.10438723411698665	0.0007374357318666122	0.12082843127460416	0.0008395559990220562
-4.0	0.09653476223247322	0.0006813809701385292	0.10501689102231061	0.0007410500518113855	0.12132591779758528	0.000843753115143977
-3.9	0.09741062514420387	0.0006859337336634768	0.10562950687769058	0.0007447076967909412	0.12179269562175957	0.0008476672011253649
-3.8	0.09830097313558903	0.0006905740922515971	0.10620270567390201	0.0007482457328900927	0.12221356294554564	0.0008511966248799664
-3.7	0.09919639944215089	0.0006952795350241411	0.10673773433700888	0.0007516286670852652	0.12258870514049963	0.0008543549086619474
-3.6	0.10006802757307258	0.0006998590815377654	0.10721751663420515	0.000754740292596979	0.12291203428130382	0.000857084282287574
-3.5	0.10091089067823715	0.0007043021214480033	0.10764975871452825	0.0007575963984268258	0.12318950748063007	0.0008594308050223398
-3.4	0.10172260148398383	0.0007086043126333952	0.108039971241954	0.0007602230409249558	0.12343127156745153	0.000861471974730339
-3.3	0.102494346037775	0.0007127216012814933	0.10839142413220568	0.000762595699867803	0.12363413618269971	0.0008631692318839993
-3.2	0.10322637805657085	0.0007166284031977164	0.10870915407384513	0.0007647688909483007	0.12381617345743007	0.0008646484396432162
-3.1	0.10391446048821243	0.0007203495783289144	0.10900268972710161	0.0007667606946500034	0.12397484952368659	0.0008659004958726906
-3.0	0.10455610895804837	0.0007238899764732391	0.10927012051782856	0.0007685646439023304	0.1241158868749139	0.0008669617567380614
-2.9	0.105161630881352	0.0007272641444695185	0.10952041394078922	0.0007702468150263467	0.12424548912386593	0.0008678898734029604
-2.8	0.1057419082159713	0.0007305510998816874	0.10976188070808322	0.0007718564626085542	0.12436907158932849	0.000868729570768515
-2.7	0.10626618054480853	0.000733542812533262	0.10998434489085969	0.0007733078024646852	0.12448311714267578	0.0008694505652080815
-2.6	0.10677349022903815	0.0007365122472856671	0.11020550354810536	0.0007747420554040694	0.1245970766727379	0.0008701409065511271
-2.5	0.1072536619156298	0.000739370587453204	0.11042349455487054	0.0007761428951693219	0.12471330939532607	0.0008708304986005561
-2.4	0.10769778721222363	0.0007420574626286572	0.1106325276481002	0.0007774684814334011	0.12482688535637562	0.0008714605074067571
-2.3	0.10811318155024723	0.0007446134834293902	0.11083163009119032	0.0007787226043491668	0.12493551209567809	0.0008720543495811261
-2.2	0.10850345282066715	0.0007470368504853035	0.11102909635109491	0.0007799694535300763	0.1250495172045208	0.0008726726776974919
-2.1	0.10886246114521647	0.0007493040171151292	0.1112169998631654	0.0007811518075075254	0.12515980309394198	0.0008732628122272116
-2.0	0.10920276646497651	0.0007514717920426895	0.11140231195411586	0.00078231472934974	0.12527275595801698	0.0008738624610550222
-1.9	0.109517929305715	0.0007535003192492223	0.111578506188207	0.0007834220260445533	0.12538126204054031	0.0008744371719337518
-1.8	0.10981253709087833	0.0007554097302535849	0.11174705561177561	0.0007844924078600413	0.12548812545302626	0.0008750016348384214
-1.7	0.11008276787391687	0.0007571567254338979	0.11189730072447501	0.0007854471559967627	0.12558168683946058	0.0008754697757226648
-1.6	0.1103431530088756	0.000758860702871798	0.11205067143379399	0.0007864166106721251	0.12568176627092403	0.0008760045731791683
-1.5	0.11058477650199594	0.0007604761727061145	0.11220640454700387	0.0007873771262394327	0.12578375969589004	0.0008765716243178276
-1.4	0.11082137372462617	0.0007620280912777942	0.11235394911920012	0.0007882963517864769	0.1258823755012906	0.0008771020402378575
-1.3	0.1110362358690079	0.0007634361258482226	0.11248026730646432	0.0007891223527597669	0.12597221709074327	0.0008775752166035776
-1.2	0.11120894120852161	0.0007645591577048334	0.11258095914618058	0.0007897516545484025	0.1260356544652092	0.0008778640590798499
-1.1	0.1113898293437398	0.0007657398769510194	0.11268627675273693	0.0007904072684183774	0.12610414231461442	0.0008782097572816935
-1.0	0.11155227225301267	0.0007667469518828201	0.1127739131506976	0.0007909583463093984	0.12616430411810634	0.0008785011224580374
-0.9	0.11170629466156712	0.0007676971734941194	0.1128556410430581	0.0007914842167949782	0.12622324905437554	0.0008787920397558937
-0.8	0.11186326798940004	0.000768626958810351	0.11294518281274939	0.0007920577107834523	0.1262915303372525	0.0008791528371167938
-0.7	0.11200081461639762	0.0007694151570854086	0.11301890032248911	0.0007925350754455843	0.1263511084724488	0.0008794310359315177
-0.6	0.11212635342297338	0.0007701066619715536	0.11308900003822787	0.0007930020867502231	0.12640922139906038	0.0008797231973871826
-0.5	0.11223761188070418	0.0007706838558711045	0.11315327519551274	0.0007934330802678547	0.1264653277573948	0.0008799910717786262
-0.4	0.11233606470360066	0.000771218341467377	0.11320455996460732	0.0007937732977400403	0.12651404862533291	0.0008802232697181689
-0.3	0.11243764507378025	0.0007717451972689888	0.1132643689224216	0.0007941675327592585	0.12656915129580165	0.000880503692458638
-0.2	0.11252638407573498	0.0007722397686001397	0.11332525173606652	0.0007945467382448344	0.12661960831593588	0.000880695746105683
-0.1	0.11252774713029405	0.0007721945993276955	0.11332426951934639	0.000794580873823494	0.12662295860300396	0.000880610044403703
3.33067e-16	0.11252486800904375	0.0007721100747896454	0.11330012713726692	0.0007945117679065188	0.12660724987933217	0.0008803490277930387
0.1	0.11251646408482285	0.0007720721559465058	0.11329891209549256	0.0007945201595301184	0.12660490344772726	0.0008801397497535004
0.2	0.11250211710293692	0.0007719196905972199	0.11327991326650545	0.0007944410757787792	0.12658352826538943	0.0008798645828312512
0.3	0.11240354099006435	0.0007712868339398087	0.11320508154041889	0.0007940282185423013	0.1265152933763563	0.0008792268334369926
0.4	0.11229224209685724	0.0007706248456781588	0.1131204143965511	0.0007935652110937093	0.12644483966936484	0.0008785585676183215
0.5	0.11218365002182767	0.0007699519595644098	0.11304506855246768	0.0007931531369395417	0.12637841467633193	0.0008779061258874886
0.6	0.1120610058528954	0.0007692161447245042	0.11296348536708856	0.0007926986729649561	0.126306263003853	0.0008772132971487624
0.7	0.11192510061051605	0.0007683960515852448	0.11287251693184949	0.000792192796717806	0.12623251242492692	0.0008765016809138741
0.8	0.11177660102986835	0.0007674986759016895	0.11277490222811051	0.0007916679497320494	0.12615751030079203	0.000875750518181701
0.9	0.1116101415962837	0.0007664707428398232	0.11266278119777237	0.0007910603970464168	0.1260751595643479	0.0008749680843271131
1.0	0.11144593778678737	0.0007654488071166825	0.11255589969097554	0.0007904815646242878	0.12600141265781942	0.000874212495289553
1.1	0.11127265670916102	0.0007643625107242458	0.11244209664521736	0.0007898693735711352	0.12592397307337608	0.0008734436001863172
1.2	0.11108051997893059	0.0007631277972775424	0.11230982052330903	0.0007891574187822363	0.12584031021396191	0.0008726135249476084
1.3	0.11089503228405699	0.0007619207445981727	0.11218178618353813	0.0007884690418060531	0.125758476344301	0.0008717847438323858
1.4	0.11066871772819623	0.0007604707824004379	0.1120222102022308	0.0007875850364209503	0.1256529971601389	0.0008707664558599423
1.5	0.11041864142085386	0.0007588396862964851	0.11184311630775431	0.0007866259462194748	0.12553763862498551	0.0008696690753291185
1.6	0.11016146364127341	0.0007571657576316125	0.11165604778101883	0.000785611042418289	0.1254176596826441	0.0008685290580118038
1.7	0.1098877372209518	0.0007554078895406547	0.111465771586048	0.0007846006048612008	0.12529898313684562	0.0008673673689252677
1.8	0.10960232611055248	0.0007535947772091663	0.11127645846661731	0.0007835948278413443	0.12518449144458077	0.0008662127314247783
1.9	0.10929184218710943	0.0007516194664416984	0.11106728819982693	0.0007824825926302659	0.12505728359697058	0.0008649583383036426
2.0	0.10896034525129239	0.000749521188046211	0.1108489820813828	0.000781335386219412	0.12492750382089284	0.0008636584150568446
2.1	0.10860308283327606	0.000747293792281896	0.11061882180604145	0.0007801321636291649	0.12479230485427532	0.0008623182577967766
2.2	0.10822557820407785	0.0007449525840901903	0.11038427048063339	0.0007789037577231685	0.1246588478690866	0.000860963431076423
2.3	0.10781617097279127	0.0007424458920852441	0.11013986759899265	0.0007776289644840725	0.12452171602369992	0.0008595662854711992
2.4	0.10738134544962843	0.0007398145323294047	0.10989263196608666	0.0007763391637659601	0.12438932145762407	0.000858175153524459
2.5	0.10691758266173935	0.000737036485639672	0.10963713297439596	0.0007750124353995867	0.12425178129022935	0.0008567568718825184
2.6	0.10641795700068508	0.0007340904204611969	0.10937315708697436	0.0007736231830477235	0.12411263330498362	0.0008553261958339822
2.7	0.10589240289355742	0.0007310337429371807	0.1091087127123325	0.0007722295690041603	0.12397714563917572	0.0008539161535635302
2.8	0.10535200310458706	0.0007279413260271487	0.10884576370287898	0.0007708543671291491	0.1238428430549426	0.0008525566348412624
2.9	0.10475653440197284	0.0007245537682308996	0.10856854663138937	0.0007693688314833923	0.1237015356720732	0.0008511470856489323
3.0	0.10413755649031971	0.0007210714736061444	0.1082872098035765	0.00076785978136735	0.12355662523830707	0.0008497458409266491
3.1	0.10348649344163871	0.0007174176726440305	0.10799672983081927	0.0007662806997119112	0.12340416318408168	0.0008483164833694575
3.2	0.10279197826488048	0.0007135373531943734	0.10768889030707202	0.0007645468053052057	0.12323618079266645	0.0008468460025092862
3.3	0.10205913202762475	0.0007094906146306013	0.10736443755061394	0.0007627711317438993	0.12305154850145765	0.0008452732456431804
3.4	0.1012909333032132	0.0007051868041553671	0.1070205747752377	0.0007608306109525652	0.12284958811828643	0.0008436335229605406
3.5	0.10048924425628074	0.0007007095985129499	0.10664996273166202	0.0007586896631513416	0.12261473175228696	0.0008418267994430075
3.6	0.09966137384263302	0.0006960591737771463	0.10625359912876964	0.0007563557984659312	0.12234935360108057	0.0008398615192718884
3.7	0.09881058204561444	0.0006912676920164447	0.1058262792567883	0.0007537789549376334	0.12204392288116585	0.0008376789947352894
3.8	0.09794211708942738	0.0006863461156327127	0.10536499912286906	0.0007509133536004948	0.12169348299644243	0.0008352418677897674
3.9	0.0970837973654032	0.0006815046339741805	0.10488225974737808	0.0007478136943915671	0.12130232893757063	0.0008326012425280916
4.0	0.09624553861020593	0.0006767925055408263	0.10438037640818917	0.000744486334341608	0.12087285639222256	0.000829772865002132
4.1	0.0954559617927436	0.0006724006790944907	0.10388101026419551	0.0007410333397666948	0.12042017773113262	0.0008268647578605125
4.2	0.09474653378962838	0.0006685320750650344	0.10340749570352331	0.0007375829658509856	0.11996381217148215	0.0008240288450549384
4.3	0.0941498689355924	0.0006653894735462727	0.10298928960969213	0.0007343037169310941	0.11953010436791492	0.00082146320609103
4.4	0.09369854233375352	0.0006631709001956994	0.10266050035802185	0.0007314077298141199	0.1191497601500593	0.0008193912654484152
4.5	0.09342049072639293	0.0006620421519107347	0.10245568492673018	0.0007291176673057037	0.11885645530404425	0.0008180611069328757
4.6	0.09333633552881299	0.0006621185644651921	0.10240444346159482	0.0007276500756360828	0.11868094323645428	0.0008176938994030022
4.7	0.09345950163465022	0.0006634655721901898	0.10253211759178715	0.0007272001912100591	0.11865137927200704	0.0008184837536059701
4.8	0.0937725049079262	0.0006662424874366707	0.1028677604612359	0.0007276591019518109	0.11876099942277127	0.0008206087808471365
4.9	0.09516811223971972	0.0006754197483106265	0.10412200686118726	0.0007338291537293872	0.11975833620298884	0.0008294693704018079
5.0	0.09587236302644561	0.000680271419904511	0.1048315032522683	0.0007372940983709413	0.12025530267992958	0.0008340972797695622
5.1	0.0966518746193564	0.0006855639938367246	0.10566388758525738	0.0007415528588403905	0.12088017667864397	0.0008395360438615474
5.2	0.09745430355719371	0.0006909958561716348	0.10654511833440754	0.0007462673645019956	0.12158636556451467	0.000845438200449433
5.3	0.09840199147122854	0.0006972793940021248	0.10757622989839674	0.0007520675704755372	0.12244994929749778	0.0008524578863430449
5.4	0.0992398441522343	0.0007029101563085262	0.10854474957757514	0.0007576074657632052	0.12329271734827749	0.0008591183817080438
5.5	0.10076759086245285	0.0007128082466552926	0.11020969407320622	0.0007674735794955572	0.12475005862202793	0.0008704781728746953
5.6	0.10165113891723815	0.0007186759215769018	0.11124105791926414	0.0007737848247257545	0.12569420580052665	0.000877585634513497
5.7	0.10241443015420412	0.0007238115478016471	0.1121873431277322	0.0007795536700198215	0.12658148561010338	0.0008841236297033312
5.8	0.10311001584561513	0.0007285399635677112	0.11306963655941549	0.0007849642001801927	0.12741713994579712	0.0008902126871609351
5.9	0.10387470123123073	0.0007336269389226832	0.11400954391826405	0.0007907533923629084	0.1283119882980157	0.0008966894841801037
6.0	0.10452037520781703	0.0007379596623158753	0.11483701522491899	0.0007958885560308393	0.1291108919975234	0.000902389078953316


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b5/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-6.0	0.03334531642000009	7.443049094308702e-05	7.2613975800000246	0.005901150425168389	0.7889976635333348	0.0013408738542941038	0.2889244902666676	0.0020053036592412236
-5.9	0.05035000077999997	0.00011734492163126852	8.063332029999996	0.006476396849907011	0.9653225678666667	0.00162609189930036	0.3538862939333369	0.0024323195296568397
-5.8	0.08106408699999998	0.0001854013615864874	8.947761416000024	0.0070933372164613115	1.177196849066667	0.001963590413446143	0.43207807433333234	0.0029377754457134944
-5.7	0.11219885019999996	0.00024254167532002387	9.923791121999995	0.007754276784998864	1.4304405153333388	0.002359826232693557	0.5257201586666709	0.0035314329360601683
-5.6	0.13933426366000012	0.0002920260430387611	11.001670107999997	0.008461652679487137	1.7312882973333343	0.0028209208876217606	0.6372269266666619	0.004222592552114578
-5.5	0.17994747199999958	0.0003766088144652895	12.192953659999986	0.009218035346711973	2.0864104326666655	0.0033523145738730384	0.7692027513333304	0.005019553429826789
-5.4	0.4225425789999995	0.0007698562320029896	13.510503680000038	0.010026386451435977	2.5024099253333256	0.003958164931728351	0.9241836966666679	0.005928743236072958
-5.3	0.4716597983999999	0.0008816593027033933	14.968959599999993	0.010890000936090759	2.9863056599999904	0.00464096474773703	1.1050417899999925	0.0069541406924022164
-5.2	0.6038816719999985	0.0011206599050464215	16.584364619999956	0.011812723904132924	3.5449013359999952	0.00540143308653125	1.3145063780000097	0.008097074701599379
-5.1	0.7051528172000002	0.001310295747322045	18.375423920000028	0.012799769932606082	4.184746080666667	0.006237946465323888	1.5552628973333378	0.009355410836246936
-5.0	0.847488619999998	0.0015474968082322994	20.36151572000004	0.013856547557824193	4.912140004666657	0.007146747008830254	1.829924549333346	0.010723797404567803
-4.9	1.023935271799999	0.001854830406971113	22.56573789999997	0.014989541105076228	5.733042109333323	0.008122081578801647	2.141025968666671	0.012193910208214117
-4.8	2.5811059859999963	0.003920615517603273	25.013507799999974	0.016209934295792535	6.651880277333338	0.009154141620010516	2.490593634666671	0.013751407135719868
-4.7	3.506184696000002	0.004975134629540446	27.73272683999996	0.017526835883981434	7.673041339333335	0.010232984902883654	2.8805945126666677	0.015381618738951783
-4.6	4.436976184000007	0.00614793934516478	30.753586060000007	0.018953462234971637	8.798697187333346	0.011344662666512052	3.3123100926666362	0.017063998623693715
-4.5	5.574719868000015	0.00754276728720705	34.10800161999996	0.020502533899749497	10.028830278666684	0.012472529593511215	3.7860601173333768	0.018773724004054984
-4.4	6.960878503999999	0.009193910367847235	37.82847401999982	0.02218685393926374	11.36132205066668	0.013598368038023119	4.301767801333364	0.02048389836102514
-4.3	8.638869469999994	0.011131640354646052	41.947169939999995	0.024018209370161556	12.78949592666666	0.014701055894394431	4.8572650733333536	0.022163068694075853
-4.2	10.654591431999991	0.013386729214429547	46.489584560000026	0.02600015639633156	14.3034551266667	0.015757697468249614	5.4496798933333395	0.023777068946769286
-4.1	13.066883651999982	0.015993409164607137	51.48090691999992	0.028136513426932235	15.888150659999974	0.01674300698282815	6.073928900000016	0.025288202973650656
-4.0	15.939532959999982	0.018992930625616033	56.930748139999935	0.03041932773436779	17.52490172666667	0.017636452062838877	6.7233437533333475	0.026665289508623582
-3.9	19.33385336	0.022408752978149992	62.838206200000165	0.03283435452855023	19.187417533333374	0.018412549815075133	7.388963226666707	0.02787020313389286
-3.8	23.319205779999944	0.026262701362211236	69.18384370000012	0.035359970528106334	20.84556515333335	0.019050801500343384	8.05969392666671	0.02887160707111669
-3.7	28.017473339999928	0.030616179620013263	75.92701616	0.03797140298293339	22.465551946666643	0.01953556376187032	8.72305949333333	0.029645186712620526
-3.6	33.46589369999999	0.03542990882850037	83.00330254	0.040646287991829726	24.01012864666668	0.019856536026482477	9.36495377333333	0.03017426430166215
-3.5	39.778953479999956	0.0407380493883839	90.32104236000009	0.04336526037570946	25.439976819999984	0.020010549232062948	9.970378739999965	0.03045257785264209
-3.4	47.038715779999976	0.04654941367528606	97.76961217999995	0.04611515204909123	26.719850106666673	0.02000181654682133	10.524975453333376	0.030484649723985457
-3.3	55.290776299999884	0.052744521915047526	105.22349253999984	0.0488858965853386	27.81482771333332	0.019839506406684214	11.014330486666742	0.030282253754503507
-3.2	64.61192418000009	0.05940857561441338	112.56712504000026	0.05168130536477668	28.70141125333327	0.019538981458965925	11.427790466666691	0.029867090937446328
-3.1	75.12354375999992	0.06645443741272349	119.67501619999942	0.05448979590820472	29.364182013333334	0.019120487727588863	11.757225966666653	0.02926794053305516
-3.0	86.74623122000014	0.07373570536135371	126.44292259999986	0.057301556965656565	29.794665346666722	0.01860307519889877	11.997505433333394	0.028512817019654482
-2.9	99.4582048399999	0.08118122091628505	132.77455759999975	0.060091845098190155	29.99410969999989	0.018007024688539625	12.146703800000004	0.027631720794632508
-2.8	113.35199422	0.08883666361429944	138.59566299999975	0.06283034757568537	29.97357274666667	0.01735378572922007	12.206592053333386	0.026656813663555264
-2.7	128.05884779999997	0.09658485776287423	143.85066460000024	0.06547300893193707	29.748036359999936	0.016659342795216397	12.18172288000005	0.025612976577104866
-2.6	143.80573460000016	0.1044295368136104	148.4992395999996	0.0679725440173239	29.339919386666658	0.01593898333718083	12.078698793333388	0.0245239437931817
-2.5	160.25605900000033	0.11229062940974498	152.52157859999963	0.07028152224786355	28.770805400000047	0.015205471523252904	11.904882820000068	0.0234097720701328
-2.4	177.1707541999999	0.12007147220636473	155.92053099999998	0.07236130392431672	28.068943280000013	0.014467415107623222	11.670408080000065	0.02228445225284388
-2.3	194.42511839999992	0.1278666163809626	158.70894319999985	0.07417997400930977	27.26263502000006	0.013735983808871782	11.385836099999981	0.02116599217503864
-2.2	211.79643819999998	0.13566343872274134	160.92452039999955	0.07572314332198585	26.376923786666712	0.013017078703037924	11.060407613333368	0.02006389045520684
-2.1	228.97749040000005	0.14335327023099378	162.61286460000025	0.07698821124683514	25.43824326666666	0.012314473920854385	10.705377453333451	0.018984743683847328
-2.0	245.93623540000027	0.15105689542607337	163.82870059999982	0.07798531858867225	24.468572979999983	0.01163312977205862	10.329506819999988	0.017936492676543004
-1.9	262.45550019999973	0.15870946691011245	164.64018859999982	0.07873876936303081	23.48900212666669	0.01097793366801001	9.941865473333298	0.01692735150088645
-1.8	278.4322643999992	0.1662769453298332	165.10822680000052	0.07927406934004369	22.518457326666663	0.010350267902081727	9.550720213333278	0.01595952076477498
-1.7	293.7794082000004	0.17370740787980796	165.28967540000045	0.07962113655132234	21.568615386666664	0.009751497798830758	9.161938153333328	0.015035404794064134
-1.6	308.53867659999963	0.181100330950693	165.24699739999986	0.07981898308680234	20.656005559999983	0.009185198633669626	8.782698099999992	0.014160634605929465
-1.5	322.6727761999993	0.18833553737026415	165.04601280000006	0.07990507270264954	19.78748484666663	0.008650127702574404	8.417217053333367	0.013333649495628881
-1.4	335.93300260000075	0.19540374277586955	164.73939260000003	0.0799125321656896	18.970702859999964	0.008148003864294186	8.06931721999995	0.01255714826118645
-1.3	348.4590864000004	0.20222754494718675	164.3728577999999	0.07986349382191495	18.212381333333305	0.007679260941516286	7.743201206666662	0.011832010406329233
-1.2	360.2601868000005	0.20870384966548833	163.9797924000005	0.0797707690750309	17.51251943333333	0.007243572309256251	7.439101386666641	0.01115776131019421
-1.1	371.07161860000144	0.21488182144046353	163.5748089999998	0.07964013644971712	16.873611026666705	0.006840513725886821	7.159542013333358	0.010533979873903967
-1.0	381.0140876000004	0.22073039068244085	163.17438540000026	0.07947099368564534	16.29516367333332	0.006471299572391141	6.904272246666663	0.00996248068319663
-0.9	389.8089641999995	0.22602385318683746	162.78137279999956	0.07926130777565771	15.774120446666688	0.006132631322614557	6.673049993333381	0.00943832279089082
-0.8	397.7982416000004	0.23108447781927324	162.39151400000023	0.07901310531376086	15.30844288666662	0.005824961017262484	6.465366933333302	0.008962230238428074
-0.7	404.8106339999998	0.23558866249324503	162.01214500000003	0.07873832344565714	14.89837880666667	0.005548249062042375	6.281420733333304	0.008534041383427534
-0.6	410.82904160000027	0.23948142848662257	161.6440399999997	0.07845016149153175	14.541380726666677	0.005302032503504035	6.120834833333323	0.008153215272782812
-0.5	416.18944799999997	0.24300680195166469	161.29841720000016	0.078167653183069	14.237370126666647	0.00508744191338384	5.983747773333358	0.00782148671286208
-0.4	420.19610519999975	0.2457601874190009	160.98527560000085	0.07790620375327853	13.987282593333337	0.004906965683580502	5.870621526666667	0.0075428042782555394
-0.3	423.7665714000003	0.24828617420592006	160.72218220000028	0.07768580658879634	13.791805186666679	0.004762758911119181	5.782135893333359	0.007320542910550859
-0.2	426.4608034	0.2503415582885596	160.52047019999978	0.07751955366629427	13.650688980000037	0.004657500511655343	5.718121020000007	0.007158922070123572
-0.1	427.4765324000007	0.2507353992734897	160.39475660000014	0.07741727008292466	13.564686420000019	0.0045931556638871725	5.67891228000004	0.007061004374120623
3.33067e-16	427.7683892000001	0.25096718916155913	160.35111619999992	0.07738531317942453	13.534414206666696	0.004571673125876177	5.665090273333377	0.007029792739743524
0.1	427.4862712000002	0.2506217291465014	160.39378160000044	0.07742641284692525	13.565280919999973	0.0045948929413445454	5.678857479999997	0.0070680788034856315
0.2	426.4817838000005	0.2501417950793343	160.51856840000005	0.07753820533673067	13.651884026666668	0.004660948922678452	5.718009673333325	0.007172999645619464
0.3	423.7964667999997	0.2480049627545423	160.7194007999993	0.07771432639698651	13.793605960000022	0.004767753259460989	5.781967759999988	0.007341174696445832
0.4	420.2351556000001	0.2453899187420702	160.98172239999963	0.07794482519874732	13.989702906666675	0.004913383883663781	5.870397613333341	0.00756963525300678
0.5	416.23689279999934	0.2425303613921647	161.29417200000026	0.07821694741382368	14.240423880000018	0.0050951561806969	5.983469079999988	0.007854122394623918
0.6	410.88157740000025	0.23892686017192735	161.63920259999907	0.07850944740053283	14.54507931999998	0.005310929530249237	6.120498180000036	0.008191282749830948
0.7	404.8681601999997	0.2349454935642186	162.00676800000045	0.07880717979088073	14.902745406666662	0.005558342631726323	6.28102927333332	0.00857740373937662
0.8	397.85604720000026	0.23036184579733035	162.38564620000014	0.07908985794989505	15.31348325999998	0.005836320516357853	6.464910560000019	0.009010882723312873
0.9	389.8754071999991	0.2252355996183202	162.7750114000001	0.07934403898744391	15.779853979999993	0.00614539842465354	6.672528379999999	0.009492398711844286
1.0	381.0852602000001	0.21987133505539128	163.16755579999935	0.07955842829368448	16.30160048000001	0.0064856688019894965	6.903673219999982	0.010022241718919514
1.1	371.14651659999987	0.21396728673881973	163.56756539999972	0.07973069794090216	16.880772193333343	0.006856772206227688	7.158853846666673	0.010599889672883455
1.2	360.3387213999997	0.20775195460593585	163.97222440000002	0.07986373831964665	17.52042828666665	0.007262026550369723	7.438312473333349	0.011230354676663067
1.3	348.54229640000136	0.20123792727989562	164.36507580000048	0.0799587614901448	18.22107028666666	0.0077002480460337235	7.742298533333271	0.011911920125449133
1.4	336.01692300000116	0.19438085911173364	164.7315441999997	0.08001023609605179	18.98020440666667	0.00817190000049307	8.068280153333317	0.01264516452696327
1.5	322.75865239999985	0.18729113329625321	165.03822159999987	0.0800055076000905	19.797843973333357	0.008677403543440633	8.416032966666645	0.013430735359748775
1.6	308.62669640000064	0.18006537903914938	165.23941159999984	0.07992172442512202	20.667253473333385	0.009216441607397256	8.781341886666695	0.014268012457625079
1.7	293.87072880000096	0.17269449684323704	165.28238139999965	0.07972580290015308	21.580795493333312	0.009787476985281944	9.160392826666724	0.015154630506203063
1.8	278.5264884000011	0.1652967129570355	165.1013303999997	0.07937999500079106	22.531609340000035	0.010392012202711057	9.548977439999934	0.01609261792689216
1.9	262.5512176000005	0.15778402415718665	164.63377319999987	0.07884482047956522	23.503167593333362	0.01102674801156793	9.939928606666522	0.017076777326933266
2.0	246.0326264000006	0.15020326195201955	163.82287019999998	0.0780905540684593	24.483799999999935	0.01169059290894664	10.327390780000009	0.018105197250979935
2.1	229.07431760000082	0.14259762779275015	162.60770480000022	0.07709202418389169	25.45457235999999	0.012382585777149735	10.703114519999987	0.01917634495739095
2.2	211.89107760000047	0.1350225951016939	160.92007720000032	0.07582488727056412	26.394397533333336	0.013098184884483739	11.058054786666691	0.02028252045136859
2.3	194.51270479999994	0.1273644147097474	158.70526640000026	0.07427937299666801	27.281292873333342	0.013832845869897964	11.383473266666673	0.021416413504021216
2.4	177.26079419999948	0.11972751922019041	155.91763260000033	0.07245840679442668	28.08881843333331	0.014583230576397082	11.66813828666671	0.022572056863662943
2.5	160.34347019999964	0.11211247699394328	152.5194227999994	0.07037750832206907	28.79193035999998	0.015343796929547973	11.902837499999999	0.023740408375612945
2.6	143.88960959999997	0.10442058661019761	148.4978067999999	0.06806948144033378	29.36231972666667	0.01610358663788552	12.077029713333408	0.024903628449081568
2.7	128.14143379999985	0.09674463830050928	143.84986179999987	0.0655748085578775	29.771734980000033	0.016854190294951735	12.18060457999998	0.026047844916365588
2.8	113.43110735999963	0.08914377042145542	138.5954154000002	0.06294136242048651	29.998575666666632	0.017582671322131288	12.206200693333336	0.027152457886569274
2.9	99.53429680000012	0.08162602374110799	132.77476099999967	0.060218114499861794	30.020430360000038	0.01827343816417895	12.147228999999992	0.028192906933705277
3.0	86.81807001999998	0.07429205928709579	126.44349640000034	0.05744923706790471	29.822310026666656	0.018909783151356746	11.999125753333393	0.029142805417851313
3.1	75.19214366000011	0.06709343563297321	119.67593239999994	0.05466410778510729	29.39315017333329	0.019469034159692873	11.760100746666676	0.0299676414818417
3.2	64.67758017999988	0.060103447038810306	112.56834287999989	0.05188465906649434	28.73169540666663	0.019929346110893496	11.432046573333322	0.030634532623833442
3.3	55.352374020000106	0.05347355393911291	105.22506229999973	0.04911643102994276	27.84640759333334	0.02026976533509169	11.02005414666665	0.031112105274165205
3.4	47.0995469800002	0.047290548864944104	97.77155392000022	0.046365200629178475	26.752679599999944	0.02046778494829017	10.53219440000002	0.03136773044544918
3.5	39.832824739999985	0.041466601859492996	90.32340158000021	0.043621341202037346	25.47398067333331	0.020505756087219114	9.979059126666627	0.03137601974411236
3.6	33.51413712	0.03613126062677357	83.00606586000015	0.0408894810902811	24.045178239999988	0.020372442619031268	9.374999399999988	0.031122042298731792
3.7	28.060726579999873	0.03127320410028464	75.93010387999983	0.0381799259404518	22.50146077999998	0.0200620703351494	8.734315759999989	0.030599084771724863
3.8	23.360309579999985	0.026872971498275177	69.18708500000004	0.03551249049185458	20.88207768666668	0.019576852818601376	8.071952513333347	0.029812430342364526
3.9	19.367697640000014	0.022958700410970232	62.84134681999981	0.03291329638625738	19.22421011333332	0.018927096976591642	7.401980646666624	0.028779385987831124
4.0	15.968451140000026	0.01948179072250078	56.933479839999904	0.030413741858643407	17.56159729999999	0.01812926679402944	6.73685820000005	0.027526207362819317
4.1	13.090612672000034	0.016423425402932332	51.48290245999999	0.028043407463722945	15.924331760000005	0.01720544211221641	6.087671219999995	0.026087391498194435
4.2	10.67604103400001	0.013761359874606631	46.49054706000007	0.02582442006578451	14.338706473333383	0.01618305854390649	5.463393786666717	0.024504635074194116
4.3	8.656359654000013	0.01145190582263694	41.946864060000046	0.02377124886977386	12.823407006666642	0.015084952433094243	4.870714233333334	0.022813248041504402
4.4	6.975430970000017	0.009464315272778162	37.826753099999934	0.02188463248327527	11.39352869333332	0.013938637527949764	4.314740226666663	0.02105470298419234
4.5	5.588235261999999	0.007771149251232121	34.1048149400001	0.020162595284137396	10.059028739999976	0.012769102871288286	3.798383459999986	0.01926660757324582
4.6	4.449130227999979	0.006339078043944107	30.748972580000025	0.01859302093900036	8.826660970666673	0.01159913872227106	3.3238481413333645	0.01748307795262647
4.7	3.513828575999999	0.005127698830303799	27.726802620000036	0.01716102945041762	7.698620522666677	0.010448266154093198	2.8912498033333573	0.01573296775950256
4.8	2.5961370620000066	0.004052278468285508	25.00644498000001	0.015850799938410817	6.675006389333326	0.009333960760233587	2.500308596666675	0.014042279790318371
4.9	1.0470782682000013	0.0019251135120819894	22.557743000000034	0.014645883187799042	5.753718119333342	0.008270606082438698	2.149776394666668	0.012432046369242522
5.0	0.8708307760000004	0.001615603187069808	20.352805580000048	0.013533958645358583	4.930428194000001	0.007268263134491628	1.8377157780000033	0.010916935717570273
5.1	0.7173552857999996	0.0013379527116235436	18.36622722000003	0.012501338624357284	4.200760941333331	0.006336567192740594	1.5621260746666632	0.009510813372482253
5.2	0.6071543060000004	0.0011378687410138438	16.57488298000003	0.011539494250267618	3.5587933113333268	0.0054809521743638305	1.3204909846666606	0.008221319430063455
5.3	0.47875961480000123	0.00090009129408826	14.959378380000055	0.0106415640508701	2.998250184666665	0.004704754109027393	1.110211503333331	0.007052986069974821
5.4	0.4053085522	0.0007664039103807395	13.500984340000054	0.009801482914784918	2.5125963839999987	0.004009134516011399	0.928610484000002	0.006007090399464581
5.5	0.184539431	0.00038666452002217354	12.183628338000029	0.00901490446611532	2.0950327673333353	0.003392918057378619	0.772963246666674	0.00508148328422393
5.6	0.13764170669999967	0.00029100142850742576	10.99264797799998	0.008278357930914458	1.7385375200000024	0.0028532045385711614	0.6403987900000019	0.004271468527793088
5.7	0.10630779973999982	0.00023308107679231754	9.915153874000012	0.007588900138406406	1.4364984679999993	0.0023854558204967876	0.5283781679999996	0.0035699606851566828
5.8	0.08097824958000013	0.00018496736932765038	8.939567804000015	0.006944046083491322	1.1822320162666675	0.001983915240016625	0.4342927565333349	0.002968122516408597
5.9	0.0517321322799998	0.00011921940989009505	8.055623784000025	0.006341586089151946	0.9694876064666668	0.0016421977058376043	0.35572234033333305	0.0024562138194308175
6.0	0.03376043795999996	7.515181756922964e-05	7.254199694000026	0.005779401985821646	0.7924283379333341	0.001353628334374786	0.29043960466666924	0.002024110257942984


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b5/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.06113482363371541	0.05108560934347775	0.07966935510420496	-0.01274967807184143	0.22407743327708168	0.22443985919390652	0.02842720780045529	0.05518923073415858	0.06208024913254182
1	-0.23008134035283967	-0.2248873819105864	0.3217324318764852	0.03126063413789604	0.06375915655241995	0.07101026187093938	-0.14073222118025036	0.14392612186024212	0.20129651420741534
2	-0.21011709626586375	0.006630332470382982	0.21022168168832175	-0.08388339192830477	-0.09658726209671208	0.12792780245410512	0.10795776982478586	0.2838338669652039	0.3036717703408772
3	-0.32745550552665365	0.16880354071853226	0.36840432062996964	-0.11961674416363961	-0.15004483108237668	0.1918895953897672	0.02449738482979184	-0.04135321177326308	0.04806464383997097
4	-0.1501073663320468	-0.025335375641302543	0.15223042628209776	-0.06692870729344946	-0.07225246315300915	0.09848791952137673	-0.01309233650844996	0.2818535590794694	0.2821574702909963
5	-0.044076370220808334	-0.14504149694202167	0.15159077230169468	0.041401136336880764	0.07067064036306271	0.08190478312840062	-0.020744597508004087	0.16016108795426381	0.16149895485873128
6	-0.09639982896185302	0.020948260960542954	0.09864966630022387	-0.07204263415960105	0.03582607604729694	0.08045898869362465	0.14779714680669548	-0.10636425433293949	0.18209160113525868
7	-0.26395635579392446	0.06966018246569901	0.27299358744330116	0.051264095173071185	-0.019482045407538222	0.05484120300627149	0.1775960002646328	0.05831387967399763	0.18692471177623604
8	-0.1561263745454024	0.05079356052460124	0.1641810909315004	0.020113036048632047	0.021328657349082354	0.029316306783224538	0.013439365255563768	-0.10433048401736152	0.10519252080718183
9	-0.28289315828378175	-0.11212329349582328	0.3043027636222243	-0.16253269401675305	0.023715201433847557	0.1642537287351232	-0.26113332630479746	0.05903267265096292	0.2677227494019206
10	-0.18268928401660733	-0.00829535519943091	0.18287752024889598	-0.2127413250396525	-0.08496875168451778	0.22908199436545057	0.05064072305787267	-0.20616892431301342	0.2122972166190815
11	-0.35272861951245443	-0.13818541272652765	0.3788306842291984	-0.0811626591811829	0.2328208504791293	0.246562214589312	0.2463999553369644	-0.042747463815962526	0.2500805543275108
12	-0.18376481529382388	0.19196927718859658	0.265747456665695	0.01960345134587062	-0.11188586250125254	0.11359023519792141	0.06836459576626741	-0.1464209604519321	0.16159460267580542
13	-0.2559797010066792	-0.021396630949348454	0.256872386883938	-0.2598033304189655	-0.02539436086573474	0.26104146042451826	0.038315692501636404	0.05358268079226163	0.06587257375239987
14	-0.19487672110150495	0.033281658882374374	0.19769826818977568	-0.07555636186538268	-0.09275907365349223	0.11963699078205975	0.0017054754797643254	-0.10095870014463353	0.10097310424814177
15	-0.2468479418053725	0.008532181062015762	0.2469953531692926	-0.10175321436282284	-0.029504909953171184	0.10594459091672079	0.12487575384474592	0.2789758134151105	0.3056492407465069
16	-0.21310417086439654	0.10375192423937137	0.2370186689338504	0.1784368418415872	0.179963069164646	0.25342930530930863	-0.1276979227403626	-0.10806165459716652	0.16728443043655
17	-0.2584172231974006	0.017727843739071682	0.2590245889653956	-0.030896588506617913	0.08260863350422143	0.08819742349287789	0.2077325597217611	0.08825507410451376	0.22570284551539946
18	-0.18915806511049854	-0.10221683508495581	0.21500942995862452	0.05561256705219046	0.03740851662389186	0.06702353862736862	0.18576206072492887	-0.06237908331825843	0.19595584512945358
19	-0.19172171839741134	-0.16925431089538892	0.2557425249385195	0.013280948079958632	0.015342432608044848	0.020292210826692955	0.12086221926820692	0.21059708034118876	0.2428143453230662
20	-0.1679208462936627	-0.035292225323406166	0.17158948624043946	0.22812766809591664	-0.0065605790161237035	0.22822198436589647	-0.09163175124161892	0.1964208584134734	0.21674300785836598
21	-0.159442104627554	-0.052161160549177674	0.16775747791946852	-0.00995440601827119	-0.06949249516052931	0.07020183105028517	0.13382083972734735	-0.027334844848506474	0.13658407992231125
22	-0.3776753581643958	0.0010260494576680664	0.3776767519216588	0.08097773115671235	0.06482408825685558	0.10372827657693626	0.2454788943351364	0.03918921403936561	0.24858737309248888
23	-0.1812729599007454	0.14934848000206782	0.23487199592566438	-0.15538125149143459	-0.03443855600370925	0.15915196340185395	0.18307009435030444	-0.05796390589642928	0.1920272736675691
24	-0.3470757282125725	-0.1994763796063636	0.40031535960433684	-0.0024572888894771427	-0.009711089417260156	0.010017161591806833	0.2914074262586474	0.19493411272087235	0.350596058707115
25	-0.15648177253037912	0.15944232759612068	0.2234018821843674	0.21797276790290346	-0.06941629871916505	0.22875915298654473	-0.009600761230825504	-0.07949221703045739	0.08006988937564895
26	-0.2650751600084542	0.04613385370701714	0.2690597943048497	-0.032082161438621935	-0.009289556924204639	0.03340001422786881	0.03531006241135525	-0.10840695220156986	0.11401257734621761
27	-0.2523444382710554	-0.009705329817571237	0.25253100592442573	-0.11877338622941529	0.0027195175404534184	0.11880451612651217	0.18178888226535173	0.06778749954291924	0.19401634675863577
28	-0.24813565866529375	-0.0661237853143703	0.2567949767529733	0.014966591645088586	0.09073665768013174	0.09196270935782745	0.16963227145635626	0.1956204405718888	0.2589255960483297
29	-0.2861582987489593	0.027899155282917816	0.2875151036178778	0.10663187941466327	-0.17747152431770263	0.20704226537388978	0.1078280337431474	0.16240844338828694	0.19494457505845025
30	-0.3691986187474394	0.020019417408877613	0.36974098658169885	0.05654857377433417	-0.06891213908529209	0.0891438394350499	0.24321593923383197	-0.06797577564923313	0.25253653037236
31	-0.35473769168684416	-0.03234272507153863	0.35620904223273675	0.16852458922656266	0.004893347394768845	0.16859561685496918	0.16985430869151802	-0.0018876935969959227	0.1698647979075995
32	-0.2847400512448386	0.10892578488726777	0.30486345041054147	-0.042459251257207974	-0.18262056197080817	0.18749148693169113	0.06255841696744488	-0.28335023783053875	0.2901739354457867
33	-0.2974892954456987	0.011420603314336284	0.2977084330092812	0.07664319710663021	0.0508868479766923	0.09199810302244696	0.1250881977413235	-0.11489855926723407	0.16984915700661732
34	-0.23971303888967999	0.02520095374504072	0.24103408282519906	-0.12095908481850716	-0.12598038542942483	0.17464866937104687	0.19668131226959695	0.07470252039923267	0.2103901260755563
35	-0.1807525355142014	0.2137977879604519	0.2799660215661804	-0.053229774236639084	-0.21227063046356023	0.21884293322536352	-0.035858628282743436	-0.010419459161081676	0.03734175078286255
36	-0.1028298170702885	0.059506987883467	0.1188067880454315	0.032055440064252996	0.09432540516781962	0.09962345756791545	0.07664533846247923	0.0096175098812032	0.07724638764591545
37	-0.13325878051238396	0.012742561137574774	0.133866633064377	-0.17441495610528726	0.008850667897745398	0.17463937481405922	-0.06107769434381032	0.13128673025687973	0.1447987924255538
38	-0.09039718298270448	0.09967194730434543	0.13455908654063006	0.02624042852365878	0.10701365015504588	0.11018385275806884	-0.31185501565148516	0.10731715215834459	0.329803762765626
39	-0.16650120881376435	0.07993228135982537	0.18469386059052167	-0.15498067609823432	-0.07342838530616166	0.17149559100028186	0.11594371227972865	0.09997915531323116	0.1530972759860596
40	-0.33614102361252013	0.023640774310897075	0.3369713251380473	0.05195125613994982	0.10392677112358573	0.11618823852134451	0.31163234453047034	-0.05023232155006693	0.315654881612604
41	-0.4335550742574257	0.12426369748461333	0.4510116061997844	0.040528030648521306	0.02854473023024884	0.049571391872381035	0.079151710768526	-0.18856840979114353	0.2045068177072467
42	-0.38372519570567554	-0.11447041826215466	0.40043539113878485	-0.0055963805400907046	-0.04699663530754044	0.04732867212778595	0.12614467692178546	0.12839663385868083	0.1799949307673463
43	-0.36377461153992646	-0.15821638722415254	0.39669181134387865	-0.2273428948844403	-0.12272370420301991	0.25835227776767905	0.15244734133790738	0.16521618403793764	0.2248034237929977
44	-0.18584197083451867	0.056808386621974294	0.19433072560521614	0.02601042282940729	-0.0007731472537821625	0.02602191100669939	-0.17423072779547125	0.09426412464566347	0.19809611733538032
45	-0.23885550445346823	0.15964580424724034	0.2872955530833517	0.13686694648135747	-0.18253825676536395	0.2281507751949765	0.21418771228947045	0.08668302212210274	0.23106345972485118
46	-0.31232532968002524	-0.03658718127920435	0.31446102046786945	0.13443798030518006	-0.06479643235773473	0.1492385613533797	0.005829587873718994	-0.09791018367094345	0.09808357742892178
47	-0.08219682942458853	-0.012290069330173275	0.08311055631864925	0.10744701920332556	0.0897537168513518	0.1400021129280285	-0.015789364424766146	-0.0792391563670615	0.08079695495934049
48	-0.1558459232954301	0.015911774776030296	0.1566561086722385	0.19322388998436119	-0.17021613857346843	0.25750535041344425	0.01922296375130655	-0.13980822326904951	0.14112356865184653
49	-0.2812076863796181	-0.004581350870419922	0.28124500289743026	0.13281529595182168	0.12760784104013348	0.1841837776072962	0.10347260778488811	-0.19275933590071986	0.21877555196751725
50	-0.21431534187437704	-0.025312422016097992	0.21580496859676832	-0.03780284187027997	-0.0644614032739878	0.07472835717129796	0.19649773449215538	-0.11864056336459067	0.22953636517122303
51	-0.010627201984054943	0.18074038973386955	0.1810525501150452	0.20984494997501912	-0.08199537806216801	0.225295683610619	0.10893792497288077	-0.05945490564939808	0.12410623394163497
52	-0.3269432042672159	-0.021875096220647042	0.327674195888503	0.04616258244608581	0.14375262468812527	0.1509827841934857	0.15796110203070485	-0.08379332011176974	0.17881003956743666
53	-0.32802252979958957	0.04075713724340541	0.3305448899807716	-0.043554373036472575	-0.13895885576370823	0.1456246785601921	-0.04530327008211941	-0.05093923911523702	0.06817031877417581
54	-0.19322989016144843	-0.10561073083271195	0.22020766771124242	0.016034408080808082	0.06976315151515151	0.0715821175422177	-0.18985337715849732	-0.0031350907177392097	0.18987926061656943
55	-0.27882922906625235	0.06311917679703362	0.28588418889686046	-0.02712266224390772	-0.19567961033735373	0.19755037005527398	0.2399138493590485	0.04842683580399724	0.24475255573796062
56	-0.3498456070972828	-0.08786531306118953	0.3607107733969242	-0.018684684723047257	-0.07628277873233448	0.07853776018149472	-0.020425589087409192	0.16817356439207026	0.169409422553474
57	-0.24664534022448337	-0.08100453100062346	0.2596067370024941	-0.007272157610081707	0.1881927911308188	0.18833324430358508	0.24127756185533913	-0.09349018335932748	0.2587571762085405
58	-0.085554042858485	-0.13125116370438067	0.1566727871175643	0.04982310706459263	-0.0030295177669904627	0.04991512772166742	-0.1825201370146305	-0.1895986663853311	0.26317533074157157
59	-0.338978276567386	-0.021834880917162118	0.3396807825139095	-0.05248173350437839	-0.04528477406914576	0.06931841828921206	0.3581388296682267	-0.11643713909038296	0.3765913284658587
60	-0.33924188475557704	0.10309711677967368	0.3545618025969491	-0.07657222423768371	0.15630556819587768	0.17405383125269688	0.014268240452608218	-0.10938311464657205	0.11030978404202671
61	-0.15200762889169467	-0.20581037355504392	0.2558597840695991	0.1297373349359457	-0.07389273950886685	0.14930476559174863	-0.10799782143224468	-0.06529173796099771	0.12620039809794023
62	-0.20871787138753384	0.1309726986903514	0.24640819312428858	-0.112935048902079	-0.1443424767172398	0.18327322732843956	0.16848230413786322	0.010121161518855093	0.16878603235485515
63	-0.2845952295035165	0.1288641267881391	0.3124106397500393	0.12202934118460149	0.006992868447247542	0.12222953947008222	0.21482480710738405	0.11872488345431825	0.24544917131651967
64	-0.34755203436526466	-0.032573683226601424	0.34907515155103935	-0.014954914122288044	0.1742282877691118	0.1748689386808345	0.0833270298215063	-0.14922072268175882	0.17090997038365133
65	-0.260404140531054	0.06623842178816342	0.2686965666448002	-0.13213549324921559	-0.03891095164486224	0.13774560150553739	0.07352837077886916	-0.10731566884170425	0.1300887162221889
66	-0.14912273830422648	0.10106211401674373	0.18014200500961491	0.0816689590570343	0.003081727970289517	0.0817270819296909	0.03086452130693263	0.06537135661958123	0.07229130612868027
67	-0.07198979503635036	-0.13426654982067507	0.15234840658872528	-0.1367187022557461	0.011227207725641205	0.13717891142522617	0.0905274225476564	0.03391973587774756	0.0966734850677169
68	-0.06452102354601937	0.03500099783704147	0.07340321742958252	-0.11135952251239828	0.046307778005424884	0.12060411915846428	-0.0921124829667846	0.12022469770699393	0.1514552325178772
69	0.07170842284613675	-0.18543003185421142	0.198812460928721	-0.014513823342476397	-0.021586437857777835	0.026012023516141857	0.23139595193792006	-0.03960912237607792	0.23476151547615154
70	-0.22195375328093994	0.1369396192680049	0.2607986348138397	0.1993608452821144	-0.1453649049132522	0.24673001887090676	0.0657166205002794	0.013832238759335924	0.06715657107888265
71	-0.2864098671969821	0.06964504734730215	0.2947559068921281	0.029590178528641608	0.12353969274980393	0.12703398895599885	0.14328974523447632	0.27495267594438944	0.31004987517872273
72	-0.13934559515502265	0.042448400478864036	0.14566764085520673	0.03352825977750636	0.2254399821750445	0.2279195686350611	-0.115352762131066	-0.13322045770743798	0.17622130995723975
73	-0.11524271967948495	-0.008129482782157065	0.11552909992477972	0.11621500635125712	0.04069340318728405	0.1231335890981238	-0.003410395615594779	-0.033710147520129526	0.033882220176425316
74	-0.20717115266286634	-0.023569981710221427	0.20850762703911058	-0.014538551434993953	-0.08445165480926146	0.08569394073008091	0.14293921480394756	-0.09109899502959844	0.16950116820887065
75	-0.33541868779777556	0.17869217700393655	0.38004814201149284	0.11273808054957432	0.1295693117186536	0.17175005486243064	0.2458293161037976	-0.03888151191003843	0.24888516352822504
76	-0.2753628456566025	-0.013055792305181698	0.2756721793740129	-0.017876884536482927	-0.20061740571248227	0.20141232950228607	0.21550895033757567	0.13670512111094169	0.255210497067736
77	-0.07662957803427521	0.0576762337549662	0.0959095415997208	0.10273862294464198	0.006624989645040096	0.10295200402303106	-0.21410119702170044	-0.0805018382965489	0.22873536791508367
78	-0.18509302428844188	-0.06706966830957774	0.1968699267216771	0.2416594820215082	-0.030463628372396925	0.2435720384291168	-0.017692698854784014	0.14009159291900664	0.14120441211007093
79	-0.10994732231619776	-0.20706751891653774	0.23444694724980444	-0.14375619902581127	-0.024460310743874607	0.14582232874301373	-0.09600041459653595	-0.12426612012934628	0.15702913173901178
80	-0.08300404519458782	0.0753978239642907	0.11213609310661463	0.13398838812247815	0.18964054161929006	0.23219910244726943	-0.13086040837389243	0.013437268186724208	0.1315484954535925
81	-0.14652464001021176	-0.026550545855637507	0.1489107169257957	0.06959849254140013	-0.17131646066313522	0.1849142500138345	0.14983073022109714	0.08174568201680815	0.1706798296430492
82	-0.13942647232750804	0.25001788138027364	0.2862668024685607	-0.047684405257157406	-0.0662573863581451	0.08163236950953544	0.05390803778574879	-0.16194711924336366	0.1706837601212663
83	-0.08714490125133291	-0.045779189413340866	0.09843763506630532	0.18405751595562264	-0.11638177399504444	0.2177656687772154	0.03131439704362787	0.11823282787921359	0.12230941521617097
84	0.025338714066862167	-0.11810929239124121	0.1207967523558556	-0.03315774695640048	-0.03718786401690862	0.04982342233693679	0.14460914933350066	-0.018155292050348302	0.14574436764551876
85	-0.02005163806354086	-0.02505989507247113	0.03209464955525303	0.20379963894833525	-0.13416700223055728	0.24399810926112966	0.15584958123274822	0.11145377362947365	0.1916012411929342
86	-0.28593246232435277	0.09553652986202836	0.30147073083293785	0.2309586201996925	0.02167260202044288	0.23197324398059857	0.004256096409714587	-0.19147146299529602	0.19151876017301228
87	-0.2298857904724282	-0.036855181754692885	0.23282135014492247	-0.07995570073237329	0.03846447861118372	0.08872671635102387	-0.06033963945318118	0.13217615507933222	0.1452976533220533
88	-0.3456541901546554	-0.0633119179272635	0.351404635887319	0.1465462526830432	0.11791251788695446	0.18809350347602039	0.18448266272967206	-0.012735166327909853	0.18492170588989673
89	0.013169096732782926	0.06298942181836488	0.0643513198758914	-0.004956427773890758	-0.06152541975765469	0.061724739388946806	0.04366418116437968	0.06833423451697189	0.08109333094512941
90	-0.13163868325048536	-0.044874333099750724	0.13907713219314308	-0.0853119489351352	0.19785621901094694	0.21546510629895255	0.1651121675019413	0.0560273018765742	0.1743590732160443
91	-0.26102327463126757	0.023190873084511624	0.26205145772090654	0.020167888237595282	-0.07890357023479258	0.08144026713954824	0.08850627435827865	-0.11904760053705803	0.14834315553612115
92	-0.2820693051715485	0.15361768382203964	0.3211876176050507	0.0434205093154111	-0.01664958909921812	0.04650321974210501	0.11782131893859364	-0.17060944014691917	0.20733895983069606
93	-0.12507061952546916	-0.052420651172729295	0.13561188936762747	-0.08542476324409362	-0.02873619877410645	0.09012857091563366	0.12082004939380332	0.00755350995359976	0.12105593685623273
94	-0.21289898546847566	-0.024154622697749456	0.21426484501937515	-0.07818559567698251	-0.016253353329095947	0.0798571153110668	-0.10749910021955324	-0.05792762703573201	0.12211333474278892
95	-0.25954905494321273	-0.023046316086842468	0.26057022970226185	-0.09441962358714498	0.037995514029350475	0.10177781882459808	0.11346533477382899	0.009557038159936497	0.11386711190562254
96	-0.19687444836045118	-0.012277320233986476	0.19725689090462672	0.012341020238306402	-0.03574026824576006	0.03781094490754196	-0.012525645201622915	0.032785718965315194	0.03509693940772567
97	-0.22040112573733336	-0.22378515542974636	0.31409624642297074	0.1108735758455419	0.001052230641383854	0.11087856875925033	-0.013131035165083673	0.1063586895070104	0.10716620231283419
98	-0.16550632999038936	0.016662304498710735	0.16634295193393503	-0.1701491081830546	-0.034594730674014355	0.1736303959734482	-0.04591578645965894	0.15033834945278696	0.15719376184313832
99	-0.3401014853685398	-0.06535305186812325	0.346323608404574	-0.048070862467022996	0.03517321677112244	0.05956477983130475	0.35913084713321963	-0.18027006660334405	0.4018361137028354
100	-0.33614701578772255	-0.03319734474332877	0.3377822966364561	0.155986946400891	-0.01125591405984703	0.15639252874992815	0.21577320262616276	-0.11556596388314544	0.24477248002949914
101	-0.09837216795301769	0.08027965319781491	0.1269720683667796	0.059864841110924286	0.09689902633630375	0.11390004612009556	0.18865574529428347	0.2216906431126828	0.29109746044281537
102	-0.025390182565803988	0.21946792083226713	0.22093173073409605	-0.09543115372947257	0.15611079825621793	0.18296908600725917	-0.14191043921872604	-0.08836302468746338	0.16717235683918855
103	-0.20506171035734336	0.21177041440139033	0.2947829938622911	-0.02773118485551721	0.0401885728477095	0.04882765610826021	0.1362509350052884	0.11664059051505984	0.17935814630374944
104	-0.3411614367878337	-0.06430563741038363	0.3471690380115929	0.09496566411983755	-0.004433816449643951	0.09506911217651574	-0.0707017514600133	0.1906021981504182	0.20329273375918966
105	-0.03855155456488269	0.09421314275647066	0.10179557272995839	-0.023970054681996773	-0.11327134448900127	0.11577979531768015	-0.046671338042126566	0.10606185509147768	0.11587636040231873
106	-0.1730786575405614	-0.07632185125746412	0.18915931559246407	-0.2663549460146726	0.14925972837785795	0.3053251116136881	-0.008993970365563486	0.049089876703439325	0.0499069884654996
107	0.014206601419667711	-0.09363014735123226	0.09470180577428697	-0.12160117717177248	-0.010262961500039218	0.1220334981401094	-0.08997071887668874	0.015813559717957493	0.09134987096948503
108	-0.1434905456175884	0.05001712302292862	0.15195805104410884	0.03318599274785347	0.047570904628978894	0.05800259547537496	0.23629004431383344	0.0014029276336619718	0.236294209086424
109	-0.09196387534946356	0.10458144879169778	0.13926461790656727	0.07909831236934989	-0.1407892165474016	0.1614872952145474	-0.2677797254028994	0.010932311049220102	0.2680027924513644
110	-0.3038285071348686	-0.10820223545739964	0.322520519511211	-0.11438417772589735	0.06630344652037584	0.13221152421218815	0.18666782291553108	0.2322079067600916	0.2979352078454768
111	-0.23998116059116045	-0.07645056483403212	0.2518643410690027	-0.16726438967600318	-0.06209768116650411	0.1784194441756353	0.02847073848993233	-0.04117073059208885	0.050056088617155006
112	-0.14390588876435112	-0.03880720427660872	0.14904665016304203	0.02265608530176228	-0.07042806166608717	0.07398249841173862	-0.03355047774316089	0.1439420945154488	0.147800409777134
113	-0.37311358939028594	0.1553968595705592	0.4041805717152855	-0.01801613718750463	-0.09606336950667771	0.09773818169034805	0.19457518488317302	-0.34358079415822784	0.39485093983264047
114	-0.36778398142023067	0.0330340065863269	0.3692645428151234	0.0808038653601659	0.08632413723092094	0.11824179179041008	0.17461639409238444	-0.09536192724961393	0.19895924772321483
115	-0.2341590031950056	0.14925498348915428	0.27768235247063566	0.2894223439724296	0.05924331182174732	0.295423531876024	0.16997952228796875	-0.20289430142483364	0.2646868631948275
116	-0.29765879111919746	0.014025468942651255	0.2979890429354799	-0.05465697007647254	0.13854467012812546	0.1489362615310708	0.13125369047536778	-0.11133069039627931	0.17211058621571146
117	-0.09559331649104871	0.020974161483326294	0.09786724481503734	-0.08639697820394131	0.11502598118936444	0.1438590080299052	0.10768379825753337	-0.32423067700423625	0.3416450384796983
118	-0.1076320521853831	0.02965253813321875	0.1116419798972547	0.09615194136648614	0.10987360807039828	0.14600481354719672	0.06765122099414417	0.1582643203953362	0.17211706136288804
119	-0.2002361982311918	-0.02207878793781899	0.201449765348298	-0.11928335197125796	0.1991386899521759	0.23213085941633838	0.09183571083659506	-0.01934105697138664	0.09385027581010687
120	-0.22090322532493945	0.06020367723613946	0.22896007886029873	-0.045727886812944187	-0.053197956013310975	0.07015028265354036	0.01311219926470319	0.04854124239048336	0.05028103004482845
121	-0.2082200880050355	-0.06190978758705508	0.21722897331594376	-0.12174759286657312	0.07417225189009197	0.14256226471002803	0.047511400623674906	0.09537934535464579	0.10655774354547927
122	-0.25809264909296675	-0.14827858925061385	0.29765475898425936	-0.17691633477339574	-0.12707230721180252	0.2178227737629446	0.007786307396316332	0.009888296544951056	0.012585904474086135
123	-0.14266990075872982	-0.07830284116959756	0.16274530874263946	-0.027154189524460484	-0.17665757462800924	0.17873233809856842	-0.08749871965990991	0.128767991259545	0.15568308037529885
124	-0.18944534539900673	0.07906280870805363	0.20528143270679702	-0.07134360116937515	-0.12661640300817767	0.14533280062857157	0.34805054907788824	-0.12461574521988052	0.3696867169241081
125	-0.08936655152045574	-0.0731944878261488	0.1155154257179123	0.04757964072953061	0.13334558223093254	0.14157989444994512	0.11421140531712203	-0.23055050195225596	0.2572892905951375
126	-0.09615449173905612	0.01863154296168197	0.09794294601822641	0.029837872262258446	-0.07080638035915708	0.07683646348384651	0.035642909308893495	0.1907374588928618	0.1940391589574335
127	0.07045308909004466	-0.04960918693518896	0.08616675223483994	0.035638601797377004	-0.04083189892202578	0.054197360707423134	-0.047854225926684334	0.17180802247574872	0.1783480404323791
128	-0.01335304849490128	0.023027985046235946	0.026619391416725733	-0.024398006326719814	-0.10785864769249116	0.11058368141263697	-0.09065841811553836	-0.007005306828510276	0.09092867039044036
129	-0.29843470726922255	0.033978523778580814	0.30036280492271034	-0.034811493472927495	0.004398046999403066	0.03508821590255953	0.2730722724975445	-0.06588745744609839	0.28090856707420764
130	-0.3637404640986445	-0.08225181299852931	0.37292423622532545	0.16653508094095565	0.011989055191179258	0.16696607628014679	0.2088765161775891	0.09286326733789463	0.22858911923176903
131	-0.2513867764591911	0.0605830305965932	0.25858386449044163	0.0072861279791824295	-0.13274887520389944	0.13294868005674026	0.09910025323044824	-0.16265202893696545	0.1904640194568266
132	-0.2861977901534451	0.08595873570709167	0.2988278422990017	0.11317615694241745	0.03843824172582307	0.11952548233421822	0.12033701811763656	-0.2669180021186546	0.2927903990646867
133	-0.21301033395045663	0.06400534294539686	0.2224187184012239	-0.17630750673238063	0.1565691534335858	0.23579278347120416	-0.028476550076095123	0.07544667312897624	0.08064188979969987
134	-0.2468909180779937	-0.005822576029553319	0.2469595671785455	-0.01636547185693839	-0.12671148322911585	0.1277639567766385	-0.03170266760745436	-0.1624267974282501	0.1654917631068886
135	-0.2222284847414187	-0.15763419784139376	0.2724592442174914	-0.10637549580322933	0.14266706941212165	0.17795965498400473	0.09209628057730468	0.14667062670471745	0.17318775255233324
136	-0.14716057648850872	0.05438566478632764	0.1568886095504738	0.08659214949194563	-0.019092581658310036	0.08867201941996526	0.1376086105219896	-0.06650608529100446	0.15283713249903305
137	-0.15775762144460925	0.03619748478142807	0.16185711299897312	-0.1168571643602975	0.15156553873271314	0.19138367065574627	0.0617773581223114	-0.0018220505503142585	0.06180422190093663
138	-0.16876621269864525	0.048688556208258134	0.1756491105991974	0.020488185377550497	0.025692115720594374	0.032861079566339366	0.1749898010545582	-0.02624548499711704	0.17694704280051632
139	-0.28523682905802067	-0.07864527905059954	0.2958802605244581	-0.00964154462671574	0.08473475561527223	0.08528152315694683	-0.05092441521723273	-0.16976248581498402	0.17723599424298603
140	-0.3291912380237509	-0.007759704438349017	0.329282681300703	-0.0784671223726204	0.017678722936698397	0.08043398869950645	0.12726749955293434	-0.18005409202423156	0.2204914794206946
141	-0.20826735965081783	0.032009545108380597	0.21071284743453245	-0.02016210560266554	-0.12800191606029576	0.12958009498931555	0.11183123330334385	0.0013186890663053623	0.11183900787739721
142	-0.24244947200145675	-0.1187787483869386	0.2699817355714138	0.1202308788400572	0.04738456275078301	0.1292314242502009	0.11490884858306939	0.03748187864682067	0.1208674261725704
143	-0.2095302049477558	0.04004166405520189	0.21332192021861743	0.08532064890138212	0.04725351850667869	0.09753208774661774	-0.22831072972114314	-0.029205584125495752	0.23017114382544196
144	-0.17542751325737974	-0.1775571611802596	0.24960239961599093	-0.06646621065179542	-0.09824365333343363	0.11861522911797087	0.10425199691646575	0.00854473584936607	0.10460158398325632
145	-0.26615599448897015	0.03716964144095392	0.2687388986493429	-0.10105645047379831	0.0485684336098948	0.11212180397086914	0.17244092966887242	0.06971401221584547	0.18599977882862137
146	-0.3388270238636252	-0.015321974217214896	0.33917328166321503	-0.01987871881760315	0.10823590204089191	0.11004623552141563	0.05909026673201416	-0.1852586287250324	0.19445415690989992
147	-0.22951988373547658	-0.11289272867956057	0.2557814403326863	0.1801339673064242	0.0720644616434711	0.1940142592942983	0.1154180050351593	-0.09890463358163071	0.15199816587779172
148	-0.13668757662939898	0.01589592665428457	0.13760877184618794	-0.042195290908560674	0.0014977065080178482	0.042221862815870904	0.15463738607117627	0.1802297629078075	0.23747734335875187
149	-0.2510274914476235	0.031212949753681902	0.2529605694467273	-0.1498707774466957	-0.12601727041962404	0.19581011816678331	0.02342747598297418	-0.07426026477394573	0.07786805221160573
150	-0.06742842044410711	0.030335882167265453	0.07393820142831103	0.07714604598194681	-0.11160704970581402	0.13567478009816228	0.07189169034806618	-0.0738514801154622	0.10306530093269385
151	-0.22515639582416677	-0.03593145531471757	0.22800542112318822	-0.07645095472070514	-0.11011136950202194	0.13404947657979913	0.021230242478386216	-0.11351477445512302	0.11548301699942085
152	-0.3720727110398431	-0.11076363038310007	0.38820958787255966	0.04956700299662539	-0.0740026585645094	0.0890689691232745	0.28733922548047514	0.13537848847435624	0.31763369726985946
153	-0.22941551732379295	0.059794019127320595	0.237079742517875	0.154371983003949	-0.038387938519144765	0.1590733885988513	-0.06425105509038796	-0.1685703807352908	0.1804000314342239
154	-0.23946809880203063	0.15420228738043792	0.28482155075980164	-0.005926422043619852	-0.1717772712934455	0.17187947350181484	-0.11555113728037121	-0.024856964297749536	0.11819447533995314
155	-0.19151426831054877	-0.03640267400707825	0.1949432472320867	-0.02249532307958788	0.06784291078571898	0.0714751712438247	-0.2567118416743344	0.05103000577034045	0.2617346578975538
156	-0.28639547927925413	-0.08911666271010506	0.29994024425571886	-0.017469148340064067	0.0005872451292455531	0.017479016006886252	0.17989140715192736	-0.10307117064311701	0.20732724033479788
157	-0.2783800968244243	0.019045907493630172	0.2790308672893229	0.04463723032627626	-0.03761395043401023	0.05837201040270256	0.2267880302079836	-0.03527414798167937	0.22951487132961712
158	-0.1069085586827725	0.004936897805871786	0.10702248772839022	-0.09277381391350836	-0.11184279326477058	0.14531273500049638	0.0698532999806863	-0.16537065943632037	0.17951863000979926
159	-0.27230473445765774	-0.03495481296719046	0.27453908165801594	0.031847292201666516	0.06811462193521994	0.07519209893304132	0.20214929406059395	0.1283106475086772	0.23943257788632794
160	-0.27300715646263607	-0.09646035102439866	0.28954707182004874	-0.07817567050141437	-0.034819938182369996	0.0855795743934835	0.108417554901221	0.16141180289307672	0.19444314419375325
161	-0.11972150048129464	-0.05527016914069002	0.1318636768573253	0.19363171926279493	-0.06807299388776532	0.20524905651795228	0.13901748214682974	-0.20966116676048013	0.2515624478927846
162	-0.22367051722343634	-0.020700478451024813	0.22462637886744488	0.05196625834946744	0.0013875671343115562	0.0519847799783342	0.062356861498082665	-0.09041239057388997	0.10983068125608933
163	-0.2901704647407142	-0.0689844670343816	0.2982578671214889	-0.050654018324856664	0.11269779225479552	0.12355817233821471	0.025779947863789177	-0.12512388182343676	0.1277520704897774
164	0.05268974558314659	-0.17626194722641422	0.1839687020383194	-0.12958704582756472	0.10712054325341287	0.168129751184083	0.04384256480597168	-0.1731012594753806	0.1785671204917884
165	-0.07915013812032012	0.12078839611664284	0.14441115261951473	0.0372326958067588	-0.06200351120591881	0.07232364094057442	-0.22387806975439434	0.23327587800896404	0.32332495322478055
166	-0.1617643322767086	0.054980440895417246	0.17085241607300689	-0.09641649805404448	-0.1554249038078811	0.18290172722173692	0.09512618437689556	-0.17091467896855658	0.195603728085719
167	-0.1750608362785204	0.17218707580803255	0.24554976170596476	-0.24488854026324752	-0.06474897446794403	0.2533038231983771	-0.003204354066184352	-0.0635978530278671	0.06367852695167858
168	-0.17774205901495208	0.1435926893309086	0.2284974835138399	-0.010498725800612358	-0.027618614729727212	0.029546761633477678	-0.13397860752702762	-0.16557279348372916	0.21298971152824947
169	-0.13897088228579071	-0.08002550690242372	0.16036517040268114	-0.04989403824882576	0.10416683142481062	0.11549954035345854	0.20327880798884554	-0.10151811060855595	0.22721839837235216
170	-0.17327839010848173	0.18122763496497624	0.25073662706829625	-0.1660332326174404	0.063860163297581	0.17789085077594852	0.0053478875531850515	0.03678242892823756	0.03716916704934829
171	-0.20537252697448147	-0.0005032980157441106	0.2053731436794421	0.0741452087942912	0.08256851831306687	0.110973295001835	0.11900232113669088	-0.07527874135978643	0.14081349841770754
172	-0.12944664491869592	0.17094299129543739	0.21442467244638366	-0.21489994818247818	0.050714140940850784	0.2208028800088447	0.13349637127109318	-0.17239498340227657	0.2180397015335069
173	-0.15583882868532473	-0.12761651659334944	0.20142421858712678	-0.1591994007879868	0.14483413962758085	0.21522401634788724	-0.1780955324239913	-0.12330228833916305	0.21661364910609635
174	-0.16121315175682793	0.06382762771800467	0.17338871462548602	-0.08753288513689565	0.0841998847576124	0.12145627432777681	0.03292521661935103	-0.188379539296646	0.19123524966660246
175	-0.0802763785770497	-0.03243344012779967	0.08658074263928077	0.12130251715980978	-0.031073067858487728	0.12521915275006507	-0.0441235965280636	0.10294665450025173	0.1120040420849424
176	-0.21644613558922998	-0.07211302602150059	0.22814297739244344	-0.17028004851478104	0.26129492195802345	0.31188191862184916	0.06365268507523124	-0.04295073911797223	0.07678821724761342
177	-0.20055403105086636	-0.061163587780060695	0.2096733264888051	-0.11801184258052995	-0.03505511570479367	0.12310831054940304	0.14732363969288417	-0.05991732853808924	0.1590419475217154
178	-0.25398598556493296	0.2234020602441655	0.3382563545370997	-0.2887814443278655	0.11712848990454743	0.31163088058696586	-0.041567770962002565	-0.1758665438604306	0.18071225977271785
179	-0.09773402806982531	0.13271225221500715	0.1648165104919197	0.17065481814027386	0.16676620944235684	0.2386085404302662	0.07846435655116088	0.17373515342433787	0.19063199832233285
180	-0.2422800946393006	-0.017219499413344764	0.24289124195506648	-0.10588443296235023	0.15933450359286513	0.19130864376431922	0.24450673941241616	-0.06022779356792192	0.25181527502546663
181	-0.19203912343691965	0.08875607987406924	0.21155771469041873	-0.1383068535436838	0.1308014658485814	0.19036231035919796	-0.09245239859082645	-0.14192802253562994	0.16938420701491425
182	-0.13337756009660834	0.203855620169377	0.24361175548804226	0.12459544714194666	-0.0021003452598518327	0.12461314898000214	0.062106960237200096	-0.0022750663223933694	0.06214861572614826
183	-0.10344991112463908	-0.052105749067103	0.11583131354491163	-0.06764849870136849	-0.05106716187926632	0.08475950919485226	0.0687871552126823	0.14405782552729335	0.15963812144317455
184	-0.10125305860291803	-0.04339796362910017	0.11016154103678223	-0.06380669981953543	0.0714003612862218	0.09575649603898059	-0.05116762327705392	0.13481342069049973	0.14419703211264848
185	-0.16265352903516786	0.13573005579495565	0.21184621439548068	0.1518670516019421	0.19934440155538025	0.2506028567150415	-0.07814563385604434	-0.07198893157926763	0.10625039463779615
186	-0.3417093943372659	-0.16700481425043687	0.3803365853571859	0.058049957223828504	-0.10741143227092684	0.12209428044007722	0.15393766277094129	-0.17301547138089737	0.23158401792121613
187	0.004779695790243496	0.038684571752044664	0.038978732450996444	-0.01205580451516048	0.21422259089925383	0.21456155497688031	0.09001857774643703	0.12430015767817543	0.15347271268310403
188	-0.27109667652572994	-0.05949768502318659	0.27754888316549675	-0.0010648485231476265	-0.1577389702010197	0.15774256439672657	0.16243407011015198	0.25898199555956386	0.3057065605389648
189	-0.07218148272992218	-0.05292184838604791	0.08950356688806259	0.10239053791399776	-0.18870549035798678	0.21469416467516308	0.06411706735727546	-0.08838979671349666	0.10919594538970145
190	-0.22977968653121117	0.035102501171073795	0.23244545581888001	0.011333172704533361	-0.17729674085709365	0.17765859146716828	0.024861444947661265	0.21811406050664373	0.21952638756099788
191	-0.22984868436770528	0.03483241726968529	0.23247304144441025	0.07270849616185562	-0.020855595405426933	0.07564047378112751	-0.08139524027599927	0.022991355102389033	0.0845800659081784
192	-0.17075769998298346	0.09165075878285352	0.19379900332290512	-0.09024812219797175	-0.06792810188957998	0.11295552481654539	-0.07846073156411057	0.18089112378493263	0.19717425050384046
193	-0.28218822076053174	-0.09775796245309924	0.29864160989215177	0.11647497273962985	-0.08975134559178653	0.14704327019701996	0.35250142835693127	0.043396905779141896	0.3551627069736918
194	-0.1219903493744401	-0.08286653386773418	0.14747375283673464	0.19359398342129847	0.1709951556766089	0.2582982262459301	0.1962978653193548	-0.07249191746674455	0.20925565709662633
195	-0.11497225780432468	-0.022175865799904413	0.1170913706837505	0.024257054068323014	0.2556056693286141	0.2567540902595368	-0.13601435736060577	0.014602954513171841	0.13679602219630635
196	-0.07892098384166904	-0.10149899820645317	0.12857125778124195	0.06832373889922591	0.10736021114014017	0.12725701644005755	-0.019736761776148817	-0.07036005552757126	0.07307583170413703
197	-0.19622468228752982	-0.17461961378077842	0.262671154594086	0.15895615387395712	-0.02175485865238497	0.16043794042989454	-0.024024702570489033	0.1251425130726449	0.12742776350441673
198	-0.34122846322957523	0.26263672861383897	0.4305983224944065	0.039194341049931615	-0.0009804579003228388	0.03920660235257143	0.0065421480122906895	-0.030721625419812784	0.031410475466793014
199	-0.18899082421456526	0.1087670269202415	0.21805457523833166	0.10040643493104306	0.06512174938664701	0.1196757887742506	0.022582417256212604	0.10548362847736066	0.1078738218748346
200	-0.23636086038498216	-0.06959520574014498	0.24639388990789146	0.06132457048954234	0.014138848218817437	0.06293337727058357	0.002545125709940546	0.019305705303537583	0.01947274819193325
201	-0.15900491795811433	0.036713901790712745	0.16318846319383234	0.07057393142016978	0.14055798270451958	0.15728072449624222	0.17152317724404592	-0.16754028703132282	0.23977061561090096
202	-0.15480084695853685	-0.05001396988530998	0.16267974490626988	0.03959679416350586	-0.06399349679023562	0.07525339686332405	0.17337462959762945	0.12830866117543152	0.21568930135903103
203	-0.26938273978693617	-0.050341572081788626	0.27404622671144746	-0.04793514337622641	0.08680586599508748	0.09916166770308205	0.09407985578069333	0.05635281929190515	0.10966612743168319
204	-0.2100872012482319	0.006325991221546583	0.2101824214658547	-0.09830355535646791	0.1388594886772483	0.1701339078238932	0.022765453548205052	-0.0204260974235896	0.030585802772094373
205	-0.11279372309743402	0.06245779290485406	0.12893176437451812	0.0648585030971261	-0.11038275929950096	0.12802725871692902	0.07662026164039934	-0.03316204388050562	0.08348883547023415
206	-0.16177285052210535	0.007054832278866431	0.16192660628979533	0.04777294206683021	-0.009544354290560624	0.04871702672110089	0.05550889106465656	-0.2002787463761063	0.20782880752487762
207	-0.296715990121185	0.21324318107528964	0.365394352814468	0.0794577108198688	0.16613029324497064	0.18415428896008326	0.09303147512528712	-0.037759628184380875	0.1004024147349535
208	-0.05968055828582662	-0.04087623624790711	0.07233695962025681	-0.05633263762603539	-0.2589584626032705	0.2650148135779501	0.12300497777738605	-0.005029417143914838	0.12310775603032792
209	-0.17799610583148973	-0.1906849426098297	0.2608512239367279	-0.003796034464797685	-0.005071368864021468	0.006334718605660258	0.19666129371364496	0.07259860218273563	0.2096335409327707
210	-0.1336047783977356	0.15540463551604705	0.20494105872319354	-0.21180488088373636	0.2572251006274842	0.33320573218207566	0.2219588852828558	-0.11657753057765086	0.2507111233902299
211	-0.11226133324189015	0.13833773403744598	0.17815705318583896	0.029858847851797016	-0.055464939918928924	0.06299135143213835	0.005959794759550731	-0.021234796441939922	0.02205528810753994
212	-0.32313967451438175	0.04371396958217728	0.32608305748979366	-0.25110139534175785	0.014255233007233553	0.2515057104931582	0.06432246625585579	-0.10331739920213459	0.12170400421978295
213	-0.10350410329535341	0.1200888303240697	0.15853840723174428	-0.033743074742605496	-0.034467210333817236	0.04823467301931939	-0.07128822692755274	-0.05473755648202186	0.08987887064319838
214	-0.22091918835748173	0.0028341774586485447	0.22093736747412285	0.07381200025204768	0.05878488466772669	0.09436034149263246	-0.08831144782269634	-0.06744587166121477	0.11112091351623181
215	-0.2604893695178877	0.13151693799109423	0.29180715654414646	-0.039151999828826944	-0.10550601743382815	0.11253621108489352	0.03806337420134692	-0.1538909260820543	0.15852834947095126
216	-0.31282652678425427	0.13190656051506824	0.3394993027486435	0.026520982826695218	0.014600843986347634	0.030274530140161158	0.09162204108011669	-0.18703796246990445	0.20827337279782063
217	-0.31238027584581735	-0.02736042498766259	0.3135761942383612	0.06936142052236728	0.035939727168335524	0.07811959194603532	0.1255091664935656	-0.18077390222951112	0.2200721577146787
218	-0.1334767648996657	0.10934219409625912	0.1725449569760433	-0.027796853911192854	-0.1564703789200038	0.1589202459308749	0.06591987991958002	-0.0392150967214183	0.07670237531838268
219	-0.16689784217966422	0.006074482355989518	0.16700835027064165	-0.19785774480200696	0.1067824562347644	0.22483367216159034	0.20663286494600341	-0.22239294500271026	0.30357167664782525
220	0.02029095823403117	0.07961763745388095	0.08216258990436479	-0.14821722903778756	-0.18966183507646348	0.2407072052685827	0.15823651985595702	0.07260544460646375	0.17409866973250243
221	-0.26421793211438155	0.08344620783452707	0.27708191072815097	0.0382543630484717	-0.02208533592737809	0.04417191817511906	0.1642942987008661	0.18104332216737767	0.24447760855957815
222	-0.15798189648486655	0.10097639958785144	0.18749536765125835	-0.14036638471928195	0.18316170624467157	0.23076163587914875	-0.11217563581497136	0.2648791237919175	0.28765313050837293
223	-0.26759362993092606	-0.07382545912651402	0.2775906143853751	-0.14150435681093596	-0.023112039385349843	0.14337938959636645	0.10626788372934824	0.01989275904484711	0.10811375941447335
224	-0.274898635721434	-0.036156693353741096	0.2772662373888717	-0.05903606674900929	-0.06341520158805018	0.08664147372734678	0.22189015275695106	0.023168236211693886	0.22309640754540158
225	-0.1863128374491153	-0.05687394016447472	0.19480020140691007	-0.06220294012616537	0.11498851924076854	0.1307347135137562	0.11523484285580722	0.11226320114555091	0.16087913270355794
226	-0.08341508735136047	0.047554958922434734	0.09601849257278283	0.018094138789260725	-0.05540071187937364	0.05828067205572017	0.1633583127478048	-0.026912004649907624	0.1655602438331324
227	-0.24215983339427372	0.03191604533964994	0.24425400479759796	0.10633719408673946	-0.03224646190805323	0.11111900445841129	0.162536075406323	0.059578507884246706	0.17311145083501311
228	-0.23108959295902734	-0.14401553945593595	0.2722918940746367	0.024280959226482046	0.0046628012077298275	0.024724617207570482	0.13794877764842842	0.08473208049226674	0.16189314599217447
229	-0.3237059433016833	-0.07585531567951352	0.33247491130259926	-0.05235140375808184	-0.05097003234005385	0.0730658173990262	0.28675133532983654	0.05788186009474735	0.29253484927692336
230	-0.23286893433573416	-0.0706163582356343	0.2433405240175255	0.16493804555031605	0.03094360138456908	0.16781556941060397	-0.008345964963143328	-0.006376674613264485	0.010503195241899856
231	-0.07371826096962257	0.058374884934028835	0.09403195835165024	-0.02010974670274051	-0.09388078493819982	0.0960104353341912	0.061008076476108515	0.05515557306025994	0.08224428633601472
232	-0.23702148923961638	0.05244392809175805	0.24275409771012943	0.032238298369660495	-0.0932433822240402	0.09865919222429155	0.019848828299455994	0.0017817279886066296	0.01992863616725112
233	-0.10443401922863221	0.06525256825816333	0.1231436642159579	-0.25046454389649886	-0.2101413605144131	0.32694323536071174	-0.08247605664517908	0.009214720063314585	0.0829892221049459
234	-0.018023760046785284	0.03907133912756237	0.04302819386687151	0.17772615736954034	-0.0474429358198375	0.18394950169149096	-0.10936842474038994	0.0874407260632214	0.140026186496161
235	-0.3444502408656205	0.07147753410514911	0.35178829757986085	-0.04788086090402148	-0.11687893074396584	0.1263062203249033	0.27890657489913656	0.015250852929524668	0.27932322860271697
236	-0.29297517571955234	-0.012273528829733434	0.29323214881359255	-0.006379346940525707	0.09849080942784043	0.09869719149569949	0.19848733939780408	0.08803953708647745	0.21713632582232828
237	-0.07912720677917702	-0.0924950901394203	0.12172286782923793	-0.06625642346241986	0.10292115633897364	0.12240375023741289	0.1632003018856058	0.013760574840507701	0.16377940027822205
238	-0.3631534237432117	-0.010835922973904224	0.36331505116511903	-0.048127055826788376	0.05278420717469751	0.07143098788072438	0.0182624150470967	0.040687224275664714	0.04459782531257173
239	-0.23844115940855862	-0.13798853947439427	0.27549051440362543	0.0024699849551386276	0.06475681521696454	0.0648039037614456	-0.22044021808392708	0.08357736550007246	0.23575212782246957
240	-0.2328182815344882	-0.05883749835309356	0.24013788420222765	-0.07019560809732112	0.07214123215939207	0.10065674728317023	0.085142288217768	0.11393347337507394	0.14223236480585616
241	-0.3470756670739494	-0.07557276153868592	0.35520805306384884	0.11041546659132737	0.0515361032191669	0.12185050347699493	0.06617489575013445	0.11765935939947574	0.13499200599234076
242	-0.2409193742002718	-0.08456936694500508	0.2553313977765553	0.1727865808683267	-0.0651080533441853	0.1846463136334871	-0.021665013205820052	0.019998183379741255	0.029483896209594088
243	-0.27286598265713224	0.0007234624780944572	0.27286694173057974	0.08467220789026118	-0.0665310121216405	0.1076836030365881	0.021838749101303123	0.0069927134574343085	0.022930961685185616
244	-0.3206032531824611	0.07880947666195191	0.3301475118229849	0.025604266060314334	-0.12229477214685118	0.12494634742535538	0.288306883890182	-0.10258965040492482	0.30601551540513694
245	-0.2401306292631853	-0.10699534108579961	0.2628891822125816	0.08613774188924458	-0.10447207224425438	0.13540356146271348	-0.12419110011778972	0.13727779284176678	0.18511785909515563
246	-0.1578804401639723	-0.015236731709893127	0.15861396968605537	0.004144575802734409	0.05023362906998908	0.050404315272859955	0.03544181712583548	0.1261651911496384	0.1310487613791369
247	-0.28101402011581833	0.002553085949405669	0.2810256176036601	0.05935024645043441	-0.028033680301326233	0.06563793860995536	0.031565204221425176	-0.003490041925113074	0.03175755831576673
248	-0.278304167028252	-0.07033643798822917	0.2870547402398386	0.12796124100830011	0.05597330051346956	0.1396677828661837	0.1444606553832805	-0.16271578724312064	0.21758977083474176
249	-0.19682163525024035	-0.004728642877717219	0.19687842991563004	0.06476423295178756	0.01966700300745539	0.0676845394246623	0.16933660106046264	-0.00651649060044486	0.16946193999968243
250	-0.25432858687671894	0.016818493821537266	0.2548840752913643	0.05686446884665316	0.12821498964642195	0.1402592292408741	0.20162334913647137	0.06679359203275559	0.21239905567974077
251	-0.138355859414274	-0.05993565344785487	0.15078005965141314	0.0826136495507344	0.07381311407919895	0.11078533703591102	0.018376164584797235	-0.13721213692356318	0.13843718410881597
252	-0.13927273610178134	-0.17794316885050868	0.2259660734752832	-0.11622392686117133	0.09441035649098813	0.1497374922582396	0.026161187121860628	0.027373826589092178	0.03786468135023318
253	-0.2432939403200299	0.09130940477285472	0.25986409678218203	-0.10534807380323377	0.10732853138441985	0.15039158986854279	0.2674819931505666	0.047860297939360065	0.27173005865866967
254	-0.1212986029679512	-0.12516197647390973	0.17429535689981013	0.03282619765270842	-0.03975693139252534	0.051557471292574535	0.09646169911113753	0.13521864998174735	0.16609919535715376
255	-0.22946359882148012	0.014488944225056945	0.22992057908952382	0.022170802977181214	-0.14215500793579622	0.14387352357497632	0.14535512291714267	-0.0619230630478962	0.15799549833932414
256	-0.18563077700697017	0.05490431534289308	0.19358013641766897	0.2557234089104118	0.04272577080178546	0.25926811094958896	-0.06904068791249582	-0.061105674758126415	0.09219826503289838
257	-0.36281562814469576	0.06988755230125523	0.36948538535737896	0.12343869695713873	0.072410972551876	0.1431099607028975	0.200672476951833	-0.021863779701806318	0.20186002048160273
258	0.02917176256116673	-0.03551407234464452	0.04595912385398283	0.024480258651603953	0.20682869074701968	0.2082723946656775	-0.03401900829064279	0.15840772872776362	0.16201944773936114
259	-0.2586065864708236	0.16534132710352747	0.3069448175396471	-0.1545623418940111	0.15517088800854023	0.21901488994385773	0.24573414253750214	-0.010842931078388103	0.24597324643751828
260	-0.2070972929850267	-0.11346356161422891	0.23614247516258466	-0.15215954953264488	-0.06530826514093802	0.16558290373615409	0.07795435151617915	0.09539607911076872	0.12319615590600247
261	-0.20886577222656538	0.09318008251503664	0.22870819527360303	0.05546390892915431	-0.060116952430605504	0.08179421228452052	-0.05800794682402134	-0.08708563725894747	0.10463665758965864
262	-0.13724824343673747	0.09063428825491959	0.16447387188835133	-0.1200309621134886	0.017527124722441133	0.12130388273639779	0.03717803506155629	0.057943355243429	0.0688450340104827
263	-0.27314588729488426	-0.04694400739195939	0.2771505287314566	0.17448343894879415	-0.24075264955694564	0.29733198404491745	0.07908496963682332	0.01224123957373408	0.08002674783320149
264	-0.1552801289802499	-0.1077573230017521	0.18900677002855476	0.1643638199901666	-0.11998401380887633	0.20349847392904086	0.07900233857861984	0.11480333478668726	0.13935987650337198
265	-0.16942418858243383	-0.055380645290816814	0.17824581776199794	0.10425831690703151	0.19818169572738475	0.2239325370857677	-0.13049716212107723	0.05373694651282714	0.14112819967028972
266	-0.32872521367009894	0.14164143318213188	0.3579421205954121	-0.011785682772262395	0.01568512738281372	0.01961951934741255	-0.08944414159354282	0.012689116710921976	0.09033973737126501
267	-0.21519383682079413	0.003329808940293482	0.21521959723322928	0.07552894098482568	0.1308596419781504	0.15109224607814586	0.11626235083370944	0.1326127537024857	0.17636064375573332
268	-0.24424243443551188	-0.15269405855113413	0.28804486160284565	-0.06343208421378618	-0.013788128670036748	0.06491334069300664	-0.2065045444139447	0.044310888411394786	0.21120507024079216
269	-0.19448789076439338	0.0888375874443689	0.2138168763145662	-0.15548852178714542	0.056370319975986544	0.16539133405879133	0.33432081594345703	0.135624994395719	0.3607832411267709
270	-0.13101212769066314	-0.13159444141102644	0.18569134231922257	-0.19866543213345975	0.09541383732264062	0.220390004939892	-0.07468972240267263	0.08076039048837064	0.1100036149607021
271	-0.1616256469401458	0.14993349889004187	0.22046066279096335	-0.023695630842966744	0.08001247669594116	0.08344746459937943	0.002223905571635311	-0.19660899059334297	0.1966215678355881
272	-0.35173688203293146	-0.011623057277012716	0.35192887014667196	0.23366090731574474	-0.02323155870527209	0.23481295732453428	0.304295587659807	-0.036501094757132084	0.3064769723612142
273	-0.18020972804581603	0.14146196024135244	0.22910048511007775	-0.2281904067179351	0.08812225840397384	0.24461478725603114	-0.09030719369078667	-0.12386871332085285	0.1532933376636731
274	-0.14324111676663015	-0.1398762006209639	0.2002083140948635	-0.003265104524825957	-0.0018499488732082263	0.003752761435466332	0.009784611398077975	-0.14162545110681438	0.14196304808442253
275	-0.2030860251425167	0.08571217993874189	0.22043255521369384	-0.06169196107473426	0.18242963794710354	0.1925784797498355	-0.004637670533901286	-0.07529030381766064	0.07543300230626288
276	-0.140028301719396	-0.14085280740044123	0.19861379266054005	-0.027823319844896097	-0.1621611754911779	0.16453079943850024	-0.11877595459171096	0.15185956551144372	0.19279277742305767
277	-0.3480338648048957	0.017334307560808192	0.3484652769927659	0.07165678534952885	-0.3529782054329045	0.36017816202160585	0.15268221526206938	0.050453442870792654	0.1608023903891022
278	0.022351989619867306	-0.03373061515884663	0.04046437740730568	0.008927376130244588	-0.05511753021338022	0.05583583241426372	0.14982920758809598	-0.29392439403841014	0.32990959497614397
279	-0.19494633606200815	-0.08074805235891962	0.21100787166302645	0.0033739147617305337	0.07611666534800118	0.07619140400674494	0.06705190491276461	0.11178042899663654	0.13034884832288518
280	-0.2767031366923969	0.07191928636665619	0.2858968513413542	-0.023990875200261077	0.04503639958167884	0.05102782946741066	-0.049098383355976216	0.1678538721765507	0.17488731701536342
281	-0.28961925910762415	-0.14305663719177078	0.3230240187519607	0.09798495200847786	-0.1567376351178532	0.1848451705683462	0.021063511719872474	0.16498243387474176	0.16632160116234676
282	-0.24728925639900592	0.10324723861584806	0.2679775524408176	-0.02481932261076799	-0.03761924978096979	0.045068910891437955	0.13761559545797078	0.15667685368109965	0.20853222435072374
283	-0.10938334341882461	-0.09581222501050693	0.1454121668875907	-0.0064943566812441225	-0.1154359124773686	0.11561845249866444	0.18241025524407276	-0.0835627289455382	0.20063955464223215
284	-0.18778697599658298	0.1293179642524621	0.22800676356709748	0.057769511711420425	-0.110420923698932	0.12461980931577973	-0.05405188008380084	-0.09827329552150686	0.11215723941525578
285	-0.36128400688662843	0.06037893090915139	0.3662946203942797	0.04697716069431217	0.0367854607929351	0.05966593460801393	-0.0410168464954594	0.06150292678018667	0.07392558216856383
286	-0.159611312335362	-0.014493156167680987	0.1602679712266842	-0.05873270739372442	0.1420843670555192	0.15374491301946988	0.07441500634365922	0.01269401122478523	0.07548994032387239
287	-0.2603989747876974	-0.15219984306478343	0.30161634289180783	-0.13938944147338375	0.007230107672255137	0.13957682777314534	0.06812159126272917	0.025675614282566574	0.07279964536282767
288	0.07600094880540492	0.03287743233626972	0.0828074258526841	0.030986409700276545	-0.023703395052929142	0.039012927641342406	-0.08311853118033313	0.01986141582444087	0.08545856343355744
289	-0.25706659334352044	-0.1353805215860037	0.2905359169502823	0.061831103572963626	0.15990617227266093	0.17144407047181442	0.10912126069444789	0.2449869037777779	0.26819029169261116
290	-0.1782965256395962	-0.07754384761185965	0.19442916282698564	0.18867344105676662	0.0574836705103734	0.19723600010025136	0.009662519773249974	0.08638303135863974	0.08692176019315406
291	-0.3025606949948041	-0.21109310943370369	0.3689217735592851	-0.0317890698732851	-0.028736808401936962	0.04285264426541537	0.04407137130421977	0.15821663509263414	0.1642400358885438
292	-0.22810594683648577	0.006434124639609669	0.22819667162789142	0.038513500669685355	-0.11515766948893005	0.12142725631403975	0.04499601796393076	-0.0025220257421969933	0.045066642280679005
293	-0.16951073590512314	0.0897834863249486	0.19182013451084493	0.1400043418952096	-0.11217749501684558	0.1794018008208534	0.0989085959308438	-0.1974466539017937	0.22083498700619345
294	-0.1233584499461787	-0.12318849633502485	0.17433505901684923	-0.04598033583295082	0.16287492726567673	0.1692407551835858	0.13104457978867307	-0.04004657489983815	0.1370270413210409
295	-0.21705008984118243	0.06496002902928552	0.226562456888936	0.06323676123627343	0.027559913508439095	0.06898142361713115	-0.018884948668286296	-0.07711838947914451	0.07939702313097662
296	-0.2300828692477817	-0.2543794132537504	0.3429971029157741	-0.12782203984692603	-0.16791144772411284	0.21102778998851462	-0.06532158802306227	-0.07382464267630195	0.09857478241486681
297	-0.13032889839207418	0.10468308808337733	0.167165100086004	0.1173421558275481	-0.09937988191480882	0.1537710716086024	0.1601521532375352	0.016366455604856767	0.1609862511386755
298	-0.16213959245992796	0.17954962955409104	0.24192419663209147	0.2156669775626685	-0.15612079485327968	0.2662441507275538	0.18668212939928705	0.039747250889693025	0.19086660627344
299	-0.3700106649519653	0.0687853993550041	0.37635000111946715	-0.014458498346980054	-0.004309598979702753	0.015087107668982812	0.21126420718018254	0.13641467377052324	0.2514786838986346
300	-0.22829979768875583	-0.03804998972967954	0.23144891303083617	-0.0784715036996589	0.20326250716492425	0.21788396845994995	0.18047861691714634	0.02995798708596334	0.18294811328507546
301	-0.2505948470914532	0.03028446404353442	0.25241815733261536	0.06564814044516609	-0.006063466038140491	0.06592756604261935	0.17824791002025941	0.008299245045758331	0.1784410123680093
302	-0.05750550911938221	-0.20983464523927953	0.21757173971307409	-0.014864320436227854	-0.011537657724513838	0.018816630086147063	0.21764706864441655	-0.25961398315590184	0.3387767210709441
303	-0.21877249143400332	0.0406079580551834	0.22250934646808118	-0.0873425277457648	0.03995339471384607	0.0960468162001223	0.06816478065170532	0.003331091115126157	0.06824612435378563
304	-0.18113081760619848	-0.028170194071256753	0.18330830019587824	0.08917559524884998	0.090226138552323	0.1268583574938983	-0.07249798531326525	0.14163883551496798	0.15911479378272336
305	-0.09280252745470842	0.03233565040440344	0.0982746324798913	-0.08959380575362025	0.11448172637863174	0.14537233472724218	0.02385101541020724	-0.13023658249197143	0.1324025617398924
306	-0.2960589582898332	-0.026480000705805543	0.29724080678978226	-0.0037292268340874102	0.0025169219485430896	0.004499114232283457	0.24082288717189598	-0.0329002458638937	0.24305984687667437
307	-0.18231460359551674	0.2506267860231082	0.3099232171949421	0.07224080979471176	0.0020896650873734155	0.07227102669793137	0.07780595319985509	-0.05758354261385606	0.09679685291010146
308	-0.3151207608375111	-0.07303052196992038	0.3234726434337391	0.03543607723102922	0.05529436022895961	0.06567481893887045	0.173823767557584	-0.05215401003538922	0.1814793181899372
309	-0.13514877825626245	-0.08582533081513391	0.16009740682999077	-0.01325692393929865	-0.10620071913709461	0.10702494465108778	0.09660904472866233	-0.017230338139123214	0.09813354205251741
310	-0.19914688825531318	-0.06242985175351444	0.20870306536258632	-0.014208902009621405	-0.13261351927125148	0.13337255485978217	-0.030828358646347077	0.07417448060040222	0.08032584434145246
311	-0.3979907886596419	-0.11036144854382915	0.4130088584795924	-0.1661792922506651	0.21137605401524362	0.2688780269638766	0.11669355823566636	0.18451998549335547	0.21832318149974128
312	-0.22461873812171973	-0.08174873816959191	0.23903228591074094	-0.13768381008120564	-0.32081795583421413	0.3491145834022424	0.2362626395408772	-0.21760385784905542	0.32120316591468145
313	-0.11751779751187415	0.023448838911166794	0.11983438896378495	0.06994472331370936	-0.0703479754351891	0.09920232843669209	-0.03097802854274045	0.06414615343598308	0.07123459309231384
314	-0.1260981839734006	-0.02238179573799112	0.1280691093974138	0.18185583778326325	-0.09998481759495523	0.20752953882604044	0.1307871830677693	0.16611664859647735	0.2114238117992572
315	-0.361340922548913	0.03507105154677935	0.36303889731693545	0.013615841847427677	-0.09806393218515393	0.09900467637858643	0.3465529550158817	-0.059897178784943494	0.35169108981695174
316	-0.26125293292153856	0.0009345452820766058	0.26125460442830506	0.10025272761519241	0.09044465477887093	0.13502164631034205	0.11378887657695495	-0.015745580424987034	0.11487311145592437
317	-0.2561336494934253	0.07532298627577783	0.2669793974529156	0.15922619724330492	0.17006883866970904	0.23297294215214642	0.19044616073901627	-0.004359750198320689	0.1904960565524205
318	-0.1795044226156831	-0.031487526543332464	0.18224517021421124	0.009130920968071192	-0.02346661575799732	0.025180464111263918	0.19182275110476996	-0.1028200580248145	0.21764175190810411
319	-0.1841267742352344	0.018616601402258157	0.1850655203922209	0.006461839376197851	-0.17377270528048966	0.17389280740911542	0.07525474870961328	-0.03323180273726257	0.0822656059147161
320	-0.2061185923688675	0.12137366973287592	0.23919958575329642	0.08488230227424201	0.10527667250486948	0.13523380869099758	0.09768371809111263	-0.11073213140143084	0.14766080625815273
321	-0.23383677482792523	-0.028569412298615836	0.23557556872692487	-0.07124006326152059	-0.029473134704102576	0.07709612365606737	0.13440378690279786	0.012185565983535124	0.13495505159923354
322	-0.29042464584046146	0.07568001396247412	0.30012320707489076	-0.08013728864629817	0.1566564230509207	0.1759636891937912	0.24029509320665943	-0.11808907983733803	0.2677438376434205
323	-0.17723776260950921	0.0436127679254912	0.18252478741515493	-0.24842001130753896	0.07395895642710919	0.25919573540825247	-0.024594185466750962	-0.31893642667324607	0.31988328843169006
324	-0.25418695506371564	-0.10479560697518443	0.27494204364894925	-0.05585799712554087	0.16776879786954854	0.17682331684896754	0.1786013577159191	0.14591558223610715	0.2306291441194539
325	-0.22493682415647978	0.12736096714242778	0.25849060101492605	-0.019117265056112883	-0.08238259967497516	0.08457164153800546	0.19475714366479982	0.11320175295828842	0.2252664686128427
326	-0.44744596264499176	-0.050662987987766576	0.45030503865618904	0.05762729165296885	-0.0241538379386466	0.06248449912116393	0.1071703955006958	0.14533007798025377	0.18057221612840169
327	-0.11707066138885912	0.15261023018141298	0.19234194060071444	0.08817330613345427	7.721912268415043e-05	0.08817333994636219	-0.02815280648905715	0.05682562814999036	0.06341713118591281
328	-0.20676902067830386	0.07076439937357656	0.2185429663269168	0.12490679550035856	-0.1298446989081051	0.18017034549754538	-0.13705145475478697	-0.16978235912817566	0.21819521241661616
329	-0.2777375901898244	0.09496191125011613	0.29352331013520166	-0.004295458374037872	0.06615536308448534	0.06629466816783366	0.13245107625227484	-0.24110343343422955	0.27508935496336434
330	-0.32791200969694023	0.02605039063034674	0.32894514581534695	-0.200355355652984	-0.13355498011485986	0.24078870665443247	0.16191543450947868	-0.3789896826821313	0.4121283629063836
331	-0.07566288957260128	0.06777698812429833	0.10158047537630906	-0.08663862772748693	-0.1269154401836945	0.153667761002505	0.19510088876594453	0.17202903846352	0.26011218132172265
332	-0.254025339904983	-0.02299484430158842	0.25506398447898604	0.02003401291463778	-0.044460504821242516	0.04876574784029875	0.1481264111945704	0.07105274562192498	0.16428611126262904
333	-0.2958994474384337	-0.1410666484753394	0.32780525057789317	-0.12151349308797833	0.11373895864452857	0.16643941755480862	0.23700057840909627	-0.07514716807236162	0.24862898269417819
334	-0.2054867858020923	0.05046284913963376	0.211592339848503	0.05898007589034179	-0.17697820923540925	0.18654740924548582	0.06604116373775544	-0.06615438236049453	0.09347640137133828
335	-0.321007628581914	-0.12028643279568274	0.3428042058121434	0.02571131304991069	-0.003377225954281109	0.02593216677982728	0.29501988306137966	0.06645950410333948	0.3024129578692221
336	-0.22978396922684366	-0.13061167066011636	0.26431057683390147	0.04681909613324159	-0.18525595914054305	0.19108060644611813	-0.002065197026208997	-0.05304660986666615	0.05308679550607049
337	-0.27987232639216053	0.12145230691918715	0.3050888099163135	0.07851236872153891	-0.23430834560446936	0.24711251053350242	0.3021925843289858	-0.20015286697941687	0.3624658993388362
338	-0.21056745439668864	-0.20775264314706965	0.2958036740571273	-0.04957292778583098	-0.05728168429746399	0.07575398686018806	-0.21806484568370016	-0.07036938671436488	0.22913779153516295
339	-0.24520124690926098	-0.12483178648971982	0.27514837161806244	-0.02416977893374529	-0.17903944906215313	0.1806635063707816	-0.09655340625658619	-0.06581739969098108	0.11685242984992537
340	-0.32098410241403735	0.03305014590335646	0.3226811214601473	-0.25507216764832213	0.036687936043845244	0.257697138827677	0.10502339447025018	-0.17710409709670188	0.20590234237252325
341	-0.33244985237783165	0.09032027592170958	0.34450059011359585	-0.05027131187509804	-0.14080411432592366	0.14950920844132362	0.199990794176557	0.07153407450639358	0.21239925040088123
342	-0.2555381342374896	-0.0006189487666667174	0.2555388838262252	0.15725018458158507	-0.10287342205254722	0.18791104681668952	0.04771761631682301	0.26233611591390954	0.26664059822119307
343	-0.23220417809728627	0.021758722101055544	0.23322140191952198	-0.018085785354240495	-0.0319206544877223	0.03668819721387528	0.001237920916633852	-0.08048232698989068	0.08049184682875356
344	-0.15276559537288392	0.0274530911099895	0.15521275508515747	-0.10053772644693135	-0.08514285183460002	0.13174649770542915	0.12074004364257032	-0.12849061346751417	0.17631788306370946
345	-0.004320722033680038	0.12170623958590168	0.12178291092363175	-0.2034110630679693	-0.06894065654787335	0.2147763364611968	0.04298975786768968	-0.07770698984375558	0.08880594322510245
346	-0.21073222345561712	0.13440971838174445	0.24994807940451952	0.19686709268248792	0.05401415191668335	0.20414255016662702	-0.005080618593888201	-0.07946503621464306	0.07962728593824542
347	-0.24673624733212432	-0.022602057811169918	0.24776930553407675	0.07289081491097452	-0.013031512097030786	0.07404654756246913	0.05373109971728074	0.07934295325007541	0.0958245026455761
348	-0.16339595613710725	-0.23357301108380124	0.28505190753389636	-0.09907211463826064	-0.09250015041369337	0.13554173425721155	-0.02298342353077739	0.06006825079732808	0.06431510328877502
349	-0.28973301957066433	-0.12024344822915961	0.31369365545317224	0.04400737702928972	-0.1581441829785638	0.1641530744243175	0.04380705753760242	0.02597793934702679	0.05093045869438652
350	-0.16927124559413187	-0.08171315741614778	0.18796221609649386	-0.13787853518005821	-0.07716377445613508	0.15800233717168818	0.0013163097427105943	-0.002372537362956409	0.002713227759952891
351	-0.18529075316388094	-0.1169342140172071	0.2191033400381205	-0.005054089681253376	-0.056721426256077796	0.05694615016864462	0.011359244023027829	0.3990719868078277	0.39923361967590065
352	-0.24487991032959056	-0.056334025514600594	0.25127612881789624	-0.06945106577226658	0.1214625561604192	0.13991641464076576	0.09605752434014792	0.03938316463514998	0.10381754013189408
353	-0.1633158387629037	0.02546800923270444	0.16528969322104714	-0.22165824523124708	0.014370561453672208	0.22212359333373263	-0.10444981016452408	-0.16419844468127623	0.1946044503066547
354	-0.16661841497342555	-0.05851395864425483	0.17659439278889408	0.08412435680316281	0.1088788028479344	0.1375917916052597	0.08859235730598543	-0.18765702898989345	0.20751811078155347
355	-0.1137674378232931	-0.010608625127825382	0.11426098562492619	-0.033515339142430656	-0.06300506275226193	0.07136466836081148	0.14029833472945655	-0.10651425305310097	0.17615024505040763
356	-0.2616223056761108	-0.10611911506577919	0.2823251625513185	0.008702676890856291	0.05317810954948145	0.053885507516616145	0.05010647457032494	0.24675260167753157	0.25178861218986287
357	-0.1913630512744619	0.004291345154429125	0.19141116225629784	0.09934269580690273	-0.09707336729853223	0.13889639969725118	0.060294770895433225	0.03873106368117443	0.07166278456219775
358	-0.2031528606555611	0.017127219235373588	0.20387355500720142	-0.0725472462588118	0.08980783064670955	0.11544933687641841	0.0291841692642596	-0.03438063862728892	0.04509705143426991
359	-0.3455888262334462	0.16935869186033675	0.3848558214787137	0.008498412833375846	0.06317497094918231	0.06374401913212342	-0.008457178054523881	-0.23639238667915552	0.236543620375848
360	-0.20821881577291187	0.13078200158372805	0.24588413364859485	-0.03599917398807835	0.10901029928861054	0.11480063535894035	0.23708306457989156	0.02263446341554761	0.2381610766785849
361	-0.15306392090044307	0.08471373887838178	0.17494279475351862	0.006539332981384292	0.15863931046531055	0.1587740334587196	-0.06932865060997273	0.14091827020911873	0.15704910274856676
362	-0.22910152949306364	0.01834929866861653	0.2298351748051007	-0.0666860791880525	0.23751109365900377	0.24669526296338012	0.11271964070163229	0.08907989603836576	0.14366956977074558
363	-0.37832975302547134	0.13817537726660176	0.4027726863965354	-0.05695160270070069	0.02047234746022132	0.06051943539649463	0.19734577167191503	-0.12637456694240945	0.23434138509163324
364	-0.17212191009502217	-0.06208678526440412	0.1829773779439063	-0.1243633377760853	0.06373068762920248	0.13974204924967884	0.09959317555058803	-0.10454351316264528	0.1443888733962504
365	-0.21079528407436582	-0.08608544770108233	0.22769575335058045	-0.07884633433303309	-0.11211014160623409	0.13705994414389017	0.04779810448447675	-0.01657208541260826	0.05058945351782069
366	-0.12556646952206627	0.1075400190391845	0.16532330133161557	-0.06943466449648018	0.044431826708300384	0.08243397271983925	-0.20599548177515822	-0.11310732786340733	0.2350051193658978
367	-0.33507807535372036	0.07766572171404874	0.34396116192401366	-0.021205092392084176	0.026261579452453325	0.03375391086517746	0.11475473052936716	-0.19025892724044463	0.22218710037613
368	-0.32163005314299764	-0.03651541180386771	0.3236962563638534	-0.11428908641914386	0.06638122790892773	0.1321683119859656	0.16002619572695	0.18155388881803652	0.242012805164917
369	-0.21517730308530478	-0.02054921340110729	0.21615629052717703	0.014967333265687633	-0.137124814621293	0.1379392469531791	0.1337381656792471	-0.15710855038741053	0.20632254739626316
370	-0.2606416718327449	-0.010368856484850662	0.26084783740827083	0.06653349277462753	0.03472848139514806	0.07505180264860105	0.11969161873616113	0.03679353836224097	0.1252192000489392
371	-0.3337148679950786	-0.18235907675599886	0.3802899499017467	-0.24147740286949362	-0.18657789514522802	0.3051600351510981	-0.045443804037084014	0.12788220208686563	0.1357166052329148
372	-0.17513201730234765	0.1993864911092377	0.2653793441872293	-0.05423931229741361	-0.13686089162956552	0.14721686946860418	0.05411315809555888	0.03412821005376075	0.06397631280832436
373	-0.2023641793359067	-0.11186145017511058	0.23122336627939175	-0.006143617925054979	-0.0003434269319672089	0.006153209184373408	-0.00118203778837953	-0.027197068799598434	0.027222743517567215
374	-0.13919880334841087	-0.01609926088209108	0.14012670357422666	0.027808215178510114	-0.036618393127302085	0.04598046918681849	0.009847228529944636	-0.11439538414110542	0.11481842980337272
375	-0.27895467367132815	0.09718848409772698	0.29540025626984706	0.07559982516245926	-0.011244266543820925	0.0764314535692139	-0.013855734983472132	0.08884989065182536	0.08992377027668233
376	-0.050158650057068904	-0.026349062778758196	0.056658302876687355	0.05417121063567593	-0.14048051235461848	0.15056325718166066	0.16688499115439173	0.013965924485599987	0.16746834721623932
377	-0.20227016551940302	-0.05376185941097757	0.2092929941172719	-0.16505624071890082	-0.033678125617006345	0.16845705311838563	0.33477892599980197	-0.0823770317871239	0.34476499918007586
378	-0.016473361693816642	-0.12962317584516886	0.1306657543569962	0.03899493825465943	0.023665431594176414	0.04561422872331993	-0.032547939270980784	0.02767024591829822	0.04272014583269294
379	-0.23467694242589265	0.009520398339109417	0.23486997528611664	0.032160596491411994	-0.11046746727032691	0.11505374957733525	0.01789026122146839	-0.11198209391320225	0.11340216401708401
380	-0.23253088859703927	0.13275211343032373	0.26775686316497327	-0.11138949677764624	0.07870167740784584	0.13638758748209417	0.18642674039769155	0.13305410270208654	0.22903782172638143
381	-0.16893920317604622	0.2275819274074607	0.2834325105774779	-0.017801966115322813	-0.07293419411931992	0.0750753399553125	-0.08111687373717326	0.02231118955253214	0.0841292837491294
382	-0.12554012591648073	-0.01919435368186165	0.12699900168265194	-0.007123137326564779	0.09081021087680355	0.09108915130169251	0.17766031359306234	0.2427146005560877	0.30078823838223206
383	-0.14684169717078097	-0.08102118157611603	0.16771081030149876	-0.056600603206608896	-0.0025548851111454004	0.056658236129296664	0.06556852965145697	0.08593099441927843	0.10808962893145693
384	-0.18079350766456267	0.06985004968797995	0.1938177542307968	0.1174812603959355	-0.0053108192049957075	0.11760123870455513	0.25884926017001153	0.04359949744907337	0.262495439328713
385	-0.1775148017190696	0.10453036112054188	0.20600509999840172	0.2795803882546318	-0.023922301670601772	0.2806019779221628	-0.009132158233858706	0.030724010612519538	0.03205247482061949
386	-0.2448653803467638	-0.016429977227698355	0.245415970637748	0.0627013872756944	0.07154973194075227	0.09513584028687673	0.0290119547905513	0.0936575326693915	0.09804808486904336
387	-0.16663279924712426	0.12394501489567038	0.2076748817320486	0.16627098291888892	-0.16029671223652592	0.2309568698148056	0.06115123170674888	-0.034890485501157566	0.07040468107845511
388	-0.20884598101283824	-0.03746262862408491	0.21217938714361698	0.05903169041055197	0.048831699602163096	0.07661119604054716	0.03344125455560791	-0.020153829213235698	0.03904477350695275
389	-0.06972273496446736	-0.014316734359315892	0.07117744483781765	0.06966243171682862	-0.15214628196377308	0.1673360257329597	0.20983524902640616	0.13045058497789902	0.24707931288363646
390	-0.11716956309891181	0.10894997563748578	0.15999626154444552	-0.05014531295072577	0.007352091284465066	0.050681413330542914	0.11768400130935976	-0.06586991079496562	0.13486426254689607
391	-0.134415763228313	-0.06379117853059318	0.14878478370643927	-0.11957886991373111	-0.11210255596753008	0.16390878312127827	-0.0026977714006541963	-0.13655229768960464	0.13657894411233595
392	-0.24838690151113646	0.12350184419448651	0.2773963921209903	0.07119031118281278	0.09487967244445958	0.11861792718418941	0.005755906989743771	-0.2714406670521087	0.27150168727830826
393	-0.20750915982312065	-0.09787252053063804	0.22943208512655242	-0.1413927862492105	0.07402009270955517	0.15959603418646115	-0.03251424386044488	-0.12859619870590305	0.13264297333603683
394	-0.24680308784122598	0.037615610397989135	0.24965315602566937	0.06358845995301737	-0.1507483614848366	0.16361100430459885	0.07555920636926577	0.09552394191595508	0.12179497997173797
395	-0.29284913914400473	-0.02882546667007769	0.29426438083147677	-0.08182024106100777	0.11077970287829275	0.137719622483814	0.27337454366966285	0.16995429027211092	0.32189765750699917
396	-0.19042164819381768	0.06111883440901964	0.1999897897902971	-0.001112520947549215	-0.10908018607058409	0.10908585928548202	0.0043501513328935626	-0.23698769935198477	0.23702762172532932
397	-0.1667030208391687	0.0038784766959834185	0.16674813263837648	-0.13983565274203494	-0.06296652365630365	0.15335838053119508	0.02253327605391777	-0.09564398093279596	0.098262503623687
398	-0.185610468789487	-0.021715014531210514	0.18687639760104488	-0.026773748973947263	0.08341720583802681	0.08760858327780262	-0.03469139356059049	0.06860773175588752	0.07687986500940021
399	-0.27379411334453857	-0.09552261308032875	0.28997894080745973	-0.11333176878232719	0.13361696202949538	0.17520725543573382	0.2940621218491089	-0.07904830260703319	0.30450150352905203
400	-0.14972513953458255	0.03915052252625581	0.15475910578292018	-0.07308637268346278	0.10985477123138007	0.13194577914554473	-0.0035083444218221463	0.11872466189932376	0.1187764868300577
401	-0.275237961002585	-0.09081293596195023	0.28983258014738406	-0.1424999147609015	0.22306416387188582	0.26469576292552877	0.04470850253556361	0.011014087991745997	0.04604519880793677
402	-0.27724888614876253	-0.130405329478259	0.30638618576408233	-0.0674826945095916	-0.07932734551728375	0.1041476922696484	0.026769445940979818	0.08903513310046847	0.09297235160092046
403	-0.15621311979923194	0.018174195716135634	0.15726678030448005	0.08535669233554634	0.05782643462085231	0.10310024959923628	0.027707338030316508	-0.08004817160718143	0.08470777035419473
404	-0.20727967730991065	-0.09620432012666341	0.2285172550087503	0.12247100576413233	0.027893389817495468	0.12560727864414903	0.21253678813820315	-0.07856118235882166	0.22659158343971977
405	-0.15828850885233248	0.011362930556225576	0.15869583556451805	0.0924176306759313	0.20404399114093705	0.2239976981588776	-0.013671478044546258	0.012524210507476577	0.018540905068472172
406	-0.15166065929643818	-0.07976462007378612	0.17135737566193568	0.08219662511103774	0.05351480270063564	0.09808220678457658	-0.02345319558929427	-0.11165252617901095	0.11408917120175963
407	0.026415303808747972	0.08331294315551727	0.08740031334350527	-0.1329544331566844	-0.04039609030161143	0.13895583977534448	0.048588123473212355	0.1020225136119478	0.11300176558951724
408	-0.3006201855455228	-0.032400139924353394	0.3023611499920951	-0.026663927379865865	-0.019621656523731438	0.03310550449780297	0.1446074341237585	0.22753478857696552	0.26959857198550136
409	-0.3879684476329825	0.018101046632368906	0.3883904790902237	0.09220443739317004	-0.15386986611229062	0.17938114162978575	0.07451247242204208	-0.1801637733024619	0.19496433970607668
410	-0.20730716621205342	-0.0025225406385752567	0.20732251294576093	-0.08428391618241494	-0.005157076080476412	0.08444154167673736	0.05935173864445263	-0.019509069773991278	0.0624758568053762
411	-0.29804669244993304	-0.10176854990086742	0.3149423258777237	0.07360780571314382	-0.17171294398651843	0.18682463487030063	0.12542315441710247	0.06639348360716456	0.14191216413483082
412	0.014540446950486098	-0.01539208911429644	0.021174064437947275	-0.1851937871523269	-0.12685284342794825	0.2244735678996013	0.10410646807926745	0.08718368176119795	0.13579083570468728
413	-0.26122161002245	-0.27333236545965733	0.3780837361623647	-0.06630723960192292	-0.04669239279715817	0.08109765452065136	0.19371845170499316	0.11615964034562445	0.22587585213166234
414	-0.2945042898856816	-0.023866703807334175	0.29546978916920863	-0.03966314427950684	0.029739030181619327	0.04957393398027073	0.003354799817888519	0.04393910225784513	0.04406698751949668
415	-0.2381150185349447	-0.04949149457263675	0.2432039680739819	0.046837695635900525	-0.04316455254212577	0.06369417813774814	-0.18658338312655623	-0.040484021943380175	0.19092489332631132
416	-0.29466388506327873	-0.023351810351150266	0.29558774028579266	-0.12971211595684476	0.0012778619543985835	0.1297184102476454	0.23038965072703801	0.13859561968310158	0.26886453272506866
417	-0.18172391176676522	-0.0574209054523475	0.19058001073245456	0.2165803531748551	0.1300308161142394	0.2526164335918788	0.07804079080663544	-0.011551372356591112	0.07889105927192036
418	-0.11578133485965533	0.009669585974314861	0.11618441545576715	-0.10344534976410204	-0.005274219236053505	0.10357971701239274	0.26860958977041777	-0.06690107916167055	0.27681558140687856
419	-0.25660015584783585	0.043835918990609776	0.2603175517994992	-0.20716933232553805	-0.04296899969251136	0.21157851306497139	0.03773503239641295	-0.11934897774793503	0.12517232585294333
420	-0.39052272755913453	0.21278842639849785	0.44473240847657475	0.12834623146293817	-0.1625594353184013	0.20711910858676366	0.06629048069481469	-0.20442497205262708	0.2149046230993344
421	-0.0554538292216462	0.024388043229849523	0.06057973116418156	0.12289595892088419	0.2120694510792994	0.24510583183628865	-0.18431196738249947	-0.07239239899869354	0.19801909189063965
422	-0.273637813360943	0.11449835472488502	0.2966269140446697	-0.012675444191796255	0.1640936381232522	0.16458246856206826	0.09586759519140058	-0.16970214398396613	0.19490873115521792
423	-0.06735254293393023	-0.15222105752634357	0.1664560464330008	0.12039162716931232	0.005648529319306955	0.12052406305773869	0.2007405392363718	-0.011417550126258863	0.20106497592518435
424	-0.1813647630590084	-0.06401181203067047	0.19232963723487898	-0.0875655064665742	-0.15691531099808037	0.17969455403092197	0.07298533304756756	0.20620172673721568	0.2187373103735934
425	-0.21968858636232996	-0.11177976027995742	0.24649095274699975	0.058675669156741904	-0.05277978389829027	0.07892109818889784	0.013467501675910048	-0.07408732566156648	0.07530143043178958
426	-0.2320572812055544	-0.03943255437387263	0.2353837464757543	0.03233430467882853	-0.060580080187511265	0.06866915883122937	-0.008079553527795687	0.04681929620671105	0.04751132162443246
427	-0.3583574399351654	-0.05242355768419038	0.3621716225177689	0.09609063399376279	-0.2936681266004519	0.308989285449095	0.3547814234364599	0.013714407389140083	0.35504639610286987
428	-0.3921799465911943	0.028928582840709375	0.3932454366085433	-0.05324655373600548	-0.07354727039040287	0.09079865894736744	0.13137324462280872	-0.0979367834568914	0.16386135284625955
429	-0.3398078709437701	0.0013591607319791926	0.33981058911286627	0.12557950862441392	0.021625575319382914	0.127427934512977	0.1013168052219761	0.012882588927079094	0.10213254191418102
430	-0.32104318064862186	-0.0624122650576822	0.3270535348694676	0.1080254261318882	-0.03297054097482592	0.11294489480781639	-0.03338145521647472	0.11036710313862856	0.11530489585261408
431	-0.22622716876590535	-0.0030758141932158613	0.22624807738583902	0.1794801743269108	0.03189812400490102	0.18229268578703406	-0.13548500071920783	0.13397207329308747	0.19053792756911195
432	-0.2997887522771731	0.11492044178839599	0.3210607480411524	-0.15076334076816064	-0.13085303056986392	0.19962990890368676	0.2001108599104787	-0.17044052278587857	0.26285799980528424
433	-0.21118102281901355	-0.05194789222496925	0.21747645368062662	-0.1709828359091915	0.21647642243323723	0.27585715804568656	0.030517485053613982	0.21129092259009466	0.21348342058101594
434	-0.3263457387664334	0.04493377591732618	0.32942462784254256	0.07366234042052795	-0.07202825660428995	0.10302528886483739	0.20021635194701204	-0.07685834894622687	0.21446163617232283
435	-0.423048736054484	-0.1515956039327983	0.44939009803181723	-0.000588736500538045	-0.03885051747870911	0.03885497804697035	0.045010051165233524	0.2650013045056877	0.26879657009644514
436	-0.2959515216958881	-0.006878538546787531	0.29603144678674154	-0.05042648701056836	-0.0018244631813972266	0.05045948135016147	0.17800765811758065	0.16465272619551147	0.24248143556181687
437	-0.27138495157283093	-0.017671552506148862	0.2719596950067516	-0.09956722130609799	0.20990164602955205	0.23231946230252182	0.23065238689928055	-0.22538527199256578	0.32248882835456216
438	-0.09102745775470512	0.007707933523172869	0.09135321726399284	0.0885268734012797	-0.012649702801455281	0.08942607167471547	0.0872596188638796	-0.09259932177761356	0.12723551185869275
439	-0.08514513916036211	0.09759054430059559	0.12951296869242068	-0.013980256067594949	0.04822344638161338	0.0502090464023752	-0.07137885708681926	-0.2062903680005182	0.21829030479801387
440	-0.3284863499794249	-0.07910619563808138	0.337877303634227	-0.018721574293872778	-0.0016913234939966283	0.018797816873305874	0.10902058597930019	0.09651928075865311	0.14560721041705899
441	-0.19070598925086307	-0.0511761777304566	0.19745322358282627	-0.017373063362614266	0.14834015705977519	0.14935402748878313	0.08220293054598055	0.13882226242612863	0.1613348763766106
442	-0.2510307085066912	0.060831467593373385	0.2582961170109512	-0.2068763925173548	-0.1703591267156398	0.26799267496763796	-0.03490499953300332	-0.08637287016158085	0.09315917395698753
443	-0.2457076126939839	-0.00835269446083955	0.24584954431630118	0.0184869117173483	-0.02398342815373684	0.030281524579361698	0.17319628653895558	-0.014560877690521406	0.17380728646982074
444	-0.15768583954661664	0.01518482695155421	0.15841528639329594	-0.07432606169149662	-0.13885093839912024	0.15749268726161364	0.04077536019830272	0.09434295009725785	0.10277753758655155
445	-0.31081057496764647	-0.07266215566648179	0.31919116901602873	0.16086981583627294	0.10956528422300614	0.19463722448202064	0.09263384232095181	-0.04890073749647914	0.10474879889928344
446	-0.27453136610034523	0.13688028868914187	0.3067632383525519	-0.1257128047939507	0.013698045225842384	0.12645689278236744	0.013521987739422266	0.012687781035791485	0.018542490125041895
447	-0.17813913086717492	0.05222463941523267	0.18563664214848194	-0.018100918950733947	-0.07749247270802093	0.0795784304523808	0.26751870045910164	-0.1432602466017794	0.30346293571329136
448	-0.210912757769758	-0.04281017376064023	0.21521362031121735	0.26030924155731433	-0.0650704580235493	0.26831896270584144	-0.021977999949682636	0.19125045955173725	0.1925091446153635
449	-0.32513029985145137	-0.009328355625657519	0.3252640928540582	-0.07748585941917484	-0.058308506595229924	0.09697391582943374	0.08778396418818776	0.07812744526170523	0.11751562479821047
450	-0.30557275541795664	0.15174938877190697	0.34117823178856194	-0.1018638269384102	0.03159134052765885	0.10665013846626213	0.010724550992791662	0.06789357568226455	0.0687353883594206
451	-0.3223317248711867	0.0930365637127774	0.3354900043904678	-0.040394171096492584	-0.027800464800871557	0.049036261090311686	0.08280048222285695	-0.06143252868505496	0.10310128727119633
452	-0.20598223914539848	-0.1062010343302083	0.23174844667474737	0.02901581650801981	-0.008374092373233947	0.03020005017715252	0.08234688070094821	-0.011807076868368432	0.08318903668964894
453	-0.34853452257880035	-0.0912373798473484	0.3602784657881201	0.051269514136565025	0.19075754957979046	0.197527228000308	-0.1329794047773976	-0.020517681117260846	0.1345529536404926
454	-0.2199072751987572	0.04769150370099607	0.22501930852841062	0.04600876738514422	0.0975138046600963	0.10782276557196875	0.08423752184079558	0.24599709650765927	0.26002025224216124
455	-0.17588947928341023	0.014746777166523492	0.17650659013019399	0.05965586723815068	0.1064217967965348	0.12200172674736535	0.0410736100759879	0.006749983161995796	0.04162455666264232
456	-0.13208902204283426	0.01874614909234935	0.13341262252884822	0.09094169766356665	-0.0009456915109140454	0.09094661459540634	-0.1580319978282962	-0.0050698016580123335	0.15811329870208324
457	-0.2973279441114172	0.08316629984685346	0.308740246452805	0.06752282542534999	-0.05650565684086452	0.08804669902068919	0.23735520044057049	-0.12457355342866366	0.26805980935236734
458	-0.31824196774330826	0.06532294991276225	0.3248769579678406	0.19984146753898954	0.011839062218891472	0.2001918468428717	0.018648042961330453	0.10362463570589685	0.10528919522661126
459	-0.11599953901641687	0.0698312215740317	0.13539679670709617	0.1306776217683596	-0.13543574150173504	0.18820064002855902	0.0477798236084771	-0.11811318149177882	0.12741128359045392
460	-0.29056362141861297	-0.15506423676550057	0.3293510826087661	0.10766270268517557	0.16260061946883092	0.1950133815950179	-0.028636219738291866	-0.10349688094354455	0.10738546198597822
461	-0.17926421226395817	0.12091152529181497	0.2162296342942166	0.028478385495815054	-0.05430415546645944	0.061318510593242934	0.024499328898812324	-0.24317237834241712	0.24440340158271087
462	-0.27371199396702434	-0.05161964830493951	0.2785369701359767	0.1051464305403681	-0.12435363996666676	0.1628483946139471	0.14907048153268548	-0.0656033570028129	0.16286745811986272
463	-0.34198015204103477	0.010989156295891997	0.34215666871493944	0.06563466015207878	-0.15863276442945207	0.17167487458509736	0.20442784244355522	-0.28388230820236254	0.34982839746999983
464	-0.22445219553468138	-0.16948077288346314	0.28125170303042585	0.027741114171518224	0.034992440647574646	0.044654678567326446	-0.006864120144233885	0.2045542542513452	0.20466938969391207
465	-0.3114830257748765	-0.003623473924091686	0.3115041009507755	-0.07012495312745705	-0.037143617471664794	0.07935463042576286	0.01518317308306743	-0.030073433246569563	0.03368887252649247
466	-0.22461604792296788	0.07442301034106573	0.23662449884312356	0.023213199674867735	-0.11137781307895432	0.11377112940195226	0.1317477173593936	-0.12136530699893633	0.1791284421088866
467	-0.2054419263977614	-0.04434588265616083	0.21017360069851115	0.05044350021599265	0.2571593003245284	0.26206001689964425	0.4423941180606053	-0.19074079320559192	0.4817619805332496
468	-0.15575160765178786	0.008150119328571999	0.15596470027280668	0.0472992572232916	0.1662311525753046	0.17282944141664436	-0.016063969890313064	-0.02351170552013676	0.028475453027169105
469	-0.15824268105371214	-0.011085250808499472	0.15863047907812106	-0.13364123047276988	-0.18920520469807006	0.2316432342355688	0.13877583146110015	0.10047249506735918	0.1713284963535844
470	-0.4240028287036174	-0.08327775365773753	0.4321036715916077	-0.045460830295283514	-0.0011952181910260188	0.045476539420460815	0.18423141410823773	0.06871798313578031	0.1966300464084021
471	-0.15227528602512808	0.0646516459605531	0.1654315509793802	0.07697281012759126	0.06446797118554978	0.10040384857025696	-0.0004532029298271967	-0.1595136750184983	0.1595143188268774
472	-0.08464345052064808	0.0604384920729018	0.10400637018994371	-0.07899422093798622	0.06806152325037748	0.10427107887022678	-0.1408031437176179	0.008306571420871428	0.14104795074560353
473	-0.18060104679183173	-0.19578900158084514	0.26636454576825647	0.11613821965779152	-0.06292388368245085	0.13208898971134586	-0.003924334000254528	-0.1330187885400824	0.13307666400243398
474	-0.29226146104407424	-0.09838251726749811	0.30837620095511015	0.11748756872249577	-0.07578847785605392	0.13981138072439145	0.015878668826613266	0.17045312108031346	0.17119111720450117
475	-0.31122464426279145	-0.07840293788863271	0.3209482822295049	-0.0007992519626346412	-0.15786130546177482	0.1578633287555902	0.15346291977763338	0.12446220639819845	0.1975897481353324
476	-0.4086048909994878	0.02836121205364142	0.4095879823650286	0.14438032605494927	0.003954982287381655	0.14443448492872804	0.06284170898858366	-0.060717514935904486	0.08738247540896069
477	-0.07435795607043212	-0.1107210179076343	0.1333725962762778	0.1803450869758594	-0.02385867777291417	0.18191642834390204	0.08732685350493773	0.14327494486472392	0.16779061108733867
478	-0.22070267507128322	0.1010160557386735	0.24272188673586734	0.16481915978836242	-0.24096300017245345	0.2919392451957283	0.011958713269578179	0.036019116792109035	0.03795243862451497
479	-0.303265493281714	0.07778335394523807	0.31308179373188005	0.04748368071249158	0.026318887398768556	0.05428981274525547	0.07245267441780798	-0.011054445829936213	0.07329113727388789
480	-0.24821694609777542	-0.15463317853794667	0.29244328037220213	0.09523745252677072	-0.08717157451317445	0.12910869748740722	0.1369449152045166	0.27140706693286265	0.3039995160875616
481	-0.29548875858315965	-0.021013087980825088	0.29623496808362565	0.11544778452233742	-0.026586777683620357	0.11846960664539367	0.2284913398082112	0.09789771263079032	0.24858047893125526
482	-0.0962583390485691	0.08892730220088532	0.1310485898936607	0.13070692642808007	-0.13162141640887237	0.18549527722762466	-0.029448755730189916	0.18497429600523904	0.18730381575582003
483	-0.2927629412460555	-0.030831129967165315	0.2943818920078027	0.04165163753459343	-0.10860204100237904	0.11631535676425349	0.1545998783882559	-0.06269229969976535	0.16682759615635753
484	-0.2225863078772618	0.008255127529126221	0.22273933551340525	0.031238149936012247	-0.13665294306692452	0.1401779185901863	0.023652706911531665	0.16640700996131125	0.16807957492957545
485	-0.14208678635494343	0.09320578773368123	0.16992931978835016	0.010794781157619445	0.0069147904582897825	0.012819579841903994	-0.09951134665896359	-0.07780096323712393	0.12631507429639874
486	-0.25434865050351824	0.17642177311508836	0.30954463012953815	0.003251042445064569	-0.17059210295869043	0.1706230783594296	0.1611422923477697	0.11018131179947259	0.19520952807930936
487	-0.294740584503779	-0.08500583225476566	0.30675397906295304	0.042987839805575946	0.03129296579644098	0.053171459256701664	-0.07624773164202167	0.010996208922507501	0.07703657047935862
488	-0.13341316775240417	-0.03934614180436382	0.13909418465421278	0.033283781414637253	-0.022706883973374465	0.04029159571222816	-0.24301013049352663	-0.11946286150811523	0.2707864450119096
489	-0.24589450906296403	-0.2308520688519475	0.3372785010648328	-0.07376768611441932	-0.10725672757372015	0.13017556270091063	-0.11429133617950256	0.20227071162608662	0.23232724831026508
490	-0.16349969479405865	0.09367807071088761	0.18843495198573007	-0.11686756495994337	0.1438209964385633	0.1853173136980132	0.0738707915487003	-0.1377763223331863	0.15633044757720607
491	-0.20324183719746244	0.11999037370527205	0.23601892756584306	-0.04349809601208686	0.11383332562488026	0.12186102896125878	0.16358271485364836	-0.014019686236527653	0.16418238700013077
492	-0.21663627135307137	0.157261571306824	0.26769847940482006	0.04082148609996973	0.06656149839385221	0.07808217975853911	0.06159709983305287	-0.06942577491013731	0.09281239642265539
493	-0.18193170686040794	0.13308753464641432	0.22541392556672699	-0.02957698325342246	0.038066333571751	0.04820626193731527	0.11624645372662303	0.08306098298305539	0.1428718478151918
494	-0.1662343770508539	-0.07701330047105835	0.18320730488419662	-0.05777088641888187	0.015924733575327407	0.05992555762834843	-0.012661488264485198	-0.057693925190257685	0.05906693058667215
495	-0.2817063082039543	0.001542292243238125	0.2817105300610271	0.17346288946282973	0.10242162757020408	0.20144369887123167	-0.03662547038146387	-0.022885092956574943	0.04318741205831351
496	-0.23203492598722372	-0.032464478507679695	0.23429500473264894	-0.024922133544650102	-0.07021463745967058	0.07450642961523757	0.1656527584105009	-0.21960504671804676	0.2750767400436526
497	-0.25981772086650307	0.012991642142746312	0.2601423280472236	0.12993433028196613	0.0031731130606674172	0.12997306964259495	0.20619588587953833	-0.17483120366094523	0.2703381089065737
498	-0.22375030339805826	-0.04061969053398058	0.22740747025944305	-0.019252787801891755	-0.07613966028907408	0.07853609174819101	0.14353631815801976	-0.06995667726910937	0.1596765835208613
499	-0.19339374843000842	-0.03001746103690436	0.19570945275819324	-0.034014846150290816	0.10962780022525864	0.11478355431357391	0.30780107763812026	-0.10818887290526505	0.32626114634706316
500	-0.20282240399051593	-0.23467696018508638	0.31017769617141183	0.04022256516015398	0.03276736205738571	0.051880196262761316	-0.04124542559332076	0.2379166263828516	0.24146533134545747
501	-0.17464057847724374	-0.16881993477952642	0.24289813097228616	0.08530738250847882	-0.03518281882033612	0.09227773431653226	-0.03397023934989394	0.029474457235883197	0.04497466832383525
502	-0.28918371560443024	0.149737168812329	0.32565079624456	0.04256485203916994	-0.11125133960866262	0.11911602408508443	0.15720628969402145	-0.16521002320636718	0.22805299666351456
503	-0.2579112746956112	-0.0751605635399434	0.26863978842821645	0.2094262019920357	0.161112404489797	0.26422819864899527	-0.10381600269325636	-0.21556916142950666	0.2392651787758238
504	-0.2663382899860301	-0.06294632657978479	0.2736755830222557	-0.01736864896865116	0.09821790156278265	0.09974179742912541	0.23612037790736465	0.24826414372578584	0.34261920250186556
505	-0.1466107993180991	-0.0035870099795046644	0.14665467301550603	0.01226380481119092	-0.06842728849445547	0.06951758568269202	0.08080604963144898	-0.016694024582113113	0.08251247247409564
506	-0.12867664246624316	-0.018663957869262712	0.13002315809013018	-0.033258533640193294	0.141764792460686	0.14561382640847415	0.09949142420953698	0.01126313111119189	0.10012692751537888
507	-0.3350525155851462	0.07942205885752596	0.3443371191624612	0.029307866976015482	0.013117755253962098	0.03210960245139558	0.04134352144198873	0.07050052955517366	0.08172888982963182
508	-0.24013816459869322	0.009325121381046573	0.24031915442927207	-0.08019007892287416	-0.10921115848682636	0.1354899475816988	-0.12089176589629046	0.08583605845730054	0.14826546459984744
509	-0.37574561141863183	-0.06030433567663117	0.38055404005444654	-0.01231819812251332	0.07664110962703555	0.07762472344458801	0.07330346604050991	0.01938311375531088	0.07582284109952299
510	-0.22200760070786144	0.19428338134366185	0.29501424887348743	-0.07009472480042185	0.183453485895079	0.1963885229128801	0.13126150024955688	-0.06382462635242149	0.145956035766907
511	-0.12067045646320454	-0.06016867077878342	0.1348392673011974	-0.34498720494436164	-0.11313771181817704	0.36306516413830703	-0.08693943689464385	-0.06409958292596234	0.1080149166496928
512	-0.19292670179085286	0.022408760220357208	0.19422374931637512	-0.1984028798460062	-0.13697782135909947	0.2410946417394508	0.16870476609704416	0.07345021921122517	0.1840006326240087
513	-0.18728409539257376	-0.09737585485072991	0.21108621341746855	0.12755701991653232	0.04993556692381729	0.13698304338125086	0.038045149445726754	-0.019400294268984618	0.042706027842341884
514	-0.12974795538145192	-0.09205728250581759	0.15908826225722356	0.21754859082737055	-0.004652783573132221	0.21759834044852708	-0.12794718292549995	0.1685134404407977	0.21158275267083
515	-0.1564441776746985	-0.13422969983867822	0.20613683088447413	0.08775749398691121	-0.05895125728552829	0.10571957475513846	-0.19463070864365428	0.1355227411157697	0.2371656090301943
516	-0.2341663948394492	-0.11432427818441775	0.26058384649569694	0.13108470678420853	0.11181526173816629	0.17229583021732292	0.28155790024890764	-0.06298172597663097	0.28851611566699226
517	-0.12072662594424526	0.19979619892572173	0.2334382987366218	-0.1229478969667994	0.04378678873981523	0.13051232982635752	-0.010750471198684396	-0.12253726411906496	0.1230079417305209
518	-0.10613444792077217	0.004175119333193847	0.10621653664516421	-0.16047654278229243	0.06543305373588919	0.1733037948360067	0.05574613039567061	-0.0027498821983921867	0.05581391319551197
519	-0.15363665497471438	0.20347712321627293	0.25496502000115573	0.0002729472514240723	-0.050190321649822414	0.05019106382130879	0.1606357956596634	-0.1131612899333192	0.1964925860855464
520	-0.2328357259128757	-0.2191929984391852	0.31977811968009384	-0.06808664588007972	-0.02589505297983153	0.0728446642934653	-0.10550074261578903	0.03527204388165376	0.11124083680048559
521	-0.1887762585355519	-0.0963444207232607	0.21194037650052008	-0.12835141109217688	-0.028938326241947806	0.1315732170885792	0.12001379958566041	0.276012659007662	0.3009755804437744
522	-0.09998905069528086	-0.0061512897985032	0.10017808455509924	-0.039132853565700954	0.013434846268692376	0.04137481507460778	-0.05705656317384819	-0.009280269226833206	0.05780635603576684
523	-0.24658628345362624	0.07628396762784959	0.2581163282408126	0.021960513166521325	0.09221939587404442	0.09479810712198147	0.27732791012774044	-0.05687652342140368	0.28310017423577394
524	-0.009144528283734148	-0.12870310239732263	0.12902755893307338	-0.0009551771572644853	0.002610785232247604	0.0027800293039250577	0.15875487844232397	0.05090634330657349	0.16671702737898064
525	-0.16173867943858208	-0.07742818999077962	0.17931682863519718	-0.22363887017413644	-0.026984611284559853	0.22526098974066294	0.10301763860774521	0.030442092004072618	0.10742138907080105
526	-0.16670005131174215	-0.12161664915116109	0.20634804689672756	-0.19328458259589373	0.0983138875158782	0.21685144764966088	-0.06577105596095201	-0.08373277530209351	0.1064753936926723
527	-0.2660524518318962	-0.11305037497789659	0.2890748941163976	0.035822037968511446	0.09337093352014612	0.1000067479255326	0.36998544767829367	0.053193516996223066	0.3737897560716918
528	-0.15626985758379636	0.13440146834844788	0.2061165279240819	-0.08820281140414846	0.037140647888038454	0.09570351960685164	0.12923836036904188	-0.06974739903992005	0.14685793633206268
529	-0.13683197951728138	0.2198937313497973	0.25899081780162503	0.15553047822542498	-0.06438956797855223	0.16833224920226664	-0.1107655079519927	-0.23449943168088208	0.25934336546462805
530	-0.31273289914000935	0.014800349033859883	0.31308292277931626	0.08994750622004771	-0.037521699662688056	0.09745989852643233	0.028124002856220413	-0.22772360175992193	0.22945369540534366
531	-0.366493787702471	-0.14058463343716876	0.39253246436844813	0.08834591707024539	0.03773260940757037	0.09606638785593503	0.2275322483377663	0.03054084120447315	0.22957279241041564
532	-0.06631076641242785	0.19033463983159174	0.2015549375778855	0.011049008109951568	-0.060079466169045075	0.06108701036530768	0.06193123883797529	0.08588610254540512	0.10588626423878682
533	-0.10152235061304497	-0.08336317063721246	0.13136287867082938	-0.018132665162863052	-0.16887371550107885	0.1698444150775875	-0.06115062081828386	0.17538062900795376	0.18573573554296718
534	-0.1567180481276845	-0.007816707748875365	0.15691286604030455	0.04857547777400978	-0.022900527827291337	0.05370299075230227	0.025862534344040025	-0.08194993601045313	0.08593406015552862
535	-0.2022543466539895	0.09188629419847062	0.22214840040378425	0.08245817776531643	-0.08272315986881133	0.11680099425543192	0.08863136038129846	-0.09959856698480862	0.13332438857338522
536	-0.22443105804143187	-0.01984712562769586	0.225306920020842	-0.0637083456233042	0.07338090630126212	0.09717772744643184	0.24181160462806459	-0.08056483683371941	0.25487947164658686
537	-0.27416749913790345	0.22174811849650364	0.3526188390319946	0.01828739728708477	-0.020379514103253848	0.027381626953495622	-0.09627309648077602	0.10128771795861514	0.13974158620561303
538	-0.21373619572841168	-0.05607973203630101	0.22097080736992664	-0.09821968022257176	0.14558669252656212	0.17562058712989204	-0.14607088404106577	0.12393087144080507	0.1915608625492583
539	-0.26521221113566357	0.04421429377068139	0.268872498982525	-0.06670609768115253	0.0885214460185257	0.11084110191196325	0.14644943099799587	0.08410727299482852	0.1688830045038972
540	-0.2776487722685149	0.042082760596623955	0.280819870168844	-0.018131713681700228	0.029225040724158245	0.03439276154024075	-0.10736194852501761	0.05680718671219502	0.12146458106478086
541	-0.27675501582011935	-0.07035057784716281	0.28555654883932224	-0.045520377272805515	-0.09100431752100353	0.10175406898263174	0.2227840657714971	0.23913808471307982	0.3268329290660886
542	-0.2786202466760747	-0.18476942937963944	0.33431868612315746	0.18583592764730264	0.19340316667989543	0.26821591467760614	-0.08381921004028973	-0.16649241122248837	0.18640113456322197
543	-0.11878092260174071	-0.02866608197726702	0.12219104643977853	0.040026828529981164	-0.0589941074777675	0.07129131587554614	-0.020758069297916983	-0.025895156085707725	0.03318819895204152
544	0.009120993937058857	-0.08030828423581791	0.08082458194943408	-0.0004297113044792591	-0.03233592857113122	0.032338783656199833	0.020458342501409703	-0.1669674739054732	0.16821617377731507
545	-0.1583732196300161	-0.06446516715579259	0.1709907438208326	-0.05839940454879496	-0.018056680924833708	0.0611271967104256	0.042039477316329205	-0.09738338992174236	0.10606998767644063
546	-0.17732989733259813	0.07632347921332089	0.19305741624505396	-0.1368704795466076	-0.04180359945095787	0.14311208578724038	-0.03725141515357585	0.03525747620480572	0.05129091107863557
547	-0.21154935130383082	-0.06122210193138335	0.22023004745485644	-0.011423031000574246	0.10841195886920228	0.1090121023698639	-0.08631039915966386	-0.04864291549953315	0.09907380194277005
548	-0.2811142193611891	0.01777361192519921	0.2816755324977985	0.0029232157552761865	0.09769102180430368	0.09773474782041867	0.12239004227929577	0.0677045076881008	0.13986859122196058
549	-0.2072718190368025	0.02232583984457628	0.20847074157202655	0.2126887790925689	0.005379766643835882	0.2127568063330283	0.2830060149671795	0.11003441685042185	0.30364449179791786
550	-0.32780434957359267	-0.05338845813754649	0.3321234997130897	-0.09617460253438453	-0.013295987738532751	0.09708932723317253	0.14735848166894963	0.04295205990700199	0.15349072144606285
551	-0.30566567737663447	0.012941368605308909	0.3059395125633419	0.07947642828992847	0.20116729729865537	0.21629790603741347	0.2071557769180202	-0.037176973052441595	0.21046530173843506
552	-0.1348719384494682	0.06628055223380092	0.15027824654797764	0.0336394669455077	0.025758041803256786	0.04236850780846818	0.1697637072723102	-0.23269064680242366	0.28803585439345725
553	-0.22255618268769684	0.0764217395248772	0.23531157371563277	-0.028513060051419525	0.21708777766584192	0.21895227289386576	0.13757459918600842	-0.17833862087335586	0.22523639589595956
554	-0.33977069019518985	-0.0058658261083973625	0.339821320448923	-0.2024338973989003	-0.04625044311926072	0.2076501536354752	0.04194841996204237	0.03742854841096911	0.056218912951640505
555	-0.3056232880704004	0.043550163179672474	0.3087105617304647	0.168844112999523	-0.05086467068123715	0.1763393013996211	0.17957828271113202	-0.13862748444220585	0.22686105673793658
556	-0.2890353669464195	-0.1534419444440303	0.32723978007054133	-0.008884590423721486	-0.033850112231418886	0.03499665762722118	0.16957419659386774	-0.011884739606510677	0.16999016202701342
557	-0.1075622614658128	0.09455705414321754	0.1432154900137665	-0.18300875391677407	0.15001259920101245	0.2366347056735634	0.09130087047618513	-0.17487953859974711	0.19727823491345814
558	-0.10392074878683563	0.08773087328345436	0.13600083880437697	-0.06137211394806354	0.2638303568888128	0.2708744978519248	-0.0751203551023482	0.12110145572629516	0.14250835178939766
559	-0.13981653532511115	-0.02833009277697616	0.1426578343697609	0.1225477446462392	0.07479044846983049	0.14356726959930047	0.005386360941091748	0.13533002054160273	0.13543717120487395
560	-0.33518469435250314	0.032929348107157634	0.3367983392104886	-0.028653882852279634	-0.1043607958417854	0.10822301377823008	0.0855331778073833	0.2085580550335805	0.22541603054179496
561	-0.023545780874742076	-0.046557480634577	0.05217281667727344	-0.13881920565579098	0.2586246156260105	0.29352591651608295	-0.11527490631864581	0.06613903605116939	0.13290100118716358
562	-0.23069115155932593	0.031585309064404446	0.23284337902646454	0.042972614393605627	0.09984010717321071	0.10869541199231787	-0.12492455960784239	0.023482204581100077	0.12711238934581476
563	-0.21670340278083472	0.011075649144431099	0.21698625481989228	0.0978600915938797	0.02658743311405535	0.10140753979047559	0.06352750551376594	-0.07884920341791132	0.10125680637093351
564	-0.14352407577868445	-0.048554909070554285	0.15151481618302332	-0.02201371669044679	-0.1327693044987516	0.13458191535124425	0.16219223915010697	-0.09387973573762802	0.18740258061908424
565	-0.15497188175017743	0.027160384996514526	0.15733394626192362	-0.057034046659529894	0.03335264094064787	0.0660702742243228	0.030680359169636063	-0.03728363572917659	0.048284096056194374
566	-0.16086689824574765	-0.1373496073401683	0.2115255861301562	-0.018923187929181125	0.17263548502682458	0.17366950720218582	0.25367928784008625	0.06970625454034167	0.2630820081288271
567	-0.2928039888894724	0.04031256520054445	0.29556603123944136	-0.012227391587624665	0.06704411307586802	0.06814999782220754	0.19568444821459388	-0.06267211771940527	0.20547554018054087
568	-0.1314942532493539	0.012096075601116165	0.13204943650979029	0.12187542942184586	-0.02092843271721291	0.12365928834001205	-0.08833474840218106	0.10978840098642388	0.14091316747001478
569	-0.27815707402959	0.07654586586231371	0.28849718787765355	-0.0057484957772514795	0.1645647215708512	0.16466509280777408	0.08690225729012425	0.15851555552917881	0.1807738467446083
570	-0.13246744075007177	-0.11565100844245269	0.17584873787613614	0.09834609509587185	-0.1145910548660062	0.15100683519599473	-0.12879689079052556	0.01607805034197617	0.12979654379106434
571	-0.2546249276852864	-0.031840219366389845	0.2566079760413482	0.018079385987571476	0.07089176684693396	0.07316082834664764	-0.032921555848897256	0.04803789871288018	0.058236316437949576
572	-0.09274141142440297	0.010748318849341751	0.09336217516252232	0.031010236675786874	0.09639480942712673	0.10126003191378323	-0.1241111322803947	0.09921411725702059	0.15889309053263287
573	-0.23074276021826629	0.0897356683947097	0.2475776879595365	-0.04563108729307559	-0.03198985379711023	0.055727433760301336	-0.03191442575958455	0.11288516534959225	0.11730980831784192
574	-0.31898451880526135	0.10350624119392188	0.3353575184836602	-0.08049896685301822	0.040331740351811037	0.09003739747576685	0.3198361996127517	-0.16644291754306237	0.36055296335347825
575	-0.29211606087662567	0.03435989678597537	0.2941298956740361	0.04094438065863671	0.1505227376397933	0.15599210510182043	0.15103038706575694	-0.09711611017540062	0.17955978578967205
576	-0.34574294710032266	0.01131815589427877	0.3459281516767083	0.17642172865290992	-0.22045324078219058	0.2823548436139382	0.10842189208971004	-0.12912323096864994	0.16860639210924375
577	-0.13328115154528106	-0.1075475718091416	0.171261045072365	0.08126681829460224	-0.09783259150985611	0.1271829851720043	-0.11440640085476485	0.16713771889260395	0.20254343147375636
578	-0.08569926760524027	0.14565225743134452	0.1689939187157965	0.2402748293008085	0.042449375935190777	0.2439957850308481	0.0020786752455253864	-0.0755231303261744	0.07555173131729466
579	0.018421992346480523	0.12982967380910476	0.1311301414755293	0.2669184158976443	0.06518271606065726	0.27476212842812253	-0.05034271874816364	0.28700774842387156	0.29138949361000827
580	-0.32039018842030564	0.19851215794280808	0.3769044304423992	0.09329357369839908	0.11254936068314282	0.14618840406681644	-0.005366818423051271	-0.15462414011490647	0.15471724999579145
581	-0.26255366611347863	0.01896727517349267	0.2632378869333497	-0.04648419365786647	-0.024835156759609976	0.0527026116174183	0.08309906049853831	-0.08048050701836601	0.11568304052743855
582	-0.25525477256658025	-0.04474252494304345	0.25914646911794004	-0.12862119996259902	0.05833352421843815	0.14123106289893164	-0.07661488157236303	0.14258178931600315	0.1618623079129305
583	-0.3131245372518057	0.08587300807063573	0.3246862321445998	0.03153215619044443	0.18020388931314538	0.18294184485131587	0.1897734596314745	-0.0304214489150371	0.19219633330162436
584	-0.2963403148914511	0.015992987643274312	0.29677155841441794	0.11953157932403034	-0.008606072665311744	0.11984099024297816	0.439619879291057	0.09908639627179441	0.4506481467775215
585	-0.21787051813852634	0.0007728326675770843	0.2178718888344295	-0.0561099751496719	-0.09113609906223857	0.10702391257835306	0.09514004737998788	-0.0846021852413479	0.1273151929782054
586	-0.19178794317711048	-0.024099613786098973	0.19329616274708017	-0.07605295711334728	0.024656416382647355	0.07994992904636704	0.06572650382709637	-0.01928758003919978	0.0684980587250606
587	-0.23551841426391817	-0.04363322769881554	0.23952616144548233	-0.0384810415197185	-0.1386658462014371	0.1439062453794237	0.17897652005438872	0.01157666069479864	0.1793505333240509
588	-0.18980065082205622	0.023946796105654915	0.19130534779823044	0.036361721904074995	0.055126214722298006	0.06603843100375865	0.08546175060766693	-0.046690035094238636	0.09738413728132675
589	-0.03605195427399947	-0.03712087195828506	0.05174652202726231	0.009987801478849954	-0.041799065461010955	0.04297578448143555	0.016369676766980177	-0.018794209085871778	0.02492365568328362
590	-0.16406284942002353	0.0924137975737894	0.1883001023415193	-0.17796304325184503	0.24486409065843792	0.30270326667785036	0.09430143907359581	-0.17294061608919312	0.19698024800639477
591	-0.13222902916124635	-0.13068235532221703	0.18590963973255373	-0.06409364892472935	-0.029339596742024274	0.07048977067256681	0.062147974057834676	0.13701977574852986	0.15045527450265977
592	-0.1964869676924984	-0.07134385458807091	0.20903845115307548	0.036350237508661565	-0.06669027594538614	0.0759534901937222	0.08198429461308597	0.2036215513319865	0.21950663026444117
593	-0.2720901995094932	0.07604904378737358	0.2825182007058832	-0.0037928200810705146	0.206964296737289	0.2069990473604359	0.13540261438678552	-0.010346287449019066	0.135797325624455
594	-0.24509002729860022	-0.1467954637857931	0.2856886936322729	0.0335328152281831	-0.19514635899893867	0.19800644213679036	0.12907125062502817	0.05542871576932196	0.1404696774031503
595	-0.24392204384921556	-0.08384181330579389	0.25792908547502397	-0.01983283914993913	0.0179643206495958	0.02675926615490141	0.09742987724219283	0.12162262309963259	0.1558353086725343
596	-0.11378476813707207	-0.16680059675177164	0.20191436931717957	0.014213743161991955	-0.08325939593114134	0.08446394204329814	0.12304199560260967	0.07975341329996934	0.14662857707441732
597	-0.25403630683900996	0.04189649841416573	0.25746798203227483	0.22700781565826708	-0.07826202668104029	0.24011974760556787	-0.12772265312004155	0.19074486380004368	0.2295575727048003
598	-0.04926962768390558	0.03492748776735096	0.06039392033846723	-0.03627642638046942	0.17052254926355145	0.17433851817162482	0.06602357273101826	0.20055470743723086	0.21114284934944239
599	-0.2598712292289418	0.12032643031497604	0.28637651023313	0.06464505218285872	-0.0016199206646719793	0.06466534554677922	-0.08475742316181772	-0.04879534219934855	0.09779982720528173
600	-0.3193353998849772	-0.04140785337852257	0.32200886314062155	-0.0761125975504584	0.04375341121723276	0.08779230318782118	0.09590262012889457	-0.122193624135597	0.15533381578709324
601	-0.15157063554586592	-0.0022902552076653907	0.15158793760947456	0.008626744481468808	0.193065984465432	0.19325862226031462	0.1458090889630545	0.10831091337218919	0.18163574642606506
602	-0.18969747120852093	-0.06803473956712193	0.20152879786986705	-0.05943690452953847	-0.06638539522450976	0.08910536638815776	-0.16368977280720262	0.13447395723429695	0.21184330741358137
603	-0.18959138116785174	-0.08301038569273864	0.2069676688422394	-0.11885350228080864	-0.0686108309806812	0.13723556802911477	0.0351647368911573	0.2009772270084099	0.20403040091274202
604	-0.2722670465464596	0.020697983362973314	0.27305265270717644	0.002179672580231962	-0.05330032546928129	0.05334487480244312	0.030202490037923264	0.09821147836577024	0.10275059555681909
605	-0.2785401480476917	0.055117957845962594	0.28394119699603176	-0.035885158207009854	-0.18722294256213215	0.19063099118759666	0.034941528391007955	0.016138581546395116	0.03848849465267848
606	-0.16494736009682168	0.019708142509386475	0.1661205661081157	-0.02307057768448567	0.030171175004724275	0.037980934109913454	0.10385114258985581	-0.12556105774100135	0.16294366829753662
607	-0.2291226332299297	-0.06398837360861291	0.2378900859962271	-0.11859962001221068	-0.04801751756297089	0.12795136521331446	0.16490661892676245	0.08521984702712894	0.18562493176613887
608	-0.202928798346539	0.002319843915461018	0.20294205792334521	-0.011091528107244352	-0.11010240830127342	0.1106596688477519	0.0920778581042641	0.08271434914732124	0.12377396942788074
609	-0.2989402613193079	0.01224504019883725	0.29919094379196576	0.058372911124426385	0.01881903723649362	0.061331500190756096	-0.0038951533320841923	-0.06225581925413292	0.06237755405980354
610	-0.2395634762007797	0.0932753770945111	0.25708161175300887	-0.09700063930794088	0.006464036447640301	0.09721577954913321	0.12765638310310845	0.06764569309659423	0.1444717686660138
611	-0.14902740160883987	0.026238678346852902	0.1513196440376201	-0.1474288776284817	0.14417975635843253	0.20621124145489936	0.0363270049145042	0.024031159061450043	0.043556261224939
612	-0.3824964369297929	-0.011064932896799266	0.38265644774914964	0.01606518325940398	0.17076689183016835	0.17152090676793502	0.06367926350755784	-0.23194039989181914	0.24052317498079462
613	-0.09975301869735002	0.08953584823764527	0.1340422801166427	0.2144910830344661	-0.09315733968233605	0.2338476312430562	-0.07285205645950427	0.04316934761187009	0.08468184400220197
614	-0.1740035032075278	-0.01002760145465987	0.1742922026925635	0.30712172867768633	-0.09046070310608952	0.3201669799220689	-0.025630014491216907	-0.05376932994641477	0.0595654135023539
615	-0.13949323119895599	0.18805901073130527	0.23414643509471283	-0.0019517271807978941	-0.03301847206423303	0.03307610521879506	-0.06901530119391922	-0.0436113794421762	0.08163984453523204
616	-0.35423228730181255	-0.09212115730394901	0.36601478247482405	-0.08701691822692073	-0.006644832015008518	0.08727025753496029	0.05025631252265483	-0.024284633393497082	0.05581612999332098
617	-0.128751339087385	0.022161706781093943	0.13064474181629346	-0.019680486462346946	-0.07801012301022686	0.08045434009091958	0.007771494703899444	0.08042043522698675	0.0807950650227519
618	-0.20015201204836233	-0.08206601889516016	0.21632304404364452	-0.029094222337123946	0.10485244978991669	0.10881410754285954	0.1349025821976012	0.20390275760243728	0.24448934791000373
619	-0.19200085341298523	0.036311055698531866	0.19540424887206656	0.035684921125787354	-0.06007211661415289	0.0698718311643401	0.03682922964533023	0.06391724715074065	0.07376860199025961
620	-0.1960433770447144	-0.00025562180368265296	0.19604354369782898	-0.07340430935402215	0.20606434303475443	0.21874804251029523	-0.008957639879719197	0.012580556073620082	0.015443759365395295
621	-0.08983758198198712	-0.11105194840353302	0.14284021275744174	0.042115954809077455	-0.026032916756664123	0.049512285387968695	-0.05749961192659561	-0.0954493724002195	0.11143064238935751
622	-0.3441444596028498	-0.027281809913597087	0.3452241391147194	-0.09948208772380145	0.02941863990977608	0.10374074489817005	0.14184283203981946	-0.1548440154389418	0.20999061435771763
623	-0.3037441764977838	-0.019622737280436592	0.3043773588404595	0.0806957450075801	-0.1508753071253071	0.17109985845255438	0.2598187412869874	0.16528483311688133	0.30793644536239906
624	-0.3769050732706118	0.05252677123577369	0.38054762639330775	0.03605108963797288	-0.013713162374578869	0.03857112762671998	0.11495634835997805	0.03401871480688873	0.11988425662017951
625	-0.14258923090987446	0.15195259954813178	0.2083777370087899	-0.1895233761709249	0.21970613325345376	0.29015495016354675	0.04622639218053081	0.032158063827594834	0.05631181406390584
626	-0.06551831349911691	-0.039866704472996686	0.07669422096420185	0.10721677050899925	-0.07706413658099204	0.13203907385828334	0.01318212837471772	0.07240386319651598	0.07359407526606568
627	-0.22437313223585664	0.043687787312854644	0.22858680020863506	0.32421383435271856	-0.18718987598418546	0.3743723548242669	-0.030373710850863038	0.11079699759926079	0.11488488581124341
628	-0.185709339137317	-0.24353354145597916	0.3062622151962434	0.15318218060444336	0.22375938380305907	0.2711697665571459	-0.13653623335478168	0.06481545706673923	0.1511396258215618
629	-0.16544548784238167	0.07019849500009474	0.1797221136857732	0.02461114736398332	-0.08602144515852554	0.08947288752316492	-0.038934970740456674	-0.015430143972654856	0.04188103735077576
630	-0.21693872761144767	-0.07308180898035821	0.22891780695593658	0.08393994730555204	-0.052963761768981356	0.09925258089531105	0.053666982933538554	0.027517783040925888	0.060310641189396975
631	-0.09200950416900185	0.13053542129477128	0.15970361633359775	-0.03929350703692066	-0.039260495118139845	0.05554607251806393	-0.007282713986590809	0.15811890611450688	0.1582865325726062
632	-0.26342980616059175	0.06271359399397505	0.2707919083825218	-0.18319785296166072	-0.011286537564372241	0.18354519677712694	0.08072046705552453	-0.1776912991646154	0.1951665739835356
633	-0.09236310478323825	-0.06118895889322133	0.11079274261266295	0.03766738979229315	-0.05607018283270458	0.06754774353490625	0.029530211952757006	0.1213406824896804	0.12488232318881717
634	-0.13213701926533822	0.0684292605606234	0.14880442050289383	-0.004048457849209704	-0.16742953234572672	0.16747847119097303	0.1332933318580065	0.06886624485731242	0.15003223653120673
635	-0.2524310945416647	-0.010436805398927114	0.252646758139577	0.09962481889514496	0.01177546149217942	0.10031832351691407	0.06598348614303391	-0.1735842926961944	0.18570225392931028
636	-0.21445721430231104	0.08326270483187466	0.23005341723657846	0.14087599405230744	-0.15641516207931455	0.2105035596576077	0.013791300186130282	-0.09859066361877207	0.09955058469749851
637	-0.10025241605759866	-0.07777508252739487	0.12688384604640948	-0.03303623376611287	0.02959391893086978	0.044353047010731395	0.18830212772242025	-0.10052849403058495	0.2134564813184365
638	-0.3474375463105836	0.028067620893142197	0.3485694190959959	0.10375935203320127	-0.08805517857030398	0.13608716915050406	0.043240324808367106	0.01974880911547132	0.04753673475337163
639	-0.14550924433517445	-0.10626473949745736	0.18018083984557287	-0.027222197871465577	0.08543247291674058	0.08966468360298184	0.24925788202950142	-0.04608194843416809	0.25348182918174267
640	-0.3256984065566851	-0.01370404692391572	0.3259865839810844	0.06753861832471067	0.005835849740861285	0.06779028033139303	0.013576388926987861	0.0439397214520134	0.04598931895100606
641	-0.21480371447690874	-0.04011374575025337	0.21851715802470367	-0.002649137287379133	-0.21775589150687186	0.2177720051207683	-0.07930909429254038	-0.26001957605245096	0.27184575105746894
642	-0.16681071659134927	0.07287333763718529	0.18203389384425817	0.03455386441528772	0.10187979966921781	0.10758003126356694	0.07575012767907734	-0.09418635765651778	0.12086832427066242
643	-0.07153779815741872	-0.19526704207407589	0.20795882834246424	-0.1205811685579651	-0.12465263168966678	0.17343038026240992	0.01509435571534626	-0.024125994449100654	0.028458797982687915
644	-0.2274169490688825	0.04741133444494661	0.23230648582777294	0.09592321352080813	-0.07550691877541776	0.12207603235326779	0.1100569360477634	0.04157621604256875	0.11764825078444573
645	-0.30479134635475946	-0.033427620684170635	0.3066189339185559	0.026370153540134708	-0.1058863692367325	0.10912061302919779	0.14115015330681782	-0.07243205507811559	0.15864982944011424
646	-0.2231630416023027	-0.07605004200595929	0.2357654597821726	0.14066214099820548	-0.025451500835102187	0.14294620248526455	0.08482254780562201	-0.03476012530330716	0.09166859291675991
647	-0.22459648280808153	-0.002672534107053745	0.22461238284723806	-0.05485321051079483	0.07274315525617346	0.09110675792697999	-0.09476378477511067	0.019475352090088303	0.09674432409157863
648	-0.26379982003916796	0.14152754988620125	0.2993666521666844	-0.136201468662889	-0.00650061667327912	0.13635651096687995	0.1545720621069731	-0.002460062608971818	0.15459163719956528
649	-0.0993710315327756	0.030502821038539452	0.10394721737111123	0.07049083833871075	0.09872297175352329	0.12130615582706929	0.25437867367308514	0.2591597703992334	0.36314225341188444
650	-0.2315380176505097	0.048343198671336386	0.23653100954273212	0.11983417034891955	-0.13422436669697302	0.17993445750721943	0.06649017672030803	-0.15353114818837005	0.1673103614972397
651	-0.23515433385979945	0.050525688182517625	0.24052111320913808	-0.04444129914034651	0.013663435051482388	0.04649428488199212	0.0014027410308405106	-0.11325229826858411	0.11326098509864703
652	-0.2689073488133626	0.13681881222483533	0.3017126938404253	-0.1430217765101693	0.08170065150411922	0.16471255268595156	0.10731906498896727	-0.14444745126548023	0.17995123752616835
653	-0.18624823566378107	0.1250824188155963	0.22435243877576097	-0.002572638427430204	0.1079269748384959	0.10795763227427516	-0.054311007875953735	0.14708324360078762	0.1567901977951126
654	-0.16578791341548765	0.04700701823731241	0.17232321955622884	-0.046294942527594626	0.009732548221017932	0.04730691491217461	0.09403047208667077	-0.0026129150262632823	0.09406676887071568
655	-0.3735390021126671	0.11562235125937732	0.3910241862213563	-0.05586414129831728	0.0018943255531367015	0.05589624989477939	0.17920040625410677	-0.017931381345083985	0.18009530820812553
656	-0.18312158204616774	-0.1489764505799701	0.23606672073483298	-0.046124477081620284	0.05812590404110123	0.07420301952513943	0.23608559792909983	0.25008908553294273	0.34391999106222965
657	-0.26527712973063355	0.16572111058913458	0.31278657588365194	0.26857439839097047	-0.01691927390131798	0.2691067990601864	-0.12511927978314996	0.03310905404955521	0.12942582290065044
658	-0.16547584599372991	-0.03432649035102725	0.16899870871447445	0.14099731217469536	0.07732418130625336	0.16080818093359192	0.1223366287520266	0.0654077693097493	0.13872428417724333
659	-0.17850145143489565	-0.05468957223632266	0.18669150349107044	-0.0062490787387104035	0.058913015882639364	0.059243518003835	0.14844713930243061	-0.14102444825235508	0.20475460476374252
660	-0.24617908207055983	0.04378259361271356	0.2500421083588912	-0.09221771004645438	0.03335823432421373	0.09806568127250778	0.01069153442700889	0.2448985002849489	0.2451317693613397
661	-0.2931156863497725	-0.11101871071178651	0.3134357345811188	0.04614859491259325	-0.07460142603425944	0.08772152289348213	0.1295143716606766	0.15663069743580774	0.2032415996932897
662	-0.09314886740859163	-0.07602069175582214	0.12023251255187636	0.09986369517317094	0.19483308767993526	0.21893535499899816	-0.020649188348378693	0.09811822238766947	0.10026751489870975
663	-0.23320187546557997	0.16839048620631372	0.28764295674579377	0.06377737496057612	0.010733165179510092	0.0646742173638968	-0.13577006477133452	-0.15135570475183693	0.20332746948933783
664	-0.3381615324303871	-0.0003784125496476326	0.33816174415762273	-0.24583027298322926	-0.2523731623988693	0.3523134062368548	-0.1604068796887705	0.17852079795655085	0.24000008823859073
665	-0.2292568855014724	0.05613053797759932	0.2360282967008192	0.05334141533056771	-0.08972717419740629	0.10438521149530626	0.08449787869578994	-0.0054033722410338	0.08467046672638344
666	-0.2311438786556202	0.08138891644276149	0.24505437837282334	-0.06395115017558266	-0.0072288555042967495	0.06435841794732004	0.08603395538973983	-0.07694968872439265	0.11542571669599744
667	-0.19721644450819853	-0.001980791936088981	0.1972263915431944	-0.06686894378955255	0.309445601532654	0.31658811719872937	0.03554116016774606	-0.1591627419166339	0.1630826553637461
668	-0.1583881014229877	0.0016252510083686795	0.15839643971131057	-0.033526947389290705	0.02349564240986269	0.04094021755555782	0.1222021351043539	0.1054601131587012	0.16141622375557182
669	-0.11082458842209567	-0.05907125716946283	0.12558464405534506	0.009535097903602333	0.17435602134268308	0.17461655210913266	-0.017902088413018127	0.07166341566839818	0.07386562065541137
670	-0.1583646190691954	-0.10058800510771514	0.18760943298374178	-0.05555835630751835	0.02932472970494352	0.06282253359950679	0.16969501437023463	-0.08919699690151559	0.19170942115181278
671	-0.24194305683257972	0.03320426173256111	0.2442109042338145	-0.07418805405361323	0.029570009541751284	0.0798639645181799	0.11530203170372243	-0.05069249140283378	0.12595351205755473
672	-0.230394761814386	-0.1794125266985392	0.292011302876895	-0.009011172550398738	0.09102352450558629	0.09146848224471711	0.31582983283390703	0.13999592130987662	0.34546684542991213
673	-0.3236224417083062	-0.06793823678872761	0.3306767134153949	0.038127252289660386	0.17679346461398224	0.18085800092164792	0.33599401970596887	-0.17545370980739886	0.3790461522867023
674	-0.33714418427383813	-0.10041906712900733	0.3517814520874172	-0.008580731257006518	0.04575335865965156	0.04655103411895037	0.17179535619101868	0.16363773755998037	0.23725714649415303
675	-0.08850625645267214	0.14273915113778174	0.16795184636913246	-0.04831763465012727	0.00906640857490957	0.04916089485180648	0.2285524587224069	-0.07950437694710545	0.24198589285701125
676	-0.15448337898034797	0.15033614063630044	0.21555989785348137	-0.19430161198893256	0.17436416136233623	0.26106699751038726	-0.06552055158004119	0.054678302860564326	0.08533849941886977
677	-0.15522558060785166	-0.055521546587156044	0.16485637085194613	0.006869740794059734	-0.030435773711741037	0.031201436826048173	0.21073044110352007	-0.14415324594103884	0.2553183838328564
678	-0.13434613575749355	-0.007280208998308966	0.13454324819934277	-0.16737947028961359	-0.08742153467379056	0.1888343501568303	-0.053127405696689764	-0.0562711701308699	0.07738840884756559
679	-0.16882055401772814	-0.00032945352499731917	0.16882087548190772	-0.05530393210126971	0.0774032539336439	0.09513037698536682	0.2238102317979611	0.0532389783390683	0.2300552296124669
680	-0.08815407554309586	0.05526802086713062	0.10404660093163753	-0.040810782733699834	0.05543839601080407	0.06883992838163029	0.1326334416709141	-0.0852479959754023	0.15766689781718282
681	-0.2723011353865583	-0.19456093021080248	0.33466679533126903	0.09300212209038287	-0.05985398036447109	0.11059789183698293	0.16718132733474303	0.1424334030366397	0.21962893823447846
682	-0.22226427887289638	-0.10159451391106006	0.24438259946181362	0.018267240415318922	-0.14764819654342667	0.14877392921784854	0.12996683421698912	0.1535281201465874	0.20115233449336678
683	-0.3693801532578268	0.01865256083060472	0.3698508018732892	0.0016887020940901949	-0.12418586433786215	0.12419734544709274	0.13836224294535435	0.033379778760174734	0.14233172486465367
684	-0.04355736620913674	0.03291730717448285	0.05459664149648866	0.23564567839511316	0.09740312845156864	0.25498285271454213	0.08583815872529381	-0.08276933714256526	0.11924324997402733
685	-0.32943477504674235	-0.030731540664268992	0.3308650761287709	0.020900675177802107	-0.03839011053548545	0.043710854599456006	0.3226348136201076	0.05767733888983501	0.32774974962781356
686	-0.30957091717859947	-0.11953021453301149	0.33184578488976935	-0.11276143918840846	-0.01708051909384049	0.11404773693658365	0.23224679534953047	0.06598298719795961	0.2414380428799339
687	-0.16600529827066812	-0.05889347546557039	0.17614255734020448	-0.05621799474986824	0.006773038407153006	0.05662452633763025	-0.06293891273501105	-0.11690021650343485	0.1327665897536548
688	-0.27997116040276654	-0.021741557694972553	0.2808140772615851	0.026032452574022504	-0.1511433874263392	0.15336887607897243	0.18321086319416882	0.08409183039689348	0.20158783775776837
689	-0.36223155431905274	0.04084845258003315	0.36452749556457337	-0.1985494289903634	-0.07465572691612243	0.2121210817287476	0.08171292207294434	-0.05872900675583345	0.10062851419068954
690	-0.25722308574161473	-0.1120963828305775	0.2805874460522735	0.07384430743486521	0.04211700374223606	0.08501072723344046	0.07283938094260595	0.1505736784867292	0.16726627893609328
691	-0.21505377186317742	-0.1702726582020694	0.27430075268540244	0.09603498786748821	-0.016161397157698477	0.09738536672825888	-0.009333890106255426	-0.043010542853599044	0.044011683688276834
692	-0.3658550686531845	0.07133089027292461	0.3727439163371475	0.09980169425609982	-0.1168990378924942	0.1537067442781182	0.11843999353588483	-0.013508875036775014	0.11920789308405566
693	-0.14864765186898232	-0.12527381006363458	0.19439560667366368	-0.12242743626883947	0.13002010119392896	0.17858808433330672	0.021685579899462824	0.08236038179983962	0.08516746365714632
694	-0.18986037314441387	-0.052454459452731014	0.19697317484118052	0.0847405847051975	0.006288302964566748	0.08497358089637586	0.0005778361932888643	0.18697251005652019	0.186973402952136
695	-0.15455541261299383	0.026258944810900645	0.15677023872710885	0.0015958295531966718	0.021457401537000625	0.021516662210550517	0.08124166245605281	0.07798814403893355	0.11261597723795974
696	-0.20226398640109283	0.09359093587869993	0.22286763666695167	-0.23438679591703615	0.1538284970881262	0.28035758705026337	0.18875229820829878	0.04040443959767836	0.19302836272972165
697	-0.19255685678106393	0.003501051447138231	0.19258868205229163	-0.02664275818565189	-0.034953692638745384	0.0439499396225183	0.06593869152346858	-0.03921766077905146	0.07671985373296732
698	-0.24088269108363775	-0.06322059054933932	0.24904078768969246	-0.062586552339112	-0.08067279795384492	0.10210375538342502	0.04417989438536835	0.10167532549236473	0.1108590766779185
699	-0.0890387986475559	0.08258013629365912	0.12143881823733019	0.04285774117379888	-0.04349020841496477	0.06105885854237213	0.03710616304262706	-0.13419844771028566	0.13923394235457207
700	-0.24766716473987938	-0.029599002006721394	0.24942960010809553	0.04116408360212939	-0.14455698913452042	0.15030370882463595	-0.007352992864207421	-0.10449930930759109	0.10475768301095953
701	-0.2709307033379644	-0.08959232853312035	0.2853598278370497	-0.06936084862314677	-0.21221907939917284	0.22326635434555628	0.17296192096816398	-0.14718080766008973	0.2271079396420868
702	-0.251353946729507	0.16884503030575695	0.30279935732337976	0.0055437668235030334	-0.03461661001525986	0.03505771012975551	-0.03484824969595575	-0.12330535337087963	0.1281351266311825
703	-0.28414170813179856	0.05895483626996428	0.2901933545408552	-0.09573405253463814	0.06788301279460969	0.1173589035428416	0.15470684503827042	-0.1409183228145562	0.20926581566649363
704	0.0071136369164163495	0.2299635773267339	0.23007357676857923	-0.08066008085254155	0.11127774269316036	0.13743647500581402	0.09708373785627487	0.21567247786643348	0.23651610910293855
705	-0.3355142884940818	0.02425016707258526	0.3363895188419792	-0.07707726086442221	-0.06203572016648504	0.09894106689811177	0.2924098187801362	-0.018922090496488075	0.2930214115517659
706	-0.14049111917001642	-0.05801296396219286	0.15199756101109793	-0.19719810335623425	0.08130922406800482	0.2133032627172802	0.19626056776586864	-0.09418143776872105	0.2176886622678466
707	-0.16703553041657918	-0.07531661457652845	0.18323062203905027	0.17634653767256192	0.09448411598381105	0.2000633637684385	-0.09745116072393444	0.0021077120373862008	0.0974739512714789
708	-0.23843093368059798	-0.08661322047233413	0.2536753044669324	0.08807078587596284	-0.0032116589995299094	0.08812932587021734	0.06657659224842519	0.08308495295176803	0.10646854954591321
709	-0.21659943826277672	0.11978581369983514	0.2475155708626874	0.012991880262676756	0.04941074717278527	0.05109022302684377	-0.16682005728952817	-0.04939909696636924	0.17398046526887495
710	-0.24075128486033806	0.1936990007867242	0.3089991651569289	0.14001364753331194	0.24748885035862528	0.28434934947598617	0.17219026996736758	-0.171442145607872	0.24298538713689288
711	-0.24254692248799387	-0.07498433983713429	0.253873316497043	0.0759281684482144	0.034326317487084014	0.08332696343996049	0.06065982707054172	-0.05506839329702528	0.08192766663675882
712	-0.40120601074695145	-0.00606620605496096	0.4012518684260351	-0.17820352865012887	-0.013447047747084707	0.17871015840312401	0.1148169923283641	-0.12815115082472664	0.17206295122725712
713	-0.2281594487148709	-0.11959348157274498	0.2576030567997288	-0.05439575693732457	0.03416589830757668	0.06423555853223482	0.10840222398970388	0.1755898337322822	0.20635608029821764
714	0.04845332750699003	-0.20443720373519267	0.2101006787651204	0.21204524570196245	0.20447991426060355	0.29457634250025816	-0.09212995737635714	-0.16086494637516627	0.1853792329751488
715	-0.09235572537286947	0.17089164256659523	0.19425121237268464	0.06957897517628582	0.07315878448665433	0.10096257491836733	0.012551266536483401	0.11221712643362028	0.112916862145071
716	-0.14747477809734455	-0.0251366213854318	0.14960167081130998	0.11106262901230622	-0.07108059517050619	0.1318611336706861	-0.04240499681786724	0.055141526658621494	0.06956128030281498
717	-0.3329531069940608	0.036015495080223385	0.33489533789360537	0.14730472185370413	-0.02648193420198938	0.14966620834201563	0.1435970436947646	-0.01886805990229903	0.14483133170123402
718	-0.11045098420670994	-0.13040588578603896	0.17089504077027023	-0.12898664678243907	0.018240619386841763	0.1302700089959056	0.20765818823070142	0.17396263116447808	0.2708965119393855
719	-0.25395918154748987	-0.12728412316720633	0.28407131833875005	-0.01938964696699447	0.05390038154490727	0.05728184302369519	0.14551138577222203	0.0050271318391937585	0.14559819862855808
720	-0.18651014881223807	-0.07221299222433256	0.20000187963105423	-0.04414815763190426	0.07172774332204881	0.08422546517749359	-0.02991136181048681	0.16661397073604178	0.16927759689276203
721	-0.21551991087781575	-0.08960823373173972	0.23340622857435434	0.013083044838787099	-0.1790254766789696	0.17950288956556104	0.19856787164975612	0.2725041214160676	0.33717606059780836
722	-0.2855501900360059	-0.11550911189437343	0.30802802788094785	-0.06762252798854854	0.032909323845674826	0.07520525172846329	0.17826609335465143	0.046141786063550704	0.18414088210135135
723	-0.1759375309422741	-0.08810906373070401	0.19676692279335192	0.05376924572516194	-0.05616016700265035	0.07775021635737371	0.16941624862831164	0.17072572111616238	0.24051847569349752
724	-0.20439952801146338	-0.12387864502042366	0.2390085474275034	-0.04693454983209783	-0.0804029018564278	0.09309929427700317	0.17688869607197144	-0.03473216207929125	0.18026628603470046
725	-0.18092447765837386	0.06802008280682709	0.19328838113296679	-0.0544601709091108	-0.023221414237771194	0.059204259092160934	0.0037170641915237096	-0.060659719579141326	0.06077349871139532
726	-0.2838404177048271	0.04981864032671399	0.28817924916074933	0.13160280064382407	0.2676318230682876	0.2982383105104931	0.07056452921287792	-0.2581727701236699	0.2676425452284528
727	-0.21913083521076274	0.06371672723987282	0.22820636334319602	0.007759138452839344	-0.0035471656296073195	0.008531507108020107	-0.0955246391475503	0.0034324142728408137	0.0955862864223216
728	-0.27179576282567824	0.03733071447757185	0.2743474420026517	0.044995122924284446	-0.061645814420929666	0.07632016458702882	0.09454010301692421	-0.1364391464311994	0.16599238463653962
729	-0.24307994526945778	0.11907629850537925	0.2706788219605383	-0.01403448436805271	0.04656133656141025	0.04863049263437535	0.09778378777965122	-0.04910717656088784	0.10942204504723022
730	-0.24847479935939915	-0.002777673459591881	0.24849032453305256	-0.1325862489467901	-0.07898465507352145	0.15432980641102145	0.2125588805585937	-0.14641858495406954	0.25810788388632105
731	-0.15149797194065504	0.08163935443342304	0.172094798568805	0.221114893001826	0.11494965161557971	0.24920918585347548	0.13502000967095718	-0.12384102788459324	0.18321299953621734
732	-0.38210969903823333	0.15502794322073166	0.4123608677825039	0.006026133304870768	0.11699175141506758	0.11714684879147642	0.19200712500963377	-0.06726687598003096	0.2034491795475666
733	-0.3378690576205326	-0.1635235559268348	0.37536043137275865	-0.13299993231417825	-0.04285363424515805	0.1397333745516574	0.10719782029139854	0.07071660284952584	0.1284220019848801
734	-0.23753861931691825	0.007670949635448351	0.23766244788627713	0.0240176902095802	-0.11313605421646512	0.11565732232191052	0.22027630645165253	0.13767536201989544	0.2597617302284761
735	-0.18604098464683905	0.09220728418907806	0.20763774036983454	-0.19934051949592616	0.17936377836134645	0.2681566849827987	-0.1293645642435349	0.0176070937690898	0.13055726802025686
736	-0.17917024416420713	0.03428820096592434	0.18242164652074935	0.08640728613833164	-0.033230906320242684	0.09257706105000453	0.20125437960016826	0.2335205162446346	0.3082777267585338
737	-0.2554904614216477	-0.05947152816261048	0.26232086943177557	0.21878640678585304	-0.1927903171249131	0.291608638711869	0.16024465286735123	-0.057562117046244095	0.17026962762461015
738	-0.18488986030718926	-0.030979371656935924	0.18746728224591758	0.09613236150673017	-0.07555002353767223	0.12226707236784352	0.06613439881028016	0.028266284525641568	0.07192177380238692
739	-0.08269296083616229	-0.039244400756240666	0.0915327742536382	-0.1405851719467286	-0.024079893408416715	0.14263250624542764	0.11813647119012598	-0.06356776177713698	0.13415321897968122
740	-0.18608486362563126	0.023220247842611563	0.18752801492161666	-0.05502923809929123	0.12298325051450232	0.13473342923306497	-0.07468143282783626	0.032578648012066544	0.08147812415312927
741	-0.1391227860010795	-0.06220679109972097	0.1523969633674716	0.012376136937079835	0.1905887416926284	0.19099014955087287	0.06630356814127833	0.048765161726255585	0.08230555355778248
742	-0.22448359270268695	-0.015003715684560237	0.22498443252156128	-0.003913343186574788	0.0719941442122853	0.0721004234089873	0.09875991718724009	-0.047089643797360206	0.10941186314012198
743	-0.20477633726602712	-0.19592632573820076	0.28340866857130753	-0.009041890714985897	0.017625999025134738	0.019809887161107178	-0.15827621206633669	0.030262529790249813	0.161143352377235
744	-0.1787155995990095	-0.016650375483221073	0.17948955552835305	0.17145700295470406	0.006516046696969466	0.17158077609909125	0.10616834694909687	0.14060982992908483	0.17618979018827954
745	-0.44248322125721307	0.10823089641291063	0.4555275271951213	-0.1093510647420552	0.07769543512530784	0.1341425957685778	0.03459196899421819	0.032532362738602015	0.047486407994845575
746	-0.32462487835300796	0.12457004702347647	0.34770534689753674	0.03308871537862311	-0.21293131785249522	0.2154869119176566	0.1301918988949513	-0.03834253197304965	0.13572059643244114
747	-0.22249373899863462	0.06435686720602149	0.23161448627010794	0.1019491081531254	0.018871879129852033	0.10368109024846046	0.0636621635839299	-0.19464647818044645	0.2047928771716391
748	-0.23925836914879844	-0.0004091259689321728	0.23925871894625106	0.001865726288758057	-0.10382638349690551	0.10384314539068555	0.2374949637506492	-0.06917652374198568	0.24736460790490558
749	-0.24230172522311177	0.039635713573400864	0.2455221290160401	-0.016848167312563597	0.07592067375349108	0.07776766323463864	-0.07025843323568749	-0.03120369002781675	0.0768759891779327
750	-0.1954914914528471	0.026579095949773913	0.1972900696232983	-0.004383889014482263	-0.03938435585101121	0.0396275910028654	0.11662942201348382	0.2246338661212534	0.2531062936550186
751	-0.330799707161621	-0.12495229496487277	0.35361210708232654	0.1217421555544455	-0.10580182115306393	0.16129221245412853	0.3471589096366708	0.2195441653759828	0.4107541224269807
752	-0.296742118873186	0.2278645194825574	0.37413650497160106	0.05399656619229722	0.26972092021571376	0.2750727248612093	-0.024482483477774715	-0.1858685104210989	0.1874739852976878
753	-0.19059662889858667	0.05527222644833247	0.19844922263405643	-0.008240508471608584	0.1598351008052357	0.16004738494986573	0.17520759294696553	0.15185791416074354	0.2318588508543966
754	-0.22737385150875325	-0.09836159184749187	0.24773750442897652	0.07610349909765012	-0.1596094703588711	0.176824561651218	-0.14738188624744222	-0.07050218715845492	0.16337680002980778
755	-0.21213562018329934	0.07743646037270976	0.2258272055036932	0.06421167083599026	-0.04706953777734177	0.07961582793717696	-0.029604063669469997	0.05822960453821981	0.06532294719639878
756	-0.10328652115293518	-0.08445607258681631	0.13342013959168725	0.05240062939722586	0.10309420052843173	0.11564704987081124	-0.24241986954356873	0.033692348423575255	0.24475001019778625
757	-0.3466692056789593	-0.11513261861717594	0.36528763739788495	0.0036739925294918	0.017537826312618108	0.017918525968346883	-0.0911520364910017	-0.017965156843289937	0.09290554674970118
758	-0.3359379593665272	0.10997668265229774	0.3534815175798456	-0.03245448970746485	0.05137151555098373	0.06076451688425496	-0.10254335406026237	-0.04758782299931845	0.11304751372649816
759	-0.26570560302193497	0.03748855361562527	0.2683372116003327	0.09423941252107491	-0.16332030341994772	0.1885592436914752	0.07937140106786504	-0.06362043324762814	0.10172206660352412
760	-0.21415937737924035	0.10238490821419508	0.2373750373343689	0.007694123103966731	0.10759089737119404	0.10786566055737017	-0.09456352198122867	0.024659715169301256	0.09772594968443839
761	-0.39618100176661963	-0.14690089173661416	0.4225390610982785	-0.09204362375870677	-0.1138222566193222	0.14638147005871066	0.2006301898699534	-0.05031086898425854	0.2068421055423793
762	-0.19195389138171126	-0.09814528856568157	0.2155894108814779	0.10362364839627249	0.12293898269372587	0.16078511738566642	0.01578604687190698	-0.03546024150306828	0.038815306301740946
763	-0.316674564229447	0.11501098768298229	0.3369129070215703	0.03640069828216524	-0.08616368116445666	0.09353710914519098	0.18897477097539608	-0.033746609203245306	0.1919643136052114
764	-0.22897662854301346	0.04663646610309962	0.23367767627548575	0.13617380933989381	-0.15026690256922076	0.20278917219093687	-0.04755686879642779	0.010994612233640089	0.04881124120414021
765	-0.005656551622999471	0.0980790679186011	0.0982420487370109	-0.09309291865083763	-0.20346157644104718	0.22374741247846322	-0.0030335370594074804	-0.009302634883804376	0.009784751548821902
766	0.015354495570398223	0.1185911925519172	0.11958106658291387	0.22491160610729308	0.08791356873301365	0.24148297275198613	-0.020094979057706436	0.05375481069701655	0.05738804628493416
767	-0.1947929256952902	-0.03224580834424811	0.19744385545441728	0.10895383024249765	0.10572587585859083	0.15181863505702176	0.18720314695501916	0.03805626780109423	0.1910321903471012
768	-0.04644046185756015	-0.05444223210119284	0.0715588787901519	-0.07987907877255025	0.03517593629252417	0.08728123349040735	0.027934784328910153	0.06417590463901482	0.0699921346419628
769	-0.2961962418513167	-0.03685011411274446	0.29847972225423625	-0.025675136276946463	-0.007551724620313076	0.026762682368940808	0.06759145209350349	0.15545372827475026	0.1695124362122976
770	-0.14386721918182746	0.08310119244909524	0.1661432663142673	0.00792701885373022	-0.11857792482091867	0.1188425928812681	-0.05389094123435376	0.13036333463979252	0.1410632218742047
771	-0.09003472909240713	-0.10929859636584854	0.14160662276280664	-0.13114661541846304	-0.07917505059497358	0.15319309179083393	-0.09088415721194724	-0.18317382693188367	0.20448124829675118
772	-0.1682219625052823	-0.07414586622770182	0.183837531934545	-0.04667959527376429	-0.10178536149749771	0.11197876776469157	0.26220113341274864	0.09311907811775731	0.27824556972651154
773	-0.17615323478471265	0.032957346813453366	0.17920979000629497	-0.028849319241746097	0.20267392566298717	0.2047168858798859	0.1555724386089487	-0.0988482834029614	0.1843197406314562
774	-0.20496588801832383	-0.0307548112673592	0.207260400624989	-0.0012928430993715957	0.005356225010227566	0.005510044431742819	0.03626983177306961	0.1136466530583515	0.11929401681648616
775	-0.2355190466252783	0.055242319062501204	0.24191100665055157	0.094559463552295	0.0035471094009475014	0.09462596965104293	0.1429333384717659	0.20820903143757286	0.252548886394014
776	-0.14484734651094555	0.0007871104813641449	0.14484948510150736	-0.14874976330367762	0.18139637963132602	0.23458716637159044	0.16763625226997253	-0.13269709400382174	0.21379998089845795
777	-0.2560036255406164	-0.0354505424197661	0.25844650751711806	-0.025601743765090414	-0.1701460205628633	0.17206137741280478	0.1895135826193932	-0.06518692434177464	0.20041140961127393
778	-0.22652502232541522	-0.023069619574924097	0.22769671294698474	0.044204438675045706	-0.061276326403886396	0.07555673746352141	0.19013083437254422	-0.30517375302281413	0.3595563289850832
779	-0.2897572988512689	-0.13365489146846726	0.3190970420593574	0.10502368775517222	-0.003436828666294918	0.10507990664716724	0.16559511954516554	0.051604137112527725	0.17344950442219842
780	-0.18477123028995354	-0.05706239881253423	0.1933818111951167	0.23411310142856	0.22194534224233484	0.3225967749429098	-0.01417445650446362	-0.10569263333602301	0.1066388670171431
781	-0.20725188667642055	-0.06259594926763362	0.216498492825359	-0.0811489935581558	-0.11733064372212233	0.1426591711448977	-0.1390902511202344	0.10117457870788932	0.17199532939416917
782	-0.2618123802284138	-0.017745843745780022	0.2624131044957876	-0.14435420015836073	-0.1684903393958298	0.22187187648073378	-0.03301962603305609	-0.07039886212996332	0.07775792880829877
783	-0.29540504791631944	0.10088535966141034	0.31215700877676145	0.05666352336048006	0.086813070560232	0.10366901224435145	0.28593308574567333	-0.20408101527337122	0.35129302628867054
784	-0.19391797469189323	-0.030623977157022114	0.1963211880707723	0.23616122193988573	0.10101937514721274	0.2568599558188728	-0.05018545172538379	0.01962819820108233	0.05388734294342038
785	-0.04112500229899151	0.024487769365171812	0.047863521209517215	0.10629643211039588	0.16474799653917474	0.19606334140545484	0.060245813295443505	0.06403168415427962	0.08791822675226599
786	-0.2974157614443739	0.15937449450645166	0.33742608769139903	-0.11063442975278068	0.01356207270829602	0.1114625805500127	0.12042600536216853	-0.22960976316348394	0.2592741138399286
787	-0.2763663758536052	-0.07256620249985823	0.285734540172704	-0.17387928175281278	0.2010973023729795	0.26584606381243187	0.1509231113392023	0.0867667636054198	0.17408692312423715
788	-0.11976788442762662	0.0062798073793776795	0.11993240646710718	0.01998166020077304	-0.19411579004177557	0.19514150426785648	0.0668354684333558	-0.12982877121480918	0.14602222322596436
789	-0.10536784764943766	0.0695988889891723	0.1262790111887254	0.0656562077208833	-0.024330843403884517	0.07001947981120774	0.07487494269143105	-0.03383759425778355	0.08216592863346384
790	-0.07753047514812997	0.14055050257261825	0.16051609997165509	0.015525986169841039	0.005459229268762094	0.016457807592598836	0.044003835010771174	0.0758671112317013	0.08770493750239212
791	-0.2568586046265883	-0.06922887258830057	0.2660243965702491	-0.06141725662516613	0.0063344951673131355	0.061743058236422226	0.023733352137288666	-0.13435355394755816	0.13643368155265753
792	-0.17521023915986383	-4.0736760060712994e-05	0.17521024389555626	0.17151657642135335	-0.019390328979545225	0.1726091563192316	0.13628584159689933	-0.10869071695677979	0.17432011522585095
793	-0.28437829725811353	0.02527117287300494	0.28549894593465885	-0.08468586922161313	0.17695709271715715	0.19617723901800818	0.03766501054924114	0.021681707842736903	0.04345974545084503
794	0.02829207389109655	0.09530662657072281	0.09941727472301015	0.06988206572588021	0.14673317477605305	0.16252423723856071	0.12847776803747982	-0.1241831796828088	0.17868407594417932
795	-0.18192629601516133	0.10673623925973787	0.21092605802296718	-0.020327140371405008	0.13544232255501776	0.13695917411687425	-0.06510900212835541	-0.16277286640881547	0.17531168870640734
796	-0.1755724512422181	0.28542813679877593	0.3351043224305258	-0.1285906898819972	-0.17697401176757047	0.2187586943767862	0.052607266958447654	-0.05579898856128418	0.07668801510861852
797	-0.22183237359733343	-0.15998459727068534	0.2735044302012132	-0.06272536535510385	0.052928437333069844	0.08207247368912408	0.09293883037228651	0.2874606168949817	0.3021112915079674
798	-0.33956392903778443	0.18647873317605948	0.38739899306854875	0.17040448015699342	0.17732587833459965	0.24593119766453458	0.04959900924036337	0.011979720998961722	0.0510252430943608
799	-0.35760706482531934	0.07862863785836417	0.3661492530436761	0.01281577597171784	0.003528749739970408	0.013292711855923213	0.13103813463762443	-0.07890525066167754	0.1529608816373989
800	-0.2483628730594487	0.09979557653304222	0.2676626119014498	-0.10057817569791616	0.012488921239037309	0.10135059240298386	-0.00709207415169233	-0.06809210141907238	0.06846043960885981
801	-0.04396089373310564	-0.22188000609674538	0.22619305312786503	-0.06886519894743742	0.06316450504274865	0.09344608243990518	-0.02119506456518549	-0.14277927110707947	0.1443438638106632
802	-0.21235289399383986	0.04810979209445586	0.21773447977509386	0.10810971203515388	-0.010742677395127189	0.108642141703575	0.279444195708083	-0.09960679671844694	0.29666575883887814
803	-0.14136508067511244	0.07731164541939817	0.16112472358932317	0.0299816157467843	0.14124656432891639	0.14439352207599393	0.0854454942364111	0.1262490086011073	0.15244587451967018
804	-0.23473336493720992	-0.020781229712877772	0.23565146323145283	-0.10907584159625126	0.030355517722637042	0.11322100810423757	-0.07804558700658229	0.10265075095270118	0.12895072827384685
805	-0.19799685658427107	-0.00015490557555523855	0.19799691718052012	-0.09508764270609364	0.06495788332725257	0.11515722470500354	0.2220651008189095	-0.013257577525495168	0.2224604961865296
806	-0.11661232960108547	-0.013550474221123467	0.11739697937600237	-0.018206021869525673	0.12636085009811748	0.12766567146195787	0.10157647175656423	0.06807425878812311	0.12227789793770763
807	-0.29733125992994597	-0.10360361189323815	0.3148643938727493	0.11111267034137354	0.06857139334629307	0.13056822544494812	0.032560376360039944	0.041498854478921564	0.052747824900844544
808	-0.1793138276937574	-0.06860354724082332	0.19198931089050347	0.03071869643509742	-0.14927352628169696	0.15240152216839614	-0.0269058425254741	-0.13487070936657322	0.13752829747745832
809	-0.2849396805660406	-0.062417070029752664	0.2916959241953447	0.12394385726362306	0.06821062402952882	0.14147356284438128	0.04190044496073576	-0.17737843844904408	0.1822601374808243
810	-0.31306547868916684	-0.019618472420451682	0.3136795791998408	0.03838558211515335	0.3185201688442982	0.32082479778676615	-0.04975154309311765	-0.10189991433362051	0.1133966868182027
811	-0.3777224981905687	-0.06271519860441811	0.3828935645519729	0.021124744391336586	-0.018152541212179674	0.027852640414495502	0.2544522907754151	0.09544313929263605	0.2717634285898121
812	-0.21906881240139445	0.09612895483244008	0.23923193876264653	-0.0079534099465395	-0.025837973236333227	0.02703437794252321	0.08452803678325169	-0.026963428063815686	0.08872437914904399
813	-0.14368766747271416	-0.09676671459381739	0.17323378087726019	-0.1392798129358303	-0.09472662509500132	0.16843989964770467	0.013503879081025145	-0.02269810011751248	0.026411332779312156
814	-0.26167551576939013	-0.018520312786070133	0.26233009270548857	-0.053378566437971744	0.10890003092535534	0.12127855577354273	0.0844647422581831	0.007768326666584826	0.0848212213065815
815	-0.18385748842274222	-0.1226186863888881	0.2209952902232427	0.00852251075482324	0.053128273319874526	0.053807495904542604	-0.04784912713333114	0.1651983972570843	0.1719885153832404
816	-0.18491432735786265	-0.0015940304588335208	0.1849211977987231	-0.10739269748755094	-0.08163263212992306	0.13489654592357794	0.16615033756354813	0.0236436020458201	0.16782417760913385
817	-0.27235317977009604	0.052105346692962684	0.2772926643185429	0.08646367767758865	-0.0011660628774975033	0.08647154017460439	0.2607151616014361	-0.1535303903045611	0.3025623509889057
818	-0.14475768960819124	-0.049602064324346634	0.1530201081098104	0.13708221507987084	0.042660768800224506	0.14356697003778474	-0.10920256850593592	0.08588311869600926	0.13892843857629164
819	-0.21222978850473237	0.02382823961673786	0.21356326494038275	0.04259877568049191	-0.003539881915809543	0.042745601568520995	-0.023754095082537053	0.06268975673387617	0.06703926187349307
820	-0.253524121971059	0.11142375608189434	0.2769291133857072	0.09739655040502791	-0.009830218571383255	0.09789137463515522	-0.010075740257240144	0.12448310475755041	0.12489020742960849
821	-0.06880244217802407	-0.15031528117933748	0.1653132172746137	-0.010206631602570109	0.0605917828872974	0.06144541872370933	-0.013129494350338715	0.028033466695860453	0.030955756764832826
822	-0.2044229178904041	0.049133081538077425	0.21024459341503712	-0.20561399545936063	-0.129133538230294	0.24280153587783743	0.20787937220045502	-0.024814761410764125	0.20935521433756663
823	-0.14486284484700857	0.10039100891728896	0.17624868365068622	0.06804866247768908	0.15374184225473364	0.16812844650707343	-0.19640786140161268	0.00913961857344743	0.1966203973346184
824	-0.3467542487302029	0.000628478356045275	0.34675481827581206	-0.1631797781728109	-0.023730001448232445	0.16489618847402412	0.49567521619727517	0.08723262457959312	0.503292609466163
825	-0.26179445156551445	0.018263337973722527	0.2624307230192968	-0.2577332997709225	-0.12115504146317112	0.28478939215278176	0.0931651753211677	0.06598636260441375	0.11416632578122626
826	-0.152614932471018	0.005058955897502753	0.15269875784663825	-0.01608072019963958	0.0030113296940982594	0.016360246595502594	0.12543779856614415	-0.26123199373887873	0.2897875012175476
827	-0.054859580093474476	0.007926745360105758	0.05542929568410824	0.03801131527131716	0.03782219719181793	0.05362255765134884	0.14902365957977967	0.11125795007518564	0.18597414489515082
828	-0.18772654083695592	0.09310946792910077	0.20954862717910971	-0.0626870017295766	-0.004077410102066634	0.06281946719755249	0.1083650899751796	0.0955468346649653	0.1444721092108196
829	-0.2740689837095568	0.021204089921927575	0.27488801585555983	-0.10220408535442255	-0.12520256824036202	0.1616210325332585	-0.13966318586822324	0.15765507260319522	0.21062033948405987
830	-0.24594874171051817	0.06977227719850192	0.255653973594098	-0.12632447655845586	0.020945669613363953	0.1280491876324097	-0.11160939355264744	0.03268853458292855	0.11629788055837069
831	-0.07408846528259388	-0.021049141370117513	0.07702056245152532	-0.16927848980097396	-0.03232796273721129	0.17233776221141137	0.022569861689896602	0.20581114425732328	0.2070449848637001
832	-0.17337779379956741	0.2104176279740447	0.27264525953155466	0.06033944739382573	-0.1960086630092184	0.20508594512168213	-0.10836512452826114	0.0429935373800744	0.11658235059595169
833	-0.16653457793898693	-0.033456599126284375	0.1698620312913201	-0.022173643479766966	-0.06095704014113544	0.06486471466009705	-0.23268978410702065	0.04874601378459006	0.23774084522365801
834	-0.26324082896771006	0.14269934125613906	0.2994308535046835	-0.00667416312376783	0.16080869453675312	0.16094713632748311	0.020370960945430863	0.07523880666442292	0.07794776506178148
835	-0.37095408090824	-0.037383246355478156	0.3728329884151232	-0.02848869838222974	-0.04815984689054775	0.05595513191866016	0.04494288776308665	-0.018567590713577595	0.0486273440092335
836	-0.24274070709364828	-0.030569763040351274	0.24465804971974164	-0.03122645172045196	0.16283791589226465	0.16580494003251525	0.2563462628657999	-0.08087836582950599	0.2688023745142762
837	0.0743079657334036	0.15176183670982435	0.16897730277459183	0.11944124920677177	-0.06029262795880404	0.13379616212079073	0.09743269464854533	-0.04498048815062182	0.1073143713616443
838	-0.21603110607776518	0.023364092110230276	0.2172908640355548	-0.0633536860166375	-0.06147321291969146	0.0882759618387951	0.13936077929527668	-0.03460105937425171	0.14359199182268945
839	-0.2109320446584691	0.04585273796252808	0.21585828926048375	0.0212946795776381	0.18692137470080838	0.18813044330558065	0.16376919763166592	0.029029486460222204	0.1663221608116726
840	-0.24831597137006592	-0.053159323544181444	0.2539423858223246	-0.09159617405253895	-0.048311516888067764	0.10355608029029037	-0.06869068863535446	0.014314848005011397	0.07016641346545933
841	-0.3717636031009999	-0.1048780671883302	0.3862739773370679	0.02878775767395805	0.26074354127284183	0.26232790417223384	0.06578376661928721	0.2930422228978084	0.3003352266243666
842	-0.39972410987786006	-0.20683608214290705	0.4500672493015626	-0.0015635304621337484	0.05016962699552224	0.050193984703108145	0.06910206215588871	-0.004857054058150447	0.06927254844684222
843	-0.0619744474855999	0.04507092814248948	0.07663041631604797	-0.06527452173523317	-0.14329132176557183	0.15745845827102484	0.16706185254127548	-0.090634914211719	0.1900640687996775
844	-0.2720938024480361	-0.11664965787742607	0.29604421969285505	0.06415708716457437	-0.004923538144717721	0.0643457307154506	0.03375377411628064	0.037699313691150205	0.05060193197770854
845	-0.23752901955822595	0.18771218483067878	0.30274725344121456	-0.09977709507407415	-0.06333300833012763	0.11818011104058435	0.10815306207462284	-0.12011809623296887	0.16163366567256338
846	-0.4364372095343892	0.12353162158870291	0.45358295757060674	0.17880206198908613	0.17938693929785965	0.2532782094105274	0.06943749525882917	-0.1409026210415812	0.1570831447489111
847	-0.21390813754887236	-0.12613745547887534	0.24832911425024767	-0.1298509467758444	-0.16203428863868988	0.2076448387830274	0.10571941899662768	0.1497867294407246	0.18333755717128272
848	-0.3169379180677586	-0.19615258343276568	0.37272708500519974	0.19361428377563591	0.1516781959071912	0.24595277188032003	0.04512019063039027	0.09488258539465698	0.10506444029117144
849	-0.3187905518754464	-0.08829554153976707	0.3307922590098693	0.1435600289099035	0.14542898412396307	0.20435036413948526	0.041369527224515625	0.06726429023412783	0.07896785753381513
850	-0.18620458774870094	0.1763762417789951	0.25647753734537104	-0.0025997820075097117	-0.0017199996756064129	0.0031172528563877186	-0.041032827277884557	0.2090346279659845	0.21302386862343445
851	-0.37572709064491616	0.007455414598271742	0.3758010508917254	-0.047966510817351975	0.05060653894390866	0.06972666594547948	-0.02233156135494111	0.13965118888514363	0.1414254333194124
852	-0.26684809115153524	-0.0770279244969751	0.27774305554510226	-0.03908327690722119	0.05338719590714665	0.0661641535926712	0.05063747874807004	0.09175240433069744	0.10479817724762693
853	-0.1638517923652215	0.029362253750136322	0.16646186291935774	0.13353076322275906	0.018564540724035447	0.134815084093535	0.19267656571272027	0.043114436437748295	0.19744141815787497
854	-0.13692547482573222	-0.12258381691687777	0.1837807874239384	-0.12031415908576874	-0.00021570812694126534	0.1203143524543589	-0.10341982603003412	0.09972199132445289	0.14366675318178795
855	-0.04917349028376785	-0.05495369981491512	0.07374239804912512	-0.1896688217220407	0.05049798340921058	0.19627610211593302	-0.011106325527030576	0.020457719364648453	0.023278074411666513
856	-0.12930412865985413	0.08823452323990234	0.15654037428042958	-0.017677898770965768	-0.0723116274196403	0.07444111474872867	-0.02610796132475267	0.08042780082870142	0.0845591910479047
857	-0.18626329799152155	0.10580122546163935	0.21421464816361882	0.13937660528646353	-0.2216563639609764	0.2618346458847253	0.058750683798938254	-0.21627340457275002	0.22411119644571806
858	-0.22094152692550814	0.004220401976178384	0.2209818320881053	-0.024173907833641223	-0.0039850177242997655	0.024500167064988837	0.05122326268722899	-0.07903415962600352	0.09418185084247108
859	-0.22737410882968057	0.01679287530223988	0.22799339031429836	0.09400451781961176	-0.1212495476483016	0.15342197422603931	0.10549063091912579	-0.14288073161437825	0.17760398835154353
860	-0.13868490641416925	0.08094556068606962	0.16057922363085786	0.059999532986186405	0.09835857987770909	0.11521438362513661	0.04639471125328282	0.14595162185643723	0.153148115087323
861	-0.15938580555106913	0.01876737877446409	0.16048691385040534	0.14860971405890633	0.08167970682746208	0.16957718484539733	0.0962114933246438	0.19890147060907015	0.2209489679953468
862	-0.38582581953171924	0.22662095910637828	0.4474579557049104	-0.13263326945362786	0.11831646039541872	0.17773679688364855	0.009871037358522678	-0.061601565824185175	0.06238742093182543
863	-0.09480099832912703	0.04597446850159747	0.10536071866783903	-0.14448058130412594	0.008200038878124366	0.14471309205314112	-0.0840206720656062	0.15849381409558636	0.17938718583255167
864	-0.3879782907872621	0.026929759500953197	0.38891177157420226	-0.22582498891757283	0.058757040600797936	0.23334377094704226	-0.11635199984302864	0.05924624319907611	0.13056762692442647
865	0.009864473146024	0.09492344179685037	0.09543462491679144	-0.08294527799618948	0.0668022415929437	0.10650097944952042	-0.13499148978292155	0.17752531822430356	0.22302004601482098
866	-0.4184466705338152	0.035000086762948746	0.4199078734130252	0.22784465849912566	-0.10654630864793643	0.2515259515300251	0.12879017649462632	-0.22096898771341011	0.25576200478688427
867	-0.266805686332322	0.08023384471011942	0.2786085858264762	0.1804260408650082	0.0160719818496197	0.1811404560632332	0.05439178112135233	0.08217461878797447	0.09854508524782972
868	-0.21305128068587253	0.1991197614356462	0.29161537613109345	-0.056356932896537794	-0.2002236366048469	0.20800386664861464	-0.006933101495199316	-0.08477208364522945	0.08505512366634072
869	-0.240161277148273	0.10705904388507244	0.26294310776111907	0.07871029053020227	0.1506266570140473	0.16995205099843982	0.013034999053292359	-0.2487858214405353	0.24912706828074951
870	-0.1294021524669727	-0.16039572069869173	0.206086642656768	0.01820210915453992	-0.06234567794500082	0.06494844367723947	0.055106379262875434	0.003926437532617496	0.055246085355990744
871	-0.31498871928483096	0.05517053231759697	0.3197838033936445	-0.03652086673766333	0.07669801189393577	0.0849491538259945	0.06724641616945923	0.13693173327077066	0.1525528762894151
872	-0.08352915653823788	0.006870248825932096	0.08381121828800527	-0.14216308328364657	0.029882273598359203	0.14526972335665897	0.28953563165527557	0.07834419292801212	0.29994781973463486
873	-0.17001916915026094	0.044281887562750595	0.17569121618528663	-0.06331956760538539	-0.005644647356592363	0.06357066686383946	0.05002505632709983	0.12057795535605795	0.13054328622482664
874	-0.3328454416309855	0.06567058909637732	0.3392620142114219	-0.21624791482738243	-0.03864721572374322	0.21967423142095752	0.24866853222603358	0.01329114344078688	0.24902347964281094
875	-0.24573757403825217	-0.015857423705494214	0.2462486815818128	-0.15920796249268318	-0.041700132428936915	0.16457848087056368	0.019431450096646725	-0.004733627781479454	0.019999712118729765
876	-0.1831921409602166	-0.0855651817329723	0.20218991279137655	0.0457163003398134	-0.02869972963632041	0.05397827894586776	0.15940768017638682	0.017715411645817702	0.16038904048904962
877	-0.14148704781449323	0.07132199581585284	0.1584468737035137	-0.016377631164307495	-0.07268368134877265	0.07450600201973004	0.029180262960537284	0.0536296584755071	0.06105430381754946
878	-0.06117390301984081	-0.001017846047441387	0.06118237018338845	0.16244610492225453	0.01564667590117773	0.16319790277809523	0.2926171010894674	0.06920211775166997	0.3006887110473548
879	-0.1347564505597329	-0.0033868047094303046	0.13479900375595347	-0.0948805760051909	0.18398619603296515	0.20701025103544385	-0.1406441126851183	0.05369553995264262	0.1505455992176128
880	-0.1311613766567027	0.08705563433951709	0.15742296591265564	-0.06557498812627809	-0.17514318015980673	0.18701661055706265	0.13098940720513183	-0.05229664442233605	0.14104312750995027
881	-0.19310398821671068	0.11871509148912007	0.22667691371745313	0.029207232085981038	-0.09695783221407779	0.1012614617402772	-0.04670440458973667	-0.1881493055003735	0.19385938865155514
882	-0.3287261823232356	5.022753601853518e-05	0.32872618616047994	-0.1357863021166912	-0.2510844388800236	0.28544932175470594	0.030955099510082528	-0.00572626624642426	0.03148028447781324
883	-0.10451784656341127	0.00872004862698028	0.10488097777151813	-0.1954060077508598	0.20699446669166466	0.2846580705093319	-0.1403868288303932	0.2977659607515777	0.32920059096448206
884	-0.13408542819675046	0.10406247916249918	0.1697289062715939	-0.1877583514904916	0.0325927492433088	0.19056622433596201	-0.017749347490654228	0.020440820080888565	0.027071506458327187
885	-0.11710576149027183	-0.10229616889834718	0.1554936189864253	0.19123304316873377	-0.023015267827577516	0.19261303007000827	0.0714602067975127	0.1647045086887489	0.17953867644032984
886	-0.2605941960096795	-0.1425951590201985	0.2970567527761774	-0.09039649809929731	0.19554774795530466	0.2154308441217451	0.1278329819090313	-0.12643097613267892	0.179794502111763
887	-0.30614339537575275	0.22210049854779226	0.37822269893195504	0.12438893264017625	-0.09798188376311766	0.15834473817949055	-0.018939280683683786	-0.14256846370021492	0.14382094143293203
888	-0.29598391945374813	-0.0034639006712707658	0.2960041877796044	-0.13191062128225198	-0.07441488532366555	0.1514529206215714	-0.14017244625313818	-0.12300934199799862	0.18649292991255592
889	-0.21306439884825817	-0.23795613480852212	0.3194050095874847	0.03871200626234592	0.13927339215924914	0.14455344061073022	0.17090289647349177	0.11591366531513234	0.20650369931266985
890	-0.25710095948413164	0.02927383613550727	0.2587621704379325	0.10012021207824981	-0.033042056718537396	0.10543165738422573	0.0249497647194233	-0.17951902414712886	0.18124450554511168
891	-0.21421298306167186	0.0467486375068618	0.2192547313535744	0.004374853468801287	-0.09969535010662746	0.09979129308590257	0.105124357300253	-0.16968089447482249	0.1996064539226302
892	-0.20811080550466451	0.11679934776191435	0.23864659018181866	0.1385502509899893	-0.05966208365048319	0.15085004565762083	0.07806860350155392	0.015149261605713855	0.0795248827718796
893	-0.1669838632640922	0.1126043525526634	0.2014034528115284	-0.05782831379914489	0.015152865731009614	0.059780625763824	-0.07025449504950494	-0.10611572277227724	0.12726445180860096
894	0.05232165868759224	-0.07475756812209784	0.091248287432428	0.19832981125990762	0.006660341765457006	0.19844161405013636	-0.18575467093934456	0.020791939995509153	0.18691469322811688
895	-0.1947726675566105	-0.03689888674730239	0.1982370295134291	-0.193753587949316	-0.003181833287884079	0.19377971231866664	0.024813945703186988	-0.07831355550869841	0.08215074484004817
896	-0.0501405155062299	-0.15383282622754182	0.1617980522762359	-0.06491315930910439	-0.02389200838242593	0.06917041503442839	-0.10298168125242095	-0.14691231065085714	0.17941140904175848
897	-0.2472203322514381	-0.060939246753500424	0.25462027506346674	0.037963565613568576	-0.07300403569651005	0.0822850019266758	0.14449219210419037	0.09792369770180447	0.17454811414240098
898	-0.34337492897005645	0.03413830800088811	0.34506777003706796	-0.04246104575451454	-0.20704592031077348	0.21135504139693978	0.20716463050341605	0.10597373389235995	0.23269640394021052
899	-0.22482209345876755	-0.08130590561589812	0.23907242416306435	0.06084094541704674	-0.009425535509233153	0.061566722820659184	-0.06270352030251193	0.09259818132709101	0.1118309198898603
900	-0.24811131285650068	-0.021134540497305634	0.24900982384116618	0.06154669608864694	0.02001184143303709	0.06471838685388634	0.06404210596556788	-0.17495370679300679	0.18630671178762837
901	-0.08439954254331941	0.019892591844452575	0.08671215596334556	-0.08458691414335857	-0.11444925765005254	0.14231506814439582	-0.15345120156594355	-0.06509324193968583	0.16668653637366848
902	-0.27767629448426645	-0.12042851892959355	0.30266673535439687	-0.060679159876707266	0.02353070637961414	0.06508190674885465	0.02905769774625228	0.19982459480188788	0.20192626992556276
903	-0.1013518340431378	0.16408452397307324	0.19286245168870428	-0.17014446156330376	0.15937942995090645	0.23313288161935125	-0.08997906721466316	0.05175960908448846	0.10380409273915903
904	-0.1795218878572442	-0.0639576272522345	0.19057462135227957	0.1942892885091586	0.16706307758314548	0.25623895004652814	-0.12073643997562923	-0.22270946940598144	0.25333139501665103
905	-0.32881403623863026	-0.059316196439166274	0.33412135757468275	-0.07382698996875812	-0.03370375789970652	0.08115643994415442	-0.10546805463508124	-0.09637966520187387	0.14287249704871047
906	-0.26580812821662914	0.08487554275197795	0.27903013956107103	-0.06358836813355277	-0.01649992362885791	0.06569420097425932	-0.035348080928151386	0.033215027212823774	0.04850489519679188
907	-0.10446787833876116	0.09412543796355885	0.1406169821765279	-0.08005648344774768	0.01930648734683759	0.08235156947923396	0.15997821283966987	-0.14337647331599812	0.21482514211308656
908	-0.2934084325057516	0.2192682434861919	0.36628823468274563	0.06474378491493879	-0.12402697176251834	0.13990871098574376	0.020865103987957986	0.050028833333733244	0.05420550460204903
909	-0.18182958101490296	-0.03842398980832284	0.18584509550925807	-0.036408758365646644	0.044003183314519974	0.05711285168453151	0.07987978288442299	0.04200983840127668	0.0902530123384474
910	-0.09391411989316169	0.06198780849723303	0.1125271092563778	-0.06797867044933256	-0.02840602602101071	0.07367497506185733	0.04358853235170128	0.1894161710314049	0.19436678214338413
911	-0.25903418534657024	0.07781231750595212	0.2704689740687616	-0.08407943797081323	-0.10826705722404728	0.13708066081487555	0.00318725781961737	-0.014659010021257213	0.015001506164783305
912	-0.3578816421066765	0.10042992850189655	0.3717061208749021	-0.03658264190766009	0.040900080302438066	0.054873547886845904	0.06765049758613856	-0.023557783898712752	0.07163490075284944
913	-0.046330703558860986	-0.04065635855354868	0.061639870076872855	-0.012179528755901232	-0.01633094142755875	0.020372544480898296	0.0715121285234679	0.03265917632918427	0.07861683232271409
914	-0.18364562777870236	-0.13983039514039133	0.2308208309649536	-0.07979740911112246	-0.1350633871097082	0.15687493438530817	0.017410242156243424	0.08287774268267004	0.08468669768100479
915	-0.1599623272304104	0.05657669252149501	0.1696728271398832	-0.015672160080404802	-0.19209188797211002	0.19273014820280582	-0.1392054785137062	-0.06297613875824924	0.15278795535358206
916	-0.18885870695031529	-0.04775344743953988	0.1948024715790484	-0.12231852628576816	-0.07094028002258478	0.1414013620952956	-0.03192015476553622	-0.02090367615564431	0.03815573295162651
917	-0.10600213466823982	0.09690728856213386	0.14362268320390179	-0.06921911850223615	0.04610278751912028	0.08316702100748688	0.20951079310660448	0.02352239585157798	0.21082712238883483
918	-0.21945554068603282	0.019379286866633795	0.2203095347397799	0.010207954923098835	-0.09781613702421416	0.09834733858143725	0.1570246718664304	-0.17591801732085877	0.23580478449951373
919	-0.18775308342921737	-0.0700481294679805	0.20039451284688814	-0.04120859414272161	-0.05909707108114741	0.07204590232337811	-0.3538385564038225	0.004485313745379632	0.3538669835366611
920	-0.2764153274376371	0.0900675705819169	0.2907191093013748	-0.07659547056947212	0.14788835082166868	0.16654678147749305	0.025888749992021787	-0.18406819501849578	0.18587987463282948
921	-0.24523342813388754	-0.03298039816232772	0.24744118682475688	-0.10596870606076224	0.02545678403427537	0.10898355159178823	0.08009275258327551	-0.0448333170655784	0.09178711965994178
922	-0.2515575856997398	0.16774847267790474	0.3023586760932315	-0.04976803784156486	-0.15815124454368962	0.16579708604591745	0.1681245798499456	-0.09169707838549979	0.19150516581585267
923	-0.16185277106973212	0.05702999639520082	0.17160635183986556	-0.07106147409130564	0.10406275549551215	0.12601107166177125	-0.03607597023336702	0.09400237168728756	0.10068724602010794
924	-0.15998913777801324	-0.06959981984607436	0.17447251683161483	0.039924309792032354	-0.11221586362834797	0.119106467340049	0.079194413904484	0.2385254981961683	0.25132880551859754
925	-0.36542803592018386	0.09752591890628765	0.3782181305741424	0.006854683633736355	-0.07630310068349945	0.07661037698402787	-0.003038120980852561	0.02900840147286621	0.029167062503880695
926	-0.05243176451400166	0.042760195434657734	0.06765740346526644	0.05011294456188754	-0.0804654134627283	0.09479446173902055	0.06910296386928295	0.05585537669262869	0.08885405292385302
927	-0.22726103568739503	-0.11256424526140045	0.25361050383013745	-0.026522003393175203	0.011765085232190019	0.029014373929283615	-0.15023363151126665	-0.1954385425964239	0.2465083527373408
928	-0.13682327768925437	0.05281254764765117	0.1466621099898206	-0.04389056361064234	0.07249675567776694	0.0847476321666964	0.08807199128583632	0.00540491048547112	0.08823768302946527
929	-0.19112721587120954	-0.012184844678205143	0.19151522938532048	-0.07601040846045502	-0.04944746830910263	0.09067874236283231	0.2006331042579603	-0.07586464113186665	0.21449728739136187
930	-0.1516713751283647	-0.10470668226944577	0.18430327003394106	3.508757290788757e-05	-0.11589294604885837	0.11589295136038848	0.1400262283176674	-0.13863465234105565	0.19704545528023956
931	-0.12059303189921437	-0.24550540197623902	0.2735243713860972	0.0874373465279134	0.09359328789265522	0.12808197807029625	0.0622610574267514	-0.053276195161492214	0.08194383590473807
932	-0.26950206723578246	-0.06251592065472264	0.276657919784827	0.0398200828949188	0.16550247517865677	0.1702254631129553	0.147214486969794	-0.05713955470094315	0.15791464113628514
933	-0.383889912146624	0.005102611329844187	0.3839238222490578	-0.08465843238817923	0.05134796703762041	0.09901345309259983	0.11129262862658484	0.04855148551662138	0.12142197466886143
934	-0.08786488418012496	-0.06353779249675823	0.1084310331378793	-0.12675513456691045	-0.10719348020210472	0.16600393470311056	0.35268643067751065	-0.13341171567722454	0.3770761252903492
935	-0.23387687167675644	0.08081822669660228	0.24744691728063495	-0.0648150024652493	-0.14905215908932223	0.1625347060592257	0.29616379843668467	0.19685254252007173	0.355617658449439
936	-0.30036618220063904	-0.008301007900844206	0.3004808648515865	-0.0009339212723844326	-0.027164594762360127	0.027180644170921617	0.2839576479116712	0.08656861651703562	0.2968603563516055
937	-0.24560314555616006	-0.08140392118071818	0.2587421563848398	-0.09804106256982759	0.03340824636107696	0.10357683560885252	0.22804738259385213	0.20408341162615287	0.30603210225216
938	-0.28376049148471066	-0.12391296304244545	0.3096359781059091	0.12421947297654186	-0.09634969309950032	0.15720604577094902	-0.057809238267281224	0.10930327132042203	0.12364915345601475
939	-0.08624996918323238	0.02841402943617642	0.09080976958955703	-0.05366784873144404	-0.024261153677354947	0.058896872287222464	0.04797028672631705	0.012259962183463218	0.04951217104253275
940	-0.08136925447102993	-0.03819009916786741	0.08988570101869801	-0.16550104152816558	-0.03454818175774498	0.16906854115912212	0.1644122970961165	-0.23861044578798257	0.28976947436809397
941	-0.3593713856925362	-0.06115493499285277	0.36453767833867823	-0.052261132828012945	-0.007772625218562189	0.052835969824121164	0.0792439844436907	0.08079080649782167	0.11316697170588404
942	-0.19128703362445884	-0.05442904791106884	0.19887999016831803	0.009244524851025395	-0.0150055658740602	0.017624648845352527	0.10986465096575328	-0.11180590636526869	0.1567507646870854
943	-0.31904579381646214	0.02153565280748917	0.3197717981527158	-0.024674811107884297	-0.08744426824139229	0.09085893655267123	0.022337548158290876	0.19415668773016048	0.1954374207977352
944	-0.12242451182038955	-0.053611630817267185	0.13364867396778635	-0.05940486875836368	-0.04944187691322437	0.07728801734357559	0.14263165686585047	-0.06718287359012849	0.1576620691356196
945	-0.16833742820926118	-0.1469515344047824	0.22345523757573485	0.08024247801798799	0.10908536125318687	0.1354196120146767	0.13364231143935923	0.030701375136360773	0.13712345474833337
946	-0.2512869409665596	0.06357796743564528	0.25920510149991105	-0.32048919645660157	0.07925220487441527	0.3301427524917887	0.05368081730175676	-0.16459091338228138	0.17312365209352026
947	-0.32295319137742823	-0.08597714150434682	0.33420178437902487	0.061107526507045644	0.11358889357490763	0.1289828148994314	0.10293271809991751	0.08033874259879395	0.13057357319837867
948	-0.2633385183581762	-0.1882439210198222	0.32370194477635833	0.3160335942131024	0.02368471169803792	0.31691986091040597	-0.04937656997190332	0.01403275775449826	0.05133189994912224
949	-0.2644686115001205	0.031214148079246516	0.2663042799301483	0.20322389352475628	-0.03403218090827776	0.2060537314312343	0.15400007572315613	-0.1341240881669948	0.20421874142537852
950	-0.28433468938903284	0.08281502995466321	0.29614953110945413	0.04784059859707024	-0.16636335829201399	0.1731054298868843	0.016983941471678816	-0.04080835051464007	0.04420153548960868
951	-0.07325307900717523	0.08059257862509055	0.1089090322859994	-0.003589266445426227	0.12805769896369892	0.1281079899830358	0.1545395483025558	-0.1588080267509424	0.22159075195072112
952	-0.35607610341886153	0.027952228044382053	0.35717155328861916	-0.026683960133494947	-0.016654749989438687	0.03145495868089252	-0.055848593947650085	-0.18148788556971882	0.18988659261384633
953	-0.33191773711140593	-0.027114619295195562	0.3330234027642498	-0.08602687468749522	0.007720229796733862	0.08637259470811551	0.09425467918168728	0.0007356480913105429	0.09425754996687026
954	-0.08975892223276428	-0.09055941852055813	0.12750557792963033	0.004078034255238574	0.032351514291442625	0.03260752735698179	-0.013474972226601087	-0.04118615499562062	0.04333444634273013
955	-0.23702966195893194	-0.05723038512474895	0.243840885886458	0.02538448220015933	-0.14429217437317074	0.14650803227778234	0.01666503267607277	-0.10484352950942144	0.10615973339306903
956	-0.28867647832024346	-0.006837505204477343	0.2887574425236504	-0.011139363535731648	-0.11693796441259344	0.117467327120958	0.0918695100792805	0.08717391135212517	0.1266463489510661
957	-0.21375313343772756	-0.09041393598443109	0.23208852163483606	0.0821761412158805	0.12863941984558647	0.1526467114724107	0.11877816397704143	0.07690861259052968	0.14150331066217892
958	-0.25614268807472995	0.021493601630286886	0.2570428982975213	0.05910720624989813	0.1711391426823407	0.18105874181799278	0.13643156018147068	0.08402290599106599	0.16022927118580352
959	-0.17767820800889508	0.0018972728987487963	0.17768833739360756	0.07277209161703138	0.07611378337891182	0.10530472609797493	-0.11242824563127468	0.23823484252935687	0.2634311116985116
960	-0.2523043829758057	0.057630223988289535	0.25880252005292076	0.002242866926099034	-0.14273044669264232	0.14274806781574803	0.1429754416362198	0.1843534596406644	0.23329846761724385
961	-0.26286536439956787	0.0643973071911045	0.2706385282519529	0.06026692320491392	-0.09166148283309838	0.10969926831000006	0.28079650737121836	-0.027110960563303897	0.28210225581256826
962	-0.16550746769741786	0.015682149722356747	0.16624876445714185	-0.2193701449892267	-0.062245001825800804	0.22803004355761605	0.22638534230636181	-0.16466193905468726	0.27993548789751216
963	-0.2305013446312405	0.13380688391099893	0.2665242053900198	0.0454729079063159	-0.04748473451633401	0.06574637150096581	0.19386172069784904	-0.09346002190936545	0.21521417808134738
964	-0.2898760732257583	-0.11772847633214124	0.3128707911714878	0.14672920799205838	0.048012826901485985	0.15438488276074439	0.11559710056348481	0.16202675227561172	0.19903607238806453
965	-0.147534270241302	-0.033555713822330656	0.15130217059169931	-0.067231414602565	-0.10160620970548466	0.12183548317373276	0.023406653250958715	-0.1406558870910876	0.14259014688887656
966	-0.1013689282858113	-0.09201273305194166	0.13690143412507347	0.13320013253863128	-0.08249115415879686	0.15667503254430595	-0.2319784124202815	-0.3214191386779303	0.3963890091027964
967	-0.24755998698797418	0.007751345195619284	0.24768130835779187	0.038685627241160724	-0.11815528335496545	0.1243271842347208	0.215450033581341	0.03045901283456562	0.217592436525393
968	-0.3925407095816424	-0.22835607929203308	0.45413071645561326	-0.21733911676592554	-0.07901048877459411	0.23125515997052448	0.0906355796276064	0.271000069736628	0.2857548706351117
969	-0.2976794110705662	0.10620654285351197	0.31605831980856636	0.22277106295020888	-0.11214383272320369	0.24940566494331243	0.07472186005885777	-0.1537648594841677	0.17095902545008076
970	-0.3460271535242626	0.005035561922305084	0.346063791604925	0.004919962969333676	0.10135436984580834	0.10147371247008025	0.09397582049571238	0.09932381356926107	0.1367357845619927
971	-0.15241186192954417	-0.014511521807428051	0.15310114278475487	0.09681042607429102	0.04845533961029949	0.10825977338529405	0.009470047681963929	-0.023984694877877712	0.025786573860898304
972	-0.2902138266432107	0.09958066655640367	0.30682303421795637	-0.11115477328430597	-0.0362294739030826	0.1169100440645696	0.2372397066128985	0.145803064395157	0.2784622272064785
973	-0.16351005546766942	-0.04248425859919284	0.16893919162753038	0.08183983594719339	-0.06374552710910743	0.10373644959358055	0.0970475745223869	-0.004660697601655596	0.09715942477604692
974	-0.4287650549018471	0.08716937227867644	0.43753625194770135	-0.1101027517623354	-0.17685932891240738	0.2083310782600271	0.19236061882668437	-0.2753193104994239	0.33586207051297584
975	-0.26423292711684176	-0.0736039366960762	0.274292871343559	-0.27511675250651757	-0.009959852055881107	0.2752969781212781	-0.004680953007504798	0.09283316245002801	0.09295110204581633
976	-0.3248609889621941	-0.08850670203653677	0.3367017945525077	0.14104848375048776	0.057030283181894195	0.15214180217191675	0.14291360589881222	-0.00801950826891588	0.14313843391582926
977	-0.20621488875236715	-0.002049629174557131	0.20622507442817026	0.054360733776022845	-0.06934896373249183	0.08811565211378793	0.13343752211137055	0.0254506297318333	0.13584294925011525
978	-0.1972519796567357	0.007668034620372659	0.19740096816743455	0.20571884541014723	-0.004091093535865497	0.20575952080815912	0.04263713226502075	-0.08629562491523864	0.09625414239032223
979	-0.17446252916668545	-0.054153636501590365	0.1826740004203744	0.022262410087534303	0.1153439464025878	0.11747272396019681	0.17365834892381032	-0.031840795598735455	0.17655327358988365
980	0.018595276323507947	0.06441682479269197	0.06704708508145592	-0.03178959126794802	-0.2263233604757515	0.22854505378594428	0.0190986839549854	0.0712501897972083	0.07376550192976812
981	-0.32086490073549745	-0.07342776562043278	0.32915941622261063	0.055154710527206226	-0.13826897699413393	0.14886353513316905	0.18168491866326392	-0.13808736801951282	0.22820501939316146
982	-0.24913222104867438	-0.13321503374447288	0.28251213917314527	0.06243641231593038	0.042440380123073516	0.07549497630886333	0.07082309790468265	0.12357486186604374	0.14243123843464978
983	-0.2946342948919729	0.04732271094824039	0.29841046680366423	-0.13653638634028775	-0.12106176562240643	0.18247776820883904	0.14660744246520369	-0.06919783736396526	0.1621174971495606
984	-0.27995163114850014	0.13556524594000702	0.3110479893673651	0.00823779618796645	-0.10934336088342832	0.10965323458666468	0.06039851171000597	-0.2344044482747566	0.24206078903402914
985	-0.20862619415052797	0.08320888575697104	0.22460767474565613	0.17024257699601994	-0.04042139823975251	0.17497549673569282	0.1885213332246367	-0.18852548483229017	0.26661236188902526
986	-0.12419105103521833	-0.009310101900753575	0.12453953249725414	-0.11544992227344328	-0.16358630677845376	0.2002227867110996	-0.13682539509655497	0.1425465348044395	0.19758720436324226
987	-0.19906988560701258	0.07293392692421144	0.21200985130926178	-0.04205399985061569	-0.0763391143914607	0.08715617757513294	0.1297674279624299	0.14823245251446726	0.19700874431973375
988	-0.22969075280940854	-0.09207677182067331	0.24745903466042446	0.24860930028518866	-0.045898738322544264	0.2528107560367883	0.05351815224742841	0.2560030164214886	0.26153725745461176
989	-0.12598498408563805	-0.08551618946796581	0.15226698550959594	-0.21596148036830112	-0.14811843341408382	0.2618748390355792	0.1887294924314201	-0.05907360118542625	0.19775872084546928
990	-0.1604584094675896	-0.06088848283952209	0.17162257576253606	-0.11573062965267071	-0.1674221570841422	0.20352827155584752	0.0836699833742647	-0.04139125334413584	0.0933482831724728
991	-0.1547506145482329	-0.02496034872118061	0.15675066733937273	-0.014318862754228723	-0.06533517211264314	0.06688583217366097	-0.21956448422285815	0.09682327116093493	0.2399652236686676
992	-0.10258528942695119	0.00096476924805483	0.10258982594055482	0.07837084721813553	-0.09445660485986017	0.12273565046611397	0.14238395938010776	-0.03007819594103759	0.1455262511020731
993	-0.09594834401902519	9.635198496091575e-06	0.0959483445028118	-0.025654063963062832	0.0623405962735754	0.06741276541995471	-0.01641847637876022	-0.35325697743617673	0.3536383159019161
994	-0.16287138210718888	0.15843269839399474	0.2272179725063764	-0.12688309438289344	-0.006347978759696293	0.12704179026805237	-0.16948333987405917	-0.04864499306787089	0.17632622563146713
995	-0.23457782175251105	-0.06883634116347156	0.24446921344604253	-0.1021979621883836	-0.12145018431172336	0.15872797719623927	0.07808732565409555	0.06837107186807999	0.10378937275173662
996	-0.20217851188256403	0.06230273070703388	0.21156034817659303	0.10751214889239434	-0.008509726293505753	0.10784840101295315	0.14006395334818406	0.05429913770558089	0.15022086201021453
997	-0.23871952629874632	-0.15455725982857407	0.28438522957779505	0.01358979800268518	-0.07086620763822427	0.07215748051849996	-0.09128792594129444	0.027689830660857367	0.0953950320755238
998	-0.22359402058631767	0.013940872602614443	0.22402819905288032	0.13801593774866053	0.0269436025088633	0.14062132408990383	-0.0040767416185476125	-0.07446375384224364	0.07457526706960327
999	-0.2103162754848148	-0.019975380424818626	0.21126275477925763	-0.08824723266021038	0.07115327039990225	0.1133594370168929	0.18703609647403704	-0.053627984881348324	0.19457251128224515
1000	-0.24124977233873549	-0.12346357343242785	0.2710068386926725	0.052253646876126145	-0.11250931511894169	0.12405156024971313	-0.08032787581238718	0.23256027416103564	0.2460423718597802
1001	-0.35515354255348236	0.09121494134483041	0.36667997533657204	0.09727686397823922	-0.07654306459508406	0.12378056795413431	0.1307740472823461	-0.11549807607564325	0.17447537654288175
1002	-0.028523829777551406	0.17526828081488055	0.17757415106085275	-0.05453296022004846	-0.06631314538300122	0.08585614131178063	0.08121597756077291	0.09248502696501323	0.12308336696674817
1003	-0.28814385258593994	-0.09475286466398265	0.30332323541908046	-0.048803151292019176	0.08126359241561112	0.09479197765803962	0.2743625932695626	0.041567222512818656	0.2774935432997129
1004	-0.16343040053580526	0.05764626877901239	0.17329912903253689	0.03288288689339564	-0.024719650276870394	0.04113812538576144	-0.020224320797948756	0.12032821279845791	0.12201599053816393
1005	-0.32788592344806583	-0.02175642816810025	0.32860693991762346	0.1420991270697207	-0.1769831208927379	0.22696957283942296	-0.02373274317630941	0.1430293086193541	0.14498491722521725
1006	-0.12127085517137653	0.17008672804595623	0.20889259290691964	-0.1852912985960603	0.09657355461765346	0.2089481198453417	0.029412408547447616	-0.12089923855134187	0.12442554263034675
1007	-0.3821561080062396	-0.015494842356252671	0.38247010474822973	0.05981733674369808	-0.0760608808515216	0.09676451504047512	0.15275771408879066	0.04536948562298476	0.15935278296699726
1008	-0.2226606331847023	0.039108164227628826	0.22606902945664126	-0.0620476649117598	-0.041639300826023115	0.07472445445958156	0.17040407209845554	-0.05803517265079863	0.18001563557742323
1009	-0.19493526245941695	0.006115169202344088	0.19503115608664956	-0.04622652186942905	0.023788251900867963	0.05198819339661602	0.30816087542683945	0.2380898257215678	0.3894225086663104
1010	-0.24902394333778577	0.0655308729685498	0.25750188284267156	0.08802438504869334	-0.07067908173205967	0.11288855104787109	-0.056135445662744206	-0.1915468405102109	0.1996030570136617
1011	-0.2696682371058125	0.05819038677283905	0.27587511525422026	0.03776616929399963	0.10201945752280979	0.10878535405279255	0.029830933026746904	-0.06327949856214751	0.06995841267155144
1012	-0.3391415080609951	-0.03719862227324914	0.3411754680350184	0.06528682902472034	0.007448883214721676	0.06571039419490367	0.23563718398273703	0.03282999436011868	0.2379132005690304
1013	-0.24339001927866907	-0.09132111846545425	0.25995816617727635	0.027816035154089824	-0.0151054679413191	0.031652914137876464	0.2145194572807403	0.029364324703727577	0.21651988619369195
1014	-0.2818920133240375	0.08086838639708731	0.29326234516955624	0.06251395937791597	-0.12056252663366905	0.1358061778616786	0.15331339477965675	-0.047967323749485785	0.1606420280205366
1015	-0.13390626154462085	-0.01562825934179982	0.1348151674364237	0.13910493912418945	-0.058194365793526374	0.15078716224816754	0.0009887193815996819	-0.14396090983757953	0.14396430504565794
1016	-0.17901771252581658	0.03994965464604181	0.1834211446489033	-0.05609656924833624	0.0912306739286966	0.10709743669629794	-0.17726371920610282	0.0640554966746345	0.1884821816539011
1017	-0.4353083397186005	-0.039423250106081935	0.43708985721186805	0.07238411658703103	-0.005207273913874994	0.07257117909817247	0.11685235378993217	0.05029455524540277	0.1272164096081176
1018	-0.10778928588691782	0.09497397858817912	0.14366136140549277	-0.009559217507059929	-0.12691849604538494	0.12727797640507046	-0.03716942893555905	0.0901397786589537	0.09750254429542206
1019	-0.3370671729378916	-0.07564900612563173	0.34545195208615975	0.026224798792772928	0.17878841299235446	0.18070151269993875	0.1728635778156666	-0.15698974767517182	0.23351145027674153
1020	-0.08639849993169224	-0.005794764473362227	0.08659260987952935	0.003510212870336559	0.06367922311964906	0.06377589710476149	-0.24670569009162202	0.0884977322979632	0.2620983520464511
1021	-0.31757676662316403	-0.09071288445497645	0.33027841301690536	0.157928018745922	-0.12600669593061192	0.20203699296010616	0.1821915183289213	0.1569896707299664	0.2404984533565672
1022	-0.09471422426847673	-0.027287580202233066	0.09856670995864988	0.012582243361078082	0.04895640110978993	0.050547423847512096	0.3226490220534821	-0.0698510807439795	0.33012356006981736
1023	-0.17273965006981234	0.08241089740592034	0.19139107272151004	-0.019974368329128665	0.12229520667572288	0.12391566876713159	0.058308365205193016	-0.030493164644071837	0.06580044485345549
1024	-0.22310388379591697	-0.1111461844871802	0.249256529083754	0.058964969474418365	0.0021927749085979783	0.05900572757723496	0.023566706021251476	-0.03450934092645322	0.04178856594656329
1025	-0.3209479957262828	0.02098353622418193	0.3216332146299408	-0.12341714500812191	0.14476744834207386	0.19023513287884236	-0.025206795268714773	-0.020837103350725642	0.03270424137275964
1026	-0.1190946554259419	0.08749622369732162	0.14778066893987038	0.12957135762402905	-0.09583905393876119	0.161164080912624	0.010979113990006747	0.028108951329965683	0.030177045728101707
1027	-0.07784003863079138	-0.11233311009488113	0.1366667451783051	0.03840777687780571	0.06137955226156453	0.07240584755753804	-0.11264627928129614	0.24774587052121216	0.2721528992978634
1028	-0.11861548223547135	0.05982787000966534	0.13284956400322445	0.007752664883891553	-0.12499507943571532	0.1252352733695372	0.0591869875764097	-0.025940185891765576	0.06462192153185659
1029	-0.3601640031616432	-0.10030313246322038	0.37387006774460363	-0.11852272697050854	0.13119536338419233	0.17680458190339973	0.2500231295728109	-0.0266817523283891	0.25144279911879774
1030	-0.1155384282155879	-0.009721038951662394	0.1159466558070059	-0.09494853405670543	0.0319236099240707	0.10017155779013112	-0.02142490642535397	-0.13288305722141608	0.1345991586595002
1031	-0.24645723055621852	-0.10030947567739294	0.26608862697250807	-0.19413685968309824	0.13845036194312807	0.2384483655003702	0.07237994153129769	0.2802166456138799	0.2894135871295071
1032	-0.3290445115124814	-0.08963356843978419	0.3410344075716364	-0.04134813643464626	0.1659837782150746	0.17105637379872518	0.12771835146654126	0.12071196049064871	0.17573660605242977
1033	-0.215021109090313	0.12646649835968193	0.24945511131622003	0.0478994680947125	-0.04299031267362347	0.06436245821542472	0.15497251306960078	-0.001576357600988694	0.15498053010102197
1034	-0.17116372368637525	0.16612128832050135	0.23852317023603586	-0.01924679893688048	-0.07469570047789194	0.07713551023490833	-0.03482042246570781	-0.12971798144020763	0.13431015050848696
1035	-0.145952051778059	0.09219454680261567	0.17263208241333622	-0.1145820800402267	0.0753313159316429	0.1371271680825427	-0.02033675230571544	0.029898799431269527	0.036159669547374255
1036	-0.19182131146200457	-0.002728344686035767	0.19184071360305452	-0.05614399068966909	0.09270821071860996	0.10838339367821917	0.206753012467056	-0.21777762749705443	0.3002896987950942
1037	-0.284044294639419	-0.0014120443014247498	0.2840478044032629	-0.10163736198134644	0.10913854005382932	0.14913542260512275	0.14191732086962244	-0.04688613579821788	0.1494618201846221
1038	-0.18617190255105462	-0.0672013301740243	0.19792927038878716	0.05634253969532097	0.15528551337708368	0.16519101804911568	0.06351983691059658	-0.1926802162051233	0.20288034749083475
1039	-0.23682394978953833	-0.08771180514147825	0.2525449345266985	0.0970611604848421	-0.04967298291948184	0.10903336235658978	0.17648248536550826	0.07326997731687182	0.19108782592515347
1040	-0.26092419529997557	-0.007672594026344368	0.2610369789743072	0.04025187254351906	-0.15234683687850378	0.15757465516429076	0.1956889201880392	0.2337127628103263	0.3048209457776756
1041	-0.1646826505264636	0.17292293720228183	0.23879429975417263	-0.10193196652251321	0.004002172134061211	0.10201050524792733	0.041954105081223145	-0.10605843638739997	0.11405498175049819
1042	-0.15703716837225654	0.09110456455555405	0.18155085770448337	0.0787989217629116	-0.03337248684276061	0.08557448772308072	0.05656335516028147	-0.1195087365966715	0.13221857384619132
1043	-0.1870876954242504	-0.00794533017871042	0.18725633247184412	0.1352950495999164	-0.07486480827374649	0.15462693802862637	-0.0025797646478653833	0.2081491130571407	0.20816509902505922
1044	-0.041543581597337564	0.021500712719629386	0.04677766368029379	0.04942850000560738	-0.09726801477597455	0.10910656859815329	0.07353984651054803	-0.33383796780728897	0.341841919276287
1045	-0.4039373172905233	0.0672916742024906	0.4095039996347276	0.05692230105377978	0.20770150496372763	0.2153603109244006	0.09074977531870669	-0.10978860791304089	0.14243967195932167
1046	-0.08866438469396101	-0.03167577077485561	0.0941526822100141	-0.20872411736172705	-0.1751816249368549	0.2724965300401987	-0.19642647693804818	0.14923470538574074	0.24668676116456353
1047	-0.2596243878442167	-0.00775003040051294	0.25974003490931685	0.0862084445186619	0.09347805510916161	0.1271614827426869	0.03828327829034197	-0.0998068331794608	0.10689720925247996
1048	-0.3465149574132145	-0.12565428634769027	0.36859410655710323	-0.029319793667764216	0.1006550324364157	0.10483837968747975	0.2153422864088137	0.198420335580788	0.29281893703749434
1049	-0.1623608518379456	-0.10166263875154022	0.19156288348077632	0.03596596160588129	0.07579312888239999	0.08389367544707897	-0.0671300799506536	-0.15320652198306345	0.1672683054625952
1050	-0.10703295234063008	-0.05079960717588429	0.11847638151115075	0.02803628601921024	0.12283033895067275	0.12598938645968605	0.08109858925829498	0.00266434890992595	0.08114234366099775
1051	-0.4063729857869089	-0.10360523573094307	0.41937220752957804	-0.11585993842669592	-0.027380869811387522	0.11905140639180171	0.24621400302805144	0.01840988438066399	0.246901314557065
1052	-0.11772829187738264	0.05318685806383827	0.12918510974206385	0.08948861798830927	-0.06858928270741402	0.11275062062700636	-0.11662485352188223	-0.00985483638708007	0.11704048128411214
1053	-0.044249626546172975	-0.09105267644998313	0.1012354648242457	-0.1675887728248682	0.1891684746779717	0.25272654903855213	0.02938413275471113	0.018807337540023103	0.034887579496016195
1054	-0.2405367458817537	0.02871677590574611	0.24224487474001216	0.1686445753852985	0.0010505732518143738	0.16864784763241145	0.3105941784140494	-0.09294912327753449	0.3242040764437743
1055	-0.17144032647420288	-0.006507101844373154	0.17156377215482968	0.01324009278202971	0.13342507472913237	0.13408038866050215	-0.10214664563917464	-0.02121718431520289	0.10432691946760629
1056	-0.1586309895550031	0.1638408632131158	0.22805179084062993	-0.2192607677886447	0.15752459820137185	0.2699801535849804	0.10110537320935574	0.08245369243593935	0.13046420155783575
1057	-0.16831114950088527	0.14255140117905454	0.22056641862355453	0.24292203216689645	-0.22207049454812425	0.3291297893854993	-0.14339878933106712	-0.13657231970576147	0.19802830931820958
1058	-0.1437742678906103	-0.043078072737163985	0.15008917502015048	-0.02521191071732445	-0.04848015248315573	0.054643989850745436	0.08652756317238124	-0.05466514894594452	0.10234890179104378
1059	-0.1768190869198074	-0.03252791394655499	0.17978613596400836	-0.1325709616238247	0.11188462935313347	0.17347400425237683	0.04619660424754731	0.01925977322269168	0.05005062545657165
1060	-0.24535299085314763	0.00499438380278769	0.24540381820614424	-0.07848802625474322	0.02466909577787347	0.08227353494206478	0.0459058873388529	-0.04931379154048407	0.06737358925028245
1061	-0.2677464412262605	0.18687465303241105	0.32651231636082484	-0.01588713995606946	-0.035410634506195866	0.03881126450033711	0.05597063900342486	-0.25466173518725	0.26073993134737294
1062	-0.3339356396825895	0.09950020387040115	0.34844411606521875	-0.021348664388121295	0.040908342292824126	0.04614388302151762	0.03545441637890235	-0.08621991621237883	0.09322494082829016
1063	-0.1347706964939795	-0.05208242538427165	0.14448432325820182	-0.013693753546501397	-0.04837710214018126	0.050277856931991945	0.11287900647089988	0.008416999356694165	0.11319238481465106
1064	-0.05087195636194824	0.07953762234515842	0.09441498457561179	-0.12411532139947348	-0.13160569440716097	0.1808996180385289	-0.15390931243693542	-0.04915357413628038	0.161567788575511
1065	-0.24793019308296202	0.0053823345760965115	0.24798860894735442	-0.15852723098462376	-0.11472841379457437	0.19568722977105923	0.10852886231441361	-0.03766233421774114	0.11487804565707838
1066	-0.3168113692383195	0.04498075533915268	0.3199886123435325	-0.003780704346994175	-0.047667381943912485	0.04781707881862101	0.07560725331863621	0.015262833087374134	0.07713242397488536
1067	-0.05573234561063418	-0.10920970645250623	0.12260854101858383	0.22959864081481018	-0.03883920748077584	0.232860515978435	0.05867548780760375	0.02046954999583461	0.06214350606855257
1068	-0.17179940756229306	-0.23811423592960446	0.2936212284408166	0.05050376275039105	-0.009374574770975697	0.05136645504689223	0.2799248939500363	-0.07668373329056308	0.29023842130964894
1069	-0.11871647664048766	0.13332209840507023	0.17851718054311377	0.18523528224319852	0.046445533148874084	0.19096936229982175	0.03729666466155301	0.06978066422814955	0.07912257765643183
1070	-0.3246126468604194	-0.16209982292427907	0.362835669544506	-0.11289887738861132	0.15323360343703657	0.19033311256296861	0.268171324025875	0.17685241652690958	0.32123610672089525
1071	-0.22896460180893705	0.005827758496756525	0.22903875578299324	0.016044348736601554	0.15981453119418593	0.16061788663532814	-0.02710948777057243	-0.14780587418785954	0.15027142366937293
1072	-0.30348081526978116	-0.07129046579139174	0.3117417773567807	0.060553443577283275	0.18942898950063886	0.19887197286772304	-0.06399207158615217	-0.05335478300696546	0.08331697363447375
1073	-0.0300647407805087	-0.0919353768477438	0.09672642945098228	0.01819707746480196	0.10116358180179551	0.10278717775690008	-0.09673132372893198	0.19209202353978225	0.21507276558867167
1074	-0.1517351101277885	-0.04670616156484568	0.15876085529378323	-0.00879885603849035	-0.011042657952852598	0.014119495821373257	0.1388428549278639	-0.04570717327593014	0.1461727883478856
1075	-0.4034964843502679	0.03545954992154172	0.4050515924714583	-0.08835748595707135	-0.0522408081188793	0.1026457371621814	0.13172140303297838	-0.08778292108305327	0.1582920378630899
1076	-0.1774654325985945	-0.18690621422270604	0.2577361299516821	-0.04388805107755361	-0.04024986705051768	0.05955008669154314	0.09653925946856984	0.1716513708275214	0.19693659316060871
1077	-0.26725352399520996	-0.11233826009270599	0.2899040026776359	0.09410240086288738	-0.006358730113142279	0.09431699367988428	0.0415101538814369	0.031227555461084938	0.051944711909257
1078	-0.18677110180412373	-0.10833055274300442	0.2159142263185342	0.06292733167632669	-0.11374180473595617	0.12998864264425108	0.2982873888121262	-0.0006786546589094246	0.29828816083864707
1079	-0.2853765225851827	-0.12266721026822189	0.3106235730233613	-0.17315569928945848	-0.12590353324276396	0.21409015829652972	0.030356571937651993	0.12470570062470139	0.12834731484570874
1080	-0.11016111080151758	-0.13182303566668122	0.17179284928483882	-0.05534144834118618	0.030773007991039814	0.06332182818994393	-0.03247541294961864	0.12276337761196277	0.12698621708258587
1081	-0.19432461827716743	-0.0222660045359886	0.1955960946096918	-0.00440692795693546	-0.15905147788633428	0.15911251877789095	0.20391975692344647	0.12907921269830566	0.24133940916172794
1082	-0.07109696771659037	-0.13492963589835846	0.15251486964279082	-0.1511883482193074	-0.07694464461057005	0.16964196111672808	-0.23968469415332871	0.1627965526560764	0.28974380091397534
1083	-0.16174375087557785	-0.12210172999894214	0.20265703396634316	-0.10927765325324722	-0.12263807925067498	0.1642610848096157	-0.1981673674634175	0.21097339084543698	0.2894478833437941
1084	-0.24198879032613974	-0.01953692572487753	0.24277616462554102	-0.09729371147307708	0.1638483572538019	0.19055799764632256	0.2002146323605924	0.08675635591361046	0.21820303458636003
1085	-0.12399291047229644	0.04491384669643551	0.13187681931432008	0.10611332870034869	0.0007211723458849603	0.10611577930459123	0.1582608640951283	-0.15162985016683575	0.2191759853764863
1086	-0.3545043591930163	0.035336813581382825	0.3562611837976971	-0.1795836916031218	0.025783113016616257	0.18142511184131252	0.10999067019126109	0.07655785694007952	0.13401139126350586
1087	-0.20210838374968781	0.2028327680793987	0.2863370925826101	-0.14765472595720672	-0.10728535228802433	0.18251593057337023	0.16533143277375772	0.17304304404274443	0.23932901569722537
1088	-0.20436757947362183	0.1554494590227149	0.25676962797488695	-0.08695641883273869	0.04666389156985449	0.09868605551271065	0.3058581879179401	-0.13069197188335116	0.33261031648342576
1089	-0.26472362061299715	-0.010205115241742323	0.26492025156176957	-0.0796624026116639	0.1460894372042987	0.16639778259499605	-0.04767516263197184	-0.17145697806690127	0.17796183989782421
1090	-0.14637698761064286	0.15374802806582136	0.21228442862370966	-0.01884503760750589	0.11592194882067071	0.11744374679313714	0.006343797680698432	0.1303803497216782	0.1305345906745057
1091	-0.31143651117549254	0.10311607254876795	0.328063446471937	-0.09874669477278716	0.24936629836569252	0.26820600382757576	0.25492359245644314	-0.02083254222266787	0.2557734012878547
1092	-0.06163950703892827	-0.07002502580153391	0.09328951209277267	-0.009073938343016268	-0.09223594066352808	0.09268120147656014	0.07047698370183382	0.08930514481959008	0.11376473145468462
1093	-0.1523250633433147	0.09281310994459734	0.17837376012220169	-0.09443137980084261	0.04687702377272691	0.10542647129103672	-0.11957411898987017	-0.021396311884719646	0.12147333902742538
1094	-0.4528280660622619	0.04969795517068606	0.4555470822668451	0.06901780128854178	0.04295058655092577	0.08129089604484135	0.1478581676573068	-0.0008590985972688592	0.14786066344155255
1095	-0.42416856197311614	0.024538436133847222	0.424877751611256	-0.07275759158747928	-0.11497780817084739	0.13606455638917367	0.13851352004937134	0.06407721817995392	0.1526167917568346
1096	-0.34964664805158696	-0.013520438469044067	0.34990796039831035	-0.0002181966991194644	0.01897469490895115	0.018975949427822665	0.24510137299260482	-0.11645747905299797	0.271361433277169
1097	-0.09502337218103762	0.17888053319774194	0.20255292251104265	-0.15910397463272855	-0.01961871142501594	0.16030897848189907	-0.022007512733643233	0.032836655589903306	0.03952943924534469
1098	-0.1556152078330455	0.012909456214349115	0.15614975814477636	-0.06943863145284983	-0.03951881416464213	0.07989655944422278	0.02891204725593105	0.16647625577640385	0.1689681929058242
1099	-0.16544161149208897	-0.11213811275570304	0.19986466207288892	0.11878671730983299	0.17210266194937493	0.20911626062864408	-0.08330475446398156	-0.031924077110710374	0.0892122683024865
1100	-0.3658075193117073	0.04156592233445268	0.3681614687667612	0.02759353990942371	0.022789058512925404	0.03578749268443511	-0.12190419914552576	0.05068537050922519	0.13202136400207898
1101	-0.07527224164283229	-0.09052753438961275	0.11773336334531284	0.018825043980753322	0.09884474396899688	0.1006213977798651	-0.11510781486059608	-0.35037483970894	0.3687985050715996
1102	-0.13397239944309297	0.19143954345863742	0.2336615129031548	-0.014742990423891971	0.05381630160076979	0.055799194300849786	-0.14332692098290442	-0.21132073678079266	0.255341066168403
1103	-0.08776095898979343	0.00859829056684303	0.08818115741744416	0.09357953217251665	0.13738404376366345	0.1662272670848055	-0.09808753329918632	0.1689731103954271	0.19537931370906228
1104	-0.2563432813383204	0.007229963679659408	0.2564452188326124	0.13322734223591132	-0.09876292353399649	0.16584221351702552	0.16378546558285226	0.06693821351834114	0.1769361556189653
1105	-0.2339294569019238	-0.03751247433713201	0.23691807980254065	0.05454742843998647	0.07029826401837401	0.08897903052636877	-0.03916696374522034	0.12369541801815144	0.12974824656890216
1106	-0.1930193564646202	-0.10353899746357961	0.2190360608798909	-0.044591860449962425	-0.062344426730148526	0.0766502548117081	0.03437811962273427	0.011800382958353279	0.03634699639253321
1107	-0.2401283107710418	-0.07296968805179518	0.2509704783597671	-0.02060713420652107	0.13222713485725443	0.1338232759005851	0.24128131494894986	-0.012348711040959932	0.24159711009833593
1108	-0.36533528036582275	-0.10312467863680304	0.37961107257812987	0.01993311407170202	-0.21778927297481337	0.2186995575201131	0.30108146951015075	0.17597514023409397	0.34873672198780686
1109	-0.3835386131403237	0.008209621833004575	0.38362646631879277	-0.02600950338676086	-0.013846702559336649	0.029465665412351794	0.41347119802808563	0.09055557888118232	0.42327147844531937
1110	-0.02497530114960407	0.017034499232023378	0.03023143780238081	-0.14750381946063337	-0.13250977585965737	0.1982831749136869	-0.046250068600489046	0.026645314129261615	0.05337641436624393
1111	-0.23627822670347193	0.11419740127899435	0.2624279841652047	-0.004959549529865012	-0.006907739163833794	0.008503763395976364	0.09761227658686102	-0.04325385158575466	0.10676634402971916
1112	-0.3348935739508149	-0.09689410711460025	0.3486289917191133	0.1870245151236887	-0.08312647828143696	0.2046660222135689	0.1267757021825431	0.1927462999822481	0.23070157091082769
1113	-0.24209681713028053	0.10566797520893559	0.2641525881935831	-0.013348043874771042	-0.04240137604088103	0.044452749807441745	0.17122793688297108	-0.09157999986472991	0.19418007813476298
1114	-0.11981897219839063	-0.1986169361140258	0.23195963745876505	0.04934992935316235	-0.15992807593138078	0.1673690682243156	0.09803516750121352	0.10045338053409164	0.14036301410171417
1115	-0.10605463383204312	-0.26928749877612385	0.28941897372900355	0.0941000543121356	-0.07590088955119298	0.12089567922886765	0.0934599608640024	-0.01619789079551441	0.09485323373994305
1116	-0.2802570953873559	-0.12267612147371666	0.30593049912486914	0.2444813107192163	0.14853917630557997	0.28606817052675776	0.1118118374969607	-0.004675030134350055	0.11190953002851826
1117	-0.01781783519851934	0.07189840456426347	0.07407331388596095	0.021360718495178812	-0.01519417812882081	0.0262134191520414	0.029267392661771977	-0.05651767031200101	0.06364611009884567
1118	-0.2697120248050137	0.10973165811699778	0.2911796921447752	0.04318436608630437	-0.02067779411604865	0.04787964749015652	0.038563556046486945	-0.05462272329785665	0.0668639645506064
1119	-0.29226372823976504	-0.04774020478268807	0.29613715403052726	0.21605927392797344	0.18071621863179377	0.28167350164127497	0.29331756833688044	-0.08847692617602496	0.30637128187971263
1120	-0.440388863740016	0.06249462124949773	0.444800999314683	-0.06754951464394864	-0.1001504011782293	0.1208016547270496	0.005656874903910212	0.009035104801926921	0.010659894580167858
1121	-0.26697365904721637	0.08264306779570842	0.27947238017332837	-0.13181853037847158	-0.23177780892117225	0.26664035264648045	0.012734883228300587	0.005183145333545164	0.01374926348525995
1122	-0.3183969652962864	0.05287736642534928	0.3227578711510616	0.08897473207956787	0.05650729075771009	0.10540197748338155	0.28887924492332284	0.11383570959830185	0.3104992543102448
1123	-0.20747044187153454	0.012655734364478349	0.20785608449760146	0.06486313443006778	0.09708822535927383	0.11676193605583193	0.2744784999752278	-0.09237970840858829	0.28960741957744607
1124	-0.34698016010682514	-0.17823371930904022	0.3900801074221701	0.030333637013570766	-0.009591992808123253	0.03181408273865771	0.2452722227195417	0.2766809596276072	0.36974425845202524
1125	-0.26882048623830634	0.11866896209217707	0.29384821998003324	0.17393675933104444	0.0779740627422749	0.19061466550903655	-0.1551891963585218	-0.03802632870567766	0.15978012498817268
1126	-0.08551084763063876	0.10236943975501551	0.13338518380339728	-0.10275800347186986	-0.1116220709209646	0.1517191286364698	-0.08021787144458166	0.2748714706448621	0.28633761938238
1127	-0.08475858525482666	0.20644670708403137	0.22316868203276094	-0.09159716535349599	0.04333201486228271	0.10132968080883693	0.008902327059934793	0.0284850731507782	0.02984377354637366
1128	-0.36273445797719533	-0.07117542235498951	0.3696514949941645	0.12135058096703775	0.08826056532496628	0.15005296029242549	0.2551379598079921	0.2435736724747676	0.35273717192525933
1129	-0.3336456184310224	0.10195068156072529	0.34887439024513656	0.037448421742016194	0.07546192827061222	0.08424302291161527	0.206751814358539	-0.08427586390213553	0.22326830043022017
1130	-0.2042060494905806	0.08666303225480355	0.2218346046227833	-0.2114366255351539	0.04964556785739155	0.21718685279172806	-0.15785699671095035	-0.10456552257570077	0.18934830319316404
1131	-0.23933318744203425	-0.11653930951732312	0.26619877023370775	0.04443101117365703	-0.10751218265247894	0.11633135507082186	0.02347583272009538	0.11121569432797679	0.11366637755623195
1132	-0.11749807367083288	0.10198151009911123	0.15558285804821687	-0.11988663238393632	-0.07085926639910589	0.13926176883473995	-0.04382860631711046	-0.03769612170387892	0.057809552179669293
1133	-0.3394069492829432	0.029939284178319987	0.3407248713532145	0.10338268241826223	-0.0655739898868996	0.12242519011086925	0.038871767241379314	0.011813339170258622	0.04062719865828232
1134	-0.13834988716919658	-0.03855842472953401	0.1436225727291938	-0.011593261393501194	-0.04346720924317843	0.04498668679874415	0.2507536328843675	-0.07170506980450803	0.2608045272620426
1135	-0.2134738391152944	0.04747006542042458	0.2186881046093774	0.055185322213840045	-0.069622726238066	0.08884111546275199	-0.07935344059625522	0.15920828304529688	0.17788829619931373
1136	-0.2616826204369002	0.006898282659015288	0.26177352834533607	-0.0009496727308003965	0.11959453001061413	0.11959830051783892	0.23531016075163383	-0.08505047070277018	0.25020882142666856
1137	-0.32501918747740083	0.05952410390398097	0.3304248646425413	0.037215754248156464	0.06632777432670729	0.07605515111676386	0.07436638221142636	-0.12946215328182276	0.14930106475032964
1138	-0.28468766131459516	0.011853266142388977	0.2849343159800447	0.048274682880994534	0.011219503270572077	0.049561298014670324	0.14058200486598288	0.15846831821997753	0.21183840060670608
1139	-0.003940102306073687	0.170541480997119	0.17058698996955488	-0.1825393651422471	-0.07916389270643323	0.19896618239030042	0.1305027323146884	-0.09040270219468394	0.15875645405998437
1140	-0.32820809701990133	0.1327988139222931	0.3540566055429454	-0.07951607840455982	0.04897794832907042	0.09338975397421923	0.020086698295243323	0.01824895112322753	0.027138527327437618
1141	-0.22729541675219167	-0.027383752926442552	0.22893902332474675	0.02023267998593413	-0.042026516141150154	0.046643213851272874	0.01817268563823541	0.25317047011390764	0.253821853749836
1142	-0.14623976368741223	-0.03130939985961628	0.14955382644024698	0.1246274030940599	-0.17914962001535778	0.21823513913578715	0.05873935792132298	0.1195878410527377	0.13323499501506406
1143	-0.314535305993812	-0.015782427153091295	0.3149310142292492	-0.05468921525227118	-0.01781934471965849	0.05751903433775007	0.00438423050214627	0.1318202400310794	0.13189312779272216
1144	0.015493177723505627	-0.010277078912599593	0.01859185055200074	-0.1824160918132932	0.071024812400723	0.19575534355157131	0.06386529075463039	-0.05792896098956284	0.08622377795309001
1145	-0.21034985636276332	-0.026951944595903284	0.2120694918872958	-0.14946578568523475	-0.018821575152048436	0.15064618409275668	0.017687640653444248	-0.11885699815089995	0.12016587968857219
1146	-0.2553505724121367	-0.08781554719397966	0.2700286746998991	-0.004737947825537943	-0.0018547583251453128	0.005088052480292982	0.08523617896414187	0.11605506260470819	0.14399299899852758
1147	-0.1180525209006514	-0.14664375715922107	0.18825724210444425	0.17724864858539732	-0.17728592002156546	0.25069379901234606	0.25496193117007165	0.01450450756791234	0.2553741707490403
1148	-0.10002508654091784	-0.012387779795238757	0.10078926046843201	-0.07480145100901445	0.04023890990919433	0.08493778278089348	-0.2759548572219551	-0.08781971509255179	0.2895917567599717
1149	-0.20576855534028982	-5.568773627303279e-05	0.20576856287575584	-0.20292327924109138	-0.07035813234937374	0.21477458891975548	0.09303890487550413	0.26136408650686216	0.2774300335868481
1150	-0.08419099817638925	0.03048684729096945	0.08954089586149822	-0.07849314949321119	0.014600547914004076	0.07983952978789849	0.043953022287731194	0.21838398934773767	0.22276318136455717
1151	-0.24627730794074496	0.015158910434374675	0.2467433990446308	-0.04923345926435684	-0.11516751400924118	0.1252497097569645	0.08191378558625478	-0.07885768727695512	0.11370313589229179
1152	-0.21407182819698684	-0.06542772162170615	0.22384712279635788	-0.08932446551063719	-0.05041169711003942	0.10256802301046546	0.08414994669241574	0.0765901206013547	0.11378602771020029
1153	-0.29012955233097526	-0.16844659843971613	0.3354838500758018	0.05079947345912799	-0.03623937209741377	0.06240095026311266	0.16503183869571744	0.03412498785625337	0.16852306245579193
1154	-0.2917223884321919	0.2037946598410674	0.3558570152355002	-0.05935726016802814	0.0060281592689198325	0.05966257653526576	-0.12290541261438713	-0.1746573105174607	0.21356712426566368
1155	-0.21823424823062315	0.1238234075608493	0.2509151716432576	-0.22461380661451574	-0.05907095584350716	0.23225145843703254	-0.0883745449865794	-0.24594100452255763	0.2613370197793448
1156	-0.13501904238240342	0.003605805214173932	0.13506718193959558	0.13713032516990944	-0.0209233653134163	0.13871738642738252	0.053918683731972276	-0.14232310803831447	0.1521942559266748
1157	-0.1333521218299804	-0.018956447593754356	0.13469274405821827	-0.026242736704571112	0.11327403760796907	0.11627419673236636	0.028415946523149875	0.2839005842600067	0.2853191331824413
1158	-0.3239991697122905	0.12718599186021512	0.3480685830403547	-0.012264444391027423	0.07514638755236712	0.07614063408188272	0.13772922194655454	-0.10497431181528775	0.17317316396918012
1159	-0.25158452840638607	0.01749188677895012	0.25219187345462046	0.032088980561894166	-0.053635977993838374	0.06250216643330962	0.26295048136962273	-0.12328208171326845	0.290415955698156
1160	-0.1943724523849253	-0.010529471883864508	0.19465744276621724	-0.15281422440220724	-0.029433977872745407	0.15562309029530746	0.10697218520696697	0.019028736245420654	0.10865146667694563
1161	-0.057457233198146905	-0.00676028870112421	0.05785356644243104	-0.026033503099475067	-0.06891689353389496	0.07367008550281852	0.18882768521405785	0.0052405932101639375	0.1889003931189497
1162	-0.08780383252725348	0.07593572163207314	0.11608508442628483	-0.0655730714654355	0.11847863092628783	0.13541423000400896	0.02244208280172208	0.08448636118635164	0.0874162016275588
1163	-0.37608592419970543	-0.024595376910635486	0.37688931391924974	-0.0455453221175068	-0.06287625684792925	0.07763890804225818	0.20872818935476972	0.11371216552817301	0.23769289770716168
1164	-0.29734212016400263	-0.10551359980352429	0.3155082505531709	0.12558143201519634	0.11661191628101615	0.17137396268312785	0.10981572697588801	0.07574498993572663	0.13340463781895331
1165	-0.19797822080750543	-0.06719500753895125	0.20907066975610208	0.094453468265561	0.02004275501360425	0.09655656215881289	0.24112090245622642	-0.11023523504339026	0.2651246813225365
1166	-0.1365005692267274	0.04210342263340463	0.14284643361550084	-0.037327661627404043	0.03777235174536498	0.05310465967262712	-0.027232776409285484	0.14480785211692265	0.1473463204347997
1167	-0.2938161888169179	-0.037528234298453034	0.2962031755070467	-0.1498880271155958	-0.007924187007686788	0.15009734645335462	0.06940677760036311	-0.07088893097063177	0.09920958275804441
1168	-0.170172113815513	0.05711481960872331	0.1795011168193026	0.09442471222420569	-0.05841281426699614	0.11103190149328546	0.0306163622876266	0.04464000311895439	0.05413031976801414
1169	-0.24509824013115764	0.06109684401977611	0.2525984395529146	0.20683565307150506	-0.0618286622500747	0.21587906535176082	0.04002508997447545	0.1274419932916024	0.1335794500722386
1170	-0.30201213962721174	-0.10419125287545776	0.31947949802446485	0.1479462056940013	0.011553253976540072	0.14839662212024296	0.11135347358879688	0.1208024854476714	0.16429496818413444
1171	-0.055039601770909954	-0.049762088506385166	0.07419988689760697	-0.08202607827741017	-0.010656702601263644	0.08271543282788044	-0.03963778878077184	0.026853878249345597	0.04787781403175963
1172	-0.385138844364706	0.1112471984161162	0.40088385923358894	-0.03129383779013714	0.18043065385229345	0.18312434336592598	0.09883082303500944	-0.2536762939058924	0.27224840435089065
1173	-0.43017465469752786	0.09305270282100839	0.4401238905654091	-0.08849162361574657	0.029324682540927023	0.09322394786897359	0.012440015529729925	0.03284053685956522	0.03511772839470662
1174	-0.08184856238357535	-0.02271965155287774	0.08494333246901847	-0.05062770318937943	0.22857128227185683	0.23411107494015046	0.0737209867315909	-0.03269997525964372	0.08064782865434576
1175	-0.1979060095209769	0.005463732702764437	0.19798141574290315	0.08797196177951941	-0.08658126915990512	0.12343169053641435	-0.03534157755978186	-0.02818850994226799	0.04520640659441334
1176	-0.15665346187199897	-0.00861162769902516	0.1568899845372816	0.027915789227678414	0.011564637518581677	0.030216421514473766	0.07805226081904987	0.0778660447557759	0.11025096981375485
1177	-0.30721290003393414	0.04406276857892216	0.3103567197953021	0.07977126800966575	0.044214645701759515	0.0912052087021462	0.14374757683287057	0.1138023599691921	0.18334214730901238
1178	-0.09039684715221091	-0.043656879947868356	0.10038681757005136	-0.06912432672079188	0.12302835499265707	0.14111749954134686	0.05624243894366711	-0.11942588905688381	0.13200664723929337
1179	-0.23562938369334427	-0.18289581200657345	0.2982818876654248	-0.06764592731858833	-0.0794942208834144	0.10438056637445887	0.238480800877889	0.11056427552618119	0.2628641310829392
1180	-0.11111579452383401	0.023938555909667248	0.11366518487075612	-0.02544359318740125	0.042921241311632316	0.049895985710449134	-0.12061444156289518	0.07422517521486595	0.1416235155233996
1181	-0.20719044733371764	-0.037677786372243276	0.21058845422353625	0.08118541325445143	-0.043440644112601935	0.09207692917454294	0.11764406116537732	0.10113854924562482	0.15514229362424908
1182	-0.18450403488047992	-0.1426200841484942	0.2331999727480707	0.18138535556802762	0.06714415093005013	0.19341402280769912	0.10370483034842896	-0.04925370078417723	0.11480687644271877
1183	-0.23073935277354882	-0.03909928674596668	0.23402863744080452	0.12889291565711172	-0.09246886073482483	0.15863125137307513	0.008916547754247953	-0.1728299707839533	0.1730598267219632
1184	-0.20464254161527626	-0.0002183500844114375	0.2046426581031419	-0.07895509413896204	-0.009436908404707244	0.0795170555964643	-0.04221957675999014	0.11884993682170629	0.1261261279208883
1185	-0.08657889345261904	0.05730792495536541	0.10382727509748946	-0.06209605844410679	0.03725912434466728	0.07241659216799216	0.07467706334405434	-0.03982195014279665	0.08463126787935583
1186	-0.30464435258910594	0.08952037774844247	0.3175249275201229	0.04753312653363582	-0.12121535256261864	0.13020199620183467	0.059016706812161944	-0.20054552156284558	0.20904898445547743
1187	-0.21570882503463232	-0.035512350114107485	0.21861249783223413	-0.004147930919419823	0.06796515092908167	0.06809160793904877	-0.08040137059841068	0.11606921540910127	0.14119647006843808
1188	-0.15479238557305502	-0.024014245270776672	0.15664407619607693	-0.006601032655354935	0.021478509045757974	0.022469979593799577	-0.0984290346691362	-0.0024219840824090473	0.09845882831312518
1189	-0.2096033656136995	0.14138505815837304	0.25283058665247904	0.050638282169131375	0.13079055786977445	0.14025122334199935	0.2333020781241318	-0.22546267631906905	0.3244430274639845
1190	-0.15239898454683753	0.08435797078923696	0.17418874167576093	0.1278363942844445	0.07499296203968754	0.14820960852500073	0.0986263905400355	-0.07745740475304773	0.12540659656506536
1191	-0.21647378736136563	0.15914293379654681	0.26867708125544654	0.11950324490377183	0.145489540162405	0.18827700825963567	0.13889226056756473	-0.14602550577828055	0.20153041552919732
1192	-0.18645589395043072	0.004355324150718496	0.18650675386514048	0.05416983223874885	0.2850534348567473	0.2901548404704013	0.0211141946680231	-0.042720819245384636	0.047653726123735606
1193	-0.12977690032209266	0.020387102496423472	0.13136848101964962	-0.10597519748686092	0.11269857066281695	0.1546987728193767	-0.049539361111425886	0.10413786922450106	0.11532061440153508
1194	0.04108562740752039	0.038236129275123404	0.056125131281927	0.0065482275629625865	0.1650733363819589	0.1652031648258825	-0.04840444745685667	0.035238323294965665	0.05987261445973541
1195	-0.38922543443710356	-0.06667148279983713	0.3948943218526711	-0.04240898745565064	0.13346280617875805	0.14003871911054555	0.14069730044484768	-0.009816424155838882	0.1410393297476809
1196	-0.3510421133308798	0.027516063029877406	0.35211887063387337	-0.027208056220508377	0.18855614708343724	0.19050905208480032	0.172589749573338	0.01777566881350865	0.17350272637499123
1197	-0.12968941546202858	0.1024009189115912	0.16524313201104893	-0.010413835249051583	-0.17611895454591833	0.17642656861975647	0.16898249037195356	0.01913394113203801	0.1700623113907125
1198	-0.22163125464708647	-0.16683880939726328	0.2774087261741022	0.07613450978214356	-0.04791162913768829	0.08995547668927498	-0.1817165685689101	0.05777637976627143	0.1906804168008761
1199	-0.3058823844684755	0.08468000264408947	0.3173873595087291	-0.17766631330302832	-0.15876554093754836	0.23826836943220592	0.11046909580283912	-0.1587996048705102	0.19344439933615812
1200	-0.19856773374109937	0.050726084843238345	0.2049445792564408	0.06134487345419166	0.12888734111091765	0.142741515326666	0.05216109467910249	0.14959565248262277	0.1584286559932386
1201	-0.038071473272702154	0.08571266021342826	0.09378751088506765	-0.1861595727490608	0.11020880249100881	0.21633623522797807	0.065507640012608	-0.030283364039008182	0.07216878159939057
1202	-0.19759868979607487	-0.14909033395958743	0.2475341792345185	-0.14721843485060787	0.05771995199938648	0.15812925225483787	-0.1011660338317797	-0.19791884425862327	0.2222755841605685
1203	-0.2812260269967427	-0.1031485136935533	0.2995458130863488	-0.1445366970334034	0.15207960756832514	0.2098072063287189	0.27234932480937274	-0.0602616119133156	0.27893658167137614
1204	-0.30164963320401333	-0.001618704405930623	0.30165397629746166	-0.09752565552335854	0.12470174570641035	0.15830912439744915	0.15532089443187885	0.10030528094741926	0.18489383341003984
1205	-0.12751788695986835	0.007162784214019256	0.12771889825866165	0.0922050076056766	0.06360461917224547	0.11201478030871306	-0.0035539720943678623	-0.027635349375052	0.02786293690063437
1206	-0.2487168487289044	-0.16572324139151184	0.2988716506779223	0.03337461512479992	-0.12352218654675493	0.12795153576264667	0.050621622716956666	0.178701839943802	0.1857334011043736
1207	-0.2551616347867116	-0.039439446710497726	0.2581916532807701	-0.00644518703171564	0.07175471692200666	0.0720435967760571	0.2057594319922038	0.041731347162281315	0.20994868227672495
1208	-0.13407203130328912	0.02644201960489499	0.13665463760361662	-0.10935666965995156	0.20100835780000825	0.22883015776897045	0.20027466059797533	-0.11811354433982484	0.23250967514094975
1209	-0.25262068519026293	0.07605992748986991	0.26382252207831347	0.05720550741921315	-0.1306975557207814	0.14266857099752703	0.1264638844672065	-0.18669411954691212	0.2254945860723305
1210	-0.404294807804881	-0.08756987338375177	0.4136698857089212	-0.144952052992631	0.07967999822709738	0.16540858437290595	0.06765786539426613	0.20006970878830957	0.2112000831542157
1211	-0.3353804179343238	-0.13559272674567632	0.36175324778103846	0.02182595147593136	0.04828102888796032	0.052985185743845135	-0.06178593792226111	0.08342567874868995	0.1038139971276182
1212	-0.11550385661865656	-0.05550006827822864	0.1281460045130991	0.22071905873190115	0.137066734768168	0.2598156898024131	0.21132621370771226	0.1636060309052614	0.2672558735530634
1213	-0.18340067692190679	0.020966451801005242	0.18459523394859767	0.09114595414774786	-0.1245264074951062	0.15431918584913734	-0.16902812742917556	-0.0010581046149487983	0.16903143922829794
1214	-0.40413439540437185	0.09677253978591585	0.4155593026337803	0.033371973455939875	0.15389544805778313	0.15747221197801783	0.1732329757442674	-0.21051933526763877	0.27263171937018343
1215	-0.10182269382166695	0.005022371091171365	0.10194648198186325	-0.0880070244946894	-0.05447764004473856	0.10350386285184221	0.08471537660534537	0.10382269414029219	0.13399942855077465
1216	-0.15562703925693644	0.09672051760409638	0.18323382295167112	0.0983707543812846	-0.05122322964363946	0.11090818081939695	0.27541897661974624	0.005520860304904438	0.275474304755951
1217	-0.3707843088749602	-0.09111885538648022	0.38181625098314526	-0.17484931338468893	0.049926586650237664	0.18183769258776036	0.2896229384258766	0.24841335393797295	0.3815634165864853
1218	-0.08328002184776875	0.05922048039978905	0.10218917426883652	0.24821090471146517	-0.06695080421209154	0.25708182238798966	0.12973750643325296	-0.051827212301980057	0.13970640826573727
1219	-0.10533177826806074	0.05368001104605559	0.118221517072894	-0.05189188018376236	-0.12603160377324993	0.1362964870371332	-0.016711704924966382	-0.2265103881957218	0.22712603778976057
1220	-0.3035769520447529	-0.06454971167058579	0.31036370775195016	0.04239418422194772	-0.04030160584916369	0.05849347219874869	-0.010155715555079907	0.0883102088176855	0.08889224679272603
1221	-0.15574454932590223	0.01953877779304119	0.15696537351395126	-0.1732993529066518	-0.058245727545794976	0.18282568335768154	-0.007172818270951618	0.0318843047993993	0.03268115993181843
1222	-0.18237948842458923	-0.010526750091868339	0.1826830322320919	0.11581667958750708	0.0014766360572350033	0.11582609259023119	0.21857359171392024	0.12052302877148605	0.24960011109568034
1223	-0.27877676369531434	0.035196209753435535	0.2809897812331277	-0.2081004979654531	0.024191999168229956	0.20950195721573867	0.1050682650367581	-0.10606986403761909	0.14929888269773972
1224	-0.3138260712625797	-0.044863545687877635	0.31701662533027203	0.08748212094299855	-0.1613555654100577	0.18354492630820615	0.128282785985208	0.010155822994948986	0.12868416344224887
1225	-0.13183794097396462	0.03659923445869461	0.1368237795239449	-0.18511988304611074	-0.09019343054712403	0.2059228642304312	0.09113740304968244	0.14182515238150864	0.16858351070813068
1226	-0.2129741431409436	0.04580322691617518	0.21784380010125093	-0.04880077589787783	0.08330316124912428	0.09654497605951587	-0.18802091775212534	-0.07978205925152779	0.20424750302210742
1227	-0.2557421972620998	0.12998326993030296	0.2868792810961098	0.01043329715624566	-0.07974247463042142	0.08042211107484015	0.13593163604143105	-0.2988947733953722	0.3283526994558914
1228	-0.17416415158933313	-0.199100015326812	0.2645259303016795	-0.04496470490096111	-0.0062495333152706705	0.04539693110210418	0.02403579595510712	0.15481316345538862	0.1566679133270767
1229	-0.22665850937136	0.09002762480580137	0.24388327761169076	0.10768483234097162	0.03353891815109602	0.1127868881876306	0.08672003925920391	-0.14697590669297475	0.17065251934073486
1230	-0.13303125070308458	-0.02116489301865143	0.13470436652209128	0.07460312603383062	0.013401616402623998	0.07579729372624525	0.12661009841503928	-0.1949288116146271	0.23243785969191144
1231	-0.2825238116273459	0.05235278926497423	0.2873334625139697	-0.23215830140740856	0.0914656714979554	0.24952644343825575	0.10399901363673726	0.07692873348659086	0.12935928599549854
1232	-0.18183720648492202	0.09459628555828646	0.20497128311952642	-0.024595281166178755	0.08029718027201374	0.08397955117336399	0.26633925928362334	-0.06852777686412526	0.27501392189794405
1233	-0.20170272859720556	0.04815814958347739	0.2073721246813625	-0.0840342929882365	-0.019237166374493384	0.0862080678831901	0.0354359971997782	-0.13093681358948053	0.13564718592919303
1234	-0.14667391648954034	-0.005257678363539983	0.1467681196995965	0.049360141087434826	0.08595974556319398	0.09912366713081452	-0.09689451997142046	-0.09533791388945984	0.13593331389062083
1235	-0.17633751851353172	0.040912952740002693	0.1810215184374936	0.15701743189526277	-0.12059603041464571	0.19798453593842535	0.24334518930311125	0.12635305493139004	0.2741933180211763
1236	-0.11160776619363207	0.24416079647159644	0.26846003056018747	0.11024691225529815	0.043923534719533475	0.11867459106348532	-0.06650580896305631	0.010496907723562064	0.06732909993151191
1237	-0.13289897495048858	0.0277483550603205	0.13576490250224543	0.02847703211286973	-0.09518167046083677	0.09935034851309149	0.016515527154745344	-0.05436159781509413	0.056815015217890924
1238	-0.16344727278096788	0.1733529723374291	0.23825671868335124	0.09956553500893914	0.03112858301810437	0.10431818845403375	0.0611921536430307	-0.21772819562636608	0.22616376110726807
1239	-0.2747515078833198	-0.028436146873126168	0.2762191259365433	-0.006967375260533253	0.05505811120376087	0.055497206482369804	-0.060181766473359474	0.06019652211904261	0.0851203048107933
1240	-0.09812715143897172	0.03732924872309405	0.10498766908431441	-0.004962856918871411	0.11450733072095436	0.11461482773897627	0.13607702638189273	-0.03998839964128121	0.14183098820359796
1241	-0.026518084998731633	-0.027734998246462774	0.03837237234953357	-0.2856718523623575	-0.22738447264873665	0.36511930328850684	-0.19708342963431458	-0.027295051905652252	0.1989645649228929
1242	-0.19735824173783023	0.0027531774004058525	0.19737744442475172	0.1323920680229627	0.09539679446438708	0.16318151877426956	0.2828229130458386	0.0055811515185398555	0.28287797615934485
1243	-0.24388810498423652	-0.023923683389448485	0.24505866722015882	0.08791035944746964	0.11961247344412582	0.1484431712865399	0.045627708571443513	-0.01929297076944134	0.04953893933655724
1244	-0.29206670855956673	0.1254721777012095	0.31787769601830007	-0.01499677544740394	0.023222856153473838	0.027644245725734595	0.10309750607114777	-0.22830216129871245	0.2505014423346773
1245	-0.2268167634501714	-0.05327086930960726	0.23298847546394277	0.0734703543180165	0.09673107644235719	0.12146931346357415	0.028828469235386622	-0.08183818750961162	0.08676733010363974
1246	-0.17599938843597962	0.0006227214234880625	0.17600049008968724	0.11209038541509372	0.10717017549960202	0.15507966023666594	0.26480876663784775	0.1996355104147109	0.33162934114278886
1247	-0.17139888592879632	-0.06737305239363849	0.18416488885362617	-0.010884518419304953	-0.15470830592720827	0.15509072397821494	-0.12181930745795681	-0.030044841829894732	0.12546966242928848
1248	-0.19026626900101068	0.04176511707156526	0.19479624771428866	-0.023804887962255283	-0.33255069853109964	0.3334016193488236	0.16779697791663908	-0.18893142939662907	0.25268737762660504
1249	-0.2444994561558724	-0.1952310372772633	0.3128819936923081	0.10496883466071187	0.01580232986947769	0.10615163625367087	0.04087760114950567	0.10249316705971244	0.11034413246597298
1250	-0.262978706085371	0.0902360563930583	0.2780293972365281	-0.15199802886379474	0.0256126955457679	0.15414088020898017	-0.039521114550702896	-0.0225938962445601	0.04552364926979961
1251	-0.2645836430505911	-0.011836666429665634	0.26484827891094515	0.2888455667035452	-0.08547385330809983	0.30122672690786706	0.14528572622187969	-0.13145819017039728	0.19593161563845513
1252	-0.19957020291110755	0.16937803302182813	0.2617578727762054	-0.1594410515651814	-0.20904114578467722	0.2629061611206202	0.04378691498206839	-0.10070647745395948	0.10981388129390443
1253	-0.24623738245892987	-0.039117277152557396	0.24932510882792228	-0.07341806585291037	-0.14462719923800263	0.16219506513149898	0.2227756257420674	-0.07653681328091475	0.23555649685790309
1254	-0.17143193263849257	-0.015603146473900086	0.17214054057093767	-0.1394249055631308	0.10612547055331199	0.17521963300797613	0.2871279999712707	0.07645998901102849	0.297134007288073
1255	-0.2394228653841453	0.1590374027991667	0.2874303462716819	-0.0018372761112463354	-0.007260564417482277	0.007489417812444851	0.080177067266807	-0.061332725432563434	0.10094585342891656
1256	-0.3723862784704084	0.06455926362486131	0.37794105216663737	0.06704020819054445	-0.002177707364253433	0.06707556875342816	0.0313884952532568	-0.059555195085819274	0.06732056814951666
1257	-0.21556993605436964	0.08239570296029772	0.2307800883889393	0.13111559404372886	-0.047283294333531324	0.1393808054377333	-0.031227506195179174	0.05648452105960583	0.06454191089906626
1258	-0.08312551900453138	0.22525713138126532	0.24010545005869677	-0.12488238042462568	-0.056164647226646054	0.13693091885551098	0.05814517232954614	-0.15880924450851727	0.16911900309131037
1259	-0.2905696326134002	0.07479641234815275	0.30004202155238396	0.08007332620964795	0.010616550243251194	0.08077405963144461	0.24894927087111351	-0.10034914630171199	0.2684132832606118
1260	-0.13604719127903347	-0.0017166139860060492	0.13605802077970586	-0.08453142612590822	-0.10125886005640275	0.13190496102422394	0.23574462397123694	0.016069518060128594	0.2362916781057359
1261	-0.12815181557969157	0.06099044780981279	0.14192505966323485	-0.050892466395171435	0.05604617314708569	0.07570479945298557	0.17078339592884836	0.12156284909847294	0.20962942209033514
1262	-0.27311589467811587	0.08382671332322177	0.2856907590252112	0.16219124298412466	0.03979438763400781	0.16700177420584802	-0.002962509415347741	-0.047712716856342555	0.04780460032098939
1263	-0.2590314482029598	0.02991057271217155	0.2607526289763782	-0.050472249462720394	0.03795565456013948	0.06315124447638158	0.1774804470013064	0.1124918942729612	0.21012790234736226
1264	-0.30414437823029344	0.10593752647781511	0.32206608378612234	-0.1313023783243162	-0.14714177477307966	0.19720805368187572	0.23324153838737072	-0.008054602294008359	0.23338057298631773
1265	-0.25401386248782976	-0.00019192558102567816	0.25401393499454855	-0.04726807417917638	0.01716751076578195	0.05028910679760936	0.058606768854338485	0.16902386943395237	0.17889612011995018
1266	-0.34485177814500123	0.02513833949052736	0.34576680725904	0.03143100766202705	0.043727914237299145	0.053852007633838433	0.13616011968458125	-0.010365218053809577	0.1365540769725405
1267	-0.19142468930660847	-0.0560613770900405	0.1994650086540577	-0.0094541973469566	-0.007700294389136639	0.012193292465719437	0.05287134779923613	-0.01488574974667682	0.05492690564403278
1268	-0.27071613860202887	0.0285044358835563	0.2722126568780972	-0.09108956976581342	0.025331093186512162	0.09454614747383815	0.13076896410143077	-0.007451252501156462	0.13098107930536104
1269	-0.23299755097223454	-0.13533917559234016	0.2694523171343556	-0.17196945067519095	0.10367205790204964	0.20080186143353568	0.12308718008550498	0.0658196728142475	0.1395803826860212
1270	-0.3314585983532714	-0.17649649709673781	0.3755207263384194	0.004579569913342516	0.20640192322179124	0.2064527218765725	0.07746734761226458	-0.08698304619224217	0.11647849703254747
1271	-0.2588941781432172	-0.11416965778241649	0.28295036001851276	0.039100366019808125	-0.0358736031597004	0.05306367897670338	0.02277968594340585	0.2789919555477475	0.2799203910972485
1272	-0.2203270283129152	0.060704904443706895	0.22853683473068345	-0.13201515416295434	-0.00585478310941913	0.1321449182296729	0.07834311446639577	-0.016856156876487286	0.08013596950770323
1273	-0.15992365991608376	-0.04890008016948545	0.16723275648489838	0.0576727684572666	-0.09680781686369842	0.11268496628850212	-0.08414502480511285	0.17737307943760833	0.19632013271346668
1274	-0.13219288081482503	-0.11782113715734971	0.1770784518205802	-0.016507015632743482	0.02009900619261814	0.026008683454387692	-0.02121966319519806	-0.07741004365724613	0.08026573967225616
1275	-0.4395243541772193	0.08244456789921734	0.4471898530724846	0.028130911497394835	-0.12307576894831965	0.12624972508443108	0.2583066638219188	-0.0010372568395599626	0.25830874641901114
1276	-0.06346168493501637	0.004436974193503715	0.06361660313774307	0.06643262909299802	-0.0014781540458683677	0.06644907183393282	0.20141298462405707	-0.13484673328762897	0.24238570884752178
1277	-0.271466862853684	0.01866268175203163	0.272107613487382	0.06119412331155192	-0.13315232771116065	0.14654099461505557	0.05546651750428639	-0.07478918809706656	0.09311260505576949
1278	-0.1854005656691845	0.2501597254848641	0.3113731812554128	0.07303317206792186	-0.12932142705925703	0.1485189406067301	-0.015618140745855167	0.06149969402008552	0.06345186116199811
1279	-0.15808511983810788	0.06681861144012538	0.17162643138227685	0.026198348951361	0.10747157518964748	0.11061868269655595	0.14175923831589007	0.2277086059396648	0.2682291760172388
1280	-0.09255319048983637	0.04316892707653135	0.10212565463578101	0.02223637342966793	0.061564562675142376	0.06545725078771011	0.030435085118974626	0.004064526562913754	0.030705289159684884
1281	-0.19081596138786558	-0.1451296607781548	0.23973599971209517	0.061043716014599764	-0.0857240067828396	0.10523754369888835	-0.10787110555235457	0.07940678119221943	0.13394630383999492
1282	-0.2970492573627786	-0.07995219315364017	0.3076208941048304	-0.006181197103950213	0.23141821873486876	0.23150075412416576	0.046138918955571345	-0.1602835588125237	0.16679214330416325
1283	-0.3325950131038955	0.02286292899282244	0.33337989780985783	-0.11657824533545058	-0.019976824136562127	0.11827747371361816	0.10497117910044892	-0.2438185457905457	0.26545514067946574
1284	-0.3007559619844712	-0.05490117979227589	0.3057258383123489	0.13654886201906402	-0.08194997588094355	0.15925259892883573	0.050118388979873876	-0.038308088487624965	0.06308218890870582
1285	-0.18580822875604258	0.03185577977891095	0.18851919949644472	0.1295910346650863	-0.054850894173632384	0.1407212025858741	-0.06414425071014879	-0.1186313925775638	0.13486249368915912
1286	-0.20536949845302377	-0.08726047508978918	0.2231390181204136	-0.17089352801638913	-0.15780683656772376	0.23261039440532458	0.013252831436400339	-0.14720766026561158	0.1478030202058042
1287	-0.0028826650409752796	0.024562899058567584	0.024731473225423538	0.15633206548273507	0.18367516087716093	0.2411975941450269	0.021099254531652283	-0.08960009398684987	0.09205083043755652
1288	-0.2534399275771167	0.1235323368811621	0.2819433190299339	0.1249254591076218	-0.17810063706210424	0.21754587390979738	-0.013353821244286898	-0.10203628089397504	0.10290639999775789
1289	-0.2658385012208863	-0.06037217479963272	0.27260760851708554	0.25253651999509164	-0.11953153326784195	0.2793966380910703	-0.2086887610511733	0.1106679169626745	0.23621682165741523
1290	-0.2113254365054015	-0.15221455253363103	0.26043753592217084	-0.0011079428544991008	-0.0751405220561796	0.0751486898904036	0.04941605576046884	0.15988071430697665	0.1673433278449752
1291	-0.2791538611165143	-0.06117681384944563	0.2857787268657831	0.120892036672288	-0.0001335407466609175	0.12089211042869938	-0.014860378305854852	0.019680073916157018	0.024660416718671346
1292	-0.1646133408285781	0.007156880422562101	0.16476884692237326	0.07796640795089355	-0.009798001471777253	0.07857965132021207	0.17611148559348705	0.12100630703002155	0.21367681600723284
1293	-0.16531697229737732	-0.055944376121632826	0.17452642937162993	-0.07620532270506557	-0.059393649520461465	0.09661706273708902	0.08721876337489656	0.1787373526978058	0.1988822614867048
1294	-0.5143442502180626	-0.022385531837148448	0.5148311565630163	0.16558148703256223	0.2093404296536466	0.26690943096018155	0.294988370086522	0.005907767869493975	0.295047521947741
1295	-0.2539877377260134	-0.11802907214627274	0.28007254914912355	0.0032870353695295513	-0.0015243618604296233	0.003623296924359186	0.04213860727823589	0.17520169720400036	0.18019793818607255
1296	-0.054903703703703705	-0.04084829883416607	0.06843244989059957	0.08881415941405624	0.007351387395682483	0.0891178871443146	0.18120665545535006	0.05069958782577681	0.18816561903551246
1297	-0.34857045591701785	0.057340114404790754	0.35325522141668647	-0.018719201443301685	0.2056226433315336	0.2064729521107353	0.3426599314016161	0.05595097208726778	0.34719783966158324
1298	-0.1811655133070417	-0.006821145546543642	0.18129388086300935	-0.24884407921732252	0.12510918558090028	0.27852411758810625	-0.1148085385444135	-0.0021454153681675523	0.1148285823730575
1299	-0.3807272549478412	-0.0038895584573422227	0.3807471225434429	0.05751110201198156	0.02900691690053968	0.0644121734046241	0.17584740051380168	-0.1396513431466628	0.22455468356310973
1300	-0.17401664369639916	-0.06898047612024553	0.18719000606104833	-0.048091415686326584	-0.0801287567804208	0.09345267211744612	-0.04001223718625401	0.08528896184668171	0.09420820631735739
1301	-0.18461375245334355	-0.15592546828049086	0.24165055194101	0.015089461247980173	0.02001876431424337	0.025068760747662	0.07073954703917036	0.29467891488334425	0.3030507323735289
1302	-0.08670377974507755	0.17659206557976936	0.19672900916695657	0.12933567318366027	-0.05455036452290641	0.1403690087856025	0.00758903809408162	-0.03454456126834184	0.035368350433906945
1303	-0.27617973281045133	0.047372207916464876	0.28021308124021094	-0.024431120879716793	0.0049322096800706325	0.02492401171094887	0.04388513546855328	0.20974827959096495	0.2142900975464403
1304	-0.1366745509173432	0.06627258198555264	0.15189466083931072	-0.00404779811844522	0.13203001556241833	0.13209205002202107	0.09788577719647261	0.06068990910389853	0.11517330612775227
1305	-0.1696241843590062	0.015622525486625558	0.17034208881553142	-0.05692001840499123	-0.1323343386614703	0.14405646699885866	0.1782458888820626	0.23372621900022525	0.29393799065703957
1306	-0.2240699932832389	0.14646129259601165	0.26769062762608115	0.10476612079529382	0.08967067621637209	0.13790130615623455	0.09148044610540565	-0.059135744342759616	0.10892983190391994
1307	-0.12511194634680067	0.0803887898312869	0.14871232850447721	0.012976650333658444	0.03179058875513628	0.03433707889847701	0.12551518801945563	-0.11955702111084279	0.1733434271048597
1308	-0.22156986307403284	-0.1983478424377328	0.2973803470681096	-0.007420939566866818	0.022139418234388936	0.023350036055909698	-0.027415377659779135	0.020162434106737466	0.034031260354809766
1309	-0.1953327542680972	0.007210747129637855	0.19546580203229524	-0.005501654700390073	-0.23448347902022074	0.23454801243640636	-0.0584402885223178	-0.12302547351736043	0.13620034675705675
1310	-0.2885700235786607	-0.05196618290484056	0.2932117710356938	-0.01143326361839373	0.04459595232182047	0.046038228467848	0.1672144674285151	-0.03393429259795395	0.17062301817611092
1311	-0.25380922183522503	0.03512192020704707	0.2562277704848416	-0.042014852599204865	-0.08753774334751006	0.09709842609078406	0.3071673396732778	-0.13295721541539915	0.33470792594884224
1312	-0.17609614639176768	0.08642168084312765	0.19615952613569979	-0.12813254318894898	0.0661406069912276	0.14419614598606964	0.16639642997006027	-0.1491612871983392	0.22346557118591356
1313	-0.09182699864091495	-5.1882471500818236e-05	0.09182701329777336	-0.08464494549497575	-0.028315376414393016	0.08925540509871757	-0.09143114527150965	-0.12369853121265094	0.15382126299646315
1314	-0.02276523700109179	-0.12648052228980405	0.12851295084316405	0.11628944833346891	0.07065263150407669	0.1360699457343663	-0.0681772201596406	-0.015749367906039247	0.06997267994107331
1315	-0.24399606665268275	0.14014870552111644	0.2813818405676262	0.17423120496603794	0.12447609151962521	0.214128022789918	0.10506150163041235	-0.2627699229403939	0.28299461395393677
1316	-0.16644002798259386	0.07478885168039541	0.18247097098036938	-0.08618747466662562	0.08957795667201982	0.12430804926047426	-0.24686507147302608	-0.049837551859624546	0.2518454785949969
1317	-0.23609328452881342	0.1636441220775396	0.2872619670094389	0.08713046574328487	-0.02177476698781239	0.08981012491927211	0.05701293739986202	-0.08839568259181335	0.10518684200903267
1318	-0.21816626468806063	0.13846809847617766	0.2583987874266235	-0.05683328469069938	0.02763132254442669	0.06319424209758534	0.06926956752017115	-0.05334615532467563	0.087430459637108
1319	-0.16054354077314745	0.00197165924304341	0.16055564743773398	0.041762654566439385	-0.04094881722279021	0.05848867367603082	0.16709582130202993	0.05277964086393249	0.17523328447051836
1320	-0.13302011892293658	-0.1119852022027771	0.17388225197146792	0.04552548222632432	0.054196387477991256	0.0707800674456018	-0.1212784486100659	-0.08304243346787986	0.1469847197960783
1321	-0.3285938617677503	0.0803357766201853	0.3382717295261484	-0.12896297381239416	-0.021277111580974936	0.1307064041727318	0.35286366663495383	-0.05225471410902864	0.35671181978970107
1322	-0.20048942397461522	0.03203708052441965	0.2030329619894296	-0.13700105777563953	0.08663973348008185	0.16209791253789713	-0.09403632496965417	-0.027993110830118247	0.09811444678407806
1323	-0.486038716863964	0.13654072874682957	0.5048534489309584	-0.05312478848545392	-0.02263374854743023	0.057745387044616105	0.16456839135261753	-0.15562792976665693	0.22650123168725547
1324	-0.2855193906071525	0.14544277576385292	0.3204292799270599	0.12292010878611373	0.03776983556877766	0.1285920433887048	-0.1536416399184703	-0.1584911028625053	0.22073781552649768
1325	-0.2697774780302805	0.022879526735344286	0.270745933295427	0.11194798745950015	0.0540988404818192	0.12433437351637608	0.16158045375399704	0.0687636783540332	0.175603776998459
1326	-0.3203296128759783	0.05967006120489583	0.32583980280111596	0.028773348615858715	-0.15218676379961468	0.15488291276435062	0.03228249344509561	-0.1039844289464009	0.10888030513523435
1327	-0.11843920847366848	-0.023193872557157852	0.12068886372845998	-0.17547110242832104	0.03018644625521901	0.17804867122483548	-0.0941086556977064	-0.1295143703479263	0.16009500680486338
1328	-0.2288755210247911	0.14058074404520843	0.26860184236276935	0.08057377424768775	-0.004496026318793846	0.08069911616106235	0.03457743662142692	-0.2468530700115773	0.24926298822217766
1329	-0.18229461634462277	0.09960855532125491	0.20773346249803062	-0.10762784842371391	-0.11914834516368397	0.16056176976965067	0.27183391556568604	-0.22843297043716496	0.355070837488126
1330	-0.1416152120256614	-0.04520647750883067	0.1486556217767409	-0.09151289048453495	0.023861501052097455	0.09457261949049384	-0.018707881626331798	0.0635555949471013	0.0662517809875693
1331	-0.43364028037726154	-0.00803285258174612	0.4337146752027997	0.2011877625917443	-0.028859126416715817	0.20324705408494376	0.046878406111192386	0.06122489360460741	0.07711078106478611
1332	-0.21725554523284174	-0.056885234003019404	0.22457938859565366	-0.04877339863402568	-0.05781423030439304	0.07563947144185353	-0.15724787650420896	-0.25309500700959775	0.29796640286829534
1333	-0.16047510333799317	0.017389445947440938	0.16141453348970333	-0.025621969310895488	-0.04572905437517161	0.05241785693268919	0.21070550708179167	-0.004693248879165458	0.21075776925095016
1334	-0.3370570141370204	0.06319440733260835	0.34292996937725223	0.03354658578804675	-0.11069062002724922	0.11566238273549288	0.037712570819978794	-0.013845177643867333	0.04017370958527679
1335	-0.22546990477803439	-0.07424685294469767	0.237380018394151	-0.07868923614113311	0.10301020475216487	0.1296267648580259	0.289051118737498	0.06665632104877835	0.2966371763268336
1336	-0.28798169822427994	0.11206716079877718	0.30901861924751267	0.00926706015145677	-0.1017140319942432	0.10213531567668768	0.10821803020902838	-0.1815613525778345	0.21136619127054096
1337	-0.19733206099888417	0.018506124887959368	0.19819792873901604	-0.07253508439165605	-0.10005942049906505	0.1235848942966469	0.207023668990039	0.2062767812312286	0.2922480282178365
1338	-0.09968293677847793	0.014116544624188088	0.10067752836114285	0.16244208790906586	-0.009035208671505597	0.16269316801880257	0.15154755160627106	-0.018615526119806755	0.15268660128044176
1339	-0.3409116367627825	0.060096371141513026	0.3461680486478465	0.09208586315963224	-0.09204363123199753	0.13019921752540015	0.2556787641862457	-0.061588142849586115	0.2629918816151306
1340	-0.218877147570406	0.17742211586588438	0.28175488092823625	-0.11444335869608564	0.007462073210023846	0.11468637620150302	0.042164734748144826	0.13422348707465942	0.1406904735185104
1341	-0.23150514553060783	-0.02826191951565896	0.23322385920367905	0.1918319533813174	0.07102600651467714	0.2045585293736609	-0.021253685098316002	-0.07143463818301189	0.07452936778610296
1342	-0.2087683113488531	0.07861361270561464	0.223079151706474	-0.0301135554311337	0.005959962239191065	0.03069767695765504	0.004663033731116783	0.01787553141666334	0.01847372477346274
1343	-0.20201627620503226	-0.053557326003148026	0.20899512678614152	0.003143973637799607	-0.09077702110030686	0.09083144901453866	0.03136075571152954	-0.030337096265989103	0.043632973868968895
1344	-0.28699188880387805	0.038778544165876644	0.2895999304676062	-0.04295520724052088	-0.1284590002735277	0.1354505983019281	0.0823188048470902	0.12343513622929014	0.14836650055654996
1345	-0.2605939010470245	-0.12279268773868071	0.2880750343660407	0.00477268492224898	0.010666783762024193	0.011685837462195241	0.08211680705219138	0.005136786071347188	0.08227731504849689
1346	-0.05736869535735927	0.16824433014975332	0.17775635525782107	0.023857593605200934	-0.08705019074003283	0.09026029293386446	-0.10323529971093869	-0.14847272934733	0.18083605411049217
1347	-0.2933078106450684	-0.1184537465667301	0.3163238243653146	0.10615624033565357	-0.04293015540682454	0.11450827745388169	-0.040649408813405334	0.05147752005205786	0.06559199270939536
1348	-0.24667092386396125	0.09412705885030073	0.26401978692459427	-0.05154365177293086	-0.16247101423137403	0.17045110296932814	-0.05469361383152441	-0.07033947000244815	0.0891012482189628
1349	-0.20290904759068437	-0.12265709690869021	0.23710091736690192	-0.03015586545761373	0.023937412943098573	0.038501635808185136	0.05168735897020879	0.19996778728819745	0.20653982432028212
1350	-0.17956456293684545	-0.06699034474914652	0.19165369433514667	-0.005653398413188289	-0.12157216033960552	0.12170353767765747	-0.0709908581175814	0.052843151209223255	0.08849915573603744
1351	-0.26011667669817284	-0.20283055202183478	0.32984984209482954	0.15936735534187516	-0.01827904667328699	0.1604122111809064	-0.021568407607152996	0.028750443514050525	0.03594139965225207
1352	-0.11453737888067614	-0.07802463620215089	0.1385880767430357	-0.1574308321413392	-0.007689500288259185	0.15761851199461838	-0.0500435579054275	0.11432660718922565	0.12479956249616173
1353	-0.0019774312518954034	-0.08526460642464204	0.08528753333931685	0.15771659480416564	-0.015500398740748296	0.15847645452162148	0.12113120470428927	-0.10989772039759063	0.16355512129462482
1354	-0.3487693075004795	-0.12440821024362171	0.3702937113027782	0.17368387350272033	-0.11561986705835056	0.20864812861250306	0.11278354890267467	-0.14763160686552262	0.18578272322468048
1355	-0.04798990586931498	-0.055541650297728826	0.07340235679554787	-0.004573524521932954	-0.13625210111011996	0.13632883841460353	0.07700850818753853	-0.1262652674573379	0.14789600433866787
1356	0.058493422068808046	0.17860610985380135	0.1879404770197944	0.0527849605702265	0.04172582278456728	0.06728518670145368	0.14584273157510716	0.33289110396972016	0.3634371877717906
1357	-0.1694937609882227	-0.06544296111695036	0.18168906454073516	-0.009670680542151464	0.14904016170384335	0.14935358001352403	-0.10993405819237653	-0.0005977649239733852	0.10993568334962567
1358	-0.3447413553011536	-0.010769704343237419	0.3449095368158395	-0.01932932536928827	0.08223337707360977	0.08447455903502722	0.22188574783303924	0.09561535757013856	0.24161039235656345
1359	-0.1666943845989089	0.06482006442319402	0.17885373523814363	0.11170386572542144	0.041169711403415465	0.11904914428522156	0.10233821286373632	0.19268750536484228	0.21817787361661936
1360	0.005348313383933739	-0.0003150543077676516	0.005357584835502628	-0.03920825113960625	0.036937200509584676	0.05386690764199943	-0.11591680048002344	-0.13717786778217572	0.17959530072579752
1361	-0.32422663151947667	0.054442102281862956	0.3287656476691799	-0.1754964269904509	0.18412964304398566	0.25436729611709175	0.15180847382413168	0.20120296221506592	0.2520484967797454
1362	-0.2349104519274762	-0.1673532321709069	0.28842681002781373	-0.06117447579199727	0.215171268363305	0.2236984381203836	0.08116504872225921	0.23828477047751126	0.2517288163393435
1363	-0.14669533330102463	-0.050246353889013724	0.15506197758134876	0.010182031696302241	0.0789524018468489	0.07960625306375632	0.0542847631542875	0.3242924001801555	0.3288044955977993
1364	-0.22677577582942732	0.02400654585817999	0.2280429054960482	0.0399845480434322	0.041326569336596876	0.05750347307224222	0.21408631835950453	0.13901286341204225	0.2552597263626643
1365	-0.17063010777957724	-0.09398995601285386	0.19480437754878185	0.09227021738234557	0.055471520478345665	0.10766096135538096	-0.16688171430703347	-0.007987804039924048	0.1670727733158056
1366	-0.18065724463520605	0.13818631663383352	0.22744779212823935	0.12883491604450958	-0.14294607279469576	0.19243704248304766	0.05982398363207515	-0.1569307931782187	0.16794696444162263
1367	-0.31899314134001994	-0.11064585714812493	0.33763757185185594	-0.07129638650873277	-0.06909167729281157	0.09928159245467726	0.10532866271512098	0.01202075399783831	0.10601238472948461
1368	-0.19269035583112834	0.10644491397127549	0.22013653249899048	0.0042853740286982155	-0.1475672385996007	0.1476294494282131	0.012207145648522698	-0.059773283183119245	0.061007047030434226
1369	-0.19356007644863396	0.14865777960693224	0.244058678666554	-0.0037142961939495424	0.19417802756766903	0.19421354841072963	0.09287955818253173	0.16842791293175613	0.1923397363592077
1370	-0.16907952792139241	-0.01735568307933844	0.16996795726627814	-0.09994963549486313	0.028562985913876692	0.10395082394994434	-0.08503856589310416	0.013356270850694296	0.08608105285248852
1371	-0.12030555815915268	0.06061096010247759	0.13471123118927167	-0.0033920438653855826	0.13345761859248453	0.13350071880691045	-0.010229723085442054	0.048009375283430474	0.049087140368024
1372	-0.22347690785060015	-0.08016559392622999	0.2374204093838835	-0.26906405228646857	-0.005485106352179219	0.26911995582734144	-0.07024985085794598	0.04332167160436405	0.08253368267658978
1373	-0.23647112164064973	-0.0022709926467066634	0.23648202633094204	0.0487388858498524	-0.0009747826047995781	0.04874863275017631	-0.03654134149936389	0.07185007912619853	0.08060833399229961
1374	-0.19304971770171142	0.02861154492017342	0.19515843309329364	0.09261290886207961	-0.0435601748336705	0.10234568735142582	0.12965632875244248	-0.09559486880684852	0.16108737544500507
1375	-0.23942102195453668	-0.125867104040436	0.2704902098658668	-0.03938921897676947	0.08918929312986164	0.0974999516953946	0.3223840356740888	0.0744163375001605	0.3308613875091047
1376	-0.1802501878696897	0.06400117561548223	0.1912754053902964	0.12789503713038675	0.18935064144075398	0.22849684010201976	0.0763299251137058	-0.21000558884067008	0.22344709622678138
1377	-0.0985487415831578	0.018967802914997504	0.10035752096901458	0.1450402786735391	-0.1516054665037692	0.20981158192893778	0.25712643051927386	-0.013322181185248484	0.25747132225379116
1378	-0.18971298182370633	-0.20296576107237624	0.27782389321318435	0.040991980153616374	-0.05299064762756192	0.06699515783176357	0.10588796685528808	0.2319799011686213	0.25500379618929186
1379	-0.28787748544135433	-0.03702295624122808	0.29024842103425313	0.16173885411375233	-0.027679658469831937	0.1640902813180482	-0.042585313018750445	0.21504117584959737	0.21921728078708216
1380	-0.09579774765175482	0.10138534170450633	0.13948546866139427	-0.060748620930622964	-0.04478100807726693	0.07547008433405099	0.23058889267415586	0.025653472803983945	0.23201150422252367
1381	-0.4475296934564128	-0.08218754922655241	0.4550138676711489	0.02313721189608426	-0.02775947435472656	0.03613750116949185	0.22977955371098344	0.21181394003030174	0.31251206135888415
1382	-0.3194805214995756	0.20182176604655938	0.37788864612183437	-0.04833019869558623	0.08529584407705142	0.09803667233628197	0.2902163355859771	-0.12777738018559603	0.3171002685713887
1383	-0.12121917321704553	0.155639920795419	0.19727613363158852	0.012709527480623858	0.03291347483372191	0.03528213307625799	0.1280974106434196	0.043654187974089306	0.1353315733346287
1384	-0.23384859743296263	-0.06783292222378641	0.24348813494456373	-0.00864757313166246	-0.10664886803494278	0.10699888585495687	0.004563884611082911	0.13332143195133914	0.133399524962793
1385	-0.30095154135966296	0.08021718230916279	0.3114588682063466	-0.002094839566876634	0.05435096958147249	0.05439132511032526	0.041846767902795096	-0.10833347567884574	0.11613480932334398
1386	-0.10381693236351151	-0.0839082135227628	0.13348611816197023	0.07423997902162424	-0.07566225138763216	0.1060016545633909	0.17608032557571038	-0.048114404190112314	0.18253568677225193
1387	-0.2777806957894654	-0.2063019673130584	0.3460095615304839	0.052685810238464637	0.029542967054008544	0.06040348916112164	-0.07278077479885812	0.13444598512309178	0.1528815361514945
1388	-0.24004720133812157	-0.06294262076512572	0.24816210907196753	-0.06753632566498771	0.029720654018523425	0.07378666925411427	0.12106387071773674	-0.004662071796684367	0.12115360377057842
1389	-0.002524568012169475	-0.13819002162827906	0.13821308013814143	-0.1800570438242677	0.29937469399174654	0.34935046362268674	-0.07330937946826642	-0.028846930053658768	0.07878077488539298
1390	0.03412461014106353	-0.12715143688877262	0.13165096627127013	0.02588625237135787	0.04624026983335991	0.05299302422107617	0.02936038604054706	-0.08077980739118608	0.08595004101573815
1391	-0.2099246846737848	-0.08356764768155833	0.2259467303910748	0.032948904032784145	-0.17956125508313828	0.18255923587699824	-0.022122286079430835	0.13700105023643921	0.13877565819432286
1392	-0.32173503741643134	0.04634518561712091	0.3250558575556482	-0.1461123590188234	-0.0758442475961579	0.1646243340198309	-0.00988656969818542	-0.13426042818176467	0.1346239459975374
1393	-0.22089458222541822	0.09019571773388856	0.2385994215292094	0.06484395436108968	0.02523443009658497	0.06958099510270398	0.19617682059025213	0.027475822748004933	0.19809155906443807
1394	-0.2792737284545958	0.15803574337753737	0.3208880047459271	-0.015060596326503976	0.09492510533056124	0.0961124195082407	0.030407200087805952	-0.07935950438419982	0.08498546201136814
1395	-0.3036487985964261	0.03687954592986777	0.30588019516968756	0.09153098581393772	0.16975643334852378	0.19286048850732246	0.07200995031342512	-0.1025067510699349	0.12527197196123144
1396	-0.22200314110621808	-0.043158701452131715	0.22615938665476967	-0.12111490671597555	0.09579147181308074	0.15441770203229843	0.018780855476803828	-0.01583915502456736	0.024568259285770933
1397	-0.24658355096892773	-0.16518127443027922	0.29679673352457403	0.04708834790725892	0.027706130050679366	0.0546346241043188	-0.05679290280943064	0.33826529926251603	0.3429997762312404
1398	-0.25899208908970067	-0.0968575799339784	0.2765109274544398	0.06275942956355882	-0.14342550274662416	0.15655548804582098	0.026576037503549907	-0.25997057408681556	0.26132543917578815
1399	-0.2161899225003867	0.05560796993171398	0.22322707925036697	-0.049120351234439925	-0.03042994437350089	0.05778226734880782	0.2100172957269821	0.010367531524323657	0.21027303729765856
1400	-0.29628002845299717	0.05961767422531559	0.30221866643234446	-0.15402407061739934	-0.10422881285738374	0.18597596554182247	-0.04313275234477607	-0.07964272407089883	0.09057261077317533
1401	-0.08981467674938759	-0.08104341960450172	0.12097401382440906	0.12280183074167779	0.013638056162815026	0.12355681369073815	0.09388803333738097	0.13988989676261074	0.16847595086603623
1402	-0.29012236665847213	-0.01969028876658355	0.2907897782027841	-0.0687275641715893	0.10072415390455727	0.12193782537321578	0.25719550945129577	0.09547238543710314	0.27434377423765666
1403	-0.15925935671745214	-0.03700169869630176	0.1635012795315944	0.12006300863640058	-0.10177847556373461	0.1573975353393506	-0.014294018610488443	0.1771494779716627	0.17772522756679648
1404	-0.16732312691294324	-0.022939421690265974	0.16888826444548705	-0.1651575661748065	-0.06088491942379869	0.17602271182443488	0.19403898486658214	0.20928269745301922	0.2853951210186777
1405	-0.10362316710448606	-0.023732305727105343	0.10630608212086945	0.06045266848533639	0.17979244615001952	0.18968354915386218	0.11933194274482388	-0.07214006492234915	0.13944282529500995
1406	-0.1562751008278497	-0.09160815113564	0.1811462406268616	0.15031852812015808	-0.02514812047904918	0.15240763714407335	0.05320805207891918	0.14177324582330939	0.15142902640283165
1407	-0.30472181848470814	5.3492036564099725e-05	0.30472182317980673	-0.017352472516436578	0.031996201622010056	0.03639869806284293	-0.009634564806702557	-0.0356031352296696	0.03688371018751627
1408	-0.300469310556038	-0.06108309943527923	0.30661531537521247	-0.06732495766013485	0.02567781348135651	0.07205553434068951	0.259678171641791	0.0937714027266266	0.27609025480183585
1409	-0.3665542908439691	-0.1259085562557809	0.38757581538911867	-0.036155878974421025	-0.006149180087188821	0.03667505964763602	-0.12791471268680046	0.14152216594760209	0.19076345870278022
1410	-0.14871790959056894	-0.2369986155310229	0.2797952115326676	0.011929969335495368	0.08654711255960314	0.0873654786557624	-0.18015479770722578	-0.10725753259182598	0.2096662334154407
1411	-0.35121268869956657	-0.03632321367341018	0.3530860073057878	0.16892883478487739	-0.09462827548596679	0.19362712037115157	0.13154635415944735	0.2519138437129816	0.2841918857865074
1412	-0.3357574436146972	-0.15868921379942666	0.3713695296048892	0.006185582817484774	-0.06318382919348961	0.06348588588295853	0.16293665135314564	0.1253970598335033	0.20560344104383013
1413	-0.04257807505118705	0.03660400561360526	0.05614931613141305	-0.10674613889353843	-0.18883063749236903	0.21691414851146315	-0.27300132095566765	-0.17771616097379356	0.32574952818815067
1414	-0.21315622308021243	-0.12888590038361664	0.24909265496099406	-0.1005667409233648	-0.12527079411212125	0.16064383348709235	-0.011219424547436654	-0.08554293780039875	0.08627554517184179
1415	-0.17671597493014227	-0.1678976366765073	0.24375838897783011	0.035017717737886214	0.02245547378958107	0.041599144927327934	-0.003138729031239284	0.16205005872607858	0.16208045271733745
1416	-0.3095933194452557	-0.16692122734263964	0.35172534680159934	0.15940018772634518	0.07796651749051339	0.17744632342427558	-0.158718225403841	0.10794079400834226	0.1919444974113503
1417	-0.20338683073451844	-0.16861964662877643	0.264194602793935	-0.20461665566934853	-0.18946808097722723	0.2788657911729258	0.008480771394032343	0.20620847982077703	0.20638280120551145
1418	-0.19327672138485505	0.054861655088906294	0.20091215052448422	0.09258320133220986	0.0011486484427817023	0.09259032650426074	0.03032606606451803	-0.1724725774440963	0.17511841780109624
1419	-0.23884670552080275	-0.09880009285636321	0.25847477069642033	-0.1027233332467225	0.013530271929140792	0.10361057596497425	-0.015751516116183657	0.07584800073720982	0.0774663118767776
1420	-0.11653921366249984	0.09836341203221491	0.15250163654103216	0.08555827727288721	0.05974959933975029	0.10435628122525704	0.11638084925130146	0.3051939004422151	0.3266310134380795
1421	-0.1657310353219302	-0.11968534163074213	0.20442934493400483	0.042969523005487543	0.22293018151118618	0.22703357843263963	0.4992966859843584	-0.05677172374691083	0.5025138896111814
1422	-0.17798674686934943	-0.0751535750121323	0.19320285168246887	0.09898347530548171	0.024633232497420356	0.1020025711775094	-0.09499112779406918	0.14920046195762338	0.17687309633733844
1423	-0.16673814319060526	0.16042204637392687	0.23138029595764875	0.03220631313402558	0.0374857485702536	0.04942092625153011	-0.0654809883352537	-0.2700270282800981	0.2778531191747585
1424	-0.19902757410549116	0.018290942316923044	0.1998662898668952	0.06639331259656302	-0.1391444016554515	0.1541727487904349	0.1378285378784437	-0.0354294241609847	0.1423093459688736
1425	-0.35313989589842404	0.10696829514857865	0.36898509758815895	-0.032269322918083	0.009173349708968543	0.03354786947742807	0.04518840714120102	0.13692251333178762	0.14418656940593497
1426	-0.23612864183849044	-0.06779710694391787	0.24566884866920988	-0.0850937828316092	0.07392153033303069	0.11271798668965945	0.017432307850950294	0.09644990403898156	0.0980125978950617
1427	-0.023757078096176967	-0.11437471527046503	0.11681598457774432	0.052077810115594904	0.07206572363650558	0.08891325452197303	-0.07141425076849989	0.07657229215062682	0.1047058314423181
1428	-0.3774551242723333	-0.02821184114176178	0.3785079640113938	0.07627873548809799	-0.026082647224980025	0.08061482477761753	0.13351742708376266	0.024288769775074454	0.135708686797325
1429	-0.4203664541623575	-0.012591837364740751	0.42055500253029154	-0.15516899233446538	-0.016469772217981793	0.15604060234120343	-0.03634577954878526	0.017355132753095356	0.040276746689454204
1430	-0.052373026705345944	0.16132413156187717	0.16961252710360972	0.020656242915012252	0.026583736780541437	0.03366564172240157	0.2080471845584624	-0.010944215983595802	0.20833484314007225
1431	-0.1971775531490969	-0.04032926958987361	0.2012596269784818	0.03242672984239797	-0.011405723514904036	0.03437416671237716	0.09251552510960633	0.040229709132305544	0.10088385343143919
1432	-0.28749127827767446	0.06211751605348168	0.2941255189309248	-0.14505914919907295	-0.13754793718068556	0.19990395641162464	0.34968934972552	-0.07533570575447136	0.35771232837712114
1433	-0.29249561013084246	-0.10704223419951955	0.31146704777269557	0.17773372328105677	-0.04026741071279773	0.18223814298016866	0.1597149721883948	0.18596443734983378	0.24513597104460208
1434	-0.27574228081835	-0.13844608860505256	0.3085467952854864	0.27700961496415416	-0.11006643686015426	0.2980754054021889	0.10324625144611384	-0.1307724705295234	0.1666170083937088
1435	-0.3492658195372324	0.0812617437533072	0.35859459518353415	-0.2502811128314105	-0.15581351860642415	0.29481941594922767	0.22451407343617025	-0.04331942950979484	0.22865507242122607
1436	-0.2869195717364821	0.05273953159653891	0.29172641093748886	0.018255235253267558	-0.01787867966510186	0.025551923620727057	0.13441661244733044	-0.14505739389177644	0.1977611519598574
1437	-0.31542239965554575	-0.07361379336545705	0.3238985655697089	-0.12988306774871797	-0.08129199702631425	0.15322532450069848	0.12108885549660282	-0.25392505882496486	0.28131911848422075
1438	-0.1902872675786742	0.1206130808785925	0.2252926085817816	0.07113657748216387	0.048951701995227616	0.08635208036929669	0.2709223089608828	-0.05462281526463424	0.276373930464019
1439	-0.30564131576820497	-0.06782065788410248	0.3130754789828677	0.10089453436878165	-0.04675155391715334	0.11119988695660511	0.06944882586092417	0.03449796457431479	0.07754514151919285
1440	-0.2910302611133974	-0.11321981438682086	0.3122776637121497	0.0461408543224751	0.12218439623576952	0.13060629816784255	0.023484549475044185	-0.02643460413575734	0.03535975621889943
1441	-0.2965761312326535	-0.020007387360019883	0.2972502265195133	0.13485907001758154	-0.061149003803550005	0.1480748777888185	0.1674689032685866	0.06853270873109331	0.18094906943116365
1442	-0.20395287638378432	-0.22047310790940108	0.30034175050506984	0.11120130428610464	0.042058956231046545	0.11888938503573783	-0.06707822914423357	-0.045716824505174926	0.08117583918853731
1443	-0.25058466901480775	0.012068106161755911	0.2508750994650369	-0.0618839283417967	0.034546413803548615	0.07087365726205079	-0.09851965815683035	-0.06425169772166685	0.11761974198005691
1444	-0.10904686849556228	-0.0032694501555504004	0.10909586991728001	0.2489729461909721	0.15204441788597398	0.29172766914589604	0.041606087274955975	0.30672569106260134	0.30953467666185897
1445	-0.20701988637805951	0.09526964480028162	0.22788931211523833	0.11061463727093948	-0.04242743826159882	0.11847229843310753	-0.06417028776762615	0.04677338441662951	0.07940765279219472
1446	-0.31373078207282756	0.006537745900106264	0.313798893786263	-0.02994802200074654	0.07212413982361426	0.0780946577369634	0.3043695076565199	-0.22440580334311327	0.3781517708078865
1447	-0.35064223462778	0.01831077762698664	0.35112000980016517	-0.01902202688244662	-0.15415836580987963	0.15532752253187193	0.0037001553173003363	-0.07227339309829861	0.07236804888425101
1448	-0.3186550387895503	-0.16175974361147277	0.3573615093980034	-0.16183737309967416	0.15193705324951604	0.22198243958013752	0.06685329462777491	0.13569049851695197	0.15126557569509008
1449	-0.16565225379364196	-0.1916739391294862	0.2533368668953004	-0.011473928306026884	-0.13222248010815596	0.13271938545941037	-0.09419199004181258	0.24872675408313666	0.26596452617740224
1450	-0.21522434780835395	-0.25785850360020324	0.33587576240102135	0.1325593605414292	0.01200406420750134	0.13310177168111037	-0.16768653316490298	0.0841321004783698	0.1876085918495382
1451	-0.14791754455727607	0.15395332688392854	0.21349760384248698	-0.06691455117587315	0.18097079583706951	0.19294555217721615	0.08602104183264758	0.06808005750020658	0.10970193192102654
1452	-0.3313561449673302	-0.06760782930363816	0.33818295845704616	0.06360355975111266	0.05980653179617412	0.08730540681137763	-0.01830754655069624	0.025920490625158867	0.03173386353652606
1453	-0.2707309998374352	0.15674930909948648	0.3128348129223212	0.03311446192444414	-0.14715853740779272	0.15083833306075148	0.05114058325019209	-0.06443918691828693	0.08226644556476079
1454	-0.08197310382771358	-0.1971110587125678	0.2134768353192881	0.09419732214930264	-0.11830150549942964	0.15122295362652816	-0.0026318179317462217	0.1467036031575293	0.14672720826427424
1455	-0.32685990952650945	0.11877250504397152	0.34777048237321434	0.1814303999624228	-0.05317054442591679	0.18906109283793188	0.2031160496249296	-0.14021673377357846	0.2468134154485275
1456	-0.15995506063735918	0.01777533054713845	0.1609396899449023	0.021044765419618527	-0.006323547694214733	0.021974289681529643	-0.14033326134670815	0.12752849348153764	0.18962315494125204
1457	-0.21233327357102055	0.008433532494715203	0.21250069067117236	-0.19590321418892548	0.07891428097666672	0.21120022033988578	0.16648291716771593	-0.12216064228619933	0.20649402953221022
1458	-0.2643264646022036	0.028341140893550044	0.2658414944214843	-0.047607701838586106	0.1798399960123617	0.18603472106055363	0.21929942455617277	0.05425242186900923	0.225910519651745
1459	-0.21733335876139892	0.137669930994587	0.25726795123093993	-0.07831403776009443	0.0052867936505984646	0.07849228431759075	0.15016524877829257	0.05040506464031427	0.1583990924280842
1460	-0.418286422118674	0.06463489575016815	0.42325075390065947	-0.06331256804398834	0.1943583918626268	0.2044105324090494	0.057443101192098715	0.1273229096639668	0.1396811841296613
1461	-0.12918720753778323	-0.00797457133365275	0.1294331038775081	0.007680876149726949	-0.02408023915480518	0.02527555689159107	0.018145209580838324	0.23561489520958082	0.2363125630925159
1462	-0.2755971481598042	-0.06374786391404479	0.2828737849773652	0.0017815283228118071	0.04566090115452426	0.045695642433477346	0.036558959615687815	-0.00040751924939428356	0.036561230834315735
1463	-0.2845454571698282	0.02562027465120106	0.2856965447274249	-0.10602919097728518	-0.047808674222290966	0.11630932322987166	0.24436893933699166	0.07908420227446011	0.2568472105397955
1464	-0.0980178847451555	0.06315622051572675	0.11660280408183027	0.05100680787774113	0.015730880409365353	0.05337747697606688	-0.06509026781037638	0.11801393811179059	0.13477400547687252
1465	-0.28206184146899677	0.053599957526857804	0.2871094527523648	-0.0970920795498433	0.27647126136920164	0.29302428273846265	0.13160095911307562	-0.038980184135296796	0.1372525671698094
1466	-0.1420299303698605	0.05595910222128088	0.15265622241585564	0.061208261502669586	0.023522101528110195	0.06557240682236627	0.09454430539754773	-0.028752759059926296	0.09881976946270896
1467	-0.16275234122924373	-0.01902098056189502	0.16386006919666601	-0.08864321571252701	0.14430841023809807	0.16935919507751804	0.17390141259246075	0.029451318521257736	0.1763776671358759
1468	-0.09194706155584671	-0.07375234846751662	0.11787141737176432	0.127919842415221	-0.19667491417770316	0.2346156600705543	0.18259294240315457	0.06931019842735951	0.19530511058720834
1469	-0.25672427561292527	-0.14026839386624282	0.29254499825974917	0.12324947952480092	0.0063140527351376475	0.12341110754335048	0.13109137559806547	0.27489713532898563	0.30455440198472866
1470	-0.23083551121665186	-0.20210429960599108	0.30680805262880767	0.04578494255993735	0.04348089339340525	0.06314150026334055	0.06156037900678718	0.08152352522998242	0.1021555942148195
1471	-0.09697929917187569	0.07090066307696283	0.1201327952418538	0.11200423178548538	-0.02047356863836276	0.11386006741016134	0.065915624127949	-0.019564453604365383	0.06875781663937867
1472	-0.2859296216155839	-0.04575754928677911	0.28956778452369836	0.1405259329275314	-0.11860295782913946	0.18388637641482222	0.11414704261003418	-0.1805369559063503	0.2135957391535431
1473	-0.2868009621166566	0.03647049529372783	0.28911051329553844	-0.08263694679705284	-0.10873470889530758	0.13657269820314097	0.07636686323288391	0.15297139934904086	0.17097411154567738
1474	-0.29630236861833975	0.04683618576127407	0.29998120265360473	0.01343080167877458	0.13527446260039624	0.1359395699035442	0.367508722555275	-0.03413314185477186	0.36909041240201307
1475	-0.3433088521794108	-0.06814121508862472	0.35000599020373746	0.035040112548560674	-0.1796209867736515	0.18300685336062167	0.3216270833312625	-0.08217293674784126	0.331958389359178
1476	-0.32610871142178843	0.01660665061988921	0.3265312734027023	0.012657332119527576	0.03830339596521362	0.04034052799421405	0.0830279420679973	-0.25917841676117986	0.2721526977247857
1477	-0.10684391642198608	0.03970868206848271	0.11398421780230887	-0.08844218029069052	0.1073166426472724	0.13906430542613504	0.09496494260850548	-0.05444841915769727	0.10946675601939171
1478	-0.19020288496813834	-0.15947988568645163	0.24821557442829117	-0.03606859873965095	-0.11776056684055122	0.12316044380258576	-0.14259769590721025	-0.018100734849256186	0.14374191970378122
1479	-0.15603393613162436	0.004249907932736904	0.1560918029307259	0.007015027992019692	0.14981857514923336	0.1499827192628381	-0.09176176161568994	-0.17049352089656783	0.1936188564229298
1480	-0.21434771033013844	0.21708166932907347	0.3050727652257247	0.07089907888369024	-0.06773544456066284	0.0980549327488748	0.3226361322856694	-0.14538293605984082	0.3538788944732869
1481	-0.08806296932174879	-0.13568001433617166	0.16175337046264912	0.16787920250739063	-0.1016627175820478	0.19626190353882916	-0.05609726303712346	0.07061010127249717	0.09018142448402844
1482	-0.24766889365910136	0.05426907214008345	0.2535448936130816	0.0900556199411191	0.011880920048439719	0.09083595622977007	-0.25589439628161464	-0.041943468654770985	0.2593090754507559
1483	-0.28574521044983253	0.020825305514898716	0.2865030866235265	0.1654219836920378	-0.013796152311438804	0.16599628461869034	-0.0006555331862671611	0.06863642083056691	0.06863955119454801
1484	-0.16062547734058064	-0.07555718664140687	0.17750896434843444	-0.14275516554407258	-0.051573185579100664	0.15178547611774956	0.09735672762362022	-0.09313328155522606	0.1347298799332382
1485	-0.12076971219239468	0.010837637791333229	0.12125501134357285	0.0018041022892264329	0.017725823971092847	0.017817396569761865	-0.12999701885640466	-0.1065760625807393	0.1681002142377162
1486	-0.22017091061320326	0.09982544911814492	0.24174439015597962	0.03138955239868973	0.17539884195353156	0.17818545888604387	-0.0036723009964923737	-0.06024472891151098	0.060356550234670354
1487	-0.23344697730695502	0.10930803055547582	0.25777070577874206	-0.19273179298967544	0.11106040736003757	0.22244090925904927	-0.035698394575405024	-0.05367635991174387	0.06446337711163115
1488	-0.321582726913531	-0.13598796239110336	0.34915351375065207	0.10383041048371554	0.15147792124365644	0.18364725635172513	0.14495646827440764	0.2252425392446519	0.2678555192262573
1489	-0.19252052015124962	-0.1869029292205535	0.2683222980494371	0.22348717900620882	-0.12821987957457184	0.2576564703209895	-0.08677983816781619	0.015652617856671127	0.08818018347791835
1490	-0.3395790764835574	0.07318883333850883	0.3473766752545106	0.13868484012205648	0.0904259129675166	0.1655606553976193	0.3195206209749648	-0.09420957905062481	0.3331199063597416
1491	-0.28240538685129196	-0.12457677869798287	0.308661912638074	-0.16440154258269113	-0.06318372165561406	0.1761250972627766	-0.04736910510253605	-0.2345217040808772	0.2392577309162938
1492	-0.16269139360496085	0.11325174490869105	0.19822827063259046	-0.025721013455421857	-0.12755855796040214	0.130125924558142	-0.12362630730943791	-0.11200875914086852	0.1668215393264451
1493	-0.18640696625386516	0.15738855556071613	0.24396457630045032	0.11122199128920508	0.06502094468107278	0.12883343740487224	0.0968923211718019	-0.24635881682753608	0.26472776305239143
1494	-0.0632396290905205	0.006645762665211612	0.06358786715175252	0.04963428950686063	0.14402008615013956	0.15233301647884637	0.1060400657567764	-0.11893288603433116	0.15934091416254856
1495	-0.1271283862365394	0.18325776512483496	0.22303595016421887	0.0071897620694926665	0.18528186183734613	0.1854213067706334	-0.07095356236394815	0.16927309342557068	0.18354233345470103
1496	-0.16126406716493302	0.022127609642681192	0.16277509166661497	0.07252747336002696	-0.025685316857524915	0.0769413406047807	0.14091302589857632	-0.05882564746440808	0.15269884632013322
1497	-0.07574189801370658	-0.01838363430041906	0.07794095922434027	-0.05916178143239336	-0.0463263359435327	0.0751415050701497	0.26555342529413695	0.0774700982384141	0.276622916271444
1498	-0.18542319343842836	-0.02718200361045065	0.1874049678775442	-0.15526029449935932	-0.03934787384739783	0.16016870550871828	0.31070828163848985	0.02978071421097475	0.3121322271372484
1499	-0.23311477239954972	0.06885488087374755	0.24307096027915767	-0.02315342280102808	-0.07943339227308777	0.08273901616174444	0.06605214774788834	0.10560808965530696	0.12456305560940702
1500	-0.10565468187667014	-0.05346121768140116	0.11841036102655263	0.21048225179144972	-0.034612624985757706	0.21330919372498677	-0.01386338197903741	0.0036212268587224334	0.01432852552983146
1501	-0.07685731169971935	0.26515471795128154	0.2760689602500279	-0.10610628178086902	0.03545499564058289	0.11187314132192287	-0.24422403025375838	-0.03645193645621864	0.2469293838829168
1502	-0.1533867900654351	0.06974136871407396	0.1684973764682711	-0.05654849420314681	-0.04430199035619394	0.07183591404140152	0.035717851924535415	-0.18277246219700832	0.18622979859211541
1503	-0.1215999194707925	-0.08439447341107846	0.14801678133791604	-0.16774321276270063	0.12169430138989565	0.20723727564974262	0.1265097448335005	0.06309110464753598	0.14136903134521275
1504	-0.38916752048807013	0.16832835129151721	0.424011548016505	0.060796675861587345	0.030691609343901676	0.06810441013574371	0.07581746853669148	-0.2676372008146389	0.27816894110451573
1505	-0.23892588721180547	-0.12498608823167963	0.2696425445500127	0.24194546949832482	0.16698437425053356	0.2939751544852168	0.1281229774118025	0.35769584052944486	0.3799497488786265
1506	-0.2912846638800794	-0.006001303618617765	0.29134647939670333	0.126204638308099	-0.22214799627493395	0.25549431105104115	0.28902699416708955	-0.23761716480023581	0.37416376142668495
1507	0.021292551949568063	-0.02342258302052839	0.03165422821486254	-0.06709719563552832	-0.10155259379785606	0.12171673249485755	0.11116094064886373	-0.022155671292892195	0.1133473797508301
1508	-0.24308736945480552	-0.04193262314457592	0.24667755080720688	0.033598821336911326	-0.03555892768866323	0.048921550809405745	0.31786747918900876	-0.02455434213522619	0.31881444453422847
1509	-0.1587396782723016	-0.07033448060229158	0.1736238019961202	-0.1660570271923197	-0.14153725649771673	0.21819195965216331	0.22050179595297054	0.0831305356624947	0.23565170904964547
1510	-0.028251618716022237	-0.05291200904037628	0.05998195279218874	0.019946424367682066	-0.03210424901429252	0.03779606659200614	0.041073613053213116	-0.11606739356089527	0.12312059753455078
1511	-0.028837057681538776	-0.1721757541623565	0.17457395629676442	0.06601364005634432	-0.008905264491327239	0.06661159365417615	-0.06746950351635927	0.3655570169531982	0.37173117510973547
1512	-0.3342642777593247	0.04206447705203102	0.3369006197910948	-0.129981661721718	-0.04644576796330155	0.1380305826461657	0.03705671885505715	-0.07435941622831055	0.08308142508477982
1513	-0.24704256882538897	0.12964331971556198	0.27899358623222587	-0.15440499469010183	-0.056473288317823535	0.16440843858719173	0.027767495385493748	-0.23068727758728635	0.2323524345485046
1514	-0.2733683650737547	0.09567556349651572	0.28962747879556155	-0.042482018781507064	-0.06517503229057228	0.0777978582856203	0.08041959545352577	-0.10361726987213041	0.13116344745645658
1515	-0.25266631552199675	0.20873205922789684	0.32773364116150705	0.10993100340243525	-0.1423191188258106	0.17983202465751597	-0.014286960877334986	-0.08962853030034097	0.09076007214028445
1516	-0.09664808627092233	-0.09441626805386506	0.13511211734352677	0.14400670879058028	0.028757163861970775	0.14684994603362725	0.01914893475958925	0.15403630171109037	0.15522198280932073
1517	-0.2356928359286396	-0.05284366050865437	0.2415441271570032	-0.07320389791607455	0.0552677520236781	0.09172423389627105	-0.020407495459684646	-0.08761227144587333	0.08995763435552559
1518	-0.18190121269511564	0.008545798623081208	0.1821018447299751	-0.12078933495074591	-0.04765320605612869	0.12984949551411953	0.01605410492096233	-0.06783480509110956	0.06970864413085431
1519	-0.25801800903322714	0.04970136556161498	0.2627613341497561	0.04487008260775686	-0.07853832030417729	0.09045215348143167	0.12919591613679487	-0.19283408504373833	0.2321132678264675
1520	-0.15850180499453384	-0.08035429416952086	0.1777065974521124	-0.027825387631931358	-0.016313759391315293	0.03225509172743067	0.02362542072439276	0.060292823237983226	0.06475635133646164
1521	-0.11779061740252723	-0.040688237236245754	0.12462007140690284	-0.10212923417599595	0.04360695064434099	0.11104929814219183	0.08507843151742636	-0.15558441270568416	0.1773269550475563
1522	-0.27118257095438425	0.10321556596526026	0.29016105846057055	0.05196287120892084	-0.23037772412961843	0.23616527212826505	-0.012409849688347432	-0.12356410885578989	0.1241857212670316
1523	-0.34606007594422283	-0.11728778796576159	0.36539567781847493	-0.1194141733673818	0.12274465969327206	0.17124834680729703	0.22649149655004927	-0.015063615162640532	0.2269918732273231
1524	-0.2925316369760814	0.08953787842676732	0.3059277534076836	0.10432506177767864	0.08051621607120621	0.13178231886463992	0.24139523956940517	-0.22155564776941267	0.3276561715354902
1525	-0.25101256620625195	-0.027719479651595946	0.25253846824910314	-0.11098965028973433	-0.09936479568511322	0.14897001407324167	0.18963839588992812	0.08301904391632267	0.20701420929125955
1526	-0.2892589944053507	-0.13429216568815389	0.3189124513241985	-0.1384937541138943	0.12098791328814981	0.18389832813372903	0.16238670415820336	-0.03234303631651274	0.16557630774218612
1527	-0.13566291873838582	0.11097273492039576	0.1752694366292375	0.05684976422565733	0.06997407188443928	0.0901568989517802	-0.0005719835004759478	-0.2771039296943357	0.2771045200229837
1528	-0.25903402042086227	-0.10371532112569123	0.2790259693498097	-0.03612850927373702	-0.0007088576390165932	0.03613546265782263	-0.23617673586025686	0.13329805395903607	0.2711970164859334
1529	-0.29584331664978014	0.024371250367806394	0.29684545785784294	-0.02654274146371724	0.1855397674608161	0.18742871293860888	0.10925826865430616	0.13241798632068014	0.17167379640050012
1530	-0.06846414346034839	-0.05293823614886234	0.08654360627054943	-0.029510660109996537	-0.07619444054581577	0.08170968015001401	0.15133968017684124	-0.11270832888484883	0.18869781714700318
1531	-0.4026374727938097	0.09036039190645875	0.4126523172396765	-0.18098428400503486	-0.0712825627293958	0.19451610423326232	-0.0283582207635603	-0.20852150270015818	0.210440979310606
1532	-0.329634448033994	0.056664905847085195	0.3344694020165895	0.029698425682231896	0.05741907064325902	0.06464476901914509	0.08016767510987631	-0.14702907811772928	0.1674646408788196
1533	-0.19300381258949148	0.006308036041201519	0.19310686935678037	0.03684993754634703	0.0036175848133759513	0.03702708221088511	0.10075095450269685	0.15692191214974122	0.18648120909607913
1534	-0.2933068548724504	0.10714774173257428	0.3122651912614647	0.040706181124285756	0.14633129861423924	0.15188759704417215	0.10284195407689305	-0.042483620736763046	0.11127140490377078
1535	-0.1646635316447515	0.10756961183215916	0.1966857901411372	-0.06473629374834813	0.02241177935166069	0.06850602588079345	0.11781726488586179	-0.10545011701791893	0.15811589130848966
1536	-0.3225767750411222	0.0019358656294277627	0.322582583800902	0.17673930525016082	0.11653954635169887	0.21170320707105336	0.0177894936601621	0.08065832650871198	0.082596802116492
1537	-0.17437200968611216	0.0017594398606157527	0.17438088596688775	0.0012088010057601528	-0.13582174351907259	0.13582712252135898	-0.04126746145344518	-0.10082392694725781	0.10894249684984074
1538	-0.12164495982927442	-0.037148772909866935	0.1271909099762033	-0.03452459789076769	-0.009025479683418764	0.03568483071327375	0.04701106072035554	-0.21501358732697745	0.22009289530847814
1539	-0.03828448203036374	0.18438518259274456	0.18831780883414342	-0.015552460522126091	-0.1682209962245854	0.1689383988295268	-0.025825975332890792	-0.0339788747336419	0.04267956103405484
1540	-0.22678333266596645	-0.031267945752312426	0.22892873215621484	0.0605414459736813	-0.2505123531748625	0.2577240884624315	0.2881082196048057	-0.1379722505198818	0.31944121230262695
1541	-0.22229783728115343	0.06501640370751802	0.2316105809563482	-0.002803268837453586	-0.04105868348283271	0.04115426837544896	-0.040744233392584026	-0.018638482975762337	0.04480497296491921
1542	-0.24322388496044148	0.1367418636288888	0.27902723072121777	0.0011865578270287551	-0.20110642985155883	0.20110993025486543	0.0355072010391901	0.032971742053631896	0.0484551039591156
1543	-0.17064450118111396	-0.09128770062014993	0.19352775012350382	0.12440504689521834	-0.11367703048026416	0.16852027460164068	0.18564437737623954	0.0382980245365108	0.18955361651736122
1544	-0.17425872579293764	0.17546149222975874	0.2472910001809041	-0.09806205122587809	0.050588935180113995	0.11034222334756769	0.06490239286453817	-0.3529228791053184	0.3588410221749041
1545	-0.249599538013904	0.007801088332629989	0.2497214174954319	-0.392130372461057	-0.14360434757961757	0.4175984167237885	-0.004958555353621282	0.08632094659912609	0.08646324706465808
1546	-0.3100494872406392	0.15070142414227794	0.3447341059087337	-0.08688026903007436	0.1396454751669809	0.16446592316145608	0.18214003750311192	-0.08729469787002728	0.2019786066341046
1547	-0.2755378214152657	-0.07550007088527466	0.2856945077070127	-0.06738400781982985	-0.06452624558749699	0.09329652126141073	0.2121282165621803	0.06943566875639377	0.22320325346530887
1548	-0.35807372612162813	0.05105390275137926	0.3616950294443843	0.265923451467605	-0.08866446842835189	0.28031530461629434	-0.059561207935258015	-0.01982379059419561	0.06277356262177225
1549	-0.44052690841852626	-0.0027835461363393856	0.4405357024917251	-0.044087821203232215	0.10958586988802327	0.11812196602479548	0.021241058291230182	-0.21159054175499845	0.21265403809357858
1550	-0.2925307057237316	-0.03416559850765565	0.2945191027974429	0.07479495387082241	-0.256680247107128	0.26735563278059943	0.16041427973214759	0.20657645742691222	0.2615465042875484
1551	-0.2573985549585532	0.1485604309193744	0.2971939059430754	0.07885183402401313	0.02664576272374912	0.08323225576710543	0.17824290077327962	-0.0521397473148724	0.1857123714945559
1552	-0.22662309569850714	0.3074960711677033	0.3819841113024833	0.021492415549750576	0.11612072052277372	0.11809295347687467	0.0022594788957837433	-0.03017083109747428	0.030255318441437914
1553	-0.05790837110086255	-0.17377576720139282	0.18317040347716626	0.07964045728248538	0.15774344703939375	0.1767076611809273	-0.002491378960232455	-0.18353501397457622	0.18355192269156806
1554	-0.20804511947107768	0.12340771563557927	0.24189302597248846	0.008523804943363704	-0.007404764836247231	0.011290960676250492	0.16068026304602956	-0.08950278761127875	0.1839263328692521
1555	-0.1935384084475734	0.07572441859199856	0.20782517440270792	0.08736120676367165	0.06572309159537335	0.10932294002659655	-0.19625529816275922	-0.031674337826616265	0.1987948835702472
1556	-0.2077386779726344	-0.14805195606089805	0.25509751080572307	0.16505123932571483	0.10341612570756585	0.19477373195407396	0.07657176877402831	0.0908005552898094	0.11877700372597799
1557	-0.23540173823698476	-0.0034763330059846853	0.2354274054908697	0.0010660190256918788	-0.1589233372852884	0.15892691254301985	0.19554987305041713	-0.1262772941603192	0.2327782375362569
1558	-0.13833178087433237	0.0711452756634018	0.15555491586280948	-0.04358256853730743	0.05214839796358223	0.0679624579490563	0.22916236600501144	-0.09746307549945388	0.24902698865550107
1559	-0.16247347150550576	0.004213099997186964	0.1625280872792044	-0.013282887329291332	0.11477651229117833	0.11554255869388413	0.0074483376299999396	0.1534342984642648	0.15361497869241644
1560	-0.1717193250918604	-0.09510694683972319	0.19629788064871703	0.0686687917988633	-0.05675283461915957	0.08908584177311966	0.07045609912572362	0.24750367724943248	0.2573366125447466
1561	-0.28442023623688606	-0.07089207032685854	0.29312208449087274	-0.09777433258717734	-0.021427450360107576	0.1000947338365153	0.09971413353668603	0.09235776448298362	0.13591491856034907
1562	-0.15364881918725587	0.002015150169955862	0.15366203326731534	0.04178944067346647	-0.03460362222420062	0.0542565021249653	0.0922569617281052	-0.06411448696877202	0.11234773885828725
1563	-0.33812553077385943	-0.040179634500407554	0.34050444577081584	-0.07900261090712593	-0.04796780080365221	0.09242468525281322	0.17021086764717325	0.08810154024018095	0.19166017024383486
1564	-0.280397008472171	-0.13276127559616185	0.3102386801449213	0.01920804161236088	-0.05984779013386558	0.06285464856706625	0.2319785391081803	0.1078805594527224	0.2558363885662044
1565	-0.3574907223545869	0.01658869738621603	0.3578753993369421	0.04084421825556801	0.1000467500086574	0.10806295550373987	0.17184528700138485	-0.10373328151544786	0.20072716895963905
1566	-0.30781561835027293	-0.07074582677997913	0.31584082526985596	-0.05942585282973902	0.2865857062744304	0.29268207841505417	0.25133704504066073	0.06210437583643768	0.2588962412006104
1567	-0.3085150510990723	0.09220795890160083	0.3219997584462797	-0.09888471579183543	0.1387323652890772	0.17036682833208472	-0.16889633406429777	-0.022087908185807727	0.17033451602180794
1568	-0.1631489121702105	0.017452614448682603	0.16407974065501632	-0.11481330222958781	-0.022187952007676016	0.11693758841004721	0.008368541554138485	0.0672228178937949	0.0677417133923084
1569	-0.11711851549962071	0.05062216883539806	0.1275905586257637	-0.0480874385202589	-0.13414973199504915	0.14250807814921648	0.15532880505724833	-0.18889228172901204	0.24455537568678615
1570	-0.2473097154075487	0.1407193763301699	0.28454180397564555	-0.0897156760693412	0.05903326185388031	0.10739566349572853	0.11370523404011323	-0.0923811641973099	0.14650310490418714
1571	-0.2665069377626981	-0.005499624943029321	0.2665636767269026	0.007119767372635976	-0.07061332195246788	0.07097134861761704	0.11162597830707562	-0.09165803870023272	0.14443529724892415
1572	-0.30948148806687714	0.012794452462678168	0.309745846574104	-0.11395299480022031	-0.08550924615827746	0.14246794798303203	0.13892210101210378	0.013937786729035598	0.1396195260288519
1573	-0.16156487276250958	-0.009207690747263542	0.16182703630624629	0.01481900532522528	-0.09818073497081999	0.0992927975144192	0.08656313185018454	0.2495489600897094	0.26413606205432794
1574	-0.24393911049214634	-0.11210480367498805	0.268465596743246	0.05168217742321246	-0.08264792797197966	0.09747680473459289	-0.007812469847330224	0.2066111252327916	0.20675877673045887
1575	-0.22428599821265016	0.04328870981416287	0.22842530812416498	-0.11256533943768307	-0.037674999688976744	0.11870282744857093	0.06140497559976794	0.20649876576914764	0.2154351672605691
1576	-0.10773583551796122	-0.13757348609875797	0.17473830241855492	0.03705750722900894	0.12449131845677912	0.12988975022354626	-0.001729802564475475	0.19405805658103972	0.19406576601998118
1577	-0.187679934595165	0.051816315083990074	0.19470153661059983	-0.13110357401621273	0.051296264331878394	0.14078158208455577	0.014841978397620012	0.0509574570618964	0.053074916419815814
1578	-0.2334788928259964	0.023855011431579438	0.2346943863104823	0.02436407253024348	-0.0958824855659188	0.09892956620018908	0.19798987479554594	0.1772358250048021	0.26573017929224524
1579	-0.15858129519236774	-0.12685281321697908	0.20307551158608628	-0.040156835649112176	0.10779742585434858	0.11503415349440176	0.22570668529932872	0.014743383325431089	0.22618769891550425
1580	-0.36233122499031883	-0.07003212713164952	0.36903714641424457	-0.060636926241505754	-0.09198465842599307	0.11017265636156925	0.10908508545521924	-0.02185631992371185	0.11125311047058471
1581	-0.18250940363953755	0.08702401651438428	0.2021951084154992	0.026769968387294528	0.004307054985977867	0.027114238512430795	0.211244555509506	-0.16228854598730297	0.2663866257736708
1582	-0.14365409652589023	0.005626426988876453	0.14376423800560048	-0.1365298545853625	-0.29432066957038666	0.3244457700902586	0.24131447487488228	0.06424141412276003	0.24971911234951988
1583	-0.27150673195806035	-0.055659615066346056	0.2771532035677738	0.06890765806056554	-0.0395357138597831	0.0794439299745076	0.0481439994154026	0.13997136626565335	0.14801968806204116
1584	-0.14581931450650115	0.059279151924287475	0.15740803771093984	0.05006772019461427	0.06274527732929906	0.0802729495696828	0.26010004380660695	-0.048248222462680145	0.2645371878564659
1585	-0.25278954057908115	-0.029244900489800982	0.25447557059733905	0.01033714083034509	0.017620077288908617	0.02042849980330178	0.04688410041394176	0.038353975656379866	0.060573478687250194
1586	-0.27120387452009825	0.027670531035105427	0.2726118116341952	0.08168077775153353	0.011032442373069046	0.08242247411240762	0.2194369382559057	0.007123577426218582	0.21955253409258002
1587	-0.2468662394199148	-0.03851046552374791	0.24985194840182148	0.1465656826168372	-0.19128233389591154	0.24097807074837005	0.12838997102452523	0.34249069197919807	0.36576475876178716
1588	-0.2119412897864625	-0.07382450518734891	0.2244307641178147	-0.06946718459529974	0.1302661369730053	0.14763114907588853	0.08532882225298437	-0.09399606429328192	0.12694986415789578
1589	-0.25598674735431615	-0.022470786370425818	0.2569711093900398	-0.026887294711166902	0.007429972787988007	0.027895001568657166	0.18121022621253027	-0.19816601152350938	0.26852730625977694
1590	-0.32648449868568036	-0.12589018313908482	0.3499149412254817	-0.20857139898568697	-0.025880155898651537	0.2101709088912762	0.15914219351992887	-0.0025110275620128055	0.15916200243070477
1591	-0.29509018706705187	-0.02526303166865595	0.29616961233786154	-0.03963263261665196	0.0032206159974137206	0.03976327370236638	-0.004152216705199735	0.043469101790892264	0.04366696364614665
1592	-0.3751424192933356	0.002799799987049521	0.3751528670198647	-0.032342715904840884	0.03341540138178302	0.04650419681713591	0.12042480081721811	0.08174787747945299	0.1455501567304629
1593	0.020364281026804203	0.05801306760622607	0.06148349335246993	0.06628119755934134	-0.16460333366934887	0.17744704732669808	0.042857181293042605	-0.10544335618176749	0.11382020625205264
1594	-0.2130309950774329	0.04982085011813285	0.21877916255935959	0.030491027263965978	-0.03549384259058218	0.04679226010203976	0.22706449011253704	-0.155906551219297	0.27543626374020125
1595	-0.37834537579415817	-0.09158415350916319	0.38927224478353545	0.06799234251359682	-0.020641677149257014	0.07105657939994314	0.1279170151695474	0.005226566789118604	0.12802374689989093
1596	-0.19391323468332372	-0.09003542604914043	0.21379597874889983	0.08935325515608368	-0.12493926947605102	0.15360281658940206	0.15959770381806992	-0.14209715240936582	0.21368909140817394
1597	-0.1268760628123096	-0.057403381070383695	0.13925761549396434	-0.044155569656297355	0.05494632831917205	0.07048981009642726	0.13123319690889781	0.1041286166917741	0.16752588094104137
1598	-0.20240540465657525	-0.02830613457459417	0.20437510877978024	-0.1040204820259655	-0.3070856645344624	0.32422502377744783	0.07324354821160954	-0.03960325844707832	0.08326485113331106
1599	-0.24092837431525183	-0.03409019190373447	0.24332822017641836	0.01269611836640572	-0.07443046580081882	0.07550553397533617	0.10863428448990618	-0.09951799372106239	0.1473269793381351
1600	-0.12130245829313147	-0.0018714529576210387	0.121316893811742	0.0984812468153033	-0.14464701284504405	0.17498946910968963	0.131689597773879	0.04360808119301676	0.13872207793708535
1601	-0.3328010163976953	-0.005192754572148766	0.33284152567758973	-0.10673751891045684	0.16804030319906832	0.19907395972953104	0.30461182646379076	-0.04112766349279034	0.3073757464830021
1602	-0.32926063742759404	-0.030601132677583163	0.33067959822217124	-0.0032664794321774996	0.0902180128291765	0.09027712737303008	0.2732841645544807	0.1076256119347281	0.29371330739441337
1603	-0.19819959651074215	-0.043739000455758015	0.202968421725868	0.14201469583383097	0.057767118218644095	0.15331410169994908	-0.01746965320589014	0.2727274326924515	0.27328637237548037
1604	-0.12015069088169808	-0.24073939073620138	0.2690569507955273	-0.06321754038433236	0.006261308535178153	0.06352685571329174	0.059823341638738745	-0.19383478876939367	0.20285649494679905
1605	-0.2271126050420168	0.14494597839135653	0.2694243345000572	-0.06533048734291347	-0.09884767241041968	0.11848601148414195	0.06103641977919715	-0.03473679906377339	0.07022883844019732
1606	-0.2781840117113074	-0.2236305053076057	0.35692708957983543	0.08470406107890825	-0.06022827186447237	0.10393374185047036	0.16428919689113106	-0.019386198874934566	0.16542903288707017
1607	-0.1410941893610974	-0.06824444585484579	0.15673185592437866	-0.03349861403590648	-0.05625233150241936	0.06547122987835735	0.15373067910527044	0.2839931820201506	0.32293226709651984
1608	-0.23127824640433395	-0.036509782272667046	0.23414224621255636	-0.15085121627641437	-0.07027789881586527	0.16641836591568415	0.009045782208818623	0.1922956841276164	0.1925083278974637
1609	-0.04438621064405218	0.09630427497065844	0.10604078966587509	-0.06808340905339508	0.0902611020033365	0.11305935221461617	0.09487036727596207	0.04323880391078767	0.10425919983728765
1610	-0.14535958794991788	0.06121667262354991	0.1577240971318866	0.09232790913948731	-0.08058485685595482	0.12254942660234748	0.09696184880570419	-0.12910846826376804	0.1614639176448925
1611	-0.22094496843908867	0.04658002570133114	0.22580163390216323	0.015229983855395288	0.017662440159012412	0.023321968197523454	-0.031191790908913584	-0.08283587669620739	0.0885138988415642
1612	-0.34333130382092125	-0.012778026206928696	0.34356900636861687	-0.10878910952633587	-0.03817702400918394	0.1152933454876339	0.0015226452972712137	-0.014395108731113743	0.01447541377929796
1613	-0.10899662211062909	-0.03670802682247665	0.11501192488053984	0.04821394375323727	-0.042055404453357474	0.06397844493245992	0.031565605222987084	0.09055092444676807	0.09589503298533125
1614	-0.30932055519042134	-0.0554477710499861	0.3142509525486314	0.004865229107351417	-0.0518763553583462	0.05210399888235483	0.04231484209339458	-0.0079909689715248	0.04306276171465075
1615	-0.20194083540976424	-0.10401686700802279	0.22715547457228094	-0.028492129181168523	0.01160887683193341	0.03076633625531963	0.010281191274577328	-0.06716453927093755	0.06794687799672446
1616	-0.1230094378163538	-0.0987306033139684	0.1577309539140482	-0.08648048833018741	0.007121615674082677	0.0867732232410265	-0.04433795691164552	0.017067375612993076	0.047509469934045
1617	-0.13218170916757072	0.09665853748595564	0.1637524873319002	-0.016537990133588722	0.08137443689047653	0.0830379678032936	-0.2905075008415135	0.04155370675303172	0.2934643395543979
1618	-0.21160721870770066	0.07417581795218865	0.22423128010624407	0.044020007634128354	-0.05287518200141974	0.06880076993604055	0.20968127175130322	-0.011451568598141958	0.2099937478750304
1619	-0.13069198504659438	0.16383130014221337	0.2095735905635709	-0.049204138917738595	0.11205048720630267	0.12237793497933325	-0.13480246333282878	-0.27717648839636394	0.3082182827807889
1620	-0.1947782422975552	0.01768107182889515	0.19557909902017565	-0.0708350285093179	0.06499278158644183	0.09613356813443893	0.22132002263357853	0.2646210632861566	0.3449737084956241
1621	-0.2613434413724808	0.05887468886331397	0.2678929326002523	-0.1324431441234695	-0.01802694259210337	0.13366434485130696	0.005997916041184678	0.23208393164506405	0.232161422989841
1622	-0.1613835130271551	0.019354567052624498	0.16253995675765537	0.00595438180126485	-0.04845876202933338	0.04882321456080905	-0.11932657249866929	0.10772885835608716	0.160761742423333
1623	-0.2181389613847444	0.1484834246709922	0.2638786347471906	-0.13833278526800394	-0.014176652416968102	0.139057315355055	-0.1188836930741535	-0.2418956978373473	0.26953081662616385
1624	-0.2252397308890293	0.08306379555582774	0.2400677623153569	0.036898060651460465	-0.015351412450233845	0.0399641432293506	0.08954634562200152	0.021236160217896774	0.09203000877461183
1625	-0.29059169818770836	-0.02357676701051898	0.29154656403100426	-0.025016672430020797	-0.04945107240291056	0.055418791589756496	0.1253922469964841	-0.013146554516817146	0.1260795284829814
1626	-0.19209108898645721	-0.07305948920907797	0.20551563305864207	-0.031563086576279195	0.06980551843348677	0.07660965238133871	-0.09499737513414311	-0.21789428191660745	0.23770237561776938
1627	-0.09045508160914428	-0.16233938544272633	0.18583917201397293	0.0964337570814538	0.012992626175179598	0.09730507612541499	0.005821470284324719	0.17802014624979173	0.1781153053139132
1628	-0.19296063730332555	-0.00925807686094213	0.19318260671103046	-0.03902053807821621	-0.0036010980276661455	0.0391863534781993	-0.03623023473313451	0.03891750499928993	0.05317144068189034
1629	-0.21520102339721192	-0.11627671313413919	0.24460530347579595	0.10866089690567615	0.25048524185597953	0.2730385447221592	0.09319659715974443	-0.1316506768749705	0.1612994310088959
1630	-0.07002536309112918	0.03364328973176136	0.07768798118125941	0.12297922440727414	-0.17065476436991497	0.2103495620103971	0.01764466392987305	-0.10079854760259589	0.10233123357016151
1631	-0.22817248396034445	0.19122707963650049	0.2977087140527434	0.2539079790571045	0.025575036823838725	0.25519275917902473	-0.17878040695657793	-0.14138783929391335	0.22793190871784733
1632	-0.22219944311511375	-0.03255388239552475	0.22457147588170748	-0.08602451555747592	-0.05390069662287611	0.10151602027921379	-0.027129566572590417	-0.2694657625742406	0.2708280092275051
1633	-0.32183687189844284	-0.07289516855970467	0.3299889054388382	-0.26001017959528455	-0.07898200139440266	0.271741513275829	0.03332322091357991	0.07221169602808106	0.0795296554456715
1634	-0.21873831031454855	-0.047034995412216896	0.22373810402497601	-0.02521915702201902	0.025544323249669487	0.035895937530378785	0.024825190205079853	-0.09549013455479034	0.09866435965438765
1635	-0.27475997379278594	0.028683512474988047	0.27625312140592223	0.029783951313073563	0.1272106914297411	0.13065084680112998	0.025518590467680922	0.056415698970036954	0.06191873343128914
1636	-0.12548620602533234	-0.010831750950495109	0.12595282740488878	-0.08323966549870293	0.10463244668441503	0.1337041166587735	0.17404499732784404	-0.15174506742645913	0.2309073982857844
1637	-0.2632474889887626	0.15947880677644222	0.30778682601717455	0.06428752108598614	0.11835518136740923	0.134687914542818	0.18918355624103886	-0.03833995648889834	0.19302945426948945
1638	-0.10871487775376258	-0.017758869315729182	0.11015580821903441	0.08006992376602251	-0.029495234594529362	0.0853297225806048	0.2269223703580325	0.28175088199729414	0.3617697080673854
1639	-0.2410212895868689	0.025204769729457933	0.24233559881130198	0.07712877514114536	-0.1234664722428981	0.14557753165540238	0.026220436784345776	0.07631291081247164	0.08069183144429258
1640	-0.11226684387296143	0.07452795909415286	0.13475259151472976	-0.05703121560859039	0.23189950633588027	0.2388094231654574	0.18265699339273184	0.018348225851558656	0.18357623655356997
1641	-0.14450510863275706	0.01475838109052862	0.14525679410402184	0.12390533767923577	-0.05206149757095873	0.1343984086019488	-0.03286055755205118	0.0411920520788882	0.05269346636065524
1642	-0.31345219922984047	-0.032360036009020314	0.3151181574148476	0.038042551579771315	0.11314363148383441	0.11936799016507436	-0.00640227009770712	-0.1759993486689916	0.1761157568030563
1643	-0.27954391620374536	-0.017898516636411496	0.28011632937818975	-0.030847476953032374	-0.01203803934370748	0.033113157892422654	0.002960843750514683	0.037831908691140864	0.03794759427064885
1644	-0.47473424521003976	-0.051055486181330385	0.4774717439224631	-0.021174569479348607	0.06089885259248401	0.06447505439871189	0.11061591711908206	0.02965537406257162	0.11452214777450989
1645	-0.0910380316319947	0.04277801803058573	0.10058768329200742	0.03491972267590487	-0.08045588645429864	0.08770710744808027	0.09774026709639529	0.07241177866050501	0.12164138070924985
1646	-0.12407732434498775	-0.08658472144431693	0.1513013430350215	-0.1306043500441186	-0.06981207636589026	0.14809193852794134	-0.04452576048280809	0.007479986996971849	0.04514967942352706
1647	-0.08328293924144277	0.032991355559387585	0.08957944803547176	-0.057875299480300235	-0.06003152575267496	0.083386655851692	0.005879064362048244	0.1125364062841864	0.11268986705614918
1648	-0.08472098395915718	-0.03825530458475173	0.09295758953350661	0.06563618642293824	0.036851053073426156	0.07527356163200445	0.17571509427632387	-0.146955160983465	0.22906683237914105
1649	-0.3843007240315188	-0.06479411233669537	0.3897246765149082	-7.085040940470002e-05	0.08110635700988016	0.08110638795554052	0.09536866731346699	0.14777075599369283	0.1758731902027545
1650	-0.08166177394585122	-0.013538041588375672	0.0827763486391608	0.008571470289163807	0.052236946146254674	0.05293551402985267	0.16977746042661257	-0.06787953826577944	0.18284424460202572
1651	-0.3096278996496026	0.06092801022897425	0.3155656170622623	-0.12142789781732333	-0.010993841487847513	0.12192456241050953	0.25368775917498876	-0.11683996769534223	0.2793010154050209
1652	-0.3408579558499203	0.1558149606573116	0.374783201372241	-0.07529640310200086	-0.013486846342055953	0.0764947275591804	0.04331806485889596	-0.11477493150542227	0.12267738033229227
1653	-0.09713567412493251	0.05998935544328059	0.1141668163443535	0.04310117672028874	-0.04054459769518017	0.05917411458515936	0.054037114821588766	0.0108764525685515	0.05512083996745259
1654	-0.19023335808527767	0.13608572635942953	0.23389753193904167	0.17550293205438244	0.21859096659901944	0.2803271122071121	0.21021009853037437	-0.13176306707094898	0.2480923041291146
1655	-0.1298444050865129	0.02671410264161851	0.13256399515787606	-0.019336474869091697	-0.03712713731238034	0.04186076427127627	-0.04603629746331047	-0.09980961412619932	0.10991496602442824
1656	-0.13298868528804303	0.0541629110883548	0.14359530407435747	0.16803500708605998	-0.0873841753198667	0.1893984099794542	0.03799521623650573	-0.06319510068995607	0.0737377597169355
1657	-0.2902157829027579	-0.06562417213454268	0.29754282484073585	-0.1853785223836395	-0.059896781063455216	0.19481483758406345	0.14898570283124835	-0.15815362662455398	0.21727703344490848
1658	-0.3793677438139891	0.06405927204415936	0.3847381906977056	0.05201290705734418	-0.03516141223514495	0.0627826999333871	0.16813868587607098	0.06441439865843311	0.18005508169074155
1659	-0.351626768421069	0.008590134035073521	0.3517316799393887	0.12443102759499204	0.0818985972608522	0.14896462956568227	0.27986791343859635	0.043801355664670305	0.28327479190802807
1660	-0.12976526629600893	-0.025175459578663652	0.1321848255355774	0.04052591763578848	0.012176517242705713	0.042315689435298356	0.044351409967234204	0.04262289725868301	0.061512266555589785
1661	-0.22155082056785333	0.0738987820491073	0.23355041443472244	0.013671782127497126	-0.03307989166819103	0.0357938103492909	0.08019555356864237	-0.2298282266836784	0.2434180367038261
1662	-0.19921019573347593	-0.03525644563645719	0.20230600347761865	-0.09851172800751136	-0.07878745779105086	0.12614287161866308	0.07497983857802387	0.14207419403287208	0.16064573695954928
1663	-0.14937279798771608	-0.08066691360789752	0.16976272773993425	0.03331112248739805	-0.0677724688438713	0.07551647776852376	0.0842729636427198	0.21130560653731864	0.22749064102778224
1664	-0.19723014534943772	-0.05514135300352291	0.20479330810751475	0.09962472400058797	0.0004588137364010985	0.09962578051005694	0.18917448988928537	0.027487144294994964	0.19116100733770264
1665	-0.2488850991636587	-0.15407604093492325	0.29271696051968765	-0.012278061353976103	-0.06288365356468144	0.06407109079963345	0.16995456721078303	-0.009587367902919685	0.17022477063903038
1666	-0.4683694720483047	0.06302356269539927	0.47259065987557203	0.16113925922725528	-0.03595692424270121	0.16510227516695197	0.24727699625271624	-0.05825041543046669	0.2540453183461325
1667	-0.08245613612008326	0.011477208567643296	0.08325107026554604	0.08604090011089814	0.05015540426406975	0.09959217373260722	0.11690403980132259	-0.08178480455295525	0.1426720322194729
1668	-0.26953051888080565	0.16781763844952485	0.3175050556809006	-0.158261008570856	0.043094412243616646	0.16402339833233348	0.21533014662730324	-0.10484268812242686	0.23949751835723138
1669	-0.2682502467917078	0.06973580466917091	0.2771665155762306	0.006947421544717751	0.11043321092169729	0.1106515284150928	-0.01304392743698535	-0.030997341539774067	0.033630034574985826
1670	-0.20315485240651845	0.026397591540261875	0.2048627025484161	-0.0731976048257713	-0.05412004504604231	0.09103223949796813	0.19220507303609777	-0.18571599458457871	0.2672699398461244
1671	-0.10811092833754829	-0.012522598728057782	0.10883376454442095	0.02935033670003782	-0.11825801005217829	0.12184580093670314	-0.03914150483502539	0.0018778280215156818	0.03918652368900188
1672	-0.2653936877478977	0.10269796134883259	0.28457104694897356	0.15009788742112518	0.11543315373405254	0.18935202346231786	-0.12836174770782263	-0.30845833982226656	0.33410071188268303
1673	-0.28397610682139296	0.033462954283427014	0.28594090045813647	0.023179845557147347	0.011859468103255139	0.026037515698417342	0.09711155121591747	0.09250248710390567	0.1341169769267485
1674	-0.23687045723583217	-0.0552520141263855	0.24322910717291732	0.016190144672234792	-0.04471312861313247	0.04755401828323679	0.14290311610326767	0.3291351283072767	0.3588192208868854
1675	-0.13628365989463923	0.0429171959704549	0.14288149517780155	0.013964264167752047	0.19271112313958097	0.193216401103699	0.04046882597483269	0.08407885726214388	0.0933112003689228
1676	-0.15613819504009557	-0.07143444003730427	0.17170327653781725	-0.02043027028397807	0.15049118046563084	0.1518716278368526	-0.06495332431574201	0.2972287573443369	0.3042431076164662
1677	-0.23483441026752253	0.06503189951298181	0.24367262505247003	0.11092253484061583	-0.1038389519768265	0.15194188587454519	-0.028401032890716348	0.17106881581410796	0.17341037573715345
1678	-0.2661398862705608	-0.06595366253584388	0.2741903073888627	0.19039120621585767	0.03605056140080675	0.1937742355981377	-0.11306386655072959	0.028573061762553694	0.11661842812303679
1679	-0.23075465977419343	-0.010286115689082215	0.2309838028595792	-0.052016990293103804	-0.09145727880636971	0.10521502328954217	0.15558774226458127	0.14918735483710152	0.21555605393094626
1680	-0.24297619047619046	0.0013603802672148002	0.24297999870934525	-0.18398727862932981	-0.07827702708329518	0.1999465220163271	0.009004143808275165	0.055364794292787615	0.05609220135458037
1681	-0.19423276921622387	0.046931197194598914	0.19982218572401117	0.0508256366220486	-0.011283220048342306	0.05206300406906849	0.09436095550833817	-0.1008767576509512	0.13813077194678713
1682	-0.3309127545353878	-0.09019567395046182	0.34298470915417767	0.08262960001361078	0.04682405532776427	0.09497443316886306	0.29266398880496647	0.16073849743547897	0.33389979769542993
1683	-0.24393631138031663	0.03858971447638556	0.24696981611768626	-0.09402190849962337	0.01041075598715504	0.09459652804482643	-0.08796238029768855	0.11577410017157795	0.14539952757204458
1684	-0.1728580076970754	0.06708899202905862	0.18542066679978603	-0.15402754164050536	-0.05578339176995958	0.16381779628959242	0.05990543011343096	-0.1509148782847565	0.1623698280000876
1685	-0.2427965071107658	-0.18152248082964564	0.30315104306556034	0.04180137940436341	-0.03035164155331613	0.05165827586252297	0.06150152806160619	0.1514567315674366	0.16346736521704597
1686	-0.08488640173380554	-0.012580497547535856	0.08581357770106418	-0.13984389500445965	0.11233532398398532	0.17937541633291137	-0.15805742847052417	0.008866572668951009	0.15830592789156273
1687	-0.16900666999127292	-0.3465816294726343	0.3855931539711843	-0.040583209383375125	-0.06497944077138401	0.0766115174553844	-0.08215720839895312	-0.22423902405220347	0.23881571723777664
1688	-0.1567973659638607	-0.12697753795257197	0.20176399361060862	0.12558577419210712	-0.04608921584628949	0.13377594139738572	-0.037584461134108973	0.011756835651355897	0.03938038729208159
1689	-0.28830583824398	-0.04054716260043475	0.29114314135921193	-0.04056816084494799	0.138236211248906	0.14406604657168093	0.19809501868937213	-0.08814897431603358	0.21682222695681233
1690	-0.06196443767753783	-0.07365137207973749	0.09625027867970776	-0.2282883682678351	0.11145756647933869	0.2540440280972708	-0.13067396486769342	-0.06713093848836033	0.14690897861114952
1691	-0.19379848568446661	-0.07669695740904467	0.20842331042711423	0.20378087986621235	0.07787638179658239	0.21815448159681422	0.084579702822156	0.015898453991608986	0.08606094915121221
1692	-0.10054474101664423	0.18422719028915924	0.20987830423352993	-0.029647139448324835	-0.05181839099296398	0.059700071378249696	0.2513480410097254	0.05270052262512993	0.25681351756554494
1693	-0.1913498764314577	0.14560135062533172	0.24044651903127004	0.053104369774781626	-0.19749579641788484	0.2045107911380506	0.20144685180618016	-0.1166635874053342	0.2327900915608376
1694	-0.1809971649642959	0.0539221991841214	0.18885861719806327	0.07681951988059205	-0.2836781513882554	0.29389544435009984	0.009918706049457458	0.1068104421832068	0.10726999249122611
1695	-0.23984829556627454	-0.003556161872043123	0.23987465721352721	0.1650632850141363	0.02657230943641429	0.16718844364501556	-0.14640934406534395	-0.011360048209604305	0.1468494015138257
1696	-0.3666086111024719	0.020572540263770873	0.3671853798115986	0.1506931930070411	-0.012963225137154873	0.15124973925469723	0.2765942924739675	0.08174028060665568	0.2884196180963242
1697	-0.15454234012649334	0.09213589248067464	0.17992319910168117	-0.025171695544571594	0.1393500290140888	0.14160524299197397	0.07173990582735314	0.06921674589163042	0.09968737131625066
1698	-0.2624454497680901	-0.09264285877487603	0.2783169297508808	-0.1024459995034437	-0.10819808304750693	0.14900338247642164	0.16494427635222236	0.0638762176135496	0.17688070973956388
1699	-0.22951059759405973	-0.17249489305130725	0.28710555991963016	-0.04228067631486836	-0.035838096285432615	0.055425848978672476	0.1962762609644755	0.12032035714984113	0.23022024012423456
1700	-0.23381157929539692	-0.032129385400977185	0.23600879648617382	0.08793684801587895	0.10601023960183265	0.1377354716091892	0.06102786929499042	0.03239744019219157	0.06909410222076168
1701	-0.061735681891384016	0.04628941973478736	0.0771621979856554	0.05232121134290554	0.022421050021483615	0.056922865708385215	-0.10003459141459167	-0.06775110614470058	0.12081859071895674
1702	-0.16255492724713771	-0.11269925116300723	0.1978009746816856	0.31090871427757477	-0.056026861134875885	0.3159165044475538	-0.06263042228758832	0.2354128449229372	0.24360167764330465
1703	-0.24309665256768562	-0.18202875231522478	0.3036946643572315	0.12370625940620389	0.029122519657825537	0.12708800009243768	-0.06600588442538134	0.3128035303140038	0.31969176616810246
1704	-0.2308105090510955	-0.18986124394321663	0.29886582782260585	0.035914866319737136	0.06458335227944453	0.0738978146795656	0.1638124670824291	0.10289972006858593	0.19344993347588743
1705	-0.3026693992129578	-0.14444653021157144	0.33537078780074936	0.1906213469408738	-0.2117429855676924	0.2849062825679226	0.16424915528194597	0.14724258577844987	0.22058595621108107
1706	-0.23590456941531232	-0.09589619632630722	0.25465083220142354	0.025359297751939628	0.0026226119118302146	0.02549454992173041	0.19636308036317418	0.14314307649617627	0.24299876476744606
1707	-0.1062572241159741	0.1324466849211928	0.16980200830215783	0.1000538503532979	0.030410422430033435	0.10457326026711232	0.1275150593756357	-0.05365027773852358	0.13834176039429533
1708	-0.152624415001853	0.0003452883970258599	0.15262480558131752	0.04956970539953343	0.040797199806446575	0.06419943306169969	-0.17570799526453104	-0.019720605933041924	0.17681120410835618
1709	-0.23453315809196318	-0.04075523244279857	0.23804787589066267	-0.04592666567994329	-0.10076696450132819	0.11073951307139297	-0.08935109112585528	0.005728423698942567	0.08953453145828988
1710	-0.3441136858307579	-0.04976596038913407	0.3476936576779658	-0.013945088542809953	-0.003108942305260971	0.0142874426236556	0.12583913410050512	0.019044243167715073	0.12727203490553599
1711	-0.15594724024459725	0.04563892488580248	0.16248831713276513	0.03721478587140389	-0.17383620941677905	0.1777750488450185	0.12705443473190506	-0.1275350127633091	0.18002224547422283
1712	-0.11124623979943825	-0.042296503860893515	0.11901562968101584	0.11089637306720973	0.17849062133838556	0.2101354502820138	6.968211086141438e-05	0.11726031110491915	0.11726033180926533
1713	-0.11677030268418048	-0.12755758614125262	0.17293421110682006	-0.12352724741594542	0.09054414460382745	0.15315751034865713	0.09037372584013259	0.14462896448028584	0.17054309628028697
1714	-0.2358697092818654	-0.1607586123895315	0.2854432539299525	-0.08387880983513009	0.26059050856366645	0.2737573156882355	0.038598302538537355	-0.12126547314904298	0.12726014276637335
1715	-0.19842831699402863	-0.0756126061321866	0.21234656387891915	-0.013302491311337478	0.06489002997954106	0.06623950683567886	0.0013448531078667642	-0.190554874932563	0.19055962056649478
1716	-0.22658389527965095	0.011960761602538676	0.22689936407626307	-0.02024290133879289	-0.04268271168782396	0.04723969656589686	0.011530746774265787	0.12287919935831403	0.12341902509788562
1717	-0.3650120613536025	0.03631230561497732	0.366813833535053	-0.1580022690234286	0.02617688515829061	0.16015600623499024	0.08912733481949142	0.24085706383302918	0.2568186266809587
1718	-0.26071232993810584	-0.1478124691130469	0.2996989239337559	-0.040816730074111574	0.02412756365131969	0.04741460515169738	0.07517998326129319	-0.01503471068107985	0.07666858814685518
1719	-0.18585318778674262	-0.03778547698149027	0.189655344457289	0.18814043622419507	-0.0548381638396503	0.19596950771978466	0.05300018530212342	0.19130627202711528	0.19851223982155874
1720	-0.2921344602943185	-0.004853809528347135	0.29217478049686324	-0.11064981693385176	-0.01425615722814383	0.11156442088053192	0.15867574449997912	-0.026947502647068872	0.16094769271889683
1721	-0.13958148870906403	0.06364302464050935	0.1534060838937982	0.1269935946685228	-0.009961716853558757	0.1273837073157456	-0.007839155802367062	0.07513086171405192	0.07553872348398388
1722	-0.28520887598300076	-0.06808612395468537	0.2932231628208445	-0.2130599280022431	0.01174939305120925	0.21338364782099123	0.2072896636296452	-0.05957248290716677	0.21568005324418887
1723	-0.2735683951322223	0.08988847649976803	0.28795764449423644	0.011351452103084575	0.0038307926049726167	0.011980418892131282	0.21190917159307562	-0.08088956193766952	0.22682287855446073
1724	-0.35570202598211015	0.07820893973927111	0.36419853039642913	0.14669308900466418	-0.04556773595540217	0.1536075548982913	0.08952412729433154	-0.18497597995321963	0.20550105237556715
1725	-0.12598776214949967	-0.012461251855367185	0.126602523708028	0.05820510330150008	-0.036622844872375056	0.06876821080182575	-0.0702600943651676	-0.13104627900310548	0.14869299950153006
1726	-0.07294183804140845	-0.12644050145465446	0.14597161417537158	-0.00977008508001614	-0.06243098241495735	0.06319083895445184	-0.016005256336082595	0.22748184725230863	0.22804420417915994
1727	-0.23973630789725098	-0.09370067099370974	0.25739718931813715	-0.06075173376976281	0.0021100779286735093	0.060788367184003336	0.06387452870193486	0.1448261092515629	0.15828631443634011
1728	-0.07918397800767239	0.09677126178902323	0.12503911180650323	-0.044182384475042864	0.001515531948855799	0.044208369512893274	-0.164275037521201	0.0355807346427453	0.16808413556998608
1729	-0.15195621442863583	-0.04810442236196264	0.15938860233485844	-0.1615168865173008	0.03690143179106456	0.16567866579156537	0.25809090480919056	0.10222512883512637	0.2775984367942025
1730	-0.18763500621867363	0.014296425702947346	0.18817885998847367	-0.1400823927132153	-0.10973174874889918	0.17794418628252798	0.029841048246870092	0.217794128011805	0.21982895704818903
1731	-0.2985115062827258	-0.025411457252949646	0.29959115731760233	0.19071944606226326	-0.2623102092954323	0.324315514594831	0.15500628483750442	0.1068027081148088	0.18823859009189003
1732	-0.1733257677849493	-0.12319486803634615	0.21264711916396825	0.023224962062253017	-0.14768417849661195	0.14949921551972184	0.06432263141805204	0.13392595972766755	0.14857174563664322
1733	-0.2911526818880645	-0.14416051540124075	0.3248878858488938	0.022005640636796484	-0.04114834727542356	0.04666299072428477	0.10062604707736325	-0.0005322117333863729	0.10062745450295799
1734	-0.18064112208820537	0.023029146593198185	0.18210314819381057	-0.0096749075754076	-0.14488874545934619	0.14521140587906958	-0.08415618413964521	-0.10120233246070824	0.13162133347004804
1735	-0.20586567384618984	0.07095093464435549	0.2177491924096469	0.20208778484066514	-0.08414795842094576	0.218907175963284	0.028705930449488853	-0.059062410544776144	0.06566885702013227
1736	-0.10682843964253766	0.09276610809535049	0.14148450914364288	0.08809926393240548	-0.05976698017432363	0.10645925147487012	0.05385017457530058	0.07816682450621602	0.09492046015046453
1737	-0.05339027972471312	-0.03930331217728812	0.06629684997938044	-0.186324446610241	0.1009923946057146	0.21193457285872194	0.09681907336130434	0.09083184329385934	0.1327567577289452
1738	-0.3169745687950598	0.08997110090347701	0.32949609445424044	-0.09966129439217918	-0.027560332303699628	0.10340186418346119	0.10612490970979667	-0.24487382976814892	0.2668814136769979
1739	-0.26212025743375683	-0.06656186266496315	0.27043947736705964	-0.06362195144140287	0.13820483022844263	0.15214574526974084	0.057247944652175066	-0.07426532199461511	0.09376921252661964
1740	-0.36705156175171605	0.14388140040944694	0.3942444753806418	0.18238854102721505	-0.10761799058727237	0.21177160290293492	0.08129860380040942	-0.13216764936742942	0.15517006966295951
1741	-0.23639722508316463	0.036550224337346546	0.23920611807838604	0.001092769820937919	0.07990095172358867	0.07990842403787475	0.3523734522062871	-0.054017747809890146	0.35648978512466434
1742	-0.16547895657527475	-0.15080568538015504	0.2238875606464548	0.0951608110023695	0.051126544087118635	0.10802547598099613	-0.020962600695154366	-0.036447106931097935	0.042045478134412666
1743	-0.3823776510365083	0.011972951743451385	0.38256505275005026	0.133627904752289	-0.09159010112496876	0.1620035911718281	0.2237300161959213	-0.0901676167644055	0.24121633290471836
1744	-0.3729469221510216	0.06758022646632704	0.37902043975379507	-0.09086429383846745	0.08620365600938493	0.1252493121903179	0.31371837075260955	-0.04620070710689722	0.31710206792900153
1745	-0.23238082694750906	-0.06155310848164881	0.24039474598368782	-0.11649868196619632	0.19740147391272414	0.2292144951847	0.060991808021903744	0.009538406391897444	0.061733150270156724
1746	-0.20349870169638756	0.040755500214040424	0.20753971280169967	0.0077342363156817735	-0.05387672952825054	0.0544290400066644	0.11528730296342299	0.14171860534946898	0.1826891494500388
1747	-0.19301707233897442	-0.05728664904727397	0.20133889433831312	-0.006896779061203226	0.08516234932724955	0.08544115696990258	-0.059001454086422274	0.16108071777540758	0.17154640545156494
1748	-0.32009363290686355	-0.0043769362403170645	0.32012355645651214	0.023311942495801777	-0.13482512363474258	0.13682565777678976	-0.003966478513988277	-0.11917932493393205	0.11924531203996946
1749	-0.2790903959116629	-0.06306661216349155	0.2861273259580584	-0.13259984185997653	0.046181784370257745	0.14041180601684378	-0.01161155808967176	0.17221470642688844	0.17260571656515084
1750	-0.4285366771605467	-0.16222703932055224	0.4582153379782421	-0.03824444567516796	0.027048922202867524	0.046843161905849744	0.27659135467173196	0.20744002162350297	0.3457370967227891
1751	-0.13207615838783246	0.054387927814816876	0.14283612395496292	-0.19933432636416473	-0.11394843903109557	0.22960492247484293	-0.057620999700416	-0.14792519122180972	0.1587515096132453
1752	-0.2836277935433503	0.06557518623622335	0.29110965343008594	0.07916784046540454	-0.08045013324542807	0.11287059361571053	0.18872812156719151	-0.053767301354815084	0.19623767876037498
1753	-0.15221015550526712	0.11191362933260643	0.18892483126718315	-0.06136124366953851	-0.1493600007542343	0.1614732549061217	0.08101602128216945	-0.31023153955953797	0.32063562472357016
1754	-0.24226891971776074	0.055788499754738576	0.2486093042629243	0.06380426341488021	-0.10630899424771383	0.12398623426766324	0.16773594645605225	-0.30053639573509067	0.34417651415363404
1755	-0.17084259212345373	-0.023278820472361152	0.17242127121108114	-0.02821977357349411	-0.27336095079201167	0.2748136915047209	0.019757100626841943	0.0947336109612428	0.09677189711344539
1756	-0.1273598356760064	-0.0365683526993093	0.1325057438851631	-0.052063111182854366	0.061789054674142266	0.08079885409807738	-0.10225848715898384	-0.02841257685025635	0.10613233587986172
1757	-0.2131963344971383	0.08309788238994319	0.22881856371524692	0.09745954761132193	-0.008520524874130691	0.0978312974703607	-0.043116978664268786	-0.1394904117466322	0.14600222196384546
1758	-0.2725693597757767	0.09038803032867541	0.28716554792536364	-0.0020471095603521164	0.02615903330935481	0.02623901067555748	0.31440189634065513	-0.02350465897837766	0.3152792752724002
1759	-0.2856714145952139	-0.0020004537672335004	0.28567841873705724	-0.1151891364632222	0.2592173850530123	0.2836585797624751	0.10105082337565184	0.29068677562082756	0.30775001287689746
1760	-0.2804332343618344	0.06270513180596236	0.28735819544506236	0.16650423753361768	0.005601959792245199	0.16659844858270834	0.020073046623485934	0.11556383556335115	0.11729419120681937
1761	-0.26143095613465644	-0.020703669356085197	0.2622494742612209	-0.18984282655182255	0.14339648862741466	0.2379135383786674	0.11645992370347458	0.05292339416434684	0.12792106737708978
1762	-0.13286254976051173	-0.12408665446020636	0.18179646570819552	0.05089428484008842	0.06589231789614917	0.0832587880473361	0.07939691095304809	0.15112572114705708	0.1707127794311378
1763	0.04519230142964145	0.1313886084606116	0.1389435516377909	0.04146489677412443	-0.10231590224879204	0.11039873874946744	-0.012537323632693399	-0.04402422356330298	0.04577462991901271
1764	0.002718405593129561	-0.11873556479558821	0.11876667914990333	0.057755608525205865	-0.07647496211471505	0.09583386742985975	0.20715136283651694	0.0039440802949610825	0.2071889063014702
1765	-0.22173667714180983	-0.05199926962304587	0.2277522294758526	-0.18040529627588026	-0.1608604192372855	0.24170673429092412	0.05953525497107198	0.07177993006696588	0.09325666166493987
1766	-0.23967951502705262	0.07527496939299395	0.2512221943633152	-0.03518062992551673	-0.15183730323530834	0.15585969131153551	0.055273451352572306	-0.06897491136644579	0.08838943840999461
1767	-0.2183533637205934	-0.0722574255316883	0.22999853693570582	-0.029723704244592287	0.19775455282631532	0.19997590294221937	0.15907837880744305	-0.052949705855320536	0.16765918392432105
1768	-0.13106029988756182	0.06480936617891037	0.14620894689152825	-0.01859213671951206	0.02978145241009543	0.035108438521982255	-0.04102707115499169	0.06707324116801736	0.07862595149401863
1769	-0.22805563048276303	-0.02859860109489856	0.22984179467511054	0.03400771646661328	-0.15040329505707434	0.15420011654761784	0.19677458447230647	0.3034246889955894	0.36164454784542105
1770	-0.3095459841199459	-0.0030242455358665543	0.30956075711537956	0.16277817410866602	-0.05111625428995243	0.17061537275048305	0.04133458273293132	0.04139634138611518	0.05849961375822354
1771	-0.1715738951677651	0.13017125009925626	0.21536516862167468	-0.1884217105159022	0.2025298908833465	0.27662447052811273	0.017056770890207358	0.013738567563304577	0.021901636283449457
1772	-0.17419032711970375	0.1874148011379859	0.2558643737366736	-0.05801089134249263	0.062446218429175165	0.0852337592181334	0.0629095599940402	-0.2993851993005074	0.3059233732470409
1773	-0.22527081805478025	0.1134201337580315	0.25221234745499604	0.1831126134469346	0.019103913919244306	0.1841064603168514	0.0808139329161133	-0.0671931061976755	0.10509902603669627
1774	-0.2626207223188099	0.1126360194508918	0.28575604397631754	-0.032144486481434684	0.057275483819604775	0.06567913715880368	0.2780977525928886	0.016504062485266615	0.27858704936829537
1775	-0.20931398715912464	0.13376437371578928	0.24840542042400673	0.06526684236568274	-0.066440677686788	0.09313497927130562	0.08481197746429599	-0.010867706366545545	0.08550543002098583
1776	-0.4748238421777107	0.05387121973345597	0.4778700549479678	-0.06544525408164482	0.060063908003482366	0.08882991796946478	0.1738532985507434	0.029551750962693895	0.17634703116847475
1777	-0.1907660877420263	0.016309037827582917	0.1914619673649574	0.12828883766205626	0.06783222990069106	0.1451180115698311	0.010598880767997067	0.1049452794452336	0.10547913514706303
1778	-0.15566515851321205	-0.024955729412134354	0.15765287820219173	0.02267760695527023	-0.06222933149778444	0.0662326472057313	0.06800553008166169	-0.14838803909304554	0.1632291710067995
1779	-0.10071820423775732	0.10305903669032161	0.14410177552138506	0.03660654965922941	0.02591480475138886	0.04485104885346869	-0.03309071131331556	-0.007944128147797734	0.03403093221247139
1780	-0.1062386755118254	0.15442316305972695	0.18743844179857544	0.0414266914294569	-0.1417575425414284	0.14768673478067118	-0.13473664784336473	0.044486918836044616	0.14189098005014872
1781	-0.010162282252454772	0.04887510462900078	0.049920414993009934	-0.134266593719189	-0.1994191301303639	0.2404069625674447	-0.18465863036965394	0.1945549762921375	0.2682358077700117
1782	-0.015251429430744937	-0.09461621950302558	0.09583754531876175	-0.04509255038927594	0.22755842632485954	0.23198313622342445	0.05080858204301603	-0.03307693906628521	0.06062669302556949
1783	-0.012309251166223932	-0.024111136668064786	0.02707147162049532	-0.19765214368765138	0.11581576957203983	0.22908440013647333	-0.08526210590421461	-0.0593403197558067	0.10387925804482284
1784	-0.19866327808380574	0.023336083472639456	0.20002917499916237	-0.03342694060432226	0.09496377182746904	0.10067511270351025	-0.05732801985653986	-0.2210107665038373	0.22832490177658135
1785	-0.135537408674128	-0.03049202853226515	0.1389249903872952	-0.06516957846532202	-0.11605931197807236	0.1331046124451414	0.0689719643916914	-0.14201647477744808	0.15787910241783834
1786	-0.24880066982714993	0.051719178629451086	0.2541193553127025	0.0586402498672119	-0.14902823720978878	0.16015022444675536	0.22412560857867675	-0.08915041995323345	0.2412054845947747
1787	-0.13777292506147248	-0.04827616282812158	0.1459861869404137	0.01603317614906113	-0.11473506422090418	0.11584989296154671	0.07861590064185987	0.014213646520353392	0.07989047240526456
1788	-0.16536016683418095	0.026014609697320386	0.16739398045668213	0.0708974107339299	-0.025422786847093027	0.07531773323625907	0.15069325564964764	-0.08996273478765954	0.17550427615521177
1789	-0.18204282652176096	-0.12012617120572358	0.21810522161694976	0.05451381460657432	-0.053138169605303875	0.07612766285629682	-0.0011542637049998731	0.1024663955151404	0.10247289658522328
1790	-0.25210806630022775	0.18018357963221512	0.30987836236613686	-0.2084720820577901	0.1505057732745149	0.2571236993870259	-0.19406626909254437	-0.022412810929910737	0.19535621539454479
1791	-0.14705606072275912	0.0024868271422034357	0.14707708626611765	-0.1335459533884989	0.07103701713445161	0.15126393975367525	-0.07398758362691209	-0.23926583726911926	0.25044421218116014
1792	-0.19613340957716796	-0.011278021215489492	0.19645739516470778	-0.08220369752650397	-0.10574639219534471	0.1339393420521417	0.15840850829360398	0.16735542049261015	0.2304367424436979
1793	-0.2656995198984248	-0.08765127167400705	0.279783809932462	0.024367482651509686	0.01876674858601998	0.030756545047558714	0.3171164380900579	-0.05067500679902095	0.3211398318816997
1794	-0.2515650587793287	-0.1299441890345506	0.2831439052186964	0.1987276857354715	-0.13786597883949225	0.24186715609844103	-0.04666161120389798	0.18488432139716862	0.19068171978098813
1795	-0.21089733035043967	-0.07362827928223241	0.22338040974759826	-0.08391331114508929	-0.01402772435574798	0.0850777340902625	0.09044811688405506	-0.1144994871038362	0.1459143392368044
1796	-0.12294113729055883	-0.08080026394583534	0.14711630056527622	-0.13196599282128893	0.07381746994357823	0.1512086046829993	0.08103804575152372	0.06899325867043682	0.10642948182337382
1797	-0.25571099232179095	-0.17484997309485634	0.3097751195391054	-0.11675000678115434	-0.10048749146636664	0.15403992996818291	-0.09473115664735421	0.2943476256073176	0.3092159710306231
1798	-0.2797956694346265	-0.06556638611441476	0.28737530795542493	-0.09612993720480435	0.02439004734490779	0.09917579965135886	0.09925696181626169	0.10043508037206454	0.14120605453852855
1799	-0.21949278616740583	0.056605709313422785	0.22667441299451124	0.12641457625059926	-0.0630946104673926	0.14128543788604184	0.19708970734642303	-0.03790926730687104	0.20070242970537872
1800	-0.16538605356464575	0.03427186991485406	0.16889969739803726	0.002938094439702475	-0.0731150095332055	0.0731740187360059	0.2162653374119309	-0.011223586702109501	0.21655637848919643
1801	-0.28964506305728	-0.08329027746246964	0.3013827016821484	0.09909781814903579	-0.020385945784382714	0.10117294276348375	0.024477522747468023	0.027508327314109928	0.03682196615436255
1802	-0.1313110835694051	0.019946160882908404	0.13281735580163517	0.24248263448593105	-0.026550383867375724	0.2439318571050994	0.00574783230002	0.012028613962310407	0.013331358895605583
1803	-0.22002705144600568	0.0652925121919178	0.22951038215373823	-0.2176830008168534	0.18913222142858035	0.2883693569489306	0.17861425568640926	-0.05401907594675057	0.18660416099473984
1804	-0.25620801320168257	0.017272846815108527	0.2567895972695385	0.13397301663066924	0.026433399635779804	0.13655582668427743	0.15372060244781868	-0.11963851869603125	0.19479065370982496
1805	-0.04905003569105028	0.16525106033201828	0.17237696755120635	-0.11640074757150404	0.1364892951248831	0.1793835603362037	-0.11359324427222404	0.05391528864132208	0.12573894978711342
1806	-0.0268534042639326	0.16069679118005584	0.1629250257515053	-0.019937078571725088	-0.16311794654347272	0.16433183375881363	-0.06707044035302957	-0.14486752900522581	0.15964036121617
1807	-0.21849074585772477	-0.2039220487840391	0.2988685463640242	0.0327140259066353	-0.01974479452184756	0.03821078907494567	0.15575382753175032	0.2369711670307432	0.2835746617642391
1808	-0.20852121990028308	0.10729857139064947	0.23450817165117402	0.1639108623321959	-0.14280761299976277	0.2173954579129336	-0.21330984048372276	0.10863117684761653	0.23937798693800016
1809	-0.1341265872775741	0.032061526015905416	0.13790534023451478	-0.13460180269379085	-0.08106890818918716	0.15712992446827265	0.2930160265556544	0.028056586037298773	0.2943561853240599
1810	-0.09956153896476339	0.1881912189125497	0.21290475550542148	-0.001003635845570895	-0.05796720285619233	0.05797589060878208	-0.09248875944044933	0.0027251376418672064	0.09252889817781484
1811	-0.1951767107100655	-0.11531074146607499	0.2266947628443511	-0.09393784097394928	-0.06931787213401915	0.11674453033883518	0.027121084925507886	-0.017539339681605943	0.032298323238263746
1812	-0.14227143923431074	0.0734839127304433	0.16012822315874733	-0.004591500365434089	0.025387417578484374	0.02579927996883089	-0.005617951654644568	-0.046381994383569186	0.046720988685936084
1813	-0.3418411885935224	-0.0249345963260806	0.34274937244723985	-0.008448243186779112	0.05360756707078721	0.05426918149550359	0.3254869311254068	0.03253735578819096	0.3271091894996571
1814	-0.31825965219424607	0.07930582744014127	0.32799179941085105	-0.005833630915327424	-0.09796576924883348	0.09813930504223041	0.10597016837403547	-0.16607453209269754	0.19700362127389906
1815	-0.27214598389373357	0.016200859601130244	0.27262777628353246	-0.11302186372860223	0.10207823105450983	0.15229545934106056	0.09236341349479864	0.03643029663984506	0.09928830074927388
1816	-0.27458002433056766	0.11346412911907246	0.29709981211391684	0.2498556024045532	0.007612111774105881	0.24997153097623664	-0.1087936357434409	-0.02390643247805927	0.11138928445817628
1817	-0.1301922265817722	0.03494362069529029	0.13480012051039061	0.19270167636925462	-0.00927944015987164	0.19292497009252477	0.11872490420272237	0.01844328096383309	0.12014889716787454
1818	-0.34636447993180214	-0.13113340543173663	0.37035702096565143	-0.1686974546872202	0.12045185205141656	0.20728598573121884	0.17007913700682914	0.13749884810429866	0.2187072154159454
1819	-0.1373363547840304	-0.09625324084648708	0.16770796259813342	0.2133457079452193	-0.0516100131413231	0.21949939534106772	0.025761709133734833	0.07705675448927261	0.08124905580935197
1820	-0.15084515762422926	0.014399625693696445	0.15153089057613675	0.011431197452687709	-0.0548885625069791	0.05606626944326585	0.05189085568439349	-0.15889981077691478	0.16715804129205952
1821	-0.1692031570708769	-0.03585243113945616	0.17295983690256328	0.05131710932826942	-0.011954007517964788	0.05269102395616464	0.09748555518704069	-0.012259430586345942	0.09825338217296638
1822	-0.12407056638219847	0.00535550029392039	0.12418609755442717	-0.2935481770503334	-0.18206531168935985	0.34542482535295244	-0.03170983288260176	0.0022064437278968172	0.03178650492531237
1823	0.030132178076521323	0.08133711312321329	0.0867391153220598	0.05586754877065547	0.07603433725407459	0.09435254870594605	-0.1648358683244377	0.09400694851517052	0.18975818784812762
1824	-0.2738243568426887	-0.010316211703463614	0.2740186172949254	0.08928591276311873	-0.03714432310619784	0.09670405863747844	-0.06055466841650104	-0.17639525268923245	0.18649974004896244
1825	-0.24652515878002443	-0.019529799168817797	0.24729752721588344	0.11022757481773877	-0.04485106024599319	0.11900309178920482	-0.06436279171999838	-0.09153895287776412	0.11190151407353437
1826	-0.2176565073264629	-0.03684722296735973	0.22075342131428208	0.05055895366093843	0.190231079324752	0.19683513745352735	-0.03560270847872011	-0.0008412248565701252	0.035612645370430435
1827	-0.11791517067523814	0.028936303084435615	0.12141374350362838	-0.2096789470009174	-0.17068129826009587	0.2703652462709757	0.24783673292391703	0.08371934798439493	0.26159505999413135
1828	-0.16284831465671898	-0.06685550853865747	0.17603758862383984	0.11792100678507603	0.13255877541373348	0.1774181297962375	-0.06593233349951429	-0.013994316144622541	0.0674011386034896
1829	-0.442043348315648	0.04144313864047079	0.4439818189188411	0.040888681858460625	-0.17609286168595947	0.18077770946904062	-0.002465154211150653	0.057119690996208686	0.05717286143606175
1830	-0.10938909992583828	-0.03384324703777719	0.11450476213959422	0.009744355562908475	-0.011283178045738746	0.014908473166230878	0.20179726268608933	0.21524203617736515	0.29504452098857337
1831	-0.20970762610965427	0.04420713849121908	0.214316493863931	0.06261472685534071	0.11234345528756311	0.12861436920156946	-0.13360280405613806	0.0914225428524881	0.16188820399670215
1832	-0.11622728901042902	-0.11505740921070115	0.16354507062272627	-0.04154292604065845	0.11230665117340474	0.1197438875342054	-0.018283120086198486	0.19325899613643116	0.1941219000209597
1833	-0.31937082626271796	-0.08512044814646166	0.3305196141840687	0.17876385314951462	0.1866898286214164	0.2584755448849176	0.13528413829027197	0.032223661186125734	0.13906891246133932
1834	-0.16024362172770518	-0.018575897282373684	0.16131671415032345	0.08781733850187098	0.00459305971390421	0.0879373705490884	0.08979993245801651	-0.15245412773621786	0.1769358328131285
1835	-0.103542676084981	0.011283062819891094	0.10415562047934285	0.2615395265032249	-0.18247240668543518	0.3189029681973906	-0.16793827072513426	0.11809112499872741	0.20530167212571246
1836	-0.1099923629001151	0.054700844108666796	0.1228434053685882	0.044534774110632024	-0.008814797965073482	0.045398752937168704	0.04167230159370212	0.01359734775874654	0.043834559267645866
1837	-0.23835766842652212	0.15747847179792474	0.28568137352221207	-0.15702942962190897	0.08332009767241517	0.177765239694162	-0.09734840010289111	0.2854887627342717	0.3016298139278309
1838	-0.23099809677124533	-0.17356083357250623	0.28893508555092584	0.07111166468809248	0.04142280143855852	0.08229652078751533	0.13733318267987396	0.08657327945678667	0.16234326527727141
1839	-0.20102958643452729	-0.012504232346323035	0.20141809861233403	0.20807296552321308	-0.1029124153954945	0.23213212665238528	-0.06970134599291039	0.1359150794539349	0.15274549569854048
1840	-0.14121103718590833	0.1821420403860804	0.2304696941012517	0.0013332382603323072	0.0106422244941186	0.010725412180519303	0.10807704360481071	-0.031625172841757504	0.11260905341768572
1841	-0.05600473718304523	0.062307601615623175	0.08377808666968455	0.12714715012800049	-0.09738827774904861	0.16015890368193125	-0.1017047855797593	-0.018424883020847105	0.1033602424733839
1842	-0.10897813983854635	-0.04616551828134612	0.1183532426292371	0.0938304146191957	0.07416338433254023	0.1196008122182548	-0.1563586788075617	0.16238821277388837	0.2254284101135966
1843	-0.12538491369975474	0.006203158550364055	0.12553826412491093	0.13364549853834004	0.09790958767485958	0.16567258867483922	-0.007925020136655863	-0.09102231120439283	0.09136666285443361
1844	-0.3960468490506083	-0.06707301353190519	0.4016863151604327	0.07940448961735927	0.09930697931967862	0.12714931817745775	0.19967453861265597	0.008326191167925625	0.1998480593589587
1845	-0.2621910371233003	0.07541936510862189	0.2728226907373714	-0.0453984985272699	0.11007666458934519	0.11907096940751648	0.01681052967869536	0.027228681803946796	0.03199992220082544
1846	-0.22015944485342373	0.10229037909526174	0.24276223514710868	0.05711762805556553	-0.26531051776035447	0.27138919335331185	0.022597777669373056	-0.041016916725865805	0.046829979855761476
1847	-0.1371816398310327	-0.011435467358778128	0.13765744520528073	0.3563686115662415	-0.0029197763796338836	0.35638057242750726	0.4260888186286772	0.05409712499230528	0.42950923190638746
1848	-0.2679240783579879	-0.0684395994307092	0.2765271967351732	-0.01694508351785678	0.022037498812235275	0.027799050511238918	0.14779861805917638	-0.12323534799825261	0.1924353982417287
1849	-0.14982233621154809	-0.08550237994417292	0.17250330258868626	-0.20420999081733787	0.10169231537350361	0.22812945306479243	0.05988181004779454	0.15325389557739375	0.1645374962865512
1850	-0.2084362325236495	-0.1503655135352589	0.2570125496729197	0.18743563931731821	0.17134925987922942	0.2539541055928246	0.28805753916474897	0.05795497141230339	0.29382975441750586
1851	-0.2299104784402353	-0.15723375889611488	0.27853416852016466	-0.038334663541545924	0.029218004965619358	0.04819998177400576	0.0716475016456739	-0.10294386431365045	0.12542250074007502
1852	-0.07720258501288182	0.11124362113164767	0.1354082064542353	-0.05646230019951554	0.028749754554685217	0.06336039560147061	0.2380371303499172	0.06615403861313554	0.24705876274694588
1853	-0.3016244247344536	0.14277457741087568	0.3337092650065985	-0.026410470446704616	-0.24896305591700435	0.25035997316014735	0.3203114058323134	-0.11688085712719899	0.3409699861704277
1854	-0.23146311774168135	0.009143342216034921	0.23164363919948022	-0.11107087039876593	0.06844077926439301	0.13046408899561912	0.12416357810846688	-0.21185789474284972	0.24556131962010988
1855	-0.19062144028287611	-0.02941877791915085	0.19287819469751996	-0.1656850377316162	0.049178268474836376	0.17282949348508247	0.17773453118166133	0.0889327299040983	0.1987425319919223
1856	-0.1301662685588497	0.034475200224813825	0.13465436086913632	0.1357891420453795	0.06075228793558501	0.14875997978901612	0.03660776104071361	0.06785837472840385	0.07710309455005336
1857	-0.16670340201245812	-0.013472215094981222	0.16724689779512406	0.023956420801455353	0.18775047682368662	0.18927269122918416	0.1452440075464931	-0.1500420876191034	0.2088263627640544
1858	-0.32960007443937844	0.015627728668465617	0.32997035468929475	0.03522546315506847	0.1537628450779858	0.15774614347414567	-0.007805364555240262	0.0710325742829671	0.07146013101797001
1859	-0.20413390964967343	0.06642128683028085	0.21466821006625894	0.03124750055893013	-0.027358909503701533	0.04153211071462741	-0.1647180631211391	-0.12197399279499216	0.20496266790987172
1860	-0.2855532748229948	-0.14453781630026674	0.3200497666035494	-0.013557668823427679	0.1248796970941155	0.12561349103597028	0.07120198455213035	0.2829839848517443	0.2918041437106987
1861	-0.10528103961891269	0.08874461662059459	0.13769424200879055	0.03853051428453201	0.0009829182667475537	0.038543049429821084	0.1739408554754949	-0.1206494224540663	0.21168775198874107
1862	-0.2691391037727537	-0.03184969485512226	0.27101708477873765	0.048345251144185045	0.02944124809899309	0.05660433197044895	-0.044390593827087196	-0.13801980101388087	0.14498272411647087
1863	-0.16751388221305877	0.000558419135318374	0.1675148129749164	0.04444351712542283	-0.06986774652331586	0.08280536346592572	-0.07510188850617511	0.1054422904502796	0.12945412420079586
1864	-0.18154326456958095	-0.1582416766789288	0.2408285389000637	-0.09644725833143644	0.0381321248623475	0.10371177650666533	-0.10404275591339415	-0.012998500200211652	0.1048515906675193
1865	-0.17242965722373269	0.036006747539160965	0.17614900669218325	-0.07258117183525066	0.0459675372610868	0.0859129849721658	0.17122246062443688	-0.017046262894524506	0.17206889928443225
1866	-0.21326187611994535	0.08800859616806386	0.23070791231700802	0.022744271475605402	-0.06398187574804355	0.06790421422263954	0.03580631498506774	-0.048262018351269476	0.060094214431575345
1867	-0.20127056574349875	-0.11974246126642243	0.23419670720325836	0.1613611460705988	0.09101123732707263	0.18525783325144948	0.05648012936045965	-0.16151930812096219	0.1711095903462123
1868	-0.2046891859322568	0.027186191809266024	0.2064866868897368	0.10008730189427027	0.14275462089730073	0.17434548972659675	0.2738732810047096	0.11014857142857143	0.2951936344775065
1869	-0.30388921279772463	-0.02914961531740855	0.305284054165909	-0.35509182182007243	-0.06868903749042406	0.3616744196025743	0.17696895158254058	-0.20182374940388043	0.2684228672219711
1870	-0.14946300735239557	-0.00527560675813877	0.14955608511019794	-0.05883578506393913	-0.10216577349880791	0.11789611901457896	0.1660256074545197	0.022052301121320214	0.16748374940688318
1871	-0.22068346839962025	-0.014990012058835388	0.22119198377520427	0.017620186641876756	-0.07876025615232898	0.0807071801420112	0.06948782986295332	0.1519392839943516	0.16707514632577455
1872	-0.2934181014169746	-0.08415373058702222	0.30524749402878826	-0.051836094439205775	0.0392544343792316	0.06502223700507127	-0.0025148269987122105	-0.09539878966202948	0.09543193083980642
1873	-0.26083190264550965	-0.10286498358941396	0.28038274962366533	-0.005414281099515764	-0.10767691239620857	0.1078129486796709	0.38227933383178186	0.08388337948090147	0.39137438652523987
1874	-0.2026697800124491	0.05053569758403938	0.20887531319090819	0.01241224299914038	-0.05017646402337973	0.051688889697489436	0.0446766141390115	-0.03261541980193491	0.055315146748269324
1875	-0.26466116847495386	0.13138852743947152	0.2954800826472753	0.004549413919731526	-0.052704926406805644	0.052900911471919325	0.11094267384539791	0.012613615496265712	0.11165742329041078
1876	-0.22998896564637905	0.11403462780790861	0.2567076560182411	0.02525029354514292	-0.0011898916550165863	0.025278314150009376	0.24003391606068147	0.04155140895628959	0.24360377756857363
1877	-0.05065173635913591	0.008579852992313872	0.05137326419028801	0.020286742904617575	0.0260637084348948	0.033028303544948505	-0.12586863512675334	-0.20585510605099153	0.2412866303713008
1878	-0.17171658562628073	-0.21364179829735264	0.2740974347907592	-0.055303953248744056	-0.09371958939060233	0.10882044238323224	0.06133570612857388	-0.003588897461986543	0.061440613858289445
1879	-0.11456508859236657	0.041272585287018757	0.12177268092824037	0.06133658446094449	-0.06912902555258721	0.09241752413468364	-0.055123365308689394	0.1138564455427101	0.1264985201280052
1880	-0.28384480569707216	-0.06864962157681224	0.29202849906104744	0.016725186570353733	-0.03491285513901903	0.03871226317036074	0.10157815459216266	0.10574331984491295	0.14662800272176135
1881	-0.27206066772691256	0.09541856912404308	0.2883083596736198	0.1117793199940779	-0.13634447323800344	0.17630777566768605	0.11934842690381017	-0.21401398796631296	0.2450429228720129
1882	-0.3569549898337186	0.03326203938389549	0.3585013640576085	-0.05073978853726444	0.01144736142671935	0.052015076895456515	0.3596000459440977	0.01694656060347038	0.35999913744241707
1883	-0.3062310182268472	-0.16165395784000638	0.34627942273486334	-0.021465081495130153	-0.23643483285843928	0.23740720273907168	0.1572108566859921	-0.027349402993614717	0.15957206304378813
1884	-0.2844074727613926	0.09256738462687543	0.2990925128771734	-0.14446138820152454	-0.03145430189830886	0.14784608817625688	0.031877694103876406	0.060320216901862664	0.06822547873388705
1885	-0.1035949357127986	0.22663160638494945	0.24918626711350192	0.03043409128962587	-0.14142789055909363	0.14466541445908987	-0.21137557471238996	0.16710291976410194	0.269449474630553
1886	-0.32534513772449	0.04185003653551744	0.3280257370984654	-0.10265207802460294	-0.05204472462616004	0.11509171336018073	0.04544309266405475	0.04809310592001257	0.06616661928727668
1887	-0.3911929905123515	-0.02616276471648774	0.392066889807858	0.11848416642406653	0.1296666542062709	0.17564720010935136	0.26318485764971056	-0.03218210656050645	0.2651451626539134
1888	-0.1745541382020434	0.09638760464428105	0.19939838889148603	0.1834457867952212	-0.06828685375970002	0.19574332961640456	0.1723558808143176	-0.010283498869003324	0.1726623873351346
1889	-0.18966674697649874	-0.024639712064667443	0.19126052995659326	0.0482721094211873	-0.0023655146061007087	0.04833003421603129	0.20481168561143503	0.07509891792623052	0.21814599248367594
1890	0.01253943032999381	0.07247078150756085	0.07354761372959283	0.051849578404370315	-0.025035836004031455	0.057577529168345715	-0.11480106637869943	-0.020103888182719215	0.11654806374088686
1891	-0.16412355813585564	0.012007224208207937	0.1645621942256476	0.01370979168025404	0.12109285217911495	0.12186647298083648	0.16163448740074193	0.03326163641056526	0.16502134399528215
1892	-0.3115981236083202	0.015198178596643677	0.3119685485251381	0.04521549698743267	-0.1800505632348859	0.1856411767066245	0.18354944971571385	0.023875158675965846	0.18509571494970897
1893	-0.30994879418226146	0.22931373497746493	0.3855555006277992	-0.12782033493523595	0.045063250011189555	0.1355313045924331	0.0855537673621065	-0.2975335375162837	0.30958949119245516
1894	-0.2441400158248179	0.17075032630233516	0.29792620102853706	-0.016846150497544288	-0.021838654044115762	0.027581145680418813	-0.08142084335478504	0.05963945961100254	0.10092679958909252
1895	-0.14883168809798852	-0.14580514321365087	0.2083506927505886	-0.022526282546245252	-0.06041226330497314	0.06447538261214646	0.10940675121149768	0.17523189270099804	0.20658183228500185
1896	-0.2651936562930103	-0.11292271353981266	0.2882346519266028	0.017736916669096707	0.014003890492714745	0.022598830984332508	0.03287964204857816	-0.04086027265538002	0.052446475026589015
1897	-0.1578153700427094	0.018245457471193292	0.15886657212909966	0.14350325433117533	-0.08759872953579138	0.16812709900525472	-0.02898876926676517	-0.115179278271544	0.11877127130226198
1898	-0.03662919688047309	0.03211967933702276	0.04871726454576064	-0.018680425657791284	0.041062502313875524	0.04511194297559461	0.11985730989704639	0.017073529924361255	0.12106725469686125
1899	-0.0493619085017335	-0.05282405496205751	0.0722978477796399	0.0996461841870836	-0.1424405220756724	0.17383516431446286	0.16584402541636356	0.10157167719244033	0.1944763388538275
1900	-0.3159396756381872	-0.16345961482034732	0.35572028944042433	0.027659299535292618	-0.040086912423952695	0.048703155939514756	0.02936523876645231	0.3422967798137942	0.3435540753923665
1901	-0.26966700596190196	0.011888950965460767	0.2699289559486266	-0.07207489099575748	0.02895615734922195	0.07767399153180699	0.10387706014741027	0.05552693971165885	0.11778660644831776
1902	-0.2746361761099021	-0.0481894223476122	0.2788319380100954	0.08111648324003633	-0.12975335046601408	0.1530222722690634	0.11384738429434044	-0.013287582107956736	0.11462018473610538
1903	-0.17656119058896788	-0.0312449114113567	0.17930448547456188	0.1275118372354283	-0.10777040415457671	0.16695427112474592	-0.026784945463112674	-0.07755194373990758	0.08204716498027041
1904	-0.20918645581887343	-0.016285476560194658	0.20981942246811697	-0.005807395207924931	-0.1261376415714663	0.12627125745914125	0.24436471604695958	0.10314866235248163	0.2652428340103036
1905	-0.24781145159477985	-0.020434435045026244	0.24865253201429766	-0.042041474445549155	0.0005359600508002117	0.04204489061386433	0.15733134671000698	-0.06348855767010103	0.169658331987009
1906	-0.22001927973808658	-0.07093379410694799	0.23117111974222315	0.10903304912752762	0.0758249442639308	0.13280673166174245	0.10801934036304514	0.39353738504471025	0.408092944462773
1907	-0.18706907260034614	-0.11236312042642112	0.2182207798435245	0.05913444634432307	-0.06757327196086635	0.0897943752578458	-0.0646356676020544	-0.11456009397383764	0.13153624845516074
1908	-0.25104884077089873	-0.040098242581388645	0.25423097669349415	-0.23359638549594747	-0.018698284564736295	0.23434354516912803	0.20888421980245683	0.06064199485131226	0.21750877872404986
1909	-0.15802154380489766	0.10389801927868522	0.1891179703690721	0.033446397750018106	-0.06485460328228357	0.07297109763019057	-0.08784553279624109	0.0024801563829848464	0.08788053713957107
1910	-0.1751787352236145	-0.15480799766576234	0.2337800363928193	-0.08624574782601561	-0.12801851133581052	0.15436019001901274	-0.18206683463456616	0.07321464984222767	0.1962363809933583
1911	-0.16606177591448876	0.17067704021881355	0.23813266360944352	-0.21261489839976852	-0.007329986787822135	0.2127412130449893	0.15035001743707768	-0.0464414509106772	0.15735925808804005
1912	-0.01998426599995828	-0.09691741735925073	0.09895633721568459	-0.1472584213168827	-0.016035384549999893	0.14812891752256513	0.21319743778261516	0.1550098269590247	0.26359285637311725
1913	-0.14995008810813065	0.05247553354368012	0.15886695862994935	0.06588606253768274	0.025657836761310563	0.0707057128101365	0.07047632603638788	0.06568947262719284	0.09634323715562998
1914	-0.1524686909607931	0.10480523897348003	0.18501578267700863	0.08198138554271144	0.07395039148023679	0.11040655766567027	0.09593292771839192	0.08655525875979253	0.129208898453616
1915	-0.26673187718078895	0.02134204296484983	0.26758433642928536	0.0614540697957432	0.0031725181103353845	0.06153590468678009	0.07892489957246714	0.002283208766402123	0.0789579179993685
1916	-0.2519090909090909	0.005604604105571847	0.2519714302650696	0.18679905170276762	-0.0003972356936131152	0.18679947407112668	0.16475229754150328	0.02227757357137965	0.1662516460954064
1917	-0.1059664310104362	-0.22185014187466937	0.24585843477680497	-0.10789407982048856	0.03682173143346225	0.11400426468368619	-0.05658368663697739	0.054874038883368	0.07882178465884311
1918	-0.03933148214897584	0.006847231307562117	0.03992305179485236	0.024691160291014088	0.13918937038173101	0.14136242154044779	0.12310831290036571	-0.0030976040813532153	0.12314727709624426
1919	-0.16196178986390014	0.027214357291625735	0.1642322825108219	-0.06306630088994565	0.025255574499788956	0.06793528060776337	0.09226136088333742	0.15353550018011183	0.17912372407808672
1920	-0.10982740710353589	-0.01628601061295786	0.11102834544732791	0.01980307130995557	0.08132831715296629	0.08370458054515689	0.058502705169154554	-0.03233689366496876	0.06684490409903
1921	-0.2758209879272984	-0.0130485472958033	0.2761294659534214	-0.14976758797731293	0.05287132835758332	0.1588260298906875	0.1331717040690287	0.19400082788420248	0.23531048422117729
1922	-0.135045401777905	0.11391393540384524	0.1766738385289322	0.07257973641333167	-0.027930700037600148	0.07776851639589828	0.0461948042066314	-0.0635536990126334	0.07856864892485686
1923	-0.30670601126686275	-0.062482135035639	0.31300574203333836	-0.060230853290715924	0.04291425637540045	0.0739553181886289	-0.046368559241233724	0.056243438051183606	0.07289285019756828
1924	-0.2522066493701019	-0.08442941396742183	0.2659633808052827	-0.12264624823133877	0.01850812841477875	0.12403488631284793	-0.0659071798252713	0.15911709901423965	0.1722266168489296
1925	-0.1698955334715964	-0.09763641151114043	0.1959524461352067	-0.20988193306709127	-0.11685257541685502	0.24021854676425544	-0.06918361958562852	0.05768307959818025	0.090076139409385
1926	-0.06806091749382559	-0.12400456471249674	0.14145465902414497	0.007176598817562724	-0.049504832886731284	0.05002231551749114	0.16809288759868213	0.04568913770001722	0.1741916076194095
1927	-0.15442614023144996	0.09551174268209665	0.18157622580325458	-0.06692689382254846	-0.07465833735255972	0.10026503105760896	-0.16205246460396397	-0.3275326038291747	0.365429347282533
1928	-0.12709372089080898	0.0019215954589225078	0.1271082468566796	0.05683781325585592	0.030273470607856255	0.06439736049212179	0.01914003359090716	0.10854391145759067	0.11021851750216174
1929	-0.15848221165390225	0.0655140468263383	0.17148965491328014	0.007318371212121212	0.16808967803030303	0.1682489180278118	0.1449911639507362	-0.13024461546149618	0.19490022442394025
1930	-0.19020272488384202	0.15801837456693646	0.24727895837295807	0.03131533042718672	-0.13150128503819147	0.13517854077648409	0.026614533496309278	-0.047402234611821616	0.05436271920553963
1931	-0.16585483717786131	-0.007931245425952102	0.1660443665690034	-0.05668009193547225	-0.10465706614755918	0.1190198904235261	0.04466189298604699	0.13208546136611635	0.13943189659972688
1932	-0.2719193828187806	0.021136288309380424	0.2727396073841198	-0.11000601829507113	0.12759267742256847	0.16846725317697542	0.0067658165011799665	0.1580271269511026	0.15817189739440926
1933	-0.20368468080353583	-0.009393660906610504	0.20390117718950684	0.20759195242344436	-0.10060160681738363	0.23068398731861955	0.08603666187226489	0.02327116932398935	0.08912830362925248
1934	-0.27808291766277005	0.0034480466674119887	0.27810429360522215	-0.13154065890073463	-0.03206836689071512	0.13539322397770479	-0.009581866037469949	-0.1581914138613995	0.15848134141351972
1935	-0.19830724065292896	-0.04414092682746855	0.20316048611028326	-0.1613199306834437	0.1743600285996453	0.23754060623181925	0.023048531230989263	-0.026571870919564526	0.035175262842968014
1936	-0.3684771216560539	0.1634339331435927	0.4030955714054853	-0.11052968499389085	0.04365822531675078	0.11883960578299188	0.06685870602414155	-0.2281941754218415	0.2377870229168883
1937	-0.25609574135517305	0.15560160021988678	0.2996612866742135	0.2740120454434738	0.07636758418276432	0.2844549330949069	0.12419975311706037	0.024525093234231823	0.12659802080793567
1938	-0.3337800289021477	0.027420883947861668	0.33490448275650275	0.1034596616693142	0.012791729918097298	0.10424744575780505	-0.03530341254883733	0.05991619246883261	0.06954337536786374
1939	-0.14050166302047207	-0.05666967551832287	0.15149973410824946	-0.0744529469073596	-0.03297708134908977	0.08142928955538413	0.2663561543416087	0.0776314018452797	0.2774387058579141
1940	-0.2547051194760562	0.12205913821612684	0.2824413764117708	-0.049484840959530714	-0.08343950915746898	0.0970097993670196	0.05754777394393304	-0.035448982726985566	0.06758976743768348
1941	-0.3672202855578261	0.05256368954601915	0.37096317820487473	0.12498868128610358	-0.11960748560817774	0.17299745970143499	-0.24712482636473823	-0.006617528525436442	0.2472134128432092
1942	-0.29829553845947293	-0.012434849156160633	0.29855460763211034	0.2607556200037914	0.02117138908652832	0.2616136867203526	0.30341472699586686	0.06386982452323979	0.31006426921302277
1943	-0.19800031095016238	-0.08195353566056819	0.21429070241993473	0.008005578812845894	0.05719952758063045	0.05775703634689017	0.04979215968096197	0.08188993592922862	0.09583955744987341
1944	-0.19782324022594355	-0.011642127487210219	0.1981655204769988	0.07011528625061365	-0.05153516631229396	0.08701739327767347	0.04558863781735969	-0.04975144136419377	0.06747984747950464
1945	-0.3024394228529916	-0.06906639415205898	0.3102253556639402	-0.011071415316321895	-0.15443208018755206	0.15482843288027234	0.28741266597372556	0.03467932586728355	0.2894973164033366
1946	-0.23358601617079913	-0.05884194553150707	0.24088337739345503	0.04140489777902189	0.05970676590474508	0.07265854013738014	0.11696391262482815	0.02243913775457678	0.11909690071398712
1947	-0.23868072423580444	0.09802610353007393	0.25802636511608057	0.0687747721214851	0.03994722178060277	0.0795345824679483	0.05617174382717244	-0.18140925554503648	0.18990677397604813
1948	-0.15315145013162726	0.06657338130600436	0.16699515494748632	-0.007034170763065336	-0.0038738943276087636	0.008030355881618356	-0.033740643666008215	0.06274906226480956	0.07124518124132669
1949	-0.2230518698419717	-0.16999854808000078	0.28044900247515275	0.003424946578992962	-0.0579080828665011	0.05800927788158126	-0.1817533282951969	-0.07729571398537426	0.19750670810605495
1950	-0.3238270775700488	-0.10776390754673902	0.34128732167676623	-0.003849767502911781	0.061707085147566905	0.061827057727467084	0.02542197609104811	-0.07766512763204328	0.08171994198771432
1951	-0.0976005544005544	0.12094095634095633	0.15541101357355816	-0.09333195442417018	0.08682718322111407	0.1274747561784226	-0.0008489950332407827	-0.1211529370987784	0.1211559117840604
1952	-0.2857068816750439	-0.11858294892833199	0.30933854918683656	-0.011157578250386206	-0.04040774718280846	0.041919894856777204	0.11913384383666406	0.05924852984543861	0.133053602116382
1953	-0.2876396093420367	-0.015713217592018068	0.2880684815621688	-0.06973179700522034	-0.3429802121514941	0.3499970706178284	0.23629677762081966	-0.17158707298489861	0.2920244694019801
1954	-0.1749872918673862	-0.1209214282758906	0.2127029481021905	0.0907922410774324	-0.09503344597763871	0.13143282274320742	0.008436143296859138	-0.059467713083976595	0.060063111917076875
1955	-0.22786487280350634	-0.058464455822472054	0.2352456011328924	0.07038424077904021	0.1863587815387403	0.19920727096832044	0.020919240870925174	0.08649804270629939	0.08899171888797619
1956	-0.28545425282554315	0.08763455680792813	0.29860332550578045	0.0931704262015112	0.13428087335469122	0.16343831028088202	0.029230305118050047	-0.08938273165143691	0.09404086055947747
1957	-0.27118117503132216	0.04497128017191653	0.27488478628630864	0.02588025575156217	-0.006381685308986466	0.026655459950059024	0.11933663545086129	0.008026116747720984	0.11960623357827055
1958	-0.20297399887928932	-0.026257380386296936	0.20466532252875774	-0.022149505254479517	-0.10073050746287265	0.1031369755070705	0.22427710992381517	0.14377579541760308	0.26640514519007236
1959	-0.2262462987543394	0.08055202802736369	0.2401583163651823	-0.06770195600789232	-0.199246293365813	0.21043440846807873	0.06575168488513758	-0.19258616791141742	0.2035011452941705
1960	-0.30337221399873127	0.2075254810742229	0.3675615941873955	-0.12178981327392122	-0.013842001280261985	0.12257389451567316	0.054692519461386244	-0.16010316979734357	0.1691871645964644
1961	-0.21750362647325477	-0.03457669990933817	0.22023481946694431	-0.0782709351179336	-0.04943200313536868	0.09257355031655029	0.12375872514157778	0.04242469681174322	0.13082842561246746
1962	-0.3860635235914554	0.022656762945184695	0.3867277765496093	-0.09752476091883104	-0.10633694871916564	0.144286609410498	0.20264733674839608	-0.2722643855373751	0.3394021784303428
1963	-0.1673868094442233	0.041327420902087124	0.17241316566415393	-0.02174226846056158	-0.05678206165346253	0.060802374652876426	0.18021156827191537	-0.0441166782602656	0.18553299070446475
1964	-0.25572659760738803	0.020664424982913092	0.2565601511999192	0.09297919746171791	0.022919024412776868	0.09576227253286439	-0.0775248782380843	-0.18986803894424634	0.20508529678736998
1965	-0.07975333485467709	0.03283677018719443	0.08624875591432536	-0.03513895163901292	0.031027197682096795	0.046876784427825266	-0.10771202913877717	0.0553545044761308	0.12110327157839613
1966	-0.350659187203217	0.108224782464505	0.3669802026124982	0.01908092382843347	0.020937485898332615	0.0283277244036537	0.3008180880280155	0.07428349423086189	0.3098540940506957
1967	-0.2641775139037327	-0.10015210921196081	0.28252469596826646	0.05194642645056963	0.148607824686102	0.15742527363457137	0.05071774403349519	0.05742938755698495	0.07661869298687829
1968	-0.08205030718708724	0.04677353586272918	0.09444583932920175	0.025529645457663324	-0.1763880405180671	0.1782259903465184	-0.15053616726721505	-0.10355520205797711	0.18271512671032855
1969	-0.17776982669062094	-0.13784973792281308	0.2249547988530177	-0.013795153921572276	0.11213866205789684	0.11298400683218428	-0.02075761748295804	0.16319955032612676	0.16451435168464418
1970	-0.30098038084342094	-0.08067626001275961	0.3116052768845501	0.059777094031511435	0.07849078240108477	0.09866156238772321	0.09402491966989529	0.1069256339721214	0.1423860130745655
1971	-0.1674550450108339	-0.04502770642065212	0.1734032480811269	-0.051789565306812	-0.041544784122460376	0.06639373586755291	-0.10501567975770083	-0.03553435140079202	0.11086470639679225
1972	-0.17645157623635618	0.125681480307141	0.21663562322131807	-0.04838633229844054	0.04119404684594924	0.06354672807345293	0.028062169916917595	-0.18983296810707698	0.19189591230870046
1973	-0.07524814588052202	0.1746033134374274	0.19012785309308272	0.07993000733984673	0.1034101659278183	0.13069991771446096	-0.11507620798208361	0.23907384166825124	0.26532778861919426
1974	0.11648135937360346	0.10035599911632621	0.15375055655235406	-0.13919394882577216	-0.10713228472830648	0.17564817625246956	-0.06510466263131538	-0.11022949903296692	0.12802015291896918
1975	-0.2723322232080194	-0.169161579511898	0.3205939484462904	0.07318977630837471	-0.06347869620844025	0.09688285827943648	-0.05475876548469349	0.25455052034322245	0.26037375022150944
1976	-0.1893140381932831	0.1892659091094488	0.2676964501222868	0.06256240541771638	-0.015102208233219134	0.06435939142945821	0.054879513016503685	-0.023614864470070804	0.05974464639504037
1977	-0.178506882452944	-0.057511394587875436	0.18754270871060671	-0.15451147151391292	-0.11176733188753565	0.19069801075693807	-0.11396253372909888	-0.1494448588327611	0.187939418232312
1978	-0.1845217600727863	-0.0347187112542258	0.18775960388622792	0.003834695984378617	-0.1309247404822757	0.13098088625308602	-0.034342556260371915	-0.08888510631698125	0.09528889387267474
1979	-0.18490233707938267	-0.02925620049766617	0.18720256281626405	0.20886882389613717	0.07541859360040823	0.22206789469983973	-0.10706368087897501	0.0857005786061117	0.1371394215270625
1980	-0.19212107750400195	0.06542918635733488	0.20295685957533333	-0.07837847416272506	0.11656868682344738	0.14046865828297755	-0.17383248084801076	-0.14332844215057744	0.2253015173652531
1981	-0.10876560336982395	0.03445431558602863	0.11409231498617037	-0.02231102973485516	-0.09083765604740088	0.09353748876261056	0.17463656156476182	-0.18408093406995552	0.2537394705662289
1982	-0.026079381660531992	0.013535800055892054	0.029382852668670204	0.02255605234070329	0.11129096281433558	0.11355374895325285	-0.004502439755774533	-0.09590289288897404	0.09600852476852462
1983	-0.12988456165070572	0.03131376423948607	0.13360595490486976	-0.03968587945026784	-0.0996630687525594	0.10727393113388999	0.16341451538481155	-0.02033611548868833	0.16467501763055037
1984	-0.3885984867416578	-0.0207571289687562	0.38915246665148095	0.13009367534442087	0.10343466810132317	0.16620197029473044	0.18309199604285584	-0.15577182736344403	0.2403903933502829
1985	-0.3416908318089422	0.028180585733033402	0.342850944222914	0.06280296449566108	-0.0917331604612491	0.11117187179162066	0.08028198036879346	-0.06625994892337457	0.10409407861767903
1986	-0.13111146267547577	-0.012301925734124449	0.13168733052830325	-0.004225952096492943	0.23439247680227404	0.2344305693646339	0.1473847195626586	-0.12686222244936093	0.19446408163297063
1987	-0.2016693059257991	0.09359454865611778	0.22232959427556187	-0.08779314661312912	0.026996086870277648	0.09185001523430447	0.07245616979849437	-0.23938146752494693	0.2501067442838467
1988	-0.1514388874487165	0.1184367592706139	0.19225244492133348	-0.07249471110309615	0.13701126423542231	0.15500828902129746	0.11086498808671379	-0.02707826878008305	0.1141239599014756
1989	-0.2915737341882592	0.06960354449496023	0.2997664021780085	0.06515108932239666	-0.12379325350685731	0.1398907933128837	0.22849006766231625	-0.10699583125917839	0.25230104820862803
1990	-0.359887688432722	0.023483968148369797	0.3606530812920384	0.14949456247881987	-0.07098979493192077	0.16549373158887298	0.13990246406570842	-0.00045313536566103305	0.13990319790239408
1991	-0.26520924681450275	-0.1576300243849386	0.3085176967104354	0.11793511190368419	0.18721616571993008	0.22126586570595752	0.05755776383783478	0.02865155275391967	0.06429469381856175
1992	-0.06464710739142977	-0.004053211596298151	0.0647740458696492	-0.03697003754569706	0.03460243553008596	0.05063706370578774	0.11667397709610673	0.06427936647182783	0.13320906082336287
1993	-0.25149806979606015	0.048650572343700654	0.25616041321897026	0.0397617927916451	0.007281318694722348	0.040422985638616966	0.1070292135692142	0.17883944137509936	0.20841976477436602
1994	-0.09523215573292784	0.09061339005336354	0.13145322340096352	0.07690872530932642	-0.014698844164279974	0.07830075381802663	0.06832781846126028	0.1017785914474279	0.12258699952563235
1995	-0.2613634194171799	0.049634452071655975	0.2660346139920409	-0.18148349817902842	0.0017691302044689694	0.1814921208564652	-0.21451815539628152	-0.010997954130327852	0.21479989289959153
1996	-0.2846893432395644	0.17071517695099817	0.3319513425120994	-0.11365834497265975	0.21899667082445815	0.24673419141683667	-0.04130883731991878	0.06014370372377337	0.07296358775674716
1997	-0.26021348303764	-0.166841372621868	0.30910694002711936	0.07615057418846649	-0.12332877299172228	0.14494445900715525	0.05898508253408394	0.011458062376055688	0.06008766225246475
1998	-0.4335261848234124	0.09391185608457552	0.44358132246612175	0.11784968231513507	-0.017032966030542846	0.11907421867715902	0.12409406382795829	-0.006369841869017765	0.12425744067368232
1999	-0.28409112023127076	0.030014044560055523	0.2856722028218905	-0.03901445638955708	0.04419410619816592	0.05895122416055004	0.3110436973431957	-0.05677297801543987	0.31618246739765177
2000	-0.1401796456963349	-0.04987042117129927	0.14878639714487596	0.050348584514578534	-0.013027619405901539	0.05200671908519783	0.14324318062463318	0.02691317502977631	0.1457495378573965
2001	-0.12532122683225688	-0.04117886859968558	0.13191326360109568	0.02733232104609223	0.10691334042184238	0.11035179261762544	0.0417042231770839	0.026494118232564198	0.04940830427898849
2002	-0.21522630142825067	0.07979955778649689	0.22954374365119312	-0.059681216626911573	-0.06716574846529198	0.08985034994351006	-0.20235491446572768	0.07449817920711478	0.2156327667902245
2003	-0.26337887425196554	-0.044552972494502324	0.26712056970650644	-0.11426033872287199	0.009198525904845531	0.11463000429157959	0.08115812233044693	0.1511823757388192	0.17158890277123778
2004	-0.19508746277423902	0.0716364176106667	0.20782419122849952	-0.16967601851322783	0.13572527753795674	0.21728161961209838	0.20514740940336043	-0.02675310616401345	0.2068844805062307
2005	-0.2101406971441382	0.20543594924891403	0.2938758953028077	0.14464318262925907	0.051802907664608586	0.15363981099841653	-0.031156312430380365	0.06497953607729884	0.07206286084440762
2006	-0.27288007196628944	-0.06864473531298018	0.28138165072107385	-0.06668446996862856	0.058429473458167513	0.08866127623486832	-0.024226527128784616	0.025542633022045937	0.03520441333725998
2007	-0.11659940868137218	-0.049454351029397256	0.126653681117386	0.22801555592528355	-0.04224479082385779	0.2318959165135678	-0.04320225701109391	-0.12613646945046614	0.13332983138173166
2008	-0.2909335130432264	-0.035995593246663675	0.293151823710603	0.0390359205249274	-0.1381738381130066	0.14358207628429048	0.11226971958831641	-0.12064965462857814	0.1648054280005194
2009	-0.4443115395176299	0.06897239266556236	0.44963311165720315	-0.02164981981029978	-0.08061188887633776	0.08346850499457552	0.27496415196194207	-0.060321282769324205	0.28150300534645584
2010	-0.136323572291415	0.02013658516266089	0.13780275187493807	-0.018571510238089294	-0.0061145495069868175	0.019552204688905245	-0.23191321142328059	0.09000882497612916	0.2487676148662496
2011	-0.2548161740282638	-0.08796086662225949	0.26957076362866456	-0.07701154825468065	-0.12646296930905768	0.1480664079764437	0.23960917646113747	0.027703474771028126	0.24120538957240054
2012	-0.25865060395982836	-0.11400820384011325	0.2826623524129677	0.03325229286272986	-0.06006357773494814	0.06865382983454683	-0.07045676884218571	0.21487883057272383	0.22613506606447076
2013	-0.08589417631645677	-0.011703406305468686	0.0866878263900615	-0.1095372628913285	0.004302685736563555	0.10962173628560914	0.005561591467202872	0.22652269666064312	0.22659096054798344
2014	-0.18673467330605004	0.024538171543594604	0.1883400118865349	-0.056759623970142406	-0.05562502443172296	0.07947199667972198	-0.0032777072358133744	-0.17865135313625993	0.17868141856986797
2015	-0.22834902168164992	-0.11609746572834888	0.256167713132455	0.016656094126944264	0.07862184861948021	0.08036678761721218	-0.04697571022205749	0.05847965536593768	0.07501058220401678
2016	-0.18523982879068993	-0.04632138727602118	0.19094361756701703	-0.1590815905002104	-0.09394455401784906	0.1847499165512374	-0.0548444486769372	-0.1230473947804707	0.1347166467550993
2017	-0.3466731933456668	0.006924724835693254	0.34674234641666163	-0.03595106570097574	0.08667140898159251	0.09383182967357265	0.12041609605621723	-0.1044651324354192	0.15941455417925243
2018	-0.24858656548745675	0.023722430340940712	0.2497159070666713	0.02632807797939828	-0.1121719323975621	0.11522026778259334	-0.03411601405525033	-0.010963629874425626	0.03583439123302413
2019	-0.32076320618340187	0.08901041962083434	0.3328841979459713	0.04468437031952321	0.016509878565116445	0.04763684541494302	0.15374820004417306	-0.05569702294780924	0.16352573920356342
2020	-0.2592246899464061	-0.08488322154694684	0.2727684020886555	-0.09002655650634404	-0.1027422592161453	0.13660436561555253	-0.04360277439879898	0.18533905666765388	0.19039897022234228
2021	-0.2079283518800199	0.0801665823294198	0.22284721321551462	0.006052300333109334	0.130597826479663	0.1307379922613711	0.013273688543363395	0.04036986496637373	0.042496079877436525
2022	-0.3772701679874907	0.09883219600788574	0.39000074694934955	-0.13402084767918532	0.08786806717988856	0.1602572458348664	0.18348536578387709	-0.09272636384154928	0.20558467357300383
2023	-0.1731680697698646	0.06926550813502201	0.1865070803080234	0.09973136572767771	-0.13556570045743346	0.16829855748170386	-0.05965443297493335	0.03403337009311117	0.06867984896208996
2024	-0.17719394103166378	0.04081676104728336	0.18183426717954942	-0.13664794046791134	-0.09441854103541429	0.16609491420684155	0.1307035252783607	-0.08496974216120907	0.15589505637810788
2025	-0.2155044314298726	0.12104714226115977	0.24717315917288857	-0.15994235402698184	-0.011056633582365407	0.16032406481207706	-0.05076455278041944	-0.14614586387135065	0.15471151652575624
2026	-0.23279973121519662	0.11677554660945448	0.2604462384827331	-0.04066969069912362	0.17096325088999562	0.17573405161333408	0.10384995048795832	-0.011888292737611092	0.10452819581608845
2027	-0.21687080332655223	-0.035508530678852485	0.21975850628923355	0.13171823040994335	-0.024278533680688937	0.1339370726125193	0.014040327995033443	0.05690972270991991	0.05861610144941485
2028	-0.1872752789681734	0.0613778574157341	0.19707681622543366	-0.17729125455847586	0.07832412059695638	0.1938217139801546	0.042487801896124396	-0.1376397178412783	0.14404827398268613
2029	-0.18777663917023818	0.10587898929394379	0.21557000392442568	-0.17100694884157272	0.11709873622735009	0.20725706400059513	0.15271362629659735	-0.050564425321213115	0.16086706550665156
2030	-0.1699457821944763	0.15352260018969155	0.22902130393196232	-0.16553622977379534	-0.08101273583377544	0.18429678981196568	-0.11579996132943644	0.08540385970575216	0.14388693580912332
2031	-0.14926210653069974	-0.0750916825583101	0.1670866159673478	-0.051339875010418534	0.09212231422467823	0.10546233234760054	-0.026143101187105888	-0.11360192027565248	0.1165712573064002
2032	-0.22885530955582342	0.0480980880307351	0.23385503797032917	-0.09247353725027663	-0.026150333458533858	0.09609992212052419	0.30901502399541586	0.04922605830527899	0.31291131310830256
2033	-0.27490769366281076	-0.04324876431524365	0.27828887086946413	-0.01615880156982866	-0.046088037153051695	0.04883865310176121	0.10253960772939853	-0.02785153341383628	0.10625478373607923
2034	-0.14754268897676293	-0.05108417899155758	0.15613596130851884	0.06436519529403169	-0.046225184310727065	0.07924421764267425	0.201772158947404	-0.017915699645806856	0.2025659804115568
2035	-0.18618253386681535	-0.08166701252212934	0.20330626367959614	0.008147418475673766	-0.10616477800443698	0.10647694828717216	-0.06419982587735197	0.17686585430086038	0.18815724291202685
2036	-0.25605178313414134	-0.0030986836176095213	0.25607053224909615	-0.002047059667454119	-0.05559936195215196	0.055637033554715346	0.13285029029212678	-0.07753395022799112	0.15382039223932228
2037	-0.3968174723217402	0.10426336617805051	0.4102864314921873	-0.16637867647058824	0.02514568014705882	0.1682681467603505	0.168169734575556	-0.052857926545364024	0.17628108243906393
2038	-0.2673608483375947	0.0020527637305651856	0.26736872865526334	-0.08919441578515738	-0.0878365324656183	0.12518346633177702	-0.07115184358359077	0.011095249206808043	0.07201173099089439
2039	-0.2432439280171148	0.004413087797306934	0.24328395726208926	0.05351235535469655	-0.07083462819845876	0.08877565391266465	0.10151606770925962	-0.15423192753227966	0.1846428971649691
2040	-0.19092219783012274	-0.039769865247375885	0.19502032664847777	-0.039859178279467014	0.014907388961842977	0.0425556616535804	0.12910350870121412	-0.06233264244087991	0.14336343422444597
2041	-0.3326164516626874	-0.06393881237914538	0.33870617892966226	0.19971607836121813	0.0779668344516595	0.21439528733252672	-0.07637039958093736	-0.08978758468067073	0.1178738660388326
2042	-0.27771412145255936	-0.03838669594823283	0.280354546387229	0.15060479108912123	-0.09908885083477331	0.18027868276297618	0.28325190057774646	0.25812442973570665	0.38322299044719293
2043	-0.22888001592526966	0.06526827005177357	0.23800422005818075	0.017485934931145267	-0.04151185454447947	0.045044333585238745	0.32553980683426814	-0.08592808946707205	0.3366894747287978
2044	-0.04607864581863339	-0.07420285202224042	0.08734589199678236	0.18065361512569156	-0.08061678160636941	0.1978251605194611	-0.050625000676817855	-0.00111127860096877	0.05063719614726688
2045	-0.27216047918276143	0.06932699073144719	0.280851487574605	0.011263676120254902	0.09194328473147585	0.09263065371115137	0.08456517078748035	-0.18638964318041065	0.20467624970972215
2046	-0.14934798798181864	0.006412076389067221	0.14948557200558413	-0.09782144439054229	-0.03552322597428164	0.10407177603112111	0.10317782375902165	0.26523714918119956	0.2845986799361825
2047	-0.3833045440124088	0.09500331691434029	0.3949025242832555	0.011579610834310597	-0.02370811317973604	0.026384882368834947	0.26668761375212385	0.11498078853019496	0.2904184309919524
2048	-0.3361928950016196	0.08553301820537591	0.34690281038482695	0.009854726831871077	-0.20392546214684687	0.20416343882472168	0.2596016890171572	-0.14481118930094591	0.29725968022474086
2049	-0.26761113593693997	0.031223399299858998	0.2694264662970173	-0.0346518208540787	-0.0008042466658692075	0.0346611526236899	-0.03840145035428707	-0.1604056314593342	0.16493828540754424
2050	-0.20164553670409077	0.014926162984320182	0.20219721267642465	-0.006856222803282037	0.06938146759475224	0.06971940789141787	0.10300985194019086	0.021411331687657256	0.10521157123329598
2051	-0.10605688736963187	-0.14675835435289805	0.18106926279991747	-0.012875553004808022	-0.007881569889111052	0.015096324357159355	-0.13728971446107127	-0.06770121746364406	0.15307488540861985
2052	-0.10037414856788181	-0.013004545430224033	0.10121308167709336	-0.10246419164329518	-0.12155267784509502	0.15897787286420514	0.015176651817488382	0.02926519252418072	0.03296638066070699
2053	-0.38332257887167853	-0.0889588330782163	0.3935096866094558	0.13311126008863194	-0.01100683946124311	0.13356555722681276	0.06563408572657096	0.18129603499474553	0.19281100983600202
2054	-0.1658529765590688	0.05431604474863673	0.17452060781076523	0.08497537595799598	0.005650238056345847	0.08516301843697262	-0.09002215903854092	-0.06883615091072022	0.1133243345013056
2055	-0.33497067816889964	-0.06082839712247219	0.3404488935646901	0.07050783350531195	-0.1518061389102853	0.16738117694789229	0.23270057843835576	-0.18616338076194516	0.2980039656485503
2056	-0.2324413271704468	-0.01673374180371923	0.23304289024021355	0.061519020212551255	0.0036339012422176606	0.06162625322174374	-0.18384325443679495	-0.05615865288550617	0.19222938509974713
2057	-0.12780126727825517	0.08149942014018914	0.15157611751563993	0.1330666370799212	-0.005066148399967919	0.13316304203257734	-0.07091029086931284	0.018876897317366144	0.07337987873730058
2058	-0.15101872753519285	-0.09404458567871574	0.17790739209439868	0.02173479685291737	-0.11359830514204577	0.11565887914631946	0.07253539939613049	0.07872091961783638	0.10704376371855588
2059	-0.2881119044832026	0.026814585040383945	0.28935703114979955	0.057222523733778445	-0.07480207687411573	0.0941794453537711	0.1564647701800199	0.08060131089399371	0.17600510113436107
2060	-0.26960816229091045	0.010012668804357852	0.26979402274785047	0.05357397689549038	0.1852328273732956	0.19282471661357023	-0.055849560967898476	0.10515695081790906	0.11906787041694812
2061	-0.12715418912236814	0.01684250329304119	0.12826479535922186	-0.030830792135820927	-0.01953435947641702	0.036498341659260095	-0.08238049682203126	0.020389293898316636	0.08486618621286475
2062	-0.12413808126651613	0.010419898533284658	0.12457462625260454	-0.05939535629001711	0.04549263844595432	0.07481569689304775	0.003812785631093217	-0.19423902513595848	0.19427644278202177
2063	-0.12015395404699912	0.001715763048696588	0.12016620371788253	-0.027446998348692277	-0.09196860739714839	0.09597688505532952	-0.08221345911825473	0.09739202564853734	0.12745296983638435
2064	-0.21991763493208025	0.2556483627805389	0.33722374107777425	-0.11324605783578127	0.14526776217877319	0.18419389876913328	-0.19124854386481713	-0.08480648465534786	0.20920837786764332
2065	0.0015890113630810242	0.009572222044343486	0.009703215548374465	-0.15595188682694353	-0.039870749074705315	0.16096790871680577	-0.13934923614880193	0.1130350492674878	0.17943001972400816
2066	-0.12741697194870716	-0.02369382149276762	0.12960124195974654	-0.011907026288365236	0.07257326540151567	0.07354356617727108	0.010867126833477136	0.09031305098098061	0.09096450749115328
2067	-0.28844809697071666	0.1147497914344403	0.31043488734398955	0.0788005328041341	-0.07993589587608518	0.11224647620182893	0.015843039355275413	-0.16644382955878886	0.16719614317982326
2068	-0.23280267131527904	0.05229932807909189	0.23860491086533475	-0.14003524495676103	-0.14992895742423332	0.20515497094737342	-0.13852108399789403	-0.19820421427646284	0.24181191300037644
2069	-0.12185313157327399	-0.04165773235522045	0.12877714214561842	6.831729037615029e-05	0.13920592173456398	0.139205938498405	-0.00816070934390117	0.2174379637726882	0.21759105052048555
2070	-0.25623902162692536	-0.13444170136421077	0.2893665621146085	0.021709614535179167	-0.055754267623561234	0.059831811952386585	0.04252102716973407	-0.09769760633280915	0.10654980072590381
2071	-0.09315975837755196	-0.025839958172822027	0.09667700874218778	0.0010764333256331033	0.03976585284860385	0.03978041932259323	0.12323190593599957	-0.12366662998109325	0.17458389963424367
2072	-0.0709733537667561	0.05699032037264748	0.09102259917777625	0.10118157143562503	-0.10855490779349118	0.14839770350054568	-0.09884628743380022	0.025375559797258876	0.10205149471942934
2073	-0.15716855978836808	-0.12058512767777943	0.19809777687550206	0.0722624284270141	-0.025022618429629166	0.07647215176287478	0.28411105152266275	-0.053618842045253426	0.2891263907352405
2074	-0.10670364695462156	0.04102128952591529	0.11431716611159273	-0.07767858707269636	0.06528389289239428	0.10146895860703449	-0.00927991468962871	-0.015568166076171397	0.01812414443834634
2075	-0.09246834537821488	0.07535676125894952	0.1192855245384919	-0.010981688952833033	-0.013244585504324252	0.017205131136905968	-0.23245028556997618	-0.18398424064582822	0.2964512372508934
2076	-0.16546515933757203	-0.1263740175886833	0.20820449389029272	0.010554930979192394	0.2041611864977574	0.20443384416516655	-0.040356948169468616	0.19043464672234214	0.1946639102088942
2077	-0.2667285052090968	-0.05954343946983981	0.27329382846119604	0.12667656271790084	-0.06047399135369399	0.14037113368591464	0.03442268036665351	-0.10038525669736893	0.1061231392572866
2078	-0.36033687888507027	-0.05586089554960463	0.364641064522686	-0.006549760003791982	0.02470162539401062	0.025555227512454343	0.1376097390931274	0.17282638258424599	0.2209194396390566
2079	-0.2883699616101561	0.1060721587154702	0.30725972338333385	0.01428986001685998	-0.2698276417331947	0.2702057666716214	0.05049706541424454	0.06234371325928222	0.08022899848811585
2080	-0.12458041083847933	0.06768283011310021	0.14177885687507527	-0.22157351319028287	-0.03559964089908742	0.22441514249183017	0.16792775177939973	-0.0742858749052198	0.18362494663884224
2081	-0.31196208401163567	0.057182521149689094	0.3171595538304301	-0.015269364758434326	-0.11424047811469115	0.11525641127503208	0.2079834046224735	0.04925721917280121	0.2137366843548222
2082	-0.2009392715197511	-0.06525335541674725	0.2112690020614302	0.12821153482132308	-0.14989036355344046	0.19724431233224926	0.0883613274832325	0.043430026590530676	0.09845756143767354
2083	-0.349596541646292	-0.0011885796998796206	0.34959856214342555	-0.1382332184577701	-0.2715505836393443	0.30470993118056083	0.3241034067481782	-0.04186056437082135	0.3267955402315318
2084	-0.30538031957971534	-0.1588061887759773	0.34420422016611074	-0.17569783208290882	-0.16510170634063007	0.24109811620006838	0.20048832515407827	0.16711831455592382	0.2610059378311155
2085	-0.2917140321880076	0.07710012629212903	0.30173085034455494	-0.026458938900952435	-0.011047312415748361	0.028672609915657867	0.1968491826603362	-0.10587773155379594	0.22351665430795103
2086	-0.21440055278757683	0.00073842237334982	0.21440182439340386	-0.08213431213739071	-0.03392807456872566	0.08886596353060792	-0.032979347011110355	0.13746665757844273	0.14136732039289723
2087	-0.28576279531344956	-0.11755317757656415	0.30899696558979944	-0.011949327703578242	0.09396821598696926	0.09472492833642689	0.07784639718716391	-0.0411395999197388	0.08804844255623068
2088	-0.26597075633481726	0.16885552569593457	0.31504385692053277	-0.018449638432010355	0.06787873700410098	0.07034139674149086	-0.06997698164156993	-0.09956627662034866	0.12169725304913175
2089	0.021099633110994265	0.09168192909175771	0.09407853442419611	-0.0964881872732959	-0.06967583323346906	0.11901551167837246	0.026161996226518918	0.22337649019570247	0.22490332682890032
2090	-0.28062243192889014	0.03500550427506571	0.28279733844439947	-0.15604115478180386	0.09418190523165358	0.18226100312108195	-0.17466274264540227	-0.0013125380381238674	0.17466767424029994
2091	-0.23009503849099186	0.0869925436298416	0.24599070995743094	-0.1892965738240218	0.1719714591943237	0.2557486571595993	0.2828035144955048	0.03123007342666803	0.28452266218571104
2092	-0.3414479751047838	0.02595916900804653	0.34243334849098067	0.15313844437257934	-0.028791859080368517	0.1558215463090948	0.1672823138661113	0.18544682050452274	0.2497476641885502
2093	-0.27497792139506155	-0.0449415406186774	0.2786262717834212	0.112117998869948	0.07412127289416148	0.13440390160278987	0.16585290030389438	-0.05294033591996214	0.17409728230656552
2094	-0.33397651958253277	0.014947706554032896	0.33431085768142105	-0.09769041648993682	-0.015404462479429488	0.09889749712837767	0.15201717405241585	-0.06496231033745847	0.16531582795141778
2095	-0.3294195649721301	-0.06770205021967224	0.3363046496710601	0.0038329519022393703	0.057544451872909186	0.057671964260275044	0.2574160024753796	0.16356555536479353	0.3049863754861813
2096	-0.09938984578480842	-0.0815113869431611	0.12853967343402475	0.014044015362977997	-0.2137900436733596	0.21425082763287653	0.27438634439425175	-0.04719885383102061	0.2784162311953148
2097	-0.3112903201407451	0.06035084932675594	0.31708656298838706	0.059303833159535226	-0.1565494488372442	0.16740571841684182	0.04072618091680341	0.07681170889144914	0.08694055690466292
2098	-0.17249101333483183	0.028572503784531186	0.17484146434354234	-0.20490655858450094	-0.09731252418740716	0.22684008709808812	-0.015687127017720622	0.23889501875007413	0.23940951513602876
2099	-0.37285200749329156	-0.05852851332421988	0.3774178140519085	0.022107490732579158	0.10677094432906142	0.10903566251190758	0.22613484827340252	0.1361175396566963	0.2639411945980147
2100	-0.15057780528163806	0.011479734774595404	0.15101476667508365	-0.21007465228283603	0.2909311394291375	0.35884855778070324	-0.04516784994984331	0.06583260107156465	0.07983774817051978
2101	-0.23333714447329545	-0.03671993236229499	0.23620875602661953	-0.12506031822830815	-0.08620578840272464	0.15189312410211672	0.055872349525944345	-0.10967168576882559	0.12308370363669317
2102	-0.30270403664535306	0.013187533851292774	0.30299116299072193	-0.2074798259673491	-0.07998067281480363	0.22236183622049474	0.18776950247579272	-0.13093930957489086	0.22891589908076684
2103	-0.12397649168243849	-0.02008737797589401	0.12559328502683642	0.04936006339253785	0.0760451952228207	0.09066028664521344	-0.1572531193672016	-0.03225315436711408	0.16052666294838452
2104	-0.1532835262053412	-0.020120808408000488	0.1545984680937524	0.14521133467560637	-0.12734978374065195	0.1931432088815493	0.15009737562175277	-0.040747654233457775	0.1555300404875758
2105	-0.19452431278732393	-0.09304299819586785	0.21563095273790567	-0.1218517816626082	0.049084982251736325	0.1313666326621993	0.05787990654205608	-0.07209962219129053	0.09245776928654498
2106	-0.16292728027768416	-0.1725257194794205	0.2372981722234176	-0.09832772638923953	0.255432550895945	0.2737044570957636	0.16812878098612904	-0.14728407476575842	0.22351708139533155
2107	-0.32111065315753956	0.07151399450757662	0.3289776633476677	-0.1393287152523123	-0.16055456822934985	0.21258000910991817	0.11343568969898161	-0.007296446531625485	0.11367010965716763
2108	-0.3447040159404687	-0.01859197396234298	0.34520504066612834	0.07458342151578692	0.03207723788201582	0.08118889058942103	0.27662056386691186	0.009864884607448441	0.27679640948243267
2109	-0.1738908546438458	0.027654485489955652	0.1760761196087683	-0.020517179453743928	0.028480336870874045	0.03510105754839304	-0.016598079020326645	0.20149097104515132	0.20217345928653202
2110	-0.14447334054333083	-0.07112844877044293	0.16103354418331223	-0.04522036866419671	-0.015817539973470813	0.047906954744986775	0.03942396226599296	0.125234756680088	0.1312935378511497
2111	-0.28527999168832474	-0.0653206370395324	0.2926627056543778	0.03714165712369662	-0.018780062289392357	0.04161962798353321	0.07116760647240124	0.03618115193331465	0.07983673318862794
2112	-0.23741332017550837	-0.06376257200106819	0.24582666695244812	-0.021186731636385	-0.08601927059618407	0.08859002489745521	0.16846051766446005	-0.06718391540226264	0.1813632391102349
2113	-0.23045432901584323	-0.009965876993698273	0.2306697129369091	-0.14936879073266063	-0.02395753583616334	0.15127788724158733	0.029607886125592786	-0.06019697724484392	0.06708429764290842
2114	-0.3402340259636782	0.004754349570591952	0.3402672424187968	-0.07235315111757554	-0.05256302005528011	0.089430696933293	-0.1494438782019186	-0.1833964583244739	0.2365750064102089
2115	-0.18994261786600497	0.04827966682175352	0.19598245919012935	0.10422161403017828	-0.01757821493088684	0.10569360657680249	-0.05603455081190736	0.040829696808364166	0.06933206347827224
2116	-0.33643149435362224	0.05779663867259163	0.341359930036994	0.030809540312697774	-0.16442485955819952	0.16728646751908352	0.03521725085666446	-0.02368588163350033	0.04244143902670386
2117	-0.08471638391338432	-0.07178186336138681	0.1110382889412149	-0.04668597888952992	-0.1303282695490924	0.13843785056311195	-0.07301492326883119	0.11157642984928866	0.13334346147399406
2118	-0.3103526369312198	0.03024463696743102	0.31182286207950377	0.059232972163855306	-0.045857669855101584	0.0749097515407944	0.026525632626181538	0.05903006088215476	0.06471597387021263
2119	-0.17886653476825365	0.08147887945157145	0.19655036264704934	0.06578951738610243	-0.028724792699082485	0.07178700657849954	0.013263068166829345	0.0940645856965732	0.09499502755126672
2120	0.048373327767709876	0.05568694725553678	0.07376323565275066	-0.05021805838095392	-0.09333306169051707	0.1059854414156905	-0.12069718303417618	-0.037530375605606486	0.12639754382694043
2121	-0.22881685904491705	0.04598052574886251	0.23339101039098153	-0.009930958271769886	0.030254762055011427	0.03184296718587943	0.031012295256399453	0.10378822082223746	0.10832246876117446
2122	-0.26100191016082325	-0.10206191737894246	0.28024744795745155	-0.04786433928705993	0.17236587772904358	0.17888820749476583	-0.13110599791794572	0.08590641432880443	0.15674404203315864
2123	-0.27631365670067615	0.04644968525529293	0.28019066747415927	0.016286555462202503	-0.09884679565372168	0.100179543320141	0.21129637041095567	-0.049555180770576954	0.21702965716705253
2124	-0.5119809303477042	0.00901680972766533	0.5120603244710195	-0.13473584528025132	-0.05301924449225333	0.14479222454922486	0.1566755028022944	-0.05886452986042218	0.16736859339207072
2125	-0.3042310195105174	-0.005689359235403442	0.3042842126054493	0.12348573309746867	0.07382406136711592	0.14387049146838612	-0.07327462362429565	-0.008078701891311163	0.0737186264897201
2126	-0.27236116978145497	0.1155684387538257	0.29586596769604867	0.18353205414135523	0.025504845430614292	0.18529574209297114	0.13233320153058553	0.015257705753503754	0.13320988631552488
2127	-0.3311228358589229	0.06940674932967739	0.3383188278529113	0.009769839566295332	0.03221765578138323	0.03366640921153971	0.20424566445016207	-0.04590751781716462	0.2093413280716961
2128	-0.33319815400475883	0.0632785923503119	0.3391536378723011	0.32201532998971083	-0.009554994791157715	0.3221570590160045	0.011915118607624405	-0.1464302420619214	0.14691421252467937
2129	-0.0877613876041003	0.08319334406557366	0.12092639765994045	-0.06374287858715198	-0.023745056229277046	0.06802192489122846	-0.0889704784573222	-0.0032475756228903074	0.08902972977804227
2130	-0.20667841127482384	-0.0036542154152196635	0.20671071326224497	0.17102181677559125	-0.06825717274919885	0.1841399018272191	0.11242862521743967	-0.17851670536677658	0.21097016344329836
2131	-0.21456605321845246	-0.10020302687392878	0.23681055252762928	0.016711067042017125	-0.023379334265985773	0.028737658784311004	0.1420535362498587	0.13240899419961147	0.1941941011103135
2132	-0.29028836907750877	-0.1645084571950446	0.33366205914124214	0.06638001177770166	0.05234811191125925	0.0845377476887191	0.12377731778643815	0.15073057703970338	0.19503981966031156
2133	-0.3317674514795917	-0.04550192726663315	0.3348732107025601	-0.12919168020899435	0.04958771470789505	0.1383814716108145	0.32202027777165076	0.07126976074414147	0.32981273185348425
2134	-0.18350109519797808	-0.13733327716933447	0.22920096194590167	-0.14391713607604742	0.17283890944168684	0.2249120509739822	0.2880586792931428	0.008303270294899617	0.28817832502410706
2135	-0.23210933996493946	0.1237170967698099	0.2630221772628885	-0.06209458348688965	0.1873808977949259	0.197401464424261	0.08790888821062891	-0.03509758948106855	0.09465629093626299
2136	-0.29421583933749024	-0.18463873238753725	0.34735345343718765	0.14478788721909108	-0.05761139002744163	0.15582876674819138	-0.11371603094882583	0.13864028776978415	0.17931108467588633
2137	-0.12722772200110602	-0.13559167841481748	0.18593546326867824	-0.012754606552321582	0.03696326684366882	0.03910195754768284	0.012541297313847477	-0.04105185224907001	0.04292480298608011
2138	-0.3573221666707918	0.0526128938445165	0.3611748155575129	-0.10212139073395317	0.051442951233538384	0.11434664698648993	-0.031568377219965325	-0.04557117023674546	0.055437297887329075
2139	-0.19465710922367122	-0.10855464061730989	0.2228800129461356	-0.07171593927154975	0.10860320840407542	0.1301454295058403	0.1004065014416496	0.11049898069888993	0.1493033498192376
2140	-0.12664111720339605	0.05347426395482811	0.13746806709936285	0.11161148860091823	-0.09901706792191084	0.1492028958417537	0.01086429251025607	0.061138142347079705	0.06209593627122621
2141	-0.38025996514766763	0.040114924860441666	0.38237004104749667	0.019095946147812695	-0.08970457976829893	0.09171459420772285	0.158143580907769	0.09481255903965695	0.18438767186007993
2142	-0.3125856676896662	-0.16544164668848937	0.3536675530833913	0.05079244991727453	-0.029421475013628184	0.05869834887436263	0.0005675686834860291	0.12353435169660855	0.12353565551415448
2143	-0.17598195753441973	0.013367673103660424	0.17648893467255286	0.031542660934886384	0.15323690642201418	0.15644963709974638	0.18375832882813192	-0.03183086459885165	0.1864948453840435
2144	-0.06294764505343098	0.12807346695245964	0.14270675861708687	0.03787486847401454	-0.1619641272998464	0.1663336532212431	0.2913604473701002	0.07633911339798553	0.30119523655943736
2145	-0.3739338278500964	-0.007615068474210698	0.37401135929072055	-0.040089264612145216	-0.027441031283347777	0.048581471108193816	0.25124159467969054	-0.16200190347518045	0.29894306418911204
2146	-0.08737935169056765	0.11232894485671335	0.14231283481993623	0.027351913609948604	0.04844743181030112	0.05563524806397351	0.15734895302657156	0.12529683731932478	0.20114171735565836
2147	-0.3661400382374897	-0.101198437734251	0.3798679394215883	0.1808201518190603	-0.1256566743886239	0.22019429402751714	0.08698762622305678	0.2928712282928024	0.30551661735109764
2148	-0.10793970161861995	-0.09777646444422254	0.14564070922900993	0.15887565275746598	-0.09389847350273259	0.18454917058945097	0.0921682575265401	-0.17371496292186514	0.19665166167216488
2149	-0.022571152200120945	0.10548201172413704	0.10786988323444134	0.11127270375857513	0.027346914972084226	0.11458389223723388	0.33123530112862587	0.07655462037101562	0.33996681398913303
2150	-0.3301571141667908	-0.09877847377147655	0.34461704385529973	0.24685504734018981	-0.14294511723256417	0.285255536209131	-0.060551826100117584	0.014529627175455858	0.06227064886378355
2151	-0.19968751722237532	-0.10457260953430697	0.22541192337418858	-0.005282392386695933	0.019832430448289196	0.02052386335009205	0.05322051891232712	-0.03273024745566313	0.06247953850506829
2152	-0.21191217483184835	-0.07462704996833651	0.22466857018492917	-0.23215526279225457	-0.15973884078003114	0.281802347924727	-0.03854746678139842	0.10739142602934851	0.11410006827289829
2153	-0.10698204346784482	-0.08188932655111641	0.13472571925045054	0.05957462717166625	0.09544776785391254	0.11251405508174264	0.03573696746670657	0.04162520222065774	0.054861537561638696
2154	-0.14993040529781473	-0.05491630838976779	0.15967131038457433	-0.19931475555240533	0.0731469233443837	0.21231308055714382	0.22834708688827762	0.14334456706828377	0.26961093634783495
2155	-0.1111319165164874	-0.07225875324910791	0.13255802612344147	0.04463282438627463	0.08482311474000516	0.09584909914491692	0.08581959788007205	-0.006898055849253775	0.08609637945231317
2156	-0.18557398528099914	0.025186398862622663	0.1872753552946559	-0.11794435410186895	-0.26738556459631385	0.29224289695216993	-0.15057464579570268	-0.10775574020261884	0.18515945426338784
2157	0.009283474187964566	0.020413690779234002	0.022425469097184736	0.04110787842466349	0.2229892787082882	0.22674672233004725	-0.007659125274162132	-0.1860271864501959	0.18618479072830105
2158	-0.16294894312452343	-0.009663634311288057	0.16323524096683742	0.21289573694932043	0.07146381535005018	0.22456997064518733	-0.133225648176513	-0.07819709243720979	0.15447931446535343
2159	-0.2442661538921976	0.15618202496034478	0.2899289203546285	0.036211703106205334	0.18468049767807335	0.18819716699374842	-0.017086446141802845	-0.13711964168341845	0.13818010991870644
2160	-0.25381664931167647	-0.044113067077720294	0.25762153278561556	0.011361007704814218	0.0031207630074224254	0.011781835927279936	-0.0006363499451662952	0.006692501680387727	0.00672268696242103
2161	-0.32589741509403347	0.023012348483619192	0.32670888164802664	0.03458776112899712	-0.06338287623151219	0.07220597080086769	0.13533559739282983	0.057930700442244645	0.1472130767812534
2162	-0.16041434192303813	0.2151880023356986	0.2684001442693912	-0.16313049579969588	0.04751089430289822	0.16990833922240475	-0.31432057444026434	-0.20148153106716826	0.3733526896617032
2163	-0.2870089993263161	0.02790111255193791	0.2883619908655252	0.15722151663031722	-0.20193632759027375	0.25592359346528304	0.026476983311548165	0.091317627747211	0.09507859792118414
2164	-0.14249021490931563	0.052715047133817104	0.15192872519449213	0.028219284565026176	0.08706054174311183	0.09151975715639787	-0.02473923041199816	-0.006282205339903111	0.02552441234016254
2165	-0.2608918896472209	0.08357475650051216	0.27395130590639205	-0.07973732156036575	0.023642422555795062	0.08316853127191759	0.17092766779685734	0.11529302927558423	0.20617650258459022
2166	-0.2934042060135566	0.049047670592970466	0.2974755487381141	0.08398022167338749	0.10532979990303465	0.13471096607152894	0.17716516106054994	-0.19483521754684865	0.26334057091557017
2167	-0.3273613656669245	0.07077246065126265	0.33492417786410755	0.1672681234953234	-0.09357735296095977	0.19166467103988363	0.025141489457679474	0.06940131931582383	0.07381488748841625
2168	-0.22858209748220118	-0.08359292567831503	0.24338765891643482	-0.035948045763572724	0.0839235409356581	0.0912985362281291	-0.09501591298179941	0.09379360286990719	0.13351128663556028
2169	-0.1102515917934206	-0.0352545690366702	0.11575101783977709	0.00590804075682882	-0.06490488364086525	0.06517322200120697	0.17364612186318162	0.04724231987923666	0.17995780734854225
2170	-0.13066990679230978	0.015410533937640676	0.13157548820868611	0.08814514902951631	0.039861006537461906	0.09673917065809085	0.04825301883027781	-0.020385277761367223	0.05238237657498214
2171	-0.34289423856463686	0.004600205135281809	0.3429250949232336	-0.18436081869539714	-0.09745370363295089	0.20853329667421486	0.21194758460512828	-0.1566898510339776	0.26357823892916143
2172	-0.07927140381168175	-0.11969116044056802	0.14356158730623073	-0.169867204000874	0.14657037598365802	0.22436074102004883	-0.1417067158732563	0.023565537520907325	0.14365280325226196
2173	-0.27251275141092857	0.05077161432788155	0.2772020138870093	-0.14888355393299696	0.08029454542696482	0.16915533292522153	0.2695374307185451	-0.15301986169089052	0.30994435731313735
2174	-0.2924321726700885	0.09120482464153731	0.30632482049360943	-0.1300260521681068	0.019423551234992807	0.13146881221415832	0.1036361817359445	-0.22582848380192053	0.24847326266840059
2175	-0.19625697380708698	0.04190900538607064	0.20068174929565796	-0.13905504374940805	-0.18214880262860725	0.22916040559220763	-0.12094204768608306	-0.038404010353730304	0.12689305303976342
2176	-0.36919393387704447	-0.021439617821188826	0.3698159245137047	0.15351475152122943	-0.012596403257938175	0.15403067327536227	0.13512956642554594	0.025624518202651003	0.13753768812756023
2177	0.015935778656697548	-0.10112890020648593	0.10237677225996455	-0.1231934760448522	0.013814596608284683	0.12396562273252695	-0.11752007847259652	-0.13498550399560766	0.17897501259436593
2178	-0.3166233282843687	0.07870530244676616	0.32625887979809537	0.2023969332175468	-0.0353131151646798	0.20545445889175057	0.07803065495632817	0.018153256635455226	0.08011444213989287
2179	-0.1350196827768519	-0.09679860352853285	0.16613333314610831	0.15284364542919704	0.0530497081713386	0.16178829217576374	-0.11987942123382991	-0.08149054168905533	0.1449544204918694
2180	-0.3400378870479403	0.02398941417485896	0.3408830541703133	0.07064941164288831	-0.11007203769035626	0.1307944679517964	-0.006790956341671482	-0.07573749965601694	0.07604134363739014
2181	-0.2169079374779137	0.003945150124917634	0.21694381196621085	0.0912730139287818	0.009472497679055154	0.09176323492512295	0.15032985026077358	-0.10962294734456833	0.1860544395168699
2182	-0.11250415064169728	-0.0010535279648476916	0.11250908333455763	0.1875951139442009	0.08032546941995804	0.20406888007061325	-0.016213239166361863	-0.11967107946678718	0.12076438376032787
2183	0.0365037933241692	0.04738205542555536	0.05981292588900881	-0.15928931359112536	-0.14756784144317903	0.21713901826371765	-0.18932979987651022	0.13608533240990292	0.23316301340133944
2184	-0.30686077274740825	0.0676058557493815	0.31421980456798504	-0.07897373666637933	-0.07218057741475949	0.10699012496010421	0.20795275230406843	0.10534254891402649	0.23311241880805342
2185	-0.34212596307993726	0.03643236384618627	0.34406030248896124	0.1370790006951943	0.03780684164150373	0.142197080513275	0.2933566466997165	-0.043298004739162795	0.29653471867100967
2186	-0.0778780434735669	-0.10669261062307019	0.1320920240470137	-0.03336958551909487	0.14643086491939256	0.15018497740705486	0.0655014411429255	-0.15795629459962246	0.1709989175271085
2187	-0.02028707306905122	0.09151563482760074	0.09373727514499125	-0.1220954152986844	0.04077476025378213	0.1287240129529515	0.11131141005078965	0.07419987502754924	0.13377537688827104
2188	-0.26048040625046104	0.10068762939152584	0.2792633895677887	-0.14527288044416026	-0.1045128954660333	0.17896132294782938	0.039888232601651065	-0.1907746762684387	0.19490009801283067
2189	-0.36457003493992796	-0.08149784227887076	0.37356821153868536	-0.04337632799090999	-0.09603404880267136	0.1053757294608624	0.3748184543230728	-0.01113351502440965	0.3749837714594275
2190	-0.13280978742620125	0.09085230218594771	0.16091171631885456	-0.07856745815748185	-0.07571784259630063	0.10911478895532822	0.0971310526164862	0.10606403183503663	0.1438194014432346
2191	-0.07282535847755944	-0.017016825227628863	0.07478706558097266	-0.04549981218206506	0.10367133551952586	0.11321651256334166	-0.276318464189652	5.411439103338534e-06	0.27631846424264095
2192	-0.09143537591148702	0.09012610009828698	0.1283866889011528	-0.05249802500972145	0.009812459835042262	0.05340718114575657	-0.08144599665206827	-0.08382223464995973	0.11687436584795498
2193	-0.19465087270969778	-0.08314082880651052	0.21166331675866853	-0.007985078869150888	-0.022605539075777285	0.023974400544185745	0.00028245355706451675	-0.07699657835358426	0.07699709642688832
2194	-0.21642118218856263	-0.25232255717115637	0.3324226240154038	-0.14279846297904614	0.09306969087802683	0.17045048662092308	-0.025044173503686113	-0.07093296199369578	0.07522430274639855
2195	-0.15403880482671822	-0.027990144242501326	0.15656117515897683	-0.10611444929723957	0.11087793992861203	0.15347375642913455	0.02294208652353822	-0.04316134396968	0.048879862390585206
2196	-0.15503543333814945	0.023070993752382675	0.15674264366492696	0.17122841829530125	-0.036767464404513804	0.17513142970537252	-0.08341591835044132	0.09751729739395025	0.1283270771320988
2197	-0.09529513687556705	0.02865414787882096	0.09950991560037824	0.03640345074586479	-0.0983185128002908	0.10484150507059478	0.14896351125485685	0.01878413604889109	0.15014316984957762
2198	-0.03575407079592589	-0.15071137045601368	0.15489438583502593	-0.13763700744425755	0.06332461705021294	0.1515056201689123	0.16425102467536587	-0.23751747799123338	0.28877837775398574
2199	-0.16603096071972603	-0.03992697280195815	0.17076429098217086	-0.15479176696142768	0.0021561726674605795	0.15480678344185322	0.0059526700924653255	-0.22912111083343745	0.22919842432001591
2200	-0.21297008319950667	0.10177758687007316	0.23604010999637348	0.061729157584117664	-0.11459511829457537	0.13016347426598815	0.09998588854602128	0.015802902749472575	0.1012270203238576
2201	-0.09068221280132176	-0.14067520483862722	0.16737017946735291	-0.04464688028774782	-0.07114100003344709	0.08399039114796052	-0.040349284176190756	0.007339482089493915	0.04101137318931176
2202	-0.18090129455557943	-0.012205543667118941	0.18131258552040577	-0.3084726884025642	-0.02577548288964276	0.3095476942387065	0.08308390862901553	-0.18420949756511126	0.2020793776372674
2203	-0.12479239569994197	-0.07426453541292911	0.1452183295752609	0.0001302956021079206	-0.029171411189110676	0.029171702173649384	0.1908158770663138	-0.07763595396992336	0.20600495209923142
2204	-0.31589330167255175	-0.13714406122328973	0.3443792554298288	0.05011286541193022	0.08586337803566803	0.0994173977103116	-0.019651935596572762	0.20960774798269594	0.2105269735379987
2205	-0.1853415588506081	-0.15625211997867908	0.2424174466390671	0.0007664681044485115	0.04317614322795182	0.043182945909186726	0.08388146147523393	0.15171495922863099	0.17335953516598476
2206	-0.17230369005139734	-0.007031475525204165	0.17244710276890576	0.14855479695942284	-0.015238431408976204	0.14933431451431856	-0.022916977071434485	-0.028407091792845552	0.0364986397310887
2207	-0.3161362647432396	0.18815972650536594	0.36789430624077585	-0.007399805235038394	0.04806568175354487	0.048631953281248724	-0.246368795953372	0.009792800137655273	0.24656334389777063
2208	-0.21517449580286876	0.0007860716789094865	0.21517593162968568	0.026883436490654992	-0.015401511437428302	0.030982667930704668	-0.07155240371553112	0.06913896228161016	0.09949845517819994
2209	-0.1279640050382802	0.06321928635634844	0.14272864026831822	0.08334966706722938	0.00721257016844457	0.0836611508924705	0.26907163501208065	0.0023960405719898018	0.26908230298274344
2210	-0.3393415162840522	-0.06960206408576816	0.34640599301824876	-0.13790559003346706	0.09102923291334451	0.16524004662088004	0.3679810979514043	-0.02321954909178053	0.36871294513421493
2211	-0.08422599572566544	0.021299366621332815	0.08687739276963692	-0.1670516588505316	-0.004938913794115509	0.1671246528618088	0.11270538579150245	0.058365336070614185	0.12692130018656103
2212	-0.24084576558790363	-0.06939287605693678	0.25064328047860535	0.05173227160248142	0.10152234014754254	0.11394302731710367	0.09346847115748846	0.05258403331701635	0.1072447465398811
2213	-0.24750616332328942	-0.040909910369034956	0.25086434910010086	0.08927978833684079	0.013374203018549276	0.09027596530556993	0.2737845060658917	-0.12862313082494764	0.30249275288005806
2214	-0.20841374237025587	0.06355640461017213	0.21788920252217017	0.03514012873371272	0.07532609286196604	0.08311948576159164	0.20432759596129207	0.05740456820877026	0.21223819383550263
2215	-0.28207862351620316	3.345014769841181e-05	0.2820786254995374	0.06842392045561049	-0.06756179744051978	0.09615835566350715	-0.006974144301200238	0.01398515664794209	0.01562764522253569
2216	-0.23941234104995993	0.10103687595498745	0.2598590374602466	-0.0895601440094532	0.055577720239994695	0.1054035216777367	0.08747907702833575	-0.174099071535604	0.1948411548602832
2217	-0.293572884724895	0.007638941401783055	0.2936722528115933	0.07179845061848103	0.09712573336429145	0.12078255500181263	0.20782503223640414	0.06408783936684163	0.217482172094111
2218	-0.36602468100942476	0.07824234070343225	0.3742939098980948	-0.09686075766686711	-0.046449933854479854	0.10742254293622502	0.23067665974265492	-0.04928498091539554	0.2358828749482664
2219	-0.26851548997506575	0.01810420876455921	0.2691251209596391	-0.146170696332182	0.16931479487831258	0.22368140787942126	0.14306283393803265	-0.07789345017904273	0.16289372006058467
2220	-0.32164595369716115	0.20440300926888066	0.3810993436466802	0.014028497431068546	0.009774112791281243	0.017097719761131436	0.13662500522835	-0.19240610126560118	0.23597987172188103
2221	-0.1739967131605886	0.10437247132720069	0.20290014529722614	-0.19815941993297623	0.0427055318139183	0.20270894937245174	0.016112425282154487	-0.003422518650708316	0.016471911922647516
2222	-0.16495213531074848	0.04554645398658446	0.1711247685588721	-0.09246764184955358	0.08588641665104903	0.12620119394987872	0.12714515813053426	-0.04102635700969872	0.13360034882262026
2223	-0.2450315844125876	-0.03966546207741512	0.24822132511441858	0.038773484868646985	-0.09971927018585244	0.10699213043611308	0.13760423898165505	0.046335158364554666	0.14519598302428618
2224	-0.19021281990601438	0.14511494641468609	0.2392472874026685	-0.006438816559662618	0.03855296968159121	0.03908695217024061	0.2066939894460503	0.10284610760197316	0.23086733662863745
2225	-0.26168979541291193	-0.06259334937168039	0.2690715079840616	0.04715385216868324	-0.0836906821123186	0.09606048119164924	0.006083881148613292	-0.01891757424123496	0.0198717947101687
2226	-0.3993822631013123	-0.1623177389154079	0.43110699419811827	0.08749078352967997	-0.07088136911589671	0.11260020288783372	0.1390908637628134	0.09368752342602878	0.16770098517298046
2227	-0.35034740230916234	0.20903027952608125	0.40796686147716665	0.10860338872174749	0.2178959460484401	0.24346116599201548	0.24373883363964113	0.06441227780486622	0.25210624854617136
2228	-0.20746616500226608	-0.030904207104568118	0.20975528512414063	-0.10220725361774832	-0.11129508918170286	0.15110565696904243	-0.057642388899150694	-0.11063240813690345	0.12474844579461225
2229	-0.1812766711504539	-0.021633736337202277	0.18256300296417508	0.09547114275829129	0.18033028402921908	0.2040435013364377	-0.22669406790920454	-0.12740956056946437	0.2600449894724508
2230	-0.3436032883044952	-0.011514108309074456	0.3437961524272998	-0.004128303402016559	-0.01056605816653474	0.01134391793683721	0.1026422285763123	0.05896583935214271	0.11837397221355142
2231	-0.17743747410715804	-0.0142754402492523	0.1780108013909222	0.07837147042058804	-0.18974298404416184	0.20529122574983125	0.2157561073360902	-0.14894011194901702	0.2621714225467913
2232	-0.2249659979720347	0.014261809179617948	0.22541761121223283	0.05488509975726387	-0.10060568411788119	0.11460313194756808	0.14522050781851265	-0.12523465259426203	0.19176212895530806
2233	-0.2942890680247782	0.0007997549754574565	0.29429015472304426	-0.03768928862067702	-0.03616447005226212	0.05223362299222272	0.1489640788034303	-0.12394381488020595	0.19378432862544212
2234	-0.21553417279793458	0.1778878392451579	0.27946209581086495	0.030273204687274752	-0.02451107996787281	0.03895202129837539	0.19294873299379603	-0.20190383426823452	0.2792747246997585
2235	-0.16107466964135464	-0.1488148378176292	0.21929638655198772	-0.13158310176443494	-0.09939289292676165	0.16490318321457698	-0.22355478122659822	0.1520669998318891	0.27037217432114563
2236	-0.27051179585374185	0.009230278688717675	0.2706692256993541	-0.20156259641589303	0.1176153547839242	0.23336848963573584	-0.2753453996169719	0.15873708628921318	0.31782471844370297
2237	-0.25302908344222513	0.0044238939705058804	0.25306775358681083	0.032152416412199944	0.01029847192409439	0.03376146331418211	0.19719374270486206	0.07830413482838296	0.21217188714147056
2238	-0.22496020452462495	0.1378988591963726	0.26386206432039844	-0.019132490504980955	-0.04681335515747158	0.050572150577395426	-0.029543168931207873	-0.26801524751455214	0.2696385946610472
2239	-0.23907848579073387	-0.1521792328139241	0.2834026133750792	0.010521082043371452	0.07201196730645114	0.07277648385782828	0.0070534583207658	-0.006631080596256727	0.009681038382158846
2240	-0.20312390892886678	-0.08322614037989183	0.21951289898563142	-0.09790918651464682	-0.18334035985032746	0.20784584757460867	0.04620993363584388	-0.1723782720713288	0.1784646369702585
2241	-0.2022424925008642	-0.1175397736957557	0.23391798599810915	-0.09641753813376311	-0.10208468677448106	0.14041946066560565	0.21719553230337718	0.1059701941071209	0.2416683291034393
2242	-0.22394141869318623	-0.20436363030955526	0.30317363407726855	0.09886757669457083	0.18941719667831436	0.21366719944560528	0.21630763600606068	0.1270129506912713	0.2508411510056389
2243	-0.2524181555909124	0.029459664228827117	0.2541314563142338	0.13223419905198125	0.13275225756361433	0.18737407848247098	0.2075288934781096	-0.16321379959959412	0.2640208060134372
2244	-0.1811538681199107	0.0438896570588642	0.18639481197595253	0.20387593682488842	-0.03787708475554695	0.2073645851291989	0.22867680261205692	0.05987146470034619	0.23638458566124493
2245	-0.3065497844246834	0.18692836050480552	0.359047325977836	0.05572973243979477	0.20020762286564775	0.20781938151030221	0.04443596343671636	0.017820348749178115	0.04787608668313992
2246	-0.14134402594950618	0.2504261983540139	0.2875611491381591	-0.1552545097969929	0.011247843012538504	0.15566141713584417	0.07000973583646386	-0.07181110857320587	0.10029056997746205
2247	-0.2676399927787473	-0.07851337860503296	0.2789184761800214	0.3117213664270474	0.07912315363272267	0.3216064112046477	0.004977698711291942	0.07205359118843738	0.07222532442025345
2248	-0.3671663373618633	-0.05201961493153161	0.370833061672433	-0.08015858812151738	-0.07463312733853536	0.10952398342812913	0.11246432869539513	-0.03549884931275468	0.11793385235561306
2249	-0.26302758954853594	-0.07402863283245034	0.27324668587698336	-0.035242870748061254	0.21294501247857894	0.21584169726460803	0.13024547367666067	-0.08073123737707161	0.1532364711864992
2250	-0.1925199199158712	0.11802398479210484	0.22581758246562744	-0.10021542076533198	0.11484173235189465	0.1524196642456502	0.07853653149291603	-0.09080047832986475	0.12005296182881134
2251	-0.3056789995358874	0.12973882098574152	0.3320719988617398	0.043287351715705163	0.06402987349489407	0.07728919405926873	-0.20188091925079152	-0.10436263931122008	0.2272607886142007
2252	-0.18819537977028006	0.03560124439928073	0.1915331552751566	-0.03127152391387211	0.08938189583580496	0.09469441119252267	0.2637518501559988	0.2753167005640092	0.3812667361181208
2253	-0.12502744880103936	-0.05132194326997454	0.1351510444454759	0.0535396696954682	-0.03660541334407494	0.06485717012937287	-0.025015418755021616	-0.14853227225771895	0.150624058760645
2254	-0.10954706730145061	-0.0043375606613629235	0.10963290740849461	0.004154317184591636	-0.03919428994407774	0.039413839136661466	-0.11602615298087739	0.19916741657292839	0.2304988676759093
2255	-0.27426720891700557	-0.12571820423177238	0.3017077538983478	0.05428177246799109	0.06391101963999583	0.08385182916126926	0.23978296024799248	0.03669510177792811	0.24257452158003495
2256	-0.23471843275210172	-0.05846152514438459	0.24188942224870108	-0.03898625444845514	-0.14651622973587505	0.15161442415527424	0.1591748713695804	0.045198802032068885	0.1654677351650666
2257	-0.251147700148557	0.1274659348240963	0.28164291546298525	-0.1322171400719826	-0.05628390757602917	0.14369847034969183	0.026931370645715092	0.01670815870514387	0.03169323732554249
2258	-0.22011451567611937	0.07930277034223439	0.23396437633812067	0.07694101229712359	-0.2027995815160618	0.2169045634291633	0.13061591697879207	0.037931632725801724	0.1360122293378644
2259	-0.22298417714709076	-0.06908856432280219	0.23344201202472345	-0.09402097850038713	-0.19926374248109108	0.22033153080242698	0.09048868215377125	-0.10129408862675487	0.13582596949277084
2260	-0.2605605745109934	0.08590824875801346	0.2743575043518359	0.040787433892518314	-0.021507010944061457	0.04611037066956338	-0.13666239936579697	0.054173495240798966	0.14700809156989098
2261	-0.033470032953823094	-0.007637775763163446	0.03433043437736218	0.05796548926288892	0.10350988334953058	0.11863512926835591	-0.10560075728162012	-0.06170462237279284	0.12230691051866452
2262	-0.10916132327072575	0.05182706311827347	0.12083972430323314	-0.03126122747487853	0.05485884569083276	0.06314077362344162	-0.15545479090894654	0.1641414622697281	0.22607213816078453
2263	-0.055593291643679835	-0.0853313649406246	0.10184329098379184	-0.11802426293683482	0.062492965787220155	0.13354810898947908	0.09069893198574358	0.13600061278674921	0.16347006741824582
2264	-0.2350422707699601	0.05930440880180145	0.2424085022271917	-0.19029461253397997	-0.2114144701542518	0.284443522953258	0.04330713060947028	-0.15295045707734298	0.15896336018653437
2265	-0.12926508805997547	0.1182352903290213	0.1751828954845226	0.23097456227846483	0.14320116734199254	0.27176427790980506	-0.026148115683484616	-0.051667854941939116	0.05790760906908656
2266	-0.123628514808415	-0.13028021798760225	0.17960218504414596	0.20777173381241829	0.03422646886916279	0.210571946238501	0.0326215404824642	0.046387319433634236	0.056709331751371134
2267	-0.2731050829518862	-0.029771004944949612	0.27472294965945027	0.19380414277911334	0.03600846483005838	0.19712091542442803	-0.14542472191145348	0.2262573664070461	0.2689623497749748
2268	-0.2235503106106252	0.03162676564257666	0.22577642409941182	0.07297462576872657	-0.06890288129078981	0.1003638533350447	0.006716543825714288	-0.09286160584166211	0.0931041878781774
2269	-0.1408090111844531	0.041638815185407435	0.14683653687276868	0.011590462471511574	-0.11085302934589499	0.11145731440989134	0.028214606612053522	0.0001662822982103775	0.02821509659872942
2270	-0.2174220250617397	0.07197647031921704	0.22902608860468474	-0.16199427660865687	0.12302922485507817	0.20341665571531603	0.13528518853388008	0.20563678734702714	0.246147456917706
2271	-0.2522088488692023	-0.14636354867306772	0.2916017692472074	0.10242132869943477	-0.04210057365215679	0.11073656520950222	0.11138061115304289	0.09461671834883799	0.14614364143516023
2272	-0.2134613237445498	0.12552169071019792	0.24763164493562223	0.12205599471875686	0.19546591736208674	0.23044433318480045	0.013131541366980243	0.10467134233417973	0.10549183515662129
2273	-0.18039037073877265	0.08646860194225583	0.20004375765596916	-0.09777858999168104	-0.002197372463108422	0.09780327758568676	-0.07492547544106154	0.11722734474762014	0.1391261198576547
2274	-0.22994664353073851	-0.0795098610773202	0.24330490516959843	-0.03019642403571853	-0.027342046650800242	0.040735875338569275	-0.08305540674269496	0.15535795188837445	0.17616552955713263
2275	-0.18934592216520646	-0.03695610091028567	0.19291871768981783	-0.22476344194349943	0.03609645918506093	0.22764349145096946	0.008394830429563481	0.015408319029508885	0.01754677956937542
2276	-0.10602268489642633	0.03319015843786404	0.11109633805745996	0.04376952962930395	0.1047943653110436	0.11356773628506898	-0.0750054997781124	-0.09294738798469164	0.11943635095791072
2277	-0.06315625253463239	0.013291380511842628	0.06453970119336508	-0.024606747075734483	-0.0010101840220915865	0.02462747395507011	0.08470315871105263	-0.034616225989825194	0.09150359663646244
2278	-0.10792428154086556	-0.019269311773897683	0.10963100347233753	0.09335642925431249	-0.13195729901840167	0.16164204789394165	0.02004834005144929	-0.1982344183596994	0.19924562871297047
2279	-0.32020597734413647	0.05557999640992123	0.32499385213852966	0.03487507827743964	0.05363138504617821	0.06397340499636525	0.08762710330922632	0.09831444683437886	0.13169753107296936
2280	-0.2659800973481841	0.1673673490662112	0.31425664944245885	-0.05701881154836297	0.04078786111773741	0.07010559524708114	0.19175408824436901	-0.18386300524529467	0.26565999897662523
2281	-0.35113761276546995	-0.006229702215391664	0.3511928704975737	0.017718873131507683	0.006131332076884974	0.01874971194678744	0.2529283493437265	0.06670730639234687	0.26157716763483885
2282	-0.28556523358633573	-0.047557154964856775	0.2894981616894482	-0.13957748312659687	-0.0015777968025696123	0.13958640062235875	-0.036036884606159364	-0.029164910891390675	0.046359994385465626
2283	-0.14215774772357853	0.19615399182539808	0.24225031217085963	-0.11818221071144663	0.07868836785409448	0.14198202056664097	0.046388862065635736	-0.11902262004938545	0.12774314309255486
2284	-0.23519501659978923	0.05457073918127498	0.24144287400576947	0.09827878527830385	-0.07692699640262506	0.12480577875766988	0.15037826494556872	-0.04769390798590657	0.1577603607596274
2285	-0.3418235056299104	-0.08800687295591411	0.352970988451742	0.0843556791514658	-0.14333560943919207	0.1663158968301276	0.11326195016952627	0.11310747586238065	0.16006739346963603
2286	-0.22449209947059187	-0.05430826664990578	0.23096772621132888	-0.14224289312494154	0.10116056038060507	0.1745465543087906	-0.024597482406581425	0.009913404037400469	0.026520024893480598
2287	-0.19983441706746918	-0.008988516672488378	0.20003646586726836	0.019484411328339373	-0.2120631510427938	0.2129563859455985	0.11248127274391193	0.10523910734355223	0.1540367048224481
2288	-0.3969320715012653	-0.0727001301928203	0.4035348539052589	0.052247597942974934	0.17500286194493309	0.18263573905380096	0.03088697685436359	0.04544048537828482	0.054943999222991674
2289	-0.10960912001492028	0.06609244350502005	0.12799363374367284	0.036546376132572306	-0.08342597207467746	0.09107980250872481	0.010781256385264353	0.0027854594651463473	0.011135271603188527
2290	-0.3743519867238317	0.041685948013771054	0.3766658044286562	0.031107969347387906	-0.02616696460964791	0.04064991751283872	0.10139390457570095	-0.12811830025276	0.16338611552014667
2291	-0.159864771905292	0.10890114687730072	0.19343268877705871	0.010918026091438994	0.028332249494428807	0.030363129864160975	0.008690875814501838	-0.13512964963184163	0.13540883845616344
2292	-0.21187366365403673	0.0518130189139827	0.2181170288610328	0.10839327405742585	-0.11658474410279067	0.15918889539914965	0.1913916768775032	0.03882572271233336	0.1952900681604612
2293	-0.0813818446447205	-0.08857253692025945	0.12028341088557534	0.0033198892904274728	0.13192264935796857	0.13196441595568945	0.22754836088114694	-0.13615706973899697	0.2651735359714592
2294	-0.28025209665861617	-0.024102766129674352	0.28128665275240505	-0.15171719778540071	-0.034441080418220825	0.15557729951451385	-0.20402940271334735	0.11441205453221025	0.2339190359800731
2295	-0.3051647128266051	-0.040562541561129414	0.3078486994165197	0.08462715406069402	0.11668378840734296	0.14414181101090004	-0.08298953812146699	0.25960581694261836	0.2725480574652087
2296	-0.116816571423313	-0.030241448803246553	0.12066754569815932	-0.033220422019643696	-0.11901436486924735	0.1235638113866417	0.06356980944846846	0.12108342977850793	0.13675641718121112
2297	-0.31151731168079916	-0.020961842346600448	0.3122217710400668	0.22079857450203744	0.08923939603339696	0.2381505412686212	0.05646577954480912	-0.22820570814231814	0.23508770594894976
2298	-0.10238990765948738	0.12216885476679215	0.15940176368393139	-0.2320844417678051	-0.0710225781620794	0.24270845621745937	0.25197328301915645	0.21316503317638827	0.33004524951064307
2299	-0.19487407658944858	-0.06151581072907176	0.20435288276959845	-0.0965903464548899	0.08909417358608449	0.1314057334946349	-0.010500934713707789	0.07425393727343922	0.07499277852213106
2300	-0.2572618441238257	0.030732317828499438	0.25909097205634835	-0.0075468719773210905	-0.01614955978886156	0.017825923763330993	0.15021045562910335	-0.24541013279040616	0.2877313230368005
2301	-0.1793697585444788	-0.025447655954962727	0.18116592801602288	0.004364982210481856	0.028104416079847216	0.028441365524302768	0.11588659067418122	-0.01239948420397521	0.11654805492418076
2302	-0.20067238922215225	-0.09366029231432076	0.22145351239601274	0.17689328508070654	-0.1661069314374905	0.2426576744680112	0.12950946454456094	0.2573002567376938	0.2880557646080044
2303	-0.423997294869914	0.16402892628520513	0.45461983537377915	0.020084007679146032	-0.1632222459232902	0.16445324237818792	0.2919539056216867	-0.3530515893233849	0.4581293569850384
2304	-0.14147718109982263	0.008349207218555742	0.14172332917741662	-0.22854998083393668	-0.041083749612115396	0.2322131956228668	-0.05698023529700527	0.13730924085552665	0.14866262085279913
2305	-0.24537617471826184	-0.03115209798236289	0.24734575057613115	0.001091407189987932	0.05004501893206875	0.05005691849850006	-0.09031478295469422	-0.028264066376867465	0.09463412422751899
2306	-0.24313101170565846	0.15953291139651984	0.29079793443500745	0.03225851384840187	0.1586636562822891	0.16190975122138848	0.2233263144466815	-0.04148833407326777	0.22714736315553638
2307	-0.05751595899182741	0.0758793123935517	0.09521426147414988	-0.19585118328325007	0.1367171776582434	0.23884989566731005	0.03071075769783165	-0.1859055963436974	0.1884251612452028
2308	-0.28499750258366346	-0.17266476573034803	0.33322169467734425	-0.02790859612529353	0.03565970226964629	0.04528249224197545	-0.022334829920565753	0.16741634482477466	0.1688996066960147
2309	-0.21200971474451974	-0.09662716597505916	0.23299126239072626	-0.0970339321520432	-0.11409155301891791	0.1497747190254613	-0.0345391633376071	0.06643824132226993	0.07487986187258946
2310	-0.15591564650537434	0.02384503265358937	0.1577284831837281	0.16856649961044737	0.08230790284709784	0.18758799445062108	-0.1476237847158955	0.33941424449822016	0.3701281010436017
2311	-0.10846049489650748	-0.03885594679100125	0.11521051841833038	0.006734146852319698	0.007607450956814175	0.010159824993027202	-0.15307947720503262	0.09066363927364268	0.1779135234536917
2312	-0.10960885560327674	-0.08875693466275823	0.14103862831646197	-0.007179037577487933	0.2461436771452768	0.24624834695716688	0.04376888597061326	-0.004138107394031977	0.043964068418574365
2313	-0.09256245004991452	0.1784569725342078	0.20103407224975056	-0.03832209132571097	0.028711317144272563	0.047884469462813634	-0.21853111563943625	0.07354059311576036	0.2305733448133901
2314	-0.2127998321639199	-0.049306344137225976	0.2184373689210961	0.10070485979541809	0.04623469255921593	0.11081117083787188	-0.015012839076928564	-0.06183569965891779	0.06363206023269748
2315	-0.04808237662531408	-0.017682361204002166	0.051230663080691734	0.09561583442397395	-0.009288503808852646	0.09606593618759915	0.2514786428916366	-0.17331731946232565	0.3054184032703745
2316	-0.35778525562059693	0.05944781085978214	0.36269040703541683	-0.19544961350070908	-0.020817467390423724	0.196555128058588	0.15035595633602278	-0.07572365052856438	0.1683478091781777
2317	-0.17973488701252932	0.12676758705063593	0.21994238049099868	-0.2531366589610116	-0.10805376080316209	0.27523405191518446	-0.01879382015542124	-0.053988605526088564	0.057166224317213035
2318	-0.10342504448281142	-0.01627032525690913	0.10469700716943697	0.04086634722187274	-0.016097636156453658	0.043922570793206425	-0.06759442734216581	-0.08287689511341786	0.10694665189409062
2319	-0.17565367851307517	0.06709524949432795	0.18803187836077392	-0.028115907833566996	0.036307141988585895	0.045920723346708846	-0.015486838261729285	0.067541213523878	0.06929399457112458
2320	-0.14929729517528365	0.04128870991608007	0.15490138770582396	-0.036788287967065694	0.1037345981794388	0.11006473091321024	0.11536778872675649	-0.032410689129144354	0.11983396615954742
2321	-0.1694253358344118	0.00470989586964914	0.16949078895829756	0.0064397345546210695	-0.05768005069793829	0.05803842201206638	-0.11351136110238873	-0.0345696865855712	0.11865872209804684
2322	-0.2676452402821033	-0.049291250589346566	0.2721462879231068	0.08863071930344622	0.005219966116767891	0.08878430295106496	0.094877170162184	0.09087860983333282	0.13137959941795815
2323	-0.11858494640290321	-0.12983485777270706	0.17583935795560246	0.21124563375148073	0.11880144579777055	0.24236027170868032	0.20197609145565798	-0.15220518926427545	0.25290464835324444
2324	-0.11036646379507223	-0.18166955081796105	0.21256665313503129	0.04112868998640464	-0.10809773344140593	0.11565763751333948	-0.040527261061304665	0.010367654340079246	0.0418323695915795
2325	-0.26872997629480644	-0.06996713598161053	0.277689035211829	-0.22928987006604096	-0.003320655400658628	0.2293139142468068	-0.017609262429519868	0.22339177415844538	0.2240847404107865
2326	-0.3271319907273254	-0.02901453201970443	0.3284161726004756	-0.020738806403628622	0.04670685320165196	0.051104092077326385	0.13661337428873557	0.07401304194571731	0.1553742076813673
2327	-0.22677037074631415	0.1784254912409809	0.28854888142740415	0.024807742147386135	-0.09110678596874779	0.0944238874438371	0.11899656091351665	-0.21032708541142495	0.24165608696432442
2328	-0.2014301690184929	0.1714779663006338	0.26453507502299184	-0.0765470613084485	0.13105810727333322	0.15177509702526265	0.07841468401983573	-0.22090292377470475	0.23440768844503307
2329	-0.08111041348999912	-0.028638625338443364	0.08601784720506762	-0.018785835683827867	0.017024913130559267	0.02535261898587343	-0.03215115260174947	0.08797563225630255	0.09366647470956278
2330	-0.09233468197160982	0.2493869522112128	0.26593146754003383	-0.039458879494268864	0.12732173725670232	0.13329601625332982	-0.019561981211884464	-0.05662247949214065	0.05990639609233733
2331	-0.22352692447615824	-0.04423150198814136	0.22786116767430362	0.10519236646461144	0.08365714463153662	0.13440220165729036	0.13448302440142937	0.08275193630405103	0.15790366308045284
2332	-0.03427184262438928	-0.10293966311218786	0.10849485443338609	0.01733630799767118	0.0499167320135627	0.05284153394730279	-0.003177198201999881	-0.2781171955656879	0.2781353430575444
2333	-0.20014486816682908	-0.08257862197883951	0.21651142478271548	-0.048101716859604834	-0.11721095022568172	0.12669720603726362	0.03280735907772827	-0.04813476907843553	0.05825185665615571
2334	-0.14935580957939615	-0.08295136222021611	0.1708452116663102	0.12224712205757303	0.07675188878529295	0.1443440725609096	0.09546442700236353	-0.06746338697766294	0.11689638747791779
2335	-0.2854981320382607	-0.07610115320136754	0.2954666967966342	0.10073100265642874	-0.20877628821660793	0.23180654308641419	-0.026556702767580768	0.06929948316967428	0.0742137239967757
2336	-0.19823016324643455	-0.026737486811063298	0.2000252254633897	0.12432192987647857	-0.05147083529240068	0.13455552435299523	0.040002853629775105	0.1172721817258585	0.12390719472761857
2337	-0.13142347166443552	-0.09277034062174623	0.16086784950202918	-0.020295659145581367	0.21077658729469542	0.21175146642172746	0.09730955892995169	0.033688214625553915	0.10297594895799272
2338	-0.22585794395733677	0.10728400044655508	0.2500433314456754	-0.024952376215905146	-0.06527069403283976	0.06987764004564445	0.05464606568528049	-0.11689682610983483	0.129038988098299
2339	-0.13494390809734427	-0.038045540578729116	0.14020457014845208	0.0473095549724773	-0.029305901715469228	0.05565096465516652	0.08121280743964339	-0.16898875832472263	0.18749058785005746
2340	-0.19181104070550248	0.05250859863060027	0.19886836919600215	0.006582780763227638	-0.2610297183201869	0.2611127090910989	-0.08021960817586432	0.26601436715432575	0.27784677264349433
2341	-0.2035614270912095	0.03237526953989191	0.20611989878997725	-0.015216216393873662	-0.12822648392821928	0.12912615700135688	-0.03691006682781175	0.023848592350348356	0.04394437837001024
2342	-0.3165837731176076	0.2040264854292526	0.37663256916787463	-0.04406505689854665	-0.022958480002386726	0.04968723219794141	-0.10388536266491799	-0.04896980644948426	0.11484864178440025
2343	-0.14865988700564972	-0.011988745762711864	0.14914252253966834	0.058913412606768176	-0.2894773871971033	0.29541148908503373	-0.18199954129699888	0.014196114914792687	0.18255235608173345
2344	-0.13239318209935555	0.012573442578700527	0.13298889474190317	0.002856566481737895	0.11753427268087195	0.11756898071636988	0.03094440469887965	-0.06475017527794073	0.07176448551123385
2345	-0.3618876144534831	0.05301962243844123	0.36575090684555756	0.024532751704029878	-0.003958456565571908	0.0248500560271622	0.2675721413488985	0.03038023986108181	0.26929131029435727
2346	-0.20263768214143818	0.06613550614607042	0.21315706743350418	-0.06243334952728981	0.1179118622414156	0.13342087689126955	0.19062580272819166	-0.10928137270273786	0.21972850312502049
2347	-0.10686608352215908	-0.08592240844589034	0.13712410466620187	0.0771223293628285	0.20651679843803655	0.22044736724090222	0.02320044238280906	0.06925157704540412	0.07303452231673446
2348	-0.27182682751997855	-0.15173944076739632	0.311311230192517	-0.20049232510538684	-0.031079052751346488	0.20288686489293759	0.1837382871174182	-0.11361220113540946	0.21602659650995648
2349	-0.1378629513790162	0.0021828993866525857	0.1378802321316048	0.07832481513369603	0.10336176804036629	0.12968589652756443	0.0480334373543823	0.15003337145869516	0.1575348331491806
2350	-0.1418009500601499	0.32279434899287457	0.35256730021329946	-0.055108403407246015	-0.18055513408368812	0.18877789216450735	-0.0463594051832549	0.04807280930341099	0.06678464975776484
2351	-0.22053408425605822	-0.13731997646092045	0.25979233678822383	0.0852623569912817	-0.026509971952045595	0.08928856663989519	-0.0945340933408556	0.2008432970838278	0.2219791088982932
2352	-0.19257620259364322	0.005198962668303457	0.19264636777840982	0.12596634555083336	0.07208954126478039	0.1451358748593828	0.15402361749586413	-0.03763632970270657	0.15855525238856988
2353	-0.15821669372642738	0.03203039276954819	0.16142635545255196	0.05954621296233121	-0.013647105525955055	0.0610900562071427	0.024426006433307113	-0.0274392663501517	0.036736128376770025
2354	-0.32860931936139814	-0.16785781339001873	0.36899909252901925	-0.19694187891313952	0.015242166338131002	0.19753082621332033	0.36578893280015407	0.08024790930054472	0.37448801089779105
2355	-0.1991594498591968	0.0019140990141568665	0.19916864774169132	0.08795694132644385	0.12918614939730447	0.15628654684139054	-0.06300973871300261	0.03979230331268955	0.07452284599778744
2356	-0.1485789891743193	0.06476265626332267	0.16207997306991317	0.04270530474726179	0.10183096437376556	0.11042322382020736	-0.0013272218337990257	0.060036795361755935	0.0600514638881141
2357	-0.36396884569973026	0.04585062016381175	0.366845471567253	0.09406867139054391	-0.196897842524726	0.21821474589970755	-0.050010093463748934	-0.04823890624811287	0.06948382203266547
2358	-0.28005093297639977	0.029740709182878636	0.28162569989909036	0.003130766936128742	0.0348055093957719	0.03494603247734316	0.12032221436120501	0.09097721178453824	0.15084524630518686
2359	-0.21783406027592073	-0.1196393539416795	0.2485261612544561	0.002858526199683206	0.11053217805908798	0.11056913474618588	0.14952164324701844	0.06228620556150219	0.161976211841549
2360	-0.21468361771890218	0.015877503384695308	0.21526994874019628	0.09303502142875257	-0.02947232376073702	0.09759166501349463	0.09223203670355802	0.11094502800344756	0.14427594336261412
2361	-0.2803231088833688	-0.030594836763662175	0.28198774691576967	0.12351761918249202	-0.17948193639455545	0.21787695550574035	0.17079414096902815	-0.14574497723721772	0.22452669547121867
2362	-0.3483967465614214	0.09706399710279891	0.3616651939959878	0.025253336793853505	-0.11100683961634027	0.11384309140581034	0.12495547936702833	-0.08206963952393957	0.14949681453272917
2363	-0.19241105732431063	-0.0774482366037921	0.20741322121238107	-0.013234265638395297	-0.05641407725196366	0.057945611560998596	0.030475977728136563	-0.17327318040876205	0.17593288569068966
2364	-0.37772723138767117	0.02681430416355931	0.37867778947222547	0.06162207444723686	-0.00998667852896204	0.062426066728744276	0.07954673096014749	0.0673217415969366	0.10421084059775543
2365	-0.10191611343339213	0.15219181732430723	0.183164525598827	0.17137442575865136	0.10595901365123662	0.20148574733228763	-0.128103750309545	0.034732140400436574	0.1327286420489786
2366	-0.2155437051616633	-0.05480677535285781	0.22240249877057736	-0.04807179299375634	-0.06122302287423301	0.0778405794652983	-0.061888651200239966	-0.04798986446484532	0.07831495539639405
2367	-0.23884605079841392	-0.01572454720823063	0.23936310778167633	0.09968899878036835	0.04852795665313423	0.11087316652265669	-0.06139773615988398	-0.07891222927861913	0.09998410841368782
2368	-0.22062267182557696	0.010213715784392136	0.22085896702099414	-0.0021906637571125786	0.04354374218417087	0.0435988129551513	-0.018523785897645292	0.04733142475015331	0.050827103132691204
2369	-0.21540228269124687	-0.03625641997362482	0.2184323038790364	0.06508608613682543	0.032146277079597996	0.07259188479911888	0.04031316442821407	0.09796409343139113	0.10593448365877163
2370	-0.24507936124983581	0.19837417334823787	0.31530335545665267	0.17009249594108397	-0.1148815112147182	0.20525403478237667	-0.04288610647858615	-0.21700737440066706	0.22120447254330983
2371	-0.24007153299084977	0.08191928810979009	0.2536633807174214	0.12906553378987828	-0.08179003227661721	0.15279895743190233	-0.04167460703975833	-0.0927806127850594	0.10171044676280507
2372	-0.09406935319048858	-0.10835338758055514	0.14349041713598468	0.0555941974645225	0.048060853879156186	0.0734885056816229	0.11635057390151622	0.20014563162621285	0.23150751587425383
2373	-0.20808850320156388	-0.03507397972923736	0.21102371719480778	-0.012800715209399714	-0.030151112212573834	0.03275588309796236	-0.1257685066067564	0.21235536585640294	0.24680461637112963
2374	-0.26449980524432837	-0.1777510466071598	0.31867786484823246	-0.05057891982929183	0.16965637621204444	0.17703534426916195	0.05465944958866023	0.022433275394641076	0.05908390029667217
2375	-0.1580521194266361	-0.07840874218152803	0.17643243269235104	-0.05233773152849779	0.10254647337639781	0.11513043621686395	0.19763085297120106	0.13087413081416752	0.23703584573327366
2376	-0.3614296982267535	-0.14822529286319416	0.39064326975472363	-0.09696665758153902	0.15580517448492373	0.18351508133887243	-0.03315225231345971	0.02308913299822332	0.040400246237677066
2377	-0.19851375230789953	0.08994144076325111	0.2179384606303612	0.04007256971231842	-0.03305324579136516	0.051945431952126635	0.11746394129818961	-0.19214348313357987	0.22520411989128628
2378	-0.47821282044504754	-0.03287308775546765	0.4793413622217323	0.020768256845120483	0.0008659294225905369	0.020786301406209858	0.33702139170967205	-0.09289918705954164	0.3495907284615081
2379	-0.18870071761885307	0.05571840825009399	0.19675492839518471	-0.012946613724945634	0.12123386098654892	0.12192318834679818	-0.10498334637542395	0.06330374062371937	0.12259227786911123
2380	-0.23686129003823037	-0.08669723572564242	0.25222942215578714	-0.030494893926245645	-0.03267560337532223	0.04469489469183637	0.018285478028246663	-0.0719951688278788	0.074280973615565
2381	-0.20120852481492912	-0.1208897050498408	0.234732169174226	0.02512256557419735	-0.07433865883249365	0.07846897156229163	0.05053893314866011	0.04944461712116998	0.07070328087199229
2382	-0.2093677703843891	-0.1818946703769708	0.27734551445314043	0.09380551824386169	0.04622382544580163	0.10457589249843104	-0.17490708823345277	0.18342964411805437	0.253453987649792
2383	-0.189028885971114	0.04800802949197051	0.19502997366349187	-0.11271520161694605	0.11868847149851515	0.16368161149684055	0.030782555301622282	0.06614669625916197	0.07295855766734474
2384	-0.21591412950003552	-0.11217114138967567	0.24331312393379181	0.06614423568374811	-0.10326667091901187	0.12263386659843482	-0.03883969465648855	0.036559627925787375	0.05333974386028937
2385	-0.35363798987392514	-0.11661253912213179	0.3723685166103347	-0.017677304056978926	-0.042829142885617406	0.04633381658183919	0.22377041183079108	0.1281348597697719	0.2578599222429514
2386	-0.24652754725494308	-0.024321011328294954	0.2477243289375697	-0.16237922049408418	-0.13077653341703227	0.2084934362056575	-0.03600270242708546	-0.17315538105921546	0.1768586457366882
2387	-0.2562045085993833	0.06452019214751709	0.26420371954498295	-0.02700644296943141	0.06997471201226772	0.07500538836017688	0.22722080575230605	0.01546262375716053	0.22774632225391195
2388	-0.035218388679012676	-0.08387211346818248	0.09096629221181704	-0.0519300571943377	0.08274541770362012	0.0976910179655927	0.028829895415430937	0.12872770044048185	0.13191657867894813
2389	-0.23322381505714473	-0.01680808514236854	0.23382869720366306	-0.035789432373192986	0.14708733882377412	0.15137889123604742	0.23655006448571161	0.21198524064502092	0.3176376477364133
2390	-0.23056084605445754	-0.0838297363257884	0.2453277979067975	-0.039259777088019226	0.1303928152323586	0.13617494762701754	-0.03197885806378191	0.06398161506918211	0.07152827713516173
2391	-0.19199708139084867	-0.02576332991290331	0.19371790942193565	-0.18496888581004867	-0.09039460136081165	0.20587538141553224	0.021446169235112018	0.13681296478280172	0.1384836651288563
2392	-0.165857878221961	0.030926654469271096	0.16871660773306382	-0.05844981478214853	-0.030021598949452187	0.06570903477870618	-0.003703538644555317	-0.08967534312245876	0.08975178751770031
2393	-0.11049557757984839	-0.125776790196917	0.16741885681411034	0.11116298125297261	-0.07818203437347443	0.13590304963400887	0.08563738344852964	-0.032473232887354174	0.09158751169273484
2394	-0.305053960725245	0.013902381963417273	0.30537058662945266	0.09142974621432265	-0.1588729818973185	0.18330309018061083	0.122764556645321	0.0691272788960273	0.14088902390140748
2395	-0.24894278946552828	0.004674150106628688	0.24898666652272292	0.018797545350067814	-0.22924088239349438	0.23001028210003086	0.0031163905623785757	-0.17071754419475466	0.17074598614909017
2396	-0.24332273250234882	0.014292465706395502	0.24374213162352154	0.07311745799181983	-0.04895821204865006	0.08799471114894418	-0.015661504956172453	-0.003156143403842849	0.015976356865000076
2397	-0.3869273170286421	-0.07093004149902046	0.3933749095329239	-0.009899914973055162	0.08683718747361316	0.08739968789876287	0.181471536991993	0.16566580715655263	0.24571747678801437
2398	-0.23642739750122302	-0.2119055602277079	0.3174931192083067	0.09896030042918455	-0.14512362381041238	0.17565308778641084	0.05563602308107073	-0.05858234915554937	0.08079145187988722
2399	-0.33805681643177055	-0.08779699390175166	0.34927170408461095	-0.031401546119694916	-0.10141950537225247	0.10616954915916181	-0.01992405089024665	0.0615209966622681	0.06466684493769541
2400	-0.20686096354875677	0.2365338711005021	0.31422878674320887	-0.024238396873341138	0.16976023878335966	0.17148188987404148	-0.10422729847281272	0.036447698730140976	0.11041632347467428
2401	-0.24840426484588224	-0.013810559061833103	0.24878788221138018	0.0846267270838906	-0.05805853524475178	0.1026278541707727	-0.12473501939100204	0.03233510954019449	0.12885800080495596
2402	-0.2074575818672264	0.06951832518573757	0.21879544284748462	-0.017643177741336967	0.07759271235112518	0.079573304134093	0.2907382849600692	-0.1267101572707045	0.31715014472184794
2403	-0.1270043353348252	0.0017137984770936266	0.12701589782015799	0.022885599039563987	-0.20453579226071444	0.20581214968781075	-0.23384262771418307	-0.11416223329290548	0.2602218093217742
2404	-0.254906222269015	0.061653105118293805	0.2622561486832823	0.03545233896675379	-0.020186668149617813	0.040796689929409755	0.12909449496743453	-0.21115780803814482	0.24749345148179375
2405	-0.30576014072518065	0.0847787807946938	0.3172959270607126	-0.08252856788257953	0.0019683474927119516	0.08255203757995076	0.16615349086213957	-0.19643271784428373	0.2572796050318934
2406	-0.2570410696861082	-0.022900142019380332	0.25805915602800555	0.052456689465290744	0.14414637706569708	0.1533945314893072	0.19117500572912688	0.13331988898225244	0.23307096690444268
2407	-0.23316593491465984	0.0779451220785004	0.24584913109559633	0.014173374018465183	-0.1366794585313232	0.13741236813141314	0.04005856052460691	-0.18667287650233666	0.19092263117022099
2408	-0.2888642796736455	-0.13925300945992355	0.3206773654547817	-0.09187507040254897	0.03141387336172354	0.09709716783233038	0.058324865680582996	0.10408675446908429	0.11931404951876155
2409	-0.20521068939038564	-0.18157606958142983	0.2740096642177381	0.035562428420671824	0.05789019285884321	0.06794086211117334	0.015260118044215192	0.03343400794281734	0.03675192634194506
2410	-0.0963502465954319	0.04835244638884873	0.1078022684862755	0.04037993722871904	-0.2361875249696978	0.23961445340777526	0.09124590892912532	-0.06925335497548332	0.11455061358047164
2411	-0.17104246717613164	-0.08243046833201245	0.18986918572304717	-0.06592159175053203	0.09346318477083895	0.11437230069571824	0.06310957950673361	-0.08054490674907239	0.10232448890042646
2412	0.0320303415821945	-0.09266408804257123	0.0980437453111286	0.3248154467626988	0.010845962654698074	0.32499647592175324	0.05507453341558371	-0.09750610975908919	0.11198502431707462
2413	-0.12097938949511387	-0.0016496814958622782	0.120990636545347	-0.0844562191029741	-0.18329160033470515	0.20181343785394185	0.1678783470943436	-0.0033930646268682998	0.1679126329693243
2414	-0.19512978484440158	0.10986140475179651	0.22393115278464612	0.22684962952341964	-0.13691667342023617	0.26496590323167307	-0.12498060463486661	0.01745804188147555	0.12619403615556557
2415	-0.16337491412887042	-0.11836321078758981	0.20174541440777088	-0.04010885198037155	0.1348167969748401	0.14065663423293837	0.005412867526168685	-0.07788720406094152	0.07807506446546553
2416	-0.3228812931806036	-0.07622386627775954	0.33175654820411404	0.08682892965580749	0.17943319179384226	0.19933773687513098	0.1423182563746589	0.0791158018248799	0.16283057512616236
2417	-0.12326096525296464	-0.08804709750919165	0.15147790906559827	0.09076838425590168	0.0655364481601284	0.11195501604605404	0.19923925720036662	0.1871936738164628	0.27338206438363527
2418	-0.3050977030817631	0.024347870011254914	0.3060676840175269	-0.09558913334233937	-0.22350979643976973	0.24309239296548718	0.12422203795967633	-0.09080235394407411	0.15387066710923228
2419	-0.2963635437541485	0.09174785793530908	0.31024026093051615	-0.01455790399605979	-0.025072390054837777	0.028992366440503296	0.05005459355008161	-0.07750079732848057	0.0922596115427227
2420	-0.31414918785748797	0.10749091821946018	0.33203013376978596	-0.0798501293672714	-0.035950738578331996	0.08756996496686263	0.29163827284019284	-0.1285417228951414	0.31870967464145494
2421	-0.1752072618904476	0.0464587021075494	0.18126222888584897	-0.06107201189963821	0.1462301305034476	0.1584709490869695	0.2848990369265744	0.0915453967098456	0.29924575335408293
2422	-0.1598038685425695	0.10384910520515714	0.19058308700690793	-0.19594520266812415	0.11826619760136667	0.22886986683208815	0.16089396658276087	0.06608610133578618	0.17393746368306734
2423	-0.23660001647224427	0.0494933474595307	0.24172124283441884	0.16649597338724928	-0.24555142672469593	0.2966756011550349	-0.08767265679461146	0.012570067829555576	0.08856918964665624
2424	-0.29389886675121707	0.04619221590366703	0.2975067472978397	0.069750137030783	0.08033274143074988	0.10638811475720737	-0.02758532328034512	-0.08324955005742986	0.08770084175904853
2425	-0.2103321644116009	0.005176998329395121	0.21039586663661258	-0.032040561836740596	-0.009684295752248214	0.03347212552305292	0.20729044899148774	0.19275485248508692	0.2830614127705156
2426	-0.14577040698153726	0.03838630466103192	0.1507399082429486	0.09343075684676751	0.07648742572281891	0.12074614949829056	-0.030674931292412392	0.13333451624732365	0.1368175596650592
2427	-0.19813896027208822	-0.0024587315306280663	0.1981542150408208	-0.01718007278923693	-0.08623973133468649	0.08793432868750625	-0.054888341614637806	0.1365348877022113	0.14715469956838154
2428	-0.3415957445322073	-0.07171502785419966	0.349042544545277	-0.023711487684781145	0.1089152524230018	0.11146643826099284	0.15740584926981047	-0.009861234552302131	0.1577144423673552
2429	-0.0686092881022927	-0.03209712737470886	0.07574602299534734	-0.0885514575748058	-0.1596185592564759	0.1825361473728854	0.10214047313930985	0.16715830743040241	0.1958942980183931
2430	-0.2436655945114207	0.09117330146278338	0.2601643573747712	-0.09080319837968644	0.0005729933242832691	0.0908050062349558	-0.03352944503777008	0.02584550698365968	0.042334547544331275
2431	-0.12128946764699748	-0.11846254052848666	0.16954205516790044	-0.04477146257259309	-0.1648527047315714	0.1708241731085029	0.09924775057150687	0.08620388061606375	0.1314580732658615
2432	-0.2592453190870029	0.11498341098046826	0.2836006351707013	-0.011077933136116018	0.11774588103170634	0.11826585772107266	0.018003690846732142	-0.24705653371181602	0.24771165441658652
2433	-0.22945482034329456	-0.05338128978455594	0.23558242013748887	0.12302598466113293	-0.009836844296079856	0.1234186226124187	0.08406536185121793	0.07135496352118555	0.11026566048542005
2434	-0.2801944059365571	-0.11607681643969665	0.30328655168489616	-0.014018013480853563	0.15114649401359867	0.1517951493116701	0.03478519901474645	0.10502849009432001	0.11063902476969054
2435	-0.1885143805915231	0.025160074928690025	0.19018596441436714	-0.014622530078826272	0.021050404547012947	0.025630800172821027	0.019536480193362227	0.08178190850722943	0.08408302217112845
2436	-0.20347705766827354	-0.026012956869946695	0.20513309562929047	-0.028132477762442966	0.10875856671497805	0.11233815976305948	-0.017371666766317163	-0.11411854302515961	0.1154331697062208
2437	-0.3227915177761228	0.1099558491298117	0.3410053558319442	0.06716427235174427	-0.052135711209345424	0.08502453683404307	0.21402014679701856	-0.04692325614070033	0.21910366314113316
2438	-0.189912784695672	0.09936421823049045	0.21433644966598936	0.00581687362439402	0.03847062612022605	0.03890790527443478	-0.1450756981421823	-0.19347229965447596	0.24182325968573193
2439	-0.1688784547003977	-0.13422708027527064	0.21572399389316485	-0.05808727500982689	-0.0999761107437664	0.11562592372611387	0.2540793309856784	-0.012676124618730515	0.2543953430577681
2440	-0.22304700335738267	0.022462675905421815	0.22417523840857242	0.06082764146910482	-0.13508739559590605	0.14815062070601923	0.08538350045286683	-0.14047691684937635	0.16439010407287694
2441	-0.18322455476279093	-0.11161283170073091	0.21454291334900497	-0.05233805233805233	-0.007686451916169327	0.052899463755318815	0.0522245802451272	0.06499872273759315	0.08338009798086254
2442	-0.2018057198524807	0.018193160743405348	0.2026241339599341	0.11868733428985782	0.1388950790484448	0.18269790996261065	-0.01942225456606301	-0.17011625382268622	0.17122138822908065
2443	-0.19527899427370576	0.029678853659510195	0.19752144177048886	0.1001502903058399	0.13621473924719013	0.16906961831306064	-0.12943651372730716	0.042468342570829674	0.13622544258174651
2444	0.05456370181803831	0.1590102699853125	0.16811146158691792	-0.005490542637298852	0.23907516109348545	0.2391382000231833	0.07499116939739686	0.08901000660620731	0.11638924676973444
2445	-0.24583967805950202	0.026218717139852785	0.24723383351972525	-0.01046981753835111	0.08898336215384202	0.089597186448505	0.16896837667969072	-0.015503102883667831	0.169678102643775
2446	-0.2617634045525994	-0.07672274941297472	0.2727754758779717	0.10053679396835853	-0.012727170795109724	0.101339172178798	0.08923731944615493	-0.058811496800905486	0.10687418461863471
2447	-0.28534166505439557	-0.10420858571577397	0.3037750732909083	0.012439257825554589	0.15947762796564732	0.15996202348307562	0.09198084495510199	-0.036264119842924325	0.09887144292785703
2448	-0.08855464026552348	0.023786742550613107	0.09169369353300925	-0.018617622743978525	-0.007915552266626208	0.020230468218081304	-0.12515126491503156	-0.14188371540999828	0.18919256805799162
2449	-0.21252945636682263	0.05670382861979028	0.21996384703791602	0.08248842487092652	-0.004295605774826636	0.08260019652918031	0.17732307474117148	-0.0010420950928946243	0.1773261368153204
2450	-0.2881651619214543	-0.0328970251560791	0.2900368507782031	-0.08035103492143407	-0.13227098331583925	0.15476401985049543	0.19983061450151324	0.1413890932479284	0.24479205498039305
2451	-0.2882481681029939	-0.06717794386165155	0.29597277333601324	0.025939011839450247	-0.061515641418356956	0.06676081541083073	0.02450390596535827	0.007881975166188515	0.02574037567867907
2452	-0.1291389491222267	-0.00844858931481005	0.12941501783720227	-0.0387763652804381	0.014861076727350783	0.0415265951633188	-0.1253510802207275	-0.21777884491383348	0.2512777718074299
2453	-0.12978401462962222	0.2092398411908755	0.24622185442191113	-0.04781422227379583	0.1313638159361542	0.13979503563773554	0.007018455627837771	-0.2097552595486826	0.20987264621130386
2454	-0.12868233274697835	0.1469911479316802	0.19536002746589987	-0.1203222922743954	0.12721238355133152	0.17510124084933296	0.12351391899411657	-0.05516693309079026	0.13527408728921042
2455	-0.262520889355283	0.011335108545943464	0.2627654886655344	-0.05971719001765253	0.12327981739653347	0.1369819556033825	0.20228825656834976	-0.06693920493682712	0.2130760331502279
2456	-0.1734962047684486	-0.16882274055667817	0.24207860458562402	-0.10453884297660973	-0.09252350213046089	0.13960289444482757	-0.03924604931189246	-0.15487501315076432	0.15977021651434575
2457	-0.06456655640013136	-0.08829209685299842	0.10938160070172037	-0.01671896621904579	-0.017495060503697632	0.02419919365312892	0.13315594392011093	-0.09098400568355682	0.1612718037707808
2458	-0.12245813803179499	0.0505032126310987	0.13246346687398802	-0.08623837368731678	0.07817230874262641	0.11639573424479867	0.1353227140527933	-0.0029641647281270136	0.13535517430504654
2459	-0.03680342582015959	-0.15014577063289522	0.15459057083485384	-0.02186018140534163	-0.046166254487574415	0.051080236730911194	0.1618764070027269	0.13708175898551844	0.21212114413861777
2460	-0.2216050353052511	-0.03218347933368584	0.2239298283272315	-0.017466760901778348	-0.11073257957546222	0.11210170344752111	0.0617764896961284	0.19560856386712122	0.20513177456779702
2461	-0.2522381529134987	0.14392236377356576	0.29040959450297804	-0.16224150180621014	-0.07796099386589014	0.18000061520142607	0.0943538923547584	-0.2452728997330614	0.2627954572399564
2462	-0.17801789039985064	0.05473964370614253	0.186243920425577	-0.2124157425335397	0.06380216285099556	0.22179081058632702	0.08172694776285123	0.07063711254411666	0.10802266271112751
2463	-0.1874815491071048	0.006100014504748172	0.187580759761117	0.015877428045954232	0.06508384708232996	0.06699253594536159	0.004069248031986061	-0.15170470456454774	0.1517592704468578
2464	-0.29360104067251497	0.07896200760893723	0.30403382990979416	0.054161071841253954	0.10659889639245657	0.1195690027351703	0.21786711698310648	-0.020508598796196865	0.2188302613605211
2465	-0.10343799567251515	0.039974911843416734	0.11089369921522234	0.02841397597889747	0.05762755228217554	0.06425176116624537	0.16798108869082937	0.12992034775656414	0.21236040807773665
2466	-0.11486128320673886	-0.10911771896583337	0.1584291354903045	-0.1001689025496083	0.0958415645479624	0.138634103066288	-0.05433766313957064	-0.11168780509815984	0.1242044582255967
2467	-0.09452952873375718	-0.036953443281002536	0.10149575741354167	-0.055591985297155894	0.1082920279948092	0.12172769675183925	0.13599852332188372	0.07400693396680684	0.15483095498284655
2468	-0.2918127127965293	-0.10625180521477313	0.3105545128654031	-0.04183889871876922	0.10072423909057572	0.10906817036319483	0.08018176273541679	0.2077692054973678	0.2227041935581055
2469	-0.1362205944473241	-0.09733360141814405	0.16742126602259486	0.042931544894527364	0.19842394299679925	0.2030152179060177	0.30577154935349243	0.09584865576033388	0.320442202596815
2470	-0.24324966983238372	-0.047188644443006834	0.24778452340275856	0.010949553902189456	-0.1869682974272514	0.1872886461414629	0.15227811219409487	0.036727039359784046	0.15664449838258754
2471	-0.26233156004905206	-0.12424353104129723	0.2902659167097977	0.1294779324779325	-0.06191737191737191	0.14352106446063656	0.1362141082525651	0.02477935801277053	0.13844962936233013
2472	-0.22835059618703393	-0.2005001894894434	0.3038820836513343	-0.08821071410515324	-0.00206104004160574	0.0882347888816774	0.07999708254128889	0.1441930263619746	0.16489742892641743
2473	-0.018178794569455536	0.02788189975102175	0.03328466472302963	-0.1257567013665387	-0.11279369729972355	0.16892947075372744	0.1822799625943003	0.11204072028285525	0.2139605285207543
2474	-0.09459334031632192	-0.0001947452389561301	0.09459354078322467	0.09968494564862361	-0.03139571906719222	0.10451210247964157	-0.04188150365395132	0.18352660594627263	0.1882447222061601
2475	-0.2772336011231573	-0.06589053895951953	0.28495619438097824	0.241319871580471	0.08273259977740109	0.2551077487759685	-0.08504842939825039	0.06216043079173583	0.1053430325143688
2476	-0.16286837372460336	0.06639170331855386	0.17588054306612755	0.09324738053938954	-0.06881056501321901	0.11588773806963427	0.09718575901338676	-0.10153868563293013	0.14055310894843664
2477	-0.10995166441120502	-0.0006351141024606941	0.10995349870157563	-0.09240445326267129	0.0013620691136623532	0.09241449136928469	-0.06619942105185682	-0.1929591038859491	0.20399896842893478
2478	-0.17858162037171557	0.0048647396262657	0.17864786823866358	-0.22697601334639525	0.07063446112660945	0.23771272101692306	0.1399225163194505	-0.19036266644096994	0.23625464090189396
2479	-0.25324044994256484	-0.050117145916492224	0.25815199747808976	0.2001998915894876	0.07400042556562175	0.21343865530014874	-0.08672310774790246	-0.14821964614751607	0.17172641299913408
2480	-0.3773542604096649	-0.08811606364320076	0.387505714178898	0.23032092555027042	-0.06840395388414994	0.24026408315293013	-0.005575256176822405	0.05338045867288915	0.053670819348741294
2481	-0.15862326378265926	-0.11160940463807136	0.19395360016438942	-0.05926077410332959	-0.011504952995463268	0.0603672368984508	0.08669426855008928	0.05711266383369445	0.10381595527478227
2482	0.005750598278527096	-0.0451683732316456	0.045532969603950035	-0.15507145661061414	0.07787154884357737	0.17352560264881733	0.1477098536044473	-0.11240222814930248	0.1856137434156617
2483	-0.3475760304926101	0.05813071937470851	0.3524035719285787	-0.11171023156251238	0.15275482489936543	0.18924379082491963	0.260889427876203	0.15375137204916794	0.3028246654164324
2484	-0.2940538824118905	0.015467756783369167	0.2944604171385611	-0.11431031561521775	-0.07154258569496177	0.13485247429680944	0.13189634841096762	0.13749999999999998	0.19053319061031693
2485	-0.15751306720755806	-0.029146297000950488	0.16018699376041837	-0.06720232857294356	0.005162459330523135	0.06740032605236544	0.2607355101064466	0.07774237531395765	0.27207881790011723
2486	-0.2334364388418357	0.2741836517628521	0.3600961619806174	-0.01840377752721767	-0.16298695208018305	0.16402269835501188	0.07610457275355886	-0.15800694991959177	0.17537987973793948
2487	-0.13245179842549382	0.2930468737723723	0.3215897217479258	-0.006858352205224005	-0.07989757649293544	0.08019139432891394	-0.16135225503328324	-0.003645186678543017	0.16139342486683622
2488	0.023054543403463253	0.23301418982619276	0.23415192638946866	0.08656278021218315	0.2557330884209229	0.26998616155530325	-0.051927630292307764	0.20549403968690733	0.21195348342176132
2489	-0.11483887890332735	-0.09852968578447815	0.1513144642410668	-0.17742812105576283	0.057393585523572294	0.18647992331784685	-0.0058292270810580875	0.10949308915186726	0.1096481484585184
2490	-0.35599964231545717	0.16319494839368687	0.391622696622593	-0.09806145066578448	0.11167852121412619	0.14862079332062564	0.19193634357570774	-0.19050906263623169	0.2704316233944318
2491	-0.1928480730351384	-0.06839473427862933	0.20461724988477972	0.03655750633865701	0.060198578663439584	0.0704295402711055	0.1332868538357693	0.127383015947647	0.1843687016750843
2492	-0.14625294264963687	-0.030007095750897408	0.1492995278930295	-0.03662029046507699	-0.02060772290153173	0.042020517808957616	0.17596982223427787	0.12817288700243362	0.21770086655707635
2493	-0.37926414435986777	0.05176611637625245	0.38278064475845996	0.1399704800203563	0.06738914182878832	0.15534809851925935	0.10849467791808494	-0.17231679587872314	0.2036275356587574
2494	-0.1666264294121803	0.022027927560915848	0.1680761630073737	0.04062161645823024	0.00347871764011514	0.040770298013372556	0.40688857785209265	-0.17207173990643848	0.4417770913717997
2495	-0.24528368441216727	0.01182551429772138	0.2455685823292819	0.12126027418088473	-0.09045228146894865	0.1512801021858501	0.10464538962563136	-0.0010565527793420608	0.10465072323532089
2496	-0.21231746200850765	-0.24886488447187322	0.3271275521825285	0.064290052094281	-0.0009582620847938107	0.06429719328639873	-0.14196136986366253	0.2647160168710821	0.30037909401564317
2497	-0.21092704418017133	-0.24088545196869804	0.3201812282704092	-0.08167319698867269	0.024141085916951646	0.08516632630095168	-0.027488057740992743	0.09387392792375135	0.09781568208731059
2498	-0.1450317221559903	-0.01159362150666287	0.14549437271307825	0.0008986112542417485	0.006131830646263082	0.0061973259766371054	0.009921027649094234	0.06776962721839239	0.0684919642216075
2499	-0.2500382532443979	0.04665028297896943	0.25435285920847744	0.14278028588373415	-0.06665912217636355	0.15757426378176168	0.06175827294807587	-0.01499981301905192	0.06355374629504983
2500	-0.1208281175048725	0.14141855168747958	0.18600709863108886	-0.06244316095421495	-0.10183175129112372	0.1194523081441764	-0.22277258752060838	-0.08809288992529002	0.23955789071958447
2501	-0.21556746702912066	-0.10868050055441154	0.24141413389051702	-0.12821489526306776	0.09578234426134076	0.1600416097129663	-0.14085196942250422	-0.009896441929901226	0.14119920981744186
2502	-0.4039322118599849	-0.03098276634992026	0.4051187030844089	0.06687088129651408	-0.0038954257325362904	0.06698424521490247	0.20914361984894486	-0.1214709746937559	0.24185998308230128
2503	-0.13266624581267245	0.02999718299342585	0.13601530710022863	0.009753484214142728	0.19957432188974264	0.1998125131518698	0.045543903330707756	-0.07077580794897513	0.08416330626482697
2504	-0.24033288973580155	-0.06854598750558182	0.24991688676813403	0.06285302174450252	-0.005362821404848741	0.06308139342020919	0.07822632868007795	0.20300517898983161	0.21755565080102415
2505	-0.008263500073527705	0.021893206814083268	0.023400810628467862	0.04640881842979489	-0.008306615561239374	0.04714634970103087	0.12018475549600093	0.04073140301757246	0.1268992618001123
2506	-0.03634395992652996	0.10567385520002777	0.11174903621945761	0.15195672609873037	-0.004929910997736242	0.15203667527636272	-0.03565673788459992	-0.14822696248360354	0.15245535531324136
2507	-0.16104997437407728	-0.027669264956741914	0.1634095543997882	0.047716260944071616	-0.24082430479139755	0.24550598228300405	0.19884335529113287	0.18948464498126105	0.2746690929593467
2508	-0.26412281834293827	-0.09129164829231731	0.2794548768895346	-0.07321163193275977	0.027652281075639835	0.07825977062925804	-0.0017171725560611744	-0.010484000454388812	0.0106236974314461
2509	-0.31944938440492476	-0.11717510259917918	0.3402615374470255	-0.11255754408065614	-0.14499748759722292	0.18355781688333425	0.02276960151547476	-0.04811839895603579	0.05323377754082212
2510	-0.2917457755030244	0.07788551017397323	0.3019631603671567	0.13863045970999496	-0.09001733275972314	0.16529223985589664	-0.20961437543440653	-0.2371693464397196	0.31652406745680506
2511	-0.21777746338028395	0.11303341956041871	0.24536417320764775	-0.10059988721301229	0.057119365722995315	0.11568474077365642	-0.07281301665623188	0.12320674023672211	0.143114067213324
2512	-0.14535975083809144	-0.02445208314830342	0.14740204046757144	-0.02856939486384116	-0.05273767712826298	0.05997893723442411	0.011041196868643726	0.09755162426910628	0.09817447441078068
2513	-0.19567552254615772	0.044106672907249345	0.20058491647843055	0.09594415687350588	-0.021064148103460967	0.09822921955045985	-0.014705758160965218	-0.23590855744810327	0.23636646716557283
2514	-0.3046025424682191	-0.09884441444481944	0.3202388595174584	0.12336661932468959	-0.14418655793283547	0.18976060247617732	0.2672534563281601	0.11055798623603004	0.28921873770541556
2515	-0.1828653456701793	-0.12056043316396442	0.2190309400330394	-0.06504982041798658	0.25146015195826404	0.25973772763941233	0.21877892605448618	-0.03476410473861366	0.22152372663855138
2516	-0.21199230016249018	0.10171475512516336	0.235131084160209	-0.026193095868658072	-0.01634513172468242	0.030874610965677486	0.02264950059935488	-0.20264475763644815	0.20390659056277455
2517	-0.22857718533600566	0.04485110431408907	0.23293593800511755	0.12584801828240022	-0.17066587994428703	0.2120484998361581	0.17308967814192291	0.141704971119603	0.22369697253043452
2518	-0.23657982692965185	-0.10193156765423655	0.2576044622954234	-0.13770999993309438	-0.0020177946578113395	0.1377247819996603	-0.006772614902766325	0.22632744933253998	0.226428758407572
2519	-0.20485131903611095	0.03389886332641942	0.20763717356402675	0.3088563253233216	0.15118927665391743	0.3438755982435512	0.015123009741801167	0.10263013533168593	0.10373837333335616
2520	-0.26794086594420663	0.12675707864588517	0.29641130988842246	-0.05904238663051247	-0.030893596623591747	0.06663645947503602	0.05598731841021043	0.1955487940704065	0.2034057783966732
2521	-0.36418138073808826	0.10155466920316208	0.3780759565395082	-0.0599308036088869	-0.10980791104747849	0.1250978758805197	0.10606821221793528	-0.0743916866661194	0.1295553499016503
2522	-0.19177690144864554	0.08246050843664973	0.20875371944201207	0.06973212527239345	-0.029021376928990286	0.07553019008223999	-0.03689473944050734	-0.04524521002293445	0.05838108279573423
2523	-0.07463590382095123	0.0964012767453648	0.1219168745387885	0.14875741910779244	0.010211893547769482	0.14910751996275165	0.1697808224829834	-0.065934071847748	0.18213409761333083
2524	-0.17338963602922566	0.09757892783018074	0.19896133553742287	0.10051064426470799	-0.010405822639649037	0.1010478636850602	-0.10719286064278823	0.12012585940572737	0.16099854493363844
2525	-0.18011010091240287	0.13100584625635403	0.22271546916193183	-0.12366915771710242	0.09817048660067712	0.15789713426744414	0.13644380696410358	0.11788148850874135	0.1803134986402684
2526	-0.09093566887697341	-0.09315354374790061	0.13018017739615578	0.19090235936750735	-0.0513017969434263	0.19767545417098573	-0.06162397191481682	-0.09105539537586195	0.10994816479420053
2527	-0.2114277361002252	0.1386366463877381	0.2528276237164468	-0.02652681532053833	0.029637588751740634	0.039775100226991884	0.08755705987866623	0.09242013889835911	0.12730954720125406
2528	-0.2883129479347264	0.014954235536743438	0.288700511096362	-0.28930071315766276	0.20112192603598728	0.35234206641551813	0.13433500433502527	0.18965355370932382	0.23240990474647727
2529	-0.2580402621693994	-0.06274901932990884	0.26556019341632825	0.0119715129388349	0.26942494355591606	0.2696907809550657	0.17317999385568755	-0.07246838718368702	0.18773113064396313
2530	-0.35006431191341614	0.03636517462179379	0.35194807628496433	0.007441691710382028	-0.0019748466257668708	0.00769927234923349	0.2646013889537206	-0.11545133216117671	0.28869171296389595
2531	-0.3357409773290085	0.10272521141667151	0.35110464667736546	-0.0043789669116360026	-0.07787468544357849	0.07799770499283616	0.04151941524692227	-0.09681063651715806	0.10533831774479627
2532	-0.17403168140905934	-0.04012151871802281	0.17859664722022356	0.053915622568624616	0.03765216456568182	0.06576153779713162	-0.003909655725478681	-0.1175513468032627	0.11761634471089769
2533	-0.07168603258354575	-0.10019417995794999	0.12319805584917017	-0.14427693404472894	0.07347456600168802	0.1619084480392653	-0.04256681492668728	-0.33883185308314523	0.34149518063475065
2534	-0.1272603407055438	0.06543375128345412	0.14309706539099962	0.014221612075983915	-0.04043838250637391	0.042866269137534926	-0.02770501533456375	-0.03675003891370053	0.04602318149418742
2535	-0.18991480326622606	-0.026583123374369595	0.1917662508054697	-0.03938979200729047	-0.05976208823608245	0.07157557477739811	0.02583996875987876	-0.03524064191011027	0.04369904836204251
2536	-0.24260673865529853	-0.013062243477382732	0.24295812776201325	0.09694405634713263	0.014653069292785918	0.09804520641385386	0.029053046979564373	-0.023181680030858333	0.0371681291949147
2537	-0.04778434684261266	-0.07426338657935543	0.08830851821545808	-0.10399528345924185	-0.10290392875549055	0.14630187126309468	0.08353537268874768	0.12786017612481315	0.15272977158666942
2538	-0.0884136921272726	0.06002559637086298	0.10686464885664437	0.06621396517782148	-0.10343758729764582	0.12281540477695725	0.1312259267721549	0.15554996271223004	0.20350929894475858
2539	-0.2923459078386953	0.05845443719164405	0.2981326064982205	0.1047742927302062	0.0833473570833358	0.1338821659142547	0.23518263000637862	-0.07789337630509954	0.24774633706459726
2540	-0.2478720551883521	-0.00691885215700588	0.24796859933965018	-0.13087640385615565	-0.053218152190699	0.1412827123497845	0.0025641098199013987	0.14080191249958077	0.14082525775835852
2541	-0.1742291433391375	0.004509414045351183	0.17428749009530814	0.062265903439131326	0.062236791084606446	0.08803670198048183	-0.012635717933330105	0.04308037960764434	0.044895216614127376
2542	-0.17004742269217168	-0.03471148581596688	0.17355406423302847	-0.12830147799891464	0.060477719263270974	0.14184083961959967	0.10767165983764741	-0.10857215793186571	0.1529087957253475
2543	-0.1679797987275197	-0.019819639426902708	0.16914499959369317	-0.03964005108502402	0.18760766817787547	0.19174976091031543	-0.18724450420954164	-0.00708993217960711	0.18737868474025662
2544	-0.28260251797648467	0.1957409559379488	0.3437712975193702	-0.05175903636732634	-0.2278875134406287	0.23369149883516713	0.20226105985559653	-0.15400529505116373	0.25421873895860864
2545	-0.3403808070516608	-0.166030385785023	0.3787151737296296	-0.05806036218825695	0.05717688303289646	0.08148743222601323	0.14312564811614242	0.24301059691073112	0.2820267741892171
2546	-0.11645486571301344	-0.08361206040213638	0.14336217211289212	-0.1557390822527509	-0.029854128898980346	0.15857468509584388	0.03028425173911791	0.14137656824737252	0.14458378177652653
2547	-0.3461586115289144	-0.10966347182981788	0.36311411620783235	-0.2010263164521192	-0.10329319370262911	0.22601120275684664	0.19528203827705595	-0.10123907370719837	0.21996459833057933
2548	-0.052193875488583404	-0.19448246696911936	0.20136442237126284	-0.04015194475598252	-0.06803225499309602	0.07899725556709619	-0.09015731422203396	-0.0392855086871235	0.09834476346271123
2549	-0.16800622535373635	-0.05191032913675773	0.175843038044436	-0.07186954678678148	-0.07750296256034564	0.10569740281089081	0.012677678004942895	0.21478321459696215	0.21515704216269965
2550	-0.3843672073793731	0.009931016820453527	0.3844954813826895	-0.18748617327386322	-0.011468756292195672	0.18783662459639452	0.1339057937151948	-0.008429945863692572	0.13417088200411104
2551	-0.13944722291222109	-0.007693160014317205	0.1396592735515138	-0.06803788422978474	-0.017855433359490167	0.07034180969324563	-0.04491992764812282	-0.14005248585916516	0.14707990581736255
2552	-0.010421339314322332	0.10916429667142082	0.10966060359523021	-0.11753989154166247	0.10719508208301777	0.15907989101835182	0.1101790417420322	-0.10329869095963981	0.15102993343429522
2553	-0.3169975244393849	0.037818055329683235	0.31924541627033176	-0.06317900061593301	0.2352624584087057	0.24359805100890286	0.26199701788569496	-0.11969074296192062	0.28804220408088416
2554	-0.2676503162425654	0.02883362917154326	0.2691989412236745	0.044627045341575	-0.000816209215745283	0.044634508772953455	0.043929849552918336	0.11067395683855132	0.11907374355433509
2555	-0.17171535131308666	0.05433384287474091	0.18010643619291844	0.18074515695863588	-0.010392451459846005	0.18104368205310886	0.19013626823315793	0.05098460732310994	0.19685332275967074
2556	-0.110205304390904	0.043372726329495355	0.11843311405660624	-0.08623181590875256	0.11174904244941387	0.14115160134862761	-0.06411575650053086	0.08916878779257764	0.10982669506105111
2557	-0.1753531455923781	-0.09691711403948564	0.20035381868805102	-0.0766264826948235	0.1637098297124653	0.18075543199213812	0.30488326944349226	0.08081104423591891	0.31541121231981073
2558	-0.1523990520250736	0.08914370729236118	0.17655614293466895	-0.05613602539934517	-0.22335620030331807	0.2303025088043373	0.051546813599260624	-0.1982963689368944	0.2048866123635067
2559	-0.14423190525246557	-0.07077014789894173	0.16065881963463532	-0.12391715759518424	-0.1344988323579216	0.18288082964628638	0.12290413524760314	-0.04851264325644715	0.1321321422542162
2560	-0.18952696514843514	-0.07673349527535649	0.20447126892438777	0.008646611808254394	-0.11436915967115109	0.1146955473401121	0.10632778316978868	-0.04390148357328269	0.11503450670879936
2561	-0.19231641700636332	-0.007356531601833281	0.19245706743940116	0.057987561511022044	0.18941854158499155	0.19809578790620394	0.019251668970440804	0.047309995594981315	0.05107702459369168
2562	-0.2472708702140752	0.1320156419459678	0.28030521396298	-0.027373588255845526	-0.02878632863578275	0.039723620810896004	0.2388086550718422	-0.04078798453012586	0.2422668640554294
2563	-0.20729793130234553	-0.04586317496231586	0.21231077019279065	-0.11236477526555394	0.04556465979296526	0.12125172552391618	0.1523763160380443	-0.1959150142775142	0.24819595989597526
2564	-0.34871739250985934	-0.08026099040001565	0.35783466352334664	-0.1705251917469122	0.005587704235539227	0.1706167150631644	0.08645061143171824	0.14052768476088437	0.16499011607115266
2565	-0.28228046186340383	-0.06603714988248384	0.28990199087694835	0.09127604824220306	0.17467916525920962	0.1970891365813125	0.09971969584525438	0.054399052118147447	0.11359258167161694
2566	-0.31996576911023794	-0.05264363715256853	0.32426755300979065	-0.011284201021790199	-0.18380150505326184	0.18414756705572954	0.025037483817393145	-0.15802982241684332	0.1600009386503881
2567	-0.22062514769327318	0.08121160781964051	0.23509738628774607	-0.09618174275392952	-0.00018603250159623044	0.09618192266364153	0.014059788520609297	-0.018736414907675532	0.023425005802279388
2568	-0.23091238825115615	-0.01839555117961891	0.23164396679183044	-0.05004454297372988	0.02170992113675034	0.05455068246331493	0.29686971408026014	0.010348268056906118	0.29705001900332034
2569	-0.07689202757167068	-0.048999013771593776	0.09117722991334733	0.0984481908106225	-0.08717167017742376	0.13149504308302382	0.18557723531873344	0.1331857720742084	0.2284236418402166
2570	-0.1649943204823415	0.009858382290618004	0.1652885764135489	0.08861385903148654	-0.2938347580064037	0.30690598075816966	-0.049601216735611964	-0.0592337680780983	0.07725878579412887
2571	-0.2529175288943822	-0.07495201176062999	0.2637898415197338	0.11585152677208455	0.05487546971737501	0.12819084769251493	0.21010313593935123	0.012179920463775685	0.2104558818233727
2572	-0.3573950447506834	-0.044587509836356384	0.36016560641703443	-0.03864370830367591	0.06231165023947112	0.07332174266222653	-0.01626229109975786	-0.03651586138697443	0.03997336919307645
2573	-0.32492298131279057	-0.0667342082611889	0.3317052883772579	-0.012425215917070067	0.03160942996354977	0.03396383448914991	0.244295775785804	-0.06051569588243135	0.25167950952535395
2574	-0.1699823739946678	0.04424436427500372	0.17564615349890914	-0.10224624491143829	0.042103553893757244	0.1105757832844712	0.15332222804521972	0.12576979432935112	0.19830720304214278
2575	-0.28105858360039715	-0.04151090750176886	0.2841075198883019	0.09647492444250574	0.06550722034563086	0.11661306514965733	-0.014788293592996205	0.03201983157765445	0.03526986307960395
2576	-0.1507303940959885	0.09023217600340809	0.17567440704508447	-0.1319822819065369	0.27606967492238693	0.3059963858430504	0.3421719168296506	0.1252725646040531	0.36438281533210914
2577	-0.22062192570146796	0.03196003467284517	0.22292482570703853	-0.04988315675286465	0.17214046158798665	0.17922239771679202	-0.04754907079573822	-0.1520625234544535	0.15932333530551746
2578	-0.420679028480966	0.004854592517228391	0.4207070382964822	-0.01762777906276291	0.04244737985883238	0.045962143678962494	0.2329142834487685	-0.13565357693307026	0.2695384135317073
2579	-0.20982794290562162	0.13186777203923378	0.24782428235868278	0.0008595401022072719	-0.0496776942933691	0.04968512976226126	0.2145686541867333	-0.2455957149392758	0.32612415205875195
2580	-0.18657422247068456	-0.006798020875900654	0.18669802778382444	0.03398770210600121	-0.1766900783575983	0.17992928523300622	0.013739841797893329	0.0810318096352281	0.08218842634696799
2581	-0.23161137053007322	0.21918133031929238	0.31887973049310236	-0.02149419099658147	-0.14647448672269617	0.148043154206045	0.08600065544099819	0.07211843371946007	0.11223716504985969
2582	-0.14591787773933101	0.11192356785851595	0.1838991900094456	-0.16671653397406494	0.14271909467295651	0.2194610277124252	0.05785019272187411	-0.02980123160778136	0.06507501981020523
2583	-0.286762602774193	0.04168321605103606	0.2897762599837795	0.09761396275428641	0.033126795649523685	0.10308186219990652	0.21305712698321466	0.17078512996094464	0.27305841861059404
2584	-0.3709582104018112	-0.01998552071656987	0.3714961842372367	-0.07630815905781418	-0.027115060574467827	0.08098247741795585	0.1937540640929262	0.17717446813909746	0.26254795659630986
2585	-0.160424226715051	0.04925946364766413	0.16781664779150376	0.01390697600305937	-0.012974568979253642	0.019019553668450793	-0.0579501044643548	-0.0012688566592967323	0.05796399403639707
2586	-0.14696114573884675	-0.021248778782860515	0.14848935637491834	-0.04816899639986404	-0.09736495160490727	0.10862866111296801	-0.14805611767351143	0.046154956311669576	0.1550835064495409
2587	-0.19673188747786402	-0.009691936664083235	0.19697047795774766	0.05547858173249077	-0.07617547257963857	0.09423680625838254	0.003697047429705773	0.08734050677988497	0.08741871815729527
2588	-0.2948313275605974	0.008257239981306575	0.29494693374105985	0.14132876819293197	0.11940743471009174	0.18501879953933417	0.08943425346859375	-0.02700275592116898	0.09342180966360532
2589	-0.09224444462726965	0.08352960534434671	0.12444369222092268	-0.13431215735268734	-0.16879412804221497	0.2157109484339279	0.0820876134608343	-0.13482135713418383	0.15784541369073252
2590	-0.3583254788650422	0.030458031386970338	0.35961763093573634	-0.15798892686825267	-0.0014889559333375638	0.15799594299460196	0.31978360111837556	-0.0029439878828505846	0.31979715228389805
2591	-0.18323494395103176	0.11118357479956599	0.21432879412236805	0.14264091957035674	0.16276772950891755	0.21642496553162513	0.10342989490713533	-0.16882044897761433	0.1979850680064139
2592	-0.2304846783054572	-0.0029647839646618794	0.2305037459077991	0.33945460408162936	-0.10718972176740871	0.35597621365028065	-0.010742262818128274	0.027894085759012987	0.02989107276069081
2593	-0.2229484910363813	-0.02751496826288124	0.2246399410921993	-0.06358841215230195	-0.09285085757570014	0.11253785102175168	0.15773093285735376	0.04555527223437521	0.1641777390768891
2594	-0.14579514247711078	-0.02792944167314303	0.14844621006308828	0.04080616367951396	0.03550008849960925	0.05408696032981862	0.016105104663769895	-0.05117973773746573	0.05365389036320439
2595	-0.23596124426313106	0.061104133339853164	0.24374458743820251	-0.1316766073025511	0.24842273558597042	0.2811629144583745	-0.0060070753765545755	0.090682287012226	0.09088103285255587
2596	-0.25734011026307513	0.02131894431475564	0.2582216678300009	0.19104293123523927	0.07454344755701335	0.205071029520597	0.013630514135805728	0.0025490509127914854	0.013866815646081217
2597	-0.17040450597248322	-0.13185045138569493	0.21545820287549408	0.010260405712541132	0.030546893551341634	0.032224038093059404	0.004653548218345707	-0.038384137140097786	0.038665197465036986
2598	-0.3298377185863397	0.04998169820758373	0.33360319356678136	-0.03123615502119418	0.10673473798300866	0.11121151771650986	0.26783986425638556	0.0022117597870717617	0.26784899620165603
2599	-0.20790577444829772	-0.09226156990365238	0.22745770668419432	-0.06895942120840845	-0.05712505609684385	0.089547048010899	0.11727570763141416	-0.13441952748891173	0.17838778257154056
2600	-0.19724829166704017	0.16615080538898006	0.2579011025509051	0.01079361252815567	0.04637193035419356	0.04761153217637653	-0.007898495681829192	-0.07068915821741704	0.07112906103360914
2601	-0.18500198197887668	0.00133788587875303	0.1850068195357598	0.02698940875228216	-0.027169983669916888	0.038296686507076766	0.06245320806077574	-0.07063382178303723	0.09428435700984766
2602	-0.008632129675703346	0.01786179893535904	0.01983828429943859	-0.00012625392993960018	-0.09883399471110083	0.09883407535161509	-0.12943466666105163	-0.13728797499339357	0.18868312328198356
2603	-0.17039570769038803	0.08034870856382316	0.18838952244533758	0.07930646288122854	0.09938447173503479	0.1271486857060804	0.04869798799412996	0.16908973864753465	0.17596259190682548
2604	0.005767163575065293	0.04891837109162652	0.04925715385565473	-0.15392856930486326	0.1374653222962369	0.20637519056865913	0.045838471546075496	0.01921151652912646	0.04970158791255338
2605	-0.13985429000508867	0.052975831431727474	0.1495515334214606	0.11458734653034915	0.04441508200038977	0.12289409869463898	0.0753512940149406	0.0842583189905711	0.11303663932036752
2606	-0.2208969564060948	0.09838904479896646	0.24181784360532452	0.018792959715687056	-0.17026035020735306	0.17129437290117253	-0.04378047744569473	-0.05343245388399125	0.06907790770888937
2607	-0.19745473933099977	-0.008487964665205678	0.1976370907204183	-0.010616537273750799	-0.08191647713656568	0.08260157438057962	0.24300525203640683	-0.14495895458458571	0.28295697735085734
2608	-0.05599775327978735	-0.1294771491331233	0.14106764519203185	-0.1624650152252905	-0.0258959337308536	0.16451589757815696	0.1562021190103078	-0.03385697321614059	0.15982927334712133
2609	-0.2555683717656719	0.061735955660257476	0.26291922879135704	-0.018672469629393916	0.08298788426237191	0.08506262432117571	0.07334344593625262	-0.11398144710081942	0.13553977772226464
2610	-0.12301159927100866	-0.025232561613569144	0.1255728303447596	-0.005009068762994127	0.07164917782615696	0.07182405901253887	0.1262734312640008	0.0510446706748719	0.13620035920470425
2611	-0.20630249373410992	-0.09443444706900593	0.22688892373613426	0.07131046569640846	0.037358722901071735	0.08050376820148053	0.27159884742267104	0.0695211511172152	0.28035535374589515
2612	-0.13552036084944927	0.03895539331681795	0.14100812342993904	0.28912586098495624	0.01817494898192151	0.28969655203468975	-0.006608667875426621	-0.04544389931740614	0.045921917166623624
2613	-0.28412161028197935	-0.00041158889170295296	0.2841219084031373	0.011349222940386703	-0.19438033595752677	0.19471137580611866	0.013505114803951335	-0.18019423793142958	0.1806996167941608
2614	-0.3430161199075368	-0.07841472517482809	0.351864928119677	0.08489883972534173	-0.09362324248330595	0.12638482709485804	0.031281316520479906	0.007943324413463498	0.032274094348129646
2615	0.019935451750655354	0.10103158175869667	0.10297962298031062	0.0986497614576238	0.05800083644956956	0.1144371987794869	-0.12228790316065878	0.15419691784985168	0.19680198356171252
2616	-0.15357970732882129	0.07466823392894772	0.1707690594378105	-0.07388390146607601	0.14183573918450618	0.15992563211025335	0.118067358432272	0.10741349675936109	0.15961691769122677
2617	-0.2656513648385051	-0.06544782080585905	0.2735947091754451	0.0820793651290974	-0.1367826379685301	0.15951962960596938	-0.15736376777490169	-0.08535082902851082	0.17901988555511722
2618	-0.21884385320980446	0.062128608854949814	0.22749196936587848	-0.15730825969091314	-0.1838050406232453	0.2419301170286507	0.3100803574985243	-0.06362410869809264	0.31654044814847804
2619	-0.12251002250668168	0.033176237867491916	0.12692268659947303	-0.06963607492876304	-0.028973334041592518	0.07542305361737886	-0.21548079696571834	-0.0742002276429381	0.2278983274252906
2620	-0.26651497300485744	0.08214725387262403	0.27888779491866117	0.05258940860248237	0.23092323312122354	0.23683577747527462	0.06249545921048456	-0.02291934852455201	0.0665655989135471
2621	-0.04900458452910666	-0.0985660593454622	0.11007596177078598	0.015309863303388373	0.07605327213067012	0.07757894118992732	-0.11679316906524563	-0.08355196142017689	0.14360213994736212
2622	-0.2921118496635483	-0.14562099950763172	0.32639670373865776	-0.109162062953146	0.07205638391925855	0.1307993824591928	0.03658290629538639	0.048542814613636964	0.06078415816338125
2623	-0.29458413576582076	-0.2106508214003194	0.3621513241747499	-0.055875469416959714	0.20400960613016222	0.21152301878507104	0.09034634348664003	-0.07727457191995109	0.1188857487120203
2624	-0.27768131101336985	-0.012516157576138269	0.2779632434092223	-0.06820048561939372	-0.21587734961479324	0.22639420556946413	0.198329462292634	0.11391725450638496	0.22871754739756595
2625	-0.07806945760222872	-0.007470721911924537	0.07842609193496447	-0.005633826068236298	-0.13598712237572608	0.13610377455529235	0.2451789507985545	-0.09654636478544616	0.2635031659543476
2626	-0.3147776553263965	-0.08252378802408142	0.3254153467226572	-0.16681028600624662	0.07214629457663574	0.181743663819745	0.09626085452084586	0.2627819926910967	0.27985804936750885
2627	-0.30728948240600773	0.022217303790407976	0.30809160096482247	-0.03647554407703928	0.055655165431579195	0.06654293918164784	0.043000732501966066	0.06120777440736996	0.0748027716305294
2628	-0.06820918966353184	-0.12938837087228475	0.1462663463396128	0.20183716574996968	0.15513787625847686	0.25457023024692266	0.05438833626917313	0.052234753951055944	0.07540928750794565
2629	-0.1522596843111842	-0.032301908146658675	0.15564840100835167	0.017270476336274175	0.13644323601159475	0.13753190904731	0.06663954968791154	-0.0019803517424786866	0.066668968610828
2630	-0.11162139510408482	0.000694345948036877	0.11162355468841587	-0.19346427123186233	-0.048599763747597814	0.19947521469996699	-0.11237066399995188	-0.23736610479948533	0.26262108414114493
2631	-0.07687881554552253	0.025354898279160393	0.08095198049726177	0.06179048670179368	0.11545181356864535	0.130947262297208	-0.2213630639604768	-0.06679623312985052	0.23122141519830616
2632	-0.19972110462270626	0.0849604282552416	0.21704099612982805	0.10861043140607197	0.08648888000114272	0.13884002367496603	0.0488468407191188	-0.05254953854287216	0.07174585597306488
2633	-0.2876436411014441	0.027675915913532603	0.2889720065815188	-0.06027081926241846	0.1113480084016537	0.12661339040392944	0.09003734932382121	-0.1264594579114005	0.1552376203389664
2634	-0.21310681110726817	0.09229457977172786	0.2322343695398007	-0.09637364802389284	-0.10222204311547237	0.14048923849225844	0.010238736738589983	-0.16055004904432552	0.16087619456631078
2635	-0.3279909221036393	0.10743586510720671	0.3451383926684041	0.0026630594056130264	0.02253796998004623	0.02269475657986419	0.08560503763096391	-0.00010291631060533461	0.08560509949509862
2636	-0.18581357485252134	0.029120671245636217	0.18808162614479376	0.04078486660325225	0.19710898219866826	0.20128426716273676	0.254246719160105	0.01062432485195549	0.2544686041189309
2637	-0.12477143659870026	-0.04639438643680596	0.1331178067868877	-0.09452779332499887	0.056747448283798525	0.11025323849037763	-0.0218674834542101	-0.03155159031539238	0.03838866608845005
2638	-0.06821524817564907	-0.04000688021693711	0.07908141721262807	-0.04797815581942623	0.06345073211708742	0.07954809137891074	0.08123698410997107	-0.0883760276229867	0.12004070078811854
2639	-0.26261422155491454	-0.12033795619476602	0.2888727281416977	0.013380893734751292	0.013058514177649628	0.01869687432884392	0.2583441771622993	0.030072381066077715	0.2600885656399544
2640	-0.17664194190975646	0.09561015452049125	0.20085735557624468	0.11211665829675177	0.09086258542927628	0.14431269694147886	-0.025654741811852292	-0.06045095378171523	0.06566950274329686
2641	0.07774177495009704	0.1342402929838936	0.1551265284623914	0.058500461234379734	0.07737034861986497	0.09699729279827662	-0.12510123034637985	0.024503724223503907	0.1274784308618502
2642	-0.03395516329256476	-0.2917262711292019	0.29369571052566185	-0.07788363864846083	0.04008972145575007	0.08759592990272806	-0.14661296183045056	-0.017556482811257882	0.14766038962903744
2643	-0.18297125453469526	-0.00016847518460390577	0.18297133209846855	0.2419668613387424	-0.03251787964118561	0.24414211943554687	0.07749272669758656	0.13267243184481245	0.15364601154160576
2644	-0.27421258901263934	0.06831743310659202	0.28259479053812786	0.09823880628185727	-0.15561612042511636	0.1840305409323371	0.06256773872721323	0.028109106635101303	0.0685918639873587
2645	-0.24886036820378377	0.14501608480928813	0.2880297688016596	-0.22622449794831026	-0.15641760432315194	0.27503452585840776	-0.10562155408353496	0.08888906203074622	0.1380477382492265
2646	-0.388068535986029	-0.016602272512625544	0.3884235112283026	0.2191421044975191	0.14294599682066184	0.26164254235627327	0.12847612862704924	-0.08142934526876573	0.15210803364021888
2647	-0.13112589489036802	-0.06759336316723245	0.14752241543256134	-0.06099444183699759	-0.16967684620724377	0.18030683313131407	-0.14876126257789607	-0.08128825715825376	0.16952195726688662
2648	-0.16125896997187625	0.034935183589277934	0.1649997649962176	0.1646345988680838	0.026886687740931052	0.16681560215439437	0.13780159304244857	0.11721066757527432	0.18090776555603708
2649	-0.33056249232406765	-0.0076162096797049925	0.3306502199929474	-0.12098525457690397	-0.012612417438760537	0.1216408849798776	0.1442257620298659	0.09954322157220849	0.17524247029207646
2650	-0.2444794750668676	0.06087589132001739	0.2519446127087811	-0.097188415323789	-0.2605299183305312	0.278067305554721	0.11319447598352439	-0.0327086004450795	0.11782547235746833
2651	-0.29192929018595365	-0.04503742105824071	0.29538293749648437	0.1436244539538201	-0.16897789070161362	0.22176904950758902	-0.08760144199564261	-0.1450169914050776	0.1694223728906436
2652	-0.17331626566958025	0.10630396718543993	0.20332009587104666	-0.006768418214425814	0.012271710594508156	0.01401450555819701	0.2744047649644985	0.027375340824058052	0.2757669021482727
2653	-0.2050201515880654	-0.04160923965351299	0.2091998837995299	-0.23358882049380314	-0.04755960500155128	0.23838131866316575	0.14215002759430428	0.25858609967280444	0.2950820246796728
2654	-0.09019347930992881	-0.04162598356590395	0.09933572478146753	0.2250286761316455	-0.025807900016574844	0.22650375887571167	0.28058765633757415	-0.28393293861670504	0.39918334950312023
2655	-0.14676082293069215	-0.05931659211757456	0.1582946532506284	0.1017672952010415	-0.05192562814875973	0.11424908415903907	0.0824196726293777	-0.019626367857654738	0.08472423945729919
2656	-0.3311879606046813	0.07972451683920681	0.3406485928852971	0.034698647750423486	-0.17237951252970934	0.1758371192202835	-0.04660873650791505	0.12465651325568564	0.13308501273971154
2657	-0.012367169319221596	0.1782643717083222	0.17869284568088667	-0.1596744285372965	-0.05817156602594056	0.16994073738401447	0.1595793531743907	0.04308920803860911	0.1652944336901623
2658	-0.15337438158743816	0.14426148992614898	0.21055896657003584	-0.1295466101424152	-0.06934102508628803	0.14693706802372278	-0.043240649392335295	0.012027585111168125	0.04488225221039224
2659	-0.15997337761985198	-0.11034897713598076	0.1943408817054738	0.09530024184155492	0.058369665678298634	0.11175488341211406	0.0934065529582314	0.30600716151732055	0.319945568863559
2660	-0.34530231264797456	0.024453615359009216	0.3461671076577986	-0.02227310252807361	0.009735189151526002	0.024307714907865537	0.2136872097702087	-0.08632518786771504	0.23046531556781702
2661	-0.11003075336246256	0.008563387679038673	0.11036348261110909	0.05865460811093484	-0.03836509436699071	0.07008739914161065	0.24680764124727242	0.01826556165744601	0.24748261054204249
2662	-0.1935548556767533	-0.08409583799135432	0.21103457565886427	0.07490470279054345	-0.03388915379366475	0.08221428856950787	0.26009246563198146	-0.2117399437345595	0.33538320538040944
2663	-0.22231370745980492	0.012978584351091919	0.2226922274716433	-0.18580463380667223	-0.02178840952869368	0.18707778257671762	-0.028572237811639496	-0.013734545152323065	0.03170190063870119
2664	-0.15589711912973353	-0.11106913059144491	0.191416466175953	-0.0896845788974386	0.06439279013386741	0.11040722400837356	0.20096337222213223	0.05584794959355947	0.20857917069711449
2665	-0.18315901704345006	-0.020533314184558806	0.18430638218934425	0.11658695681571472	-0.09676836007243346	0.15151446799120363	0.06459414384764797	0.2196720401232449	0.22897206954412397
2666	-0.1902758701620248	0.10872054489769947	0.21914621522802624	-0.06717165756602254	-0.13181509865529425	0.1479434074694508	0.03276217401901048	0.12740531318547402	0.1315502712818968
2667	-0.3237822587912355	0.044283565432578005	0.3267965502807152	0.02230344230785232	0.0020266607126842935	0.022395331933776616	-0.047608661121866666	0.09694049967656612	0.10800020875609016
2668	-0.18355707182345485	0.2386656372429777	0.3010888324348773	0.004108496580256132	-0.12927427151804102	0.1293395415975724	0.07642384790010488	0.08122424830689144	0.11152570574032662
2669	-0.11178761372163463	-0.09700777223357233	0.1480100620069394	0.0680468688609039	-0.11257370957513856	0.1315416909169131	-0.09911219485434523	-0.04946839299743076	0.11077160770971031
2670	-0.22584055260332617	0.09068920114247901	0.24336903337120921	-0.0963110715514032	-0.020376892092595477	0.09844308119280291	-0.20218729754136358	-0.10044429259800593	0.22576261692891875
2671	-0.2374134478311045	0.086494297739461	0.25267846911142844	-0.03737462037374089	0.05522766061655999	0.06668550626079986	0.13248442913873756	-0.13769978430204044	0.19108467903274098
2672	-0.28448976197208864	-0.07360102463447495	0.2938563177714242	-0.15601779053550688	0.07023184028865596	0.17109664623806214	0.06765084591390136	0.06226706134588568	0.0919446783751986
2673	-0.09247848189060236	0.0037890608949758486	0.09255607270868996	-0.014803297622743008	0.11951991604676043	0.12043316799093251	0.162406078975661	0.06947678429337635	0.17664302432872064
2674	-0.3123457814052447	-0.028499840047664104	0.31364331340616103	-0.14552605744871622	0.19433475284938215	0.24278350347912334	-0.005939325099228458	-0.060774840984126395	0.06106436669024067
2675	-0.3040402209577887	-0.003822867877609306	0.30406425353676586	0.023314438391799933	-0.030909427385273764	0.03871634976092847	0.022704329221914323	0.08942821177736955	0.09226533274808654
2676	-0.324911739663157	-0.09655871216054382	0.3389560789616287	-0.06520198808758916	0.1434946699001263	0.157613513190717	0.09492015285383261	-0.021287976190902544	0.09727802088909591
2677	-0.15983988781496572	0.059423454127503966	0.17052840419456344	0.1710239253282353	0.05302741876534388	0.17905610901500385	0.08267951101583774	0.09842665500913818	0.12854457576306338
2678	-0.17410000680076992	0.08842967264641614	0.1952706311056029	-0.1816655497825702	-0.03880689944271835	0.18576422535612383	0.11425348812934204	-0.11571542895582283	0.16261586653261048
2679	-0.3366514897478888	-0.13311731860762024	0.36201442797595174	-0.13516333603572622	0.0952028297449537	0.16532606025594782	0.16649082398395126	0.17997099558879778	0.24517086638521737
2680	-0.13113260476558117	0.02716557093785115	0.13391687077058492	-0.18300995377029433	0.211863381954112	0.27996202562497513	0.24653337812506837	0.0079348061597912	0.2466610380229342
2681	0.01391281326251549	-0.07965133311134523	0.08085728933925566	-0.22169462188222794	-0.06304923203098599	0.23048581524944464	0.09912421919591181	-0.1566639461878624	0.1853893278113727
2682	-0.2948133126340285	-0.1544764345972295	0.3328330785125204	-0.015589909638191993	-0.11369136524016711	0.11475526921540498	0.2454250053288492	0.15811818203348887	0.2919499832680954
2683	-0.03209875536713952	-0.19720942714277948	0.19980462519697265	-0.013548201652393073	0.08220651068977264	0.08331544975454198	-0.05929314853330803	0.09885467278831135	0.11527325706805128
2684	-0.2249040603139084	-0.024399823631312764	0.22622375591197605	0.05084585020412849	-0.026402161034850002	0.05729201157483323	-0.11749624929504167	0.04319162672810057	0.1251834063197761
2685	-0.1795208443081689	-0.09562012135729261	0.20339847872956468	0.13619536369227872	0.022460413722187975	0.13803494947238515	-0.06621476551920749	-0.21458028947806052	0.2245642353654114
2686	-0.20170149277675728	0.18758099577273857	0.27544531610369494	-0.1589845673373353	0.10605189969704679	0.19111017262509122	0.011172183301805845	-0.15138677430130076	0.15179846215651238
2687	-0.22874649595288724	0.0915827283751409	0.2463987734290881	-0.13885879606793333	0.04228259179308996	0.14515365243140446	0.10576377050158398	-0.18358973456139885	0.21187535436439184
2688	-0.20129736466733517	0.04513201378394792	0.2062947592407732	0.13359249996929123	-0.07648406261672167	0.15393754539553917	0.17562626164295198	-0.2805210351382606	0.33096319271743785
2689	-0.2753768080338662	0.036005000128939264	0.27772062659659563	-0.01021215218351043	0.07085488875951831	0.07158703313689493	0.0710904850785162	0.14451852798968218	0.16105732520131855
2690	-0.22299474811401346	-0.054830922960307046	0.22963686071515488	-0.03467298719875407	-0.09804564057149649	0.10399597913554179	0.036636231088432766	0.10078017082954173	0.10723272010350507
2691	-0.31574499274958495	-0.07729892878177187	0.32506926160011634	-0.050690344289083165	-0.15223683214592434	0.16045424290423776	0.1657884449262352	0.17748376496891888	0.24287094371003248
2692	-0.1960459010928336	0.06300624724360777	0.20592178740245948	0.12579816413308909	0.02754745187482974	0.12877903635317234	-0.0843567371965623	0.006513605066090366	0.08460783747033648
2693	-0.1065045638858804	-0.10459983296998883	0.1492794265324969	-0.22391209026098705	-0.005418620244889952	0.22397764533632086	0.14534863739125772	0.025797882068050032	0.14762031401772704
2694	-0.22530706776729229	-0.21415992234678105	0.310850039609897	-0.13830740355235405	-0.04378513715893923	0.14507265804906463	-0.19340092216090618	-0.1243783582631426	0.22994323798912536
2695	-0.18610138652350694	-0.04108898993835086	0.19058339686374998	0.22790594476452486	0.11564808676569663	0.25556916799875673	0.1345502584397346	-0.2259859984995244	0.2630084477046819
2696	-0.16065409191113586	-0.0368757023942552	0.1648318982322941	0.059538100994925604	0.08542850659436535	0.10412883946835039	0.1922598883482029	0.052652192242462	0.19933920340866373
2697	-0.12967823265296594	0.07471803531270184	0.14966371913388668	0.09369227515494707	-0.09583965612917682	0.13402791541566694	-0.13814683841481928	-0.26028281040424356	0.29467217438357085
2698	-0.09433937229768123	-0.09636393004762138	0.13485519708095559	0.03308262580729752	-0.08524937317014393	0.09144351128542759	0.19684824526909092	0.05349247331856972	0.20398695146322002
2699	-0.301762813207817	0.1470929693382102	0.3357039425801066	0.10036593666913604	-0.012586617988173161	0.10115208448595228	-0.07951249004858267	-0.055168940069924004	0.09677731150514991
2700	-0.18025878590800948	-0.12010833113618176	0.21660849730642673	-0.0014807061427090885	0.11442539214998716	0.11443497218665018	-0.08574611958441154	-0.06093888452929511	0.10519479393705264
2701	-0.20619401302227144	0.05366198558565597	0.21306238453378812	-0.17979957668672575	-0.045730574290223515	0.18552405019737853	0.08062504378067223	0.14360781582861878	0.1646924480712513
2702	-0.24851671752909216	-0.14782001408497936	0.28915621289454957	0.053275726035171035	-0.11890365675496778	0.1302934479330323	-0.051133992265801155	0.008040174166432233	0.0517622407326574
2703	-0.13153896102931234	-0.024195392819836164	0.1337457113419983	-0.046473335026406375	-0.09504160696112543	0.10579545322096624	0.2087908945950404	-0.06000456792890949	0.2172422284873095
2704	-0.3490204126437165	-0.06877490729118443	0.35573197257893646	0.12005478136814048	0.15698094653686903	0.1976263345431558	0.2144251051663226	0.1009963807236825	0.2370198190972045
2705	-0.0028075270020851925	0.11426457227499565	0.11429905811097105	-0.07563365804298436	-0.06643279852830591	0.10066661288265132	0.0017639785279045734	-0.14402264016880545	0.14403344230226575
2706	-0.1371076303502759	0.010726992587255355	0.13752661804259905	0.01132753317747826	-0.029762853522352826	0.031845572026262946	0.09556596582142557	-0.14604267374230834	0.17453170593672715
2707	-0.2305789287753195	-0.10993833444878867	0.25544682377463135	-0.08596315472368166	0.10558541311638595	0.1361541164746976	0.3298037366861425	-0.16410432511461318	0.3683758057384674
2708	-0.372550540282314	-0.03175228965368363	0.3739012074905556	0.15426235315935982	-0.20808266792603183	0.25902754736413325	0.3076978748393036	0.1960996079800657	0.36487400350060456
2709	-0.23485485716287052	-0.10251015678812006	0.256252094972348	-0.012403891830963744	0.23599961209586293	0.2363253550551697	0.05777972772925696	0.09268213195630286	0.10921755591676918
2710	-0.14818014716136987	-0.02716099331135396	0.15064884855326524	-0.07286277573803274	0.046480253465451433	0.08642567934626526	0.11828184630916584	0.06833450102045702	0.1366023396432871
2711	-0.091335267300738	-0.06410632284532188	0.11158741721917351	0.013535169481524735	0.0999443613531249	0.10085671112611992	0.09146395858392187	-0.02894916637247835	0.09593596798647942
2712	-0.27048759074474416	0.010943499891436717	0.27070887857026427	0.17620453256249466	-0.16704416975546077	0.2427999010396389	0.4352269532975491	-0.056433020555860455	0.43887035293549415
2713	-0.24268259583930515	-0.11290555029133116	0.26766117688206453	0.09499768823687449	0.030661867154844393	0.0998233983982299	0.15636716442496829	0.052198287352463714	0.1648494807781797
2714	-0.3831434137013278	-0.02876730861167203	0.3842218545417036	0.0540030847700286	0.046836880748582096	0.07148444979809102	0.31026669620326314	0.05426041325551082	0.314975578766905
2715	-0.30740030124203893	0.028783192564464797	0.30874490664284543	-0.001384972440741124	-0.0020072205581720317	0.00243866418983034	-0.020570040384769683	0.1545214003619474	0.15588453974415903
2716	-0.09035028856203707	0.028566524531560056	0.09475875140088956	-0.04306123355522481	-0.11417349124938554	0.12202399739137845	0.22010442557971885	0.157249754968288	0.27050590307304684
2717	-0.19128456098397428	0.08126169356600633	0.2078298489439072	0.08656845785647076	-0.1166663511837631	0.14527606614367244	-0.2439470783932093	0.11903910230338831	0.2714414944951843
2718	-0.16592995121696028	-0.09519493598043445	0.19129773795625976	0.04321410325771631	-0.11243423759311476	0.12045296386354944	0.048784571391291595	0.31134453862933315	0.31514338980874146
2719	-0.19830598994540152	0.015938686664047824	0.1989454884655603	0.024245239854234563	0.03717563062083716	0.044383095516719984	-0.053351518665828185	-0.1493410811561298	0.1585848134747838
2720	-0.27711925571462465	-0.07766979092514963	0.28779798176878163	-0.1079366792227445	-0.10390689764496164	0.14982312938873682	0.04725201283489833	-0.00032539715348727335	0.047253133232166664
2721	-0.26506559827166915	-0.17054193231275702	0.3151893431956209	0.04795417693052379	-0.037017865959537856	0.06057990991477531	-0.00464409229192663	0.03471294708044152	0.035022225632096345
2722	-0.3203150666121948	-0.06893800209185515	0.32764949264601556	-0.06332451667090667	0.05310132173232715	0.08264226994295387	0.25384400901379156	0.11695741866601043	0.27949207268402143
2723	-0.1924052978823297	-0.0947983504520607	0.21449131894232865	-0.049054453978017026	-0.0010532218451851595	0.049065759255682226	-0.13162645403267328	0.1568272977812105	0.20474453528866632
2724	-0.05485317102264907	0.14718775329183809	0.15707674904434132	0.09761126236751304	0.050298153994470934	0.10980830039769755	-0.1361486659086914	-0.011711401928074325	0.13665144040161953
2725	-0.2740043467178256	0.015566710044406285	0.2744461777505181	0.019247540462233603	0.06385508568707084	0.06669287654576371	0.01316802025410786	0.026540180448974403	0.029627317389137986
2726	-0.3420798393155764	0.1412074961828361	0.37007860441316554	-0.01988956613283479	0.0634812822777606	0.0665241913936662	0.2517393427788322	-0.04880956658946054	0.25642751508636774
2727	-0.2649159637396765	0.08283619228806673	0.2775649520326858	-0.008870232803077341	0.18236999890808714	0.18258558960585167	0.03173928114514688	0.10463572066526662	0.10934356865746782
2728	-0.19976952201682602	-0.004466933450200806	0.19981945706381962	-0.02530192458387935	-0.023436054014920202	0.034488201104705005	0.15459927997784548	0.017432394073663805	0.15557900158057242
2729	-0.27935401845366914	-0.19073309358983234	0.3382569742319597	0.1947207386595442	0.1569714566470709	0.2501123832720439	-0.06746323285325867	0.15368272895061807	0.16783822259760184
2730	-0.20885232998933162	0.15902096483110384	0.2625013580875113	0.015954025513917305	-0.009387387422733397	0.018510914961806114	0.0071599790162384025	-0.11426794194738914	0.11449204276457323
2731	-0.11764654808371583	0.008115926871654413	0.11792615717049422	-0.08923585153246338	-0.009841452945197253	0.08977689789025002	0.15593706311890843	-0.046667351848939595	0.16277041924976157
2732	-0.09854428166722563	-0.024821924259831454	0.1016223566606793	0.002892520037848773	0.05225979176020048	0.052339779393773475	-0.24649761541914872	-0.10228865406566508	0.2668783302516183
2733	-0.1566113043322099	-0.023459272916654193	0.15835857454023175	0.052843080272028255	0.033479429436655696	0.06255608146327604	0.1934592919768376	0.10958552759980264	0.222340921810418
2734	-0.278291196619161	0.1392108946864723	0.3111682234983717	-0.05346330680149813	0.04161721385381461	0.06775188309637788	0.22359477279860115	-0.17057464468256817	0.2812300336582892
2735	-0.2918702390333596	-0.02584405918921285	0.2930122042317795	0.034362773256890945	0.0882638609517002	0.09471699602503009	-0.09824333172662454	0.07190177308089002	0.1217440643354878
2736	-0.38157987296790447	-0.12421811540141922	0.4012895957386416	-0.07151632929585125	-0.04651950916525952	0.08531500506317337	-0.010577692815212057	0.1306972475512172	0.13112459000033952
2737	-0.24052345603428485	-0.007865621183133083	0.2406520328176621	0.0899670209333989	-0.05622051363810901	0.10608869406945981	-0.036301346317184846	-0.20315848342487933	0.20637625137582363
2738	-0.29479851263814905	0.04361299080727745	0.2980071408889737	0.024607031707883042	-0.18345205372337478	0.18509500810339738	-0.14553928084746937	-0.030085129599350308	0.1486162753288087
2739	-0.4198266756195346	-0.16993511788597135	0.4529154246133255	-0.18651315254690415	-0.05078703935076327	0.19330411128323347	0.17610277410427527	0.10100148330073985	0.20301105062575053
2740	-0.13527609826970488	0.016936143335165525	0.136332152165746	-0.1633215837470526	-0.16052090149199524	0.22899978064061188	-0.0004245012447101	-0.026714163133787258	0.02671753568810864
2741	-0.21451775044791604	0.09429477877134526	0.2343274857134163	0.24280277571380224	0.07839628098166229	0.2551453796683034	0.08302204586217256	-0.1489323034665908	0.17050950447117422
2742	-0.21683291301782678	-0.042642217993359786	0.22098613287532243	0.06280581425321365	-0.03903866736150803	0.07394990096931603	0.3105465549828113	-0.06849887575106982	0.3180114129883592
2743	-0.17988939612749563	-0.07079328848036029	0.19331809158218627	0.008782117239840724	-0.07142390993268839	0.07196179884693747	0.08483537236044508	0.15353542062406184	0.17541426905968327
2744	-0.09683513610973334	-0.04112043393742116	0.1052042474075662	0.047644973873643436	-0.16367257181010972	0.17046628493152446	-0.03782896907392291	0.08955743525526821	0.09721916020362124
2745	-0.13993873155831837	-0.07289840892956218	0.15778791656718444	-0.011799801836550541	-0.07788336665546099	0.07877216592788873	0.10222437678295081	0.12282472234134457	0.15979904764075123
2746	-0.2134110776668774	0.032619818320354925	0.21588964916871523	-0.1240308591804968	0.1157665834567057	0.16966306573409143	0.09295300932265213	0.2063200033139025	0.22629230148103976
2747	-0.30356404745026844	0.01316767767820594	0.3038494999828467	0.1518475888208191	0.04258430869086983	0.15770578168658192	0.05712524709964533	0.0860862838875439	0.10331573999039226
2748	-0.23926412380310594	-0.09470513469810296	0.2573254427324547	0.0009085511652565296	-0.0852461022872352	0.08525094380935413	-0.040798962634652894	0.03179102675937968	0.05172257470852933
2749	-0.11633306659006347	0.09571449578682424	0.15064742641669698	-0.026950865997894743	-0.143903310275129	0.14640530006176872	-0.06661264369635292	-0.036272626075579406	0.07584818852573916
2750	-0.0012615735079346217	0.0544456246025701	0.05446023876260469	-0.041487993198765886	-0.010949042832334511	0.04290845043351181	-0.010800747061853522	0.354238629229415	0.35440324853961075
2751	-0.1948014617883399	0.04441618530640158	0.19980091849650405	-0.1151567483723113	0.05749598536448465	0.12871233440784474	0.2465148690424606	0.04201209987219214	0.25006918481630747
2752	-0.2474443542328515	0.00842826269316417	0.24758785118365134	-0.07718705105250614	0.03486998197347133	0.08469803122276459	0.1243063790412161	0.011519895610384362	0.12483903181782788
2753	-0.2032304160346219	0.163618876232291	0.2609094453275375	0.06536714129893058	0.07499629774401889	0.09948521416222558	0.13261957151306578	-0.16523086871113754	0.21187069340365677
2754	-0.05134578503585337	0.06343574674459274	0.08161178595026683	-0.11030066484020942	0.027345698171831988	0.11363988680343336	0.32188317092480234	0.16930529455190266	0.36369363272940597
2755	-0.24491723730233014	0.048555039657125966	0.2496838901569562	0.17029282164336937	-0.10793536170423373	0.20161767633192326	-0.017170899250046508	0.165623475774827	0.16651118733823847
2756	-0.04605811759983945	0.0349803572145294	0.057835763915562825	0.22606953468632748	0.12240202921530725	0.25707915370429696	-0.06023611400502729	-0.0820531190012812	0.10178950716191261
2757	-0.3710125631039504	-0.12591245427984324	0.39179620738814763	0.08249286958454063	-0.023525892657722296	0.08578193957724843	0.28534836656061885	0.012801507443251627	0.2856353775211203
2758	-0.22564071981916867	0.19443365900413426	0.2978559755892914	0.11896060232828033	-0.11379554738085018	0.16462397003478738	0.11007801377520869	-0.023184031735685652	0.11249297064357539
2759	-0.26015214761442645	0.09618584076678675	0.2773641214584395	0.03573739778047901	-0.06208765298768472	0.07163824574652385	0.11551334948279438	-0.10520044864088794	0.1562384981461941
2760	-0.0627646478353883	0.04402897395359808	0.0766678000552183	-0.012539577100798574	0.24727739011375308	0.24759513051620402	-0.04657244347805277	0.2169835075231541	0.22192529154777985
2761	-0.3430116159811397	-0.02174343362152847	0.3437000808897879	-0.2453965213805281	0.01409005334967415	0.24580069631524773	0.07185335582267131	0.07157874362549722	0.10142199604614413
2762	-0.2883209736168125	0.0489373709336254	0.2924446103132044	0.23138719480760506	0.006626377103352993	0.23148205717603343	0.07978074848619761	0.02935935800719788	0.08501140942022274
2763	-0.2548503366300996	0.08877741510622458	0.26987056807554616	0.038696918437646055	-0.009989300939255282	0.03996545545624168	-0.08832738299452159	0.05437120029423774	0.10372055730710773
2764	-0.22789799938908367	-0.10740581939855567	0.25193949306573976	-0.014966012508341847	0.028133499743756823	0.031866523786440996	-0.008100900299066157	-0.149623771390559	0.14984290957796326
2765	-0.2824380204056007	-0.04163648933606024	0.28549051230271444	0.11006698689762866	-0.05259992215159764	0.12198972667842523	0.10250135576987114	0.03690048807715361	0.10894114904384776
2766	-0.2967418319181478	-0.0008628896155266072	0.2967430865051903	0.061828424533759634	-0.1165682521943323	0.13195041303447394	0.2304880485399991	-0.061773914304114726	0.23862262467802398
2767	-0.16528693340625147	0.022766914092177973	0.1668475433805461	0.01043140313657853	0.1928209474804571	0.1931029051015521	-0.03215180822464794	-0.22549102271830326	0.22777168414590276
2768	-0.06945017574788068	0.047430290301401265	0.08410088792329551	0.11625942190772297	-0.23128995949848233	0.2588654062387007	0.040052420575288204	-0.09805366312133941	0.10591844620014441
2769	-0.3676015294123069	-0.02747193798783045	0.3686266292647268	0.036113514724901215	-0.07020306559323695	0.07894717451862346	0.26496055523129947	-0.029190327022593943	0.26656363409168266
2770	0.1710697009373442	0.125508253121285	0.21217248685998125	-0.11714882521325684	0.09443843437337403	0.1504741344409074	0.12103979123882463	0.09548220875676368	0.1541670627994464
2771	-0.331715550665318	0.033276710649788384	0.3333804823694166	0.032759498608819694	-0.11628150604312908	0.12080800220498443	-0.03883424570148501	-0.14812026728889963	0.15312645826550803
2772	-0.15063864042022385	-0.008486096982315748	0.15087747953106442	-0.1688199123233478	0.13980649374766568	0.21919402019872467	0.07891380464421734	0.1258460386928119	0.14854162385708058
2773	-0.20816636291067855	0.018747185369356788	0.20900883140846793	-0.14659538866501554	-0.013387468405099315	0.1472054084880868	-0.09083931032842793	-0.13020006773062234	0.15875716657210495
2774	-0.12139448568398728	0.08390175003444948	0.14756735686906855	-0.04147763193338599	-0.006053698752636469	0.04191707551093126	-0.025839389498659167	-0.04166301136797892	0.04902530536275892
2775	-0.17938775442562208	-0.023188734840525145	0.18088030257983173	0.04588261852346799	0.10738960924644567	0.11678074694346828	0.08430272587395005	0.14992995228373518	0.17200563997026805
2776	-0.23389985315486392	-0.07467251997016967	0.24553029659201384	-0.08734319695343419	-0.00664232857469147	0.08759540275003339	-0.041811927436609844	-0.006374464778845482	0.04229504790375664
2777	-0.2811297705079287	0.015192121274621018	0.28153995882407784	0.25903830063117367	0.08749739404351657	0.2734165963475749	0.19976008629745728	-0.07582881202747299	0.21366820262047745
2778	-0.28102054463371906	-0.015190298437176243	0.2814307937537088	-0.02847932257222415	0.0949486599373477	0.09912779548679015	0.2245279856650635	-0.18924371620748215	0.2936426407571438
2779	-0.2257692407603437	0.0888257145269283	0.24261442173688147	-0.08985788040071573	-0.12987215406121402	0.1579278793329697	0.2090799683348666	0.03618131670422493	0.21218746625887275
2780	-0.29418126837511044	0.07379885272460128	0.3032967018057666	-0.018047276738817227	0.049623489199943575	0.05280336048079108	0.08268171227271555	-0.09731029960160983	0.12769322594759358
2781	-0.08600468505553736	0.0006000146304076398	0.08600677804137809	0.25481343695715475	0.07950049033881909	0.2669273601900535	-0.042660788783945164	-0.03371388359000605	0.05437433996278815
2782	-0.20610986682443283	-0.0366357925938447	0.209340532390086	-0.11194472469807233	-0.029515221751926782	0.11577033170373409	-0.062435324308903736	-0.16942398682875262	0.18056205867930095
2783	-0.33217694267244746	0.10464371625025723	0.3482697641109242	-0.027930861116788837	-0.04967969551457476	0.05699302719759853	0.1874882569702057	0.09316750097215622	0.2093610033867879
2784	-0.10773007939761711	-0.011704640551308008	0.10836405592931733	-0.07643184256045092	-0.3071436770462669	0.3165107658622168	0.08405202948697542	0.32304789352815066	0.33380336303556735
2785	-0.237855256709289	-0.004551578709266055	0.23789880204193634	0.014041594459930225	0.2782607520090442	0.2786148102373884	0.03450068288004053	0.11244898759414483	0.11762258256872811
2786	-0.2940243392633192	0.014457735302769907	0.294379581814562	0.04394280594701923	-0.07876815805376404	0.09019641299785786	0.19751650291137177	-0.22446849642709882	0.298996446150419
2787	-0.1781606044133519	0.017066216035231185	0.17897613442772767	0.11076301036958235	-0.07215595801493531	0.13219276358101192	0.053446640251742145	0.02297272098790489	0.05817464450933301
2788	-0.35494604342432123	0.07230037218379488	0.3622347823725593	0.06951886199814081	-0.2328054333120548	0.24296345806135156	0.20912950998185117	-0.02694061705989111	0.21085765054371844
2789	-0.23928536253584537	0.07820945246717358	0.25174233489646913	0.2451211893725031	0.10305385669363262	0.26590316820004667	0.028971784065823798	0.001687700341159944	0.029020899441579567
2790	-0.308899696662592	0.14013596202536055	0.339200693470716	-0.07570577792652192	-0.1522239939371393	0.17001032069152178	0.042846927619365205	0.025180954384567095	0.049698487604119
2791	-0.20958755073274732	-0.018468944121376105	0.2103997227163345	0.13124866101019259	0.136526166752552	0.189382167125403	0.13916978271110586	-0.05295835296195972	0.14890539133389338
2792	-0.19089898359058122	0.1090938102656665	0.21987242067662383	0.27519596593971846	0.10374714354197852	0.2941025152266036	0.1348146051773533	-0.1285398303035632	0.1862725576771696
2793	-0.16919407132083011	-0.19754150790203423	0.2600947541076667	0.020695856992679854	0.0242333215458157	0.03186804621881221	0.16050806567053705	-0.11209123209649247	0.19577355147773964
2794	-0.23762912481490572	-0.10003208568160414	0.25782555948957003	-0.20798879113312246	0.0007654671471606612	0.20799019971376304	0.00853366846764774	0.15544186233699472	0.15567593283583994
2795	-0.2595324821599004	-0.016270891210998572	0.2600420181372217	0.1850983958310405	0.09484330653693429	0.20798237649878762	-0.06520301631844236	-0.007314465827027171	0.0656120015496998
2796	-0.23172607594483569	-0.03856846758965088	0.2349138160368728	0.09146055191027078	0.07140756944371285	0.11603479447816507	-0.05640813566191501	0.11597901401696833	0.1289690252006316
2797	-0.30905414648338797	0.03758474424872264	0.31133113955853714	0.11287784259835847	0.05661871257274758	0.12628177209342287	0.122052335767022	-0.07440740743077298	0.14294486680799326
2798	-0.05657682997848832	-0.06759817923231427	0.08815016463931795	-0.054806502199367606	0.048196130136468986	0.07298369436703475	-0.17046157068868023	0.020536337198703635	0.1716941706267012
2799	-0.16233859276491017	0.030695807064270705	0.16521516659259305	0.08135373254558476	-0.18374487968625758	0.20094927372353408	0.08263316270252045	-0.23127036653646296	0.2455895397123647
2800	-0.1381170100093978	0.06894162924951892	0.1543672785842719	-0.09724691653671588	-0.02636393634894565	0.10075723257270537	-0.16770631141439646	-0.02454686459360987	0.16949323127959873
2801	-0.25796916116708823	-0.03350337362700836	0.26013566490898954	-0.08854597712021112	0.14383692830085176	0.16890663695425742	-0.11551520915980905	-0.24815822582878336	0.27372663113720574
2802	-0.1236224741626104	0.040805063444934654	0.13018283036111336	0.05871502806053883	0.09387281041632321	0.11072289309627356	0.010527472955753172	-0.24614238219824314	0.24636740856099473
2803	-0.13991960024897987	-0.0029624697420291865	0.1399509584133198	-0.08959839598505526	-0.03144168116610064	0.09495499922408243	0.08443048202898727	-0.0629481049989925	0.10531367536370255
2804	-0.2876903500884832	0.102663074386257	0.3054593989002011	-0.11795266187944378	0.11699875607918464	0.1661371101485846	-0.038019342638019336	-0.03902937159902937	0.054486349318358954
2805	-0.2413680349229007	0.020860608676101566	0.24226781312605283	-0.043619379771823646	-0.1338010222063651	0.1407315310623273	0.04588890796634736	-0.03763867737311383	0.059350332001946275
2806	-0.14072080074200966	-0.042089273791288635	0.14688039600215694	-0.17836791891798778	-0.18299888700977127	0.25554590027223856	0.001407847572841461	0.06099799886806398	0.06101424342476673
2807	-0.21288846008641302	0.12053626410503795	0.24464359260435112	-0.05999773866537195	0.010123359129452678	0.06084579726671466	0.19416917221855404	-0.06625654962126258	0.20516236937546156
2808	-0.16289763824392467	-0.10991738127118886	0.1965132851767647	0.11471642430869929	-0.07567436509621879	0.13742804495040067	0.1386504552999406	-0.04832304481790509	0.14683005623970216
2809	-0.13927361672990865	-0.0024183146535915446	0.13929461067389962	-0.14471644866986258	-0.13967661981625934	0.20112784153098454	0.017409807621475176	0.1278907329580684	0.12907029471558798
2810	-0.14865252257257702	-0.08999060720186915	0.17376962292573356	0.09199582458022498	0.20163685339052487	0.2216317946176215	0.19190128454834857	0.05383172004730998	0.1993086979902237
2811	-0.0925192967569539	0.19976479169923111	0.22014947711734068	0.10670718526596389	0.043000121168060096	0.11504535543798625	0.09572742947088586	0.07619939047416675	0.12235231040621163
2812	-0.2735188914904671	-0.0679165628803029	0.2818248454548464	0.04904548119360422	-0.028631763711464715	0.056791171133736384	0.11321326817061195	-0.07087518200038374	0.1335684675118286
2813	-0.3786425508226148	-0.08376035689557597	0.38779631081371924	0.028773807258425568	-0.026353700394718245	0.03901857901871359	0.18975802532269087	0.1456612166510464	0.23921809758174664
2814	-0.22985987427315738	0.17350019984514092	0.2879893767956998	0.17590536037478616	0.02706661040334166	0.17797555227420891	-0.003979751697703598	-0.012466207516371721	0.013086051865120261
2815	-0.20486344382323132	-0.15597963471151546	0.2574852948419619	-0.06132026756850363	0.04990491269319727	0.07906121378772603	0.12413126258974742	0.052346964072338395	0.13471738937388714
2816	-0.25392303677283856	-0.03452356245417376	0.25625921440695076	-0.04682153445242043	-0.026980260521320118	0.0540387874241965	0.32393426426030825	-0.10397792498635602	0.34021289870658267
2817	-0.2862576696793325	0.06435393302733482	0.29340225313778445	-0.03105466131531621	-0.043951166310164956	0.05381539751254074	0.10114768601179433	0.028335055141970163	0.10504156194306626
2818	-0.20900732529913427	0.0754246238892111	0.2222002158359147	0.0004522551744589777	-0.08770042567143176	0.08770159176259659	0.19567671190859595	-0.0031528454215824816	0.19570211040663832
2819	-0.2574499453773795	0.015786984670217944	0.2579335248853731	0.09027437015605341	-0.03709019265435788	0.09759684573903774	0.04226998289911404	-0.180861543931315	0.18573542884304647
2820	-0.2975703654555188	0.0916200830889172	0.3113556841018823	-0.048089777051503683	0.003314580520502072	0.04820387018580793	0.08469402498944581	-0.18045087230585313	0.1993378919946135
2821	-0.3623019670224517	-0.11349808774526246	0.37966370807619865	0.00014594566589638648	-0.06517852449011778	0.0651786878883449	0.0897006487415498	0.13441451096986032	0.1615966186029943
2822	-0.2109982917759204	-0.10774872937653336	0.23691785035031415	0.02307552169703101	0.23266843418486072	0.23380992273131826	0.018117022488151453	-0.024702800725367725	0.030634210737562895
2823	-0.3267521982021408	0.049875438933371444	0.33053677320190494	0.04309713767306572	0.1113307800417347	0.11938134636664262	0.20447238863993444	-0.11583624497117398	0.23500424116415905
2824	-0.325359153864629	0.0951233650900961	0.33897939994868576	0.07795247174202523	0.20336000925387587	0.217788615897222	0.22318661585078822	-0.1726330691419067	0.28216031268816255
2825	-0.16453356891072649	-0.0046677473606017645	0.16459976659741404	-0.0019415413269530289	0.02972120159010466	0.029784549798241133	-0.021861273210957537	-0.10019572339600802	0.10255290465537034
2826	-0.24959315256146214	0.001732138733078342	0.24959916287952563	-0.06747873292250159	-0.05066556754094075	0.08438233897606731	-0.011320259684819546	-0.09659026729705276	0.09725136511045925
2827	-0.06325185458354711	0.041420012399521124	0.0756069741190234	0.06086732439028548	-0.10460526747179452	0.1210251757333073	0.037710280692579666	-0.028951239753981877	0.04754197674903398
2828	-0.41093749760971227	-0.10757946846120543	0.42478579187177123	0.06059964130974691	-0.19352496692225302	0.20279109780542415	0.21208470070287178	0.09145053797814097	0.2309612979889014
2829	-0.29292982690060315	-0.006703111396952133	0.2930065104915201	0.059147482737949425	0.022599853021132692	0.06331807064979812	0.1801384074609891	0.2142200024189896	0.27989293538596727
2830	-0.1954961111465023	0.013761864912290861	0.19597989284431636	0.19464841253862517	-0.07377732648219959	0.20816123175718354	0.05976003310539284	-0.0038538343408659635	0.05988416815723907
2831	-0.210414657526077	-0.21283740834318812	0.299289309017314	-0.038467704604450814	0.023500379106093372	0.04507806690249036	0.014962042022134676	-0.0958475811957105	0.09700835800352689
2832	-0.2088117728531856	-0.0026326343490304708	0.2088283679141943	-0.025398448659720976	-0.05598628638926862	0.06147800792138345	0.037590406226088426	-0.107303950368326	0.11369774142387579
2833	-0.1404201192596608	-0.049832629907844816	0.1490003385782381	-0.2502917868697971	0.14179491197934602	0.28766608357209306	0.04329310793503385	0.12199661698447282	0.12945063827703074
2834	-0.2860547725265409	-0.08448170736612136	0.29826915992892394	0.02367158673697191	-0.013839389718602381	0.027420297708619826	0.18586001490995843	0.07294966003208289	0.19966371237940672
2835	-0.2262394886660399	0.0599890316515199	0.23405766415641738	-0.04420294406436713	-0.029413969796109836	0.05309502691518323	0.20680887930433287	0.04537715049004618	0.211728595956499
2836	-0.2889700515487432	-0.09829729483144016	0.30523114006153174	0.0074836937982520465	0.02868563289823989	0.029645762051911884	0.15529390234138196	0.19617120569160557	0.25019859721212045
2837	-0.29580031077394925	0.1479054989346832	0.3307171910697757	-0.014176540512170828	0.09156381513642661	0.09265477075267592	0.1391307081374238	0.01639331703830235	0.14009316468100538
2838	-0.16064026861178649	0.08335169288278006	0.18097734832318713	-0.009788197123201203	-0.13151356309893455	0.13187731450822043	0.12588742239910236	0.02200988410018955	0.1277970191999555
2839	-0.14856508453576672	0.11759207055204046	0.1894715793986939	0.02089383660708822	0.06487222064607288	0.06815392446305982	-0.08341979524969499	-0.06389066382676606	0.10507558785810274
2840	-0.15260669446356878	-0.02388430506455431	0.15446443999676343	-0.06862981690544227	-0.14614996508652858	0.16146164889306705	0.3090319054981883	-0.09154824155873081	0.32230699518989175
2841	-0.23989356285503033	-0.07368838946667788	0.2509559727152817	-0.17603952786473237	0.07361805345181595	0.19081282232825003	0.11083749324589842	0.03758596129285784	0.11703697875177223
2842	-0.11082646491983433	0.018120292915624447	0.1122980424672456	-0.07446116577786109	-0.02979003270254951	0.08019919736142676	-0.005008661219839825	0.06825126251891653	0.06843479760064457
2843	-0.23842118208741322	0.02810097121059389	0.2400714990392197	-0.0339292262501124	0.14194959436595644	0.1459482090831912	-0.028172745641530453	-0.11982533740900966	0.1230927092973641
2844	-0.37777148994248083	-0.13936124548195675	0.40265724301897776	-0.04402232245322328	0.07104148599362911	0.08357546055128005	0.27319829836307924	-0.12956629932819896	0.30236523634519646
2845	-0.28117596206597817	0.08609504563498294	0.29406169170195934	-0.08074280501156722	-0.026800423260906283	0.08507445708377862	0.22859220028887817	0.06310795484940887	0.23714343338618007
2846	-0.22465027670183219	-0.0068080733150972855	0.224753413065238	-0.04341585730275641	-0.19091516078313125	0.19578951780466228	-0.007060660279395452	-0.10965856590105878	0.10988564054988206
2847	-0.23524225224388562	-0.0423422314848705	0.2390225550191744	-0.1284440117623879	0.0777422380848423	0.15013900139556258	-0.2299382411276284	-0.031560645858431394	0.23209409535761288
2848	-0.11424338724769813	0.07044299545778768	0.13421537594066266	0.1416360060000566	0.030265403447202334	0.1448335349339717	0.20321780049778912	0.1770531040821076	0.2695278763027469
2849	-0.2954259736479371	-0.07543196664469234	0.3049040627766668	0.09376867404589503	-0.05446240173064013	0.10843762001535694	0.013563905320114523	-0.03360359377673792	0.03623783992244916
2850	-0.19142197604360528	-0.012305361195942104	0.19181708689947616	0.061169059763909156	-0.03280044050630578	0.06940837679854209	0.05291887300964826	-0.02771816812279946	0.05973863042198955
2851	-0.303264468384436	-0.12863612711750083	0.32941856502675193	-0.23971592189060545	-0.0957651748585749	0.25813696349720294	0.03005377431698376	-0.15030520992213212	0.15328041453634053
2852	-0.2962212606139778	-0.014668027433050294	0.29658419760417254	0.0723170656804934	-0.09774806036202675	0.12159128789997754	0.01063010417725028	-0.01796337470764575	0.020872995609314944
2853	-0.16000652925013376	-0.08145209313854404	0.17954535048094108	0.1504077347633091	-0.08528444872314259	0.17290437782381415	0.032266142172414594	0.08984146774626141	0.09545990392564305
2854	-0.3081943394668479	0.01647291683868878	0.30863426230504776	-0.16168865227250317	-0.0961344375431332	0.18810914479480528	0.10204106020840091	-0.15362194741727175	0.18442364462489488
2855	-0.15621749896448875	0.0053123988228633645	0.1563078007137622	-0.1061755189490279	0.2046817919898451	0.23058160550284493	0.1582517933795586	0.2101880439935831	0.2631019649217674
2856	-0.2820659679646863	-0.0565905688139706	0.2876868136751217	0.10370782115337847	-0.044288597050212875	0.1127687545247231	-0.052506012730488	0.17009135350188426	0.17801109490410175
2857	-0.21027021783117392	0.1311326420306682	0.24780906826166127	0.060566540509029786	0.027595750095431987	0.06655697748967783	0.0457353545555724	-0.08873109967794572	0.09982449952983215
2858	-0.10915509217223471	-0.015985397199292303	0.11031938664961928	-0.04334837621346219	0.1838502488295582	0.18889149190748195	-0.12839023964692375	-0.132447073923023	0.18446213982106255
2859	-0.32793761912008756	0.05344863070779978	0.3322647109740822	-0.09750492638459443	-0.04554457243253924	0.10761746488060381	0.007057851684469672	-0.12599929380546704	0.12619681180551423
2860	-0.2956156446161275	0.14524230400492658	0.329368997045059	-0.08755706158382127	-0.013028728042855365	0.08852110927687112	0.09080111962264895	-0.20638567163133864	0.2254770249480983
2861	-0.26801967877797783	0.10293090943696027	0.2871050684501584	-0.08237691771674324	0.06772612693312152	0.10664325971139656	0.131850867875306	0.003696583727567799	0.1319026765866649
2862	-0.33922618248112396	-0.008928300314966097	0.33934365682480505	0.017559469591986746	-0.04404737011106755	0.04741841188877243	0.16307872117842268	-0.0274918128901475	0.1653797722733243
2863	-0.23351699141509108	0.021994609745937813	0.23455052363495552	0.12943007863969735	0.05366279563111836	0.14011367132305616	0.08731943084519073	0.04889741880377492	0.10007817228946483
2864	-0.05928955130284022	0.15765204413656575	0.16843223537710886	-0.11839186394803845	0.02770365649854609	0.12158999149798591	0.10234554772265761	0.057284449262785815	0.11728648373103982
2865	-0.3113319923512775	0.062054745378896825	0.3174561400972671	-0.026126307701773786	-0.01505093548697544	0.030151527542744184	0.26490140703823556	0.1533163087138951	0.30606967502268395
2866	-0.12110732918097365	0.062348611887460395	0.13621429655378278	0.04740003903992472	-0.15092536555178418	0.15819364610478534	0.05884187177322467	0.14241636766568172	0.1540934380590661
2867	-0.11534165757085327	0.004932797621287967	0.11544708945471321	-0.007988479418504104	-0.08174093707277878	0.08213036342885525	0.11176277406408179	-0.23090320141597787	0.25652915251613534
2868	-0.2163742988098029	0.06644649889066699	0.22634702207067203	-0.01979968224818833	0.1769756763044813	0.17807980632446163	-0.00015863966759124278	0.03069983046674966	0.030700240344845902
2869	-0.16402958037772905	0.023049702286879605	0.16564115435002152	-0.038774079632809	-0.23711825249925822	0.2402675486196032	0.06669174079675086	0.11032503115517724	0.1289162549482874
2870	0.031305309071947375	-0.08426110409388866	0.08988857568796654	-0.19373330434746333	0.12196847740284134	0.2289299078175551	0.013333123538224481	-0.15291276157422756	0.15349294718501602
2871	-0.12337373094131734	-0.015633642119647236	0.12436031622790998	0.017269247442895538	0.08664001866945668	0.08834432490142057	0.25484290902524553	-0.03629777174223482	0.25741491121126014
2872	-0.15648064712169157	-0.3440408582385573	0.37795542734712306	-0.020789395311741777	0.034798370302125195	0.040535484863409486	-0.027525945228371172	0.3162512864500802	0.31744693074913477
2873	-0.31553122049523663	-0.05524300188308853	0.3203306734676974	-0.004685542896302254	-0.029401348495827692	0.02977236311759948	0.29145971063338766	-0.17163323098379044	0.33824063756508205
2874	-0.26319158477072147	-0.05579989191870578	0.26904170351873535	-0.1591931910182099	-0.056666951110114855	0.1689781507020254	0.0193773475762208	0.17628964566251523	0.1773514047503003
2875	-0.20651437744855097	-0.018861844238237318	0.207373955117392	-0.12386720589056383	-0.03489157505168098	0.12868763229122843	0.15896347281221151	0.0896582331919421	0.18250475190421583
2876	-0.05209148489479843	0.16639571648175083	0.1743589896220445	0.033872394685132416	-0.04943547752770475	0.059926668187857635	-0.014083073020169649	-0.0713639870128083	0.07274030236434065
2877	-0.04500978928482562	-0.053324755431579766	0.06978116273968354	-0.06698437202401836	0.007781003839329571	0.06743478417107712	0.16348480568590823	0.12503312223791516	0.20581681988292552
2878	-0.1960373998219056	-0.1346501010614991	0.2378262219453641	0.15972731140176574	-0.058546256046470506	0.1701190115909904	0.14038255515054804	0.07299529326225505	0.1582263398712088
2879	-0.4216082266491306	0.06338519734063733	0.4263463146552768	-0.18706376662756138	0.10152030914426859	0.2128361481366326	-0.05999063498111014	-2.0042349928596088e-05	0.05999063832909753
2880	-0.252946679289743	-0.00014821399007620465	0.25294672271269886	0.12385923825455436	0.08825875680858442	0.15208786623000306	0.15626337395778617	0.058968391013266216	0.16701949939861627
2881	-0.04712226481180089	-0.04749704335730499	0.06690647927278193	0.11085547004040355	0.11804127067822022	0.16193417434626844	-0.07858553772055585	-0.012469288505327074	0.07956864894327408
2882	-0.28310789389455293	0.19160946618105035	0.34185416059424595	-0.11319440992896992	-0.008521913000386941	0.11351474547543966	0.11865904921727828	0.18924236815478393	0.2233666131407719
2883	-0.18226544130297642	0.048510566611228996	0.18861062050242883	0.17211860849483468	-0.12001395382820555	0.2098288933957305	0.23291114570611207	0.29647445967621916	0.37702083103515627
2884	-0.20908251641481018	0.042693419577046775	0.2133968761381739	-0.13576058980374286	0.09595154268138566	0.1662457105816505	0.05550826308894395	0.09828525133644861	0.11287673764518662
2885	-0.051665299809848325	-0.1724062570325161	0.17998116753817195	-0.048721092926525544	-0.0522649194223513	0.07145184880869082	0.1382260373836987	0.13632085296630808	0.1941386421201649
2886	-0.1943565286608827	-0.03376163824559613	0.19726709925918975	0.0888379255787007	-0.047025517502975026	0.10051654748124496	0.3369385324787031	-0.042730639188536465	0.33963728033648327
2887	-0.2818472881248774	0.011120657652210143	0.28206659293501124	0.004704524104573073	-0.2528410983637139	0.25288486227692586	0.2667801552122756	-0.09602760638323983	0.28353650982330353
2888	-0.20817363868037378	-0.07742766499661947	0.22210652207500695	-0.018763847155743522	0.04236094850264309	0.04633068009567401	0.26520902603381247	-0.09165262147939922	0.28059941288935275
2889	-0.22283680379662463	-0.017154990175167303	0.22349616286237547	-0.0877398048118443	-0.09527614391758625	0.12952149222513282	0.24864380146474993	0.10470650864246886	0.26979101719467496
2890	-0.20724954298153556	0.13579567926802305	0.2477757848820565	-0.004189263473056157	0.0400455195994941	0.04026404808809155	-0.13065839811366908	-0.1044059688510777	0.16724898603388377
2891	-0.1786790305037625	0.03356447713603123	0.18180420805685343	0.06447378711843196	-0.018214461713922978	0.06699728233981472	0.11541010959502308	0.2580062537273062	0.28264238952983384
2892	-0.13848390831037727	-0.16555374151186517	0.21583751803033327	0.037178898907166504	0.11407897805920725	0.11998451466327809	0.0735825043966469	-0.1982754048521229	0.21148882032522615
2893	-0.24919548389588467	-0.01954892292866299	0.24996109613652867	-0.24462842803387047	0.14442729969182805	0.2840815247399867	0.056439257556454146	-0.0015883313484370096	0.056461602793369176
2894	-0.2884656054413992	0.0014914481768996239	0.288469461018558	-0.0010548878713299247	-0.03630109721643972	0.03631642118296469	0.34829870629934473	-0.04761274217806402	0.35153799514065615
2895	-0.17907619217573126	-0.14709123599742763	0.23174148163721228	0.08279818602363996	0.0028698682073057453	0.0828479073503525	0.09728015805122661	0.09749544377520143	0.13772723299113757
2896	-0.06759109931427912	0.0037537455341707967	0.06769525324605892	-0.20053542642204653	0.2319543064404698	0.3066223369660981	-0.10858199108526573	0.05087156161386437	0.11990815055313765
2897	-0.10313253783748769	-0.11233479534930438	0.15249730032682848	-0.19789003931098717	0.05258390468781125	0.2047572579683584	0.012832638498841064	0.008474119722488113	0.015378144098459992
2898	-0.16774855597686966	0.00025797069966426364	0.16774875433578293	-0.0326114056397499	0.03866760348065029	0.050583469006555005	0.09391768031871993	0.06926790966343765	0.11669864603152613
2899	-0.058748683766477364	0.0931981686430085	0.11016944441497477	0.021941478980444202	0.047093744598038285	0.05195429991939584	-0.20065779334880626	0.21570340288409934	0.2946039851179755
2900	-0.277409192049569	0.011036419011796274	0.2776286411345173	-0.01233923108071628	0.11159674105402083	0.11227684194677677	-0.06479731968887015	-0.07233092334358748	0.09711053037955032
2901	-0.07511096309682397	-0.011650323389392259	0.07600912321826815	0.042949703076821784	-0.020769992290317417	0.04770817093671691	0.253038863418632	0.09976931614407356	0.27199739492143893
2902	-0.25571055050686586	-0.13448802893286216	0.2889202581453415	-0.1532654834130252	-0.07347214080388736	0.16996606684904655	-0.10836651999057083	0.1357088134237201	0.17366687852247722
2903	-0.2697402664641723	0.059052498964517475	0.2761286095031028	-0.08931696025059854	-0.10446991023438415	0.13744628599124561	-0.18040834031761982	-0.05878361535456949	0.18974372898810676
2904	-0.11481945119668528	-0.01609883473732889	0.11594256704510135	0.07699469472602795	0.105984453802634	0.13099957047180308	0.04252339141962382	-0.08386164959941593	0.09402667223379628
2905	-0.20902696107065433	0.021442216077988498	0.21012386605230732	-0.03783117987094748	0.1078140051295958	0.11425873214994334	0.050452184789770566	-0.2732426865655651	0.2778614559661502
2906	-0.2660158582254687	-0.11186936839072967	0.28858134453143963	-0.04832643245443838	-0.062063008810585345	0.07865914528137329	-0.08158233110329091	-0.03593739123709347	0.08914691714902379
2907	-0.17975843338298533	-0.06818092100068951	0.1922543428919291	0.1761095603106358	-0.07664870371449894	0.19206665773610607	-0.11767436903229898	0.17586425669783193	0.2116022067725916
2908	-0.16069847119969227	-0.04584865860967732	0.16711103536937671	0.18840881303583296	-0.12508863925191716	0.22615271057289527	0.21865427447961064	-0.08079775620755081	0.23310506034056772
2909	-0.16783292994397125	-0.04087173889787787	0.1727379269706403	0.2785793386052112	-0.1094419881874176	0.29930585807185894	-0.0839977931053331	0.09588145969342611	0.1274711087247163
2910	-0.1697672008063923	-0.09074706954231833	0.19249917688176302	-0.14956327046273818	0.20559044329165335	0.25423729514838833	-0.04822015467192179	0.14506910321401253	0.15287324168703262
2911	-0.14129047188332844	-0.046644800329129474	0.14879090981225293	-0.03276381153093482	0.021428183453321144	0.039148874723851305	-0.030491364436611563	-0.22186715985400718	0.2239525841040684
2912	-0.08166655500411432	-0.01744828735413005	0.08350969367583817	0.04916007123291335	-0.22016988024579368	0.22559141998549556	0.19853322659153413	0.045680110219102156	0.20372067771945673
2913	-0.3065702651512008	-0.012891564065065215	0.306841196547858	-0.10759917590594001	0.13171181145071348	0.17007523021082677	0.02736510678244544	0.01425118047406712	0.03085360941800932
2914	-0.0940820163252517	-0.07498665140503953	0.12030969904694236	-0.05317596791656866	0.10626198190430215	0.11882462860069952	0.1894641970511409	-0.012852313694551889	0.18989961540650027
2915	-0.16777513440608433	-0.24689058314444676	0.29850201970905427	-0.13249993118166156	-0.1300250305577569	0.18564142946737583	-0.03782305916514117	0.09325475909209781	0.10063316500008816
2916	-0.21860133544406557	0.041566356145478156	0.2225181022324737	0.03299177757226455	-0.20894068674296593	0.21152935485175572	-0.15569936184311706	0.07199296337575686	0.1715379784595148
2917	-0.15927570110472694	-0.04318327398247875	0.16502588922423092	-0.032589044431941286	-0.13128475575448645	0.1352691129212512	-0.061436533882118886	-0.10593858497726942	0.12246400076118237
2918	-0.04149111191818358	-0.070124202800039	0.08147954458972038	0.09395843486512934	0.025035500230817402	0.09723663792065217	-0.10714559171116106	0.03489412608138998	0.11268441710422417
2919	-0.23626400892027058	0.1466728347268765	0.27808919856386966	0.132179537591177	-0.037811939697584854	0.13748153672952296	0.031198444670254764	-0.010312608235456901	0.032858679803987274
2920	-0.20698123305579194	0.050138039545990276	0.2129672600349907	-0.08016888254579559	-0.20538467999502982	0.22047656679407537	0.08321022538495461	-0.023540034372564776	0.086475862683621
2921	-0.20566458519179304	0.08785964912280701	0.22364534322470264	0.01554862532115757	0.17999792958646194	0.1806682440408127	0.10251631313069637	-0.11015317856721255	0.15047696570030644
2922	-0.16558017775323072	-0.052668919109317675	0.17375502958169395	0.1527861062787606	-0.08603321017305081	0.17534339886207595	-0.13571452262758965	-0.004348648725485396	0.13578417580032
2923	-0.19698929087873476	0.017008585459905416	0.1977222109431656	0.10022110343699084	0.008522737548729708	0.10058283466602314	0.14593177322567225	0.3646573884225828	0.3927735904665275
2924	-0.13866718837582312	-0.10922183042278627	0.1765162807589144	-0.03287636433853323	-0.16387771284947325	0.1671429331467364	0.044077571384277134	-0.25308171491388787	0.2568913909084741
2925	-0.32355670208050424	0.0064536558013066	0.32362105792796286	0.01101306534807932	0.02508095552533859	0.027392370076812955	0.11759400667176342	0.03323024847506442	0.12219901725805024
2926	-0.12618004318800416	0.035519219002721834	0.13108401205902234	0.27572355161288287	-0.07890061960146211	0.28679048918595035	-0.1117303929072094	-0.0684614850943257	0.1310368484073086
2927	-0.2851141009969379	0.13840722646491554	0.3169331332079411	-0.049689120422882135	-0.1222209768545054	0.1319354989063566	0.14683734485587674	0.05624972452759867	0.157242606674382
2928	-0.4127073720061525	-0.150365990990991	0.43924629327397574	0.018675076747152592	-0.1530584807568223	0.1541935699797452	0.11343849100909545	0.23722750547243254	0.26295471206101945
2929	-0.25257578463017655	-0.12002513563628872	0.279643630655266	0.04861202981248806	0.0465362912453804	0.06729603142359211	0.06364544668715913	-0.05257543218804139	0.08255252239494172
2930	-0.08144761836085233	-0.11515781763253626	0.14104976957990228	-0.18016301906099924	-0.0410001712540554	0.18476938999746642	-0.15043790948520316	0.028507164809523554	0.15311506475770278
2931	-0.14577029846853226	-0.04781540721143694	0.15341216732189306	0.06668154113730304	0.0006467044163470942	0.06668467706338511	-0.0901298306237578	-0.008842282366653166	0.09056253268167193
2932	-0.20854068830753839	-0.05263043161844789	0.2150794760364782	0.1897854858644139	0.019408213214150087	0.19077528504750701	0.04097310450867181	0.30643203050665757	0.3091591574149335
2933	-0.2502921442004577	-0.07803099607974877	0.2621735947757906	-0.17733937407323475	-0.13776527121768256	0.22456296121660027	0.09464197685919273	0.1477586856523855	0.17547003439201933
2934	-0.32387424114167607	0.22847322119454297	0.3963515319487325	-0.11385649506795681	-0.04408298313811553	0.12209263233919992	0.12735587976641208	-0.01943255549193349	0.12882990461854688
2935	-0.3954844676983377	0.1764308597750552	0.4330540525980593	0.09417131373431858	0.026171133191439454	0.0977402912977628	0.40406855507068146	-0.22922918731722966	0.46456153253904475
2936	-0.17429233010719117	0.009242931973497069	0.1745372399393917	-0.07952435219525467	0.04660371677902939	0.09217390633848005	0.18053854015180607	0.04491353097083284	0.18604136568089702
2937	-0.10486397923081185	0.014206631259844388	0.10582193776279722	0.05731562833488415	0.09680621894559853	0.11250122345097291	-0.03360553303388595	-0.04554537385201832	0.056601350953945556
2938	-0.30118360736226635	0.15526300756082084	0.33884829475825806	0.07744731564791352	-0.17602390220940684	0.19230834836297248	0.20068019138229337	0.006044725808060483	0.20077120790424238
2939	-0.09368336038895485	-0.0894604220676956	0.12953663238751048	0.16363439942053457	0.09987068066855381	0.19170385893591002	0.23410390871963105	-0.18514907397182548	0.2984708020400552
2940	-0.12962903152550756	-0.059678689120243045	0.14270680344451575	-0.1565750340090477	-0.1471145471334815	0.21484513318486828	-0.03198832295692222	-0.08109959237455211	0.08718025400808871
2941	-0.11332825379712609	-0.14273669515699047	0.18225547249135057	-0.04862396562568925	-0.08310233781981988	0.09628233786259904	0.19904806858496418	0.0372000896393963	0.2024943956670992
2942	-0.29601831556508784	-0.019235271473127657	0.2966426112658747	0.0998428085450103	0.00735541677057	0.100113378596591	0.15012690823905245	-0.07596702573857723	0.16825301654645758
2943	-0.421225197848199	-0.004709528393869397	0.4212515245787807	-0.09486157039754761	0.05350488416698077	0.10891046858778503	0.13481005878391453	0.010516931411569614	0.1352196649738423
2944	-0.057837322403680856	-0.1940979244615229	0.20253187438795497	0.1756841344608491	-0.02910704230117625	0.1780790133979301	0.16342674495124307	0.06785299516371485	0.17695290310714248
2945	-0.2733674904707417	0.06050842145923373	0.27998402439024855	0.23837270875483624	-0.13170043503915077	0.2723353683762349	0.1766099632769076	-0.0670093064556192	0.18889501391072697
2946	-0.15817452374438554	0.040579887312432686	0.1632969908358783	0.08950369526642406	0.004231638472946931	0.08960367308604389	-0.13376708733602719	-0.23615252695737948	0.2714067973406712
2947	-0.2386025692642377	-0.09311840471494158	0.2561293098342144	-0.11863872159059496	0.006637881248027788	0.11882427247037376	0.010210306061345556	-0.10511137833941456	0.10560611822369903
2948	-0.4063066449789656	0.048079482888754965	0.40914145039205363	0.16899000424671776	0.08415713663309791	0.18878571233434907	0.2037420933244701	-0.10781887117001665	0.23051192934990095
2949	-0.2444366890120064	0.13630544124371285	0.2798722355786576	0.10784931581750541	0.04745664751590215	0.11782872449344688	0.10058960278252624	0.05225873279149212	0.11335450295828121
2950	-0.278520927911924	0.052802404763471276	0.28348192399820593	-0.027456551717802143	0.22062793098934025	0.22232981393611928	-0.10427676103765147	-0.15885488851024368	0.19002241577273302
2951	-0.3013725586658139	-0.14784324678601637	0.3356829527053919	-0.05187525832659884	-0.04045564185291885	0.06578526722741955	-0.008571251284869057	0.10909212286472093	0.1094283218354359
2952	-0.20339417304735374	0.07985130124412565	0.2185072537468653	-0.0056538672876239445	-0.10847829924012288	0.1086255385318559	-0.1475351450429481	-0.08835883983036014	0.17197064749256186
2953	-0.25470340300035577	-0.06553092684189134	0.26299833815581225	0.05629533611184327	-0.08868656376295905	0.10504509250805963	0.20532424536270488	0.09407776450299933	0.2258509940373211
2954	-0.22826380231653	0.04248672882318169	0.2321841630561707	-0.025072436214839223	-0.1346327866075674	0.13694748733535042	0.07368781562370101	-0.04769494399306107	0.08777643108428244
2955	-0.10537958917469588	-0.00207239565562658	0.1053999650777036	0.056803630262748366	6.003782751463007e-06	0.056803630580029206	0.00416637731955386	0.2892362874035737	0.2892662936654936
2956	-0.25362522310739627	-0.05785687854872914	0.26014067769512506	-0.20120786097779778	0.06028090421007557	0.2100437828921511	0.01502254378893173	0.06214174401759965	0.06393178529838857
2957	-0.07888897219704043	0.017898003558015418	0.08089380981056678	-0.08472271675271498	-0.07959536445828061	0.1162469817982699	-0.004461336176726479	0.15828948017881028	0.15835233833372886
2958	-0.07165292797093611	-0.008341320872494099	0.07213681252111202	-0.15432844800827317	-0.12411289736987205	0.1980436344803505	-0.09534997838764767	0.1053093755093075	0.1420622502591213
2959	-0.25681609682882006	0.00555226596643837	0.25687610875235545	0.20733226368033789	0.05660287056506743	0.21491987464871398	0.13949796885778967	-0.308503439558426	0.3385765135605662
2960	-0.12359108283770542	-0.02909945216443346	0.1269706023978256	0.03696893844278972	0.08126734452332007	0.08928092570901568	-0.15030043723381342	0.050315121612416906	0.15849868420762298
2961	-0.10673879120744101	0.10033666310344405	0.1464944214335813	0.02710493872355099	-0.17430545878807488	0.17640031368035808	-0.06733347933021125	0.009978006880570812	0.06806877448596166
2962	-0.16973623139186053	-0.004388520971302428	0.16979295439866396	-0.012660764285592483	-0.04878287263612026	0.050399043789810784	0.047825666008406265	0.08401787292244565	0.09667624992499375
2963	-0.2093128782547502	0.017206657283603096	0.21001892785690354	-0.0626737981461531	-0.08180629406619663	0.10305471713080282	-0.07086270147313374	0.12997418974712988	0.14803652407596377
2964	-0.26964016187560325	-0.09863113155400006	0.28711307355800425	-0.017525117115823316	0.011963360672385091	0.021219135903728353	0.021525176481587	0.2729031150541474	0.2737506957595188
2965	-0.3197384390309606	0.03392364379906775	0.3215330200812373	0.14900353698497706	0.034194380808535874	0.15287677950857217	0.020506030091096004	0.09934870932836073	0.10144290667813126
2966	-0.25951451222454225	0.005923333527439709	0.25958210249402675	-0.13541924261968574	0.045137171586876176	0.14274360066410127	0.08511358918657977	0.03328699010378952	0.09139117448852295
2967	-0.18728160146145212	-0.10086948033384698	0.2127182415985675	-0.11656505812401648	0.1766364215452686	0.21163137336362295	0.05343096372318117	0.1746841954563446	0.18267303037563673
2968	-0.13310362055418629	-0.02259307724594468	0.13500748477056385	0.08654103644929333	0.1415250754700296	0.16588760645845577	0.32784797432811874	-0.049685426887592955	0.33159151966848177
2969	-0.120118837568502	-0.0067130583909107405	0.12030627702563132	-0.030908107797880426	-0.03630148403773565	0.047677131530613	0.02047437837549357	0.08467786617192782	0.0871179728258974
2970	-0.2280387132630079	-0.07086556751868803	0.23879611262831327	-0.004383511104376527	0.1568168862016006	0.15687814050264604	0.059297754725663135	0.05952007318338561	0.08401703891033345
2971	-0.3278397440036735	0.014526069581064305	0.32816139999376537	0.1436321231115939	-0.005914005415324161	0.14375382516509447	-0.010081329587385064	-0.2290682709309247	0.2292900040418967
2972	-0.17216113969186309	0.004051666120324595	0.17220880935176278	-0.05515855570155073	-0.048777386444841815	0.0736321919779013	0.3238922069960464	0.1388783859682612	0.3524107941620391
2973	-0.1421262005726505	0.18888434634482257	0.23638348754371183	-0.16021242077047873	-0.04642101376358761	0.16680206919572707	0.11115703238521538	-0.14795408614901542	0.185057551742365
2974	-0.08607532693057376	0.14726036904466575	0.1705713287671064	-0.1033962368967153	0.005559699665149446	0.10354560379257216	0.17151896362026617	-0.03959783149167819	0.17603051763888425
2975	-0.11221059516023545	-0.06028013952474384	0.1273770500809971	0.1655279120724988	0.04296682396847641	0.171013559804534	0.028508506396030607	-0.10517402397986274	0.10896930878485583
2976	-0.16762532633862182	0.05000823900946545	0.1749259100275236	-0.013975576614918548	-0.09463539643624345	0.0956617739766748	-0.11692605843768634	-0.273820008256502	0.2977399873435949
2977	-0.12703596605383352	0.03775483491691831	0.13252759799692476	-0.07431123385936797	0.03173848211592616	0.08080526421418745	-0.20393852918924132	0.023663488440583125	0.20530680547183194
2978	-0.2870729263973016	-0.008700177388153178	0.2872047321283127	0.13113515606796036	-0.06305434400916289	0.14550697390638764	0.19850062913389116	0.05893147078545791	0.20706380179907805
2979	-0.19001933841925014	-0.17165926106557317	0.25607469785761366	-0.07564842089124714	-0.09879207345164916	0.12442892493393695	0.0832127990509003	0.0007865301646094794	0.08321651612261448
2980	0.0631073583919407	0.1967805550275613	0.20665218489085457	-0.047065902126354794	0.13813759889541918	0.14593558637823512	0.02997102686229827	-0.07630107629055603	0.08197631788680104
2981	-0.14920348346265058	-0.016127860593257687	0.15007260697643993	0.022206158331388517	0.06712022167948034	0.07069821515527304	-0.08435185759407726	-0.18941343523922152	0.2073467755444831
2982	-0.09479474907785357	-0.02868658756664351	0.09904021788623008	-0.06196971366888285	0.1000342799905345	0.11767371238058218	0.016885489881461067	0.26909112401726243	0.26962038645734976
2983	-0.13139041411841734	-0.09661860333616061	0.16309075826925187	-0.053408294614839015	-0.0723597615068804	0.08993542694065589	0.20804232746516735	-0.0918563808318698	0.22741856722056233
2984	-0.23209325675279038	-0.11071544853668824	0.2571481875782848	-0.12872005561332214	-0.04625280850030902	0.13677783084719175	0.05141461487067902	-0.16792118469066863	0.17561602116611655
2985	-0.31307873636320227	-0.11828542817989358	0.33467855874328173	0.03815567818066439	0.0139280502710435	0.040618300823386785	0.024475286032710625	0.16913640069092506	0.1708981031640321
2986	-0.223884378091043	0.10001394749763391	0.2452080839761866	-0.1139362908742345	0.1557327415949925	0.19296156400400283	0.04195918556058333	-0.11290018762173788	0.1204451145457178
2987	-0.27059348536992867	-0.06542085195710225	0.27838951523977856	-0.09494782293773288	0.13563024020992712	0.16556162339146596	-0.022410988225195227	0.043306644200548326	0.048761848048886794
2988	-0.18514969560863187	-0.07228163493438738	0.19875875963780085	0.014177084468178051	0.04147504649433258	0.0438311442438468	-0.06309964312804259	0.025235379717555302	0.0679587327160795
2989	-0.17624583996768772	-0.15815216121397835	0.23680097593246527	-0.00832295751465422	-0.12889011092195798	0.12915855494416686	-0.04659857833447731	-0.10282172817103193	0.11288815388193749
2990	-0.1440706631227886	0.020221825322927427	0.14548291374601702	-0.07134899592031765	-0.03303304862984825	0.07862481491628089	-0.05286950932605983	-0.003232043163155575	0.05296820857256575
2991	-0.25415618109163246	-0.014589301704945653	0.2545745708261542	0.06103978672820306	0.06618449872592831	0.09003467907104973	-0.05613510725527019	0.03653693760414738	0.06697834035007173
2992	-0.25262069673433274	-0.0706394959502989	0.2623111793398291	0.09488383000084273	-0.10514063798334956	0.14162448570489	0.07834451935445094	0.22870026038141947	0.24174712575625174
2993	-0.23567548536364552	-0.06545442303136895	0.24459602591979965	-0.026547135992389746	0.12879963062253705	0.1315070160786124	0.14930918986811806	-0.1054602215325245	0.18279795541734833
2994	-0.14590831839452423	-0.0563712183357733	0.1564191536653273	0.21643030255336995	-0.006354009257995656	0.21652355367717838	-0.08153079587654603	0.02647556733156891	0.08572179618855087
2995	-0.2707000049692733	0.10463235659505392	0.2902178883821587	-0.039382467708615906	-0.16436658806835966	0.1690187978777923	0.15926665056749575	0.03312185462448684	0.1626742857268918
2996	-0.2852142964395675	-0.08988274612238588	0.29904197522090237	-0.007061250285784184	-0.0853895839127896	0.08568104980914872	0.20113661276607053	-0.08194814448194308	0.21718986021230738
2997	-0.2540166834846956	-0.1335044735956946	0.28696327283927386	0.28058289369038536	0.026059664082679207	0.2817904652818689	0.041651825464450586	0.1900645046487833	0.19457489686983884
2998	-0.33570463614698215	0.022364092030150197	0.3364487410333269	0.2128328096576815	-0.16655426588942177	0.2702556721934751	0.0717375138713577	0.07033970049307672	0.10046862376831373
2999	-0.1689600657457205	-0.14169935524967364	0.22051351680786238	0.10365493022058762	0.01774928809225328	0.10516359534942067	-0.044456767787919016	0.01071921374704957	0.04573079646697497
3000	-0.254289953681734	0.029097415400656343	0.25594929209993295	0.1410610611363649	-0.0627266025092484	0.15437891576012094	0.25376750598601083	0.046123935019299754	0.25792511408551244
3001	-0.3236602663522252	0.06087879744817084	0.32933599255764434	-0.025960559487542396	-0.12446058456274812	0.12713924554836406	0.10125430155946342	-0.0623833720434185	0.11892904898216553
3002	-0.24727512905045512	-0.024215251340112084	0.24845798003763944	0.15614803150438455	-0.0645775812643499	0.1689747665914884	-0.014750245548075988	0.05447045461271044	0.056432261778559645
3003	-0.275731238957801	-0.017876038784649224	0.27631009554454256	-0.008282803559541082	-0.06136319302448879	0.06191967613744936	0.23123274319047285	0.17643000730591513	0.2908541369851157
3004	-0.08853758081509013	-0.03613393213107971	0.09562721510031592	-0.08873220440122082	0.22543935744941582	0.2422732093837565	-0.1801385256863633	-0.09556577782268362	0.20391838153366923
3005	-0.18169831475901213	0.16185647550262272	0.24333474114559997	-0.005042203392976464	-0.016994464139876753	0.017726692484998443	0.2873480120817173	-0.007663360195754408	0.2874501820086476
3006	-0.28018970087274886	-0.0925974920177409	0.29509416124880555	-0.01705347718014282	0.020500293406049346	0.02666614170943675	0.13429757559643227	0.28823149065770703	0.31798306718730057
3007	-0.21065678906776739	0.06872227064182468	0.2215830166382569	0.003979564336406558	-0.08616046920177141	0.08625232394189156	0.2834045995162265	0.05538888170328429	0.2887665064429965
3008	-0.17932615397729695	-0.03737043772287497	0.18317865354862856	0.052357220181108076	0.05827607567753744	0.07834142902364688	-0.026598844345572168	0.18946053658528328	0.19131856533986305
3009	-0.26394421146455865	0.0215217499305931	0.26482018896927517	-0.060749235900723814	0.06034896494584708	0.0856298267693966	0.05538281282575157	0.036047700454488595	0.06608095538465504
3010	-0.18406315750787858	-0.041375793603395834	0.18865630720461196	0.16708879854579464	-0.02944467910183209	0.1696633600011712	-0.1556247860794056	-0.030552895827459948	0.15859556578197379
3011	-0.16417641049085457	0.08902061848485567	0.18675803671351818	0.043829500289778646	0.04562753556311818	0.06326845262226129	-0.008125183237882121	-0.15899224695946798	0.15919972737372892
3012	-0.369258923741062	-0.013082785854012213	0.3694906115831759	0.01494954240939768	-0.1059265200762444	0.10697624256681194	0.136343220548648	-0.10891177550589909	0.1745028613903641
3013	-0.3184604883648161	0.027577728670720975	0.319652332649385	-0.062225628536055316	-0.06887527266887174	0.09282150630063365	0.09526521252647167	-0.07054117575297789	0.11853909985454728
3014	-0.07160437440641788	0.03961253108120271	0.08183116186877541	0.1550473295305623	0.034153526477498426	0.15876440963077323	-0.11884819664253103	-0.13874627475873347	0.18268941568850586
3015	-0.3947118680521016	0.059346923961739864	0.3991484888671135	-0.022430079333944735	0.07926711294520265	0.08237950991353717	0.05400572390165419	0.06053516197352394	0.08112412741781869
3016	-0.23165006181147194	0.09304225103374357	0.24963695963275334	-0.003042684385515314	-0.08549608287768465	0.0855502081569518	0.11550282863666932	-0.04154894548272993	0.12274859793007276
3017	-0.3002937168175887	0.05630029839949361	0.30552584172209424	0.013376872041082842	0.028011559920832926	0.03104171700795427	-0.07039095452642097	-0.03205812739359455	0.07734733357475616
3018	-0.1979279408028455	0.22943676956300812	0.3030127076179539	-0.06462937835990527	0.07286948957259223	0.09740081651484202	0.04147471009317989	-0.07454515692397233	0.08530610762502869
3019	-0.22482998484436328	-0.0008630131219316312	0.22483164118238616	0.18583119920974106	-0.008710703203136393	0.18603524115076583	0.04068395365721552	-0.04800534724436369	0.06292612692065512
3020	-0.20203843032408061	0.0994071207820783	0.22516949835624073	0.028956404415076912	-0.044771477880143344	0.05331940161162398	0.2336682040090159	0.0006715329298080707	0.2336691689574705
3021	-0.19311131058992967	-0.0987414514949403	0.2168913380499275	0.007065495649389138	-0.18551437992441852	0.18564887930583646	-0.06545050704343602	0.07886399481862179	0.10248560167650124
3022	-0.12297091431037063	0.08599152291132811	0.15005461598677322	0.028215378858527717	-0.016360384076803666	0.032615483612400784	0.16525795712914362	0.07271590564662993	0.18054859547641863
3023	-0.16714112812932316	-0.0059010211385151804	0.16724526529268335	0.16907846115684305	0.0673268814234606	0.1819902057512294	0.1838123248795365	-0.1306065902773257	0.225488474653339
3024	-0.17002610489478578	0.10131264033937937	0.19792202363109856	0.10349915982297116	-0.06143583620327016	0.12035961969886731	0.15411084535232378	-0.007370940501667352	0.15428701636588538
3025	-0.40968397675704166	0.022921937470271384	0.4103247202263779	0.06090304646411088	-0.1269562699307889	0.14080864868092793	0.22327097931207673	0.1337607945793037	0.26027270385013573
3026	-0.18151479125905629	0.10700379044339124	0.21070697808822553	-0.036050688498010804	0.054579938068851065	0.06541117473933812	0.2571732170051605	-0.05782840242067437	0.2635947413574687
3027	-0.27948655100546216	0.04594520279333841	0.28323787503201225	-0.11663450025621024	0.05355112470333311	0.12834067791237444	0.07496687958079185	0.016150803644885147	0.07668690561273535
3028	-0.15730853188817434	0.11263963455233503	0.19347780616105908	0.007142796486433323	0.00688727696849592	0.00992240523700673	-0.027177375297697464	0.044656095206218764	0.0522759654826075
3029	-0.12456405544523154	-0.010081814319728901	0.12497138428032317	0.24936096348872322	0.0003313266313052311	0.2493611836059513	0.04954089152873514	-0.19410954592358	0.2003317642115706
3030	-0.17805970765230708	-0.10381935156468532	0.20611578602459538	-0.06954569046133761	0.05353829864050451	0.08776646559514649	0.11273989909222625	-0.04473556958503186	0.12129120344617984
3031	-0.14340504602261145	-0.021579179276496326	0.145019544210408	-0.11957813072813513	0.14732302485431953	0.18974457304666562	-0.037310800542606645	0.08696598489206378	0.09463180419593004
3032	-0.32232985422237553	-0.0215667931797924	0.32305055562725443	0.04810028663006645	-0.044816900341390825	0.06574338088434992	0.1576580421632043	0.1827793067799215	0.24138005975159457
3033	-0.24470872728642978	0.12310783733880758	0.27393046713423935	0.020949194432609574	-0.015117972865736073	0.025834508916261833	-0.23594335803827363	-0.08817059475521824	0.25187957833430225
3034	-0.3676919669732898	-0.03399082626041443	0.3692597444165185	0.05677833858869362	-0.23748612558907103	0.24417911372637988	-0.04360491465437222	0.014632398620510257	0.04599451784076658
3035	-0.1887471972298697	-0.15347742173530496	0.24327109044160591	-0.13673092334465564	-0.04555512337751609	0.144120139691241	0.06822876533428839	0.08930682323829782	0.11238715716645725
3036	-0.2629632552719164	-0.03351788538976414	0.2650907811754389	0.2354083647265381	0.057800483130680126	0.24240048274160433	0.05995230631162834	-0.14158136567771937	0.15375162483450835
3037	-0.14891657134194242	0.07907616560316431	0.16860956433944926	-0.06041280108380207	-0.13431238558206768	0.1472736346245894	-0.01482092123010938	-0.0204383856542967	0.02524653073716997
3038	-0.1634249992857003	0.07374279497193177	0.17929230379969888	-0.033721607754971315	0.0808212624342416	0.08757410171417515	0.04197283132219145	-0.06818779055553877	0.08007055232760142
3039	-0.2606297980812615	0.07445584694882376	0.27105638674037147	0.06324892274651253	0.08564468808450094	0.10646801785365298	0.22271460410218397	0.14921330682622277	0.26807910365115933
3040	-0.2185962788270192	0.08269819657493029	0.2337163341184474	0.045446156961988525	0.1144419706005628	0.12313536379754508	-0.00577029587508427	-0.01742547641080828	0.018356021971812148
3041	-0.31415665629758205	0.13485907007002962	0.3418791796471821	0.03186238185608708	-0.056076561830554005	0.06449645078823373	-0.051945255449919445	-0.04508007854367069	0.06877879793410832
3042	-0.27338056241320274	0.007885448021515858	0.27349426355201506	0.09304174461794482	-0.13716650393009588	0.16574503323465192	0.1146936111259125	0.0965868945489423	0.14994549887112496
3043	-0.31037554681426294	-0.04981985588470776	0.3143485296619435	0.04284539823790848	-0.04934571789291718	0.06535080737475504	0.2910662760279735	0.00992645289988432	0.29123549149780165
3044	-0.2878203341157145	-0.036207909543551055	0.29008887852517806	-0.10000523420995883	-0.034938386369838106	0.10593270369209315	0.06588560754208594	-0.13570598743579165	0.1508543281020237
3045	-0.18150258741698266	0.024747035872509884	0.18318189054471165	0.10091430941543669	-0.1578756508299651	0.18737240717293344	0.20371854845080792	-0.10965276178597903	0.2313546523201918
3046	-0.3294119498363446	-0.05767366647883271	0.33442261361949494	-0.21256779337835258	0.00021273112952627533	0.2125678998256215	-0.11348147732567834	-0.062148945023399765	0.12938522737754884
3047	-0.3537466456266103	0.1833899453493452	0.3984577284321568	0.11663637588628507	0.02075809958961032	0.11846916425154251	0.009336025088660278	-0.0880973064861221	0.08859061335472186
3048	-0.23679483409982305	-0.07103195956928642	0.24721919977343074	0.07311511880219182	-0.0033515675866996487	0.07319189574499926	0.10857311185592335	0.12859397665741207	0.16829893478761498
3049	-0.19335698594630366	-0.07411748485711922	0.2070756518178426	-0.05090037365294722	0.19182059761871578	0.19845903786124458	0.04372396418992501	-0.010945033019406171	0.045073038418523954
3050	-0.11879723440235854	0.011531749001062538	0.11935562046536571	0.09833656058189073	0.08553013540049968	0.13032836686118518	0.09707126591616153	-0.039113986978414964	0.10465531350062336
3051	-0.2018408760544706	0.1285389766389529	0.23929481348709886	0.05351909025518597	-0.06980598307245214	0.08796117492652208	0.08466546799557273	-0.13685313368820545	0.16092551591090576
3052	-0.2313689649634899	0.07962076055708271	0.24468564212058894	0.11704094029860461	-0.02288874483522298	0.1192580242420336	-0.022344145937894997	-0.23781953599789366	0.23886689297587346
3053	-0.036084221644509966	-0.12016924803450346	0.12546999332457195	-0.033130034395533525	0.07400439409986509	0.08108174594282846	0.1436587683925002	0.09629944927797637	0.1729491996723071
3054	-0.2647175391188592	0.17823118189572024	0.31912651052065555	0.16687919036106844	0.03869839188012019	0.1713074128859375	0.21062235068120277	-0.13296408268001192	0.24908075375149444
3055	-0.3788665325564381	0.028420622987825956	0.3799310217688926	0.13851846527326253	-0.10048977164682857	0.17113024112438976	0.1303211928828001	-0.03131252538462203	0.1340301740667324
3056	-0.24567802981827488	0.045547548204078143	0.2498645102506396	-0.18587283845170874	-0.17225874836806074	0.25342018164192426	0.08015699942665568	0.03733944313223486	0.08842725015802697
3057	-0.24012917231266448	0.017177412761723528	0.24074277331781307	-0.12463507993615927	-0.07492195742148403	0.14542077862038655	0.03126327784786945	-0.06189549511726491	0.06934295103039997
3058	-0.14484159561237003	-0.11411660288792462	0.18439546326907727	-0.013219119172472338	0.23516166107870243	0.2355329105517752	0.04222088568537714	0.12157491550059049	0.12869756511695707
3059	-0.13412008060375658	-0.017620171119757118	0.1352725635576102	-0.12083506128021326	0.045174222811151896	0.12900318771714323	0.06894612555411152	0.17378801293195378	0.18696481398316703
3060	-0.15677933713578024	0.08915625347711034	0.18035686315416274	-0.06781242906965243	-0.1742572656276615	0.18698695184519165	0.10909718657692122	-0.18711006730908913	0.21659264393651836
3061	-0.2375855488231454	-0.005632673097055234	0.23765230909000967	-0.05231772136264389	0.032598196734695585	0.06164240747191143	0.06129966072761357	-0.02348796177388207	0.06564550825160755
3062	-0.1350642568157178	-0.07869922918264273	0.15631993520701157	-0.031253876746816504	-0.11454341242557835	0.1187307800943013	0.16397664853204086	0.048667306368948296	0.17104633282537668
3063	-0.14599973364291738	0.10127259495024639	0.17768528558031893	0.19216167404672374	-0.09253637128966902	0.21328171272731938	-0.16009105934361034	0.0736191750893952	0.17620706632426064
3064	-0.22896405468883263	-0.04602344744334956	0.23354377759666708	-0.07525825192257057	-0.054066890752854355	0.09266624605605962	0.19889662612282605	-0.04095926775157865	0.20307025754105093
3065	-0.17091877169678635	-0.004614598100170783	0.17098105460536928	-0.04957374007071946	-0.055433262109356986	0.07436667434196537	0.07014734305355251	0.0385175099122423	0.08002654751588667
3066	-0.2224090401621284	-0.014541362048474808	0.22288389882641604	-0.06599955888609498	0.038024259657803275	0.07616945644865246	0.09050440298682993	0.03332943424287986	0.09644634854131577
3067	-0.21904350864785022	0.04650984099316275	0.22392682731189248	-0.06427516281004124	0.09020827397726398	0.11076474731707028	0.12935412980083855	-0.12175419553826339	0.17764170407790472
3068	-0.08021148977293602	0.015501832964610603	0.08169571541308948	0.04045953765227593	0.15049570906169638	0.15583944504848155	0.02660087695566327	0.12946409686060892	0.13216867643561941
3069	-0.1936891106408344	0.09007383204392708	0.21360891086262057	-0.03776498175728287	-0.019916988169750356	0.04269520189531704	0.060675467108373904	0.12126687503035745	0.1355992894098184
3070	-0.08596913317893057	-0.10462290840122	0.1354128680069467	-0.11881644800428713	0.2131297151672567	0.2440115239156369	0.08904501446384658	-0.08340491956614654	0.12200571793445593
3071	-0.20029682375453522	-0.08005513983097236	0.21570267272222632	-0.15079461675311592	0.06674928702942926	0.16490750061976028	0.168027251223332	0.06560861173748887	0.18038194778799038
3072	-0.14144771834438055	-0.2023460415117932	0.24688332778930933	-0.22275621373415785	-0.0158397402582235	0.22331866945830076	-0.18301311192360586	0.1549932825004281	0.23982643047883564
3073	-0.1827685032794397	0.04740464679932648	0.1888161177685196	-0.0326060457159086	-0.17086745078441293	0.17395068253614787	0.0029293080991253	-0.00545942858105301	0.0061956602853303335
3074	-0.26671252971522624	-0.004217996719946397	0.2667458809493128	-0.07496284631924761	-0.12380030058797083	0.1447271320587645	0.12125045570543201	-0.06535207801676997	0.13774094202482035
3075	-0.22329064518267044	-0.011933117806040163	0.22360928318535003	-0.005615720418206769	-0.047110690954805204	0.04744421480069651	-0.014305671674970884	-0.0042533857199699085	0.014924594874063023
3076	-0.16354265360543324	-0.11244414784788993	0.1984688538122414	0.020851227477255204	0.114472369743897	0.11635590712160561	-0.1954168802265525	0.2127143472816829	0.28885143346874903
3077	-0.1998806280799486	0.20340814081053696	0.285179131827057	0.04617547596245301	-0.17975088364120573	0.18558705437113163	0.1554291553790238	-0.26144677856295856	0.30415890643343885
3078	-0.06926386417275629	-0.006415477137051481	0.06956034234416952	0.07207603747319312	0.03632845479513902	0.08071376466030808	0.16171432352758416	-0.14567166274872473	0.2176505358641746
3079	-0.3729064963012401	0.11848442491174607	0.39127715743489805	2.749914597428503e-05	0.18285084227984855	0.18285084434766244	0.2642168378690632	-0.26089566704636447	0.3713180395524762
3080	-0.12789013430034712	-0.19021963379086063	0.2292147367227726	0.02272829691012286	0.16324325863594055	0.16481789032297214	-0.07637883639688955	0.010501671924960512	0.0770974173533869
3081	-0.2256338796334619	-0.13449852433208137	0.2626794637689727	-0.09017926587230797	-0.09195780636309239	0.12879649896010528	0.036929870773055345	-0.008580445775907903	0.03791357810900817
3082	-0.17837258222714214	-0.0033664008023237112	0.17840434620473924	-0.06919249524754112	-0.12500206628646995	0.14287448328679275	-0.0591035452972813	0.34400136642367213	0.34904178713738754
3083	-0.2552296585301247	-0.028587599694827943	0.2568256791088379	-0.25029743459980675	-0.03981834661616457	0.25344487861168064	0.1058701540668517	-0.1514808961769028	0.18481058256684468
3084	-0.2744196720964186	0.08856044784419373	0.2883558727611943	0.03620226275196839	-0.10950256777157047	0.11533176568894599	-0.07540013463514382	0.07642133713955995	0.10735642073577202
3085	-0.21837732793522266	0.024447426257952574	0.2197415163476529	0.15908246858805705	-0.08127127193225196	0.17864000518796513	0.16794716983069732	-0.1011395816342162	0.19604965398410007
3086	-0.10218728143680966	0.014227144063658798	0.10317292336487245	0.1584748751647454	0.1480470836710743	0.2168691426690107	-0.06082041300225006	0.023811259086184006	0.06531537871767758
3087	-0.048617566562781794	-0.14297970289981174	0.15101941338717004	0.12138613370670269	-0.008694133991685924	0.12169708879889811	-0.03727523460795408	0.17594929628370673	0.1798543799238974
3088	-0.11135930843290258	-0.0719080981019105	0.13255817646334878	0.06671438205556861	-0.11121010188182949	0.1296861424116828	0.05914032115214294	0.09556490430898379	0.11238428947839565
3089	-0.25297201896320726	0.06564558457619882	0.26135069380560705	0.004540770655173223	-0.002927937485677712	0.005402908111648669	0.2551623979385924	-0.1495116575083046	0.2957390489141621
3090	-0.12717137478795623	-0.1468223670132762	0.1942404850200905	-0.14790586700219024	-0.03581426907125215	0.15218018058465313	0.19015026672939755	0.17640276180083606	0.2593743593885555
3091	-0.22200180103042566	-0.10054636177091485	0.24370960285987991	0.17951172882076022	0.04575100723491653	0.1852501429074416	0.10511821317411595	-0.012319000068051818	0.10583759494430862
3092	0.012267958075659387	0.07846289097027678	0.07941616998294289	0.07287881900246758	-0.008535078053891264	0.07337690247332906	-0.028697179858825164	-0.19723170880876018	0.19930849227133632
3093	-0.34323435677183467	0.05682299575721631	0.3479061317588405	-0.014447855064264612	-0.009846436507544326	0.017484073548664176	0.32139108762139373	0.22866675235552136	0.39443721279220567
3094	-0.12791018966835344	0.11175561542102007	0.16985386130178226	0.006544762196836106	-0.24777114255506238	0.24785756594313232	0.07906099818477161	-0.02578250712564142	0.08315875845427353
3095	-0.28719698474479166	0.15231799385720546	0.3250890328805076	-0.12289409919011712	-0.06294950142099125	0.13807823631876867	0.04451731814961521	-0.06242450356008592	0.07667209570604706
3096	-0.1087723335821859	0.03906861314278337	0.1155758499246914	0.039965247520392204	0.09760404851476669	0.10546929077148069	0.144372994963316	-0.02483779711179145	0.1464939515476464
3097	-0.20710580112628252	0.12513998174290933	0.24197691602872984	0.1080802166936942	-0.032667429812814	0.11290922996429929	0.168662469054775	-0.050963324969717144	0.1761938959204374
3098	-0.22176787196206285	0.10364180991898835	0.24479095938752643	0.14118583827083378	-0.06260648137985261	0.15444420493823607	0.10450109203011752	0.12423210577996278	0.16233944173247286
3099	-0.28795728842259094	0.15214216582617113	0.3256787352253281	-0.047599405127422924	0.0036579096970103405	0.0477397493901677	0.06943470399556646	0.00456783970687617	0.06958479200615353
3100	0.03870994905477664	0.07900532843061579	0.08797898656072864	-0.2761994615773925	0.09797076502721257	0.29306042615074934	0.02319751674243535	0.1323929217382803	0.13440986016440157
3101	-0.32069609504374635	-0.1025718896233909	0.3367001305571779	0.0828059603208016	0.11942908133653705	0.1453276729791658	0.1941687351528902	-0.13439877037270076	0.23614514009093468
3102	-0.11505415664628892	-0.14949844334596726	0.18864581501972466	0.047866642058381315	-0.06785909305054158	0.08304259106980744	-0.026948993832510895	0.1376214488436349	0.14023520046837712
3103	-0.22285575746013578	-0.016754662088043118	0.22348469149992214	-0.09256037461126779	-0.027075822992885964	0.09643921992073722	0.06272230785260892	0.07049324980146474	0.09435775627858663
3104	-0.2128050682227244	0.20710802207241663	0.29695071959506514	-0.06869272413005904	-0.1285833088738871	0.1457818838860503	0.07584316323731399	0.06686036964299105	0.10110635211814961
3105	-0.24396943934524207	-0.06563252809982374	0.2526434564345689	-0.0868043582505544	-0.03582493905060157	0.09390645808074069	-0.11067872401635247	-0.06765510120669703	0.12971889865850825
3106	-0.21546391160690448	-0.08834515563236142	0.2328724194245727	-0.13241702971687225	0.09733877432926864	0.16434447586384923	0.00773129396630114	0.055909299428774796	0.056441320581731264
3107	-0.257040293014847	-0.0029806688699512167	0.2570575745238228	0.06166811314452662	-0.06597553194390976	0.09030906374272737	0.34253966863389473	0.0943200029059705	0.35528817533940066
3108	-0.17163144660574056	0.1403466600341534	0.22170822818903543	-0.04007393301564522	-0.01060954873568717	0.041454585171212865	-0.05636460149330546	-0.010386026555436698	0.0573135049452515
3109	-0.13382667522801692	0.15504315559071544	0.2048120091647751	0.0792299514857435	0.028649025281686294	0.08425053033675199	0.10398424118903285	-0.039589549474107665	0.11126569481750329
3110	-0.26857136253404734	0.05882525086585166	0.27493815106824493	-0.026619523599279098	0.03051184246398525	0.040491623420154825	0.19653385735831952	-0.024996990836060256	0.198117153823182
3111	-0.37905277349953703	0.1163307248059598	0.39650200835755084	-0.21260984924246212	-0.12532693040902043	0.24679908322489758	0.23174107776001565	-0.11398703270189396	0.2582575666762859
3112	-0.18634025071334914	0.034165813436242316	0.1894465408596154	-0.21406582222236992	0.08059559859163289	0.22873527658864273	-0.0710648781823159	-0.019861859266582658	0.07378828067242747
3113	-0.24801965373054866	0.06544879239836039	0.25650983034383873	-0.12468809008949476	0.025580630725996964	0.12728506777507634	-0.22271617826742446	-0.1343269480320655	0.26008887909646655
3114	-0.2276865578232166	-0.02447188353515481	0.22899790762612465	-0.06871961679470569	-0.04993458453226351	0.0849461503825863	0.11212525795792985	-0.042512938633608804	0.1199142336146852
3115	-0.28382993099237397	-0.04977284666917717	0.28816100706495523	0.024429354836854742	-0.15251147661645387	0.1544556372473213	-0.07575808026020864	-0.00505524702121731	0.07592655824649068
3116	-0.19087924066391276	0.020755419680909677	0.19200435401980503	0.19428568717964997	-0.06410824514870517	0.2045893333947674	0.11970290978167358	0.02055909182016218	0.1214556003923629
3117	-0.19893604074686627	0.07374456598721972	0.212164580740241	0.10664480730120673	0.1057692644677423	0.1502007064908775	-0.0290316998357503	-0.1289010493664909	0.13212993651378038
3118	-0.17285689840450655	-0.07907309427169248	0.19008435381094851	-0.3035118719453923	-0.0339063864369267	0.30539990087262053	-0.10736179277256855	0.027930080782858514	0.11093531430467467
3119	-0.2598964215581535	0.13086189880243787	0.29098279415957384	-0.08834471829432584	0.13132846036642268	0.15827808993262096	0.31643095188203446	0.14329253415161336	0.34736335104982174
3120	-0.364943221518751	0.06959364315697956	0.37151962276620765	0.05149380784860397	0.11172635840641983	0.12302191434662657	0.17910674582938269	0.031246368233642203	0.18181188610589644
3121	-0.1211147179004086	0.0012163598562351119	0.12112082572124176	0.16692449961391395	0.053683283592613075	0.17534447099535383	0.014558863069620643	0.07420203465128172	0.07561681321154692
3122	-0.32985083873099347	-0.009067174195857626	0.3299754376608021	0.07604005449951717	0.1236175099967698	0.14513227989007485	0.05266270684944124	0.06064718162839249	0.08032086486198597
3123	-0.368502373272863	-0.05246186566007972	0.37221800931210824	-0.15042858157748398	-0.1922767475465004	0.24412928091991423	0.21368072888627876	-0.06867713992071649	0.22444599226776368
3124	-0.18475426616689652	-0.01764341413116908	0.18559479768860007	-0.09109877997605957	-0.148470242363187	0.17419070176249363	-0.031244334975369457	-0.013034704433497538	0.03385427576720163
3125	-0.30128042513551884	0.01678278146150647	0.30174750425384406	0.1516090774491691	0.05188153840454114	0.1602404642785649	-0.24613327894267947	-0.043443277135528896	0.24993781092773704
3126	-0.18782440243596735	0.04549344190984561	0.1932554252983153	-0.12735893304246512	0.033799499243907884	0.13176761352796082	0.15689675114061985	0.03196849822078069	0.16012050273769957
3127	-0.2689487768002893	-0.18016778597017868	0.32371882188678486	-0.08370766730472516	0.03547138118649448	0.0909131038347946	-0.03827152686336024	0.185325904059374	0.1892363614210472
3128	-0.1005107994810512	0.05619690716944721	0.11515430164666689	-0.09768320081649014	0.09882263233860088	0.1389529430565795	-0.12323305389557052	-0.17505770344779978	0.21408312663273207
3129	-0.17211174970034115	-0.040696166716986455	0.1768576613278872	0.10446532367078944	0.15912998137940826	0.19035586364347598	-0.10310681974751658	-0.0939219687535994	0.13947169065082338
3130	-0.28994221380054613	-0.09790036202391003	0.30602445691149305	0.11341377750718282	0.07619170389701145	0.13663037975201062	0.3246468481722439	0.0020191342879921775	0.3246531270932792
3131	-0.24237780008542698	-0.16079980632437274	0.2908669381146764	0.054447755297030304	-0.16722225894455997	0.17586313412255214	0.2581037079453067	0.13427176916443748	0.29094059883361784
3132	-0.16308570679615686	0.10251649129761377	0.19263067966753314	0.22128244830376706	0.08045015404827022	0.23545307221121528	0.10016563663071687	-0.10940951159551553	0.14833609132374379
3133	-0.09744385174900498	-0.10364276808659338	0.14225725858575175	0.11141202258575726	0.13637260228738934	0.17609692056161502	0.0783466272379258	0.07186351818029188	0.10631349512083421
3134	-0.2868193780407669	-0.07434312960667083	0.29629758105561144	0.0349252955531302	-0.16513983814634434	0.16879260177055838	0.16500113266979263	0.00490863130339729	0.16507413014638966
3135	-0.2616963129655377	-0.010821558425425584	0.261919961718292	-0.0459213870963461	0.051660057482011225	0.06911971738872466	0.15126774233821044	-0.17329569828380045	0.23002897407885212
3136	-0.19397134396149227	-0.008491434859835863	0.19415711870597582	-0.021325186547065625	0.10022207770966123	0.1024657427714674	0.08490606793962144	-0.11212935972872537	0.14064861778965876
3137	-0.30553685074933273	-0.12912215150893042	0.33170061377108606	-0.05751998187040725	0.12274540563802463	0.13555435411529645	0.022558820326705836	0.0789936887389262	0.08215170865608916
3138	-0.16101054923768862	0.05038106074753044	0.16870876754889919	-0.09462877205984674	0.179811904303223	0.2031918439079331	0.09546315444624173	-0.15860318256584557	0.18511667503723683
3139	-0.2621461049341054	-0.11545933833019549	0.2864462238183103	0.044032523620511466	0.008346569511993342	0.044816608071221065	-0.04969461863422657	-0.012730001129879669	0.05129920126052604
3140	-0.18705336867419647	0.03492476416674733	0.190285842574974	-0.00567465696490742	0.02024180510547049	0.0210221884112293	0.1851339170818575	-0.10102935015563165	0.21090636985862068
3141	-0.2726545167604971	0.12790634152263314	0.3011652664428697	0.052314283919744464	0.06379628539631879	0.08250303226187623	0.025422904250024712	0.048504800764376715	0.054763489276139124
3142	-0.2323241215477923	-0.10853022842927776	0.25642407830752667	0.1020523869617409	-0.06414982084434007	0.1205399900404419	-0.0664396579291792	0.12763657612691168	0.14389344568515716
3143	-0.3218383031583591	-0.03628257184817121	0.32387701122458434	-0.1585050170794193	0.037726872100537774	0.16293298413101423	-0.020623342550639658	0.1118201126066098	0.11370602376882204
3144	-0.12530570468893326	-0.021073692872173956	0.12706541684841263	-0.007194338453364399	0.09850756382163822	0.09876992779108268	0.10279165435754109	-0.1181599710555753	0.1566138658146672
3145	-0.1389006702919044	0.2787510933867825	0.3114411152559454	0.04442260886463481	-0.021790165785810087	0.04947908147200612	-0.01231396410494793	-0.2909782707333651	0.29123871265846074
3146	-0.2990952168335262	0.1322217575589878	0.32701764769608654	0.19570175707905083	-0.04818192664283374	0.2015457163495251	-0.07223527763734601	0.09208138437486812	0.11703382709172878
3147	-0.2778527916328195	-0.14871796470953266	0.31514949919918456	-0.13454429037048465	-0.01109529227980174	0.13500100585577693	-0.0657377306361505	0.056583926719366906	0.08673632452538996
3148	0.006266676620735747	0.05227598012030203	0.0526502548275608	0.08600510552113588	-0.0022426364929898717	0.08603433962169646	0.06347236273337625	-0.2007328934056838	0.21052894177754966
3149	-0.1977711199344813	-0.042070592556281074	0.2021963170737182	-0.03444602726127022	0.13798954049775525	0.1422239152915775	0.03455043208122352	-0.20807649581481863	0.21092548558098304
3150	-0.12641778142969998	-0.012528341841975016	0.12703706077722665	0.02678551232045288	0.15222132475770958	0.1545600057623615	0.041018857054554776	-0.0860320670446379	0.09531035197729083
3151	-0.16477408865308918	0.022111714872497003	0.16625109992435752	-0.042056105989277316	0.031707705894571406	0.05266967499499087	0.16594312217823542	0.2640153106620982	0.31183521940644393
3152	-0.24104252960111147	-0.03125276228478715	0.2430601494011968	-0.025228940187041495	-0.058581920473388956	0.06378354669749704	0.03319588018228279	0.25685032570731575	0.25898659478249186
3153	-0.11742073361759459	-0.10946534076785838	0.16053127269388187	0.11064562838024043	0.09656874431897997	0.14686040126256905	-0.06692171517692572	0.02595355168013611	0.07177814992764209
3154	-0.13355892952234702	-0.018102561641630235	0.13478015578394423	0.03916853403619728	-0.044725229543205534	0.059451831058741744	-0.016021289764027415	0.021985240981096436	0.027203539231133358
3155	-0.17689614438762888	-0.06530070106511436	0.188564120284863	0.10026662209408962	-0.2007657048181085	0.22441092606482166	-0.009130821198851368	0.21996605890213958	0.22015548815486052
3156	-0.24658798808441917	0.16485729829325363	0.2966202364439629	0.0547532732086349	0.10351447543078961	0.11710323458714093	0.08959551120049226	-0.0768058209729536	0.11801054936999036
3157	-0.19121524593724987	-0.05416895675487333	0.1987398957299573	-0.013799687320625854	-0.0308241262182892	0.033772150172413744	0.08757189790159631	0.01122113087786492	0.08828788750596415
3158	-0.09627948990435707	0.11894610596629726	0.15302913546376984	0.017107688251630143	-0.016008717238812392	0.023429725242674383	0.09740028975876033	-0.1571932068226387	0.18492301294396904
3159	-0.1912835853252057	-0.09971636800498612	0.21571454300294884	0.022338438843564797	-0.06301642549795566	0.06685862496721783	0.06049314543661607	0.21578301949086193	0.22410205743234327
3160	-0.1467439605661565	-0.09285210709701615	0.1736528253585223	0.14509679433623626	0.12145835985969661	0.1892226543161775	-0.022345485578965218	0.18103210327567618	0.18240598439243935
3161	-0.24007047617582114	0.03914645349418725	0.2432411937819293	-0.1019879616457009	-0.11423005102231562	0.15313408790078645	0.15731490570039208	-0.06420762617229363	0.16991350391950683
3162	-0.19914699773240968	-0.010786945420310137	0.19943892523109208	-0.024395834067776973	-0.13954598792322837	0.1416624137353741	0.0942297135267042	0.046231046912929376	0.1049597475701529
3163	-0.1023864046739882	-0.08826015996147935	0.135177038355231	-0.03533836449546158	-0.05692874034588336	0.06700508549791656	-0.08933181340100076	0.1846741546053825	0.20514559772201776
3164	-0.41684706525550796	-0.057089802601605365	0.42073830509381954	0.1914734771389553	-0.05184013897121973	0.19836706494838657	0.10941132366381767	-0.039220449031392456	0.11622857380219687
3165	-0.2248501795600778	-0.08722070926230735	0.2411743256908147	-0.16730464201363665	0.02992486167077	0.16995982050274658	-0.059447295965940075	-0.21760920814201015	0.22558312983433573
3166	-0.2699279072920664	-0.10271422265943914	0.2888101221765041	0.0017138282938772178	0.07976982778111559	0.07978823617332152	-0.0007842749340677186	0.04223656644539483	0.04224384727115251
3167	-0.28506799143100653	0.009630442961677557	0.2852306175187834	0.0011393676417896974	-0.080633782948842	0.08064183226628795	0.07667346553546417	-0.17342748921961862	0.1896204480910193
3168	-0.2654970941977189	-0.19238058240358022	0.32787039438377646	0.09091929398479554	0.0101392113503363	0.09148290346015733	-0.002428505638096417	0.024408523990693105	0.02452903754814907
3169	-0.32171097338206434	0.07881641239222356	0.33122496472460583	0.056214010769900846	0.02269269439840714	0.06062155875509988	-0.0499032805490467	-0.10707877587049566	0.11813636887716122
3170	-0.1986880003684653	-0.008125860506277892	0.1988540950028104	0.0742853729461966	-0.018615135488908877	0.07658224273959306	-0.06852359672466952	0.11080106619829541	0.13027800880718196
3171	-0.3092500368948165	0.027916455666899126	0.31050751008058936	-0.06786865876107709	-0.06503860610471339	0.09400093151704182	0.19940488410129154	-0.07104092643768918	0.21168165020278604
3172	-0.20235161091788686	0.048153793795513065	0.20800231320339843	0.04734454328720627	-0.06280512021142995	0.07865105786857743	0.20595818919701508	-0.0504946549669277	0.21205774184769235
3173	-0.13541437341678675	0.015008471671455206	0.1362435567275526	-0.05924539191074463	-0.03675964318104064	0.06972293617924558	-0.08844795262078398	0.05770050162825694	0.10560486831089241
3174	-0.26689583191145455	0.09315933421115274	0.282687188677472	0.027235467459053225	-0.15259055034664173	0.15500208625307	0.16926855741706173	-0.03218418600814713	0.17230109215863995
3175	-0.231086118568942	0.17973560521179063	0.2927553278355627	0.09863462636673373	0.09365455766281727	0.13601457895947452	-0.018957549461964394	0.162086158225099	0.16319102723426512
3176	-0.2042800120800474	0.006086591717190135	0.2043706679887211	-0.09211347023423903	0.042169968223565654	0.10130744108193919	0.09388953477052814	0.07899208161471645	0.1226987925663991
3177	-0.38023534894559013	-0.014113509262495631	0.38049719017553496	0.12410048367066515	-0.010001937354874188	0.12450288670606738	-0.09353369883387062	0.020632875332129146	0.09578240110801353
3178	-0.220389272181973	0.09822766374979941	0.24128842744450765	0.26302264783345786	0.051515857106437614	0.26802014253920187	0.0478212896262644	0.04199613463517482	0.06364393974146158
3179	-0.2867393493524294	-0.06827561610114968	0.294755855278646	-0.16790353284414775	0.12705115886288923	0.21055543999134507	0.17485093633884677	0.014802592536894242	0.17547639922332792
3180	-0.2491703300891927	0.039330213071430385	0.2522552656675403	-0.012803219359457689	0.1210152676826533	0.12169066290505046	0.08243387199231825	0.042198804732763426	0.0926071399651226
3181	-0.2570484550975372	-0.040071606982633484	0.26015311252068707	-0.017669167974168315	0.1486401982854674	0.14968669962038192	0.13995951052132952	-0.024573970232979362	0.14210047360364955
3182	-0.09185318554981087	0.056172450816828826	0.10766778499819266	-0.1962580486517999	-0.1753938424760372	0.2632113630509162	0.2213738189485773	0.18750401189440966	0.2901105344388177
3183	-0.2676848655842927	-0.08060000281515242	0.27955598315307695	0.04269676366138317	-0.0848908898471076	0.09502355921659517	0.13965240967638268	0.2433557795664171	0.2805794557283174
3184	-0.17905336757905338	0.005110649240110649	0.17912628834723018	0.07933465700499487	0.16518894375903895	0.18325221674601133	0.12313970256512981	0.009416439839857762	0.12349921330553607
3185	-0.21163029049827134	0.10745120952313864	0.23734603911666222	0.18162037019133473	0.0976938451404492	0.2062281412580823	-0.18535597252542024	-0.11157836803618482	0.21634825805737995
3186	-0.16210017603879498	-0.06448433919022155	0.1744554300462094	0.15874493995985986	-0.003635334387862707	0.15878655994438284	0.24737402135730502	0.032162171639951664	0.24945603165103486
3187	-0.262156854361737	0.14427309133923355	0.29923392383454755	0.21515377189925372	0.012257047590598048	0.21550262359914388	-0.19357193053296112	-0.05007450662173234	0.19994386338086859
3188	-0.29368646574235713	-0.10044825645982718	0.31038942054466984	-0.09368778298389259	-0.06709557953523593	0.11523548704112864	0.1448012184822509	-0.11844137195457252	0.18707151430516072
3189	-0.24009856396183132	-0.03472033392339035	0.24259600574676687	-0.0485719030902551	-0.127462387070207	0.13640340863572434	0.1917681066501592	0.009872457552175449	0.19202206161351967
3190	-0.2630143743796415	0.029467736872316765	0.2646599868636933	0.1807165064360588	0.021551783894247434	0.1819970743926353	0.009162787472514254	-0.22911008000106933	0.2292932302366619
3191	-0.26615463782489096	0.09209408506577346	0.2816373763189126	0.04476816884207906	-0.11047985150671293	0.1192056480642517	-0.09147135785538611	-0.09465604103479656	0.13163120987170632
3192	-0.2947680993328729	0.09099649739296745	0.3084940759919107	0.16458379659778585	0.14645791308629424	0.22031283759266923	0.011250997109255267	0.22180884339977627	0.2220940070022128
3193	-0.10589701725742176	-0.008512564152080663	0.10623860885978302	-0.10679730061468175	-0.010517389613732088	0.10731392688216074	-0.040047552415730985	-0.029819092548692226	0.04992979806606665
3194	-0.29418414464534076	0.110852016689847	0.31437633588569747	0.12499407525127904	0.20882090530160455	0.24337150478004635	0.006093428817446032	-0.1781048790459017	0.1782090845459584
3195	-0.28196230648274806	-0.06319912302008361	0.28895825204963227	0.1110481899432103	0.0872815430123348	0.1412436484953478	0.14698012035456087	-0.022937780387572243	0.14875919315642208
3196	-0.25689106838746745	-0.04723057772671004	0.2611967620198483	0.18537558140231344	0.020921632059267267	0.18655246143717616	0.019066104092623815	-0.005231013694642229	0.019770681059192198
3197	-0.1756095927325518	-0.019109700211531088	0.17664628414395617	-0.09130815678040219	0.0871074165303846	0.12619382516285188	-0.04475719613970574	0.07762821753207838	0.08960662231942332
3198	-0.35126337400382057	0.10789262534514713	0.3674598978397727	0.014633714469286685	-0.03787336892379303	0.04060218802978901	0.18556292917508643	-0.02661703270008572	0.1874621751548711
3199	-0.22953589636685412	-0.030508287503092354	0.23155449321338278	-0.030818343934860767	0.09772999507935881	0.10247400773415113	0.11079809752225532	0.20893648165376444	0.23649666335998284
3200	-0.18384828327414718	0.09985309860913706	0.20921480006131765	0.08173146859233771	-0.16200866077192574	0.1814575408280769	-0.12221151477854622	-0.12364696648625982	0.17385116239393134
3201	-0.09376729743022823	0.00020312097678154898	0.09376751743274477	0.13716771577557113	-0.02320448615975652	0.1391166073084957	0.03459079948565613	0.07520946715272804	0.08278277211143721
3202	-0.19627208832484422	-0.09995888228096635	0.22026009807102045	0.054731801682762767	0.2055983834049701	0.21275870222902368	0.028232497613017625	-0.0007207322782686913	0.02824169570840222
3203	-0.26849897932301225	0.0554073803703284	0.27415630522933737	-0.032980386686019283	0.12193710930949339	0.12631850431633007	0.23173661196445397	0.16134876682019175	0.28237436476982203
3204	-0.15230188388488652	-0.14411275504136437	0.20967677506223178	-0.1906930962893751	-0.04117851674871969	0.1950885112302964	-0.030116005004898208	0.11272398374378025	0.11667763396865351
3205	-0.1514139949912278	0.0038945109282995634	0.15146407195957132	-0.04835522972196643	0.3281280940617355	0.3316719378452921	0.18062120229967227	0.08781628931628631	0.2008375447705454
3206	-0.1826469112889067	0.01846225326678538	0.18357763752446726	-0.12906752532468233	-0.13314149595557037	0.18543215481335668	0.11606368082882179	-0.1000154575432811	0.15321184600130136
3207	-0.20158119858255671	-0.11086904260135189	0.23005852348765637	0.168450223511533	-0.08092696296043593	0.1868813825266851	-0.07445947790238554	-0.028579644122754592	0.07975593963887043
3208	-0.14575618106507596	-0.01828333016613133	0.14689841551439203	-0.049097643573556206	-0.04930464237288594	0.06958107762886505	0.02207725188452653	0.11338087968233744	0.11551029793188791
3209	-0.002387007037010048	-0.09166679868321413	0.09169787229496464	-0.00781021218589427	0.029900131009178803	0.030903353357762765	0.02418627198526772	0.012852008130842578	0.027388863896492494
3210	-0.2893840907192064	0.004905536271732278	0.2894256661864928	0.00689004540020166	0.1533513193934865	0.1535060255668811	0.3634808781765041	-0.06780741053776342	0.3697515297112365
3211	-0.2096794748107497	0.02069284834995864	0.21069806864265794	0.07855541943731147	0.17471216598078024	0.19156015990979866	-0.10139816100615935	0.058628563962162664	0.11712768915886805
3212	-0.33770554871444664	0.0039425994737582095	0.33772856219623465	-0.04247157491520394	-0.0006607370619874531	0.042476714200169303	0.023565851985424713	0.08065777275181596	0.08402990946729938
3213	-0.23719034774870484	0.009599935499893075	0.2373845399910315	-0.19904717479750866	0.09609285070731617	0.22102853605796813	0.1338175418348407	0.056372150714870846	0.14520659034265443
3214	-0.13752962036642685	0.08147278464935175	0.15985058997905868	0.15648103054023382	0.029805893410975566	0.15929439475687784	-0.10629527405795214	0.0290107291547898	0.11018306445705585
3215	-0.17585894424268614	0.029926216881242987	0.17838706995456644	-0.0387297634459221	-0.023928657173119927	0.04552554459515874	0.24938102280316762	-0.11736105810514263	0.27561660416947426
3216	-0.22637062396320065	-0.04552928813604129	0.23090382299057644	-0.11388576042708051	-0.03160119223336616	0.11818883948421076	0.08656860965241142	-0.07362766185042684	0.1136448712732448
3217	-0.18772809606320362	0.05057042440361745	0.194420178674636	-0.0682583634973693	0.15635573500756503	0.17060574450203864	-0.031060238626442912	-0.07072174567760948	0.07724185222546162
3218	-0.19807204544228058	0.11320600999576981	0.22814060551521992	-0.16257849626521223	-0.12507271334725387	0.20512179570172928	-0.05568435204775468	0.1941642398520811	0.20199133422083917
3219	-0.27395445556726644	-0.05761060394574488	0.2799464688331518	-0.0963953518091277	0.09205364692770653	0.13328892588319688	0.15672300904502898	0.12870989323468832	0.20280122825223001
3220	-0.15191663565314478	-0.010112338540579302	0.15225282781915622	-0.09624051682528681	-0.01839231568916226	0.0979822144840997	0.01527569054561433	0.05704479656643122	0.059054682599696484
3221	-0.31322806373601003	0.03717337958920288	0.31542618797730304	0.05426791986966917	-0.06736164856732951	0.08650201630418357	0.1352783878769731	-0.09480105449836468	0.16518923136994945
3222	-0.21565111171549894	-0.06479156218705244	0.22517404049927536	0.17648142486154272	-0.0017111864944675153	0.17648972060825296	0.280838390570737	-0.03948196934086364	0.28360011904333665
3223	-0.24004290522354324	0.09105188081740362	0.2567314576528276	0.01376616907363459	0.09259389604814475	0.09361162853160139	-0.0022426156129779573	0.0426157088666342	0.042674675944795376
3224	-0.21351686607879658	0.03733343728811184	0.21675617093835217	0.21584295321899585	-0.061414529531374884	0.2244101710971625	-0.014330530687934204	-0.09423815154214357	0.09532152598378732
3225	-0.35231918983605315	0.06516469632853282	0.3582949192694794	0.04339314811206149	0.05154177843931522	0.06737596179471404	-0.06471649219739951	0.04670449053832426	0.07980935909265588
3226	-0.24068581517862137	-0.030876950110055083	0.2426582940603851	0.033887717739114885	-0.06180219555144376	0.07048325183009661	0.10728522767042056	-0.24012822657535288	0.26300510503508856
3227	-0.1433744817188089	-0.12383528081417264	0.18945030689461043	-0.03837818599669739	-0.10583262713779978	0.11257633022658739	-0.15045804922325992	0.10114782807324778	0.18129673935292986
3228	-0.185167244465871	0.023457368244892696	0.18664714449479297	-0.06978746924500143	-0.14834355118217932	0.16393931816669813	-0.22172412371983763	0.09333405455157397	0.24056773012681076
3229	-0.12230726302917493	-0.05242074731334224	0.1330676569966461	-0.10144511053010456	-0.018622009392204552	0.10314014584180346	0.08915562779522893	0.01192471043254519	0.0899495674612249
3230	-0.050400206026268345	0.17310606673779477	0.18029390202921491	0.05610860671590832	-0.22604414792844849	0.23290369803912253	0.06500504748888411	-0.11316123874740447	0.13050334154296261
3231	-0.3179875047579047	0.03231367060861804	0.31962513432200657	0.05798974091533199	0.13836787659763444	0.15002826175612888	0.10058167087130987	0.017233833933573806	0.10204742793091115
3232	-0.34684909020087923	-0.034076629631690565	0.3485190210881367	0.03399178837085198	-0.1928262597880659	0.1957994079166315	0.22435460079265152	0.037946989950339044	0.22754111923588924
3233	-0.2544193320731833	0.11296151813800417	0.2783693609444246	-0.12592722665301606	-0.09922893115184575	0.16032481776087512	0.07735499681857949	-0.07032231766483736	0.10454197192781825
3234	-0.2836754970430391	-0.08500654979448778	0.2961383141887892	-0.09641567705830904	0.12372563620977603	0.1568566729155186	-0.03856663290667516	0.1254926504398316	0.13128514953402767
3235	-0.21789043958354892	-0.004493537597762194	0.21793676959626315	0.08480167142238117	0.056577180122012405	0.10194263478343167	-0.11705363496823541	0.03374049684271309	0.12181943435458087
3236	-0.30014356913244583	0.13716800829764758	0.3300018554370669	-0.2178399056971881	-0.23660714972417246	0.32161649182645585	0.31158088463419054	-0.08241143605997504	0.32229534973823637
3237	0.06279128058129459	-0.034390680621291914	0.07159234477676063	-0.009996759238683853	0.08448265738535117	0.08507205530705628	-0.11120172008347465	-0.0007845645450440978	0.11120448772890772
3238	-0.19513280852931664	-0.001204862715427621	0.19513652825317448	-0.05375840281833699	-0.06663869326332673	0.08561939799731326	-0.01839603694341742	0.17872655619655722	0.17967079914417008
3239	-0.24851703665462052	-0.13238269374175415	0.2815775117261978	0.07813370428678128	-0.09569088707810099	0.1235379359361652	0.08686726215846732	0.31438480536693314	0.3261651837344267
3240	-0.20405251038059147	0.0932302527001626	0.22434194215785322	0.014753891344538604	0.0051027825483074786	0.015611396463537862	0.022707372510160292	-0.01736934112897063	0.02858878761979483
3241	-0.13102808363231475	0.08103235479519039	0.1540603817469322	0.08544065825516144	-0.03631903237331951	0.09283952927287771	-0.038521139565554634	-0.15829628305466664	0.16291590291420935
3242	-0.10997477450792584	-0.07051160903867855	0.13063819517006728	-0.2301334979362126	0.11609929500173681	0.25776049575576376	0.025471801109733794	0.28320839247050555	0.28435155392137695
3243	-0.1810480678224821	0.05734291338781233	0.18991211803899252	0.16252194003467058	-0.044030914243485104	0.1683808255168925	-0.04776675680942174	-0.06990138160802635	0.08466325180857019
3244	-0.3340340404201509	0.1630302201766578	0.3716955647438647	0.09426329144669897	0.01369057375917976	0.09525229616245927	0.18202713603734744	-0.13929731704506354	0.2292108653400007
3245	-0.1787165627362391	0.2167787009465536	0.2809494883076519	-0.06636612039905498	-0.11067500710081839	0.12904812719907277	-0.1984755800568974	-0.12760188146978893	0.2359550720657472
3246	-0.2717133496377648	0.019887067835301718	0.2724401582705092	0.10671699607600328	0.08832622760438193	0.1385281189300814	-0.19695181523836694	0.08889345685225905	0.21608346581085808
3247	-0.2671357186085197	0.03091812370404421	0.26891898878634213	0.023085568949494595	0.0450586810382776	0.050628334266802674	-0.056575121039333355	-0.201106193630356	0.2089125305890134
3248	-0.2695122029143863	0.03648572359656101	0.2719706519941628	-0.1315713186901627	0.12573308278955642	0.18198851614767841	0.19151465386088967	-0.21962787860301966	0.29140052797330196
3249	-0.17545366577638877	0.2513161292853477	0.3065025051665032	0.020055569300612242	-0.14677010803614557	0.14813402874732565	0.08668374456638543	0.043625252182111884	0.09704243504778316
3250	-0.08042085512807753	0.011364581375031794	0.08121987225649245	0.06888876271346556	-0.08030490291045911	0.10580424877881997	-0.07749224283843016	-0.02570358961396679	0.08164387435180578
3251	-0.2393641071475513	-0.14610361919449483	0.28043081737261755	-0.14602815081739054	0.0743274835267685	0.16385602106290936	0.03769365693064108	0.11266390783030857	0.11880222178225931
3252	-0.24072026975353705	-0.07372850836027392	0.25175810059508835	0.14623908614832365	0.03576001595965997	0.1505478298047898	0.09699739299241211	0.17330920161150665	0.1986065799779612
3253	-0.28811198803888566	-0.029472143629638656	0.2896154776627884	0.05396954992047446	-0.1419568626945058	0.15186988899938447	0.17957377137886452	0.02601198962713604	0.1814479621588265
3254	-0.15034937390486772	0.2231777304280403	0.2690970709476354	-0.12335626199290867	0.06712351313649441	0.14043622534320788	0.030435742290871332	-0.1965016397430868	0.19884473548605253
3255	-0.12829753767720953	0.02765741988273872	0.13124477531926787	0.058517594685142636	-0.006390177218699754	0.05886546740340233	-0.00012363511200302435	0.007705145777567434	0.007706137624938011
3256	-0.17018985293588867	-0.043986342334567864	0.17578220716077386	-0.03620343470988371	0.048834927759556404	0.06079094384917794	-0.19081034680004577	0.07411995958306233	0.20470065181759567
3257	-0.26529534757933654	0.04118024396347813	0.268472408154232	0.023434292426829293	0.06361839130766896	0.06779724016596722	0.06176317746022725	-0.09367937344538863	0.11220746454271262
3258	-0.26783051977862415	-0.07039434627284377	0.27692697830307	-0.0961605529334697	-0.10914914297623793	0.14546610379369435	0.1015890382365859	0.0221330300961459	0.10397212949185668
3259	-0.14460672692718046	0.13986076892501442	0.20117688773039616	0.11761706882832303	0.1157549074385568	0.1650241602792613	-0.04994375173283402	-0.10702757722268008	0.11810707270653908
3260	-0.39698231242271126	-0.01605474979436303	0.3973068227043713	0.11797420714739296	-0.29151641892273783	0.3144832842196755	0.24524921315999876	-0.06244730820185476	0.25307477720479366
3261	-0.23295490605962724	0.0650127431044223	0.2418566621435336	-0.12632884557320917	0.04851230089604633	0.13532339251618053	0.02344258375708093	-0.04797393111754308	0.053395250725870015
3262	-0.26954703518550877	0.1407917725763818	0.30410183722315376	-0.008283985848241967	0.061455209948995115	0.06201102524075007	0.00886818372013887	-0.022300714457734606	0.02399930306945494
3263	-0.1288322443601947	-0.1045852333028073	0.16593920034725837	-0.011182937895856884	-0.017986224961443545	0.021179291497740116	0.028372714108872096	0.0985074083080487	0.10251205001107144
3264	-0.08311496517980221	-0.03609921518565493	0.09061595209376744	-0.022818783565187174	0.03187704964848418	0.0392025914664679	0.23166005100390596	0.05056200836159641	0.2371136772113546
3265	-0.11667269130217622	0.0424781650710132	0.12416485575030141	-0.00010600830787946464	-0.053387397582543863	0.05338750282976297	-0.16431772147099605	-0.08649527255890042	0.1856926109581593
3266	-0.31259616728375295	0.01693971777367763	0.3130548160286692	0.010003140852468522	0.10807073808243353	0.10853270132359313	0.16926925541979917	0.18176922998667303	0.24837901239903756
3267	-0.2572667058564973	-0.031838729677720216	0.25922936301612215	-0.05064212956264263	0.06734634047619724	0.08426241666469914	0.08942854347363151	0.09673298839130008	0.13173737294680882
3268	-0.30243491272146333	-0.04616490628542679	0.3059380247781916	0.009139938952347288	-0.16414342878457364	0.16439769979293817	-0.015318170522675093	0.0952968825403772	0.0965201645775441
3269	-0.08703479790590912	0.010181841556670481	0.08762833984509569	0.15675380931162802	0.16439908605005565	0.2271537281838003	0.05593939686172255	-0.007370361990530643	0.056422853145908475
3270	-0.3264042273484437	-0.10068957051361657	0.3415817753352059	0.056519604044953875	0.16269454675062375	0.17223234650839914	0.12748043711536164	0.11590226865792168	0.172292187075261
3271	-0.20220436059103822	0.07552694485889846	0.21584930586348822	-0.11739362633652402	-0.025179958411364618	0.1200637072975738	0.004808523059471072	0.0748275051409804	0.07498184726743476
3272	-0.25442935790491844	-0.03595221922430784	0.25695692290938915	-0.13614510397537646	0.22546025395159744	0.2633777049189716	0.050608339494055965	0.0981092954682574	0.11039310614174899
3273	-0.21791924262530044	-0.09621004049526985	0.23821244341655629	0.09254283285989474	0.16083959678408083	0.1855627974767575	0.1950353434030253	0.005038585748051369	0.1951004165107714
3274	-0.3356911731262793	0.07688931483707483	0.34438427729937443	0.05403795966583808	0.03800989882914244	0.06606703787705626	0.14384033804874946	-0.014471860396866607	0.1445665161554532
3275	-0.13871784319489355	0.10161071683534204	0.17195167285151702	0.008085459192024566	0.031459144011331125	0.03248157004012531	0.02425534812437211	-0.06923203437717043	0.07335800226721138
3276	-0.21721762175697643	0.005414077002092341	0.2172850833157708	-0.05744379325348884	0.07872698399579676	0.09745628451990158	0.15388034919177915	0.012129311332232797	0.15435764335068775
3277	-0.2194421171544138	0.12688711340797784	0.25348605943960806	-0.1506576923519822	0.0814108142520847	0.1712467837420953	0.14699350744465728	-0.0035674242265717297	0.1470367904522363
3278	-0.2807491814097925	0.04792215183214357	0.2848098233883298	-0.009827979808361174	0.10214511361467397	0.10261682816413792	-0.08207069600680562	-0.0812478321668109	0.11548510455832722
3279	-0.2773735215015801	0.017992772657233147	0.2779564899369727	0.06777430396411331	-0.1342241552489151	0.15036449092157658	0.2067704370131564	0.06941687661833074	0.21811170620133213
3280	-0.4458073826643445	0.03540841841554198	0.4472113354251247	0.05888303090945618	0.08424197030960169	0.10278093641686568	0.18049504213388542	-0.022412949301077366	0.1818812814208371
3281	-0.09095330522276508	0.11828844247691715	0.14921346907890187	0.12152907879793455	-0.04053635212741159	0.1281113298552165	-0.08825988587660541	0.06299991435392527	0.10843798533518284
3282	-0.16267637303951885	0.04415278113044083	0.16856177035984554	-0.06874286300529504	0.05079881997500089	0.08547573529965864	0.06072002555722114	0.05609318556017005	0.08266418190460278
3283	-0.13877233773998537	-0.19616997719170046	0.24029236707230806	-0.2376936149533837	-0.0076443848551795025	0.23781650743676633	-0.3239485217286716	0.15389108977876673	0.35864343329202064
3284	-0.1507931297440067	0.12473608635123283	0.1956978773932284	0.1790992031530271	0.011777285991431918	0.1794860134811993	-0.010871445606582859	0.08409973164688131	0.0847994881626908
3285	-0.0684160531551902	0.028776099783697353	0.0742214271494096	0.13375628978478327	0.0410136809134081	0.1399030631510896	-0.0919331950559691	0.14154862651456154	0.1687830738591927
3286	-0.20442532211653014	-0.03488014943518875	0.2073796931887696	0.020647600675758517	-0.03112463566489282	0.03735058712976145	0.20033703586005128	0.22224270730567958	0.2992102085286353
3287	-0.18752654748302977	-0.14458330532965924	0.23679218355121964	-0.027692480738112882	0.006073083349046882	0.0283505878386185	0.11670359756570524	0.14286870279256295	0.18447546157255648
3288	-0.17385734806935732	-0.05773861193051963	0.18319422694335322	0.06888288785357156	0.0306457494516227	0.07539240146393635	-0.0027995249878171678	-0.055389543108301825	0.05546024545477452
3289	-0.3102858293075685	-0.11599548031773095	0.33125858075410913	-0.03356342175628173	-0.06897270139033627	0.07670552012124382	0.22234069414007315	-0.1031351370104601	0.24509639074628567
3290	-0.1927762765623449	-0.06397946122615461	0.20311588875326989	-0.10284596071771608	-0.107770627523282	0.14896912362201767	0.06447199278949156	0.04455215059324163	0.07836792696461437
3291	-0.06622894349926485	0.11885044245363142	0.13605771065416605	0.002479653090739621	0.039903715981958306	0.03998068569471025	-0.08050855868967123	-0.23907633733359654	0.25226795891499154
3292	-0.238886190582157	-0.08064094352583763	0.2521300732233106	0.24265245694274695	0.0746793457371845	0.25388426406551	0.15654261329486716	0.17152770765717032	0.23222261791502996
3293	-0.10240830152192476	0.028206103395449295	0.10622167617468777	0.04252337995498679	0.0029208498997737656	0.042623575717356005	-0.14942473595702294	-0.030393976724888246	0.15248457475095334
3294	-0.198598254299841	-0.2183200056450541	0.2951353782178625	0.05296037635844721	0.00876271233571605	0.053680411618269884	0.028732783493252728	0.18640623740392143	0.18860768327498553
3295	-0.26643144549164743	-0.06165655151695287	0.27347256807901477	-0.21390320219823147	0.03477820406120597	0.21671202871179157	-0.19633035885668612	0.028937365953534355	0.1984514574326022
3296	-0.1661912111554317	-0.0525113752530618	0.17428988265610015	-0.09896575003843618	0.05007224050220232	0.11091189724092099	0.10559937146828635	-0.04704922491161273	0.11560647395055627
3297	-0.1489126789089056	-0.0801653798770616	0.16911970337799323	0.02948602348241423	-0.04241756229576149	0.05165922155743629	0.09796512101205641	-0.11466818355733926	0.150817629126195
3298	-0.18574451910180992	-0.09721307448178787	0.2096459115426873	-0.19942498316345758	-0.06729904788580396	0.2104744301716507	-0.16306431054353998	0.014803255579050188	0.16373486418224656
3299	-0.23922826982572334	-0.11704289289989585	0.26632537217130775	-0.03921064302219907	0.09451799876366501	0.1023285229860302	0.3002099055425058	0.14803638362736768	0.33472489937754774
3300	-0.24369373697580426	-0.01007099425283905	0.24390174736248446	-0.16119975129614852	0.09693456417027961	0.1881001582902635	0.18612573552183337	0.06043303732175959	0.1956909334217522
3301	-0.35856789791031574	-0.07808524142440881	0.36697171871975476	0.007218325218489539	-0.1755068651697568	0.17565524171135646	0.020188019921684678	-0.010313468791165167	0.022669887226553984
3302	-0.33491196047785077	0.006238639646124372	0.33497006119316347	0.010436046634288775	-0.10828704952160075	0.10878876855377427	-0.128605940740626	0.1304344832512701	0.1831738038443469
3303	-0.060012683853392146	-0.0007179967009484782	0.0600169787855884	-0.09179709867161705	0.04282346120857268	0.10129440337160156	0.053456770766080686	0.0772743539134124	0.09396250376332366
3304	-0.1837889211077564	-0.04118684389848002	0.18834734835476413	-0.07834886643246955	-0.03429091893137958	0.08552433567360462	0.09845438992012477	0.09125439101552525	0.13424094298744457
3305	-0.23669974895519982	0.11920437827986738	0.26502161224425513	0.1642807780626654	-0.05173859471425439	0.17223546738079412	-0.05454403888297824	-0.20532447190622982	0.21244573646284362
3306	-0.26934565006411026	0.07883156351168506	0.2806447836931144	-0.0978064078236181	0.2033844498004993	0.22567970186087125	0.4284571265113561	0.07425835680819295	0.4348445846670062
3307	-0.09969602861170984	-0.011171319900105671	0.10031997064023376	0.09659274837813463	0.08318805458645293	0.12747710172858615	0.024557579354636417	0.05893372069119702	0.06384558041295646
3308	-0.2191738813148904	0.16996483895578335	0.2773539917360106	-0.101273921424656	-0.16519390993549482	0.19376644456794828	-0.3140160952726618	0.00413091076465735	0.31404326535373267
3309	-0.22768964468957648	0.028318324513131037	0.2294438968508349	0.17500782303728793	0.03882141156602701	0.179261931597954	0.1393535108595082	-0.08222685091495235	0.1618043757141965
3310	-0.12223641619122885	-0.09594353206092822	0.15539273724213007	0.04237574299558391	-0.09622199063053037	0.10513978825986693	0.1744974055147338	0.017847878553311557	0.17540778574575078
3311	-0.26821837635721285	-0.10508142900796452	0.28806805469898145	-0.10060703624964357	-0.05832337728432672	0.11629012030601316	0.1139093235503505	0.05949423411173894	0.12851030263850768
3312	-0.2358291481900876	-0.07600666741581451	0.24777489910747724	0.10421372619983611	0.04956403632475966	0.115399715880311	-0.039763957789704936	-0.03915319153145872	0.05580452263213553
3313	-0.2626930368002781	-0.044772869365197705	0.266481221504528	-0.09940569572514947	0.07591077678216447	0.12507573055662158	-0.05423936490163279	0.0010125948390508782	0.0542488161459819
3314	-0.2257485375227408	0.09645819578310648	0.2454925370095564	0.11066507696724426	0.08493889812465366	0.13950403461834496	0.018915177301347345	-0.06378186559093942	0.06652751543986944
3315	-0.2339026593075765	0.1388588631639309	0.2720151427960133	0.02919015211184405	0.054883605176506624	0.06216329381140657	0.02989707882853342	0.017119601266652927	0.034451648291609
3316	-0.28705381041397693	-0.11025695710797294	0.3075003848190971	-0.1054045099761541	0.0723280221837706	0.12783369476131548	0.05396215248176929	-0.1528044483560157	0.16205281033617402
3317	-0.21401085696699038	0.005541868734161467	0.21408259903320564	0.09400010356208681	0.07746321375903137	0.12180545536042477	-0.09949447247648267	0.08531605770937398	0.13106479220768177
3318	-0.3693949109407412	-0.07755885677331066	0.3774493032089224	-0.042727490084206454	-0.049271029506650375	0.06521712012609245	-0.06983842556855896	0.009684685171841815	0.07050672884748549
3319	-0.32856713030167073	0.21895853677848456	0.394840727310203	0.08134499200232789	-0.12855541654804128	0.15212988808153116	0.1586756696941053	-0.04444677713266883	0.16478314279790254
3320	-0.26610516648641463	-0.1720176848388909	0.31686281499742824	0.13654757715997068	-0.1378315602194367	0.19401747297803454	0.10536749963780477	0.13009837689801984	0.167415344731067
3321	-0.329744057158546	-0.08346316172573859	0.34014297375755864	-0.011929698163076204	0.044381453639814425	0.045956839811339294	0.21732425617841158	0.19935107770329838	0.2949079254699107
3322	-0.21070921648324056	0.14230783746486406	0.25426343526922485	0.14156228259342085	-0.07761000664472577	0.16144098917082342	-0.01925540592190533	0.025231194309982944	0.03173931038200834
3323	-0.19456132232478465	-0.028003357769713504	0.19656626412268033	0.290285606842592	-0.08589344712071618	0.3027266387324564	-0.005050300941272214	0.0607191929669197	0.06092885961637101
3324	-0.17370523159217083	-0.046955691534627385	0.1799398356395403	0.037438140238762026	-0.20254430010157462	0.20597526028184537	0.07180001132330038	-0.00818373302344595	0.07226489543495584
3325	-0.14772825985272697	-0.04853869592526762	0.1554980506670113	-0.13961616944805044	0.028435950032732256	0.14248255340781474	0.1976477688950881	0.0246036417903307	0.1991732405182811
3326	-0.07289036299072796	0.07275418666842025	0.10298629372253097	0.013932393407834658	-0.007397000647481736	0.015774257657637007	-0.19861688940388647	-0.22548703478834983	0.3004880556929313
3327	-0.21734115460564524	-0.08667063538157742	0.23398499208872636	-0.0931859303948255	0.2888475014547506	0.30350699616351745	0.11752906617562067	-0.016894612444348787	0.11873714383358802
3328	-0.27055976632410056	0.02089296332715496	0.2713652576693298	0.1570349406162419	0.005445531259858056	0.15712933012346456	0.2692698351937326	-0.0652066478704583	0.27705261426624705
3329	-0.24437854013038368	0.008244611877026112	0.24451757503553884	-0.011271908853334024	0.08749859829193797	0.08822165625429959	-0.0038646460867594414	0.04161240613893664	0.04179148040028872
3330	-0.08716726931874491	-0.024936587296595335	0.09066402939692966	0.06847820112758528	0.009743436804984105	0.06916790144599401	0.14288180930791924	0.014958599911195643	0.14366269920340427
3331	-0.17875446695602829	0.10799957055873376	0.20884699350865626	-0.022161246994380438	0.042098617366406646	0.047575355516370564	0.1363459515291202	0.08535517360626374	0.1608593303471596
3332	-0.31914501647429444	0.050534295859878314	0.3231211175371108	-0.12323072556148616	0.15555880365051208	0.19845491456648004	0.1769080408080764	-0.13172685351304514	0.2205638656693323
3333	-0.17782352632492504	0.11000466904290003	0.20909862200853757	-0.0048803471530695685	0.1628866814012419	0.16295977652857824	0.16251906469297775	-0.03370989240554458	0.16597832158048137
3334	-0.12053130572442487	0.07181763878508249	0.1403052703938785	0.03621007302111758	-0.14705386456178285	0.1514463881073096	0.014855915463843107	-0.16377206999399546	0.16444448648217733
3335	-0.09420917047512288	-0.07617972320427698	0.12115575937235101	0.06766169753458165	0.42585770802256956	0.43119936548596327	0.21750822826198568	-0.2123012651797247	0.303943508827841
3336	-0.25314100610505413	-0.10392404565518733	0.273643154924841	0.09425947577841516	-0.021389280887367856	0.09665583329991188	-0.023156558111741856	-0.08531929090728015	0.08840592505315226
3337	-0.1473364981362482	-0.052277849799324136	0.15633623144585956	0.04377434721547276	0.10373148353471635	0.11258958277946453	0.0353031576352991	0.004122447202102929	0.03554303743290524
3338	-0.1691987063198712	-0.0732886516701059	0.18438933994116943	-0.02673875590257484	0.09455028810042297	0.09825842481482422	-0.052095266760096196	0.26181405330499097	0.266946652585857
3339	-0.27509206515208834	0.010323451859104158	0.2752857024400796	0.04134456961637341	-0.11440241697890148	0.12164409746213578	0.05643370873584101	0.13111302122505594	0.14274238269148976
3340	-0.1500592678675189	0.03522370714700756	0.1541379038981455	-0.05767152695154005	0.11733296885210892	0.1307403174256976	0.19139965902313122	0.11200826226716189	0.22176492123480715
3341	-0.2081139186490809	-0.02965375206439277	0.21021595597616455	0.1574189556231748	0.03627316355913166	0.16154401871960034	-0.048098466924791014	0.24952624115643784	0.2541196717024795
3342	-0.1190988033693648	-0.06432724774953906	0.1353607024473691	0.1095857960853395	-0.1667686845072159	0.19955159943213918	0.1724938230795306	-0.1598017723113275	0.2351397997669339
3343	-0.19865664928212798	0.0730129350693558	0.2116491270746099	-0.0869708775357216	-0.019454729939498573	0.08912025615062102	0.05279736926314914	0.07177299835145347	0.08910064810913032
3344	-0.19384380651169114	-0.02507784039052233	0.195459252535137	-0.04823840617080836	0.05152795093882449	0.07058380520950812	0.24912577616168952	0.15531700215239216	0.29357626522893576
3345	-0.12682515397065272	0.026684304178695797	0.1296019744030967	-0.14028125107386716	-0.024794871113249302	0.1424556598958848	0.041509135432056886	-0.04393299340233039	0.06044101449848476
3346	-0.21205311292983337	0.020814457265029	0.2130722045093409	-0.08403939563581822	-0.18687086265095146	0.20489836340670065	0.0821730123127544	-0.009074834860758907	0.0826725866312536
3347	-0.33494379477000086	-0.17348051695866057	0.3772039705771568	0.15935650169157922	0.01713783746685355	0.16027538833026916	0.01870698416388805	0.0021958560696655415	0.018835419835688434
3348	-0.1395231665855776	0.11248338166637337	0.1792183728448896	-0.0289537908414186	-0.16472951492863566	0.16725470125743017	0.09649803479202182	-0.28264934653251655	0.29866791560859174
3349	-0.2730060599973215	0.00688064483728405	0.27309275359964785	-0.06979050110239428	-0.04732432175417887	0.08432262729313136	0.10459904440417028	0.04253819126476595	0.11291792508872715
3350	-0.2852016898676333	-0.030418783146088375	0.28681929201405265	-0.13626666811778637	0.24754443341420737	0.2825718516665874	0.20242145018910976	0.15379721895343693	0.2542204320161416
3351	-0.35179120206475717	-0.08478551009976715	0.3618641078817358	-0.0512401543604619	0.15989466041066958	0.16790430562295688	0.189083369393862	-0.06734376361826502	0.20071796900030753
3352	-0.2935565838559604	0.0283612448386032	0.29492342757735723	-0.031687809140414115	-0.07049474168734104	0.0772892350439843	0.2656135373501012	-0.08716354446989946	0.2795496998892858
3353	-0.24075193412976897	0.0008485747269024579	0.24075342960442275	0.10640664948052041	0.09315637858625062	0.14142307423109987	0.18006542235905332	0.09805341502474464	0.20503177443352305
3354	-0.13264390785106644	-0.05333986301844807	0.14296694469991658	-0.03284298507750405	-0.1859434481700595	0.18882168198110288	-0.11413956911484456	0.037398320426862114	0.12011026437600006
3355	-0.10951568543820688	-0.11029632135334193	0.1554315407537349	0.15109703249769096	-0.10774983530325176	0.1855810880383186	0.11035860520092312	0.25853548192306336	0.2811042816377649
3356	-0.4067962880054578	0.038895355742962344	0.40865152469236055	-0.11506872913301414	0.04995430388496764	0.12544419038328825	-0.008837728112778434	0.002225569544245779	0.009113648994319927
3357	-0.15994031254626795	0.06506437593805976	0.17266811110800698	-0.009663871500000547	0.12327276631659216	0.12365098191164381	-0.07662786392636664	0.10166510250294895	0.12730916148044052
3358	-0.31122883383499267	-0.10169900439916647	0.3274233872313815	0.1783253162782574	0.03439702300771121	0.18161242693586127	0.03271911912215409	-0.05392757552252432	0.06307712864317204
3359	-0.1227260763908512	0.08513373646690295	0.14936345908926027	-0.03152349549765612	-0.06707494386862338	0.07411328398721598	0.168670664536797	-0.05240221366782762	0.17662328575975866
3360	-0.13343344609360117	0.016509976321944706	0.13445097193611186	0.1711344809626819	0.20056475282225825	0.2636536186913051	0.14611738519234457	-0.024315935692700883	0.1481268206101095
3361	-0.07072280285654711	0.055785354983319435	0.09007619371676952	-0.23136218891428095	-0.15780917655448015	0.2800574917119885	-0.07523518638383006	-0.14920479787578336	0.1670999849771478
3362	-0.30313092269502645	0.005917408613212646	0.30318867396166665	0.022836668020292175	-0.11089331826492776	0.11322032256655869	0.2682947562850591	0.08595424127640466	0.28172718690865045
3363	-0.20117498707210035	-0.0972800252197743	0.22346091096704063	-0.16773061239702045	0.06769564635507812	0.18087636349316433	-0.12271776288381894	-0.018478355429215578	0.12410116416286202
3364	-0.27774673887910306	0.17740441282904942	0.32956877377748706	0.12784389007221555	0.02845674045427552	0.13097269297864628	0.1292171263246195	-0.021412501440889298	0.13097923863555155
3365	-0.17211749835534823	-0.04772347675682068	0.1786112075818931	-0.07316187133824467	-0.13268913371950092	0.15152249214207592	0.016124076787313528	0.18696062083359877	0.18765462849268566
3366	-0.11465712404572563	0.09622149328564969	0.14968243672708312	0.024329288989684377	0.035904045575109816	0.0433706674078592	0.18186720265400183	-0.0459085939877926	0.18757206189389655
3367	-0.24924765908957516	-0.006362740407671286	0.24932885919429484	-0.06460591488727079	0.24463168213969863	0.2530189402889037	-0.0187201612073626	0.1489592217454841	0.15013092345899276
3368	-0.1889026665380038	0.04631725047444434	0.19449808512342912	-0.026483158234499756	0.14842251503316317	0.15076670931887817	-0.22100525721212402	-0.037202303890260253	0.22411455805043184
3369	-0.25128368336599777	0.11121964722391631	0.2747968330505201	-0.30400160165383944	0.04165347858325807	0.30684195620251414	0.16204981391783582	0.012236203593838361	0.16251112844723922
3370	-0.1999318167648514	0.17147128543969561	0.26339159645902843	-0.0316847038995649	-0.008910695937001523	0.03291384151515588	-0.012727316677499585	-0.06610749566235678	0.0673215089890139
3371	-0.19896114554107194	0.11075148499710043	0.22770908823338296	-0.024505536439129928	-0.07407673523677268	0.07802489358857494	0.11688393020746381	-0.014580792800863246	0.11778986653971968
3372	-0.13659075125981587	-0.0074597912474699815	0.1367943047614802	-0.02855572249965334	0.12017015634705208	0.12351637852508528	-0.2654701543245997	-0.05981581929207185	0.2721255869533561
3373	-0.18549708306297472	-0.039560976755520456	0.18966876049239886	0.14109737823527108	0.23901971775072825	0.277558814701506	0.15354685615557648	-0.04505959632847335	0.16002188680473137
3374	-0.1982285968892719	0.042937061399651755	0.20282546158292583	0.0726852017616098	-0.006859400623008343	0.07300814976448075	0.18311736541349474	-0.04126447280315688	0.18770915329759985
3375	-0.03908337027083135	0.07534707221234105	0.0848804519468331	0.11629728775868729	-0.0971316443227163	0.1515243065282319	0.04999919625962192	0.07283346040085978	0.08834383159322332
3376	-0.17583627685876466	-0.03364261054943299	0.17902575653836225	0.14081802296058968	-0.03998939251838239	0.14638602086442004	0.18838890889292353	-0.0016106342173424462	0.1883957938395874
3377	-0.243236146850123	-0.05484294919507475	0.24934227922858998	-0.1090345041064563	0.04245340668093858	0.11700775540346886	-0.02558083523477318	0.04122926264931037	0.04852042075162201
3378	-0.2608228511130799	0.11951499939767579	0.28690136762271157	-0.05089973764736084	-0.24636448594987834	0.25156757189653434	0.08854534579856706	0.12832552634762504	0.15590932933914772
3379	-0.15068975943720733	0.026203701648875966	0.15295109538459253	-0.09875958931967847	0.011984143217524276	0.0994840498333762	-0.13076279127503268	-0.03300011959060654	0.13486257996580112
3380	-0.39117160298439974	0.14786000452181777	0.4181839355099342	-0.10607140716451194	-0.06262054910769212	0.12317660731002682	0.25246882392468334	0.13655593700028565	0.28703315310942523
3381	-0.08853652646005092	0.048103830923197186	0.10076058290372698	0.021654762530195208	0.029763067899943898	0.03680718613336012	0.13070301741335152	0.04827073064003398	0.13933177023736398
3382	-0.22497920175910496	-0.2082790227325508	0.30658733263882654	0.0262889598737563	-0.06452721146377155	0.06967690026496773	0.017757248295303868	0.03238774736801569	0.03693624299513256
3383	-0.1516852928717218	-0.09099056494781839	0.17688332590468547	0.05602755555588487	-0.05318704663615559	0.0772525010044617	0.04765045998455996	0.009964560280494082	0.04868119553096196
3384	-0.2017027443030371	-0.009282156398993881	0.20191620907394175	0.04186461819548509	0.1708998607913185	0.17595285924117796	0.08188657737780493	0.07662957163994584	0.1121494663579494
3385	-0.19167263869062412	0.18273988753330367	0.2648249741212316	0.006702873622266233	0.09629217344476841	0.09652518418274805	-0.10875513291722698	-0.024112917371145456	0.11139619257403457
3386	-0.13132024093338782	0.12090776986353584	0.1785040461507155	0.043441796028225024	0.0838823472788066	0.09446394988121246	0.09706972662134371	0.18589224663025114	0.20971041744172966
3387	-0.21391832534476324	-0.017536935121073127	0.214635956940464	-0.04394671897244267	0.005412160270658471	0.04427872612483501	0.08761996300739767	0.18877968023546654	0.2081226215172746
3388	-0.20878115858365062	-0.09559677241504562	0.2296264685869325	0.08970616507692883	-0.18430933955348003	0.2049808008069273	-0.14937485060097183	-0.034198920130139095	0.15323972112389883
3389	-0.26985444826683286	0.14357116414298743	0.30566992397481535	-0.2725607990625658	-0.0771524679651888	0.2832699992917426	0.27132035444500285	-0.08418766543401672	0.2840814984249976
3390	-0.2797013384907923	-0.1548316309689297	0.31969621940529674	-0.18318075850204155	-0.048475374661797445	0.18948628508149315	0.10953119284360346	-0.05365493332446543	0.12196693845381001
3391	-0.2412236366977466	-0.21510557272812836	0.32320156299186203	0.1910039418799929	-0.09675175944324267	0.2141107394995842	0.16857507019358653	-0.039054677109501994	0.17303994363990088
3392	-0.23158817033943063	0.07133700952655295	0.24232632867552104	-0.05511607820770379	-0.19851044622130515	0.20601985180069274	0.24331289614043283	-0.022601269852460065	0.24436035445053023
3393	-0.39981236141216336	-0.1287658519570471	0.4200363900523317	-0.01835433105656968	-0.01915244133765832	0.026527296841679922	0.17190979712727175	0.20246190687070478	0.26560083223149294
3394	-0.27056025691245794	-0.0141372175246174	0.2709293515658161	-0.00907181289095281	0.0010980392977551015	0.00913802382508779	0.024160565979698553	-0.010409825822823746	0.02630774452743707
3395	-0.36452743398229276	-0.035636623770220685	0.36626523050851423	0.061811423409421015	-0.03720869398430556	0.0721466490692147	-0.1284390776811069	0.03550244906542296	0.13325547105172217
3396	-0.27475679798915703	0.16273677143445858	0.31933454999133065	0.14849996802665325	-0.126258986679486	0.19491939929429206	0.22278031955881294	0.0866356343496033	0.2390330603115079
3397	-0.25294935300861465	0.03590334455995122	0.2554846870911588	-0.012098416033454027	0.029480626243051658	0.031866581150180574	-0.06521555058172725	-0.007680434762980138	0.06566625553376877
3398	-0.31265988733675504	0.059166853624774314	0.31820892777747106	0.045480605649717516	-0.09172548700564971	0.10238188539330935	0.3449721937243519	0.04971685454408968	0.348536339667401
3399	-0.01924927999815403	-0.003083583669478412	0.019494698476611706	-0.008680816020629856	-0.03030140041950472	0.03152033366205353	0.30828537887026725	0.15202841977140305	0.3437332035800064
3400	-0.261499978143658	-0.17332938411842821	0.3137280892237851	-0.010163098821555428	-0.17416951141355427	0.1744657768265539	-0.058633557661431975	0.20965728691834898	0.2177017961386616
3401	-0.2532537977884477	-0.1646367047746302	0.3020641167919829	0.0895104000360207	-0.1460016847176597	0.1712559594729578	-0.10746982326940309	0.18052976508711027	0.2100970228155648
3402	-0.15774626680326598	-0.20137996336655178	0.25580808106055	-0.04079671342861493	0.1169054329965992	0.12381943341292947	0.07567450903643658	-0.05369020596966333	0.09278614947809072
3403	-0.15861893698547486	0.07184128071984745	0.17412965510179468	-0.01277216314758246	-0.0041206105474518384	0.013420416638548703	-0.163180357045566	0.06957733581725048	0.17739457315528243
3404	-0.17284783113381075	-0.14105630658785293	0.22309920294763205	-0.05293715104677071	0.11841585615000036	0.12970989533835187	-0.09189307257543682	0.09407981656900445	0.1315117814988909
3405	-0.190404281190745	-0.10343436351297418	0.21668515835446225	0.07559652593310291	0.1607698688153933	0.17765636901634874	-0.14568458315299668	-0.0382195905145123	0.15061452409233117
3406	-0.3504823199521969	0.021992871688894976	0.3511716716994671	-0.0871245270638762	0.20244009475765218	0.22039209419031183	-0.05574260413087436	0.07432680740296617	0.09290700842244895
3407	-0.33910156488782933	-0.08270951769668071	0.3490425985850327	0.09005775799266716	-0.0830125592657614	0.12248054853942056	0.19476148670864848	0.08591727600313112	0.21287041837879042
3408	-0.4358506988889458	0.1146303545412654	0.4506727747537438	0.05469304399456923	-0.14063928840211934	0.150899763100034	0.21634351808236052	0.0037208026567591545	0.21637551198937277
3409	-0.12923018316004625	-0.06547176104131351	0.1448688777254451	-0.022331287315417562	-0.18230434953680427	0.1836669873798801	0.19950377133783245	-0.0019617971688261583	0.19951341665700015
3410	-0.1670144544991686	-0.05041562261097754	0.17445791187248394	0.12421236741141954	0.02383099751749041	0.12647777931568893	-0.16776392238148716	-0.034325251820483633	0.17123947140002876
3411	-0.11344846867860624	-0.13642947294425894	0.17743606209947568	-0.004850161268770348	-0.06231359674565943	0.06250206719552352	0.1360976617367595	0.07030093548890541	0.15318222828000855
3412	-0.08811559708753151	0.05731922623674663	0.10511827693827336	-0.10997878755827756	-0.04567256115680419	0.11908533308267127	-0.02145303431899024	-0.2151594754111283	0.21622634562116544
3413	-0.19500514619624165	0.1478004161225348	0.24468749467231057	-0.03037268908897274	-0.004174351350326992	0.030658203660543785	0.06209123735726383	-0.002635129289684182	0.06214712916080216
3414	-0.018248713222592004	-0.0534440960900929	0.05647377215280991	-0.04238935530403997	-0.02573143989442789	0.049587946540794535	-0.02736709345734421	-0.13486984897498516	0.13761843614442915
3415	-0.2893195780688536	-0.0077134097269370245	0.2894223815525591	-0.12395184309806104	-0.13228915683925302	0.18128563215171473	0.2689592267389499	0.017502174851485582	0.2695280908783829
3416	-0.22639146089087267	0.045609653591202726	0.23094010925998334	0.08636373007247979	0.054231177396284615	0.10197899035497185	0.2508140937996633	0.04046261072029886	0.2540569473855197
3417	-0.21774025341977649	0.033699876592564265	0.2203327021612147	0.023867668093730962	-0.024922116612687843	0.034507643742929105	0.18676510958778028	-0.10291583130244786	0.2132436974262299
3418	-0.2195217531531583	0.1570859365857696	0.26993664364154896	-0.06807619814782641	-0.08685801757406325	0.11035707485774714	0.12556804516382017	-0.12670155119694185	0.1783833429498799
3419	0.042345305378304464	-0.011028010275959227	0.04375776386229675	-0.17676360541886835	0.08252120496268599	0.19507721924707408	0.014180545354127168	-0.06846259254830732	0.06991576678386645
3420	-0.0921817697025102	-0.06575690397287928	0.11323183777359218	0.07619057886886355	-0.061996842801712755	0.09822735273717192	-0.08161985278785062	0.08092817891805039	0.11493985606438867
3421	-0.20057936197964643	0.22002431817009455	0.29772937550463013	-0.2562118151322	0.1363703915521569	0.2902436526531204	-0.03907422701586251	-0.42911919511584823	0.43089451009935203
3422	-0.14820786841108638	0.020471909517737745	0.14961507724243683	0.011882104010510671	-0.031841687454597936	0.033986430463832075	0.03326648276841844	0.24440116653051883	0.2466547973935635
3423	-0.12040416281173454	0.0010584942678089281	0.12040881542690163	-0.0002828878603054166	-0.00028936588852765367	0.00040467043251462707	0.052283730172678435	0.07950202344714785	0.09515335082360628
3424	-0.12052019434649007	-0.0186898478337283	0.12196076277788546	0.11912382886429336	0.034622846872002545	0.1240533277619411	0.002421183832284192	0.005743221869567703	0.00623271438402203
3425	-0.25617016963862577	0.14848504313765798	0.2960928297819359	0.1710133081563797	-0.08422390722116811	0.19062848190705609	-0.041579712686512636	-0.08634026042351702	0.09583064790083429
3426	-0.14488590896392367	-0.015376854758646596	0.14569960287719005	-0.011477831230268123	-0.037687048681805536	0.03939611970861215	0.2156302055464063	-0.18136865809640315	0.28176404256695964
3427	0.015485886711047038	-0.009231180147241592	0.018028515583325504	0.21361096104140653	-0.10217804070488176	0.23679103589308817	-0.11079942464818016	-0.024244039429516025	0.11342083560892892
3428	-0.19216451846051916	-0.062015599590435455	0.20192359136001028	-0.07656029067740323	-0.14283392980299559	0.16205866101993915	-0.30388288647706824	0.013315190399035995	0.304174461434548
3429	-0.27629826400891594	-0.12349131717588405	0.3026397794609549	-0.08180132937755474	-0.03604991466833263	0.08939269453109278	0.1326279961084182	-0.13674469470195913	0.1904974983585522
3430	-0.09729088199052628	-0.025205636054552366	0.10050293432238216	-0.16373753027895707	0.05127259991590728	0.17157755775155759	0.13411519318770188	0.009104249868859183	0.13442385357312597
3431	-0.2456861156223406	-0.0308695408943423	0.24761784258130828	0.12992404475127967	0.07324687835849672	0.1491487934708053	0.137902817131506	-0.2385175850898999	0.2755137480597352
3432	-0.029522120756776772	0.04670533577185019	0.05525345241284908	-0.004400038066760671	0.08531981527450565	0.08543319737353103	0.15776657472413497	0.28595075212782356	0.32658555501224185
3433	-0.2196956683260272	0.09554528568244297	0.23957272026956528	-0.09486724091998934	0.042954804744241154	0.10413889115209161	0.22043265388796668	-0.08802989855001368	0.2373601018259341
3434	-0.16817501836754564	0.07059643625355179	0.18239159414464834	0.26462812726942314	0.020737008448559278	0.2654393890542955	-0.010713474044323207	-0.025448672639725108	0.027611835600377607
3435	-0.18710649790976505	-0.046600578294157625	0.1928223416967205	-0.18470948748460939	-0.09820566305088009	0.20919356352930665	0.07686949790820684	0.1170180428679375	0.14000765002421214
3436	-0.02814941054231452	-0.09402018211653305	0.09814369036828506	-0.07854777353097482	0.02231198746518763	0.08165523566385685	0.06922204445169115	-0.08195467191146347	0.10727655702056962
3437	-0.286302055582041	-0.208697103115623	0.35429274319318915	0.04563841011842195	0.10517142089683952	0.11464681527019166	0.0981944083775133	0.11103276076877515	0.14822420787626395
3438	-0.15804608146956628	0.0691341700215988	0.17250535450373738	-0.13835305441344173	-0.050886962863988076	0.14741455374232784	-0.045237319797434006	0.10556288675102977	0.11484745605221759
3439	-0.41139608233731745	0.05100333234961389	0.4145456265277177	-0.04458128531955278	0.1855470149069699	0.19082763359018703	0.2583258392590601	-0.02460730741774288	0.2594951999695737
3440	-0.26082306174393	-0.02669414355383816	0.2621855198853492	0.0736496513155706	-0.2574071054489566	0.2677362304106701	0.32398397582638955	0.09224036260415712	0.33685887413814847
3441	-0.23469775811373605	0.11653687604100826	0.2620379383620072	-0.014480768581746184	-0.008879110067081851	0.016986207766933787	-0.10717629079216204	-0.04838194298088972	0.1175906871932133
3442	-0.21020600673499606	-0.1269329722636365	0.24555761994927852	-0.13049516457026775	-0.04767659853530305	0.138931803501278	0.11420888532407807	-0.03194017478837249	0.11859107998698806
3443	-0.10937962510083911	-0.08616249229811533	0.1392403586113699	0.09292196437795336	-0.027170783034569837	0.09681292741452094	0.01913779859013935	-0.005284171110003476	0.019853911433179487
3444	-0.19253200682156457	0.018281691852164716	0.19339801939967352	0.017891464557616758	-0.03559437392309814	0.039837971321263155	0.04138071528588486	0.03229039655694249	0.05248841117214417
3445	-0.2603524059565072	-0.029167645900979432	0.26198115744218486	-0.03887604854868903	0.10563488906190129	0.11256143628205983	0.1579873972868276	0.009871604369909774	0.1582955030135156
3446	-0.15298703997816213	0.1406576482120257	0.20782109710473992	0.02282083809363692	-0.12580651324160433	0.127859569158143	0.035642475084297326	0.04500365679303594	0.05740831956154199
3447	-0.2815435264197703	0.005116802231620504	0.2815900192371125	0.05367922711488523	0.023395414470610488	0.058555997488754986	-0.0636226649739617	-0.09462921988755603	0.11402864883403821
3448	-0.3841987510181917	0.14454769015941973	0.4104908220829816	0.03319068657683705	0.2294656306530417	0.23185361184687203	0.23160634112697068	-0.06746758931834375	0.2412330260529254
3449	-0.18961246992899455	-0.10266037384157459	0.2156201315041472	0.05326463035545345	-0.15104601617572788	0.16016247953082316	-0.04114312351143148	-0.03361876622099643	0.05313170479571417
3450	-0.44449606867951597	-0.09464160274242042	0.45445988606388477	0.08295282057381438	-0.08843364797220953	0.12125048674056578	0.44644139361903773	0.006583806970709648	0.4464899376813952
3451	-0.2785955680823524	0.03686098972960368	0.2810235276964806	-0.26154521032774186	-0.035718883492304995	0.26397298286627663	0.2489622216927435	0.011067845135035987	0.24920811589135677
3452	-0.20543910219743328	0.02906438890274618	0.20748485104695596	0.07364855619965915	0.01083261332791401	0.07444095204795848	-0.04549967169736153	-0.12389600552827215	0.1319865156386414
3453	-0.23383238970617268	-0.05011903126209145	0.23914327038482583	-0.04875028149423125	-0.016899967282934632	0.051596500268245395	-0.38981540539526505	0.06695366034183428	0.39552350488516425
3454	-0.2195358745828926	-0.026960557224233062	0.22118515292559016	-0.17954582982272674	-0.24942877667178967	0.3073294968575536	0.11424972559035942	0.04418193300909106	0.12249507337804343
3455	-0.1561695312018727	0.09646476313682005	0.1835602707637344	0.032954563029914966	0.17741349426560218	0.18044819525842729	0.09609167463106644	0.14468956400241817	0.17369133503031348
3456	-0.10883973453612159	0.08130499491244854	0.1358550330742542	0.09876052899256632	-0.07506391916683824	0.12404932102827954	-0.06270281684652033	-0.15450966424596047	0.16674795226894903
3457	-0.06857630544158876	-0.02397194475567724	0.07264546650264776	0.14814275463702808	0.16644449006978562	0.22282289834314084	0.02502864715599748	0.19989964080364714	0.20146041688601404
3458	-0.31072276897174705	-0.10275309373617264	0.3272718097084202	0.023531251007069823	0.2186331319449453	0.2198958075044033	0.18110082065779204	0.05973468914157929	0.19069803441505861
3459	-0.23162077173399453	-0.09947002720961474	0.25207631426163923	-0.012027561897857116	-0.0777641839738999	0.07868882102518335	-0.015558825785902113	0.04273594346613878	0.045480082715151936
3460	-0.14321727882723864	-0.13823752324234012	0.19904974701530154	-0.05144834955414413	0.029561756570421396	0.05933658334766382	0.11891937970550027	-0.2048490579062864	0.23686484626181667
3461	-0.2005543378660704	0.03412876883040721	0.20343749727810087	-0.14894518355106884	0.11556981451245485	0.1885233400125958	0.23416059238690268	0.02879118898262312	0.23592396145796277
3462	-0.008183153918563394	0.09446775964857232	0.09482152509359532	0.07291605697351636	0.13758051501194762	0.15570854014959434	0.18556559232015193	-0.03009596363789532	0.18799030847472523
3463	-0.1837466125105808	0.20177199325454895	0.27290063186263835	-0.162924727210922	0.006095612407648962	0.16303871695820482	0.09693434110747239	-0.10821140843492011	0.14527895718722966
3464	-0.20149322503302197	-0.06096791247593072	0.2105150970497859	-0.08952286909371596	-0.046523116352864165	0.1008897638313855	0.06783682059024612	0.02983839092411121	0.0741091343947109
3465	-0.3505770140000578	-0.14740681957423651	0.3803064727324375	-0.06467583164120728	0.20346865842648776	0.21350048749442366	0.06675304858665107	0.1460375791021875	0.16057068227307086
3466	-0.10970876380953397	-0.07189170795496858	0.13116566063302773	-0.052698602558793876	-0.001065068212062833	0.052709364271883066	0.00835641834817002	0.008861620205865922	0.012180231536495674
3467	-0.3897525381223962	0.08082045059256562	0.398043950094503	-0.13616142060787956	-0.11138353997038834	0.17591539284068064	0.07283522464225038	-0.1731091275119983	0.18780772075889843
3468	-0.1622928069077362	0.14638025744035418	0.2185546497842041	0.1449197664715277	0.07810609408897674	0.16462776390389994	0.02790456354372001	0.050451121744516964	0.057653970824615194
3469	-0.2707983037527987	0.14294033480123958	0.30620852474822363	-0.012678829098744715	0.22464174407122192	0.2249992575247206	0.1459863665997595	-0.030620303809792904	0.14916307263663953
3470	-0.08666675928910425	-0.09133053984061532	0.125906293223388	0.11788108459326449	0.10638448471121179	0.15878793622991147	0.35947465066125783	-0.097433422417636	0.37244502449629646
3471	-0.37044792370114576	-0.03575344958882721	0.37216928047864284	-0.10320917123138265	0.008703094581750353	0.10357546466981336	0.1651306190401432	-0.0009093352278925955	0.1651331227680794
3472	-0.1978693305226025	0.0326088160998487	0.20053829272459825	-0.19852875556715524	-0.0013962127768844133	0.1985336651481597	0.016489315016692953	0.09441883144345542	0.09584786508247004
3473	-0.2353367380713195	-0.05961131983438921	0.24276921085353198	0.03556126382315399	-0.05100983858396684	0.062182048189668965	0.0679985650264523	-0.08807270532641635	0.11126817275919663
3474	-0.36206263921520193	0.19626691227563753	0.4118374139993722	-0.018418730535622835	0.006345317059233078	0.01948108526561288	0.04809517570519416	-0.2286046896243618	0.23360918227750443
3475	-0.0812610413059724	0.015225313040074392	0.0826750687408194	0.01911802597875017	0.13139162132258211	0.13277521256281605	0.05936763164233588	0.05015427962694694	0.07771722750920845
3476	-0.4251643421625884	0.1378401965488146	0.4469503749088509	0.07850588199992735	0.01448280883065936	0.07983060353155262	0.24488525609475228	-0.17736036307648098	0.30236647804148786
3477	-0.2956250519610262	0.06052215890738057	0.3017566951465529	-0.20819842175853878	-0.18643681147104596	0.2794731963788956	0.028611537922342598	-0.07179093557564417	0.07728233001862676
3478	-0.12521415238984068	0.05892085527631492	0.13838443245249335	0.1363549534719283	-0.011584858457833922	0.13684619936929115	-0.13328724365723443	0.16883281932784852	0.21510464942425794
3479	-0.15652157863408378	-0.12112920417683729	0.19791737842498722	-0.03950762342629538	0.05793835338067984	0.07012635097635195	-0.1615587744635507	0.12168124241444801	0.2022561800333629
3480	-0.28314270328826957	0.03533583050007027	0.285339116390513	0.04676372156625976	-0.07073918728183638	0.08479904640985882	0.10296550376051827	-0.053363988383349464	0.1159724545779538
3481	-0.15472793992221015	-0.019001546492760243	0.15589032735127478	0.09661214146736805	0.08596321598121043	0.1293196828821621	-0.03942912233584685	0.03161946079950419	0.05054152737528377
3482	-0.26559716470213446	-0.06892354252946799	0.274394439835475	-0.10415627902429486	0.0326181899838686	0.10914429338270744	0.008935375291688351	0.06429768160222943	0.06491558203563293
3483	-0.3139562316653847	0.08382641483806483	0.32495443253805917	0.0752126433760672	0.04461572032468144	0.08745000985537771	-0.11998420641680864	-0.2606934980124929	0.28697963289310446
3484	-0.17260297440718572	-0.037773243927440775	0.17668787375201941	-0.01469155502912077	-0.096366531939893	0.09747999931932756	0.09677939487451721	0.22655657619800082	0.24636179389434207
3485	-0.08679803565608321	0.0966457935399524	0.12990114858122617	0.004525722007449348	0.17633128697356656	0.17638935604350675	0.014990082463922035	-0.05179508518594544	0.0539206214883928
3486	-0.22030234287130412	-0.05238664341929874	0.2264453194113899	0.08059935214180697	-0.07536575413224972	0.11034605775287905	-0.05673795890341926	-0.02265906499609444	0.06109524700844842
3487	-0.1396943374824632	-0.07853255268854803	0.16025563876645307	-0.01914510486879601	-0.08815867057202778	0.09021355905552399	-0.09858204890780468	0.047227410733343606	0.10931078945573824
3488	-0.16051610966611904	0.22744846327883878	0.27838502996793996	0.18143321812484112	-0.12070148520364522	0.2179148025479269	-0.055376763473175945	-0.19187681350078375	0.1997080306146416
3489	-0.26439477503628445	-0.019534909929138564	0.26511546498163213	0.08012247797820647	-0.01262075711085394	0.08111038766655818	0.17584694552176897	0.010173179040809194	0.17614097144370566
3490	-0.1605087294229466	0.11024361361493935	0.19472212653894452	-0.0391557890548872	0.11725845329918394	0.12362330155204448	-0.006200486422830952	0.013772118059573988	0.015103551493822734
3491	-0.2752114208377574	-0.01537377185242788	0.275640488717655	-0.11664883304604104	0.00680339923466895	0.11684706454228727	0.12317653777989744	-0.10384505325631921	0.1611094489632755
3492	-0.25816081150816367	0.02892083452925001	0.2597757095427166	-0.16613327960580965	0.14121678702338913	0.2180423067429607	0.26305076174220876	-0.09551734552682781	0.2798557959908062
3493	-0.11345732941620215	0.12290816972436953	0.16726919555988495	-0.0027808413335454934	-0.07778298356346834	0.07783267701009096	-0.09970298412940684	0.2655688690933015	0.2836679560257095
3494	-0.029825304403619655	-0.024711600156350252	0.03873256982251376	-0.33754070652619217	-0.10707345562917188	0.35411644054261765	0.13863993373567396	-0.11577332454623833	0.18062251770673748
3495	-0.361846041522941	-0.09983650071308584	0.3753663339198867	0.02595926634276612	-0.11178274067529831	0.1147574164136491	0.13793966808369013	0.21326757537707447	0.2539889972779426
3496	-0.21830595857800478	-0.09315279573510918	0.23734981547060136	0.07630785686862956	0.05772900671598677	0.09568451931372024	0.18106808895840582	-0.03081240897712613	0.18367105756221597
3497	-0.15824885025521807	0.007257020602752648	0.1584151601177337	0.1650411643444312	0.2744828569059298	0.32028022833669684	0.08854882471737398	0.03526090487711727	0.09531120485851248
3498	-0.18359191377134973	0.022740099665267882	0.18499487272628135	0.07687333713629067	-0.11098871510755146	0.13501112859203507	0.027722412465627864	0.09544146654445462	0.09938614435156769
3499	-0.22315059179397523	0.047737612565735624	0.22819961934998412	0.06526435216854311	0.03180332441006766	0.07260087539080795	0.12326655635510064	-0.005638729364682342	0.12339545852458807
3500	-0.29215099239953757	-0.0343565675832343	0.2941641992087684	-0.11806994245605604	0.01101420635407283	0.11858256218005445	0.06410081914350893	-0.09708178921733773	0.11633481341588352
3501	-0.23694339222190952	-0.07098787931917486	0.24734884298872184	-0.0006664246773764212	-0.020419862941875325	0.020430734798719048	0.017717701522582435	0.03240077495165451	0.03692867672569764
3502	-0.21403250256574424	-0.06410046732638464	0.22342511511917418	-0.09744763361848316	-0.005342362756959361	0.09759396568266439	0.11609369873076412	0.19876392456127678	0.23018437086820284
3503	-0.1593611566320213	0.0777476130000302	0.17731517016402767	-0.14286568076784714	0.12502832150860066	0.1898491082952944	0.002414081787243109	-0.1629566652937313	0.16297454572579323
3504	-0.20854541520570066	0.04526102512885398	0.21340044657646065	-0.0456549004875241	-0.15873364364383338	0.16516882140093272	0.05851624446977217	-0.08512950843781021	0.10330142338665689
3505	-0.19197015580158297	0.038847695879209596	0.19586139025751756	0.06143063316128252	-0.10362234789434073	0.12046291410111183	-0.01225257733294073	-0.014640321843884302	0.019090957938045144
3506	-0.2991722813556488	-0.1328819183122484	0.3273555531007326	-0.10610801710466083	-0.05389060162093637	0.119008857808776	-0.1475964294621197	0.15275547451165836	0.21241219593810612
3507	-0.1513514990512334	0.1313067172675522	0.20037148066687635	0.019314759055287397	0.2751470189286076	0.27582411414280544	0.1595297989816913	-0.11545896448156227	0.19692772593592173
3508	-0.08975385198624387	-0.12489168404235154	0.1537975509860386	0.03512598887344928	-0.10273177387718654	0.10857095586892043	-0.15166566724334543	0.23306329757618788	0.2780664943812107
3509	-0.30933732391983493	-0.06010733982203075	0.3151229478637917	-0.17959965757064325	-0.05966195247330919	0.18925006095750596	-0.01208819967786308	0.1370400241406743	0.13757213666992488
3510	-0.06816721782689382	0.02360080301952084	0.07213714361842598	-0.09516815465103388	-0.06489731908405824	0.11518958149060693	-0.13151495573540192	-0.010150271039501687	0.13190607106672564
3511	-0.26184323944906557	0.0528915720904797	0.26713180350415616	0.016630583895521165	-0.1186261826324614	0.11978625767030229	0.003071626444081534	-0.0762735135789028	0.07633533757495968
3512	-0.2659269407775221	0.08536453917887853	0.2792923958515771	0.032329277007656414	0.08334431319770029	0.08939494781157457	0.21694395479680295	-0.08715355081737618	0.2337956820451444
3513	-0.28943659028979596	0.07206886166713018	0.29827413669404723	0.26811902624669276	0.09660504224281975	0.28499183571150194	-0.15284723827297333	0.03588144921168649	0.15700240967961582
3514	-0.254018626100985	-0.005980784805794787	0.254089024149264	-0.10358776919634795	0.10122864540864973	0.14483668243351197	0.16519919070018704	-0.14303477237168674	0.21851709021359633
3515	-0.24158572051355123	-0.041572642056016566	0.24513658422106108	0.04159900206858851	-0.03857144577239747	0.056729475601978115	0.10898834705646862	-0.12942654966837258	0.16920310739806455
3516	-0.23959077772545548	-0.12627941977599882	0.2708324807515737	-0.003667228443287673	-0.040023946339097165	0.04019160167261548	0.1429763655111179	0.18569531033692632	0.23436081023903327
3517	-0.09234754795786074	0.09393716375154294	0.13172797860558547	0.0835574469139953	0.10991342864922587	0.13806813076236532	-0.06728440526253145	0.019906710076614736	0.07016743046176739
3518	-0.10642461741404083	-0.07100120134739354	0.1279350217278212	0.10042524094552097	0.015218139393324542	0.10157175190750921	0.07239704379718018	-0.08292995870096469	0.11008501260714162
3519	-0.3049606459846569	-0.14808654246074482	0.3390141879882864	0.06024855116347893	0.01900802960193008	0.06317589023232034	0.11267922078626592	0.012850625385384588	0.11340963525995289
3520	-0.18129496520832378	-0.1118829478157648	0.21303910068771997	-0.04698006402008652	0.10974559542372833	0.11937848269365836	-0.15447258330147337	0.2570085727729906	0.29985860913210455
3521	-0.27346486244656226	0.175771030692099	0.325082276083271	-0.018379796085443854	0.08136924054048897	0.08341924364484762	0.23418922568804215	-0.03612619653729921	0.23695926971658296
3522	-0.18738062571870415	0.015096411435822198	0.18798776697693048	-0.04592053079751759	-0.03243702979434443	0.05622149100304038	-0.008537572850585384	0.19509296030777282	0.19527967972072585
3523	-0.09501242387959781	0.009174423544861147	0.09545433850201294	-0.21348294093880996	0.13355582384593465	0.25181764067485374	-0.2574038268105139	0.05374234519303159	0.2629543110951863
3524	-0.38836657286895016	0.12682242977119246	0.4085492915365815	-0.08388189275668312	-0.16636414029590815	0.18631478499797136	0.27440708465760405	-0.0856237888503037	0.2874555293038679
3525	-0.2377334485572999	0.04553192063949301	0.24205443263875057	-0.11428130823617211	0.16689686941140652	0.2022740280695944	0.07883045154748733	0.03642740613275226	0.08684005993054832
3526	-0.23535514345992276	-0.0508057407654918	0.24077638349259084	-0.06950271778484815	-0.13453349392448619	0.15142618256764584	0.21021903933248554	0.20721727684447716	0.29517968141576717
3527	-0.34734565325774086	0.0033263946522952637	0.3473615806885234	-0.0373863383969255	-0.024852238981209144	0.044892895664108784	0.18438151857835217	-0.006635424878836834	0.18450087603201756
3528	-0.31472655268797667	0.08341750796764132	0.32559374011548387	0.08263263925850077	-0.050372298606176695	0.09677562470837041	-0.0022867473750785494	-0.14893762621281234	0.14895518022366605
3529	-0.1588247412497619	0.08391466004416569	0.1796300882463228	0.11840584850735988	-0.04095915340454816	0.12529005231208568	0.16210748652153142	-0.21679696990377395	0.27070235193988684
3530	-0.3640648813075185	0.13643112621065095	0.3887887472658695	0.002237413359590871	-0.0009249369475303797	0.0024210590448360664	0.15243832314189357	-0.10308489042902114	0.1840215666629204
3531	-0.1608306599849373	-0.02289567197901529	0.16245218677063472	-0.04776573217743833	0.09244935264388636	0.10405982882323239	0.2694630153815505	-0.09444172359694195	0.28553380853145727
3532	-0.16790647671628126	0.13156168070024554	0.21330977650344218	0.11341567719459172	-0.09039353736547821	0.14503140153412275	-0.03561259608735238	-0.07738065677157176	0.08518229301023011
3533	-0.3059014583130339	0.05463125358623751	0.3107414939567045	-0.036610044875873375	-0.005441875291829934	0.03701228704775336	0.2496435885928179	-0.1357381047917974	0.2841597339841961
3534	-0.39331477972524875	0.10088771119532608	0.40604783735485217	0.006131377219909423	-0.13827734070466252	0.13841321013171445	0.09127852270628733	0.026918995660708652	0.09516512509750336
3535	-0.15559662379496572	-0.09678501297398799	0.18324204777497743	-0.297812508797825	-0.1809765887363709	0.3484893342228828	-0.014544328668319253	0.057261863266470515	0.05908010224398785
3536	-0.14486728774828617	0.017539730109011064	0.14592523151203735	-0.015353507938661963	0.13859863391685892	0.13944644681612375	0.05127027616657104	0.15587724480930912	0.16409252471559377
3537	-0.2770602793456733	-0.004183384004988546	0.2770918603871931	-0.11472793678798532	0.04020593795424971	0.12156898011585411	0.010610602707014544	0.1875657313130766	0.18786561274702548
3538	-0.26014395934538664	0.06876113097674563	0.26907800489281053	-0.1921218815880373	-0.042975554480132884	0.19686979369065913	-0.03981055244152818	-0.15896299093368957	0.16387224466725273
3539	-0.21403489949087448	0.021449138577030173	0.2151069588501622	0.01353339606377558	-0.02018451727345347	0.024301595556287203	0.11141610146293987	-0.025464876897107573	0.11428914043156048
3540	-0.15439895119649283	0.15634081604385908	0.2197304869421555	-0.14036517000148896	0.154877467625249	0.20902012086772162	-0.20752651883553547	-0.08322858072657112	0.22359394595953447
3541	-0.1069068285752342	0.05649114238778138	0.12091451180189705	-0.10859373569998718	-0.01602203803574608	0.10976932693652433	-0.13104258274146494	-0.036849064873802496	0.13612498695547187
3542	-0.3297245635354816	0.15393737053102283	0.36388872178822645	0.0014931384697750524	-0.11042622857821578	0.11043632292184614	0.058874515237271705	-0.08565208775515551	0.10393502143762995
3543	-0.15377207827415673	-0.045740548444867996	0.16043082568132191	-0.06105448501745377	0.037078820273566446	0.07143170902075582	0.02195580952302408	0.1950934406017146	0.19632500639914943
3544	-0.3132830284768493	-0.18771803250859398	0.3652181754246685	-0.10675845970194207	-0.002687337743592242	0.10679227735224736	-0.011177980598661439	0.08361190151257882	0.08435577825385307
3545	-0.17656379162033442	-0.06667939491849023	0.18873503707061087	0.05769604211199974	-0.17547742337295638	0.1847191364991766	0.062339873690087116	-0.05424060914099179	0.08263354967373639
3546	-0.20921325644606362	-0.09003681367171955	0.22776482276445223	-0.0029680046971405564	-0.05225327531994477	0.05233749930541387	0.07982545006965767	0.012763833470845224	0.08083945771524498
3547	-0.053844007556918226	-0.12031481030327268	0.13181362117816944	0.11543176791891284	-0.0024233771317666384	0.11545720333356653	0.19649797422080403	0.1620941823351422	0.2547272616344354
3548	-0.263879723118202	0.0015263788820643377	0.263884137654067	0.06751233887378472	0.031391728407880216	0.0744537206098047	0.09676755567685671	0.05711809286826076	0.11236741682792581
3549	-0.20892697923924325	0.027601152455057336	0.21074227452241875	0.02513606690667183	-0.06698004454744441	0.07154123445338582	-0.025593724557411584	0.2849418373214207	0.28608895363650033
3550	-0.2407320620555915	-0.016830566492331202	0.24131969184049185	-0.10426145545262648	-0.15819366849695263	0.18946157353306173	0.09707070787892366	-0.19184386613314672	0.21500416577598688
3551	0.007389728516511838	-0.18731665856035057	0.1874623659878502	-0.08527358370258513	0.03067558403860596	0.09062326154796775	-0.060033986305843536	-0.06799521387202181	0.09070517417034266
3552	-0.40689912425577857	0.09179152937006035	0.4171241807714031	0.061237879504614796	-0.0040934254973753244	0.06137453884571586	0.16129967178584279	0.022585374873628508	0.16287321227385104
3553	-0.19823815354493327	-0.13157080091546636	0.23792696605143734	-0.038430440081835195	-0.14965793177498224	0.1545134145245932	0.16014117435930672	-0.08411564134135584	0.18088846520285776
3554	-0.10433807457916558	0.14001346910673967	0.17461444767885465	0.011315007340741713	-0.05901202867066927	0.060087011233285116	0.032383799283756044	-0.1346900544530138	0.13852841305886104
3555	-0.05023678021321304	-0.0725157275139925	0.08821714585654132	-0.0047047048255126084	0.15112438132777528	0.15119759548087408	0.18742488365438198	0.088786861605193	0.20739140244127363
3556	-0.1086822705043673	0.12527467180152027	0.1658480609382066	-0.19970982058960582	-0.17136977995180883	0.26315701381620804	-0.09972233395181067	0.001028683508280244	0.09972763949155047
3557	-0.22679564595582394	0.008637726289283575	0.22696007433019583	0.011493372279830582	0.02940776008957694	0.03157394431883499	-0.13703457057013044	0.2792926498607651	0.31109943393967787
3558	-0.011710635449558372	0.034043387948721686	0.036001267278522604	-0.11740003643837646	0.06132004661075653	0.13244967599838617	0.28505123970681384	-0.07768392000723917	0.295447119948871
3559	-0.25818056977030407	-0.05085094702613067	0.26314069510505816	-0.037706770217165536	0.0389733555286443	0.05422843314509679	0.16427939209705847	0.1754812819051217	0.2403776174414828
3560	-0.19464455180030485	-0.09579179355930971	0.2169390911266362	-0.15058987243056218	0.023106125103867267	0.15235223233011244	0.06370147364007112	0.21349746013619902	0.2227982119060307
3561	-0.256702078611921	0.1085038994266122	0.2786916815307936	-0.06509557675317774	0.18449565271253135	0.19564273557342177	0.2041431757330158	-0.014502693919438982	0.20465767595983764
3562	-0.29297246940047444	-0.052395051214028626	0.2976207472914693	-0.2007454420687868	-0.12521116316378858	0.23659367677987833	0.2281364485527816	0.0692908639265725	0.23842706008749665
3563	-0.09398913776449361	-0.20552370190818134	0.22599546469731632	-0.014524182481107295	-0.03190273659114489	0.03505333762637274	-0.03627165486242669	0.1344445334181862	0.13925144707504045
3564	-0.27377608836193756	0.1024158036618241	0.2923052230092045	-0.2901214029938273	-0.01828195621227521	0.2906968496527857	-0.08269724434647782	-0.12811273159161152	0.1524851016275536
3565	-0.1060327340383609	0.054952291124275646	0.11942652547678392	-0.0034560308348493747	-0.07910060197439428	0.07917606571333902	0.14289618302217655	-0.2560710325064536	0.2932434019909546
3566	-0.15769290517925585	0.041496100800176246	0.16306127291755135	0.11792275749924072	-0.03760263747621557	0.12377291739872834	0.1328777089958895	-0.02409329798860246	0.13504433551972436
3567	-0.25761015608513405	-0.04513447369659576	0.26153415309300587	-0.09121968863916205	-0.14452265607426387	0.17090298333904422	0.2334152013533856	0.05654569773457052	0.24016675905530924
3568	-0.20505518054504315	0.029715204125668332	0.20719705698824578	-0.07900293135880411	-0.12688396273199973	0.14946907092057343	-0.08804678953589797	-0.134702422709902	0.1609253859137701
3569	-0.2412240833494345	0.026372397187996964	0.24266141374601854	-0.15812302646243542	0.06282014194447297	0.17014482575607107	-0.02828462006893713	-0.010226103770924318	0.030076451432604775
3570	-0.02492790350435603	0.10017469727457992	0.10322969702162366	0.029657192153087802	-0.03683557908604969	0.04729068547832431	0.06750861191062647	-0.20971472975798228	0.22031268814928273
3571	-0.11790816138766898	-0.09224404426016339	0.14970403542754476	-0.022406292336940123	0.0879203353133214	0.09073052021175285	0.11307785856329369	0.08687377451620032	0.14259612475783437
3572	-0.27925775394748864	-0.0986203265442081	0.2961601964266676	0.10087762245548818	0.006603470803364907	0.10109352372394043	-0.03567373950334906	0.10306397823930796	0.1090632811750378
3573	-0.2686409586824524	0.041562408881910956	0.2718370808294818	0.04568532230427588	0.05522883824103523	0.07167547172847907	0.19951263394679505	0.05356332651709175	0.20657763928354983
3574	-0.1919761126865263	-0.10039906216243571	0.21664440801766954	-0.09978144804700081	0.027145300190615163	0.10340795277344453	-0.013257916304240893	0.1833280572582397	0.18380682501694726
3575	-0.17711208630804787	-0.04916313755579052	0.18380888229549455	0.03825979765523185	0.002445608628979102	0.03833788098194033	0.15579169128249454	0.25229102318579694	0.29651612342804634
3576	-0.1805741685723511	0.11153729649121055	0.21224419630266472	0.22610008668417333	0.0750319440942268	0.23822477166144976	-0.06669832586051948	-0.08823623586263117	0.11060876995881438
3577	-0.04959273643481653	0.1103618590342984	0.12099247677686217	-0.024462878934707513	0.05910533501305395	0.0639677502557304	-0.12282845196431093	0.14498087853284725	0.19001653547021966
3578	-0.1718264251901652	-0.02481977290415147	0.1736097391295923	0.08685241060277836	0.04759377357863625	0.0990379145124134	-0.14857857565435312	-0.08725283770426143	0.17230394897077234
3579	-0.2321867663512718	-0.051380730948577494	0.23780385611143945	0.007421937194143723	-0.04026925454920169	0.04094750314319806	0.05677684266851916	0.044827385506484484	0.07234019874698128
3580	-0.024575811499233817	-0.06143331339397509	0.0661666268250712	-0.13639260102674736	0.0049329310833375875	0.1364817768931605	0.07052515657181287	-0.06672792232356774	0.09708971792676509
3581	-0.14717457810791534	-0.07396462394049724	0.16471527566046218	-0.041921930814177825	-0.0646893229147548	0.07708538630867806	0.06308138902266751	0.11962622304938937	0.13523939840923344
3582	-0.22033998882444145	0.06251198224502806	0.22903593298728842	-0.06857267389392596	0.0406420432944321	0.07971190179709181	0.225179669661809	0.1281088963587467	0.25907098053478994
3583	-0.23228969406219754	0.05107984449890949	0.23783955197052928	-0.061838268807920094	-0.03862061137402952	0.07290763411374972	0.18106043134541677	-0.00733938290024647	0.18120912322602528
3584	-0.25485090738179406	0.1584403707389722	0.3000872141115425	-0.05864802703959609	0.02975625146933869	0.06576492664896476	0.002032952117478943	0.09938516933578767	0.09940595947032126
3585	-0.13882440134449572	-0.12141350997485782	0.18442737002156845	0.1434710335648078	0.07821520956172419	0.16340610906247854	-0.006054910491248082	0.04383660728891719	0.04425279742185542
3586	-0.19467799621051368	0.1782169220599534	0.26393331263230924	-0.010825454836221332	-0.05772986397245584	0.05873608487709512	0.10361687169845747	0.10020911632699425	0.14414688028400635
3587	-0.18240053104079137	-0.00026460240749285593	0.18240072296566354	-0.05936508721884652	0.055247324479435506	0.08109550198770143	-0.07737829419879681	0.19713332832172878	0.21177570575568408
3588	-0.1916971674506017	0.037718346675803927	0.19537266360609448	0.16466310957067062	-0.02835381942306566	0.16708644089021255	0.27816991979150757	-0.037004148174842245	0.2806204042099566
3589	-0.09339752925035655	-0.06322682373281084	0.11278621240830432	0.05018849731196565	-0.0642244459432692	0.08150867879651277	-0.07443455649067021	-0.02005102826211033	0.07708791691523854
3590	-0.1290449575865026	0.005419203548752099	0.12915869636073704	-0.16857909831748022	0.10405910725731259	0.1981090865980749	0.06037427170580176	0.09882406519895418	0.11580694515638136
3591	-0.11073870612419581	-0.15015975247837343	0.18657709478504425	0.050196392098133646	0.11346771618230178	0.1240749789252328	0.0037482106431939465	0.1470344479331314	0.1470822149752528
3592	-0.04517749261067744	-0.10845021816095192	0.11748385275324386	-0.13608871064537345	-0.13053498126789392	0.18857231636624078	-0.07030824086905733	-0.06212119824401832	0.09382053083080488
3593	-0.17627684244556904	-0.08402447061164095	0.19527835733676807	-0.029624887219067805	0.059666289344865585	0.0666160643308182	-0.163912459867621	0.2116581878468847	0.26770596366626126
3594	-0.3164841071705866	0.16199696596868018	0.355535099638026	-0.18810314709673742	-0.030444687765458302	0.19055097208052516	0.01731688927703826	-0.33360272058253504	0.334051866982213
3595	-0.18929498679969078	0.05573083037967298	0.19732845076750336	0.022561214465068355	0.11692779116816317	0.11908449414430236	0.0060343947131270646	0.07931695819950552	0.07954617387138065
3596	-0.14657935008451425	-0.017896546024275407	0.14766784426813306	-0.06264441303710698	-0.045755723224259914	0.077575180905614	0.034506093286260614	-0.06321223023092779	0.07201705717847641
3597	-0.2075807705519698	-0.08743534493385337	0.22524368103600922	-0.055846417427294924	0.10291446171629319	0.11709060068945776	-0.07124488574192424	0.17878841640368545	0.192460727382283
3598	-0.17700793685214902	-0.06451847161382661	0.1883996891930518	-0.1302968792122476	-0.01737247087785014	0.13144991242618914	0.14043066045315764	0.13640015777248624	0.19576969488577436
3599	-0.180831928049466	-0.09215893550795769	0.20296170967955296	0.23059671930980757	0.19241257683190102	0.30032889750994396	0.16960934476889764	0.16653469850142655	0.23769967530035843
3600	-0.22167129699115695	0.07619038138150096	0.2343995267162463	0.09140633156884874	0.20981405792318086	0.22886034246471407	0.014936830208445022	0.051157793530628715	0.05329379640819701
3601	-0.13957453481898519	-0.09106036963561802	0.16665245779199148	0.09361353674201257	0.04899056532311673	0.10565779550997033	0.028171071418164866	-0.11672542906261839	0.12007678815949277
3602	-0.2831968742656782	0.13522763399788976	0.3138263573865611	-0.017722811887213735	0.017163730698801286	0.024671678351716127	0.08937737371141381	-0.3077536480196465	0.3204693788818991
3603	-0.23784773968249107	-0.007197471262607311	0.23795661550931108	0.08386805162229229	0.03466385279465115	0.09074928525056672	0.1494723062200957	-0.03888306220095694	0.154446958056407
3604	-0.06483975487471666	0.16846514443012156	0.18051232284826169	-0.010270488513178596	-0.23164068392922568	0.23186825868475133	0.015133977717533387	0.0913854021551894	0.0926300653601221
3605	0.008725693019108487	-0.03310630506705233	0.034236897550105984	0.12126013713382486	-0.008966455816652574	0.12159119288676294	0.12267383533353204	-0.09007506851603923	0.1521919440824898
3606	-0.2756337613834033	-0.020991299370715234	0.27643191759207886	-0.14724009211642966	0.07423749754416951	0.16489648500824775	0.1825312451039427	-0.013423502585118251	0.18302416742290697
3607	-0.23099716354539207	-0.15313824633110762	0.2771479966649292	0.17118436617986468	0.13158281546139244	0.21591230754440296	-0.009610283690461817	0.1892427029548032	0.18948656462728705
3608	-0.20096347233129658	0.0926166694416163	0.2212784776473063	0.02077398468003252	-0.07405989156943793	0.0769183071756206	0.02851373053730824	0.10641034841866377	0.11016440023771584
3609	-0.16727302298868102	0.07348432097071228	0.18270251680887836	-0.10562815648070902	0.050130968720005026	0.11692057760000707	-0.07658486640241254	-0.016982805922453263	0.07844525134687944
3610	-0.21016701023159687	0.035987358963456534	0.2132258478582107	0.1310042081724317	0.18620923691934207	0.22767516876675306	-0.08455357026278587	0.010016938228287434	0.08514484890851115
3611	-0.11001966313171511	-0.10180050890762508	0.14989219422460773	0.01538373559434244	-0.03004094570915594	0.03375081835951675	0.00041266317779684974	0.14144915004506278	0.14144975199472423
3612	-0.08042595302718698	-0.13214391629220365	0.15469437136939473	0.06048674120608055	-0.05347759784311726	0.08073722396021268	-0.2547528424649569	-0.06843843634295235	0.2637855763931066
3613	-0.24375555330611515	0.12120674044831348	0.27222755866678006	0.08178304283786679	-0.038261211517550284	0.09029056652060102	0.1612614383253802	-0.05519981191380669	0.17044726670172813
3614	-0.3012434232834907	0.010970277616740137	0.30144310750545394	0.006723724495788991	-0.005565841670811002	0.008728520183846122	0.2361017952258828	0.04058483493822979	0.23956457696380748
3615	-0.2811959166269533	-0.04471991083297801	0.28472972088031484	-0.003472469456940592	0.10451672170184811	0.10457439055251987	-0.03666003287640039	0.08024514187534641	0.08822267738565426
3616	-0.06598347220542461	-0.017365785269161483	0.06823041185790006	0.05165232104730623	0.05495735977671048	0.07542064480764395	0.013450127742465377	-0.028779214501949757	0.031767107574311386
3617	-0.3027299188836333	0.0034824849187154684	0.3027499487836461	-0.11178073762147013	0.04007640006455281	0.11874784690820307	0.20572605462622584	0.04534135831718244	0.2106633530686341
3618	-0.16778811509725153	-0.029337589819442133	0.17033363069077806	-0.055907314857529124	0.14230134150857696	0.15288982847043667	0.2825632991084094	-0.13805102818216883	0.3144838698330686
3619	-0.2695212592948026	-0.03181104137213668	0.27139206245768505	-0.06009383193607023	0.049388834756645045	0.07778512476932749	-0.052072545181203425	0.13878883030936623	0.14823592472909705
3620	-0.023039579872601464	-0.059045720900422476	0.06338153830064848	0.1112492478869303	0.1547307756582	0.19057284195602447	0.16494945355452867	0.24687797423557956	0.2969125399685926
3621	-0.3452311009693567	-0.13932231477751117	0.3722837902346516	0.12825029319813006	-0.07612415756581849	0.1491409570524203	0.0446910238346781	0.15512635335299588	0.16143566246647703
3622	-0.16979773971706355	0.08684217562435002	0.1907166376596287	0.1586866261102587	0.011039949052363149	0.15907019136637704	0.12995426194796883	0.025154717814986405	0.13236642333610474
3623	-0.26392324340734924	-0.10252548094152333	0.28313769203860084	0.05942636224490781	-0.05973445127070799	0.08425970091494268	0.2816902948066675	0.03603632026675862	0.2839859830460575
3624	-0.2838097118862512	-0.1997122673540376	0.3470344972659743	-0.01118150110656062	-0.09320928202357154	0.09387755973791453	0.0064868307085299256	0.08252444262357135	0.08277899856226968
3625	-0.20836691207713293	-0.006123104334461664	0.2084568599380945	-0.08411525803233977	0.014328259797583273	0.08532687538328203	0.04166075027482595	0.02460808675338952	0.04838570085390678
3626	-0.14937798582282316	0.03900298883229177	0.15438593130960943	0.06440672535640896	-0.08235642914262589	0.10455050307033557	0.06663572265546083	0.17869297749404014	0.1907131346800766
3627	-0.17737183009618424	-0.004749717677906187	0.17743541340355215	0.10180594161797406	-0.07141781618782891	0.12435816908334112	0.007117902095551784	-0.1378994908162065	0.13808306955456517
3628	-0.3057766078099982	0.08135757649884362	0.3164149003090004	-0.020654828092674563	0.07804876730231679	0.08073556837571116	0.06341951180550862	0.0453863900272175	0.07798691478287723
3629	-0.22787107829991213	-0.02969076738063071	0.22979723669621313	-0.007777147318512976	-0.054312778515580265	0.05486676526364873	0.06627191561664679	-0.18410361496646696	0.19566836188617995
3630	-0.262540557901251	-0.08562303673124075	0.2761500479126874	0.07668548872391441	-0.007109327987079193	0.07701432805169095	-0.12490455043030178	-0.18479579576906988	0.22304849887887518
3631	-0.15246029097963143	0.004280969932104753	0.1525203823400449	-0.13722131064431484	-0.04999564047016642	0.1460453770612603	0.21089737049926127	0.018518511171316185	0.2117088475702063
3632	-0.22846626699407727	-0.03011060061271871	0.23044193069723154	-0.10875424988001184	-0.11697863588072266	0.1597231608736778	0.15647684040987478	-0.04675712513768941	0.1633132889136673
3633	-0.005150355329949238	0.0809491116751269	0.08111279085949948	0.1045427001232038	0.232066361748638	0.2545269581091556	-0.013108858577998586	0.045376113588523434	0.0472317039457243
3634	-0.24084221299685996	-0.0679876396294917	0.2502544519156742	0.010786860054121149	-0.030033718844684115	0.03191207635784184	-0.12758861090974677	0.07741024449292605	0.1492353831580612
3635	-0.11293760281253526	0.27810976370190454	0.3001665251079326	0.08477872328797259	0.27507555414734075	0.28784369441036084	0.09049206195022952	-0.032527066336158664	0.09616040411958054
3636	-0.23008527399626838	-0.04995701748324235	0.23544625056636362	0.0004435096331855913	-0.003174792810565287	0.0032056216533997667	0.14045045966016545	0.02683263842744379	0.14299063641976595
3637	-0.283596812746432	0.07941713350538177	0.2945067627307503	-0.17510928907765025	-0.004819372342916526	0.1751755961059067	0.09435562249220304	-0.14024154064420993	0.16902861656581325
3638	-0.20204691684726048	0.018739519533555144	0.20291408576003855	0.1483344810746211	0.0075565815867593145	0.14852683326912505	0.11904813430037603	-0.07423009759703458	0.14029456749876543
3639	0.07087857866117322	0.035099924103623364	0.0790934737200753	0.22724848053033705	0.02980707518229395	0.2291949686059227	-0.050202123710131594	0.12413587229081499	0.1339028304943883
3640	-0.2462840789170225	0.1667574622432506	0.29742881289783496	0.13391236979378618	-0.028445391589812536	0.13690019388768415	-0.1159139571231107	-0.44831816069247066	0.4630607073188334
3641	-0.35770507409439745	0.08890030978748169	0.368586740284005	0.07628213741825675	0.02630306554596929	0.08068962601359213	0.09515972127763249	-0.05810736355293539	0.11149815358430697
3642	-0.21235694032736174	-0.020653474996777936	0.21335893732075348	-0.08759563645879333	0.016896087859607806	0.08921027581831964	0.0690712397238502	0.06848155670226719	0.09726540888391627
3643	-0.15120946930535092	-0.15993178062341762	0.22009651987476506	-0.03163837472391426	0.11324542129326705	0.11758193823483418	0.08145622519082171	0.12203172749575036	0.1467203432995402
3644	-0.3512346187007732	0.043239039854957785	0.35388610023771233	0.049691039719760785	0.1298684650219513	0.1390504140072536	0.06650267950940746	-0.08406423733443662	0.10718862990332252
3645	-0.2530335487899499	0.07045647745433525	0.26265965055278134	0.004181391529428022	0.06614402151526345	0.0662760561389557	0.15850737647587024	0.16025307569694638	0.22540105737905156
3646	-0.16499741013489821	0.22223938074877667	0.27679322193078276	0.10021804876974777	0.002952921561288437	0.10026154320058446	-0.21909537038729368	-0.11654990587246175	0.24816660106473856
3647	-0.1059293396137319	-0.01563140730509515	0.10707644878935392	-0.12369957481775593	-0.0077103946948998995	0.12393964255412687	0.13633050581212694	0.28420207033409295	0.31520917435438817
3648	-0.16086104594157913	-0.05342360741362459	0.16950031837876858	0.04102460355292382	0.041531322675561845	0.05837695486967616	-0.15590956652502821	-0.09855841799504818	0.18444932824954618
3649	-0.2827564017344719	0.12045514330890403	0.30734447167859497	0.0007169852650024848	-0.0021618440230165878	0.0022776385687995424	-0.03614639621726989	-0.05112477997349928	0.06261233973295181
3650	-0.2670238548571355	-0.0527663340583592	0.27218748147687266	-0.045183600153122824	0.15557003896779512	0.16199874921504354	0.03638674122020219	-0.020710723889652376	0.04186799518318711
3651	-0.17563535540996802	0.08823617974345788	0.19655381320571114	0.02819952379961622	0.010417520348751258	0.030062233329241662	-0.06400231665893623	0.012799623007422042	0.0652696475158467
3652	-0.10198836196053852	0.13118783328723888	0.1661682086862412	0.07964823030153433	0.06607321833265746	0.10348676616360795	0.07965234521763383	0.048877620875882904	0.0934532927250595
3653	-0.310971100871329	-0.10013461286618812	0.32669552533052487	0.08584783860395076	0.1518269997342546	0.17441699814317216	0.36894163136908054	-0.10434125374724325	0.3834123427731887
3654	-0.2626245766137463	-0.02403265823843441	0.2637218931062699	-0.17035188064046966	0.09792123522822527	0.196490029127094	0.1626329625506357	0.0924268647500725	0.18706203739809063
3655	-0.16288958622295235	-0.06787956887704077	0.1764671447347	0.042080549834498736	0.22509198734119534	0.2289916492791442	0.048467492318069405	-0.08879833995353369	0.10116443540150585
3656	-0.24477403284022162	-0.13874503438709632	0.2813618874686876	-0.11755613025627985	-0.035041565109654525	0.12266766096313075	0.022300535902619538	0.15743888731357136	0.15901043091596048
3657	-0.18927440728401107	-0.05418166136960402	0.1968767474372841	0.08624807146141866	-0.02826215443904579	0.09076055974017819	0.07871017537500587	0.14658339473803444	0.16637903509904906
3658	-0.12632931451699253	-0.00591568194958991	0.1264677468735089	-0.16406410771908	-0.0810739453035668	0.1830027760684073	0.2753169034885143	0.04353471547719957	0.2787376343413006
3659	-0.18226317304923692	0.05136041784704742	0.18936144478588926	0.08103963417545154	0.19040496442597174	0.20693349846109155	-0.11530917750992038	-0.0125117846506809	0.11598599559067183
3660	-0.1565435031391957	-0.029550068047835044	0.15930811309133963	0.018009054789147896	-0.07011322749518271	0.0723891616486182	0.12334729920188295	-0.0815022677685683	0.14784172574688864
3661	-0.18553148115190407	-0.025448319784433498	0.18726865054853717	-0.10090117641325502	-4.343614515865331e-05	0.10090118576249496	0.10382719794210099	0.1842058786026498	0.21145186862329302
3662	-0.40373031726202013	-1.3187517954131075e-05	0.40373031747739985	-0.24708672942631985	0.0868887421578957	0.26191889082763137	0.1321984184570733	0.03301378623344361	0.1362583279070273
3663	-0.19898256166703068	0.0019849773829992592	0.19899246212554053	0.16383919995506638	-0.032448301561207184	0.16702148279824144	-0.18733508037282184	-0.16608909901391328	0.2503597834108847
3664	-0.09878790015399629	-0.08242919936350335	0.12866088031932676	-0.002926321744258156	-0.05392146300478945	0.054000810471027144	-0.2737155104775897	-0.010433279602103985	0.2739142822111749
3665	-0.09045414190433763	-0.01246542752338796	0.09130902841992618	-0.05970100166925158	-0.04546859121554876	0.0750440030078264	0.02194947619120209	0.04011380948836842	0.04572632957867124
3666	-0.15771037808882282	0.09330328673589545	0.183243189976163	-0.081855566408799	-0.07168285033540689	0.10880608799287679	-0.02396455477802765	0.050126847326741795	0.05556078390940474
3667	-0.24333934419270803	0.1305275668911175	0.2761367091689411	0.1803442670136592	0.008804879524269888	0.18055907772286306	-0.0446434475049984	-0.039216313936219896	0.059421853588353356
3668	-0.22568003778382256	-0.08412582297000731	0.24084981532998645	-0.19677152760360347	-0.06306796247793982	0.2066315609159804	-0.09159744936444542	0.13655159166521882	0.164427582589956
3669	-0.3860923237795093	-0.04113315566657711	0.3882772449893919	0.031646024813606476	0.22504590781561498	0.2272600526072668	0.29733485612056637	-0.048518658620967554	0.30126745077856637
3670	-0.1828316893258661	-0.030654995656229866	0.18538380560457132	0.0002882740130343813	0.07653069923107698	0.07653124216099043	0.10298586121131999	-0.08706509220462032	0.1348570275886144
3671	-0.22616493735285967	-0.22571208756901062	0.3195254690358558	-0.11564582748023465	0.06939179104623822	0.13486726095755405	0.09277421604444198	0.08688383994477333	0.12710569147842982
3672	-0.1559105951774008	-0.06354315933643255	0.16836224869912675	0.08418585787459516	-0.17938962720601992	0.19816129040555916	0.03634606269739669	0.16782667629379272	0.1717172954289246
3673	-0.10816278621444475	0.11668034774821835	0.1591021428903987	-0.05793010117156458	-0.0757136766933234	0.09533340159759754	0.1804196324474952	-0.08245328657411204	0.19836781049192911
3674	-0.38870099901817756	0.06195188515451223	0.39360704098367844	-0.15435171224971886	-0.01577345288550788	0.15515557640752506	0.2954253611053028	-0.07857424078877719	0.30569601780155936
3675	-0.16053443432897396	0.10903324846857183	0.19406069637341036	-0.03636966900874416	-0.016221641065501398	0.03982329045500342	0.11480310140787596	-0.11030649580133242	0.15920827588048436
3676	-0.40084291237722813	0.013851892679919963	0.4010821802746592	-0.05315796050243661	0.016719722799063037	0.055725379274224045	0.18329688294095214	-0.0703280006834999	0.19632568598124767
3677	-0.32349556279274566	-0.03538424165129397	0.32542498936595576	-0.10048827043100374	0.1483063464482246	0.17914425720919822	0.12796279635338056	0.13494073342084434	0.18596633777845956
3678	-0.20941589834441632	-0.03390749566454156	0.21214319866929462	-0.10615431472081219	0.006168117922686451	0.10633336359089468	-0.09982163133688313	0.006894376114235948	0.1000594348612921
3679	-0.1561034669822952	0.054503789186434545	0.16534495891792958	0.1473422126254643	-0.06794204940176742	0.16225242586254213	0.044504987844748094	-0.04885808449053906	0.06608938162175396
3680	-0.15515742697664336	-0.08856322239511964	0.17865405538923498	0.15771480499147375	-0.021909806088290414	0.1592293921244601	-0.054029532241074846	0.12805853734791495	0.13898985337741987
3681	-0.18962232599956397	-0.16256406159662148	0.24976729297543154	-0.17573222022226342	0.11227925446207827	0.20853883141229645	0.10481738940661593	0.354014811439301	0.36920613732767504
3682	-0.16005414993619596	0.051984439827094345	0.16828461871464986	0.03122557944826563	0.160005087062963	0.16302350964786125	0.11786215904180816	-0.08071145879367754	0.14284896959586368
3683	-0.25846246964537045	-0.04793975016225598	0.2628708197210249	-0.09981135906972768	-0.09057990446986217	0.1347851122829056	0.03714723726347814	0.07447514349298866	0.08322538215358576
3684	-0.18061504862248584	-0.10016512461817698	0.20653050132771636	0.06133432721890629	-0.07748161102639592	0.09881953118003338	0.1847405505862848	-0.023673149657761305	0.1862511450854529
3685	-0.051658618521188165	0.004793200151713427	0.05188051305848884	0.01837050543740922	0.2152977334801091	0.21608005347948706	0.07772785238500078	-0.12738458808283742	0.14922617839179103
3686	-0.2565411912040506	0.07785704505208614	0.2680953230637115	0.2820374975052184	0.048755122743254345	0.2862205652861371	0.1446717739810705	0.11692726805969343	0.18601588158738855
3687	-0.3032403554928976	0.18597859262368324	0.35572847807526575	-0.2323821139610265	-0.06877017599356222	0.24234435003767063	0.1796380546870528	-0.3339339404826483	0.3791855842434117
3688	-0.19023104848452704	0.033579409840702956	0.19317201808950585	0.09617756245750257	-0.13786438112785418	0.16809732628460528	0.2626384545312128	-0.06221257448549164	0.2699062100483366
3689	-0.38608557032195007	0.1432579526247066	0.41180688265380916	0.025386925350232268	0.08347012492325825	0.08724538803537184	0.1692255842093597	-0.08506110079541863	0.18940086910974685
3690	-0.35270398333625663	-0.10610056710569431	0.36831702404506417	0.12045123276238638	0.05337060730953589	0.1317456686140659	0.03833940526346165	0.17901057597968492	0.18307019503057972
3691	-0.1069174255045897	0.04980780008521178	0.11794978942693332	0.06768348538821109	-0.04197822984024197	0.07964437189667808	0.18949760841764174	-0.1417460599192642	0.23664591502631419
3692	-0.2386070078286413	-0.005953123023514034	0.23868125996539905	-0.09131979234742903	0.006635569555539035	0.09156055514086814	0.08490085127473827	-0.03950493026329519	0.09364183927221337
3693	-0.09257372530298597	0.05036801823305665	0.10538895519549585	0.23694442731763535	0.04585929983794808	0.24134153604075076	0.02221037637608535	-0.1537216588816875	0.15531789732064127
3694	-0.21200982535478716	-0.0004181865880471718	0.2120102377881544	-0.002375397951470739	-0.10182465153223327	0.10185235478421002	0.0898484922409315	0.018038884791154255	0.09164143671111481
3695	-0.21692865199199562	-0.1213440058213571	0.24856067227909948	0.008121269976252905	-0.13540463853421097	0.13564796777912863	0.015512475763789857	0.032542167752464185	0.036050375675597164
3696	-0.30181498096395576	-0.19439580915615726	0.3590014113506382	-0.037755553664505594	0.11062210364673779	0.11688768817862281	-0.01804511219328876	0.016215228301207273	0.02426024944077558
3697	-0.2073539974762999	-0.027535250914032423	0.20917425824489042	0.06981104636022663	-0.16057533827284742	0.17509432159653004	0.1272340537371002	0.060144062627729165	0.14073312580818884
3698	-0.22153870400042028	-0.0040005409301042795	0.22157482189526698	-0.28693768251060664	0.044667959043695755	0.2903936297677464	0.00039197809199170415	0.1110207415221793	0.11102143349353381
3699	-0.2544706999723412	0.06913966519689695	0.2636960948667088	0.16187801899758392	0.023753703797252265	0.16361152611802673	-0.00471903832171569	-0.11786578301431201	0.1179602141751985
3700	-0.32215042346024964	-0.013316698456633165	0.3224255414718305	0.06963380978311935	0.04209463724160479	0.08136845795155484	-0.015224262242592776	-0.12044241727096464	0.12140079916913397
3701	-0.19522007182668677	0.05870925678427679	0.20385694316402103	-0.049170527460299755	-0.021413441121822047	0.05363092607257339	-0.048515887726080315	0.08731681605719416	0.09989002817206284
3702	-0.24566132377052252	-0.2661651681103217	0.362206270944998	-0.1455167094043822	0.13830737080018374	0.20075866490276062	0.03425871290111987	0.11002383807060713	0.11523412842308713
3703	-0.187671649331614	-0.05734578363151973	0.1962375776021539	-0.14041396449240665	0.08430584310507194	0.163778987071394	0.0335626683555983	0.07480716075736074	0.0819912434820054
3704	-0.20192102873245896	0.0876130305306891	0.22010939317336273	0.13895642422777102	0.027327444182604486	0.14161806749042172	0.14493994588053866	-0.10661844335794798	0.17993076550697337
3705	-0.2047587554024332	-0.18732280275415147	0.2775175316004814	-0.07267606590202476	0.06659585013173035	0.09857392053562308	-0.11380087458635044	-0.04490781264465256	0.12234112429246954
3706	-0.11088972009814284	-0.09945817596047513	0.14895790945374232	-0.16645518985682423	0.1212573713259037	0.20593853532338113	-0.1685289687737894	-0.05216759356326184	0.17641845463028677
3707	-0.3286568549996335	-0.13101849664844967	0.3538095176818593	-0.11559817249308273	0.06564135217330959	0.132935039018616	0.19761470602730272	-0.0671994182754135	0.20872789429017688
3708	-0.26639082787901414	-0.027775255635532833	0.2678349081126016	-0.0021374859929141174	0.07840702638550624	0.07843615641391012	0.04618795043327786	0.12988974122670344	0.13785743230296624
3709	-0.3206735897808013	0.02599230388291848	0.3217252726225399	0.04526079477639386	-0.04449438777159941	0.06346881192333993	0.0830000047146905	-0.05431111299698731	0.09919021008955556
3710	-0.17759170966933488	-0.04238529686183688	0.18257965038126067	-0.08124713999150115	0.06835814636192074	0.10617878286567596	0.1343604921077066	0.28560195317681386	0.315628290078434
3711	-0.10813228214369812	0.006459855934082367	0.10832506718342452	0.0885667893186471	0.13843154922139428	0.16433919188692916	0.32449199561446296	-0.0711955270643043	0.33221056318518943
3712	-0.20587651296470919	-0.04972812865167287	0.21179713258140537	0.024342837125425874	-0.16869642582790628	0.17044370861497146	0.16004289886879772	-0.33099109350866524	0.36765314286755413
3713	-0.23099740505973182	0.04117506607858732	0.23463841801995222	0.1575137692570044	-0.09820582408731053	0.18562050369023514	-0.047769829903934705	-0.2526866591266674	0.25716240850802324
3714	-0.040642346557597096	0.07075651188410935	0.08159831069154515	0.1746323488819387	-0.09033507611384727	0.19661353781598492	-0.0890358615339377	-0.1546505189661968	0.17844934198703152
3715	-0.2153962765038525	0.1023359669227314	0.23847055595551928	0.05136443351286376	-0.08084831380977085	0.09578494075782783	0.10149623666577685	0.05174677764041107	0.11392635802781347
3716	-0.10732999093604075	-0.054129800084357645	0.12020716372788734	-0.06262691723709864	0.172146572098843	0.18318453277502592	-0.07116252293444993	0.07615479873596495	0.10422887335528212
3717	-0.11188755214212799	-0.13924528623789037	0.17862831260421577	0.14674104314774405	0.10324377516192652	0.17942187952915473	-0.05264570490276607	0.043344917856942534	0.06819349051584193
3718	-0.02971359180256666	0.006490059049053248	0.030414115214317094	-0.1465532291334912	0.12654142134966984	0.1936248441875377	0.14753137933100957	-0.16136449218390128	0.21864127520913926
3719	-0.18969716818128288	-0.10222892994906824	0.21548960470178002	-0.17448486050550358	0.0353862257774335	0.17803693864026238	-0.09983915715539947	-0.17381510096575944	0.2004483639874312
3720	-0.08724085551510888	0.16241373127461198	0.184361565890372	0.10431892668033137	0.10643028332906311	0.14902967380102863	0.010896628927781826	0.009556880917800485	0.014493808846082893
3721	0.06665527871999478	0.06200623083367903	0.09103679939145311	0.025575061240447783	-0.013720391561433473	0.02902297197138345	-0.057996146620790355	0.0796891517660039	0.09855918999284345
3722	-0.3578967459061173	-0.18679538991693165	0.4037110333201292	0.07974544659533808	-0.20755553876107086	0.2223480108368148	0.18820729133381547	0.033911408318057217	0.19123798818573076
3723	-0.27313740029415895	0.02113245085653954	0.2739536820680746	0.2176961051578439	-0.004212415215158525	0.21773685641810833	0.23774228748635992	0.1735316506485374	0.2943376106379425
3724	-0.24074607070869453	-0.028547429730297894	0.24243272531958643	-0.2962553098593517	0.11972720154974054	0.3195337406453232	-0.0018225146036872446	0.1108302904546636	0.11084527433204246
3725	-0.36694805820869336	0.04103086982703983	0.36923489773028506	0.1888734886824237	0.15481382489531995	0.24421407638747694	0.2880030483389811	-0.12133611014568307	0.31251913137891385
3726	-0.19211788348339962	-0.050387700379237337	0.1986157131338024	-0.08465439157342514	-0.010902837547986939	0.08535360495763836	0.07680433474512684	0.3723463308667013	0.38018508117170574
3727	-0.2292885011903611	0.18126233153973403	0.29228282469783046	-0.05633955649702765	0.07970764307930991	0.09760867784956638	-0.12773056540071542	-0.06838039034394328	0.14488262532538707
3728	-0.13003535267831892	0.09248882855365123	0.1595724799374926	-0.05926433370429908	-0.12155792424055067	0.13523531415679108	0.11310542531024897	-0.0789004007902035	0.13790616548750476
3729	-0.23817231591752147	-0.0968695090633307	0.2571181709947517	0.039985819227132645	-0.12997386609984193	0.1359855566161516	0.06895639685286614	0.07280128811261173	0.10027468383288711
3730	-0.231830669845801	0.024505498857326724	0.2331222403705816	-0.031417751742541807	0.006249509336110953	0.03203328724152622	-0.011648891318649754	0.009618192937426452	0.015106498745085628
3731	-0.15577653596512894	-0.23586165178371712	0.28266065863405637	0.1364408695106226	0.07567934743237434	0.1560239548934867	-0.03264774873936729	-0.00797200221431941	0.03360696828120578
3732	-0.044295949813704605	-0.10388724187656923	0.11293666452759721	-0.025299380108322247	-0.040110316517705545	0.04742252761099827	0.01770329880705307	0.032741879542237756	0.03722146510563782
3733	-0.2714370382435043	-0.17208279984858835	0.32138848102278794	0.18571191433430714	0.03357438615244927	0.18872242720786211	0.07343556965532311	-0.056504454303876	0.09265816880761579
3734	-0.24389978352132052	0.07953703821534468	0.256540922368764	0.20518928386500968	-0.12265700111720947	0.239055186381937	-0.013884269197313554	0.05592089986298966	0.05761874671172558
3735	-0.31856427869067216	-0.228176843540722	0.39185184902704673	0.18161795476911613	0.029676237065629687	0.18402652129758953	0.026917411493006197	0.1653343841572249	0.16751121044912978
3736	-0.3317015624481462	0.04160971508670346	0.33430120388676143	0.0532873625033713	-0.13049239579649125	0.1409532133839943	0.048015754493275	-0.056617316583250234	0.07423633353450614
3737	-0.34457540964289113	0.07862657646532785	0.3534322445069554	-0.05154705839240282	-0.13250818247495	0.1421812844636186	0.1723708545438116	-0.017252557807966102	0.17323210512800757
3738	-0.2698476606313779	-0.06325524273128737	0.2771623814322957	-0.20279434987797318	0.04329229732013542	0.20736386220767786	0.08211009821860017	0.1950024161015523	0.21158452333502825
3739	-0.11436897273946514	-0.07913300789469806	0.13907657913517596	-0.04634283023175927	-0.11953184959357065	0.1282010958656347	0.05546858476563743	-0.017467081805573496	0.058153786142480034
3740	-0.18613962929473177	-0.05543824201735364	0.19421987609911306	0.09957380956036462	-0.19278427814111787	0.2169809241586819	-0.14124204130218138	0.029504574521094007	0.14429079717320126
3741	-0.30978855732191907	-0.017163539595578977	0.3102636577800322	0.029443191223948863	0.025820982153514624	0.03916151974607395	-0.014957544272843546	-0.14333518734208395	0.1441135110288566
3742	-0.13836999712922712	0.17313944896848268	0.22163827488647386	-0.027967654119529915	-0.13953666075659393	0.1423118736158387	-0.12054336613590044	0.1943544069303008	0.22870141803802335
3743	-0.07372884128958278	-0.016332606023400364	0.07551619731832436	0.0449168700466958	-0.07837296906033023	0.09033187418692937	0.00409902432818963	-0.23943032485129775	0.23946540973351677
3744	-0.23391443286175226	0.11561010796723752	0.2609246231485858	-0.02502320714084285	0.015068821047324614	0.029210105500833472	0.08406301416800545	-0.26018695108272266	0.273429771357717
3745	-0.10644049650373048	-0.04425925198597128	0.11527558580340577	-0.20596979375460311	0.09152732698438741	0.22539034478925826	0.022162262685037487	0.11182686029308449	0.11400180950462865
3746	-0.2609999868913394	0.014094286226147702	0.2613802633358225	-0.1383283423605516	-0.014313680042043826	0.13906693257767636	0.1684824536033562	-0.29009235458702026	0.33546968769480284
3747	-0.2464042962387551	0.0799995928032676	0.25906565201432014	-0.028884248821378453	-0.13327433467273744	0.136368427843237	0.04241131970925733	-0.17801297609942024	0.18299546360293636
3748	-0.2315931105169223	0.03759383866938053	0.23462452034005907	0.010091737600565929	0.008089577476480604	0.01293384828837336	0.08047260914067018	-0.2988531249801331	0.30949803090213374
3749	-0.3391615604232875	-0.003050316429661815	0.33917527695732835	-0.06652145301344778	0.03979008323178065	0.0775135758084503	0.0006632390243902439	0.04597126385809313	0.045976047967543864
3750	-0.11633383711803566	0.054595195567958034	0.12850757579889693	-0.12169058302719284	0.03767523010267085	0.12738924978500857	-0.031319379038770474	-0.0905585965008945	0.09582151586979824
3751	-0.1416667362845757	0.05997527171869908	0.1538391932741956	0.010262876766634156	0.14644821382849785	0.14680737710716224	-0.05132201705002653	-0.06888718223946835	0.08590339522380322
3752	-0.2053433495052776	0.1512608899786113	0.25504067915367573	0.1426098649928458	0.2107299642814355	0.25444978176318567	0.006098812978741339	0.01135793567993449	0.012891788962715485
3753	-0.3102173469769919	0.04763799362204735	0.3138537570298906	-0.09831478010441722	-0.07523670852472468	0.12379967001819629	0.07176722342444937	-0.18069563624821586	0.19442594301482088
3754	-0.17868340661223092	-0.005659635699194883	0.1787730160700978	-0.10633445620474309	-0.10075962868898886	0.14649068007863617	0.03324356996266135	0.16495137950673905	0.16826791894190232
3755	-0.23473264913581032	0.00425506137921731	0.23477121228476105	0.009116729303144189	0.08330306055101919	0.08380044540665388	0.24386368600480526	0.1701437499149918	0.29735230449247496
3756	-0.1769150012162802	0.0417707279757256	0.1817792930203506	-0.11320711009831688	0.13452264240357853	0.17581863125406677	0.16010227968263088	-0.22929063443264633	0.27965502855858115
3757	-0.32451472129220227	-0.033100496460244835	0.3261984782326098	-0.03951829496283292	0.0017335931748927692	0.03955630142045008	0.11797106343064838	-0.17442466877711335	0.2105733527418979
3758	-0.28932556265228065	0.03451533405077031	0.2913770572448954	-0.05576297354385989	-0.09106042528636414	0.10677785478172298	0.10412147141478965	0.00260647157790734	0.1041540901917313
3759	-0.22658246440832103	0.08224595955728967	0.24104773602099522	0.13313854839510605	-0.1329600103898882	0.18816013773282367	0.010048037408186777	-0.06975137665533138	0.07047139562311952
3760	-0.27745571886632747	-0.09600643803158598	0.2935965123688347	-0.11158466219051617	-0.08036569799972024	0.1375128439497702	0.21369371803640438	-0.00033480913552517673	0.21369398032087739
3761	-0.32357477081741787	0.08194260324450636	0.3337891887644522	-0.025973482337728067	0.05729116984777751	0.06290389437288571	0.1769381743096628	-0.19214466615096057	0.26120239328593586
3762	-0.1750897640050602	-0.0863366056419192	0.1952189410203732	0.22274144250292385	-0.0539833828254414	0.22918978125030245	0.1333040820439107	0.04244914693114597	0.13989963675703984
3763	-0.06981538080783382	0.14161349093229486	0.15788783427285968	0.14121533406225326	0.015378139015856369	0.14205019441699046	0.2034357959247398	0.18824299804803626	0.2771670062933995
3764	-0.18921058511826858	-0.1528327154272824	0.24322517226980073	-0.025040508146380727	0.13005381316468928	0.13244252099271164	-0.08273590705299369	0.10370308560712378	0.1326633343479654
3765	-0.2985686160053285	-0.034939767185062434	0.30060606413424806	-0.1457649674602788	-0.01539383972316442	0.14657556426675838	-0.07902828316977908	0.21459492117772	0.22868417027865015
3766	-0.1625938548167583	-0.061440424867822946	0.17381509552427163	0.019871350496704986	0.08727923890420969	0.08951277067693195	-0.03428296766384004	-0.11757900422738042	0.12247507545187405
3767	-0.15081185734197808	-0.17793248327550593	0.23324704696849935	-0.04305397733193829	0.05825087433356815	0.07243486263343228	-0.28978580455049924	0.11987587973817995	0.313601720438493
3768	-0.2008554806409127	-0.08791999930221805	0.21925521745398463	-0.04794395801795396	-0.06533783163391428	0.08104107201320242	0.05106713353833028	0.0654377514323125	0.08300573137042269
3769	-0.3226953611852703	-0.1674467850137343	0.3635529149132597	-0.14967783334512794	-0.14408232322947268	0.20775747799319796	0.11032200744387081	0.11740040821227038	0.16110183479666895
3770	-0.12020052886054312	-0.059236700576686334	0.13400430527996574	0.0010954275902224828	-0.05402033830417706	0.05403144373513593	-0.03247012501134698	-0.19766446643237845	0.2003136298613985
3771	-0.2884753004328533	0.02078756299520548	0.28922330773142163	-0.0029894926209072326	0.15183635429098086	0.15186578136797874	0.1279599147247607	-0.09193712100806108	0.15756323808432884
3772	-0.15002493310956092	-0.04596527327224274	0.15690853036568847	-0.15790678123368407	0.041922772069690195	0.1633770803313297	0.05495037701440107	-0.12364876620954281	0.13530913243076756
3773	-0.02877791195203172	0.08026936330117973	0.08527214610349426	0.07955291021865799	0.06754230102541611	0.10435817146762291	0.08662040895165443	0.06956738183921711	0.11109777613847763
3774	-0.35102144324068146	-0.010333471909271561	0.3511735101861624	-0.09432028905758447	0.05413259079166061	0.10875042213124354	-0.04299572496114197	0.18308279840741043	0.188063668574296
3775	-0.3770359262353103	0.062065095963204864	0.3821101487909477	-0.06818668190004133	-0.014864232835918777	0.06978802910483882	0.18615338465950723	-0.18893784817194845	0.26523686224210374
3776	-0.1641858908776486	-0.10715168779713566	0.19605736650547453	0.14391719042585427	-0.15908408586625186	0.21452250249326432	-0.07457576700593102	-0.007592687510678284	0.07496128286093909
3777	-0.29141345607629027	-0.008500304866615646	0.2915374033724547	0.023569256955406973	0.09949084367036755	0.10224450032970729	0.23447384672499527	0.08439377875825042	0.24919930716419156
3778	-0.18092694305537957	-0.1078793885961709	0.21064786067569782	-0.12086440021984664	-0.049648086326917605	0.13066420977615992	-0.05612580009037934	0.26496684179256946	0.27084595748379514
3779	-0.11941050207380743	0.055924325593354876	0.1318574920078125	-0.1129854050218643	0.04475424035540582	0.12152630899416042	0.0863258265789149	-0.1290165061041677	0.1552333958330476
3780	-0.11573497959962856	0.05638397349407727	0.128739030483794	-0.2089239992883972	-0.1111192777796379	0.23663628498800965	-0.11030821507918102	-0.05578850023563558	0.12361334504209638
3781	-0.2077003975447238	-0.04196887774874674	0.21189818743850916	0.016626347927713267	-0.051746191746199564	0.05435166791964923	-0.11973664357972182	-0.16449493117024946	0.20345870882427827
3782	-0.34887990043559425	0.08688532997804933	0.3595361532493564	0.13057613603678841	-0.051461478883733175	0.1403510281800557	0.15897262513675317	-0.12077276158718496	0.19964557466737315
3783	-0.21473933926313285	-0.05940742398731733	0.22280535418157205	-0.0657523988861405	0.0022334452423525396	0.06579032023734736	0.07926314611683637	-0.051847304800083344	0.09471425102576538
3784	-0.1559726283314202	-0.011571108121708872	0.15640125105566013	0.08549949182162468	-0.05407223410968604	0.10116308419264787	-0.0791357023128308	-0.05634655717671151	0.097146249985336
3785	-0.21983822183617438	0.020156845713576642	0.22076037282359337	-0.07575396319857815	-0.003918783404881481	0.07585525561004924	0.09739818035093233	0.023654188120862406	0.10022936770891995
3786	-0.3461696979136022	0.1507406510114732	0.37756615793918463	-0.1042221069728123	0.14932837878232544	0.18210220287412776	0.26376002793147246	-0.21729715285084739	0.3417417226086034
3787	-0.12555086435761334	-0.12221941101746286	0.17521587819144518	-0.08489066670709555	-0.016904518022913703	0.08655742616068361	0.12549849787071118	0.19092967592059737	0.22848197765895942
3788	-0.1787973750685938	-0.029838443665410438	0.18127005834332732	-0.07248742300773042	-0.06793119221142052	0.09934320998219559	0.20375554044309874	0.10849135913006926	0.2308391112163381
3789	-0.11066523651251077	0.0002732438412835787	0.11066557384555842	-0.08725845939438302	-0.10783902507299452	0.1387202006362993	0.050983293205168256	-0.11163836531055189	0.12272905440545198
3790	-0.26320793063328884	0.020564995087786277	0.26401010164616595	0.011863047320013528	-0.0632248280869744	0.06432814919103724	0.10267240059671918	-0.13580828542116907	0.17025132079761054
3791	-0.0694657318332518	-0.0005627674859698341	0.06946801138921797	0.21763067619993226	0.20148596929893542	0.29658001795058836	0.30354017748755624	0.030009006876934353	0.30501996630207184
3792	-0.10672566213020139	0.15801391567822123	0.19067974330036716	0.1216299442190196	-0.037242383090137124	0.12720392458157237	0.19440032645196614	0.07824329335278646	0.2095554816255619
3793	-0.30700121523316076	0.027362672841411428	0.30821820520479254	0.044106056457085714	-0.06889230117547389	0.08180154874724459	-0.021980973946613972	0.014828685566127172	0.02651514908992198
3794	-0.2999754982722058	-0.008486883126758422	0.3000955293716743	0.014677190296529042	-0.15773693937291258	0.15841831320189728	0.02318560514230023	-0.11490474535312911	0.11722061589363071
3795	-0.2496960473279342	0.18831191122579466	0.31274509102575143	-0.08183264509263669	0.09637573892193158	0.1264312653405231	0.07132875079930245	0.050389947556155244	0.08733233940128403
3796	-0.2637172060016941	0.01815824936766596	0.26434160996982353	-0.015059167866488707	-0.031916004449976054	0.035290365213213326	-0.046793194632938316	-0.010089981531487414	0.04786868278177084
3797	-0.3370332374655321	-0.00612324102351232	0.3370888565899646	0.1113838551530009	-0.03972197635004222	0.1182548036821253	0.09598749864433799	-0.12075006412496536	0.15425361545902266
3798	-0.1673956277200409	-0.08766929653499489	0.18896349312691962	0.012612500008643873	0.018649225405242057	0.02251374612727894	-0.018005542422788214	0.15326628216293714	0.15432029291699742
3799	-0.25754966789667894	0.10335867158671587	0.2775154886233563	0.052399237199432194	-0.13384819981933668	0.14373941927654862	-0.08885215984163007	-0.03302407131856647	0.09479079910506262
3800	-0.26476906200651973	-0.05720218978227888	0.2708777338795128	0.13302548511996	0.035160836143565986	0.13759383739730277	0.09492706631557278	-0.1217329171926927	0.15436985148507507
3801	-0.30594978650389026	0.12906341113861305	0.33205818158345485	0.08446533572617618	-0.016027769183579302	0.08597256727781105	0.016498852043289092	0.004849556280343307	0.017196811182965344
3802	-0.3503378413524057	0.02959664499349805	0.35158578537582336	0.007981066940180906	0.02681911256897548	0.02798146222932295	0.06928834856183652	0.05183254354169116	0.08653027109877713
3803	-0.1758549673438577	-0.09784600741737504	0.20124316313114904	-0.2073371495256587	0.03557823361938009	0.21036754569300972	0.0551612307525188	0.002420947053019399	0.05521433113573096
3804	0.01093835607395819	0.05857131776805224	0.059583948330795014	0.08136443222808565	0.12512378640565372	0.1492519103940931	0.012048973078388118	-0.0614777867258299	0.06264739430295843
3805	-0.22121496546660566	-0.005764955954789789	0.22129007131715647	0.056621338133991936	-0.028455209557674853	0.0633693528691515	0.08056277471674593	-0.08257956151760162	0.11536786662888636
3806	-0.25875334354734525	-0.04726586217647962	0.263034892218155	0.011345177943038947	0.07237073328921825	0.07325459780367632	0.2218388887329131	-0.06911844124015082	0.23235716359458766
3807	-0.17470136456122087	0.13898895526138455	0.2232453727722117	-0.09646762760822074	0.11152570449773916	0.14745842105514148	-0.062339706436198045	-0.04296723452333789	0.07571276141533123
3808	-0.16957326468025619	-0.0017563308015049856	0.16958235990870196	0.05501538621204309	-0.06272282414416254	0.0834316809652053	0.0799859697075842	0.20897364487090406	0.22375821683391495
3809	-0.17075334471616235	-0.17463816803410695	0.24424412882619215	-0.03964841942537539	-0.06950478530678582	0.08001820007643808	-0.05550891559043766	-0.03789723278539812	0.06721190343099195
3810	-0.1946886577372471	-0.023259544139246337	0.1960731492201227	0.02237667122759145	0.053605017407638025	0.05808797901890627	0.032016749558706856	-0.04821923530461193	0.05788062634134577
3811	-0.18696157523417925	-0.18117989464277903	0.260347431016352	0.008857021700279523	0.023404072696831247	0.025023937583797323	0.10166437922588589	0.10420994212945627	0.14558625636374253
3812	-0.24358673214062307	0.05885212060552984	0.25059542728213435	-0.03270588936607547	-0.2264827358272379	0.22883204501777366	0.12099935409848588	-0.01690619816391287	0.12217472418061054
3813	-0.21044649869053342	-0.056848544710412424	0.2179896461917319	0.059765270674407144	0.03125027129418851	0.06744232376442506	0.016253321161822216	0.041764925527064865	0.04481606244496065
3814	-0.2782907891937886	0.09361746740815025	0.2936153837148485	0.08361085679516415	0.08753352705574163	0.12104913767904214	0.09613068147799776	0.0097194304139612	0.0966207806271306
3815	-0.27950304294795625	0.050753787532580495	0.28407375444780075	-0.029272349224732666	-0.15933338346674034	0.1619999923336234	0.07014563006269688	-0.042187822275162205	0.08185488235416012
3816	-0.34226055163086877	0.17504612781226744	0.3844261074182336	0.03642072671782737	0.05278275869695026	0.06412869053953264	0.19449361635466436	-0.03618009186783992	0.19783014393737042
3817	-0.26419540076218817	0.02332438923499648	0.2652229946989492	0.0457412743838823	-0.12778528344249482	0.13572524763926697	0.06159878270693154	-0.15166421036943814	0.16369619035872812
3818	-0.25475384601118334	0.11767635085636921	0.2806193963509312	-0.18882851574839574	0.11559118639794495	0.22139903055936488	0.09306571369773071	0.009888054460345408	0.09358953299957608
3819	-0.1315648898419265	-0.02385390376428766	0.13370986861078787	-0.05871453590192645	-0.002964152558863593	0.05878930962828895	-0.00684693731474366	-0.014085972115490175	0.01566190157772663
3820	-0.18747262262134365	-0.028114301777255997	0.18956898004934072	-0.026256198690591554	0.12553594383791275	0.1282523339551971	0.20295570781531824	0.1886010048488752	0.2770584024440015
3821	-0.2956318689387905	-0.09298441730320345	0.3099101543890721	0.05115713991006872	0.01413507806511884	0.053074036926592925	0.39598404182644575	0.24030504522393362	0.46319528942043997
3822	-0.2577610834225626	0.0562568140347256	0.26382874227898484	-0.08801696894751306	-0.0021340533972245123	0.08804283620266717	0.07097107686389537	-0.11657929840647921	0.13648306330152424
3823	-0.06194351222417575	0.1765003178457503	0.18705443300365135	-0.05769252064320907	0.18760929440477989	0.19627958193665096	0.08071543489037643	0.04411622927735724	0.09198490699671848
3824	-0.2887987807172694	0.04720621567872536	0.29263144489696896	0.09884469943650158	0.05070555383005735	0.11109152891154744	-0.049473328432772266	-0.08046432677362987	0.09445696432423838
3825	-0.1311642916834987	-0.02382744393014743	0.13331098415763887	-0.08320163692992624	-0.10152520576922486	0.13126263670330074	0.060278336969434576	-0.08003696136091625	0.10019677186261793
3826	-0.2008161023548088	0.027894237953133273	0.20274416261871284	0.08840621946468548	0.1279986788477972	0.15556131082894506	-0.05923167738750277	0.18843738149242625	0.19752731038987847
3827	-0.1461558589025203	-0.15481786839788372	0.21290868339924013	0.011105185188921875	-0.21412182709535085	0.2144096126033802	0.02271403171726503	0.04948391531994309	0.05444800374893666
3828	-0.2342536636532756	0.05863711938735331	0.24148103591178477	-0.09706920012228107	0.14899458706877647	0.177825241707061	-0.04552685295980854	0.07190672719359728	0.08510741305032395
3829	-0.22865178232048072	-0.01933059531094571	0.22946744752449758	-0.10295207613653772	-0.033036473236568865	0.10812279382597358	0.23388598039390465	0.1653784774012251	0.28644841178188696
3830	-0.1681268956295867	-0.0468320560355006	0.17452763250143	-0.03614232444851787	-0.0037032715413878392	0.03633155428344878	-0.023207008922725297	0.07782338637727555	0.08120988074345492
3831	-0.3413730533134078	0.1154101529865721	0.3603540827310032	-0.1470818144672439	-0.26188435221817685	0.300360573450829	0.07295202026844842	-0.09068535897250408	0.11638656105075033
3832	-0.09400619911690329	0.03785050377733914	0.10134015052586627	0.054146786240663485	-0.02548085016720737	0.05984269533899502	-0.2402904421016561	-0.05042834119517903	0.2455249766543248
3833	0.015904631079858133	-0.007889534437829889	0.017753930365755437	0.09625370499064559	-0.054417582588237125	0.11057146566440114	0.31587523455750005	-0.2944048840363843	0.43180018475127196
3834	-0.16358437621157135	-0.1310583333862982	0.2096094818717011	0.056990744709024696	-0.14372549388906333	0.15461229762261605	0.19211251589861947	0.04080211588514247	0.1963976359979975
3835	-0.27119099717717315	-0.10789318592576025	0.2918655452758345	-0.11543328841366893	0.10541452366520923	0.15632359346418642	0.06671128286364622	0.09728742926894439	0.11796287193466119
3836	-0.1306135678250331	0.07557861954285393	0.15090404842809216	0.035082396167731456	0.11546159528106519	0.12067375234788282	0.06178198511836461	-0.06292408145545411	0.0881842033029638
3837	-0.3684632828247723	0.01943975753573828	0.36897573763468033	-0.08942940134181063	-0.11186855769072528	0.14322078069944238	0.19241078132968936	-0.19782434467899715	0.2759644544494385
3838	-0.2135589301185696	-0.044895168576693435	0.2182269295822993	-0.015332338418709011	-0.105289471679559	0.10639996921027035	-0.21135888697651317	-0.017703615951920583	0.21209902668735556
3839	-0.22107796663180632	-0.10477896259517365	0.2446509724742063	0.08233522780739928	-0.04871204171749078	0.09566583897286898	-0.0317838533871742	-0.020723576087877334	0.037943114553334
3840	-0.16270363043541164	-0.014025947128043701	0.16330706827844804	-0.0709570895419843	-0.015739587512893657	0.07268179394693842	-0.04388436713822774	-0.04714518400448833	0.06440889731970131
3841	-0.17358782707323445	-0.07903007227173059	0.19073145003192868	0.04563448950620804	0.03672425772140806	0.058576255749924915	0.08691804235907023	-0.09259141157356886	0.1269957305767369
3842	-0.3048476347102641	0.0205617684047596	0.3055402865554289	0.10204893407032607	-0.05921257108366442	0.11798353071182338	-0.01734714197121656	-0.1640570536535295	0.1649716344952871
3843	-0.2227880924470188	-0.16776292350480393	0.27888874598853947	0.002783553711566567	-0.02774542331322339	0.027884703442840057	-0.0645612112025748	-0.04647017640946273	0.07954638450281731
3844	-0.22555752675060453	0.15819286576161717	0.2755016890179128	-0.14071416548662116	-0.03693746163630928	0.14548145050393893	-0.05434078052566013	-0.1171045806359385	0.1290984245994388
3845	-0.21914556029669402	-0.08856641482262888	0.2363657894710779	0.2506153803720066	0.017978827820641936	0.251259441869972	0.18715017250665583	0.14697567075162624	0.23796435628505686
3846	-0.17883234487596453	0.13150325234360052	0.2219777307541921	0.21821224626349156	-0.12861484842950782	0.2532950130892907	-0.05688479715007383	0.015403512483235106	0.05893342297564454
3847	-0.3773510964587055	0.1290906394488899	0.39882106663503947	-0.0881228616887416	0.03773256522981814	0.09586128118816042	0.003952552784088734	0.02094114912488325	0.021310898624450497
3848	-0.28952421341798235	0.0964787963471389	0.30517606115141815	-0.037729455319732964	0.17717568341402082	0.1811483772821304	0.15932389969971228	-0.12674877550878222	0.20359115184236187
3849	-0.06930817633031075	0.059310604870958676	0.09122154984647232	0.1399784400417464	-0.02359703093549326	0.1419534555602343	-0.002741006051500455	-0.017805265175627277	0.018015009912535924
3850	-0.2975449549245529	0.10334312435864768	0.3149806367909957	0.04167316630161868	-0.01533545239239988	0.04440527997526792	0.22259349754562063	-0.2407154439842811	0.32785940602969105
3851	-0.1387923800816248	0.002008739928480558	0.1388069155511442	0.24130524668219458	-0.05561465957799918	0.247631202469179	-0.05050787436075589	0.20434678171495815	0.21049620559454907
3852	-0.34099258068649035	0.003705858079630748	0.34101271745689926	-0.013558199923984491	-0.07980571775432793	0.08094922712084522	0.26416007916367634	-0.10441458129181201	0.28404744711069696
3853	-0.2752031442904678	0.010078813255568357	0.27538764152372686	-0.01498500011141038	0.0026581899121613547	0.015218942208579592	0.15335838330196236	0.03944371596549376	0.15834961464480474
3854	-0.18886984974099247	-0.042172810227705644	0.19352097060444676	-0.06401169839824912	-0.1450845422323798	0.15857812562458795	-0.1724424746423809	0.2945270201563	0.34129543311175103
3855	-0.23593733376803885	-0.10114848053262865	0.2567049679683479	-0.06723856091906637	-0.1016855029525329	0.12190556010771854	0.09465209369329719	0.08734808357861042	0.12879715270680722
3856	-0.24383223986981528	0.0661865735934083	0.25265554362405507	0.24122935058969344	-0.04881153438200213	0.24611819411545055	0.2133398962211215	0.13883583336732364	0.25453742346939506
3857	-0.25759357969518903	0.01618010626593776	0.25810123622129116	0.018110939138419657	0.10241852568956837	0.10400750223373464	0.10802465730493106	-0.13159785499328494	0.17025663577282807
3858	-0.4167510076384582	0.12971403957359365	0.43647122978516006	-0.175328919325964	-0.08087267030902986	0.1930818964971171	0.2066649448087338	0.03363104618221652	0.20938349189968958
3859	-0.3081959275251613	-0.1490587475749566	0.34234958736897736	-0.035343843854355544	-0.027165710280817285	0.04457760775840678	0.04612459803925835	0.06979309084421546	0.08365736114575972
3860	-0.10926172065923324	0.005155683548354202	0.10938329248229406	0.06395299254714477	-0.07593975337147432	0.09928157632640358	0.1344682185590704	-0.022332039199437784	0.1363100208247917
3861	-0.0626898736884037	-0.03782969379488326	0.07321957385619396	-0.03459171705409778	-0.027665529294250084	0.044294112474252925	0.017871592407900136	0.027966549129171812	0.03318918024580442
3862	-0.2240258665096769	-0.1665696212622955	0.2791648752849759	0.09672644872877358	-0.1130280144605854	0.14876605102167081	0.1884128711473753	0.13798654967831236	0.2335373586947553
3863	-0.17168480115083945	0.05735166622112008	0.1810107305231987	-0.17140682881505484	0.020441028361233467	0.17262136775294729	0.31297194681526364	-0.008316541012629403	0.31308242420766924
3864	-0.2625237740265712	-0.041259295383136295	0.2657462349397769	0.18482772862241184	0.13113291599844792	0.22662111756404327	0.3447923460811682	0.05044542259426701	0.34846305769316527
3865	-0.19556174357965167	0.045860356194037194	0.20086704015880105	-0.06620417553864359	-0.06418530585652449	0.09221033752593649	0.005402722209593089	-0.018785689929529437	0.01954716228516186
3866	-0.16345396440838703	0.2690309932339276	0.31479338271515783	-0.048001947050109836	-0.3313088651878203	0.33476820499062165	0.020407784942381806	-0.06792145245968141	0.07092109270511325
3867	-0.1991369370453551	0.02640174141287325	0.20087949533349075	0.09216544674981357	-0.08358456140803208	0.12442205785296194	0.1670918525009801	0.0260815349491502	0.16911514904795794
3868	-0.27165931787960695	-0.14362190450185242	0.3072881976964826	0.09825781441986155	0.11437136950654211	0.1507826523754306	-0.11485902362120051	0.12971094225566046	0.17325566036371445
3869	-0.1068887300026812	-0.0648270622933238	0.12501099394520696	-0.07432066025256154	0.047053635014737305	0.08796365788481511	0.05067303915286361	-0.13161153257459487	0.14102961534238578
3870	-0.21029193869879997	0.12633858525614433	0.24532455565275954	-0.07535627467926498	0.03416873822342885	0.08274098624815902	0.0535917360520622	0.02418123268872968	0.05879461019022401
3871	-0.09661820727464124	0.10550314328844079	0.14305939752671548	-0.15459982296668193	-0.07873556821956305	0.17349465399310396	-0.11313326594305856	-0.07069377149069833	0.13340444216937414
3872	-0.34227233087627107	-0.20239180898107986	0.39763399354948203	0.06704433571707258	-0.027090212441704873	0.07231059785315175	0.16761251492742726	0.12122358316577393	0.2068552930815316
3873	-0.3667226045474011	0.05355927589492309	0.37061309302346296	0.0019853621278919354	-0.006860586183515164	0.007142079918364591	0.11607521799570328	-0.034114495134588654	0.12098452384928378
3874	-0.18288095962707562	0.022114950378194616	0.1842132362897685	0.0929829614057018	-0.05634643247773406	0.10872327977366245	0.06953254672798129	-0.032750099257209155	0.07685924834290243
3875	0.0073413381352541015	-0.14232909163665466	0.14251829907675498	0.1410519977433309	-0.15349852224193264	0.2084645351081131	-0.010568770949477162	-0.019779566822566375	0.022426104946487717
3876	-0.26758493940972394	-0.010265883038981545	0.26778179204993696	0.14487465160782084	0.06088394961476682	0.15714808302738195	0.12441050468143412	0.014299767070107331	0.12522961715723827
3877	-0.10928302474669833	-0.06516038764634471	0.12723464785980818	-0.1269747431731368	-0.07606599676597971	0.1480156115681251	0.16069532865177025	0.12037886995066663	0.2007836173125187
3878	-0.19943022937375562	-0.02637650158763055	0.2011669362098828	0.08966297967377627	0.038650371031891485	0.09763862506653243	0.0857167634403825	0.036473495165870944	0.09315406262911621
3879	-0.1705380448257985	0.021430052669937562	0.17187923635635097	0.16252471318356584	-0.053857280422007166	0.1712159135415136	0.12988334747227978	0.23560783786899125	0.2690366837736182
3880	-0.08969221370051812	-0.00402731872591307	0.08978258458420264	-0.03405141728203681	0.028718366821749004	0.04454484944215133	0.016857102079958337	0.10547352624757021	0.10681210900282335
3881	-0.26604516915912463	0.03640056963867445	0.2685238043506148	-0.07182525839692808	-0.029724701008791207	0.07773304055449987	-0.01656320567624095	0.11021621295069536	0.1114538172494172
3882	-0.2686674701206487	-0.06019210381669647	0.2753276209589398	-0.050784045890937636	0.109466339760069	0.120672693089695	0.10426230072171444	0.21463595237061606	0.23861940281927324
3883	-0.3659638764090896	0.05040370930264262	0.36941858744225736	0.09087294685344	-0.055428230365682694	0.1064433238456002	0.08090295455388359	-0.10009314110582516	0.1287009127861119
3884	-0.31299858103434747	-0.10130516318105003	0.32898457078813614	-0.12762686074668123	0.12902683409634594	0.18148426791592362	0.15128999795610157	0.036576626318598336	0.15564868478213234
3885	-0.3204735860696931	-0.07313314062705792	0.3287122991710928	0.01771534099751508	-0.05489305868142428	0.05768085642620546	0.12858938741600337	0.025826426986365333	0.13115729063572892
3886	-0.12058156456257664	-0.013565612806095799	0.12134224146258281	0.04457382968323794	0.003050811219904451	0.04467811255782633	-0.1366838168302783	0.015763279687933257	0.13758977712683845
3887	0.004754595605752076	0.03994924639249163	0.040231187736658264	0.019179656938309055	-0.13998505753075696	0.14129287162543114	-0.07008242463949849	0.08904241883961071	0.11331415885122055
3888	-0.22527307757923123	0.22092465265658823	0.31552442319645	-0.08933731896199622	-0.038446088787174613	0.09725871838734439	0.2006515203457924	0.20460369268587844	0.2865723358556707
3889	-0.1608786203951894	-0.16596690150311139	0.23114268946865468	0.006206191629052113	0.03634940500615511	0.036875412659901324	-0.013110291280150255	-0.11040063480971993	0.11117634597269119
3890	-0.1558720928340617	-0.04169859518843088	0.1613532837135922	0.20620233331309631	0.03508131455821884	0.209165247818317	0.29484041307201886	0.010033148539230765	0.2950110730974161
3891	-0.17057862325288609	-0.04420238356128118	0.17621270505655562	0.2374604884506948	-0.005866597478121313	0.23753294622265111	-0.06860489629832887	-0.0008238493765853075	0.06860984276253489
3892	-0.41363586861306956	0.00846340708893445	0.4137224444755706	-0.008052788542748495	0.14924694595872448	0.1494640367490476	0.23518305321127855	0.011906001842798115	0.23548422749233078
3893	-0.19503333688849941	0.2397697693658064	0.3090753060333273	-0.012172906964932072	-0.00799285702828852	0.01456246639314759	-0.07129757681190052	-0.002200511405059393	0.07133152675845829
3894	-0.16523608776743656	0.03345863125324549	0.1685895747252144	-0.007759808155434595	0.10896581385410661	0.10924176495963876	-0.033430699603821085	-0.10927334097149555	0.11427280832758793
3895	-0.22072535927567566	-0.14814754922808487	0.2658333699324897	0.07345522349194555	-0.06931278702561194	0.10099471423549605	0.21624479709008593	0.058542013408240626	0.22402897045342832
3896	-0.21993003182023235	-0.018465332295870638	0.22070384544281357	-0.17302201218069688	-0.07062695194658246	0.18688173543800926	0.0757337460586272	0.003395577096052532	0.07580982941471288
3897	-0.3730820247777553	0.025966056050290533	0.37398453614966015	0.023383102164657173	-0.0564987419999445	0.06114635978060417	0.14974170598860728	-0.0292226563718879	0.15256651715828065
3898	-0.09775994602966467	-0.08707974243734341	0.13091939730489527	-0.18842486100623024	0.08878379533126318	0.20829424033957544	0.22564335148646822	0.0700228327892009	0.23625858541409714
3899	-0.16994047538448626	-0.1169228102767976	0.20627823136950052	0.20064909232160752	-0.13776870370439873	0.24339324963908793	-0.17225037724473108	-0.12453686338910672	0.21255498771788256
3900	0.08348861646234677	0.06984222257602292	0.1088498283561144	0.21387300194085437	0.02724354085064339	0.2156011861685213	-0.006107084958156247	0.007346843096875958	0.009553668937965781
3901	-0.21156465253619247	-0.04754458196108918	0.21684116185958463	0.11552154787448907	0.09301662831074596	0.1483149391181392	0.1358902093309528	0.04225176257564307	0.14230727470076393
3902	-0.18296604814251008	0.0974223065521099	0.20728646985951732	0.028267758809511778	0.08365630381116866	0.08830313332752855	-0.007948363909550334	-0.18202377707891226	0.18219723354352063
3903	-0.24144659336344002	0.04043445485400129	0.24480891034876695	0.06634802780990673	-0.1113080154816781	0.12958215581141427	-0.029213352593586022	-0.15911371328021992	0.1617732787687052
3904	-0.2587131401448004	0.06289786439431719	0.266249188222141	0.1685567122690358	0.06502147985551267	0.1806631066198834	0.12695803259510816	-0.04229207260414109	0.1338168952172127
3905	-0.13190145854132962	-0.22214118318782325	0.2583499565190909	-0.052958589196009306	-0.06854126186749414	0.08661706961113427	-0.06625342607412432	-0.10446297976683132	0.12370137674385386
3906	-0.19381494935861274	-0.013688757137509422	0.19429775260370702	-0.12256077316354629	0.09616521748009554	0.15578476232109584	-0.019028276527818678	0.07966412441108736	0.08190511599286299
3907	-0.3093098211692461	0.052505257043276216	0.313734549402726	-0.026552157065573293	0.012146804756681001	0.0291986628226671	0.16041081506379753	-0.04499739178813414	0.16660250555488865
3908	-0.3557706968723818	0.0009702265585825195	0.35577201982819723	-0.016385212323926104	-0.03721791733732921	0.040665077816578805	-0.05302193212633796	-0.08555874863525374	0.10065597227408081
3909	-0.20159103985028484	0.11058201141831103	0.2299289642416514	0.10804945537358795	-0.12035396655581519	0.16173979742860833	-0.04689456585039608	-0.07339153484887774	0.08709430345189731
3910	-0.09405592989791527	-0.1788672448518969	0.20208911210124605	-0.09949859372223739	0.007166447816044134	0.09975634379327934	0.07161541518317674	-0.14804219466866828	0.1644544286243902
3911	-0.22704543285355744	0.03695287872249758	0.23003291900408268	-0.05517411819858749	-0.039896290879814104	0.06808742427907258	0.10907777872088185	0.08037345529988159	0.13549115885371904
3912	-0.11848010164433545	0.1672175198849284	0.20493714510092717	-0.006365986064916556	0.21094623244754754	0.21104226771524576	-0.1329996980240006	-0.04794023466425351	0.141376043848097
3913	-0.1498951500917747	-0.07213144057319053	0.16634753000931327	0.04195472914824171	-0.021666197367429574	0.04721888823624222	0.1392595437082853	-0.16727403502410088	0.21765528550229135
3914	-0.23641209683842881	-0.10971855899560712	0.2606316207209232	-0.06763835626135847	0.14210582398016652	0.1573817411481412	0.26616792455854277	0.1961710710456544	0.3306485342157157
3915	-0.26204968168405396	-0.001455933862310927	0.2620537261977502	0.01713223072873813	-0.09024757859279729	0.09185934232077783	0.14004515521230484	-0.07146243395448286	0.1572244413732718
3916	-0.12927010470337344	0.02312485583651613	0.1313221951060855	0.02320031560554145	-0.18519129850763258	0.18663888042725665	0.17695034300459436	-0.08453319906853798	0.19610529221365922
3917	-0.26808558550873973	0.2229375577900078	0.34867038278428075	0.019476556545474342	0.06722026482613253	0.0699850002369397	0.14521748526061118	-0.07159533037371105	0.1619074098265322
3918	-0.28422692910790537	-0.1350872383786862	0.3146958995647866	-0.11233584320650582	-0.03175271196003733	0.11673721080158528	0.047970651992662997	-0.02181158198146692	0.05269657067718386
3919	-0.3211908982415602	0.18577564461135843	0.3710474137411364	-0.07793451258704007	0.12241953709846441	0.1451217809826692	0.0748589590852233	-0.06803507356011342	0.10115648763007333
3920	-0.23964983396546427	0.027876870711624455	0.2412657514865034	0.02596262249287049	0.016917001274564525	0.03098778305769747	0.06048400177503022	0.11004468179522885	0.12557128040334314
3921	-0.2028191971992709	-0.07050128875292078	0.21472321362251326	-0.1892957933609102	-0.09273262101654811	0.21078955473347144	-0.20031274749437927	-0.01141891533523493	0.20063795362837067
3922	-0.26004419384990457	-0.2231213665347169	0.34264577475779007	0.1710988701783356	0.11754280389929847	0.20758404111301976	-0.10409930715935335	0.014477071352020407	0.10510114816684395
3923	-0.2063452638902209	-0.05412492543063302	0.21332574969467816	-0.06668573305657421	0.021913211427026392	0.07019384466132507	-0.08476556981928032	-0.009462342099513828	0.0852920731650692
3924	-0.25725041287774625	0.09416113962026124	0.273941773266432	0.12129648946022074	0.10202612562748696	0.1584997434254365	-0.1278317388768377	-0.07521088588813489	0.1483159830239279
3925	-0.11702359376033229	-0.06504525634918171	0.13388579786562144	-0.068970586670716	-0.1048509925181115	0.12550168308726312	0.09886109477425808	-0.03802604070523691	0.10592212154069222
3926	-0.34307513748461577	0.07955677764102885	0.3521786916165033	0.13810022018501458	0.03210493682282015	0.14178292486596114	0.0775072926047785	-0.12915247912682495	0.1506245108590488
3927	-0.4055990578822914	-0.15008495882908227	0.432476693732425	0.23448294773119888	-0.04268775102864919	0.23833693978188963	-0.05426003204481312	0.184465820181467	0.19228049795214663
3928	-0.16937469528040638	-0.06662027151622034	0.1820056262268434	0.11161898230876253	-0.05726359482252715	0.12545085294107172	0.16048268201162535	0.15679934769023834	0.2243673921534248
3929	-0.2038311948619826	0.09484648779891452	0.2248177311660563	-0.07627572819062882	0.009516330041062794	0.07686707519127499	-0.11466243955810479	0.12084765715615417	0.16658820872302882
3930	-0.2728908516406003	0.02112250449335389	0.2737071009404102	0.2736858272526289	-0.0032405832942847303	0.27370501168053724	-0.012052842239962348	-0.09826898963416204	0.09900538030723617
3931	-0.21395650363963298	0.11962062824863984	0.24512543758715774	0.02221535744254901	-0.00349008956074597	0.02248783741141521	0.08110150416375202	-0.08404985040012374	0.1167982505430037
3932	-0.1992036726998854	-0.12424960543421426	0.23477663356407721	0.2096784763567014	-0.034842000565750215	0.21255358959728607	0.009404859715933512	0.09073095645046829	0.09121709184518635
3933	-0.11969979000771959	0.035440750105963106	0.12483623871282526	0.0715859342684948	-0.013452381282864068	0.07283894938336775	-0.15447165987780942	0.04612872239933354	0.16121213581985822
3934	-0.29229944934609847	-0.010512467930667669	0.2924884272411914	-0.040337188560473206	0.07842209499579109	0.08818794568699315	0.08054248623230001	-0.24258875372548824	0.25560985020645394
3935	-0.3153427311497112	-0.08955319065336384	0.3278121596969166	-0.0899488623677444	-0.053429318428994316	0.10462069541461812	0.10666836761864339	0.2770977944057756	0.29691973379176323
3936	-0.1625663632115572	0.03595845930379853	0.16649574542112144	0.1788061463830509	-0.03701560238907019	0.18259735158151327	-0.11703955236047608	-0.1867261420486078	0.22037447434105767
3937	-0.2447807498161584	0.013127945689096143	0.24513253239538932	0.13634541214114101	-0.031131137085969252	0.13985427811905865	0.16616491422246818	0.05634895633788827	0.17545935027501225
3938	0.015153816347933285	-0.049136809255161756	0.05142046454170791	0.014595799198816269	-0.10498635822296006	0.10599609788653476	-0.09946414161290194	-0.08537090702379958	0.1310774856062537
3939	-0.2053491982574845	-0.011350145402724996	0.20566263400446536	-0.01567643166283522	0.054328057463640014	0.05654456947799775	0.24106889552930127	0.12545715379345174	0.27176039047232575
3940	-0.2673439876588598	-0.19544214009212604	0.33116527272818147	-0.08287446717541426	-0.14068296559259594	0.1632785170116888	0.19386116697823255	-0.060253275613115116	0.20300888966809355
3941	-0.2503327412787717	-0.12534489658890574	0.2799603980155549	-0.14263790841426957	0.07103294593633823	0.15934632824509107	0.01735150449689902	0.13825546340198958	0.13934004402469802
3942	-0.1346169093241624	-0.016602643901283038	0.13563686836735275	-0.005618957047747109	-0.18206712655329188	0.18215381206463077	0.17779215158218714	-0.01725950594722837	0.17862793653223963
3943	-0.09266608942870486	0.12736039761241652	0.15750452377630794	0.08805582437510354	0.11142342130271406	0.14201762926193773	0.31951999372486845	0.04000509854433463	0.3220146492001286
3944	-0.201023667567899	-0.060998002884722076	0.21007444223030494	0.059544392326846114	-0.2284022181658763	0.2360362428117045	0.07060197317482818	0.14995510774142062	0.1657442999138137
3945	-0.11081609186984129	0.0628596538768575	0.12740307022526354	-0.15338122736010923	0.01413442410441344	0.15403111001111736	-0.07678609148478488	0.012522517706802084	0.07780049675437122
3946	-0.0705989381881378	-0.09481068593894051	0.11820861322892216	0.1173777741814241	0.038945359203888294	0.1236700565023938	0.1113668134096759	0.12642741391958084	0.16848281253415315
3947	-0.35170711016384465	-0.05530949691428125	0.3560295378036963	-0.22349476378634112	0.0035682614096080793	0.2235232469552098	0.12754359133358173	0.08551926165048249	0.1535607756020768
3948	-0.2896618889046458	0.1336641715688703	0.31901429536150844	-0.002440386557094944	-0.10339863732220708	0.10342743198318986	0.03724343664089673	-0.09472197329850088	0.10178077322552821
3949	-0.3674748672223177	-0.11778314476196182	0.38588942357892797	0.010819912912428774	-0.05965696878246098	0.06063022711275348	0.22525052771200613	-0.06936243397076286	0.23568824213542278
3950	-0.21217312588401696	-0.05626345120226308	0.21950628986109794	0.023928650534865287	-0.12036619169207913	0.12272163794080508	-0.18550406576167788	0.16260240732636733	0.246680565271046
3951	-0.2881163266157633	-0.024713848207952603	0.28917432796810805	-0.09234618757862523	0.009991811462696313	0.09288516919623233	0.20653778701443185	-0.09654056831175253	0.22798670749579894
3952	-0.38666413574699776	-0.15366799139487314	0.41608052760530323	-0.02081606021177601	-0.09496230179716927	0.09721701047325484	0.0141132603585072	0.15754586289408506	0.15817674618283453
3953	-0.22927048546465065	-0.21052669650838157	0.31126587581668635	0.044645629388192484	-0.0672784220924911	0.08074415336557335	0.11276892381104685	0.1221200936329789	0.16622318564637492
3954	-0.16761494694756268	-0.027785039383532387	0.16990226265055655	-0.029717528590430052	-0.16670480989941516	0.16933288265757238	-0.09475146130056022	-0.12145428806793256	0.15404214848112158
3955	-0.16325002817889214	-0.08418584918656931	0.1836786021932682	0.09582637302399256	0.13789301599104015	0.16792015253101286	-0.001978643837746893	0.17874492782309942	0.17875587893527217
3956	-0.2489484119645777	-0.17400626176895778	0.30373259778050193	-0.033869632951013896	0.06730371513720287	0.07534548498421227	0.03080514387340964	0.1995527383829632	0.2019164487732508
3957	-0.33603941818139765	-0.11148198368803144	0.35404904075383503	-0.01311860141447021	0.015986047571828404	0.020679734525387423	0.12795447173951793	0.189869589483004	0.22896027569992042
3958	-0.22916484023096226	0.010913986214819071	0.22942458258255527	0.05021070553205309	-0.07499007964150275	0.09024758719581079	0.10696368707370282	-0.26134559412365727	0.2823875881129488
3959	-0.12339232395133974	-0.09055089171728112	0.15305270203726276	0.07920911606951803	-0.06395700623837507	0.10180659465619075	0.13942275346528174	0.11620395937069818	0.18149948858679357
3960	-0.0727665728310581	-0.038329594699191956	0.08224434297495486	0.10267264095890219	-0.2727007287478823	0.291388672842823	-0.0236663221652914	0.06761778210379153	0.07163978825671663
3961	-0.2149722834561421	-0.036177713160913304	0.2179952054149385	-0.12483108318056116	0.02054676381940776	0.12651074591307532	0.10811190035359612	0.10191793962161017	0.1485780919744902
3962	-0.11265029419288822	-0.10170768792854339	0.15177134962012506	0.0036517342495462437	-0.027239350227790938	0.027483037748064956	0.0645588642947586	0.18793744726263234	0.19871671052687986
3963	-0.16441157942102896	0.0986337183140843	0.1917283960089883	-0.12053656875393055	0.11763785746067493	0.16842722438759447	-0.020692440216072795	-0.025416345495361314	0.03277449771446269
3964	-0.20462569777252654	-0.09402896440453916	0.2251957422685506	-0.09005552635616777	0.08668639219742338	0.12499811366373467	0.09603111026591654	0.12163927170406373	0.1549776969747572
3965	-0.05669611513726279	-0.0024040520346641564	0.056747061050270546	-0.032768748246279976	0.047310274199911975	0.05755043793490137	0.15143266640794006	0.05982101756394838	0.1628201664346425
3966	-0.18893801922462455	0.02458748269251251	0.1905311507698392	-0.10593540331891874	-0.05269845136214075	0.11831921421438654	0.2794091680814941	-0.1419592529711375	0.3134037535067441
3967	-0.20221761210093128	-0.01768640997668148	0.20298958530344843	0.0171078874674536	0.18468939670384493	0.18548006110746587	0.2557718361569391	-0.08291409188216262	0.26887539642692454
3968	-0.32389665291784586	0.11378798273278462	0.343302704308865	0.1641408524179665	0.03658206479211226	0.16816797226865451	0.1543116558650135	0.0037166740347136136	0.15435640835962294
3969	-0.2216528965550563	0.02264095961619899	0.22280623780224115	-0.010805197768631186	-0.04566395668641385	0.046924931956028586	0.04220589994721717	0.006669833636345864	0.042729669681510964
3970	-0.12796466361286843	0.15624085003118177	0.20195583267640677	0.14979898509281137	0.0775286551592594	0.16867254757559003	0.0031204814076165317	-0.0015274676888808307	0.003474271399280056
3971	-0.2481675437339176	-0.15289261557152706	0.29148461650527746	-0.12459842631841106	0.05804734593766679	0.137456401129346	-0.17541371417852814	0.1452287924714296	0.22773092298723058
3972	-0.1891033868386756	0.0020307339525215706	0.18911429029622198	-0.212473734617134	-0.10046544981069705	0.23502849722494926	0.043917393800434315	0.042035701168525064	0.06079257891348224
3973	-0.16636290729303602	-0.1273196583740523	0.20949203405255457	-0.1199977510662726	-0.0282936194596667	0.12328823610990448	0.25299250283881913	-0.10924273601899498	0.2755706476850641
3974	-0.12568127962085307	0.10970296621159605	0.16682483281201765	-0.1519560656721658	-0.16312544414213678	0.22293621603753158	0.008552249866169839	0.1104284669024571	0.11075914084264318
3975	-0.14090994254309266	-0.06883275043717212	0.15682333831494502	-0.08743431008489816	-0.02965582616824028	0.09232673830339187	0.020398469037269717	-0.07187805942948765	0.07471648390023054
3976	-0.23086993458360106	-0.22514316512834331	0.32247538122877645	-0.013440210557401128	0.12241429854880181	0.12314990762896438	0.09777109236142043	0.03043578947806578	0.10239884658871183
3977	-0.20229030956881916	-0.11362054641124128	0.23201508121722977	-0.14034097273055368	-0.0740143208999381	0.15866224606136467	-0.07014769478692785	0.015108315654488816	0.07175625607454486
3978	-0.12378889209582318	-0.15429035583226816	0.19781103030205185	-0.07047491355885614	-0.008190952592893912	0.07094931391851003	0.08266807487799548	-0.07559302692597178	0.11201926764563569
3979	-0.33594450408074095	0.09613269105941036	0.34942839625934674	-0.20254535756050518	0.1718246288305169	0.26560934648851836	0.10330746383260184	0.022237970890812905	0.10567383513843423
3980	-0.23492528863457146	-0.09967415361596166	0.255195666379927	-0.03801923874612361	-0.044040051479931855	0.05818065528326227	0.12694050840216464	-0.018989924522927942	0.1283530673836295
3981	-0.3209110372585723	0.04650611299438445	0.32426333801436635	0.0936278395609032	-0.14278826615925513	0.17074736101506377	0.0896383345755085	-0.014142351525076194	0.09074710536501772
3982	-0.18704836859961857	0.062183609488255784	0.1971139099220719	-0.13301227254726702	0.06697931554746715	0.14892445520932962	-0.18820095872250983	-0.00024412475826112695	0.1882011170555835
3983	-0.15744345235375293	-0.0023541842973469444	0.15746105192324336	0.046136701302331745	-0.07570320408531112	0.08865421769911934	0.052291918701130896	0.09739533006415155	0.11054544350515179
3984	-0.07949574209152392	-0.09300671719783737	0.12235122579933798	0.12838395153976037	-0.027011300782587955	0.13119470028522867	0.070342757394326	-0.029989198406722064	0.07646865723232459
3985	-0.07670825719730538	-0.1371297044222942	0.15712642221215922	0.008041647630418161	0.0898684144752215	0.09022749036131954	-0.23404852651813415	0.1722529894772496	0.29060248648137754
3986	-0.16470210628163146	-0.02099032760246105	0.1660342665429774	-0.07630197184396495	-0.01319934572639153	0.07743522218526935	0.08747588547826117	0.2183564274575881	0.2352266140389875
3987	-0.4974626586827864	0.08510495467110825	0.5046899544208482	0.03626865722110115	0.06455891618579092	0.07404909962792058	0.39319972916301205	-0.11298509248951981	0.40911081400854143
3988	-0.3258291564636262	0.01697856086113662	0.32627122265182	0.06974982373508942	0.0188047480411013	0.07224026896382202	0.017459529328362228	-0.027353274677227493	0.03245052850009989
3989	-0.15270177971024698	0.01674577076768708	0.1536172332952287	0.08100815387270778	0.02353523897311457	0.0843577410045214	0.1631724486069401	-0.27543430164964827	0.320139504762555
3990	-0.256455809361157	0.0684734749426269	0.2654396332988061	0.04387900612666353	-0.10870816052339505	0.11722982275446807	0.13087168363364474	-0.14122205378490962	0.19253847940692972
3991	-0.22280740132191926	0.12089970881479359	0.25349532081545145	0.111586254954884	0.24739140222720196	0.2713927010639704	0.061835887959159286	-0.0029070827320612836	0.061904185397344096
3992	-0.2665467349840869	0.045675627685107856	0.27043192284770234	0.026623709550985933	-0.017799627147373688	0.03202574959061508	-0.036809949744553525	-0.15573279304184962	0.16002398329254314
3993	-0.25370583955555404	0.0799100781535511	0.26599299542487054	0.10264200637131421	0.10194771050073116	0.14466760918833835	0.10071316960575247	-0.35142220723523293	0.36556902258003215
3994	-0.24267242506764472	0.013271176219276499	0.24303503863940015	0.11501543205502823	-0.00529462967319187	0.11513723426494603	0.1253381326003931	0.03010914204445581	0.12890387084338056
3995	-0.2726348973158265	-0.07166023934135218	0.2818953301083066	-0.07219222444346335	-0.16572498168716215	0.18076638743224807	-0.22464281519627774	-0.043477345620454445	0.22881143765447878
3996	-0.08461392786433675	-0.11674063871911852	0.1441800732319794	0.11001989210438494	-0.10761273725341805	0.15389892097683364	0.061092504217486174	0.20277106371394513	0.21177440438175799
3997	-0.23016637331602233	0.06195883498524323	0.23835993085705312	-0.05935500803638938	-0.08083327553298345	0.10028477158766962	0.05249824446587556	0.23207703822338926	0.2379407853700986
3998	-0.1059055531110768	-0.03132640007925939	0.11044152082296281	-0.09300789352274333	-0.09684157500528093	0.13427121399258077	0.08002433812134449	-0.0821595619138158	0.11469127388615667
3999	-0.30364141856187365	-0.0921038631176097	0.3173030612324034	-0.29754483599465115	-0.08050424610786051	0.3082431881947739	0.041619035884231	0.044022913067640314	0.060581853907700156
4000	-0.013173311028440176	-4.548017451761708e-06	0.013173311813529896	-0.028055473318294333	-0.0033034707830701493	0.02824929206773372	0.08263184251491659	0.07577055811552062	0.11211243853626353
4001	-0.1308946569753367	0.045726731656048326	0.13865188499488681	0.16824696606687092	-0.012987274187929674	0.16874747666717652	0.31687905191537974	-0.1268154732793665	0.3413129030755498
4002	-0.03275071153786007	0.05740319957464111	0.06608885252175437	0.07837156555894599	-0.00594075313232798	0.07859640472654861	-0.04454009899944799	-0.1138637435385415	0.12226517292954432
4003	-0.3424638361311998	-0.1390316059692978	0.36960961366839384	0.04064418283223201	0.11241454222492774	0.11953651702195428	0.048954867861549796	0.15100455404937546	0.15874178539689088
4004	-0.1813808585553668	-0.20347921317551915	0.27258541055018026	0.062290294180870974	-0.050252698080521976	0.08003383293027734	-0.1383336923561285	0.07416784960074824	0.1569620347577057
4005	-0.320729114159642	0.04899209777357291	0.32444936479192554	-0.058683035784186315	-0.01744905756096339	0.061222285963641584	0.20322575033737944	0.018902413567689215	0.2041029319703047
4006	-0.21548567544551825	0.08452760611576834	0.23147136435825857	0.06953399794230315	-0.09715605506673956	0.11947500117585916	0.21947232750834153	-0.07511674042423318	0.2319711775930155
4007	-0.3575034298510744	-0.12519792236112304	0.3787917925705676	-0.05934498552518777	-0.127001796572451	0.14018303620486672	0.06451290748625339	0.21533607920885697	0.22479222015312944
4008	-0.052637063059492596	0.20045596301505061	0.2072516671002198	-0.041895412192323324	0.13188357955656277	0.13837812008918496	0.32354329375802354	0.15075845469720503	0.3569430971436203
4009	-0.2540948703040554	-0.04878921270663478	0.25873652697554705	-0.023307716660615936	0.020921912019504572	0.03132053732750196	-0.07251931356997178	-0.10796306215364332	0.13005796257919522
4010	-0.09304393193607569	-0.16317680113240304	0.18783993637650354	0.1706078754745655	0.12107800448511914	0.20920547398202413	-0.12535489787008405	0.17162025587996693	0.21252614579934517
4011	-0.23270956940521792	0.16026499983527362	0.282557275370786	-0.036184743804840075	-0.2115543269256761	0.21462658019266337	0.018883936674079206	-0.06395627601162227	0.06668589285287739
4012	-0.31122842053144084	0.12355586730483578	0.33485695765796114	-0.027535674647534557	-0.0785919306839978	0.08327607667831856	-0.0004171979140994041	-0.0695740915557683	0.06957534239879785
4013	-0.37619866770939414	0.061626879863170156	0.3812129456196271	0.11618525909936327	0.06974331038976907	0.13551067771991196	0.28002959652966186	-0.045570485326581214	0.2837133131621873
4014	-0.29166342214218144	-0.11225618433979863	0.3125204037150522	-0.2254377346537336	-0.0731556748260398	0.23701038999389978	-0.11985220866152016	0.13302852846690275	0.17905625179566928
4015	0.008708545921154135	0.157864670954557	0.15810469034045574	0.1610591378773265	-0.06731595728199977	0.1745608317996328	0.19514467659140483	-0.17966298997660518	0.2652550372175762
4016	-0.2097953947850375	-0.0018989926384518148	0.20980398910900297	0.08136113643421725	-0.010263621883170876	0.08200595378402728	0.11043536354915691	-0.08866657397472659	0.1416253185791655
4017	-0.27220266961011386	-0.12388610427523646	0.2990686546185801	0.15972165877518849	0.16147369732655653	0.22712279324234752	0.13122488770756516	0.3301950005524208	0.3553149441603551
4018	-0.16910307027272142	0.02980344799825185	0.17170932964823277	0.02501142731525911	-0.05313329543362356	0.05872579143769125	0.24826743118000635	-0.009259871529881513	0.2484400583751926
4019	-0.3400685706975405	-0.07456602808072409	0.3481475625650759	-0.1932120990186449	0.13727881533883912	0.23701558671957787	0.19369218966637258	-0.004134577487662282	0.19373631324239535
4020	-0.28277878595739414	0.09880650968216835	0.29954393357754744	0.19531228785278074	-0.13167383888030573	0.2355523076341308	-0.02153857217148243	-0.09939634998537394	0.1017032176560855
4021	-0.17766440141513362	-0.06381810262313123	0.18877867928506717	-0.1803495044528733	-0.24787151899961637	0.30653912260521354	-0.07633614516061402	0.04970880042843155	0.09109430222585807
4022	-0.20713211887992566	0.04949616952922278	0.21296381258268554	0.2075245374327466	-0.14394674506532992	0.2525610798432303	0.07470211535098142	-0.01984769054377869	0.07729383453958626
4023	-0.25934197127126707	0.20604379682907645	0.3312284774511522	0.19018828790985498	-0.19940340167671816	0.2755599779690957	0.09324256926358825	-0.014457612312343375	0.09435676592936552
4024	-0.10148560351598401	-0.02248025449258717	0.10394560867614848	-0.0636996648652567	0.1593281910383871	0.17158997570811296	0.314871125087706	0.0914372786217274	0.3278789431112422
4025	-0.3199053274326368	0.05424289955744776	0.3244714327520713	-0.042467717570347105	0.03563188215312924	0.05543589145498842	-0.052484468493010535	-0.09823341276282548	0.11137514451629438
4026	-0.20614287868238132	0.08704032174724748	0.22376528783822427	0.0327692803214435	0.19243480876898966	0.1952049726793428	0.14134148437835745	0.11532442695900516	0.182420225467738
4027	-0.21306782565814034	-0.16991576706493974	0.27252388194056415	0.17293441607995177	-0.23427381056615745	0.291188136060008	0.19152454817886755	-0.05310406278558114	0.19875033091659067
4028	-0.26119266493816673	-0.04667833814733602	0.26533087922384474	0.009486405220577358	0.02214720139276083	0.024093368663192463	-0.025285006766186505	-0.2224297656805659	0.22386230640256868
4029	-0.20858059458307296	0.07152536678239446	0.22050338439576	-0.000402994667392302	0.21777437749014095	0.21777475036358176	0.14790809508970776	0.08910685708551418	0.17267552395381425
4030	-0.15374750576219837	0.03983843040160283	0.15882504860682578	0.010155432945578812	0.3205793405946772	0.3207401540724675	-0.24865745338913622	0.021854563181817263	0.24961600721475874
4031	-0.30115682402227717	0.025924145396253546	0.30227056418002546	-0.1698926314278996	0.11286469502871362	0.2039655500260293	0.07674099653807398	-0.056109861532583204	0.09506575151368837
4032	-0.19320210163844836	-0.06707103893495915	0.2045130224248034	-0.07539148323889126	0.010427641077043706	0.07610920734964773	0.004362049489681395	-0.003909492171419067	0.005857610843067051
4033	-0.3432950541136533	-0.07583141535564213	0.3515706155720868	-0.05828854447902155	-0.18273249290230847	0.19180385392315527	0.20998683845940705	0.09064006650041563	0.22871400040525916
4034	-0.0001601117522262606	-0.04613409253678905	0.04613437037574282	0.0168174094625361	-0.05303965542775133	0.05564198333026232	0.14699887712001844	-0.19845345895457955	0.2469664860777334
4035	-0.20345928764719978	0.08480222875916975	0.22042481650764403	-0.09238487344693742	-0.07965034555845237	0.1219800901351836	0.09538757898205925	0.19610109703583048	0.21806978351599932
4036	-0.25959998055874783	-0.08256574357301992	0.2724137513376811	-0.11760815735448465	-0.04002087584680684	0.12423103146904461	0.15236863511659204	-0.00076512999665986	0.15237055618197684
4037	-0.2197129947413032	-0.02386583205023468	0.22100538001967723	0.06796451765811189	-0.06786868028591787	0.09604859928313342	0.32303629646711973	0.028539700626871833	0.32429456262334144
4038	-0.32173509482552043	-0.05078730155064049	0.3257189298170776	0.10747618582446923	-0.11833478167872731	0.15985697067794039	0.11241979598215458	-0.04377532117606301	0.12064198801717721
4039	-0.31912498628934954	0.05324959553581222	0.3235371327976205	0.04857846943961668	-0.06374488533492287	0.08014535606919615	0.008817964342319457	0.05023079289135413	0.05099891223973832
4040	-0.2902360375676649	-0.03545562009669364	0.2923936704161362	-0.035251801306048776	-0.029093594381222367	0.04570696587326964	0.1462786805040884	0.11253260080585145	0.1845563291088829
4041	-0.23042566513282783	-0.1698078891660621	0.286235403776227	-0.04582617670007952	0.011510982367883772	0.04724977445470657	0.1484396834112813	0.23035644632950222	0.27404093120699735
4042	-0.3062014163699374	0.07433959570806603	0.3150963073045993	-0.03795499170456327	0.11520002611420944	0.12129149769051416	0.26637709174984564	0.21280057396407595	0.34094110824091867
4043	-0.16973731558114433	0.2113979848866499	0.27110858399325766	0.03255182095852202	0.04906274193719443	0.058879314653886815	0.21390915902139562	-0.04507959809652153	0.21860763590914345
4044	-0.08541653834886917	0.03150452554963833	0.0910413101488091	0.14091505157770534	-0.05793215312094767	0.15235874154893864	0.0644825918176334	-0.06826908245760104	0.09390778597710762
4045	-0.24884015088836223	-0.11595013392043305	0.27452842157108115	0.08221314674982898	-0.006540732917758634	0.08247292092323617	0.1386066002434211	0.3996645686988066	0.423017206629048
4046	-0.2305244171406631	0.01588662660392353	0.23107118341085922	-0.15168920229135632	0.12138375655593905	0.19427720001950693	-0.10661546256297393	-0.1039511992530758	0.14890503243231762
4047	-0.2971407553612729	-0.006152749355194168	0.2972044495314558	0.05680870366178786	-0.11154676631232684	0.12517951064958546	0.15006926989047056	-0.13645004428063506	0.20282849984567297
4048	0.002168831009501843	0.14179415535421816	0.14181074120306944	-0.014971126971490115	-8.7892804322962e-05	0.014971384970720997	-0.14682453662148923	0.108156867973078	0.18236050187433916
4049	-0.21376774179764557	0.08788786258074163	0.2311296688490601	-0.07708905814123213	-0.05952955564762593	0.09739861847431953	-0.20416565769853307	-0.04015236480889081	0.20807649598938566
4050	-0.09977437503200745	-0.07076473988016417	0.12232160203061015	-0.020820321363310624	0.02113802273772802	0.029669880130061794	0.15482091630285683	0.08416598997756196	0.17621983428025137
4051	-0.13221074169164534	0.024223559195403328	0.13441153610738987	-0.17019868496481358	0.03685391413669743	0.17414305427132867	0.055622157280657426	0.05314033969809497	0.07692671891991183
4052	-0.11563762632190058	-0.06216430218984042	0.13128770349165725	-0.15980160900793655	-0.04362395337518292	0.1656490372734039	0.0031062856617499173	0.06432417213025264	0.06439913144487869
4053	-0.27925534774869615	0.0014051370648012157	0.2792588828603597	0.14306867294947473	0.09345752029375891	0.1708887160668665	0.18297374729579607	-0.08864639132136062	0.20331644029385731
4054	-0.29421638115448995	-0.12942380990054778	0.3214246435928913	-0.07030527172827988	0.07439212473011979	0.10235731265839765	-0.11099711669106513	0.04390649112712859	0.11936557241024964
4055	-0.32085557955930544	-0.011642894601662047	0.32106675307331833	-0.05711476004940389	0.011552516681847381	0.058271403425568406	0.007066327894246594	-0.012270415909868944	0.014159664420817763
4056	-0.32333013013999595	-0.036011798428792596	0.32532940642128055	0.06440219939427273	0.021460144889786262	0.06788358494886876	0.07816439047434989	-0.20859879963065558	0.22276249941490833
4057	-0.08483558994197293	-0.052735506824202034	0.09989049504736693	-0.11098982047763037	-0.3602701239977022	0.37697918045294804	-0.07841821101417318	-0.2000912666106834	0.21490912217151456
4058	-0.10426759547847722	-0.07119385426652301	0.1262548864487481	0.17602020831834497	0.0439472569286234	0.18142346906611612	-0.2019271761368858	0.13534158547912623	0.24308831568510347
4059	-0.20094212445020665	0.07818308553424924	0.21561616878661505	-0.11468240179287031	-0.13258439945707107	0.1753016721550982	-0.16391211697680394	0.06086535508577087	0.17484785826979532
4060	-0.29711413405352927	0.08769049826692471	0.3097844930603856	0.04312489802346284	-0.014248228021619215	0.04541771495011747	-0.07102292570553548	0.004065529000496998	0.07113919104001601
4061	-0.1917386448936964	0.04576722617410713	0.1971252062455304	-0.2208622094364779	0.08576596774693136	0.2369301938983934	0.13042035801523932	0.10375705180331195	0.16665831987554164
4062	-0.34413343107440175	-0.0308680277836245	0.3455150554205861	-0.04920991633606835	0.07057177225197059	0.08603482379006103	0.12584470623560878	0.21164792986796394	0.24623512402766842
4063	-0.1391176945617314	-0.0438635801797704	0.14586893639962667	-0.10919474835886214	0.01890192347730025	0.11081866169692242	-0.13314815132054292	0.0857614749530663	0.15837758928018703
4064	-0.14903848250458263	-0.018912421884426017	0.15023364792483504	-0.10344466926361634	0.02557721601807777	0.10655981221029993	-0.03242974151965155	0.18893382289622324	0.19169683766096107
4065	-0.1312610878555965	0.09071502448924329	0.15955779157759306	0.011410115590964486	0.11902494709969651	0.11957060161212173	-0.2467768166163557	0.013417588166985924	0.2471413136072585
4066	-0.14074429099793015	0.025835618065216653	0.1430958930553976	0.08280413139446151	-0.12075966880379976	0.14642206727674162	0.10316059147107352	-0.24315605863875228	0.2641343909554264
4067	-0.14663597650661545	0.07970495900719342	0.16689814287878418	0.13839157578557837	-0.22460348365069566	0.2638161350570578	0.07494206589239892	-0.2363220145723948	0.2479201641895549
4068	-0.18994446511499719	-0.10724695798365648	0.21813025884679677	0.003194199642510076	-0.23542619757651811	0.23544786560233236	0.12125203781252197	0.11054704347744145	0.1640813989923678
4069	-0.23389112698302575	0.10751149925059252	0.25741752417522007	0.00323762779966589	-0.24841104127867764	0.24843213894930352	0.25481462130424626	0.03016862810750548	0.25659430498807917
4070	-0.16049165392507148	-0.07382620200115664	0.1766575191762878	0.0760008781660196	-0.23712909040488075	0.24901072064923682	-0.03313785846872948	0.027055631485787067	0.04277995861368099
4071	-0.1542507628063777	-0.04730591113021195	0.16134170897263023	0.1292767748507851	0.09817260066615784	0.16232789050984883	-0.028314572636968356	0.10750802495826448	0.11117414471917908
4072	-0.09331002994011975	-0.02804884730538922	0.09743459099615026	0.04394999835015932	0.21017750851102593	0.214723513940326	0.01789494983192985	0.07166009986181249	0.07386067385078628
4073	-0.2399518374462133	0.02349033820585874	0.24109890145506593	0.00687410857898823	0.019162763336020912	0.02035841023822997	0.03806689061520527	0.2186024631370091	0.22189214733892101
4074	-0.08888662734838071	0.02104113638715209	0.09134310013259152	-0.21266971309731478	0.08627641533729513	0.22950387080035847	0.03222819711837826	0.07819991483846526	0.08458063235897603
4075	-0.3236246960842325	-0.11127278562351266	0.3422200706212715	0.1332493793772612	-0.18530702546660682	0.22824129948742175	0.12146608978254148	-0.03956384940704901	0.12774705142180026
4076	-0.124185722339241	0.04355268508987696	0.13160140581109706	-0.09127452969768153	0.04738704883027458	0.10284246286615163	0.022458049791881013	-0.035702684171690896	0.04217873465999323
4077	-0.1976821831938534	-0.013346785284571538	0.19813223420160758	0.014430750070113086	-0.24307474673071305	0.24350272903149642	0.02403637882226395	0.339855774375423	0.34070470334764363
4078	-0.4018325493464647	-0.05650661199515876	0.40578614430935217	-0.0463816241739718	0.10528646625790705	0.11504996757102091	-0.043741672453722936	-0.046580746879143	0.06389913840473575
4079	-0.3118263662737599	-0.008404885361523007	0.31193961723615266	0.013090377979112973	0.11168064371694413	0.11244520521866219	0.1707886324983307	0.2778977391253652	0.3261838598116703
4080	-0.2179195894739881	0.07624073913700559	0.2308713879645298	0.1461331698575875	0.019753887323372597	0.14746226431535298	-0.1534872766055636	0.010149186598088326	0.1538224628212525
4081	-0.16817287312267468	-0.18993908263112094	0.25369069822342133	0.017350332572987633	-0.061923622245535576	0.06430839006226997	-0.12491128751051218	0.024699090981246195	0.12732978772790643
4082	0.022607967225858228	-0.04518728528799619	0.05052732858349269	-0.19951012912124788	-0.13150293864162968	0.23895044359314596	0.07745437843376261	-0.12375130284240465	0.14599166309674352
4083	-0.24262752700837273	0.06350316509022082	0.25080025685528007	0.11914803649698437	0.11863714650696236	0.1681399034506716	0.059817677520107686	-0.0212783651335802	0.06348955320883552
4084	-0.16194694458963477	-0.06440026191693328	0.17428197438888465	0.09489380762832943	0.07123298186050891	0.11865484579629262	-0.08996605764915919	-0.11743294320591123	0.14793372732049512
4085	-0.3498952811047843	-0.23194030427978984	0.41978924770508064	0.04438841925749925	0.005279448592874317	0.044701278970789335	0.024766916591198413	0.14426973934417392	0.14638018256537075
4086	-0.1509504119797993	-0.07542769726809014	0.1687464500131419	-0.016089995967760205	-0.01986558926097982	0.02556422513843313	0.06517294671191126	-0.0821586231815754	0.1048692154362076
4087	-0.29015984338021966	-0.038288551502905166	0.29267515761783447	-0.039646106241525446	-0.01789999729586693	0.043499697048443524	0.12997517856503646	-0.13593424371453694	0.18807356448277424
4088	-0.3045062022406759	0.09267997011582507	0.31829797998685083	-0.06071072081120561	-0.17831745001761934	0.1883690648758504	0.3564229823307066	-0.2207308184482053	0.41923673091265484
4089	-0.14122862723493765	0.07025876696549306	0.15773972069892994	-0.15505624094684087	-0.0013131136488369612	0.15506180098276792	0.058112040944899454	-0.18766593444578872	0.19645740569953765
4090	-0.24737007436236016	0.07032927931058447	0.25717340690356344	-0.07154502971517533	-0.13666719136466643	0.15426150677486486	0.03105092874882884	-0.13012789815737422	0.13378127692252306
4091	-0.12688312949831476	-0.008164385168459425	0.1271455297541564	0.024996854292777256	-0.047399080872745004	0.053586524351886815	0.016352628308975097	-0.08117674383495625	0.082807440440202
4092	-0.13943944481318082	-0.1719224612501464	0.22136099803740542	0.07973122511081544	0.00839532191304924	0.0801720006467049	0.21471910355292437	0.12176942550966659	0.24684425539097662
4093	-0.1882935751575383	0.055550001521244625	0.19631676727833974	-0.07868496039962884	0.04942399249164151	0.09291961056152247	0.20057701568802538	0.04697467164406689	0.2060042693693077
4094	-0.3027000998882685	-0.09476778704631482	0.31718808920579505	0.044702526126194166	0.10037360293888133	0.10987800511929253	0.20981854766643734	0.014918323346611185	0.2103482334518811
4095	-0.2887486228888507	-0.12068287386311624	0.31295386762919003	-0.14736525320993904	-0.09127103091344296	0.17334047114748508	0.2167036588047231	0.18418192406657988	0.284400170344923
4096	-0.1826649184862871	0.13595781314160982	0.22770814522069868	0.0003085731889258518	-0.09550536143785905	0.0955058599290589	-0.1998673923398603	0.13861625221451035	0.2432312477843511
4097	-0.21023511703949757	-0.15652401909285663	0.2621041262353422	-0.11252248318427502	0.03812832666285065	0.1188068959112412	-0.02251481422832664	0.12844436017535382	0.1304027243603142
4098	-0.24897637852277085	-0.1562114060678891	0.2939238684557976	0.0870923797033849	-0.01947425603989405	0.08924309077293278	0.041968356663921895	-0.07224914715915774	0.08355406768252392
4099	-0.1368890069255756	-0.10688158423393054	0.17367289156752436	0.046854153495763703	0.14045673684168317	0.1480655484034636	0.08273365167073578	-0.053276551856581374	0.0984034963631966
4100	-0.14883053550210038	0.06183415616713072	0.16116448481828455	0.007882277238827855	-0.07715163698964445	0.0775532422575073	-0.13743171836523013	-0.19618297410901125	0.23953128510296295
4101	-0.22343153129204027	-0.11608045949233507	0.25178626303167856	0.03073152939384587	0.12577263308095282	0.12947270805463523	0.357885495463413	-0.16055068884167123	0.3922480739922476
4102	-0.23370313279896648	-0.023646671951613372	0.23489640136545	0.13251397371951654	-0.014849000429748523	0.13334333895886732	0.005932603499442225	0.020912457685648318	0.021737678595830458
4103	-0.17122076022287133	0.018582738803162024	0.17222620855353155	-0.2254880617501344	-0.14061874331281704	0.2657414099509302	-0.06745923308953218	0.15351717781401675	0.1676850381310398
4104	-0.2377748438883937	0.14377066795498655	0.27786126277402	-0.05813843952697332	0.14474256412412417	0.15598233239651768	-0.021884699488895303	0.13110711251643303	0.1329210857016895
4105	-0.15278349859290682	0.10222285871026308	0.18382684865162427	-0.05106133304496168	-0.20413264782377358	0.21042195142112258	0.011921273857159204	0.15559166133118718	0.15604769093509918
4106	-0.27193405051828795	-0.050889877389559086	0.27665485257267247	-0.010826457019718261	-0.1864893415879872	0.18680333695499335	0.06672565397692655	0.01580150743892612	0.06857113486001942
4107	-0.15486163925299615	-0.061731211818448435	0.16671193665931444	0.05667570312398604	0.012215517884722709	0.057977186908215725	-0.03990701772171886	-0.09213732739648722	0.10040845165228403
4108	-0.28388997093359697	0.08359798420031017	0.2959427960924777	0.13809516751106513	-0.1222515052427806	0.18443347262369364	0.15687162762530218	-0.22203154085568344	0.2718578906130195
4109	-0.26540336316261	-0.07204735899822419	0.27500866734821877	0.05487422584509402	-0.06109705172638006	0.08212204571096816	0.14571580800697925	0.16052145209041946	0.21679537191633882
4110	-0.036269045723007494	0.19881495122436788	0.2020960873149339	0.022568551254925517	0.09649040020983797	0.09909458531322939	-0.023329399505719065	0.11239355893284166	0.11478925459679401
4111	-0.23589808928654404	-0.011120308843963646	0.23616005123184455	0.04095711980753738	0.09179274462675227	0.1005156387287129	0.012511172234187747	-0.015700626748338685	0.020075834004199145
4112	-0.26036574956510455	-0.016270140281126597	0.26087361118243885	-0.05346559954003621	0.026681090444239042	0.059753250300458007	0.022710486949437857	-0.03248874454349166	0.03963943414698104
4113	0.14580012913987464	0.17901598105948507	0.23087745479343372	-0.060456631825584986	0.09550601982859667	0.11303275700076787	-0.018272692231397502	-0.06568538277767494	0.06817962153043276
4114	-0.24219589200436373	0.07230635850678767	0.2527588961526409	0.02408830480781845	-0.1311214922456012	0.13331576109833235	0.07729128740767163	-0.14895625043703992	0.167815099598926
4115	-0.267659007821097	-0.08804722906478872	0.28176880418840095	-0.11649510778636418	-0.05567461109136639	0.12911534555710838	0.3271400427794862	-0.08379457298868237	0.33770125562709963
4116	-0.21583038694114925	-0.09522634900703829	0.23590424640598667	-0.09989681953062447	-0.22438384797467795	0.2456165421633029	0.053213345115486574	0.20201511359232918	0.20890611819212365
4117	-0.2109303257490569	-0.04325821433804254	0.2153204017930472	-0.13304778843065518	-0.1574570552033994	0.20614179158922322	0.029770705871207524	-0.07792332113515739	0.08341665843704613
4118	-0.30289253149989676	-0.02280806456372274	0.3037500509424795	0.053476383871159903	0.061358939227758376	0.08139191025581963	0.2467833526399427	0.1733605061580905	0.30158893917980417
4119	-0.34088378038209327	0.013436485120957013	0.3411484879931214	6.82393544266122e-05	-0.055969271388966	0.05596931298864782	0.15012312060882993	-0.05700721149099354	0.16058260647813685
4120	-0.15278620227667944	-0.14461793049444288	0.2103757814640885	0.02382788371351501	0.1348545255234917	0.1369434594875961	-0.14828134507838078	0.19394033786328996	0.2441315464023052
4121	-0.25520533396270945	-0.10090438399811189	0.2744293300524863	0.14262423627995444	0.09432253433936534	0.1709924362614938	0.03795697560636631	-0.11174787508171209	0.11801830189618988
4122	-0.1955070960091896	0.016353262682032087	0.19618984120054234	-0.11193280557038447	0.1254632632182167	0.16813679960145853	0.24950176320659193	0.10261839088486203	0.26978077023946057
4123	-0.18009453660621805	0.10986584022491493	0.21096100341943522	-0.0009001563504547712	-0.05559001401093384	0.055597301545948115	0.02464117229256121	-0.22203439104558068	0.223397533958935
4124	-0.12561684669872927	0.009029271215869454	0.1259409381941463	0.08989339590860343	-0.028346705526383298	0.09425687424363494	0.10067517774617042	0.05754653771347399	0.1159616118249108
4125	-0.2629807764921084	0.1286515015481175	0.2927628693242665	-0.11225431559041536	-0.015610243728632017	0.11333450965147318	0.22176491105685384	0.024052288721557683	0.22306543517273011
4126	-0.042305502520714786	0.04980902777777778	0.06535055310934745	0.2791542788759581	-0.008588823875461891	0.27928637508893966	0.07936332825415801	-0.046348288237816546	0.0919059393845303
4127	-0.26953190786988984	0.06733090689353226	0.2778145071501636	0.04935129915342184	0.05979956142156014	0.07753411039240392	0.0871721965751887	-0.06798882418617716	0.11055076693520605
4128	-0.22878822156062514	-0.032388342561363276	0.23106937282717915	-0.12077703209136723	0.16125390395151212	0.20146938482162155	0.14937677202218422	0.08951381931757911	0.17414403196373912
4129	-0.279665209387943	-0.0282953093588781	0.2810929630455316	-0.08713241967113813	0.13771506680380416	0.16296471453208386	0.03843625262294306	0.20641173500780965	0.2099598767970417
4130	-0.39533509771686803	0.07773205452387447	0.4029045939019661	-0.05138325488309298	0.0075949003989894456	0.051941518984830126	0.13853225627373655	-0.20207733165858535	0.24500292651016664
4131	-0.24952444691190898	0.04641148689243967	0.25380401045346224	-0.079786739043379	0.15464365775068797	0.17401317366707666	0.2770022145536293	0.2535570268494644	0.375528151717491
4132	-0.27883945569738766	0.02381920039948815	0.27985495593483134	-0.08781874153159029	-0.06526818983038088	0.1094169455245708	0.19328784173529703	-0.031883450854818016	0.19589983205990974
4133	-0.09107650862760962	-0.05060078602115321	0.10418910677107077	0.012097942065706292	-0.11623991187556654	0.11686777706050826	0.2053602418955373	0.2359464145080305	0.31279951961374386
4134	-0.328701628647073	-0.013769186746182441	0.32898989525347055	0.03354537930732792	0.005153711083312936	0.033938963018966366	-0.09471203971052064	0.052028475818067764	0.10806170812123274
4135	-0.0973454682021277	-0.049963707710181146	0.10941897581151025	-0.1458017582078167	0.1297752049175533	0.19519158923448418	0.2045567338489856	0.17209069670681007	0.26731753637949013
4136	-0.23376470250319542	-0.09999798940127243	0.2542548603679081	0.016417870239578865	0.03963943683299853	0.04290491132307501	0.022939088637645905	0.028473354484638436	0.036564104024762525
4137	-0.07764768202867348	0.12467951675466926	0.14688139576748252	0.17090761027939264	0.2923906964036142	0.33867643938544534	-0.0072903688867701376	0.03917554249465957	0.039848119256196565
4138	-0.2591084830932823	-0.05062796840576768	0.2640083278909913	-0.06977366290956027	-0.00961637362801935	0.07043322140560243	0.2526802593372781	-0.030494573548119134	0.2545137176551311
4139	-0.20884216149592022	-0.0586638765392766	0.21692509958255984	0.012681584266341814	0.03032169357911337	0.03286681732401197	0.09987459869472956	0.024487774163745205	0.10283280871360007
4140	-0.23179674196844138	0.05962368032693835	0.23934225043421214	-0.04604481608376662	0.020788353991748602	0.05052010243332987	0.04113516904410303	0.15948980903880394	0.16470914157848396
4141	-0.10117437232901808	0.004043756428332494	0.1012551508923001	0.13417427715839328	-0.03828304082974284	0.13952894992133028	0.1485546262847645	-0.08391268784196144	0.17061599037449132
4142	-0.2038946375104232	-0.004122063331444053	0.20393630037738575	0.1537489439891477	-0.052292813697125635	0.16239851028300833	-0.0034817778572736034	0.20084116984793915	0.20087134759078046
4143	-0.4503538526442474	0.0845621155286369	0.45822411980841327	0.15060892328024733	-0.041303380614591295	0.15616983390472447	0.024876964785969298	0.02778696038410475	0.03729582475760743
4144	-0.16071275661387302	0.14878993158091577	0.21901377554456153	0.009882644049848618	-0.10052158200067281	0.10100621318183352	0.011656291929456965	0.02245474531860561	0.025299895827219608
4145	-0.22672650783368806	-0.12377839311518118	0.25831376261561395	0.20032052568352504	-0.13331915314866985	0.24062898746078432	-0.1115113820091079	0.025421674350131422	0.11437241732316986
4146	-0.2573293014563056	-0.055018076948653065	0.26314512759904585	0.06888960077660479	-0.02437932289770659	0.07307618271441543	0.23631202348687885	-0.07205204319299205	0.2470523616012362
4147	-0.22099927327677196	0.04365048650082766	0.22526882554099728	-0.017356072294317373	-0.09079582953077446	0.09243979611437395	-0.10708977179457389	0.24730272354874616	0.2694937036326479
4148	-0.19276539713299048	-0.03658862695409833	0.19620709965295777	-0.1499280438123511	-0.02102859438289732	0.15139557491260663	0.2280563240291066	0.042750540578949205	0.23202865264760136
4149	-0.2897766473363492	-0.13468628228962903	0.3195479619376355	0.1547468364323308	0.018997796053439563	0.15590862593423951	-0.0392628567009512	0.04111482999510221	0.056850691832602926
4150	-0.562528364068578	-0.053032554146856835	0.5650226651922999	0.05357863783160612	0.013370031979873579	0.055221627891916196	0.3915092412466647	0.0178240093276722	0.3919147627865683
4151	-0.14439738947602715	0.019523738359360405	0.14571129828196658	-0.08715508957604645	0.012248895372247385	0.08801161898777311	-0.02757082453812925	0.09195681582025761	0.09600107468936528
4152	-0.2145483991870241	0.08677421025848857	0.2314320184410511	0.05443253006204496	-0.014672002475946902	0.056375242665638425	0.10175195449704277	-0.16439919327426408	0.19334051565359267
4153	-0.20656200291499896	-0.051133520268120715	0.21279684664784476	0.15053973817243332	-0.040182072395227884	0.15581017845763515	0.14948930484038844	-0.15305417483932354	0.21394539653240685
4154	-0.15066241936343766	0.00750087537689633	0.15084902299936875	0.007893373637378064	0.03837866627004221	0.039181977643382555	0.053093883386880376	0.01794008493128386	0.05604290410427828
4155	-0.2777515717647395	-0.06366523377988856	0.284954729053636	-0.02540573587221518	0.01985196300571978	0.032242081979754776	0.09793234062901847	-0.09128145841215388	0.13387698828001726
4156	-0.242866878207722	0.08594000075355358	0.2576237649361667	0.022594164465101044	-0.08030638605863617	0.08342428848767455	0.27236566678201624	0.05984678119848536	0.2788632167594566
4157	-0.19251279681163913	-0.09507659093571046	0.21471081733391048	-0.031961538004470595	-0.004581589902020279	0.03228824674152364	-0.0009718268881285813	-0.17603312777399352	0.17603581033811166
4158	-0.12325707225855799	0.06437548577441032	0.13905577668850255	-0.03750793810582448	-0.176160892116085	0.1801097036033464	0.12777308576254645	-0.0971906574675232	0.16053655454211194
4159	-0.22334316557701078	-0.019193344686027063	0.2241663536086464	0.01585629157876884	0.023035424015306134	0.027965205920855975	-0.039977072673614396	0.14989557195017505	0.1551349374893404
4160	-0.26246227771103997	0.06974134279544209	0.27157006852040677	0.03610682833199518	0.024931657090525892	0.04387813324966936	0.16244498512829578	-0.32276456536865594	0.36133825960026655
4161	-0.2416197597669527	-0.033759473450722874	0.24396682224743182	0.1539495850205216	0.03516113152100179	0.15791383694226419	0.19858190099996442	-0.15205892654129186	0.2501133513942222
4162	-0.2760238448412716	0.010118976250526357	0.2762092623380271	0.17142345307175763	-0.21310347761220352	0.2734942274225546	0.2527321693589445	-0.016780291199825874	0.2532886250932504
4163	-0.3269659856266697	0.027922451743989163	0.32815608948824176	0.01645345813444524	-0.011022065292252636	0.019804095735191304	0.022787273046474692	-0.031172739855223352	0.038613462975703464
4164	-0.23452291221215524	-0.05336883424532827	0.2405186662635056	0.03435871444713797	-0.16383129603482804	0.16739538470015064	0.1642149252630935	-0.11751803597056602	0.2019332326724421
4165	-0.34464495826109964	-0.027753660421496754	0.34576062951352177	0.03034083389808802	0.031988839202335154	0.04408913738262773	0.17480607535800477	0.09566208275840683	0.19926966166414978
4166	-0.3653856424507679	-0.01072402384325369	0.3655429829671896	0.11032757490851232	0.07334281832369001	0.13248148091282494	0.09901057552133388	0.05389399302903548	0.11272824202337
4167	-0.1309711227738652	0.009527245587429631	0.1313171862671831	-0.07844428308879382	-0.02826377078287182	0.08338073091657054	0.2132688085269165	0.011712597359269022	0.21359019085012057
4168	-0.21160069469673976	-0.025346130228568905	0.2131133039340961	0.11568349670720895	0.11089775627646595	0.16025287441278943	0.12728858338821544	0.18354100440146293	0.2233599869217325
4169	-0.16296173155994184	0.11472187954510736	0.19929283880605614	0.15586826281391344	-0.12896325937547254	0.20230283641455105	0.19887113001463952	-0.0318503635783094	0.2014054915174116
4170	-0.22450928246386603	-0.02202570626747999	0.2255871220815171	-0.09122943143084276	0.03826772860145398	0.0989304210620241	0.1882932124229161	0.09499199446254526	0.21089763596710523
4171	-0.051795322779249156	0.026553132056219866	0.0582050194038423	0.21283996399331584	-0.08622850376891443	0.22964364814839028	-0.14119307253271784	0.0020028046664625483	0.1412072765751161
4172	-0.0565798936254964	0.0002826661409603955	0.056580599703606294	-0.13478855583177363	0.11589567697219494	0.1777632209543316	0.02918316810112225	-0.0751823878037646	0.08064768277076541
4173	-0.4569914384033834	0.05888517823476395	0.4607696159576207	-0.11950647521280819	-0.16633151215101666	0.20481203468603434	0.2332990184449985	-0.02597935437283574	0.23474104639161242
4174	-0.382469189648771	0.07535337530175444	0.389821513259536	0.09312347031205787	-0.05568643014716581	0.10850326827103367	0.12932035920494608	0.12246129477287825	0.17810256601842112
4175	-0.08332457677480305	-0.1931732366251695	0.2103779561716098	-0.041756847489460625	0.18589329577981564	0.19052546215175573	0.04025210055308298	0.08496335568909763	0.09401597422187159
4176	-0.21562436125738366	0.08411080410618678	0.23144868229273638	0.2920923798098593	-0.21441761609885654	0.3623435834073838	-0.03868859041764708	-0.0625654016039389	0.07356110729432105
4177	-0.057714519422275644	-0.09304875430731212	0.10949445844556138	0.03658574892600569	0.09905255736067452	0.10559321069162751	-0.016220287354592355	0.17832268375948346	0.17905886536290322
4178	-0.30882364005410506	-0.07240150931545968	0.3171971298852246	0.00278174341139577	-0.03161528680043207	0.03173742988775899	0.2231943552863055	0.06382282132467516	0.23214020064071406
4179	-0.1802119002409408	0.06132565301335546	0.19036061752885042	0.08420375685649518	0.13084204337095862	0.15559535013050865	-0.02240877313694011	-0.00936242705333707	0.02428596619103112
4180	-0.2704036706604979	-0.10475519958295677	0.28998585645913166	0.014088039797667321	-0.10571135686306458	0.10664597430363158	0.08005105101272447	-0.08203166013639128	0.11461834073556564
4181	-0.23084160056494898	0.030668368121265804	0.23286990650277017	0.2801368548440849	0.06950619187463511	0.28863085100323127	-0.008882457423063065	-0.14885281558799296	0.1491176004311549
4182	-0.040383760458221445	-0.045414944973068624	0.06077306422794445	0.052933710209351434	0.013930769928787902	0.054736130913103614	0.18156470001293445	-0.0441930997179616	0.18686564786891297
4183	-0.1715722100553323	-0.06659670268554857	0.18404386453195995	-0.03444761914757741	-0.14443154468997935	0.14848269113425322	-0.15407958709383066	0.11416446858766889	0.19176559922705164
4184	-0.0581718026338852	0.25400593559963514	0.26058199082346745	0.0054194107490331015	-0.0714773143273433	0.07168246979782834	-0.024669939583281682	0.13646971312389972	0.13868160843876254
4185	-0.10381729591319806	0.057007764647367114	0.11843950422396293	0.18483555310882036	0.05927013605665411	0.1941059780666681	0.40836894203262836	-0.11948017283684631	0.42548878306950794
4186	-0.27666540918916654	-0.10793318602882618	0.29697360368918674	-0.17027878189416515	-0.2133564916859163	0.27297592587604336	0.1282632119544398	-0.0011947129289201657	0.1282687759349565
4187	-0.12419139524129445	0.05689616179947823	0.13660408441731098	0.040948719412190304	0.006505213168307026	0.04146221677459379	0.11393410331085366	0.1653648886897871	0.20081465660811204
4188	-0.32695090799937443	-0.13908693890111812	0.3553056048171753	-0.029481131358506572	0.18640646584875123	0.18872336266715675	0.2646922220454907	0.15650061314437883	0.30749701514965294
4189	-0.21170104050538835	-0.03721409327387589	0.21494701507408942	-0.043031802514034115	0.1353925979339426	0.1420665041553042	0.019241980497129094	-0.18971744916110928	0.19069075575299915
4190	-0.20146907657288346	-0.046558196202475845	0.20677875724735026	-0.005417866132979102	-0.1612653027919452	0.1613562863913664	0.14977201799842108	-0.21661912247191126	0.26335432708770945
4191	-0.12836936654822464	0.03069435568393875	0.13198802119451825	-0.018818525120695647	-0.09851236633981368	0.10029368479414796	0.1366254747320527	0.109737815029715	0.17523957427834247
4192	-0.32786229172145465	-0.08274231451324689	0.3381419420063907	0.11492709406551554	-0.062394773298090025	0.1307721097377568	0.1138623892932143	-0.04710677430787703	0.12322212415492903
4193	-0.277549046480342	0.10692432018600959	0.2974328217419647	0.06338145690972145	-0.057024278744010906	0.08525829840123207	0.08518879323497484	-0.07947808504332486	0.11650706628778047
4194	-0.2968394417160216	0.13603417512794305	0.3265255747426521	-0.01466331166243496	-0.023699006023067553	0.027868541321552757	0.18468031866861334	0.016357253171073397	0.18540328970879444
4195	0.003913615695801089	-0.13354287544733642	0.1336002094704841	-0.26994028867459147	0.09012052758224032	0.2845864876297241	-0.14442357643881806	-0.03678766634754383	0.14903523686255318
4196	-0.17812704322628062	0.034163071108565826	0.1813735343320689	0.02609240656481272	-0.15358228267083923	0.15578296193977392	0.12743783735332923	0.07555239346380697	0.14815048615311224
4197	-0.10143362541407788	-0.06741718442303876	0.12179432302112232	0.19697424658680254	0.07987571713622563	0.21255348504897495	-0.04681118550829328	0.18090647255484865	0.1868647609928904
4198	-0.1220262108866472	0.18612431672771768	0.22255933460700378	-0.06776192112895299	0.050635348522765675	0.08459087702056525	-0.13352212668705352	0.2514137418713155	0.28467003340142777
4199	-0.18469155407965718	-0.06044337809255445	0.1943305742892724	-0.06239807951341887	0.041064170890924845	0.07469796823155248	-0.18950099693879524	0.0716745167354142	0.20260272503116158
4200	-0.18796634094456097	0.05814803953729568	0.19675502491707256	0.06293018574280204	-0.044029586899888354	0.07680372907742426	-0.029310655827738025	0.02479999475990806	0.03839471689104609
4201	-0.15613412372741356	0.12486274809008371	0.1999214106911388	0.051807071068702686	-0.018763998498755593	0.055100456008810965	-0.01044880384692024	-0.14255924360489575	0.1429416504698033
4202	-0.27732300419726297	0.06156700620477149	0.2840748931356193	0.020103369611391024	0.013100191024407029	0.023995009368786558	0.05043704592028556	-0.15165448852550129	0.15982171157604463
4203	-0.2543152039985473	-0.11021228186839883	0.2771695691439847	0.060357433050072795	0.0827539188136913	0.10242670942394387	0.17122880671402094	0.09194963681553601	0.19435544746473282
4204	-0.19419134594270962	-0.07393719955578093	0.20779073202910783	-0.0004075225888108545	-0.032507936915008445	0.03251049118562437	0.2221234721753836	0.0693388561916307	0.23269446462950522
4205	-0.3036991312299954	-0.04675531365694647	0.3072771089180146	0.03586933515912811	-0.035002044980533144	0.05011738578155418	0.16098625664321392	-0.06143502293516933	0.17231029241179854
4206	-0.26514941245195206	0.2247459229877972	0.34758443696928126	0.05082545716217972	-0.028501675733841495	0.058271542071422947	-0.06717037039965526	0.002487358812064378	0.06721640881129277
4207	-0.21161387848090385	-0.02646185423726385	0.21326195932562594	-0.11577210509937251	-0.06916939540457315	0.13486135688096254	0.0882936850732053	-0.03551265864841518	0.0951678714067159
4208	-0.27081764711927464	-0.019755968183390822	0.27153728338864097	-0.15219539335915666	0.005305982763899691	0.15228785641947695	0.2780908906966026	-0.07436104481023378	0.28786126601837103
4209	-0.17951654183038937	0.03897540800002312	0.1836988601475529	-0.03195496857803303	0.030912988747321967	0.04446046434884742	0.1423741366803416	0.11420789468871725	0.18252078787004433
4210	-0.2379009706585594	-0.022757588713125266	0.2389869864329866	-0.06623718128961156	0.13348410366793684	0.14901466410130706	0.029064303395735305	0.03995235657979607	0.04940571351735065
4211	-0.15499888550412363	-0.044603492087079276	0.16128895192753462	-0.011374797816134413	-0.08131625194488286	0.08210797071978823	0.1497353779142365	0.21282230310084435	0.26021916934819944
4212	-0.21821927275899322	0.021364888712935067	0.21926264951692065	0.08246911419130985	-0.1712172921979662	0.19004345803816305	-0.040561666085023505	-0.043676590678399435	0.0596061517704456
4213	-0.0035525789252582427	0.1740526727405865	0.17408892470562823	0.12007843278131025	-0.031390076357206434	0.12411352429500538	0.003753039583813154	0.005612190078901944	0.006751443075327958
4214	-0.2270526971624605	-0.15254486296891706	0.27353768023245656	-0.014706637932549938	0.07936760971462452	0.08071866370977705	0.0009390033400030191	0.07617809608217259	0.07618388313795285
4215	-0.11848974579462365	-0.09852903156912667	0.15410317946241245	0.10549763546405486	0.08947378816468625	0.1383304372039854	-0.005846562924406223	-0.1835271097636022	0.18362021216688085
4216	-0.22809874501615154	-0.16015811675343877	0.27871070994841846	-0.10464128438079964	-0.0041149079668641175	0.10472216033122667	-0.02762010321574651	0.11571189192019689	0.11896264974099986
4217	-0.19859585468219274	0.11366626554915421	0.22882380431423968	0.07747550639581026	0.1583215211915133	0.17626161852111205	-0.18746111471397267	0.13710713966789587	0.23224994570013818
4218	-0.28882570413735614	0.049186362412471554	0.292983934060915	-0.04819229173068189	0.24945757938193636	0.2540700314742969	0.1423937720818388	0.058545357368353375	0.15395955701768843
4219	-0.13627359668872968	-0.08687005877769524	0.16160724076142996	0.06316481824344676	-0.052626896272165664	0.0822154758848293	-0.0044789564382049455	-0.02922958949359782	0.029570761788286444
4220	-0.21037261452360667	0.17354590037874074	0.2727174664002396	-0.06559795267210984	-0.05914419199351342	0.08832398791572955	0.1981142031665922	-0.12477109994801584	0.23413044415148476
4221	-0.4261977739236853	-0.11761084765255664	0.4421276444456484	0.06133715641197866	0.005403094486677364	0.06157467163322512	0.3116806792607519	-0.18047774727003008	0.36016255091848254
4222	-0.046209277498713286	0.13646426896896147	0.14407565384958745	0.07946644890298538	0.024499042020269465	0.08315719789147367	0.021254673171099032	-0.23355013823772786	0.23451530483631988
4223	-0.19835958921498933	0.15122578577231646	0.24943088204148633	-0.11680456894756247	0.0661929818416423	0.13425653865683362	0.1530586118551676	-0.07173644422707559	0.16903566515198848
4224	-0.2664576336283331	0.11947537446985856	0.2920171837812356	-0.08679108595547495	0.0003001035841403322	0.0867916047984588	0.2942319869871017	0.026876308735595322	0.295456931104398
4225	-0.09886752504671348	0.10747747230672101	0.1460349087112547	0.06195214123398624	-0.023112551910406266	0.06612305089215866	0.01719887184800582	-0.060571863867480945	0.06296627577699646
4226	-0.23764256738428152	-0.0909416537200069	0.2544491584075735	-0.17562955687327847	-0.23947586137052282	0.29697546940220165	0.08813477495765419	0.017029670065314678	0.08976496097793295
4227	-0.3673841998082535	0.0014281195546442546	0.36738697553698485	0.019081181719792666	0.017692254858093198	0.026021287012510972	0.2752932424927794	-0.09175685797519074	0.2901821675218303
4228	-0.03918943640288884	-0.031647703640216865	0.05037250312695474	-0.07878262651236681	0.0322709165299493	0.08513585786183187	0.16934547449313928	-0.04978132012152744	0.17651081996395712
4229	-0.25599265240182645	0.007962934172415073	0.25611647038868185	0.027899082763590103	0.0039731688093691655	0.02818057645679723	0.06078283448895478	-0.0098672912125766	0.0615785385047864
4230	-0.32589187008329895	0.07035829195572729	0.3334003602777255	0.051453004027958396	-0.12981339967257147	0.139638570452622	-0.030072731730729937	-0.1383769053317639	0.1416069811942349
4231	-0.0002998261265213933	-0.07865049805814199	0.0786510695445392	-0.22982171536431595	0.01662382002628802	0.2304221609248188	0.1547823582699483	-0.08142239501595791	0.17489192331763442
4232	-0.20391711550712768	0.11685999211254243	0.23502861049942567	0.06025163522682211	-0.10602753688016227	0.12195121206605615	0.013004403519878265	0.04130260759467642	0.04330150003207331
4233	-0.18061310153358012	-0.06784695597567425	0.19293600462522384	0.11553670887817137	-0.14876895360753212	0.18836383054047126	-0.10806809830757591	0.2675197937598246	0.2885230561412987
4234	-0.19609405407480968	0.0602214515478744	0.20513288685636774	0.1736420796787488	-0.08996860579802037	0.19556564592075096	0.13918736670108406	-0.05418448262059255	0.14936224826254904
4235	-0.30065276387400075	-0.012516189902461929	0.3009131759075201	0.06029673169228833	0.08308582518531095	0.10265938924178275	0.04762922734673453	-0.14618844382514784	0.15375176228474693
4236	-0.3292801416288838	-0.03093779853518734	0.33073034189402944	-0.12465876108877069	0.22877590346495003	0.2605344904660251	0.1990267780596403	-0.021750441859354215	0.20021173818205182
4237	-0.2616284804007449	0.026204814000116795	0.262937547781947	-0.20768082966248821	-0.03552943423312672	0.2106980486531034	-0.030906307067401037	-0.11816920676255287	0.12214401845131613
4238	-0.25676827903380073	0.0013840415844203417	0.25677200916199405	0.10874023001307498	-0.002401021055721265	0.1087667344614449	0.2652628399784932	0.0682790254726224	0.2739094733537829
4239	-0.06577964922860731	-0.03690609447871434	0.07542560614479944	-0.09623565463175918	0.13347756892832152	0.16455261355997375	-0.07065422304051319	-0.008001037160753009	0.07110580728116611
4240	-0.3183837580463757	0.037861079447572006	0.3206270087261341	-0.005826177507964107	-0.07933583936735146	0.07954947990072908	0.08482226317765001	-0.2549844836441293	0.2687227255552491
4241	-0.12458992029274092	-0.05541626986188308	0.1363583924954991	0.20981284587673704	0.040901429020919595	0.21376238488295535	0.22243219294743463	0.07087944519282968	0.2334522996465191
4242	-0.2569036841803702	0.06966743335161373	0.2661823702187073	0.0458249389278584	-0.08746915391833074	0.09874602733746095	-0.015115935687974332	0.0687991796559328	0.0704401776903799
4243	-0.26802971361941236	-0.007146602937185247	0.2681249733173805	-0.09038163009856881	0.015806582898198807	0.09175340387251117	0.061593513308402445	0.14722752849660736	0.15959231193541773
4244	-0.26064733629677966	-0.11517067003792668	0.2849584481211104	0.07855411603241563	-0.029320109366980932	0.08384758767505443	-0.09879971375287333	0.21485922240140046	0.23648650889339157
4245	-0.18580990689891297	0.036368150630575066	0.18933558535592535	-0.009493023870778553	0.13599444834695026	0.13632537358614683	-0.17681492967934784	-0.181707983254414	0.25353759195807457
4246	-0.19953769640636213	0.16102912267872962	0.25640918594667955	0.1816687811983523	0.024289060644619616	0.1832853090923897	0.1627858206269085	0.03815898648271853	0.16719847979740823
4247	-0.11824513633409267	-0.07489304036700721	0.13996742393172182	-0.0025685745539763545	-0.1720637182197204	0.17208288904721086	0.16720679274273514	0.046770856596660804	0.17362495375405398
4248	-0.18370533623859797	0.1469199720295438	0.2352299486538614	-0.0349376881813738	0.04701648433009421	0.05857637624692143	0.025603964264614	-0.19085417991894793	0.1925639659401462
4249	-0.17759238698992794	0.09895915432536012	0.2033026565039689	0.03799129466881531	-0.07141195820111973	0.08088885117697757	-0.004237010049462421	-0.04613177040075121	0.04632593759943635
4250	-0.2184348568547868	0.0006792641922752601	0.2184359130019927	0.030969205130457287	-0.09137424184598213	0.09647975818450404	0.03740951162159464	0.06157789532496532	0.0720507373481952
4251	-0.2842279818415453	0.03781391540389488	0.2867323453325256	0.05991800537443765	-0.0976778412843528	0.1145911342383099	0.17426729626236287	-0.02118054831207273	0.1755497256431755
4252	-0.18864194508530355	0.05691205932435803	0.19704001101833588	0.0764006925018709	0.05182001383748641	0.09231673547565857	0.14329818922401252	0.11532514073807247	0.18394091203736357
4253	-0.3359683013601291	-0.1437945005345242	0.36544706580130565	0.0670704538790004	0.08543630469625575	0.1086177146863557	0.11683452705854103	0.06339775293351621	0.13292697916530005
4254	-0.3017621615758271	0.0909500452531635	0.3151702918906984	0.0737741507861885	0.010890289550731593	0.07457361283136316	0.20974978633996594	0.01870652260490869	0.21058230423667917
4255	-0.2591508060488199	-0.0304566724406046	0.26093437713706363	0.023004913360322447	0.18747068620014315	0.18887690230165383	0.13304527126099705	0.09438324780058652	0.16312339400067427
4256	-0.291480164360932	-0.029222113840996707	0.2929413220309011	0.09230769850366612	0.13444089050270597	0.1630799320646299	0.21877510532912517	0.11355555639449721	0.24649018459126043
4257	0.007805504707895146	0.14505042891497072	0.14526029337765342	-0.006275559610114296	-0.09252629335646424	0.09273886785327162	-0.05651813172286156	0.05331290093650419	0.07769533203293645
4258	-0.18991505930655322	-0.1305491465297628	0.2304578256667825	0.026122209203780798	-0.01950290136292276	0.03259958550745676	-0.058904049949262606	0.08500461604239393	0.10341891436744072
4259	-0.10260680013439648	-0.22063690822522883	0.24332858587722084	0.0978326810648278	0.06412288243515812	0.11697426014352656	0.044019421920938745	0.012501846921913442	0.04576030684679222
4260	-0.21017478064466194	-0.023794372400982262	0.21151740017546636	0.058612590075381055	0.09338749847798897	0.110257247323344	0.013431122665460649	-0.15278257822397803	0.15337180726854793
4261	-0.32480503216257756	0.011955839659254149	0.3250250006077853	0.04663507109004739	0.10966609502255892	0.11916997211156297	0.18976908643341892	-0.14047667351332854	0.23610591260522196
4262	-0.3398879469974865	-0.005870926769508065	0.33993864784001704	0.0012226918836067942	0.04478724899696861	0.044803935632472106	0.21739902155337795	0.22031671431385202	0.3095186410838895
4263	-0.07576165017845071	0.028596145319212347	0.080978806887231	-0.01360211263591139	0.1017313144403358	0.10263662994232856	0.09889262301462402	0.17024149978734662	0.19688046915973584
4264	-0.1423650873420607	-0.07118027807756842	0.1591679932684726	-0.11769660382231403	0.05681130552685951	0.13069053135928757	-0.013833568704441336	0.17481643504142508	0.17536291963722914
4265	-0.2411172782542612	0.12246620888068616	0.27043578570586896	0.07623929799845239	0.09748261558947259	0.12375496313870289	0.18494226105812947	-0.10717597990066918	0.2137529662787442
4266	-0.2630914337575018	0.1443395563168289	0.3000850046808687	-0.014421880393336577	-0.06026672431077599	0.061968287802962436	0.008874170947678908	-0.09990799398860076	0.10030133684470469
4267	-0.2761140437846673	0.007299052314727976	0.2762105018637313	-0.03223029031757407	0.004619174121444472	0.032559612766728835	0.06088538518015485	-0.051503086724894946	0.07974708816457106
4268	-0.25801949006993274	-0.07125293758559721	0.26767711588876086	-0.07024341074283194	-0.18796687849937393	0.2006631111230577	0.11422682227225169	-0.15041963962443408	0.1888751834179419
4269	-0.16582601797816418	0.07785517736239068	0.18319305904052083	-0.0303936732144595	-0.07516699184942575	0.08107929473767633	0.003510975732111519	0.0057430951722972565	0.0067312772004679815
4270	-0.28991857664583925	0.0837383964914744	0.3017696143274083	-0.2020600081037706	-0.22179469954159742	0.3000352239648593	0.013307200526419349	-0.1431826759005093	0.14379972275314237
4271	-0.19227163972246858	0.046479525926601886	0.19780983234391666	-0.27831705512008004	-0.09885952614242828	0.29535332921742924	0.13376520189650196	0.2008164886815701	0.24128902039837433
4272	-0.1509887402856571	-0.010679787677048464	0.15136597225888138	-0.006834425602496687	-0.1996857520474284	0.19980267501728577	0.11995023013701295	0.08724654204296678	0.14832402640293157
4273	-0.16424393223028708	-0.12322457503354277	0.2053298935047314	0.06850011374372697	0.013643832172990701	0.06984568518719154	0.01863086748028454	-0.020125888047998912	0.027425546353509706
4274	-0.23002482852111897	0.108850446839705	0.25447955028523145	0.022043408315790443	-0.012459271380112335	0.02532084701387269	0.12192261400005472	-0.1456546454851328	0.18994841288098738
4275	-0.17777301260599518	0.19159589282668704	0.26136608456161	-0.16565660543131974	0.0156909249535782	0.16639806503961146	-0.04914293686290778	-0.06102291383912361	0.07835064937145603
4276	-0.17943499591739887	-0.0969938097996385	0.20397234346676854	0.0073456556930362816	0.137329580254217	0.1375258967262532	0.1307257150219894	-0.16381562307622563	0.20958237266493193
4277	-0.1973805641861753	0.10446303873011967	0.22331953246230693	-0.14544031921529826	-0.12685304972297595	0.19298855581994406	0.13343426530554053	-0.050635711026832814	0.14271887888020385
4278	-0.12484917275402563	-0.0937380582297612	0.1561221941238677	0.056695012646240744	0.07678199372010447	0.09544526713562888	0.03820899842620512	0.023078551725327745	0.04463795593967508
4279	-0.215223132908445	-0.14967917160078237	0.26215425106227563	-0.10356139346781616	-0.08426565700994529	0.13351278278993955	-0.11861798912422536	0.206659641509238	0.23828225861906216
4280	-0.22180100018237495	0.09614725013838098	0.24174361913207615	0.01947025460829915	0.23257463046341126	0.23338819496646418	0.02295303975983457	0.22649823312832182	0.22765827822521226
4281	-0.17402975650615626	0.08678111102392237	0.19446675134875469	-0.0702571714847664	-0.09596973579946692	0.11893805250826733	0.08863924576892382	-0.4424836558802134	0.45127453020484415
4282	0.08521991211135947	0.05761744945133102	0.10286983961076503	0.06229218167196246	0.15866185380371864	0.17045204530860097	0.1441659569012098	0.2526139211717694	0.29085669374972
4283	-0.21574846566590025	0.04173358518055689	0.2197477930929295	-0.22534919744678583	-0.022510048607216303	0.22647066714744696	0.02607777672847234	-0.09575144904742396	0.09923905699764321
4284	-0.11084588390115513	0.16871359726080812	0.20186898691604543	-0.07840003144606997	0.08735605935820068	0.11737821789982261	-0.07298568129563913	0.016438754509637284	0.07481405164818124
4285	-0.05080268392832086	0.07194404797507699	0.08807303068114011	-0.10383641573326387	0.0670818173415456	0.12362027119439471	-0.01505233793403048	0.08048173139223351	0.08187723716132511
4286	-0.24282687735469474	-0.01937965543728739	0.24359898072590522	-0.026904588558381765	-0.003713414200415912	0.0271596452576181	-0.0694043324038196	0.09298313220840931	0.1160294110633438
4287	-0.15680183860034058	-0.11986585961459206	0.19736930077798914	0.06406063032080235	0.09271452021766524	0.11269315248181834	-0.058184376491056095	0.1672293865044614	0.1770623883785359
4288	-0.0722040460695483	-0.05264846256016753	0.08936042120963182	0.04187213299335634	0.05716304165957587	0.07085823066650569	0.20741655097278722	0.10617382389793825	0.2330118162208888
4289	-0.21947024633429382	0.14316740807804698	0.2620383478840867	-0.10833996434967831	-0.09922218443160978	0.14691014178289377	-0.14815461326738205	0.04979871554509554	0.15630003679573745
4290	-0.25671982912778507	0.08070221184905907	0.26910577412000947	-0.14667476390131268	-0.05383474010420421	0.15624232975603322	0.12585147099248686	0.038587759377607604	0.1316343721250529
4291	-0.21364872990945022	-0.06360844664218535	0.22291660834525753	-0.1947044390740483	-0.02845991685016762	0.19677343688175555	-0.08876636354128094	-0.11535353164159784	0.14555378579251027
4292	-0.09383254581334656	-0.07428760937016825	0.11967955364116499	-0.023049677114729886	0.012619968119739136	0.026278341089888736	0.20639941027885186	-0.11444203159242351	0.23600359141008656
4293	-0.3026981181940272	0.022248876795374496	0.3035146837911817	0.04625271784165651	0.04805110037029434	0.06669499347429304	0.25936671855374327	0.14279666808530211	0.29607766398294993
4294	0.0751892282015427	0.011442975927345994	0.07605499152335422	0.060556792627666535	-0.13561510133881133	0.14852131444505287	0.1276251615286845	-0.04784598958084744	0.1362990116405595
4295	-0.05098124392629445	0.0708912706623734	0.0873192961973367	-0.07088648327885892	-0.03909912826576978	0.08095452638850445	0.017305519866053918	-0.044170433223965674	0.04743952138277954
4296	-0.18654993194094935	0.039797229944797376	0.19074773031009282	-0.06802044108753602	-0.07987988942665199	0.10491700119883862	0.14241148178767285	0.05925427324276914	0.15424687692945172
4297	-0.17616564778433244	0.18406704587341186	0.2547842476210768	-0.26819998962391056	0.192443941715606	0.33009984116522273	0.014431970804571322	-0.03037085014877321	0.03362544155937936
4298	-0.026293199015853815	-0.006338467543791464	0.027046413538415658	-0.02594465084812809	-0.12635007113622418	0.1289862992094904	0.1967922116716101	0.10836054887860108	0.2246534734382611
4299	-0.2452067545572083	-0.16124071521654107	0.29347047675025284	0.28792145759159393	0.035163262724738624	0.2900607191384538	0.11558340279388396	0.10070945976740252	0.15330335380563365
4300	-0.2984234787358657	0.054293832485685235	0.303322259168033	-0.027658563817105547	-0.06704473636073872	0.07252580800036537	-0.15714908318805895	-0.061497148399870666	0.16875346991443818
4301	-0.257987440911182	0.10166196424832756	0.27729528420571603	-0.1303873504070086	0.08968353081840824	0.1582529520932119	0.007823425887522559	-0.16405505610420473	0.16424149118286563
4302	-0.18936257157345915	-0.17390943300855521	0.25710440370065735	0.1377418016787039	0.002647911380050752	0.13776725069613605	0.07380612179951351	-0.07880477043943647	0.10797006742193367
4303	-0.12257816411049924	0.003055795749328721	0.12261624771767442	-0.016467301386593025	-0.10754595206891328	0.10879937417727127	0.14561962696451294	0.22337377347762982	0.26664755471393203
4304	-0.10702134706738917	0.07914393903225035	0.1331064679632779	-0.03106366430601442	-0.06061593451260875	0.06811198688155873	-0.020199461029233305	0.0071268673579552595	0.02141986144234839
4305	-0.19059025816423442	-0.004200022967243745	0.1906365303398981	0.06250549818985685	0.015352943641742453	0.06436342270598043	-0.028388636619779757	0.1515760255072548	0.15421156311284134
4306	-0.33725599579892823	0.16401227286397474	0.37502217581408914	-0.0013201467006567413	-0.09735552164971902	0.09736447187244515	0.309715021373397	0.016783249589614115	0.31016942455875796
4307	-0.33183267049254667	0.14420114906903223	0.3618105755765637	0.039119180302808594	0.09072711012432956	0.09880141081520988	-0.042088137268380045	-0.1442657456982875	0.15027979465185917
4308	-0.13197462089741366	0.03089472394398187	0.13554255615337532	-0.04088168005116377	-0.10955084399711364	0.1169303176438243	-0.11161066407401578	-0.0023341945549113547	0.11163506975526542
4309	-0.190593105152601	0.07689155237036122	0.20551895911967447	0.07365912257472697	0.12139540820741816	0.14199475860863436	-0.06315798951667363	0.1774782133324758	0.18838112391499326
4310	-0.22964335149462523	0.10597776468855838	0.2529176852141175	-0.014968527897064566	0.045530034422334054	0.04792745415629881	0.10429541161025904	-0.10164019723992186	0.1456305688305981
4311	-0.21815046682764014	-0.14703269642438926	0.263074590173479	0.23813172808318284	-0.0034574215246560903	0.23815682581753161	-0.06846657774988231	0.2382243841205084	0.2478679677940984
4312	-0.2974485301419405	-0.05836122919022465	0.3031198791834591	0.05242229885622387	0.19492912785071267	0.20185505270369314	0.17439015245762507	0.15680265036998153	0.2345186483784272
4313	-0.23549713012935836	-0.037931568577058164	0.23853239233672227	-0.029554833073824716	0.13163533374269903	0.13491237618385277	0.03052388411734647	0.03788821871590095	0.04865413260015169
4314	-0.28261603608191416	-0.020896890513576943	0.2833875506859647	-0.016410291053091088	0.05963693826890237	0.061853553321826495	0.11428005545652604	-0.1179972063253797	0.1642658569993804
4315	-0.10749099503039646	0.00325979749690337	0.10754041236830708	-0.09621830142773065	-0.1046700561594834	0.14217518132946777	-0.07215490617314191	0.03466024382735461	0.08004787934122044
4316	-0.17525387348834948	-0.15897326032626105	0.2366144916767178	0.11799308307179131	-0.06693535739456911	0.13565658746380638	-0.22106414352917855	-0.01518530779899496	0.2215850832687965
4317	-0.2441872067627788	-0.056970877901466405	0.2507450355948685	-0.0815113298596942	-0.05306635261096947	0.09726322365070789	0.2850300265899088	0.027206413847404905	0.2863255228097565
4318	-0.2057024930003823	0.0034670062299180715	0.20573170819970998	0.14948801410041637	-0.005897428201924074	0.14960429813037837	0.16967894534308198	-0.16086614208056332	0.23381372962387084
4319	-0.11915232877202078	0.16137036010832748	0.20059329643157825	-0.007273951126176128	0.17663788190542457	0.17678758918267062	-0.18159077004507618	-0.07839665105554539	0.19779090641960434
4320	-0.25117745461716573	-0.02710852099051712	0.2526360734698267	-0.0764508889093263	-0.0442534382008164	0.08833518669035363	0.33004690269883435	0.01766419908647031	0.3305192610279472
4321	-0.3414686086336124	0.015436903872017136	0.3418173615885083	0.05360721060014015	-0.0038855729753853236	0.05374784373046814	0.2920659373761914	0.10805488341939223	0.3114135026074043
4322	-0.35198824488469715	-0.06701329558080771	0.3583106282565593	-0.028029240368777242	-0.19627208803209711	0.19826338758361303	-0.0031212926549420354	0.1827016602522213	0.18272832053832241
4323	-0.18447592731576587	-0.1211339689839094	0.220691654125856	0.04011734654434881	-0.00660030021130753	0.040656677884927606	0.1494630454698499	0.05805784153283586	0.16034311623694453
4324	-0.3611895913971112	-0.037230866496737305	0.3631033714436015	-0.020721212106594427	0.078841575837806	0.08151909415440649	0.0374498346460776	0.021868379361291938	0.043367224154976
4325	-0.32866753794941606	0.16547032109724433	0.3679711641769719	0.09665271043432645	0.05271004911762667	0.11009130625205776	-0.016049347395643915	-0.09138473350305087	0.09278335556148899
4326	-0.3609957722789257	0.0042961749115356836	0.3610213355497546	0.008543761026796113	0.15318592653800875	0.15342400054030403	0.004297853144112231	-0.08607233713698316	0.08617957276449476
4327	-0.31335227672948884	-0.10766968051685324	0.33133428653575137	0.13405852022577325	-0.1402288319012912	0.19399951582806757	0.08993765612271584	0.08461588175705127	0.12348534096957085
4328	-0.2710096089211545	0.003014905149051491	0.2710263783853057	0.07240918227089772	0.043352436162964754	0.08439504368388005	0.07980264982770721	0.0419718914229653	0.09016708151617664
4329	-0.21620497014062803	0.18575627688948823	0.28504382736230943	-0.09893364452897296	-0.11360496750714251	0.15064512823879864	-0.320946159840733	0.13596099928010935	0.3485567828084245
4330	-0.10288778195966736	-0.07839178089159016	0.12934901231913265	-0.22095364205834483	-0.09838728424363138	0.2418689100312074	-0.06754098239854686	0.0053138187388373235	0.06774969352661335
4331	-0.11867023786062791	-0.0075912774483281684	0.11891279513658529	0.0662238088885357	0.003436009166641796	0.06631288730479579	0.20069611263501105	0.21483286652225878	0.29399335054551096
4332	-0.16535310111979165	0.1292188908222226	0.20985511619986186	-0.12069500224296822	0.13361873779171834	0.18005901992258563	-0.1451377266335901	0.15743145625180222	0.21412525098626234
4333	-0.13505796443334422	-0.15959718725583819	0.20907394848917343	-0.03048497159800007	-0.16124321042353829	0.16409968434162303	0.2474874296271784	0.0811980211064003	0.2604671696299996
4334	-0.025542319509983667	-0.12287675638549357	0.12550341567371792	-0.013100335701211906	-0.13977330591415282	0.14038588191714932	0.27540737841665536	0.04122633092427555	0.27847591358645846
4335	-0.07635816596765567	0.050906353560224035	0.09177159878057363	-0.1869548729616989	0.014293228554220322	0.18750045575045451	0.22653044542062345	-0.026861879756588984	0.2281175207793639
4336	-0.11428816315632984	0.033511466999192954	0.11909996917751854	-0.055614683314612244	-0.09953328057049632	0.1140169590074641	0.031107606512261483	-0.07106190728083003	0.07757240391602531
4337	-0.2751970010725008	-0.00794332626579101	0.2753116158672983	-0.0012201580251426784	0.06440632086617676	0.06441787758940243	0.3031997550871727	-0.012009858516339794	0.3034375194113345
4338	-0.3117203254577259	-0.08956999607116249	0.32433369467210554	-0.022724936902643884	0.2614096569986346	0.26239556309010437	0.21693453248661473	0.00651304928743959	0.21703228146109216
4339	-0.12571854403559635	-0.11149036238886582	0.16803348838856738	-0.0848558353569203	-0.14659294745880538	0.1693812416968917	0.1488934890560868	0.029334654228180074	0.15175570177750133
4340	-0.23655075447022875	-0.10344027281737304	0.25817852250132467	0.0024341791056638586	-0.013403058913123427	0.013622305830772842	-0.0634875367191004	-0.08745024991211661	0.10806578333751517
4341	-0.2869760321580155	-0.1588190059784571	0.3279919506529749	-0.016900378833638444	-0.10303803445675558	0.1044148425724621	0.10641761885027529	-0.02336232236178953	0.10895185958898837
4342	-0.09779743144372524	0.19251103443007878	0.21592784900130207	0.013328807089109407	-0.1276470428129708	0.12834104813860253	0.06603546375600804	0.0008482133742236705	0.06604091110364288
4343	-0.20603908077811708	-0.11655299082381579	0.23672072676018027	0.04330419983016451	-0.23647756876178416	0.2404098464090337	-0.04941546351598057	0.09045587834460518	0.10307353666966715
4344	-0.2752075361892275	-0.05022007866641692	0.27975211219328816	-0.018964722602913556	-0.30107426018983807	0.30167096454956316	0.035162310488574045	0.01860469999973146	0.03978093690418681
4345	-0.16026979909507127	-0.19819786834529715	0.254889787003313	-0.14121590002917847	0.049582798500336034	0.14966757941577014	0.06834267443571006	0.01160304227997588	0.06932064439383381
4346	-0.24418676140801773	-0.03522844592267829	0.24671485129408655	-0.13747008031396923	-0.08658437287914438	0.16246500117995832	0.01896263367689992	0.13916264039284318	0.14044864526606188
4347	-0.3237353045135314	-0.0915464646309416	0.3364302343352825	0.017976470050769015	-0.03990800847686251	0.043769882522980634	0.21470850863044547	-0.01548828470130876	0.21526641782056688
4348	-0.24918845428833256	0.04347514082355865	0.25295251257941015	-0.06412143294940781	-0.0065203766094841424	0.06445210217374533	0.05480465819037731	-0.06208547895831406	0.08281399191469609
4349	-0.2207403691052974	0.09583932514460562	0.2406480558760373	-0.09349377902390464	-0.1246036668901185	0.1557792043843925	0.05752714988372202	-0.08892684400499727	0.10591202272845768
4350	-0.17467893501811602	0.044231602006361455	0.18019202245136257	0.04439840903726861	0.1412293969497386	0.14804378165876284	-0.0107119483207648	-0.2410699210760401	0.2413077965678584
4351	-0.011466270324708022	-0.015839838864252876	0.01955443301159038	-0.14426893452403547	0.13210225162852338	0.19561321620490305	0.08122031955346375	-0.0913365313042759	0.12222562030549788
4352	-0.20040497561665135	-0.03576249911654534	0.20357089820249732	0.011355875519835891	-0.042694680474973816	0.0441790861118937	-0.012223278546179824	0.06643571619958362	0.06755081735530014
4353	-0.2716716166600407	0.03634214003414326	0.27409162417144634	-1.2921078826899313e-05	-0.08564436255548993	0.08564436353018501	0.10414235666210805	-0.005284269065110828	0.10427633456681437
4354	-0.3389462495976766	0.07061998967058136	0.34622498907127364	-0.19786581875993642	0.0547766886213945	0.20530798291801813	0.2325496022362185	-0.02485885012182433	0.23387449610764058
4355	-0.18798985510535016	-0.13960820319113842	0.23415942436893017	0.07670140351963613	0.1422802830104435	0.16163781808541572	-0.0307107392906253	-0.026978775441653457	0.04087791374456285
4356	-0.232534279215168	0.1137887269353937	0.25888233888717727	0.11411388225008673	0.09684817917321968	0.14967146665732492	-0.040730999003562335	-0.08198723580574997	0.09154737087921119
4357	-0.37211820587821387	0.03424101191349889	0.3736902541449016	0.23009146164372643	0.061823936606412604	0.23825255477929327	0.05683756227778932	0.12306459642424551	0.13555590499400608
4358	-0.2585779441190528	-0.0430533129187223	0.2621376373932469	0.17846856657235968	0.027797867688805267	0.18062046036492407	-0.02672050884369917	0.005808515314127402	0.027344550517802595
4359	-0.05465640537925051	-0.11560066072679949	0.12787038519318522	0.007150101016906403	0.009408435667476012	0.011817047273367437	-0.07467544734654138	-0.0324405466871081	0.08141751350762633
4360	-0.24706953159200354	0.045516981613891734	0.25122728565251706	0.10854280030866344	-0.057476554853158765	0.12282139006148136	0.29305443729812164	-0.11282809673110987	0.3140240160116474
4361	-0.16418354905271057	0.042265170699681116	0.16953637495775647	0.1719723052633659	-0.06955693760363771	0.18550644556562626	-0.13120860469941617	0.24225720354732627	0.2755072605535802
4362	-0.19381983686206034	-0.07416202232839393	0.2075238172284639	0.09275661447868988	-0.0627468717518231	0.11198642526747622	-0.1252000995878386	0.1732833254557797	0.21378067222697744
4363	-0.20063212080594334	-0.2173661395428425	0.2958061637607457	0.0045441708400522285	0.03696959366168134	0.037247823347591864	-0.04037845218545395	0.04052004110054036	0.05720396080414775
4364	-0.06938101205993903	0.09393725801484477	0.11678156223397991	0.058485373780266074	-0.03606621328378454	0.06871179437948678	-0.009575839013548826	-0.10520155853334202	0.10563647386512669
4365	-0.38825448262393625	-0.023950667138899283	0.38899251629559506	-0.06136037605272488	-0.14634220909138193	0.15868565754685446	0.03959637626878699	-0.14059869221306687	0.1460680158886403
4366	-0.13028416802460888	-0.17258800387456724	0.21624195596431364	-0.08178565205443411	-0.0969542486451045	0.1268424976587331	-0.010644175680328556	-0.057184201302185926	0.0581664108784668
4367	-0.15015399363806703	-0.05873951806178918	0.16123446525973262	-0.08139950064799674	-0.16546408628831635	0.1844023930348265	0.17673721409554186	0.05639197179845832	0.18551576032664047
4368	-0.2654764065785001	-0.17950077066012735	0.3204656754122237	0.15833414823968106	-0.12247339297100844	0.20017351094641955	0.04914703474153479	-0.10016474405482023	0.11157242928005678
4369	-0.3720312754770848	0.15134226742594145	0.40163634278129234	0.03274359428718671	0.04302295169241745	0.054065861124853745	-0.015943289408852576	-0.014557685673184929	0.021589689421890358
4370	-0.14937639691462173	-0.11887273543201998	0.19090320894182378	0.08412040766476277	-0.07036641668355742	0.10967075992519569	-0.22262637981078812	-0.09095717223600165	0.2404905656545116
4371	-0.34088927179639206	-0.05851228083177391	0.3458745186249066	0.012714737191907778	-0.012036534859419855	0.017508361239171193	0.13118595209264713	-0.2707962072996493	0.3008992188662658
4372	-0.19029615949603096	0.05849400759908472	0.19908334245722478	-0.05472843095204053	-0.01231017988393006	0.05609582589860839	0.3651192005440532	-0.015122232507178479	0.36543222698871225
4373	-0.14687017716693215	0.17508674723727718	0.22853056250571002	-0.05179840727203178	0.06017256621340569	0.07939655358153758	-0.04220938876793141	0.025690537062545073	0.04941291526235197
4374	-0.2029723099334462	-0.02359266507385752	0.20433886670187384	-0.07403556888903401	0.05620887039103498	0.09295537946433799	0.20568999623610118	0.0174631109614356	0.20642997552695377
4375	-0.3575122502089454	0.041843820667563016	0.35995265574450586	0.01723427378993945	-0.2364868386412202	0.23711399166558078	0.303145952281783	0.07663237511103904	0.3126819299223862
4376	-0.24530995404857522	0.1767165491422052	0.30233377630698743	-0.0666146432357214	-0.08959641888382537	0.1116468941360589	0.07558159836497964	-0.282224568813798	0.2921699595330418
4377	-0.19291436384452554	-0.08675633602121753	0.21152449885855867	-0.11828171493437134	0.061047974587026925	0.13310679655447416	0.21519462855018337	0.14139940403116413	0.2574927564364089
4378	-0.1105325251943046	-0.12808808475252995	0.16918627775739045	0.09606702818222126	0.01741297094548917	0.09763239964741287	-0.06465280740839768	0.1528551998635902	0.16596595322874347
4379	-0.17035311339033948	-0.0935605082846211	0.1943547065348779	0.12009164902549158	-0.21200459123873477	0.24365539368535405	-0.11959464591691484	0.08464789968936533	0.14652012235120843
4380	-0.1483108605659269	-0.15128812518742094	0.2118589346346539	-0.061995885615485594	-0.059371431265053176	0.08583971507239122	-0.16028076781982867	-0.03915771680816868	0.16499470088018756
4381	-0.28924464967284624	-0.11511399263904033	0.3113096507750259	-0.1707405189521976	-0.009419692568085876	0.17100016204712498	0.24027804591997837	-0.09509901213406108	0.25841316038467843
4382	-0.2086478449441108	-0.04165068642085592	0.21276443048392785	-0.0653230735937647	0.04699063603644833	0.08046877542777917	0.08475535010697462	0.12961337383245908	0.15486476696779233
4383	-0.24924584968306673	0.03493137639601569	0.2516817328316738	-0.04678305035117816	0.019855587130099217	0.05082222093181125	0.09431139327053233	-0.08533324470289234	0.1271864833704931
4384	-0.11998162817100033	-0.06305438126073441	0.13554130770631598	0.04070260471972814	0.1165225789318221	0.12342695585605741	-0.032971437520119024	0.1503612288043431	0.15393380012101024
4385	-0.2534153313647521	-0.0361205761635561	0.2559766125900848	0.14078689444492137	0.23973375153633072	0.2780165845289244	0.20175838104443483	0.3029589476713826	0.36399253879141935
4386	-0.2103888094591544	-0.14047917395984308	0.2529779624040011	0.009512410299909511	0.14787625474906638	0.14818189048707875	0.25475392363382776	0.09242539164443933	0.27100187199991466
4387	-0.15363353303991698	0.09584981747826131	0.18108133527490697	0.1119532304089176	0.02571173858516074	0.11486783405315797	0.1697117296403157	-0.04694679636048684	0.1760854135526865
4388	-0.32487171473053855	0.059788932763404835	0.3303276366169615	-0.042672207722058805	-0.17105922727579628	0.1763013798813471	-0.10628829867553156	-0.07806901516437338	0.13187863194647634
4389	-0.2215756921940208	0.17641476437098874	0.28322774662686373	-0.08882235855130916	-0.008722966149059187	0.0892496583581974	0.1918422730411154	0.03831573789478372	0.19563116698523178
4390	-0.21258826594723668	-0.009464485674614036	0.21279884235478821	0.03035797492371153	-0.13406976632221554	0.13746384573102186	0.07086896630047318	0.17817348388353735	0.19175036047865657
4391	-0.32990825049788247	0.09060537278127094	0.34212393561896054	-0.1084918256485226	0.20075982319466465	0.22819943654992322	-0.10378823766612515	-0.04213559077077072	0.11201520560817597
4392	-0.11932710146386923	0.05596178954896035	0.1317978718845288	0.13379946426986258	-0.008687852422207853	0.1340812269432686	-0.13414664181083807	0.10112268018581248	0.16799142227235114
4393	-0.11249057600845518	-0.007434442487229171	0.11273597751299248	0.17203995755048132	-0.007899487808859303	0.17222122082256222	0.04195223701230196	0.2159648004256607	0.22000178456828895
4394	-0.11372727907667056	0.017877867216101222	0.11512389909301829	-0.16345531645270003	-0.1722399946106269	0.23745369279108106	-0.057892630569016425	0.047345436572578815	0.07478734544325462
4395	-0.2294589017506377	0.11606453834883164	0.2571426931778078	0.15005234891846936	0.22895986493374623	0.2737486569216905	0.1833328135874796	0.07076316173687723	0.196515509812587
4396	-0.11145931602562612	0.14411767524840866	0.18218969083871395	0.009882213540750126	0.038547235159701286	0.03979381211849772	-0.07899454453818468	0.06252207670199415	0.10074298060870189
4397	-0.2473850160591847	-0.07655537167704915	0.25895959357246107	0.22626628580585095	-0.13116540581856725	0.261535457970663	0.2527266063452067	0.16113196655595008	0.29972361969146327
4398	-0.2889631650545722	0.08134779993730604	0.30019522866460735	0.09298306673349771	-0.07304309153438081	0.11824188733298376	0.11625014033180495	-0.10816969366071766	0.15879161739152933
4399	-0.06706234167786995	-0.08101616682946641	0.10517117931762154	-0.16139471534043817	-0.029101318805140712	0.16399738075963136	-0.02456350434592883	0.16126228978609472	0.1631223217490692
4400	-0.1899468682480774	-0.0849133188532207	0.20806269361882537	-0.048597288010005124	-0.12574084277522302	0.1348052519145702	0.16955291467075	0.06647901701942122	0.18211987968702137
4401	-0.11073927956071562	0.05963317820969067	0.12577481457356657	-0.21463800433234081	0.13362661933437145	0.25283501794352575	-0.009684174544557951	-0.11625526048875613	0.11665791369606267
4402	-0.2459856300368061	-0.04474846738356266	0.25002271000407583	-0.07495472262958837	-0.07994787933753074	0.10958957001032033	0.022644403441759227	0.07566482925310371	0.07898060137232747
4403	-0.3828822528307153	-0.0519867057836578	0.38639544136927956	0.1298599978584464	-0.16315595671596608	0.2085269413186169	0.32501782076533003	-0.06130436178011709	0.33074886029782724
4404	-0.310372690347306	-0.0021034154112704387	0.3103798177553062	-0.010273811361918263	-0.014638550955382084	0.017884025664642693	0.13328110978928384	0.08903237372571142	0.16028293046328385
4405	-0.3080187732625501	-0.020838481977293342	0.30872286441610414	-0.022388853642755956	-0.015764494911038273	0.027382112176325957	0.04492413979301446	-0.07229706255409164	0.08511782181242977
4406	-0.09142181721722033	0.02568140184436781	0.0949604289374829	-0.04886435532344278	-0.08137267585333201	0.09491700372803133	0.3605008200863601	-0.1636674392650328	0.39591397040078213
4407	-0.05386610383972364	0.016122405623343154	0.0562271207332858	-0.2581213068176221	0.07241386104669147	0.2680865089946276	-0.09452901590984185	-0.09209713727438475	0.1319758218122547
4408	0.01757207577224339	-0.054470172468662884	0.05723440866918556	-0.06500473632872893	-0.1267019755246321	0.14240437615119853	0.1889323859636684	-0.07565661732308986	0.20351749362326824
4409	-0.007861648618797885	-0.06914577450211604	0.06959126130846406	-0.10255712511711937	0.02142727988654924	0.10477161941873855	0.13890573996671615	0.095549632722559	0.1685957796302057
4410	-0.13402175720721046	-0.04304740092119248	0.14076544366774948	0.05580224350746462	0.07022851934630701	0.0896991377329849	-0.08558960986749901	-0.05679060599800104	0.10271686447166734
4411	-0.1062033944828217	0.02002784709627244	0.10807532400592426	-0.09908743498106931	0.03169180142245497	0.10403215872281012	0.12569573334862347	0.10403470753318729	0.16316445002991328
4412	-0.33822698740566304	-0.00834720826870062	0.33832997339194115	0.08868902555356659	-0.008007143651092534	0.08904974791143666	0.11535927044331416	-0.04812286030719531	0.12499428371473446
4413	-0.21879724214811225	-0.09636960907701499	0.23908018471901088	0.003127234134597503	0.10339398876735173	0.10344127080887902	0.18945992097209274	0.22795154384893956	0.2964067610528927
4414	0.00037110378754070714	0.006703103959281758	0.006713368804859884	0.1927398219747068	0.046833523614876665	0.1983482238615382	0.10702915531424702	0.005137744152339885	0.10715239849044965
4415	-0.2830718447616642	-0.04453568722401735	0.2865538286836999	0.016902788037370935	-0.05414886144702827	0.05672568588783881	0.10135705361258686	-0.19499229278650707	0.21976179504901142
4416	-0.4228919530304025	-0.08980898654927395	0.4323230944593127	0.0547629972034612	-0.033925760260654095	0.06442005178490372	0.04356519995558578	0.10066955502780739	0.10969177706950924
4417	-0.08344857354472787	-0.08523758994540738	0.11928583807959463	-0.084624825570047	0.0933966164327261	0.1260328888181281	0.1726674943324925	0.035033770268265145	0.1761857788196054
4418	-0.2560191325901266	-0.045789567630165166	0.26008168093112266	0.12613111594106655	-0.059087759413178356	0.13928539665380726	0.21879658254499473	0.025402444187948427	0.22026626773995725
4419	-0.21856126115933125	0.03811733034494029	0.2218602166955191	-0.11434251512537769	-0.009197922283999975	0.11471186747472874	0.10820306304289007	0.06121060402496711	0.12431669597027167
4420	-0.22910519106770882	-0.009822018674358345	0.2293156353697035	-0.029327597813808604	0.03735478502396954	0.04749197782484417	0.1502190530155204	0.11644079658371109	0.1900637340418443
4421	-0.2807621465765805	-0.1325371892527722	0.31047300927023336	-0.17403179432370675	0.010823000232769333	0.17436800959340995	-0.02018843506641491	-0.07044004453894866	0.07327600415606682
4422	-0.2560766457789209	0.12202779957032815	0.2836653528038966	0.16503608078038137	0.13745753176558054	0.2147824038380103	-0.010623469844185473	0.1187800572228648	0.1192541827584985
4423	-0.10893604482057417	-0.004082886562845715	0.1090125305817419	-0.06582147698588997	0.0723265398704011	0.0977936357961435	-0.020421353612088446	0.04362289188718019	0.04816625769094553
4424	-0.2553765515164632	0.070881992214579	0.2650310168352912	-0.00981930062916056	-0.06587654305700288	0.06660433612000789	0.12013135459314143	0.05988561710338562	0.1342305087982475
4425	-0.22541254806577907	0.12527362962915922	0.25788427463878233	-0.06749512392143048	-0.1487561040251255	0.1633522887440002	0.13977213347181539	0.02814676017598199	0.14257801164158246
4426	-0.25285032936084484	-0.02481682544314724	0.25406527484676716	0.2010583744059449	-0.04473948328108986	0.20597594831198143	0.12098358015841688	-0.01271621284623634	0.12165002563542217
4427	-0.21905743825648968	0.08472290661867383	0.23487045825606145	-0.06490002719796804	0.18743306462134016	0.19835112110508593	-0.12509025477915858	0.05600895170016723	0.13705682949516404
4428	-0.1761719583389903	0.06158721076824609	0.1866267489809735	-0.04799662587931296	-0.034082433092720466	0.058866699765814136	-0.07444410516014627	0.023967915559904934	0.07820732554806903
4429	-0.14468435269210383	-0.007205769859483067	0.14486367741156142	0.035868879001813084	0.03934584786501322	0.053241639954677136	-0.08206935787277024	0.02827510118741025	0.08680357624434101
4430	-0.21381621547934157	0.13124739325109666	0.2508849382428452	0.09964920297182261	0.11890208663538117	0.15513758364486405	0.12678931179368025	0.13397366042069794	0.18445723426213337
4431	-0.21668493699121116	0.08904606663743415	0.23426814530038761	0.07604532082918705	0.029753845561061577	0.08165893794120455	0.039843075419102945	0.026144068749859393	0.047654831755549194
4432	-0.20349772931334864	0.09837082630356074	0.22602686854295492	0.05854668272607232	0.042163861103586706	0.0721491873924435	0.19163571867353538	0.030160777340913075	0.19399464209439019
4433	-0.12635320607488956	-0.06588439010897468	0.14249872120631493	0.12778315181263153	-0.2502219577791487	0.28096185157775444	0.23052909535452323	0.11885723599953428	0.25936596992362715
4434	-0.319774533892181	-0.08005826823164287	0.32964386667767887	-0.06986754508047172	0.14368688636249774	0.15977294879960463	0.14654295255554964	0.054337321902646445	0.15629261497348457
4435	-0.22994936031050686	0.15436892566001598	0.276959335492846	0.19525168280007024	-0.056876426480940774	0.20336702664272077	0.01304148080546579	0.05481449060320949	0.05634455254670742
4436	-0.14149237614487928	0.027260134783513742	0.14409443936370112	-0.22463576781363764	-0.17029427875345288	0.2818889312431072	0.07292516323824519	0.14245455469292354	0.160035557255517
4437	-0.23828357834232733	0.03856571528153143	0.24138429547673595	0.0533111062398825	-0.21312285937738784	0.21968938808625663	0.121278429627982	-0.1070470063832216	0.1617637755142939
4438	-0.1827873920644781	-0.012000383386397277	0.18318089392497722	0.12693297211007867	0.06109188294183737	0.14086943447773606	0.009749328308153239	0.02059474881787528	0.022785808770625925
4439	-0.19120784229424634	0.18852712867607543	0.26851986370037295	-0.07931635554921092	0.009580061872865725	0.0798928147150717	0.07434043037284031	-0.10324154711558745	0.12722152584700114
4440	-0.17673500986032564	0.06293935492282869	0.18760763872622885	-0.22164136766358605	-0.050516303053136515	0.22732530157010955	-0.08062968766930699	0.0049527101409817835	0.08078165553756979
4441	-0.28543387903978285	-0.05494006277037917	0.29067320103668065	-0.07776761906091288	0.06705234409725963	0.10268310193668952	0.009697139748676448	0.02275739026333564	0.024737286247750064
4442	-0.3118719501343698	0.1496206688730134	0.345905272921103	0.06033077147999245	0.023885108250115052	0.06488682750366813	0.11057766172944755	-0.08319205044425518	0.13837751454145875
4443	-0.06760322338971801	-0.0023627037985395915	0.0676444985340253	0.00565393113371653	-0.1047663048248418	0.1049187569689828	0.17238490911960302	0.1893853689772057	0.2560925123364721
4444	-0.11667884456135225	-0.12347670774676472	0.169883637011197	-0.08776807599907319	-0.11818140429181757	0.14720760674966876	0.1282486323185807	0.09437671254834738	0.15923151560862533
4445	-0.28412725424427115	0.019199033292879714	0.28477517357341703	0.17599026324543446	0.10355213220673631	0.2041950460754587	0.024811700320755917	-0.0168786071286254	0.030008462996452906
4446	-0.05900860738492405	0.08847600735662933	0.10634857602844731	-0.06952710152170995	0.0007685125184336777	0.069531348739264	-0.06909752449389828	0.005924872188543661	0.06935107786931252
4447	-0.29154185774404595	-0.07086699815876564	0.3000313087744078	0.23786100706218968	0.06116486595731945	0.24559926609869154	0.025485970805987964	0.13292546916526551	0.13534664776317742
4448	-0.12730162628456526	-0.02224981388673569	0.12923141364501703	0.18210106387174846	-0.02553063423669608	0.18388205662258233	0.0013673282310556296	-0.05258533390053194	0.052603107588068174
4449	-0.23267126954277792	-0.11770630094652441	0.2607502501497588	0.018943132756960298	0.01334675979527576	0.0231727917109832	0.05846997100346618	0.03666761542850966	0.0690163135089035
4450	-0.3546722086866569	-0.02273365296927956	0.355400048666287	-0.04858733269287785	-0.02084749354276643	0.05287104013752789	0.19681358435164664	0.0956669526160059	0.21883270506982236
4451	-0.021996174387808133	-0.05212335564418677	0.05657451627110252	0.12038195109702648	0.129845601917689	0.17706409711540577	-0.14470967159046563	-0.17547020432570284	0.2274437988996937
4452	-0.2777909629849383	0.03664304440507401	0.28019730872970855	0.03778514420402401	0.017681874893482923	0.041717691957581626	-0.04235346462410775	0.06944041501305188	0.08133748952881707
4453	-0.31046409529628183	0.04810140253531378	0.3141682660518135	0.10862753631306579	-0.09359580142968557	0.1433879900504626	0.046375075606463624	-0.06973919735871187	0.08375084050767838
4454	-0.21088023242792225	0.05277951366160727	0.21738479590626916	0.09526537625316135	0.0394320519210383	0.10310372753377958	0.2992082264513695	-0.06449422794326658	0.3060801663194988
4455	-0.43635098421452245	-0.012285488058869146	0.4365238992790968	-0.055249940491885315	0.026044340703507713	0.06108079573022324	0.06326748781369604	-0.06488308212716976	0.09062333783621764
4456	-0.19488947454138972	0.14438148680061003	0.24254467839508193	0.09693293942984804	-0.05253486230508798	0.11025382761575737	0.09335309956288311	0.04476436690582521	0.103530912014127
4457	-0.18720888021232482	0.046110873581206996	0.1928039872325638	-0.17930692275135166	-0.09232181134290862	0.20167867858599928	0.01640006823233526	0.045990570208056615	0.04882719310064256
4458	0.03609620937472942	0.14195889756013086	0.1464761582228044	0.061504035445060445	-0.1322087723125126	0.14581462838964082	0.02436362314981447	0.06898604441696259	0.07316187844284283
4459	-0.20082327887354223	-0.007833632839791476	0.20097600638133192	-0.18806470542371628	-0.1719027120633266	0.2547918284420365	0.09000711709103112	0.16519841710122415	0.18812707976202844
4460	-0.18188526962281745	0.03959645004662529	0.1861454543147909	-0.14152458844500365	-0.023158064542147586	0.14340678187542574	0.06082079943167313	-0.009355970207239508	0.06153619928161442
4461	-0.13514807357608435	0.06509736204484182	0.15000889419139093	0.13513513513513514	0.06295748107804022	0.14908101546368346	0.1393080507433414	-0.2550189927495726	0.2905880583659899
4462	-0.23099083826701547	0.084253809261554	0.24587694430015355	-0.12288160494452606	-0.01663058080362524	0.12400187519391988	0.1697348519390839	-0.12349132577175005	0.20990480581360502
4463	-0.3403884289072882	-0.009219176121844015	0.3405132534018868	-0.024312319749938586	-0.08083624021291047	0.08441318986617326	0.12634574398504853	0.020373620433092404	0.12797785524334726
4464	-0.12617782269401154	-0.09351245792269172	0.15705229296812132	-0.010817080869427734	-0.007801186412360338	0.013336706789014108	-0.11117388880078981	0.04493598039767349	0.11991195055285554
4465	-0.1791984569293476	0.22599614879055535	0.2884204331076807	0.1556487839785164	-0.045689930740543415	0.16221625604441287	-0.028785858319024346	-0.27357090652930044	0.2750811999000044
4466	-0.2169864822382898	0.08058770826784031	0.23146816670551093	0.1889045480299722	-0.1158411531777004	0.22159445172645345	0.2094094454827268	-0.10291817869444608	0.23333338244487234
4467	-0.11597803609789398	-0.053021582444939666	0.12752330399613215	0.0646700162330194	-0.04291349837998409	0.07761301013868674	0.18023852350686315	0.07105074828215914	0.19373728135645138
4468	-0.38964971895171907	-0.1051731967762057	0.4035942328617694	0.08282602882460881	0.1321987644839861	0.15600212941478508	0.21173473825221556	-0.14744220454965784	0.2580131838980275
4469	-0.2135565384425448	0.07506612961023734	0.2263654543569382	-0.07823478621519586	-0.08441012375122742	0.11509018535841763	0.1330312785611947	-0.18081394038995144	0.2244794024291919
4470	-0.26823091258940135	0.03088856752145027	0.27000356677657106	0.16081317685338362	-0.1436021867788902	0.21559792646812934	0.09371371327094966	0.01989612411863385	0.09580248331840804
4471	-0.25325142613340074	0.039413302150656575	0.2563000062914948	0.03836076354837788	-0.07507130928562432	0.08430450556092729	-0.18708777051819195	-0.12493093244219093	0.22496571240600852
4472	-0.28899381651788775	-0.047534549827510035	0.2928770380430644	-0.0415802156897511	-0.14388423691006014	0.1497717862883278	0.03587006828617959	-0.021535657137982948	0.041838335617229605
4473	-0.2509489380930863	0.06693625135220255	0.25972260447472206	-0.08108336671184625	0.1444993838956569	0.1656942494583085	0.1521469172494958	0.13904274765343447	0.20611057736938582
4474	-0.21744438630057836	0.0264957918376914	0.21905270625751563	-0.16096300466978333	-0.05302754459378247	0.16947273927676473	-0.1116645119010731	-0.08482161746321763	0.14022720851240433
4475	-0.13290533844629238	-0.12013735435145231	0.17915583411681	0.034706267410651984	-0.09039637496058148	0.09682990035930909	0.14496136627839493	-0.11697981975096562	0.18627419558883454
4476	-0.10442809688778638	-0.02305167657499679	0.1069420740986594	0.0005254473314066185	-0.08149378716098798	0.08149548110624596	0.0750633886608031	-0.14937934623049137	0.16717865114150132
4477	-0.0639997430781196	-0.008028695381410305	0.0645013725713864	-0.04432219664132543	-0.13782322791115503	0.14477464994591593	-0.05007860245084622	0.10601520697030548	0.11724798732765782
4478	-0.21584569851679364	0.09006773468197328	0.23388365141442635	0.15655981779070846	0.0773328490148893	0.17461771411692312	0.06588120889757298	-0.13340669579454892	0.14878736562163122
4479	-0.33365472494949444	-0.04188812011336127	0.33627383199968763	0.09561712905570853	0.032086091999485776	0.10085709032415859	0.09851971361974113	0.20405485184338096	0.22659328439417606
4480	0.07950984115914596	0.10924788762211943	0.13511815492763307	0.05642150828347906	0.03532659341923608	0.06656842194006637	0.0074685809639739136	0.052959469490034015	0.05348350316014534
4481	-0.1400175215829801	-0.14611661967272296	0.2023733502584356	0.1196579622039024	0.1390869908963908	0.18347539059885723	0.1684966675926982	0.017130724595020852	0.16936525238370084
4482	-0.1311200453839134	-0.02851430072065824	0.1341846922978461	0.013038654825634967	-0.09294823599907291	0.09385830328213592	-0.02282667139495766	-0.01755987438080953	0.028799411716963753
4483	-0.28805921742370416	0.17648168009980195	0.33782228486825094	-0.20007431979582507	0.03486000343394123	0.20308853557297732	0.1176143893730564	-0.014696149268629784	0.11852898966465028
4484	-0.2557984059204209	-0.05841934753589021	0.26238453582089694	-0.07802076753671199	-0.01546242505756404	0.0795382094070418	0.04064918965446889	-0.1170267770573411	0.12388552444895892
4485	-0.13877322058571273	0.14621184375429797	0.20158350628402644	0.2706047223403471	0.02225351775099258	0.2715182034508738	0.06494248020372288	0.08010959324373844	0.10312648866653107
4486	-0.3764905368895536	-0.19888227368599262	0.4257925353430875	0.17526039886730058	-0.14123295694929067	0.22508432984054108	0.04063694157796066	0.2983025673465521	0.30105777303759296
4487	-0.08046949218550487	-0.0893478024924664	0.12024295814236198	0.04048649324850825	-0.008621999357933813	0.041394383779562595	-0.10971032215699304	0.12781575749949867	0.16844352956692
4488	-0.2395723711809759	0.1304371276863516	0.27277970106358884	-0.03461233266110013	0.08332920974922084	0.09023176142397032	-0.033397583958941754	0.04075128947975639	0.0526883877961498
4489	-0.22897186407786357	-0.1090920618998836	0.25363200213864906	0.00785440779033682	0.15752833908329228	0.15772402903830987	-0.31119534160261414	-0.29398143736540183	0.42809768295401385
4490	-0.17911095309496944	0.08305345583019448	0.19743001302721533	0.09870059390364523	0.032230500133648574	0.1038297278037336	-0.022215193268259256	0.06278604917445975	0.06660032119204673
4491	-0.17813227587228198	0.014942122107133747	0.17875786617797623	0.15516429222817207	0.17490042734371117	0.23380786357110056	0.045306642461113766	0.004705591867258044	0.0455503506673703
4492	-0.1235348369632885	-0.07646224247147453	0.14528362078125956	-0.14555872778440065	0.07300781825887363	0.16284190112232777	0.15160410776842917	0.07910968104658425	0.17100335414123832
4493	-0.21267452621413915	0.04000113772430165	0.21640366244508688	-0.10380476982806433	-0.18011581227055434	0.20788731579617595	0.14188123463534555	0.057333916052080484	0.15302765329023701
4494	-0.029457088401300097	-0.04408080510464334	0.053017331465809926	-0.06429162445772792	-0.023217949598546936	0.06835558615778366	-0.2554691733314637	-0.07425423550563148	0.266041707281372
4495	-0.37594125465334427	0.08311328577561618	0.3850190193000209	0.07506166770632747	0.14293279270971768	0.16144360374649178	0.2163501494338755	-0.0054045922179435605	0.2164176443294366
4496	-0.19340251585149545	-0.023676411052504346	0.1948463640359119	0.0228127936218427	0.21458575139556732	0.21579496809433021	0.0023399351273983805	-0.01803661940833133	0.018187768859357856
4497	-0.23464749941988522	-0.06902316274788022	0.24458872823522632	-0.07249552328144726	0.06788432741760378	0.09931708213993852	-0.10928418288009939	-0.07019752994791509	0.1298873582707703
4498	-0.21572111407169353	0.033087814120994964	0.21824390598511134	0.07848152627756641	-0.0361180241722883	0.08639364349861828	0.05855914700479529	0.10564395245675379	0.12078832058031969
4499	-0.18227076446216434	-0.08224061216965273	0.19996537167134967	-0.07138599234801767	0.029142800940269296	0.07710552995833307	-0.09932426514062147	-0.05247127716260702	0.11233229532418358
4500	-0.32968996647806886	-0.1263480605168408	0.3530712483234474	0.005559751648921804	-0.052188774893744044	0.05248408390462367	0.21285646458200383	0.15956155711550735	0.2660221137865707
4501	-0.13638621167813064	-0.04280913203454289	0.14294691504702992	0.13596225268359557	-0.11572978950803481	0.17854724398425179	0.14617283465533754	-0.010324009724712065	0.14653696724025853
4502	-0.019783007135456505	0.023835655188228423	0.030975891102172404	0.1529772314799538	0.145693367431117	0.21125480033525823	0.06808545630822715	-0.021416042502809988	0.07137419867978675
4503	-0.15304720654504092	0.11291336195851223	0.19019167894525357	0.21120006422932874	-0.027364320232726273	0.2129654271290807	-0.20760938501319412	-0.09460322776671935	0.2281478192958207
4504	-0.2783709598982493	-0.01435231651204549	0.2787407044260573	0.0019530721325945182	0.10018192517040161	0.10020096118103392	-0.23025175780012808	0.17742930675694382	0.29068372996488556
4505	-0.04361802022830195	0.08257739393575163	0.09338928031555263	-0.21610859368936167	-0.043059877882458165	0.2203567047984831	-0.0640168994405664	-0.1668341825560958	0.1786947337868251
4506	-0.1161242798534718	-0.00020025428243474069	0.11612445252084107	-0.016800963020979245	0.10297936279047172	0.10434089092567642	0.15886868595437179	-0.11979098071606642	0.19897019484783596
4507	-0.4098721638332822	0.09303494878540618	0.42029833735202904	0.05344139569515297	-0.048693600627378944	0.0722983368820099	0.09219125151111451	-0.23014409539593536	0.247922430410802
4508	-0.10262041123051975	0.08148096338743863	0.13103471370467484	0.10837759295309736	-0.2357429279687766	0.2594618097940409	-0.077385342584562	0.004029453599306158	0.07749017836628709
4509	-0.39121218786538703	-0.0036786330327271046	0.3912294828810992	-0.15810503407449664	0.033943659086414245	0.16170768006459202	0.0112962975473489	0.014751914391971545	0.018580239947489863
4510	-0.3528243850060097	-0.10383196077542618	0.36778543028964406	0.021152960777903414	-0.06959552681541291	0.07273915797138689	-0.12641633864693616	0.039984744293365744	0.13258910382494743
4511	-0.17979488369236651	-0.00825307230929847	0.17998420320820965	0.08349892731855445	0.16384127272858875	0.18389136334442963	0.0040474014837255405	0.018192575515666838	0.018637362009246487
4512	-0.22270111469292977	0.1352472758349532	0.260552513145142	0.006229133398403659	-0.22140390007178248	0.22149151015307775	-0.1467247641902718	0.04503585177881374	0.15348089253107094
4513	-0.20491774344492422	-0.0025575850613777287	0.20493370347482123	-0.03172956969354541	-0.0682941494122412	0.07530508905033631	-0.15841436040914242	-0.11732738307367437	0.1971314901347687
4514	-0.21318122231011188	-0.03526504305974888	0.2160783580269882	0.062224659859105726	-0.12277566353022136	0.1376436407897856	-0.0018146236483649416	0.038441047852167676	0.03848385400343696
4515	-0.09082996657417722	-0.16161477896673157	0.1853899123693942	-0.10951181075293012	-0.10227206493042777	0.14984128923470733	0.2239989439965571	0.022977052719706126	0.22517431439499686
4516	-0.19337748057675214	0.045002222273530124	0.19854483121896768	-0.16855262237732416	-0.05972443248203505	0.17882112387963006	0.0968580220347091	0.057973898451991954	0.11288245804463183
4517	-0.2342745753272069	0.016729978098399153	0.23487117492769535	-0.08602116624482788	-0.11262640596741799	0.14171925897088922	-0.1252338393177394	0.04139762956926902	0.131898742390577
4518	-0.24637351108011682	0.09132488185152209	0.26275490672324064	0.23134446074207474	-0.001572304527577985	0.2313498036687492	0.0898213669719352	-0.009493503592091153	0.09032167278765435
4519	-0.0956607782414346	0.0025262281816464034	0.09569412898701087	0.14862006815125672	0.0023951349523598413	0.14863936668569405	0.1874840602027535	-0.13187328823626465	0.22921788102230295
4520	-0.2270111562310335	-0.022626954530380862	0.22813602110291706	0.2540659128199811	0.010771541063883876	0.2542941488786975	0.1317448940763612	0.11374258249734388	0.17405198128247984
4521	-0.13235595124673644	0.09748502782387684	0.16438195910820175	0.051155467559771586	-0.03832926035360411	0.06392193723998993	-0.09909360434441428	0.08057226213251606	0.12771621606952738
4522	-0.16710939662846655	0.0377544605927785	0.17132118881265626	0.0041416226619385675	-0.09626943858493411	0.09635848610128889	0.1192782256497502	-0.0007008644624744697	0.119280284729487
4523	-0.3404700712133101	0.03997118665864018	0.3428083504742793	-0.03593278479292881	0.01896470353728234	0.04063034584189439	0.07957150053714168	-0.012047062108144524	0.0804782915025526
4524	-0.24510956838928172	-0.1082837202590217	0.2679628044880745	-0.1053983122028555	0.12021307721132209	0.1598749140666724	0.060620812477444254	-0.1346465613280821	0.14766373753532866
4525	0.0009951591477097884	-0.09966031476797682	0.09966528323032796	0.10084178550245503	0.07985181512902349	0.12862883845671194	0.14439979498036343	0.1321540523569315	0.19574471728434867
4526	-0.2696821834270699	-0.07300973260216892	0.279390230882599	-0.005056687368231408	-0.21623570289671473	0.21629482031333136	-0.12158984419716343	0.09057659286393799	0.15161863139710124
4527	-0.258791385785446	0.09724264994735932	0.2764581601717269	-0.01621007879617223	-0.028285034110177434	0.0326007639357119	0.2481203653445899	-0.08249019538932731	0.2614734174521421
4528	-0.1068139135894008	-0.024834401333557035	0.10966293642740085	-0.14714588467610418	0.017326752340709326	0.14816250444626544	-0.20464539724444458	-0.00659038946561086	0.2047514880205879
4529	-0.20040012939766083	-0.02759936200725526	0.2022917117575674	0.10215421768148493	0.010972381239329114	0.1027417993816411	-0.021234904900046776	-0.17887421683360308	0.180130249080905
4530	-0.24825577845309837	-0.11195317429377072	0.2723314979391941	-0.010783593958749506	0.020898957473386715	0.023517064488188258	-0.12334768947735471	-0.020240796611850027	0.12499736935985574
4531	-0.18207609907647074	-0.02844943423208401	0.18428531184831434	0.03726893422755462	-0.13655312249247847	0.14154761997611837	0.21752283078184673	0.004708517379230313	0.21757378529422713
4532	-0.16176061032516112	0.02215006295829939	0.16327008403815207	0.04427185764674751	-0.1885344101457128	0.19366264789185786	-0.1280201479981945	-0.11492930646933573	0.17204041321445993
4533	-0.2567916203241826	0.026299926965836242	0.25813489192111844	-0.0560463924625148	-0.08464362020289261	0.10151719336700442	0.20207007492123805	-0.026904702708519645	0.20385332522798982
4534	-0.2859726322748341	-0.15338941350581836	0.3245129559599376	0.13501203686585186	0.027325258930292383	0.13774948230129092	0.07509811552928783	0.05114627370736868	0.09086070806569435
4535	-0.181882887464146	0.09496913980317276	0.20518411797029945	0.08123179180319617	0.10584074142733846	0.13341988811810077	0.08493244868247851	-0.22494102225641044	0.24044122843838736
4536	-0.22872805263613202	0.02852560723012312	0.2304999616715032	-0.06736068125673403	-0.061197534581590524	0.0910087886867872	0.20328305164712573	0.16110269898451865	0.2593801817931825
4537	-0.14016901636075244	-0.07649150291360328	0.15968188114348686	-0.11323651723415068	0.19209875608747212	0.22298977762595804	0.2734175358318777	-0.08219685436361822	0.2855056422693779
4538	-0.12622867600716228	-0.17760232483933663	0.21789048725187246	-0.04058677712251434	0.024722858792773857	0.04752374379276205	-0.11208693613743678	0.11556344395700074	0.16099189678949896
4539	-0.22104194427642015	0.007672337423594155	0.2211750571177535	-0.10742358649496363	0.05389278813103535	0.12018427329720639	0.1831077451972018	-0.16711602269383777	0.24790363327755138
4540	-0.1693779916686072	-0.01788744857564232	0.17031988984918062	0.2744036658976093	0.09597872420112986	0.2907048113762883	0.12557073303399066	-0.024973829737310823	0.12803007914721423
4541	-0.24233408282399638	0.005370301168572062	0.24239358042817202	-0.0674582074097883	0.07294184111675513	0.09935351998013944	0.27628727097933475	0.13909365477887553	0.30932458826442066
4542	-0.0721832142817094	-0.09209984076611684	0.11701622576883623	-0.05668043636819121	0.09700854756614219	0.11235359436965531	-0.16563989906652618	-0.1131188345525849	0.200580275434311
4543	-0.17592797409476058	0.057869945375337184	0.18520146502344753	0.09952258265980762	-0.03276807857044048	0.1047782965717462	0.1077224815683133	0.14322742578706552	0.17921559232618395
4544	0.12066265328590246	-0.04090582661431453	0.12740785905506094	-0.056493015303592464	-0.051769055253483465	0.07662568668488497	-0.05893540945109539	0.013726932298027924	0.06051290075250819
4545	-0.24458052819278261	-0.08829741160447069	0.2600308975239478	0.10581843193272616	-0.1398848938018172	0.17540046764660203	0.16583122093101788	-0.010050303060319406	0.16613549418193674
4546	-0.25972586863637415	0.04695156342957806	0.2639355530189156	0.0013253663943417916	-0.09696481617405048	0.0969738736554679	0.16562825416880722	0.006890125376615805	0.16577150661893764
4547	-0.0341251296253749	-0.12577977036903645	0.13032680118086296	0.07693411065655525	-0.02049981523448869	0.07961846398394824	0.22544774654621402	-0.09601560180175646	0.24504220496094017
4548	-0.2193747940993448	0.1175839863493145	0.24890016900742695	0.21055219944686052	-0.08384159826636783	0.22663107088784085	0.2512771431174792	-0.04019103401538751	0.25447106292957583
4549	-0.13193354592338885	-0.06950907444588796	0.14912401540410233	0.0762526909423119	0.09481845425319042	0.12167584864264601	0.25766219443279803	-0.05477742129536796	0.2634205237328619
4550	-0.04766937258590305	0.051032114908732294	0.06983298529199293	-0.2536419163209939	0.10798989585762293	0.2756737915042457	-0.13432347656315421	-0.21441178792830773	0.25301227471928284
4551	-0.14730341631300356	0.012715567687810042	0.14785121615700467	0.03896947559142389	-0.2524460841084589	0.25543618657027767	0.11702818450546498	0.13167567589167353	0.17616492156548708
4552	-0.1463005142565863	-0.14040011356230764	0.20277088637191112	0.07321129593798514	0.06676716941169848	0.09908455361038715	0.2478752769628777	0.10826807943522267	0.27048868729396985
4553	-0.13225259602151881	-0.0872086513199049	0.1584174801575502	0.015789075638452558	0.1369010288755233	0.13780851431132127	0.06119728241237858	0.0631318564409103	0.08792461926182067
4554	-0.16305300727598862	-0.020177553100636382	0.16429673408462084	0.029652114286065116	-0.2958979792076689	0.2973799959325037	0.20420535197375472	0.009988054906333312	0.2044494730135957
4555	-0.204004664259789	0.049877947597553825	0.21001360121738202	-0.04014632913673645	0.09754006421243777	0.10547886930433818	0.12550639277855877	-0.11941766474811688	0.173240968832951
4556	0.006136786309301338	-0.01018698648794177	0.011892638055180885	-0.069002898467836	0.13520096247924193	0.15179163432902312	-0.07047747861521657	-0.09040425025281909	0.11462985412069863
4557	-0.038127237439826434	0.09331720229620086	0.10080568674029741	-0.04314452567542562	-0.0327867557920991	0.054188757608273366	-0.13727524565212443	0.06183414379138713	0.15055880713948636
4558	-0.23213136138648793	-0.11163554207894794	0.25758001318892115	0.05265833504031217	-0.009813003411603217	0.05356486987918392	0.08153619040718736	0.05581084263150268	0.09880789695846921
4559	-0.2036142356922265	-0.04594644211008168	0.2087338796628488	0.14470535581754146	0.02774646641387676	0.14734146192005046	0.2731793104608113	-0.008889883710035086	0.27332392082695994
4560	-0.32496689054623085	-0.02144490372128784	0.3256737076383374	0.09681441266457592	-0.15606197829933435	0.18365285614519775	-0.03158212738148507	0.11180336410522104	0.11617841019391244
4561	-0.05427722393181786	-0.09331763971808216	0.10795461509494851	0.0980450692768748	-0.06063835214189827	0.1152815915920319	0.15272471699194798	0.12334557057378313	0.19631344569448808
4562	-0.2330282064928153	-0.20850955798800397	0.31269534821229905	0.1465652509052049	-0.03002333860886482	0.14960873515315948	0.08523726155153999	0.14831964418431423	0.17106755276137908
4563	-0.15936513041404382	-0.16015632340081087	0.22593647938557934	0.07027591758517228	-0.20592979858102645	0.21759086960637858	-0.043946089308073887	0.08995289377243589	0.10011384451467409
4564	-0.25740632222945864	-0.07660663185922414	0.2685639416759268	-0.11558665457134662	0.23252282069464605	0.25966735809259955	0.1381424013955022	0.13261892829111	0.19149700573220102
4565	-0.17753760476531383	0.056744176848200545	0.18638536077703272	0.006756760810058307	0.07952456217910849	0.07981108824231901	0.004356258583458237	0.017134226579866508	0.017679330002467783
4566	-0.1611957100663342	-0.06776099632706421	0.174858827535318	-0.15209548915022061	-0.3464290410385447	0.37834655845498394	-0.11607425380400742	0.10165086817160271	0.15429235689494697
4567	-0.1705233045207266	-0.00758396741623563	0.17069186842506287	-0.25751752958361485	0.019415257902424876	0.258248388731209	0.3376158192252387	-0.16814392478613852	0.3771694855547247
4568	-0.4152637252024805	0.005256841002405357	0.4152969971554885	-0.031001735080774268	0.02591295155345164	0.040405304555590736	0.15251762712708972	0.09919059273271098	0.18193515402786928
4569	-0.3489824844907629	0.015958388682707714	0.34934716923240405	-0.02355184719078347	0.07846603770397648	0.0819244077125973	0.15841911933163288	-0.20588649137812534	0.25978041631694454
4570	-0.1944818691217894	-0.15748262688163847	0.2502478275363169	-0.016179105807521743	-0.011839277024202005	0.020048240451141373	0.09142919581076026	-0.17807362860674583	0.2001737121896269
4571	-0.2991830530586174	-0.19813682467803434	0.3588435599686437	-0.1416328785267802	0.142096396616459	0.20062716219685633	0.1968064787941204	0.2743639938378259	0.33765128640356623
4572	-0.11091164582094773	0.026771734399845253	0.114096971657828	-0.1205773907853358	-0.07871860290262502	0.14399835280842885	-0.015293184332496428	-0.05173267987261175	0.05394582146774524
4573	-0.13209641010228382	-0.048176433884661994	0.140607362338371	0.07823945926570743	0.027837451994469763	0.08304418534572244	0.1415124568512682	0.07044912201710941	0.15807863308196848
4574	-0.1861806619800501	0.13154194776367673	0.22796166984120714	0.03195787472145561	-0.010811683284278084	0.03373719389860083	-0.020138277846756394	0.020675674302633	0.02886232392760011
4575	-0.26295318224279457	0.15045378454288144	0.30295332534053515	-0.061309794277237775	0.0029047897880313854	0.06137856855637698	-0.06360360491327983	-0.1226289263489577	0.13814221706438148
4576	-0.18666380042146355	-0.011342344222449917	0.18700808314146344	0.3046817786688326	0.022873169887335246	0.30553914340637006	-0.12065478960147767	0.07407769341989058	0.14158065869386308
4577	-0.2189147369722652	0.15683461051308875	0.26929678259947387	-0.22568296459381626	-0.15280985421080404	0.2725502743564587	-0.06649095267488368	-0.11482795748126055	0.132689512045722
4578	-0.27846081879973306	0.04285428060774536	0.2817390937960601	0.14305455514720872	-0.055656543825046145	0.1535000215599824	0.18809802729617575	-0.18911266321348513	0.26672920211407286
4579	-0.07832532754358972	0.023625568465486677	0.08181090648640933	0.13676109982222856	0.05696035212208772	0.14814884453973234	0.028660485526533348	-0.13667830904139894	0.13965093480901866
4580	-0.18806038119411894	0.017620213481269353	0.18888403558268982	-0.054441922856069955	-0.04505208432843053	0.07066550266291387	0.27479903717369375	-0.03170774111405334	0.27662229063859795
4581	-0.43730250073278215	0.09746515351992092	0.44803229046331766	0.04440216665592522	-0.09875942562303575	0.10828193087090979	0.18798101559139624	-0.13309436258300045	0.23032796524553406
4582	-0.03864793905671472	0.032242954614627686	0.05033161348111618	-0.12358108438029931	0.14458428466166856	0.1902022602066996	0.008597308977951851	0.06928470135395212	0.06981606952105443
4583	-0.23890680958968905	-0.08920093037481729	0.25501621448068146	0.16808251903201668	0.08815882069376557	0.18979913295445733	0.047732236750689216	0.20846985236813115	0.2138645500582419
4584	-0.41303025921662134	0.10798096386462465	0.426912032608221	-0.0031642498904232434	-0.1610120232151584	0.16104311254197662	0.22512940166995657	0.01706809549298501	0.22577548002391734
4585	-0.26057312374936054	0.07218221242664172	0.27038606586010383	0.17311200073566183	-0.04809256994141158	0.17966819440923135	0.11646173510124218	-0.33916643420401366	0.35860452567341844
4586	-0.195350562496477	0.13185601108446265	0.23568591372162215	0.12361505161624867	0.06670619403970951	0.14046493266773455	-0.16939956544541845	-0.12213371294423216	0.2088369139080558
4587	-0.1805362402406146	0.023024700400504913	0.18199854633691423	0.2632891948279227	-0.08321061133996466	0.27612534464026744	-0.02082067932067932	-0.17866423050633576	0.17987331083236235
4588	-0.17141666750908732	0.2535313069987826	0.30604214992126816	0.04020850383044812	-0.06896582648736496	0.07983112803517493	-0.07992189790308038	0.10294953153755404	0.13033079378348095
4589	-0.30563848955709694	-0.08826868679040573	0.3181292934742828	0.03411640775276199	0.14371682743320335	0.1477107164880662	0.2644033109345353	0.0901131815959765	0.2793376027864741
4590	-0.20517557217550464	-0.09171011274726758	0.2247393160923612	0.10093566666702897	-0.17310666621741913	0.2003844472368715	0.015541284581845725	-0.1420387711569523	0.14288647255157147
4591	-0.060613091094216254	0.06158788477285483	0.0864118878557239	0.10610651692620655	0.18071657184467463	0.20956400519531687	-0.014988076414876123	0.3068366535379428	0.3072024973677488
4592	-0.26278755700582523	0.011060888990956188	0.2630202337888857	-0.2221034027008534	0.0862092882789916	0.23824769228025638	0.06647469543543447	-0.19627405696689762	0.2072254583092501
4593	-0.2864526558695643	0.022501077496364777	0.28733503535633187	0.06017642293888174	0.0006695205034282987	0.06018014735295755	0.10090594463322022	0.11337317964844468	0.15177446269356717
4594	-0.22959004824892504	-0.06155958906357698	0.2376997544395454	-0.15289541562906014	0.03894735233658307	0.15777802246958542	-0.12383285106519225	-0.10150243535405687	0.1601165806084385
4595	-0.28936777122980467	-0.002528944262141999	0.2893788219368957	0.10555961519888925	0.11112092656330211	0.15326673703457103	-0.026677032514023015	-0.008350695875567481	0.027953500413373293
4596	-0.15709410747735886	-0.2213130208070629	0.2714000953994958	0.05947968304878245	0.021896266618622134	0.06338200996668854	-0.19010257595082936	-0.09273211989243398	0.21151414950987463
4597	-0.2603873109423957	0.10154797781770997	0.27948800242349936	0.24807956541524961	-0.06002923905898596	0.25523906503241234	0.0868111642965064	-0.06692318624530932	0.10961245870675188
4598	-0.20111344119674737	0.1184323555627349	0.23339417103718685	-0.08640124328110756	-0.01195587971290485	0.08722452579538958	0.07557385237453422	-0.20132870847538253	0.21504570681390842
4599	-0.15701032916542448	0.098520333900356	0.1853604587188772	0.10895610693438967	0.018977013840774083	0.11059638462721597	0.07138004980212279	-0.09783590714899489	0.12110729225533975
4600	-0.20636813658562012	0.004181819761305277	0.20641050219002233	-0.04211807866500008	0.1535827079128542	0.1592531968918559	0.03133750780822413	-0.0368227022382595	0.048352360808527534
4601	-0.2153735457861394	-0.05050535611441736	0.22121608264486195	-0.10751771024785424	0.026994878749486983	0.11085477660272942	-0.003915790762684425	0.2618318219278627	0.2618611013330562
4602	-0.02777631617410623	-0.11525437288740574	0.11855418259122316	0.18762525559818763	0.04355237732674355	0.19261372253579517	0.06385121863703482	0.07852176018959726	0.10120595310902933
4603	-0.09227793908823093	0.11229074636445933	0.14534245684402955	-0.107750185023986	0.02483409196363176	0.11057501750558911	0.10140489197083548	0.08062137394367767	0.12954828463620474
4604	-0.3128928804387215	0.0203451670572319	0.3135536324966221	-0.013202429459820005	0.03894698004749149	0.04112385437262932	0.16850129408628234	0.06772889927322524	0.18160366159721147
4605	-0.268812319261619	-0.181341120527873	0.32426018099840004	0.024716812538502952	-0.17761498800565073	0.1793265311835116	-0.15617152544587057	0.11186741604391756	0.19210378479466025
4606	-0.3359490526615392	-0.19171280993072043	0.38680171596790797	-0.023102710544120247	-0.061431076273545326	0.06563164150477686	0.03822484492216849	0.0954821665213107	0.10284932130513617
4607	-0.12063792854307702	-0.11395098288479936	0.1659467875663051	-0.021937739696066477	-0.11415774489871545	0.11624652744633952	-0.017303444744249157	-0.11257480761210895	0.11389686786264418
4608	-0.26548236416661725	-0.10114135620448185	0.2840958634306002	0.08615255186827656	0.05063945252300803	0.09993305932095778	-0.14681234023990686	0.12763915860024	0.19453950255640984
4609	-0.17583243490982872	0.007981083360109343	0.17601347351245633	-0.23648327197406074	0.0487088289757558	0.2414474848569498	0.1192213766650217	0.025242777051770554	0.12186441009248095
4610	-0.1514345539223938	0.031060698686087414	0.15458716351800464	0.07477869225188573	0.15335302673187934	0.17061360913693474	-0.127476702573525	0.03788346182944843	0.1329867150477905
4611	-0.14518131187445502	-0.07715139296700496	0.16440787923435116	0.052361509931172646	0.0012720563665967906	0.05237695914877162	-0.08134825123181913	0.10374813469808788	0.13183783004816088
4612	-0.10979882448511494	-0.12291088068046065	0.16481160895992586	0.07680327020102465	-0.10546502801957333	0.13046690940135353	0.01625519267646596	-0.08523844855370408	0.08677456079284693
4613	-0.22358725503886795	0.02167149606665736	0.2246350692959203	-0.019986066963621284	0.07979789456339165	0.08226266984133522	-0.005192037569720811	-0.09460617832589667	0.09474854210781691
4614	-0.11233344134802334	-0.03947650680492547	0.1190680336387946	-0.06091881698787007	0.2908889716312194	0.29719942139894884	-0.0799469102282365	-0.0937510195610528	0.12321023546677692
4615	-0.04010755236312573	0.10721691247700282	0.11447306267267492	-0.18956875440232207	-0.03616699420520588	0.19298798956278934	-0.037445644085861485	-0.07264960941162707	0.08173213571580633
4616	-0.3499453786310095	0.02660278229527016	0.3509550912168823	0.10428234376351798	0.14061979902135455	0.17506780143024211	0.0494427918092859	0.15135873624260685	0.15922957231260598
4617	-0.03916091820667937	-0.07534001823154056	0.0849099279349541	-0.056418764689858555	0.0329896406814044	0.06535589798493938	0.10672178613478127	-0.21717976368773703	0.24198468834052145
4618	-0.2175874789680081	0.01858467359511277	0.21837971768525172	0.23303531667182556	-0.04659580034148436	0.2376481168151801	0.11832607608631823	-0.005425354157806419	0.11845038940300197
4619	-0.028287818144964894	0.11057059618997488	0.11413175455239918	0.14991001556658234	0.1462210811435511	0.20941255296175995	-0.2240121374801107	0.07020968992766315	0.23475697710216542
4620	0.11408627236642559	0.05318269154533508	0.1258732545955355	0.3029099910293879	-0.12524636353712953	0.3277821139792388	0.027098185665547374	0.11072344736995476	0.11399119906313653
4621	-0.07444878771148808	0.08957141986672305	0.11647171866445094	0.1687134532708762	0.03348918519984497	0.17200510120323073	-0.30661303148056884	0.036574449693065315	0.3087867248507533
4622	-0.23076072407369785	0.14207441437724605	0.27099013080858636	-0.04395753400734102	0.06459968686630656	0.07813695885578989	0.0018611348131797828	0.0407971543003275	0.04083958400617666
4623	-0.3603426654181239	-0.024569864899294882	0.3611793388080326	0.02307791122619872	0.06282881929102338	0.06693317951560632	0.2509595500655121	0.0638404349203772	0.25895230622627635
4624	-0.08636321848881688	-0.17282556415220285	0.19320269442291507	0.08396990880034255	0.060106959120409136	0.1032656386153709	-0.23965001320456403	0.04357332830566383	0.24357907087551853
4625	-0.19977324263038548	0.06888719877184828	0.21131681103426436	-0.12900515297505452	-0.02051026807791371	0.13062542092083418	0.022160090884890387	0.09031048588172216	0.09298953429402332
4626	-0.1809047532451788	-0.14276766049815695	0.23045419204435405	-0.036002647846456445	0.04383024537379506	0.05672108127921256	0.07723585484678476	0.30807550734930883	0.3176096590194442
4627	-0.17753570191841542	0.08803088856569015	0.19816246566221718	0.07494374018410664	0.15598945331650446	0.17305858470114915	0.07170020852959012	0.09785631308497597	0.12131272774845822
4628	-0.1748804966593816	-0.04057144117302623	0.17952501204759272	0.12063202811018545	-0.12287718934230649	0.17219433749877378	0.28937043376470467	-0.13680721682110056	0.32008040007396416
4629	-0.20052804078659872	-0.06781793792933606	0.21168554000379683	-0.18867114589352102	0.0006396208892102261	0.18867223009138417	0.09819141797543308	-0.16361757383901404	0.1908199806964444
4630	-0.12295969633586977	0.11135026679935628	0.16588540875947205	-0.004985688462217133	-0.05821644899847696	0.05842954752036468	0.06751945924188797	-0.12178717003380685	0.13925154276043175
4631	-0.32495779764477095	0.0046271421915514265	0.3249907393988339	0.030632045033412	-0.07199005175348762	0.07823611528187482	0.13462455960438	-0.15376101364600503	0.20436785795745915
4632	-0.16366294507963058	0.08253804503751092	0.18329781360057834	0.12881768316765202	0.05353042071722344	0.13949731695930398	0.02239170744580845	0.024435635076558996	0.03314345823738727
4633	-0.25415028831929476	-0.140844730247864	0.29056773236437355	0.15497394508704054	0.05451170197912335	0.16428161585674103	0.00658133356232924	0.2054556814059414	0.20556106385558118
4634	-0.17108241743519098	0.039380541295408085	0.17555631742602792	0.06489143505460246	0.1474587854568324	0.16110552986117457	0.3159188689722979	0.07705563192440394	0.32518041482230314
4635	-0.16149354374904953	0.0845020599173268	0.18226563802016457	-0.08199568225413635	-0.1994784220470857	0.21567320828215208	0.05859204211744237	-0.009893468721067646	0.05942144497424213
4636	-0.21862220257945275	-0.16452681907670055	0.2736142204933593	-0.16916347545024432	0.06632072852286958	0.1816995334562243	0.06379004140970507	-0.10866035704328074	0.12600096259880372
4637	-0.16946477448062824	-0.05171971680058827	0.17718137288017394	0.16042117491716631	0.11972319951805854	0.20017142119854403	0.036433746560331604	0.05257658294764702	0.06396651438739867
4638	-0.14956947988208905	-0.208447208538712	0.25655655918292153	-0.09356335877635613	0.06493401118620784	0.11388822552943612	0.16797986240600996	0.08957728891372102	0.19037154425773375
4639	-0.20434971557665899	0.07842762254553816	0.21888284134305008	-0.0988547500608759	-0.13415895571711828	0.16664599307725927	0.16310733877638958	-0.1266549187708205	0.20650780230189622
4640	-0.23932550686327866	-0.08791924741493248	0.2549637078122558	-0.15956769246372085	-0.06374199124272983	0.17182808247136103	0.08507351648203004	0.0037528834838415647	0.08515625250715021
4641	-0.25876141240383216	0.03934498964252425	0.26173554737405547	0.07189697575466253	-0.019947696909120044	0.07461290595228583	0.06384578619871957	0.0032412002054740662	0.0639280047718101
4642	-0.14169133736645642	-0.0019778304422554192	0.14170514068993148	0.035791023024058045	-0.15549187220147317	0.15955788808400515	0.22269773348980829	0.010254282998782819	0.2229336915347629
4643	-0.22679258003012653	-0.1485792235426188	0.2711284935694676	0.23618382822783793	-0.09691709175273923	0.25529536499937816	-0.016224675499297996	0.05413595727316221	0.05651497115755404
4644	-0.2579968680718082	-0.03301340150017304	0.26010049714191946	0.0850131026918576	-0.008453845236852862	0.08543240092953602	0.2950443204888431	-0.09106101996194091	0.3087770399644898
4645	-0.37808814422057263	0.15374846235418876	0.40815344476855014	-0.09718812814942285	-0.03418077609486276	0.10302357840628415	0.12744704839764856	-0.07849642968166401	0.14968112645901954
4646	-0.27277023384325094	0.09712244760428602	0.2895451092654633	-0.01592689922517563	-0.09717088005642512	0.09846748727305402	-0.012412267941602509	-0.1024165217238263	0.10316592614551143
4647	-0.07243746964456274	0.06265687025661693	0.09577614733774518	-0.027792943970253413	-0.027882089403930593	0.03936824410692486	0.013166896831051208	0.027998480752401675	0.030939975704614788
4648	-0.14285126353540906	-0.028017077700424345	0.14557280012603488	-0.027521551304236933	0.0040991802799588365	0.027825151664624383	0.23171771500161062	-0.029746918055801843	0.23361930266864983
4649	-0.2674025532784914	-0.020748274161735702	0.26820629444617244	-0.06804697423929376	-0.066035582940241	0.09482135264475273	0.11135102859209545	-0.008573756361177822	0.11168061992422183
4650	-0.2101929823931397	-0.041365169084033884	0.2142245715614188	0.11171611980028014	-0.22067108886212433	0.2473382721756302	0.12205112880183257	0.06310081119092426	0.13739792725785274
4651	-0.1308113239865739	-0.1056087845446826	0.16812143782434646	-0.11672562008994551	-0.1048893616245824	0.15692880094933087	-0.06269278399563415	0.054085866277347745	0.08279894984898288
4652	-0.2926598758398783	0.14396780571718884	0.32615415375192636	-0.13397159998665872	0.06668281789296868	0.14964954996635346	0.09274707846410685	-0.18238672787979968	0.2046141223628694
4653	-0.2059320772486658	0.006044632321898307	0.20602077084570233	-0.016957257049077357	0.054391220257882324	0.05697326923891548	0.04644831685650913	-0.01889672701244308	0.050145113725920155
4654	-0.222643966365135	0.12263929100807625	0.25418641084401616	0.11038347303752295	-0.2223697062285557	0.24825953630827505	-0.10906712321434105	0.06373272802574748	0.1263229907335009
4655	0.05205311116217746	0.01628212086097842	0.05454020389944937	-0.046951017929982825	0.052879514991433056	0.0707152118740428	0.049819697466398166	-0.03735240200440219	0.06226719996227475
4656	-0.22028590634521003	0.1625063408531443	0.27374110278109304	0.07252366691029426	-0.0016006140186789726	0.07254132771980468	0.1373760708526396	-0.03723779688170178	0.14233354614957197
4657	-0.4252873057519812	0.11026474791753325	0.4393490719998124	-0.05563247057316611	0.04450245714568183	0.07124212569875664	0.19998732542810568	0.0884298781004409	0.21866589508367756
4658	-0.13778322881285945	-0.0314382005492816	0.14132437367939626	0.13605075332575586	0.06892548826322313	0.15251403349472265	0.06884974309365062	0.02530935926919267	0.07335428270168526
4659	-0.20474906044006197	-0.03971067771341338	0.2085644161297577	-0.11269644256386147	0.10523958627174423	0.15419422390348358	0.01767969553206283	0.04994928526400317	0.052985872952053995
4660	-0.1777002294208861	-0.07548072592516467	0.19306659867109424	-0.03882542627165597	0.03641027596381905	0.05322707883152384	-0.19483734970047167	0.18879194280936515	0.2713005538292144
4661	-0.254725029789944	0.018851048638853965	0.255421617793546	-0.03735021850290371	-0.005728393306814924	0.03778694631869864	-0.1480740775928653	-0.24774181573145995	0.2886207541340341
4662	-0.25884399545609965	0.004187761610524217	0.258877869527281	0.1972463138771917	-0.06919512846152928	0.20903127550906628	0.1714104161251871	0.1872592021653208	0.25386519956820053
4663	-0.054478019258777446	-0.05798014733954553	0.07955848206115508	-0.026017456229139875	0.08598384049341493	0.08983389591146668	0.07671821554045019	0.1514539147424583	0.16977624358704255
4664	-0.2532183674284656	-0.10920096456599979	0.2757614771234049	-0.008771569456506834	0.1051185320199296	0.10548386703546324	0.10259048421581897	0.13922808063008696	0.1729429555881771
4665	-0.07598434502868645	-0.1528360442812046	0.17068238667467944	-0.03064009777936471	0.0838457136840756	0.08926880359409448	0.061811635283108325	0.1591262391894476	0.1707098071434365
4666	-0.11403040515062837	0.16548389911085415	0.20096729625426074	-0.12948184768954002	-0.11954076558979292	0.1762258310205716	0.13528351580339823	-0.03308460841340309	0.1392703161552975
4667	-0.16314542400028903	-0.021347193703973557	0.16453611169366147	0.10801795537368801	-0.054118996217430396	0.1208169873597844	0.02520735569627903	0.24093163877151344	0.24224670347050295
4668	-0.029237795714296192	-0.14957150292873533	0.15240237264095202	-0.22978865222026837	-0.14910340982077108	0.27392453615802337	-0.21871890648498182	0.04343544131660571	0.2229901289661821
4669	-0.22298268986850872	-0.06882275289186567	0.233362060533863	-0.1360507137475369	0.08132823756893243	0.15850576941323916	0.13840510051524102	0.06866840472983826	0.15450346810597762
4670	-0.10689272535276644	0.010965996913293724	0.10745374735970972	0.10358421216161802	-0.04918700546315609	0.11466930938823887	-0.08390386504977022	-0.049670131154144266	0.09750374607757357
4671	-0.30614021651891016	-0.12393578566220845	0.3302755079292954	-0.09881285956203446	0.03713894868220219	0.10556174839422465	0.1939759819218426	0.050570641383032945	0.20045965013546824
4672	-0.2715994671939624	-0.19711518592578228	0.33559002831222495	-0.15951175076572507	-0.014083396467436688	0.160132259986568	-0.004103666016950736	0.13822206762679912	0.1382829709465562
4673	-0.2846058666314713	-0.045546793370068527	0.2882273576663856	-0.0811892655461791	-0.005674331105078346	0.0813873139587371	-0.08726465608120262	-0.038064333978702077	0.09520511394989634
4674	-0.2289907191347336	0.23819476055307118	0.3304141241000108	0.16876260425432937	-0.013714035177218536	0.16931890430647542	-0.04306032705785351	-0.035942009069671564	0.056089390995924214
4675	-0.18084034697761728	-0.0019207272582040052	0.18085054682854962	0.06954933045495676	-0.09897152418007052	0.12096475505393735	-0.13279033214658092	0.1673412538537753	0.21362670140446618
4676	-0.19028433513389267	-0.07289139179404668	0.20376771872654606	0.002223781077683005	-0.015720086110782253	0.01587659628547221	0.12439332186734994	-0.08386871639485972	0.1500255315435194
4677	-0.043386722241370246	0.12455339669706335	0.1318937310702288	-0.14698679335796289	-0.1638232847062464	0.22009812819195068	0.09162451730988148	0.19876446210278045	0.21886608592305118
4678	-0.12815685892411674	-0.018736826569957628	0.12951930033477108	-0.12873821102133556	0.09930386414055711	0.16258777447957196	-0.28375986222916416	0.15993300783881104	0.32572722699934586
4679	-0.33452393318161644	0.17673962926939818	0.37834264685015734	0.10564324111308354	-0.07459186850683187	0.12932301125560602	0.11292859204274981	-0.06511100180917122	0.1303545528830954
4680	-0.32281398163852093	-0.02303018163782728	0.3236344481163689	0.19817989618228274	0.03767510563260412	0.20172923644144455	0.11075078309042428	0.05370597219705403	0.1230856100637802
4681	-0.26790603335476787	-0.032903713941115686	0.2699190565688254	0.1224381289435084	0.16384333953984717	0.20453785794017898	0.2021214541263336	0.0423423950511105	0.2065089843973087
4682	-0.19117932028222195	0.07982389517468519	0.20717477342676527	0.15169612777297808	-0.038753582644231434	0.15656805341154043	0.09494580245249966	-0.20951925616493733	0.2300283115341625
4683	-0.39630306874684923	0.15769586350708076	0.4265256236914891	-0.18764345553909	-0.027257286155454443	0.18961283198984918	0.1546413306566283	-0.16127312713155104	0.2234344706665515
4684	-0.22354130729792923	-0.13268898018817368	0.25995592228653835	-0.10194086593232683	-0.06672930549177185	0.12183899358763124	-0.18466324515768112	0.16192905274360708	0.2456044222619123
4685	-0.23838414833520294	0.16129726231138253	0.28782600474357245	-0.011471339835268064	-0.1271143064732269	0.12763086831870127	0.236051037959696	-0.005119336191545094	0.23610654401115594
4686	-0.14843382746503458	-0.20860547146414363	0.2560250844364616	-0.11820339853251369	0.0301207192306472	0.12198074090448761	-0.002762424592784667	-0.09996838252283147	0.10000654225530436
4687	-0.16028624575854653	0.07751504165198192	0.17804567465029209	-0.13514098979912775	0.09540128679664292	0.16542216491856002	-0.14186544776577462	0.0992867473299779	0.17315791482098242
4688	-0.17696778653307482	-0.03592615872707352	0.18057764632229212	0.06732276544190814	-0.007941982163638034	0.06778959969961267	0.17523189997881744	0.026559555067316266	0.17723326080496313
4689	-0.3976716165168686	0.04570938140583973	0.40028997255944837	0.22158340717075786	-0.031248871639357217	0.22377600030417671	0.14941131669769367	-0.02271211086000596	0.15112769943678664
4690	0.047548752160319376	-0.12030471529522457	0.12936038170270106	0.08886961574111112	0.14373206526526236	0.1689873225641213	0.3357699898010988	-0.11550823313798304	0.3550825790906795
4691	-0.1617276010132768	-0.08545839995688184	0.18291789155984725	0.16189857589563644	0.07428984910011885	0.1781295330829607	0.08374107418534328	-0.12391250863788515	0.14955559936909463
4692	-0.19809252548735862	-0.051237004264202635	0.20461153256825418	0.025488917362488747	-0.015688985130142708	0.029930405321773032	0.006065406615889328	-0.008260885810769857	0.010248482414223718
4693	-0.17024557734476808	0.09397785355880356	0.19446180490001974	0.01985592452958254	0.08580544817309264	0.08807288274554073	0.13423339665057596	-0.1891487897112385	0.2319393658385251
4694	-0.3173874059244151	-0.0259208405862837	0.31844411662979266	0.02863401485385465	0.03412760513083194	0.04454885227047668	-0.02322062469013386	-0.009111374408437373	0.02494422888386774
4695	-0.28860292251350667	-0.0037305312012763337	0.28862703225162545	0.008852187552110874	0.14044708813347226	0.14072578224912827	0.15415238150580124	0.05115838934407707	0.16241963404770454
4696	-0.24207465247785875	-0.013939549492187434	0.2424756656085745	0.08622586680661176	-0.13575314468996405	0.160822313127768	-0.17654674629748512	0.08934220352274663	0.1978655678952972
4697	-0.23345643537143004	0.03292799613536227	0.23576717359680321	-0.15137262319994582	0.04855056255887281	0.1589680099240592	0.25574974065921724	0.17904847515645725	0.3121959101319384
4698	-0.20335522983284157	-0.062392963102924276	0.21271161544478642	-0.05562736037348726	-0.048915562900308664	0.07407520176129036	0.14967765369569755	-0.07096419035877463	0.16564817031626267
4699	-0.308693812247807	-0.1016979290017707	0.32501436657989985	-0.08680180935166236	-0.11992098388263903	0.1480391721204307	0.2961132987413866	0.19053965171054246	0.3521199292364471
4700	-0.27957767398122546	-0.09179549608819021	0.29426193924941996	-0.11320079394913635	-0.04697473882418103	0.12256037629803053	0.15408414729550513	0.10900787465721341	0.18874491035539387
4701	-0.18564999211686786	-0.10518550841424826	0.2133773904455601	-0.09291879796039869	-0.14842056491980754	0.17510730169104943	0.19011015268009787	0.23676621218884694	0.3036447091360299
4702	-0.2693237196842315	-0.04228424591073854	0.27262285934380176	0.023332406987542097	-0.025206644380606536	0.034347869464679555	0.2974621143444733	0.011207616436108198	0.29767317671645094
4703	-0.2318119763571231	-0.033831500438317785	0.2342677160952898	0.10740043243716439	0.037308295649329	0.1136959181850767	-0.011959277809640501	-0.1105943194556688	0.11123905708693634
4704	0.018054406440148805	-0.06140725750485359	0.06400635020194079	0.05406142085776748	0.23314858928165288	0.23933428903770873	-0.036627637789193965	-0.1586750360611798	0.1628476309899321
4705	-0.25129256753219564	-0.21367870510941267	0.32985836887088144	0.16853754842760021	-0.158593059467854	0.23142312706676477	0.12203025250073395	-0.05003530673687078	0.1318897814299714
4706	-0.23108888777068798	-0.001127854185164324	0.23109164006115976	0.013041838821319094	-0.07504127360822703	0.07616614933542365	0.07021733870896534	-0.15583284327489716	0.17092205737852625
4707	-0.1821934816198098	-0.2212770232084861	0.28663214360004513	0.03149600562591753	0.1404013254836825	0.14389068965003535	-0.00011992992958086181	0.08891152682137458	0.08891160770617085
4708	-0.09726703833259306	-0.14275022247793795	0.1727382492776134	0.12121609754581203	0.16562543713766142	0.2052440686872029	-0.1517598478816122	0.21592465440494993	0.26392140460551344
4709	-0.36944068908282923	0.08685063848583821	0.3795121291281656	0.1449136442413243	-0.07797645071698397	0.16456090408635746	0.16799837231936102	0.12126967479947645	0.20719504609890033
4710	-0.11659288473304331	-0.13328222011295	0.17708204586747234	0.007688614788602352	-0.19771398853602556	0.19786342779854785	-0.04291966053344983	-0.06948046121969483	0.08166781343716804
4711	-0.3332915415796246	-0.008226623134070254	0.3333930548417478	-0.03750300008481443	-0.09298160609653326	0.10025993261344465	-0.028628059454816293	-0.03379968250171254	0.04429429224364093
4712	-0.1579634185820654	0.062031887342181936	0.16970679614371947	-0.040585712232962756	-0.062287122252285956	0.07434302681440996	0.15088885707072802	-0.08114485092144975	0.17132406141337794
4713	-0.18388381030374487	-0.02364674754032583	0.18539801606559744	-0.17714071996731973	0.05155418518289469	0.18449029427157568	0.22902893416816725	0.07792247707687275	0.24192181613075422
4714	-0.0906630571686106	0.08895993186294943	0.1270183428179543	-0.04848936369390976	0.04532425279875419	0.06637398800136715	0.07335179133458819	0.054209044081001245	0.09120913195601033
4715	-0.1537713530936727	0.04126620272255025	0.15921221221815107	-0.1507100864596691	0.06800845907454414	0.16534412800693854	0.07932112750443125	0.12795179642789975	0.1505440250481597
4716	-0.03536634712966135	-0.10607470443365676	0.11181512165169497	0.07409143384807104	0.033160997717897905	0.08117384024000292	0.05324007511187305	-0.15356202162654384	0.16252938221733634
4717	-0.10598323360447635	-0.13826601220641385	0.17421233003643913	-0.09720352851011516	0.041052528493064566	0.10551699413123294	0.10453052006902276	0.0018498755170869516	0.10454688740143864
4718	-0.1673480272882897	0.10287139995563704	0.19643799827455682	0.06148385208724754	-0.024084673335486143	0.0660328369613453	0.06559090604592714	-0.1203113630536171	0.13702916126045908
4719	-0.10895531643476411	0.00547813659020576	0.10909294642597445	0.043519252013702145	-0.0858719802203855	0.09627004873169225	0.13342333187714867	-0.0038441955212824555	0.1334786999052868
4720	-0.03214676834268867	-0.04884011182797142	0.05847025943372617	0.10839770794555778	-0.10713081726678761	0.15240431455867737	0.06271298948952082	0.20165124924353767	0.2111779945263997
4721	-0.1969107868820891	-0.24281427789266144	0.3126221865751983	-0.05452559856234736	-0.07271227904779445	0.09088518263670148	-0.02275733628869125	0.048131334250822305	0.053240226255350985
4722	-0.1440694932091697	-0.06841031629875104	0.1594866459915756	0.1670052460879646	-0.07239057677919918	0.18201963582901365	-0.1706090727072399	-0.024101927903745286	0.17230310101301602
4723	-0.2253434878168511	0.07675286170117815	0.23805606331447116	-0.0484282253248951	0.0016247280256625845	0.048455471819766484	0.20005675049187238	0.01904365684591059	0.20096110141873744
4724	-0.16176394901758953	0.010740471072628743	0.16212011880277932	-0.07188895099426629	0.08282272383473033	0.10967052866864474	0.058574395036492144	-0.17750082773115292	0.18691576605288132
4725	-0.23068837588973104	-0.010530419694970287	0.2309285961278812	-0.044279982960739914	-0.008122624912457192	0.04501881747082976	0.16655526849844504	0.059789301620064135	0.17696162875833882
4726	-0.15064842622738137	0.03812153630643377	0.15539691070014716	-0.1488932531457151	0.1853912999839589	0.23777959319936653	0.07937780904775905	-0.020725301381946486	0.08203886083189485
4727	-0.15053522083311266	0.13909838031832866	0.20496148935460143	0.20339466952842372	-0.03447983224595545	0.2062965109358031	0.14556428719113365	-0.052499236961894034	0.15474214547770734
4728	-0.11060075673181317	-0.07241425192403239	0.13219815154292797	0.16665825451585012	0.2249213573147366	0.27993676209918067	-0.24355924261094436	-0.2590388587098006	0.3555590457053412
4729	-0.3529788294252481	-0.08280926550776635	0.3625623097846136	-0.09601051937469139	0.04770146390462669	0.1072075066832654	-0.04918307067660709	-0.04178063929348575	0.06453368315037113
4730	-0.13189991987401686	0.038948933915767016	0.13753039051768468	0.061453496754625095	-0.05607012599690815	0.08318888923816613	0.2941565027836851	0.03885786954925876	0.2967119514880305
4731	-0.11258512022678903	0.18670276561971208	0.21802140258820846	0.1464343921717676	0.0038502799018249986	0.14648500218806507	-0.1352906104729698	0.07138159251850876	0.15296692790478364
4732	-0.020055763610144422	0.09252178613577491	0.09467055806183919	-0.08578504611112947	0.2040652993091594	0.22136332243265916	0.1517788488938427	-0.018081601230278223	0.15285209607522798
4733	-0.25019602694945114	0.009931308720970752	0.2503930566014196	0.02991999691120188	0.06546409996122915	0.07197745896390156	0.24312856737120814	-0.06578466133450604	0.25187124079352874
4734	-0.17503152943853895	-0.015571939273827249	0.17572285449064926	-0.06069600296960442	0.00975835655107175	0.061475444683744045	0.10550294593360897	-0.0999036931690752	0.14529838095963332
4735	-0.23393534792364556	-0.024675293511908922	0.23523311229088464	0.05348305598723431	0.0350094562082264	0.06392260399678162	-0.06397068622057603	-0.004868832881730056	0.06415570301354052
4736	-0.2160343115091362	0.025867202693206515	0.21757742512585704	0.1385752738813423	-0.09993996115824565	0.1708540381951819	0.0534820930859466	-0.0059270464478308115	0.05380951737795649
4737	-0.3846078621840344	-0.1666973047718713	0.4191791968502008	-0.002657024179259572	0.03210006117021383	0.03220983863077615	0.26622363768811186	0.06057299717499068	0.2730276785431332
4738	-0.2056977052771849	-0.028549183521360575	0.2076694533050924	-0.19189504456658535	-0.08598047851300182	0.21027684326748047	-0.07313904967527798	0.059074638258854666	0.09401666593119178
4739	-0.2641403178510661	-0.06815856351591065	0.2727924069599714	0.12159541822085956	-0.016207891518257384	0.12267086646703586	-0.11023952485870295	0.04246153846153847	0.11813439418557703
4740	-0.3750580067299269	-0.1748903316658616	0.41382984005798923	0.026101163706146718	-0.025803709370127603	0.03670289040488612	0.2669880714928912	0.10801894042345894	0.2880116695720851
4741	-0.12436764342212592	-0.13475792729514158	0.18337668799292817	-0.055839279449031824	0.06802447574659139	0.08800769528845571	0.1116187870824448	-0.00809402037724469	0.11191187066448043
4742	-0.372415916119678	0.0677240748809005	0.3785236649111029	-0.07134927958074666	-0.10891731315465224	0.13020637772981833	0.07118674168108576	-0.1484808176244108	0.16466361284018752
4743	-0.23830849029223747	0.003516926259702181	0.23833444005363894	0.15656514996583074	0.13624400955728636	0.20754535967847848	0.0008055336674632232	-0.07280718204874154	0.07281163809699662
4744	-0.21348246017234604	-0.009711785099592697	0.2137032511944027	0.10438750634101863	-0.19681103923934007	0.22278091625308766	0.006750221764850534	-0.053729244798366445	0.05415161346144221
4745	-0.34892854323975897	-0.05479738351443079	0.353205155012562	0.265502297429731	-0.026245749100133508	0.2667963816964026	0.01414816612193111	0.014087621542293502	0.019965762828718845
4746	-0.1723135905166673	0.024702192839066685	0.1740751900984288	-0.022021596262474758	-0.20467465601034954	0.20585593388314644	0.06807737125317366	-0.004295421387699419	0.06821274896703944
4747	-0.04841559303499182	-0.17633224608961937	0.1828582255736395	-0.013448704090568695	-0.00158969202530045	0.013542332238244009	-0.009210583460133013	0.030325839504683476	0.03169371214199903
4748	-0.12078945229911194	0.03595699028973957	0.12602776256609438	-0.06400794305773691	-0.036825057046060546	0.07384511900544344	0.1640208664055233	0.02320027252361834	0.16565354587689538
4749	-0.28111643005845616	0.10031534692736042	0.2984788369013246	-0.07271656020468678	0.12752942905891917	0.1468041327895633	0.2439458019803848	0.07322040507013731	0.2546974323044661
4750	-0.30936679844787485	0.053537665739906176	0.3139651216851419	0.12233593476113543	-0.011377138398220844	0.12286382792349038	-0.09672137632744919	0.224525283071946	0.24447214028844577
4751	-0.33486980645420833	-0.0713769153049557	0.34239224774099336	0.1581456975308137	0.0519500842613375	0.166459823688083	0.06077545654832519	0.10555214063566366	0.1217986474121461
4752	-0.32819957577387643	0.035053899334930805	0.330066262130403	0.15424751712382503	0.040836866147121835	0.15956173155109166	0.08359581384234148	-0.030354144093124657	0.08893612401937465
4753	-0.38305208254053597	-0.013083529947096459	0.3832754579861828	-0.02863170742601131	0.024276776450054632	0.03753846753577773	0.40949866126958023	0.011397971876120001	0.4096572559402155
4754	-0.4360060076837881	-0.07165231023048078	0.4418543790636464	-0.034383750335560806	-0.03269044350836372	0.04744372860465013	0.11654158192989947	0.01648843297894668	0.11770220363623056
4755	-0.1437172810567641	-0.22805203817708797	0.2695596204758289	0.0340791834622137	0.007715849811070257	0.03494173841923456	-0.01458881460383777	0.08119381649802988	0.08249405644687924
4756	-0.08753455447156161	-0.024528029728447396	0.09090611898488674	0.05093387532583472	-0.03625496471342797	0.0625194539489876	0.22056648815422691	0.04435313242954291	0.22498172381996118
4757	-0.37626072200501287	0.13694308193262325	0.400406716493291	-0.004592368307762317	0.054304540908443596	0.054498376213892495	0.25175541839051613	-0.09443345841832365	0.26888374580444446
4758	-0.24887266000716954	0.26162729886885794	0.36109063185363716	-0.026953868375361525	0.09874223339352935	0.10235496898508901	-0.016926263737894114	0.07666846740389258	0.07851466295021897
4759	-0.28064331857246644	-0.037484618654158613	0.283135601602862	0.1788723743570587	0.028108746875089796	0.18106746797539205	0.0658143373025832	-0.19763236631242853	0.2083028545383575
4760	-0.2002656933080092	-0.030204393316110523	0.20253062309619232	0.06609230856735336	0.03144228672767193	0.07319023600472527	-0.011512509329848018	-0.08534692367613939	0.08611988882976218
4761	-0.24280786056863035	-0.056223260542375565	0.24923224546581302	0.12273888672384341	0.12737157943161206	0.17688514228479432	0.14408573811912906	0.21233482839077822	0.2566062728716417
4762	-0.2528315025381935	-0.059812740404905175	0.25981018569422004	-0.057968336431753684	-0.10511019285801675	0.12003533092933288	0.06764085902481688	0.18012796203673334	0.19240937741472477
4763	-0.304976330246633	-0.04264261919295557	0.3079431034823459	-0.0935725424916409	-0.10233902708794619	0.13866902023760508	0.26096312222141244	0.01949107975097718	0.261689994744558
4764	-0.3083297259081101	0.06489355727783414	0.3150847404346041	0.042773094881515525	-0.07412452094516107	0.08558026788397399	-0.10397420518703297	-0.1909641428894906	0.21743490799269796
4765	-0.2485202492211838	0.09551619529581412	0.26624360618942083	0.025335069854503577	0.12491253508013539	0.12745590290244949	0.07347134675071193	-0.20247005620793737	0.2153883990706293
4766	-0.3450249666482336	-0.15358205354989143	0.3776634411525908	-0.014814373673000848	0.12923473546339348	0.1300810613333724	0.11286125275368572	0.19601630258961997	0.22618588208382237
4767	-0.23122341039867988	0.07613996117463347	0.24343697172794243	0.020039935917650152	-0.060456247544541174	0.06369110533465694	-0.10652344148164207	-0.12436783152744589	0.16375164458390026
4768	-0.397928039475209	-0.18647553232368208	0.4394540348614222	-0.21715105697264567	0.05037714672135756	0.22291800837106543	0.08877134284577824	0.10151468525287313	0.13485393072740814
4769	-0.12800453407938409	-0.029412516445457604	0.13134023324379515	-0.07177355447175349	-0.002765174510633944	0.07182680078900928	-0.019957192055177198	0.051637389752105994	0.05535981877804631
4770	-0.3705342597170813	-0.06848519709950221	0.3768101111247456	-0.040903847332916694	0.2280057272310878	0.23164571305511303	0.05355218005651998	0.044557551424323286	0.06966499391902041
4771	-0.20226327902829325	-0.05017276594206392	0.20839323522023057	0.03639331490580331	0.0028209596734529952	0.03650248187880124	-0.05203967433479798	0.03482855819634316	0.06261913582051332
4772	-0.12434675146146049	0.0702745185164614	0.14283074792123265	-0.059531664316872686	-0.07471622836788495	0.09553289400964858	-0.04254499050041994	0.05839942268646493	0.07225350362988095
4773	-0.10302823043666506	-0.003554327432906436	0.10308952182647307	-0.02327335486171024	-0.11275091070548514	0.11512782857083415	0.17081898769835932	-0.05514708967345468	0.17950021743091088
4774	-0.35257388044548926	-0.09995217551084104	0.3664679775392935	-0.12589052793399994	-0.007817153581286793	0.1261329969263184	0.11384645388366564	0.08216146170312667	0.1403977238101813
4775	-0.2509384424572945	-0.0008850562406629299	0.25094000324269156	-0.14061163215925068	-0.1260180145180293	0.18881782511604844	0.19135519482633917	-0.18794384675575587	0.26821577157277177
4776	-0.05412054618799264	-0.03620088780866541	0.06511173318091161	0.040998086195615846	0.04314379256752193	0.0595166355636179	-0.001471904157874837	0.054409128053763314	0.05442903377261794
4777	-0.2363060189153867	0.11080865854401178	0.2609963474532977	-0.077918274934257	-0.09410660933712398	0.12217737715985122	-0.002082434162243348	-0.15595850898602173	0.15597241120526123
4778	-0.24492841493158424	0.028176923288917063	0.2465438448773926	0.10789037590199697	0.03309026612407003	0.11285078167401405	0.1133630970459009	0.1089798335661787	0.15725074211573806
4779	-0.30822019483531776	-0.10081336013607545	0.3242884858983545	0.09034586497098292	0.0739438274763505	0.11674786909921468	-0.009074533854153684	0.11874703984923798	0.11909326864951979
4780	-0.3342121458402823	-0.12776684220993473	0.35780179484662245	-0.07144089273374679	-0.024522545200972707	0.07553248557891144	0.10869953944742823	-0.12477102509705577	0.16547929955088983
4781	-0.1859579956519716	0.06329489472319547	0.19643477249438063	-0.15956483150124304	0.03930334707069679	0.16433407602496727	0.21123391725334392	-0.1721775375924219	0.2725158201822096
4782	-0.08173130669843306	-0.04831410113756856	0.09494345087137152	-0.16222491436787767	-0.09269906228073511	0.18684228372986894	-0.1257700248466251	-0.1563326339312906	0.20064394230032365
4783	-0.14994750570550763	-0.030846952250126552	0.1530875204921186	-0.11991892628791516	0.05031446058090696	0.1300465063951895	0.14668534534051822	-0.05088088202218139	0.15525931435190043
4784	-0.23716094323819342	0.0037316377810708064	0.23719029937617328	-0.014542709144186917	-0.06332482913489478	0.06497325891638833	0.14241988156777366	0.071924685159116	0.1595511924149006
4785	-0.22588806558714733	0.06240753918089954	0.2343504195031852	-0.06990547270056717	-0.04403095702984221	0.08261658604937361	0.10153773268864064	-0.0579003915075093	0.11688612619243012
4786	-0.19941604305576485	-0.062487816949405604	0.208977236786979	-0.04405839262236923	-0.1223727727140864	0.13006243678403187	0.004496208924310786	-0.02327760771414711	0.023707866112005375
4787	-0.26401728651784095	-0.16192933898222098	0.30971961255862174	-0.06165075285594635	-0.15875706476568563	0.17030743066795728	0.08571298515566031	0.03291835778698836	0.09181685087001525
4788	-0.24368595289931588	-0.07729787133834796	0.2556517251142409	-0.04418907051726591	0.1894067399273146	0.1944931543347305	0.08521820405714155	0.05837691260298632	0.10329572221433625
4789	-0.3290397063155097	-0.07442818451547088	0.33735246105885436	0.13484142431579874	-0.01805404084470442	0.13604469156249915	0.010283803109286341	-0.05609847611139303	0.05703328526756197
4790	-0.16128202006851816	0.11394551746707285	0.19747270937580438	0.013503680560043165	0.0659873884752643	0.06735491686917246	-0.03950797187683689	-0.2561556528355148	0.2591844870384987
4791	-0.16777179354583166	-0.10052867846886794	0.19558473842373847	0.03619270891800439	0.054818424555382717	0.0656884453276037	-0.04750577110339866	-0.08721815035663187	0.09931668560599752
4792	-0.3191478175652228	-0.07222208156037346	0.32721760117933446	0.11696764346592112	0.0026958873008573673	0.11699870694289642	-0.15244676845784386	0.13517481163754538	0.20374554452670943
4793	-0.2508822587645958	0.06425681493129923	0.2589803969954885	-0.037356852294335115	-0.02074811222015673	0.04273193857106166	0.1758376786836473	0.026111871064732048	0.17776591083600585
4794	-0.10755601546599342	-0.11688726114304598	0.15884246371938343	0.08162107208064005	0.0257980976188891	0.08560105868706748	0.24984020684101216	0.01926600504992401	0.25058193850503957
4795	-0.26947307134225573	0.03667535960724081	0.2719573830234231	-0.029014344705627828	-0.21789692505949526	0.21982015865038468	0.07110800383812509	0.05973449225595215	0.09286849721471334
4796	-0.29623445223511713	-0.2478184437459703	0.3862238104411929	-0.07638727345305454	-0.0643062177817887	0.09985141556828611	0.016857750893813906	0.2560984647431725	0.2566526980357071
4797	-0.019290407679718603	0.01872493221622414	0.026883878346546937	0.1786881527662349	0.022671760325204068	0.18012069468901346	0.05576701268742792	-0.034880103706968264	0.06577675378649062
4798	-0.2643407590542069	-0.04335673049104442	0.26787281119260187	0.10938913464098554	0.03578435826310371	0.11509345365313275	-0.052317451655809824	0.051261937930196184	0.07324549152075699
4799	-0.27355017650025215	-0.0830407456670288	0.2858766596003516	0.07794341648562937	0.18610106808710292	0.20176417847728273	0.12788856365648563	-0.13243155466834916	0.18410214932475646
4800	-0.19646967324245637	-0.11993504787329082	0.2301841615150055	-0.10106650672716894	-0.06655882986810913	0.12101453059630805	0.00040481753305845835	0.3038631418443689	0.3038634115005723
4801	-0.1686568205176795	-0.06520422007893237	0.18082232556638186	0.1380578142271481	-0.04293835343913787	0.1445809886023818	0.07698815510698624	-0.04322440402292406	0.08829227106556012
4802	-0.3285246576717767	0.024949980175847885	0.32947071525271143	0.34732084748514996	0.007870333629830674	0.3474100074109087	0.2707731322984114	0.020548078665500156	0.27155167595052065
4803	-0.09270039121377883	0.11738022253459107	0.14957098372832134	0.20427977559131344	-0.024079404477297003	0.20569405542119745	-0.1498441028175875	-0.1521114289536761	0.21352082326446992
4804	-0.08329236014060053	-0.009045988589820378	0.08378214110034822	0.0346463085180708	0.0010535731722363555	0.03466232407612914	0.2387657866512884	-0.10354115036738147	0.2602496314975475
4805	-0.277761314977394	-0.16517101045379518	0.3231606578658652	-0.11016888826703632	0.01516838701860317	0.11120820071712725	0.19526066542050036	0.05052504511633353	0.20169161520614612
4806	-0.10101390681547846	-0.16652557386176703	0.19476800589449234	-0.11758750535838304	0.04915985606304685	0.1274500406612224	0.029863133598953567	0.06379797404096169	0.07044138158838291
4807	-0.0350681245233712	0.08645459417537349	0.09329614253341449	-0.018634728411006832	-0.19314394892172873	0.1940408155724752	-0.09381620094824977	-0.15992684744372818	0.18541325759948205
4808	-0.1904592346355769	0.004487178987238599	0.19051208579308887	0.025649649130753523	0.029027908490482156	0.03873659731910601	0.14753215745167014	-0.14110384924516853	0.20414708852723723
4809	-0.39102395137318663	-0.01953943941973019	0.39151183920839167	-0.029579203133222536	0.051166710824317514	0.05910128217370392	0.2110397993264941	0.013475676147509727	0.21146959769054147
4810	-0.17864266943109186	-0.08890840420474355	0.19954424992893285	0.14628988278972674	0.0983373465919507	0.1762695763351618	-0.05750470759542887	0.19090423950415872	0.19937708006763707
4811	-0.06777599076250568	0.14296855311330137	0.158220074905652	-0.0475531786295024	-0.019909688941574674	0.051552890428370995	0.11408274304103816	0.1308140493135786	0.17357185185848226
4812	-0.2465097986507477	0.16010938810171474	0.2939423361632987	0.0049416848200583155	0.13190554286809444	0.13199807759277213	0.27360664977414734	-0.07292618485842421	0.2831586608928605
4813	-0.18610592556472763	-0.23131241289965176	0.2968852436409781	0.19998379597012825	-0.12040742567281949	0.23343407379338912	0.07728768569874411	-0.0312349554705857	0.08336071499163936
4814	-0.2523264710195286	0.02159614146269932	0.25324897098161314	0.0804455118284747	-0.03397873129052843	0.08732716961781825	0.16178943416213823	0.13407682173375216	0.21012476087488885
4815	-0.23565152727362165	0.043774050599031535	0.2396827273965252	0.10734494174565108	-0.037401687737213446	0.11367419568208631	0.0207455516768772	-0.13038733355042553	0.13202740118917702
4816	-0.30351687075130446	0.05483830957773424	0.30843107986713575	0.08064324931089739	-0.04735781838248048	0.09352056790550171	-0.030061208227393235	-0.029146569712023864	0.0418712164388445
4817	-0.15259660349495446	-0.04354226685105276	0.15868727863544901	-0.031925719239777044	-0.10011648301241818	0.10508359396096466	0.3112593976757821	-0.13479803181142005	0.33919451944529305
4818	-0.16100439944089096	-0.0518518876371202	0.16914796744523566	0.03534187001972693	-0.16064555212103326	0.16448720677536868	0.2092425398385338	0.23117280677933957	0.3118065218566127
4819	-0.34763077064286346	-0.12467276607322565	0.3693107787461671	-0.023829177989972247	-0.1256146884112053	0.12785491648083766	0.008764096605801635	0.13401632122640472	0.1343025827911538
4820	-0.16019555117107942	-0.1139385501527495	0.19658231819244715	-0.08041060578530053	0.12796192651665966	0.1511294814409618	0.17185234820954406	0.3351767563725067	0.3766652195219637
4821	-0.39508443421760947	0.020968803294434835	0.39564049448034166	0.2326004921372394	-0.05179606798439731	0.23829775827969993	0.026400271687826774	0.030700182855234463	0.04049043803833073
4822	-0.062490520472954905	-0.08082652507029715	0.10216649305873315	0.023308369972967213	-0.10890226326351916	0.1113686807622033	0.24076383808042517	-0.059885828225535793	0.24809985519841718
4823	-0.15811292234598795	-0.05140572571409142	0.16625957069889485	-0.04973500668256974	-0.027028610636386258	0.056604917477624056	0.20237403384501437	0.21303190589974177	0.29383301806634915
4824	-0.2101562243463549	0.00496179219394273	0.21021479018682607	-0.06205441312684074	0.03121448900748626	0.06946290025988769	-0.05164513975175878	0.07553952889883309	0.09150650734366565
4825	-0.05740981003885231	-0.0098753696919538	0.05825297602054221	-0.08945454350030049	0.07231244687076094	0.11502697651109403	-0.02042195615715689	-0.17218058171279083	0.1733874534452821
4826	-0.07660861089041504	0.05664581262141172	0.09527658343002811	0.24852508470193987	0.08874813077303104	0.2638957150880124	-0.02786841579194017	0.12966333817259448	0.13262439392816489
4827	-0.3428608883405306	-0.1286880012338063	0.3662160433613059	0.11711726682678814	-0.1363760845866827	0.17976342964065614	0.0918163105740113	0.22000797204298125	0.23839828575283112
4828	-0.2960376199344482	-0.10676827522764629	0.3147026167853379	0.0028176582890744335	-0.05487566615530392	0.054947956597332696	0.05865762154784076	0.21249081192857494	0.22043833994955303
4829	-0.17523306886526716	0.08761580506675885	0.19591620076307048	0.027621826915021363	0.1373118489765143	0.1400625188673703	-0.0010994110682269	-0.01344595820583396	0.013490830099366509
4830	-0.4077147694241365	-0.029625089333534523	0.4087896514401957	0.05586252364725126	0.03374738331748101	0.06526490196895036	0.26792907533667115	-0.007743075612482725	0.26804093834842513
4831	-0.3429312610485757	-0.024535963873284283	0.34380788723872735	0.09604618970328732	0.014925171506673511	0.09719892643966535	-0.06825726044856209	0.08564959320710122	0.10952126013009875
4832	-0.26670839860886125	0.15853487586134563	0.31026871700652564	0.17313931419103518	0.0004909028729835014	0.1731400101194773	0.05711975133135219	-0.09423648404722908	0.11019610209866396
4833	-0.178311507343017	-0.06433912846814377	0.18956401848182874	0.0302443154257066	-0.031653612474444814	0.043779787553755466	0.14529422242913317	0.1622111338760488	0.21776791091581849
4834	-0.21716244873709661	-0.1423752980881103	0.25967336145082415	-0.012305412849396931	0.14314710076769194	0.1436750348654555	0.11161969259805014	0.18018953769877302	0.21196043326946837
4835	-0.23658180162345369	0.10532442430691573	0.2589675331291211	-0.027018863635232253	0.1171462363164803	0.12022171049879435	-0.17147964496454607	-0.030496464521247588	0.17417032751149802
4836	-0.17978943649756768	-0.028443099955602163	0.1820254141904292	-0.18936454035919298	-0.034876291923248655	0.19254943490897106	0.2047811449638739	0.04492805534148839	0.20965172904005103
4837	-0.3082973121900447	0.18813674768872835	0.3611684766622056	0.12462032967547863	0.10349542221514182	0.1619923732399629	0.03338739716150162	-0.2691112614210012	0.2711744628699803
4838	-0.3099539775926364	-0.06666680266668842	0.3170424747621298	-0.10623851283427126	-0.064574340508199	0.12432404056057078	-0.1801295531610871	0.14376859026326352	0.23046922455785512
4839	-0.2916982959616436	0.01840454133486464	0.29227833140462767	0.17317381922893454	-0.11965792314086869	0.21049273202826208	-0.0027596656100718777	-0.11360558786106523	0.11363910131436987
4840	-0.26065345607282414	-0.07698576007258998	0.2717848991696596	0.04945664641933059	-0.08163023666011221	0.09544346710085826	0.05109672066240332	0.07350016339479228	0.08951619340383524
4841	-0.13962692481785877	0.014267819143862524	0.14035401240154824	-0.08087739225157581	0.0717148810929286	0.10809337050711364	0.0012895527792121221	-0.012691131907400052	0.012756479744090898
4842	-0.11039261782640097	-0.06939169455201084	0.13039071034151703	0.1069391002099525	0.027176534133669012	0.11033827604794602	0.013943684657676265	0.15956951339996164	0.16017757629747448
4843	-0.25216220590615485	-0.0343049567820399	0.2544849860940241	-0.11991743676614203	0.0069323922811047965	0.12011764942464032	0.11966228885755627	-0.10379533377510379	0.15840623311004665
4844	-0.1432573696323441	-0.019620351876025562	0.14459471692187487	0.057740153784172375	-0.03048660949144774	0.06529440035182119	0.08883870719927543	-0.0848878088818895	0.12287496080815974
4845	-0.18193213002231767	-0.04805140479930957	0.1881707666925036	0.20266997717127813	0.12900739353471358	0.24024576423576516	-0.08629579016136821	-0.05174835018131436	0.10062233919991541
4846	-0.17888476492594027	0.0010147563783869478	0.1788876430978853	0.0011062562048417919	-0.027194736871600133	0.027217228299485578	0.044165348485040216	-0.032754567235699306	0.054985813457681894
4847	-0.35629064315394204	0.14185336116798838	0.3834910670063977	-0.08413198698150093	0.11373196270772305	0.14146784290009637	0.033106451290034505	0.08716106895375582	0.09323673663412295
4848	-0.038680344406100735	-0.05769047630735397	0.06945761369312899	-0.048649386612804796	-0.15740196633983067	0.16474872328927873	0.05618764935364063	0.03816480364494861	0.0679235171140685
4849	-0.236609755580661	-0.08404549626434393	0.2510932533507421	-0.1168353195871955	0.04524993168968199	0.12529185217308822	-0.04335821617279296	0.017510268612291543	0.04676050060212408
4850	-0.11945633902001318	-0.20628379069080668	0.23837537463805455	0.001239885995957003	-0.06134232224721458	0.06135485160901367	-0.017830869567966413	-0.09699116079388463	0.09861655632648614
4851	-0.19683037339358894	0.09478215212530215	0.21846247332611513	0.09557125356807053	0.023945460335862017	0.09852537530640913	-0.07267543581677355	-0.1515652337575789	0.1680884857899181
4852	-0.20779868555207304	-0.03893985489519387	0.21141571847057183	-0.13914630532077327	0.05051593747642278	0.14803227426322854	0.09684895989522753	0.02848988408758177	0.10095243695974473
4853	-0.23569575820167574	-0.1038330204194936	0.2575534635055366	-0.02446008528756609	0.0731060337628883	0.07708948011768901	0.17177816201135115	0.02160373775595796	0.1731313328921897
4854	-0.11742442042606517	-0.010106726078589331	0.11785856109941675	0.12553825496991478	-0.01970099942863288	0.12707471361123865	0.2521100597853512	0.016224371180801507	0.252631574561031
4855	-0.2665826416937378	0.10053435384313839	0.2849095666260948	0.12809392025947175	0.10276987851960619	0.1642245424361856	-0.14375975164614943	-0.03677041583166333	0.14838776793858718
4856	-0.13244742366359913	-0.007974995752237611	0.13268730381002217	0.02137433862690129	0.022157137017325988	0.030786378035455912	-0.019837825867093952	0.08716415541904853	0.08939311676549368
4857	-0.28510590980727635	0.06511507229917761	0.2924471789016983	0.008165138973854392	-0.03631000667398263	0.03721674460678982	0.14889694435253556	0.013384617135591663	0.14949731774646807
4858	-0.11986129786881321	0.0508642327788932	0.13020714612870446	0.008966155564309783	0.03576189183090404	0.036868751713730205	0.09059855166310896	0.23462298383929708	0.25150753887131905
4859	-0.27268120645904703	0.01393017452099128	0.27303679260888397	0.06557940351545712	-0.1703668174641505	0.1825527613001412	0.0026229797756778246	0.06457453656075929	0.06462778655454983
4860	-0.3074644691269557	0.0989764277594207	0.32300268269402427	-0.03135867743270576	-0.13988111076724807	0.14335303205655475	-0.041933703506676724	-0.11097231391098321	0.11863089793364824
4861	-0.22592073339156274	-0.22500399393817236	0.31885259143420913	-0.10000534763131498	0.07080482965380401	0.12253323409248759	0.06675352127682244	0.1935204244710094	0.20471000779222992
4862	-0.1733757565211717	-0.037810968945247714	0.1774509011582277	-0.10086301357249407	-0.02373473127303628	0.10361797612156093	0.08637193516210943	0.1894481011466385	0.2082082952519294
4863	-0.3098724026127885	-0.008792184564491943	0.3099971103259483	0.030747808114169425	-0.00311418608275107	0.03090511056093771	0.15354093234909133	-0.02745232594878276	0.15597579333546105
4864	-0.37292964146884505	0.027248784315622436	0.3739238073896347	0.12900744513845133	0.04935869757576277	0.13812748433069408	0.13952426340431326	0.0075474741549967	0.13972825213476522
4865	-0.3161962855961351	-0.04305875893916919	0.31911463104372717	-0.13356573771696084	-0.1155576369549683	0.17661645945520546	0.2388966332111943	-0.02555878604428867	0.24025996941584263
4866	-0.034568080516114694	0.26413044611124814	0.26638289125522974	-0.011919543193787213	-0.10113588265767179	0.10183585945478596	0.04693577121533482	0.018874244175373246	0.05058857294656436
4867	-0.1863514458661863	0.03470107360239644	0.18955480971364747	-0.015815524807409935	0.045131535853959064	0.04782244612596675	-0.132422414558409	0.006624051272113915	0.13258798562741167
4868	-0.3381064568426721	-0.05361525329544738	0.3423310846894285	-0.00459100417205085	0.04991472265721083	0.05012541129261748	0.33680061832921304	0.0037455299458961934	0.33682144453926305
4869	-0.1503811844257753	-0.15604395240859928	0.21671228786710792	-0.10219638333992116	0.2397796938957922	0.26064996138983015	0.16058689827325606	0.2048815630772989	0.26031635904418743
4870	-0.13459233477586913	0.05490094331468217	0.1453589011972145	-0.07070565319730877	-0.05479549621906681	0.0894529809450298	0.27938424813747303	0.14780732595282264	0.316073668173521
4871	-0.15444084338397118	0.06879706742121705	0.16907102232763543	-0.19454876399467158	-0.22220640424644858	0.29533863218344897	0.2523909940596754	-0.2130195545383399	0.33027041117566663
4872	-0.3237246876103299	0.042998940833372294	0.3265678831134463	0.06499178490450053	0.0838680789228489	0.10610271800138804	-0.07919226572159173	0.05380940243120344	0.09574375561947836
4873	-0.24136692865798567	0.08591429214550231	0.25620160000408243	0.09835687966515257	-0.06910926181016458	0.12020884262570361	0.08088359130906982	0.03484285792985729	0.08806917787610405
4874	-0.24795350473203753	0.008484515274339834	0.24809862455955106	-0.03291748522662121	0.1463864225957044	0.15004181268570763	0.13807329564871024	-0.1407385721779521	0.1971587702081365
4875	-0.3162483142361735	0.008678524430105701	0.31636737038371304	0.0011503487055844056	-0.0488554350745696	0.04886897623717859	0.19571373432549122	0.010724020932257399	0.19600732238512023
4876	-0.23274028311487116	-0.09813313537568918	0.25258295992218815	-0.03849144115668567	0.23224014681481928	0.23540831938333745	0.1368692454860696	-0.1848990286886377	0.2300453024296033
4877	-0.12695253904526604	0.02381404140562958	0.1291667749001609	-0.023444866469152153	0.02792315833790623	0.036460451660945685	-0.0776534305222679	-0.2760023316289428	0.28671822812037884
4878	-0.0700303609859869	-0.07626378699971217	0.10353944498289096	-0.059273927905761414	0.017624508310423597	0.061838675782729946	-0.027387307509959304	0.002765083645812168	0.027526538108040597
4879	-0.21764692702800092	0.19599058233085442	0.2928864851902856	-0.001778353000016225	0.059029923328093335	0.05905670484808008	-0.03457108927776209	-0.1897908321512	0.19291376359009732
4880	-0.14973764419628588	0.061499534320360066	0.16187512103802315	-0.15503529533493968	-0.18179143041962906	0.23892272176083795	-0.10733540876040697	-0.16808168373225366	0.19943004382497886
4881	-0.15046748052357817	0.008829569515784525	0.15072632150008655	-0.08389890969523506	0.15304593258865926	0.17453390653389284	0.1162078446205768	-0.20938225099236007	0.23946855781498286
4882	-0.11815360291358298	0.0682341939968871	0.13644111957861335	-0.11646317218452377	-0.16254182020829597	0.19995878023209693	-0.07675222844778458	-0.07982194127789065	0.11073593310697272
4883	-0.06414256402135857	-0.13063551003044896	0.14553317491262813	-0.07644014837957268	0.027042713964219877	0.08108270261184997	0.03398577367374627	-0.12526755392451827	0.1297959663411587
4884	-0.42434099748392334	-0.10393922775917595	0.43688516250019854	0.2428342644816312	0.10080267424903278	0.2629251968566182	0.03750376912532979	0.011829151296951605	0.03932507493968971
4885	-0.3935287905798994	0.041829289064008075	0.3957456233982615	0.011417289968057482	-0.07234260266836949	0.07323801383877286	0.2992554258798456	-0.10722162076373262	0.31788407616256825
4886	-0.3211719395209961	-0.016705720729305634	0.3216061190972024	-0.03288385986307397	0.013951920299672451	0.03572120266092253	0.2845394173793803	0.004851863889791734	0.28458078049264374
4887	-0.045305373358670964	-0.03511538264575251	0.05732073755218253	-0.0634695737041781	-0.013619180182814208	0.06491431933743168	0.07242612376674284	0.1671966706739365	0.18220941273250493
4888	-0.08606611165315951	-0.03302120313975833	0.09218337936901264	-0.12619436881425355	0.24538148250461395	0.27592950309198544	0.2606112471327395	-0.09850795103908405	0.27860731962746493
4889	-0.2678450432194535	0.10853623784947598	0.28900014204797364	-0.037401140722283774	0.001823910574973681	0.03744558688435226	0.007147069937059942	-0.08880640334193207	0.0890935344635914
4890	-0.20128820136084255	-0.01782366915809287	0.20207578575707738	-0.11175889357014362	0.11468761170066273	0.16013525086508806	-0.18676664203174476	-0.03848676321598301	0.1906908742406333
4891	-0.22665663392978824	0.11509941398377944	0.25420681502231895	-0.07640633562036284	-0.10524235359156695	0.1300533779354613	-0.2747369257069097	0.0015592650652297788	0.27474135046335435
4892	-0.35960806880620705	-0.043966165813019355	0.36228578068539713	-0.06170639412658883	-0.01820097834285443	0.06433470827432865	0.2647835736884507	0.036265434568810206	0.2672555380898436
4893	-0.25521739263017945	-0.11762911213300317	0.2810205072982145	-0.018347056543793535	-0.0002109972665361606	0.01834826977313237	0.13855628476702622	-0.032290171873801045	0.14226910855164895
4894	-0.16933606088394584	0.05991613565645403	0.17962361990477205	-0.16979932459663408	0.08843201881370509	0.1914472057381371	0.2669999061503121	0.056631094418925707	0.2729396100593696
4895	-0.23003717450866334	0.1588472043368831	0.2795523850400363	0.11808367936296371	-0.11597250702027191	0.16550944902470746	-0.06556091850029844	0.010323670454480148	0.06636875926409563
4896	-0.036607735507054984	0.10235925871704742	0.10870852838695749	0.05013259609269315	0.011407229736776008	0.05141402611409361	-0.1191170669804725	0.03219298729596925	0.12339069688217508
4897	-0.2691855251955989	-0.0488442103695743	0.2735810736536021	-0.1372093626471534	0.11089889301202262	0.17642271301997964	0.18161179248154888	-0.04070582482331669	0.1861177244190024
4898	-0.11442128062388723	0.024467451540911254	0.11700805803241583	-0.2899994903481834	-0.03297565157463394	0.2918682887861882	0.15822968846064686	-0.07103881727257762	0.17344494189753715
4899	-0.3403892147298796	-0.01540168736295105	0.340737478827983	0.08927725399990497	-0.02238588545250712	0.09204105578086508	0.06387416371147589	-0.022114748737696862	0.06759416322118271
4900	-0.09284139077935342	0.009923567991950086	0.09337023639005884	-0.023451641048288938	0.03244805411635447	0.040035680134046174	0.12126031789397987	0.07919518464260872	0.14483073557199777
4901	-0.23689203265704759	0.16029316793876588	0.2860275071111747	0.06458798362445262	0.06759882145258206	0.093494429194742	0.029414047712187367	-0.0940224112258032	0.09851598862889657
4902	-0.2062312520281447	-0.1280245408808018	0.24273774403836795	-0.04052360880395481	-0.1527538098172425	0.15803761983837347	0.04379440689815894	-0.02428145287478776	0.05007533354129606
4903	-0.26029726462693975	0.031079579078448803	0.262146154287948	-0.015127315984833235	0.06383744474262584	0.06560529734840624	0.0058622195916210006	0.1251810419073703	0.12531823040386098
4904	-0.1967659352872511	0.04020529417109945	0.20083151886307918	-0.03662227059560694	-0.11334826452050727	0.11911767196091745	-0.06641961861310686	0.051489362526867456	0.0840399916119329
4905	-0.15185067864055846	0.03249123416529693	0.15528782599155128	0.24806170719172518	-0.1470273515612517	0.28836028277484593	-0.16340969991403897	0.2273654033615502	0.2799959940280516
4906	-0.07208098943107712	0.04723202158758714	0.08617733403055208	-0.16736597635799116	-0.14565874082712413	0.22187347480401293	0.012598899436240792	-0.03196153621205687	0.03435508789159375
4907	-0.33340215531077155	-0.15713605943638026	0.36857663835498505	0.12908983620092665	0.18226595939963713	0.22334964912945854	0.06526879818914905	0.16032317677017754	0.1730997892163288
4908	-0.14328567828643426	0.03234279714405712	0.14689057876223774	-0.10173230240549828	0.12462293814432988	0.16087367113499096	-0.05149942225206748	0.16019397407898106	0.1682685348587608
4909	-0.3266839443977352	0.16464194665444143	0.3658269674660774	0.039950306227360406	0.0439785945300929	0.059415012787191995	0.23638673994982104	-0.27447259260964996	0.3622345854801377
4910	-0.23751019121080572	-0.04397667172619096	0.24154717672766668	0.15046324248520962	0.13350874113396513	0.2011560869035265	-0.1548761023346711	0.1767986828435828	0.23504123325409373
4911	0.006176833234401518	-0.16560182591902084	0.165716981678159	-0.045759381699049764	0.06815648759939104	0.08209280002147128	-0.007545252030820244	-0.1193188777197628	0.11955720559009526
4912	0.04338374508214742	-0.12985263669087177	0.1369082049875912	-0.12145051370376164	-0.05416285396543507	0.13298060771627057	-0.008018266940044252	0.13386301035279258	0.1341029386159515
4913	-0.24610908725243283	-0.014837926248253567	0.24655597109697874	0.13333424371880162	0.06459166443683739	0.14815567374483435	0.05362634914733152	0.2610111469728078	0.2664631384768486
4914	-0.37800117966471436	-0.1419123313494416	0.4037623083163526	0.04701842079488866	0.048864459653673226	0.06781199975882349	0.10886767388298937	-0.09156254200593696	0.14225283658079332
4915	-0.04904004848634937	0.002373744055290079	0.04909746445982239	-0.03307587250958319	0.0845855499075191	0.0908225115014312	-0.00873941855012477	0.09101588771597317	0.09143450800064985
4916	-0.21152643534483548	-0.034825119745323034	0.21437402318137555	0.04769613323566829	-0.11138859439454105	0.12117070638906999	-0.0803731887980499	-0.06994187623467893	0.10654442983466625
4917	-0.32120824646456453	-0.26635547245954655	0.41727685690197186	0.054444133323808715	0.003395878258537683	0.054549937145036816	0.1897351474695243	0.13738890652106786	0.23425442967068275
4918	-0.2373423763547033	0.030343387588482956	0.2392741623829086	0.015145195871741965	0.03689539321124034	0.039882916119630345	0.23629989070970767	0.16261669980364793	0.286848094650199
4919	-0.2356511114550327	0.08639667011493316	0.2509897028504174	-0.1669788944426467	0.0012426391720064321	0.1669835181729034	0.01356692794538553	0.029041312412286007	0.03205400693366244
4920	-0.05941786004006423	0.12448586990712382	0.1379391673828504	0.13642927378586903	-0.009743974736120573	0.13677679550785565	-0.058455078177742974	-0.33408945658142275	0.3391647994170922
4921	-0.29850724870644146	0.1463827427060389	0.33246726890392037	-0.03090037837127422	0.05732376683475481	0.0651217907279372	0.08903502451647533	-0.001991587162531535	0.08905729622032842
4922	-0.27075019838808745	-0.01528692671073298	0.27118141539465423	-0.11964055090179762	-0.08816859055451133	0.14861884732581762	0.1142001795516202	-0.036574058802709856	0.11991389738861119
4923	-0.3014908198856505	0.15692535944362745	0.33988569094893273	-0.00015763744997538006	-0.09339220623857819	0.09339233927723814	-0.00913604984538806	-0.1276967584906641	0.12802316015393625
4924	-0.2919786613546959	0.007092475225531854	0.2920647905710392	-0.22102365733162485	-0.029563979972002285	0.2229921209640208	0.029621236911878263	0.031105747163677797	0.04295329070979625
4925	-0.2659729180014878	-0.13512245953968915	0.29832812837927486	0.024857544266268926	0.0011842291373239126	0.02488573699128089	-0.04701342254956234	-0.08759252573390777	0.0994118326169928
4926	-0.205712640502731	-0.027307406828008352	0.20751719189087972	-0.11689272647422587	-0.14297678019575616	0.1846788270964589	0.12839070742804323	-0.1481601761362679	0.19605002307218256
4927	-0.26310004184172364	-0.20947027231510829	0.3363025825070072	0.028836803531610757	0.11396802207327164	0.11755964993659368	0.1405760957716355	0.1945200447913772	0.23999934693251862
4928	-0.29142880940443266	-0.07399441783288448	0.30067578023730585	0.0518582691720474	0.17275482296710803	0.18037047690771724	0.1563836980523277	0.055769383940388655	0.16603037433437318
4929	-0.2332703032929081	0.15913757700205342	0.282382369868322	-0.0014421491102499687	-0.18567286716050183	0.18567846777065336	0.03552954828775688	0.13286553344453883	0.13753399135862346
4930	-0.20191812721152175	0.00708445313400746	0.20204237073647752	-0.07370942769980099	-0.04608761260081701	0.08693185703224783	-0.09475207687258075	0.19347558307113052	0.21543156063209815
4931	-0.15712110150683334	-0.07039364560214928	0.172169410406964	-0.05835824203070943	0.08935765588173629	0.10672616866351785	0.06364367330335506	-0.021989154641329178	0.0673352810448169
4932	-0.386650471343537	0.039964313793801526	0.38871034635984253	-0.021218040755086067	0.07080373078228114	0.07391463688725149	0.25288291708621513	-0.08187541864350384	0.2658069862364091
4933	-0.17982035435924643	-0.016955828395070954	0.18061799455881478	-0.0051286945433455305	0.036063598693642944	0.03642645547476541	0.1889623030847116	0.08532447759181706	0.2073331099062446
4934	-0.13608820224719104	0.07596151685393258	0.15585297826356306	0.06119766354738244	-0.1704739666695559	0.18112572245739	0.08743445903250718	-0.1635646282384329	0.18546744252586206
4935	-0.24641803118459177	0.07258610249816838	0.2568863335577918	-0.062384768447336515	-0.042475640732700416	0.07547211001344292	0.2518087773200508	-0.010631687097319835	0.25203311906563836
4936	-0.2728751478095348	0.059410856619817945	0.2792677857834234	-0.03287308742151445	-0.126682881854893	0.13087854076082645	0.2160348362800332	0.063307286499267	0.2251196637578357
4937	-0.12313368971419192	-0.07962679655811118	0.14663673575450906	0.020987405479800776	-0.020688925194773538	0.029470371807775123	0.1789528491471658	0.10454186112172194	0.20725135209373588
4938	-0.2225476741060821	0.07896665311999708	0.2361423290200231	0.028868189120084896	0.1517695386867017	0.1544906638481667	0.13714467402093392	-0.037226759508736065	0.1421073299862801
4939	-0.1888349937624968	-0.01236822185093239	0.18923960415577942	-0.1875668029358553	-0.07932147948875433	0.203649705798616	0.12553150157143617	-0.11627725730619533	0.1711097847974529
4940	-0.16582072100800482	0.10152590739241707	0.19443256256982322	0.09162721101128458	-0.17566164459911257	0.1981225862464232	0.13294388307061158	-0.0805701377736225	0.15545296120290844
4941	-0.18398777448737644	0.13750376108710893	0.22969280675266787	0.008524860829035228	0.055232653654687804	0.05588666461592709	-0.09455818636472423	0.114317534723655	0.14835683116688622
4942	-0.26510210520725624	0.08988569589923498	0.27992599827920395	-0.06679775726041663	0.06947191481815472	0.09637576107882359	0.013857642888127684	0.03037758631292205	0.033389100266612536
4943	-0.09628380616387178	0.0639611465017216	0.11559238552437927	0.02145636677946015	0.11789067587545718	0.11982732215044622	0.03205143451560896	-0.16946418372193675	0.17246855950882964
4944	-0.21482341090230936	0.0170574722813991	0.21549954810238733	0.0032223575392491552	-0.201319606431405	0.2013453935947047	0.1517661894029577	0.1565511854741191	0.21803956044545328
4945	-0.1650008763306891	-0.015373945545573007	0.16571556170599552	-0.005156402694334506	0.12105448763588753	0.12116425820155623	0.02514494905415804	0.046135952839591605	0.05254326414825428
4946	-0.3185523555133052	0.01652968029872029	0.31898092973382136	-0.12174224686135257	0.012593956848134538	0.12239192138349321	0.19967863496649635	0.1369645859751936	0.24213809091805338
4947	-0.25364267627679604	-0.12749265548565072	0.28388199032632977	-0.013997646966337504	0.08851037961204425	0.08961038678447045	0.06560233797475022	0.07545466717002335	0.0999853666567881
4948	-0.24153940499872864	-0.036561550107775634	0.24429087398718613	-0.09065486422169526	-0.07067347544781956	0.11494800798155468	0.050096908652891875	0.009274401326364212	0.05094815773449183
4949	-0.135383638306298	-0.08791784035804749	0.16142576056588254	-0.04845217343245638	-0.07607301137763997	0.09019266139986873	0.02932802857375343	-0.06850009207669346	0.07451440045077447
4950	-0.39703284732451116	0.12295359440567633	0.41563525864859463	-0.09726880890381269	-0.13846744378674317	0.1692171804941842	0.29555797690630164	-0.21055635391849137	0.3628890958521555
4951	-0.07281876576600005	-0.08009745663537306	0.10825052058599556	-0.03864168031568981	0.022706402601261933	0.044819194288949066	-0.017498584991296362	0.09165668151090892	0.09331209858474845
4952	0.013140175787676062	-0.050285506133767845	0.051973996833611244	-0.039933456121699934	0.13674528046905052	0.14245684486321822	0.02103044674104736	-0.1254003673346309	0.127151609576082
4953	-0.003091746773793508	0.1907108928155369	0.19073595239653293	0.03883179386063363	0.02439588757580762	0.04585921439630414	0.06406052786088717	0.028978615786136766	0.07031010882295685
4954	-0.18204322775951304	0.11116223430226882	0.2132997400565093	-0.050796554442822876	-0.018947628872896853	0.05421533531361494	0.18826334965001515	-0.10234057352870833	0.2142817813338988
4955	-0.29650151413335085	0.08876328213668142	0.3095029372058458	0.12753447699591072	0.16907367322125277	0.21178042827217874	0.34463161712011187	-0.06946508284621429	0.3515627244940151
4956	-0.043695298990630155	-0.09196136781008298	0.10181440135551519	-0.06384015924621453	-0.15726378979901062	0.16972762154266294	-0.09232580433576078	-0.10163514354429103	0.13730898204237707
4957	-0.12002297316316848	-0.1514580694370667	0.1932487021548398	0.15725677346799685	-0.06808749223943099	0.17136393844977843	-0.09761490641812053	0.04818070031015345	0.10885793419588326
4958	-0.15524898980149124	0.09021992545403248	0.17956025112288831	-0.12533766397837853	-0.13565085001757796	0.18469077703569378	-0.10105919194677727	0.003394333553678054	0.10111617960153162
4959	-0.26306169801661355	0.04518548489202297	0.26691419034646924	0.1689665013794335	-0.005594878821815245	0.1690591058104736	0.2879466427817408	0.35672471861333377	0.4584384298453148
4960	-0.19526009827555973	0.08881770834030489	0.2145112847693676	-0.016308013967154183	0.14291428348903545	0.14384173158279653	-0.14685898327106142	-0.17053860162208295	0.22505771617659637
4961	-0.2328434008578695	0.0066882662938266306	0.2329394389730422	0.0404011613588422	-0.14364494717292564	0.14921837918787284	-0.1389581319771632	-0.03853659073361197	0.14420274362144644
4962	-0.310586339325839	-0.07367950602570286	0.3192061148913297	0.2559025179170323	0.0863364042507683	0.27007419975856467	0.06382320368657476	0.06568059363476861	0.09158243122473665
4963	-0.11801915772399477	0.08790586474358773	0.14715965019732513	-0.09410841401387025	0.07163453770004603	0.11827045522743761	-0.2039422312259197	0.052478216308118414	0.21058584203190908
4964	-0.010319283076645954	0.022511967069293915	0.024764415287765733	0.012148440462414334	0.14790089872262366	0.14839899072644872	0.27720118423301165	0.029170249030708837	0.2787317706482303
4965	-0.1836142474627579	0.0689674369465475	0.19613948921696236	-0.12950440637162722	-0.13693875872336164	0.1884770938611974	0.14037717100231406	0.11222363059854039	0.17972171099600232
4966	-0.1681228613938604	0.10211925256344952	0.19670698581234167	-0.06686662757170779	-0.16397093287414702	0.17708080841929624	0.21681462548694094	-0.02001872976215914	0.2177368397087016
4967	-0.22846145529246406	-0.12657767575704648	0.2611829714097122	-0.08051780934298051	-0.02553309624191782	0.08446926438114398	0.1633730662181965	-0.0031462150493218855	0.16340335808872408
4968	-0.17650076697760994	-0.1594811601114698	0.2378797199724786	-0.026138439234426512	-0.15565762509413372	0.1578369863357689	0.14220674351896953	-0.1039681766520539	0.1761594154696895
4969	-0.23293863345283838	0.10426361571753011	0.2552083629455912	0.17108138997083525	-0.012781126608744845	0.17155815105013741	0.1523237072030242	0.08283962831480726	0.17339237525164727
4970	-0.4099875893859701	0.06193569463323023	0.4146394261526749	0.04738335545266428	-0.14048195572230812	0.14825775614624034	0.09296846440364603	0.06723100297558537	0.1147307418901977
4971	-0.3827846889213211	-0.013169489038694684	0.38301116630476045	-0.11114602175089452	0.024780447862997778	0.11387496980171309	0.11124685415921286	0.023945604702199544	0.11379479137849488
4972	-0.3236862882413643	0.07255774608053896	0.33171891672281756	-0.039489061464782524	0.13748427188625392	0.1430430389479431	-0.005191365854798647	-0.17999545302915373	0.18007030124539877
4973	-0.14622067853459306	0.10177654680094099	0.17815429354871282	-0.10203971775471887	-0.028159267842731806	0.10585390103771046	0.09489957618550449	-0.048253570647441645	0.10646284159468979
4974	-0.30808745517564157	0.15562534248058377	0.3451624650201727	0.1344654612158432	-0.18048394852164865	0.2250675808150844	0.12988494864840094	-0.11365901168441503	0.17259336841975054
4975	-0.24456722862668376	-0.09198760869320584	0.26129456456503447	-0.11777850622765186	-0.09442042189403221	0.15095361075464234	0.04485149804487268	0.1852491336389115	0.1906014123526804
4976	-0.0742310838230177	-0.13340388001741324	0.15266580825201256	0.07384947069367494	-0.08640237396160882	0.1136622828731574	0.09550041090942718	0.024501115824113313	0.0985932713753634
4977	-0.3338659706374684	-0.030150813438783248	0.33522463796791435	-0.10026551637490576	-0.08202541490672824	0.12954282096877237	0.2137240786034796	0.24888395379439307	0.32805670886484845
4978	-0.09644110630718063	-0.11929256137569566	0.15340013750100434	-0.17726957902408239	0.05473931103825294	0.18552869271441005	0.012003454637607703	-0.10587045108971112	0.10654874629565578
4979	-0.19366682599741794	-0.07876582697871669	0.20907150688593434	0.27766898357014663	-0.12885479715172438	0.30611047545925374	0.17467865492266593	0.11343003762830221	0.20827627306524826
4980	-0.22874718833550867	-0.04215812196968952	0.23259962041975024	-0.01947543767273412	0.11515944858848985	0.11679465429440504	0.23678702028561532	0.11770006543746873	0.26442654628407647
4981	-0.11072661860313593	0.09444512117392105	0.14553441167243217	0.03227328273654337	-0.07474591300709568	0.08141570051198468	-0.05438650737877723	-0.10848404778636683	0.12135353645022676
4982	-0.17173311456139492	0.08132377430572561	0.19001531228899893	0.07397434749764818	0.1644263523159338	0.1803003866430308	0.015686711976594773	-0.10275782966633284	0.10394827795770219
4983	-0.19645459094435594	-0.10710933399439626	0.22375615238879434	-0.19542764510384944	0.24371427550864533	0.31239176134709445	-0.06716984549368182	0.18658945414269193	0.1983114029523084
4984	-0.2676800935386109	0.10799476602937971	0.2886442481092945	0.030299183095265424	-0.03074629840556062	0.04316683173322079	0.1513253336052118	-0.06543050624064493	0.16486511983326163
4985	-0.23911534513201657	0.04319144253274751	0.24298487398532248	-0.08984518924046424	0.04210942725679102	0.09922379701235891	0.09566138708741335	-0.11101355774357034	0.14654388756400918
4986	-0.3256606756623226	0.10387912172367766	0.3418270726594415	-0.24005461885065882	-0.0930818507601521	0.2574693204490009	0.2973716578364157	0.06000405322992928	0.3033651088843252
4987	-0.09617271773181721	-0.04723787353918265	0.1071476006844185	-0.05915849302754775	0.04365443206134803	0.07352167527939817	0.13968393360011858	0.15143471172372908	0.2060195942643594
4988	-0.15139241725749036	-0.10821963570144486	0.18609447480895155	-0.09911615484722414	-0.03854158533720141	0.10634597289979386	-0.00577145704843339	0.017250799979016945	0.01819065189535445
4989	-0.3582867686862565	0.020370730724753927	0.3588653999564454	0.008119883364079197	0.10957320396456337	0.10987365258744272	0.28988952114473765	-0.01569592367204507	0.2903141341537542
4990	-0.23555766461578742	-0.08262970720425884	0.24962988978066172	0.034040562012167	0.10859924293046397	0.11380929411596452	0.12771057902311866	-0.09590557283331823	0.1597118370531976
4991	-0.18256920180982406	-0.047576972499798954	0.1886665888855864	0.023266025034663934	-0.11077168261965942	0.1131886637049142	0.11699440348227769	0.09407177756062894	0.15012391474908465
4992	-0.350559030753648	-0.1485231181060294	0.38072398224287723	-0.06638418154079538	0.028665266904811987	0.07230876216313889	0.036829296435471975	0.07468700782048672	0.08327392276763065
4993	-0.20573127385011306	-0.021193105715543163	0.20681998155366998	-0.005263465800315364	-0.01094591949254514	0.012145666954447958	0.3159809710228283	0.08850928931512947	0.3281430607884292
4994	-0.08819121554958627	-0.027334836056719408	0.09233029709884678	-0.06702281300345386	0.2947168233510447	0.30224173012512157	0.21128299702463144	0.19061705742757779	0.28456171108225176
4995	-0.2455799751253044	0.024277345408235458	0.2467770525851541	0.02178048796763194	0.1713554977731018	0.17273417806900765	0.04744314027652926	-0.032600265399597615	0.05756412826945818
4996	-0.1292542344764555	0.13552233947488268	0.18727776597033585	-0.17930286389697933	0.0237273414497386	0.1808659827992295	-0.05334644286223397	-0.07371968350899707	0.09099689391798102
4997	-0.1762855381549066	0.04250110994349669	0.18133652502734862	-0.061861236812306965	-0.009802893236569606	0.06263313289111366	-0.011922746553082966	-0.07421657845825673	0.07516816083568648
4998	-0.282733573461701	-0.028319438054735805	0.2841483136218814	0.033704150828784744	0.2187306830499034	0.2213121810713698	0.1180406513375727	0.07785658643034138	0.1414045381831277
4999	-0.17803972931674306	0.03480812404718677	0.18141044819652336	0.17983716233852465	-0.1434892410830811	0.23006644097862564	0.20037475295660878	0.10374010871546167	0.22563699115773947


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b5/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-6.0	0.21942928959221505	0.0011808374652794208	0.17773010596952765	0.0011859191914288742	0.19267125034310484	0.0013055647652220456
-5.9	0.21866579574322145	0.0011744327663401506	0.17542017767531823	0.001175116045975085	0.1914699635666209	0.001297537684121706
-5.8	0.21769124595993317	0.0011668413966040027	0.17276947896219363	0.0011624722658641444	0.19009442240848515	0.0012882460223783178
-5.7	0.2168500144037608	0.0011597720445801288	0.1702325604892675	0.0011502149438078956	0.1888085473990951	0.0012795176615558951
-5.6	0.2160012564256396	0.0011528766353779884	0.16774829888277995	0.001137948160431317	0.18755756045426933	0.0012709989196658074
-5.5	0.2147922192945021	0.001145025775642027	0.1650853831119392	0.0011244107954544685	0.1861824885342295	0.001261615352285576
-5.4	0.21275689118293817	0.0011316690613661306	0.16072635471389535	0.0011015064833387559	0.18403271631071766	0.001246528459574786
-5.3	0.21215387688644963	0.0011252135547048098	0.15836239003993	0.0010884647029829368	0.18300804948226554	0.001239236797245037
-5.2	0.21113002947577883	0.0011175937417451693	0.15579652572637231	0.0010737564576118754	0.18185488640723166	0.001230908535874438
-5.1	0.21055823339834923	0.0011114640858773043	0.1536791669994162	0.0010609873411644751	0.1810027403024652	0.0012246069830499087
-5.0	0.21019953882819228	0.0011057528181934954	0.15176981637682863	0.0010489203494182297	0.18030781519656125	0.0012192238559686028
-4.9	0.2095110502951735	0.0011009737234073174	0.15021063079715496	0.0010387734239515765	0.17970428544070688	0.0012146403383534838
-4.8	0.20703642639784856	0.0010941209625628143	0.1478744719830138	0.0010227473980174075	0.17832789056106144	0.0012037708087798559
-4.7	0.2078832948791659	0.0010920047835957063	0.14719390380192374	0.0010167203755635928	0.17837419543703723	0.0012029859171491127
-4.6	0.20840497186529652	0.0010918405279849244	0.1470696232532877	0.0010145746449285904	0.1785192881645415	0.0012031334543495453
-4.5	0.20924452202068572	0.001092989031916138	0.14730530995720983	0.0010149002800466861	0.17884151275091886	0.0012044307377542978
-4.4	0.21038565728511316	0.0010952832594382624	0.1478168862124744	0.0010172245540171882	0.17930331587961365	0.0012065924107919053
-4.3	0.21180083346912598	0.0010985026693545875	0.14851358012837837	0.0010209759876533906	0.1798644022082331	0.0012093231535191718
-4.2	0.2134431417070619	0.0011024075290113318	0.1493048525397166	0.0010255820648781477	0.18048174254654625	0.0012123238290359037
-4.1	0.21526864703542603	0.0011067367916376037	0.15010786111304963	0.001030494215433994	0.18111825754538285	0.0012153506933726967
-4.0	0.2172158470091029	0.0011112751003505823	0.15085924852953742	0.001035306192197248	0.18174114036366426	0.0012182123002342762
-3.9	0.219234507844742	0.001115798693712095	0.15150863559410496	0.0010396736405417163	0.18232584931849208	0.001220779129654698
-3.8	0.2212765975040974	0.0011201293546317154	0.15201932497008247	0.0010433533291702005	0.1828548409312904	0.001222966255399209
-3.7	0.22330442090093924	0.0011242387416612785	0.15239521463178773	0.0010463353096111692	0.18332243297683343	0.0012247729809972275
-3.6	0.22528431577696276	0.0011279597812451463	0.15262028700817867	0.0010484700811887087	0.18372356552508637	0.0012262059411557904
-3.5	0.22718005475027278	0.0011313516853347205	0.1527157263691789	0.0010498786868004288	0.1840621719533799	0.0012273044526778887
-3.4	0.22899484521558314	0.001134414270778741	0.15270737451890806	0.0010506527991191988	0.1843520303522806	0.0012281669214878608
-3.3	0.23068254617568928	0.0011371974472480725	0.15260422383366942	0.0010508625104036194	0.18458445824728975	0.0012287519260566178
-3.2	0.23231195771214888	0.0011396330237703153	0.15242227279418483	0.0010505060385179897	0.1847917411881762	0.001229272044281577
-3.1	0.23374483400024437	0.0011419642138246378	0.1522131184480651	0.0010499674344863113	0.18495315541858975	0.001229596817400771
-3.0	0.2350588156357764	0.001144080700749641	0.15196672500183578	0.0010490933417581232	0.18508367054605807	0.0012298314645650334
-2.9	0.2362787841730367	0.0011460311011197838	0.15170048356710497	0.0010480099385788881	0.18519708845374233	0.001230030219480477
-2.8	0.2373930407178089	0.0011479318406024442	0.1514301785412184	0.0010468280123947544	0.18529145578347278	0.0012302035137803397
-2.7	0.23836610773139646	0.0011496879441946516	0.15116780935103166	0.0010455923223362364	0.18536830074609492	0.0012303529758641155
-2.6	0.23924993076431952	0.0011514680385832552	0.15092226879271167	0.0010443881022321382	0.1854350394639266	0.001230500195430096
-2.5	0.24004439439036307	0.001153224744397158	0.15070481573899272	0.001043256082498663	0.18549992884678715	0.0012307013395524335
-2.4	0.240737420445915	0.00115491135858228	0.15050518360365756	0.001042160162524388	0.18555537908845285	0.0012308967952830761
-2.3	0.24135540407962647	0.0011565574559027987	0.1503343265132704	0.0010411769349519936	0.18560561434541697	0.001231107711295174
-2.2	0.2419084949223792	0.0011581804203824651	0.15019818260318943	0.0010403486341592303	0.1856611604479545	0.0012313814270187282
-2.1	0.24238136816860162	0.0011597628589379311	0.1500895833097099	0.0010396521886808497	0.1857125372311383	0.0012316685872436985
-2.0	0.2428171728272546	0.0011613254506760786	0.15000871807501207	0.0010390938807277818	0.1857683426147075	0.0012320012346512532
-1.9	0.24320239786880987	0.0011628199915206356	0.14994988793377031	0.0010386535046946292	0.18582449276507818	0.001232337044587422
-1.8	0.24355555907608525	0.0011642704072566585	0.14991051352432969	0.0010383243029420501	0.1858838831388719	0.0012327030804251125
-1.7	0.24389117337767643	0.001165581073483381	0.14987150280012101	0.0010379923890955667	0.18594076955961764	0.001233030040458663
-1.6	0.24419689281167298	0.001166910561467229	0.14986284038824854	0.0010378296143543802	0.18600457199752618	0.0012334193042702383
-1.5	0.24443680683830823	0.001168278521660376	0.14987931894029455	0.0010378641559075966	0.1860641951139207	0.0012338228860737474
-1.4	0.2447070608083756	0.0011695616515882334	0.14989660826081297	0.0010378751649556866	0.18612972549300855	0.0012342440128161915
-1.3	0.24499979879277126	0.0011706475609646687	0.14990936593306642	0.0010378328878798584	0.18620732110248137	0.0012346955788162192
-1.2	0.24522102081528646	0.0011715157724048787	0.14990806606859772	0.00103774331196177	0.18625371001257907	0.0012349702671305978
-1.1	0.24546600324840878	0.0011724437451252879	0.1499237997340814	0.0010377574049072545	0.186315087838251	0.0012353342030239623
-1.0	0.24574994097379638	0.001173183221999993	0.14992863616942978	0.0010376643076060413	0.18638901080128992	0.0012357421757700391
-0.9	0.24603702002440175	0.00117389718608716	0.14994004884593495	0.0010376222423551442	0.18647416009176213	0.0012361846885584867
-0.8	0.24635322790152844	0.001174639751105837	0.1499641984919406	0.0010376754482485323	0.1865784139197593	0.0012367401244577352
-0.7	0.24666449233695573	0.0011752473945957362	0.14998311364704714	0.0010376669865749012	0.18668302323043537	0.001237245425170854
-0.6	0.24696095147973202	0.001175820863323652	0.15000946813987148	0.001037750316728165	0.18679670784571478	0.0012378088543385337
-0.5	0.24725570552226298	0.0011762925669308957	0.150034845558679	0.0010378059764327907	0.18690803474310633	0.0012383583267014772
-0.4	0.24749976638020943	0.001176688622063416	0.15006098622667327	0.0010378486240205365	0.1870074427729909	0.0012388226796096512
-0.3	0.247746134024898	0.0011771342866099357	0.1501008639542728	0.0010379638869649603	0.1871114728966189	0.0012393412899431014
-0.2	0.2479324609173688	0.0011776014920084025	0.15014303096861914	0.001038130674631993	0.18719076059143913	0.0012397513958283008
-0.1	0.24794679564849006	0.0011775434288722306	0.15015530313291056	0.0010381226459280075	0.18721725400369313	0.0012399131927908888
3.33067e-16	0.24800928724386684	0.0011773163149920453	0.15014879535221887	0.0010379747057718326	0.18724316178121844	0.0012399659676482738
0.1	0.24794345594493897	0.0011773278720373936	0.1501744969473464	0.0010380460542719209	0.1872219773911237	0.001239919180210616
0.2	0.24792621700881096	0.0011771133252190214	0.1501734930920928	0.0010379495375784531	0.18719228373813188	0.0012398110728863167
0.3	0.24773634540515654	0.0011764698364096463	0.15014557616721663	0.0010377591362816766	0.18711320613011467	0.0012393638199839048
0.4	0.24748692500184524	0.0011757838044641799	0.15012369549360818	0.0010375284000396895	0.18701291980173912	0.0012388875823013364
0.5	0.24724042589224438	0.00117518344761112	0.15011237708181194	0.001037373925396116	0.18691747267622244	0.0012384474722879097
0.6	0.24694487676226723	0.0011745071604233807	0.15010335019258367	0.0010372593921589603	0.18681161741141486	0.0012379290133488624
0.7	0.2466477931448392	0.0011737407966548755	0.15009317010290504	0.0010371147260066372	0.18670574019398908	0.0012374363210511392
0.8	0.24633710774928433	0.0011729741080360764	0.1500922722913734	0.0010370301885648339	0.18661295893348273	0.0012369753105994142
0.9	0.24602010724309048	0.0011720685057561209	0.15008252983682077	0.0010368917968250635	0.18651896170723106	0.001236505407372835
1.0	0.24573320436502674	0.001171173075716492	0.15008637630458593	0.0010368302464645257	0.18644502367149882	0.00123613733269947
1.1	0.24544893451160382	0.0011702684516190984	0.1500962922098621	0.001036815029551375	0.18638297627622477	0.0012358297398372953
1.2	0.2452027523710535	0.0011691350745684885	0.150096909705104	0.001036712429260482	0.1863303215468457	0.0012355535377872062
1.3	0.24498243788816632	0.0011680716096229779	0.15011452738704595	0.0010367525340458264	0.1862932146686403	0.0012353513568268964
1.4	0.24469042675539368	0.001166784912524188	0.15012213258722834	0.0010366887312725636	0.18623002072291878	0.0012350296981887235
1.5	0.24442026251835242	0.001165274346457838	0.15012497578465997	0.0010366087251205455	0.18617708883462797	0.0012347642522051881
1.6	0.24418017915978174	0.0011636501801034023	0.15012901509654056	0.0010365501458027941	0.1861290106771319	0.0012345370705045666
1.7	0.24387576310683126	0.0011620638563374823	0.15016073667075852	0.001036633831622035	0.18608156765967634	0.0012343331170460003
1.8	0.2435416923927814	0.001160470077958967	0.1502248597122083	0.0010369336336178113	0.1860419920543667	0.0012342111597548051
1.9	0.2431892900452799	0.0011587256674975975	0.15029062499900758	0.001037252205166879	0.18600154356023887	0.001234106234407962
2.0	0.2428047673196253	0.0011569060730718455	0.15037709916510653	0.0010377019721679486	0.18596552972860098	0.0012340555952088936
2.1	0.24237079940427808	0.0011549937560098463	0.1504875289108127	0.001038309902978512	0.18593073948361727	0.001234062124963648
2.2	0.24190044876209352	0.0011530355356398942	0.1506274214516251	0.001039118787026084	0.1859021766662843	0.001234163065244685
2.3	0.24134934964004798	0.0011510176543431411	0.15079627761202594	0.0010401326287314801	0.18587054197547262	0.0012343075006061362
2.4	0.24073618640643626	0.0011489707721076446	0.1510014992629582	0.001041392842042584	0.18584573390287304	0.001234568609391273
2.5	0.24004805548503724	0.001146869013101666	0.1512366447041246	0.0010428745468131558	0.18581550416224293	0.0012348824573628844
2.6	0.23925977480239058	0.00114470202863719	0.15149009279021847	0.0010444889476973632	0.1857768858156061	0.001235227758613927
2.7	0.23838341652059428	0.0011425402538110154	0.15177357183364465	0.0010463230995106927	0.18573704477134004	0.001235665107725038
2.8	0.23741922059124204	0.0011404080754455193	0.15207312517049418	0.001048277585245851	0.18568615771093547	0.001236107114186956
2.9	0.23631544455615955	0.0011381560765490947	0.15238083447646378	0.0010503196582050825	0.18561775423212581	0.0012365557528106368
3.0	0.23510717805775375	0.0011358901676968478	0.15268443508045237	0.0010523748604689715	0.18552950576006896	0.0012369724949174183
3.1	0.23380718171356188	0.0011335384740884427	0.15296473916443906	0.0010543521864274782	0.18542178587898384	0.0012373094700281137
3.2	0.2323874953680325	0.0011310301416187607	0.15320727773430795	0.0010561287185838395	0.18527763752041157	0.0012375438420146306
3.3	0.23077707183062174	0.001128480938649598	0.1534253242505764	0.001057824628896211	0.18509175085434523	0.001237505633587912
3.4	0.22910844189300064	0.0011256955226690202	0.15355690982209305	0.0010590925861550427	0.1848719278717051	0.0012373096064671864
3.5	0.22731329439614154	0.0011227659107665125	0.15358949331796168	0.0010598304589550078	0.18458783757004246	0.0012366967564190002
3.6	0.2254351601274382	0.0011196503312839354	0.15351170827712723	0.0010599941119770525	0.18424766360578626	0.00123567213983345
3.7	0.22347593722554998	0.0011163455034657447	0.1532923741410813	0.001059381251471659	0.18383587180433325	0.00123409725847726
3.8	0.22146564032706037	0.001112842135948783	0.15290991031473514	0.0010578567656872532	0.18334603091719293	0.0012318815373691112
3.9	0.21943529823520816	0.0011092940091835348	0.1523746420094524	0.001055419901242636	0.18278082607529242	0.0012290073190740177
4.0	0.2174256892737316	0.0011057441881198336	0.1516796642794584	0.001051996888404676	0.18214676692059367	0.0012254719571680116
4.1	0.21547589426169206	0.001102384831478826	0.15086106029762364	0.0010477365427412101	0.18145948102444157	0.0012213673655535127
4.2	0.21364186599196333	0.0010994199962772282	0.14996282765002705	0.0010428289261036636	0.18074476811882279	0.001216852155320598
4.3	0.21198258570605674	0.0010970587722671627	0.14904785674334572	0.0010375950391390192	0.18003567228678277	0.001212162737798002
4.4	0.21054238371687709	0.0010955436937914744	0.1482007254718574	0.001032509487738246	0.17937107183662104	0.0012075920393352587
4.5	0.20936311386129328	0.0010950815481773563	0.14751617160446717	0.0010281471165686801	0.17879540228714969	0.001203496114814014
4.6	0.20847469874522861	0.001095836575354378	0.14708755570354307	0.0010250971186451434	0.178351258604402	0.001200217270709045
4.7	0.20790175406512593	0.0010979279141001598	0.1470032015446242	0.0010239524750042639	0.17807980362007964	0.0011980873277616106
4.8	0.20707672365853977	0.0011019115523472768	0.14745659605895806	0.0010257186635600026	0.1779233107646658	0.0011971215985764013
4.9	0.20932977443193954	0.0011121557119467087	0.1492817160847977	0.0010360026424975396	0.17895994962282719	0.0012025468217915195
5.0	0.2098629990689337	0.0011184387614077901	0.15069060386833694	0.001043742251367202	0.17944136140964298	0.0012057637582483702
5.1	0.21026952861676945	0.0011253741433202332	0.15249644851858918	0.0010533231151171826	0.18008574376776382	0.0012100849518328475
5.2	0.21081587965876514	0.0011324983335547151	0.15452204589017354	0.001063960422994102	0.1808839138580149	0.0012154393343099213
5.3	0.21179363357636652	0.0011407062696690712	0.15694689373110476	0.001076765491979108	0.1819492815830233	0.0012224152382288034
5.4	0.2125403538642976	0.0011482884646878792	0.15934976650806337	0.0010891129617613946	0.18301115002201956	0.0012294636854730018
5.5	0.21427610594349633	0.0011613433298014921	0.16341299616881166	0.001109705584933052	0.18495770131399786	0.0012417786893842186
5.6	0.2155129761288628	0.0011696161417850406	0.16609384736894145	0.0011234241418726317	0.1863133616066746	0.001250365995816137
5.7	0.21637173480015068	0.0011770448896514837	0.168626686639539	0.001135901683415628	0.18757463612604172	0.001258344117800487
5.8	0.21713235099046485	0.0011839675892276408	0.17103431536532948	0.0011476149917875674	0.18878086901121754	0.0012660351690152042
5.9	0.21809152068546625	0.0011915605944242428	0.17361124314614898	0.0011600632338228042	0.19011627794050212	0.001274316178348911
6.0	0.2188030114526974	0.0011980409496854456	0.17592002563065845	0.0011709587921425308	0.19130068979992937	0.001281701302866862


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b9/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-6.0	0.020934982942000017	6.216641356944528e-05	2.661916215999981	0.005368346590172982	0.443918672066667	0.0010893657862247356	0.16309472393333413	0.00164217323065785
-5.9	0.03167856000000001	9.612939517980521e-05	2.954903388000008	0.005902035651794769	0.5408987787333324	0.0013209070656843278	0.19896663986666663	0.0019915227492286473
-5.8	0.049564330480000085	0.00014846065352645927	3.278725277999996	0.006477143831678779	0.6565967962666672	0.0015947595119574377	0.24184585213333254	0.002404821416612864
-5.7	0.06746285910000008	0.00019402640463053709	3.6371616559999973	0.007096582832508743	0.7937340995333335	0.0019160708308958822	0.2927865242666645	0.0028898990387268386
-5.6	0.08359057927999994	0.000234636609230137	4.034475103999981	0.007763663980248039	0.9550810402000011	0.002289675726561209	0.3528840801999995	0.0034541371946525913
-5.5	0.10643434743999994	0.0003022726853019486	4.475448511999998	0.008482322858690189	1.143410703866668	0.002719780160878908	0.42325218813333376	0.004103978169887754
-5.4	0.21621808250000035	0.0005977710058488422	4.965350856000006	0.009257347127782247	1.361191674133335	0.003209552524807624	0.5048757562666644	0.004844344608297239
-5.3	0.2543481630000002	0.0006878882221781451	5.510011742000001	0.010094700268826643	1.610758048866665	0.003760647497307838	0.5987776957333364	0.005677877550425059
-5.2	0.3246469803999989	0.0008730413934796945	6.115680125999988	0.01100177571604123	1.8939725514666659	0.004373269549104665	0.7057728689333362	0.006605045404148519
-5.1	0.38755300560000033	0.0010283414953670537	6.789305154000003	0.01198815724557182	2.212156564466669	0.005045659255451849	0.826502078933339	0.00762337371687661
-5.0	0.4694000202	0.0012213467141580475	7.537953269999994	0.013065235514539156	2.56610003133333	0.005774329681305285	0.9614047906666645	0.008727757671325765
-4.9	0.5579100457999997	0.0014549429124115912	8.369200912000013	0.014246410564302937	2.9560455233333416	0.006554240875919684	1.1107309166666777	0.00991074562102979
-4.8	1.1083035484000017	0.0030415709005396888	9.29132084399999	0.015549933262117557	3.3809914319999956	0.007377151237543655	1.2742931360000123	0.011160077176862754
-4.7	1.5021188680000004	0.003882457969311488	10.312469298000023	0.016994542544277444	3.8398108953333336	0.008235091559916962	1.45179363666667	0.012463789527090567
-4.6	1.8802731601999982	0.004799716395397383	11.440800225999991	0.018602362287722638	4.330002181333344	0.009117187384081947	1.6424908986666664	0.013805599580543608
-4.5	2.336676482000005	0.005892086753154714	12.683912161999997	0.020396238286004374	4.8479055913333315	0.010010908606891761	1.8450737346666592	0.015166512858704429
-4.4	2.8855853959999918	0.00718686830555577	14.048399343999982	0.022398988612670027	5.389098472666668	0.010903203002160564	2.058125589333308	0.016526941570676506
-4.3	3.5418636059999904	0.008710624300357312	15.53948355999999	0.02463203883853779	5.9475014799999935	0.011779165912240598	2.279445368000005	0.017864266276793547
-4.2	4.319950843999989	0.01048901867396271	17.15859554000005	0.027110227674509605	6.515939074	0.012623614006404967	2.506486503999976	0.01915547570831106
-4.1	5.238717814000006	0.012553389661551043	18.906119079999982	0.029846618331616434	7.085615486000002	0.013419927618697163	2.736069111999982	0.020375382108177242
-4.0	6.317422257999988	0.014938644931513432	20.77641237999998	0.032842921741420235	7.648286823333343	0.014156659113353776	2.96491469866665	0.021506226272161276
-3.9	7.574319540000008	0.017671845983803572	22.76004210000006	0.036093307580664924	8.192456375333323	0.014817208636450908	3.1889286666666585	0.022522916401675613
-3.8	9.02921914200002	0.02077687878247248	24.84194351999999	0.03958146328718689	8.70734886799999	0.015390010043578449	3.403872574000001	0.02340761747399209
-3.7	10.71466241799998	0.024321758704473572	27.00163599999993	0.043280822628170006	9.182181334000008	0.01586600223393513	3.6055188119999872	0.024146301133730626
-3.6	12.641372002000006	0.028291478764183742	29.213681019999907	0.04715490617509677	9.606471991999998	0.01623860683077771	3.789633635999997	0.024728642902779728
-3.5	14.836082250000004	0.032734180377745566	31.447253119999893	0.05115553748620554	9.970541367999996	0.016504344847694988	3.952266815999997	0.025149051808456706
-3.4	17.319033891999954	0.03768095700255213	33.66879924000003	0.05522701730976432	10.267206857333326	0.016663032253849692	4.090159874666693	0.025406874825776592
-3.3	20.089400219999945	0.043114059559597906	35.843019019999964	0.059306634845508285	10.489735559333365	0.016716249082287776	4.200216988666721	0.025504030310879867
-3.2	23.17367101999998	0.049042876329598285	37.941923820000255	0.06333848347772968	10.636064681999997	0.0166683852832197	4.281010951999975	0.025447021505392294
-3.1	26.593167420000043	0.05555300938521423	39.93443470000001	0.06725802596476758	10.706449649333312	0.0165270934776045	4.331908286666652	0.025246990217020336
-3.0	30.31691913999999	0.06254768008007279	41.79846933999994	0.07101133762270162	10.702783568000003	0.01629919285324919	4.353110882000026	0.024914213797483202
-2.9	34.32636418000005	0.0700122005044979	43.51320607999985	0.07454586262049075	10.629516581999988	0.01599347175830576	4.345663758000043	0.024461765431714147
-2.8	38.6325807799999	0.0779834203598504	45.06583074000007	0.07781938129618814	10.493568752666661	0.01562098773033856	4.311566857333381	0.02390612410372344
-2.7	43.14872612000002	0.08630945613848373	46.44715982000005	0.08079713029338921	10.302005941999996	0.015190819482748046	4.253412535999999	0.023261225200711586
-2.6	47.90540757999998	0.09509359227320009	47.65158838000022	0.08345189753896598	10.063547718666673	0.014713545884690187	4.174097949333319	0.02254291276178215
-2.5	52.81245274000012	0.10420023644901318	48.678623139999985	0.08576710231300472	9.785743798666662	0.014198945715784964	4.076435587333343	0.021766034698289912
-2.4	57.80615336000008	0.11348917348398187	49.53350916000001	0.08773897801141482	9.47777278533333	0.01365648271361289	3.963925684666643	0.02094498968424409
-2.3	62.84937306000021	0.12294090778334761	50.22230324000005	0.08936955431871314	9.148290193333315	0.01309710083738508	3.8399784406666715	0.02009648023929429
-2.2	67.88382125999985	0.13247057335974619	50.75772344000009	0.09067616290302052	8.804504860000005	0.012528878448890635	3.707383894000025	0.019232669753649297
-2.1	72.82470636000001	0.14189671012202587	51.153520999999934	0.09168110178767237	8.453733986666677	0.011959176397381196	3.569452409333347	0.01836503783814799
-2.0	77.66454007999981	0.15124875052018363	51.425160059999904	0.09241311412860648	8.101747049333332	0.011395151715822366	3.4285825106666428	0.01750447020352114
-1.9	82.35044648000016	0.16038960440659092	51.5916908599999	0.09290955098993363	7.754019326666656	0.010843634595685542	3.2871949753333434	0.016661661669623504
-1.8	86.85797180000016	0.16927612096617395	51.66934337999987	0.09320442980379756	7.415340318666655	0.010309299935356127	3.1475525793333414	0.015843779445976227
-1.7	91.17331243999983	0.17783951098558184	51.67324792000004	0.09332968728193182	7.088399072666658	0.009795361402147387	3.0110992913333225	0.015055973783197067
-1.6	95.2977416799998	0.18614355915663452	51.61930728000006	0.09332119877532437	6.777463107999993	0.009307141166502992	2.879723925999989	0.014306444171964148
-1.5	99.22788624000023	0.19415761416790192	51.525256460000016	0.09321733575605028	6.483711801999999	0.008845405868858283	2.754343662000026	0.013596723216891678
-1.4	102.89272807999978	0.20173561529734652	51.40465518000018	0.09304916610588344	6.20902683200001	0.008412400566703417	2.6359690600000043	0.012930299903089647
-1.3	106.36473809999973	0.20891324724776775	51.27045886000003	0.09284342934816661	5.954878206666664	0.008010062068889835	2.5256020153333214	0.012310479278550496
-1.2	109.66944334000016	0.2156986404382621	51.13331772000001	0.09261886834790879	5.721106452666669	0.007638063347371115	2.4232079493333174	0.011736764548016261
-1.1	112.64971612000014	0.22196546022766933	50.99630336000005	0.09238524691432652	5.508259990666669	0.007296837984463751	2.3294976933333404	0.01121015600286994
-1.0	115.40325024000018	0.22777415130845052	50.866678559999976	0.09215084959147476	5.316194558666675	0.006986925937416443	2.244318217333346	0.010731413196170598
-0.9	117.80934924000022	0.2329375279977417	50.74634272000001	0.09191681390492237	5.143920143333329	0.00670626320980591	2.1675902206666757	0.010297610699462428
-0.8	119.96846322000003	0.23771331657121678	50.634038760000074	0.09168069702984057	4.990681299333333	0.006454323762714728	2.0990867406666585	0.009907978605015614
-0.7	121.85459892	0.24192425725282962	50.53149320000009	0.09144704390624879	4.856618912000002	0.006231409054985856	2.0388466799999967	0.009562983726493321
-0.6	123.45412830000001	0.2455710417475045	50.437506000000134	0.09121701949196181	4.74057431	0.006036190774832182	1.9866016639999993	0.009260736026206123
-0.5	124.87962355999993	0.2488718461186034	50.35328882000012	0.09099825274444477	4.642332037333325	0.005869068422956663	1.9422911506666711	0.009001870472398196
-0.4	125.91222594000031	0.2513274541917454	50.27982436000018	0.09079803318614017	4.561923301333345	0.0057308018209533485	1.905906028666684	0.008787577199661589
-0.3	126.80706734000013	0.25360832853778037	50.219534620000026	0.09062830612296845	4.499357734666661	0.0056221147343686415	1.8775825133333384	0.008619040082458992
-0.2	127.46637604000033	0.2554155804100773	50.17380439999997	0.09049691150965596	4.454270620666671	0.005543652802744116	1.8571304353333202	0.008497244611630981
-0.1	127.74188125999969	0.25591759599552844	50.145708679999956	0.09041364124756712	4.426657750666679	0.005496138706824768	1.8445091893333387	0.00842329181744662
3.33067e-16	127.83191734000009	0.25603955989775584	50.135954560000016	0.09038275975906451	4.416555998000003	0.005480348113039828	1.8398345339999977	0.008398453579305666
0.1	127.73963705999965	0.2558918938916373	50.14560181999994	0.09040686442123584	4.426594436666669	0.005498357325627748	1.8442944853333314	0.00842590509385902
0.2	127.46270305999992	0.2553551978390827	50.173618999999945	0.09048365639638122	4.454146231999983	0.005548169792563958	1.856697944	0.008502574433494569
0.3	126.80435122000004	0.25355044776139773	50.21930813999995	0.09060911348296748	4.499176986000002	0.005628876707077334	1.8769337320000008	0.008627018871897454
0.4	125.90620035999986	0.25125329444676825	50.279617859999846	0.09077385256011476	4.561693522000008	0.0057398646783269475	1.9050452400000086	0.008798300657201025
0.5	124.87201010000017	0.24877675955068715	50.353156659999996	0.09097010098620117	4.642060532666674	0.0058804571237318914	1.9412196053333388	0.009015380965901041
0.6	123.4427297400001	0.24547050132553022	50.437478819999924	0.09118581441529947	4.740264624000002	0.006049945779509587	1.9853199380000008	0.009277107674693716
0.7	121.84024126	0.24181114052382924	50.531588959999986	0.09141370322496328	4.8562798926666675	0.006247633604055926	2.0373558673333285	0.009582370660411201
0.8	119.95026297999951	0.2375955777207256	50.634226020000064	0.09164566430789696	4.990310723333334	0.006473074468942207	2.0973832326666684	0.00993049465532325
0.9	117.7898411000001	0.23280958021191003	50.7465542000001	0.09188003845924504	5.1435157626666665	0.006727612956436467	2.1656729973333135	0.010323384524419825
1.0	115.38164256000006	0.22764421082728348	50.866839020000015	0.0921120825414666	5.315746838666664	0.007010905479669004	2.2421773973333323	0.010760520439957925
1.1	112.62624424000012	0.22182782553684463	50.99633090000004	0.09234401110243676	5.507766421999993	0.007323524683086452	2.327129553999981	0.0112427389460124
1.2	109.64397019999996	0.21555820600231013	51.133151659999896	0.09257462186751182	5.7205567426666875	0.007667494660189606	2.42060521333335	0.011772911204599982
1.3	106.33833449999997	0.20877301884397856	51.270066820000004	0.09279595989387406	5.954270073333331	0.008042313166439271	2.5227581426666736	0.012350315230475216
1.4	102.8630755600002	0.20160096491869306	51.40401380000013	0.09299824541444185	6.208355350666673	0.008447560936563204	2.632876039333331	0.012973973199549581
1.5	99.19677579999988	0.1940277318289362	51.52435790000005	0.09316309293424684	6.482976617999988	0.008883626450847046	2.7509959119999685	0.01364445777455155
1.6	95.26525141999987	0.1860256922621042	51.61813741999993	0.0932636268575884	6.7766569146666615	0.009348588909455738	2.8761079013333397	0.014358491352463249
1.7	91.1393123599999	0.17773591599557212	51.67177808000005	0.0932687624333953	7.0875189466666555	0.009840286467725598	3.007203907333363	0.015112674038924379
1.8	86.82274888	0.16919310757303072	51.66754614000003	0.0931401238613898	7.414376260000003	0.010358014874187095	3.1433654520000145	0.01590558095286691
1.9	82.31411444000005	0.16032927209551365	51.58952521999996	0.0928417449640641	7.7529644360000205	0.010896560563854027	3.2827018000000345	0.016729136478011965
2.0	77.62720460000004	0.15121445873107364	51.42259452000008	0.09234179245634756	8.100594868666676	0.011452832331794555	3.423764859333329	0.017578347125833907
2.1	72.78626501999993	0.1418946485611144	51.15051518000009	0.09160621816656137	8.452473661333316	0.012022280565153767	3.5642926486666786	0.01844622804699558
2.2	67.8449088999997	0.1325026432335651	50.754236560000024	0.09059781370677895	8.803131080666681	0.0125982845659327	3.7018629753333183	0.019322351734108904
2.3	62.809049459999976	0.12300967934538418	50.2183052600001	0.08928804307692052	9.146800935999993	0.013173864735896317	3.8340800700000015	0.020196081921456138
2.4	57.76786897999993	0.11360796922009202	49.52896825999998	0.08765480598699261	9.47616959066668	0.013741940621900312	3.9576300333333716	0.021056299786232933
2.5	52.775182339999986	0.10436617685740204	48.67353025999992	0.0856812642083225	9.784032514666643	0.014294703577786666	4.069723973333294	0.021891232816661804
2.6	47.87009336000015	0.09531025433483094	47.645950600000084	0.08336592817026904	10.061752396666677	0.014821470147137045	4.166962435333353	0.022684485855593177
2.7	43.116072519999975	0.0865787110565262	46.441017280000054	0.08071319404594562	10.300162817999981	0.015313056210067507	4.245843787999984	0.0234220455810062
2.8	38.60269431999998	0.0783010491749878	45.05926211999985	0.07774027496809834	10.491729172666666	0.01575990679609625	4.303559721333352	0.024089335340829198
2.9	34.29960365999984	0.07037096547778876	43.50633481999994	0.07447524023087687	10.627760235333328	0.01615161428398895	4.337230136666664	0.024670721724487123
3.0	30.293438120000037	0.06293514769417335	41.791475519999985	0.07095338101739093	10.701208863333385	0.0164791192827732	4.344266456666687	0.02515221750858893
3.1	26.573565179999935	0.05596382084080708	39.927556820000035	0.06721724242026697	10.70518267133332	0.016731183023786334	4.322685248666687	0.02551703636098323
3.2	23.157845406	0.0494707498195843	37.93544395999999	0.06331917922468536	10.635252995333335	0.016898600029020196	4.271454762666656	0.025751496515933534
3.3	20.077637864000025	0.04354947014548547	35.83725385999996	0.05931240482719482	10.489538163999999	0.016973919383230233	4.190384216000064	0.025844411243384945
3.4	17.311500522000035	0.03811694782564943	33.664063839999955	0.05525999868141756	10.267787792666663	0.01694850319125142	4.080123759333315	0.025783280855848863
3.5	14.830414414000007	0.03315454187986947	31.443829839999932	0.0512157819295265	9.972053119999991	0.016816814288798672	3.9421043639999667	0.025560055712144265
3.6	12.63749688999994	0.028692507510686967	29.211774420000136	0.047239873974737306	9.609035084666669	0.016575986288538944	3.7794352313333555	0.025171145008429287
3.7	10.712700008	0.024696054757755756	27.00134548	0.04338536018178104	9.185872461333332	0.016224950476778653	3.5953786126666696	0.024615612187429407
3.8	9.02989178599999	0.021125516104410876	24.843240860000012	0.039698261591181956	8.712186355999997	0.01576599959148	3.3938826339999952	0.023897579774123368
3.9	7.574537149999982	0.017986809046833623	22.762781380000007	0.03621369623744829	8.198392776666662	0.015204849648040045	3.179175901333293	0.023026341147424533
4.0	6.31816884200001	0.01522043189060846	20.780347660000036	0.032957904265118826	7.655211626666667	0.014550019791242992	2.9554812413333487	0.022015321381078996
4.1	5.2391831140000065	0.012803264336185815	18.910939160000048	0.029947984022852335	7.093362622000003	0.013812858723686492	2.727025378000005	0.020882169504539805
4.2	4.321062883999986	0.010709063229129658	17.163966399999914	0.027191223425887038	6.524310465333336	0.013010338512256768	2.4978825846666988	0.019652503756269514
4.3	3.542954971999996	0.008900796541290938	15.545087159999973	0.02468803715554721	5.956270820000009	0.012154155062415817	2.2713302800000092	0.0183444861176837
4.4	2.886816931999997	0.007349633381810797	14.053952220000015	0.022427656864477768	5.398037844000001	0.011261691577792821	2.050531981999988	0.016984329716581304
4.5	2.3384355895999955	0.006032181199119035	12.689189628000001	0.020397370650154217	4.856801155333333	0.010348994975996144	1.838026314666671	0.015596210077249444
4.6	1.8823044913999984	0.004919214425446803	11.44563548200002	0.018577567694312885	4.338662655333336	0.00943189588180018	1.6360024086666676	0.014203969752893784
4.7	1.502963266799992	0.003979093558904572	10.316761389999963	0.016946799148439017	3.8480764933333154	0.008524365350582949	1.4458666066666672	0.012828402892862863
4.8	1.1150820930000012	0.003121366189438546	9.295017049999998	0.015483024375014866	3.3887395993333365	0.007639872413900586	1.2689243166666686	0.01148975853676096
4.9	0.5729011813999989	0.0015682943849485342	8.372292520000007	0.014164490294426093	2.9631905073333376	0.006790129939506121	1.1059080046666687	0.010205407362542735
5.0	0.4805151377999985	0.0013168461170388415	7.540463760000004	0.012972335298868773	2.572589040000005	0.005983788684657907	0.9571108119999896	0.008988202690057373
5.1	0.39181561779999935	0.0010846919032437557	6.791281937999997	0.011888116221629158	2.2179693282000015	0.005229732603266279	0.8227119923999999	0.007851207367471233
5.2	0.3252151152000001	0.0009114319835981166	6.117178459999998	0.010897785891490763	1.8991137190000036	0.004533448960633492	0.7024564971999969	0.006802418514703574
5.3	0.2565899846999994	0.0007227629534002363	5.511096855999992	0.009989482733703316	1.6152526269333323	0.0038987550152379266	0.5959009786666584	0.005847325192077243
5.4	0.2119325067600001	0.0006080017800345781	4.966087633999993	0.009153026901525481	1.3650798590666666	0.00332761813374269	0.5024011919333331	0.004988617331380358
5.5	0.10857304270000018	0.0003200932671383232	4.475899535999997	0.008380526672520287	1.1467423500666676	0.002819927318616601	0.4211401709333352	0.004225900154498321
5.6	0.0830851358999999	0.00024561472734785296	4.034697369999994	0.0076655642193990785	0.9579118732666674	0.002374022568385719	0.3510952895333336	0.003556467582096922
5.7	0.06482918060000022	0.00019656412165144343	3.6372058599999932	0.0070029963116332	0.7961213428666671	0.0019866626833293403	0.2912814543333306	0.00297527221797833
5.8	0.04949433202000001	0.00015553581684978415	3.2786354819999985	0.00638859929479906	0.6585966685333338	0.0016535072774674496	0.2405873220666661	0.0024756690544636864
5.9	0.03234673502000005	0.0001020542431348842	2.9547162600000028	0.005818844008813075	0.5425644815333326	0.0013695549782317927	0.1979199392666665	0.002050039186509998
6.0	0.021108938338000035	6.527549541239848e-05	2.661662299999991	0.005290662777303826	0.44529901206666694	0.0011294727375368767	0.1622282735333323	0.0016903026003253392


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b9/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.1835999050207418	0.03624233531353815	0.18714281175777056	-0.1306914698153631	0.06016092464067559	0.14387354564380836	0.14514750721407774	-0.2618688794011805	0.29940459056148544
1	-0.44828946559999083	-0.10731308287693839	0.4609550332998632	0.2235592905013189	-0.11963553031406524	0.25355752105386403	0.5655656084067324	0.16944641792279755	0.5904037143847799
2	-0.3907773071412354	0.02671824964963241	0.3916896330526192	0.1572745250001434	0.3046831427980497	0.3428805823013567	0.06890053125207772	-0.04510147836922556	0.08234941747157815
3	-0.15223185560745436	0.08068572458414758	0.17229255356328596	-0.1502854580303851	-0.1458890856692784	0.20945009957701308	0.2814744113045385	-0.1950818270897156	0.3424686313808875
4	-0.38110775387492646	0.30004725826642603	0.4850479123311334	0.05528689801735897	0.05063282571047618	0.0749688210645553	0.04963032187117269	0.18116260481984375	0.18783785090909416
5	-0.40979177838815045	0.07780494580177279	0.41711258818901614	-0.25230809495145123	0.22358449579941897	0.3371192690130763	-0.0387026952310531	0.15961516683653415	0.16424037293674904
6	-0.17481212358425102	0.06803326015720294	0.18758412256812437	-0.14397308956553692	0.05679687303369091	0.1547712353942144	0.30790825773005	-0.05057921372585324	0.3120348570904867
7	-0.45866802299216847	0.1175484416555342	0.47349127917121014	-0.013107418763029769	0.2864788160707924	0.28677851468328713	0.5793780296034314	-0.2017328449150487	0.6134941254035557
8	-0.5059664877975317	0.1452912105767935	0.526413927100186	0.1539893203029298	-0.18669617457492144	0.24200862044205748	0.052525855484301165	0.11937637918677073	0.1304211846369345
9	-0.17600928522340217	0.07785817837059628	0.19246081269713197	0.006880861383555125	0.03640191631747786	0.0370465351276521	0.20834094261815533	0.017400128820179928	0.2090662881814769
10	-0.3304526697459391	0.3904792900148956	0.5115398741767406	0.15810211527602835	0.1774204056812753	0.23764317622617076	-0.09122535965698358	-0.11006217045722831	0.1429536554632374
11	-0.5343534658382214	0.1633584131509898	0.5587661385593518	-0.23833252749909342	0.12762518818060944	0.27035269986120375	0.2912357815652346	-0.12756241258524872	0.31794724337298835
12	-0.5305181223690132	0.06736256462819169	0.5347777045420186	-0.017877340205277304	-0.17681864235055722	0.1777200933364303	0.17147300573116503	-0.18749618725016456	0.2540822936133664
13	-0.4969395213181413	-0.1505561117950883	0.5192456361364614	0.2239258759498103	-0.11515585445060987	0.25180085133720237	0.21083830086265387	0.5130998392620594	0.5547289736090969
14	-0.3207646447869912	0.23207676950693706	0.39591613289950767	0.030227391308472386	0.14467323764621062	0.14779729657998636	0.35583627902548176	-0.2502150652812988	0.4350023406424673
15	-0.37147888583786925	0.2555921808025158	0.45091454346775134	0.21807707351468347	-0.5075912378032417	0.5524549526317559	-0.1345259819832769	-0.03459029533918047	0.13890186593497106
16	-0.44499580319119975	-0.12359459720792362	0.4618407618614557	-0.2640159824880872	0.2966555783376109	0.39712588831247503	0.1683763503593399	0.30428045348836485	0.34776024749159606
17	-0.40044601017229176	-0.17598231517805213	0.43740917036378474	0.2850239923413312	-0.20241796325763314	0.34958791177550713	0.3003564625078154	0.028207852244734304	0.3016781190250123
18	-0.49636202622182723	0.13621481199833055	0.5147132561754928	0.4103164087526207	-0.23610697137188538	0.47339841277939665	0.301460235471427	-0.013296337512933663	0.3017533200509085
19	-0.3157615457488341	-0.06468221423181414	0.32231838702069626	0.05504163195088023	-0.031662740708615925	0.06349890075424301	0.21101297659745646	0.17127814282124884	0.2717768910353028
20	-0.5984562570014094	0.18046919379900986	0.6250752126381285	-0.1353657779882163	-0.14748713185457848	0.20019077879124425	0.5921774986384886	-0.3007358526597212	0.6641658249027171
21	-0.5043031034487387	-0.18527388938635833	0.5372597455946032	0.18822038415153755	-0.37342776277004475	0.41818083052382155	0.34578957866137655	0.3219803885630499	0.4724847122712278
22	-0.5240834351982949	-0.037143996949247665	0.5253980620050012	-0.14459982824881815	-0.04477621331156685	0.15137377450572687	0.6393913751233461	-0.2120941448205058	0.673650693497205
23	-0.508830200309682	0.09668423826663311	0.5179343729435131	-0.18809199341374278	0.004335947309942303	0.1881419634888242	0.13454906432693425	-0.13433458361998823	0.19012951130113678
24	-0.4392946290164993	0.15012454729690072	0.4642382478683151	0.03303102348350326	-0.08881200783682985	0.09475558689796011	-0.024387180266163745	-0.29348494592685825	0.2944964312976055
25	-0.14880521447085138	-0.13614104840486047	0.20168633298885336	-0.10372523331667588	0.3171807512054132	0.3337102829728642	0.1989753845183796	-0.3395792984217087	0.39358011072819327
26	-0.35091725482198205	-0.12521084991925752	0.3725864687147115	-0.03464484882206401	0.028760678742595563	0.04502712728609786	0.3384306793769782	-0.2236354649991703	0.4056453450354856
27	-0.457575485580153	-0.060701667061060297	0.46158424733509335	-0.1167830388341681	0.032295665990156465	0.12116636579963337	0.350864265459975	-0.02513926877046223	0.35176372128330874
28	-0.44418573224578045	-0.3180219069425634	0.5462956141377163	-0.17781924256683745	0.2365972149604378	0.29596946659086204	0.1827960685303666	0.11362463668003345	0.2152323412752556
29	-0.4699060719093507	-0.28872386893099433	0.5515189832705288	0.24811750804210164	0.12477860880976896	0.27772648237703895	0.11146648261363745	0.30540940717827925	0.32511487621953616
30	-0.5373994426300264	0.04323076335318237	0.5391354744766493	0.1911082890190498	-0.20125058741419116	0.27753229914074085	0.2854191315016871	-0.13919625897580987	0.317552639951297
31	-0.5775680047763698	-0.016646076639759245	0.5778078331148285	-0.0690089013115459	-0.030961956568479894	0.07563644105042963	0.7223669003410383	-0.2055357142857143	0.7510385266783979
32	-0.6819028851987621	0.1449246452770739	0.6971331993608407	0.1922610155685993	0.24308410518043727	0.30992608844504055	0.3027931036509737	-0.13962414545112536	0.3334344997320259
33	-0.5915574939743232	-0.2181142948281285	0.6304872039031032	-0.22476084287821968	-0.10286558322352492	0.24718164313565777	0.2454808266816854	0.1299805768282005	0.2777693046773084
34	-0.27114212925771614	-0.08155234177338991	0.28314102264972457	-0.30325897020615444	-0.025802340930740644	0.3043546677940121	0.0972206178990742	0.10207979544161509	0.14096855387667057
35	-0.5019518032871569	0.10720651921239098	0.5132726863810946	0.02386457455770851	-0.4804886267902275	0.48108090628664424	0.5677105331965646	0.26434562239787607	0.6262378602282428
36	-0.49446778639015077	0.09623714611943025	0.5037459479447833	-0.4128209209495504	-0.16510339853513561	0.44461246606622123	0.059768925103189895	-0.21235786930498807	0.220608678577578
37	-0.5739960260697048	-0.09853421836762015	0.5823919901004229	0.12800973516768377	0.4597670629535426	0.47725490513417174	0.5160159136542437	-0.25858792443253487	0.577182932705698
38	-0.41736726755299125	0.22142236700562715	0.47246513166055415	0.3369746045839238	-0.3358488284073511	0.4757586779839986	0.0835000298060901	0.017065462689871892	0.08522608165601271
39	-0.08909001580915182	-0.11594124956163496	0.14621697667093325	0.2637976907471893	0.32583871569141704	0.41923751059152836	0.09044867480123284	-0.3139025673986427	0.3266738198765836
40	-0.3842433143202813	0.24698449039334022	0.45677594408494465	0.20431089376546302	0.10181642458578623	0.22827510952067334	0.0017387471877217326	-0.2514756313842152	0.2514816423158408
41	-0.5402341516498514	-0.22397003399917614	0.5848209253595726	0.24119353519795267	0.14508941995470054	0.2814698229012792	0.5017275934808336	0.1588203075720043	0.5262646370005633
42	-0.5555243892176936	0.10769193010013745	0.5658665026526879	-0.14198631251910668	-0.256729291264084	0.2933769621761946	0.2777334068539695	-0.4389943950073698	0.5194727366576606
43	-0.548496006813412	0.210235801125912	0.5874069812023964	-0.27447889094707345	0.11642795448006805	0.2981511867491864	0.08897433854297376	-0.6229972349461695	0.629318669411398
44	-0.42613562310729486	-0.23138387361946988	0.48490212028015844	-0.03251480695185521	0.15761646995128306	0.16093527975872823	0.09798696804067117	-0.30166535392351085	0.3171804402285875
45	0.031058183110421918	0.12935553252717433	0.13303181774864745	-0.08366118448843955	-0.09359211749134022	0.125533574180462	-0.19669440072982303	0.2503481363155683	0.3183753706478291
46	-0.3364043586460171	0.07059402256638238	0.3437315937445102	0.03631535373696058	0.14010450929410728	0.1447345101956792	0.12700163829422254	0.26384169765681437	0.29281710597546445
47	-0.4891624992837568	0.3747038704795174	0.6161841780327229	0.21933536171386647	-0.1060905842028281	0.24364567091300843	-0.22401839814157398	-0.4180131523619795	0.4742565110291226
48	-0.25381296615446347	-0.03292301046427245	0.2559393412630372	0.046907722261832936	0.22907941644271376	0.2338326612035357	0.11870237216721985	-0.36615187250959685	0.3849122587037327
49	-0.5923605818413018	-0.06299862650239037	0.5957011716125403	-0.12796260647769384	0.24475913181577555	0.2761909869343627	0.4020330700290039	0.0855602289224418	0.4110366676711539
50	-0.42752638907812	0.08679033528157973	0.43624692051230013	-0.20750634777393517	-0.38845573934050415	0.44040520636461034	0.14990093750582445	-0.3897330997334725	0.4175669767749671
51	-0.4278692960257206	-0.09843819467655594	0.43904693673082984	0.07546621739816396	-0.06912322148492092	0.10233850554332118	0.44977091030600386	0.060954268869130496	0.4538824678822279
52	-0.5118064645031336	0.0696273552785559	0.5165208860349052	-0.16688531137967205	0.17026813222608497	0.23841548608689336	0.22917240356711646	0.20197025892284037	0.30547009026431454
53	-0.21066458255949225	0.03950049305852783	0.21433584697113064	-0.039628348150760405	0.019813535321351095	0.04430555449476175	-0.18730834543976158	0.28494202875252034	0.3409932199047119
54	-0.42245931364582234	-0.012739951498232966	0.4226513670275735	0.15658895775439266	0.2966766983253623	0.3354655943906096	0.4237576816909237	-0.2540502405150051	0.4940770157554368
55	-0.5279751184521714	-0.015573574475548928	0.528204753790166	0.15740066572909606	0.06484344544842986	0.17023407998866188	0.3945611737724369	-0.02279417744047576	0.3952190460666984
56	-0.049772383336117935	-0.04996449639501858	0.07052475482385809	-0.027405489079466237	0.2084718032157102	0.2102654359796078	0.2513101481098389	-0.13583983921083398	0.28567333172666715
57	-0.5750393433557883	-0.0005510297410873052	0.5750396073670332	0.40818926321174076	-0.12804601493525555	0.4278016556093998	0.06867656795431301	0.12216759593956111	0.14014775233172755
58	-0.207142593020966	-0.027780455987403717	0.20899714729708063	0.14195238557753528	0.47318262267836525	0.4940164715633776	0.10316968805832415	-0.31082296241925317	0.32749793663645027
59	-0.3951034676062548	-0.0053611472583327355	0.3951398385564437	0.16955555601705422	0.21616558295242388	0.2747301327292178	0.37076471359405444	-0.020282896788980456	0.37131909289536086
60	-0.19002102298535276	0.29666664075349575	0.3523053858690833	-0.4575369545229507	0.011254689157649057	0.45767535741196724	-0.34516175489346895	-0.15302352760774338	0.3775616996500796
61	-0.3785935832285661	0.06955810613427292	0.38493042409094136	0.26529732760396857	0.25711976924031565	0.3694499259277238	0.48464103803437303	-0.23802205254406666	0.5399365085307022
62	-0.4432540075773721	-0.27000693664844494	0.5190162435528183	-0.011817857257945518	0.16556438249755343	0.16598562137114573	0.23113736844634533	-0.10204659041760776	0.2526618089624164
63	-0.5098724339252518	-0.030647502598827363	0.5107926862166347	0.06311208334862198	0.3257002376394054	0.3317586168631775	0.04729584766984112	0.04899093941889966	0.06809558981281469
64	-0.40844281568411467	0.0014987014637659667	0.4084455652716102	0.1833771346866441	0.03321539693088448	0.18636103701997322	0.06107146111501209	-0.23971493543735894	0.24737213592977603
65	-0.5893594998493689	-0.09626683544723624	0.5971699286381754	0.08762909284449495	-0.1961230352469951	0.2148094571177982	0.2884867811190626	-0.25966480032630057	0.3881371296448402
66	-0.5049815471591265	-0.0864931123791607	0.512335262753072	0.0985646880483991	0.11455978986996611	0.15112558745999638	0.08103639419127429	-0.0434504097645306	0.09195017831537473
67	-0.6998024387714821	-0.2044812380503654	0.7290651754302383	0.1169157909958546	0.149822375397667	0.1900422225558989	0.4118854652295134	0.36413924922021634	0.5497699785273796
68	-0.5960104081207372	-0.07136255517111259	0.6002674577792784	0.23621316409285448	0.22158778427612882	0.323879306271892	0.38727391166897007	-0.1618501925020192	0.4197339246145419
69	-0.41150119480179387	-0.014860257291564372	0.4117694264634948	-0.2653501586084289	0.2454514820882862	0.361465263521759	0.06320020089913746	0.2837586492805442	0.29071160354414854
70	-0.3745219469989035	0.09062853035729218	0.38533131107992263	0.02077837852920949	0.15262681025610725	0.15403468513051494	0.07428913854710145	-0.08624755782597608	0.11383109125812474
71	-0.09763760669043435	-0.008803173025370899	0.09803365797291545	-0.18725550883334402	-0.2196553466100308	0.2886400819061818	0.2882134027668192	-0.027174832991426017	0.2894916874152705
72	-0.3061297764686252	-0.13446674837918457	0.33436020466018584	0.028238130002980727	-0.2464630843200698	0.24807548028498722	0.3146337071414831	0.0683180231168188	0.32196540489963005
73	-0.28938996842930775	0.26168886446051653	0.39016357545284813	-0.00811934477379095	-0.07806908363291053	0.07849016230610091	0.3253433955659869	-0.0366212946855676	0.32739799062128255
74	-0.10505993502001139	-0.15057952714074174	0.1836076903082722	-0.3274316897915183	-0.15818628861429257	0.36364050019943234	-0.2760278554977315	-0.3145484257258565	0.4184878602030066
75	-0.6309649297740806	0.24010219859056076	0.675104294441112	-0.1872880065345904	-0.08294138796277767	0.2048318120529445	0.2157631257483435	-0.44916591100871556	0.4983008549510876
76	-0.42748695278016824	0.18259503187778178	0.4648505571296241	0.19730405872340742	-0.14017147215002543	0.24202671999891903	0.22552726114914204	-0.2798589355796585	0.3594211587333344
77	-0.6165997247040178	0.08195876790446023	0.6220228775065173	0.23377657260113238	0.17366277323497298	0.2912219852703332	0.21088549617214516	-0.06961870696968797	0.2220798434255192
78	-0.5226183079566236	-0.3391331252216741	0.6230097691321251	0.008866965637096668	-0.05126855101193426	0.052029678093111036	0.0018631609148670749	0.21835590363283308	0.2183638523655089
79	-0.3949185412943215	-0.05966069284717055	0.3993996150837394	-0.35200792193937097	-0.37641997420634365	0.5153654762298099	-0.1522569664027048	-0.29309174705318003	0.330280117489442
80	-0.37635436928662447	-0.05609895654385247	0.3805124231959345	0.06808568104379623	-0.008042221013425202	0.06855900584187559	0.03258495163903252	-0.23203340929911062	0.2343102262051033
81	-0.055334581208625756	0.04551021894214727	0.07164562726151666	-0.12995581336673567	-0.3671956112558694	0.38951396682709777	0.25805074056105703	0.3388961502240233	0.42595866623508644
82	-0.46873942670455165	0.17585677800536256	0.5006418445533085	0.17338893515145204	-0.31607343603622357	0.3605081688404566	0.424910872383348	-0.19727585615707333	0.46847306527919413
83	-0.2622643384182955	0.21215604372296815	0.3373318397278386	-0.19778540752619259	0.29610351197190654	0.3560847613032592	0.4904185780067894	-0.23319813296351122	0.5430393640168905
84	-0.39467672823763444	-0.1874045241603446	0.4369098024628524	0.08497271294333217	0.16122412878117814	0.18224593725567614	0.05307145192158157	0.27275175432193194	0.27786705183370747
85	-0.5005806506102111	-0.32368456243577653	0.5961146565255566	0.4603966690309192	-0.019331284314498126	0.46080233442118507	-0.17148723930200294	0.5276942080820863	0.5548594871558047
86	-0.4631496674072959	-0.07798846662128069	0.46966990040391926	-0.35327706057596825	0.2600927507447865	0.4386945640410717	0.0003663341183721989	0.02043466581707553	0.02043794920587285
87	-0.5151861378247554	-0.17794352467764812	0.5450510568575136	-0.13511514274080444	-0.288715615527304	0.3187676402133347	0.3608964040978993	0.17077546357751527	0.39926241176813715
88	-0.45360471486078374	0.5172993700644213	0.6880086304785572	0.09168190345024102	0.04707531468365415	0.10306142184554014	-0.17542523019142925	-0.535186363392338	0.5632037419520859
89	-0.38582785539951603	0.04947907701096656	0.38898754872623753	-0.14038440438505567	0.33892991707986664	0.3668531990951041	0.32494502084085075	-0.006113712195795597	0.3250025292918102
90	-0.5518170895590755	0.017385646373235423	0.5520908992451007	0.1657756203895659	0.0025883883074053473	0.1657958264540316	0.25899048180467604	0.06823953579073666	0.2678296173136075
91	-0.22560083729200264	-0.044440204684593254	0.22993622937514915	-0.0001553261738567704	0.16695532452347647	0.1669553967769824	0.5904448509979476	-0.03731224426531709	0.5916226209688937
92	-0.5424601216621409	0.19117380157960656	0.5751612000162246	0.10093967599829473	0.24781182119003636	0.2675808605116653	0.4440252881004126	-0.06328132626376282	0.4485119649756907
93	-0.47897211011830065	0.16684756415843016	0.5072005441014225	-0.2582543619607368	-0.2742281475090879	0.37669137547601667	0.46101548967188327	-0.27746119925246243	0.5380706262267259
94	-0.46660103551374604	0.08128678730297631	0.47362861836310044	-0.12679518414267804	0.04489107552569955	0.13450735066764824	-0.030735967824885475	-0.2073846817446041	0.20964996050665766
95	-0.44845707340063995	-0.07513562622479102	0.4547077182226605	-0.19460955975355237	0.06498184235721574	0.20517192932662479	0.23173680395996854	0.09313276483317655	0.24975119257984066
96	-0.35656384252145196	0.05982095544506044	0.36154712072428774	-0.3881143604520466	0.05902524313290054	0.3925770448154084	0.12176259805459679	-0.4223464072795733	0.43954819761542474
97	-0.5816436055863277	0.013821662858179736	0.5818078052790532	-0.025646056317793264	-0.17598165541268587	0.17784055568526752	0.3918697311504723	-0.24689800499379064	0.46316358995700135
98	-0.5402928792159367	0.08018758245134243	0.5462109882736135	-0.24968122116557592	0.1257628519745044	0.2795657474360805	0.1267286836015533	-0.03645949670026833	0.13186907957144267
99	-0.3390576808671327	-0.16795752095894284	0.3783779060696754	-0.2722313442153345	-0.4329503666727131	0.511425385345042	0.26954870465330416	0.07190354857832607	0.27897423622698553
100	-0.37241880702785063	0.10492632506563365	0.3869176934695885	-0.3447552491658731	-0.14770785897945327	0.37506505226655984	0.1564423676213666	0.42823011831217583	0.455911448218444
101	-0.17975479210061435	0.38218595371810765	0.42234806558400934	0.130739509816502	0.008256589246759913	0.1309999644772812	-0.3122257373201347	-0.09798326359832635	0.32723940928696355
102	-0.5402455598952548	0.1263596120932043	0.5548261138004252	0.24399765189316117	0.06803219579011172	0.2533046264745284	0.2216957030688454	0.060529158480569	0.22981027780661922
103	-0.42093377411406385	0.10971656663970906	0.4349976634248918	0.3616426836324283	0.09011874002984313	0.3727020498057813	0.12021822557382042	-0.27086096311085345	0.2963411599785914
104	-0.42445166313189614	-0.002145883110955999	0.4244570875244734	0.020508505464150752	0.2488763628668718	0.24971992870056636	0.0058320311239127435	-0.12925490203524415	0.12938640688716432
105	-0.4687655451340576	-0.21949156547560397	0.5176076541356026	-0.4559636257245955	0.30030303967345934	0.5459713761920476	0.29733661529544325	0.50812133091063	0.5887243410304523
106	-0.5906571392255362	-0.026528578770732725	0.5912525869792787	0.27023289870836803	-0.3025978612496292	0.40569851512813915	0.2690032937878683	0.3408124023334009	0.43418413795645056
107	-0.2979947123073865	-0.262889616202139	0.39738117578726595	-0.3609111160654997	0.2402027800529906	0.43353686030697547	0.18572932110484913	0.24194019785943752	0.3050089179980348
108	-0.14232155771424893	-0.30175805865221	0.33363655637798584	0.06581649697163357	0.17192164495248052	0.18408928072211	0.2548995089525911	0.15951099578421155	0.30069505722632495
109	-0.4368609006680086	-0.19979159727026585	0.48037915116319085	0.39462201192976826	-0.05107522566525	0.3979135722443435	0.1324197895872213	0.04839174165548451	0.14098496847102218
110	-0.278106762298472	-0.14222029626988167	0.3123619437563285	-0.2832960979931436	-0.0017236679194616098	0.28330134162978715	0.16465271904936457	0.11828557450579137	0.202736269637463
111	-0.4289641263996718	-0.25718644613485064	0.5001550657679157	0.06815903405927982	-0.05376728062989369	0.08681344590688593	-0.11272250556139096	0.40139064727801366	0.4169182353679203
112	-0.36279989209142965	-0.056677503247672026	0.36720035549539287	-0.044622129185576655	0.1868456573525164	0.19210006268751778	0.2752824573128422	-0.09686205317842943	0.2918264700984776
113	-0.5486325561293693	-0.09378733258284894	0.5565911833635632	-0.13192954562868747	0.2996547199448319	0.32741160058099283	0.32784254814234237	0.14942504962099357	0.360289580513648
114	-0.35377168357385214	-0.008095110511380893	0.3538642888352386	-0.20109004514886494	-0.06817162883212831	0.21233129123046843	0.3507113235878058	0.0696676370119676	0.35756399726418475
115	-0.306742855591879	0.13267315162189222	0.33420554247041734	0.13669088818729314	0.2662152451867587	0.29925734023291245	-0.37916451692534636	0.09870691182627007	0.39180197209497336
116	-0.6630044901924743	0.07199971115720925	0.6669024759453995	-0.18634501684702812	-0.08005915004795598	0.20281502116490369	0.4747436075364789	-0.041117359073876446	0.4765208601036898
117	-0.5000150686376444	-0.10525116907513725	0.5109724820931079	0.17216299003338298	0.08450617090249903	0.1917847440695873	0.013518576958003	0.19241973813863325	0.19289403191470086
118	-0.6173187704502512	-0.03765543727053474	0.6184661642371757	0.1598221988946827	-0.19329415397650876	0.2508102175371366	0.33137377971098747	-0.20766125921890136	0.3910649312586412
119	-0.364080736142895	0.10960530336867345	0.3802211263947484	-0.04650521872470817	0.14750029841896972	0.15465792382648252	0.36322803157906797	-0.23301106871541027	0.4315423050741399
120	-0.3778374513386828	-0.18263108763009453	0.4196608795242449	-0.2704083682195736	-0.06173725244598806	0.27736649751322195	0.16737319093641684	0.10776165031420247	0.19906370418204997
121	-0.544043788272958	0.014862895988361253	0.5442467723703577	-0.03734776162092814	0.2772847036244197	0.2797886026309434	0.4772128452205041	-0.1261467460300943	0.4936041948539639
122	-0.3981023114546474	-0.23933477088628996	0.4645068168937093	-0.47651027344617325	0.23030641001554253	0.5292476577123361	0.17649214345964334	0.4125169967688855	0.44868669394823824
123	-0.505584938015132	0.14293750499382302	0.5254019983608971	0.0011678762280616741	0.08200612143245126	0.08201443706615326	0.09968640503246147	0.0001093940276875033	0.09968646505594053
124	-0.5228030379773655	-0.13609230196769354	0.5402260000899888	0.1362610779610926	0.030550513252298104	0.13964388718127907	0.1470750975223835	-0.21625600562928615	0.26152962410012454
125	-0.4326677810871242	-0.17676926170836998	0.4673850454130703	-0.32679204317626825	-0.2304561823589217	0.3998788459905932	-0.2929476426822347	-0.014163175238208706	0.29328981722164593
126	-0.4534222432181987	0.11750159518356101	0.4683997817203855	0.21324562928948085	0.14265262347232702	0.25656084930207923	0.05656183448295914	0.15812730318866705	0.16793893275175445
127	-0.07145523544248125	-0.2640727401153473	0.27356948430731126	-0.05236136146605584	0.2842310964178168	0.28901388953725604	-0.2664436175464015	0.08290697009105254	0.2790443818120905
128	-0.22621510058742147	0.21843707538747345	0.3144646683454438	0.1533332942976838	-0.10189337825647729	0.18410149285841673	0.1474538998611927	-0.14450307507551222	0.2064553009504812
129	-0.49534107823592727	-0.015201547601502094	0.4955742838741855	-0.0589349951896319	-0.076474772789173	0.09654907835478065	0.4423126270521712	-0.022498767013844023	0.442884470902894
130	-0.49827891794236595	0.0797064735454788	0.5046137156190575	-0.11319816248923467	0.1792343476853905	0.21198767742759633	0.5201265839141558	-0.04892963479990547	0.5224229823197497
131	-0.31853187414182765	0.11460727904423085	0.3385223526655623	0.05267107400017095	-0.2052077469251333	0.2118595323189897	0.01737478814984734	-0.024715351887508768	0.03021145283126018
132	-0.3784844047492056	-0.027286920936005973	0.37946675834983	-0.3082873000035303	-0.18373959721068678	0.3588889785527164	0.11830080120233163	-0.203086608216637	0.23503031719769985
133	-0.27690151977021177	-0.018973039477571133	0.2775507663078422	-0.2657781929298635	-0.12579928844863458	0.29404677997088574	0.30947715612187504	0.20567889877533113	0.3715910649662022
134	-0.702007723703896	-0.1593100570044167	0.7198573041948495	0.04193371340043549	0.08976468587784636	0.09907641066519464	0.1979259509699479	0.25097632702011347	0.3196307225406612
135	-0.4264385343638153	-0.21050758622213003	0.475566259786611	-0.2290888527566769	0.10689879618183962	0.25280240323718617	0.25827494195198514	0.2920042150145778	0.3898363852009982
136	-0.5849079465517821	-0.448447927152784	0.7370365318673499	0.32144277467240906	-0.15384999541830843	0.3563639691092671	0.007305991254535253	0.5890464998694291	0.5890918065264842
137	-0.39159271759036685	-0.3342782307532757	0.5148658000152554	-0.3068340502426609	-0.30066671417963114	0.4295900457458154	-0.1828212657006887	0.22914080914251134	0.2931367012280902
138	-0.5772206804741553	-0.006469552244361789	0.5772569350586353	0.1434895863119766	0.384820944284346	0.4107023502974848	0.3141038088706776	0.14304612971971162	0.34514257629978906
139	-0.5971352320464972	-0.032026122441805284	0.5979934429990695	0.43354262965864443	0.2774298608922	0.5147101509063114	0.3610487843689301	-0.4607425717983022	0.5853545439830427
140	-0.6852386956323095	0.13622575631636277	0.6986483569549377	0.18616036629386495	-0.34959453917056216	0.3960707308001233	0.28319390929541444	0.12354005638805052	0.30896753194208304
141	-0.5668760871835088	-0.06706647620359407	0.5708295809178535	0.21134021368413472	0.11653597200532718	0.24134066936859633	0.23381389321873103	0.18947490760081873	0.3009479643932468
142	-0.438497930669038	0.11485388300285962	0.45329002817386466	0.26296229315489644	-0.12468555023058141	0.29102517770389646	0.1818709874464732	-0.10583928631779486	0.21042578407366191
143	-0.25731795749548153	-0.007766898303020851	0.2574351490354336	-0.01220862696979362	0.1643116159163997	0.16476455230888112	0.07397539961248693	0.2186860286768525	0.23085913212667217
144	-0.2803611178243891	0.03144739687344976	0.2821192924240688	0.11581231047748358	-0.20341887304820092	0.23407633193113125	0.21972736560007017	0.36848687059063234	0.4290252777998335
145	-0.4982000807591359	-0.10967060367454068	0.510128377743042	-0.31736926798120163	0.05269530959613126	0.32171423330707	0.2882895674559311	0.18842046512304383	0.3444025934587485
146	-0.2186819696851831	-0.08300775523149007	0.2339061591620928	-0.30686137082615195	-0.17888595487427425	0.35519584141229193	0.2567212554857531	-0.2795479578001305	0.3795429669067849
147	-0.5467752370849192	-0.22291321555347013	0.5904688489307945	-0.3753454643490181	0.2673443054800152	0.4608223033664622	0.06718454722371744	0.21372315846134735	0.2240342648979171
148	-0.5088155049730707	-0.05898360655737705	0.5122228850251778	-0.42951330482757444	-0.07730517854620629	0.4364146762586768	-0.08172764762886522	-0.14410565647353482	0.16566788649166858
149	0.08864617268830374	-0.010531781996325781	0.08926960492968869	-0.005149605595708189	-0.00975577211955813	0.011031478932586367	0.36807957110441203	0.0009398908081449609	0.3680807711075643
150	-0.4494029488824883	-0.022476268770589242	0.44996465763671273	0.07164310008394949	-0.26716441643206507	0.2766036138540578	0.3017278575559837	0.022380448011695284	0.30255674588170756
151	-0.5852687825104621	-0.17753744732874788	0.611603705830243	0.18060821013923617	0.21371859760145653	0.2798123737979287	-0.16887357791321508	0.2156571805775414	0.27390930041140443
152	-0.5984742101499483	-0.03373660425921878	0.5994243394136974	0.09586555245094824	0.10019925912616483	0.13867262049935392	0.35940620173278126	-0.006356113438162934	0.3594624014024602
153	-0.37162800107903965	-0.024633655308139393	0.37244353687484355	-0.23618123127059273	0.029316823184114896	0.23799380270524245	-0.05901635908745051	-0.007921204588540256	0.05954558020602717
154	-0.6956835531304884	-0.03495140964666139	0.6965609859391708	-0.0306293389805904	0.17571046137293242	0.1783600926280223	0.41888382592160195	0.10964020951845037	0.43299495974199126
155	-0.4899109835693857	0.12173027363226534	0.5048079152910632	0.005064553631384443	-0.03255569615049038	0.03294727690307992	0.1873455953953021	-0.3613197017101969	0.4070015957683285
156	-0.5697458466894921	0.25351436260621535	0.6236023267015302	-0.038491868910427635	0.17455798926454502	0.17875154709344077	0.3159712304436231	-0.3498813971804788	0.4714390846769295
157	-0.3802708761405023	-0.12783879905875611	0.40118411955790356	0.0990879397825368	0.25387838453775136	0.27253009732109584	0.2123066497345621	0.08674528833121682	0.22934441037265324
158	-0.2607150660260429	-0.08902948761667119	0.27549699693145646	-0.2787600772326634	-0.17758810917890144	0.33052188608395944	0.232311676045248	0.5050923077879065	0.5559558923273189
159	-0.4460781148769144	-0.041215397368563625	0.4479781172695718	-0.1475996377814334	0.015068801601200898	0.14836684890805862	0.24098762971509805	-0.20099401716687698	0.3138050869769004
160	-0.43447282339964244	0.20932743144041685	0.4822702642982452	-0.05970051184612426	-0.18848849566911025	0.1977171315650048	-0.08811890795894758	-0.28754731692701085	0.3007464071469521
161	-0.26503612145759436	0.11982147953834525	0.29086308228450514	0.29746454159364044	0.15594897852257156	0.3358649094617479	0.2492048391531482	-0.3949595820731372	0.4670076266280173
162	-0.5814323848408653	0.1546003532464201	0.6016351779655625	0.07639640219817963	-0.031283139060621676	0.08255328617512582	0.3979696104410672	-0.03959833112136907	0.3999347930128265
163	-0.15849073114369705	0.3459109985897066	0.3804914332856808	0.23101233196200316	0.012145781407965727	0.23133140194217655	0.17396091791432916	-0.04098348738820539	0.17872338179459105
164	-0.14084341462240732	0.20257129691442585	0.2467225116929783	-0.09116520564198229	-0.09850006852194894	0.13421385255842094	0.19542425255219975	-0.025473475334572823	0.1970774883927818
165	-0.5466241930762094	-0.0438039962885227	0.5483765116660833	0.40619654149140444	-0.011383045875072498	0.4063560065422588	0.19967135356284932	0.16489500496806922	0.2589575488319272
166	-0.21401506747080298	-0.10463478168159773	0.2382244459372043	-0.1717011474795352	0.1393444010495387	0.22112925213468204	0.5077051008962523	-0.27033865830557596	0.5751934106459606
167	-0.5081208720709679	0.2406073919067396	0.562208802558555	-0.19444171776084188	-0.14652090397450815	0.24346654165879536	0.2714572087942818	-0.21048484563213918	0.34350092641384206
168	-0.506961779796045	-0.1371791696710551	0.52519365072858	0.22337234671235776	0.2362731506431818	0.3251464393018036	-0.11796038379039882	-0.026919965116455516	0.12099312652315986
169	-0.5385563406143045	0.15197166443879725	0.5595876328227503	0.2693532426484706	-0.08203836277742964	0.28156964021791664	0.2993650906450248	-0.22698509106696527	0.37568828709926855
170	-0.4544323371734417	-0.07151107757135317	0.4600245463932688	-0.18453787943790462	-0.11302291643024599	0.21639872593395043	0.13925295296293697	-0.2206817515235126	0.2609440943274695
171	-0.0842835288650124	-0.224490660562263	0.2397910964102307	0.37231697043170936	0.3626185779549455	0.519723156641604	0.043757667260437956	-0.16971108158253076	0.17526147510502021
172	-0.406061335174947	0.35502203921144626	0.5393759878321562	-0.4234032390642703	-0.4020813987070401	0.5839004658641106	0.002756450225757902	-0.4219032943930816	0.4219122987512717
173	-0.4735919963435072	-0.04086834449385869	0.4753520806542213	0.10596923565455187	0.21622241581378443	0.2407937125540429	0.21119423924230152	0.2609650042795975	0.3357167558341181
174	-0.350882950030159	0.3714253821320044	0.5109556332146389	-0.27354333442247997	-0.047198496977618035	0.27758539933489823	-0.15687833149301333	-0.1667720039683652	0.22896225059964842
175	-0.5794828218244371	-0.0893424456312654	0.5863296115505237	-0.11667038654594065	-0.02757092149115081	0.11988383881345481	0.545280869396327	-0.15762726495211982	0.5676068896568293
176	-0.2904012763700597	0.3816714662038072	0.4795894175558128	-0.26684684492207117	-0.08665194261358174	0.2805633579132731	0.0709735810313144	-0.35859341869341055	0.3655495713779955
177	-0.4774236743438672	0.07787145152651312	0.48373270282961545	0.11646873872312219	-0.3883853927615027	0.40547278627580124	0.41624573567805373	0.10988257941966888	0.4305051610957573
178	-0.5121467779829433	-0.14387766465732166	0.5319728419624021	0.05193176909292079	0.25775547572398844	0.2629349613627295	0.16768635262728845	0.06444295258751143	0.17964299873816283
179	-0.5256353821736575	-0.0168346498429632	0.5259048967524282	0.044412309800806744	0.025197068501745416	0.051062173112045334	0.4092827424903729	-0.22502196380458844	0.4670623593214448
180	-0.435519383901618	0.03010148544173374	0.4365583960707247	-0.04919126125613587	0.0070846956711217105	0.049698823896766664	0.38476826933978936	-0.2220157227940497	0.44422697155677193
181	-0.5078535982359984	-0.24376256616221106	0.5633253641575507	0.24740439889746765	-0.010287907412441004	0.24761820941268486	0.17985589779437725	0.334410177177599	0.3797081913408962
182	-0.48384578244658283	-0.20588167574627697	0.525826973061901	-0.013125194043693725	0.1032231885652753	0.10405430013347357	0.35569627512107294	0.2764379928617356	0.4504861862836984
183	-0.5234623232738915	0.050354504211186236	0.5258786742031422	0.05139214916179176	0.1925330218905678	0.19927397600735958	0.4864506132649945	0.16274036278325685	0.512950899038802
184	-0.3573245672508999	0.12682757626398702	0.3791649778949004	0.062262431842700035	0.06464006599725663	0.0897493651849224	0.016971324532821866	0.052880859408944325	0.05553747516971668
185	-0.3903568984766089	0.4037504951921346	0.5615985848950934	-0.3580295826246478	0.3235075494462641	0.4825373732501002	-0.22824426687293242	0.004170768069564784	0.22828237046835767
186	-0.2576032364274454	-0.18596983337313142	0.3177171798041847	0.2468280684604287	-0.045835796931211086	0.2510478354023896	0.06955805121507705	-0.12859147747277783	0.1461988049454277
187	-0.3396640552746693	0.11477988235059286	0.35853325067286235	-0.22338656591065262	-0.14403460151918165	0.265796020030669	0.09434381100414652	-0.28456222175510965	0.29979395044762047
188	-0.38384360595005795	0.051441825033228694	0.3872753222082356	0.013106037766117812	-0.12330385765376542	0.12399842554737119	0.28703603915534875	-0.2823697745288448	0.4026442317250572
189	-0.4347105769958539	0.05426418521726698	0.4380843383977132	-0.16222461690407194	0.22427850107377872	0.27679897466134856	0.11963679590811138	0.11096942795328908	0.16317835909041162
190	-0.2649571026676881	-0.10634624436456439	0.28550269691283736	-0.08217558297765619	0.10036297644867799	0.12971335119931005	0.053887996588825406	0.02294299632999027	0.058568739588241145
191	-0.47433819170172725	0.013497667238520207	0.474530196223324	0.12251915782442395	0.3295357855702021	0.35157471183999606	0.4351590907886813	-0.08966814952432588	0.4443014869828242
192	-0.0867441700243272	-0.09094667021438345	0.1256815334736699	-0.2534821350969915	-0.37838373637834777	0.45544203228179153	-0.08125175563624257	0.22477670907937033	0.23901133182032092
193	-0.4101708338895797	0.09093908389595468	0.42013096762022756	0.013668973376422845	0.13036114288696832	0.1310758116814919	-0.09399693978444623	0.20075442650902917	0.22167039597521815
194	-0.29712068329910135	-0.3311866289396703	0.4449328978987143	0.2281243619104131	-0.28082611777564603	0.36180662365685645	0.2665594358851247	0.1964846379431272	0.33114973321299485
195	-0.48071255795811396	0.03434252867810195	0.4819377269467906	-0.2341006453951946	0.3966237380671201	0.4605578158850223	0.5059853083052894	0.04906836119994834	0.5083589640122886
196	-0.30373501806165665	-0.17117738440974828	0.3486497642768135	-0.04832372096356616	0.10001952932534243	0.11108144874022682	0.01672299527345234	-0.1305995926715028	0.13166591121804594
197	-0.41019803129618754	-0.14926255910703115	0.43651086633719444	-0.35835322766141114	0.10965894232472605	0.3747560798801385	0.25415149654878044	0.0400094889406227	0.2572814458978233
198	-0.4201687650230338	0.019099172782433036	0.42060262659897246	0.07611824492944325	-0.07939885786884289	0.10999166260228739	-0.001421074373318417	0.011425205303817652	0.011513243183781247
199	-0.2963766227072242	-0.09189916572783435	0.3102975332625322	-0.1898996351859522	-0.2754278199377079	0.33454798675137193	0.20830517710408283	0.24523795515735272	0.32176497860724845
200	-0.47746290773052463	0.28148650808485504	0.5542612042099759	-0.043785952008615306	-0.11083987787343977	0.11917503144660715	0.019028492791899217	-0.47599841908025187	0.4763786083619105
201	-0.46036911269964426	-0.0002984646036714589	0.4603692094493043	0.029776303328034912	-0.1215524737340563	0.1251464426611943	0.17179411904352707	0.38287606604122465	0.4196514044837045
202	-0.3845051511384841	-0.012529325819244416	0.38470923469227164	-0.293665707615072	-0.09877080816376074	0.309830954512914	-0.08089956456010233	-0.22579923248872635	0.2398541909963469
203	-0.30750619742724444	0.20130754079588753	0.36753882439471797	-0.34288901390963583	-0.03162631052382153	0.3443444487388632	-0.158956281607412	-0.40475861905963634	0.4348524337812986
204	-0.619622648058177	-0.06269128451943051	0.6227860171369647	0.04562286753953981	0.16707922248180582	0.17319616805130292	0.20835588173659933	-0.023984053577308973	0.20973175315205606
205	-0.27869019353534086	0.12729060982285118	0.3063839475590049	0.16747144295535032	0.1748750086799528	0.24213209796794957	0.21750867701973944	0.007043691202977626	0.2176226968049064
206	-0.5013050775893054	0.12632479333363575	0.5169765316023595	0.16079059855503278	0.17389554555062461	0.2368401936877165	0.25610078873537667	-0.32159895414200573	0.41111251658896736
207	-0.5012827377535376	-0.16382974183696175	0.5273751676748227	0.21371480273678284	-0.12952456188786624	0.249901238574493	0.4939303072329049	0.19148137736296963	0.5297473608051406
208	-0.24474826429386343	0.186524897893402	0.3077226842613376	-0.055569803282619894	-0.4125528118100962	0.41627854324873104	0.04086781295574343	0.03541215887752476	0.054075864599215484
209	-0.4439418844528776	0.24802441592958652	0.5085277845592948	0.08913812760831219	-0.1222362646818397	0.15128552540439724	0.19200380346106027	-0.053164826318283925	0.199228409874111
210	-0.1649771502428183	0.33765523967319677	0.3758038331111132	-0.07919009010448036	-0.33903075278536504	0.3481564615298229	0.14074348946894907	0.12409413978999491	0.18763817670749994
211	-0.2514216572676493	0.14859390342710888	0.29204964968120795	0.07021168332232205	0.5698682417142233	0.5741772316884522	0.3968177366471265	-0.11832836409087077	0.4140844332574818
212	-0.49832859071705465	0.03538945106636276	0.4995836242040208	0.027062914172763654	0.23813159368465087	0.23966446802626798	0.316410192832729	0.06220436884813461	0.32246673259770453
213	-0.6107051652878928	0.12192316406052382	0.622756819989827	0.22217625269171506	-0.19762312647848404	0.29735027724766583	0.6150816884837633	0.14082819831690097	0.6309976742819434
214	-0.3294937462097162	-0.16767403986595564	0.369703546691512	-0.17584751618057554	-0.08526444224483927	0.19542869302689744	0.057744684323813356	0.1357429705219275	0.14751475388507326
215	-0.7210744703607179	0.1449957655050181	0.7355080990855071	-0.13524833601448147	-0.09346059106025789	0.16439888830530103	0.646306977167161	-0.08494179864569926	0.651864877019862
216	-0.3824330737566416	-0.03877090178381928	0.3843933385584139	-0.09493782221929928	-0.4666181520803608	0.47617821237288244	0.2977986333567109	0.014500619191134193	0.2981514614856869
217	-0.4751877479762344	0.19616870986420312	0.5140871118366139	0.18918682195066153	0.10391575203656102	0.21584748578826518	0.3227838674312554	-0.20387415113848328	0.3817775459299766
218	-0.3425860370221823	-0.17355884605376215	0.3840414896935975	-0.32451389763315774	0.11344189314887101	0.3437707562871854	-0.18247728114406175	0.16285697328813303	0.2445819941907021
219	-0.560714748657245	0.10588069827670585	0.5706240019744352	0.20337991321103502	0.052845315119139	0.21013333012106677	0.08361572328147199	-0.08221059093859079	0.11726112076198147
220	-0.7002634637882825	-0.0787369887760295	0.7046761185951174	-0.22300303014058115	0.24900965203162373	0.3342695891893118	0.5887393557941504	0.20915636184129335	0.6247882943522527
221	-0.11832657764812894	-0.10264850828936412	0.15664576353017132	0.1587277691306678	-0.1822941208157202	0.24171398630856047	0.44051842817677	0.1439934029991407	0.46345505248147306
222	-0.4146230257068426	-0.22161068702840794	0.47013141785196616	-0.19718490197346847	0.18152340970383474	0.2680161074204172	0.3139031700147834	0.09847628592611865	0.32898750589518244
223	-0.506593126066374	0.29462482453805	0.5860378678991469	0.016104172692135776	-0.1363417952830437	0.1372895827042297	0.03082525168266017	-0.34251270175825876	0.34389700057872163
224	-0.3915118868905699	0.16015455083612148	0.4230024086576035	-0.3420926622642006	0.04920676681838512	0.3456135059220448	-0.1276900742562928	-0.11324390861815221	0.17067201851121927
225	-0.2117801274752888	-0.28128219693737494	0.3520944428805512	0.21296227850853353	0.052490189150994675	0.21933570622370951	0.19151341732086988	0.2566316663875838	0.3202143051251548
226	-0.5929236720453953	0.05216555937101338	0.5952140173553427	0.14860179553407765	-0.08027555303282786	0.1688983660391011	0.2912209998406739	0.1546091188737959	0.3297175312098726
227	-0.3085353614756201	0.3213491606606908	0.4454877690108024	0.3403167889634813	0.11732404161403412	0.3599728428521605	0.18440234618307638	-0.22047274723490082	0.2874238291289148
228	-0.45120182091215616	0.14413596395953948	0.47366471190177456	0.29090340484086324	0.2025919883994925	0.3544972562822839	0.15188028267978124	-0.5653973330607923	0.5854415124494904
229	-0.2610916852438762	-0.21436197357112163	0.3378164054879419	0.07245687548396663	-0.20667805303999692	0.21901099610134378	0.1335212788029148	0.011397722873570437	0.13400686542065082
230	-0.10575069122775337	0.13071453273344588	0.16813535548144157	-0.10007474607098663	-0.11148127334084486	0.14980997665999624	0.0050038448656435745	0.18345836141252808	0.183526588906374
231	-0.36728809082250474	-0.19186281724391685	0.4143813247490928	-0.03518289858359554	0.11380114980750045	0.11911564989644614	-0.23185787624506246	0.1043165669348269	0.2542440184427923
232	-0.5184448052171535	-0.004030481251345933	0.5184604718160969	-0.051640668581844	-0.24748088551594935	0.2528112880140803	0.5756880052422427	-0.14698962029711254	0.5941570733862231
233	-0.11334266808193501	0.1298812239274987	0.1723824026310016	-0.08081470350576261	-0.07407023338673017	0.10962397446128742	-0.0708530552061337	-0.005609983517362172	0.07107480106977793
234	-0.40565683511893696	0.0980001358870564	0.4173266041275034	-0.22744841728916648	-0.31632072407712103	0.38960439295267313	0.4846232236918951	0.06274231126212737	0.4886678489158441
235	-0.4824441928660064	0.05117023318447325	0.48515027774318115	0.20760132927866942	0.17944433844951435	0.27440587187568416	0.5380091023674234	-0.18315575665799186	0.5683307359514899
236	-0.4300926549141474	0.10318406392759456	0.44229700751837986	0.5506997269136513	-0.3744307668795927	0.6659343724488248	-0.09637066379125295	0.04290605234650732	0.10549044585898736
237	-0.4175197132997644	-0.27940046578154	0.5023816589733934	0.13868056091832887	-0.06435365837039327	0.1528845686204975	0.2359986961966684	0.12666778176162127	0.26784344595852466
238	-0.4960192395118366	0.19134789278433978	0.5316475355335599	0.07909067406478862	0.17361616521506767	0.19078235649034295	0.29984802108693437	0.1950945702485901	0.35772996392563017
239	-0.2914859245028444	0.1294548030235675	0.31893979088402963	0.31739989031897614	-0.1449808058208183	0.3489442998974935	0.13489768595935298	0.23014083693100112	0.26676242332924227
240	-0.40450089066246336	0.00880693915073174	0.4045967532295963	0.3420505493197045	0.20706961669633578	0.399845475713655	0.32218664213938814	-0.3561258861313538	0.4802393977443918
241	-0.21493597307305387	-0.10181555226640004	0.23783161943730816	0.10871067944863338	0.06805557741852547	0.1282558904844235	0.1864343086536993	0.1886274513059243	0.26521324783907696
242	-0.1923923808597693	-0.032571687078727096	0.19513006690934392	-0.19821896768198283	-0.2903782382753603	0.35158253712721976	0.5675557124091345	0.2429278041931904	0.6173600284585691
243	-0.3541702200934758	-0.1542797404481847	0.386314357892404	-0.08825617860876234	0.03680293458616001	0.09562222051790542	0.2574246399198631	-0.48141236414597527	0.5459169438572943
244	-0.4066496886130813	0.050355435698932326	0.4097555846520525	0.1521237552012717	-0.4397228131282435	0.4652932293532247	0.08914810828710985	0.0655503897586503	0.11065368863567644
245	-0.3646927362337817	-0.11394587740042647	0.3820791211754912	-0.13008479307780582	0.05816895418702944	0.14249800216602437	0.18713434861773506	0.007100151360604497	0.18726899524995452
246	-0.4221628000652478	-0.3230359895203949	0.5315765986989562	-0.09480114765901204	0.025239928432499815	0.09810357579998556	0.2582464717572434	0.3672479146015524	0.44895686981519045
247	-0.567101787710617	-0.13893202034715535	0.5838720269907782	-0.22967606300133422	0.6283343876081074	0.668995662591805	0.3953062032865031	0.23254160283667635	0.45863121503735504
248	-0.6205142699488887	-0.05546355326415511	0.6229880937472947	0.006241461859119521	-0.18801027811925208	0.18811384990111005	0.36879083698007026	-0.20160515481198915	0.4202990838524715
249	-0.42008974428285667	-0.06550113777664192	0.42516560573695344	0.21774814872249612	-0.11355152545791992	0.24557728967861608	0.3108291613693369	0.18861119728776718	0.3635779851694686
250	-0.5478017325006425	-0.08491573460858805	0.5543441350955394	-0.0354393778023719	0.37753232084718336	0.3791920394513575	0.342655801680319	0.004379842265094767	0.3426837922100332
251	-0.3946523400380943	-0.03364548704571735	0.39608394097222266	0.27969156341325413	-0.10306308363915724	0.2980761141952878	0.12608129840260185	-0.06475832389987961	0.14173967095068213
252	-0.3139440400420738	-0.23678348051589623	0.3932267500096618	0.02527303062805387	-0.31520724585865806	0.31621880702913147	0.02342585176206202	-0.10513727136311914	0.10771544160639297
253	-0.262637139114145	-0.22011530140378677	0.34267916883601585	-0.03425128360144393	0.13123138120772435	0.1356275261222205	0.08898946435780017	0.1988393405193045	0.21784445851304116
254	-0.4542631303247115	0.04513383044380999	0.4564997855672403	0.001210079267803541	0.1879506968813371	0.18795459225572175	0.5565721997300945	0.016595895398874544	0.5568195733417484
255	-0.4598163616873354	-0.11561562672310755	0.4741287373888609	0.1823595441269114	0.15177882137334633	0.23725895968678848	0.42485207961158933	0.0742069988583285	0.4312840922522557
256	-0.5692810358584689	0.1439629342115411	0.5872020301522193	0.2442254324765931	0.30576851587692677	0.3913316332344695	0.039847043993566866	-0.3089046041351732	0.31146402901608605
257	-0.44675040580740005	0.07090961815787825	0.4523428998407875	0.08518661362659644	-0.0784322967746201	0.11579457810497479	-0.11335185458048344	-0.01701956851356297	0.11462246136435446
258	-0.17361916835111832	0.17038592300864322	0.24325907666198454	0.04690388962506821	0.21841849786350528	0.22339788510841066	-0.46163849044762945	0.12946232948689917	0.4794482147416345
259	-0.3877053973934262	-0.20376044746978278	0.43798835043991824	-0.1698825767162897	0.10315634195664568	0.19874939184219528	0.26282320243968377	0.333224054812149	0.4243987587706885
260	-0.5501090787577183	0.26948861467334	0.6125717198583538	-0.01284449118858704	-0.031387349102732685	0.033913811900028346	0.42223688368828677	-0.5137545301193941	0.6650020324517778
261	-0.37717801570988585	0.3454709818570135	0.5114816270796986	-0.42919242448914396	-0.06180445272810584	0.4336195655363007	0.28112004045441324	-0.32874596457977673	0.43255333355850895
262	-0.46252636803573643	-0.0962634367833524	0.4724376047582072	-0.5457774330525441	-0.20985052355144856	0.5847309198804534	0.06301404218803401	-0.30126099389480776	0.30778069457872553
263	-0.5411965050212468	-0.28447737123273864	0.6114090543905134	0.013956426288286174	-0.2247364459536134	0.2251693850739966	0.4635121822873343	0.2028370263637936	0.5059509881331129
264	-0.4326906847927823	-0.08882800392800701	0.4417144360197897	-0.1505526587629102	-0.1347730676300873	0.2020640562272404	0.07946979493731376	0.44511145781980527	0.4521500394668246
265	-0.5392491613548912	0.15585911047304854	0.5613214055595986	-0.33245921577340926	-0.2700887605103437	0.4283422331578852	-0.18930070785158215	-0.18911117753352447	0.267577643799377
266	-0.5940363703853457	-0.006843273268396476	0.5940757861835657	0.07517522687689897	0.008817772038886437	0.075690606020318	0.3783643957125989	-0.17874235493676494	0.41845961022696154
267	-0.6388188056444181	-0.16934905911369938	0.6608846875723904	0.37999697269256577	-0.3317230051071798	0.5044183297352036	0.18062802586432952	0.2716434076611525	0.32621561068319216
268	-0.28697048144935117	0.09373425042343124	0.3018909851680155	-0.14752058798307002	-0.14200936041843082	0.20476567662897627	0.20910266417347154	-0.3978472603444727	0.4494511839210642
269	-0.4255624537926384	0.2772501502867048	0.5079085034846452	-0.3728347987975328	0.20584649794940724	0.4258856277364054	-0.21453898097195248	-0.04270795658913703	0.21874858608115255
270	-0.4361993396168371	-0.012393017341650136	0.4363753553547625	0.2402878148582638	0.025876266832589062	0.24167708860078277	0.18776508863621608	-0.24928529922527604	0.31208795061713207
271	-0.3767830897690151	-0.06175227251820047	0.3818099525903532	-0.099084587887907	0.088947526735269	0.13315186093043446	0.2856197572658658	0.010892034516508678	0.2858273642542311
272	-0.42638478419311693	-0.20657291941981626	0.4737893574459401	-0.16456222169269707	0.03667492579776599	0.1685994513357265	-0.199142460382432	0.44383111173483936	0.48646045601975907
273	-0.5498553380535888	-0.17333422185200612	0.5765289630634933	0.3077341832529025	-0.3088346401832536	0.4359806905350863	0.3087590725056086	0.4415086623996171	0.538759745924306
274	-0.5636087364727974	0.1572429213816277	0.5851325868152379	-0.14412670439985792	-0.026052693097883012	0.14646245163459645	0.49336970908403344	-0.10307722643904811	0.5040224047123606
275	-0.5681558318379387	-0.048416924718520854	0.5702150891116957	0.20238505091942005	0.18006849814886644	0.27089550173682203	0.33049085959155616	-0.07290204155982458	0.33843598499148414
276	-0.44203263557449507	-0.10967219731478348	0.4554347832311309	0.32291434118363166	-0.24632947828139334	0.4061426887344426	0.23778271316808142	0.2806691636395576	0.36785295717134425
277	-0.42893994263019825	-0.09888723205783281	0.4401910483502106	-0.034239406614325736	0.24417309253309097	0.2465620329297975	0.33689887922082573	0.3085633974290114	0.4568503311295534
278	-0.6049623098337109	0.03877483462987284	0.6062036655447679	-0.04506523241646142	0.05001767082390216	0.06732490302553669	0.3475976248655188	-0.10622777694977324	0.3634672604346102
279	-0.5788183607492815	-0.11641496557986032	0.5904092978192717	0.11069198980040446	0.3486863074826343	0.36583446752848076	0.5437633350714202	0.2400367706024033	0.5943872608066431
280	-0.5356845946555011	-0.31845624620069424	0.6231952869650618	0.13548997718928457	-0.05006207511227318	0.14444287896362262	0.11361987530351805	0.37965532916692846	0.39629237316511123
281	-0.3586406878475084	-0.11674027558422154	0.3771623455797436	-0.03935009227920113	0.11304001302267763	0.11969325088136246	0.074607211188543	-0.03909643319430462	0.08423044016178818
282	-0.4468661346075483	-0.14140648603925832	0.4687058102403494	-0.04719434499593165	-0.18221480878763222	0.18822736979809387	-0.11009714326208722	-0.04886699939595798	0.12045482383216173
283	-0.5566948117985371	-0.13349352213601373	0.5724767540570421	0.017415444863509225	-0.013818440969733455	0.02223166729302906	0.5632680671057976	0.03486166902269769	0.5643458614964314
284	-0.4472547407523292	-0.20334144401135718	0.4913090127181234	0.08333223513091728	-0.16946974163343162	0.18884982060149422	0.3313672134345947	0.4656044954309322	0.5714820874751029
285	-0.4682331479386084	-0.06671517599645788	0.4729621502157832	0.10800693520422562	0.1353677271077779	0.17317597868796822	0.09784880216880469	0.224654578123695	0.24503891029345778
286	-0.6282810351170445	-0.13951945226990473	0.6435858424867961	0.26137654294228185	0.23138074604051184	0.3490769927089472	0.5469143203167077	0.0015793803181481166	0.5469166007808464
287	-0.467819489880388	-0.1971592050044356	0.5076680285678107	0.08830815598149373	-0.03589237276933245	0.09532362160484958	0.18034839328300956	-0.16231008325823754	0.2426316263125215
288	-0.5829503488436552	0.11783304252029751	0.5947400567697869	0.044411501471828325	0.1797286041687145	0.18513441770620792	0.5002045504184661	-0.2643562274276077	0.5657639147551714
289	-0.43081531507891735	0.1272037648092995	0.449202218926183	0.18566665918326117	-0.16193116763576768	0.24636114016653754	0.19956683135594566	0.09348836922361022	0.22037920808811007
290	-0.4940143779954157	-0.1992560950197958	0.5326848947255173	-0.13290801679694386	0.09056335160245013	0.1608299150729295	0.27392992267215854	-0.04460787354132147	0.27753822244342
291	-0.2492720122841841	0.24221040410471514	0.3475664195010442	0.06178504585438892	0.07292365468023988	0.09557850858405258	0.11336063332099025	-0.07574633277426444	0.13633832959107872
292	-0.6724688516204465	-0.2499458328766122	0.7174170863396727	0.2700542271193285	-0.24586027863509188	0.36520756043042546	0.24111411006269642	0.216081113021668	0.32377007501622035
293	-0.525927066472885	0.04188614197890183	0.5275923882493484	-0.014833340178111665	-0.12389675336368204	0.12478154300576924	0.23987937101102424	-0.1216892713767836	0.2689802806988964
294	-0.07656400612458829	-0.00788005912693036	0.07696845045659885	-0.43907720757759744	0.1847392023650591	0.47635844393126786	0.37106359304120967	0.07382170860847115	0.3783356112534564
295	-0.6046825738440463	0.22545215317897627	0.6453446276863991	0.08534902710718811	-0.04419253979417397	0.09611158619855975	0.44085694225155836	-0.24547047355646717	0.5045895331053054
296	-0.3952162196810255	-0.26770178452824767	0.4773469448300355	0.14272937093214894	0.14917333584737005	0.2064566720997876	-0.382714522735946	0.336296357564372	0.509475854211038
297	-0.5030087987815386	0.4047628771706833	0.6456398674083998	0.051450272006139	0.11554361138585657	0.12648105242126795	-0.21056721676102783	-0.16032097694892056	0.26465329853289565
298	-0.514067452112449	0.05644026689615862	0.5171565034384608	-0.206428532537133	-0.16802523720999488	0.266167652777172	0.5896872355605701	0.03738082596359655	0.5908708504680089
299	-0.4614335172933878	-0.2131518184622768	0.5082859319276135	-0.1656968760022038	0.18088000690749712	0.24530191930709777	0.26669019349686746	0.07916280679608687	0.27819131777830736
300	-0.2582341814369604	-0.22411665569255587	0.34192567587303624	0.2543825748562065	-0.34776070481852517	0.43086889213118057	0.2155626484086883	-0.08411076241538067	0.2313911747302917
301	-0.09166788128495224	0.015842239565499076	0.09302675428995015	-0.21709565622939483	0.02495050738971712	0.21852471661731057	-0.45099224121946835	-0.19153976929967276	0.4899811066393591
302	-0.3190894822159135	0.02336304188808198	0.31994363470318343	-0.2036671782413418	-0.2364148308121413	0.31204533600219675	0.30507908932404276	-0.03188070824757193	0.3067403304118225
303	-0.4849775316053596	0.11160896659047406	0.49765426511326233	-0.08320823636609613	0.3593907102833432	0.3688974020471302	0.30367218708388816	-0.04886431930045654	0.30757847601711163
304	-0.4778553378439255	0.026309394588147468	0.4785790510976499	0.4941254733881047	0.21922704097390844	0.540574212245825	0.13685371196933774	0.04253098514840263	0.14331023402911638
305	-0.5239114076545269	0.25666277453433417	0.5834028992919134	0.3840996639958646	0.10800578960971827	0.3989959930512521	0.2057947932934403	-0.3083852612373015	0.37074649869565657
306	-0.36650843677894224	0.23213210745452906	0.43383608602953366	-0.013294132166498373	-0.24246538763603726	0.24282956605725367	-0.020728376458431997	-0.35878474763565393	0.3593830278777538
307	-0.5884431049388645	0.16835898368349544	0.6120539478975943	-0.04586504003863775	0.04654896561293404	0.06534835956150666	0.3045734790185678	-0.007827715957989128	0.304674050845478
308	-0.45154144345778313	0.07443438842607353	0.45763539345236615	0.22072520328368228	-0.08292945046496124	0.23578996823241508	0.3034190811151814	0.07017469046052542	0.3114283641000151
309	-0.6000623435423013	-0.2706814800714651	0.6582881434380826	0.05129845159921078	0.030194229064034978	0.05952497463458498	0.4868446424879133	0.2563743950858786	0.5502231696092361
310	-0.13256621292912443	0.6194228257394933	0.633449633244403	-0.03642600873877222	0.03429583691042118	0.050030576071271836	-0.4634055014313919	-0.0211568808615535	0.46388821106455136
311	-0.22661484867866233	0.1953517143310239	0.29919321839527546	-0.2760013483257258	0.06872573941440606	0.28442920302893565	-0.2875641062648539	-0.11983269026611117	0.3115332869346676
312	-0.2628253754153235	-0.2327519319890361	0.351070704854214	0.4111572263419833	-0.15911907364085517	0.44087316131689946	-0.12017762195532344	0.5302675443823337	0.5437153018300174
313	-0.4346232465865487	-0.010543702800522093	0.4347511197710452	-0.1751883222827785	0.4014192152370372	0.4379821167876304	0.3989045722992844	0.14451777273595764	0.42427614172592465
314	-0.3431212770303643	0.09542944705738758	0.3561446196654201	0.2112402549140535	0.034509807022260176	0.21404058511615953	-0.005566004441045256	0.08584282607490282	0.08602308523857856
315	-0.5180756934110325	0.20928255482814778	0.5587500441688742	-0.09212677231025854	0.26347251742043093	0.27911486813168074	0.3128148847892125	-0.33694138820972563	0.4597636906437755
316	-0.47738849146636847	0.1051901861224884	0.48884020603978423	0.20255804748679396	-0.1927452123244547	0.2796077242775339	0.17003134440934747	0.010070735188091193	0.1703293215769933
317	-0.4277588325759095	0.09923185468530597	0.43911795662554115	-0.08292681828693518	-0.0410370155106184	0.09252509839612764	0.4661924525892344	-0.42637162377881366	0.6317659095067949
318	-0.38288847202126586	-0.1924708309498974	0.42854241653927755	-0.308046826441195	-0.2026873337524473	0.3687478847995846	0.31099946622298313	-0.08102012107276683	0.321379725573388
319	-0.4191754670242685	-0.040227477603322716	0.4211013204792161	-0.12003494888680435	0.2673930834465991	0.29309972710553256	0.20379754955965979	0.4078621430575419	0.4559440414634375
320	-0.21002390269217802	-0.05845090856746733	0.21800584490883698	0.3770875802368468	0.310847737249808	0.48869352248848774	0.2619075804712936	0.09041499149699919	0.27707481191138533
321	-0.5077966093506167	0.17986783811074447	0.5387112729975266	-0.2883569916422552	-0.2620073651449492	0.3896121327925638	0.13783564163836312	-0.07948130723503694	0.15910984352217053
322	-0.13575215050681144	-0.09602577136032828	0.16628167407315225	0.13592258655777031	-0.13488861035863017	0.1914938295116501	0.023461216903547716	-0.4546392490865063	0.45524419327272875
323	-0.45122701851253855	-0.13501971628560644	0.47099484712845896	-0.19661123688837828	0.08285032605530639	0.2133545288908782	0.07931950227706415	0.30350795905552136	0.31370155347324824
324	-0.4146283967436897	-0.03521552418407683	0.41612118490867755	0.058792920699204144	-0.00636083286495587	0.05913601034123633	0.598080218272426	0.0019431057199683552	0.5980833747468923
325	-0.09109008390278799	0.05980105796526761	0.10896591173014729	0.4278897138991354	0.13425721148375644	0.4484580315883283	0.5429131684047926	0.29053675142531665	0.6157648190308593
326	-0.3672531560717065	-0.06729347676925741	0.3733675034872797	-0.12349120521885706	0.09470868313613029	0.15562715838755717	0.17098987576383828	-0.08640812284700387	0.1915826226662423
327	-0.305123990554412	-0.03675983456451847	0.3073303353869573	0.13706749881733904	0.0992082949487237	0.1692033835910919	0.3904280805749777	0.2530278830904252	0.46524960582754193
328	-0.6894373113411495	-0.06088586020410518	0.6921205778201562	-0.2506960054151062	-0.25389887333189204	0.3568096481463122	0.4433273081226799	-0.03317217268363615	0.4445666374885261
329	-0.5531589435572145	0.017312419324012406	0.5534297938313261	0.23557671206026867	-0.12399841186610756	0.26621794344191674	0.31403274131093734	0.17221748500475992	0.3581555873592185
330	-0.6482680770740278	0.19959698731007158	0.6782996808907656	-0.04994227857284457	-0.2584907649934412	0.26327116586504884	0.5413243288441199	-0.24144019703021263	0.592727085377853
331	-0.47692076922740034	-0.360699066713966	0.597960899096907	0.006720264053044595	0.38530978265638305	0.3853683829268455	0.3477127385490466	0.28640598308237386	0.45048033885471483
332	-0.49380826873621075	-0.09144675150266206	0.5022042558886208	-0.30840986263312237	-0.0778008320588194	0.3180717102139485	0.23756943222633237	-0.041762892030405015	0.24121230125987603
333	-0.1923403785118602	-0.041167451492253856	0.1966966707101387	-0.13164361286256604	0.14465451994280398	0.19558878021858062	0.5505287621031454	-0.007894590437807582	0.5505853634641974
334	-0.7495970981865507	-0.06728501702265915	0.7526108444112648	-0.1112493954814108	-0.19641354635213157	0.2257314979917519	0.5574042389350489	0.036660112865120026	0.5586084939007323
335	-0.46454240811687736	-0.06386426229987237	0.4689118178699854	-0.4479998665769093	-0.036159185876559384	0.44945674672451424	0.10946380438596831	0.36237800151931737	0.37855005013311505
336	-0.46290113630198343	-0.18008401515422187	0.4966968033959283	-0.2836553473848556	-0.23032503016109573	0.36539016902310434	0.08066973258193746	0.3251138681912584	0.33497258551279124
337	-0.3399449092326457	0.3247454336579599	0.47012991608159566	-0.1572237302832441	-0.13334472090488111	0.20615556251864495	0.14271913371778552	-0.364335286092177	0.39129138991424744
338	-0.5958909859061648	0.1066479991313127	0.6053592840643759	0.10399747185293898	-0.024668544922816525	0.10688316640337642	0.3081251518975385	-0.26165273012278095	0.4042316914995483
339	-0.4864813136496618	-0.4291808629045219	0.6487374519894551	-0.06593487833560936	0.3737895588291656	0.37956032784108756	0.13986238815572521	0.1938861254480846	0.23906759977440092
340	-0.36588140470154895	0.1872329851787198	0.41100534430261776	0.14436911931126553	0.011838563941496093	0.14485369932075368	0.32447382351830745	-0.09781705341170252	0.33889738577737305
341	-0.438041284592602	-0.05096628262684734	0.4409962913362613	-0.3556876906556178	-0.05398542226952647	0.35976125291857874	0.12165714245131956	0.4101606576867917	0.42782265651024404
342	-0.4358881080767443	-0.07575575031309632	0.44242216995560213	0.1806554648007417	0.24703599439681131	0.30604440770906666	0.37201585631121914	-0.12728971642475578	0.39319011845984175
343	-0.35881416593984244	-0.1092340988011463	0.3750729182705722	-0.04984384944552475	0.1047528544990072	0.11600676641143962	0.09351276116935614	0.14760010381004185	0.17472958291672358
344	-0.4523572919488612	-0.034436529392765855	0.45366617036751383	0.20071035885180577	-0.18022414306568812	0.26975060684673585	0.09917858410934706	0.24734176132492722	0.2664851561367952
345	-0.5536450146168341	-0.17785162810827296	0.5815101063875312	0.164909155682223	-0.07025212844706027	0.1792495221169806	0.2111002323459603	0.3059338567372267	0.3716972326970331
346	-0.5443594597772977	-0.276212376606337	0.6104264889727119	0.257492175976016	-0.42969967028853606	0.5009431378259814	0.5655860968544052	0.2224038021082226	0.6077426134040578
347	-0.6020728528899149	-0.022396325612616574	0.602489265952471	-0.28698406445551117	-0.0526096017843977	0.2917663850605787	0.27747706810154904	-0.2847903615515031	0.39761674179398876
348	-0.4396362834025447	0.10230565560305686	0.4513828849794527	-0.2617611833209151	0.11933677364756098	0.2876806956300247	0.2589897713725543	-0.3595653362967015	0.4431285736011254
349	-0.35180785020383254	-0.016839750072336925	0.35221064811777203	-0.0914518949117302	-0.1629078293399777	0.1868218668764699	-0.052998598909512695	0.08572696339560669	0.10078672402356914
350	-0.39226340358085615	0.07279325901950955	0.39896044459008595	0.18155060661003328	-0.12050421458881358	0.21790339257142807	0.09530993113045248	0.05289377449083587	0.10900336853500901
351	-0.3912159733342047	-0.012611375808343227	0.39141919292698	-0.012523296701469708	-0.15099213606437453	0.15151058746356846	0.2785080637036126	0.1897556953497757	0.3370073670791373
352	-0.23264578690880958	-0.140469578264486	0.2717641708986337	-0.20618682643138814	-0.0043293743198492855	0.20623227408882622	0.10116309997628616	0.24992276977702577	0.2696207774816924
353	-0.4134732142983357	0.05498543279649312	0.41711329008078263	0.261583809836475	0.19889445900193153	0.3286108570790626	0.1850888954071975	-0.3423856062213083	0.38921177082738556
354	-0.32748484586839277	0.08759194837243373	0.3389965688515506	-0.07790565268162948	-0.04932089039373775	0.09220542798003692	0.3038766726424157	-0.013088471342879401	0.30415841309804215
355	-0.1283400919120712	-0.06019705957266005	0.1417563584929906	0.022224027869526344	0.16802777995486237	0.1694911273527471	0.06764114650123039	0.03011634602357404	0.07404268362108817
356	0.10674172802976273	-0.03463721880602194	0.1122209135116805	0.3249378215254992	0.1965261068578604	0.3797460974578203	0.1902915579578007	0.18248049474612782	0.2636475070862583
357	-0.2401817400877455	0.10961094675447529	0.26401103749652166	0.25451064804451823	0.07789363407790693	0.26616364927973074	-0.0935078427858295	-0.13028271445290437	0.16036615087878248
358	0.04782954994526882	-0.03463525947479043	0.05905308668353437	-0.26554901431271943	0.0369760194436943	0.2681109938371743	0.4504367771071824	-0.11674574350027002	0.4653201680522093
359	-0.5324442424009214	-0.3214866426063853	0.6219730963958303	-0.37994624139364086	-0.24607321572220509	0.4526711542002889	-0.021869859064535736	0.5086587669546477	0.5091286987936599
360	-0.3263602563914741	0.11374521240580072	0.34561393244073574	-0.18255221700875524	-0.13588676735325375	0.2275753182498686	0.013404387024018926	-0.30014299056300003	0.3004421614480744
361	-0.48200618979388277	-0.16543376574818527	0.5096060221869851	0.008583228257762983	0.009470570434256318	0.01278137362238781	0.22035682066247805	0.22808942105930166	0.31714651568579927
362	-0.5574781899791036	-0.047948967830804844	0.5595364472654281	-0.021505522709592845	-0.10382733445665111	0.10603114112083349	0.3994307502765313	-0.020649790016097267	0.3999641710130816
363	-0.4853195293834804	-0.3865499498773229	0.6204481520249405	0.3286190481224255	-0.1282710529004887	0.3527661290445682	0.06836764219576719	0.5331731564153439	0.5375386025406076
364	-0.2634506901002213	-0.18972314906884175	0.3246554164138969	-0.061792097473079066	-0.058911150199493764	0.08537439269447143	0.061895037361993324	-0.29829694812414353	0.3046507260950161
365	-0.5340200658966354	-0.11155937501288654	0.545548279195813	0.16172403319721815	-0.03628756038866809	0.16574513553204556	0.36013096425131935	-0.14524951088272067	0.3883191108151318
366	-0.30076030783710034	0.16270302835908138	0.3419488824480691	0.027490385378969223	-0.27920689303095964	0.28055696463336277	0.43110391599451225	-0.30783819720031735	0.5297310091370383
367	-0.5719472292891293	-0.034331439027435774	0.5729766843399532	-0.11687573976555056	-0.2078562464656825	0.2384620677184261	0.31465648448749456	-0.14581502604996957	0.3468006993245287
368	-0.29178748352111333	-0.15239436524008207	0.32918684374760715	0.06262692252703715	-0.21945584033847626	0.228216996045155	0.20448478100285472	0.30528612967870133	0.3674420316675629
369	-0.5706748781003048	-0.05415881665682272	0.573239037327767	0.08601677034909785	0.206057971004459	0.22329077946875436	0.20216715481357667	0.17060047506595666	0.26452992378584844
370	-0.43995335386122447	-0.09443265896454034	0.44997386663322236	-0.14449728236170947	-0.13600570794931924	0.19843643114286025	0.31736542892221015	-0.052268417635677605	0.32164079802959705
371	-0.3246387834795285	0.16269376720652792	0.36312477418501765	0.1269888761687111	-0.039477100458141186	0.13298351826889832	-0.13757670376901446	-0.47791767596783713	0.49732550148011284
372	-0.5150725175340529	-0.056679684562513474	0.51818171036903	-0.20797750064412937	0.2064560168377095	0.2930507254088811	0.47316041212318655	0.27066271716955387	0.5451046523982249
373	-0.3527148259759235	0.10688171568982474	0.3685531842380778	-0.033951064977301104	-0.16470957888411825	0.16817229316768115	0.19289677733216046	0.2602062623376459	0.32390811299635713
374	-0.6075517994629701	0.2026463475173339	0.640456658324987	0.3079714246185966	-0.11952206668427473	0.3303512112980489	0.198383764259963	-0.1358357710057797	0.2404318502334647
375	-0.11343535569409532	0.10261950900816105	0.15296517103746846	0.15873301622149041	0.09773728503476033	0.18641015885605033	0.043080405126382566	0.05876886529792386	0.072867694036924
376	-0.609600125465096	0.09797721626591327	0.6174235563001126	0.10646229848564949	-0.12231452354845986	0.1621575273298599	0.6320719110051649	0.0968324394119984	0.6394461838217501
377	-0.5995609574125502	0.06303342717855355	0.6028652872701562	-0.12045464359660266	-0.3391833506442148	0.35993703132384275	0.2617275060065511	-0.4326635567428829	0.5056669266758615
378	-0.043808255246796	-0.3170720035131905	0.32008408057827104	-0.1970506684139452	-0.2676881320899955	0.3323941966764965	0.040719880396047056	-0.04497089825201456	0.06066704500024229
379	-0.5754333323468055	0.13244720368688212	0.5904792813810011	0.1958943604857042	-0.051559804895879746	0.2025660730502623	0.3278986920781245	-0.18459526081970928	0.3762884034668637
380	-0.5952666496988207	0.04284754390430135	0.5968067495113386	0.09252045956795155	0.013355729247610996	0.09347946802587426	0.4148194590351844	0.08928551771668145	0.42431955796095344
381	-0.2669565097895059	-0.15442889682111605	0.30840567811306824	-0.13476289986322326	0.32537269818506853	0.3521767055098574	0.17541637767633866	0.3095421466788295	0.35579101468084584
382	-0.4116183468976369	-0.032262185823502564	0.41288074808212305	-0.5736087884253622	-0.10465643056951975	0.5830780484792448	0.15399636596185276	-0.14746723782647975	0.21321694811067066
383	-0.3338964832587131	-0.019515815297839006	0.33446633399981446	0.10714571568322291	0.13947318689136912	0.17587772528351853	0.33490373321076555	0.17684482556620013	0.37872761035874764
384	-0.4092198492409672	-0.44028404543721383	0.601091445355329	0.14195414347950255	-0.04722759381206057	0.14960422610433227	0.025567189906489315	0.3585024377706621	0.35941296455083804
385	-0.3306748020399522	-0.03360086114463986	0.3323775602741902	-0.03619113189331128	0.15512952499439606	0.15929522137435886	0.3365367660893198	0.15272710437063677	0.36957078258338677
386	-0.38651872888825806	-0.06580370366194419	0.3920801642483635	0.3675641621423525	0.08636226249711917	0.3775736400691008	0.5261344431413251	0.05867469331744169	0.529396044465321
387	-0.4587232687369603	0.1432433347376023	0.48056809114575044	-0.10780153610062701	0.0015608225214321352	0.1078128348231239	0.34357276975335277	-0.0019240795542241156	0.3435781573355927
388	-0.5563673779653148	0.10622889409877401	0.5664178997925895	-0.21171203328184332	0.0656737296219483	0.22166421406891348	0.40366799650259005	-0.1654970188534998	0.4362764200020564
389	-0.1934345280645716	-0.07521866205785745	0.20754460669778366	-0.21880269762381624	0.09338331107979131	0.23789716954113652	-0.11232925429753186	0.1508376899720272	0.18806879083765327
390	-0.4665680566124312	0.2300900315495174	0.5202183907452319	-0.21331812348495652	-0.18943943754601514	0.28529269584918177	0.17366455877343542	-0.3856042466886666	0.4229066256732165
391	-0.3960571043850107	0.0349945607009266	0.3976001121887292	0.3184766893413287	0.2777618449432343	0.4225861381542023	0.3011795719072838	-0.061631423127347165	0.3074208302164263
392	-0.6431420608031587	0.0073359655459894115	0.6431838980918488	-0.2872001059005963	0.10711383053383146	0.3065245072109963	0.27168167493376766	0.07579581520176074	0.282056622146896
393	-0.3275828502974951	-0.2245779150188501	0.3971722091527112	0.006038057650601881	0.05199786202839507	0.05234726158755586	0.13867194659588616	0.3094962101591641	0.3391427617915172
394	-0.5849007644906521	-0.13853343974275667	0.6010827049821923	0.0016113244747938194	0.17730274302876364	0.17731006472303498	0.5291826759245403	0.10201865397825928	0.5389268134526178
395	-0.5791933736342739	0.009069827961562218	0.579264383370067	-0.10463984670569192	-0.026089712502102482	0.10784326876088775	0.32893730037208996	-0.012926771543350127	0.3291912043153834
396	-0.5097940422795992	-0.13439490839626228	0.5272114916678253	-0.0501018742837604	0.12062511278880074	0.13061629164103777	0.2183411760445672	0.05558634510597666	0.2253058164334987
397	-0.3429209735829988	0.011816860840515427	0.34312451431402546	-0.12703044590151963	-0.01989745708847168	0.12857932564968005	0.31738303547867985	-0.0771861246354579	0.32663387614560346
398	-0.4406505901740066	0.22097611750907617	0.4929537373122202	0.26151979738413644	0.11622264963745567	0.2861822997891214	0.19516140430369908	-0.22017195258573208	0.29421703287744194
399	-0.512834261502046	0.10777895092782368	0.5240374815158274	-0.20322412516287486	0.32545609644065726	0.3836948211256001	0.3774034707018019	0.0454615818984519	0.38013173391138433
400	-0.5344808353647919	-0.007188540669075396	0.534529174591244	-0.377804548556467	-0.22444518334888514	0.4394450104830757	0.06078895872886692	0.04716614356911048	0.076941163251681
401	-0.47440076111885404	0.035004211346313145	0.47569042134788186	-0.13370353515768965	-0.11151722391895834	0.17410550406076955	0.15971876298280696	-0.14467600030288955	0.2155022698544026
402	-0.311156178217412	0.1167861941365242	0.332350992752782	-0.013368885611829992	0.42591486743987156	0.4261246313096974	-0.058928179915445376	0.075941025671191	0.09612268082060337
403	-0.3766544824448142	-0.05720584506841242	0.3809738939294424	-0.2904674758333295	0.18793118549216112	0.34596168140052	-0.180194793382555	0.16357282027257192	0.24336439980840419
404	-0.37408844768551935	0.27120668015402616	0.4620554404526905	-0.3679134271310048	-0.2148457215445425	0.4260504358984699	0.1414498219624986	-0.3056440157996121	0.33678823691948634
405	-0.32319429138871064	-0.045826239640242725	0.3264270120958371	-0.08307415868556023	-0.14730632468920518	0.16911673227317037	0.35250220297254425	-0.09883469428081625	0.3660957523573296
406	-0.3643534366635112	-0.14541526917173553	0.3922996652009782	0.06676093172741379	-0.06329728154269104	0.09199765136027713	-0.11307922078761745	-0.12493583070945051	0.16851074733973265
407	-0.5068915193773309	-0.1924559529866978	0.5421976634555677	-0.05117543595677011	0.34172706849229784	0.34553771803625877	0.46226063392360656	0.26149317439556397	0.5310965768397716
408	-0.49458965476677486	0.007769714005797488	0.49465067983178745	-0.16022629595791954	0.30500489244725076	0.3445293170880438	0.3894031440314403	-0.4199254492544926	0.5726885641543387
409	-0.5207985469456962	0.04903075581642282	0.5231014638831344	0.00540596878103435	-0.35075017188255964	0.3507918294004389	0.42207110003626463	0.13677209713151103	0.443678509778842
410	-0.3655530787942595	-0.015106254376443796	0.36586507395110557	0.37844109274562343	-0.09249697135971252	0.38958099336238294	0.2584567584575087	-0.19348795508960412	0.3228583044574193
411	-0.5987498481630188	-0.0815463406466778	0.6042774084376331	-0.34023857799181695	0.15998187429093086	0.3759740550297758	0.3477940784047583	0.39402495952810745	0.5255629264936235
412	-0.30204789827172585	0.2669497390129201	0.4031068047173515	-0.05651234123404761	-0.25371348730504034	0.259931103087411	0.15563556738515266	-0.2169050816627066	0.26696487463036
413	-0.48187787307508306	0.16788694211208718	0.5102864978530327	-0.0646659774528627	-0.16978679499171304	0.18168446381981082	-0.06692267714447833	-0.13059690358035655	0.14674534384763635
414	-0.3146160097598669	-0.06280744627600554	0.3208239531346343	0.0771880797338742	0.09101539802021333	0.11933902266141101	0.2450444230811523	0.20676697989023038	0.32062338226664266
415	-0.7496108177023778	-0.14438644455827337	0.7633896930065318	0.04546970270151964	-0.19265022667767998	0.1979434356141321	0.5776840008578044	0.3887362287866066	0.6963006968388821
416	-0.37825933756166313	-0.30564448471425215	0.486311296896164	0.31565203298626204	-0.16326062294334978	0.3553733767915246	0.2128408594390381	0.44866630620369075	0.496591064930907
417	-0.30754857535928337	-0.07901126510316575	0.31753567708011576	0.17879866334226505	0.10059047786548587	0.20515215390092167	0.39747160663618486	-0.18184323046374118	0.43709339796825963
418	-0.5689556738484629	-0.2086237464828408	0.6059987016495127	-0.16806367659231272	-0.055286076416155516	0.17692357003864262	0.3501279008612808	0.40307716088363754	0.5339108020892073
419	-0.4495490939082937	-0.09044110209385384	0.4585564095961573	-0.06921071074699728	-0.014466395997969986	0.070706428952922	0.3473932735858148	0.04866979170968764	0.35078602474690057
420	-0.2821071784505351	0.09473617929516089	0.29758932071021454	-0.1409480875259161	-0.08134376633076994	0.16273651003412912	0.2000076535911743	-0.18011791389831416	0.26915706270155293
421	-0.5715649269243085	-0.01413714785006051	0.5717397350537432	0.2845822525210797	0.3563788717892799	0.456062450447054	0.36195193945442256	-0.3192297394291319	0.48261458018879766
422	-0.48891670516240227	0.18465952384500378	0.5226267160541287	-0.11415337186749659	-0.2115497355784564	0.24038361618886134	0.40930492983513017	-0.27591803811853927	0.4936205925065571
423	-0.27772642860759456	-0.20050011678102497	0.3425379774219699	-0.37721643041076025	-0.041261556538913474	0.3794664035456234	0.029621091616375578	0.393120445492453	0.39423482054827474
424	-0.3758230218890455	-0.1585345988523261	0.4078923421873496	-0.1495970843315976	0.33852467591405644	0.3701057198196646	0.42670754378001235	0.008963571929662108	0.4268016794021661
425	-0.6228633706698001	0.15783118552860692	0.6425491900605824	0.07638018696260122	-0.13036858068198193	0.15109566436359564	0.4176311559121215	-0.37610132878269914	0.5620213447019666
426	-0.44958494770567964	-0.20986666145698102	0.49615586340848356	-0.027641633751434802	0.003278353625761616	0.027835364537652528	0.1995855975278028	0.5077860412018925	0.5456015710937975
427	0.007909765932191906	-0.22727680793597962	0.22741440548626254	0.1761294669396922	-0.506851179073915	0.5365815006623672	-0.2923326547428627	-0.5644682758954971	0.635675086440742
428	-0.3832053721637987	-0.266837631610452	0.46695682766040664	-0.17641705681013453	0.008112558029742702	0.1766034867473918	0.4005172554285248	0.15237182871051055	0.42852216521503683
429	-0.47326074268102586	0.1008202482721313	0.48388061856686343	0.22729391002219804	0.12815811606391928	0.26093490423136584	0.1473468959078886	0.24696281313209897	0.287579100081717
430	-0.5438168798927123	-0.1863114101270403	0.5748467103496121	0.2910913750584291	-0.1635345980883609	0.33388284383197764	0.2220424014100052	0.41255612040666584	0.4685140131403982
431	-0.22308318904931998	0.19101054269853565	0.29368543828117144	-0.15157683020432403	-0.08120073281005764	0.17195666449335673	0.15737865367915074	-0.5810096863086964	0.601947087557031
432	-0.592735720771078	0.2663252681646877	0.6498190387646411	0.377266319656278	0.1748405353132829	0.4158113619607192	0.42353101287007444	-0.4225695274597144	0.5982838159270878
433	-0.41143485986860734	0.11773641980805448	0.4279491891151554	0.37313718069364316	0.36236293523178265	0.5201329180563307	-0.004165769940076123	-0.30066492357184776	0.30069378095607285
434	-0.6158894864685156	-0.12938297516249994	0.6293328322949248	-0.10981361625093479	0.08310195810944233	0.1377133463239169	0.3161819396427047	0.3350685596617127	0.46069725268336215
435	-0.6316151049497549	-0.11450045870390661	0.641909647726294	-0.13928219983358792	-0.5833225998408009	0.5997205905048739	0.5344953113039325	-0.1926747979578797	0.5681626664732534
436	-0.54658151126535	0.0367907908710688	0.5478183191077427	-0.06529467791879903	0.26398565327858287	0.2719408393409123	0.27324080591408095	0.13754489939036643	0.30590707308737153
437	-0.624882406223514	0.027409980689864073	0.6254832760746745	-0.11491068471272557	-0.0636488822544567	0.13136074631863628	0.2593879821381338	0.010690863686577148	0.25960820450066247
438	-0.4584270104397094	0.013019193820257829	0.4586118438379223	-0.06264350392380441	0.0308144297627831	0.06981215986815757	0.42137837963609287	-0.10881869506592233	0.4352025358618552
439	-0.5113280702573925	0.0660631986554408	0.515578065524259	-0.08761223628986965	0.003353204703745466	0.08767638182257052	0.37111877480575967	-0.12012841361520778	0.3900768908446572
440	-0.3523875641938008	-0.25077206623200216	0.4325085254659239	0.00258711487395063	0.15318270863728817	0.15320455407339345	0.1065400405709394	0.07370203184437614	0.12954832975707115
441	-0.45534319675516743	-0.23526634878785627	0.5125306641589208	-0.34443758332748586	0.0027877108039201935	0.34444886433258143	0.3200264450227134	0.0862278774821751	0.33143954557197425
442	-0.4874578633998049	0.14766949090493747	0.5093343176484638	0.3438425005089975	-0.1133971407391166	0.3620588027987815	-0.07557142828310145	-0.13306786095598308	0.15302972388444278
443	-0.14475176920105845	-0.2291086642172901	0.27100526693455146	-0.4436718407364749	-0.35650317863042225	0.5691565853401739	-0.5275124300890169	-0.28367588465724	0.5989502245049146
444	-0.47585578004596346	0.10223715596560955	0.48671465918245027	-0.1885308459286417	-0.2957417673432427	0.35072364165803527	0.23041842067578425	-0.014779862448702084	0.23089195074910088
445	-0.509407815094268	-0.034694284341628176	0.5105879115736033	0.10151427122039205	-0.17047723932205744	0.19841279290478567	0.12001034107767786	0.3096761416395589	0.33211713997676295
446	-0.5950242370545895	-0.18656634076337414	0.6235870766687134	-0.01548563315141502	0.22962815061896594	0.23014971733805517	0.010783549920917148	0.18438757154653335	0.18470262989390507
447	-0.7354976203884676	0.12865648568368282	0.746665414295837	-0.07658236473305075	-0.02279872819355339	0.07990394605618387	0.6489016600702782	0.069984432623103	0.6526646805608073
448	-0.6109513348096313	0.14125547908909378	0.6270682928344883	-0.2701693410628539	-0.28661277522966633	0.3938760665173601	0.15508873965061107	-0.17972835675190998	0.23739165820886976
449	-0.4911804198315505	-0.20298225034209846	0.5314696593219979	-0.29010936555891237	-0.09060317220543807	0.3039282461349766	0.15722653633931283	0.13867334637913628	0.20964369946469932
450	-0.5306540021427206	0.04416804254524297	0.5324889538500917	0.2874641937102942	0.19987362078192897	0.3501215888087849	0.6083963707636599	-0.14631243245989606	0.6257423366296421
451	-0.3711022262588441	0.11216286412602257	0.38768204810543255	0.34825053616952395	-0.43527496391815157	0.557443028619346	-0.16923379319664375	0.14064569231336221	0.22004837542238145
452	-0.37421911128275426	0.0051978721041439115	0.37425520854580696	0.001961312709350544	0.08574356969664451	0.08576599846015434	0.25096624245582777	-0.14129667299900814	0.28800834129064035
453	-0.425619946586837	0.06431828598281573	0.43045229798939305	-0.10278653829609177	-0.052378226014594194	0.11536269334290811	0.2979821526065803	-0.17224085595934863	0.3441805859336932
454	-0.23389238116897884	0.14471958153286332	0.2750443659629151	-0.0516777001980187	-0.00172543078118516	0.051706496778808786	-0.034743194326741625	-0.2695648338631273	0.27179457170385346
455	-0.49865302658121713	0.043879617300326273	0.5005799254195389	-0.02246837066502502	0.17334138371927832	0.17479148431790104	0.16508473257410278	-0.1529889005608079	0.22507459346596143
456	-0.38198476742671666	-0.20065008211652596	0.43147748260994045	0.16206279377493385	0.2185330015404669	0.2720680464303415	0.05673809455326411	-0.046650751191263745	0.07345409423745101
457	-0.3807795741100862	0.022802801385087834	0.3814617304664603	-0.1883092284096338	-0.07020307362221993	0.2009697416285309	0.10036005041213958	-0.13149725409683333	0.165419670999958
458	-0.5869901924223329	0.05502405846256307	0.5895635105819379	0.03460940143866973	0.29467307759990685	0.2966985563330966	0.4016089476436529	0.021867028234445415	0.40220382115445946
459	-0.23403920245226242	0.026154372545159687	0.2354960710664237	0.09503406963684013	0.08758091178757595	0.12923579419527292	0.17739058361755236	-0.1293982813482461	0.21957079580867692
460	-0.3505347156521352	-0.031331761465799496	0.3519321897097124	-0.03391393359274374	0.027617999647491086	0.043736812826975065	0.25688577642410027	0.299244310180536	0.39438237702062406
461	-0.5214397891877119	0.03772065740147748	0.5228023543777564	0.07199839319536923	-0.1997860707788098	0.2123634683742724	0.1391713227306254	-0.09899707086250492	0.17078956967551534
462	-0.195415535386057	0.010097257595598217	0.19567622768535567	0.1106747820537549	0.06386519122833337	0.12777977161224596	0.36835926755471726	-0.05381287785655345	0.3722692249120952
463	-0.4887938229868143	-0.1313736702423494	0.5061407340088433	0.012119884656468868	0.009615388258323204	0.015470853093621218	0.38570659686593695	0.12179068299652673	0.4044781197180669
464	-0.5602491383947634	0.05961734319173791	0.5634122155946889	0.06663530817920633	-0.29399858592206857	0.30145552378470986	0.2873248131834608	-0.388190201899937	0.48295670729582435
465	-0.5035288024231066	-0.4091166847545323	0.6487817172317568	-0.1487179922939233	0.13239800949406985	0.19911372165154073	0.022555611451477355	0.5783421269596012	0.5787817994927842
466	-0.3472730757932576	0.3256593261604489	0.4760804405625033	0.23894951185868152	0.29691720300393454	0.38112556284928184	0.14350111775697744	-0.3339719195556276	0.36349664902055495
467	-0.44964920892340904	-0.19597288589730377	0.490499524049071	-0.36074698508185044	-0.17261117717453156	0.399916248396114	0.12874970729087912	-0.04130277831464782	0.13521244995929924
468	-0.4246553856087324	-0.18000246697001263	0.46122996936646654	0.16685192096721294	0.19614200567751278	0.2575097084027057	0.05885971331069666	0.14347259988947714	0.15507692533082862
469	-0.4310429240583162	0.17862801630839353	0.4665897240521002	0.05338207241270769	-0.07902500350800014	0.09536559565438157	0.3805862093459101	-0.1882591480239612	0.42460260192207566
470	-0.5719714161405529	0.007891622141327131	0.5720258548193876	-0.21102330128443234	-0.12351647838068122	0.24451411844011295	0.1480408619598341	-0.032959175017346645	0.15166543451833298
471	-0.42025353248127845	-0.1795334081006452	0.4569959257884317	-0.24243429721037643	0.06919952396469405	0.25211696210455453	0.1275653894982534	0.235007372828564	0.267397445540575
472	-0.31589075386864535	0.009813591288996773	0.316043153625717	-0.0149389431942483	-0.37290120432866897	0.37320032182935303	0.4674304491335612	0.06848329010963103	0.47242056030770146
473	-0.053779091525857914	0.038029071012442135	0.06586653875387692	0.2957333179251824	-0.2879965689349666	0.41279561413531274	0.2894901641475772	-0.22837114276640144	0.36872474013364404
474	-0.5024563727779165	-0.2678395430408201	0.5693860091023101	-0.3041421190043332	-0.12597714504421997	0.3292000449968657	0.12034913619094902	0.22494677380669195	0.2551175525673344
475	-0.5388058343412123	0.0907305014422467	0.5463915729695065	0.059268767508323814	-0.23301742107695647	0.24043690508595258	0.2894765437177291	-0.12462851427052389	0.31516493448992783
476	-0.40876336208757375	-0.06339662437963704	0.41365035738878525	0.09754178100009618	0.15167178131869866	0.18032949922033795	0.22677636143294	-0.04348615366597091	0.23090812819262962
477	-0.5328926857927181	-0.10984748477985971	0.5440965764309109	0.21140032728091274	-0.028832873015511698	0.213357523750173	0.2198520806602895	0.37453422834386035	0.4342934786199182
478	-0.3920241462331408	-0.049689196138472676	0.395160660292381	0.15651746690616294	0.15730602773088867	0.22190742170372071	-0.09233202754333039	0.4167621410953627	0.4268675269456009
479	-0.5378322228029105	-0.06273998951317182	0.5414792758446371	-0.3297286603389768	-0.10171652942189616	0.345061214578764	0.12937194354516227	0.04297042544683402	0.13632152155743632
480	-0.1544025743706106	-0.21729843047662464	0.26656849562518903	-0.03367264127584099	-0.0038782978680397995	0.033895249886152376	0.09963734573903933	0.018399925835453246	0.10132205059448332
481	-0.5097173598076695	-0.04327807428924227	0.5115513450314507	0.21102902618415578	-0.2733656299331335	0.3453433328167376	0.37761934815299625	0.16220471704728737	0.410982654538953
482	-0.48915676847494854	-0.20836111783491712	0.5316847746271005	-0.4577271925995568	0.099027936337385	0.4683168959372626	0.1234764070609901	0.40720411981871774	0.425513358542394
483	-0.32465121226954907	0.01674334857829575	0.325082680790137	-0.11992870351393115	-0.16785164067123706	0.2062936431462649	0.38240189933896124	-0.27564722504014216	0.47139432038408763
484	-0.45638399233598115	-0.0048050673465243774	0.4564092868607447	-0.05542449428254523	0.1831801383728507	0.19138139319372877	0.04963104711703775	-0.029854904526739945	0.057918530387384475
485	-0.4716310711899809	0.009086896527581266	0.4717186014991478	0.12176906443672143	0.08231572989628118	0.14698157858096347	0.11531750249114564	0.3494596711435933	0.36799482080130386
486	-0.3949994332224851	0.11506314537154651	0.4114171601536306	0.20569498742752948	-0.07356469872922583	0.21845409758558723	0.16895962219289254	0.007044037103871847	0.16910639370019606
487	-0.37062768841113347	0.09452829127883344	0.3824924591009295	0.09692538213722668	-0.3159424223730207	0.3304756329253031	0.4945247666488825	-0.25910807011136106	0.5582935937532919
488	-0.2760181079519112	0.11489512632632462	0.2989763970130334	0.05238921368816202	-0.186619850931781	0.19383394561496206	0.026002257552277634	-0.00047680815998556907	0.02600662884413141
489	-0.44900129799458666	0.0756171363553914	0.4553241888055295	-0.028720743259441912	0.18345071674943633	0.18568534290367855	0.21161754055440715	-0.004076078797547187	0.2116567926825406
490	-0.35593699432320436	-0.0014825232225873614	0.3559400817594758	0.263165961474586	-0.09581511014239164	0.2800658112130824	0.38979353183784327	0.22821979222869476	0.4516893523512906
491	0.07076635373867823	0.0818236580676072	0.10818034868233899	0.03583893182064009	0.022674208385626896	0.042409300394598844	0.27119035977629014	-0.22290936287767216	0.3510452895199185
492	-0.4770705589099303	0.04595006112306245	0.4792783390638956	-0.23022693659837556	-0.09916595951024366	0.250675746455575	0.40118743610198526	0.013073760049597373	0.4014004012054783
493	-0.32115749217075723	0.033188753857711036	0.3228678184025743	-0.10668096867936713	0.22832108492089118	0.25201457675662514	0.15162783270074945	0.07542274182406988	0.16935049345598835
494	-0.5109484278773584	0.080092053630031	0.5171876187661687	-0.0465724378082851	0.012001301648197408	0.04809389986950121	0.4208011788388165	0.06946914953308886	0.4264968872676426
495	-0.37628864177724647	-0.1138653398833647	0.39313923431440806	0.07439266383727844	0.26668614123091255	0.27686777775219806	0.24675671762089868	0.18446617733500925	0.30808545611831634
496	-0.4542095815344722	0.3444529721357959	0.5700475365887513	-0.17341315848260247	0.12937184026317464	0.2163543311052325	0.3346675446520892	-0.29798534997877596	0.4481044903205409
497	-0.4301739698570369	0.26637686455599485	0.5059706298919392	0.15071190079990823	0.16869446918585787	0.2262120708022004	0.1604293694991093	-0.03102507866672832	0.16340176897499742
498	-0.37057664123722456	0.014409576321726033	0.3708566878464433	0.22935708850489567	-0.3688809268245977	0.4343705931833056	0.13390634045929195	0.1621106274703204	0.21026355736080565
499	-0.5513460768977475	-0.10190533543838576	0.560684576122214	-0.18841322393359242	-0.0915865601458663	0.20949377306355058	0.11467764422875494	0.16499790190452923	0.20093598413114946
500	-0.204213650009369	0.10045901369200368	0.22758565043103932	0.2188038880997569	-0.025015636749943303	0.2202292522113628	-0.20497814108206933	0.18564812855498372	0.2765524651082114
501	-0.5229202225610361	0.2607530641744055	0.5843267233659822	-0.1253393481081032	-0.32977042303815435	0.35278674024816686	0.2514971203371453	-0.3362256275970227	0.4198791185459076
502	-0.39215671151710785	-0.04275886356702216	0.3944809333813934	-0.06679555062329834	0.19203513606289882	0.20332028690164117	0.17081672812028353	0.08396219806532552	0.19033655799577712
503	-0.36503268892066676	0.06699639024404673	0.3711298698385578	-0.2995314941338536	-0.05359935930031527	0.3042893479822504	0.1226118111537224	-0.05843894176836181	0.13582623512930803
504	-0.42035947298855425	-0.09528591566129532	0.431023772261608	0.06818915132572177	0.010060155321402399	0.06892725936531152	0.10529903314350142	-0.19984661107629492	0.22589058045796442
505	-0.4057683033986921	-0.01505987881283082	0.4060476769948453	-0.035037243683346306	-0.3008372016386084	0.30287064951010834	0.33947069006694625	-0.141937673095266	0.3679492525583212
506	-0.2358653125127462	-0.07044350946328524	0.24615997577234075	-0.22639253208868143	-0.0921904317386231	0.24444356054042082	0.39464623584724945	0.5713762405186235	0.6944180727037558
507	-0.6761668001464048	-0.016662924402149688	0.6763720830059886	0.09704474698176214	-0.23439835602363218	0.2536932640480146	0.4796724357289255	-0.028504925285398816	0.4805186535022822
508	-0.5784751575085733	0.1240271890164226	0.5916217131494449	0.290674843300966	-0.09436574606459895	0.30560883259220356	0.12281532869415836	-0.10021284368042675	0.15851252001268482
509	-0.3640867001364474	0.24792681260964525	0.4404847666231212	0.08511496020741639	-0.14672535137973067	0.1696257208934291	-0.2325756653987551	0.14702622608491803	0.2751511426333664
510	-0.4494720380027957	0.10826104181011419	0.4623262550625888	0.24851117569620826	0.25154858587766354	0.3536021712362128	0.28904688003789886	-0.21886197256293435	0.3625584944443891
511	-0.2381771123551621	-0.14606598099205834	0.27939865363493765	0.07794181393186465	-0.05472075877801643	0.09523280842352216	0.08184244894893643	0.07500871018350844	0.11101573335952354
512	-0.3803455537886277	0.10664920887338905	0.3950149288825647	0.16218394767030903	0.14309779806254996	0.21628826295542683	-0.06291381472979535	0.15057015444424646	0.16318553702218605
513	-0.32096247500146435	-0.1704757880291531	0.3634266152378309	0.03760523622751188	-0.12587896264565684	0.13137605195953195	0.23209480448308378	0.1892335883373901	0.29946176587852696
514	-0.3735435979948685	-0.09643499467806672	0.3857907824216524	0.007909283027647446	-0.2197077726937842	0.21985009015252865	0.13592410161759408	0.1485129340472129	0.201324248365322
515	-0.32954644101885316	0.08334780160984645	0.33992309839342605	-0.07642456333676793	-0.06666478013280089	0.10141452948848276	0.4376556284740367	-0.31315814921365204	0.5381546948173211
516	-0.39309149289163053	-0.08920817559295985	0.40308686455452153	-0.2767340814316356	-0.0973870258029476	0.29337004724503674	0.05480494991544166	0.023696578639261088	0.059708545238020605
517	-0.3058025211075877	-0.016447492662506787	0.30624451330699765	0.1558826698833265	0.20222028049429416	0.25532811951123824	0.23214541525805052	-0.22618962724182173	0.3241191776139249
518	-0.5181343633245689	0.3016175789863687	0.5995301346982941	-0.3490200452721534	0.09641311881114492	0.3620918136062564	0.1070676233012774	-0.4874511596700564	0.4990712464398917
519	-0.25364356260177007	-0.1646758274320564	0.30241227651957264	-0.019890177373814797	-0.22082959139149447	0.2217235386468839	0.4441999127213871	0.2907430562335397	0.5308908430268007
520	-0.41590325476347056	0.19851411501978755	0.4608507037913013	-0.1021455952207049	-0.027169144129395587	0.10569713816237393	0.1895731411901743	0.13309885820508327	0.23163178088553957
521	-0.4706261216350947	0.05635752741774676	0.4739885201794797	-0.22265404427965782	-0.20848576942363506	0.30502645702668635	0.17603926826314859	-0.16500519645021033	0.24128103702155562
522	-0.5833374261365949	-0.18015261712550498	0.6105223322605293	-0.12540465258851047	0.05244017672106459	0.1359275506487978	0.11142325816167606	0.06421249082631263	0.12860165798885642
523	-0.17244176628445962	0.0647856550378141	0.184210053628956	-0.16420916746989192	-0.27316593777221715	0.3187228894198373	-0.15848124995019644	-0.0471589052775852	0.1653489308485449
524	-0.24827272389233176	0.1366555134623105	0.28339737964308304	0.5360686288355195	0.349868745690622	0.6401388240317276	0.10372907570126873	-0.20752760111379567	0.23200738430034124
525	-0.5070677173416627	-0.10411487951904133	0.5176461900829068	0.06574016666704134	-0.0981672020663656	0.11814638832799346	0.1860832986098469	-6.670954848679693e-05	0.18608331056729754
526	-0.41424440565151704	0.045082996447384546	0.41669041767510506	-0.49954130015823456	0.22980525704363614	0.5498654078305627	0.038002096735763644	0.1193712969581447	0.12527436247606252
527	-0.5065627242524479	-0.03282855224099521	0.5076253613092053	0.050193948092768045	-0.1396755116686803	0.14842062183216706	0.26788130714308195	-0.052460426767073735	0.2729697622325039
528	-0.3180492772316098	0.1202833344939612	0.34003444429136226	0.3717283980906739	-0.21041787635178047	0.427150658006577	0.0409795217591249	-0.10742051296323539	0.11497168263920994
529	-0.17296324042225783	0.15339663753499364	0.23118566336260987	0.05239472152542095	-0.2960372501762497	0.3006380886309017	0.0459707027916143	0.14593960875341855	0.15300874131321981
530	-0.4509017759958115	-0.01528731027304995	0.45116085097397524	-0.02779885669522413	0.26274364432906766	0.2642101418736253	0.13083912720795607	0.025857147098114888	0.13336967145716924
531	-0.41181031448624256	-0.059102761847580794	0.4160298926462735	-0.07495352319792777	0.28398229969105404	0.2937072984752029	0.3783732426697851	-0.11330633340068674	0.3949742218894237
532	-0.42745858711254225	0.0926457694844241	0.4373832213284043	0.0043810294410747165	-0.10342780139396662	0.10352054636715055	0.22784666262828593	-0.37502864222918614	0.43881725599970983
533	-0.29678847116473905	0.1659073967601109	0.340012736402653	-0.19441747357986225	0.015044055690286945	0.19499866062306398	0.011732118133771546	0.009244860437514189	0.014936868494228843
534	-0.3847182708647585	0.09309462891184389	0.39582162380219155	0.022599214607287754	0.08070081684654659	0.08380540758546616	0.12870988962375174	-0.4975099034124043	0.5138894235926424
535	-0.47178705968755524	-0.09774112677306829	0.4818053108377884	-0.1206233447451715	0.1754462459358784	0.21291166363190442	0.19540909939131007	0.24600543862241703	0.31417095976033604
536	-0.41641715381081384	0.09319770527383045	0.4267189452745293	-0.18019703193023487	0.16467005571989157	0.24410489050254255	0.18832636108532994	-0.1673107263748756	0.25191208275851035
537	-0.25335519110398647	-0.40839709002039226	0.48060070328336174	-0.3823309182236598	-0.32300486507048465	0.5005088149962484	-0.17963139441332157	-0.008429641042997057	0.1798290763669437
538	-0.24327589143644113	-0.047914810354434734	0.24794956827043788	0.189525615326659	-0.18989204502803828	0.2682889256564259	0.01595941342048178	0.042935774292657554	0.0458059340133556
539	-0.5171009345498437	0.03883727529940794	0.5185573357546914	0.16322427153388064	0.06057310022005143	0.17410130179879296	0.2372766539437337	-0.2808517230035735	0.36766547406686195
540	-0.27802987073729124	0.013322590753081422	0.2783488826034136	0.18658513714694527	-0.04786739799355883	0.19262736356711666	-0.05274830764852086	-0.2699769854920271	0.27508172722873686
541	-0.5744230932198356	0.06662252631195457	0.5782736817774357	0.23677016057070369	-0.25534335312531653	0.3482245495681729	0.37929598097903666	0.2512013468724864	0.4549368723871489
542	-0.26240921206329465	-0.2171764165197798	0.340623238297172	-0.09514953195173421	-0.16532141117904875	0.19074748340375605	0.26033440547802433	-0.10007046456178888	0.27890518201211073
543	-0.5225361945182658	-0.08247756931498156	0.5290053156838204	-0.07624253970394847	0.17997058030144653	0.19545417528041598	0.1493133356036163	0.15556733986328278	0.2156285450055634
544	-0.2588121664877884	-0.019290040075647146	0.2595300429010537	-0.02403427923598018	-0.12219787485918193	0.12453901877922982	0.21771657707373465	0.4509156292504068	0.5007248871735794
545	-0.5733078152716347	0.40276936712528566	0.7006461404632427	-0.47092779984675265	-0.20439934386812159	0.5133732408708324	0.2269039089933887	-0.6221757041189435	0.6622597607528206
546	-0.42666287997033225	0.22431325054238166	0.48203490279591527	0.08158199578666064	0.23512669651564383	0.24887785247163796	0.2683413813305616	0.016903440573222846	0.2688732475305164
547	-0.5845269995773302	0.13540488081119786	0.6000052457957105	-0.03661839123280867	0.007359897018321159	0.037350698261201645	0.28390423909475115	-0.17000318939831535	0.3309119239035806
548	-0.4164624358986633	-0.04155130819380224	0.4185301324006009	-0.05224900662901796	0.16506328368319134	0.17313534103122002	0.4434284244205729	-0.05108269977362182	0.4463610755882212
549	-0.17054908575925318	-0.048874038918920386	0.1774138166366003	0.15169411539692898	-0.17452506974790966	0.23123603658722733	0.09200176394801542	0.34885415435698036	0.360781853176778
550	-0.6365215052443616	0.10821412065820553	0.6456546465010351	-0.058686868357566674	0.026337321510073685	0.06432575706467317	0.5246727024396021	-0.30292032335555413	0.6058400506628039
551	-0.5898349580442658	-0.36738675536142246	0.6948944565515504	0.27270846060580134	-0.08917289494122854	0.2869176008511595	0.254687409938116	0.5672586079511216	0.6218102645306124
552	-0.28563215441148	0.22538459252776222	0.3638460418675033	-0.1943785614006111	-0.12631678916508382	0.23181664383116968	0.2425323239215124	-0.43673698612046913	0.49956093041025557
553	-0.45856301903592095	0.0021409301736645702	0.4585680167754255	0.3897515166410121	0.060097767832119585	0.3943576884281229	0.15420011684246082	0.22111049621083392	0.2695691517381575
554	-0.48440089237457085	-0.12965090536316495	0.5014514750150496	0.1395784324239223	0.17604484916797672	0.2246640329836868	0.13292698983155815	0.18297264480673137	0.2261605035660503
555	-0.3978709980535606	0.04638469024766762	0.40056568822292865	0.10794738186369347	0.23314156336508063	0.25691949287576443	-0.047580668665370036	0.022912213139758327	0.052809937905714685
556	-0.44366223182348946	-0.18230074586797998	0.4796558535977869	0.13226060120478353	-0.30490637704382917	0.3323563831086211	0.17439823213068134	0.15356303486224557	0.23237114503829917
557	-0.39480448007615526	-0.2793897160536062	0.4836622694863824	0.10870075368469323	-0.04643974456090506	0.11820534559190825	0.28409641769830213	0.13632490542264208	0.3151114951687743
558	-0.3347027353412846	0.05292809097460736	0.33886177692261826	-0.08267583094549112	-0.04410978724207763	0.09370681060130465	0.35787767297839307	0.0936169012512902	0.36991965751541706
559	-0.16637915117256602	-0.03388594622751959	0.16979481528196888	-0.08644870343792457	0.11817700504670021	0.14642125135343587	-0.14795962153110753	-0.2491664241890397	0.2897860530577361
560	-0.14596439612737375	0.09822103929649138	0.175934583005479	-0.1494632801300474	-0.20195551226739283	0.25124748962411164	0.0169643103099048	-0.16694475767808717	0.16780446936981738
561	-0.46022270437254215	0.009837448780342314	0.46032783211368195	-0.29662126649948195	-0.12766638385415885	0.32292860094168513	0.4207949924966989	-0.1817898078943487	0.4583840747283451
562	-0.03134348876958347	0.24528480009644682	0.2472792903714399	-0.20237725659258912	0.023178351354834176	0.20370024535446885	0.4418854611736113	0.0146617067147505	0.44212863110231226
563	-0.2891127984921388	0.09747268569658703	0.3051018431751301	-0.15748199897916804	-0.04685184434451768	0.16430360714530157	-0.32200301624897765	-0.01045660714538982	0.322172753513441
564	-0.08592839252339543	-0.07543798659429107	0.11434412299307367	-0.31256192948756983	-0.019450730421978535	0.3131665542150711	0.00010733239541367546	0.11860276817676302	0.11860281674325486
565	-0.4854100966791464	-0.03793913408211772	0.4868904803474382	-0.10925401024022768	-0.1746549723885099	0.2060116456261707	0.37232494219050133	-0.13789873098168384	0.39704146204586616
566	-0.48537294403293313	-0.23807787433029007	0.5406181360672487	0.2898293561875216	-0.14138416681134425	0.32247563990635214	0.40571389188917173	0.35939385939130686	0.5420034208748473
567	-0.380766328711013	0.19174608307495264	0.42632095591778013	0.1575454342980504	0.1309001278456172	0.2048301914712776	0.37802539235884297	-0.05501838266083782	0.3820081408801016
568	-0.3728884998444918	0.12506033862812127	0.39330131148275616	0.23884899853247404	0.07624625341721286	0.25072362325901326	0.4963061233059343	-0.3408201587251598	0.6020615820864245
569	-0.5731352177722285	-0.023791859834068167	0.5736288263722316	0.14764484566820069	0.24410014787401027	0.28527860530453464	0.2799125707560388	-0.16269551084458891	0.3237605234061685
570	-0.5627085670218731	0.03883684450364554	0.5640471894184123	0.2517787869593237	-0.12744575370564945	0.2821967003710525	0.5729029694063104	-0.09819550774586062	0.5812574043365255
571	-0.4256884099949793	-0.11441477104494135	0.440796282013948	0.23102216031693476	0.07035662773483732	0.24149801991677278	0.3047130210250777	0.15926372167506916	0.3438240221741688
572	-0.41812927387514004	0.05003824086382019	0.42111271082703927	-0.05438315645290019	-0.3091028710714208	0.3138504621796438	0.2701758792103901	0.05132019117100002	0.2750068503309241
573	-0.40132628483843724	-0.1407392823562532	0.4252885285313673	-0.04604069720224015	0.3097272741410682	0.31313053211995273	0.40113358530049215	0.292704073824954	0.49657207743665105
574	-0.4021514278779747	-0.05982778892243769	0.4065773422998897	0.1697242321225429	-0.22148238048625624	0.27903540964444923	0.42109877554255215	0.15099990753827253	0.44735349651031403
575	-0.35893255294665233	-0.05773445179498622	0.36354620681402927	-0.07447591344707159	0.3084470867869703	0.31731099418574277	0.11208432188707008	0.4303296042310933	0.44468692750133065
576	-0.5225334256827698	0.16290403898255723	0.5473380188444809	0.030765413818962004	0.2536496456347912	0.25550861711125733	0.07559456934218818	-0.06795438091862234	0.10164810278634875
577	-0.4870095878849513	-0.08985876909919713	0.4952301859498196	0.11445603366122335	-0.380489331459676	0.3973314925803016	0.5468700941341201	-0.14361581695038214	0.5654134794436608
578	-0.214269647960971	-0.01274709499611546	0.21464848116899973	-0.21066967618411925	0.3821803778291074	0.4363983887013344	-0.43989405286526445	0.35616640862375837	0.5660046716928882
579	-0.2731859894728139	-0.10576662637938025	0.2929456674878736	-0.015662144526039524	-0.45769805852374057	0.45796595457255984	0.49459100912392523	-0.35999628699947006	0.6117332694562456
580	-0.30639911287141003	0.16750096690424884	0.3491947741336421	-0.010162807118612146	0.12168483943630581	0.12210848781788121	-0.017245863478701745	0.03496832221408511	0.0389897854007187
581	-0.38528901560951173	-0.05471723418624663	0.38915498360722445	-0.1839920895302484	0.07256214553853241	0.19778360390806438	0.46122655092640735	-0.15339189679518733	0.4860648159267396
582	-0.6545208057453545	-0.15958867574841476	0.6736957997350739	-0.06515738573873926	0.03564401425629915	0.07426964836735206	0.359238345641165	0.09450752520267448	0.37146178982357697
583	-0.5415909198424016	0.023307185191692965	0.5420921963442183	-0.20318048070064199	-0.11739319965126417	0.2346560697320773	0.2410960902709388	-0.3868035453161837	0.4557897622951855
584	-0.3913597315326107	0.15596328675631987	0.4212920439328415	-0.2607587809482483	0.11665193039599583	0.2856620638214476	0.34159350820612894	-0.09624361521695979	0.3548928828796104
585	-0.30362901662277075	0.2156132648100148	0.3723971800340926	0.0131484881870486	-0.05695369286095386	0.058451739684160155	0.32823901676795414	-0.4577744954465388	0.563292411461513
586	-0.4460045436381462	-0.0775009022288163	0.45268801927171826	-0.04102021646058501	-0.31783011736175565	0.32046628786919323	0.5422912903567896	-0.0677906705863741	0.5465120480056977
587	-0.4542658873582685	0.20266259113158056	0.4974229812358505	0.039529086272686934	-0.026468987423217023	0.04757263874081348	0.26367319563142094	-0.05339223749985212	0.2690246923977912
588	-0.28025990251826294	-0.15465160202792744	0.32009800213270734	0.3980158740810131	-0.005512614177159468	0.3980540477567576	-0.20590341601512183	0.022842636361267984	0.20716660629220493
589	-0.12787684751754277	0.056080591948092486	0.13963352364054035	-0.18828572803812166	-0.1247834998616164	0.2258814671914443	0.07637755769361564	-0.05673499390495921	0.09514405316485809
590	-0.15466432140466665	0.16527213513966935	0.2263535530297485	0.12062928291323924	-0.006675204985674108	0.12081383305633125	-0.0954231713696825	0.04021128552275372	0.10354964566641556
591	-0.3266729297025204	0.2165280350963051	0.3919178395826025	-0.3220095851561985	0.07686671466572867	0.33105689051274795	0.22679381633466075	-0.3091460645245296	0.38341455937228625
592	-0.40064747490236896	-0.07733020519458886	0.4080421054022263	-0.4022672850103676	0.08855568437715992	0.4118993539993957	-0.06638280747397628	0.06619904718989035	0.09374961854309771
593	-0.3101207595588588	-0.0008541982167562068	0.31012193596061055	0.008927316064871911	0.4906542510096079	0.4907354592913798	0.3522238440629632	0.19219614760073964	0.4012492934312233
594	-0.5044919959418421	0.314508083398184	0.5944976942698623	0.09423087519975153	-0.3544311026284546	0.3667435948334112	0.06624018431072538	-0.24773078242094518	0.2564338171466715
595	-0.3532003417175873	-0.10162498451184598	0.3675297523554432	-0.05461102163714026	-0.10500101144488792	0.11835360614996776	-0.2126194807516378	-0.08926618576430878	0.2305981255691472
596	-0.40754445745926954	-0.068113027839894	0.4131971313638183	0.02212092255944561	-0.231825227701774	0.23287823301858926	-0.1728852468736739	0.09781753432973986	0.19863931788274194
597	-0.4223495262228924	-0.01634669867111396	0.4226657507512832	0.18301729567840871	0.194452491415883	0.2670338966035625	-0.06962841608933318	0.3066833811340005	0.31448817559789416
598	-0.30334828172686196	-0.1849249242113053	0.35527089329298656	0.09061210263806262	-0.07161444624722071	0.11549537677234903	0.21957792266017437	-0.4430686594558026	0.4944939849095432
599	-0.5324173729365435	-0.025169256125544357	0.5330119608963421	0.1231075108643465	-0.15904372206970419	0.201122760425071	0.4510823946070977	0.024329487113747838	0.4517380332313092
600	-0.3337349308049483	0.2589083209950148	0.42238906557798256	-0.1568870903616441	-0.08360231051100178	0.1777720603607908	-0.272639144495187	-0.07567109992984165	0.28294561045483557
601	-0.3840337063963719	-0.1510304842924228	0.4126646275538268	-0.05315028128085041	0.17476438579697667	0.1826678486850601	0.41800492161084013	-0.05142619673048886	0.4211564652252741
602	-0.5221452559329339	-0.18535775595132145	0.5540696400134	-0.1292704120780045	-0.31252896060715346	0.3382087974269811	0.19032920352696003	0.10094024408191297	0.21543940816508744
603	-0.6528209864391751	-0.06908468570566517	0.6564662475211258	0.030521322308438684	-0.11318574382678508	0.11722868130742668	0.396380024541938	-0.0258466532892772	0.3972218188142784
604	-0.34341008263856715	0.04786261463226004	0.34672945467217486	-0.1768281099087641	0.15532156056183632	0.23535710660455983	0.18797844542255568	-0.06442890821884399	0.19871331147598786
605	-0.3622254978555598	-0.18273371162774765	0.4057079253132245	0.3605122349768	-0.05562951657205107	0.36477899429929833	0.16718582409037963	0.4266579692239607	0.4582446098745664
606	-0.39288329217486384	-0.11664086564744473	0.4098321275951224	0.18245308570323082	-0.16068652280201906	0.24312401587016097	0.1899207806451469	0.3292009265526123	0.3800567759742753
607	-0.49703744012169865	-0.041858867248187465	0.4987969342829129	-0.1293683472646839	-0.23290361154799985	0.2664212107661427	0.22503720549477696	-0.4559144658093922	0.5084287009907701
608	-0.6538983233791464	0.18405405243337888	0.6793076707466269	-0.05050903100839362	0.08124447461218813	0.09566518106614	0.48877874997455617	-0.2641805236901826	0.5556041896205507
609	-0.6667414279668373	-0.03985963728417551	0.6679318247034524	0.052894731750195566	0.38068778315564267	0.38434495039076905	0.4509415163964446	-0.22823134016835575	0.5054085435021539
610	-0.594011870749318	-0.1027747369275378	0.6028372492983732	-0.2382413612326769	-0.0274855545678337	0.23982160434769048	0.3702404745311732	0.0986492230956424	0.38315751095136075
611	-0.2173533426791225	0.20460360876677355	0.2985047944241013	0.30540630374793937	-0.07013873242421471	0.3133567490178793	-0.1890402837796788	-0.22668175716063535	0.2951624093968179
612	-0.6775692468269051	-0.0796752562600313	0.6822376643851328	0.003670705661693869	-0.33081557330731176	0.33083593762271374	0.5831416261782675	0.192955132545833	0.6142359801880823
613	-0.4650844363304428	-0.1743469150657649	0.49668941976828407	0.4543109673085317	0.0782751262824996	0.4610048268850935	-0.07801959929762252	0.05440342219143947	0.09511461623063823
614	-0.24248457671180487	0.08850001940036252	0.2581298575852234	-0.11787176945009438	0.21166396649251962	0.24227131226094983	-0.2643999110075524	-0.13013805790728997	0.2946917492171825
615	-0.48965780945051945	-0.11377885540154721	0.5027030915882331	-0.17036673208890743	-0.015362050957176167	0.17105793174320924	-0.06301473439109342	-0.053579418464654756	0.08271403045064749
616	-0.6540533092919127	0.12845353729115014	0.6665478547248588	-0.23171599508150983	0.052267826943544135	0.23753784563731015	0.13234884411323658	-0.190896181213679	0.23228768486528847
617	-0.5786920860293412	-0.33381523555419734	0.6680697133691174	-0.25343289921812545	-0.11548513626943276	0.2785050288689129	0.2741287759951823	0.39425680914208244	0.4801926877655607
618	-0.3225250425154623	-0.018423045957250524	0.3230507880689099	-0.03838668707005319	-0.016990742942507773	0.041978840979147655	0.11496333236299816	0.04137531857688322	0.12218217863233476
619	-0.5702535733276736	-0.10505632807442351	0.5798499546964381	0.2164550588464934	0.1074985471370837	0.2416789815785037	0.1065576076273956	0.4827396075080181	0.4943602455702414
620	-0.687407215393863	0.03871444923719068	0.6884965420067727	-0.036136005948830256	0.3379657942260392	0.3398921725970919	0.32871654095436204	-0.024688170255452804	0.3296423365521531
621	-0.6725313915740365	-0.25127619151124336	0.7179402461715773	0.042326171228766335	0.2186717508016009	0.22273041859953543	0.2127808816394979	0.035255201679627104	0.21568178605703633
622	-0.4025599418604166	0.40701958793903675	0.5724678608941512	0.06993445745336396	-0.3144718783261442	0.3221542962576623	0.3171451314467122	-0.41350768768373886	0.5211234423568996
623	-0.20464069221996184	0.05176931498820849	0.2110873631618281	0.31119274068532804	0.061826374039777476	0.3172749948895316	0.0647149996370743	-0.46895020604901627	0.47339447285687786
624	-0.4707639157243643	0.007017563562879915	0.4708162173783901	0.24602449278011332	0.1618214647495631	0.29447281283915855	0.12468469322756802	-0.2652485368965923	0.2930922364223174
625	-0.3892732741027175	-0.0455608494836502	0.391930444002914	-0.20863644279822105	0.07533312661147476	0.22182029940597378	-0.015315787052925422	-0.09560551144528104	0.09682451730715895
626	-0.5058651068843953	0.04392446340665481	0.5077685150230599	0.08533335590584916	-0.14388546358195872	0.16728660514323762	0.5307893819748609	0.018480351584466606	0.5311109972613449
627	-0.34266659520981513	-0.00046795097893809234	0.342666914730334	0.2101110800560376	0.3653938509223789	0.42149653884011945	-0.015134603388444481	0.04639951563695836	0.048805443047572665
628	-0.28755792707263356	0.09157753740972675	0.30178801629677066	0.11149889665013026	-0.08572041280217683	0.14064136349300668	0.2843040197325194	0.045181515008671395	0.2878717508449684
629	-0.5071689755804967	-0.14966387136216303	0.5287907376103335	0.21451810774014485	0.15018691513271917	0.2618666225877116	-0.02985819194054403	-0.005182928735176419	0.030304692313770254
630	-0.19847562110067843	-0.15606092554233902	0.25248284031282514	0.26342346120028476	0.05795514700088481	0.2697234119883406	0.10327125492486726	0.3730356897540738	0.38706663240849704
631	-0.3408551025733339	-0.13768376827773907	0.3676125963530577	0.11299754849401818	0.13995173763061683	0.17987477541747482	0.3689103591359598	0.2863115349704328	0.46697874484279067
632	-0.27682311043276414	0.3715041283771609	0.46329941924304674	-0.12019417647006936	-0.14845061643090474	0.19100844372967854	0.15035461849472392	0.14617315385604543	0.2096976447433712
633	-0.574885162676733	-0.027124774731240867	0.5755247202945103	-0.1268268289860984	-0.3835373111791364	0.4039627626615983	0.5607821286456875	-0.028882694876637482	0.5615254276270358
634	-0.31959613449796503	-0.16751582788276992	0.3608368631075422	0.18653358476748952	0.009420079509438873	0.1867712936834094	0.04158108599660195	0.08373779255282411	0.09349333994609782
635	-0.3612426798943943	0.15933891929010438	0.39482295396522	-0.04134152627066811	0.2132549017576433	0.2172251710047674	-0.02676569280209366	-0.18259503718741882	0.18454633541918655
636	-0.13237616420719833	-0.009911881500071978	0.1327467296963756	0.05840404666878774	0.07010525446732421	0.09124570878248586	-0.3000601968600016	0.4307253450473169	0.5249385150718064
637	-0.23571042786158364	-0.26606066944889284	0.3554541962479608	-0.15345488980453983	-0.3606500275456916	0.3919398494330878	-0.5585844551446006	-0.06747250063529886	0.5626447652570588
638	-0.4579294117184529	0.013857596806041945	0.45813903905479086	-0.06682192154202132	0.031550233904441366	0.0738957810567898	0.3454017451689693	-0.1415379758085265	0.37327652506117315
639	-0.4240562666432782	0.2628215989863346	0.49889769509706977	-0.03515011613858292	-0.5265863032793848	0.5277581505443607	0.43106680594105357	0.07582896227467939	0.437685529465936
640	-0.4188598613308369	0.10349710937130795	0.4314571068858461	0.17036165983907764	-0.14490217339590714	0.22365092219345564	0.36980626519705495	-0.0537031473763114	0.373685297833774
641	-0.5213445243478412	0.14119202530233493	0.5401252642456673	0.10629759987698248	0.43146322502381323	0.4443643710825123	0.05704090825331176	-0.26438391924817267	0.2704672290156185
642	-0.46627471821785244	-0.09152614465924104	0.47517275595863234	0.16904143403445132	0.09994748679053812	0.1963784777824916	0.22861635025307483	0.39419578494791147	0.4556926074381026
643	-0.5819620137467095	0.1731087306229892	0.6071625960663486	0.18416387849973287	0.10233806012154598	0.2106879509927075	0.5448291610766991	-0.19068225469047548	0.5772335203480331
644	-0.4453434034588285	-0.07945729197408054	0.4523761800229398	0.07220348801125433	-0.3136656090666476	0.32186869681928115	0.19774078340736748	-0.0032847649946248065	0.19776806391232468
645	-0.48324151466699	0.12409279224371335	0.49892021665241043	-0.0704733184782152	-0.1661726817445449	0.18049888857138635	0.27082416649388447	0.0677163381928137	0.2791616585696373
646	-0.5513211436827571	-0.20223536747597096	0.5872428350604241	0.01901747419549565	0.3025887386029911	0.3031857665757508	0.5135890583409346	-0.00782186553722344	0.5136486176638757
647	-0.3952074210355008	-0.34369980678714956	0.5237542007727055	-0.02704642220592639	-0.07820055263792997	0.08274560645145387	0.33843509047445364	0.4825416479847975	0.589393546371468
648	-0.11625269446905273	0.12594260794742562	0.17139495169903307	-0.3772447607725488	0.2944522074155219	0.4785558608795959	0.32398251927112237	0.01231472700012929	0.3242164790604433
649	-0.23906507370891547	-0.13682594455716013	0.27545135427405004	-0.38991446271469044	0.2538706412359301	0.46527797144892646	0.14766086316453605	0.30685754630533735	0.3405367590070536
650	-0.21749528922473413	-0.17546806552194427	0.27945168250158037	0.506206177363663	0.008262628889471593	0.5062736068938389	-0.242860764132371	0.15013659489522216	0.28552118639724655
651	-0.16008144758457968	0.12976522673882127	0.2060705799752896	-0.13949462400946963	0.1316881173934079	0.19183459122421923	0.14511160563760198	-0.15504388922606602	0.2123581542514145
652	-0.6388022457891454	0.02939646130538208	0.6394782726274086	0.20258871548742563	-0.1008311989313889	0.22629431791537852	0.5831197970578247	-0.05081879767429456	0.5853300333297613
653	-0.545226746972493	0.14082396494922395	0.5631195208108374	-0.028967403012070042	-0.012399823396545143	0.0315097771735884	0.21712885798912204	-0.18647699521859556	0.28621427413288886
654	-0.371011792028066	-0.1315549210479354	0.39364507754550343	-0.12623573649765146	0.11956774269097153	0.17387324768727036	0.28297962969536367	0.24009905039408722	0.37111322372379507
655	-0.34720405520632314	0.017431673473140608	0.34764136576620114	-0.1552758724620738	-0.1164503587879452	0.19409091331306413	-0.08467010966762782	-0.19555124867070678	0.21309462294436415
656	-0.37648888542463377	0.16436606973220766	0.4108041939020291	-0.02224981088266602	0.16993465932648844	0.17138507089219904	0.10742099720772147	0.2613899784284153	0.28260217880247973
657	-0.19863299469406748	0.014527530360243245	0.19916354013599283	0.0521208992662169	-0.202318882717905	0.20892467169901338	-0.15662191698741923	-0.08381601315713913	0.17763881597886136
658	-0.6795982693308765	0.055161950724063026	0.6818332996306403	0.137712627747911	0.3495346352065439	0.37568501307638874	0.21258897464966636	-0.2533857388627465	0.3307542967243456
659	-0.19516186469052463	-0.06023965689756279	0.20424732481141272	-0.02958983065731891	-0.18806668325454087	0.1903802390708989	-0.25017132942606485	0.05902834260632477	0.2570409292265617
660	-0.4098964736033746	-0.07315165375524606	0.41637276990649785	-0.028323713961040418	0.03464638139426251	0.04475046945299608	0.1850063569295474	0.06089450462282835	0.19477035913506643
661	-0.6500662176355384	-0.10721243798246491	0.6588479294716795	0.013541834112101183	-0.10837634146038631	0.10921910391253865	0.3917512784646148	0.2049153989703366	0.44210788831894005
662	-0.28910910343064106	-0.02518707850259842	0.2902041740050704	-0.14280902660828565	0.04901168207929847	0.1509853074343602	0.22953752015032855	0.1347856672739586	0.26618536635068574
663	-0.3026661501638968	-0.21085584171384397	0.3688725856442685	0.05742448587484166	0.17631892904406868	0.18543445288628868	0.2500415597432109	0.18050571554472636	0.30838789688172163
664	-0.6139984317805699	0.1580193124714912	0.6340064489758459	-0.21077448935779594	-0.004447355958865135	0.21082140389216764	0.2611427160723696	-0.24626556258031695	0.35894602027415523
665	-0.6271353268277384	-0.08463384919725463	0.632820358858087	0.14865397988537676	0.39150623623262265	0.4187781497938928	0.5691907516151717	0.0437829789780011	0.5708721932030253
666	-0.5181906533632905	0.019758715277753018	0.5185672184611183	-0.039613984752477044	0.29983138886622607	0.30243698440736305	0.15112380320504237	0.06481567708968243	0.16443684469044753
667	-0.5235654376307005	-0.0390586703353087	0.5250203302823513	0.09516324954544486	0.053532910778842	0.10918707158131895	0.5356334738380976	-0.15307008597748697	0.5570759997675571
668	0.012776581568534956	0.07467920398447651	0.07576426957565473	-0.2304481073469726	0.2652377205334217	0.35136502184134283	-0.12290194057678294	0.6711157886316718	0.6822765485844063
669	-0.7601909775313272	0.13231098014745785	0.771619412526419	0.08337237571364173	-0.16750822756279135	0.1871094848834888	0.5451830015727697	-0.2639089158696165	0.6056999431066268
670	-0.49049380375394275	0.30900704941484686	0.5797150404371797	0.08694008560562258	0.01872051462604312	0.08893276197766983	0.4024755306074608	-0.12863411796900365	0.4225319976562967
671	-0.43561016997759605	-0.45820926528633754	0.6322277682782965	-0.01484850430093722	0.0917996241786202	0.09299273670191055	-0.1677550663887827	0.568642441672075	0.5928709714346656
672	-0.3956107407621614	-0.02356674956457266	0.39631206124899276	-0.18522707812952108	-0.23740455986819967	0.30111458868446295	0.38320204185809087	-0.20939156712608475	0.43667909644008346
673	-0.5472786880215219	0.14783489283787205	0.5668942740078995	0.045134216570038035	0.11620869131121801	0.12466578296251564	0.32077838626390803	-0.2622116219564437	0.41431112437769024
674	-0.6851873002405724	-0.12618296558563163	0.6967092486934194	0.2398035084758723	-0.2305603383493341	0.3326616784318524	0.3039704949906103	0.028332255163269655	0.3052880254898204
675	-0.4715293221761667	0.04642290219018528	0.4738090200910856	0.12014029633419256	0.3371704118376262	0.3579351581250744	-0.03518500517718656	0.15072061003257248	0.15477301727985224
676	-0.23917113156569123	-0.1451627266354564	0.2797767813430082	0.2585293126790389	-0.3978225524640144	0.47444724550078243	0.2602944459390616	-0.1867293261057464	0.3203451885304807
677	-0.5691275657885625	-0.30560466553939636	0.6459879238343863	-0.4099586795283605	0.1801436136949373	0.44779218447367725	0.3655528703911397	0.2864504302973157	0.4644165695458321
678	-0.5074961220115024	0.2586109858488133	0.5695892869940664	0.1028426417809488	-0.14873783396021556	0.1808301750805468	0.45919977004486673	-0.5705564705596	0.7323927326965268
679	-0.35515592154181697	0.2505109248067689	0.43461644245674813	0.041252241767551774	0.09993177713865292	0.10811155133905877	0.008272287737499062	-0.22153795469375864	0.22169234563761067
680	-0.3913305647758765	-0.2111455494427061	0.44465948092587515	-0.21907689064324729	0.17999273229606738	0.2835349496857788	0.14180096003998433	0.0871026298709187	0.16641628645866213
681	-0.5691593958880768	0.005868999567261039	0.5691896547580613	-0.3352901398530662	-0.4728927443494941	0.5796956318112847	0.4491907712697687	-0.21339609643504623	0.49730296899138376
682	-0.11669514761285187	0.26393780898119756	0.28858434553208256	0.3536563363285201	0.02122650089618986	0.35429277238691625	0.4244660604980544	0.2680472075805067	0.5020166750282756
683	-0.383128883497923	0.19581917251217734	0.43027071675134826	0.036846650688091453	-0.05584928377724516	0.06690902902719101	-0.016283872376021646	-0.14288725884450462	0.14381214566111938
684	-0.25064581170488287	-0.3622202522884679	0.4404847716926443	0.25814679196955215	0.40657659770197874	0.4816059551158892	-0.14447821038925632	-0.14017369875763258	0.2013023077380827
685	-0.6587436558760833	0.07236975966015081	0.6627070138984916	-0.20478163923800935	0.10164607169024403	0.22862074197033053	0.2621629937221927	-0.24926898003858117	0.3617519311446133
686	-0.3913707843538316	0.1749019938128176	0.4286744665657523	0.16279519418626665	0.08311986414037358	0.18278727271026948	0.21469822173132083	-0.5424715924442495	0.5834130226722671
687	-0.4151719674926457	0.04253659560188022	0.41734533010099956	0.22453763513972935	-0.2769864204606164	0.35656503854658494	0.21508658552097493	-0.08066328844503019	0.22971461724025705
688	-0.49243732348680697	0.018226287188515527	0.49277450736369105	-0.2433263453757326	0.1469918820252823	0.2842786023168906	0.3833208700585948	0.034960596877557475	0.38491185063143124
689	-0.5248942928057645	0.056007639480168264	0.5278739189429651	-0.45058180199656644	-0.33291213142424436	0.5602271392389933	0.17699472968290175	-0.1725656462215602	0.24719635230194667
690	-0.44197637579847665	0.053273882925784805	0.4451754972659058	-0.27302461426506314	0.018132369282813282	0.27362606383602206	-0.15690414324405738	0.09667927277704091	0.1842981062079835
691	-0.4921845663345302	0.11375181304247382	0.5051585120616692	-0.23679095557252214	-0.200825600056984	0.3104849082953886	0.2730460240603843	-0.10874132037220348	0.293902715216233
692	-0.5411030685061476	-0.13557051766022724	0.5578278372449967	0.2529227756380965	-0.19023408838697042	0.31647897058240787	0.213585547451383	0.29777748718991853	0.3664562974724941
693	-0.5347583936891003	-0.04400553852919753	0.5365659577742437	-0.3084558944881667	-0.07120733150690099	0.31656835423779917	0.544013892464298	-0.06413800400542784	0.5477817072082245
694	-0.20779273099619563	-0.022953198749280868	0.2090566152688819	0.142278518850652	-0.14408499296292146	0.2024936100805664	0.4254190144965129	-0.07455053479064429	0.431901748239985
695	-0.11124518323239775	0.20118335626711614	0.22989178678524191	-0.06899027598788265	-0.37262083419341285	0.3789537494944193	0.2536482093714792	-0.12219557468186099	0.28154781581320787
696	-0.537105199641404	-0.31694161178539415	0.6236457173451574	0.04071298715558177	-0.2019579664899211	0.20602079397933273	0.41580628777180234	0.4147338451901691	0.5872810496659925
697	-0.5840279345496551	0.015800699536476462	0.5842416370305853	-0.01957375611146239	-0.0022697436970673893	0.019704914736212092	0.5441327184960706	-0.11944339663154914	0.557088090284477
698	-0.22531183651332434	-0.024624048831907573	0.22665340821148744	0.029063640644652368	0.4545232366142835	0.4554514988775923	0.4716644386606223	0.3328545508385062	0.5772863195251934
699	-0.44622960451766636	0.05353108227207654	0.4494290118775297	0.1496258979514982	-0.21425258934513786	0.2613275365874948	0.4350649940501603	-0.2930078296363464	0.5245332565968227
700	-0.40515289936459875	0.07819838058355605	0.4126304140383151	-0.10093359172397628	-0.21427709575283038	0.2368591642782056	0.11409707647882837	-0.41415892505853624	0.429587893296189
701	-0.5254427677197979	0.00928486447114221	0.5255247956636195	-0.16743954710911108	-0.3259151781908401	0.3664105693225446	0.09184528595838778	0.042334493416423764	0.10113241758013725
702	-0.37877365601341983	0.2530645235440212	0.4555339016652163	-0.06721990575273913	0.343094520762176	0.3496174565241764	0.04621226946199836	-0.2565563366529975	0.2606851122055775
703	-0.5842262069467961	0.008033193532501067	0.5842814331140184	-0.12932887209405827	-0.07786153839929441	0.15095819394463517	0.40207053978863083	-0.14031546336663894	0.42585108691385953
704	-0.4802004317724082	0.10218296433377849	0.49095194558576244	0.23506989336197734	-0.0899749322140077	0.25170090026085856	0.4205078458514538	-0.0012418353370319101	0.4205096795290618
705	-0.4077431638216132	0.27815436107783637	0.4935831603994187	-0.3360712230333165	0.207290528371083	0.3948584937714673	-0.29901553625389593	-0.3996722409437773	0.4991474642850805
706	-0.4701583316584969	0.0008033764703077039	0.4701590180371469	-0.27479067773624266	0.3279668465132107	0.4278693363429582	0.5186912076768367	-0.1392102189578842	0.5370475341937224
707	-0.6010816379088334	0.02164872983188765	0.6014713650162408	0.35362009196335775	0.12948161279034245	0.37658021388671203	0.4568742188579071	0.2223711234858617	0.5081170814068221
708	-0.5426944351392645	0.04117357318520784	0.5442540886938407	0.09433986901019545	0.3543253493380727	0.36666942068900166	0.5300202853896397	0.01748613366979661	0.5303086533286376
709	-0.5232768050002298	-0.011526375292982213	0.5234037370698104	-0.13950428002329404	0.1326706726928845	0.1925174058042548	0.550430938954419	0.4238376960772242	0.69470325404038
710	-0.441065848380715	0.07937130719192495	0.4481505182560373	-0.14665701176327306	0.10303937506122568	0.17923557658104808	0.494240049992019	-0.538367685865368	0.7308303443345419
711	-0.23321172806656731	0.14569541356687724	0.27498156964098147	-0.3183876342198671	0.0863424494185431	0.3298874113932169	0.1023535768759875	-0.14749235651799214	0.17952785279877656
712	-0.3811432072077697	-0.007830013383851192	0.3812236266421799	-0.21189628887211398	-0.29532107356495374	0.36347568519686596	0.1413738983211434	0.11357276590135303	0.18134318923246198
713	-0.3699795876129681	-0.13290468673276007	0.3931266348211414	0.3277856295477809	0.07489646370555006	0.33623339990790896	0.131026496046169	0.1336574491202689	0.18716905826411057
714	-0.677003649628918	-0.05531803070918811	0.6792599105882942	0.41930373549534833	-0.09483944646806965	0.4298955026593356	0.5696507122923645	0.029379039297554598	0.5704078032120927
715	-0.4737550930899245	-0.0010036485910971833	0.47375615620183487	0.07705890047655933	0.18662427733803907	0.20190763986189725	0.28680215724390157	-0.051998870085895765	0.29147788919567386
716	-0.5140887525701725	-0.0868896687580356	0.5213799574744288	0.251824250422766	-0.028003636392988748	0.2533765118400257	0.20035188903873752	0.03729843271541041	0.20379414251743494
717	-0.479374743993668	0.0009015503589478253	0.47937559175665634	0.0023461934221725373	-0.4204461438788602	0.4204526899975519	0.09850753309143488	0.005270874343179937	0.09864844748956636
718	-0.4011330632654404	-0.10412844360061281	0.4144278793848235	-0.09982664143847875	0.10756019558401812	0.14674656389489613	0.04646275673268836	0.17499072863896417	0.1810539777878315
719	-0.6256638591081706	-0.3282336973228093	0.7065356499514588	0.2657312412914618	-0.16000027591408034	0.31018249610653875	0.4729027726920745	0.4526295253588172	0.6546071490950889
720	-0.2599806874301744	-0.2897147466067329	0.3892615987200246	0.33104063533624123	0.10010856285335473	0.3458462470526264	-0.106889086947512	0.5606809818789772	0.5707788015941435
721	-0.48332887805329044	-0.01029987719506288	0.48343861226683776	0.027069187969819292	0.041362708197123434	0.04943292998342089	0.36586868988944865	0.37147226137112777	0.5213938427039593
722	-0.5629351472189493	0.06437986488329674	0.5666045772642608	-0.23772804104678902	0.187928839445197	0.30303773724597804	0.2904254841483927	0.28188333465732274	0.4047285216047425
723	-0.02948772675900366	-0.1686243700487068	0.1711832474389269	0.15021504620285	-0.3294521595339445	0.3620818768280235	0.39089298403826483	0.11579778403061697	0.40768425497772237
724	-0.2563656816700404	-0.21205947062882657	0.33270494709505394	-0.3795550730649472	-0.057767548189260005	0.38392596045739846	-0.2783190430440834	-0.028410696266397584	0.2797653612999934
725	-0.619564550073549	0.1076866784050529	0.6288534427143995	-0.10252483459508614	0.14476920081825542	0.1773963449857582	0.5324199876820751	-0.19356535067193897	0.56651442017316
726	-0.4806689910688964	0.16198518004006787	0.5072296102632455	-0.049641826381059746	-0.255298083427283	0.26007964612420403	0.1387683732299526	-0.34322532989351917	0.37021654270089344
727	-0.47250564536631323	-0.17138330167940305	0.5026269202873732	0.08609335485264777	0.048045166248859704	0.09859210794817451	0.4310612848393674	0.19421460939718074	0.4727929206224071
728	-0.65548388722316	0.01822865487498635	0.6557373027880417	-0.06603077971069246	-0.09712080621433028	0.11744153808990876	0.3591471854218382	-0.04723336520170709	0.3622398260610035
729	-0.34459970372369286	-0.09592427994644165	0.3577015841308229	0.15356449734765168	0.11342613381230354	0.19091239529491927	0.294826498161998	-0.12572423535634566	0.32051403615817575
730	-0.4784860076424522	-0.23292255402087442	0.5321670561780577	0.0888619091088968	-0.1499119165244034	0.17426996759768312	0.4791597456497022	0.16510532423112373	0.5068074880470411
731	-0.34321214203154715	0.029745951400164224	0.34449876061109974	0.029725548738888653	0.15879410868793567	0.1615523976975395	0.10555318055490434	0.20641231788724845	0.23183511144958768
732	-0.4213448955311418	0.03516185358492183	0.42280950431332104	0.4392351561608329	-0.10026048282286062	0.45053267009563736	0.009956447426020571	0.032364042266258095	0.03386092256804667
733	-0.5606323284335374	-0.03711314740047053	0.561859407142729	-0.056096881127612616	0.0947641061489356	0.11012309424663037	0.4005867141294123	0.237965632786119	0.46593707506947496
734	-0.3861465061636749	-0.006495935457862746	0.3862011411167576	-0.26606202387138583	-0.002861978126924829	0.26607741630085197	0.2343176153297575	-0.09710244074678907	0.2536407476191629
735	-0.4720003588285192	-0.18802071447794383	0.5080709869762761	0.07226052526746471	0.11352014596387437	0.13456748140464414	-0.0017135657835184346	0.3216074661421161	0.3216120311587345
736	-0.30260162589405765	0.3798988569740815	0.48568599477845853	-0.4560496934209334	-0.02378520284383965	0.4566695290290889	0.047777647220511574	-0.04921048407486947	0.06858844885846771
737	-0.5351967537893844	-0.10558408004732231	0.545512202637241	0.14005776152115113	0.012451299756394937	0.14061013984752038	0.15482281824378108	0.3000714491591671	0.33765808097753186
738	-0.11150425938679691	-0.021681721929626533	0.11359267990161925	-0.3668284392764933	0.08212407823718168	0.37590885609191843	-0.42803877107020183	0.06924484223311078	0.43360354901127945
739	-0.14929248472064469	-0.12291092000649034	0.19337874818838238	-0.057148971224001886	-0.2574120182838455	0.2636796390867611	0.13704568912898446	-0.09554870147646598	0.1670660805270689
740	-0.38028823936324413	0.23927904758351012	0.4493034693950936	-0.038931915847915284	0.14440531678253438	0.14956132383291232	0.1079759727900178	0.020267985340885614	0.1098617400632678
741	-0.5022518813599638	0.10163068622915081	0.5124312136404566	0.01644268668078142	0.2938668276248399	0.29432647574346704	0.3833353524215461	0.19329844019254683	0.4293137307343227
742	-0.3667113970484403	0.233959881447005	0.43498790196040565	-0.25152609139045956	0.13611185658311417	0.2859926784948595	-0.07848313251131762	-0.42021301499532404	0.4274793329042347
743	-0.277289850597373	0.08888871998289825	0.2911887116364773	-0.27265466359821305	0.028794575865018764	0.2741709196488589	0.039881590184948995	0.000802804713875115	0.0398896694783103
744	-0.2885121068602928	-0.33284064266727303	0.44047943109313104	0.17812323308537734	0.15144932196876248	0.23380501125849623	0.3071827617535234	0.20259167290162006	0.36797368798271285
745	-0.4391060376965587	-0.022063160693319123	0.43965997702923887	-0.010055787820086547	0.3323653395784544	0.3325174248393366	0.09111256871141128	0.29547717278103364	0.30920585345666474
746	-0.2883828875279668	0.23656325558398278	0.3729971363314479	-0.20206769776211378	0.06189268425717597	0.21133399831413646	0.20171913952327372	0.3328126981477052	0.3891720741501958
747	-0.5087145800734347	0.1166175506759146	0.5219101235892446	-0.10373295618279162	-0.03332508000546009	0.10895451874883978	0.058444624275646666	-0.20156348769895865	0.20986570391583703
748	-0.44356367153188403	0.41394105834860195	0.6067090987364585	0.3225022388078634	0.004952674265506122	0.3225402657319925	0.10205889198158113	-0.2820334721298805	0.29993148690016547
749	-0.6583519359893548	-0.04577592772539854	0.6599414422356368	-0.1508311607768373	-0.0681419531187192	0.16550941011350948	0.1565074149285109	0.06420559645492158	0.16916539109326503
750	-0.3168708274218761	0.10596274952529454	0.3341185800849523	-0.040969742813442275	-0.49857982122140726	0.5002602902043796	0.26484730452692046	-0.1612701640722744	0.31008411848250733
751	-0.4553821150352569	-0.2863229118095863	0.5379160534145677	0.06589328335666239	0.009245244487178943	0.06653870555660903	0.13185434529173937	0.5217404110891548	0.5381436842849625
752	-0.5773981435781496	0.10087620139364316	0.586143859658279	0.11220179862453498	0.2507063030464211	0.2746686986203281	0.37777196690709136	-0.0047561695103615085	0.3778019059365157
753	-0.3296065171375102	-0.06867675952102711	0.3366852438670706	-0.10949730292028631	0.0417690500630352	0.11719348484444551	0.24794752980252954	-0.024882773395331258	0.24919295725806476
754	-0.5827328627573486	0.09350458133974038	0.5901870009318191	-0.007106258621782064	-0.3484536153614044	0.3485260692832506	0.7501383047656308	-0.20956518815561043	0.7788613768594196
755	-0.608719543018034	-0.08989931490660405	0.6153221667328106	0.009017752541204847	-0.07100411091330233	0.07157446211801348	0.5303070876242192	0.19351970571040286	0.5645134929146709
756	-0.43720564033619175	0.0027586684213368653	0.43721434353556876	0.09257617870099676	-0.034442907844214186	0.09877582074396504	0.4816176240588064	-0.04253716737046719	0.483492447109521
757	-0.35767598057244604	0.11789493584301217	0.37660499595184443	-0.1316084872018385	-0.08423508201917743	0.156257297257869	0.22533154396568086	-0.1654930980043754	0.27957516018602824
758	-0.4756946786339668	-0.11424463355199382	0.4892210784257996	0.005031797394350913	0.21475558583245946	0.21481452611790636	0.18792716514277646	-0.1325133336002512	0.22994869640955096
759	-0.4241815938240641	-0.23851070214203302	0.48663885949994673	0.21181955280396306	-0.07958574370036278	0.2262772934927646	0.07275953369197383	0.12801844221351802	0.14725036940479752
760	-0.5432610656600438	-0.21867443541773232	0.5856202644780578	-0.26925360958829875	0.12903985806944787	0.2985779483600744	0.20525032485562625	0.3574492782683139	0.4121864655564016
761	-0.5264259435615577	-0.09447214935266335	0.5348357327796902	-0.3800801731574896	0.21818076154168026	0.43825082171552715	0.427636495535478	0.32951086791606005	0.5398614492521763
762	-0.34110847959118884	0.03307435765483241	0.3427081965510779	0.4431522744273438	-0.1630133879926257	0.47218354799268697	-0.03886114082977052	0.31602434676653235	0.31840473617049847
763	-0.5289720029577248	0.2284960644994201	0.576213355802198	-0.014762138094632315	-0.3326477741276481	0.33297516777261904	0.38081816342785274	-0.38385595339967543	0.5407105201093618
764	-0.0036399705707338493	0.17429891617411933	0.17433691968492643	-0.014522928201612826	-0.08998175615611752	0.09114621157507422	-0.020144984605275397	0.2378994082482869	0.23875080910780566
765	-0.3355274786133434	0.07689872858388519	0.34422681964432356	-0.1019281725164078	-0.1831610423305925	0.2096123082744992	0.03902314839963765	-0.1711669776708308	0.17555893698694702
766	-0.433102428708602	0.1482588236818115	0.4577754826908101	0.27481548422111685	-0.08464298788839196	0.2875551873403806	0.02401287509557627	-0.2857257118872662	0.28673297787984
767	-0.538411421085386	-0.21114658048154533	0.5783335860939035	0.3498226498622216	0.02078113565523784	0.35043935560343087	0.22487251381772702	0.30042966070924276	0.37526740932910035
768	-0.29330823190605454	-0.09475727990037262	0.30823474982223115	-0.1409743571196065	-0.2784657672971898	0.3121168898372836	-0.2030424848616728	0.2616604512609645	0.3311984939773945
769	-0.4387107843259143	-0.050718648389019155	0.4416328040106032	-0.18610180205723637	0.38664911245078853	0.42910536804837723	0.5687553439358551	0.258955877368894	0.6249326265122397
770	-0.3308879673486706	0.058924168956435	0.33609359503468883	-0.042777835828693406	0.0032041194588327787	0.04289766450161496	0.043195981088664376	0.15164889790894537	0.15768094691245987
771	-0.04865341065120811	-0.13748048557531345	0.14583565504367943	0.11022158699565755	-0.1464339451412558	0.18328038228210244	-0.08609643761554564	0.17100451728705984	0.19145532508308016
772	-0.14718591947793908	0.002952547481797831	0.14721553052989564	-0.27003589802863237	0.11682748651975937	0.29422448543697804	0.2306359095855149	-0.12887872092661085	0.2642019066888372
773	-0.5792854271576452	-0.21438933833067406	0.6176847047702247	-0.08751391447669739	-0.2044149610879953	0.22236043160517868	0.3228004246492328	0.2684540436449	0.4198424558129191
774	-0.30715387926152454	0.029537206931702344	0.3085708219173184	-0.03585061168930821	-0.38953457315605544	0.39118084058702035	0.39765116112088134	0.10656564481826482	0.41168274507965197
775	-0.39886909546329696	-0.18764762510047292	0.44080402280555053	0.006815919840321964	0.08240834342190899	0.0826897323058491	0.0983290182996655	0.26923954320993243	0.28663308857783504
776	-0.21356251793675352	-0.006896093720970131	0.21367382894518125	-0.13883262723804438	-0.22685996280441936	0.26596981240253625	0.2998265560703309	-0.20469097636947	0.3630349288044915
777	-0.5639567705251939	0.028858792898660033	0.5646946687801948	-0.08664008235922697	-0.38564881782364874	0.39526132439184014	0.39730392808305187	-0.4350252851666684	0.5891497347912193
778	-0.46797294225487224	0.25241531324600214	0.5317068412610085	-0.014075179700695233	0.04763598989224504	0.049671905707562046	0.07974030025869958	-0.3731282346776854	0.3815536593967268
779	-0.25353032157831035	-0.10654383945012987	0.27500766113760633	0.3223358833924201	-0.050949659199420474	0.3263376924213765	-0.14391084899715886	0.20974557682705633	0.2543689042662205
780	-0.5878429439789715	0.03677469485256572	0.5889921094270819	-0.09328866598382368	0.07618806437561074	0.12044665356224567	0.3591604273741977	0.032338240092499936	0.3606133308183385
781	-0.44478320980671715	-0.0924344366282929	0.45428650519331526	-0.3349816473594327	-0.0016537061031221233	0.3349857292654641	0.19315367554134005	-0.13905326780133756	0.23800032281776376
782	-0.47546142671458064	0.07634630578280704	0.48155199791937986	0.11695176109550429	-0.312103456055282	0.33329608714323555	0.43232682122140775	-0.3459820924164808	0.5537238378653148
783	-0.4393448572924467	0.04274958438237239	0.4414197895362032	0.14960881624014385	0.021234032584306957	0.15110817991283113	0.2615501008301552	-0.5445798656122405	0.6041321753345953
784	-0.3775905963158753	0.16523193724180363	0.4121604681563452	0.7047990838852316	0.10974503192310668	0.7132921706266413	-0.28096321086724724	-0.306600612990791	0.4158656775296105
785	-0.42999333295185216	-0.07304556348533582	0.4361535517772756	0.11145132652537589	0.29061097141684195	0.31124931307893106	0.3736930201706308	-0.1315379508537006	0.39616752244352144
786	-0.6284533878179275	-0.10591618324469927	0.6373161684226716	0.13278594887905182	-0.07653217817363987	0.15326213660167967	0.6067132106601469	0.31431871478432644	0.6832987446594752
787	-0.06638097621510892	-0.3048703686026022	0.3120134222355785	0.41546779530525657	0.20281299654364673	0.4623273737329684	-0.005020541488954634	-0.030447768994577646	0.030858912385070842
788	-0.4529200217902515	0.0949816116497978	0.46277213905989945	-0.36140583217682704	0.13851589208949666	0.38704111912402017	0.10276849400215915	0.042636432806981074	0.11126198255458165
789	-0.4356461385633	-0.14461558962927898	0.45902203303211714	-0.0012526070645519092	-0.08311859268658717	0.0831280306193822	0.3152982495201398	-0.11831728412573864	0.33676693108640443
790	-0.38377899342256344	0.18202437243482922	0.42475779916645373	-0.14552110627734666	-0.03341945513583993	0.14930925073068727	0.19357522498037083	0.01693116760918422	0.1943142613469518
791	-0.2741627138418817	0.13962934513769554	0.3076711681076522	-0.031181703898842776	0.2750887241830113	0.2768503292948592	0.4335857660292339	-0.46416894158322225	0.635176686311491
792	-0.43865035387063145	-0.018423766939156195	0.43903709198547053	-0.2932712312498499	0.20667178968831798	0.3587774292395987	-0.061002599123996804	0.3467469019292221	0.35207205384323903
793	-0.5588914122135992	-0.10866412787456006	0.5693570964981907	0.15121989371641648	0.20416826965760115	0.25407112899852125	0.19979094210556658	0.05336142365790926	0.20679425060244963
794	-0.4788380309798246	0.025842782422784715	0.47953488852844356	-0.09384937168106856	-0.12722014433671838	0.1580907008333723	0.288876937927879	0.16600792823278757	0.33317940738096347
795	-0.33909395657229824	0.04046516973137363	0.34149984091540153	-0.015623521611528749	0.21995456362554963	0.2205087401606836	0.38858408141450057	-0.05481267715148975	0.39243090844792616
796	-0.3820186872240596	0.06857217250603671	0.38812423298551146	-0.34988277944811025	-0.037598734486252915	0.3518971784332786	0.24528853683455087	-0.39812561208135555	0.4676221437203213
797	-0.10163072439675735	-0.04642837280460934	0.11173360256741675	0.14170436122153438	-0.07297260750160105	0.1593898598869634	0.10186380721012606	0.05711556197509528	0.11678365741435176
798	-0.45874503373904263	-0.05326589729036598	0.4618270907973927	-0.13059172728103377	-0.18826679366380278	0.2291256965743755	0.0033150530134864165	-0.013000870145460154	0.013416862562512238
799	-0.2732417228476613	0.009363397045178124	0.27340210736017345	-0.18400047873248535	-0.0817084765570686	0.20132672777120486	-0.09195475137907619	0.24334317724422752	0.26013761399017876
800	-0.26781466008011606	-0.0006759222440952308	0.26781551303968215	-0.16682653681095805	-0.12233911739922793	0.20687666139601155	0.24087146180761404	0.011783254104857805	0.24115950362910543
801	-0.608079553508857	-0.009767100134707983	0.6081579890460803	0.21241260754448546	0.015552687074933395	0.21298122433467792	0.45128890804514626	-0.027776562990723962	0.4521429154328951
802	-0.34360701669776844	0.048116259944610704	0.34695958899416207	0.1981786927480333	-0.1425264737918991	0.24410774258690007	0.21802991361096605	-0.42563836069042965	0.47823117560489675
803	-0.5025183097983071	0.01015373870300745	0.5026208810745892	0.1181070570489419	0.04263668538654167	0.12556736783700195	0.28425629952923215	-0.07555029634296896	0.2941249583077964
804	-0.5110489443052487	0.08992183412118303	0.5188997588429066	-0.24894216554544288	-0.3148905411549467	0.4014078408493161	0.17627775165022153	-0.13682455827941672	0.22314749712962206
805	-0.2724626426352624	-0.020259515447331043	0.2732148231665905	-0.06605966120983306	-0.030452803131079346	0.07274099296612742	0.09548625918628247	-0.20174331559563444	0.2231994423848538
806	-0.03936131912565139	0.10264842805784215	0.10993640537173009	0.07557484627706297	-0.3285436366454813	0.3371238326936257	0.2972385430946225	-0.20578257474535389	0.36152070420633026
807	-0.5262381798946416	-0.26242615274430037	0.5880426069792903	-0.15009685682560275	-0.28987719741861717	0.3264320082531697	0.4869796730159697	0.02802617008417063	0.4877854734822754
808	-0.4093749915658542	-0.1954768688492586	0.4536508458877306	0.3938556572959628	-0.24110563953014005	0.4617945519354605	-0.10489646593985513	0.38449724222754156	0.39854911597851517
809	-0.6057939580443202	0.03057054904493103	0.606564817700394	-0.1800420527041428	-0.3282634868004858	0.3743955895951955	0.5344508201258327	0.0030625728334471116	0.5344595948109973
810	-0.3640694240884385	-0.04154837809577095	0.3664325494255067	0.12402864025913778	0.20388625283838888	0.23864766435272325	-0.2310537091060906	0.12890448002298002	0.26457925364940615
811	-0.14344459873712892	0.0051784467675682596	0.14353804101275894	0.5100216480682271	-0.02800456155723357	0.5107899147068622	0.4905961396963189	0.0514331581802912	0.49328484878954965
812	-0.3677981417619977	-0.11752157908147064	0.3861175917170583	0.06697357440272735	-0.3712075073022186	0.37720083926975073	-0.0481346520391987	-0.09253342125235721	0.10430426058220695
813	-0.2981544544867656	-0.06101476759199483	0.30433350225469086	0.06554607450777991	-0.18268726362013382	0.1940899898819919	-0.26864890902475835	-0.18525772186621325	0.3263321311658601
814	-0.41576877918064165	-0.060740126493513326	0.42018215181967106	0.0433560486382863	-0.13183205817871438	0.1387783791415701	0.3649501599278373	-0.1929976069878996	0.41283979402960874
815	-0.5106598635949766	-0.17239010385946424	0.5389729531205782	-0.13551221409548442	-0.23247942486079057	0.2690915144568189	0.061768542157632896	0.20446042812254517	0.21358703019690528
816	-0.4427284132915799	-0.2799290954285388	0.5238022016020168	-0.3593549422029894	0.11963990734145209	0.37874751737058965	0.45928785513056186	0.32613669961820774	0.5633031871987669
817	-0.639680817344918	-0.1877326748145709	0.6666596622506087	0.039653042841862295	-0.07216455553678995	0.08234128297786603	0.6284289920542089	0.13872367200419475	0.6435582764820886
818	-0.5124557559118331	-0.30612400338631973	0.5969278073740876	-0.20640388964021922	-0.1032919584535614	0.2308068333905737	0.13405335553066855	0.5010422390866323	0.5186652364270983
819	-0.5135167160591945	-0.27488892665808085	0.5824631659353672	0.35331055245462134	0.08493634539035147	0.36337656672391355	0.2847594330165198	0.20086791245334376	0.34847647401977366
820	-0.39207314670927357	0.15036956378997132	0.4199194661895276	-0.4431098028410316	-0.1557646559743778	0.4696902441233309	-0.12456242098059457	-0.2640725103329351	0.29197617614128213
821	-0.5630451333261716	0.2309026198160664	0.6085522508381751	0.16743402434315277	-0.20524261162568042	0.2648748423966938	0.5507236416764663	-0.27586707188564275	0.6159538707177244
822	-0.4352667379355363	0.13483139866733518	0.45567163530291493	-0.14887499818430952	-0.08942880798710133	0.17367002269353224	0.016299422484884953	0.0006469166514499868	0.016312255346661798
823	-0.4390882213020106	-0.1475491030865425	0.46321615246859277	0.31909778046136716	0.19037108707196948	0.37157037595633785	0.058114431767700495	0.35730978392456	0.362004929341989
824	-0.38466065481694356	0.04614057074984885	0.38741808377168147	0.07147138781223084	-0.3126103574504738	0.3206764644639816	0.47827074543296666	-0.017921263985977584	0.4786063911397974
825	-0.4532226949518373	-0.14560705360622825	0.4760380502431431	-0.20950875816412892	-0.0682339820222612	0.22034018255890078	0.2511714158310383	0.6748932435967253	0.7201166366520615
826	-0.573636334022835	0.009026878349105006	0.5737073541831995	-0.19847295780359114	-0.11401981000984072	0.22889305811663718	0.26700978864539393	0.03097693073935158	0.26880066493684224
827	-0.4720815426765269	0.05979097057859391	0.47585285866387284	0.2703693682581241	0.12193668654827888	0.29659425284160573	0.13329853604533806	-0.4475420202175566	0.4669714761869746
828	-0.3916200851004819	0.4281118849081917	0.5802120966110181	0.4385673908458131	-0.02418335372284328	0.43923364045868385	-0.12871689293546712	-0.32105315310446036	0.3458947320288017
829	-0.21973577001378586	0.4087024947935628	0.464027518444794	0.10221134122940516	0.026452215531882043	0.10557877619322475	0.017043522247289337	-0.1868002541952048	0.18757616217949172
830	-0.47846747676912077	0.004778195854181559	0.4784913348028677	-0.07364585837613376	0.02297549448147743	0.07714652164955949	0.2835198478865957	0.01728895819663145	0.2840464965831532
831	-0.2877891896641735	-0.4606038363924884	0.5431192426963344	0.2308818375072264	-0.3109322887891911	0.38727937087120745	0.22607382867321604	0.15150573855662314	0.27214585212079656
832	-0.407657690785626	-0.10634195200022412	0.421299660113662	0.06679079151278645	-0.04830241269441643	0.08242653033463333	0.18672392997131626	-0.21189970492255106	0.2824310729544418
833	-0.4052263452427104	-0.050905928449038663	0.40841131770559813	0.0385820268816974	0.30536712754881257	0.3077948267689254	-0.1553901384732899	0.048564665924209	0.162802401429089
834	-0.6161814741581582	-0.08976432830799846	0.6226855094927993	-0.0759484270155837	0.16982105819163554	0.1860305226877254	0.31894115261865413	0.22721085512580041	0.3915970269559169
835	-0.41043510460070204	-0.05096143363182385	0.4135868020215346	-0.05535675581010245	0.02738205097527184	0.0617587818000946	-0.13667691035291496	0.004534647345088426	0.1367521146094753
836	-0.5373772467372632	-0.09389855388323377	0.5455192423116566	-0.04311195403992046	0.1354626697110309	0.14215757266632004	0.5740036898853892	0.17292957191307418	0.59948717487873
837	-0.19072773449476288	-0.19754062357983268	0.2745894511262476	0.005033298518496821	0.06534803105267736	0.06554158417705501	0.014149992760967137	0.17040651191223077	0.1709929869825914
838	-0.46403927682503215	-0.35287929761220976	0.5829719110897071	0.10042120671242187	-0.21255210939425398	0.23508044998579927	0.07826809651271559	0.42397441328123026	0.4311382586234806
839	-0.46637669217558214	-0.09360903798555337	0.47567832723093284	0.2998516703391404	0.09409317956696213	0.3142682781417703	0.1757449994420828	-0.08178958242596798	0.19384488804792321
840	-0.45838838381963387	-0.002429795616197837	0.45839482362643724	-0.021690593718455047	-0.3247093935938098	0.3254330532443175	-0.02942672239522837	-0.020181762372944154	0.035682425974193785
841	-0.1523884305132447	-0.15666921989089921	0.21855772284573458	0.09934111795386526	0.155088415111131	0.18417674722398117	0.10125044796479478	-0.040800016955226635	0.10916178175817028
842	-0.30045654918298487	0.11125602999164316	0.32039357383762984	-0.3233669530257276	0.022341331833428266	0.3241378123842303	0.04873475254543269	0.48657684373704596	0.48901135055003603
843	-0.6712891925335936	0.0669597922512505	0.674620481300957	-0.10357411900783413	0.22196371675939147	0.24493976746517165	0.3277113629865819	-0.18823759588685957	0.37792609057299537
844	-0.4209673205574829	-0.2123317720082534	0.4714851709030852	0.3531255112106957	-0.14870220644732735	0.38315789548190016	0.14049423909297168	0.24387374567147854	0.2814481036463917
845	-0.31985888348904007	0.019050002460789466	0.3204256667943618	-0.24667539191853455	-0.02306218057921635	0.24775111130170738	0.02745182490530946	-0.3577827664219305	0.3588343777276105
846	-0.31325304149135924	-0.08174754908948725	0.32374392625302695	0.03287521234377352	-0.0011167215793837192	0.03289417355298746	0.06169285459388543	0.24986838079344686	0.25737174675609065
847	-0.2800958700374771	0.12104352147486427	0.30513149706821024	0.2328199284656894	0.0825291886346631	0.24701454626694463	0.07220569623957661	0.04885964649860892	0.08718329900509061
848	-0.429860757824129	0.028014414108868915	0.43077265293307293	-0.16086274530138786	-0.19384105221947687	0.25189516936903167	0.3143814109273602	-0.3033594883529556	0.4368783019451123
849	-0.46700375294763474	-0.21245714492868709	0.5130599806050211	-0.30536267640889636	-0.17958136824241924	0.3542539088894062	0.39004255307436336	0.021542803548475	0.3906370253745743
850	-0.4309684238340599	0.05311073086949657	0.43422866335089627	0.031342998931096655	-0.2968947241807761	0.2985445709242991	0.2281454359276699	-0.19454491857892706	0.29983006066688495
851	-0.5871075258346616	0.09591035897751288	0.5948899426372017	-0.08048171234168305	-0.18643595380231923	0.20306568122563184	0.046821423096235014	-0.053726545325661505	0.07126561115564091
852	-0.3619869163191817	0.051075620240529356	0.365572491537896	-0.15970151590729634	0.18937917963102555	0.24772776966018292	0.13734949699730672	-0.12286207648469775	0.18428232189644478
853	-0.3638114199764342	-0.17214216434733523	0.4024818928243286	0.12980944287705223	0.23868656310547604	0.27170161366314166	0.010657400345611152	0.1454147165842956	0.14580473236976105
854	-0.3851876004133546	0.06917116089013234	0.3913491241986964	-0.2750169389884893	-0.26956492110714786	0.385096823438082	0.22016274220885515	-0.34102374180555806	0.40591726439261827
855	-0.44557439370544205	0.045664898360622326	0.4479082755076738	-0.016810069777833874	0.2175193095837202	0.21816789059738823	0.290005802162704	-0.2543280953002482	0.38572807176440443
856	-0.5289798613916774	-0.07823709481928084	0.5347342674298323	0.09664284783889777	-0.19559523584706948	0.21816813773895372	0.6343710134993622	-0.021881520407709933	0.6347482837342382
857	-0.30982793559710786	0.03521527575108619	0.31182281077976104	0.09392800233642429	0.03761622288710728	0.10118028388576433	0.28482664543524416	0.02704692144373673	0.2861079410108674
858	-0.26150282727080776	0.44991194507414484	0.5203887844592985	-0.4268219770259199	0.15551154223825875	0.45426956737342267	-0.4766973814921419	-0.18790404747955883	0.5123946960895136
859	-0.31545380358000275	-0.3662893285568348	0.4834035316458785	0.12845584317850833	-0.29821388553976996	0.3247035958769606	0.271783590941865	-0.10807320507475987	0.29248271395141645
860	-0.3230492053811156	-0.2134230653290991	0.3871823781008623	-0.036036894834848794	-0.08608140574892492	0.09332023470313927	0.11783686090676757	0.09416144472840744	0.15083734107210262
861	-0.2939210112690756	-0.04420453492017695	0.2972265159317809	0.07109048820132523	-0.1462071915061124	0.1625742918201023	0.12392499858472639	0.3778004221559066	0.3976060415227687
862	-0.5978485241757507	-0.03277753846069422	0.5987463777649645	-0.21785746036449846	0.19619984105389351	0.29318296448811976	0.4481338640366988	0.3434526923435944	0.564609344568903
863	-0.6305251172059768	0.017827031112561186	0.6307770814367776	-0.11496319751253832	-0.3663566854924419	0.383971037693359	0.4263952083223874	0.08324489045342301	0.4344451466720448
864	-0.41540477921197067	-0.341806221342588	0.537952250242198	-0.41073785061646534	-0.062216253076660066	0.4154232108054782	-0.0886752920866567	0.3067817875656222	0.31934052766382853
865	-0.3092997258366848	-0.1870010603734461	0.36143563325084815	-0.044473427412267286	0.1651574034126067	0.17104050294532203	-0.04072784827038283	0.1801196009027962	0.18466680333540705
866	-0.3228097286942072	0.39163213651570633	0.5075252223205114	0.10046990477752141	-0.32703404818515097	0.34211908809414865	-0.03777161612625969	-0.30901822655614786	0.3113180999053801
867	-0.5383001918994218	0.009693867648194309	0.5383874698290583	-0.30923853027322584	0.32321501183765383	0.447321374945083	0.27902445493754335	0.07903760661562563	0.2900027408710469
868	-0.5129554085612189	-0.17789734898814044	0.5429279122951917	-0.2268871164226446	-0.19164835255069154	0.2969963882507275	0.24921402002912227	0.2178543103248539	0.33101076765898946
869	-0.5216642515002569	0.07183208816540618	0.5265865932432443	-0.42562394269621057	-0.016161628384261863	0.42593067373493787	0.10311426137805807	-0.267627203858094	0.2868045870352221
870	-0.3788159798380966	0.1272662793439733	0.39962263754541666	0.3388562889628306	0.12149573560185109	0.35997888596290795	-0.14813930015688348	-0.1757187670475502	0.22983110612726565
871	-0.6245023282994269	-0.12383569682631858	0.6366619494361706	0.19456312290789415	0.10149947688368087	0.2194469243423867	0.6317517250540955	0.06644223719270279	0.6352360293560158
872	-0.41739937414677636	-0.23444358905629564	0.47873378195790384	0.11184900112217055	-0.04792112187843072	0.12168250890787354	0.2682785884533626	0.23125760472498913	0.3541941286436973
873	-0.4139855569296621	0.22611030302253604	0.4717095615729085	0.0116764458275979	-0.32310092365391907	0.3233118405706485	-0.04356003746327444	-0.3327826745185585	0.33562149115264756
874	-0.5482103547809904	0.05810828223533397	0.5512813850960693	-0.1349308505247252	-0.32760105221453384	0.35430041467008677	0.40180873676918255	0.09344451260505812	0.412531378055104
875	-0.20983174080791836	-0.053814970985495855	0.21662273784774116	-0.5563291570368569	-0.07071986376353243	0.5608060539081872	-0.3095405776048313	-0.17076048102669109	0.3535173419570806
876	-0.21915378899529497	0.3180085960768837	0.3862095938862535	0.2296130466482084	-0.00823198414792881	0.22976056396623867	-0.21157281097193872	-0.15627512077649375	0.2630303551232736
877	-0.4591993510493358	-0.178088002807804	0.49252348243327804	-0.2419338801804206	-0.32342177258682686	0.4038980630831983	0.1565094094533784	0.026258535908460633	0.15869689964048186
878	-0.4988166605218782	-0.0891870142631046	0.5067271300486741	-0.08517586093655201	0.0730207782521332	0.11219162777511543	0.4397162507028851	0.27529391409663045	0.5187842714181352
879	-0.3440877622725656	0.07271438590549893	0.3516870342553951	0.06305395494224832	0.0072365326115960815	0.06346785515595887	0.2830673599004345	0.36508086493348185	0.4619644663624913
880	-0.4709664226903947	0.19117881435951717	0.5082899864857642	0.040941598309821886	0.1874729191129046	0.19189140124788415	0.13150386874035588	-0.26060355204125807	0.2919032011304457
881	-0.48046781801163585	0.10499798116982031	0.4918067711963718	0.0828408878946099	-0.130180529119155	0.15430354133625868	0.31809504802025995	-0.00419746427136234	0.3181227409056462
882	-0.6153031818355745	0.08267325506978672	0.6208324030532041	0.11238242988122349	0.058006831977379124	0.12646977149524707	0.08874211288179369	-0.08496877589066641	0.12286112271619248
883	-0.37051555661523333	0.29082233333255414	0.47101954020920134	0.29249015888555746	-0.00541307752101364	0.29254024415992264	-0.0940886772387828	-0.14131126275379616	0.16976911428648103
884	-0.2968086967188536	0.21972822185674176	0.36929106938601963	0.23040695846578407	0.028943462465504593	0.2322177653172677	0.03510742394612787	0.131390843551126	0.1360003124452647
885	-0.5123412824557511	0.010996546750076473	0.5124592800885064	-0.1349211369386752	-0.11610776889892058	0.17800204266106018	0.515684813898288	-0.10710197717287007	0.5266893399335607
886	-0.43358940251036776	-0.002976401437915114	0.4335996182364755	-0.0848550898751702	0.22817680980331584	0.24344412666922524	0.3618379495743078	-0.13535632198232117	0.38632633310806186
887	-0.5403172428085357	0.2627323229439591	0.6008086187761849	0.47862922332467006	0.2436569360883362	0.5370797295787026	0.3929702523437633	-0.2881841189677729	0.4873147911282321
888	-0.39375975498424476	0.13306034101952466	0.41563421297757075	-0.4035863515366621	0.016581753650076633	0.4039268469671038	-0.11128232543497288	-0.1474599387275603	0.1847381646648874
889	-0.2992533703886803	-0.02502832952536198	0.3002981800940771	-0.09976644590509554	-0.03909629188095612	0.1071534589613199	0.0641222139509261	0.09876923713945976	0.11775831404652148
890	-0.39435462478920336	0.0372779393499468	0.3961126290019187	0.09722147733814634	0.20411184276811253	0.22608330326232937	0.0799036052585399	0.008137202190933834	0.08031687364936899
891	-0.3728653179814874	0.15133248917812656	0.40240535239268815	0.09136801865870829	0.07887442273725544	0.12070331145313845	0.18930790407974785	-0.033704042172457045	0.1922848018066685
892	-0.4610347762399901	0.0484932633932967	0.46357810722378745	0.230147942771011	-0.2809053984276887	0.36314724069934373	0.5007225884399127	0.26607883748564454	0.5670282694290278
893	-0.052507447791535766	-0.0792368631799421	0.0950553131612206	-0.04632376534773574	-0.43791154694571943	0.44035487301083104	0.09011749429219373	-0.08978444322283181	0.12721009795742427
894	-0.35696555568816135	0.1664597482216361	0.39386959228375107	0.19832841083407746	-0.25756050095015687	0.3250716385562825	-0.02113713149780299	0.008564825249734523	0.022806458723657767
895	-0.3860264940671194	-0.09144462415935983	0.39670968403783435	-0.03688323894073451	0.2837651987506248	0.2861521646549977	0.3788292443686724	-0.21553054040763792	0.4358497564956848
896	-0.593561082211363	-0.1370426059084828	0.6091760288702373	-0.11131795608539795	-0.3836677464584442	0.39949045923467513	0.3962182235075298	0.08761999704920331	0.4057907644616437
897	-0.600660604407092	0.01795290451238	0.6009288381057475	-0.16774663622966038	-0.042171358504981625	0.17296634772267605	0.22149043856317258	0.12221872617898022	0.2529731831711003
898	-0.4138177351587582	0.1692047417466652	0.447074224890543	-0.009230627794219508	-0.151430514451231	0.1517115855709112	-0.21087957298127694	-0.02803008657481733	0.21273429449469933
899	-0.467301987638365	0.19986620205109623	0.5082495906275737	-0.011084031623603031	0.14962948157351771	0.15003945318812886	0.2431565768543869	0.01217504241097763	0.2434611930580569
900	-0.3876658970640724	-0.2178084258551986	0.4446631962733272	-0.09568628215548197	-0.05960113250172726	0.11273047320146827	0.2225204982186662	0.09541271860473412	0.24211352502293135
901	-0.14992084837155548	0.18732842772359565	0.23993374212444843	-0.29437466673739043	0.2397826918406146	0.379673785930871	0.17405423407071907	-0.19456943276523822	0.2610596494376931
902	-0.03480159988177274	-0.03526008805070424	0.04954215542015124	-0.11712127648569609	-0.25526110281567255	0.28084804435194527	-0.14688313758098603	0.29511610019748463	0.3296485533130802
903	-0.45691345445258225	-0.24757185081528024	0.5196746349167866	0.19107754201585572	0.5445066695679175	0.5770599104657734	0.5532401356098359	0.0829002940936198	0.5594167555681526
904	-0.43779684460202767	-0.05730126861264007	0.4415308738107788	-0.3126968445427036	-0.30381134628504136	0.4359823972576107	0.3680868094948593	0.3727685601511183	0.5238743158060364
905	-0.4973929392766909	0.16918429277099142	0.5253789689002849	0.22360092888677108	-0.2738683857004254	0.3535551839319908	0.2785422908122091	0.3126952333956767	0.41876498989205146
906	-0.3149037194158904	0.06683685749587195	0.3219184959300806	0.33636757962572805	-0.08730542818193085	0.34751314566977287	-0.27562990489871314	-0.3823595400355038	0.4713498300950534
907	-0.49446544252956615	0.1096162718426995	0.5064699407750199	-0.08331145409611689	-0.1614413416095914	0.18167031998737213	0.2530255994672294	-0.12246807588771699	0.28110564490488343
908	-0.7026732315524373	-0.0016429615328612801	0.7026751523022169	0.19748204410235337	0.02848958048087947	0.1995264742805334	0.4553828032101867	-0.10170983818601338	0.46660303111252144
909	-0.5112801586349491	-0.13631738280560868	0.5291406518769367	-0.047412828679823486	-0.14702974713102065	0.15448534838240863	0.3374568442577212	-0.18798140928023963	0.38628245102692005
910	-0.5425011778720075	0.03625418922402681	0.5437112231955554	-0.0970533928296661	-0.38198448799815365	0.39412118711249344	0.6284166188933893	0.0322572390422546	0.6292439720585558
911	-0.1523939209817085	0.21500251614995508	0.26353365838729387	-0.2625318971510668	-0.03929459390232394	0.2654563281063137	0.5482116410202242	-0.2985016664381822	0.624210900430663
912	-0.479484012625223	-0.08813288945824531	0.48751648645706774	0.15212887922514332	-0.24226318910539837	0.28606755965998004	0.37157829298319994	0.03195373502607914	0.3729496869531139
913	-0.4026876624717326	-0.12250990478079425	0.4209109529061311	0.18561142862068666	-0.10401613695725256	0.21276973276789674	-0.18484951192721188	0.12256313242542288	0.22179058476333072
914	-0.4285140918521938	0.2481971231485684	0.4952031288826192	0.4240064162502865	0.04879555708908737	0.4268049289933817	-0.05139223399652591	-0.28215823533227224	0.286800333822985
915	-0.3438256954169014	-0.14268728866319166	0.37225766771816643	0.32997975627590714	0.20467322020986697	0.38830112879437234	-0.11501021657665284	0.11570925938920014	0.1631440548270325
916	-0.3436199759175316	-0.018804964884386162	0.34413415197255265	-0.45360781867332084	-0.20258706102528348	0.4967912745373355	-0.04575778120715521	-0.4109691291461926	0.41350864519642366
917	-0.4137648175252923	0.31857691205090916	0.5221997444595614	-0.14534504373430274	0.22537501131298968	0.2681773246612334	0.16421773370248346	-0.16068033240079432	0.22975124217903486
918	-0.25146948397966107	0.0645251263559923	0.2596158571895288	0.07541223614685469	0.30494855897305934	0.31413473061795383	0.061010903279201265	-0.3235606589763177	0.32926255535079146
919	-0.5447751397357472	0.14446786292208508	0.5636052841230086	0.11696007347166366	-0.21506679324979092	0.2448129578785512	0.4575631761092722	-0.2033037140327309	0.5006959758882702
920	-0.6500234865690722	0.11544383158757905	0.660195282733097	-0.056674761956418254	0.1709654352528099	0.18011443222018442	0.23475467503349795	0.025482908545228656	0.2361337249907512
921	-0.2937960141188523	0.10419494427625031	0.3117253347497694	0.10206606082452713	0.12717197617688994	0.16306499408815964	-0.18691312258422593	-0.21113465255947741	0.28198290179654
922	-0.26354749099446273	0.05738076296591568	0.26972176769409434	0.33561376139526905	0.21642122587369225	0.39934289006635926	0.10243606320398482	-0.18594266722350436	0.21229183342493807
923	-0.5993122799821683	-0.09287148742699383	0.6064654335692408	0.09240812448829316	-0.16710375225923385	0.1909526786681959	0.4805922172696408	0.37113417229845713	0.6072145034070007
924	-0.7127905207052337	0.04660482347588791	0.7143124918258513	-0.14060221263403638	0.010741837308544774	0.14101194724685573	0.5584839741864981	-0.2323185612751345	0.6048770646471012
925	-0.3019638218608261	0.11670115521792603	0.3237303034039217	-0.2835529463128707	-0.26684741968295844	0.38937105536257144	0.29734388365874803	0.2650123167038828	0.39830253972831525
926	-0.4588302511601875	-0.07182404017319248	0.4644177991060647	0.2157519202744869	0.37296959057942103	0.43087725235745444	0.30312954913977547	-0.24155860975698204	0.3876055798223363
927	-0.4926731614606971	0.19917831014918055	0.531412121857943	0.4556390711076209	0.37964943149723773	0.593077274860529	0.037620948892983945	-0.5311552294967337	0.5324858811436566
928	-0.462954464187673	0.05723815664379506	0.4664794127153684	0.07179977752775245	-0.15954142278303282	0.17495334702905563	0.33719176485717495	0.14562472873699947	0.3672939529957185
929	-0.5027083552915744	0.07498889171332146	0.5082706211855571	0.10949727267651228	0.21796798836547351	0.24392559659799068	0.19408084850201857	-0.20091552163750975	0.2793464203997183
930	-0.510826616884166	-0.15290893751458473	0.5332213196123741	0.18093148764822028	0.09682922376728757	0.20521233344507717	0.1841627706347405	-0.03390423961663495	0.18725763950196062
931	-0.39206540009841057	-0.021943550970400873	0.39267900043612897	-0.05749831196778409	0.051628404603105985	0.07727579207621646	0.23452703327392885	0.06614788200300317	0.24367698215004585
932	-0.527641399576407	-0.21784202011676165	0.5708420029005409	0.013696724897078124	0.2292760105149978	0.22968476064070864	0.05102270975001392	0.09061784885751686	0.1039947664154208
933	0.12304762880126234	-0.040743643503254	0.1296177589666381	0.16059331159001886	0.07363493079071798	0.17667007318729086	0.5428879407581776	0.2741629150115247	0.6081879809633458
934	-0.4767551183952021	-0.17336844690311237	0.5072987889770885	0.13326191961074924	-0.018725300065330994	0.13457108188938097	0.5208465541670001	0.1672820295477883	0.5470506470129296
935	-0.21241814538070528	0.11082538123614742	0.23959076278754124	-0.2182790658937325	0.23107586466034347	0.31787073762138873	0.2023730162149013	0.07562848896580911	0.216042833797301
936	-0.5393020194844174	-0.13270303611060627	0.5553888403748708	0.11164734144173113	-0.2676353869143322	0.28998936045963963	0.17516038938934123	-0.24436576672408733	0.3006589262897024
937	-0.14256782730477616	-0.26821219877336167	0.3037488583571068	-0.035791980074996115	-0.02579436530652999	0.04411819487757445	0.3041504571732722	-0.4230155079580964	0.5210082730358097
938	-0.5374696465381384	0.2959984138144003	0.6135867354583804	-0.09920069133238119	-0.21781551896280252	0.23934154980248906	0.3699764905506286	-0.2269695606151309	0.43404813673829423
939	-0.5787653406239889	0.026380871095771138	0.5793662657312503	-0.2357680522838774	-0.5266819377780927	0.5770445719867919	0.3426576328279171	-0.3621036521180048	0.4985311506941454
940	-0.20792852338850265	-0.19398386969047696	0.284365983441436	0.14832618799959746	-0.04119349274240929	0.15394012436921978	-0.12606217239370995	0.04560318870122306	0.13405715992941522
941	-0.30868242052141437	-0.2259246747614278	0.3825268557957941	-0.0657242462295361	-0.3080752004166914	0.31500794538269233	0.035414068136990634	0.34036865053447324	0.342206040987984
942	-0.2954891974372966	0.17388973099698862	0.3428578486025115	-0.03989964314420677	-0.2928220917494209	0.2955279325876682	0.5192592878618846	-0.19892737835950883	0.556059628000288
943	-0.45140199280029525	0.1438804996225079	0.4737777509293786	-0.32545018372587214	-0.3411908424827342	0.4715177759971323	0.1399307104058052	-0.21342036958835378	0.25520356163247965
944	-0.556659562480096	0.28530462262070994	0.6255146650473333	0.1840547211097336	0.07608882325047277	0.19916236940351834	0.35469560993071003	-0.2959570573646349	0.4619518973963114
945	-0.07200343435012749	0.024641391673110774	0.07610317169343715	0.20360092769662694	-0.10412535658904215	0.22868193554306449	0.04980998860545343	-0.17035863159064732	0.17749112181265095
946	-0.43435856348383445	0.23118795362428124	0.49205206185191736	0.17598042943696604	0.24562831140517657	0.3021628350882639	0.3865309328392503	-0.18543631433384128	0.42871061185291437
947	-0.43097882637628554	0.10996384754990926	0.4447862369191072	-0.018212317970817488	-0.4467553293195728	0.4471263946596198	-0.006214181601751021	0.23698547151264698	0.23706693097319828
948	-0.5709983291916509	-0.144657229850645	0.5890371856578491	0.17379436591070885	0.018275627987389405	0.17475262573317407	0.4785759518946611	0.18400748508118348	0.512731602593192
949	-0.42586742536733535	-0.018974169196609235	0.4262899049774748	0.0442111262080702	-0.08152515900709156	0.09274144290293027	0.4971431636787689	0.11275423648740499	0.5097694018263481
950	-0.38210035942767145	-0.1962836968391112	0.4295671941845464	-0.05532141392911505	-0.2854643902301099	0.2907754751153628	0.4071038879176771	0.09758185866125962	0.4186356347678428
951	-0.1593022044607493	-0.18458096953591233	0.24381822462825	-0.012297117946753344	0.16966101719698376	0.17010608415371742	0.1856162507532258	-0.21982490301439722	0.2877088468034543
952	-0.682551145521201	0.07209136825388757	0.686347748323706	-0.04950556210459124	-0.01234519538147132	0.051021608444836795	0.687432291197651	-0.03884991226849388	0.6885292082871443
953	-0.09262823390902651	0.04573707683558322	0.10330474294324231	-0.2223041748699503	-0.205628655392805	0.3028238598315238	0.49814868817546376	-0.07057253695996042	0.5031228463346704
954	-0.42161283685968126	-0.07484488334575272	0.428204554819198	-0.19360305405712314	0.11666525082501669	0.2260374378069027	0.3130586472403528	0.30833830824603414	0.4394066783106352
955	-0.40059497763010565	-0.14107100964842081	0.42470856580211525	0.14284621459567592	-0.27473397741938144	0.3096510929626877	0.2817574208767446	0.10908572199658151	0.3021372849593881
956	-0.4160221058066384	-0.005205092030794224	0.4160546664836711	-0.22882187460454975	0.1399572670372137	0.2682302870558547	0.38179494784967827	0.1669330650172215	0.41669416890518457
957	-0.2980687846824107	-0.0776919581696802	0.3080276623394215	0.17351598351168437	-0.30268450631345306	0.348892113548366	0.14338845405126793	-0.24593957907536482	0.28468671432116427
958	-0.3627582161310963	0.05925935004636247	0.3675665843606196	-0.2502654373465214	-0.03038429853213279	0.2521031430338293	0.33880630713411847	0.14573309820223726	0.3688195353631387
959	-0.5107283599062005	-0.029809613037694152	0.5115975670797648	-0.03444724003803957	0.34988885189490077	0.3515804616678381	0.3698872244841708	0.40884063529077125	0.5513322264311825
960	-0.2523395200955527	0.004902578683558662	0.2523871404802597	0.04889052236562968	-0.03832079044970542	0.062118967778564786	0.2483043129394956	0.12704313616619323	0.2789175331012679
961	-0.6679028619053099	-0.0702986222264068	0.6715922343418173	0.2698107857646717	-0.10211137083500466	0.28848672789012914	0.3541482904806534	0.07244050712594918	0.36148117340054375
962	-0.1458270862615465	-0.2780129897424318	0.31393751217886984	-0.03890587841163357	-0.2156386098278208	0.2191202350844302	0.06585548693635943	-0.15046215476212352	0.1642431282437296
963	-0.49127381495027433	0.11893457676408932	0.5054655228656544	0.0921662588278638	0.28489054735037544	0.29942819378929786	0.44708946795284465	-0.023654983222940743	0.4477148094330087
964	-0.4491158184975543	0.32975926932407174	0.5571769863605942	0.1322308127825062	0.3118894385609935	0.3387624680141145	0.2642920174126772	-0.24612493681574185	0.3611478298295807
965	-0.30383482947428075	0.08804167798209353	0.3163335907923278	0.07679913618222987	-0.01979211418499088	0.07930848064518957	0.300424279440586	-0.05780162597939255	0.3059342668666864
966	-0.2278032841675682	0.17968811842001106	0.2901416140074597	0.11528613733212047	-0.42461331198129154	0.4399856340526156	0.06424362821438066	0.39820390799233807	0.4033529423551017
967	-0.4281018541394561	0.016555007268026067	0.4284218315904134	-0.08267245405116914	0.13058745288368523	0.1545568423250533	0.39182011891072976	-0.06023994681169924	0.39642383477169324
968	-0.5957686050090771	0.11103858168579164	0.6060278849502339	0.24164194974536904	0.26450472886003695	0.3582646835316944	0.3867957264176788	-0.08645460212091015	0.39633992002177215
969	-0.4608450656343092	-0.03860291774144884	0.4624590357833263	-0.13951876610725808	-0.16491277205757707	0.21601321367871495	0.5441562874584237	0.012482674858898335	0.5442994418076943
970	-0.40642624293644597	-0.11058901231083143	0.42120330078398033	0.14404855351297546	-0.1275069483707237	0.19237465439083956	0.0821047531586864	0.03991951417436631	0.09129489636976569
971	-0.5418401735255659	-0.14147489715860304	0.5600052858431361	-0.14660785698465964	0.09089286385878992	0.17249746789471124	0.3512828007421217	0.3107499311596329	0.4690043985006385
972	-0.5319205731971091	-0.16617188081280374	0.5572724559523875	0.19204156970633468	-0.18854048731556025	0.26912354013066553	0.4951770394175754	0.45152079583234767	0.6701278455902512
973	-0.25381966390182875	0.18515635769667935	0.3141771770494126	-0.09042211904187997	-0.22430251132691373	0.24184246153143615	0.20722325969732627	-0.07035303626138675	0.21884019071181035
974	0.013938866950007258	-0.05643534695652107	0.05813123427171417	-0.16871851601047294	0.10290848093708244	0.19762614476215962	0.2263874501118728	-0.12561521924796795	0.2589024157378041
975	-0.29833908644036505	0.11396265190734693	0.31936451983247405	-0.1860443198192935	-0.175935662265841	0.2560582867121149	0.20992906376223297	-0.21066931328571506	0.29740842518725397
976	-0.44319157257959374	0.05276545592031498	0.4463215918416361	0.16782144234729568	-0.025245719441157437	0.16970970173100983	0.04402868797795767	0.0669270080376109	0.08011085925095791
977	-0.4569521033920848	0.10714419415470527	0.46934539854515644	-0.11946031682826634	-0.3183267963445955	0.3400039949290645	0.20670278453662913	-0.12965489387639811	0.24400088655842253
978	-0.4311082608581512	0.21117505428606792	0.4800512848986694	-0.1257736776975819	0.26302094121271025	0.2915459372345895	0.13297239088252324	-0.0757920223771677	0.1530558309671201
979	-0.5270368823535273	-0.3044318436103413	0.6086432639608501	-0.37997980247587193	0.32801138144843056	0.5019722269700889	0.1262294534967785	0.45123418048350317	0.46855753175753573
980	-0.5265330218177634	-0.17811669826848706	0.555844026024039	-0.18702477141373752	0.01616642236531737	0.18772218391669804	0.12071181559765999	-0.006187158197867164	0.12087027488778582
981	-0.45366736890828085	-0.17979526650579772	0.4879963314104451	-0.0914403365905193	0.2083515337051566	0.22753394637521335	0.6022599382958885	0.2031074691947772	0.63558608962034
982	-0.4135983452455245	0.13326288067006564	0.43453720963148856	-0.19591811091133854	-0.34565784197601124	0.3973200849473642	0.263534668722548	-0.40338734923420283	0.48184216828843435
983	-0.20662701269413208	-0.03387816467558128	0.20938589354750436	0.24465211861967423	-0.04418636944875241	0.2486103263948559	0.15816129362532702	0.1479562183722506	0.21657801678899458
984	-0.2694310984970838	0.19518333690219977	0.33270054379520164	0.09889327838432863	0.01932570556465316	0.10076389931504232	0.30253398883007265	0.0242753372090614	0.3035063531362205
985	-0.3754241337135341	-0.0243633175591299	0.37621383735456165	-0.0704841374696316	-0.148637434152506	0.1645025849835755	0.23571299967077286	0.04885576421849707	0.2407228778308517
986	-0.5730525405937372	-0.020998788439920136	0.5734371486020777	-0.11012162440733869	0.2475585789871504	0.2709465301350954	0.4162839994834487	0.263177839721333	0.4924986736493039
987	-0.5749126621185997	0.2049044156233601	0.610336291405194	-0.07037309224165161	-0.3889975396255826	0.39531184898306393	0.6568039179487343	-0.23048319096355332	0.6960703182506416
988	-0.5697739314313651	0.09980436940240264	0.5784489995587901	0.36043557312880614	-0.2725301510929027	0.4518699875311607	0.1498481981846705	0.10823834100565305	0.18485134828517838
989	-0.5765794913739254	-0.34907993139173327	0.6740183294046771	0.06973310083694137	-0.15755860529553137	0.17230037566705442	0.24119868795898924	0.3672408791252763	0.43936621442009366
990	-0.2980515657384526	0.11401247188966503	0.31911374082846194	-0.07736524087191328	-0.2103685151123808	0.22414346442793545	-0.0364577105241562	-0.29862454425022567	0.30084179078930867
991	-0.23403061250169874	-0.03761109740936294	0.23703358883554212	0.07912946390218925	0.4128000314897757	0.4203157599417463	0.29347040778860845	-0.36169771766294373	0.4657790454820769
992	-0.2946681531830385	-0.04125188943357189	0.29754165907002383	-0.10588796456659377	-0.14062377558842737	0.176032120082673	0.3528338964117375	0.33180785630602405	0.4843430725874871
993	-0.33656247696277186	0.15898621452266865	0.37222428360810145	0.489146218466338	0.14045747171079967	0.508912884882382	0.26308749401593867	-0.2974940256491675	0.39713690939590857
994	-0.3000003720110078	0.24024982399229194	0.3843438579385266	-0.17018256578300542	0.0132667171466144	0.17069889126861734	0.16902551838582544	0.026855730764417062	0.17114571610323137
995	-0.569858532915969	-0.18783130717526872	0.6000161226936412	-0.028500091064942088	-0.0857993236848666	0.09040895495187688	0.4699761117554398	0.38412730010905505	0.6069854432437681
996	-0.2886532835855996	0.1511077187037641	0.32581322989805755	0.6326869982733179	-0.10656707108689306	0.6415990791952092	-0.3444470861630613	-0.07754119483228708	0.3530671778319843
997	-0.6084351903799817	-0.0945486886952461	0.6157376352203228	-0.09711512555384744	0.29178098319382906	0.30751827549740374	0.529946621980248	-0.11929744049729865	0.5432083407473438
998	-0.5434567824196853	0.04687552361571893	0.5454746456731101	0.04214075595466667	0.18594836059509676	0.1906636727864931	0.31392987872105843	0.13302687737351465	0.3409517837723782
999	-0.42042495253015305	-0.2644028231743077	0.49665480327137246	-0.3188615560916186	0.06343030618189872	0.3251093595938109	0.10235015427781953	0.3210337680414853	0.3369543504743746
1000	-0.5842206865590277	-0.23626000096201638	0.6301845750715211	0.4717875820527089	-0.1300607895521089	0.48938668919174694	0.4590637495011066	0.3845625340154566	0.5988554655961686
1001	-0.5292328639207902	0.11427895746769365	0.5414306090107065	0.13880727840564516	0.01631549742564825	0.1397628562767255	0.5153027127879937	-0.43148902456356797	0.6721009329895956
1002	-0.42982364365784853	-0.20254842618466531	0.4751570578210893	-0.2796060105184072	-0.2899963936889557	0.4028367280556968	0.23098946758540775	0.3387605272415006	0.4100180836894021
1003	0.013836872525158665	0.0034015668489542255	0.014248849016864313	0.11837594121412227	0.07194382839023057	0.13852356442776184	0.33558805912016126	0.2823393419355981	0.4385599724423827
1004	-0.35918092881398533	-0.009631289823131333	0.35931003516091004	0.11985509784582483	-0.3109880446505111	0.3332848757372296	0.6271615138062152	0.21462941211602396	0.6628705370922542
1005	-0.46279440169854213	-0.1487487276903188	0.4861119647087492	0.18201747944978516	0.10206368213157407	0.2086800374628775	0.12434082088235379	-0.13968874029355774	0.18701225602216182
1006	-0.5231827978056427	0.06182582288401254	0.5268231888357091	-0.1893841696757399	0.029752306289662786	0.19170697288654723	0.2878099727923568	-0.27856530879212277	0.40054114857426054
1007	-0.35041536745050433	0.38326931319589175	0.5193132929004635	-0.26461072842390715	-0.043121429003789215	0.2681012779461515	-0.15908313750071645	-0.436815475065335	0.4648819246794031
1008	-0.5831088988187698	-0.0078350342082581	0.5831615347763285	-0.3952523011848703	-0.15551549463773412	0.4247463368463047	0.3906426083124351	-0.31480186877642885	0.5016989774897638
1009	-0.43557639271924986	0.03451168591680319	0.436941472464144	-0.11975882165139798	0.06734684877246336	0.1373964097162382	0.010497850711494217	-0.05704839722626264	0.058006245315881895
1010	-0.524193895524521	-0.025543790666802114	0.5248158966216647	0.03247119078104994	-0.1518718555594356	0.15530434231471255	0.44072691403739134	0.34090958802042504	0.5571889804735715
1011	-0.6311051066052088	-0.03407953668172839	0.6320245805375082	0.32521664992174587	0.3078314193421848	0.44780135341526983	0.18800864932776898	0.014674836840365985	0.18858049490428053
1012	-0.318050575364043	-0.09361234443918935	0.3315410072989467	0.06655011370298648	-0.044913827053019946	0.080288040793315	0.3750750705489252	-0.07618785375909252	0.38273476143107
1013	-0.23462000998277693	0.13104396809899402	0.26873606133053396	-0.2943048998740601	0.017897797155672083	0.29484861409358215	-0.05334839715285831	0.00996229168661581	0.05427060654192391
1014	-0.42946731900176804	0.19730178718975164	0.47262053840140766	-0.2953880124615004	0.12209672812420105	0.31962742204728084	0.23473301870364832	0.29927790701308676	0.38035096384242423
1015	-0.27180428673242957	-0.0017478780957934465	0.27180990667001553	0.060569003284957096	-0.38517481677480275	0.389907993809355	0.5398169029939097	0.04480820811806399	0.5416733926202097
1016	-0.1396210856385867	0.3272636925676798	0.3558027150373229	0.3874418633571269	-0.5210880568060288	0.649341174135389	-0.4356058987977426	0.23929763108307583	0.49700689664164727
1017	-0.38397037279353335	0.0016600261903535899	0.3839739611876795	0.43620825292063825	0.17447399048306547	0.4698072086198341	0.13538725974920435	0.07707412081225738	0.15578873579749267
1018	-0.3187892960209005	-0.07792527874423226	0.3281752037020281	0.04240037778599507	-0.06592645891577303	0.0783842460036978	0.0781780410899644	-0.1828048839732483	0.19882009886612803
1019	-0.2746102038933481	0.2382502019922446	0.3635573171202741	0.0804975986599691	-0.05628911244228758	0.09822590070629006	0.37996120169873643	0.062448031054175866	0.3850587895099801
1020	-0.3633870694730253	-0.11242304461735489	0.38038020876647755	0.2045808359928388	-0.1618927659092678	0.26088807199502584	-0.14659643214459492	0.31944082094570586	0.3514725480090747
1021	-0.48380378440100935	0.16773610405856945	0.5120561516137518	0.11513276301182003	-0.11927277476653823	0.16577559506527273	0.43869005281998064	-0.21463808693725733	0.48838352839472693
1022	-0.5162119376774533	-0.1289452039283799	0.5320729557277296	-0.24692914105405286	0.005467182764254118	0.24698965725120978	0.2343001748148095	-0.07269348657627082	0.24531798733249213
1023	-0.23876297273944375	-0.1619805832952808	0.28852290466452707	-0.10010356043699589	0.2517994719876311	0.27096807359062264	0.22996849614456188	0.26205135332029744	0.3486494242014329
1024	-0.4392724076551427	-0.12321013315054155	0.456224708929843	-0.09318899615270324	0.04316272513786366	0.10269960976204003	-0.036889927082904846	0.40267729077217407	0.40436353349900395
1025	-0.544893389834498	-0.09474834465900653	0.5530696656850311	0.045373300637792394	0.0912649007761687	0.10192162932592574	0.41637981294177834	0.2020440215595629	0.46281090660591767
1026	-0.4394047970479705	-0.14902158671586715	0.4639870784580998	-0.4057848960270933	0.09095474195989892	0.4158535161913516	-0.026749669116898456	0.14346602594123514	0.1459384986808988
1027	-0.4605348135147371	0.11046701239516037	0.4735982213718356	0.13532398325027267	-0.03432655422253305	0.1396097875061508	0.3673677439601247	0.019838135289168002	0.36790299117308506
1028	-0.36078783419424243	-0.10120469370206629	0.37471355904197173	0.11282384774694408	-0.06700938359888248	0.1312230090751153	0.09377383746248111	-0.08037269004942119	0.12350425862382297
1029	-0.6049336422318763	-0.077599374010597	0.6098904609442257	0.047731745123881994	-0.5953577754015423	0.5972681141862878	0.5915917362449155	0.005030155671774169	0.5916131209323843
1030	-0.4559849744130463	0.15197923984286585	0.480645385116389	-0.020741728892348796	0.2841229290878046	0.2848790237116053	0.41703963508483904	0.05470644478232886	0.4206124728683372
1031	-0.34834626258788953	0.027509619970714796	0.3494308198340324	0.05420284217030138	-0.05880924048605231	0.07997796487711434	-0.06532594717578395	-0.013718579978237212	0.06675087123800412
1032	-0.38507009931957376	0.2735037434271939	0.47231692650028406	-0.10681352592776175	-0.01704736296131133	0.10816534521303633	0.011580593464718918	-0.08002251761190132	0.08085612821513374
1033	-0.4391526588698783	-0.09916431630627809	0.4502095283542712	0.01640764126976297	-0.1343758478652295	0.13537384969607877	0.2074420116282219	0.17872669017672857	0.2738163946331404
1034	-0.3163689679854508	0.051183686718939934	0.32048259498812376	0.03905555766832731	-0.04034501117878653	0.05615208377077782	0.23780935156669877	0.5059023127255354	0.559008441540572
1035	-0.6884512521274009	-0.06729371447095735	0.6917322968917128	-0.11798271351952368	0.26839567280706234	0.2931828062335608	0.26962718058933616	0.15876355548116405	0.31289724041859995
1036	-0.5096731606157081	0.028839910038846867	0.5104884632026998	-0.06291981645363146	-0.16205593829314896	0.17384196972719668	0.24069520307975453	0.14144213641083656	0.2791774681776199
1037	-0.7209851168614054	-0.02383082506793847	0.7213788512003059	-0.16354973764779446	0.006717410352035582	0.16368763021835228	0.496835157214357	-0.13178593267091554	0.5140162502238212
1038	-0.30389548429163254	-0.30872607565143406	0.4332023258940109	-0.32646416880560825	-0.1351614019025314	0.35333759788365904	-0.08480567622357371	0.5789052997393571	0.5850840527531516
1039	-0.617698140928902	0.11407188439539703	0.6281428086960309	0.18500577129815823	-0.1457928410665457	0.23554763407829313	0.1978572197080563	0.07647159637845852	0.21212115510545368
1040	-0.4886437636297553	-0.11126300505815362	0.5011508595511165	0.18269113232469772	0.17578780233781444	0.25352988242185326	0.25564775300515824	-0.1573273798198055	0.3001794097828026
1041	-0.5149670434546797	0.07753724359196167	0.5207716197992102	0.20514813278756516	-0.15048010170041656	0.25442094527375725	0.29840252428808145	0.12092566331107459	0.321973729594081
1042	-0.5377527054760861	-0.022210141079373837	0.5382111691646838	-0.19398727611563493	-0.4388300636194218	0.47979463109854553	0.26679532621567964	-0.03477014657092233	0.26905149912813037
1043	-0.32168574354353546	-0.17724972642756245	0.36728624139464167	-0.1230271918617506	-0.2907098390872216	0.315670556877746	0.45658772238076295	0.10650305646839847	0.46884458967334103
1044	-0.377473599842784	-0.22942300170895383	0.4417252905272879	-0.24219073588882906	-0.1670282589690067	0.29420195758116585	0.1187993098300054	0.22257401223889536	0.25229440528914937
1045	-0.6109967572136419	-0.1513372904176611	0.6294600962702446	-0.12052154836775188	0.03853864876565968	0.12653328048242185	0.30820405213995866	0.03443341978664217	0.31012158608148105
1046	-0.03459867455479515	0.3970634982748342	0.39856804932557993	0.24640089153526903	0.19097354249085138	0.3117439546821725	0.10611065442954398	-0.3580702920381455	0.373461919107891
1047	-0.33549420537764374	-0.003027661113922568	0.33550786663474425	0.16625105144858587	0.37798342503343946	0.4129296328768015	0.5151402525353248	-0.11318088695574781	0.527427144688485
1048	-0.2552302758869859	-0.13210495141126485	0.2873920874288636	0.3307983578217778	-0.15640711556392492	0.3659108352271246	0.2551308647848731	0.07333534229781317	0.2654615425929237
1049	-0.38868624414944236	0.03032529541895378	0.3898674389241127	-0.0991397899392571	0.0743544796802944	0.12392451975992215	0.1172317989685135	-0.1602728777909658	0.19857162447034524
1050	-0.45375291468791595	0.05089791915824763	0.4565986265446038	0.05825763192199009	0.20158465840255255	0.20983404437896125	0.3331521011430263	-0.257380072756898	0.42099266543297326
1051	-0.4195534027232175	0.3168191469329714	0.5257370346475184	0.15246971391355052	-0.39560457314225556	0.4239693290226856	0.07766646006351624	0.05564254053639106	0.09554146396273025
1052	-0.36613469855842595	-0.30990446373002156	0.4796825972747622	-0.0028452613971197203	0.06974017763199335	0.06979819402076191	0.1625217606509483	0.3600255936643608	0.3950085451967585
1053	-0.3848801124110518	-0.29605283920560854	0.4855718119199732	0.2214392807104949	0.07724442323750448	0.2345251712777886	-0.13039378608916985	0.36811281908347976	0.3905247585291551
1054	-0.4543964594564426	0.16518914198288828	0.48349104955065436	0.2649538984871543	-0.24613035737375544	0.3616361723396511	0.2488020574373573	0.07084851231409219	0.25869282070088867
1055	-0.435794157135997	0.08236989451745573	0.4435102557063262	0.026283711319203425	0.0002522646410407525	0.026284921878528416	0.1700338106018287	0.10462960240692286	0.19964681426862116
1056	-0.4460352438937414	-0.27176689600766185	0.522307078796553	0.11580329378348113	0.08754261590863865	0.1451692544970548	0.13801204454525554	0.05974024582795769	0.15038690571704177
1057	-0.41083259565109526	-0.015498976944494645	0.41112484713982234	0.033446661096023955	-0.16112997005779545	0.16456471793582714	-0.031437201819563734	-0.12751516167099106	0.13133321786289626
1058	-0.5980905387711556	0.034043863052228306	0.5990586592138454	-0.24802296899348691	0.03521550998337995	0.2505105293031287	0.3038178351422705	0.03703965439078375	0.30606733400989494
1059	-0.23959577010190092	-0.01935695191187784	0.24037642279982807	0.2918037037183268	-0.20875398608374757	0.35878632667590127	0.5196890716749901	-0.31505423352941897	0.6077301220798774
1060	-0.3206225266764142	-0.01939595620876419	0.32120866695906614	-0.310543277832798	0.10989406930362604	0.3294143801889173	0.3976762917524248	-0.006726865490939908	0.39773318159451176
1061	-0.46317550859336365	-0.17747429165929945	0.496012778021586	-0.0020615357528005794	0.004092039527257522	0.004581999252805812	-0.09758873805084246	0.28585076314301866	0.30205002993511204
1062	-0.15643204313474132	0.03690895602030047	0.1607272694778893	-0.09415357418482792	0.021649412922637414	0.09661052019150271	0.19505734440791506	-0.39920157191621575	0.44430762161800197
1063	-0.24754723468675943	0.29506812481138284	0.38515559411849043	-0.21635932749577189	0.005275310644410379	0.21642362970992263	0.20075423519018615	-0.17769087415632348	0.268097574970821
1064	-0.5534887498984649	0.026497724380512136	0.5541226630101957	-0.20947889397589634	-0.15391998461159961	0.259947626810094	0.5224495889644487	-0.22634729814065596	0.5693739301941181
1065	-0.6853114686125009	-0.1360062639870722	0.6986769731825602	0.06623299312708157	0.011091940686032158	0.06715534622615306	0.5198024015980388	0.23936702683070782	0.5722683900416495
1066	-0.3887482380127094	0.14251378393991912	0.41404754699292706	0.2767932732219327	-0.05489935313119025	0.2821851432572853	0.18502688143839305	0.04636849528394503	0.19074848416098722
1067	-0.3019731382163353	0.05228772336815054	0.30646660865295944	-0.04247462476171216	-0.2418009653445471	0.245503158004542	-0.09983490796955113	-0.13472862897993984	0.16768664918860723
1068	-0.37412943314875086	-0.13972321088895465	0.3993687624355778	0.08280100663223845	0.14441869609667865	0.1664715185296777	0.5901243935544028	0.13244749479923287	0.6048050419321458
1069	-0.6065585246539706	-0.21309632815584545	0.6429022389943165	0.06103851018361027	0.03796089377353279	0.07187996370004741	0.002565158845114763	0.15177124741257958	0.1517929233563644
1070	-0.356540300127482	-0.1980152448509127	0.40783700519737276	0.19074763969734337	-0.09668160670957196	0.2138504036144236	0.2008330192982804	0.06282066284535592	0.21042893651015143
1071	-0.2769722848993146	-0.14672340244369705	0.3134348471804024	0.16692029156382807	-0.27030754638872734	0.31769254534919034	0.1087841764317014	0.34885411059535415	0.3654219308158708
1072	-0.09746666288543823	0.3161742905684991	0.3308563621732509	-0.018969956092037648	-0.1264106137380175	0.12782606346029787	-0.4045720627340844	0.2862417955454439	0.4955935022394781
1073	-0.40460027072480415	0.2185698197778267	0.459863180944394	0.16620308485050342	0.40242086442605596	0.43539179773996406	0.16308709536273713	-0.2726953084564001	0.3177422413340501
1074	-0.18085295947806085	0.1977085965342334	0.26794865570759896	-0.07586209414532362	-0.2328242927721555	0.24487182082258532	0.24851453322367123	-0.4032049233023622	0.4736387688931756
1075	-0.6436864015187598	-0.006721472702265939	0.6437214938895992	-0.0800375024725796	-0.36946051340844593	0.3780305183051768	0.5406559481573093	-0.23944680389162057	0.5913067107447635
1076	-0.43934149310443305	0.18676565604600148	0.4773912000042795	0.12604968479892203	0.4805135523962243	0.49677137304231467	0.43792418515552656	0.038226321619823055	0.4395894034308767
1077	-0.46095301536873623	-0.22867061712850958	0.5145560547845723	0.5146563287205157	-0.03979189321817647	0.5161923395963622	-0.03809102143389978	0.48481671542949034	0.48631077869374567
1078	-0.5912792315842662	0.0943810614811426	0.5987644899868291	0.18066225430006091	-0.3006522715701836	0.3507572358898549	0.4725185186960346	-0.021489739528039863	0.4730069337923894
1079	-0.7006147031873202	0.06608219551354833	0.7037242491815581	0.17508079072018876	-0.16073012469893333	0.23767089907041877	0.2503849532909478	0.005276209834633841	0.25044053830146823
1080	-0.5264528476679613	-0.32055339790999643	0.6163660290195674	-0.36373120505556766	-0.13659112370160528	0.3885325270878136	0.2176267831688178	0.4084836038849825	0.4628393580879558
1081	-0.6507413785733042	0.04617333540968189	0.6523774357611852	-0.0006917558956289198	-0.3374828917962615	0.337483600759187	0.7232907849694524	-0.01698847734999815	0.7234902680647459
1082	-0.4545302732098223	0.014369600459777594	0.45475735802905853	0.11046078214457822	0.2675230876010414	0.2894307979320557	0.43306392392744786	-0.057203621867369304	0.436825613445667
1083	-0.4953247311338852	0.06281145765564429	0.4992913663239956	0.07666357706831445	0.022124116031582562	0.07979210837600618	0.17822679896004284	-0.19193873228140265	0.26192607510008525
1084	-0.29805533102843984	0.012221553357831316	0.29830579397817797	-0.03889297742616357	-0.045860918183258464	0.06013225016314952	0.16862820508464785	-0.22372722423616465	0.28015949459993167
1085	-0.41936039193606867	0.027864190143232354	0.42028508350536464	0.151328809473718	0.1759880045214824	0.2321038265780772	0.20403019004270567	-0.22655679953430255	0.30488735930518457
1086	-0.20808949853225653	0.017113254670400282	0.20879200867087797	0.15047265992044254	-0.275878773765005	0.3142469080159994	0.6162172963308333	0.1332817061681355	0.6304663111510171
1087	-0.4731634229533396	-0.19667631839370384	0.5124111620933159	-0.19080599939896242	0.20720602536806854	0.28167581783935497	0.034987433966465836	0.12149772627255391	0.12643503480032045
1088	-0.3468195610743739	0.26461561843310066	0.43623988064200836	-0.01873557816419877	0.27621525134647934	0.2768499358236255	0.16984276399414688	-0.0885006379241929	0.19151743365594834
1089	-0.4755846238585737	0.11251765768263758	0.4887135743368382	0.08097461579751006	0.19911225643724825	0.21494785197132554	0.45345554116316056	0.22087458394136644	0.504388252879512
1090	-0.4177563480795273	0.24146121802531265	0.4825182754787747	0.019020229712570703	-0.3437608218861826	0.3442866128709955	0.537019443718394	-0.3649441793273347	0.6492874070521584
1091	-0.26226181241707885	-0.3932832309668231	0.47270811079565217	-0.03987583861824263	0.20368482228430432	0.2075514137135586	0.05370011965896844	-0.27582056609671884	0.28099944400888405
1092	-0.4123189773463443	-0.02006418110682058	0.41280686821251233	0.3084841047148698	0.25875089608937657	0.4026344112079718	0.3543069936421435	-0.12363324250681199	0.3752580770569531
1093	-0.4037975619378745	-0.08150973849873246	0.41194211789656004	-0.09488939100735652	-0.09362427618504307	0.13330229411724398	-0.09011118976501666	0.2219660669483062	0.23955993278794935
1094	0.13327547708927312	-0.22879747294990083	0.26478413174061993	-0.07632568861153306	-0.397796473565453	0.4050526448785822	-0.4942649538668239	-0.35299516047216245	0.6073742075012252
1095	-0.43646539453644834	-0.011923130616078902	0.4366282190508827	-0.12389293203404465	-0.07952187410057152	0.14721816147629188	0.2599332925114578	0.15622222124503787	0.3032667125923659
1096	-0.5178895069602739	0.0031896273796329215	0.5178993291580676	0.06651869224396151	0.09816078006500542	0.11857603113959089	0.46574453792349313	-0.29800663074737693	0.5529248833023991
1097	-0.3964139119917421	-0.14807902044674914	0.42316827139692953	0.14570927260786656	-0.4348763283036484	0.458637779781361	-0.013017190607833231	0.042581567359223346	0.04452681360808044
1098	-0.42133969648085073	-0.05338434307223517	0.42470816794103394	-0.03267823098637646	-0.3745657243382563	0.37598849534186757	0.2060518243260094	0.1736219667306781	0.26944747473209935
1099	-0.5561971709090209	0.1593030166072064	0.5785609250782102	0.19507731579727616	0.208522899426562	0.28554677151726005	0.5200046909057088	-0.054502986408505094	0.5228531859818656
1100	-0.10654895545791485	-0.1983459921534723	0.22515286476640267	0.12166862644480907	0.16925027555784644	0.20844402231144324	-0.34890695077264505	0.213222202796579	0.4089006823947478
1101	-0.3946168726051106	-0.04547186750699805	0.39722810434209216	0.1457987266882974	0.3199487180348859	0.35160268894889835	0.20767274738558505	-0.2125415982128289	0.29715635779424376
1102	-0.5070952237413132	0.031093704191562363	0.5080476201908684	-0.06978120493694033	-0.3045643554535999	0.31245617800792164	0.3874902172554826	0.055670688887898334	0.39146889285095726
1103	-0.3418190668059537	0.06928421502103801	0.3487700917268774	0.38977071796649465	-0.11159227356542155	0.4054306945750612	-0.07791855040778779	0.18313931362096655	0.1990258995488017
1104	-0.4160830078443746	-0.14368757683896727	0.440194490145749	0.44061081146966513	-0.0021886522229332354	0.44061624729747506	0.1334640951952476	0.388871392763031	0.41113699032773204
1105	-0.2691756357871797	0.15714676733232213	0.31168995714400455	-0.005685076409975608	0.16296169545522426	0.16306082999736177	0.3118061953580328	0.0015849435088086442	0.3118102235488404
1106	-0.40665277878616946	0.11118691113804294	0.421579187938556	0.13673521595584273	-0.10973825267029225	0.17532542137870324	0.15951808211209176	0.008497957333913104	0.1597442762654395
1107	-0.4412898020055425	0.02389029615697099	0.44193600849507464	-0.010348181274492772	0.31229704373962963	0.3124684438214552	0.5144545262713652	-0.34395489763389014	0.6188444321535379
1108	-0.42439702403115653	0.19400620263322824	0.4666382331814093	0.153314576769134	0.07048281405881045	0.1687399968221747	-0.1553888909651182	-0.17075977535953688	0.2308779078132182
1109	-0.4771418343476052	-0.24884306396157144	0.53813306957144	0.19549848701227368	0.17832832332997117	0.26461415178664743	0.41506624981390505	0.2076896495677816	0.4641281959460844
1110	-0.5036998155932481	0.054745736232641604	0.5066661621465618	-0.2132982270338119	0.020832391935357342	0.21431314054326184	0.45016439743908715	-0.47524865448258213	0.6546061933018974
1111	-0.6352809049500837	0.1859187627493321	0.6619271973083141	0.10945352461636829	0.039608136189258306	0.11639964992787896	0.4307055025107684	-0.439282750196404	0.6152044899975697
1112	-0.30030089659739767	-0.03143375479917098	0.30194156626402957	-0.17003003356692775	-0.031224242220296634	0.1728732646102408	0.38929370738562424	0.3243924282588836	0.5067346821777043
1113	-0.18605985240509118	0.24231468815183604	0.305507245038683	0.31462045281565504	0.019488255495135304	0.31522344683124615	0.436386397804377	-0.0460251728206337	0.4388067965766359
1114	-0.21457235170100197	-0.11012026572493136	0.241179947420651	-0.043787048280824845	0.3477428095976973	0.35048875477545305	0.017197575898840394	-0.22060532602995161	0.22127464041226602
1115	-0.4075262673371441	0.08468742278038174	0.41623264906411234	-0.10036768463508021	-0.05833795013850415	0.11609043261772055	0.10066231797886954	-0.33167392411771107	0.34661288810504465
1116	-0.12496391823148471	-0.17498736086434094	0.21502687581330915	0.0899385531722396	-0.22329879212966144	0.24073074982910167	0.15637392051203614	0.03236842600654164	0.159688816197145
1117	-0.3662732993052364	0.15857005183424086	0.3991247813938106	0.05811156144840351	0.1922883842230153	0.200877515618522	0.4158639678692927	-0.2093187869065092	0.4655719002732067
1118	-0.4710099898765186	-0.02539846076456046	0.4716942785032346	-0.17660343478651225	-0.14716046532507343	0.22988035090691422	0.1641211774792798	-0.10193563609536278	0.19320102174510226
1119	-0.4653989755887951	-0.07873793616130717	0.4720125729999594	-0.38707073403041625	-0.005129881412168598	0.3871047259155437	-0.3219631298005286	0.1932470607674189	0.37550590334400674
1120	-0.30293532075047375	-0.013341744689435756	0.303228974060116	-0.07512001710190258	-0.30388505721261494	0.3130321788035607	0.3301738159679276	-0.5323337210141644	0.6264135529182052
1121	-0.4875550424084409	-0.173914029617325	0.5176446745361459	0.2399085797286872	-0.09386951200981103	0.2576191217910579	0.07488467689118362	0.07449464606144295	0.10562749227789435
1122	-0.5567496684221084	0.07639991736749609	0.5619672060377615	-0.3547258740608372	-0.04157327629157726	0.3571537246478619	0.2397480339147639	0.018900181332346853	0.2404918639380351
1123	-0.46606024944776164	-0.060150619234819916	0.4699257953226681	-0.21152615132782454	-0.01541840227433487	0.212087340084822	0.05213917553227914	0.04122886443564182	0.06647039106127138
1124	-0.3177150797977062	0.16119739882839793	0.3562688217061723	0.06068225824915475	-0.0035040351239125555	0.06078334252380929	0.6053538583777998	-0.1296594929088822	0.6190839021928107
1125	-0.3148681076686751	0.07235044067497792	0.32307353883089196	0.025608024842227666	-0.12392196412078427	0.1265402075542517	0.42513363515651814	0.2524998125282628	0.4944641170683707
1126	-0.2220728280594137	-0.019216621668985332	0.22290271310747842	0.3413497259023702	0.3508782291029196	0.489525450852174	0.2841370234112284	0.2354091089718117	0.3689868516084215
1127	-0.5757582689633961	-0.12739494716115654	0.589683861778428	-0.19829520386778923	0.020069120188242213	0.19930819717738207	0.2226555624694431	-0.34604426863416154	0.4114877098445783
1128	-0.2615602251518734	-0.16315115959163337	0.30827269139123126	-0.16361940787550183	0.24323016959610275	0.29314198954649734	0.1063060249349451	-0.38657718317624357	0.400927536457585
1129	-0.28566794275510987	-0.2436946218102961	0.3754906686153465	-0.2677337835342531	0.21141602258038994	0.3411423653685925	0.2475514238446266	-0.13651743948383893	0.2826989896174473
1130	-0.2991639942748689	0.2361885954553689	0.38116157740999246	0.0014513817870478278	0.15884932337622185	0.1588559537637015	0.22405243583086404	0.20274717183903446	0.3021686775469463
1131	-0.39695348637703953	0.13247280949646612	0.4184747490623222	0.18235925295465658	0.33801288296127835	0.3840671896764618	0.17335114711934374	0.24068072859006656	0.2966105752029715
1132	-0.618498799763375	0.06672288956356365	0.6220873807596863	-0.14525996943486152	0.5093936878837628	0.5297002812686031	0.3936737223454201	0.10056564733591568	0.4063157012587511
1133	-0.3712131348351209	0.2087142523895111	0.42586480322354675	-0.15376074919809976	-0.06361556356445686	0.16640104543416903	0.4849603483334389	-0.46099729920583227	0.6691076515260918
1134	-0.5805414259202212	0.024098003317646728	0.581041359090195	-0.05149163953559801	0.1989272068308864	0.20548338755140821	0.6911568358022699	-0.13777601736531117	0.7047552785451503
1135	-0.2986104640171954	-0.2106781411923365	0.36544970706900665	0.054560781166504646	-0.19978368849565897	0.2070999783448316	0.4457281309278443	0.4471891433146064	0.6313887048394841
1136	-0.43505001804940524	9.72483970715016e-05	0.4350500289185585	0.2953351094394818	0.36931210712357865	0.4728786941020798	0.22927114380425218	-0.15760385456312254	0.2782161612028747
1137	-0.5502489351947345	-0.06685911529028102	0.5542959786795663	0.05078452387184227	0.08135447805399508	0.09590421765661657	0.4120971460218638	0.44903980727940396	0.6094758455270313
1138	-0.39329325427793915	-0.2021729968757341	0.4422143196757058	-0.21788002829997977	0.16007782494441075	0.27036385995715734	0.3019285236399779	0.11949531638564094	0.32471520448774976
1139	-0.3159937859549298	0.15927320765021274	0.35386441956958287	-0.09199540338126526	0.06076946744955256	0.11025462537863862	0.12218911675216114	-0.17461136161425322	0.213118060842944
1140	-0.5768969413666077	-0.07504569632892465	0.5817576277932592	0.17530582446477008	0.2893185500863609	0.3382859079467351	0.4962444464410621	-0.21729368386845951	0.5417334175336815
1141	-0.3827745903574633	-0.08953203947679086	0.3931060583560084	0.2759662034433663	0.14746922147377992	0.3128969746178895	0.08080160700719294	-0.3899279187696229	0.3982118550859009
1142	-0.30403915972953305	-0.10219407788031179	0.32075448586551014	-0.0731775837850415	0.3393748761213709	0.3471746899055469	0.4087857639475142	0.1408638108365074	0.4323753161427421
1143	-0.6378310787768556	0.222057270078214	0.6753798310937603	-0.1816109850972146	0.19183502709349298	0.2641651519938652	0.4760239467171614	-0.2009963306632538	0.5167188043687543
1144	-0.14039709793708174	0.058824091345597886	0.15222226785785897	-0.06806788681026776	-0.06524517471649148	0.09428769823577689	0.4802543623907037	0.19439963662515614	0.5181075866220202
1145	-0.49953871178132747	-0.09204100066625644	0.507947310625614	0.11448494137290818	0.1605245909810225	0.19716730487274706	0.4352841349759521	-0.248130808826729	0.5010400946538806
1146	-0.19753607004207172	0.007728746274315517	0.1976872087076931	0.18109251350968444	0.09776199118019432	0.2057957855952634	0.1458087129904522	0.13754610051591934	0.20044727623758685
1147	-0.5611681899798489	0.1239546551875849	0.5746951313417686	0.03640728365438522	-0.18411160695375708	0.18767678097779067	0.4095134645422887	-0.14798579667860998	0.43543205401076207
1148	-0.43603120564173037	0.1433208698249327	0.45898157263746037	0.23076087380592958	-0.0446831868286871	0.23504716136308373	0.3933452735734104	0.08298907272291303	0.4020045900657728
1149	-0.41512983194907277	-0.03332745095503707	0.4164654803957055	0.10599885760010469	0.13757066397590392	0.17367050814487284	0.16264475479449952	-0.15603072158942832	0.22538611834334557
1150	-0.41591156024107867	0.010877392837249296	0.4160537749102924	-0.36701651372982663	-0.4655037431264644	0.5927856747722109	0.1604139645350549	-0.15156092967116935	0.22068836720734283
1151	-0.5607723090534963	-0.08584881347127127	0.5673055626164925	-0.38008755442084535	-0.2697751693188417	0.466095688680585	0.26696786660380506	-0.10607361146053779	0.2872689555926087
1152	-0.5795943365752719	0.06421165242921519	0.583140404446322	-0.1465445119399154	0.0026376495235364444	0.14656824749827987	0.2759643264176777	-0.5921443684978083	0.6532926316734567
1153	-0.4097703167272665	-0.24914248418948495	0.4795661475739004	-0.0058693068229931705	-0.12517233395565303	0.12530986373980285	0.02781198154696212	0.00027832055330385497	0.027813374119278533
1154	-0.13447907433714526	-0.09073070911845196	0.16222417517655183	-0.10571752068859222	0.2205409859388708	0.2445700731067318	0.22996273840884238	0.04405895137938387	0.2341453656452431
1155	-0.6379171015044447	0.13334263496369947	0.6517042939024527	-0.16080543877856152	-0.35029506956781764	0.3854413378249508	0.3416983434041578	-0.19168180363148207	0.3917903415457862
1156	-0.4142878666713026	0.0013979107510556348	0.4142902251146253	0.11221434094494877	-0.11984361102544507	0.16417840728100447	0.18492503412336947	-0.21515722547690633	0.283707419572435
1157	-0.48218157166819453	0.02427166144441807	0.482792068706273	0.05891416186619518	0.11034415102948726	0.12508681039507938	0.22300521459037806	-0.006492233762917813	0.22309969707225724
1158	-0.6235386421163732	-0.16181360934770903	0.644192581750569	-0.2318464759035386	0.11636811120319825	0.2594114987695997	0.2592325065094031	0.21303282480427518	0.3355361036836971
1159	-0.5679629969963819	0.06752543114756168	0.5719629794040662	-0.07456739302160573	-0.0944075158741485	0.12030409450873324	0.5131004957690096	-0.22233565944494885	0.5592005581356511
1160	-0.23377529294212274	0.08305179491957287	0.24808967779723945	0.21120241524281927	-0.36854114833912816	0.42476939416997017	0.24733460100004823	-0.036517311805238956	0.25001583732502647
1161	-0.5510941726566867	-0.21301673051044515	0.5908306987737837	0.21706367757892608	-0.007569156351944959	0.21719560827044398	0.28556344531974487	-0.14970741859991277	0.3224264140648722
1162	-0.43564831010935795	-0.2385126508952627	0.4966666233382557	0.23450641103868505	0.3205576151861873	0.39717809792598135	0.07643985916986751	-0.04123326186460593	0.08685179303793529
1163	-0.3630325764840759	-0.05969047653382749	0.367907059700547	-0.07854650538394145	0.1471938501540288	0.16683999230159482	-0.09028207422452389	-0.06575046565951108	0.11168695832873678
1164	-0.5619178030940757	-0.2003578951306658	0.5965692781021021	-0.11625110415161007	-0.05913637276158356	0.13042787202076653	0.024501546761699702	0.20663449402331277	0.20808205091738746
1165	-0.5618273930930919	-0.016724447420262484	0.5620762641948981	-0.23186656413359558	0.176376422436253	0.29132584154951024	0.33600391741171903	0.25250705503578386	0.42030756043505296
1166	-0.396677859520415	0.08451972703879246	0.4055821846339039	0.015598209298641969	-0.11433077955532585	0.11538990981473533	-0.10440295987387033	-0.09385113368346855	0.14038523185897178
1167	-0.369490825543271	0.1719106434277241	0.40752513969616894	0.1960192563081009	0.12480054142404738	0.23237625520546698	-0.03235521187096127	0.27078888435205406	0.27271501539857484
1168	-0.6165598775567372	0.17804610522088218	0.6417526768133532	-0.07886301283106815	-0.11070741871334659	0.1359246384985646	0.4640595488612323	-0.08581899285531273	0.4719281348086706
1169	-0.3854258279098774	-0.10466663735068839	0.3993847440680664	-0.0004653013861314328	-0.032055735356777	0.03205911219362849	0.31543608241967774	0.3961338179403109	0.5063812040432002
1170	-0.2905947559975395	-0.026224010662292394	0.29177561746740516	0.14965979832220663	0.468351371940912	0.49168187157223725	0.3268454015980377	-0.1748298516027494	0.37066614838318046
1171	-0.4572243751095946	-0.2166590168721632	0.505959740282141	-0.14683589665839025	-0.019892413201042	0.14817722041675113	0.19361144764719282	0.17702447451654715	0.2623414897379012
1172	-0.34033053152022286	-0.08836384871745975	0.35161490361615716	0.10906670827748147	-0.03494787681444146	0.11452903975989068	0.2785547732155701	0.11352506516530687	0.3008001032279824
1173	-0.3505779765793838	-0.08477232748655575	0.3606816673605449	0.06876636381094423	0.09843924970258953	0.12007955143898529	0.4764419243136621	-0.036634162775754396	0.4778482699832509
1174	-0.36783288905813655	-0.18790674980959635	0.41304961069690116	-0.0250299396805293	-0.10038538933809955	0.1034588047145953	0.05292291248159614	-0.16797683326121596	0.17611658405159078
1175	-0.4044547120360312	0.06337266846101068	0.4093894346414159	0.2667872580635101	0.35919296286824565	0.44743158766353863	0.6310662393194576	-0.36762905137655305	0.7303394538328237
1176	-0.5086842368800317	-0.27515065158989677	0.578331681581223	0.6197018711338551	-0.13424520799427753	0.6340758511063389	-0.099385995848376	0.43659105884973404	0.4477603475502329
1177	-0.29661194573725647	0.31832082547267715	0.4350940062603113	0.14532653307379165	0.1266817319941436	0.1927902031646937	-0.16552729559949575	-0.15804156105829584	0.22885895352864372
1178	-0.1033166350236355	-0.2664345755974915	0.285765131089191	-0.1884742669871898	0.04854045532057675	0.19462457480772413	0.14860014182275413	-0.14029399744268417	0.20436342106206412
1179	-0.1852801737258064	-0.4089770008447784	0.4489887860468844	-0.0855958020930284	0.11700813955497841	0.14497429447342103	-0.3021938995772103	-0.40358563238766404	0.5041850013749236
1180	-0.4774391294585746	-0.2710158579313154	0.5489970105459668	-0.13620823919911645	-0.11025473237259681	0.17523923771883018	-0.07842817516392646	0.30043065742547603	0.3104988866013005
1181	-0.36122735010181706	0.018726118107723896	0.36171240780620884	-0.04932305920392227	0.052685071693487885	0.07216980634989663	-0.030560583196181323	0.134019701259367	0.13745991987099618
1182	-0.40588894009778914	0.30951618853093765	0.5104371681768732	-0.3143481808177972	0.14832802478419804	0.3475859342951613	0.020241058351807534	-0.4490808249765904	0.4495367480027148
1183	-0.45231566745439894	-0.0041568108646665046	0.45233476773434406	0.23777269824195768	0.03227643506224299	0.23995337940855982	0.0998282664372715	-0.15190967565348296	0.18177522476128935
1184	-0.6041576793638826	-0.0630533740319229	0.6074390747319123	0.2417376794349427	-0.09713845586791826	0.260524442743852	0.37873466754895796	0.08392818548564082	0.3879225292791485
1185	-0.304506213340681	0.13689908402129417	0.33386433347836014	0.020686223015284846	-0.07942405426083286	0.08207374865245173	0.41439691715869614	0.2716056666248774	0.49547395803752925
1186	-0.540186729552868	-0.09749676495548616	0.5489146763949827	0.1726095988823864	-0.07693257040278247	0.18897802521753002	0.27914088715941393	-0.06151679159444577	0.28583902905694863
1187	-0.36585098218644047	-0.027582061680430616	0.36688923572834115	0.2956349600533568	0.26152510323688427	0.39470927177963894	-0.09997985437591735	0.10549566139462034	0.14534547070383042
1188	-0.4398642663820848	0.1319756083811686	0.4592364685512566	0.25669784309982824	0.495866386715022	0.5583701783995235	0.4236636128925624	-0.3801475808274364	0.5692126492780455
1189	-0.45913368024126916	-0.25027135082252616	0.5229144149614008	-0.11623690616777016	0.08855666279991473	0.1461276869101568	0.3127591070307714	0.49572345783578986	0.5861399198820685
1190	-0.5470288758023327	0.13908785032060608	0.56443424866708	-0.22149154131948198	0.269778162536522	0.3490540930252242	0.39906498422542835	0.007029747683243185	0.39912689584558375
1191	-0.5726519648328439	-0.12838345258005174	0.5868667512504786	0.16627324902256763	0.05604631936036185	0.17546504852637876	0.2650506972315249	0.2574033134344656	0.3694703477546733
1192	-0.4219977099170921	-0.2249216858060366	0.47819643654161587	0.2505871495624234	-0.05859210110289614	0.2573459808069136	0.5009063207723505	0.12439285201976953	0.5161208422678794
1193	-0.47857537747601137	0.21696295305159938	0.5254591467689731	8.589683664522096e-06	0.12442454605559532	0.12442454635209092	0.3157232106206386	-0.2766286047062671	0.4197672339122484
1194	-0.3233461827982235	-0.1659600883952114	0.3634494529784418	-0.2122029361122072	-0.036699990135236935	0.21535314107430145	-0.03898637262689031	0.024375959756420443	0.04597961140167858
1195	-0.4907894032407738	-0.06403729299022057	0.4949495057346256	0.14275470336778523	-0.20551513743903277	0.25023064770369136	0.3406989973390191	0.5105680762351017	0.6138041766379776
1196	-0.4752289820442729	-0.3289124510659487	0.5779498125625148	0.02759282206954537	-0.10542108749263705	0.10897233372692275	0.45504300334573505	0.2963370884109389	0.5430283646935758
1197	-0.4476201074128954	0.014756425348818594	0.44786327450395763	0.18717387838731342	-0.14562762484940192	0.23715283230403755	0.15913332278981496	0.1951919643084897	0.2518398645026918
1198	-0.601920321573639	-0.05454225580079548	0.60438640884053	0.10548410810286818	-0.09879573792607613	0.14452506666532106	0.3735056680918251	0.2606657329785741	0.4554702058817656
1199	-0.13115091703563672	0.017213847155199576	0.13227577092261092	0.26912683500988127	0.40217674190563973	0.48391671292927196	0.1253090271026853	-0.09863814302255057	0.1594736201770019
1200	-0.3558230505190456	-0.18123956309541794	0.39932170303114917	-0.09927040371492589	-0.13115818697649742	0.16449037377514292	-0.04378571757650297	0.040303247607811246	0.05951084633430972
1201	-0.2805030182345479	-0.26001406267353483	0.38247778501069574	0.11875754794454375	-0.32320298536302594	0.344330546047505	0.08784721335192397	-0.05943921489008973	0.10606673918080406
1202	-0.40498825733407545	-0.10997671829819584	0.419655057334154	-0.10415008115722965	-0.21569105038405287	0.23952007978629591	0.022040479706857092	0.32554241081624263	0.3262876706002844
1203	-0.26562027863277055	-0.0014109081176367437	0.26562402580088096	0.21248013312416764	-0.04867331772318519	0.21798371230586505	0.019902010069340684	0.1279586918974224	0.12949716922349927
1204	-0.4171341567357313	-0.2515124014009205	0.48709279688175167	0.05433525464827325	0.15542214948422584	0.16464617957301572	-0.020610490865612806	0.1702688771792988	0.17151175723436762
1205	-0.5501798232359976	-0.21895568215310343	0.5921481475468149	-0.2236260636202395	0.014414274248897557	0.22409013283142531	0.38531633133430215	0.28024463229424645	0.4764511823079707
1206	-0.4174579059149599	0.24539126201776806	0.48423958397220734	0.18675772370200566	0.24391167979128503	0.30719921044976833	0.2763439484322435	-0.02088000584950919	0.27713165189021266
1207	-0.42726482236866586	0.017718584498236645	0.42763205758028566	0.008798735934212707	0.17768190587598537	0.1778996274019778	0.2581212325311845	-0.10071960316784084	0.2770758184066324
1208	-0.3820953737067411	-0.12480701887872578	0.40196227008201746	0.0707298153077255	-0.45703048901261395	0.4624711608960866	0.28152411200868555	-0.15408791349063267	0.32093443368728075
1209	-0.22541719635693766	-0.06149728413351954	0.23365536238062465	-0.05996227506776119	-0.19963964243831592	0.20845014095509865	0.30429909279622114	-0.39539707787824613	0.4989356542393608
1210	-0.3159395547730033	-0.12897061240089316	0.3412494998285345	0.0007413219585328042	-0.17868502649198423	0.1786865642701972	0.3882732295457008	0.22984892803052026	0.4512057518456827
1211	0.10452137565427283	0.03459456471526547	0.11009769242132329	0.03600342456645684	-0.009210283518915922	0.03716282958833143	-0.10869960002657002	-0.03917230883832154	0.115542515229941
1212	-0.5011412039922997	0.36606093685730584	0.6205989976077146	-0.30761201287562606	0.1193899888725474	0.329968361980935	-0.14390510493524208	-0.35377775189864996	0.3819258788886736
1213	-0.40109520914207314	0.30427092589994226	0.5034462862557748	-0.05269046748880094	-0.13628076477283407	0.14611205361385118	0.09998848819616513	0.07129758461424991	0.12280489950967256
1214	-0.3216608462938851	0.18403178908847076	0.3705852121086347	-0.18625803366020716	0.021954941682870717	0.18754752615607895	-0.33678055493769926	-0.28452324125469536	0.44087936785272935
1215	-0.21392842796513964	0.022263274941637413	0.21508376438672186	0.18415598524421148	0.017842335085077828	0.18501831212762276	-0.14458238860030134	0.010399919933233154	0.14495594305852455
1216	-0.7485553851524683	-0.10830963997089059	0.7563505422430687	0.179989636621832	-0.21752755216518838	0.282337573203139	0.27698506370831816	-0.1292490123545242	0.30565672364945784
1217	-0.3170710937659783	0.09352306173408771	0.3305762265772779	0.2867581985033948	-0.06452465874502293	0.2939280456082305	0.046169526846107825	0.28496789738010675	0.28868378504244485
1218	-0.48693948929566905	-0.02742914612461573	0.4877114149706285	0.0027580744555447873	-0.08629384344339636	0.08633790819180026	0.41832455458852136	-0.02057703745306465	0.41883033252383906
1219	-0.5483947759259277	-0.253163078352437	0.6040102437076135	-0.05280378114812741	-0.031375564996538624	0.061422026850237975	0.4213377050159273	0.30819214627346403	0.5220228545693502
1220	-0.4473577011083466	-0.05299647309847915	0.4504858920119726	0.07252611148647195	-0.2834739143345283	0.2926046769200514	0.4178338816450342	0.03253157080981886	0.41909838433226
1221	-0.048236474403971975	0.25044049455082057	0.25504352329315216	0.19903234997509645	-0.2198962388015553	0.2965943899936071	-0.416180276268952	-0.058199166596204076	0.4202298958282168
1222	-0.459341887024539	0.07696261086048345	0.46574479347141023	0.2173374574389803	-0.11984908766634654	0.24819221224787896	0.14318235456421388	0.05839222645232806	0.15463129944682036
1223	-0.3666372137746526	-0.08650191284223599	0.3767033679830937	0.30927943473468134	0.1123538828881817	0.329054955516332	0.043178223515393584	0.03606154197545961	0.05625650002971321
1224	-0.42274707323713584	0.18561735392965056	0.4617021659147913	0.3914550591911681	0.2913026618918364	0.48794907950689936	0.13252717547292892	-0.4159499021526419	0.4365521427500097
1225	-0.2797524668634372	0.17851867704837507	0.3318589471014463	-0.18182166992264026	-0.4629075708815988	0.49733543894735666	0.37427091171032445	-0.36407898650895026	0.5221419574884419
1226	-0.34846707905083707	0.10833458609066063	0.36491874126393825	-0.18535284038954927	-0.17764204906947909	0.2567340511854182	-0.16320167229410432	-0.16533651583156972	0.2323164852241767
1227	-0.16804861431998147	-0.038751334583412844	0.172458698553774	0.17095879606660813	0.3443397066493658	0.38444342045080626	-0.09248385388548909	0.13432329938273196	0.16308283780513366
1228	-0.49481314947061766	-0.11726400654674407	0.5085183380375055	-0.21695583573874788	0.24931435062304722	0.3304958094858243	0.23408330480315834	0.08792206052366516	0.2500505595160614
1229	-0.4906154698478282	0.2288108441158349	0.5413482628022429	0.1777791967307324	0.0836789960255895	0.19648821126488752	0.21921974082388915	-0.20549989785798128	0.3004787892456535
1230	-0.31969373977165894	0.10873127947599943	0.3376782172211839	-0.20146960108835732	0.2015306850768496	0.28496423844097724	0.14799006070013598	-0.14694085519564137	0.20854897024837207
1231	-0.5288274320672642	-0.08883848005609175	0.5362375671710568	0.07327889517620034	0.07146880310755035	0.10236008155462928	0.3544929996788797	0.06774858205636522	0.3609087934533852
1232	-0.3403831379908795	-0.3058529977594645	0.45760980853448624	0.3347190517726679	0.09946042937084931	0.3491836488586309	0.21723179620975422	0.36132433270107894	0.42159806295379987
1233	-0.08999022478909252	-0.17895741499676313	0.2003097524832855	-0.023568945004102972	0.03448650633302502	0.041770974224504334	-0.17205178571037097	0.15743731763086186	0.23321304841052162
1234	-0.26307440676071137	0.35234320821055215	0.43972022908277114	-0.23744683323367716	0.20628366421601263	0.3145376745877771	-0.11731496355457646	-0.4276487730299148	0.4434481635409072
1235	-0.5583143931661154	0.10994224950211177	0.5690362552966483	-0.2762467386348	0.06168479360651005	0.283049950306728	0.5073129711173003	-0.13793614375858426	0.5257307584865579
1236	-0.5511222539880336	0.17148432958404008	0.5771850778855412	0.06396695905796312	0.020714298152057983	0.06723729619084548	0.37879421736955776	-0.18833729782805617	0.42303190998527485
1237	-0.6772644336093635	-0.05267601606490123	0.6793098524978728	0.013428937543584051	0.3399621369464354	0.3402272636352595	0.5806400954389372	0.010647333859443994	0.5807377085652805
1238	-0.33283329941177003	0.03520055664784104	0.3346895343234425	0.08004017074711872	-0.119410333460088	0.14375415357573962	0.09769002474422808	0.4823119998444687	0.49210588914226444
1239	-0.5365412027841299	0.21861628081654455	0.5793699513463734	0.096132854962348	-0.2175555392844336	0.23784856206534563	0.24533328965288084	-0.2157282389445555	0.3266911325549311
1240	-0.18583622529080587	0.2692933921176489	0.3271911271238341	-0.0070118291122780564	0.004682626204780506	0.00843165082729872	0.030295118461789904	-0.20055127508991044	0.2028265469380249
1241	-0.5297630979632508	0.12837162729707557	0.5450946841224193	-0.20859908228319984	-0.17080245282574627	0.26960536905018134	0.1851297632300271	-0.11793508455777586	0.21950333346729758
1242	-0.24279747647985342	0.2827870513592718	0.3727185680932148	-0.1355543928868389	-0.36826319526065926	0.3924191310506025	-0.18655130683905943	-0.16864515240718667	0.2514807696699772
1243	-0.038997075899008464	0.014658059588036525	0.04166090060907777	0.11019660333304322	0.22870300622132053	0.2538668084661905	0.4398459072480166	0.12692501447986962	0.4577929460176794
1244	-0.512970966372375	0.025104186356758235	0.5135848834551531	-0.18169056311941875	0.43567957084455305	0.4720467658801884	0.5117402845662878	0.03221857064555145	0.5127535032961039
1245	-0.5575505679013443	0.1581111054371549	0.5795358120337954	0.05464842458237057	0.1951026090912729	0.20261164424473999	0.43287899349578557	-0.16422498202284858	0.46298387415797676
1246	-0.38185965595007915	-0.11768161560868577	0.39958198094331443	-0.028982692464691	0.2231645440444118	0.22503868596544255	0.20314182574164769	0.07923485941681492	0.21804761936891764
1247	-0.46883468834688347	-0.09876656007309274	0.4791250341883538	-0.2867773777439072	-0.28895619684582297	0.4071080299886919	0.37346483155411947	0.06277608491144832	0.3787041288982155
1248	-0.40537806127199916	0.21643018437470898	0.4595360674300933	-0.3092575224712501	-0.33729683345637823	0.45761268455404025	0.22663556033954957	-0.3662393336824146	0.43069121972308727
1249	-0.3796548480413007	-0.004261596787380887	0.37967876533780676	-0.2983173902948688	-0.13043626654283724	0.32558698527732216	0.2267008802466776	-0.2234038650532994	0.3182806560653212
1250	-0.36637451982247415	0.048746130608287024	0.36960313043104587	-0.18352512973626217	0.06782498045070022	0.1956571011178734	0.6520206943678218	-0.06300364549375596	0.6550575892464718
1251	-0.6058386986351666	-0.08503897022356334	0.6117778642780698	-0.4074916748211699	-0.09764482776930723	0.41902741848077163	-0.0027387346519878015	-0.07567314953583729	0.07572269295374531
1252	-0.20783506689524298	-0.01468815844694718	0.2083534425679421	0.15330702916896813	-0.287900524260973	0.3261744273580594	0.16940333429782917	-0.26655199882831615	0.31582820923817545
1253	-0.6225252252091097	0.09995075441500349	0.630498064493287	0.0030061236700638	0.13163221868875835	0.13166654007926545	0.5321519283975628	-0.07316581119695205	0.537158180450929
1254	-0.08258375637783827	0.08821579773647063	0.1208391649580385	0.06569648620765561	0.15856647668654872	0.17163727983401067	0.14065798470446414	-0.29971345572396896	0.3310782750394909
1255	-0.709192708049622	0.020763789313486318	0.7094966047116865	-0.0612583359446142	0.391864160117434	0.39662337766103145	0.443668046246251	0.13370975017211773	0.46337849815356735
1256	-0.4215345140603386	0.07759270192967023	0.4286163481912845	0.36638845168619677	-0.20988413250201302	0.4222461919368026	0.3504727703054676	-0.31965469048120193	0.4743524890545237
1257	-0.3723957104797281	0.30909160130337593	0.4839588651734635	0.27482840633584477	-0.05967683299923451	0.2812329591742737	0.2832506003216818	-0.14203341979475795	0.3168665254033425
1258	-0.26337980571309194	0.353962236327105	0.4412008463309555	-0.07456232926644588	0.31104410575237806	0.3198561812267108	0.24646540390428057	0.05748699966731957	0.2530809168081437
1259	-0.34816719478833585	0.060399925154230594	0.35336743834911516	-0.3715956719689095	-0.3179471790410773	0.4890539357639444	0.02932749941843935	0.2085712347178785	0.21062303334127283
1260	-0.4070903275138016	-0.2550765773519996	0.48040253441140884	0.011326396712354695	-0.2812063314108082	0.2814343406338518	0.3501584558786045	0.2048343117597801	0.4056698651581004
1261	-0.6286244833265997	0.040454051030239	0.6299248139916316	0.09128850065605017	-0.366778345770754	0.37796818024585144	0.7464075320013729	0.126591043637088	0.7570663750012331
1262	-0.4032477132689255	0.023564311885324932	0.4039356323119395	0.08457234643331869	0.37568729810578433	0.3850888569398779	0.44173448321119524	-0.03309942730638171	0.4429728273222548
1263	-0.6176418349223199	-0.0852192597431762	0.623493190401776	-0.1559695808813672	0.20042416756758302	0.2539613299411309	0.09713081330767742	0.28621386456535985	0.30224620951014264
1264	-0.408477850321049	-0.015629482544650082	0.408776754387427	-0.17434587918985314	-0.009432131291334429	0.17460083244698418	0.2194528274017229	0.17615141630947814	0.28140516150640427
1265	-0.3222320090208298	0.17597916136602818	0.36715409962669726	0.4445673854426421	0.18840351886767442	0.482841636689535	-0.08792779894344488	-0.4405441315090673	0.44923315731824304
1266	0.0799528411562123	-0.3793261537367366	0.38766066052368126	-4.5727200948970474e-05	-0.3909272377036946	0.39092724037807575	-0.14631709196949502	-0.4435596320605356	0.467069415179465
1267	-0.41507877195588394	0.0820333098146979	0.42310737508055674	-0.08426851807502193	-0.09141088606262081	0.12432671969176112	0.12028283308597144	-0.2659084905161938	0.2918480516703656
1268	-0.24368131446904914	0.08822892429881825	0.2591619688617337	-0.08404786346166512	-0.03708659851015462	0.0918665289511044	0.28829120597562924	-0.07780838580788052	0.2986067051238312
1269	-0.43212045088358847	0.11929999601769008	0.4482862624726043	0.11294296051667439	0.04954660652075461	0.1233327959141183	0.5010027169237828	0.019197611401043757	0.5013703926724409
1270	-0.5044697218839717	0.052802270080972734	0.5072255711450239	-0.15679161368198866	-0.45454993288513085	0.48083183297997123	0.13029243723097828	-0.2933393686523424	0.3209736817886215
1271	-0.41454281523098335	0.3795335279025695	0.5620422087902293	0.4517905605469957	-0.46866255644888816	0.65096797341849	-0.23215863697338396	-0.15183777924077202	0.27740285493503647
1272	-0.583593882667892	0.0789511432538533	0.588910097475392	0.19872211665599804	0.04407088001908593	0.20355029381923465	0.49496936380930845	-0.2482462446936987	0.5537335723200421
1273	-0.3454136956690984	-0.03766368536506061	0.34746104004774814	0.20046357562729683	-0.08028275210900047	0.21594204185261417	0.2631630526952219	0.18036768846368248	0.3190412126130418
1274	-0.15811820581929978	0.03547093681857139	0.16204800020457374	-0.15487244799201083	-0.1765490602574505	0.23485111416560703	0.030155312272485784	-0.2500886690541312	0.2519001493598563
1275	-0.22957593045567062	0.2220173665529077	0.31936940820259396	0.023164768503883187	0.17563493758704068	0.17715597026643548	-0.24813727202160135	0.03385870504581673	0.25043665401394777
1276	-0.545833421874668	-0.04006254117172061	0.5473016824755293	0.26620134594397965	-0.011458856939713616	0.26644785978639635	0.48294080207453655	-0.035850761492716016	0.4842696515455045
1277	-0.44581205840588023	0.047703742948521505	0.44835704356169825	-0.18706836318481188	-0.198606649038307	0.27283543308534897	0.09554577534594187	0.01945085147297887	0.09750554245519112
1278	-0.6345875143341299	-0.14083218694362626	0.6500269365403974	-0.19207625769343675	0.3007179089773762	0.3568256570781326	0.5090618815756713	0.2683483958292159	0.575460564085391
1279	-0.3773770891079553	0.3375001244599396	0.5062803584912893	0.18790020932706494	-0.05000697756883201	0.19444070168234967	0.06238508136955118	-0.4248886303734431	0.42944411347474054
1280	-0.6602640019939432	0.30904654000348614	0.7290118765954257	0.22360807710677347	0.22179106736925075	0.31494737609984985	0.33624113706707454	-0.3664128070838172	0.49730920708468873
1281	-0.512226618993499	-0.03283300472768132	0.5132778150329109	-0.26030400678104304	0.19640724493638742	0.32608891702995274	0.3904039140913561	0.05658512577733781	0.39448332359820754
1282	-0.32516422055960553	0.3139061418954355	0.45196110037459314	0.41148995917974934	-0.19738914638005697	0.4563841163037988	-0.2128163346415619	-0.188976104128372	0.28460983858926336
1283	-0.48432200123342584	0.18816425120772948	0.5195898250652298	-0.38819743500747733	-0.22557922296066812	0.44898021602062094	0.17582342590843447	-0.22330857053047276	0.2842192723418696
1284	-0.6313987198744475	-0.03798480333489855	0.6325402664996767	-0.13050891396825667	0.33893446221033774	0.363192987678706	0.2655943985528875	0.17502616238298851	0.3180794587224807
1285	-0.2303880902036563	-0.3594857501289924	0.42697620150717114	0.13236153368628525	-0.14281946579494423	0.194722816869875	0.20634028041485222	0.03184668912221176	0.20878343547735448
1286	-0.29186040688692005	-0.09460204352269334	0.3068094583725673	-0.06356083037555399	0.13211726153670145	0.14661156146084495	0.569013273267522	0.05531931162522134	0.5716960130990141
1287	-0.4993772743918734	-0.1679053819988585	0.5268490101378563	-0.02481076866418847	0.03581487150567953	0.04356924675360147	0.20710240165891203	0.1836034846008243	0.27677002064973444
1288	-0.7398993440366589	-0.11179665972284783	0.7482977565321602	-0.04142820584144645	-0.3373513212795549	0.33988558399600116	0.6186309536489542	0.23377340604562977	0.6613276511584778
1289	-0.27686690184267815	-0.3312457267735725	0.43171635693093147	-0.05897031409945584	-0.060585995725804996	0.08454679664585608	0.1947860551776362	0.1245286493067983	0.23119037996820002
1290	-0.39980559073904975	0.15151236212607683	0.4275517585780978	0.09736591744609878	-0.16110852279178298	0.1882447289999669	0.11305031003161414	-0.3254794079894891	0.3445536498477884
1291	-0.4382658379998063	-0.09117281805597488	0.4476487769557071	0.09646278295579754	0.13588171634036647	0.16664005920300534	0.2889578356396272	0.5322174977838545	0.6056006074343427
1292	-0.5014342274212035	0.0026945487876520575	0.5014414671949939	0.12362282379518513	-0.13138148743646721	0.18039871896472542	0.44404579715363657	0.21241539884279534	0.492236702852756
1293	-0.13403384240166308	-0.1561431472617373	0.2057808381403731	0.20289093962558769	0.16462444424295478	0.26127751725790643	-0.1839376255027854	-0.12745582859400958	0.22378122869934483
1294	-0.5127105395988415	-0.0308232422975708	0.5136362231010095	-0.39220242309474856	-0.2435164728930136	0.4616524810413629	0.2406525295768834	-0.32257703892202483	0.40245445212030423
1295	-0.45549906146315355	-0.1336371771935962	0.4746981041905332	-0.1788286614202492	0.41796657963931655	0.45461604881564316	0.340182274644437	0.358150733226301	0.49395943931946495
1296	-0.4122228129671516	0.11430634029511212	0.4277774970264485	-0.08003385986078768	-0.059881541731830024	0.09995607917679195	-0.10819539039172764	0.07114508969377088	0.12949079615769243
1297	-0.16130892757814497	0.1261021921514374	0.2047494395152506	-0.24419903034216336	-0.31945420101567296	0.4020996803861137	0.42714311683589995	-0.07778477506254275	0.4341678402321131
1298	-0.599321730548888	0.16105261397184886	0.6205839839822483	0.1706304781852794	-0.04435363217548765	0.17630089271723942	0.48415048269182254	-0.14899343747915683	0.5065577304736156
1299	-0.5327916800956692	0.10325017864533696	0.5427039467052547	0.09157439285381966	-0.13635303909101248	0.16424987274241912	0.1280871545641539	0.01894451738268286	0.12948055415082305
1300	-0.6525208361393605	-0.0708356213247211	0.6563544216690167	0.07782955599328586	-0.4045393229146706	0.41195813327372494	0.5220223978201178	0.06346557985756603	0.5258662031852992
1301	-0.5595150159582668	0.35060427410020456	0.6602881265781712	0.27318174955111074	0.002367458814251632	0.2731920078425483	0.3143037784103047	-0.36660000040691515	0.48288966174618414
1302	-0.5270983406181314	-0.20496151575539706	0.5655456512282078	-0.3159106977574075	-0.06030118318780458	0.3216143679181968	0.18752842974976516	0.2010523399067842	0.27493445645536263
1303	-0.28270197707786837	0.067145472790972	0.290566554097437	0.07495660546228743	0.30268503702096494	0.3118280364861568	-0.070028321699781	0.2291539116728215	0.23961527721546325
1304	-0.4867545101505408	0.046484419230407636	0.48896907303333736	-0.38694131707949253	0.06719427879067146	0.3927322930004749	0.4271587370856703	-0.02896817243520407	0.4281398622913551
1305	-0.0776561025143512	-0.25352805777564447	0.26515457065117687	-0.10850011688335041	0.13348104306188138	0.1720158836287758	0.053640353500047776	-0.018478089774494905	0.05673382875608151
1306	-0.5741592869132373	-0.1455756996953385	0.592326912346978	-0.18907856413996105	-0.32456769943262626	0.3756260040681648	0.2887765380546443	0.030864273855935705	0.2904212325768893
1307	-0.516805061289047	0.2646152486684929	0.5806106278753981	-0.21743419722637775	0.22098761438833409	0.3100212183650119	-0.056672810695640605	-0.25827485726809885	0.26441957069967564
1308	0.019872080679405518	-0.2014507127691841	0.20242847938405586	0.1433114482107355	-0.002898804169503863	0.1433407627085591	0.021892967334345464	0.3550759796548033	0.3557502682311301
1309	-0.2501443272167361	-0.04704591535215439	0.2545299640318122	-0.08130158687175043	0.12758940177024014	0.15129112158997482	-0.11551038982615347	0.028311953795018545	0.1189294618060689
1310	-0.6138926608347072	0.2787107977952286	0.6741987153906255	-0.4926048887511455	-0.23106071585443894	0.5441035111379949	0.31871551159712236	-0.524745455822022	0.6139522544453087
1311	-0.5398295457978598	-0.10949190025317374	0.5508215815827976	-0.2043153172891754	0.3169229349969442	0.3770741248163996	0.2583811574028555	0.10450152140051645	0.27871381464839845
1312	-0.7181912403853391	-0.15337179073550156	0.7343851604979817	-0.13271260416851233	-0.0370025455211231	0.13777453930327993	0.5509383088125338	0.41135219076760265	0.6875635570378356
1313	-0.31207572417233986	-0.17804929863641134	0.35929487939937066	-0.015882257997334222	0.08995189103632123	0.0913432472605616	0.05450915354285741	-0.03281325649957347	0.06362356184673729
1314	-0.5976251302852348	0.034403172150337696	0.598614545932898	-0.2670238447852963	0.5133704643702727	0.5786630862355672	0.3256810465348512	0.12374315957659276	0.34839706315357194
1315	-0.24253689533943715	-0.07329347696665475	0.25336945231569385	-0.1681278598904861	0.0006556429540656909	0.16812913828078146	0.39789550252523165	-0.01738345773508901	0.39827505010059855
1316	-0.6208406765217086	0.06472626706237855	0.6242056033645991	-0.19861076586650492	-0.06669599683870125	0.2095103632577341	0.34912831210635853	-0.1692386122920152	0.3879849046093958
1317	-0.45924055888886584	-0.058000152248081326	0.46288865679486946	0.2553204280389564	-0.20910266172981096	0.33001885418334453	0.21434194257452943	0.06764888720978156	0.2247639657225878
1318	-0.5806476099734188	0.0988476201818941	0.5890012724803466	0.09260141669382423	-0.2060234805727193	0.22587761491790398	0.19026351900298932	0.09818386077302535	0.21410342636141466
1319	-0.4765163155602146	0.17027214938418753	0.5060241139026807	-0.0822639243863427	-0.08292804168314374	0.11680930336596966	0.10842776588834746	0.22169818156410842	0.24679275541306045
1320	-0.13373461469735384	0.06481588943281597	0.1486137500072477	-0.295112572671499	0.15393043049075142	0.33284532140298867	-0.2762893823070307	0.27755157916669176	0.3916257165630533
1321	-0.30557737147225583	-0.13847367862224202	0.33548843441625376	0.07017519815949817	-0.1036704890630336	0.12518837301959557	0.2579639996702522	-0.1937905694253073	0.32264564141494106
1322	-0.1268210927731069	-0.0064972953554725005	0.12698741834961932	0.2219707724705209	0.08398024038192754	0.23732615659839543	0.565450643776824	0.3135524666055842	0.6465675369689315
1323	-0.1789223580578136	0.08658366560786403	0.1987710777831193	-0.17327070084593535	-0.22796882416051253	0.28634336130032473	0.23130590482809998	-0.25867399265204466	0.3470081498796478
1324	-0.3737591874883478	-0.01453538749501502	0.37404171922605123	0.20500185003900132	-0.20222240936428387	0.2879577423312476	0.6955596841036565	0.05599608042208279	0.697810027996886
1325	-0.32118985997199617	-0.021119212833273664	0.32188343744207715	-0.1756745866254889	0.2365733591821553	0.2946667858119837	0.3030287036030861	0.05046866510393219	0.30720267148047375
1326	-0.0966780151685304	-0.19102558228474234	0.21409673445466526	0.09477257366383962	0.03931121066154631	0.10260220271779928	0.2599465146799332	-0.14759386038479716	0.29892497071595026
1327	-0.4587483725091238	0.05629642058247504	0.46218974052889655	-0.18681569751814353	0.10230421927285617	0.21299356356523813	-0.21365094403840892	0.31035670773637775	0.3767864274698158
1328	-0.4756808877877709	0.34579114065218364	0.5880848747928313	0.2128637472403317	-0.29041491837769434	0.3600719368480675	0.1192752125140093	-0.45084376920409786	0.4663546724869602
1329	-0.5346932778216271	0.08548356573475313	0.5414834636056429	0.0348009386536335	0.12868363536479385	0.13330635146861228	0.20793576175273507	0.07139910041382055	0.21985247907538596
1330	-0.6022718606252266	0.0466828390213427	0.6040783736900909	-0.1997474289185425	0.16146463644401982	0.25684599311954953	0.68635564212953	0.06175993691670343	0.6891286942879354
1331	-0.4945884647492963	0.14525795424442725	0.5154780526213916	0.18316590671397348	-0.18564588821179784	0.26079521696591634	0.12858308813873146	-0.06871497769099945	0.145792176451164
1332	-0.3333035838760431	0.15512250801617178	0.3676333384200102	-0.37821738658372994	0.10323997702429612	0.39205469563595824	-0.12150507103843125	-0.4103343840272577	0.42794601178546254
1333	-0.5586850089845936	-0.037907349692167205	0.5599695584804586	0.5093496842759246	-0.05900855053231465	0.5127563845608446	0.3260840341343271	-0.049287609115271636	0.3297879102235508
1334	-0.4249756986262846	0.331401042972165	0.5389165016084935	-0.0972229290215625	-0.20324100886196286	0.22529803729895265	0.3593857358321928	-0.5766147389883529	0.6794429073426649
1335	-0.5938847157608079	0.081778826733235	0.5994888089999345	0.0009232336600450758	-0.046304346401803025	0.04631354937908785	0.3930080466771391	-0.4424026758140181	0.5917562440062492
1336	-0.5654866892645526	-0.013245724184818772	0.5656417991490419	0.14398856532274606	-0.022340741228392233	0.14571141225839757	0.5580313000419077	0.054172517903535444	0.5606546116125957
1337	-0.3405959680175655	0.010711345064368794	0.34076435603347727	-0.10574909392758175	0.18500976727403287	0.21309970636604902	-0.05088082395888283	0.4376293009524627	0.4405771933485391
1338	-0.2458314697625731	-0.004055205309987153	0.24586491456841306	-0.18946503640495102	0.38396300763636443	0.4281642106167822	0.06224718538836501	0.26275204367043753	0.2700247183903077
1339	-0.5231625986871402	-0.011772947543233743	0.5232950477110762	0.03631616849612341	-0.16127054278465042	0.16530895941930854	0.2133230665252521	0.024258163740999577	0.2146979022250154
1340	-0.5314767348283705	0.33598259943856895	0.6287700905651635	0.020426511890846107	0.29527744556832586	0.2959831283187988	0.24876097927312293	-0.5203960568490532	0.5767963945734804
1341	-0.6953548456748636	-0.14994152145818493	0.711337347016666	-0.08002179220594682	-0.11103577477414651	0.136866469624765	0.610965762940343	0.10677194092536806	0.6202252904020004
1342	-0.43851779619697706	-0.15629883023124794	0.4655396673894825	-0.09143293356250543	0.0251183756949579	0.09482043101251218	0.12863150247297808	-0.0038564943037432547	0.12868930016427382
1343	-0.49553540340663776	-0.129392609434409	0.5121501570883531	-0.23877303388725535	0.3048165937121646	0.3872024244681472	0.5525767923790927	0.08905584200303057	0.5597071149010309
1344	-0.16885225577776186	-0.24924340253633986	0.301053746014114	-0.2570828805820597	-0.13267106066734877	0.2892978012826383	-0.037944556124270105	0.03662767717172984	0.05273875306133378
1345	-0.4473176420808221	-0.2163756672538749	0.4969019040980886	0.03460300808183565	-0.10447835424437663	0.11005950515028239	-0.10123079091610952	0.236565681158306	0.25731497144821247
1346	-0.12231407969968348	0.02664908878914228	0.12518349741907722	-0.049605122255934324	0.32423574105708675	0.3280083595472292	-0.2876440443639394	-0.16588857927812112	0.3320513770381888
1347	-0.49429899235518354	-0.129214644238451	0.5109089137302453	-0.23284891247418302	0.12140938602472504	0.26260018098872373	0.15512977896939384	0.6094622778360221	0.6288954733722971
1348	-0.5753405021526576	0.12215443474295525	0.588165282335368	-0.025121497491112987	-0.4228946793702917	0.42364017689059874	0.6105510929874208	-0.21462504174503017	0.6471758228582014
1349	-0.5350913473693285	-0.20712172775326596	0.5737788425317035	-0.3243509353957072	0.35838963535354273	0.48337010666870533	0.5575154162072611	0.29795647788098845	0.6321404132152916
1350	-0.46931495751316044	0.15342946666715992	0.49375817014744044	-0.02182620617074392	0.19202846582607885	0.1932648829025215	0.2935085052553283	-0.04475518069082702	0.2969011095565081
1351	-0.22474585807504444	0.20720485352234544	0.30568701648108093	0.16407772468564805	-0.2210771727550306	0.27531185236269246	0.4500421750229892	-0.04621609497322948	0.4524089817123412
1352	-0.43087021409883186	-0.33428989939934406	0.545342899686057	-0.4128803334004114	0.07455251672741174	0.41955720403685826	-0.14199450433518826	0.36671383520989187	0.3932448044103616
1353	-0.5378740783025692	0.17608693810970083	0.565963898038283	0.051307063207737445	-0.3091344352987504	0.31336322985072784	0.37920076641504985	-0.2623431655035321	0.46110428076106047
1354	-0.42363803536799394	-0.15695066155218404	0.4517772627878941	0.03355422298369185	0.050886160289358454	0.06095315569380798	0.3602847475764448	0.03749246091319391	0.3622302913362574
1355	-0.4882229706308755	0.21286639357845097	0.5326103365188595	-0.24272581934452436	-0.006014080040315574	0.24280031411676967	-0.1431528628551982	-0.172116726220861	0.22386806290452868
1356	-0.20228033195962045	-0.14131831543725662	0.246755342344838	-0.09802675033025099	0.17553307005470759	0.20104999990833186	-0.10919523689083863	0.03011281277527277	0.11327127284923127
1357	-0.2608296862218489	0.3755292837499195	0.457224636440684	0.14269336071184122	-0.24131698350665695	0.28034850047751597	0.06712817813106806	-0.38831941655653135	0.3940788773507169
1358	-0.568404433015189	0.20340652800224068	0.6037034165095017	-0.2524278264906281	0.24955983194094192	0.35496467050281755	0.40582872561559946	-0.2189970143128971	0.46114709888791966
1359	-0.45035264362173105	0.06249309616278152	0.4546678905366999	-0.18879300547827244	0.1448169720687335	0.23793855155622712	0.14899714968902364	0.0604271482947928	0.1607842991914764
1360	-0.1824277117578379	0.22594186955226173	0.29039558955668043	0.5465134798231768	-0.39106260006809557	0.6720170688311846	-0.4155171536375599	0.24647018196886974	0.48311702057247724
1361	-0.3586363950856454	0.0589707135302897	0.3634523475426987	-0.12023027147414676	-0.12171793174020347	0.1710864491590724	0.575521383118212	-0.014370345205248977	0.5757007636329987
1362	-0.6038479810791019	-0.03785335617836274	0.6050332724960449	0.19072726970531367	0.11036416117719408	0.22035684577881653	0.49051069363307687	0.12360053459955932	0.5058436840780945
1363	-0.37179340280828777	-0.1893235154561271	0.4172214374602917	-0.29510072618880906	-0.14673495108728268	0.32956878563928005	0.29362253269551497	0.4040093245216237	0.49943740949887544
1364	-0.3997814231586325	0.053471714229396186	0.4033415556638961	-0.08533031306814665	-0.2618160429131886	0.2753704825413002	0.30598663232027606	0.10426326589024473	0.3232625059805168
1365	-0.2802397835799484	-0.06399024470221748	0.2874527573671645	-0.13854130459969877	-0.07488832538102612	0.15748636245262937	0.39268627783974164	0.053940823767187326	0.3963737191998399
1366	-0.4477155388542465	0.044174321358072144	0.44988951354637563	0.3020934845113732	0.021576105384904804	0.30286300815352774	0.18895381891159477	0.26423397286250533	0.32484325157832505
1367	-0.521727012665232	-0.10977238562381003	0.5331501218138562	0.02951102997564689	-0.10579106454134979	0.10983009709098669	0.15436676848169595	0.2110042452330909	0.2614419452151239
1368	-0.3136598949255901	0.03416455057454025	0.31551504908750794	-0.14526366905474467	0.4096346005335204	0.4346286225060462	0.21747050413655528	0.006838099394834691	0.21757798549655968
1369	-0.650473210535354	0.10043769656639177	0.658181683515831	0.05086095976435084	0.13042295772229903	0.13998923219013495	0.2820363898241519	-0.27319105106287017	0.3926549064584278
1370	-0.6734035091881536	-0.18549668520657592	0.6984850080062901	0.15269277426479183	0.11741426769356016	0.19261670117280505	0.5062077304942637	0.15321455730895728	0.5288865350748995
1371	-0.34363318838134826	-0.01312250070518105	0.3438836550083308	0.0036977348085996463	0.03449238003557436	0.03469002051358889	0.04180266767099245	0.09832814090662945	0.10684515112332152
1372	-0.4061534605140527	-0.09086184887608934	0.41619287484136663	0.21533690057020338	0.1883430831646751	0.28608232682771123	0.3766836220461836	-0.36016974834056514	0.5211648479488405
1373	-0.42055617507970766	-0.16042910109833997	0.45011664363461956	-0.0018027707410524527	0.07792091393661447	0.0779417655115797	0.1571407185484159	0.4418322318192222	0.4689444812557958
1374	-0.6010873640189001	-0.17210205935013476	0.6252400643079001	0.35113853606558115	0.09224626942518033	0.3630532271350062	0.3161504222277216	0.1980707362797178	0.37307252116064005
1375	-0.7449658242244164	0.050532828814364106	0.7466777390885213	0.06468859079514516	0.5946287035798575	0.5981370318749073	0.7344793021711392	-0.024542802209691905	0.734889239585196
1376	-0.5912715295409319	0.009113076040819127	0.5913417538112786	0.0771484097614522	-0.043003812776729274	0.08832443060703485	0.23696826349764458	0.072308244372437	0.24775479835779804
1377	-0.6007849482117876	0.2834200002826096	0.6642811532461498	-0.1460444598448703	0.23228955254570305	0.27438553255093984	0.19094127289964302	-0.5526681322934391	0.5847226985069541
1378	-0.5334717346681327	-0.14958292711036078	0.5540461567168661	0.07641755571043085	-0.03385181561500384	0.08357983154558891	0.2307141320628672	0.1976427926416944	0.3037954644439741
1379	-0.4199739643574775	0.09978781404926815	0.43166623515265484	-0.2736497655412485	0.1279108315324535	0.3020684938951826	0.414298627690737	0.1002741301321077	0.4262607817758734
1380	-0.5490580439778966	-0.14482425535444488	0.5678369489526051	-0.5229085534569577	-0.19555295856462782	0.5582779906836979	-0.030934730285155792	0.00153890451346293	0.030972984436713417
1381	-0.5196284525661823	0.19508061045453043	0.5550406951671538	-0.2490352525647077	0.04671837433006301	0.25337948519959475	0.2679361022215606	-0.384133470397797	0.4683463226646899
1382	-0.6449716530617046	-0.22735244301206806	0.6838695537869072	0.07126940535360553	-0.1988326576014711	0.21121968153635773	0.6955763495335396	0.10286457016937856	0.703141221822854
1383	-0.6358433911647527	0.12873321991050615	0.6487442176978686	0.14972698621206848	-0.012380807669873884	0.15023799385876846	0.4275953058730414	-0.2883538626969089	0.5157380107543825
1384	-0.4737177590819413	0.011443746129174374	0.4738559639754312	0.00745241456801583	0.2001595870278545	0.20029827448596463	0.33682470019338856	0.048261076427394245	0.3402646178466061
1385	-0.17062782514328032	0.1335030262946463	0.21664928511987952	-0.11442375030849794	0.16327225278014668	0.19937558316545584	0.1714263179502925	-0.07029633943579945	0.18527967461129652
1386	-0.41232263683093484	0.07016942116692924	0.4182507674949526	0.2002708200776076	-0.13823940064702875	0.2433485838582325	0.17358454264406395	0.025376455958488652	0.17542963820849078
1387	-0.3908785354578175	-0.02051214597051979	0.3914163737172529	0.1465997057437663	0.012442470983065845	0.14712677801244511	0.08813094284826702	-0.2053374869868964	0.22345144136795886
1388	-0.6442862977672399	0.06439941821769259	0.6474968096889697	0.06058624906168851	-0.31875774189869155	0.3244644689264416	0.29906233800224274	0.09605110471173527	0.31410841556334085
1389	-0.17646015349293392	-0.0893106163976497	0.19777404271561505	-0.188249093244941	0.16661136229744405	0.25139026861466346	0.15697320400906828	0.1206691756440638	0.19799403205018704
1390	-0.5720926457166501	0.06782602498084564	0.5760992665745885	-0.05645986625948402	0.029511790299035466	0.06370763113390002	0.20058027931845293	0.09454478072440016	0.22174571926802442
1391	-0.5224008555347427	0.1313769004131066	0.5386673777254257	-0.10413859330160598	-0.10702435698625742	0.14932869651597164	0.4607875131646196	-0.10820858469932403	0.47332254340044405
1392	-0.48950641729519556	-0.02508020268932371	0.49014849702933466	0.3359767620721859	0.154094380047245	0.36962881734877623	-0.05839261560042083	-0.059270107960523025	0.08320242336801593
1393	-0.1389531006443941	0.26628923010172106	0.3003629774903333	-0.02400881645321868	-0.4612390535453564	0.4618634947502352	0.043262898541786075	0.117571195994883	0.12527834816082176
1394	-0.6539397990223621	-0.23131485816084427	0.6936453159586525	-0.29453098055623084	0.03166914496039441	0.2962286840431515	0.22172710738907922	0.09298363151884277	0.2404347434992709
1395	-0.5214753795168378	-0.21933388984139524	0.5657242496792827	-0.2493004488300506	0.010671752982948418	0.249528756055477	-0.09762421119572132	0.32117769148522324	0.33568675296973527
1396	-0.5207193520102096	0.20972245131829112	0.5613663243773049	-0.2305005706137889	0.12101135641149101	0.260334902450346	-0.02060488635827613	-0.1521643434160533	0.15355308120997144
1397	-0.5169587231247506	0.14256951814711338	0.536257763505082	0.12142413887906997	-0.10237885393346688	0.15882459266515944	0.15636519963458542	-0.0856079972475265	0.1782661068445044
1398	-0.318293702438701	0.009644017531291483	0.3184397715208956	0.2558838059298497	-0.19440639405929483	0.3213570727217355	0.36430579771846183	-0.08337859000762719	0.3737254386885442
1399	-0.45584500682968804	0.11041951237004846	0.46902786587109907	0.21054114040347383	0.02978583586390979	0.21263764441064298	-0.12386963511447523	-0.22222990119742497	0.254420548481467
1400	-0.4391915098227778	0.33092661680862756	0.549910545464274	0.34831815868687116	-0.10189134387350532	0.3629151217948369	-0.2441829194501659	-0.5718815130827012	0.6218309763568923
1401	-0.5252321101496874	0.15564629735912064	0.5478088529897058	-0.09771539646597804	0.05476844815285833	0.11201732731848055	0.2763201630632396	-0.08693176004592224	0.28967216542149354
1402	-0.3472881309874435	0.10646346026417389	0.36324029828224325	0.003092835642351064	0.1613083016534629	0.16133794908401178	0.22482899049482027	-0.2180099675151715	0.3131715518735476
1403	-0.48037542364303343	-0.08854860158532372	0.4884684252671202	-0.17082290639115313	-0.001149070141737189	0.1708267710580262	0.5707123245523988	0.32155514214522596	0.6550650859540897
1404	-0.3644095431461627	-0.1473215036582289	0.39306226043225845	-0.44065008313178305	-0.24671536813915743	0.5050158102872496	0.24702650794739564	-0.10266875354655258	0.2675125578052131
1405	-0.6536288603277091	0.017182907091081546	0.6538546775464718	0.2186175687770485	-0.14541335327182736	0.2625617730892005	0.3957732865364151	0.11606841391043336	0.4124419608181483
1406	-0.40908548478099194	-0.04486311341676588	0.4115381304374417	0.04863208244795491	-0.047764327329403736	0.06816531675606817	-0.07709398717973646	0.04813515442926865	0.09088716054096371
1407	-0.49720453626055255	0.3817422913677258	0.6268488876090894	0.4691145357300023	0.16373535933109912	0.49686790551258164	-0.028530202185672256	-0.2836989738847498	0.28512993567848205
1408	-0.4822047877032083	0.1181618464101319	0.49647122699200585	0.1926516963672331	0.2724817975395295	0.3337079652983215	0.5233416557121175	-0.25694377314693667	0.5830150865650777
1409	-0.34526269050044966	0.21092063498604566	0.4045909535747506	-0.3239888904034896	0.132639040348964	0.3500884404398102	0.1398137806083347	-0.12260508027574077	0.18595671259036708
1410	-0.3488019684408217	-0.2524596442791826	0.4305794760294125	0.1955864404030574	0.035410842811670014	0.1987661526975142	-0.10069328126167297	0.2362014822905691	0.25676891775973276
1411	-0.7718540329370897	-0.14619505149594705	0.7855772662463906	-0.031484036509722695	0.141102431263398	0.1445722679610011	0.5568487342311609	0.21245104427745848	0.5959999656287143
1412	-0.38688680045332247	0.21204280350631027	0.4411842550271084	0.030560837007974264	-0.030157200328692298	0.042935084607961915	0.5069838525656036	-0.23496173640969945	0.5587840766690859
1413	-0.5913734064936672	0.11071092041750899	0.601647250311689	-0.02952756525375778	0.056872813599350536	0.0640811519600061	0.3158893872047945	-0.06303011632853643	0.3221162841475255
1414	-0.3733306171632675	0.34953797515280255	0.5114220818320494	-0.0549233401063492	-0.0759975147253441	0.09376670801977961	0.0770376638552329	0.1310421617140171	0.15200937404961073
1415	-0.15341843555662893	-0.1039885629512071	0.18533978955772198	-0.26523175013467665	0.07808515816234915	0.2764872026057311	0.09208721105254057	0.27554207243370554	0.29052278416760463
1416	-0.4517267830672192	0.047902659606116504	0.4542595638372383	-0.11059003950833288	-0.10466626880895923	0.1522668206302474	0.3557588182185308	0.1499990997224573	0.386088159178436
1417	-0.4791608421119265	0.012857760793732015	0.4793333230916033	-0.0993593572360256	-0.194891232144153	0.21875756955365522	-0.05012278804577723	-0.21444372571191558	0.2202235350245046
1418	-0.32911962049515636	-0.11926259461398173	0.35006183892126075	-0.21702110420438292	-0.11197002114218435	0.24420369633703506	-0.12878177772611793	0.038670579900259586	0.13446248556427032
1419	-0.42550445361577316	0.16825022335874382	0.45756111909462416	0.08993832697641742	0.13946246988669375	0.16594783266500931	0.04571588646075495	-0.1855147956479086	0.1910646008008232
1420	-0.42304524582272485	-0.24054944848309343	0.48665317956295134	-0.27721659246571567	-0.08077691375546575	0.28874547430940045	0.3537614507493709	0.10561785879014694	0.3691914085291192
1421	-0.4813047173504998	0.21827521043400383	0.5284868006240583	0.3170587250127272	0.17610553281226488	0.3626836001169447	0.34624108737295706	-0.12119532182240722	0.36683946981867227
1422	-0.22884774122543033	0.17066330186353917	0.28547723423584415	-0.006439737263444504	0.27535451694546226	0.27542980996669747	0.15092560711917696	0.2912720039507261	0.3280517019766304
1423	-0.4772479000900489	-0.0024804328250247264	0.47725434590725385	0.17711973786654342	0.009126457742637905	0.17735471173002765	0.2695127582061487	-0.3950889390533352	0.478259758497593
1424	-0.4676388533936326	0.09443731300208243	0.4770791373455401	-0.15146111965567047	-0.0812919958596249	0.171897816618451	0.2583201106396649	-0.10481854546451813	0.27877626698516855
1425	-0.6019472527291588	-0.05351744521100555	0.6043216130588867	-0.06801538315730862	0.3045533434821497	0.3120558145143137	0.30397366546964255	0.033989651044744454	0.3058680854178704
1426	-0.25450124245341565	-0.06922067142234949	0.2637468175400286	0.1612262993900822	8.351161274639795e-05	0.16122632101865342	0.2337056131068322	-0.2544307753432888	0.3454755172793398
1427	-0.6088470849522382	0.02047342703561782	0.6091912130599232	0.43953092927946297	-0.0025532582918872853	0.4395383452227728	0.2986250538117003	-0.12919216043672202	0.3253729200200112
1428	-0.274244129154291	-0.13658589202165572	0.3063748492858819	0.12742540110961165	-0.26158177971043467	0.290967799463143	0.20450452485402526	0.07691646808078104	0.21849083218247958
1429	-0.4927898601793333	0.009156880912284593	0.4928749281142313	-0.08868191648709214	0.0901199466556119	0.1264360988682976	0.13890801637996195	-0.022666146140492227	0.14074512849643475
1430	-0.42327109249499306	0.18381288975595414	0.4614602866795143	0.20192363043269693	0.15978212519515408	0.2574946214176138	0.1297098290749731	-0.376796366514287	0.3984973545420693
1431	-0.35619614677502504	-0.09307508633386508	0.3681557641453297	0.19647707299575534	-0.22859424881927423	0.30142755482242767	0.17390438111557632	-0.2288339011172083	0.2874155320641386
1432	-0.40792506394007855	0.10657459730183874	0.4216171279497149	0.14555972818720617	0.0020765153471830177	0.14557453893425332	0.2429675916352453	-0.15390541473995434	0.2876110694519748
1433	-0.32552990207063204	0.0739457980931611	0.33382285451680777	-0.08077272339176698	-0.12692751349764994	0.1504487504993611	0.1410919767622717	-0.02806290413391073	0.14385573500946872
1434	-0.6498044233977692	0.0838243363136368	0.6551887575544386	-0.023678850700127298	0.2314801038205294	0.23268804532085866	0.5386852313123378	-0.3414227179684115	0.637770531444472
1435	-0.06998240374285848	-0.1309913769257002	0.14851356053411188	0.20695175598554263	0.2343382388079973	0.3126394720330969	-0.05900750367394175	-0.18907721293700433	0.19807089120275986
1436	-0.10670216927801576	0.004561459617002132	0.10679962473001424	0.28895786436549104	-0.029949958078178792	0.2905058473896011	0.5657535528506705	-0.22291322460728252	0.6080850173026575
1437	-0.3143689535042614	-0.1633027128527714	0.3542536025962745	-0.07594410737079829	0.22906148741531113	0.24132275578830537	0.19920363538872388	-0.14271446951213118	0.2450500115490972
1438	-0.4232707718456714	-0.3713298663663028	0.5630666176878599	0.4053053453525027	-0.007394484688043538	0.40537279308694757	-0.2387908279879083	0.42861535058615347	0.49064465582460187
1439	-0.40180184047989864	0.07696602099852548	0.4091069388330872	0.2389841782565974	0.0124221574425677	0.23930680611405322	0.25279591080512953	0.21127271342044113	0.3294570259621592
1440	-0.5265573735847462	0.2369052763938566	0.5773965514788909	0.05771335799340495	-0.030626830805739927	0.06533631804806832	0.5367412114162511	-0.10678665585325506	0.5472609230530774
1441	-0.49766957878991525	-0.1392730943967693	0.5167900971146633	-0.17483972867134606	0.236426740642823	0.29405192468824043	0.1965874761172853	0.1546220166698959	0.25010918376826907
1442	-0.5458458862292073	-0.06915280644265681	0.5502089077361836	-0.11042585461351463	-0.09841393627777897	0.14791609858569085	0.1343770690917701	0.18560043672909204	0.22913908180780523
1443	-0.48066574595204353	-0.00744282557980171	0.4807233663805472	0.05318401506433727	0.2808362102032988	0.2858277740523392	0.11207482757734048	-0.011883978884034264	0.11270313185802235
1444	-0.31298811083528255	0.30005743291418074	0.43358507881531994	0.19132126936003427	-0.33953336458198285	0.38972648585116265	0.20779635247510614	-0.11135972018987116	0.23575476958637537
1445	-0.478871026579165	-0.004109646730787985	0.4788886606438236	0.49152878735433253	-0.1802499903849852	0.5235366346606586	0.204648741185447	0.20273202333233956	0.2880648894836237
1446	-0.34348145769552163	0.1308859911913563	0.36757401223533775	0.3387408249301543	-0.03999386659723821	0.341093617412814	-0.23309743850967832	-0.006210819628389849	0.23318016665280447
1447	-0.4985790797259742	0.1993185694169726	0.5369441226560059	0.02963400870129284	-0.045061719301330384	0.053932671156732	0.40037140713792635	-0.13113802364758478	0.42130089591620584
1448	-0.29067176383548293	-0.02304461463153683	0.2915838276632413	-0.03129521142616581	0.07732632639498226	0.0834191285734378	0.20274199100965692	0.23328660730127826	0.3090743536185114
1449	-0.48240866035182683	0.020052258824689254	0.4828252361532241	0.13908372709537925	0.03557972195188544	0.14356252908372508	0.014521383291901805	-0.21947296455237433	0.21995284208693028
1450	-0.6234230177083269	0.023344324422032874	0.6238599333915249	-0.2552172567077979	-0.21444129497864436	0.33334804201250673	0.5514730387484417	-0.019370456113306244	0.5518131269156957
1451	-0.3897020842138111	-0.0296111583223889	0.39082545354388304	-0.051979164845047894	0.1462982624879773	0.15525789894556016	0.2712719955375048	0.14049145840920652	0.30549360950574045
1452	-0.30295275542296557	-0.06719648184418825	0.31031554777452497	0.22334952455970788	-0.00048320158410416206	0.2233500472460627	-0.06534055464186468	-0.02000052085354315	0.06833307336363205
1453	-0.6583323915647672	0.0609516759713401	0.6611479748037509	0.021737229619100552	-0.09792155981191132	0.1003052293128889	0.5744043214788631	-0.1058645982537994	0.5840784516629863
1454	-0.34124822260480386	-0.03551471477871499	0.3430913062098066	0.19700497539306958	0.21643027361286446	0.2926653783175648	0.21280341620848645	-0.10370122188378315	0.23672608088293087
1455	-0.19722671863076355	-0.0174528006376978	0.1979974211750183	0.30178943235910627	-0.11917093723491513	0.3244665988435168	-0.11716510345441951	0.32289217484095417	0.34349238425474027
1456	-0.5095696940054194	-0.14940379074840326	0.5310204946504131	0.20848913838077843	0.002846329600845946	0.20850856676634663	0.0723369219931108	-0.2512933437636411	0.26149756194532464
1457	-0.5172324057267	0.017503579834848557	0.5175284889171461	-0.09012368843723262	0.18079001486062532	0.20200818966278697	0.16973296062685375	0.41969791898855174	0.4527202459869428
1458	-0.3594278071247447	-0.10928260930141834	0.375674110407184	0.25896952154219016	0.020569899047071762	0.259785168619376	-0.007564536080383668	0.16126753661100238	0.16144485303252137
1459	-0.3232203802823581	0.08763910625305606	0.33489106762454357	-0.2968192311164416	-0.15908461330135024	0.336763374121646	0.12228421591777586	-0.01867395655211757	0.12370184362383449
1460	-0.44717667292468066	-0.2064190320209009	0.4925198408068781	0.230825273472146	-0.10699782489335642	0.2544186341552056	0.0038342847665049835	0.1695361247404032	0.169579477920131
1461	-0.30434209603586654	0.056275013118662835	0.30950119308495444	-0.006804082261000282	0.01566535964284744	0.017079198697661783	0.01830652548718227	-0.4032537454014181	0.40366906254465995
1462	-0.43252657271851264	-0.2096852850972662	0.4806736469726051	-0.05992238965701031	0.17240198112829933	0.18251886444740184	0.161817695159326	0.3021746229306353	0.3427746624386758
1463	-0.3298529001494389	-0.19052550759123507	0.3809237519240478	0.24105545908652887	0.05842277020767481	0.2480341799715434	-0.16075407080748405	0.3123868517550111	0.35132238247880654
1464	-0.5565348088538715	-0.020005247001913612	0.5568942479265008	-0.08829410334584334	0.03500006986225957	0.09497817420865444	0.24709881904366504	-0.010227979369515547	0.2473104080599059
1465	-0.42969092575335155	0.018618999191836384	0.4300941278437522	0.24256929232617302	-0.24928985302430753	0.34782940128819073	0.40475217919149464	-0.2042712267075975	0.4533773931515449
1466	-0.008365309914193106	0.023681849972585968	0.02511589990592747	0.2883914079391426	-0.2689585158053985	0.3943453909929261	-0.5555858975649969	0.24477814965703096	0.6071178074497758
1467	-0.3369442732506345	-0.35995486325103365	0.4930506534368133	0.08161872622118567	-0.1509970905921293	0.17164421877027075	0.13847940374046736	0.2031445599640823	0.24585413867436925
1468	-0.40027223111899257	0.21141983406769385	0.4526767116189957	-0.19384826366634636	-0.07281366274179844	0.20707239991928839	0.21250304429235853	-0.1527692460902412	0.26171737883545443
1469	-0.3627179967783106	0.17228144183200927	0.4015535336497321	-0.0483913239587	0.277668785556113	0.281853995371154	0.30113266317428855	-0.024930458751059068	0.3021628842263354
1470	-0.41140954661564305	-0.001885451738121066	0.41141386701805005	0.31574039239291957	-0.0007054043377664076	0.31574118037360055	-0.00820383607491807	0.2445245591790342	0.24466214044687246
1471	-0.6009580215445666	0.16166385275133427	0.6223228623031335	0.22086215626038636	0.13446543889021767	0.2585750303566185	0.5399992981963647	-0.3497684048003369	0.6433794984681581
1472	-0.3743509069900182	-0.1110356252871323	0.3904708845063275	-0.13739476461568756	-0.2758824653050508	0.3082019727493527	-0.040158613002349824	0.11795367134622725	0.12460249910144776
1473	-0.5173112904007323	-0.031397917833744626	0.5182632539746237	0.15201784240572375	0.05346608283259558	0.16114604066856072	-0.0708382143819183	0.1558639403791661	0.1712063682441131
1474	-0.4509035072910789	0.19234774689823966	0.4902159000116431	0.004563162866157902	-0.15426107037868672	0.15432854658073217	0.004382749356616169	-0.21239775316757023	0.2124429665640993
1475	-0.4695460215807899	0.038673370251228384	0.47113596333641966	-0.008646852866560412	0.03818860637725991	0.039155302597901606	0.1389198774124161	0.13868087643649546	0.19629344825916945
1476	-0.2314875316782043	-0.12398262224221347	0.26259887269469195	-0.07014411551891156	0.5283667063154873	0.5330024139575794	0.0467213218703599	-0.0701382848869467	0.08427491278070993
1477	-0.3955924823388279	0.02370738979971663	0.39630222357957	-0.11767272278565805	0.3186202155288919	0.3396552832379733	0.1951102646166333	0.02186502153641822	0.19633159329450953
1478	-0.2720741574563025	0.12289890579218328	0.2985439468494928	0.024740724223012503	0.21797612566172808	0.2193756932606177	0.3993651051985645	-0.20939770521151813	0.4509322412492927
1479	-0.44744214318630127	0.32285152954341145	0.5517586262376609	0.5614571149958105	-0.042632695722795266	0.5630733866238141	-0.023498664671010153	-0.4369864119269825	0.4376177686636353
1480	-0.4952925318982903	-0.10840047429387978	0.5070161289163856	-0.04708947924176116	-0.10348697730488392	0.11369684923937785	0.30489342635291705	0.33492794635171513	0.4529202255150448
1481	-0.496199831447955	0.21074971226495898	0.5391008383862355	0.21981311454995667	-0.0716985166985167	0.2312109050735277	0.31235295925774426	-0.43953743790299504	0.539219371383669
1482	-0.20145042013970638	-0.04361963796549045	0.20611876331548443	0.08967032754506797	-0.1394175794687818	0.1657649815460849	0.3657493647498211	-0.4060491488404832	0.5464874281161265
1483	-0.2758791753941131	0.38669813951377047	0.4750208106173321	-0.31578327020504704	-0.2703464863914593	0.4156997671945478	-0.18235567011803863	-0.6123358278701913	0.6389121665124803
1484	-0.6072194170585173	-0.011018222086325583	0.6073193736995628	0.26765159584236237	0.05793679068571639	0.2738504125830812	0.08748840546345736	-0.1443123257094366	0.168760980212266
1485	-0.6751004260911387	0.06896162018502335	0.6786135058831209	0.1610909237377617	-0.09774632671321751	0.1884267234142026	0.26027559988016485	-0.12156572715799759	0.2872657548550338
1486	-0.46018301872652934	0.290242054339409	0.5440669635545075	-0.10413291619969299	0.34230967392401296	0.35779823518041054	0.25770794160045624	0.008755753951429144	0.25785663922265434
1487	-0.12894819112476832	-0.31467316758001634	0.3400688730083816	0.005386021314744313	0.05845105303463691	0.05869867823435905	-0.24550668637351883	-0.174298333187351	0.3010871003646522
1488	-0.5226254592649253	-0.0043883860834890345	0.5226438831597399	-0.10380248651727803	0.36949998726406685	0.3838035914309756	0.19669129827826895	0.06950333488444238	0.20861011571457866
1489	-0.5211005242333806	0.18419146278361131	0.5526954417386402	-0.3965067856148519	-0.24819770989201068	0.4677817164386193	0.34271323292036504	-0.5212620236950538	0.6238320746526194
1490	-0.4386297490757493	0.1298501533862975	0.45744630188547786	0.3218401413724691	-0.40806190957943	0.5197072239715952	0.16215472678315623	0.2915268996590114	0.3335897010444347
1491	-0.18170251332026352	-0.30415048439489994	0.35429270456016	-0.16058383137699703	-0.15003717887058304	0.21976879201369595	0.13897352450374012	0.22499315074179538	0.26445331987651793
1492	-0.3294051403049616	0.08741027601687182	0.3408053738025226	0.10946474526445325	-0.19577963775936244	0.22430380517726137	0.20207769345555596	-0.5792440753145118	0.6134811268321801
1493	-0.5114461040500781	0.00355761225199399	0.5114584772520041	-0.0007158768109045044	-0.07848619477587584	0.07848945948345619	0.6033393582429101	0.024067722167299927	0.6038192084186201
1494	-0.3869988956164697	-0.2118784430387935	0.44120360360372224	-0.04188571269344237	-0.12200044583613431	0.12899039387509886	0.046782380968037524	-0.08078629878629594	0.09335425668188504
1495	-0.4856183047522483	0.0396267054972668	0.4872324021440021	0.12400815045623219	-0.06903994169746637	0.1419314444693813	0.5188654392045259	-0.1465757707797405	0.539171401857128
1496	-0.3376225663452687	0.2794326525226439	0.4382597455863429	0.13432341682264087	-0.22872080774259082	0.26524703240815367	-0.11038613729830281	-0.4826414837524184	0.4951039296414195
1497	-0.13890462165241269	-0.238389798029117	0.2759061248337251	-0.016735598623786617	0.2720623610931936	0.2725766104875834	0.01122859899873887	-0.1989083339702679	0.1992250153929022
1498	-0.2092751978092454	-0.09244429668042446	0.2287838639564362	-0.051065696372028985	-0.10346230640397258	0.11537830902032566	0.03127808525372865	-0.028525598076695705	0.04233235597947159
1499	-0.2168851347737919	0.1601469510582297	0.26960379748640945	-0.06243668409163723	0.23217664783580244	0.2404253217126456	0.23510191899701643	0.2225609724281798	0.3237380094524841
1500	-0.20462690988375126	0.005531484132100175	0.20470165989868408	-0.08866328052955064	-0.006436910664883473	0.08889663173129497	0.1950670797080261	0.07516331992529429	0.20904710054915746
1501	-0.30760690147207204	0.07222524770239408	0.31597229663203263	0.21906601300355877	0.24496005607252253	0.3286264553019564	0.20084784484467663	-0.12574145122036415	0.23696153555747082
1502	-0.3239255610014237	0.26043569745612155	0.4156374881787537	-0.18429069193663708	0.09689982981037451	0.2082129586547485	0.0686757166917778	-0.1093920874659702	0.12916262177306484
1503	-0.5179453238440749	0.012457188650496723	0.5180951071386581	0.18711237162051605	-0.0573367733857562	0.19570014102126668	0.26882460313845574	-0.001780763557757325	0.2688305011924742
1504	-0.501793341164639	-0.11657082706515912	0.5151556220792189	-0.1017732120326715	0.3705932664851584	0.38431387673565304	0.33059165682086705	0.05418261686206793	0.33500238734908677
1505	-0.4432000232924583	0.12532909262703576	0.46057968051701076	-0.21387844748026472	0.05995706369545327	0.22212347868595292	-0.2783159278875893	0.046341819476019806	0.28214769172948734
1506	-0.5203484739505488	-0.1634891475789542	0.5454275714691713	-0.04354750439296589	0.1703779962710091	0.17585518687880486	0.2918085197847816	0.15131804783502614	0.3287086305827527
1507	-0.30583289586893847	-0.14525492294197462	0.33857458976488464	-0.07550672871336939	-0.08319446610489246	0.11235027935645048	-0.1444352866013944	0.17827635769280878	0.229442828887375
1508	-0.606428176754327	0.1745192121022057	0.6310404812326639	0.08226775767291784	0.40636985437426504	0.41461360626092736	0.2890732252429	-0.13870134729592726	0.3206265636126206
1509	-0.39371556734337876	-0.09579679058714634	0.40520238530309294	0.08319634763554343	0.1463189906669074	0.16831779255229296	0.25912527191204787	0.07423224158369657	0.26954838570103334
1510	-0.5536724325151896	-0.07886409192847363	0.5592608582075005	-0.13419013452561035	0.33378622241593875	0.35975023902522135	0.46448734634640054	0.278213482427772	0.5414344251342994
1511	-0.22091961381830538	-0.2232190080378089	0.3140576401220206	0.08894021849714519	-0.37252056593101357	0.382990776008878	0.021119543832943892	-0.2512638141523388	0.2521498352846828
1512	-0.31732127402929927	-0.23377722423758682	0.3941377697250145	-0.0007664681129185892	-0.5421103455005489	0.5421108873395669	-0.43736197674351757	0.059692946760082424	0.44141674933547687
1513	-0.6085147024774252	-0.06911710713458802	0.6124273978438942	-0.17991583344779732	-0.12101298258410734	0.21682677205344597	0.5092642550619929	0.17384811668873532	0.5381201066305428
1514	-0.5157722319495993	0.07386685098158223	0.5210348423322634	0.16021798643642626	0.4536025724972958	0.48106662423608987	0.49054450506294184	-0.4299462924830704	0.6522942019268487
1515	-0.2403672478381411	0.2699975039606574	0.3614900634571683	-0.0258739643016126	-0.002322376829075661	0.025977980345233746	0.026229249925924857	-0.06192291848843344	0.06724895081562092
1516	-0.3469612235137957	0.18533329074423563	0.39335800396112125	0.2895354151209179	0.119684774777681	0.313297305961648	0.21855570704815194	0.22010709310682397	0.3101833804691246
1517	-0.47962957725994637	-0.12845233670534242	0.49653251070561083	-0.28161135552707245	0.22750343529520445	0.3620259225979743	0.22004972477693538	0.7142372384140321	0.747366519260602
1518	-0.32871967779710454	-0.16286388647405128	0.3668532023691014	0.5536245291637153	0.0318558231442927	0.5545402715402605	-0.22682333170867355	0.64295291377243	0.6817897572829037
1519	-0.33316136154379844	0.14346926787295128	0.3627394707634093	-0.12415152562497622	0.24049210934954843	0.2706474754628321	0.04459222580182033	-0.051334864462072805	0.06799805079044484
1520	-0.6226613470921925	0.053197619246067814	0.6249297079321109	0.21291590946638028	-0.3241530120300978	0.38782516642435744	0.4772483715778798	0.1718750374040362	0.5072544101891839
1521	-0.5742648674275275	0.12606331159445427	0.5879388543817428	-0.40679767184510995	0.25840825062407247	0.4819327440724434	0.24163888702882583	-0.10833488122931086	0.26481276067345877
1522	-0.35748679977465586	-0.04132422486845511	0.3598673416331406	0.08716822617488795	-0.04248579875812808	0.09697083453591898	0.12309865688595235	0.34494533031587893	0.3662520446821509
1523	-0.22592656214982668	-0.050406983159827494	0.2314814796827483	-0.019011883102976076	-0.59319391473212	0.5934985022511335	0.23248589043350432	0.08280805162757081	0.24679315765436816
1524	-0.3964301143412715	-0.07347372540260129	0.40318137839088064	-0.029564115517982003	0.3167759732043446	0.3181525642296793	0.19187120249200712	0.1918758226436713	0.271350123753269
1525	-0.1281120523472919	0.16230663025497918	0.206775579267383	-0.12066470032579571	-0.05489861777803482	0.13256631600317195	0.08913889054452899	-0.3076195868846814	0.3202741826039239
1526	-0.25976182080634	-0.38451835241209825	0.4640372473092431	-0.00934310727144287	-0.046424420403833884	0.04735525803242547	-0.19295316576242047	-0.09385794502396222	0.21456989076257002
1527	-0.3473448432280856	-0.131589987491237	0.37143554612487917	0.07265766568892941	0.3405982882765862	0.34826187037961065	-0.014211918693797645	-0.35747950153177066	0.3577618937902168
1528	-0.33144470428464223	-0.1312972107015407	0.35650322514156685	-0.06901685819423661	0.13908477288885848	0.15526719152657045	0.1342738102931989	-0.2882339559232211	0.3179752655125919
1529	-0.08089811408517843	-0.010691602215135525	0.08160156383590472	-0.2038661106629394	-0.0603668698468715	0.2126159684782471	0.0955252179235583	0.09725343831964628	0.13632057263794248
1530	-0.4874274643334986	0.1498267412318285	0.5099348834652649	-0.057430729918686224	0.10733849894527396	0.12173677379829671	0.25200677543188044	-0.10026756359000875	0.2712213103202819
1531	-0.4004409212028597	0.22142621185422612	0.45758332429177045	0.06684913756091976	0.11839288920344404	0.13596206605732994	0.20964197950297744	0.11388853571555119	0.23857987789702467
1532	-0.28012044597462765	-0.1615083909327942	0.3233456735364254	0.17193977604066418	-0.1564793160488939	0.23248454343470532	0.2774002865243223	0.07618096635275189	0.28767074685865296
1533	-0.5896727416303771	0.23009193032081143	0.6329741216042268	-0.1845612865560032	-0.05013616244260143	0.19124984517556623	0.44696607155956253	-0.469931680034412	0.648547957382762
1534	-0.49316236086105936	-0.1885910692158687	0.5279921453563853	0.14835019700782898	-0.2070323601562366	0.2546962487044584	0.10700285045053826	0.17734911580346857	0.20712874952746746
1535	-0.4758601790466731	-0.04547786749342183	0.47802839500816374	0.11003283198633518	-0.1378106875465966	0.17634911317326984	0.39622923222379397	-0.24510757383296283	0.46591343318146405
1536	-0.5255696841972326	0.04481846443201845	0.5274771916407599	0.07660157211341626	-0.45378717683799774	0.4602071302281693	0.33801415386517764	0.11502219484520856	0.35704855905072785
1537	-0.5557804635756829	0.06870626932703462	0.5600111384046214	-0.18628356461090442	0.000966246256205114	0.1862860705366148	0.5435571110744143	-0.010412214278957686	0.5436568285285802
1538	-0.4939705329163994	-0.22071080929252157	0.5410361806092745	0.09995966224971785	0.11065292814446348	0.14911741878138002	0.6133596470894921	0.027615073940643848	0.6139809842222262
1539	-0.2476401422289992	0.3214931228128818	0.40581210930574463	0.10043482813877483	0.29808863139334957	0.3145536311493248	0.13960934220703966	0.1259582309257993	0.188032561992436
1540	-0.3079461979221607	0.04386761349226477	0.31105502459889844	0.24938604599556655	0.12598031440383367	0.27940014236680627	-0.06956763473039418	-0.1573242957082562	0.17201915539288173
1541	-0.4638161196426778	-0.169360697079193	0.4937696209322126	-0.1938464284777446	0.27836128692468254	0.33920708113472925	0.3969600392253003	0.06939119065130342	0.4029794164492245
1542	-0.3562048484305579	-0.08086310847082497	0.36526803358219173	0.045260254544856854	-0.03687495744149624	0.05838024604074048	0.5856990775797218	-0.04008184419611377	0.5870689599288132
1543	-0.5346005837186473	-0.08697057038169738	0.5416287143651416	-0.023594152971870685	0.23863263209980207	0.2397961992137063	0.2700830576480002	0.06174522306742312	0.2770511335478324
1544	-0.5443764471859489	-0.25622486053676874	0.6016617782507734	-0.3025522742674254	-0.20428787792192948	0.3650635776549567	-0.25645495464636386	0.41455991512509976	0.48747211919370165
1545	-0.4510064282190553	-0.19967082610252596	0.49322939601302657	-0.2542736031703477	-0.17490793468930088	0.30862250547636383	0.19431755864446235	0.320751494090787	0.37502111215105777
1546	-0.6583049992569343	-0.026513129748303336	0.6588386889791177	0.02334241407657088	0.13652587080691803	0.13850697345083157	0.4560379510861112	-0.23110141049847743	0.5112518701825981
1547	-0.6232370647403161	-0.05951353017642808	0.6260721197595255	-0.12142809078412335	0.0011609966643275312	0.1214336409103008	0.6259418604651162	0.21707112403100778	0.6625127059691884
1548	-0.12801348703373522	-0.29368251334286605	0.3203698979397393	0.10551286545349493	0.07387623366574571	0.12880474632886468	-0.15670983229645657	0.09219924939139842	0.18182044199352512
1549	-0.061282689876466796	0.09478545922761819	0.11287095002473257	0.19698609218665866	-0.2826371347099754	0.34451018915561205	0.6989141523413775	-0.1004638016437717	0.7060977041343396
1550	-0.4295696702079553	-0.0480888753066665	0.43225298320639916	-0.10992318855800717	0.08458531846434401	0.1387003369948094	0.3551350395424702	0.15259575973161107	0.38653119175417067
1551	-0.70283448313325	0.02174585619352853	0.703170813488993	0.2496909469117452	-0.27318096082556664	0.3700991844455534	0.31012609780368566	-0.037792042718111464	0.3124202858838535
1552	-0.2659637600134304	-0.23953701445354939	0.3579311427269239	0.057037997586179924	0.0384096688078223	0.06876507708544843	-0.14310905185558803	-0.0513651588782391	0.1520479538487517
1553	-0.20486048024213227	0.116432116221055	0.2356358505252338	0.22961871160938782	0.3115840441779657	0.38705215321381653	0.1574507962338441	-0.3305077399417823	0.36609577899246026
1554	-0.35803361567745207	0.14223262505158582	0.3852508138656354	0.04283856693884878	0.07485937561222751	0.0862500373010168	0.2792931714950881	-0.17512730959148815	0.32965777741248214
1555	-0.43272547586881216	0.09887883678264846	0.4438787692933506	0.20976221533962952	0.31765410813750017	0.3806629997790956	0.3279120909190412	-0.21968796745594515	0.39470133318222017
1556	-0.4306126728773979	-0.07784512388880398	0.4375924329280388	-0.30944712667053303	-0.5424673801973885	0.6245225238395065	0.2764202755352745	-0.22790135632278968	0.35825577028257927
1557	-0.5095640521865269	0.007893381904664933	0.5096251845804389	-0.17718883619332051	-0.04193646772516026	0.18208391196590315	0.5684375930250984	-0.025503072327430574	0.5690094057766582
1558	-0.4846167456628216	-0.13067934518941549	0.5019267689971898	-0.2837593155205241	-0.18540879241192648	0.3389627847542045	0.01605409988583151	0.08837568906997781	0.08982202704090825
1559	-0.49882437038831223	0.05069444854700451	0.501393737103667	-0.10091258718466853	-0.25811504185795303	0.27714026247666756	0.16292109216142062	-0.05173991957664166	0.1709394674990754
1560	-0.34140670980599974	-0.06890221249488086	0.34829018990957505	0.030711272811607647	0.14867515111104668	0.15181397444109535	0.3346078154242699	0.21578296918602394	0.39815157909235876
1561	-0.40737064718903143	0.12037127414369511	0.42478240056549765	0.03949873223605677	-0.28215749316743494	0.28490875872599425	0.26131769082075823	-0.47972412578056045	0.5462803056964587
1562	-0.531103183694356	0.10700725966423501	0.5417759180243525	-0.10795303530262622	-0.06015212674592053	0.12358048463696583	0.24960512050193717	-0.2238839373533109	0.3353009597147133
1563	-0.4619877122377539	0.20572262043673945	0.5057217049109446	0.0008112375466192903	0.3125718843008813	0.312572937027121	0.12261819091376917	-0.21622340589114486	0.24857148267275617
1564	-0.47212124385302845	-0.1528489325111864	0.4962471814198444	-0.4020195226461359	-0.01961921263560177	0.40249796284337624	-0.062074365594589544	0.26788297820618784	0.274980939115037
1565	-0.31222914053235823	0.16081092932012034	0.35120818781226587	-0.15740869280195122	0.003022242949209241	0.1574377036229349	0.12359810857010922	0.010069640036631097	0.1240076211068329
1566	-0.29870235938369893	-0.1179747659060684	0.321155951045563	0.16579004273087206	0.1928461669470103	0.2543147309434877	-0.11444283838297953	-0.27146123251046306	0.2945986490350091
1567	-0.26147285555326094	0.39553402726619835	0.47414683476386743	-0.05295697152997981	-0.06710876607129344	0.08548700086702468	-0.003485347684191794	-0.2895337121342842	0.2895546893261069
1568	-0.24824617734159368	0.3239972256530819	0.4081670819598367	0.3266687989618929	0.41094092149560735	0.5249618511614578	0.17410928433268857	-0.38478916827852994	0.42234671410503927
1569	-0.44715426812867876	-0.14585116392948957	0.4703397724255106	0.03435224216146774	0.22626417301835824	0.22885705698798472	0.22801114218016091	0.25376372767316707	0.3411526204514379
1570	-0.699552050163236	0.042495686491684864	0.7008416042573288	0.18448175300897668	0.07477152635075629	0.1990585299505824	0.5042220319161671	-0.171481256388298	0.5325839640490291
1571	-0.26447122576999876	-0.0009399006997612428	0.2644728959148953	-0.04692444269086605	0.23217336056537427	0.23686783799846625	0.5189468472592229	-0.049967007238026016	0.5213468443297726
1572	-0.6294610233249075	-0.026824611182427485	0.6300323322261551	-0.027615000460513524	-0.1438483068452777	0.14647499319913734	0.4948008456366364	0.0007267112438215148	0.49480137929472506
1573	-0.035843274762571195	-0.032657561034011434	0.04848975807730283	-0.19772749397300593	-0.19987860116474168	0.2811540806682681	-0.32954260998819696	0.24465998575572545	0.4104349405543157
1574	-0.7138892750054607	0.040802758416789674	0.7150543769967718	-0.004456410977575371	0.1609150658088923	0.16097676230773558	0.4814276038238197	0.15905346248796026	0.5070212437886146
1575	-0.3765398409202625	-0.1643280561209457	0.4108356871411553	-0.7111337572362505	-0.0206561321503106	0.7114336908499327	-0.4942665608881191	-0.12304305744164172	0.5093515752373363
1576	-0.5845201543358362	-0.03884490866762651	0.5858094722298248	0.11430936571836871	-0.08422225375746577	0.1419859821212035	0.02954354624594726	-0.201507109851676	0.2036613278105636
1577	-0.64409642297054	-0.3045424943015304	0.7124649696082205	0.2404093428797688	-0.1392100515148299	0.2778058505263052	0.2065462459742724	0.2577340994403785	0.33028505527862984
1578	-0.44598740299294987	0.12302391544809868	0.4626441909292462	0.34984104528932114	0.28604715590922486	0.45189792251445593	-0.09403612447540394	-0.46693569595859363	0.476310546667497
1579	-0.1863010694376879	-0.05663960508162337	0.19472065462458898	-0.2526922778967571	0.03977986470513266	0.25580427077085827	0.4087576228863533	-0.11173053969929003	0.4237528852635659
1580	-0.3944391600677789	-0.3038121840370651	0.4978795980599591	-0.04395815193227727	-0.03634615057403493	0.05703824842026262	0.39014272664863714	0.023382036194570254	0.3908427647704859
1581	-0.22603054450731053	-0.06395454036188448	0.23490421512431658	-0.16308472719936207	0.18967210122301534	0.2501442268533178	0.1255305510801587	-0.05630621916547805	0.13758019323725046
1582	-0.3698525443796514	-0.13763692451432072	0.3946325221948425	-0.05607963515053575	-0.17149650937030034	0.1804327525833786	0.15922630423195377	0.2546248019527745	0.3003111814915594
1583	-0.44254474892092593	0.013616193781382293	0.442754170540016	0.14580014507112832	-0.10781942534442952	0.1813359059435419	0.4618323996182353	0.0928633417184379	0.47107617809888536
1584	-0.42878421133323735	-0.2612775328349819	0.5021173658150069	-0.21543869403476992	0.16948773651417795	0.27411662429722616	-0.0141702746817654	0.36282813297151456	0.363104738002896
1585	-0.46344993808008306	-0.06387485518729111	0.4678309975104581	0.038872145549132237	-0.02790937738360834	0.04785370461660821	0.32261605754121536	0.08290030594161205	0.33309695481743695
1586	-0.37953118356934956	0.04331247751577984	0.38199462039419646	-0.002422548292892037	0.14722334848579569	0.14724327855491887	-0.128262360446571	0.09963408521303257	0.16241362025262515
1587	-0.7126307550509853	0.10958085234005824	0.7210066270459038	-0.13695113420179322	0.021024791202791354	0.13855560257268038	0.49560854114895153	-0.11985231229249303	0.5098945016585776
1588	-0.4189912301200973	0.09774115180871937	0.4302406113728078	-0.1347894041664452	0.38332404875747433	0.40633177310095736	0.2988853189376165	-0.031307262339781136	0.30052051269697483
1589	-0.6679251053961458	-0.04048478803220203	0.6691509280277991	0.38869932824683845	-0.18157455431397745	0.4290180492168867	0.41085752590055313	0.17939116152399137	0.4483136128002923
1590	-0.5285452002098269	-0.2448688165596716	0.5825124599424292	0.06083472038264048	0.09557193274171262	0.11329103023638055	-0.12457782369271049	0.1013633830025582	0.16060563367994088
1591	-0.436723630469215	0.12373602766558257	0.4539142363405991	0.06467061314866124	0.26540728097817784	0.2731726798222202	0.36538575078184476	-0.2670704070919813	0.45258518448872026
1592	-0.382858111139833	-0.11677558406033786	0.40027099607415195	0.1956123001972188	0.03305627720139226	0.19838570878685324	0.48510526923769764	0.2617049068559302	0.5511955918860837
1593	-0.4773064070442593	0.09152350024991905	0.4860020136825537	0.024703827576640008	0.2629266182712662	0.2640846184322375	0.1041216962692275	0.2694041328607588	0.2888250585327365
1594	-0.6006068901060047	-0.2570988888897486	0.6533211117904807	-0.20602233401120265	-0.13647873630882298	0.24712678441617125	0.31816397454608036	0.25465000860566933	0.4075229338108793
1595	-0.336162847015829	-0.1785475786862749	0.3806372256736317	-0.10451545874571108	0.05930516158600786	0.120168978141486	0.12067886904996104	0.005283308020994814	0.12079446501732749
1596	-0.4071606386611296	-0.004076983347714402	0.4071810499865588	0.1777831492417057	0.07262695183020734	0.19204562553322027	0.2507411190076784	-0.1842210709579777	0.3111406623154984
1597	-0.4878813739412604	-0.18619116848421885	0.5222024380068814	-0.15287978732023114	-0.14802120014846887	0.21279686338024859	0.005378299490927477	0.0028111222195408765	0.006068650059717333
1598	-0.39715679680517574	-0.10311251803072624	0.4103239118345219	0.034135659741478606	0.14704961392432062	0.15095970396525607	0.005886964886671476	-0.21256517068665673	0.2126466744264401
1599	-0.30987482256632426	0.20540054536197302	0.37176846248102713	0.23951039027928145	0.01951211148133744	0.24030386918689817	-0.2200481791129375	0.16276364984031133	0.27370277097658124
1600	-0.817880537528083	-0.07005491591178599	0.8208753041178868	0.014464894108049502	0.04851067353444958	0.05062132562787182	0.5244247859068621	0.1391908199015777	0.5425821969235
1601	-0.36947662218407523	-0.03374652496189686	0.3710145580533974	0.0633977794562298	0.24715675320883287	0.25515826284232435	0.3702274883602156	-0.1761477597540493	0.409995641932794
1602	-0.33828609478410493	0.48921504871135063	0.594784705427039	-0.45711289630220153	0.28214263813086404	0.5371747092122179	-0.26238913702739974	-0.31104004712379996	0.4069323901396389
1603	-0.41449011684250947	0.013027747810345776	0.41469480244286533	-0.09534249083201272	-0.06367262991080878	0.11464900504501227	0.1042086119208367	0.47441997168185074	0.4857301147026769
1604	-0.2799438270227755	-0.2944876366510242	0.4063145510912245	0.03564703205736812	0.09205344290595802	0.09871447333263499	0.053260789755789524	-0.05623771972333582	0.07745574765690981
1605	-0.32897139284525634	0.11068094795221048	0.3470914138237186	-0.06608306828347082	-0.32647202067388925	0.33309300832747935	0.2056056296583271	-0.11418024163229334	0.2351824877120022
1606	-0.41438120294601183	-0.039016671372615254	0.4162139858293838	-0.15163640153192823	0.1127917828205195	0.18898567284686796	0.3712437319153963	0.33928719335097607	0.5029291282660542
1607	-0.5242317701123969	-0.12940521012125572	0.5399672741951157	0.04284208066369355	0.2620874797951275	0.2655659822736259	0.36825099672991657	0.13661481808354226	0.39277526031125787
1608	-0.3240937391217224	-0.06734878953270453	0.33101753909637416	0.15606911708505986	0.34565271580679413	0.37925370038052697	-0.12310976897577204	0.030381948862719582	0.12680330450727564
1609	-0.530811172347028	-0.2646101373683817	0.5931096234985065	-0.3048214703920114	-0.02816648724816629	0.30612004151288263	0.11591919624012756	0.2251243992227665	0.25321582727461717
1610	-0.23507744960034543	-0.19074183683892904	0.3027273618807715	0.2638247158432161	-0.24265767280764244	0.358449755003647	0.12406546303191646	0.07282077306763741	0.14385793029058974
1611	-0.4877006300617447	-0.08827121990486499	0.49562456842464514	0.15121030083221793	-0.29305278271423335	0.32976429238825344	0.3277369161195027	0.1381782220288741	0.3556750022570925
1612	-0.3636826982890064	0.07544442049556976	0.37142558557359073	-0.05538300430922389	0.19283977680698552	0.20063513322766655	0.4935391881950012	-0.1516546185481588	0.516313909953207
1613	-0.3409693196350287	-0.1952113142152035	0.39289634018402525	-0.02036707881455579	-0.006309004784341545	0.02132185359688908	0.2347802654893599	0.2687769566641025	0.3568792870101474
1614	-0.3796001859153893	-0.04293893511440916	0.3820210115893595	0.15153537557079735	-0.28648643027490717	0.324094808321642	0.2243453541231588	0.17294076873370035	0.2832655069132999
1615	-0.5038184277304131	0.06230926755476123	0.5076568259601719	0.16842407273662652	-0.1559941101008802	0.22956661487106092	0.30585169189958594	0.07928490553830228	0.31596100025803303
1616	-0.5842943954878124	-0.02307196344611336	0.5847497380039831	-0.11055292253445728	0.22402945018236844	0.24982222325070286	0.3155073295064928	0.052901225250246896	0.31991157310309354
1617	-0.23622079979996569	0.18382212423362343	0.2993172892031083	0.027019703137311793	-0.2331994236835892	0.23475952709951223	0.30393388766658475	-0.18584651723249024	0.3562509453174411
1618	-0.5765132177425955	-0.10058704521643984	0.5852223884108463	0.12149352117694621	0.14114834940191084	0.18623515303738172	0.47670344599261366	0.27526385789062097	0.5504692242823941
1619	-0.177592124992978	0.29573033804971427	0.34495709255285617	-0.011237411838114575	0.17407388464666199	0.17443622542579504	0.039253242250368484	-0.12138853141620462	0.12757739841582055
1620	-0.49568647060943527	-0.3363291527011929	0.5990178428911287	0.21355237938319782	0.01181292794380497	0.21387885357564168	0.22347452572691318	0.3852425158046613	0.4453680047246024
1621	-0.5714618654455407	-0.11030815387746247	0.5820107838093305	-0.042045138087022677	-0.31032748970969803	0.31316280830628584	0.4168477836893265	0.033840392086499305	0.418219137418736
1622	-0.4418206335144289	0.17209533669907887	0.4741542756452383	0.417914449342779	0.22024825801629788	0.47240002342156157	0.04748688580511323	-0.38359302457798095	0.3865211673742479
1623	-0.1735048242821616	-0.19296291475987631	0.2594968410632605	0.09084908930354622	-0.39510567710095645	0.40541590139594796	0.11929342099389469	-0.395901007099841	0.4134834068195421
1624	-0.4564476123200145	-0.110100701618343	0.4695386962642095	-0.2171933437835251	-0.21506037540028444	0.305653257223246	0.46624884046434356	-0.24986107028448942	0.5289787667553921
1625	-0.5671330977995207	-0.11905151275499053	0.5794939286212862	-0.10276436683998005	0.10136485664663245	0.14434455048603095	0.7069063532620763	0.07224116040538023	0.7105880505180222
1626	-0.5016172128706142	0.17437668263878245	0.5310621956948073	0.1527323407937052	0.2101347601090488	0.25977641411493074	0.2308969929966529	-0.01243826704125388	0.2312317708747782
1627	-0.4362012620177473	-0.11970530765243052	0.4523283118112755	0.16204667604708722	-0.4447024208426893	0.47330684372958093	0.4647101370244308	0.331485509694885	0.5708223494143716
1628	-0.23831888301805057	-0.11872483864450974	0.2662545348236085	-0.20574054711820755	-0.4302427238949241	0.47690457556310284	0.2409023355118332	0.27947176653672146	0.3689693802285111
1629	-0.4297228043402289	-0.11816603201360162	0.4456735348793668	0.1367298152301076	0.10360747767259078	0.17155043515694085	0.39906583637505494	0.05034866429489384	0.4022294491431502
1630	-0.4821526505119422	0.009426672971833729	0.4822447931901484	0.44493187690862096	-0.21855857320973596	0.495713853965071	0.5703624489084812	0.18113791672684182	0.598434848585057
1631	-0.4068527572705846	-0.25738677756783607	0.4814323621916499	0.5223324852286079	0.1173497995260757	0.5353524078342266	-0.03988049904546643	0.19189412409080855	0.1959944107996299
1632	-0.41878788769804515	-0.10578936277608708	0.4319429177092281	-0.06050779992330298	0.21241413697830716	0.22086411985607235	0.37523623643573334	0.03659891310240768	0.3770168611278959
1633	-0.7001790267696107	0.05597729514095582	0.7024130744080274	-0.15421084606976942	-0.11998101636128683	0.1953878945396605	0.604348332640316	-0.018444929221831857	0.6046297400716644
1634	-0.46234506048344115	-0.07004344915510795	0.46762061516038944	-0.03578675988612605	0.05149592430102671	0.06270982700314452	0.07462258653432831	0.23179277228518927	0.24350856187150158
1635	-0.34573023814508247	-0.013347697465655848	0.34598780122352596	-0.009486893473210597	-0.05791017589371894	0.058682106470486495	0.07442130624294208	0.0785419314568473	0.10820058142116368
1636	-0.39320546584365124	0.04066796707248296	0.39530294954013606	0.14234333959854453	-0.024300495192655248	0.14440270217234455	0.2970060602258623	-0.04345821898528592	0.3001686469441164
1637	-0.6708421843851106	0.0434188481105047	0.6722458127216783	-0.22411555898721894	0.025913207766340166	0.22560868360259345	0.4391038081683703	-0.21128855510728978	0.48729355409987846
1638	-0.4495345407881851	0.047556873825095394	0.45204309485895317	-0.19450177284753511	0.09058695952148114	0.21456219815284475	0.5393243279984049	0.11705073770640372	0.551880064840672
1639	-0.600582287041171	-0.11939854624390299	0.6123357709237318	-0.1675824518494215	-0.02649215951582333	0.16966352785344144	0.5939466883083402	0.1740413635666947	0.6189208873390839
1640	-0.4267796214157734	0.01725701670956543	0.4271283763477967	-0.2518520786252092	-0.011459954505141364	0.2521126733528056	0.11627085699461241	0.3075735236599588	0.32881664289215173
1641	-0.5705301108535793	-0.03744445005324645	0.5717575484682187	0.17137498019454395	0.1072531463491166	0.20216978319834386	0.4442419112658433	0.0802491704018764	0.45143194955089166
1642	-0.6165309395712266	-0.07890377368146545	0.621559494296206	-0.011126869551759696	-0.10329701897678721	0.10389456846011062	0.6064747586913812	0.08514465753370858	0.6124224405067973
1643	-0.47219259078648607	0.20054250925770717	0.5130137822837039	0.16819913771503123	0.0491065241621234	0.1752210051431199	0.34090607745461937	-0.21860394288418933	0.40497486031852503
1644	-0.3753750012529875	-0.02735686945016045	0.37637054862434904	-0.046763136258683245	-0.11127997597491152	0.12070635428893153	0.0019000733773597489	0.1446913638379106	0.1447038390925202
1645	-0.6514960349558602	-0.10724080144591557	0.6602633361454879	-0.13123510658329599	0.048579419651843044	0.1399378905573431	0.3402287424854356	-0.11459345945976708	0.35900871600029177
1646	-0.3269688278239691	0.05080053534879053	0.33089168735449376	0.02128678874593558	-0.26224101947037937	0.2631035531268591	0.36118560036170594	-0.05299372081602108	0.36505256108480094
1647	-0.4346781569695207	0.14012836712575008	0.4567067542961767	-0.24263945881377227	0.08608071374194627	0.2574563967971337	0.2272367786502344	0.05308860629064039	0.23335585205693526
1648	-0.2875453057540017	0.1105963035063804	0.3080809069229019	-0.005974825666165172	0.08271732694237235	0.08293283257089672	0.12627299415903645	0.3924241961586613	0.4122397588596466
1649	-0.24608476972333368	0.19079026586085884	0.3113818225861031	0.2922999415667345	-0.024673480677899096	0.2933394560721061	0.34543822039755645	-0.3184292480011237	0.4698135269380735
1650	-0.44895546593924185	0.10041492422312391	0.46004800554231023	0.1402159889022545	-0.09443997128555354	0.16905452292161052	0.04829631451309903	-0.19319226696724393	0.19913760571898778
1651	-0.39217379667709185	0.09746505124529727	0.4041036043075753	-0.19057304867047556	0.13693654509787076	0.23466935092359342	0.47397896489595226	0.03812797910832986	0.47551004401034846
1652	-0.5056051049720807	-0.0023677244985017857	0.5056106489119166	0.15263353694820356	0.16998198780095047	0.2284532179201709	0.16078115256505798	-0.06251100396964213	0.17250566552273308
1653	-0.51341311707057	0.06568105865881832	0.5175973630599966	0.19927406523468574	-0.2925482164742308	0.3539697897242238	0.23875055169862403	0.14415845164309335	0.27889690768549485
1654	-0.3967225341701293	0.07473195409742948	0.403699930742612	-0.20251851851851851	-0.20504798094948576	0.2881985857605762	0.2445564249080181	0.06690144388859101	0.2535422019273505
1655	-0.43823350297577873	0.044378311036699175	0.4404747865893028	-0.13196904668683337	-0.2585085450795654	0.29024558078045787	0.10678504891668959	-0.18932924769172108	0.21736745548414751
1656	-0.5212351374969079	0.2068545725205254	0.560780601246218	0.25874942464101003	-0.06753240716596869	0.26741707269672205	0.4577402033813026	-0.00403663143329966	0.4577580017704601
1657	-0.49286714665836723	0.1763897084766863	0.5234800411779333	0.4176778068914498	-0.2187710831098127	0.47150348585635266	-0.04165351780587351	-0.03218387262339945	0.05263855243681595
1658	-0.7170443633411305	0.23929497846447784	0.7559197746570744	0.13560620865064035	0.019146750602292817	0.13695123907153015	0.5384639266868421	-0.12425227068530037	0.5526138137193695
1659	-0.43280413783718463	-0.25768160520678624	0.5037055006558244	0.00124084534417798	-0.09281113569762574	0.09281943011380357	-0.10555316691970207	0.09562451055822764	0.14242723779628344
1660	-0.14658958351755239	0.0985318595808648	0.17662681944798964	0.18395019148829153	-0.19955067913077007	0.2714003435703991	0.03126024806969362	0.12276508415310387	0.12668255206024806
1661	-0.24903024495446177	-0.047976013503830295	0.25360946507139465	-0.19026919483426688	0.08994811501961102	0.21045909317124167	-0.3684514792379273	0.17605212317433186	0.4083513715255612
1662	-0.5997305931303425	0.10973223249363116	0.6096867615296471	-0.0540515891393553	0.24880720309319435	0.25461068045065927	0.12934161890092902	-0.14458597182639082	0.19399576703860075
1663	-0.3468016341409563	-0.14969739580315772	0.37773096742666595	0.18436751241928348	0.11382317188850401	0.21667278115728927	0.159956822403182	-0.20178701165613966	0.2574959865831663
1664	-0.23970384382280963	0.3101318463309727	0.39196899730984847	0.06104470334269092	0.20767871429450607	0.21646455639946283	-0.2563218082889834	0.036117361780825724	0.2588538839317297
1665	-0.36172196330394973	0.04145023048387629	0.3640891379094279	-0.22560028443229302	0.1945346004167264	0.2978912538078735	0.34096593252561064	-0.224057685664664	0.40799462453378554
1666	-0.32890124404804233	0.0922524469048222	0.3415941192354999	-0.07227492520247682	0.028682873354898632	0.07775842100323781	0.062741172655697	0.005026771697135784	0.06294222096420736
1667	-0.43895069281814203	0.0020130544382214533	0.43895530878860334	0.16590909665080955	-0.19782834420087564	0.2581896243475864	0.4387463644874225	0.059075477476655605	0.44270564079309516
1668	-0.5418918087693445	0.057744845014732246	0.5449598146075427	0.10958780463905261	0.228753447093243	0.25364862799283633	0.45692771202038235	-0.09397710887158225	0.46649183380209636
1669	-0.15671367193287272	0.07343529031476019	0.17306622095110638	-0.06884486357918441	-0.13657925714024044	0.152949366530942	-0.04846743703179615	-0.34607517793504894	0.34945260227276453
1670	-0.37283185789737416	0.2587678909809297	0.45383302619567706	0.2753462583080408	0.19918913896694052	0.33984095551688515	-0.008470655306535747	-0.11599354105265998	0.11630242287784576
1671	-0.5764874206201124	-0.02665477631859832	0.5771033037800293	0.2411922628113628	-0.32456241078762066	0.40436922006544673	0.3646360971477256	0.1570754119087311	0.39702917823432465
1672	-0.383226007733052	0.17037813432234136	0.4193934687834027	-0.18473805541495195	-0.19515146680164616	0.26872335982071205	0.16139003967258272	-0.34454632106127075	0.3804719598897849
1673	-0.2428908439724033	-0.04248803854237206	0.24657898431294678	0.3274920708871647	-0.3167455098225432	0.455608136984741	0.1577039305811739	0.5830516849912034	0.6040031432797623
1674	-0.1454318293042248	0.08939069559818257	0.17070768416887422	-0.17576274944967374	-0.012936722850121964	0.1762381992991578	-0.0024575473353058803	-0.24495319096682144	0.24496551860156435
1675	-0.3308128689773742	-0.029678813797812315	0.3321415154260102	-0.3122112265218164	-0.1788095661035331	0.35978981488695694	0.18808179570719888	0.03753243307847215	0.19179010769389146
1676	-0.15992766994121924	0.21655263657167612	0.2692060623741077	0.0464837476262252	0.48393213487866427	0.48615949025150207	-0.2164996084857097	-0.038077936719690265	0.21982267794587146
1677	-0.22359580519018843	-0.12363985194055169	0.25550322324098035	-0.1278790244518803	-0.3031836858101476	0.32904922464000863	0.12602073136300762	-0.3076061657892177	0.33241958119943993
1678	-0.5024797351412291	0.16989292400614195	0.5304238775309389	0.04423466588294613	-0.12827076376353033	0.13568380338955452	0.2489804988362142	-0.30654117899976435	0.39491617240029003
1679	-0.3757334509984322	-0.06898139178807994	0.38201316549591824	-0.11107818944096727	0.3943658403991586	0.4097106054805246	0.11762926149746886	-0.026753455910776346	0.12063328961613275
1680	-0.6979161131728271	0.06974323012945463	0.7013922006803016	0.08121660124619143	-0.2508466232970089	0.2636667683601678	0.5635415546947479	-0.032172192629258224	0.564459151618917
1681	-0.36018032017729207	-0.15940475041677618	0.3938778205210993	-0.025848843990629356	-0.024812463550367217	0.035830449105337725	0.17177252208047103	0.4326457311089303	0.46549772071264395
1682	-0.5179741044016994	-0.10381023396254206	0.5282743013871679	0.07901880248718013	-0.07511660514776922	0.1090251141500611	0.3207619417219694	-0.05408653449947332	0.3252899882741718
1683	-0.41735186732943297	-0.1837621959266265	0.45601658502201486	-0.12461890897190483	0.2729611727396217	0.30006278392486047	0.35658030322746287	-0.04382934575034906	0.35926386430963664
1684	-0.2931335973670133	0.09619097383706258	0.3085125756805526	0.3126099558568863	-0.39718535973651925	0.5054514759003802	0.16345768358416615	-0.025703913569645152	0.16546632737659095
1685	-0.5416502092527501	-0.17091051682221	0.5679747828416177	-0.028756444912902253	-0.19453226915038366	0.19664622260502768	0.19561217092523264	0.12142881259992652	0.23023700385366055
1686	-0.4065449299737724	-0.3153120138592318	0.5144904723815047	0.1656618744269388	0.07872137690496024	0.18341458998798227	0.35267624559372085	0.3054046642086386	0.46653246738729104
1687	-0.3436779863877525	0.270611151800973	0.43742994159818255	-0.09624386704069145	-0.23763671219226895	0.2563866005166759	0.30132462400523025	-0.08018114862460693	0.31181011148879484
1688	-0.6109584377893877	0.15684834567573572	0.6307706526521856	0.10869307394630753	0.1439767650409197	0.18039815186288818	0.27568483008038175	-0.23949092941672126	0.36518218851599804
1689	-0.40378065324615875	-0.2048988909498895	0.4527939613647574	0.08908104175988654	-0.0543931222704567	0.10437453593360549	0.2674426802365814	0.1383281018814111	0.3010984074721093
1690	-0.1952619898060121	0.11077358963383417	0.2244950619131037	-0.15150268369770528	-0.09239173123505386	0.17745223348331618	0.420245740626439	0.1428784694667333	0.44387018322007216
1691	-0.3616023124312981	0.0877982751452371	0.3721085452850295	-0.23202907155056712	-0.14762421953916585	0.27500981844138955	-0.03050051771936271	0.19411912555529579	0.19650067808407645
1692	-0.4753718307688356	-0.2978634180174163	0.5609821684167265	-0.19632536990256227	0.13899271021291953	0.2405465118427422	0.0837092749145357	0.3353641179835677	0.3456534888260404
1693	-0.6608209445460701	-0.0026016566949983323	0.6608260658965557	-0.11761025288155427	0.2150203875434663	0.24508353400872443	0.4652917271086405	-0.07126745435016112	0.4707180062046637
1694	-0.5146094859666279	0.09611552365739369	0.523508468828129	0.41540225312581147	0.0478926256816562	0.4181539614743402	0.3274528152874594	-0.11850597389902338	0.3482370056289811
1695	-0.46574902002547724	-0.024862189162731068	0.46641213331629333	0.05608784144319159	0.07156761126359143	0.09092727280488037	0.09795588285300996	0.240297985615149	0.2594965835540248
1696	-0.5048969348458903	-0.05676907669711388	0.5080783826200618	-0.09565123595753906	0.11082156855704131	0.14639186793551007	0.5026409261926618	-0.001432580009650864	0.5026429676910847
1697	-0.6233655459479627	0.061048526934614135	0.6263477680297806	-0.20953874435964573	-0.04205902178151635	0.21371814780461446	0.42336388122977864	0.05243864654224376	0.4265990946792134
1698	-0.5280189256308382	-0.06989053313239643	0.5326243258112374	0.04004285234425777	0.10598601137296447	0.11329812280269336	0.11023410579781247	0.08420576606735737	0.1387161458520018
1699	-0.3720739330681552	-0.0827361235733633	0.38116174757280263	-0.008390719938880997	0.12771693068006829	0.12799225977937145	-0.11689500803825385	0.18512519065089247	0.21894241050512056
1700	-0.5190329467109104	-0.1389658500539875	0.537314346777227	0.270788185464942	0.06669613688457196	0.2788810069953158	-0.07223159826172634	0.27046291979564446	0.27994212754036973
1701	-0.18508746814599658	0.12985214042060886	0.22609500046774322	-0.38979888413021324	-0.17964608235610616	0.42920378024320366	-0.18284536259846876	-0.10989738358874782	0.21333040463894945
1702	-0.5610894842478503	0.10950717043774982	0.5716758082259569	0.13596693353964334	0.2555559785993966	0.28947515474401087	0.3480335739778421	-0.3026072215235622	0.46119247514893424
1703	-0.4491109128445601	-0.18113707019673345	0.4842636164688923	0.18911327455061067	0.1940271985085597	0.2709435077139415	-0.03175091205028905	-0.07975390832437473	0.08584175154921969
1704	-0.6889067083037724	-0.27373868544700364	0.7412997508809731	-0.03782092400414734	0.01269020308889046	0.03989315162988221	0.45893202825800933	0.43633902907088806	0.6332537839220036
1705	-0.5321791534546991	0.05449592045253844	0.5349621077400993	0.022269688622165378	0.1271789069801761	0.12911395514041263	0.5779650582604007	-0.1623892498717994	0.6003447984649105
1706	-0.35185396494865734	0.1710738178302533	0.3912383720918869	0.044862472370516986	-0.2876704590227286	0.29114761620446555	-0.27089522724260745	-0.12556149319675716	0.2985798263724849
1707	-0.39582542724009434	-0.024544609029432445	0.39658568643133213	0.19221053601668067	-0.30239911527872176	0.35831566401313436	0.24704663566134502	0.150101827072222	0.289071961078913
1708	-0.4599421759560439	-0.30521710797206325	0.5520002610706001	0.07647409568816503	-0.07016666930969409	0.1037865540103273	0.0021700876159245785	0.341903776195112	0.34191066297607337
1709	-0.4568036181374771	-0.19270975967223652	0.4957888633444898	-0.08695431222387615	0.038280286327567276	0.0950075404146843	0.23232208420822614	-0.1301576138401239	0.2662978694083168
1710	-0.35239961059516406	-0.008546027458198617	0.3525032200320155	0.10483615280443775	0.3667077933409197	0.3813990359607666	0.412714966759972	-0.02136041375087474	0.41326736026849903
1711	-0.08137044474564295	-0.25934539876593926	0.2718109363862458	0.2645415480805863	0.14198227371534858	0.3002352356240908	0.3654557301463146	0.1156984048344716	0.3833327687245342
1712	-0.3754478840249422	0.21373650808723454	0.4320236203127451	0.17479274491682067	-0.2387888170055453	0.2959266848435006	0.2216143502106457	-0.1123112113445019	0.24844864341138206
1713	-0.3434114328162667	-0.09118755616612116	0.35531195109153135	0.15424131916917713	0.0006541808097902243	0.1542427064453288	-0.14724280633245201	0.24293261089254495	0.2840716414071011
1714	-0.4514033616169812	-0.15168218013804594	0.47620634041404963	0.05078454234206639	0.18041460197321293	0.18742598097928148	0.0015276794333192976	0.08746061896761109	0.08747395998037726
1715	-0.18364534523594406	-0.030344351751908267	0.18613541444355136	-0.12193480715806701	-0.14040720730719078	0.18596311747354483	-0.04883441420236873	-0.24103106623701565	0.2459283938504075
1716	-0.5379426716864678	-0.19797566531402133	0.573216086722716	0.22842331803929994	-0.22996982162661112	0.32413474217223076	0.08342636410797696	0.42841596220023853	0.43646328012357805
1717	-0.6586915395753803	0.12654094815427722	0.6707362789263515	0.08767353247538727	0.0955000616018727	0.12964146737319146	0.3879511207303903	-0.2808085549389762	0.47891493670889185
1718	-0.5287928994939063	0.12749121842340405	0.5439447962158077	0.12117157292017515	0.1628014819804648	0.20294549174343568	0.42201245120148273	-0.3778507131646114	0.5664500599418181
1719	-0.4777417837676335	-0.05176747136371219	0.48053832630589727	-0.11839276528488157	0.09327355933377933	0.15072094659533264	0.30725303218038047	-0.08768927841591366	0.31952125959494704
1720	-0.364137461056653	-0.04253401801524768	0.36661319293406086	0.17066835547697895	0.11778924175055742	0.20736921910782158	0.3456971674565387	0.0524164861506658	0.3496484228591016
1721	-0.4044142001144199	0.16450690701541323	0.43659290845129844	-0.028628269301833986	0.2513281357000912	0.25295337435523924	0.05615858854690263	-0.24072950504708202	0.2471932071635331
1722	-0.37051037546267807	-0.04637477607000367	0.3734013366085312	0.27188814671085393	-0.13875027903223033	0.30524548195408985	0.32749321364005124	-0.2097733044349641	0.38891727170936025
1723	-0.11168004790883354	-0.06219689238583022	0.1278314770444819	0.15618127426612333	0.08274183436465643	0.17674501855899155	0.1901311797727371	-0.0324969838815005	0.19288836015469513
1724	-0.28683907501444705	0.023261136590808015	0.2877807071897625	-0.11525332499913186	0.007939368684237943	0.11552645800187838	-0.2543742980965819	0.19353285987848073	0.3196267375938258
1725	-0.44883573022707207	-0.3031164115590538	0.541602318758798	-0.1383777817552652	-0.21272490560570032	0.25377213390847686	-0.1976636385335639	-0.03941186701563406	0.20155448211336166
1726	-0.23139645617220922	-0.1406118385532899	0.2707692912248241	-0.15980298525855294	0.03699115821254178	0.16402847278277813	-0.06711969879058298	-0.11103850575326281	0.12974823207140807
1727	-0.23977055956093574	-0.09715425081872628	0.2587061454320562	-0.024004434650063532	0.05689719448363959	0.06175357174267962	-0.0998679960797564	0.15049859986302933	0.1806196146649595
1728	-0.32147236049813543	0.3913675202709638	0.5064711388492797	0.06987759642929026	-0.01323931722465665	0.07112072836599644	-0.11906742884876578	-0.37695042968696807	0.3953083341568272
1729	-0.49092282673165494	0.2775185339265174	0.5639341792079303	-0.24475958446444346	-0.12229760514746062	0.27361278919672455	0.1973827863015025	-0.390317640307269	0.43738749943634564
1730	-0.5552862852692461	-0.2546378490355687	0.6108872995648048	-0.34585885749046563	0.041452099135115474	0.3483340721596406	0.20125265013507004	0.228752249491513	0.3046805225704727
1731	-0.3480682313281432	-0.018081837399018016	0.3485375826272202	-0.015146047840632742	-0.08000609092496967	0.08142712908045605	0.45590778419854416	-0.08105020380228231	0.4630561987806856
1732	-0.3014260308846642	0.004699391881697885	0.30146266166631697	-0.24066815251099732	-0.061186519760499825	0.24832428361611902	0.3738283814810035	0.04200637588508659	0.37618106599841766
1733	-0.6159323388077615	-0.26969588585999593	0.6723901522471957	0.16467974943327388	-0.19498330002280317	0.2552212905719042	0.3493902536853882	0.313532561372086	0.4694424527147931
1734	-0.6400461384152457	0.12567472417251754	0.6522677330637368	0.2088658452590495	0.1133649651794597	0.23764796789772327	0.7099343106543864	-0.22882468237909892	0.7459004361911945
1735	-0.4103109641666359	0.1700521645435351	0.44415405658543294	-0.10924301470767105	-0.23968103376974687	0.26340279841215614	0.19816620754477374	-0.19835999228376414	0.2803863982997273
1736	-0.5965340636490211	-0.08826618767303769	0.6030288624767028	0.2558551487575758	0.0004451151128633146	0.25585553594406546	0.0442184562999737	-0.0159580693829906	0.047009912316287365
1737	-0.4299886441062912	-0.04959101312042489	0.4328388876275755	-0.15015242421751834	-0.3168546440819804	0.35063173840186806	0.11406350381384453	-0.06336824755207492	0.13048378328402338
1738	-0.22278670541525114	0.18181711759649627	0.2875610897894221	0.043555783265020485	0.19107642707187844	0.19597782333311162	0.11307818147668636	0.011462054835569281	0.11365761667010273
1739	-0.15879059242132326	0.13746273122367395	0.21002489070818922	0.2442037136207902	0.34870210406658797	0.425709538449223	-0.4820819515858679	0.20333645978311266	0.5232100189426503
1740	-0.4284149963588115	0.11894943132642205	0.4446216102687764	-0.5855054978781048	-0.19289032817940333	0.6164603529430301	0.010735577405665683	-0.41758247301256946	0.41772045004946345
1741	-0.4919558061149738	0.13149835406443972	0.5092271912338249	0.011310580292282709	0.2095918710160346	0.209896835665882	0.4088336136882297	-0.02096497841188768	0.40937080257535163
1742	-0.5012699528538139	-0.03920382486366934	0.5028006618114241	0.2944070381414445	0.03603656577027877	0.2966043461915782	0.24112075119021872	0.027552233005635023	0.2426898065394016
1743	-0.3486794167055387	0.17983469461797139	0.3923236585046251	0.08421472266776082	0.016636414077362077	0.0858422377816499	0.28298118057004495	0.07106829934070198	0.2917688326877907
1744	-0.31547220396678705	-0.04196037601204476	0.3182505060965878	-0.27893046555264567	0.16195682906698122	0.32254025964962424	0.07114233488922887	0.08466659048975428	0.11058780836353951
1745	-0.1924097004841624	-0.24346196108848814	0.3103147101531888	-0.005177345447983115	0.01607395899536285	0.016887186375247887	-0.11100390604420829	-0.05073486545365285	0.12204873505969521
1746	-0.2069578912573366	0.15310959010711203	0.2574375950331486	0.1624270399298234	0.28409512643600604	0.3272500331016862	0.15702850000086885	0.1453336700607789	0.21396220569497362
1747	-0.616710648401311	-0.2748931032171345	0.6752023711806051	-0.1762911734716496	-0.010067946387669757	0.17657842843472202	0.4355994376347737	0.6185327545062751	0.7565247110735056
1748	-0.6688905044220808	0.09054648310107731	0.6749912388379565	-0.16609184942185695	-0.0486226095270257	0.17306259157192352	0.5519889809758639	-0.06987311687946017	0.5563938241760268
1749	-0.4083183274659427	0.07921372468121367	0.41593108891071845	0.2874998576886358	0.21836125617834626	0.361023276771417	0.03793257508271514	-0.31046567333689135	0.3127743828591708
1750	-0.2314589170205468	-0.2041949593708168	0.308656462269582	0.16322630421107873	-0.1463170003579608	0.21920650305170947	0.3136878708937614	-0.13984767630032593	0.3434493454826517
1751	-0.2987589254073454	-0.06571839318791296	0.3059016226072573	0.2911787016547128	-0.15612264649413293	0.3303926709926482	0.03814736129926132	0.03380869708612476	0.05097302397109398
1752	-0.64891258089022	-0.11742445937292431	0.6594513183674969	-0.07749675777315984	0.08275984572154094	0.11337962572351819	0.49312321466229553	0.046950307701156026	0.49535324388976154
1753	-0.10333636708924257	-0.22950036190080333	0.2516919165881225	0.0717523174875466	0.07916449488118409	0.1068429329184982	0.10000076647636762	-0.01683838718042726	0.10140850348318423
1754	-0.4934437219411039	0.024057914929629214	0.4940298472702341	-0.1443073505275114	-0.13096570393615084	0.19487592725568123	0.2910768075465967	-0.02254440291266232	0.29194855367719663
1755	-0.2439708195211499	-0.4104861368817261	0.4775150566735092	-0.07975342889755775	0.03796787004738007	0.08832988495890018	0.004582887505828546	0.03477386415288468	0.03507455610573507
1756	-0.4206613784122704	0.07499375064129095	0.4272938777035771	-0.09114861630419313	0.026032219390285452	0.09479317855496235	0.31378672289091797	0.0854907432999298	0.32522419137050096
1757	-0.4873490030532005	-0.21041358549776953	0.5308322971890234	0.248529850428261	-0.19426961264754763	0.31544852028836967	0.12264319302757322	0.3331690524451295	0.3550253093839706
1758	-0.3266031410218131	-0.09171894594064306	0.3392373457769308	-0.06888928694706234	0.16358482474399338	0.17749853166321608	-0.02279748422853556	0.04895549507146341	0.054003386790482
1759	-0.5684491783545205	0.04039285779423298	0.5698824890560461	-0.019562077165619054	0.13115577407342982	0.13260660592834053	0.2315022409266466	-0.0010523781522712389	0.23150463289928883
1760	-0.5421603270768764	-0.233713409815669	0.5903895139514018	0.1973980481254325	0.09869409612355987	0.22069552331974707	0.2551831986721354	0.24067490637731656	0.35077467902383236
1761	-0.4110956106089725	-0.028835157979841985	0.4121056507713603	-0.22972788261257485	0.035233468334526764	0.2324140644206737	0.07287867406997671	0.009928346947454566	0.07355184027138224
1762	-0.2251872407008052	0.10411773272341707	0.24809231274246948	-0.27741037436385263	-0.07759569690108666	0.28805834128221	-0.11449819747782226	0.1506211890939024	0.18919984098759568
1763	-0.3931805913222007	-0.02419173281652375	0.39392412636082785	0.17711092013162508	-0.20035196137188607	0.26741201628840955	0.25667568401631	0.1434631054701607	0.29404773319375055
1764	-0.09749711296145398	-0.3331959516704351	0.3471674369024051	0.07329156845118501	-0.1729035051016815	0.1877958361691812	0.3493542573872699	0.14663644941033305	0.37888077999587144
1765	-0.5962466158730901	-0.06370159650876998	0.5996398255101795	-0.18956651956896897	-0.005513599698765055	0.18964668497796244	0.09698919060446333	0.24637427287457617	0.26477761504437086
1766	-0.4573023171223806	-0.28209956180982204	0.537313290379823	0.13133870585737464	-0.10720025017954828	0.1695339178301726	0.463394066788558	0.4689886332794614	0.659305998213406
1767	-0.48902260443921775	-0.02104243329008975	0.4894751185211394	-0.09568311202392851	-0.10842549982243994	0.14460756182969678	0.2673481358670159	0.022038791655834153	0.26825497961681466
1768	-0.08532287976262037	-0.10211842548420239	0.1330720355084387	-0.44059157857788933	0.28608750826886986	0.5253256147393225	-0.169315465721424	-0.008403384714367749	0.16952387385592738
1769	-0.22755628706691744	0.21005804154370947	0.3096873336138566	-0.027458535489293712	-0.31690224944450457	0.3180896208212456	-0.09271998535990772	0.26842075450939895	0.2839836212469595
1770	-0.3540552532102677	0.1663110822253188	0.39117067681095874	-0.32517055075518236	0.0602316430873564	0.3307018867612208	0.09453715310349407	-0.06000099617303525	0.11197049994829027
1771	-0.49123916517451344	0.07290677731725803	0.49661989043950017	-0.020179466136834828	0.2760850651594432	0.27682155634571104	0.2920645691921518	-0.12900136646516258	0.3192852410107245
1772	-0.5591916954350776	0.15795538112250476	0.5810725037971702	0.16861208005032863	0.24971299087560822	0.30130816675115196	0.35528101999789086	-0.33283423695165654	0.48682977770256947
1773	-0.16470689937979616	-0.0911471016094394	0.18824493840501466	0.046122541656478146	0.13199808191249837	0.13982411264668262	0.07695965396177153	0.27331411910047143	0.28394259285563744
1774	-0.29893319009809804	0.011862127725980408	0.29916845123845043	0.1160320436190389	-0.08907303009914012	0.14627863766610924	0.15236659294499513	0.03871857945233814	0.15720911882099226
1775	-0.4084588740559515	-0.16211864096904585	0.4394554648024143	0.08980964925573208	0.05175407103474804	0.10365450770761184	0.28816692607235933	0.33409843104281095	0.44120509846018385
1776	-0.5674853441350902	0.040048325898579706	0.5688967254391615	-0.38608509299990723	-0.1121157932511058	0.4020343892418554	0.17441571064682285	-0.11876997860413763	0.21101456807069874
1777	-0.49737965584126237	-0.05688126621844775	0.500621614087313	-0.13015840251976207	0.1233883257139071	0.17934851175568095	0.2862877353892443	0.0075908420980650895	0.28638835227372583
1778	-0.4303503037441355	0.17690167806942306	0.4652908634783704	0.14790126813353272	-0.4229044724525663	0.44802118023134857	0.16659738568638252	-0.11904248392826888	0.20475791046342862
1779	-0.7001417423555751	0.06157601651423771	0.7028442680981771	0.13825376924946184	-0.2683469064305729	0.30186779706113415	0.5722121786488812	0.06585555506905623	0.5759893501858803
1780	-0.7467701526175098	-0.015998439480818753	0.7469415043403334	-0.21529888760869215	-0.004164763619721777	0.21533916564700537	0.35441965460815605	0.1286197669326793	0.3770362529232187
1781	-0.12432433525590726	0.2756251061729993	0.3023668954923808	3.0233572932199564e-05	-0.2226955591892319	0.2226955612415156	0.27249733708495755	0.08715399602694347	0.2860954696283348
1782	-0.4738006415832597	-0.2698314898415983	0.5452486413324155	-0.14649643015811273	0.12754391559946243	0.194238653350752	0.15299504880695625	0.08809489589577663	0.17654516601235684
1783	-0.26263420808260496	0.23947194633343988	0.3554202306227136	-0.19381883771612354	-0.10238337448108832	0.21919876191202314	0.26766750118431104	-0.21518528784992177	0.34343936771620526
1784	-0.3764423466800083	0.34902075054944903	0.5133462035391441	0.1649069965045252	0.05463445645263827	0.1737217353356186	-0.013574875885663328	-0.4127935657755967	0.41301671298028975
1785	-0.3796133061608962	-0.14663908500612718	0.40695120526402245	-0.045942793146630446	-0.10477235776298037	0.11440274119673893	0.15659254009238857	-0.21177224651833756	0.26337939936147214
1786	-0.2575984953189301	0.006230527868630792	0.2576738331070864	-0.06886228230980752	-0.16320759189607764	0.17714043010400607	0.4710941464767776	-0.1961926724540159	0.5103148631671748
1787	-0.6360901109722886	0.1968335382172752	0.6658483844268678	-0.2124994161230123	-0.10718936076035242	0.23800327920605235	0.4679518336323165	-0.6206790478713218	0.7773167945350838
1788	-0.12920901976907806	-0.14841476934266357	0.1967788468019925	0.3171190436863331	0.10262129692293973	0.3333100935325551	0.6415523436224073	0.30302030595024226	0.7095144222815923
1789	-0.46828422651757223	-0.19007277503408115	0.5053887381158363	0.32375832851717673	0.30001310752396737	0.44139247837998297	-0.08377327424822492	0.22549067765166206	0.24054938616856636
1790	-0.5020954622080454	-0.04849353892624599	0.5044318353231703	0.2344845507272488	-0.3054692065515911	0.38509017214286106	0.022550824025125187	-0.1035006424476605	0.10592885655613689
1791	-0.3062931102545882	0.10644123726879265	0.3242610158201888	-0.06416219090188162	0.2563261480787254	0.26423451880896665	0.2945856147973781	-0.03631014575008024	0.2968149442496811
1792	-0.3693423657955423	-0.07379953111740763	0.3766432714978424	-0.11552483224515876	-0.17262809903320284	0.20771722952391156	0.39724642575979935	-0.12551062309867916	0.4166024955392784
1793	-0.5836832077587093	-0.2612913803093423	0.6394992356863751	0.34224330959803584	-0.27307099709848587	0.4378335898728857	0.28000059881766776	0.4587974632309318	0.5374899511668947
1794	-0.24406519891061396	0.10163885121712476	0.2643828235646453	-0.003169281983193493	-0.5291950735577753	0.5292045636860175	0.40817885696135	-0.4429404522910391	0.6023339800692507
1795	-0.05364688911324369	0.23550600188984974	0.2415389526301515	-0.036717429599237114	-0.24748241870281767	0.25019136116854973	0.14774857903874053	-0.1535815358272492	0.21311248380848924
1796	-0.32739093443658757	-0.4075134865738993	0.5227351773994913	-0.061131578980001565	0.23615876728177743	0.24394268448272202	0.2939984414058422	0.38874623805057584	0.4873999601431451
1797	-0.3551822364750348	-0.09600432067567298	0.3679283227692657	0.12931065538450026	-0.2641448521536477	0.29409819536209564	0.3234509454762151	0.4461711152670015	0.5510800107317062
1798	-0.5299973869121629	-0.0334836098133413	0.531054029510984	0.1607284857948107	0.369487022171871	0.40293213535200856	0.5430195262431287	-0.06666906436787785	0.5470968561644274
1799	-0.34491411188881765	-0.4113287247615821	0.536802630762966	-0.12408868789594735	0.19678478355057671	0.23264189971023094	-0.090779602512979	0.33054779201565265	0.34278678364084814
1800	-0.5687644456298749	0.04552561092728279	0.5705835397756943	-0.05365547688292986	0.2899493663775384	0.2948720828804765	0.5944675340560691	-0.05544877164152513	0.5970479171082148
1801	-0.5813992964352306	0.3049888736332958	0.6565389211124407	0.3605017819503563	0.4268642309254962	0.558725877719117	0.09232800555941625	-0.43447536891307975	0.4441771119753204
1802	-0.0876861197099703	-0.3645025242557081	0.37490124803549846	0.04405300077942323	-0.30158510962757124	0.3047855725370642	-0.06683896731411881	-0.19371786831665358	0.20492452282917772
1803	-0.4810840084641357	-0.08857487810201713	0.4891700442900278	-0.14119477382017231	0.09413688269127365	0.16969890051782963	-0.10107857231187782	0.13657703683093222	0.1699122266646086
1804	-0.08008712209183483	-0.3179321376661265	0.32786398290435204	0.1417784691165986	-0.21540423877114526	0.25787617258215784	0.2943648231373837	-0.40860169540702673	0.5035930843351603
1805	-0.47066324036156126	0.0726405039328194	0.47623579101035524	0.08119197651017782	0.2679327636831513	0.27996446721775364	0.3714684261353169	-0.1666156817569852	0.40712354024643965
1806	-0.41779342630248495	-0.03161287370760159	0.4189877335264396	0.1277597680280114	-0.35979633068236233	0.38180617844537706	0.1872466478626126	0.1948061415746263	0.2702049961251246
1807	-0.3621566953998464	0.01384161901510626	0.3624211120228738	-0.05642252895578734	-0.2989170639629699	0.3041955175573908	0.39403046430830696	0.1844086439930475	0.43504776149564833
1808	-0.33712185537206246	-0.18070859134323883	0.3825006409860766	0.20132467201630364	-0.2195484651636734	0.2978811039965391	0.4844607208713679	-0.03172570609659722	0.4854984145128932
1809	-0.29266114107049707	0.24927773513687732	0.3844345623479457	-0.20833543393295906	0.09986225158818061	0.23103272998494268	-0.020639745052591495	-0.013003470308390731	0.02439445256399853
1810	-0.5185048051020239	0.06265391002469206	0.5222765027791983	0.20034568580898968	0.19054720205530515	0.27648983712494696	0.214972806520121	-0.05312315203941991	0.22143932989814774
1811	-0.44292756575835845	-0.06154014065390352	0.44718230893040395	0.11531994223220145	0.034694564673735356	0.12042591869833622	-0.0544979091988088	-0.1923598590052515	0.19993083169826967
1812	-0.5501520551604964	0.04541702904111458	0.5520235414583686	0.11422836154583199	0.009483171865573653	0.11462132929816037	0.2818591728411478	-0.4322483376140625	0.5160263740205694
1813	-0.07851204105803394	-0.20461369917094352	0.21915954571844637	0.015648641844491287	0.1850782127733126	0.18573859274512858	0.17497441009494405	0.6436193000158038	0.6669796455221905
1814	-0.3910193160097913	0.20304081565256474	0.4405924174490794	-0.22013387775303142	-0.08809052214798317	0.23710517545361784	0.08060972364256311	-0.01687103589796241	0.08235629543635832
1815	-0.3822765300448254	-0.03383706044010078	0.38377114545304125	-0.21324720792436447	0.34060926726689483	0.4018569952553124	0.1967857386657305	0.1836861121675785	0.26919363801074014
1816	-0.5353049200086323	0.04836618293164596	0.5374854835591615	0.05375839411623446	0.18935043066409357	0.19683381450003476	0.02947780253956487	-0.12105206454539016	0.12458949864761028
1817	-0.07710376359985681	-0.10889084315220944	0.13342490803317678	-0.17566839292007677	-0.035719911305165046	0.1792632040737065	0.14353539040939495	-0.026868465339696626	0.14602849971730827
1818	-0.28721670142009187	0.27912889594620927	0.4005076455285066	0.1110723805206969	0.09119556519140555	0.14371396878909992	0.2181069318258655	-0.09347494139525744	0.2372934857499033
1819	-0.4499350438310237	-0.2066438604243803	0.49511940854536896	-0.018820654189116964	0.18370792407089648	0.1846694841887652	0.27102566687155893	0.1577248659471062	0.31357940850956056
1820	-0.4092294678085618	-0.08717294523719843	0.4184111371655949	0.14627876764835698	0.15192195320694835	0.2108975052743304	0.5669694117990356	0.017332370384960497	0.5672342769781336
1821	-0.6212044366590072	0.08011823157861886	0.6263496492823475	-0.18661520304582926	0.12649922549236556	0.22544908085420182	0.40817518928838636	0.18395487239562275	0.4477123856101145
1822	-0.4487178165977785	0.1896795864481556	0.48716118938952935	-0.048706553094173495	0.09524938312609137	0.1069802472432013	0.28380358835151065	0.04523475271856979	0.2873859071261217
1823	-0.21267355914868943	0.07214993899844711	0.2245788424105235	0.3089152668624419	-0.060962925712402666	0.31487318147487514	0.46877548904741145	-0.18820848549337016	0.5051464076318348
1824	-0.39828102689599726	-0.30050724951222135	0.49893124114924947	0.16825987890484534	-0.08719506125282545	0.18951085867558407	0.3608466628433183	0.4088203684872553	0.5452929559193064
1825	-0.5490745067497403	-0.10616264278296988	0.5592435253850823	0.0016849597152383466	0.27805550267313367	0.278060607882618	0.5118856259787835	-0.1229400771527444	0.5264419784306851
1826	-0.5693308551368598	0.14407564904716488	0.5872779710318018	-0.15352264777110056	-0.3153888241097856	0.3507696020923174	0.3623905935036418	-0.1167418735356944	0.3807303603556535
1827	-0.538460482624754	-0.007122346759148584	0.5385075850643523	-0.15399576722851183	-0.04670441525784646	0.16092233756963437	0.3282562723059713	0.09994060618974057	0.3431330719615713
1828	-0.329954620125389	-0.19887930514506305	0.3852570951417675	-0.15747956618763853	-0.21355158620505654	0.26533769754285297	0.41864840175981183	0.051285500351798095	0.42177800658922354
1829	-0.2138708068137014	-0.159425003419725	0.26675279515409567	0.17383216428024012	0.022801434777625196	0.1753212102578313	0.24350051487748614	-0.07906421578987603	0.25601494285308607
1830	-0.5490231255915731	-0.26747728933811865	0.6107131018293351	0.4413128850510526	-0.1778026722599801	0.4757844604176071	-0.0049943650128248815	0.20099812664664773	0.2010601666102542
1831	-0.5888081315223707	0.03702851291010631	0.5899712929585635	-0.12332153464497468	0.024536806018042995	0.12573883949185616	0.557263413037643	-0.08430601246886574	0.5636044847663682
1832	-0.4613630487661958	-0.0018352732994991068	0.46136669905285	0.1423251786667225	-0.140274827611464	0.19983364017086921	0.35490245955872296	0.15680039044217842	0.38799757504867294
1833	-0.3367955516290444	-0.04462744030861867	0.339739388392944	0.012263870063789442	0.33430579568979407	0.334530667563869	0.38964573843093214	0.17176084428286276	0.42582342479735447
1834	-0.383908909024327	-0.17880736424491028	0.4235069349331378	-0.25283808801076446	0.2133347676633799	0.3308153893683415	0.3250750325859533	0.22141426084957694	0.3933167320599559
1835	-0.36709111697125046	0.0546436738156269	0.3711358501240064	0.21922707699059213	-0.10239075964459673	0.24195945723702675	0.49309804204069174	-0.12624240190907662	0.5090017908653531
1836	-0.534624464729785	0.0800393263987276	0.5405826597829153	-0.16795419991482818	-0.08264957577883075	0.18718858310658468	0.23071143171612776	-0.23954035834741277	0.3325768302238032
1837	-0.486036897311781	-0.024886385540870432	0.4866736049281404	0.042954332701624506	0.188769605257734	0.19359503755779114	0.4737270222671419	0.0670246343793389	0.47844497409814774
1838	-0.24318181316559065	0.004268558185730839	0.2432192731744119	-0.03467537952965899	-0.2261434759994834	0.22878648055043554	-0.013630374618012545	-0.15499509652355847	0.15559327446446575
1839	-0.34467892005736417	0.27337779979354443	0.4399306528896004	-0.13938391157254584	0.12933528743031683	0.1901459738725644	0.03527813464499173	-0.005880827319011869	0.03576493973133748
1840	-0.38293360622537065	0.019279835053419625	0.3834186469336805	-0.2042026865739454	-0.02466790038671706	0.20568724441128083	0.28183859329341265	-0.038112386990308875	0.28440384440388417
1841	-0.3810601742805766	0.06265988956057818	0.3861775733810643	0.052518648820230655	0.20728229816950586	0.21383208273861676	0.3003189381529104	-0.3351504013752365	0.45001917309740674
1842	-0.6631046125250123	0.16283938351366414	0.6828062624017569	-0.1692956914377347	0.166149176563997	0.23720577567225243	0.5016680394705939	-0.2246436498721473	0.5496686194919165
1843	-0.6818686744013824	-0.028526525563115225	0.6824651286260724	0.26234140259375355	-0.12382179139337424	0.2900945493088799	0.45240597646415653	0.0853316351290589	0.4603831616102893
1844	-0.3727945996101232	-0.1904502311169375	0.41862525488910357	0.06078119587057438	0.13374211875562947	0.14690577967085577	-0.005529099034358066	0.27561626106409537	0.2756717147243861
1845	-0.47821609786585867	0.0014176990750938488	0.47821819928638853	0.08118241033589879	0.441603426185591	0.44900352979325114	0.42936592067436125	-0.11475792705162019	0.44443725727905264
1846	-0.2952719980668174	0.1946964915381184	0.35368386542168306	0.109696855085722	0.18971915864433828	0.2191500836696475	0.25737694221511104	-0.18939934240575093	0.31955437923416335
1847	-0.4124751560979766	0.22385886483926515	0.46930645186825903	-0.4181877886456932	-0.02921349975639192	0.41920693594022473	-0.13912463170458464	-0.38294325436460225	0.4074324474195554
1848	-0.5354204827253102	0.3236552685142177	0.625641931266451	-0.18789548032972708	-0.15594049831194806	0.24417647417824168	0.2766957053682546	-0.3912486828757715	0.4792035530140214
1849	-0.4018563941452606	-0.23809726433798878	0.46709620936233803	0.02231850975815073	-0.36029963900781375	0.3609902294342404	-0.25881832314282016	-0.14793886199314774	0.29811546635873976
1850	-0.36918501276953414	-0.18248140488466352	0.41182160795946776	0.3892533973340252	0.1523851609206586	0.4180184739995297	0.27132126516868277	-0.013577642433875155	0.27166078352753975
1851	-0.6063936121923725	-0.09159023022065474	0.6132715411459969	-0.28343333264030435	-0.06823427439503944	0.2915310793960173	0.4540835157976232	0.24931587144244646	0.5180253305314682
1852	-0.5593588227656955	-0.11855487657704207	0.5717845322899374	-0.1669524212865561	-0.12608632294142827	0.2092148938444246	0.3946087031684275	0.1757197674023752	0.431964657434162
1853	-0.7163594077734265	-0.03795249290871349	0.717364058775933	0.044120639558803895	-0.14988781755312436	0.15624656375714824	0.4445906817583574	0.12986099907445933	0.46316816966084545
1854	-0.5205941173191566	-0.13582954138486358	0.5380222107870029	0.384464999363904	-0.22592595842125351	0.44593258955188353	0.19091890472930467	0.4287210200569885	0.46930985630150795
1855	-0.3986130527370662	-0.08828240010021296	0.40827214940504725	-0.13054878612069964	-0.27092883007251134	0.3007414446364982	0.21422331337975747	-0.11774641636211948	0.24445009012377839
1856	-0.5168640037321975	0.038848115974583035	0.5183218830696343	-0.24936235586449298	0.25115933974808474	0.3539245660659682	-0.09068484553017556	0.237838780654136	0.25454081557164465
1857	-0.4162037907720268	-0.007628722946665154	0.41627369946563053	0.11063678138890505	-0.04142082211445417	0.11813628528413114	0.12534545647282172	-0.012631135652919718	0.12598027244875487
1858	-0.2991933645293615	-0.2670578471460227	0.40104434056681043	0.02846823080198391	-0.21059497099631866	0.21251042791810318	0.05329070715014333	0.2720022053920982	0.27717340999224205
1859	-0.6256938922566516	-0.08794997543702976	0.631844953280987	0.3162452210074452	0.13831214926107274	0.3451684957281952	0.28737606690395456	0.09611669343806171	0.303023798713323
1860	-0.5555869333874394	-0.09969888323443794	0.5644614316931256	0.3993721908250689	0.0484210780001687	0.40229684015551714	0.13775956027288652	0.17176188551175625	0.22018138377513374
1861	-0.027118208629793396	0.005827397588358894	0.027737263778927657	-0.23657093679894792	-0.04766593177071246	0.24132519385572243	0.2023684682873041	0.22984562166120903	0.3062384801976676
1862	-0.42702016252073816	0.014642078716655427	0.42727111962825476	0.4542481109957579	0.056562699815052915	0.45775614179777224	0.1736192863015725	-0.3449599735794663	0.3861878298805045
1863	-0.4950372350626162	0.09404888424697463	0.5038919097649225	-0.2357623168216037	0.14843433260999636	0.27859759713691945	-0.008277537413594865	0.174297707773141	0.1744941505054101
1864	-0.40651182547126613	0.15033673143911042	0.43342011613188464	-0.4268812631362183	-0.21548635623968967	0.4781861379653657	0.09062292048755945	-0.16186808906283692	0.18550954685554333
1865	-0.4627486807303579	0.01284905383131237	0.4629270349656052	0.06731051838956337	-0.2363630238389636	0.24576042180174215	0.17221480364570646	-0.05100519447779909	0.17960921039425384
1866	-0.35535248908409156	0.11676456543013712	0.37404458990653533	-0.07567448539377417	-0.2175352245906876	0.23032195222629873	0.023879311119957298	-0.5510083972479456	0.551525589014067
1867	-0.3851088400740088	0.30709788776992714	0.49256261670563184	-0.16366542125105218	0.21415405784902414	0.26953354263706686	0.12666480046616063	-0.08999990969997552	0.15538325335484526
1868	-0.3647395261536282	-0.16050642773665758	0.39849370795980726	0.05563306162961718	0.03139765609647269	0.06388153375301155	0.45030461925279636	0.26342957224365243	0.5216985620575157
1869	-0.19155674849457088	0.08106308588053299	0.20800291292740816	-0.033220103084550784	-0.3601739523273882	0.36170271105436835	0.060578165642113574	0.03520549633939233	0.07006526332688914
1870	-0.5521115313175693	-0.06457443605258528	0.5558749866699713	0.01194873300706906	0.10114823273518217	0.10185154493636706	0.5580172934273782	-0.060605472401609545	0.5612987823334724
1871	-0.5117253739573999	0.22308318000328753	0.5582373720490416	-0.2484545500534145	-0.14253818616817088	0.2864381223900841	-0.1272499852118745	-0.13150896534786535	0.18299499092403687
1872	-0.5223805496087232	-0.26334597344362737	0.5850064446982473	-0.3325555852880211	-0.07194415710457264	0.3402487017576198	0.012261547350473643	0.24589794008817326	0.24620345749610167
1873	0.20580127873020135	-0.008666527536773343	0.20598367660213196	-0.015990107643977274	0.014577761660367405	0.02163780667009617	-0.10033958385027117	0.07694805217822835	0.1264477553034017
1874	-0.5385527418652719	0.1944092873041505	0.5725679232726105	0.19693065940504492	0.13698311794367388	0.2398875970434409	0.012838068612945728	-0.4640906655198916	0.4642682003200377
1875	-0.7307005804405947	-0.04742623247704789	0.7322380663303356	-0.1675058643038988	0.1714311124945804	0.23968070616410833	0.6823839445532338	0.09600909702716723	0.6891049227048105
1876	-0.19172166464563073	-0.07901597048427463	0.20736615028992425	0.07571484976596954	-0.15961958166831103	0.17666677482495105	-0.03841208927493367	0.14697594968106067	0.15191253531922624
1877	-0.380275580400807	0.10705968453260324	0.39505859451654907	-0.043239120329450896	0.13117889558877127	0.1381214109932073	0.14297879898052576	0.11083684004469922	0.18090810393403564
1878	-0.5570071218877554	-0.01752146172280251	0.5572826351633293	-0.23044446766504484	-0.13229571849804544	0.26571941933238524	0.5555235703966693	0.0764497717503523	0.5607593109944267
1879	-0.4335553518244455	-0.02419839536610424	0.4342301295786752	0.22329114254397409	0.2339704577483167	0.3234209477407891	0.2927953127058054	-0.07450299615657267	0.302125456687775
1880	-0.531721342533186	0.30438080894597586	0.6126787600038869	-0.31048259875023004	0.17729643035556217	0.3575380655867582	0.07309464213853596	-0.2937653864371705	0.30272252803176175
1881	-0.5221999668823559	-0.12117594703724457	0.5360750092592517	-0.2724704434686097	-0.017672105872701828	0.273042937813738	0.4385007371301286	0.18887916126882343	0.477449718845116
1882	-0.26737954465432967	0.007298434777837224	0.26747913572793486	-0.06282350912353778	0.0806158852219776	0.10220427705687418	0.15098336249085134	-0.0663930238813626	0.164936379762486
1883	-0.4987093262566256	0.19348344083107705	0.5349269426484052	0.4611219122267948	-0.07571936452641026	0.4672973786572949	0.005324973229027646	-0.2596740798961866	0.2597286720980589
1884	-0.3582994926958322	-0.31801444604025275	0.4790738088816582	-0.30014374122472653	-0.24251044048984954	0.3858724907828446	-0.12314786829342322	0.24810460416993463	0.27698608642950684
1885	0.02838762267786264	-0.13381775361144174	0.13679564431265065	-0.26290141073034573	-0.3431632486345431	0.43229407464990677	-0.5509919096727304	0.014948522760880078	0.5511946506067841
1886	-0.16344679445948318	0.018240082756912745	0.16446140957093724	-0.1140764093439456	0.12718060365616068	0.17084593385607066	0.40976123132571796	-0.20621037422629163	0.4587232119002872
1887	-0.10093366004611709	-0.23401922949566223	0.2548580065527637	-0.2216251498515218	0.07368615355782249	0.2335537545681004	-0.24412521523091463	0.021760564900214396	0.24509313106718603
1888	-0.3215229362570828	0.020899042039665954	0.3222014408682119	-0.35941097683168716	-0.13876270371960822	0.3852678785088154	-0.2512552756259398	0.26168694303805246	0.3627799190783138
1889	-0.15956616953595806	-0.21266218023519132	0.26586945172915805	-0.1467683409377351	-0.38104256836634	0.4083312194883366	0.4244461774008765	-0.02133275724241133	0.42498193378281385
1890	-0.2489994423757652	-0.09077530194433153	0.2650299563191425	-0.10731170860656336	-0.008130310058272845	0.10761925824732121	0.007870665520969038	-0.15370157348633942	0.153902959906298
1891	-0.5879630521030204	-0.21101008821487746	0.6246805647422925	0.416144135810866	-0.10815567102864762	0.4299692907004284	0.08098277132983019	0.5770999853546277	0.5827543241783548
1892	-0.5042888449865573	-0.37216618678127017	0.6267494792667859	0.0168885832095109	0.003884687190269813	0.01732960003551207	-0.13509231407955866	0.24001619660412843	0.2754227803862305
1893	-0.5615680247773615	0.03175117202944665	0.562464917463828	0.010369046718562048	0.030542980367533903	0.03225508920439198	0.48208528749874957	0.08077378645592084	0.4888053078692771
1894	-0.6230904951449541	0.1837188469152345	0.6496109449908055	-0.11093216869114236	0.2135022860652382	0.24060168786939726	0.5401232297469629	-0.20615987650177867	0.5781306063438599
1895	-0.2750870792713333	-0.042753157067710205	0.27838953576111497	0.24508706395994914	0.1135245881398094	0.2701027601355113	0.16041173615437837	0.5416091236526525	0.5648649112131644
1896	-0.3167206838275401	0.15104933247826133	0.3508958426745933	-0.3495525557409373	-0.004895454386353825	0.34958683427536275	0.08332820350085221	-0.19697697778901838	0.2138773463403146
1897	-0.5863846325834519	0.016362313738735524	0.5866128728905586	-0.23156672960070462	0.24261586968437718	0.3353887453100842	0.32279473014018184	0.23722556431549938	0.40059007248193257
1898	-0.5148567389767846	-0.18005556461697383	0.5454332846639873	-0.1701182338098414	0.2638682998317585	0.3139533295422788	0.005018437275443441	0.24209697481604744	0.24214898291706594
1899	-0.35848960854425926	0.22770004137844885	0.42469060300171885	0.1565246833082484	-0.1714463601279199	0.23215044881683916	0.31577768093580355	-0.1446141650598426	0.3473165710316016
1900	-0.2288983735523383	0.06824541523883208	0.2388554000143736	-0.1988230824547835	0.223890584931005	0.2994288097988722	0.11625142359613015	0.12352608727761777	0.16962631790569685
1901	-0.49759863696097306	-0.33795498303841565	0.6015130705694716	0.10523458875895503	-0.006518765244150076	0.10543629816896419	0.19074526469737516	0.37621536408019246	0.42180772417591345
1902	-0.7212396919884222	-0.07086166784992626	0.724712404523358	-0.13705404875079588	-0.2611061499792433	0.29489020640904406	0.521733848754373	-0.13784238851508832	0.5396357410398198
1903	-0.741888389267473	0.25863988176791114	0.7856799415606871	-0.07836636251479791	0.24663324772457745	0.2587841680956807	0.6054923016589135	-0.36918559235299175	0.7091677720886914
1904	-0.48337758067813524	-0.07127432353029477	0.48860404695105447	-0.3611641735019872	-0.026717864368816503	0.36215107965848176	0.1951239982851301	0.26125658191251966	0.32608032185243646
1905	-0.1358089588673786	0.25528497863458266	0.2891617084350911	0.16738966820394566	-0.007945770881373304	0.16757814981770833	0.27010563799519094	-0.15179080967232922	0.30983464231388075
1906	-0.5238880310313047	-0.04265592708067489	0.5256217244111672	-0.21709092258652474	0.18777417186591505	0.2870324167918994	0.5000618248047197	-0.04274906527989913	0.5018857551368949
1907	-0.5274197809669208	0.21905463386815766	0.5711011801548893	0.29617081507039256	-0.03494077224777333	0.29822476299719214	0.06456643754414945	-0.20881238504537936	0.21856677928148713
1908	-0.3468747830091109	-0.01906995420807005	0.34739858698779363	0.09176798236826286	0.11921832632071061	0.15044723965115894	-0.0769512310743227	-0.03397792783420988	0.08411891311566372
1909	-0.44648738568538615	-0.02220272627466716	0.4470390884813079	-0.15996098764940633	0.032835262387914135	0.16329627070406935	0.19039879834168738	0.4421709477587292	0.48142169607508484
1910	-0.5796370387645265	-0.1420428078613333	0.596787446225908	-0.07182146363435599	-0.005862802591501746	0.07206035729031628	0.5572748915933107	0.15498340994361984	0.578424724711944
1911	-0.4505149952490493	0.18304573985081818	0.48628130112290396	0.15094082496987085	0.0618110659928583	0.16310653120509516	0.33419654258886994	-0.2240507275391675	0.4023506649543214
1912	-0.27455805086291823	-0.02816874338672602	0.27599927789331624	-0.30192032100888505	-0.11077361147457225	0.32160017605285557	0.24193160980151832	-0.056355689840283524	0.24840867053814433
1913	-0.5053092709870959	0.0817936931883887	0.5118863815251453	-0.22847361490273768	-0.020326584827365636	0.22937602916928476	0.19941892132084538	-0.3140235299671445	0.37199285417033967
1914	-0.5054312075364528	-0.11758610840730699	0.5189288953624878	-0.1582427684310534	0.25084357445276056	0.29658602901175507	0.16626192298359246	0.29934979685040347	0.34242273275671964
1915	-0.5931046633341509	-0.05080951114273969	0.5952770347420441	0.11196001029264216	-0.07379062452002577	0.1340898958601429	0.3121742937095747	0.13665237817956366	0.34077362297455227
1916	-0.08524192591839501	0.122423156432154	0.14917645647047925	0.22291387735791804	-0.26563920170989047	0.3467777129571749	-0.11766982804263251	-0.18687323035841713	0.2208343104143302
1917	-0.6718693604873375	0.09767501058091302	0.6789321359706324	-0.21299395036832794	-0.34561072472118204	0.40597191520572756	0.3815911735916448	-0.43301268307024043	0.5771583902731877
1918	-0.5882758794773199	0.17021122040011555	0.6124053967143912	-0.10159012561639498	0.43811047607558096	0.44973474723433043	0.19090344740488552	-0.18450553281713866	0.2654927830868593
1919	-0.46918732469107727	0.06083382609354864	0.47311467959465225	0.1274166002011305	0.004247624579533238	0.12748738102801932	0.5229943865241065	-0.26881258004585784	0.5880334442245928
1920	-0.4945325174941785	-0.08493058239380391	0.5017724730242589	-0.13479195887695475	0.08371029248123239	0.15867036662584522	0.14541040779898395	-0.11216568263993776	0.1836445671898574
1921	-0.6783379095861348	0.04595038311910832	0.6798924600923886	0.05883147882140228	0.2512700488581114	0.2580654574976488	0.6671354046920142	0.07092095437200689	0.6708944998750651
1922	-0.1565312052946113	-0.18810519336620563	0.24471530806698902	-0.28084423839712513	0.21181836288436112	0.3517676862588037	0.04048325954190011	0.4106893142226983	0.4126797876318236
1923	-0.2493040077135229	-0.05777275506664053	0.25591049116832687	-0.11329257963421319	0.1448015768930973	0.18385512032821416	-0.18743583274759282	0.09749132182179009	0.2112741092238787
1924	-0.3949455343141213	-0.03638020107782811	0.39661756656145475	-0.066416328647778	0.033406475374067365	0.07434461182875209	0.24581171843544122	0.08664636957244808	0.26063575019607327
1925	-0.3246129081962161	-0.044718979382423425	0.32767869519486714	0.13119248134987113	-0.2544062885805367	0.28624120393832125	0.025213553650460213	0.20148528079887645	0.2030567449416215
1926	-0.2878709382945543	-0.12550015165715928	0.31403815879691604	-0.20599242997162642	-0.028956543099347427	0.20801769779006735	0.4216866927600002	0.013904710122749091	0.4219158776515343
1927	-0.16205059066514685	-0.1103084439974919	0.1960314942861753	-0.2180087818418894	-0.15730944423786392	0.2688384090984957	0.3343682110331669	-0.08026451626805411	0.34386697009347256
1928	-0.3915571104620061	0.102583822134693	0.40477204858675453	-0.22714661085448884	-0.04257392115178497	0.2311019722653162	-0.164427751964414	-0.07263334192969344	0.1797556340589819
1929	-0.5239886854431535	0.08035758460571406	0.5301145950415896	-0.0828957571765275	0.41679962101913204	0.4249630932675941	0.29857336380128724	0.21190509556508236	0.3661281511958109
1930	-0.5521835275464416	0.02529669692615122	0.5527626714685113	0.13215447869222044	0.29303766827160466	0.3214589884642698	0.2821414632766764	-0.13135592877949842	0.31122047703425426
1931	-0.2031006957378246	0.17839887801963467	0.2703258261577182	0.05083704434255385	0.10782210232220808	0.11920574997317661	0.3689779349070723	-0.1898820270774225	0.414969758723836
1932	-0.3660950676230487	-0.2044562133699435	0.4193184252134653	-0.09640747549533972	-0.12824128870868903	0.1604376185969172	0.08988624360527986	0.29418012516381437	0.30760605135605706
1933	-0.32110974827499167	0.3335389166044642	0.46298993436888913	0.04129808544148046	-0.04767062949109164	0.06307155283651067	-0.015038152473027474	-0.06056780623462092	0.06240677192321846
1934	-0.34201992796168024	0.06282122763538037	0.34774148122496	-0.1490039212191963	0.046625933268832596	0.15612862066862082	0.1304729867500002	0.1135477987988277	0.17296329923866738
1935	-0.5827611643341942	0.0289093001081146	0.5834777821724549	-0.05938951802448033	-0.0028974676097688213	0.05946015615292087	0.19883501218811372	0.03326064495656537	0.20159769982510722
1936	-0.45025515198183264	0.04526105595621374	0.4525243253930718	0.07789993426042983	-0.10750260429835651	0.1327599702045323	0.3637763389038106	0.19921619233893825	0.4147533195000191
1937	-0.5647860451564277	0.1370948439094046	0.5811869518751969	-0.20667909060248885	0.31686311474701007	0.37831003156068793	0.2620733569973415	0.07483580148796198	0.2725487876182935
1938	-0.35957152015926286	-0.05521117093521667	0.36378558452154325	0.1783460130332358	0.1887919781351663	0.2597108225951322	-0.06123355262040233	0.04529953037095327	0.07616820477301864
1939	-0.13257723364449742	-0.07089606625477739	0.1503428584643429	-0.08210881612675491	-0.11986160239281471	0.14528820122057556	0.07758494544365199	-0.06468210989618739	0.10101088604757864
1940	-0.4856222346512671	0.06870666022209924	0.4904585201080366	0.029157316706825455	0.047312757469639324	0.05557558939789154	0.39815670517053814	-0.1456862326597476	0.423973159833083
1941	-0.4629512012109324	-0.031195118824900153	0.4640010238578627	-0.13344315942468368	-0.258658278866131	0.2910518545263554	0.377859826637533	0.11035793484730796	0.3936456812544869
1942	-0.4617867801262778	0.11197670370207459	0.4751692461338143	-0.27283341161396313	0.22299131576309852	0.35236798577434947	-0.3351643470732286	0.14493333351011475	0.3651586103481305
1943	-0.4729506869863154	-0.0719264104302315	0.4783887131174876	-0.03715253352529736	-0.13709052409127553	0.14203563828479435	-0.007124989404109897	0.12029438653920879	0.12050520696987851
1944	-0.6341502504173623	-0.2968757452897687	0.7002012198259576	-0.3210498889810863	0.23609085060506452	0.39851213401123775	0.006119924805425252	0.36863788892988286	0.36868868525397513
1945	-0.7169140946577871	0.10279869797643135	0.7242467752255748	0.05644177258462401	0.05111063409105608	0.07614440629280814	0.6679094474915508	-0.13420256724420068	0.681258658002526
1946	0.07655526334253149	0.3344073511236323	0.3430582819740236	-0.11746895927912908	0.15929287959487537	0.19792215106892191	-0.0578482910248441	-0.3194378848839052	0.32463361975248056
1947	-0.6183377455714412	-0.028756508613994456	0.6190060616714824	-0.00547292995587675	0.141282892715362	0.14138885647858682	0.13180351533196555	-0.3674423138750124	0.3903665209513834
1948	-0.2561334184734081	-0.052862951963104414	0.26153168020170614	-0.41499523838018926	-0.14838031254388373	0.44072413710715996	-0.24214221200815236	-0.08286854586637539	0.25592976913639526
1949	-0.6638096958936609	-0.1260828425506211	0.6756775825407259	0.00010882498356487412	-0.04025839821359687	0.040258545299123615	0.40176287517885173	0.17524754330105094	0.43832078356499515
1950	-0.43217705092542713	0.007059511212211457	0.43223470481343185	0.0065952630556296125	-0.26598713076641534	0.26606888436666754	0.5453683494527491	0.08982152222555578	0.5527156071975279
1951	-0.38060234547675303	0.14031254805914148	0.4056423998120199	0.11352705707931801	-0.03727939214232765	0.11949119535594316	0.21762648027107087	0.04184435810654907	0.22161280473051176
1952	-0.6191865288372864	-0.22767034777609285	0.659716412369781	-0.1682825918495165	0.175255830493721	0.24296838650662933	0.47007860411798313	0.5115276791670713	0.6947189795907132
1953	-0.3855855855855856	-0.07058272964700599	0.3919925580107374	0.171153137633048	-0.21944679477895424	0.27829892608559154	0.22004686420839673	0.029627286673878893	0.22203242682906657
1954	-0.1639709713775275	-0.2091317140443004	0.2657490419053227	0.0784848125516158	0.49314802947503683	0.49935442801318386	0.04158495898867657	-0.09219186239307402	0.10113678018205546
1955	-0.3407032238314948	0.24135898088420246	0.4175318483452903	-0.17147008862428836	0.12356629997666355	0.21135425659953977	0.22582383010289114	-0.10107242438914217	0.24741066511821655
1956	-0.5578092155157638	0.0432341380280899	0.5594821816692144	-0.12336649266850104	-0.40485000767406276	0.42322903991457866	0.47491529797052545	-0.199537537835558	0.5151308273166242
1957	-0.18059192205015268	-0.13885571980051598	0.22780332137852563	-0.030483270367338357	0.05084077823596909	0.05927912367711956	0.20824952494541923	0.12795249791110752	0.2444170746115843
1958	-0.40108534103640925	-0.02539277303110447	0.4018883473260974	-0.2394369714917758	0.4921858832554322	0.5473362832784644	0.17691700342682318	-0.08628560071788634	0.19683706712093907
1959	-0.5269746095837197	-0.3492349564214464	0.6321924500756105	-0.12808831186665673	0.12635640595764647	0.1799237531939112	0.13356079079059577	0.3738802603596056	0.39702006740613976
1960	-0.32819288387547724	0.07967154410792363	0.3377249235206713	-0.15783176529563386	0.053706425318571414	0.16671906386743943	0.11684950496442921	0.14540635740472488	0.18653904573612132
1961	-0.35774828119406726	-0.046636934307108094	0.36077532667697076	-0.03643039275035313	-0.020147304312732747	0.0416303661647942	0.29993770090746164	0.3863520420258109	0.48911197573067855
1962	-0.4682131141483522	0.36764120228764746	0.5953012463282811	0.26334743737117927	0.006496966112510643	0.2634275675373295	-0.24180755450872837	-0.08726269154503649	0.2570713339778977
1963	-0.4527791992460442	0.12029348106401737	0.4684864190735822	0.006177331947784774	0.24314669881813833	0.2432251561334715	-0.01461333757702747	-0.11583192613614596	0.11675009527854671
1964	0.10627484854221884	-0.331114713492364	0.3477517748679391	-0.18203910235428425	0.6176202755313572	0.6438889962822655	-0.049685972612109386	-0.5584723864894006	0.5606782520711657
1965	-0.39776054897344043	0.056339290947832826	0.4017307182979132	-0.03942457731517023	0.10337765285900474	0.11064012114561665	-0.2595805001436547	0.05767531505444795	0.2659106579689121
1966	-0.5826534223715529	0.10316514622482491	0.5917161971729968	0.17128741506232986	0.13250488233207014	0.2165569726436224	0.4684697357166509	-0.30967256613199573	0.5615701127171958
1967	-0.48170793239978393	-0.15897378819627886	0.5072624542289229	-0.031719897396128495	-0.07133509410326005	0.07806950455550418	0.20938502870038123	0.09847428660377343	0.2313855556554505
1968	-0.43783019577794524	-0.07584935494913461	0.44435166814264765	0.16585199552504581	-0.10590204087036534	0.19677938581098464	0.45419771705953993	0.15417952663914478	0.4796528876351821
1969	-0.30105112144023155	0.13007364528761348	0.3279495859409323	-0.20442930125910136	-0.18032535500221247	0.2725959883599874	-0.049940711392161954	0.3484117979706011	0.35197280522714
1970	-0.017054531393655835	-0.11002316829861306	0.11133712140845983	0.025962112851067767	0.11469680247590087	0.11759841751438409	0.2635336218161776	-0.23590040921630584	0.3536933317097916
1971	-0.625123180579563	-0.17931241803794337	0.6503321721709013	-0.046084763289979236	-0.1466523180571086	0.15372282783964375	0.30566719615694193	0.022232599586707376	0.3064746699008407
1972	-0.46593333576472623	0.010498022593718799	0.4660515871180178	0.09780854745972663	0.2739660597044471	0.2909018972543188	-0.005459412014493155	0.03167849622567997	0.032145486505330924
1973	-0.3623715586607357	-0.014423742973829905	0.3626585045019435	0.00817542991269603	-0.3814661601931527	0.38155375640499917	0.2085180042155839	0.28843659983703823	0.35591491990025087
1974	-0.21640419230650482	-0.1493988541535548	0.26296538188557417	-0.023400325881911502	0.03148014124976227	0.03922466755097666	0.23055581995534874	0.33896388814727973	0.40994207344843825
1975	-0.5723745943823244	0.08791042308248766	0.5790862792200073	-0.08970600459973953	0.11631372866652315	0.14688788492438054	0.2351782882959934	-0.03602104806089535	0.23792087590045294
1976	-0.2069494953990049	-0.17541653059902268	0.2712914537048681	-0.08684235615654744	0.2899070439991737	0.30263457995272036	0.012936638543830077	-0.48757905264850404	0.4877506424377382
1977	-0.5626200566134353	-0.25677234103572955	0.618444308911218	-0.08133243243965035	-0.06440665201379116	0.10374575360069382	0.3043279350813532	0.45813129726505764	0.5499997978223673
1978	-0.050320331682969045	0.2448246991104134	0.24994253154513035	0.14736741136050505	0.29313905021015363	0.3280970232861117	0.11945911494741533	0.09417694424409838	0.1521176418801442
1979	-0.12166618411830504	-0.099168118267066	0.15696170245808397	-0.09134241079776294	-0.14862271697398421	0.1744481241259885	0.0634299690125685	0.2816905402914264	0.28874369509759185
1980	-0.4488340701663137	-0.015920686224731997	0.4491163443829737	0.21875275926857563	-0.017794920892411626	0.21947534917886016	0.2705535210145632	0.03633773851450655	0.27298285472484596
1981	-0.1773980824327129	-0.14400647890397827	0.2284905810249638	-0.2807049611155806	0.05998521855725395	0.2870426826105503	0.07695687906359759	-0.08479391635158667	0.11450925502093298
1982	-0.05402856084573249	-0.2833326014445575	0.288437945541847	-0.033897413013512345	0.33486862611370927	0.3365799033874302	0.09107933799659347	-0.2683157126050536	0.2833527261923828
1983	-0.58861567183781	0.08865422305556789	0.5952545509264612	-0.250208160587829	-0.18475415834060396	0.3110276879136161	0.3466301427363233	-0.33810679561214124	0.4842196413741538
1984	-0.5572033813022038	-0.18637284894837475	0.5875461232616065	-0.4815101511456235	0.2576933638941682	0.5461299254310951	0.4318593892154522	-0.03503971454565398	0.4332785635696559
1985	-0.4990203168575192	0.19210049778186028	0.5347185034058737	0.4024110041954819	0.08905121733723326	0.4121464977491127	-0.20184641796046965	-0.1598546566301776	0.2574791014622829
1986	-0.4860129096147568	0.026265468753924374	0.48672212109279067	-0.01730207813367735	0.25459914298864883	0.2551863740843118	0.4385946267518793	-0.13649055219755626	0.45934183072610985
1987	-0.49633512191626217	0.007306051471773833	0.4963888915313668	0.4993895036895671	-0.12160596979812946	0.5139823812990634	0.17603446414671978	0.16423459406431867	0.24075118785770158
1988	-0.2823325532182732	0.014237283619145806	0.28269129956827654	0.005154271779545349	-0.051080005412528835	0.0513393949177568	0.38909401576768804	0.23232291712349332	0.4531755630293799
1989	-0.08615160974977924	0.36612694736971085	0.37612636367681174	0.12320618831688449	-0.3470911971083445	0.3683097391458434	-0.11733165283190748	-0.0522597700593609	0.1284437632698627
1990	-0.4419523858281759	0.19334637075693234	0.48239478689564425	-0.030319364937726388	-0.003232253722426818	0.030491168464871498	0.2813300372660783	0.09188830592058192	0.29595616336391345
1991	-0.4630794275594331	-0.12023072178256543	0.4784328403121267	0.10124784862704478	-0.032829637418457076	0.10643736160123629	0.2581811339846586	0.13989670765469497	0.293647044524932
1992	-0.6921061146379993	-0.0771942118659171	0.6963977457350845	-0.11458877868403838	-0.01840520083832815	0.11605748411110213	0.5459900742738855	0.018891759994289513	0.5463168126657688
1993	-0.5160765251662698	0.05769084489695377	0.5192910681040219	-0.08193333798254994	0.38644075348303814	0.3950310466602606	0.2866925732250083	0.018190465354060686	0.28726908043187316
1994	-0.5648503929096245	-0.04506348933889868	0.5666451133130456	-0.1491950624660371	-0.23016706542258258	0.27429189683526584	0.3672308432235158	0.11543306975230927	0.38494582191146837
1995	-0.48210270341280337	0.0683227103743814	0.48691992092215225	-0.17172449387030944	0.2852957818706617	0.3329909682682191	0.10688279226896866	-0.3307982318208877	0.34763688161505135
1996	-0.21501912677133148	-0.20810542045481886	0.29923417401791336	-0.22230126885657464	0.015948855472488838	0.2228726545050456	0.36422916105778474	-0.2055045795948418	0.4182045121699554
1997	-0.36113161309618563	-0.24400578236379042	0.43583811651164533	0.2576865312359362	-0.011929725684741542	0.2579625297118214	0.10473359787340603	0.052624571406557005	0.1172112282984533
1998	-0.527610517431082	0.18832643148898967	0.5602139795660861	-0.2406232902116908	0.005742304873525527	0.24069179848420277	0.043773924623599816	-0.1542814951658088	0.16037124501465366
1999	-0.29672845119646235	-0.23583915070789202	0.37903545844164915	0.057569518107316	-0.01756535369964406	0.060189625897675965	0.3943637925771287	0.2857074277949011	0.48698206865653193
2000	-0.5148042400191565	0.015173514320757924	0.5150278061217117	-0.23570224220148386	0.21738888053889355	0.3206453997186928	-0.09326949042467957	0.19123153134454712	0.21276441531529633
2001	-0.5667782070459931	-0.007118743688233865	0.5668229110524463	-0.09232010449481583	0.028945300709803036	0.09675139341174699	0.4446194598916607	0.17468578007698424	0.4777044963944306
2002	-0.48984431747051865	-0.07969800735734679	0.4962854297023941	0.015557154711150533	0.052514006123208105	0.05476993611293527	0.3968740202447956	0.043570185777129615	0.3992584990127574
2003	-0.5999530988220714	-0.11148136000522199	0.6102227580276076	-0.07597175255097026	-0.024024905137329692	0.07968000534967067	0.23876437251225005	0.23249087998138607	0.3332573102809416
2004	-0.49058431277590475	-0.09302708290647642	0.49932655256444675	-0.08054291078002332	0.08358985203351382	0.11607938593869081	0.18592850005660538	0.27056511830518654	0.3282908624631497
2005	-0.4263891140023871	-0.03956948885319817	0.4282212290251898	0.08949685662965383	-0.01807823216035271	0.0913044896192538	0.3514237796596156	0.12872503513682693	0.3742576753805156
2006	-0.45728696535991087	0.24642406721575294	0.5194575917158496	-0.33675621096789854	-0.05513855611557548	0.34124039326546074	0.25462957715508544	-0.02391388650234662	0.2557500645744292
2007	-0.6155438306710441	-0.06971777144515902	0.6194794388294599	0.06495450955153145	0.33747359798730364	0.34366774310309695	0.4589161325531427	0.07017487215955645	0.46425050285394814
2008	-0.1478027533897405	-0.028185338266010555	0.1504661663057775	0.18209971275029574	-0.2746762123470121	0.3295562577361278	0.264579467410801	0.014259953313265733	0.2649634707726324
2009	-0.2667890985129389	0.058705254075231465	0.27317161261995015	0.1289659171676584	0.14048782865954887	0.19070667998885116	-0.11753032127842704	-0.3387998068644	0.3586065888284332
2010	-0.4629449405219983	-0.09674491037058609	0.47294565822885964	0.35770630680048915	-0.13637231631544108	0.3828200759914302	0.39080534078077456	0.26762517993673124	0.4736581587167533
2011	-0.6035664403139968	0.06791202835304994	0.6073750830157053	0.573741708359228	0.09558537093624313	0.5816494743812501	-0.030897087808076946	-0.09976874316523843	0.10444343994618009
2012	-0.3238457616497215	0.009033997723803618	0.32397174329463047	0.2577371459927147	0.021046546094130845	0.2585950377075366	-0.029923989445659344	-0.10655848910403495	0.11068042620300424
2013	-0.3988120052226062	0.3365959103692433	0.5218695453721895	-0.29322000663572156	-0.008196284904902058	0.29333453833071704	0.056009718243463756	-0.49770732857091055	0.5008489527301664
2014	-0.42901777846591604	-0.07562223203691401	0.4356316979032571	0.09886822750940835	-0.34755758236151457	0.3613463704921265	0.35922759339406224	0.12458071421064135	0.3802168042169141
2015	-0.404932973484684	-0.16505762499891435	0.43728106817632756	0.01298131202969741	0.14382447997020803	0.14440912540664852	0.2536134390576888	-0.09313220938527776	0.2701728796449622
2016	-0.13294418242891934	-0.19470548400304313	0.23576340076982488	-0.019358230874053996	-0.27761800460393105	0.27829210837327284	-0.03496958279456513	-0.4123909491486137	0.4138709541155557
2017	-0.2889967298259113	-0.1668843897278061	0.3337207056580293	0.06198693841239031	0.2162681704976058	0.22497622564200637	-0.0432707447085001	0.514148673415149	0.5159662932035248
2018	-0.10763925086912639	0.09182281036222945	0.14148369810859723	0.1345477705841054	0.10903498320248269	0.17318120605631185	0.5037218955799828	0.3247878854276985	0.5993520823416625
2019	-0.35117575620529873	0.21487263859458974	0.4116972948210427	-0.352891089757406	-0.05884173624560839	0.3577631495201362	0.1016099752209575	-0.4866614546755535	0.49715586945275975
2020	-0.5938094543353862	-0.030205491867420612	0.5945771941447486	-0.17945986903567723	-0.37070243717630247	0.4118569430308938	0.40112115596770137	-0.07406912128776146	0.407902459533166
2021	-0.059621038472093914	0.019251518126683857	0.06265212828526211	0.00596621339947743	0.2306818411343037	0.23075898147513182	0.16273347667177393	-0.07343215699132194	0.17853421551646886
2022	-0.4531772843516402	-0.08488026096918609	0.4610578160648884	-0.18818635163604364	0.19792927811408306	0.27311188563818806	0.504693758537093	-0.03045157537112159	0.5056115983132513
2023	-0.5182142819595377	0.049562191391013935	0.5205789592773787	0.0645772309851038	0.09399259574787958	0.1140387075388342	0.39489871634970564	-0.2997249126367611	0.4957620592882833
2024	-0.22502235073666713	-0.2397000217734114	0.3287721988995261	0.0730401495247146	-0.07756424434360545	0.10654142594872287	0.07347644047334426	-0.03145333968252714	0.07992558965573754
2025	-0.11868055265012664	0.18510535174642204	0.21988420776059864	-0.08621520061264941	0.11567755570905158	0.1442718188403408	-0.016626580290754908	-0.37134992344455775	0.3717219509451168
2026	-0.4890678665645901	-0.3224545671414155	0.5858022925666964	0.32687531625703414	-0.08821143683333629	0.3385686488237471	-0.12176132563391102	0.2897307740700762	0.3142765372460579
2027	-0.36007071200339674	0.07373968830713507	0.3675438195294087	-0.15104002804978692	-0.06698192367271805	0.16522611225886252	0.060317432678760476	-0.2159778992111694	0.22424238143720032
2028	-0.4434298774615757	-0.0321030127417705	0.4445904403523385	0.0319758046394571	0.37269300486116835	0.37406219797620227	0.6741963920905039	-0.06442815646098526	0.6772678661008609
2029	-0.36584883279077146	-0.13075729684901122	0.3885136279895858	-0.15007921849104278	0.12223206458100531	0.19355735438008345	0.32823362877410844	0.06584710001554953	0.3347732899122584
2030	-0.4673080470683688	0.1712385128997371	0.49769412208199354	0.06602152644133813	0.35679177662283784	0.36284874785415105	0.07926150678681357	-0.12311608349520761	0.14642389310940693
2031	-0.12705164751500558	0.02995892278546008	0.13053604173078937	-0.10596672428051232	-0.2087947136004725	0.23414563647919096	0.6221094333532263	0.08034029959426034	0.6272756258663076
2032	-0.3178911489189684	-0.19878530920152856	0.3749271685479315	-0.22172636020121939	-0.21741938475090988	0.3105378683406342	-0.046760734334698836	0.10400997603794807	0.11403789453920489
2033	-0.4867915781466667	-0.30728485253105314	0.5756648514105698	-0.5145763748462943	-0.08637460940948961	0.521775256888055	-0.2741681057788728	0.4015273518685161	0.4862019791454148
2034	-0.013473257061805789	0.03714027691088409	0.03950859178546673	0.01950134789109797	-0.07089028409812971	0.07352370331453098	-0.07036093189595165	-0.024655140054436354	0.07455559448070023
2035	-0.41016064129997115	0.12260989323350564	0.4280945428177464	-0.0034244440391570765	-0.2464522485948503	0.2464760387024167	0.33141553188509676	-0.4230817180030042	0.5374331538740936
2036	0.11747893410718396	0.15627460668429888	0.19550716777983457	-0.5417374893844558	-0.1751196804327997	0.5693385722744061	0.7224809765461766	0.08115214728876298	0.7270243685604314
2037	-0.4575533381372753	-0.055298256198597025	0.4608827989621325	0.08767357837495747	-0.010555277411132857	0.08830668279522101	-0.013997723072559766	-0.19335413941062918	0.1938601544372672
2038	-0.5236738921737277	0.25435021151948756	0.5821755538017628	-0.30917734590662715	0.37777534304539684	0.48816476832615996	0.21142116223415872	-0.14620431731970848	0.2570498205472326
2039	-0.460455483483306	0.057519565399409965	0.46403421498159175	-0.15717939802812836	0.31384064940143724	0.3510004506851817	0.3897639191448401	0.1558971241366499	0.41978545232204445
2040	-0.3209405771083142	0.2273692833987756	0.3933187575845964	-0.37495548666003814	0.05293373224093236	0.3786734701367667	-0.1246929499903347	-0.37218751620705426	0.3925199090462398
2041	-0.2104567485006121	-0.1569568122221836	0.2625404423939285	0.07898313032512423	0.37574964318964554	0.3839611038023273	-0.07621019181171301	0.4096793661769082	0.4167075430167917
2042	-0.47119976783058104	0.21386221311251624	0.5174613680275821	0.09644712244570176	0.12966305865054567	0.16159998826321442	0.16690705091244226	-0.19422330549402697	0.25608720397808776
2043	-0.5549583962571438	0.14655957280901763	0.5739847819918772	0.22961576340314754	0.06473504535206002	0.23856660474580996	0.3886610040172668	-0.04403134934114142	0.3911472047305355
2044	-0.44879045312416754	-0.3380803386649291	0.5618818258381283	0.024220386392925317	-0.023008693979126707	0.03340699201735624	0.6104836848009656	0.3583592867238789	0.7078924408336424
2045	-0.5860444546752221	0.06530417311476722	0.5896717204358557	0.10642264856232261	-0.13491014080381616	0.1718328438300581	0.12019005405202893	-0.08891833054651023	0.14950624936840629
2046	-0.18683855715680484	0.023107328474639793	0.18826203831275046	0.12261325794648048	-0.15660314854265328	0.19889333110419385	0.20552444778407986	0.2059638556514641	0.29096633563312463
2047	-0.4694963809433304	-0.1450110274319744	0.4913807584712303	-0.04839253525990451	-0.128343943094796	0.13716415420218697	0.2683035761662929	0.240168134592574	0.36009379591614527
2048	-0.4787225658692555	-0.12724587543143517	0.49534514016668824	0.11104203817859394	-0.024932444850658413	0.11380668279625515	0.2094119880391195	0.1727433399012867	0.27146572935593144
2049	-0.41228303357277923	0.15576520501930266	0.44072678483010175	0.16512521508108446	0.022482659784071962	0.16664875231018303	0.22719250678417519	-0.11263046996975125	0.2535785044211842
2050	-0.40258618845050254	0.097000565305952	0.4141071706705618	-0.0842843138170241	-0.007496088024125406	0.08461700119522102	0.062362965159481996	-0.21665139889824964	0.22544837118074565
2051	-0.6274199266001543	0.30510668435920185	0.6976717373776931	-0.2615339675654774	-0.24441243162250367	0.3579629211554812	0.26817026639391434	-0.4530982566801918	0.5265105146000524
2052	-0.27547449405487984	-0.11575229210498332	0.2988056057077066	-0.11944401706979342	0.10898573198480886	0.16169342284098537	0.2874609090428054	0.28266977808682936	0.4031575097544053
2053	-0.45763755581700966	-0.04405265891936893	0.4597529437121995	0.41414753562206197	-0.24190418775840944	0.4796204930118009	0.199526876017548	0.1490918722374009	0.2490770174475667
2054	-0.4547037083325894	-0.20636108085803667	0.4993399223618173	0.18285025163133045	-0.23552875199471815	0.29817445822509736	0.2627590461770646	0.35248437352045087	0.43964479972357856
2055	-0.5215030972664744	-0.09738290262022298	0.5305175870612262	-0.2342484203368059	-0.15060834742200854	0.27848733677400367	0.2625772693385536	-0.13785951895710838	0.2965671413700052
2056	-0.5684451412465489	-0.0793190137994388	0.573952423600532	-0.23063139248334302	0.060031032241120136	0.2383161010732179	0.5656418857385708	0.21381405197012934	0.6047042183760349
2057	-0.35296299015317084	-0.20989690100651875	0.4106574989818251	0.29595081178606136	0.2059107536197105	0.36053588095093364	-0.22914218457274055	0.14211980304440788	0.26963712498124065
2058	-0.4551135715101016	-0.06725179773998402	0.4600556132381607	-0.19855674644674517	0.2130605778492738	0.2912380321884206	0.41521315032443373	0.09503725787284287	0.4259507490148715
2059	-0.572263492442239	0.11725418210209813	0.5841524184685196	0.16739066008832346	-0.19344565770910035	0.25581410354261364	0.2559177337989911	-0.42414121255797627	0.49536820110192953
2060	-0.6090500888713902	-0.1823966372249368	0.6357755453186396	-0.07001382825825615	0.16459037231098053	0.17886287151011465	0.6302411900167038	0.1867129599597814	0.6573170369088374
2061	-0.49590055723941506	-0.35776253788684126	0.6114829484013401	-0.25237667860271873	0.15033350733716142	0.2937586617120121	0.10780091757611904	0.34873383450008494	0.36501551358180084
2062	-0.30184003396889725	-0.2848807185920391	0.4150475032232595	-0.18250812019937898	-0.22090491706161133	0.28654527795918805	0.15378944214898027	-0.0656178668049521	0.16720316073725097
2063	-0.46030840293547604	-0.40880604116939334	0.6156347984881948	-0.21484042553191485	0.09234250058452184	0.2338451322070585	-0.08404809052333805	0.292885027278238	0.3047059578091532
2064	-0.6167006272723641	-0.061529559044841316	0.619762495085319	-0.3884039157649956	-0.17762958548276478	0.4270946867152068	0.4993223510328366	-0.06102196341525594	0.5030372652796332
2065	-0.46629327316566027	-0.07842688079279758	0.4728426717529127	-0.014426042904767017	-0.05047546139101692	0.05249650385050626	0.32696419695323437	0.17861009434448627	0.37256831842095717
2066	-0.5262414061005463	-0.2022685942508228	0.5637753113740296	-0.0121985588709417	-0.09016346208777423	0.09098491487153973	0.22091407430135954	0.08653000200623112	0.2372561263099964
2067	-0.44561128848815373	0.04018560642394178	0.44741960550665694	0.1333598622203911	0.2158495172339669	0.25372399756739267	0.16995447799318417	0.04309371519853622	0.17533280605622062
2068	-0.22544203728393486	0.10306806618553307	0.24788533325301132	0.02262312610522598	0.03225276200659447	0.039396021268993414	-0.150383266191354	-0.22349018150235336	0.26937518070218436
2069	-0.11973852239723674	-0.1387491491661657	0.1832720386207576	0.18256891951755838	-0.2865779076689939	0.3397915648419588	0.3405254009472136	0.10418418535462047	0.35610657557572073
2070	-0.5512021103299979	0.08178407644769144	0.5572363965074832	0.30052907815663044	0.3335507434050223	0.4489697375589106	0.46674344417977476	-0.43509939102665	0.6380916256749968
2071	-0.5626084610001119	-0.11713224910726495	0.5746722928503173	-0.1600943984144336	0.04389058365599747	0.16600180642795279	0.38931949593499243	0.3873690260490654	0.549203452517624
2072	-0.5835201865542559	0.13540204657977584	0.5990238078192764	0.3837618324663796	0.1734425943901043	0.42113593720641307	0.36206919113694336	-0.1645226483644927	0.39769561349784455
2073	-0.4224447091006764	-0.346551259878279	0.5464039787285389	-0.26892031042479864	0.13699902738966493	0.3018060086623263	0.04535554225436622	0.4688018978097917	0.47099081159110734
2074	-0.1553158091859557	0.06469212314367587	0.16825002638907588	0.30052231506581334	-0.35195344157840314	0.4628011310394546	0.28910544156095824	-0.28562635610154363	0.4064041973700597
2075	-0.49727296056470716	0.1810962470031568	0.5292223048846459	0.10494531363692136	-0.21307764521918773	0.23751968707142115	0.3551448090652371	-0.0164488739350516	0.3555255277187771
2076	-0.5569360167101569	0.02247261976335542	0.557389222489998	-0.1418093157737313	-0.07385583119578715	0.15988922991194388	0.3175360568230904	-0.1395494827245843	0.34684752487434
2077	-0.5275950230722432	0.0844310929374947	0.5343080738911032	-0.06694939299632713	-0.2154607900860739	0.22562263469583868	0.4657597233899246	-0.0008745017437981196	0.46576054436325864
2078	-0.5942839469624217	0.007397221038849136	0.5943299828347313	0.2315438027707093	-0.040567471757128125	0.23507073906866102	0.39055048115053137	0.0014866648160876995	0.390553310700584
2079	-0.4204702432594207	-0.019039875175702308	0.4209011075221147	-0.1066003589976079	-0.22452886171220482	0.2485494845703714	0.4453497216276388	0.05980666188813862	0.4493475396171849
2080	-0.3925385640043723	-0.016135759161763033	0.3928700637034351	-0.36275023091950914	-0.036193220366692	0.3645513396391092	0.33859963309813856	0.14248121475364062	0.36735624139500767
2081	-0.5177656998344108	-0.016884060124083347	0.5180409167346638	0.15648805567673765	0.033091880085377244	0.15994869207677417	-0.01734497942926729	0.15565804478801884	0.15662143920495236
2082	-0.39830534716213173	-0.20014992284521393	0.44576579186035725	0.03296385436497495	0.3724937702177715	0.3739494946455273	0.4792753053668141	0.1745424086959005	0.5100684961530361
2083	-0.4742060766857002	0.02121905043244672	0.47468057814376485	0.16938180722654844	-0.2179786098358079	0.27605229751857346	0.4182557663024218	-0.05117403371432277	0.4213747355642252
2084	-0.6311424297274939	0.08823460349449824	0.637280245932789	-0.04191593237239547	0.030998105024326247	0.052132791041209284	0.43202763415399603	-0.29790283212543395	0.524779929171318
2085	-0.21362252824114103	-0.0461380635047836	0.21854817655635692	-0.2630252985144769	-0.23688274038460036	0.3539713835195547	-0.06278751871906509	-0.28477951287586045	0.2916190039430032
2086	-0.43855223255249154	0.09155946141777116	0.4480080307895015	0.051379704580003	0.17239776028762838	0.17989124991204813	0.08361717698683922	0.13048449712006124	0.15497753474592266
2087	-0.5303470045410239	-0.23280022477518558	0.5791924463259287	-0.015682309459016077	-0.028564766564375735	0.03258651130215726	0.17957824594055777	0.23306785492312448	0.29422605495359183
2088	-0.1336154277649566	-0.27535776216468205	0.306063685727585	0.04054566686504687	-0.40931858562705037	0.4113218394897849	-0.09162400052143815	0.12024097892033037	0.15117159284492515
2089	-0.6064921009948551	0.14151702587590698	0.6227838607269103	0.0037824543976159386	0.4277956244141986	0.4278123458120442	0.4844967811765178	-0.11426590865680739	0.4977889400655386
2090	-0.17173194180963675	0.3222915951025086	0.36518999453904516	-0.37458038747897415	0.28640928555632256	0.47153021699227454	-0.6912245831236284	-0.1027014253122581	0.6988125693457462
2091	-0.5359174931361249	0.2058844569061955	0.5741044931411595	-0.04196176227887706	0.260637753786381	0.2639939927202116	0.45401088464371575	-0.2761342688667781	0.5313906452108086
2092	-0.242340155514797	-0.08542399479781897	0.25695526821249215	-0.3176836227468661	0.4593461234935876	0.5584995481915446	-0.07719153841122608	-0.7167739442367284	0.7209184563728193
2093	-0.20931287977994414	-0.17069495596174594	0.27009007688650044	0.15564394704011703	-0.24662845683690118	0.29163441835966136	-0.11765961525057504	-0.216091263932276	0.24604718939415246
2094	-0.44312458322699616	-0.13545842972280994	0.463366358773561	-0.23263686917412543	-0.4932226783941185	0.5453334057082945	-0.06289292612264606	0.18774239497827136	0.19799678539927326
2095	-0.3276130636821782	0.034527597997992064	0.3294274950861477	0.2686953155179882	0.14183898724861058	0.3038346110715873	-0.0729033752810989	-0.24074631593552592	0.25154262216154305
2096	-0.3273072262939497	-0.015558427916624245	0.3276767997028102	-0.06798096770425935	0.3865683105799378	0.3925002811650391	-0.017157578656121403	-0.13360819911024374	0.13470535763221717
2097	-0.06392021417986035	0.0698535939582099	0.09468536512934657	0.23785938645306576	-0.06399742260539135	0.24631840739977584	0.32677371674774924	-0.09575560417978946	0.3405146071594797
2098	-0.3918685794004303	-0.2974149305770116	0.491951851761369	0.34469696798854393	-0.2380849504436952	0.4189277304837578	0.0713954245002918	0.2990489388371601	0.3074533695687988
2099	-0.6400241474079607	0.1468992697765821	0.6566660526677011	0.15700731142428967	-0.15112941069617475	0.21792520418266664	0.03809045689400142	0.053343320651388706	0.06554687455943764
2100	-0.12662884113985315	-0.24017078013382603	0.2715085027002152	-0.13157979977146791	0.09069544513556543	0.159808971826484	0.4462272635408246	0.047875741040150896	0.44878820985769685
2101	-0.4721318175829081	0.10565833948064962	0.4838100225046486	-0.15357259316943594	-0.19749136017176916	0.2501746963929017	0.15107029737570518	0.004948444153534099	0.15115132102871165
2102	-0.7258769376275811	-0.15704318565816958	0.7426707822051851	-0.009952537855844941	0.5829221078134463	0.5830070640973771	0.42686655325746253	0.19017250269696817	0.4673121388022512
2103	-0.12376164424072156	-0.16011739826956103	0.20237224566076287	-0.15124288687575943	0.2915496685554793	0.3284442419427133	0.34313278094771926	0.31427895081644847	0.4653078167054613
2104	-0.490839163314182	-0.03903112660730962	0.4923885793630901	0.03369486239843806	-0.2506419218630793	0.2528966523053787	0.368828404852649	0.09174117469380175	0.38006688274611383
2105	-0.38026025200132296	0.01792445650434405	0.3806824731887269	0.18410440333138528	-0.22416615297580447	0.2900773956480876	0.0893236495370241	0.03788569670182113	0.09702597786776224
2106	-0.466305582233466	-0.267170380318556	0.5374206063612128	-0.05141059141189792	0.1795265003048515	0.18674263900092278	0.14065940366972476	0.5199429791029561	0.5386332419737754
2107	-0.38366626481555904	-0.002202576168068825	0.3836725871095025	-0.09260439945408801	-0.11675055752466042	0.14901767506095154	0.13171087491326564	-0.10846488046426545	0.1706235179116446
2108	-0.5720026929509211	-0.22007507670630377	0.6128785525129682	-0.2928498465310101	0.34163427859729095	0.44997223572785866	0.3253956375968966	0.3201821609970749	0.4565073243529042
2109	-0.47654640838184864	-0.21934207848801143	0.524602160438823	-0.10985287811101271	-0.1300258384568472	0.17021860502212777	0.3129915409650693	0.4311081553215085	0.5327456675566706
2110	-0.527864440892363	0.14079704103362026	0.5463192058883065	0.15933435449405267	-0.031388457101794595	0.1623966494767292	0.36208787666969505	0.11904298350398755	0.3811546436194881
2111	-0.5186321344351574	0.08805155960368566	0.5260535790367827	-0.023431450692526636	0.14334860127340598	0.14525100470770672	0.008417877795123237	-0.17565291000637626	0.17585450082463552
2112	-0.41012193935913527	-0.12552575638989102	0.4289017610839952	0.1280336789002953	-0.2119131810164214	0.24758800298326752	0.06301298725428264	0.33396046226450155	0.3398532432074585
2113	-0.3961054912041088	-0.04472889766921897	0.39862292263334753	0.07205576267641159	0.03302774599190383	0.07926452510540305	0.24368115493353687	0.05746643038497192	0.2503655245654505
2114	-0.4305263766208941	0.1666892195258565	0.4616689905900711	-0.27097972184486785	0.10596522782652393	0.2909615767750942	0.4036285247709093	-0.00794358459623539	0.40370668380022906
2115	-0.4194187736393956	-0.03670261873264892	0.4210216026559786	0.2132815451201858	-0.040093220429651785	0.2170172431243068	0.3912082242365369	0.050669904723918094	0.3944759992129248
2116	-0.3371797327451269	0.12159779520219798	0.35843576268574384	-0.1731886188534523	0.4316127596112281	0.4650632988740201	0.016890781586552286	0.09630771482677544	0.09777767862738466
2117	-0.7130509862503983	-0.04290142978041067	0.714340424216542	-0.13532035087910751	-0.3200749701265325	0.34750479689285657	0.6075587397100733	-0.060065114391339255	0.6105206304171361
2118	-0.5625023836220376	-0.1010208576462781	0.571501658142882	-0.39360562127956855	-0.04644175197316381	0.3963359956264533	0.36325911890099477	0.13112276961945366	0.38619990701371665
2119	-0.4272867540363492	0.25167706143826885	0.49589849105348344	0.07818018952212094	0.027886578371146716	0.08300483893704545	0.2967547359094384	-0.06324265475661944	0.30341886339735946
2120	-0.5714129616427587	-0.16479302280646818	0.594701196483614	-0.08260139865097171	0.24485589925176074	0.25841323971013014	0.5471977293076865	0.08434465913133342	0.5536599827362177
2121	-0.42390105333485956	0.0010278483141736496	0.4239022994636387	-0.11437802756706006	-0.3254425791847385	0.3449568169156046	0.22806209565916719	0.3083676020236355	0.38353995548607234
2122	-0.568356926731264	0.0878139993784421	0.5751007691268066	-0.2562407806213842	-0.03516863883981267	0.2586429407722189	0.26698844307160996	0.22698978319637333	0.3504385686669475
2123	-0.6704529618152903	0.0045635052383060344	0.6704684926131542	0.3494785213676795	-0.03280140663621626	0.3510144857048695	0.3074557235721608	0.05103958644325375	0.3116633782490001
2124	-0.39627738253798095	-0.1011641707002783	0.4089864953083761	0.06637968416502311	0.23388404074244185	0.24312138323039464	-0.1882575488336873	-0.0958067142233001	0.2112340672882413
2125	-0.628119020842654	-0.055715717458085554	0.6305852404839521	-0.06536674723704412	-0.09913747890728326	0.11874784784762901	0.4718946559616848	-0.08622941099084637	0.47970832559486093
2126	-0.2397200829888457	-0.0573612180166405	0.2464873780146392	0.3401941619960163	0.3151605434244096	0.46374371800353364	-0.30727484521533793	0.2820636026302431	0.4171063490656329
2127	-0.42044054798333136	0.13058950282069431	0.4402543272194835	0.052784542830250775	-0.14906676519338288	0.15813636029394923	0.13731362873013822	0.07482247771605735	0.15637594382323688
2128	-0.33799825334185696	-0.1651061648116053	0.376168665522453	-0.21988589971185205	0.03115709597382963	0.22208235751993693	-0.2018138922508259	0.24733628275162733	0.31922419061033097
2129	-0.48214741104616865	0.08845272410509512	0.490193849798358	-0.05992868338780932	-0.10173953363999191	0.11807785481570768	0.4170073682552462	0.06999361184521415	0.4228406920795407
2130	-0.24071536446728758	-0.26638020901595544	0.3590296679189663	-0.08384313962501151	0.05316123931123345	0.09927632863520593	0.04216050621442456	0.4550503880408823	0.45699930409182693
2131	-0.230010941184239	0.1492583983410189	0.2741953729364989	0.4739263378325339	0.14717532780393106	0.49625270861281107	0.4588940957071642	-0.0021410383617649514	0.4588990903457562
2132	-0.18276346778716562	0.1190017611005217	0.21809150442558728	0.10064640237387563	-0.11818876833567003	0.15523621765395718	0.3460364997152697	0.03612777612061719	0.34791733981309014
2133	-0.44188763991276203	-0.23794351375394798	0.5018782741315329	-0.018993850675207535	0.029740796950462785	0.0352885444120431	0.28894748406943527	0.2553913763669861	0.38563636196899287
2134	-0.48597879289777873	0.07475139445501401	0.4916941713294466	0.30170338757932824	0.18428617686921822	0.3535340564385772	0.5257734307969413	-0.12201590355620637	0.5397458487590464
2135	-0.5686124834523897	-0.10845458983696492	0.578863156881312	-0.26891788046344806	0.32359853478433853	0.4207527042664421	0.3607650173021689	0.2507709722983744	0.43936030573608525
2136	-0.4097747594575062	0.3553187846223227	0.5423714522298732	0.09237606008979586	0.0421616419273162	0.10154280145692655	-0.10054182144716227	-0.02594030338454758	0.10383427757535288
2137	-0.31224512583039404	0.06454088676346482	0.3188456439549598	0.3179266897446229	-0.13976653421841317	0.3472924763645199	0.008185256372847087	0.1686494138731436	0.16884792927852008
2138	-0.5211098474247593	-0.017916416079647966	0.5214177509906955	-0.15058269499307547	-0.5567127727432062	0.5767185269841835	0.5986844507541732	-0.12293958872837055	0.6111769089646032
2139	-0.43429597486158905	0.010009576537483167	0.434411309018812	-0.22170337567543266	0.14143563397279146	0.2629760927216911	0.3862617566873971	0.19102958919084662	0.43091814608537615
2140	-0.3518077713032816	0.19363856901649054	0.40157764300336274	0.20460146104364102	0.1654657100629813	0.26313619870295146	0.254486074213306	-0.015073191596427223	0.25493207541108454
2141	-0.4439338358706365	-0.012628537342531897	0.44411342085803823	0.11082795962675629	-0.20925912786820108	0.2367957331355235	0.09361202295315554	0.031519268265707306	0.09877588325794785
2142	-0.5382961750092291	0.019962586799890516	0.5386662017440019	-0.003738218755491934	0.12759591767981773	0.12765066583460793	0.16170925655654328	0.16790615187298216	0.23311447722709733
2143	-0.5896948481269932	0.10258557668361731	0.5985514300801794	0.029993939469345043	-0.07705386832768643	0.08268576073999181	0.2116325114028117	-0.05170457291902311	0.21785702362650555
2144	-0.4978337468090461	-0.01713239612171766	0.4981284557810413	-0.0319218549243059	0.15430185464499188	0.1575692456309055	0.4526342780873211	-0.10057139849866528	0.46367272498563855
2145	-0.05273850390266218	0.02791369814920546	0.059670129363493675	0.20969992349766586	-0.03692033869196621	0.21292526699303774	0.2917534652394253	0.019794589039385975	0.292424195706256
2146	-0.46034490699485964	0.10871769250331911	0.47300842493485484	0.1581880472768681	-0.1710403005196267	0.2329769145282701	0.1435554353877374	0.05128210858603494	0.15244021021499782
2147	-0.671349722567663	0.08837071156243287	0.6771409252539154	-0.08407518882852902	-0.1769637351343415	0.1959203943678406	0.6472693482453278	-0.21963456412975632	0.6835180692113408
2148	-0.39327304707167	-0.23780598111204831	0.4595817383292115	0.11162032998575978	-0.04700465678051399	0.12111373095229055	0.021358202699429927	0.47510776500368535	0.4755875957059299
2149	-0.5654721543155904	0.0018846246498099607	0.5654752948771375	0.10737523614874178	0.27620225761558687	0.29633954925042505	0.39153274583124564	-0.05220871395236981	0.3949982795794371
2150	-0.5258727096302513	0.18305118652212335	0.5568211953769538	-0.3149072085857462	0.13620841085946675	0.3431024354447633	0.07123037156222997	0.12323865498644258	0.14234300796231886
2151	-0.43905287280256744	0.16040304412507903	0.467436157866269	-0.33520312029642074	-0.4046224686613869	0.5254336057030343	0.12055006416973779	-0.3064649539037572	0.3293221613292369
2152	-0.657146468693499	-0.1728719878350936	0.6795043822481152	0.025306610057511725	-0.08454266806745445	0.08824900700045715	0.29204810252996	0.2154546253143956	0.36292256716924703
2153	-0.458610477161052	-0.19054835483979005	0.4966208264803625	-0.11417295837515588	-0.18001075268456118	0.21316504288038723	0.18096710989662662	0.011428367978406307	0.18132761085666904
2154	-0.5475765761174252	0.1603492431578411	0.5705716313433177	-0.3130042961417877	0.07891685927824946	0.32279956642095875	0.10399933698557942	-0.050219993284853943	0.11548986890186898
2155	-0.3596085155551276	-0.02172700709382702	0.36026427424464064	-0.03397792105426042	0.42403069098423	0.4253898518015364	0.3325705971494308	0.08535160543799852	0.34334836338502156
2156	-0.2518863703284585	-0.10371875775823745	0.27240470676579226	0.09721255913209305	0.0021718881744984993	0.09723681787909977	0.13861301424125844	0.04206089241839427	0.14485401750755503
2157	-0.6699444678246733	-0.13302602671528976	0.6830238017467193	0.09165228960757939	0.5441456128038676	0.5518102845399026	0.6276898284197555	0.12575775805702816	0.64016367783025
2158	-0.47584299075637504	-0.13424343282422083	0.4944166776195992	-0.23794057406886107	-0.04524861918675195	0.24220477767072815	0.10329318448348979	0.21611385908851816	0.23953012764759288
2159	-0.13201265957220842	-0.044342904479704334	0.13926103354859884	-0.07120766013955059	-0.33389215697694735	0.3414007957712873	0.1272973773529438	0.20730904741966807	0.2432728168599771
2160	-0.3124935980398482	0.005698067101758583	0.31254554353659625	0.14331674328417496	-0.13047119444476757	0.1938102718780056	0.38755114049357936	0.4124271687838197	0.5659435095916476
2161	-0.6184372130821446	0.04405975182689469	0.6200047163174305	-0.18227502363278528	0.09356994529591348	0.20488904046584014	0.22265830675171466	-0.021806507713691026	0.22372359138948206
2162	-0.5746346316807922	-0.1526114711224214	0.594554640924675	0.4136512724397458	-0.031524365244384574	0.41485076930756937	-0.11598110259962326	0.6848138527605757	0.6945657845683213
2163	-0.7814209200462974	-0.0011854617252570184	0.7814218192535348	0.1958976484940573	-0.21551215930923143	0.29124110200249687	0.6245530514009598	-0.019999964781198795	0.6248731972212436
2164	-0.5573797604384335	-0.08333943779079558	0.5635757794988101	-0.04291536518567341	0.16285160455719624	0.1684113228849923	0.5531180088721905	-0.06988811465040037	0.5575158117113129
2165	-0.3869701275357357	-0.02738190533253445	0.3879376861619188	-0.11276475841371549	0.2086866129066462	0.23720453862974883	0.4074790060975536	0.007537507858760723	0.4075487141863792
2166	-0.20501204135976808	-0.07854247283061476	0.21954238119517408	0.2607832410485216	-0.2382302295989322	0.35321599780662716	0.5191949824830545	0.33258659839375787	0.6165851727593765
2167	-0.30620002501048227	-0.10189665889380108	0.3227094427037108	0.010810168068906252	0.13851510107830178	0.13893629101286015	0.3017500684927143	0.26505167217794096	0.40162855072775944
2168	-0.4252328516115504	-0.0984578495520212	0.43648244664373304	-0.023827465725542795	0.17597986023343076	0.17758563942695296	0.03999648145291894	0.3214924182540294	0.3239708220248198
2169	-0.6844662008146183	-0.08683285924821432	0.6899521182682299	-0.035034781844755565	-0.23904511656510316	0.2415988486986918	0.47137210568990806	0.21238744826015551	0.5170107254216281
2170	-0.41153905807976543	0.1559097386516139	0.44008208658339537	-0.36778522944025765	0.4332077305688524	0.5682736249545974	0.11202525345736795	0.028188202334565805	0.11551723751476206
2171	-0.48043335950004024	-0.0028811472113040174	0.48044199850736213	-0.09461952692744875	0.5770070774737603	0.5847136242048618	0.6540251531989574	0.30039228262073703	0.7197113480243427
2172	-0.6918987396228038	0.09825202336220588	0.6988399859670251	0.03486185458377239	-0.24005409202669475	0.2425722902637087	0.6509297544958911	-0.023871579571273338	0.6513673292385094
2173	-0.5694913283076483	0.2679293501598359	0.6293699307201461	0.22544065908809646	-0.02232276399766632	0.22654314503548953	0.2617805936356418	-0.2839765611161787	0.3862276096650779
2174	-0.5112264491326147	-0.13829714216989386	0.5296022864613613	-0.001128862077131731	0.17427208240913145	0.17427573852032385	0.2267342222811906	-0.009836108531245854	0.22694747538691593
2175	-0.2534493902849137	-0.18252465478737775	0.312332904192059	0.5203479220323636	-0.16013099974685832	0.5444298825774785	0.3122241211634748	0.3424405854350705	0.4634106778974973
2176	-0.6415994431022481	-0.12063765223631949	0.6528424683843769	-0.17798339325678594	-0.33560447207530286	0.379879520311562	0.7161616122796431	-0.08152619301084152	0.7207870524987383
2177	-0.5737353482314514	-0.005234149215471441	0.5737592231313364	0.09486488202738322	-0.13617808270108941	0.16596329729857165	0.514903279043584	0.021149517871942063	0.5153374514587995
2178	-0.29873436597891917	0.20021320608141127	0.35962139717517433	0.3987882007144228	-0.12463919870788853	0.4178121095463741	-0.3791410686197263	-0.16141670470635783	0.41207196273511204
2179	-0.1362201958783624	0.02839079369612277	0.13914732815198153	-0.1266695094205163	0.40226196074079046	0.42173433542439903	0.21939103578790373	-0.31823984766514474	0.3865346391024015
2180	-0.4953228228409181	-0.01457807386910974	0.4955373034039201	-0.0990143219644356	-0.31518996971675106	0.330376380760071	0.23637842964568795	-0.03758378836122214	0.2393476616751093
2181	-0.45975742651325385	0.21308929464878126	0.5067385309289251	0.17960853636287433	0.10828427094273753	0.20972531956827276	-0.09856783049691982	-0.11383745217674897	0.15058081792500372
2182	-0.5192090158131487	-0.02916656941961403	0.5200275866464852	-0.2526968649859528	-0.08003220761596251	0.2650676514205635	-0.02204045503508974	0.20226748118137391	0.20346477729968712
2183	-0.15466217804536794	-0.19616469226892522	0.24980187311287164	-0.04385732320236157	-0.35071117713222627	0.3534427741006289	0.6261763991446764	0.2587144776817713	0.6775175745380668
2184	-0.5303624425727976	0.09179859119801298	0.5382483644542954	0.12045200336422991	0.07621777752729102	0.14254064236440103	0.2331779670173491	-0.12268603093917388	0.26348401562514545
2185	-0.19227560555739343	-0.057118923019468484	0.20058035761102408	-0.31710496583854764	0.10574931286795973	0.3342730568435214	0.15434289814610622	0.004674357920943369	0.15441366464828302
2186	-0.19892345551612092	0.03666838323929882	0.2022748414505824	-0.003869672873560515	-0.11100199381271099	0.11106942422892764	0.160488275002946	-0.24265609481002642	0.29092690965579954
2187	-0.5235663984650433	-0.02976746948946648	0.5244119333515045	0.08954316319313407	0.130652040257822	0.1583917096888716	0.5418376049194309	-0.0017012208806499393	0.5418402755954103
2188	-0.38620415712414896	0.11242383053729807	0.4022347183581415	0.022525542998258496	-0.23821765144272675	0.2392802740433378	0.0055823276646250084	-0.0606035961500143	0.06086015320773738
2189	-0.326880006151911	-0.20477439102260414	0.38572411078457586	-0.36795817164849803	0.25490785286063206	0.44762845031669196	-0.12762258190225015	0.2443997036585687	0.27571495889739595
2190	-0.3515004443229202	0.01775957031228113	0.3519488097676808	-0.041310586119834215	0.17154929726566132	0.17645318336008128	0.10035051699927663	0.4033402833921961	0.4156363921373093
2191	-0.34287518233110975	-0.002060831254962729	0.3428813755281164	0.02089842902263215	0.3021970915361959	0.30291884469037245	0.4479936263508159	-0.20766793671705477	0.4937856429578255
2192	-0.3834324142621656	-0.09955663489412747	0.3961463616623982	-0.13306171651898469	-0.1761075143740906	0.2207244368483	0.060112638653402245	-0.025888617653667803	0.06545036172468652
2193	-0.6063257139910199	0.2799414620784344	0.6678308870045856	-0.17731942818528776	0.12882772273458393	0.2191774663530361	0.26858833245739167	-0.4451511374727832	0.5199030943604347
2194	-0.6364721467924033	0.12028034678671286	0.6477377212002267	-0.03927972523628175	0.0339186420436805	0.05189769833745154	0.4696123139705135	0.07575334142134951	0.475682976539249
2195	0.14044677165338024	0.16234549940824605	0.21466568623319737	0.27482468695964724	-0.0012284696856745068	0.2748274325831334	0.3825586029491685	0.08996855991530098	0.3929954534897988
2196	-0.29236866591790395	-0.12763805655071775	0.3190155329927669	-0.028797963915036116	-0.31439722439867335	0.3157133786130095	-0.12297750087217865	-0.22986869858614595	0.26069730399537144
2197	-0.33860994502490904	-0.19304714655554756	0.38977415981951774	0.06816626160718502	0.2940036324124573	0.30180254321860595	0.153999562624663	-0.024598693451258338	0.1559517906537032
2198	-0.3896300225025382	-0.1267281432823487	0.4097213403462406	0.19384341731489102	-0.017391195653135814	0.19462200318196463	0.08695440360484058	-0.013589570287279633	0.08800991266253153
2199	-0.67849257225438	0.08461874103541274	0.683748858820827	-0.03432448792618284	-0.07586545383155552	0.08326906722464562	0.31789136455307776	-0.2419404746970823	0.39948731263216275
2200	-0.4621637058625386	-0.04114775706272608	0.46399184144539457	0.060922151967082686	0.39011004026508395	0.3948383873383206	0.3445459776197201	-0.09727618199578376	0.35801478499861644
2201	-0.5408047473609964	0.086268644618778	0.5476422681025929	-0.11748749669206979	0.3075677424011163	0.3292434176178599	0.489000406890004	0.29255541992555417	0.5698333718433897
2202	-0.4781233159215962	-0.07589762545722924	0.4841098581705482	0.2145993820956083	-0.11565350065462261	0.2437798740862044	0.1476750898404915	0.19853353040620905	0.2474338191415037
2203	-0.4968808100912478	0.07037899989779918	0.50184035615278	0.3320052361084435	-0.12372145101773112	0.3543084450663802	0.20969473908135713	-0.0008428645731019032	0.20969643301469637
2204	-0.24763306976681743	-0.08918137761608785	0.263202308796182	-0.16670561675383166	0.06281779300486687	0.1781483588902174	0.040757080246073794	-0.3454955294927528	0.34789121933395
2205	-0.6298318374220114	-0.1531132934935258	0.6481757663433751	0.19047111734127678	-0.17009029846387477	0.2553624016427721	0.44266400831243313	0.3714975851069687	0.5778943502021276
2206	-0.65048744674193	-0.07465878728064898	0.65475785820947	-0.1846019767421465	0.03308061319348219	0.18754257326368534	0.6264706040600669	0.17592223136894095	0.6507027349267962
2207	-0.32735415895976056	-0.25075024876409246	0.41235474126473487	0.06822157612656896	0.28967564532244805	0.29760067698540266	-0.24609849650897733	-0.12179750368743401	0.2745889689854085
2208	-0.5493178641968305	-0.3876132595545425	0.6723051055200047	0.3206421239698337	0.25273931554351553	0.4082750706145195	-0.0631554617028599	0.45137896897054264	0.455775806698657
2209	-0.2850037907261355	-0.08141271218599613	0.2964037625161777	-0.10946005666085255	0.16416724131673502	0.1973129167736977	-0.09560396683299391	0.022836207656795726	0.09829349344869422
2210	-0.6444017027648027	0.038020476184787405	0.6455223552561871	0.3246539168088177	-0.3683777906911354	0.4910217534629079	0.5194994251024481	-0.07531341240097318	0.5249302456224572
2211	0.001781032637774212	-0.08698577113429641	0.08700400253485474	-0.3900841285580004	0.21092358576588865	0.4434573106683379	0.28815024998202093	-0.2437399251486415	0.37741186742889593
2212	-0.36794826930634356	0.11075235731930808	0.38425514119828924	-0.12141964961133547	-0.0993244550780219	0.15686962321713363	0.10307548775697263	-0.02186909275417525	0.1053698884607388
2213	-0.5758835217306013	0.18026822496318745	0.6034388647843445	-0.03736414835596219	-0.1236273514294388	0.12915030624750495	0.3566264745998308	-0.14096353563357353	0.3834751110095954
2214	-0.2745151227603103	0.013595686204819211	0.2748515877841861	0.08961253154227407	0.003045996663786387	0.08966428444531781	0.085446129252844	-0.0310464700063763	0.09091162909194041
2215	-0.4025555775674209	0.01784196246307031	0.40295077696310927	0.09420652272934316	-0.04665049649266648	0.10512439178309922	0.010656373311969712	-0.18426027742138096	0.18456816661485353
2216	-0.3903625103261164	0.05123322160051109	0.3937102138168051	0.05774637611024665	-0.14398822685636714	0.15513624150116154	-0.08663958383433709	-0.13612690832886282	0.16135969960979027
2217	-0.4352303185802165	-0.03474770811194926	0.43661520064064424	0.30114724208040927	0.1522885813602676	0.33746329196722935	0.10557274008786034	-0.223810256973662	0.24746036970851623
2218	-0.4421952540792661	-0.053290499065748516	0.4453947911919304	0.03892718714941879	0.318278026588405	0.3206496968786581	0.15295992433438285	0.0705327709759509	0.1684387432686615
2219	-0.5592020154872283	-0.07951386377930152	0.5648268306818397	-0.06228833202495558	-0.3622701731190348	0.367586064259986	0.4193733363238948	-0.18176388812479105	0.45706903881763433
2220	-0.25032703484099744	0.07089254703881502	0.2601718232206104	-0.0034527406853054037	-0.12680078227509078	0.12684778202166147	0.10363985255025587	-0.2678602258664386	0.2872112804850434
2221	-0.17963967813681542	-0.10011934802845153	0.20565577504835802	0.06319768535490629	-0.07132695288740235	0.09529680814392186	-0.3817025661177951	-0.19319144307723615	0.42780811429795806
2222	-0.6033196135449627	-0.030955774364484996	0.6041132477065438	0.08194186674819336	-0.061563130360084845	0.10249140718085335	0.25540323045935487	-0.005502372855667857	0.25546249477392396
2223	-0.1675200600932241	0.14505375060317083	0.22159323342034679	0.2901948628718635	-0.2947891568618769	0.41365892404317345	-0.06792976713315567	0.015551438700495987	0.06968716171878463
2224	-0.43573678217331435	0.03963244115997679	0.4375354542560562	0.347775501321642	0.05946614154839121	0.3528229319505362	0.23348677111793992	-0.3405419645505083	0.4128981737753279
2225	-0.13208844807309	0.03308426224692192	0.13616874282587946	0.19606654797137163	-0.01558198523776397	0.19668474647862266	0.48349070849810194	-0.1405508614515437	0.503505521180024
2226	-0.2806430367361897	0.024885412786230347	0.2817442063966026	-0.2246906072009087	-0.15736863210972704	0.27431871124004586	0.4359778485433555	0.06588625527906035	0.44092820623678697
2227	-0.09094561551101922	-0.060115645242269825	0.1090183277415893	0.30182428044647963	0.1821950923604016	0.35255204998304923	0.12213887236339153	-0.18939701329837447	0.22536444437520636
2228	-0.5618064587541853	0.19099067437806128	0.5933834635354315	-0.026835542071512394	-0.3784331010394826	0.37938339220454964	0.3866411860755291	-0.20080072833454876	0.43567457955402583
2229	-0.4073409529157093	-0.27824651097500613	0.49330292193746667	0.32285746801245363	-0.30407974881673705	0.44351035871990907	0.23323865295870086	0.19720066154565102	0.3054314491797328
2230	-0.43156427135402675	-0.034317330973521055	0.4329265521014831	0.05999552988717435	0.1702058039944928	0.18047016185468037	0.14769245771607586	-0.05238769896214971	0.1567084333045407
2231	-0.631796782773187	0.3899162980557255	0.7424297234163183	0.07113387156912729	-0.20275585857740375	0.21487197553862913	0.21327720619762294	-0.5589679645902648	0.5982744789155282
2232	-0.19564799546261386	-0.03270471128929889	0.1983626382892085	-0.34276119430181157	0.29777116139400805	0.45404063791376714	0.4053898367728003	-0.07726829045374026	0.4126879068597979
2233	-0.5712124583545659	-0.12235005175539256	0.5841688178463602	-0.0401954808521118	-0.1608180730733372	0.16576528378389038	0.24285715953800355	0.37331557711315855	0.4453584175180682
2234	-0.6010413123181011	0.10972580507994104	0.6109749679107209	0.4913294242680105	0.01603049839082612	0.4915908665040401	0.2678106974813452	-0.1403976077492134	0.3023806507485996
2235	-0.10673761475173271	-0.11844297373311027	0.1594417022915635	-0.2191646910150498	-0.21520642513237737	0.30715951426901916	-0.2515698195031341	-0.0866088938554101	0.2660610354405492
2236	-0.5037627534378832	0.05668475850011742	0.5069418838462	0.2617965831117437	-0.0479747508018099	0.2661560212422028	0.4478201203669586	-0.237870005574294	0.5070749449118858
2237	-0.6429430868103313	0.08271454212688735	0.6482418594602309	-0.3232119580948888	-0.0999565271327864	0.33831535166465565	0.36086671125569186	-0.17015876039749114	0.39897216323010515
2238	-0.4233343067008992	0.14316795616206657	0.4468881279487679	0.01267595543939056	0.26074968922321745	0.26105761869040695	0.49309308098323346	-0.05952667927222327	0.4966731440884596
2239	-0.42206846798626396	-0.3323491381504597	0.5372129385054173	-0.08565442667267402	-0.16237298585504084	0.18358013875173368	0.2288321278948276	0.16496108348899455	0.2820927184858513
2240	-0.25325153478926776	-0.04390764386916214	0.2570296112576543	-0.09929877475578529	0.2972839140025262	0.31342937353199934	-0.17852623833991896	-0.3286447515137025	0.37400399793759526
2241	-0.43228973037561635	-0.20880762811001274	0.4800781567048771	0.07119930023910326	0.026732250970671462	0.0760523082917076	0.3964259869461052	0.04896666779504912	0.3994387283190556
2242	-0.4596548396183287	-0.1936924033623276	0.4987978735969372	-0.3109496393970347	0.06085238051019461	0.31684805578526665	0.3092921803243273	0.2985166937287888	0.42985331131043264
2243	-0.3745664803280613	0.09209261873191041	0.38572152987648084	0.11742450425901968	0.13934316988374706	0.1822224826790792	0.10763393938839794	-0.38599539629783713	0.4007212383582752
2244	-0.2063011397926261	0.21148400719212423	0.2954414418760088	-0.2730013889337511	0.034573329703340365	0.27518189163993534	-0.20977410305625277	0.44645221221516806	0.493279588169704
2245	-0.42157796698529904	-0.2395817320105294	0.4848993592083032	-0.2998495789861569	0.35114726959735565	0.4617512046154872	0.21073037503488967	0.4158440958807985	0.4661905222559377
2246	-0.3867404550548297	0.02434686094013576	0.38750606345405103	-0.16178696894173888	-0.17787988146445113	0.2404501519008927	0.1149251652666751	-0.15265612846953794	0.19108031602151138
2247	-0.41846654704541225	-0.28089511275351986	0.5040003128619295	-0.31793469870415686	0.09159360783089984	0.33086532250386064	-0.17572634826065137	0.23115359659867893	0.29036483033165106
2248	-0.40411831638779505	0.015535676519374196	0.4044168281427229	0.09496993387718324	0.2819452240297414	0.29751033207910216	0.2958566319906463	-0.060619765267036343	0.3020031500396632
2249	-0.2665824048344889	-0.12017036717295708	0.29241596350716326	-0.04048638197938867	-0.26642114619052704	0.2694798216253958	0.18693548455794973	-0.19306332284128613	0.26873466842488736
2250	-0.3662810802720767	-0.15611333640542102	0.3981622829562233	0.2886523420557316	-0.45289904921756635	0.5370639844156696	0.24435283880284334	0.3554255346448959	0.43131846761832304
2251	-0.4885679100678344	-0.3108301113144461	0.579063002485742	0.31122513524760714	0.05033595505617978	0.31526939778752566	-0.0022219988184002896	0.1925464036959628	0.19255922427917507
2252	-0.39636633491402684	-0.15387820327261437	0.4251879265637567	0.005892596877379292	-0.21682062234878824	0.2169006799751332	0.5050510923836374	0.20825770733117563	0.5463038335768321
2253	-0.416814128884842	-0.32067353487457595	0.52589498381995	0.5591909149346476	-0.04706306692379116	0.561167899664371	0.14291078517610195	0.5279792833914357	0.5469786250030105
2254	-0.22638619479118333	0.14543229320975576	0.2690748243524094	0.35993529154415127	-0.25897361807767044	0.4434193827058221	0.021023427866831076	0.1897900151377405	0.19095086898271924
2255	-0.5148046899483494	0.01507074664346901	0.5150252384079909	0.1147411649638821	-0.12759944693871939	0.17160173016708155	0.21133606679494632	0.3844638589231644	0.4387201749936386
2256	-0.35647109736007654	0.10805963557031785	0.37248963487953196	0.19890836279621066	-0.15773023521253512	0.2538569752645584	0.44795944169110946	0.07040678083394995	0.4534586818968299
2257	-0.3757582271100229	-0.032662751649592606	0.37717515902587023	-0.062246072461797884	0.20441849538378612	0.21368550440282646	-0.015490854395530605	-0.10033010781076089	0.10151894947852068
2258	-0.19958267332525487	-0.20450640557964347	0.28575533838366174	-0.042814594488394586	0.006372318122244135	0.04328620957599255	0.4309172199281231	0.009874145936549705	0.43103033441807626
2259	-0.4857864575478812	-0.17288287794244664	0.5156325938326458	0.31480701863402283	-0.025078981640425758	0.31580439246686043	-0.23010297074014058	0.313058480017613	0.38852669027285136
2260	-0.31142650318794557	0.1559683148693739	0.3482995580402932	-0.3791147591072595	0.036771523408746856	0.38089387696149096	-0.020189454406601835	-0.44690687061388057	0.44736267733364626
2261	-0.4385595554525396	-0.08051016998642398	0.44588829447516565	0.0935462137380738	0.15773991805046364	0.18339240947022964	-0.12894258123036165	-0.2078675390929729	0.24461214823249688
2262	-0.33571348412267055	-0.20693786449497165	0.3943688922614483	-0.15825619313382727	-0.3446271289732816	0.37922668773383833	0.10286374739741298	-0.1095244028394839	0.15025493451459201
2263	-0.6131690389743919	-0.1785259133116987	0.6386296047636341	0.09786327071322029	-0.06175057294729991	0.11571669289263692	0.33319090476658253	-0.035755828723761006	0.3351039514940055
2264	-0.29980356661910035	0.009201023850555223	0.2999447239033083	0.0034439456010012448	0.18795468933049067	0.1879862388650401	0.3694549473030486	0.0299119906113577	0.3706638440272161
2265	-0.18282239452505122	0.06998341240742652	0.1957593061697487	0.22117560709677914	-0.10236932099904661	0.2437173097185234	0.23188603803771884	0.43825282698844464	0.49581919587707973
2266	-0.22274942196583475	-0.3056802921196017	0.3782297528968848	0.14783107862812198	-0.08528249696393392	0.17066672814804115	-0.10867276092373246	0.1074145823258777	0.15279941578104764
2267	-0.5893268489455071	0.06601464017848055	0.5930127044220341	-0.07010068113394946	-0.13811475480382757	0.15488638090537551	0.274006242991108	-0.19740121255582604	0.33770795062688785
2268	-0.23051595750429607	0.23915748916532475	0.33216548780387295	0.06770395110396171	-0.054399165860499095	0.08685098871864227	0.3665780408865133	-0.1500190303554706	0.3960873256353829
2269	-0.39607961047411766	-0.06003168263513362	0.4006031212476186	-0.08388712531075954	-0.20075492521859836	0.2175766297018779	0.35603294286083975	-0.15804221539226773	0.38953407841708265
2270	-0.44904900505204093	0.10158426754777121	0.46039588654922303	-0.2897057214148135	-0.11294705393101032	0.31094443557036366	0.17418177290554804	-0.2108852238466881	0.27351758197488446
2271	-0.3445095936308625	0.2695753516881816	0.4374445454472015	0.19470097231424383	0.1782237285448131	0.263954856057863	-0.24667352705301374	-0.22579069306190733	0.33440883065814864
2272	-0.3564527663911018	0.2176956675553697	0.4176720942800074	-0.33143348384636295	-0.0007697445633050214	0.3314343776997644	-0.19807619644139743	0.019406479738477547	0.19902459911410697
2273	-0.5703020395016508	-0.16596564064246833	0.5939604449234034	-0.3109005282748707	0.08000970414929288	0.3210306702476432	0.3828832507611625	0.06639436041359613	0.38859721410242476
2274	-0.3998466320191425	0.07590569022898284	0.4069877184218092	-0.02996436038875755	-0.19268925663251904	0.19500516022685177	0.11142260266992768	0.08422264772294541	0.13967265578918422
2275	-0.4620535576079665	-0.18404272225375365	0.4973582347893224	-0.010928719028087201	0.0577952252620045	0.05881942674559757	0.34526062456088413	0.21317496489476115	0.4057689792604339
2276	-0.2734567873786063	-0.08694861442140088	0.2869471660658626	0.13233692483784243	0.01789937813822375	0.1335419387805639	-0.038262866588533374	-0.43074025648495035	0.4324363716389877
2277	-0.27549615061792715	0.17361791265086393	0.32563984491849063	-0.027093617393788325	-0.20761485051349268	0.20937523792755652	0.42192164970853746	-0.25690869770394736	0.49398376233304675
2278	-0.39823260522122844	-0.1635760906018626	0.4305186932966738	-0.09090858083659988	-0.062217190112661386	0.11016055925438861	0.38460824315779724	0.012624436705559407	0.38481538054898473
2279	-0.4030425300212203	-0.08713268255032831	0.4123534713984139	-0.051071670685362544	-0.15904553834168025	0.1670443019470853	0.5373004477087225	0.3600518444159244	0.6467836591746136
2280	-0.3672132960368742	0.19842771800458917	0.41739569242958624	0.163290436329839	0.0698852430281936	0.17761676100497634	0.2688129645093697	0.09840584216141865	0.2862588333306305
2281	-0.4731039798887492	0.25057257342064876	0.5353634189382204	0.19015068055365328	0.1454391888538869	0.23939473463193392	0.19980625243884453	-0.220837696663713	0.2978117304294601
2282	-0.3969872384724724	-0.018946616018975827	0.39743910447837183	0.2939105927881127	0.2212467794685203	0.36787711804113593	-0.0012544320147484243	0.1656895941378823	0.16569434270745573
2283	-0.4963223850429509	0.11285714285714285	0.508991792260544	-0.02353249147271268	0.27226865553103263	0.2732837333973418	0.28360399311345363	-0.01694559323669371	0.28410979926788754
2284	-0.40733452382593077	-0.26133442144619257	0.4839598063198161	0.05011085886124372	0.22093124001111308	0.22654295616650616	0.48032209198229314	0.03190986708431299	0.4813808800353261
2285	-0.45351583403243884	0.10366764131754981	0.4652134903186738	-0.35060637060898636	0.004073412677794957	0.3506300326589973	-0.1884524536003149	-0.2979968446673337	0.35258537505073273
2286	-0.29729065019619705	0.10246349549989343	0.3144526969261581	-0.13327363650928067	0.22578673929462387	0.26218602905133276	-0.2034958486955769	-0.32007409499528	0.379286154141409
2287	-0.35284962967093336	-0.09960517214992544	0.36663885702136245	0.17597284186771586	0.4771285873876742	0.5085451110546217	0.08547211518051043	-0.3022701574057443	0.3141221586127344
2288	-0.053243385302349976	0.010871374448174891	0.05434192544294807	-0.41520554086609285	0.20993449529605993	0.4652613603998468	-0.24912906950394403	0.25499584551801535	0.35649428397009186
2289	-0.3524344905146889	0.03959824304346073	0.3546520702836476	-0.08037943322498985	0.0855920637121247	0.11741743761499403	0.34341431180672083	0.13674969930059547	0.36964018966081996
2290	-0.36960335228444335	0.017331163283942616	0.37000946912298477	0.069728525716138	-0.28727060477768457	0.29561202219781724	0.39104260844244804	0.20942012468435095	0.4435888977874478
2291	-0.5760545713112537	-0.22607222261169144	0.6188275357199148	0.11019020406501508	-0.06518366221475405	0.12802652417220745	0.3647662136116743	0.223808071137143	0.42795378640540854
2292	-0.3317622802230304	-0.03290269705030397	0.33338985895190126	-0.04918046048174193	0.36937656239048666	0.3726362335262223	0.09928345439568668	0.022890363686286254	0.10188804182253602
2293	-0.569776093375805	0.10551303215606035	0.5794633694525996	0.1914688284976197	-0.372912716223994	0.41919471156946625	0.2835868959395578	0.10581466878599592	0.30268510316651465
2294	-0.5241645992820622	0.03319888333230664	0.5252149017259858	-0.16515631734200598	0.10246251944134434	0.19435837272482306	0.5208997497270235	-0.016479805662025962	0.5211603719205191
2295	-0.28477204776946335	-0.013282757048022837	0.2850816564172629	-0.19332082117468605	-0.006861246159581443	0.19344254081901766	0.3401459049921655	0.03226216515123184	0.341672480576333
2296	-0.5908023684176549	-0.1987447087421196	0.6233353012471702	0.2399520243174452	0.2022402080166999	0.31381216629168135	0.2596180635856571	0.019945315387991238	0.2603830918970983
2297	-0.3134818149722297	0.10562431544853756	0.3307980416088575	-0.39995339838730176	0.14076511375030007	0.4240018138294772	0.025374068407441924	0.10712320401042047	0.11008734797879233
2298	-0.47669392057684973	0.28308633554494533	0.5544140756575299	-0.003092451706727524	0.22938612704224043	0.22940697142196292	0.3897567430550185	-0.1587337185280113	0.42084048302722205
2299	-0.2997222071886184	0.03525051245797168	0.3017880052463429	0.13103824530255956	-0.1635779278422421	0.20959188965495668	0.12627292693497089	-0.10501707813337839	0.1642359241347538
2300	-0.575077633990167	-0.17687494418779565	0.60166355299051	0.26144552031702556	-0.3233980068753509	0.4158605907570345	0.5316618487112866	0.21282135611173422	0.572675519812346
2301	-0.5152912479730173	0.16789914900943487	0.5419549745833893	-0.16972615414065573	-0.17672044325807443	0.2450246568505054	0.2860597623121007	-0.15088955941169618	0.323415903680557
2302	-0.4456126818986973	-0.2269713670710106	0.5000866562297309	-0.1420689410785	0.00012918257603274295	0.1420689998110223	0.3035160106293774	-0.13983596042164811	0.3341796889929385
2303	-0.47579614255787633	-0.09441310321025441	0.4850729876325264	0.015591183446890486	0.12778966524152102	0.1287372655598005	0.3157211257765758	-0.05850245358538657	0.32109557196750427
2304	-0.38743276069111865	0.1354987909261889	0.4104437432818299	-0.033183130889291416	-0.026093238198539603	0.042213472438329125	0.14017711534169913	-0.32425368650541603	0.35325638971980766
2305	-0.15668506109078553	0.09989306894042538	0.1858193574183265	0.4154940773016764	-0.2345184137355988	0.4771102751501302	-0.19866290297535255	0.10310912785056241	0.2238268108710348
2306	-0.5117865312049263	-0.14951403424423582	0.5331790505625269	0.26630644259381303	-0.13469933896511094	0.2984343031298676	-0.05611157645909274	0.07410428074024124	0.09295134983825194
2307	-0.38515424439500257	-0.016924525072736608	0.3855259155029958	-0.008366248095868134	-0.12427521232930455	0.1245565032693811	0.32614511030251125	-0.4039088781040491	0.5191464290405057
2308	-0.6037421395457524	-0.07446924460356605	0.6083175482057941	-0.410570015282294	0.07739720157869429	0.41780146512562183	0.4967221993544054	0.30115470439134295	0.5808847556172523
2309	-0.2538316994301291	-0.09840031824080654	0.2722373124049667	-0.3430402661262323	0.10868114104851796	0.3598447090114903	0.028065799745072107	0.11047434722930066	0.11398364141871666
2310	-0.24391263033972418	-0.22504069963000337	0.3318684795656321	-0.030108724759203006	-0.08475531175993105	0.08994441715942435	0.2011823868426234	0.3890887168611103	0.4380232669211993
2311	0.006068864687535843	0.09419112251624054	0.09438643270865285	-0.13483589768449292	0.0464949901795907	0.14262714824388545	0.28455562044113325	0.28806052978066665	0.404908347582705
2312	-0.5280035183210421	-0.03734447153068246	0.5293225150258629	0.5222147913219342	0.009245810351167495	0.5222966334224843	0.19465249577423338	0.00529176338699792	0.19472441262174067
2313	-0.26540690573720566	-0.0882116063513641	0.2796821644440095	-0.3695426280344148	0.2254323908362225	0.43287586762571695	0.03269460871789904	0.6259197017306906	0.626773013501581
2314	-0.4980708206267573	0.08450220239766038	0.5051882466663952	0.10728695393464571	-0.5075178261516338	0.5187338762277386	0.21133418458454667	-0.10981539842122885	0.23816288397739155
2315	-0.3788703133293211	-0.004029198766136716	0.3788917375253187	-0.1137271382075464	0.03180377006154765	0.11809039654013427	0.2790336048850616	-0.18233225535236205	0.33332387252795387
2316	-0.24036090518268433	0.01965960003087528	0.2411635640257735	-0.2950065763413658	-0.08058414543671939	0.305814788034229	0.1498994256579996	0.05338589260472663	0.15912225281776762
2317	-0.38465524777444815	0.04004414941621517	0.38673400877462316	0.4572097562631543	0.08526020096408445	0.4650914566949699	-0.08205541011434557	-0.003736794218698327	0.0821404526409877
2318	-0.2733536701210529	-0.20745158064157665	0.34315941962787205	-0.24300558468011219	-0.3560552874983304	0.4310766543681551	0.0342109020958246	-0.3929532979132575	0.3944397040906448
2319	-0.3506333288702665	0.1965393839392603	0.40195952626336445	-0.04480048674136794	0.06776012327700681	0.08123126195485729	0.2693330349028798	0.16594090537687184	0.31634896517499755
2320	-0.3731238174750755	-0.005198609974140313	0.3731600309690692	0.13635649696822963	-0.12516235333418124	0.18509108286894116	0.3132359640232641	-0.04825889972208784	0.3169316812184767
2321	-0.5621013352139044	-0.1213430017008852	0.5750495936100077	0.03772784585016153	0.2416063851790185	0.24453432419962193	0.5494412613784957	0.24674428153604167	0.6023026151162966
2322	-0.6001011927029721	0.12828539362915836	0.6136599903058026	-0.3277750209150452	0.004083113049397679	0.3278004517202996	0.032647322818489415	-0.42464383864422994	0.425896979779995
2323	-0.4407209410110115	-0.023035831295648145	0.4413225547931049	-0.1726546010975095	0.2052345159062128	0.26819921289854237	0.06932107722959913	-0.03994337126889251	0.0800055289126735
2324	-0.31035563547524686	-0.25816118348648653	0.4036927261301443	0.16853744172462773	0.0537406807899802	0.17689807809824512	0.1585626268522436	0.13297221166049922	0.2069389178191682
2325	-0.51311626320285	-0.01657309222724527	0.513383839781921	-0.3363581635328835	-0.3459120472449669	0.48248519003635565	0.17775832375021033	-0.27976996557969136	0.33146531538450036
2326	-0.27593772937541605	-0.0829522216342625	0.28813660226864646	-0.07676020388230667	-0.17537081940997065	0.1914342007076526	0.19869386673538755	0.16867427692034426	0.26063434994808515
2327	-0.6345245550476704	-0.2339068014350847	0.6762645951963153	0.09554998673562241	-0.01908019385959157	0.09743640881568458	0.5939522136171859	0.2741177942296976	0.6541557896817164
2328	-0.419384162677808	-0.2551896054548872	0.49092240795994135	0.06306501219896965	-0.029648361388153632	0.0696865919432049	0.10629808668483708	0.17946465006551	0.20858294238981548
2329	-0.5132321968193889	0.1625674429962455	0.5383636887591821	-0.2181462330355337	0.13426725150619334	0.256155175264176	-0.025074774584735535	0.077767039824181	0.08170958819802639
2330	-0.43240766182117474	-0.08579461519242715	0.4408368201474011	0.253665539366922	0.20823354445948764	0.3281880785471539	0.25388095407528954	-0.037262496284916555	0.2566009206366234
2331	-0.4657159585431911	-0.09486083481988476	0.4752787939983529	-0.28019864978124304	-0.237624468485925	0.3673917137912205	0.04366769824737877	0.11118705431618894	0.1194547149246746
2332	-0.6833557688793596	0.03275214102111174	0.6841401973295879	-0.1823192128984611	-0.0680370262133085	0.19460044277407182	0.5674235848043802	-0.07646243271015138	0.572552205661814
2333	-0.3041138711350583	-0.11225577018726815	0.32417064110910415	-0.33123401521610013	0.28853014735294	0.4392785207219776	-0.16924754074012013	0.26773885192646785	0.31674725393834385
2334	-0.5555564966555995	-0.3526236121463212	0.6580170459945262	-0.25590555318447145	-0.07404434669325294	0.26640236002686046	0.3754582616268653	0.5234862469424918	0.6442101807343649
2335	-0.4062571252634017	-0.2702634299563304	0.48794177254980287	0.2868992408079714	-0.4479796241116446	0.5319745463792425	0.2688895530147828	0.14817436605695783	0.3070134109071964
2336	-0.3403643327884181	0.12792854366971104	0.3636118690581458	0.21065002759373927	0.14638810955436832	0.2565207842342309	0.33371628076122	-0.08782749182629819	0.34508002603106414
2337	-0.36867522886968174	0.033747622202384156	0.3702165938831309	0.08366073572523637	0.047406675409593826	0.09615878314266685	0.3897815155219285	-0.3412894219878901	0.5180811706705809
2338	-0.0011029189113059398	0.05681468179915418	0.05682538603532806	-0.0558762412230973	0.03729780710897341	0.06718095525042753	0.03523106614819676	-0.10887226611078778	0.11443075788456879
2339	-0.35759407573298807	-0.2129085509078423	0.41617733485739855	0.14280937169474683	-0.1737959530346898	0.2249434371905179	0.16637116287355416	0.32015847228244104	0.3608057804555316
2340	-0.37928227286096444	-0.12840527645111743	0.4004284674284122	0.3287830620074801	-0.05181130286297452	0.33284037160082214	0.061465146792705	-0.03147812132652414	0.06905676210550381
2341	-0.5000609328299891	-0.4052267286506166	0.6436378159770286	-0.3479373560100331	0.42873921795264947	0.5521573333008464	0.18707054240988646	0.39425814913914664	0.4363884462267015
2342	-0.3791976709072466	-0.02442437288196837	0.3799834517609391	-0.4620315828130738	0.29341918635491904	0.5473280574188911	0.32214774864796103	0.05672769131249532	0.3271042691873581
2343	-0.5656354328956155	-0.059102818944411606	0.5687148548738518	0.04428171948678584	-0.20091471700272248	0.20573671084420117	0.5498913037665317	0.1391158704522726	0.5672157185496093
2344	-0.5818729626088677	0.08295651723875058	0.5877566914698665	-0.1351807661464197	0.005858134330251135	0.13530763937695564	0.5470243217313038	-0.41059117929240485	0.6839742137524782
2345	-0.3935042083843312	-0.30483173691955945	0.4977629454364544	0.17745785183688217	-0.37040565119141666	0.41072087311591343	0.2016222627718826	0.3489152256281622	0.40298060936030833
2346	-0.39308858579130324	-0.04863905310047667	0.3960863463512947	0.07171825864758936	-0.03631018004952864	0.08038617915208879	0.4401420377492441	-0.02005162429740435	0.44059854860294456
2347	-0.6324530179138069	-0.1635637077571759	0.6532609787547065	-0.08465827499990218	-0.044764194685625515	0.09576458975953298	0.619790815307216	0.16845883506783635	0.6422764465956976
2348	-0.40810671574444496	0.1282083531705145	0.42777151992437806	0.006961010807719257	-0.49323045810989036	0.4932795763851951	0.29111660585134114	-0.2342820625437878	0.37368029521527674
2349	-0.26108515452612246	-0.08882410468503292	0.2757810354013251	-0.3655237878790848	0.009375635522240095	0.3656440099973198	-0.3728344585773999	0.2050917020467507	0.4255210215149612
2350	-0.43300629263399365	-0.12266459599807947	0.45004561165731616	0.30909494356641093	-0.2995636042332188	0.4304393535906299	0.2309477460488462	0.5205641172749105	0.56949439119209
2351	-0.3863369410240646	0.007252314104749855	0.3864050052208246	0.0029948125470758325	0.009073585014980162	0.009555043025345065	0.5365112351871748	-0.3159724988132103	0.6226418918514335
2352	-0.3912590121655911	0.0002645579328601007	0.39125910160876004	0.16328064385104257	0.21261628939246163	0.2680788226836093	0.1369379375495538	0.49828775789065266	0.5167617327202345
2353	-0.5219998800223192	-0.13992931178008255	0.5404295393837787	0.13733409753950962	0.011130595048595909	0.13778441309933198	0.0693611002089057	0.23672648852601905	0.24667872342796265
2354	-0.33793933331703824	0.44434500251007325	0.5582521601019035	0.05463370864869296	-0.2855516170143683	0.2907310924208671	-0.2515108711744032	-0.19300233424526408	0.3170293666886837
2355	-0.544414651623627	-0.26637370003719435	0.6060876677296614	0.16835405588674984	-0.30807616683815464	0.3510755085550819	0.36455102309187	0.18913594233791503	0.41069435486914135
2356	-0.6503133854706112	0.18482640994651345	0.6760682666239886	0.14466765101789464	-0.2049435246366225	0.2508596769939666	0.28386732482304444	-0.33091216383387456	0.43598568586068154
2357	-0.5248313169303122	-0.02046305620647888	0.5252300904366726	0.07788567325551725	0.16381156401629113	0.18138469230871893	0.4950050735903332	-0.27963674955082435	0.5685303286364956
2358	-0.5946985008839907	-0.14596047144256646	0.6123485659143836	-0.035470330608163625	0.3409698943404078	0.34280987908746346	0.4652787210130662	0.1796731696889358	0.4987652114308132
2359	-0.5182796446430369	0.0699688727053059	0.5229812933547088	0.10063527448409129	-0.07289621357824351	0.12426309357380931	0.1370360727066536	-0.4183033764099716	0.4401779185043766
2360	-0.4471284700977247	-0.059374644854159185	0.45105345273425124	0.22688988646709057	-0.29582570400330954	0.3728161312632582	0.15198419728931323	0.15724968128825023	0.21869306914242428
2361	-0.4999501144225882	-0.07725186246035669	0.5058833533184828	0.23867638061138938	-0.27799270321104036	0.3663964488096662	0.12306076340239222	0.11895094055963314	0.17115279065560376
2362	-0.4062003713065069	0.16878435000075762	0.43987145674017347	-0.1361364010832323	0.12065302346017516	0.1819073164278344	0.17607068047364166	-0.08747745158622697	0.1966041430348605
2363	-0.42840658499620693	-0.20621191146217932	0.4754529992512383	-0.02307178710699641	-0.002997157542931899	0.023265646641512445	0.33333068645473113	-0.16007276269277548	0.36977376311534044
2364	-0.3877688534094098	-0.16985778278807487	0.4233395210089995	-0.047042282240876226	-0.10133439819782204	0.11172124496506929	0.05262511842099105	0.10513858515246474	0.11757348840910273
2365	-0.4782522649556792	0.19250790780728003	0.5155429405040607	-0.15452061530802774	0.04374179707553767	0.16059254455474892	0.04803200146455705	-0.45590031188813995	0.4584235678326263
2366	-0.5610782519892771	-0.0656610357006085	0.5649072281929302	-0.029946969602884115	0.11594187059447625	0.1197469763515653	-0.052628092870706404	-0.003242716028429448	0.05272789931761677
2367	-0.1568722160708541	0.3318236309725333	0.3670365298533331	-0.024084478308785108	0.005550298080121705	0.024715742031841632	0.29225155863177404	0.17637373462430816	0.3413483086057804
2368	-0.42695431030823006	-0.024778182318063002	0.4276727036061146	0.10148421427599402	0.19799830028630971	0.2224912867136229	0.27831589227860715	0.1869486260266558	0.3352752968354389
2369	-0.48837129011198716	-0.25954893369490617	0.5530571091558353	0.3156808272687489	0.22269964503946707	0.386328249815861	0.2762456991810027	0.2671239762534125	0.3842745177674871
2370	-0.6783496077151064	0.02183896953580627	0.6787010614973463	-0.13951628201074928	0.04474841922225735	0.1465169408941977	0.6453837031333503	-0.03780722701812813	0.6464901473997238
2371	-0.49278001756346795	0.19499698959497574	0.5299584622033644	0.04070437111895775	-0.13432125103891496	0.14035328392613067	0.12734339454221869	-0.2903041466805344	0.3170060531179939
2372	-0.22901536503822045	-0.1909463764112427	0.2981753780716533	-0.007739007246333065	-0.2895381946750218	0.28964160338050476	-0.15050271546425098	-0.012449407894289229	0.15101673787707004
2373	-0.39275568835455693	-0.2186271562368662	0.44950513253919683	0.12674271858274203	0.10838800283900306	0.1667683299465815	0.20974728506401152	0.4718628400518237	0.5163801539694344
2374	-0.3959875688400779	-0.16089996751067884	0.42742830301795987	0.02930938465720499	0.1593512146617832	0.1620242254823942	0.2879837196194208	0.5243325402840201	0.5982133695986164
2375	-0.09970122084111917	-0.3665086873724941	0.37982752843457546	-0.1826743617858079	0.22468297857125827	0.28957272543094376	0.005967757463307048	-0.11670021617553103	0.11685270465229519
2376	-0.2182411230768876	-0.1602433041220832	0.27075284729402876	0.20733267639560168	-0.07632681870082744	0.22093578694804578	-0.19390636090603852	-0.05493203766538841	0.20153710715869302
2377	-0.45931127173037345	0.10046801678484017	0.4701708909909799	0.18437148945533718	0.38243569550766093	0.4245584851612412	0.27614677720250524	0.00195606031768212	0.27615370490235414
2378	-0.26727168560628634	-0.2978681306631132	0.4001994217781468	0.03568148055722736	-0.02231280184372385	0.04208359752769576	0.14938041498185914	-0.16756611708920638	0.22448365636835585
2379	-0.42860915376278197	-0.33213268663518825	0.5422342005266324	-0.0568713523620744	0.05587989035100918	0.07973025062755061	0.06379092654409603	0.32804223060793236	0.33418705446438546
2380	-0.6644747063844669	-0.06627266316883987	0.6677714439149176	0.35157083343632534	0.008522106512070976	0.3516741065567886	0.1651244485536917	0.24629137498348966	0.29652238516074747
2381	-0.5168119568608075	-0.1380026002040202	0.5349199158914983	-0.061294130067567565	0.2321875	0.24014163640857847	-0.028342151657808252	0.18807236004021116	0.19019592574944663
2382	-0.6718530154832845	-0.019209794329289598	0.6721275850700937	-0.1139326805847644	0.15595945822905125	0.19314245601713037	0.2485237264562363	0.1227903043304024	0.2772029968258767
2383	-0.4540390902838218	-0.003141939421794984	0.45404996122573416	-0.06274386543785794	0.13448107482838398	0.14839795193021174	0.22230109313336627	0.17273727380221818	0.28152431825494595
2384	-0.13158639722510984	0.15148613518840098	0.20065649525744958	-0.266393112881165	-0.04593632344537486	0.27032468700101225	-0.2384843878838454	-0.16415129297926662	0.2895176164779916
2385	-0.5398489925073614	-0.032684573508130525	0.5408375135441528	-0.0019640697677742857	0.14057474649002685	0.14058846652833226	0.45097767176911757	0.21285996720256248	0.49868850605540316
2386	-0.1915078824065671	-0.1092332362832985	0.22047033572063718	0.49167456237837154	-0.1428078018306485	0.511994085467464	0.06667024647410795	0.2595837120507669	0.2680086292024452
2387	-0.3408939831744969	0.09080302313801188	0.35278023864096536	0.4010513123052748	0.04092655222849935	0.4031341436533194	0.04373584006346788	0.03334603317952409	0.05499801482660227
2388	-0.4544457983123622	-0.00504565850477722	0.4544738081270548	-0.15260619530113093	0.15156444140671857	0.21508238129427884	0.04257352484423279	-0.012059240047265845	0.04424850605591207
2389	-0.4602990836075716	-0.06989456988318365	0.46557544745092116	0.11738328235251105	0.12357556332793058	0.17043988625807258	0.40836755274623143	-0.2984945655397879	0.5058290855543331
2390	-0.5772647062306809	0.04866841550505111	0.5793126580071997	-0.04356891609460319	-0.0843425937399321	0.09493115172817512	0.206107142213744	-0.2871829080085432	0.3534885807543998
2391	-0.2740902190161283	0.13717150982530418	0.30649872963531627	-0.12544941307668628	0.008588202418682935	0.12574304140615233	-0.02361103387694665	-0.16484839116784653	0.16653069684405233
2392	-0.4128270630803435	0.016448424081258992	0.413154613512059	-0.11983249985542994	-0.16501001933467596	0.2039316907751999	0.329447293877298	0.19721551415118496	0.38396546519835734
2393	-0.8079076897571683	0.15677757760110467	0.8229787627923549	0.2072555999305435	-0.10990652312322742	0.2345939631098934	0.6160931832262585	-0.25559481915540266	0.6670078875072971
2394	-0.3172395992966721	-0.14648069881111775	0.34942461059019075	-0.21164604324237646	0.2807753160328193	0.3516089101736238	0.05370235038145081	0.4216732086132375	0.42507909534423716
2395	-0.46571714892937194	-0.13438136918392146	0.484717252829573	-0.12851735092271505	-0.17789024419817157	0.21945762340159752	0.22822076427451563	0.020577091108951565	0.2291465337388941
2396	-0.5927662113983038	0.32219415232164195	0.6746709221285292	-0.09258192257284462	-0.3077391131776285	0.321363927917614	0.1864324865525765	-0.42845421819461954	0.467258054110295
2397	-0.22740633583717482	-0.06572268834581281	0.23671314568965277	-0.09891657233174567	0.0701358422862513	0.12125809109112425	0.3117488676358875	-0.16016580537571415	0.35048600782899914
2398	-0.5443442712536015	-0.2600794202615458	0.6032843363540912	-0.27396430085423124	-0.1545448086564626	0.3145481457983982	0.28834341120375057	0.015231287126075492	0.28874541536123505
2399	-0.44920181770925033	-0.05829483557053545	0.45296860916347204	-0.0396298800627454	-0.15204380486569172	0.15712366464611285	-0.06172452532639262	0.20859913427163218	0.2175396879781777
2400	-0.24709314531808818	0.30387562367984344	0.3916572699823146	0.2671855096877512	-0.02876498952351575	0.26872945727886133	0.15222244337587024	-0.1644444494706637	0.2240840226991422
2401	-0.47815536678480275	0.2583461230981014	0.5434843825768396	0.34735749831844065	-0.09110741154758513	0.35910693682654826	-0.05523950895637813	0.11826051509504011	0.13052567862411593
2402	-0.3928062444752705	0.06708033182082739	0.3984928062286172	-0.05293131529704213	-0.10295898429426145	0.11576820196401456	-0.018995029726336696	-0.5366119724012339	0.5369480608761401
2403	-0.016981241118372344	0.08240128271146285	0.08413283510267988	-0.18685972961299338	-0.21585308453385876	0.2854980081433532	0.23656232110709433	-0.4158896669777279	0.4784620641873517
2404	-0.34345265813179043	0.02981327802385596	0.34474419491025554	-0.07338605047803413	0.16735778113720368	0.18274063399236837	0.04441544528639896	-0.29728301014665504	0.3005826340656514
2405	-0.4365358841652832	0.1455179997537479	0.4601511343203419	-0.2659183608690822	-0.22384798203431255	0.3475924246990048	0.4246892275601801	-0.27329602657390717	0.5050263935149808
2406	-0.4648090718595421	0.03968956225325873	0.4665005194367786	-0.2998876321656739	-0.25655178199623235	0.39465353003790155	-0.055432327299457754	-0.17907535995321372	0.18745860196909417
2407	-0.4757580226745022	-0.19566640699647303	0.5144230155874263	-0.02503972501909111	0.05231980665835794	0.05800301714393531	0.2407498772988794	0.17838815696492677	0.299637844680489
2408	-0.2945358024142454	0.14833826112086787	0.3297811071243563	0.22709262633243282	0.12484084102950724	0.2591453193162413	0.20745292111377167	-0.23493486109259726	0.31341841591590425
2409	-0.07079342806737822	0.08885571358888462	0.11360918666604805	-0.09399727699524303	0.09897337955072408	0.13649621951619076	-0.476779915530942	0.12661291902762611	0.49330509739753187
2410	-0.43598933796505807	-0.1923767496488277	0.476545398282952	0.06182254086803143	0.2559386849304242	0.2632995195652555	-0.17044708624137456	0.008089971154408992	0.17063896636306067
2411	-0.3777590914190967	-0.02593923678206774	0.3786486169981578	0.06538032017608317	0.0658969151266794	0.09282774202543083	0.3987387084532141	0.19833819421920076	0.4453432349380314
2412	-0.10895107795306272	-0.0890181181794773	0.1406931510463453	0.019009824163664087	0.11784295732516452	0.11936639395522498	-0.22732344200588248	0.25640196391901005	0.3426629749286128
2413	-0.1215515169018233	-0.18609210613759225	0.22227245269681786	0.2312801320858558	-0.2906609796367639	0.3714489259387543	-0.26169268270865015	0.23508183269454405	0.35177624741627433
2414	-0.6624978076720709	-0.13043763480893672	0.6752164999056597	0.15469720910051002	0.006030656504048401	0.1548147128710858	0.3227388861756907	0.22938333557308754	0.3959508849447885
2415	-0.251864461932742	0.036482937626325776	0.2544930488687579	-0.2734442161194261	-0.02416586685495581	0.2745099787804058	0.25532846715328467	-0.002562902533276084	0.2553413296124249
2416	-0.4216076255191855	-0.1357494564367718	0.4429231364681741	-0.09415203642439592	-0.27558301535397445	0.29122260268469835	0.30244652562772867	0.3909512224274274	0.49428408752637804
2417	-0.30284606072345166	0.04720812551450293	0.30650341533220415	0.024556332386712478	0.2101579498934158	0.2115877533405234	0.12880534314355482	0.07571277390438247	0.14940964009937593
2418	-0.4428384329959601	0.15522743793224134	0.4692562575238878	-0.033674935732352	-0.38294933845173085	0.3844271024748338	0.38852879350539127	-0.1718743024395368	0.42484750113638703
2419	-0.5939473862240674	0.09502818969468232	0.6015013336968174	-0.22335701954112144	-0.17771886806615458	0.2854336249375819	0.1753289154679166	-0.32019772641560257	0.36505727304202135
2420	-0.2708626144705379	-0.04197964106335467	0.274096417673824	0.1542057370268518	-0.28440874639479513	0.32352394711652105	0.12853131436569235	0.4713359090319634	0.4885466588930475
2421	-0.35647247912859	0.12217264720199118	0.37682726029365926	-0.2809541551040918	0.04447801397786838	0.28445303829924107	-0.04405286824900617	-0.10992210797617304	0.11842096530129173
2422	0.07679569701980238	-0.1370594661627495	0.1571078494078993	0.14817633661290724	-0.009719655058467376	0.1484947757548298	-0.0468449460720098	0.08238083844818152	0.09476840990496195
2423	-0.5014645006255491	0.07862018777683027	0.5075901686535068	0.23074753590746155	0.2314720949840494	0.32683903696417604	0.40372045281284785	-0.22679009485943408	0.4630593386875618
2424	-0.6322419043324096	-0.08525782011484606	0.6379645142832062	0.3109150588191413	-0.2373230607918671	0.3911398841643874	0.5878737582020162	-0.09550426471598476	0.5955809098363576
2425	-0.43211088173471945	0.10992966290670694	0.44587480855094175	0.13229534978510196	-0.41862306185816395	0.43902998473255406	0.361982128071845	0.08071638878486692	0.3708722104201006
2426	-0.5653378822069008	0.128809064789532	0.5798264362980853	-0.22039618773741632	-0.02824196792025726	0.22219830854710687	0.4414819341886921	-0.12177983344099456	0.4579701147977944
2427	-0.11560404892072637	0.1806033071038068	0.21443379086258219	0.09615637466311916	-0.06415077346348494	0.11559139295084865	-0.22981723686188607	-0.2453422245130254	0.33616776985284
2428	-0.51987026422387	-0.19155410775859558	0.5540379660487068	0.19206713311930604	0.07677261185096887	0.20684249455827192	0.23179469303348768	0.19322783374797864	0.30177106463911557
2429	-0.05814593997230948	0.14336236061055896	0.15470525774871183	-0.3809398103458969	0.03436295876939518	0.3824865383797906	0.42175559753195746	-0.05561441454068224	0.4254065668912991
2430	-0.40931024694862334	-0.06954176899628528	0.4151757891451231	0.130497329739587	0.31807936635171286	0.34380813889125666	0.2693372170821872	0.24938466009312885	0.36706299894615185
2431	-0.6479305540940555	0.14645324445379804	0.6642759635420159	-0.08755073074286689	-0.29998033151668957	0.31249532756582615	0.47739013747995335	-0.004246626737017266	0.4774090250527029
2432	-0.49696764621671574	-0.12644180892638684	0.5128005191404936	0.26261150487516033	0.01755830656569683	0.2631978279208462	-0.01668234961443246	0.0351325477335458	0.03889211615363747
2433	-0.19837077597107067	0.40539875258108055	0.45133038159829303	-0.09074157611198629	-0.05962761774076602	0.10857940151210227	-0.35525821107378314	-0.1258148048688256	0.3768789748175471
2434	-0.5622018405666334	0.13672820887093012	0.5785892434513131	-0.26571545609574737	0.17870106103984576	0.32021675912565495	0.25153968732503557	0.0995748555677924	0.2705316361554104
2435	-0.2169365898173614	-0.0899842414563767	0.2348587824886811	0.40981731438815877	0.03574368206085569	0.41137311771625346	0.2222351302598303	-0.08634668634362247	0.23842022431859183
2436	-0.2395068057344559	-0.03801555653328608	0.24250503609545487	-0.04602013347373972	-0.07174258913253342	0.08523409986842309	-0.01306899541225174	0.14951395165604273	0.15008404439143735
2437	-0.30719838278500433	0.02951902430932839	0.30861338140446337	-0.2280545517226416	0.39938524441958634	0.459910265183881	0.5602480657017465	-0.07008524781803231	0.5646147687443744
2438	-0.4357277051424602	-0.04365849697893714	0.4379094625458264	0.2976196746762957	-0.17940209264213156	0.34750911009468516	0.36806518072523325	0.33916393658581884	0.5005038992282557
2439	-0.5720420749420325	0.03823465817954497	0.5733184321039161	-0.18698804450003692	0.1697163848687646	0.2525236228135309	0.21945821199253873	0.24299726012377088	0.32742873306816195
2440	-0.4138084276873572	0.15751146408923009	0.4427722621671501	0.2524205989205551	0.010283941688231877	0.25263000260471574	0.2501054670695656	-0.22499260039918834	0.33641405275712605
2441	-0.3693309256222265	0.1273851011319056	0.3906818355277814	0.16662513363979795	0.035385350507325636	0.17034100560642118	0.11979054062969763	-0.21438647669566577	0.24558366194504164
2442	-0.1080463873352636	-0.0929801378233245	0.1425458797925995	0.2775619411625962	-0.19754801713231981	0.340684385105716	0.32273519601594747	0.11809179244163955	0.34366215705185127
2443	-0.5394045380787207	0.03320559715641056	0.5404256353860648	0.008600489791425898	0.029000228385889604	0.030248663955391122	0.4200389463876387	-0.10897172115408413	0.4339441813110542
2444	-0.37518524046393925	-0.16114203549602849	0.40832673224488647	0.13708110179938468	-0.2706481203319072	0.30338364080768726	0.259000868684929	0.2541280678980471	0.3628533104067569
2445	-0.25498703589119526	-0.0620918478801652	0.26243815661170783	0.17572797746038468	0.0695472533915281	0.18898979474199892	0.28778903795807215	0.0766356737764909	0.2978179928479967
2446	-0.2816671612625647	-0.09858398392375077	0.29842116483250647	0.40844533366539326	-0.08953853131869301	0.4181443999191463	0.5821262334760752	0.3352671755725191	0.6717700728057304
2447	-0.274853496067173	0.04657221961668004	0.27877126096563787	-0.337525283156847	-0.2536156728004016	0.4221897988584164	0.38285842703337875	-0.4353426150211421	0.5797445709999528
2448	-0.3531533161550097	0.11701949696287137	0.37203605656001104	-0.05685805832362208	-0.04675308327708976	0.07361174900956301	0.12075246361593713	0.04368069354216185	0.1284101259934063
2449	-0.5084495741963974	-0.011448964850014733	0.5085784583489893	-0.0338347937174329	0.16897810218978104	0.17233221488033318	0.5143869931694898	0.27368736540638944	0.5826652149605632
2450	-0.40556035111462874	0.12594993914555092	0.4246676177518	0.20595110501335565	-0.11330541064608411	0.23506163816731132	0.25634888954199914	-0.17367741520411398	0.3096426936347736
2451	-0.40169991887396345	-0.10995441912041859	0.41647664893419595	0.19754505862646568	0.09873467336683416	0.2208451627556945	0.23400150139124892	-0.12012248691897758	0.26303253509206537
2452	-0.37385777506846146	-0.22339289891335934	0.43551581287486535	-0.12639446660017892	-0.15532755199366707	0.20025536096566576	0.22481822727320075	0.24588498317690807	0.33317061735118975
2453	-0.7339295923141924	0.05534797774450814	0.7360136174792442	-0.06231970552330885	-0.21962788174160328	0.2282983839951908	0.5267964124562318	0.04306682294310788	0.5285538869549341
2454	-0.450290721401684	-0.08704038736288987	0.45862595087143826	0.12161282286146716	0.10465459981006223	0.16044395889449645	0.027736667040400644	-0.2126470567439286	0.21444834678860464
2455	-0.6261425879077033	0.13371764266431227	0.6402616249248869	0.12655970784769574	0.07558846512860587	0.14741429954720323	0.6014203924091348	-0.2167312962367321	0.639280019376495
2456	-0.5434124989832237	-0.016059678720686615	0.5436497561222702	0.16321672966072262	0.09038388632827558	0.18657156200488875	0.464031205994154	-0.19677886092434885	0.5040306342307709
2457	-0.24707357714404735	-0.021052019509485705	0.2479688287833438	0.27385144533258177	-0.32660053914545706	0.42621887133355235	0.1574256836203019	0.14545241936698808	0.21433443998347435
2458	-0.40599776830842443	-0.1598293572417225	0.43632512110549315	0.03854581987039103	0.01767747625576302	0.04240605376893372	0.259536300575999	-0.29800694596215455	0.395179998429027
2459	-0.6060186272800988	0.3357760482581447	0.6928233044538206	-0.3592868785221959	0.2490353577858505	0.4371563456084673	0.04458455482362822	-0.19602732620218788	0.20103356721403537
2460	-0.29588866010951864	-0.3119201215261688	0.42993518278259824	-0.08076804543972171	0.04467477443200348	0.09230012261477957	-0.05716584281169226	0.02155092712295601	0.061093175103525826
2461	-0.28405155550403555	0.22416887639526853	0.3618521401464684	0.2396190558180077	-0.16986774564981114	0.29372153976728094	0.025938655078759296	0.11269434330775638	0.11564094794172738
2462	-0.41213275027977825	0.20627608419350607	0.46087224559890827	0.33608736753072294	-0.01869864172346883	0.33660712680517313	0.01815607902571954	-0.1101782426985835	0.11166417675215334
2463	-0.4270333523975799	0.2211809548177358	0.48091423230551306	-0.060796928969843414	0.10255543650479759	0.11922199515548194	0.26099818008170694	-0.19164655437754732	0.3238031065489479
2464	-0.415676865420079	-0.20822290800666676	0.46491293363834835	0.22732905630248423	0.2354631028504605	0.32729401559354027	0.2712575812870376	0.08260724588568549	0.28355710620351576
2465	-0.45324941865616775	-0.12639552455055117	0.47054315863538276	0.16719176261049784	-0.0893510542591048	0.18956976652941931	0.10722930885077946	-0.10597250533711927	0.1507590679330488
2466	-0.4878282806503084	0.1500959506662642	0.51039712558815	-0.11586765731951823	-0.21370780751878718	0.24309738996377625	-0.0545540922049248	-0.07736841848265288	0.09466795210001291
2467	-0.41790165139450247	-0.2957197707381202	0.5119491899042898	-0.12248642929098932	-0.08455490248657424	0.14883701453257722	0.12655003890027286	0.02514195860134343	0.12902337163464703
2468	-0.4851049936446215	-0.11340569959959952	0.49818441119792467	-0.14801281342242867	0.1172131023100163	0.18880334819690311	-0.1303566432564063	0.16788644581495363	0.21255284785072945
2469	-0.6029446071080007	-0.08441397478318138	0.608825031005885	-0.041749199551648394	0.007337057868520389	0.0423890089689459	0.6218449845277679	0.13001008238812425	0.6352903322929657
2470	-0.4728171472620867	0.08849104194294927	0.48102673444332233	0.03592742750359894	0.15616659140297343	0.16024601186129284	0.4719439410249771	-0.22211740498998456	0.5216006375280536
2471	-0.2471659046194906	0.11961414305031647	0.274587923303325	0.18795457086982492	-0.12337925523065048	0.22483185124027696	0.5033075588963296	-0.008117080694954095	0.503373008653812
2472	-0.3496729245021974	-0.04408308093833258	0.3524407356633666	-0.03787243504855985	0.13616385875033848	0.14133264932877157	0.4585486365570861	0.3007857832400843	0.5483966990124154
2473	-0.46530456820305394	0.08314231955661934	0.472674292184254	0.13003732786631597	0.025909504100263034	0.13259339742737306	0.313762593645053	0.14046052914836823	0.3437675456169623
2474	-0.3234844748014844	-0.03273242058929567	0.3251363049479814	-0.010716385201772045	0.05244237961922417	0.053526106638906376	0.2845219436086235	0.04329211667931921	0.28779670561249393
2475	-0.3921651250559224	-0.27060335037453687	0.4764657999731477	-0.3589094669004998	-0.2330986088115288	0.4279614081440885	0.1422063210486802	0.5575483362053293	0.5753979361724642
2476	-0.4425615725268066	-0.04681994140681913	0.44503129372072014	0.30350651975216214	-0.10928978564506277	0.32258404296929094	-0.015896009023593904	0.16318001578870525	0.16395243412551175
2477	-0.5715421849618978	-0.2566419919979941	0.626518620032732	-0.37388018194313405	-0.07498398387904626	0.38132530507193474	0.09084011956483505	0.08700176634814864	0.12578248952159984
2478	-0.36191487691462293	0.306205017616609	0.4740716095124391	0.3480342311919158	0.07683405868903245	0.3564145039921602	0.03182712561801269	-0.3000717604129908	0.3017549126732755
2479	-0.4798811252502895	-0.07937587195145294	0.4864015043351917	-0.11606259231658882	-0.18177600423087095	0.21566882261789327	0.4164235734170276	0.07590449677726782	0.4232848746747477
2480	-0.5505678849247684	-0.09515260212212703	0.5587298216500931	0.24018483711178834	-0.07123931701916703	0.25052703699954953	0.31552431984158924	0.31320935874025313	0.4445848612064721
2481	-0.564735530531562	-0.015808642958410623	0.5649567528908309	0.21065489689180428	0.23944998229013817	0.31892284271159405	0.11297661793159434	0.10668829003194623	0.15539017803324032
2482	-0.5244243741908978	0.2740104309559228	0.5916947190216973	-0.09211039518230182	-0.006562514626269559	0.09234387634737787	0.17575914014852473	-0.3361410034049289	0.3793178739735595
2483	-0.5496236404909199	0.13338319759030134	0.5655768944943785	-0.028464198553713425	0.19572170240357337	0.19778067496865856	0.20951587194922822	-0.1986352294696052	0.2887089451075046
2484	-0.18987700831221188	-0.24074471608651218	0.3066126165198868	-0.017368569984840827	0.29612556846892374	0.2966344880899076	0.3013577263760416	0.0327334684455491	0.30313026771177587
2485	-0.4078835114669029	-0.27545229652633246	0.49218180237408377	0.37292557470047843	0.22159677829050423	0.4337955928941799	-0.20861998521063338	0.25402895147994364	0.32871417130888114
2486	-0.36750646325306074	-0.10750271171185198	0.3829070821467982	-0.0004828255214074696	-0.22419140359386494	0.2241919235072293	-0.15089201157092613	0.06201173865809256	0.1631375336558699
2487	-0.6053952128493306	0.13674830085215348	0.6206476146146358	-0.14468192892587686	0.14226323155875797	0.2029080767521423	0.3194703834686578	-0.15762582082425863	0.3562404038063798
2488	-0.5722230103290659	-0.16860712323758945	0.5965463398232478	0.40246684126045457	-0.2482838121036553	0.4728894264697522	0.1805047911830288	0.3855084681616704	0.4256744749974874
2489	-0.5379844121220578	0.21850193976378451	0.5806636938597528	0.10172292119330234	-0.09735566285849463	0.14080368527391485	0.11582602298336778	-0.39329543126408517	0.4099962973654108
2490	-0.3596310087733232	-0.08822991892158519	0.3702958021153191	-0.4757999220175316	0.054488083604908075	0.47890971701023627	-0.022988687631062092	0.3436576481502475	0.3444256942958204
2491	-0.335922142705704	0.02032385202193749	0.3365363946455137	0.14761970115874584	0.20426208658063988	0.252020983619369	0.29602619908854966	0.06656732448222853	0.30341838974514374
2492	-0.4026684248198148	0.15014755472538746	0.4297512635663612	0.2812754345999027	0.22125226699694786	0.3578665055026145	0.1980889395435422	0.22439231948415442	0.2993177926768871
2493	-0.4722092579040149	-0.15320390494469838	0.4964403486226363	0.04715109328602831	-0.13904813323269996	0.14682509647048225	0.09753068648935104	0.2158288574743265	0.23684241707463893
2494	-0.5862090837249927	-0.0493381649544566	0.5882816879376483	0.12242729372264136	0.08054880054677768	0.14654880251225008	0.3040243470847827	0.3037712367310148	0.42977641615777223
2495	-0.7993039073312893	-0.010828638298948276	0.7993772549194001	0.1094886914400991	0.006890775359730238	0.1097053159073137	0.7465699527205287	-0.06127115821644071	0.7490800018251166
2496	-0.5398937773709624	0.15934956453106927	0.5629187992598291	0.15671258828984383	-0.05138319570121266	0.16492139985147838	0.2234052771660651	-0.03269982925587364	0.22578573183221667
2497	-0.41788549613055415	-0.2974032983404836	0.5129103330408523	0.48218954081892557	-0.1326533575132701	0.5001036557901869	0.4499294665254167	0.4020874615084833	0.6034159854944035
2498	-0.2796848267515002	0.22219342514073204	0.35720235230298636	-0.06325735592982892	0.41359691473840376	0.4184063825521302	0.07463713206258404	0.1415419752822899	0.1600151000666499
2499	-0.5315340877417916	-0.1577979820502815	0.5544625231434849	0.23551971152777582	-0.21303786197942884	0.3175762351859674	0.31739807849356577	0.2376839910697612	0.3965289646952137
2500	-0.5574486630460908	0.10752726888433951	0.5677245154875726	-0.346833998063027	-0.14506951053752395	0.3759507748362551	0.14438703786542048	-0.2408562024271924	0.28081902882675
2501	-0.5030950026581197	-0.00047646700978019315	0.5030952282822656	0.08800906069682524	-0.021771945120207747	0.09066207784434906	0.12693510765510987	0.0618489533767988	0.14120132644284814
2502	-0.2185846644122267	-0.11892395462340061	0.2488416414097014	-0.002657549456293986	0.0831948614705336	0.08323729659361795	-0.34102410444485476	0.009159655875078363	0.34114709306714763
2503	-0.22127305282130752	0.22176854361698475	0.3132779131104834	-0.07344508501095016	0.3709431189327652	0.3781441233125715	-0.14785743305428345	-0.07656909593917467	0.16650719792953234
2504	-0.2899206460419035	0.19474667109540292	0.34925670631227074	0.41895290619011966	0.2149754240411713	0.4708884905652596	0.8019543697286541	0.14537703946706543	0.8150247203190167
2505	-0.3430641384897835	0.10209057731330416	0.3579322409254314	-0.23440115823570645	0.27529494234020424	0.36156770909518055	0.5050253738716487	0.08017537162617326	0.5113498982786576
2506	-0.5450793469277431	0.2117745033901867	0.5847734046050104	0.17992176770757004	-0.04615724997915853	0.18574803961456854	0.1982404023029695	-0.1071940323466877	0.22536596388094174
2507	-0.3823364484096167	-0.12309036007269632	0.40166204267431793	-0.13200225826890807	-0.08469349743884919	0.1568361715182944	0.3490948825907219	-0.08389086213136586	0.3590333045835355
2508	-0.3571792402119764	0.042627420941155666	0.35971392335368285	0.22223391923814637	0.030655840114389103	0.2243383502503884	0.027442627886407587	-0.24340954631993963	0.24495163821658894
2509	-0.418860573703778	0.10103929229823456	0.43087482961016194	0.2788475229836516	-0.22534481005045565	0.35851948969448516	0.3638908036139729	0.09304135574872432	0.37559713901251124
2510	-0.44220696548741145	0.20262936680305008	0.4864212789512705	-0.11621392954599238	0.023300754131387658	0.11852680103509189	0.07521324412693614	0.26961652386748447	0.27991088230807304
2511	-0.30714213375043603	0.04814453059065795	0.3108925636784604	-0.060004716135323606	0.24465295876083545	0.25190402177994664	0.14470862560960832	-0.025851704896415823	0.14699964956377673
2512	-0.32637542382021667	-0.15212893379362577	0.3600890581106449	-0.02431446019067251	-0.31795800051533113	0.31888631683731916	0.124305329423742	0.37036311155680796	0.3906669288859573
2513	-0.5271145851766541	-0.1816281225251151	0.5575289775410371	0.2734439590723856	-0.03272062673027228	0.275394695240853	0.3607436226171732	0.19941226465376918	0.41219074777741715
2514	-0.5453749686591389	-0.26269642629352136	0.6053455780191545	0.0718970249223687	-0.06954731893025058	0.10003005429906403	0.18632820073620385	0.24138177939642816	0.30493173303901483
2515	-0.5015102558173601	0.17765002984192857	0.5320451764585712	0.17700995056674426	0.1425352821873475	0.22726378784986406	0.41233626532414364	-0.21560602759205957	0.4653032933856051
2516	-0.6725249191620694	-0.01595077394423933	0.6727140507551245	0.12872887685556908	-0.001481117542713099	0.1287373972304536	0.4831244401163778	0.29549795066844026	0.5663287591911711
2517	-0.2464434810470489	0.03461167557605698	0.2488621253561284	-0.07591468598586626	0.025989396039531605	0.08024019101941558	-0.11226352413860616	-0.19681137264131623	0.22657849689010306
2518	-0.3703599310147556	-0.1987164796782919	0.4203031260851952	0.16986195107235716	-0.2864254282006713	0.33300541788692534	-0.3014011008195837	0.35076720903510056	0.4624719002377667
2519	-0.30699005022149123	0.265313143915764	0.40575110014571814	-0.11455281364667658	0.09796994481947285	0.15073306605486655	-0.16563336832597722	-0.06263509617973917	0.1770806821097491
2520	-0.5143211999968217	-0.07459437885030662	0.5197024322843157	-0.040103309529851014	-0.159692194563692	0.16465075900163686	0.2881362092000903	0.25858133133690187	0.3871521405961264
2521	-0.3148293828160801	-0.13022195509095377	0.3406982504681588	0.4521241636346685	0.1588199206021255	0.4792077070774362	-0.26940247637794573	0.015587174234563572	0.26985302347609197
2522	-0.5037012715484688	0.03600488953922041	0.5049864582642546	0.07274331353508781	0.0006489965016456407	0.07274620856459282	0.17432148478702095	-0.3798395324909071	0.4179306766693041
2523	-0.4963261844286913	0.24465316976267557	0.5533487641844588	-0.0319937662742918	-0.23409478881770956	0.2362709699307599	-0.11118528075391261	-0.4850930524571631	0.4976720166922533
2524	-0.5973627521791544	-0.125369896490964	0.6103768251147883	0.017818171231148462	-0.196979166482864	0.19778341501325733	0.40400311010086765	-0.013282169304513307	0.4042213861148461
2525	-0.34614845218776036	-0.02214361283075887	0.34685600836828634	0.09080381498358957	0.006989615294774391	0.09107243017259893	0.04941255824945751	0.05051156621356193	0.07066129940853821
2526	-0.6200767003011424	0.08647075891127382	0.6260769173217013	-0.2000068968395088	-0.08221058774982208	0.21624370400439663	0.17997456602529313	-0.1202709293619009	0.21646233128553324
2527	-0.5588797487215472	0.17770953907506779	0.5864531130528107	-0.18288370684195415	0.3411719005078459	0.387097811831053	0.3866011985640995	-0.06689664497314474	0.3923463365954387
2528	-0.5798970797553689	0.0825160715123645	0.5857384443304352	-0.19434100219348766	0.2871682642067554	0.3467478004271837	0.056729506319297476	-0.23241434717516107	0.23923767608821048
2529	-0.3936437218233087	-0.015836648398124258	0.3939621544811027	0.007212136593516117	0.03971995526898095	0.040369416156459115	0.49268153718187385	-0.188867070268821	0.5276417982986393
2530	-0.18264644279981826	0.03843676454896733	0.18664701427137814	0.12163914395677618	0.13376621777796244	0.1808023295235949	0.0979536495253584	-0.06920320316781277	0.1199333180730956
2531	-0.61917675196461	0.09254311352478914	0.6260543730653961	0.14115810922888997	0.18997352878049556	0.23667605167905986	0.48244309615332953	0.08949692088665791	0.4906740668449917
2532	-0.5469956656969144	0.08187945764273205	0.5530899600201385	0.1892755471839851	0.23456458639752029	0.3014063336322525	0.4869579920932368	-0.08908792768182189	0.4950401447580977
2533	-0.4660572020085456	-0.07977915328765496	0.47283615433184617	-0.07176204300581485	-0.32573661521505776	0.3335477976364572	0.38458274563868705	-0.001463449811760963	0.38458553005585455
2534	-0.5159271154552083	-0.1749162059787572	0.5447719408852982	0.18748262781037983	0.08061738759993123	0.2040806186636128	0.39225342065416996	0.10621896328750983	0.40638062721637036
2535	-0.22109397126452532	-0.24569810891374458	0.3305300362346954	-0.3832307178691715	-0.1133001905445395	0.39962822259689	-0.06387552398683019	0.44360562461214226	0.4481808036408086
2536	-0.5958595355556925	-0.0390838628442154	0.5971399621926764	-0.16666382102831886	-0.38539879250079445	0.41989172235331096	0.3389987931526261	0.049429831517840646	0.34258355185679756
2537	-0.522449408570669	-0.21004559918817017	0.5630919447604975	0.2921311017156435	-0.35809127802209323	0.462136282913484	0.29132795945231343	0.43714401824443966	0.5253254920956566
2538	-0.4630457562305729	-0.10185399145314965	0.47411560608999304	-0.1574635634550483	-0.08688805021359688	0.17984523092337631	0.49606500819517413	0.028678644516335214	0.4968933054559827
2539	-0.37113248286914335	0.13388044144584976	0.39454187666501334	0.24903947405868454	0.11997441443492612	0.2764317632950845	0.03659135559921414	-0.25250235960543943	0.2551399006641313
2540	-0.4875290393773958	-0.10477102450923452	0.4986597355040418	0.06822577078460557	-0.16150095683606208	0.17532060591418544	0.6694886298507198	-0.01221344269956177	0.6696000251508132
2541	-0.2018661237451446	-0.3182795971484453	0.3768976437666687	-0.3274244316897115	-0.2787917427238659	0.4300367359637323	-0.22061531379469082	0.21154692585383977	0.3056521200956079
2542	-0.18588622086537895	-0.026057671730208717	0.1877037276231129	0.08055961451923611	-0.1370839843124565	0.1590027366005558	-0.1013939234455007	-0.08700930890431237	0.1336089351341373
2543	-0.5633738141869681	-0.06178479863355378	0.566751635069332	-0.09606115389881903	-0.15003919358455595	0.17815584441683763	0.3894046726787715	-0.21593157402706253	0.44526671082157704
2544	-0.5316558229054192	-0.281640550933415	0.6016471673325787	0.03937411115335332	0.18806094143820667	0.19213859144831166	0.24176902528264146	0.1256075050324737	0.2724509256849781
2545	-0.19483211246136262	-0.39031721309317957	0.43624199578099265	-0.1601463709777681	0.176413220354904	0.23826137843414077	-0.07615034489500758	-0.24897135315581095	0.26035669709048037
2546	-0.515601075515382	0.0588275107070737	0.5189461870836027	-0.1262677741569271	0.306430957456366	0.3314264359977489	-0.17230150227399157	0.29784406646262107	0.3440914058980034
2547	-0.48484767338867496	-0.022350155519393577	0.4853625406252035	0.17361340323799743	-0.06091647794906208	0.18399030156396304	0.3945150963209398	-0.0779373704801643	0.4021397704063635
2548	-0.5564862814712132	-0.10361302273861962	0.5660500330771936	0.11842274372332916	-0.10505207043058921	0.15830313873298524	0.1874860447051646	0.2411716053122894	0.30547464734097607
2549	-0.23096427464085165	-0.12842773262382592	0.26426914058828677	-0.0718047159558371	0.03648102429800516	0.08054056349026924	0.05176336179829985	0.0019069960008888964	0.05179847737539294
2550	-0.4308516967796746	-0.18986553612592394	0.47083129295567133	0.2290917464227596	-0.2697141143944229	0.35387671833930784	0.09574456629898791	0.336066776332551	0.3494394083819599
2551	-0.6613019309507269	-0.020947518844450088	0.6616336164561913	0.21405617813061648	0.04615551140508688	0.21897574895168484	0.6703699616977608	0.04031413461531527	0.6715810561625745
2552	-0.47837107789946653	-0.07619644317138743	0.48440147204841144	0.058882160658633394	-0.08908859268884445	0.10678897972687978	0.3391195930129306	0.08426769295307532	0.349432600712769
2553	-0.5930140373928616	-0.06295469684587864	0.5963463275647287	0.26154983881603044	0.3345455711041102	0.42465168942330467	0.3705440243198581	-0.18966316843616743	0.4162631276253058
2554	-0.510333435402126	0.22439407524987404	0.5574880413933396	0.04692413216784251	-0.2163608732306873	0.22139083459992356	-0.004047477847567019	-0.44477193924151454	0.44479035512652926
2555	-0.5162250833074105	0.12087591951463503	0.5301880086858354	-0.1571051074915453	-0.2700327732699179	0.3124095284074621	0.1570307445579079	-0.23111580541336682	0.27941576592647765
2556	-0.33886002461781944	-0.00713181798199822	0.3389350662172882	-0.051542284340895715	0.3137029758432038	0.31790905008816506	0.25070134465180993	0.12886281474851585	0.2818808067874361
2557	-0.2637410895814628	-0.03190901753135255	0.2656643516421301	-0.04787474459512535	0.33064990887065815	0.33409782011594	0.1903676771629294	-0.014251336640060674	0.19090037481481706
2558	-0.29053557803556906	-0.044760311395691935	0.293963275904834	0.019769053406399766	-0.274281780671553	0.27499329206535744	0.2460608423718793	0.1033613405419799	0.2668885626387799
2559	-0.45999288592215315	0.07669837561889163	0.466343324088131	0.20974972858967064	0.2623182029049275	0.335865729449599	0.09346573389106393	-0.2837686999277257	0.2987649886959093
2560	-0.5571682464454977	-0.04442020284076397	0.5589361405988751	0.13913760555812557	-0.061257273059009104	0.1520254149248557	0.4850547814962913	0.1826596520162181	0.5183075240888374
2561	-0.3061449470176894	-0.27673897810636505	0.41268534089281517	0.014734822409797036	0.014201301116413358	0.020464406779755435	0.3288688171017981	0.44697428023294017	0.5549240543098586
2562	-0.5445563082110709	0.3710856134798513	0.6589735240085055	-0.053759516303453776	0.22296398974140466	0.22935349640802624	0.21367919198737984	-0.3742378757345927	0.43094406217364223
2563	-0.07363149176786347	-0.021349543383491994	0.07666420013699062	0.34875204689132755	0.1184370358210987	0.368314161640547	0.234826024639005	0.22267800079591982	0.32361822242609617
2564	-0.2832517903730036	0.3400350684000088	0.4425555609088091	-0.009835123468453411	-0.23398252983154805	0.23418914133667895	0.03724381686287018	-0.01370191223606411	0.03968430789921649
2565	-0.47756923137709	-0.27852569801245197	0.5528552570170859	0.07326817599996463	-0.14697584344554218	0.16422583283664696	0.17952911973044014	0.11241995082609331	0.21182292174108058
2566	-0.2653886712426477	-0.16655871746022233	0.3133256344219737	0.13159935786114157	-0.06683049229734202	0.14759642844652407	-0.1663478808249161	0.12479112679739857	0.20795298214333185
2567	-0.48682306078755777	0.19238588134051643	0.523458708833594	0.4120408228493877	0.2718166463011361	0.49362124032581645	0.04170331236448029	-0.22249841857896702	0.226372950089693
2568	-0.2663128525640074	-0.044407358283750344	0.26998990520113914	0.28222989955661826	-0.14053812988920164	0.3152850807705511	0.1849658521737476	0.051134141303786566	0.19190379589063963
2569	-0.4466178221721062	-0.164435442972133	0.47592698388218824	0.16481710063218294	-0.2249578822705209	0.27887403152039214	0.12000584938068008	0.2504055868283259	0.2776767217474607
2570	-0.5921994227460519	-0.2519411398490155	0.6435639006727911	-0.20925088532743238	0.15706559748962953	0.26164008661726246	0.3332151063072392	0.3253431465463439	0.46570427319922736
2571	-0.49094237151298414	0.05469045611194179	0.49397920820265817	0.016359218401401584	-0.021314319114095856	0.0268686476399961	0.5521333625938218	-0.06010534484891909	0.5553952669663005
2572	-0.3864737823162331	-0.2849248543462013	0.4801501401041336	-0.0786308885332958	0.03546859155837685	0.08626028992920526	0.23293698489387313	0.34113318306984625	0.4130756438266649
2573	-0.19935049993476534	0.21835371422471564	0.2956669855428057	0.22891237704763875	0.062474657237968065	0.23728455314790703	0.09791139604944141	-0.17957779522909348	0.20453563507538922
2574	-0.5417951860961338	0.29284110058030693	0.6158716862025966	-0.0012157439935804992	0.17267153454776094	0.17267581439372603	0.35721772468720836	0.0062437486135330416	0.3572722872368569
2575	-0.47874310743440557	-0.10117679789069539	0.4893175935395798	0.11210836465953464	0.07204893305878456	0.13326415189969287	0.039321371771568435	-0.08515703583090829	0.09379707367239394
2576	-0.5018998619215249	-0.023085710496253565	0.5024305140275246	-0.13492989691236676	0.023785816520498874	0.13701037241146655	0.20336115780513714	0.06084907088116242	0.21226956901766822
2577	-0.19105249581785974	0.03378296873162609	0.19401635275036827	0.2370223284604164	0.16759563621117848	0.29028930649582535	0.4131955461850559	-0.1197156851533596	0.43018880117793046
2578	-0.5629435905219468	0.22745751630171449	0.6071592936222635	-0.487163218010433	0.1892888191336578	0.5226454419884433	0.13823492474933188	-0.20077184680611648	0.24375854629200627
2579	-0.31145957400513696	0.28489983964883575	0.42210778821456696	0.1416435614372303	0.17627220511773742	0.22613002629834927	0.05907306863104022	-0.17823369092919455	0.1877681443156193
2580	-0.403422567052926	0.013347373324973159	0.40364330786258407	0.08465782697044766	-0.15097764874978292	0.17309303304688806	0.12393420028538073	0.47490676482033994	0.49081169634850647
2581	-0.4584454568978417	-0.09325663048124054	0.46783441096074313	0.22250046951141159	0.18319495102254643	0.2882132006223028	-0.2134311703428928	-0.23934742916425308	0.3206868508708676
2582	-0.3426187550336193	-0.23208863136091154	0.4138269494701479	-0.007511809563935117	-0.2563454813566463	0.2564555187452505	0.055954426051614256	0.10166503176884918	0.11604601018271452
2583	-0.3215058592369462	0.07093228731216207	0.32923761466002355	0.14791289002967833	0.06033650838212882	0.15974578955540084	0.4615826260866162	0.043940695290205445	0.46366939235580734
2584	-0.5269698363493356	0.034565657582825524	0.5281022562971859	-0.06570091473155948	-0.09385689167290072	0.11456756221139676	0.3026556131124594	0.0836646770926261	0.3140066851859879
2585	-0.6110479830587263	0.3235202210629616	0.6914079628097763	-0.009673677747500923	0.19501408832144004	0.19525387239439046	0.4379445493521282	-0.37837451020768803	0.5787596204661711
2586	-0.6128655128487078	0.12651059971700893	0.6257867597513285	0.2171399072709408	-0.19879751596659298	0.29439801576118096	0.13333828121225963	-0.15056743973615214	0.20112098633742684
2587	-0.5467711021099874	-0.3330465478811082	0.6402176513952842	0.21350464636499333	0.2340622101641964	0.31681122493748437	0.15330957609004897	0.2589558728051298	0.30093515943002924
2588	-0.3587409072764539	-0.2169221350552544	0.4192257759614303	-0.16026065896977845	-0.10944289089902937	0.1940650024650619	-0.056233146283930294	0.1668751923302096	0.17609513495901682
2589	-0.2768184739558182	0.07046447717844359	0.2856461273451111	-0.3104491434161658	-0.2871615860672932	0.4228953146589763	0.048013440974428626	0.3519921711039593	0.35525171221640006
2590	-0.3953717483959139	0.09038402515577587	0.40557131485473896	0.02712055798259273	-0.09560399882532232	0.09937630128294876	0.054054714720480124	-0.059507658176543375	0.08039324328056942
2591	-0.6318354214491948	0.2657754544979116	0.6854579432842347	-0.26451549786120065	0.15244691234746155	0.30530068734451526	-0.004518699554332425	-0.33059438969360727	0.33062526996972114
2592	-0.4316964974854367	-0.01338855690875263	0.43190406272376347	0.29213639317778495	0.23364310093946367	0.3740758891395351	-0.016269366741408695	0.10962111354374779	0.1108218427420231
2593	-0.4270447753771741	0.08081625468748056	0.43462455889957813	0.010282741350855861	-0.25086100767245884	0.2510716629572721	0.16220516031238674	0.026950832803141107	0.16442889472580527
2594	-0.5041973206087571	-0.0810709518030253	0.510673513446016	-0.0349075630813866	0.21510677625619615	0.21792077264825907	-0.007405156758644924	0.225198381384661	0.22532009969128663
2595	-0.6667100126075732	0.11797874491150825	0.6770681096921382	-0.08580290189593597	-0.04566013252029719	0.09719560522747268	0.4943461858732713	0.03088069812191252	0.4953097707535634
2596	-0.41423225459378915	0.07476326696496763	0.42092506082808706	0.05748921215800777	-0.15309029566875298	0.16352873797132614	0.45923750808471114	0.059360851755418824	0.46305809522454516
2597	-0.3527702455669977	0.13882753945524343	0.37910411745138967	-0.21610648082189612	0.12231067261876494	0.24831816624983208	0.3175696869086643	-0.131617037771517	0.34376380070480955
2598	-0.26261410648493755	0.3480983456546343	0.4360488816318365	0.0708502552524849	0.09321681372324792	0.11708600697802006	-0.011113917959821966	-0.12976159607219392	0.13023667297509128
2599	-0.33976171534811983	-0.11497461591474671	0.3586881452195491	0.11703956019970099	0.1138152200496263	0.16325490181518068	-0.04737533375112567	0.2218796442094509	0.22688102336366314
2600	-0.4791573816344851	-0.05174290412603477	0.4819430718479224	-0.010409879680737005	-0.4835460429654926	0.483658083011701	0.36632589981497043	-0.22818588209802104	0.43158250852426777
2601	-0.5107411513183941	-0.04318961649114472	0.5125640122196359	0.18259554905529377	-0.17694271781240628	0.2542633672427962	0.33122471701394846	0.32409785809700387	0.4634104387948505
2602	-0.6042504235836598	0.1866399700603743	0.6324184159440407	-0.27035476285598053	0.009809949121530038	0.27053268360898736	0.1369725511187948	-0.3541542635919179	0.3797192675916308
2603	-0.6475409472176668	-0.11380258855138257	0.6574650617976201	0.03674278610387195	0.2380288937970811	0.24084805710849527	0.5583793371051892	0.3414181642454496	0.6544874689272234
2604	-0.0897020769766299	-0.09327877741506797	0.1294117186732756	0.002260450990093798	0.2883531071364655	0.2883619670378404	-0.19836870088823377	0.21831149842566472	0.2949746630423443
2605	-0.38055295159556607	-0.04173795318450747	0.3828349588323007	0.21988499782572501	0.06879629225489292	0.23039605486387943	0.17447904929747013	0.3227869105056867	0.36692550774994537
2606	-0.1562824355734464	-0.19972834103546191	0.25360522447604705	-0.2768539104494414	0.31225597801105076	0.417315089033197	0.20613788037738776	-0.41919057474330845	0.46713334678666163
2607	-0.4151988753824527	-0.15141441094391098	0.44194618446180195	-0.14874709021136853	0.3863045637786529	0.413952790596421	0.3075923976516306	0.3824170341052519	0.4907706909208579
2608	-0.6768980816096982	0.013597075548334687	0.6770346323123779	0.0480545549529147	-0.42538449125167865	0.4280901840140371	0.6294442934580142	-0.20307588924896985	0.6613924216084719
2609	-0.4969121767429232	-0.039662264463067406	0.49849253416448325	-0.1326817214572248	0.37273185924645325	0.39564311962445453	0.25547892430696606	-0.10164087321422911	0.2749551742971852
2610	-0.5013737396864304	0.10015606086878934	0.5112796332496622	0.1379126510458545	0.21827668995821112	0.2581949122225468	0.07941204148743339	0.10313838203231433	0.13016834554316753
2611	-0.4670611376088178	-0.19335052805804503	0.5055002798859441	-0.09171625855097895	-0.12974588814995375	0.15888948226490743	0.23829519778687858	0.3634389696152498	0.4345946225199778
2612	-0.36199087014877684	0.06306787963350195	0.36744380184258724	-0.062413806726219254	0.18865820915822287	0.19871437580820775	0.5723010939249191	-0.14757232539136883	0.591021263009272
2613	-0.6299690014517999	0.31998656688945476	0.7065779120379276	0.09502617878461239	0.014525491970410063	0.09612993587529103	0.33971708356711244	-0.5399409060268587	0.6379215303377442
2614	-0.16909181077997815	0.22063133072756608	0.27797522294526283	-0.38557849966864643	0.13167583981780223	0.40744239617208206	0.30463821280408476	-0.27215008775805777	0.40849738183638995
2615	-0.5086146934468787	0.009574545546935367	0.5087048046878393	0.0602332797415825	-0.1549167743311925	0.16621448480084206	0.3444642334677111	-0.1048737287952543	0.3600751409496612
2616	-0.25261767144233144	-0.037815784120215794	0.2554324205216959	0.0267730769733147	0.07938545995338796	0.08377857066475888	0.5479435818911778	-0.010324093057608319	0.5480408340928584
2617	-0.5595060103366175	-0.38583999535432917	0.6796465828780631	0.06855337530444373	0.07260941592757687	0.09985836242887108	0.06313180871828643	0.3694455336934422	0.3748007839347119
2618	-0.45928634075503594	-0.15563960463737925	0.48494085137863024	0.015216166050563877	0.09326462353425759	0.09449773390015831	0.0600198211378277	-0.13520470044125626	0.1479279890718003
2619	-0.49324372104411146	-0.1375551174127303	0.5120652093980524	0.16906629998665995	-0.3418084986300807	0.3813351066016991	0.4469563417002193	-0.09797588632238274	0.45756884256546543
2620	-0.5306771114109782	0.01503354249609076	0.5308900111845027	-0.08645871633914709	-0.04058439146131205	0.09551022176342236	0.560173315650704	-0.2953919197826638	0.6332855042080081
2621	-0.3909459913144243	-0.14024952077715325	0.4153416620121789	0.22435110325457858	0.2460795204723491	0.3329993212116923	0.04060877328363516	-0.039517908625664205	0.05666337061760469
2622	-0.4596998943909881	0.044593138614495105	0.4618577063496691	-0.039539964308440916	-0.08644844898295116	0.09506178574522305	-0.015491025462795007	-0.048069478930178225	0.05050392731766325
2623	-0.6037845196178373	-0.03895397245310002	0.6050397987736175	-0.13721670706198744	0.25821541219828015	0.29241002683503003	0.15553944427688718	0.23439319768925598	0.2813053320663466
2624	-0.49803373279110386	0.17221420228564585	0.5269680545030428	0.12663381576636604	0.20928358178117992	0.24461345199867846	0.3916926767679423	-0.2500738515169259	0.4647150570469449
2625	-0.3210338154348862	0.19292844037434714	0.3745451825320393	-0.18185321361709464	0.19672886877109713	0.2679045335764593	0.3033417580212227	-0.2122953407085936	0.3702506365234013
2626	-0.4291413875241552	0.21491263345180914	0.47994767475564337	0.19568594684070134	-0.239672577941316	0.30941224023619035	0.16960030676094495	-0.18002829553313274	0.2473346947881991
2627	-0.3378806972853946	-0.09635840146381498	0.3513521127454995	-0.2566546130022503	-0.15080773210133272	0.29768198204943846	-0.03917114032314767	0.17444509408432948	0.17878889530478756
2628	-0.5179854029257791	0.1927687132412477	0.5526921877943166	-0.20831929922931694	-0.1890763370302333	0.2813303958980687	0.320558339107328	-0.3097052072777556	0.44572969856876965
2629	-0.37515102201839384	0.1504356672051362	0.4041895338685799	0.10365122211858598	-0.08648679255383768	0.1349945966804857	-0.03864067116595892	-0.3806778650692149	0.3826339483394164
2630	-0.409934883307105	-0.02704352217561842	0.4108259493309459	0.2711339694082963	-0.18680597726671558	0.32925689439960343	-0.2998587341108636	-0.0770609618660726	0.30960240998140487
2631	-0.5424955484500947	-0.0881225553079031	0.5496062270773172	0.17951330404834748	-0.025231977473745282	0.18127790548654857	0.28785273837368247	0.12265251597037968	0.3128942931136519
2632	-0.5325252364827178	-0.2734772554958716	0.5986425784761127	-0.279835431717042	0.49902533761926593	0.57213124056486	0.23518258294266292	0.31469871280614437	0.3928690967248845
2633	-0.41723447689561377	0.12343875501101928	0.43511117538972377	-0.22354471805779721	-0.19463735802090587	0.29640503050538525	0.18792376867917004	-0.3445118032047783	0.3924330839544369
2634	-0.6684009473603788	0.07630926732370692	0.6727428414422058	0.18432106480897537	-0.06680915715156745	0.19605539628282956	0.6872188011479152	-0.027388566353754577	0.687764359514283
2635	-0.20368528404649747	-0.23962816841219364	0.31449857556702066	-0.10061486567883388	-0.3800576637352929	0.3931503261597258	-0.07002641227911709	-0.29892209799474095	0.3070148515727902
2636	-0.31926528337107873	-0.09683264609668633	0.3336268612029033	0.3751020595385533	0.029454245218109264	0.3762567044338651	-0.5170224565247159	-0.13363572048016795	0.5340137885290093
2637	-0.17625097053910285	-0.13979919733118681	0.22496270844391034	0.07051526574256235	-0.24691692286568162	0.2567885696447588	0.17921712198768508	-0.14266514622287768	0.22906793918037474
2638	-0.22755379105608736	-0.024263657065946864	0.22884373025759594	-0.275416431399943	-0.45267623802371487	0.5298773321782906	0.6680556204418743	-0.16363290269802283	0.687803779321805
2639	-0.3085236183350553	0.04638323643801305	0.31199074937090604	-0.4104480846100294	-0.07523759687599411	0.41728686313340424	-0.2478503322632601	-0.11015783272704041	0.2712278291660482
2640	-0.39781850488499154	-0.09239738636923343	0.40840768826846957	-0.25599899036834345	0.259711107669185	0.3646715543010809	0.13663639063742541	0.25360677569869605	0.2880727337439485
2641	-0.5964695251549514	-0.09054439820294503	0.6033027287229079	0.11211749701280332	0.12772155118307627	0.16995036855807974	0.35133151205606367	-0.044152227105356934	0.35409497387277755
2642	-0.5459776387321776	0.023794276336034464	0.5464958824931071	-0.09566582663216606	0.2942044363713207	0.30936742033669634	0.30934441422655323	-0.03396037332217596	0.31120294595223696
2643	-0.4196781445982724	0.40061756568678825	0.5801932255639121	-0.34351063486096256	0.003021984880346799	0.343523927340147	-0.03632695964014654	-0.5127481224508723	0.5140333501569636
2644	-0.25363610422816313	-0.19192413907621075	0.31806626436669505	0.08673482151348624	-0.22284505394084494	0.23912935271286626	0.46114767429908526	0.20348401666354277	0.5040465479982817
2645	-0.37529630664762026	-0.06321495300498935	0.38058303701921303	-0.012970976768399816	-0.02834115503427895	0.031168370297521217	-0.012997114576367822	0.2563263410983685	0.25665564113844913
2646	-0.3301841482656511	0.19111483349878322	0.38150550631567703	0.07797134386061153	0.029590219818972613	0.08339731154158893	0.0922562008888996	0.09589954348914202	0.1330711427916618
2647	-0.5836318047375444	-0.04839518161212869	0.5856348496328356	-0.10275440893653587	0.39106264577110356	0.4043370641845643	0.4257521271254291	0.4600018998249446	0.6267907318989218
2648	-0.3671447843226985	0.11447152029974116	0.3845764184334432	-0.27434289088983876	-0.046002216596899376	0.2781730139924109	-0.12004180665146717	-0.050814201407801234	0.13035382007774385
2649	-0.4371422043602062	-0.009724716868546068	0.4372503595779809	0.16692705358459528	-0.28573742945979236	0.33092373715513995	-0.004963256319341188	-0.0740550882264253	0.0742212234169925
2650	-0.4587561068908961	0.0033017186920496736	0.4587679881552469	-0.4147011995691263	0.01118207018155685	0.41485192975038404	-0.15412611863763673	0.16298856396247385	0.2243214934616215
2651	-0.34797909976508545	0.047436005697139606	0.3511974209897025	-0.07746944094404463	-0.01566881517059453	0.07903813034879477	0.030230264530365307	0.18890459218602626	0.19130816459980154
2652	-0.5709044389195975	-0.013847151424452349	0.5710723439115855	-0.25811616569797435	-0.1095563073907212	0.28040424298450684	0.22508133392315055	-0.11948801758217066	0.2548313034663166
2653	-0.5445949101097363	0.06321911035826046	0.5482520150732887	0.028737226340027212	-0.2694485813243834	0.27097668932113106	0.07786359408984037	0.34727911414073576	0.3559010008456868
2654	-0.5364056691740083	-0.039080150508642435	0.537827388746421	-0.027973552288558558	0.05823531298018854	0.06460550522626717	0.5703678159232819	0.05268702366889335	0.5727960962717722
2655	-0.4656221944173145	-0.041313245427048145	0.4674514008768301	0.18104282592733484	-0.035136390980104217	0.18442090659917604	0.2865185781636559	-0.037488913784250566	0.28896074870066
2656	-0.05487459351257227	-0.22589343518153335	0.23246304022636294	-0.3475608659740522	0.32373056587235144	0.47497372015372175	0.0651571884061491	0.592839592129178	0.5964094576688774
2657	-0.3605098169537699	0.12023290612191788	0.38003063012678673	0.0732253626176104	0.24562890007921762	0.256311354185894	0.5056036913085282	-0.25301296308728155	0.5653765578400077
2658	-0.4543741545476471	-0.013798458345537891	0.4545836224212248	0.020908988541256127	-0.4334871447140699	0.43399111792083417	0.47917953872395247	0.28199110935097255	0.5559964173308062
2659	-0.4031752761877841	0.2090933087248043	0.4541699187337073	-0.1279771067541959	-0.4448148863464697	0.4628589666071055	-0.0076941636827588	0.21793198755489798	0.21806776780259224
2660	-0.43422097554361705	-0.41298253769529975	0.5992515599005981	0.20873207541761324	0.018497930148174156	0.20955011984704497	-0.04720775556998731	0.582816948950727	0.5847257204623292
2661	-0.3383565695148518	-0.11022830745904338	0.3558587471162457	-0.34468206650360594	-0.037654723127035834	0.34673275752799876	0.09490198082945561	0.06008266383433473	0.11232235956738103
2662	-0.662172962146784	0.08042766142224154	0.6670394594925377	0.06601495316178803	-0.04491584150149449	0.07984614492096938	0.4498840783495837	-0.0052095241434933545	0.44991423971047634
2663	-0.33144359655113104	-0.12435282617543728	0.3540035071472703	0.007673912919392217	0.2885895064899483	0.2886915173599778	0.25707114542296816	-0.10030048715075171	0.2759452147288569
2664	-0.3424322413086458	-0.07309522140982815	0.3501467567758046	-0.24332964644899685	0.08442003394122465	0.25755787499440064	0.10283085341691506	0.2057807962951926	0.23004330144199944
2665	-0.24209579953660496	-0.1297701582245412	0.27468285370384965	0.10409786926155072	-0.1420569082881739	0.17611510888390455	0.28634759640603913	0.5035435255405801	0.579267665316607
2666	-0.3852427373836295	0.18176537756665273	0.42597020927381757	-0.38559746712861326	-0.12703539344593673	0.4059844798067605	0.016249729580290015	-0.37502704197099856	0.37537892311762744
2667	-0.5402721820623585	-0.12189937339530811	0.5538533090490576	-0.21361002441391888	-0.2098722996566924	0.299458886482441	0.5068540867071921	-0.04378889120719008	0.5087421077569036
2668	-0.33026477890318884	-0.06185511323836744	0.33600726066218195	0.31503501272024587	-0.12125721762438514	0.33756535969446416	0.07394063769117773	0.22954456327393338	0.24115954144673357
2669	-0.4208471503868277	-0.017175717054640063	0.42119749434802456	0.10662302458094378	-0.0035534545301275284	0.1066822216205035	-0.006562110256183084	0.13255395928604044	0.13271628917890815
2670	-0.5584976560676331	0.10336880938800772	0.5679830477992583	-0.1170261688599266	0.0641816794255346	0.13347064161048358	0.21259998842626668	-0.10253576435878982	0.23603461197775635
2671	-0.36426497389517437	0.13375896676508223	0.3880469461249688	-0.04308267914314206	0.5367448695743453	0.5384711433833125	-0.4736562722804088	-0.06804570374789957	0.4785190508946532
2672	-0.46805171319563726	-0.3292578725156029	0.5722614374906562	-0.17251965237801362	-0.13737061805084833	0.22053053566411776	-0.1600617460602327	0.38688114489709796	0.41868458632810895
2673	-0.515890567866426	0.19738931230450682	0.5523636651931312	-0.0814926904265023	-0.19836756016424545	0.21445453485171462	0.08567470878718951	-0.25434075141317053	0.26838288610711736
2674	-0.5035752896176663	-0.12203093384009077	0.5181501916697524	0.12584188349920952	0.1625529210930428	0.20557147613058974	0.22218863864712077	0.4802314215158155	0.52914082185649
2675	-0.11062659647217363	-0.08834066202055553	0.14157088829716072	0.30481537334231823	0.018473885992057522	0.3053746818082082	-0.4971638692489365	-0.1433579031147903	0.5174199467280357
2676	-0.5401728176448832	-0.0355206383717933	0.5413394394211012	0.08132854620059211	0.05702635952838518	0.09932944230268533	0.17361956825598956	-0.035269608367208105	0.1771657409201126
2677	-0.46956209605328736	-0.073492591508516	0.4752785741610853	-0.1085403259417445	0.0938034112700849	0.14345759764280464	0.3811094412657922	0.058326696069818364	0.38554689688330435
2678	-0.43210012635901757	-0.13171751191196987	0.4517300323686249	-0.05475381287833525	0.5420373020614784	0.5447957570051386	0.4266156554859082	0.00254737443733073	0.4266232607608206
2679	-0.41328343092314945	0.1902026644302451	0.4549508191354029	-0.06684042883565239	-0.14035765618945278	0.1554603312035921	0.3715837961097704	-0.36996058266218634	0.5243523150088039
2680	-0.4758828106886294	-0.14508837259074514	0.49750887968953955	0.0919659009021131	0.153520094965569	0.1789585049305414	0.4148773621480269	-0.03219709223410446	0.4161248350810565
2681	-0.23588133671185899	-0.18324388768078967	0.29869437119126174	0.2815142427680926	-0.13011078117862038	0.3101275290266948	-0.19755976762525854	-0.2538679171086222	0.3216811793083587
2682	-0.30101815317029534	-0.05459851383019208	0.30592960996039775	0.2727022082712705	0.058887227215019045	0.2789878132196829	0.13345745813844306	-0.1752172410495383	0.22025434091927973
2683	-0.623982642861769	0.133279074285961	0.6380577170094259	0.012405001759206696	0.30972808924250506	0.3099764077062303	0.3353979298994385	-0.10667371417392509	0.35195319671298475
2684	-0.1826524956628234	0.008969661800392383	0.18287260320964194	-0.022426914069211223	0.0575874860971706	0.06180036431656047	0.3652802157442245	-0.24389098295358536	0.43921799551044494
2685	-0.41895902419061337	-0.12789425920053982	0.43804520941017694	-0.28519849480873816	-0.2751751020856604	0.3963073532613588	-0.01334352977998171	-0.020724461202153724	0.024648591828111268
2686	-0.5003406783088289	0.11119498228472795	0.5125476743248768	0.07743520841424627	0.1820563259050878	0.19784013067175552	0.4437465539397128	-0.12929051683472315	0.4621980548171533
2687	-0.30345327572941944	0.07854544315210844	0.31345378796702417	0.11428175570826866	-0.10446214808246508	0.15483106945883718	-0.0730068224514683	0.008765886094723313	0.07353119666839293
2688	-0.4470099480415967	-0.09273153822439112	0.456527142489483	0.08380014025852589	-0.08419061306828513	0.11878772173992695	0.34429144053865385	0.18275750444749705	0.3897908432224368
2689	-0.5009246648189244	0.14812162080646646	0.5223653265429151	-0.15677714622245356	-0.2658441701176407	0.308629545512405	0.49349095222141354	-0.09896563808115466	0.5033165181525513
2690	-0.1274018286866606	0.24273140575300037	0.27413456785223733	0.03850785923285694	0.10358985748702235	0.110515672177656	0.09936702794144188	0.32344354070580267	0.3383630155117748
2691	-0.4133022447346558	-0.01918601089632412	0.41374732448297374	0.1500147121379916	0.09093551075172271	0.17542428843669614	0.37228052039550735	-0.11611280198529482	0.3899679072062546
2692	-0.17569602146270508	0.05149238529659847	0.18308620292462421	-0.14391744581185992	0.16557081772696125	0.219376222257072	0.24362335214993472	0.02632401307170362	0.24504140747426814
2693	-0.6171557170065393	-0.2524953097287187	0.6668096133596585	0.18335722705406354	-0.4586365844722674	0.49393055111963124	0.2496096214511041	0.2829278896707919	0.37729716918435957
2694	-0.46412093167518126	0.10700585098324666	0.47629664219232853	-0.19228298660587062	-0.1339145055571388	0.23431995590791319	0.592225390515157	-0.2562008255466648	0.6452672130068463
2695	-0.3226881520075287	0.19841415101534118	0.3788084196123056	-0.04189530515799819	-0.22084876065326564	0.22478743665152906	0.16889529366220088	-0.19436212722087187	0.25749224593968545
2696	-0.5046790761331996	-0.09604282605625898	0.5137365028139743	0.19779038535531418	-0.15872376949714387	0.2536025858353699	0.30457393933215277	0.32519889292065807	0.44555538878699186
2697	-0.23153546417061097	0.07745220353007834	0.2441465031499836	-0.04892537458328863	0.1653374051144559	0.17242433067318783	0.10480750784092278	0.030558027169133885	0.10917145562964073
2698	-0.23609542746421563	-0.17951258548468663	0.29659032219023534	0.094986131732923	-0.37998342053639106	0.39167558655617024	0.25397407649236237	0.20648674601369618	0.327321871877626
2699	-0.49564462007309124	-0.00581523735322302	0.495678733044775	-0.036475450826452496	0.2191856923701665	0.22219996906566442	0.29785758757075287	0.024137622808309247	0.29883401297092155
2700	-0.49048051875923665	0.011532396037511699	0.4906160774380472	0.11149174335555578	0.1630849240705703	0.1975527810372833	0.3424742957389341	0.07845060150573653	0.35134475962861716
2701	-0.6140713725437614	-0.14336879836775923	0.6305856507431756	0.024966680440899586	-0.21354596738443074	0.21500050073985957	0.46790347431468127	0.0711264309790868	0.4732785970858732
2702	-0.4443920253566711	0.09846674168263146	0.45517026640390107	-0.24666998425505182	-0.035276156601049116	0.24917963070228927	0.5848836395901521	-0.14949827511937938	0.6036875070132665
2703	-0.6891751025578917	0.04663290504466425	0.6907510042110582	-0.15498512578344908	-0.3333702469351535	0.3676358398683631	0.27094715186517876	-0.17845672228393844	0.3244366823159474
2704	-0.5199231933828146	-0.10985591374026071	0.5314023417346702	0.09826687077958778	0.32608183280588904	0.340566791655998	0.3082915739341798	0.1410161719656511	0.3390121757616678
2705	-0.5899181201291691	-0.09499098091017359	0.5975170917312823	-0.2010224169336303	-0.0301649039604548	0.20327305168364485	0.16369525706100074	0.05618784621881443	0.17306996055634916
2706	-0.2655964096379942	-0.3183149606163661	0.4145670837931925	-0.16223778062492827	-0.2446657360309022	0.2935684244765528	-0.20144778284164225	0.3979611789704215	0.44604294544285905
2707	-0.5470708024436987	0.1576403186249995	0.5693302494533237	-0.1756639174707721	-0.11184684367899157	0.2082487175041686	0.5185881244748749	-0.2939617787194514	0.5961100319523838
2708	-0.29665232169658573	-0.020050969763541374	0.29732918012941995	-0.3346676102963557	0.15936266226003845	0.37067353224108207	0.20014042224521536	-0.2847348840501565	0.34803755948395737
2709	-0.4765328174757238	0.21861115661769162	0.5242846211067766	0.10205203585181429	0.2256408545171818	0.2476457414306654	0.023996120429392177	0.2540874693123434	0.2552180555078597
2710	-0.4811515317528342	0.18546588790414503	0.5156591821001266	0.34163440202415357	-0.18279362166252125	0.38746299535168766	0.06936425881793899	-0.05299093546831014	0.0872894016657729
2711	-0.7207144224046989	-0.010224572045670257	0.7207869453143945	-0.11654635248237906	-0.34646915606037193	0.3655460687493894	0.7159190553843979	0.05938261538743426	0.7183776088330848
2712	-0.5930604309771659	0.06749796394309955	0.5968891437505676	-0.10738097724989307	0.004372861271101296	0.10746997809080613	0.28717921270718233	-0.14139813535911602	0.32010206636970023
2713	-0.44228894892004206	0.11221491771064306	0.45630220478713657	0.2541941399311324	-0.0545290215398058	0.2599770662297286	0.03218721078877175	0.27095433089052595	0.2728594252846939
2714	-0.27777982697151266	0.030949956837313893	0.27949871574043966	-0.06080157467568081	-0.039667212084213685	0.07259696410716068	-0.06214900184298783	-0.18696869284994014	0.19702738524401872
2715	-0.5107276637608116	0.07598520279433808	0.5163492011945726	0.36945280945256564	0.009825429198938956	0.3695834377665443	0.05235916670488809	-0.1599693100596833	0.16832011911533734
2716	-0.4004947058218006	0.0809802189489207	0.4085998106366494	0.2098811640746809	-0.16844730224504115	0.269118183456591	0.34810283887980525	-0.09352643126927007	0.36044802646448926
2717	-0.19123643922496852	-0.31219233161879617	0.3661084915827895	-0.11879108259578847	0.2632812958285184	0.28883968224159096	0.2172895041155208	0.1567076287647985	0.2679029852611852
2718	-0.290411356466877	-0.3090574132492114	0.42409343386714365	-0.04706778242388399	-0.10086552462378646	0.11130691892211264	-0.18432841345827056	-0.12144057336149804	0.22073689511817576
2719	-0.6266043852444557	-0.008449976984974183	0.6266613580863502	0.0446783938794656	-0.14087831955572075	0.14779330093239154	0.4453848897231346	0.21267003284842795	0.4935547009860611
2720	-0.49345933374257533	-0.11217264246375183	0.5060482346327937	-0.18227901487900922	0.22156989971166596	0.2869126343044164	0.33647415004865694	0.10293165337265493	0.3518661377811092
2721	-0.3262250664764755	-0.14010159466017535	0.3550369710662608	0.19175539563989308	-0.05192132916355094	0.19866040415523606	-0.2687765948208486	-0.35527901766330305	0.44549302835767496
2722	-0.30299237442638866	-0.0020186979892794182	0.30299909917706497	-0.10631099315984768	-0.09680396518035463	0.14378120510439635	0.48950728699948326	0.13906419213046525	0.5088774248858887
2723	-0.4342254207338209	-0.0040144337010436645	0.43424397714810486	-0.31420448877805485	0.016973974155520287	0.3146626392931183	-0.21618773427294244	0.025310759346993176	0.21766435396910944
2724	-0.7059268556701588	-0.15171021575062676	0.7220448151738635	0.17420691311882772	-0.6652579823451692	0.6876890515722612	0.6501188670097127	0.2093278539812628	0.6829880611653424
2725	-0.5647262418670912	-0.009109383739440964	0.5647997070868935	-0.060698841380932775	0.4906621184496853	0.4944023299161531	0.5512705844601	-0.12348103093685732	0.5649308119515252
2726	-0.36093577400491067	0.19900491066053094	0.4121620887751927	-0.27057551484840564	0.48371395130396205	0.5542475042086987	-0.3647007783949458	0.13522209512867972	0.3889623025086995
2727	-0.4712208873466194	-0.05994795642162114	0.4750188229437481	0.016288449850994185	0.2557141042552152	0.25623234907715187	-0.32390736971621786	-0.0975752550791372	0.3382852561969518
2728	-0.2698653897182292	-0.029896176223802015	0.2715163161222109	-0.1651879978558092	-0.2165608486736147	0.272370475297612	0.541815472809896	-0.01420465646050406	0.5420016409950915
2729	-0.5982358601840763	-0.16080724178187775	0.6194716405289891	0.1510603679736702	0.38961016732449893	0.4178699764938428	0.5316994886499852	-0.07683329095051403	0.5372222080563517
2730	-0.26868845222428034	-0.3175754869158762	0.4159899929668203	-0.07694715564924058	0.06675797627015921	0.10186997672619542	-0.316253144863103	0.2775906532945364	0.4207999791258198
2731	-0.45196044881799946	-0.1582527202566264	0.47886550383629595	0.4016281163999395	0.34632203672723183	0.5303245204644619	0.37109042008696774	0.06525616530171649	0.3767843773170633
2732	-0.3767944119153042	0.040712785480233084	0.37898754564254405	-0.18969072542072793	-0.0007438758731441972	0.18969218397698057	-0.2579453912442528	-0.14874673150011455	0.29776066730869244
2733	-0.2277178004856284	-0.10691251909468785	0.251566459205484	-0.09135680167926832	0.016178058131814	0.09277820206266943	0.11045729313191853	0.19802091615191733	0.22674456297709816
2734	-0.272913648154365	-0.09574153534061577	0.28922015997904243	0.4085478535636745	0.20172755840009757	0.45563730803079594	0.2144411505834454	0.1773684750503529	0.2782886684815599
2735	-0.332075971119477	0.13197143793613655	0.3573386503386882	0.10598232499524783	-0.504051839607612	0.51507330567912	0.047419594514243435	0.12472219031830846	0.1334325398907314
2736	-0.3679869549377197	0.17419507568158363	0.40713428177451233	0.09450909638457029	0.031268008582813936	0.09954726344889107	0.3657647507708835	-0.10467090686679889	0.38044691042352363
2737	-0.40820627824939343	-0.03221763010225598	0.40947569072122825	0.08051416108863754	-0.06443603760937301	0.10312387249615682	0.5484696782510609	-0.11379771176881345	0.5601507896670682
2738	-0.19048838226590845	-0.12614183156215425	0.228467909011611	0.04795078250574643	-0.029676201071522676	0.05639108487119965	0.01652897477023346	0.1817255021767357	0.18247565631705998
2739	-0.3277019540364736	0.022068112459571534	0.3284441691777331	0.2163701460823373	0.17345211155378484	0.2773115127760811	-0.020071064016618047	-0.33943841783790696	0.34003130313996194
2740	-0.2923407537941192	-0.1956792756048473	0.35178614985549334	-0.07902713241267263	-0.002905453560790687	0.07908052426333557	0.01933211696532553	0.2138141056533486	0.2146862886229634
2741	-0.28659016575915675	0.3139869561897268	0.4251137868467104	-0.1196155463869258	-0.20505378911989586	0.2373919446187455	0.13994209747984715	-0.7260315600549405	0.7393954401014857
2742	-0.3379100614573568	0.24034513928980647	0.414667331260073	-0.1838802304110003	-0.20278055210377788	0.27373690187388977	0.08211443806398687	-0.1485829439669009	0.16976357729629624
2743	-0.5184740545765165	-0.08239313495757498	0.5249799748153732	-0.06738450607164412	0.03011351427703134	0.07380715006442407	-0.014207429497875764	-0.038856167382634525	0.04137212584101065
2744	-0.6181733910239283	0.02671072701929175	0.6187501954003098	-0.20791580759453127	0.12814670616730386	0.24423464403973377	0.33512232202055364	0.03332239091248135	0.3367749284797963
2745	-0.36171266254918827	-0.3325762906210095	0.49136853718126183	0.27346761594027497	0.24303938258540364	0.36585882312109397	-0.012812801327565175	0.2726810282751939	0.27298188778575905
2746	-0.3088708806601997	-0.14024856116973564	0.33922098966601166	0.21285007327698702	0.08740815281765071	0.23009854165772656	0.25575605413198943	-0.0024597660548410735	0.25576788241335086
2747	-0.5158786140343841	0.20966726376764525	0.5568582457985589	0.3713920046170371	0.0447265046784907	0.37407550215727353	-0.06579979018276184	-0.5248338555268516	0.5289425188952724
2748	-0.588958981210221	0.0792983009377292	0.5942734236694354	0.060982700270819486	0.2281939226216065	0.23620193914055057	0.4278605944692372	-0.10094557012316252	0.4396074344538083
2749	-0.554652828209473	0.06309018195755668	0.5582294607956525	0.17157592407592406	-0.158196410732125	0.23337609580039353	0.45551622384130147	-0.017334860791254618	0.4558459472028799
2750	-0.46513409896372254	-0.09298326511756352	0.474337029558854	0.2635394306623554	-0.35016937025061357	0.43825976244180764	0.25158506665907115	0.16317912745880467	0.2998707611689845
2751	-0.4980406762401349	0.11707572343173953	0.5116163017406659	0.03184582466943312	-0.4152890207518956	0.41650825598773505	-0.14926680790685923	-0.20206627922797335	0.2512197467233428
2752	-0.4773634566890123	-0.3810089612598171	0.6107730334112397	0.23559545703898907	-0.23825885915262443	0.33507089300940524	-0.09389736569342033	0.5181063381118739	0.5265461925376151
2753	-0.42943032821663074	0.18155361070402248	0.46623183112257677	-0.08090743861583756	-0.23240680823118182	0.24608725715806748	0.5918943044678808	-0.24454023861867277	0.6404207960124294
2754	-0.48929289461622605	-0.036816327536808816	0.49067604251198454	0.06268226770291695	0.02914476091222546	0.06912657790612038	0.2947216507782842	-0.040201043688196283	0.29745079484025116
2755	-0.46882060740905135	-0.30609357967383166	0.5598982420484389	0.1320686261970824	-0.16616508186751378	0.21225681722296277	-0.027437882754620908	0.5012998502567261	0.5020501740637805
2756	-0.575409563358327	0.05848250537561534	0.5783739007244617	0.11693509091715738	0.38314624593457935	0.4005931368128578	0.5041883800752777	-0.2082918605544348	0.5455194054991634
2757	-0.5198651698251594	-0.17110939259665126	0.5473008487405594	0.0697902645090011	0.13023487359459285	0.1477558909838654	0.09352299243406323	0.36779966445038215	0.3795038119487544
2758	-0.3583516374288382	0.025071030285076134	0.3592275777379636	0.05924997725988641	-0.15201089438904405	0.1631498446773829	0.2788997126489446	0.18097020288199892	0.3324684406779322
2759	-0.5722338191803648	-0.40618256556025045	0.7017377148043659	0.5487404418463847	0.07693701919078007	0.554107730896915	-0.22055369506305464	0.613922627176329	0.6523380447015585
2760	-0.6563941631240942	-0.023828875418329756	0.6568265468805917	-0.4349147678165928	-0.048026103614109784	0.4375584096932821	0.3947037479486367	0.25004965629827897	0.46724284827013496
2761	-0.21616409523893645	0.09760640814848372	0.23717910317335375	-0.40563285098138385	-0.2814386506017231	0.49370611080662585	0.2306107937165962	-0.23808662207309722	0.33146127645439416
2762	-0.5613374465477055	-0.16751372296389178	0.5857990920767303	0.21099474508722924	-0.13884267680248166	0.2525788418615131	0.2047062048137844	0.15220891237293377	0.2550924994879592
2763	-0.3312498180297217	0.20725452475754458	0.39074400824222427	0.27289502097635776	-0.22633885072652543	0.3545433229125759	-0.20391094477139973	0.35295867310555423	0.40762666536672787
2764	-0.18003401195678065	-0.18168737669634374	0.2557783186903326	0.18164342445869566	-0.33414250525152916	0.38032295153573115	0.4343738495107709	-0.06916314722969677	0.43984563436906193
2765	-0.36276751892184406	0.34342065921900905	0.4995378083420005	0.097988310194381	0.25519460555542123	0.2733605597728708	0.1135094358506576	-0.32026757773147146	0.3397877475323657
2766	-0.5829637245573801	0.04150291735865141	0.584439215230371	0.05110366680388699	0.13035848493660798	0.14001756802548226	0.3458005390284192	-0.32578233275543755	0.47509171864801003
2767	-0.4773115660812377	0.2786284528860133	0.5526844903492201	-0.33828543105200765	-0.08356696307226341	0.34845440186509863	0.04733989807815945	-0.4192834233533956	0.4219474553175943
2768	-0.38218682697217965	-0.25124336685983256	0.45737293328543965	0.11339986934596734	0.37227228794994754	0.3891608751444203	0.12369217525756239	0.07063459861938888	0.14243946342945027
2769	-0.29873329997155385	-0.25983515735236407	0.39592410069130946	0.30006716009086093	-0.37214827481084006	0.47805296674079845	0.24312790553347288	-0.21776997738833126	0.3263969079216401
2770	-0.5486216890555322	-0.08628288544114911	0.555365189782539	-0.2049467267454452	-0.22674016280433368	0.30563746863270536	0.09341048146583253	0.024908910721306587	0.09667456687775054
2771	-0.3053679051767891	0.06363202609541534	0.31192722269315976	-0.005193971788248887	-0.026425669604572998	0.02693127098722187	0.4108383797470871	-0.3919794946214382	0.5678345696388076
2772	-0.41094144384347786	-0.20490071354206343	0.459191869133382	0.020079146221997815	0.24981853333505952	0.250624164259324	0.4245831456525004	0.10864576274166866	0.4382633333212936
2773	-0.040624586830280716	-0.11448899728164025	0.12148286938365609	0.023689015009730162	0.19517352612053643	0.19660588681536204	0.13392528155134129	0.03902027320977987	0.13949395241361504
2774	-0.458113084661795	0.15371935166146314	0.4832155185976187	0.11500244614268604	0.05622155304755639	0.12800947482854777	0.08271011777408492	-0.06685460940106491	0.10635084569655266
2775	-0.3340202385396081	-0.17415178625451114	0.37669399306292856	-0.21858495886545912	0.0468271315061011	0.22354454698628667	0.21671222616321956	0.34733453603488185	0.4093964690751314
2776	-0.4924508683940892	0.11591618394509842	0.5059094973238657	-0.48697524114261115	-0.015245790553912467	0.4872138335633729	0.0459823153600431	-0.35338490551514445	0.3563639498768332
2777	-0.5786483902329281	-0.23942613631798423	0.6262258652206223	0.10428774528397136	-0.005159511328565229	0.10441529760319646	0.31602423481298136	-0.059183935842974426	0.3215183591196554
2778	-0.43529730962995844	-0.35819770489175	0.5637280759025554	-0.20833970535759797	0.1388499185634407	0.25036919282045234	0.07990638937869514	0.44410408671299656	0.4512354938374467
2779	-0.5310516740444026	-0.17273916195230585	0.5584395209665477	0.022771497752266896	-0.2954508767737252	0.2963271194073274	0.3334895598520551	0.26656460588211767	0.4269332215222963
2780	-0.19932894883513544	-0.030324170987742108	0.20162238266078958	-0.03380202667036745	0.2789923151078388	0.28103254063587696	-0.2827596220430228	0.16217168896731968	0.32596420134797954
2781	-0.6552388158774102	-0.1348157142954235	0.6689642611181974	-0.052662067513949716	0.06825541195331883	0.08620959700498	0.5254355900985714	0.12587707735196935	0.5403032462838879
2782	-0.4629170613171139	-0.1251542484678635	0.47953705963984505	0.11286530432871895	-0.11305883744908135	0.15975255129903917	0.19566065962713544	0.19013225477886816	0.27282479365523615
2783	-0.4886341657488683	0.28901117292122436	0.5677066196640606	-0.4036540387877466	0.030294653697235146	0.4047892650161254	0.18022429130478348	-0.6149082067868374	0.6407752320042618
2784	-0.28181101142423265	0.024617650395789874	0.2828842075319128	-0.2204168355776367	-0.08699130815448197	0.23696216807855	0.011568567243937608	0.3485913373593714	0.3487832453402437
2785	-0.30867171714411173	0.14527784002813107	0.3411508167481558	-0.13406325827029283	0.03960989909858475	0.13979235073725352	0.17225443773755358	-0.1397223855908132	0.22179706119664572
2786	-0.48560890914207516	0.34967839105228415	0.598407043580764	-0.09052950232851951	0.11047929490843163	0.14283299827180562	-0.027235157313833726	-0.45537016441873196	0.4561838888394155
2787	-0.42962022957706447	0.0804609467783613	0.4370898141324273	0.387057331130599	-0.046198614078453784	0.38980468125038215	0.165274028974696	0.06985161998546018	0.17942896496419353
2788	-0.4254958720921543	0.4798362787546025	0.6413186349830539	0.5267754359291364	0.20261841934953026	0.5643993123295189	0.008824195249669596	-0.5924019311506439	0.592467648444045
2789	-0.5439377075658395	0.1963009375665311	0.5782752699203726	-0.10057188104113643	-0.1978307304730733	0.22192724297765312	-0.07727909097113697	0.038657964415153054	0.08640888909162357
2790	-0.3950957483526205	0.35725422209174545	0.5326642747253616	0.49450859119105567	-0.06608131489648077	0.49890428635181167	-0.2924546409408839	-0.25059975385463545	0.3851362793088509
2791	-0.34183828768807384	0.18498237412001203	0.3886796800253268	-0.12247959888953805	-0.22112359807998533	0.2527783570086273	0.12823505990516526	-0.19221302460524964	0.23106292955984875
2792	-0.5366202628002534	0.023762533513323626	0.5371461295092658	0.3163210785152171	0.0037180280705869707	0.31634292855343527	0.0877941345344666	0.04595667316252149	0.09909503452152808
2793	-0.5367474252710346	-0.33686070536804064	0.633697824957715	-0.04800113422079498	0.06457947480442859	0.08046500762753088	0.25142209951341704	0.4791649063862147	0.5411211321283289
2794	-0.6361411293539297	-0.3837889927243256	0.7429465171814493	-0.14838961052277205	0.221175762899265	0.2663422508825287	0.25366170404889715	0.6072937322182946	0.6581412745699939
2795	-0.3470883504400355	-0.22773567375396403	0.4151311360418017	-0.08912401448613003	-0.15425337755796187	0.1781493599375621	-0.04160580829821172	0.11588009667865477	0.12312286583085173
2796	-0.22390942154853985	0.0799177185638628	0.23774412884160676	0.1968252424094052	-0.0658685840772849	0.20755444205766221	0.06511987494265373	0.3042223845853227	0.31111389778556475
2797	-0.48701120467814524	-0.19203941695472942	0.5235064958015045	0.07460397327561089	-0.3094932460558631	0.31835800945272774	0.33456638366954916	0.39050591856993877	0.5142271263944286
2798	-0.6754366036372957	0.027547242901914185	0.6759981184327235	0.0153802691978212	0.27823970809290594	0.2786644717939891	0.26040763136379297	-0.12512621756110115	0.28890950969749873
2799	-0.5534082531071071	-0.10803644293086942	0.5638550945129562	-0.1099768049561056	0.06672228094385234	0.12863421163401148	0.5121580678411479	0.1277801665557934	0.5278576109329146
2800	-0.3315424648209697	-0.0998353312227597	0.3462477427217715	-0.27537400045693394	0.16884715558601782	0.3230173402112406	0.02566807407567653	-0.046305951092145005	0.05294422662861875
2801	-0.3407563171248827	0.1497683817424181	0.37221692039757714	0.1346525830908278	0.23900968936597264	0.27433000153802173	-0.32890505183940105	-0.20034582967576908	0.3851194419838492
2802	-0.4180216507656566	0.1567545655460405	0.44644607101907896	-0.04370783227020809	0.03756982118582035	0.05763563191026154	0.2937312863848274	-0.21207099799518253	0.3622874229006
2803	-0.4766772451893076	0.10237523752375235	0.4875468032295074	0.08931866535634199	-0.03239755770797131	0.09501276612371382	0.5089962889929538	-0.0672207402531718	0.5134158647030523
2804	-0.45060828764908967	-0.066372939022556	0.4554703019215816	0.1581897428525708	-0.17374823365401046	0.23497328239961898	0.38156170746600404	0.046857879621123776	0.384428143463717
2805	-0.2609285876294722	-0.040484490937696134	0.26405060471204295	-0.03685282878626194	0.24414588974765447	0.2469116167178519	0.2409303652341821	0.1395755208619044	0.27843988025379607
2806	-0.44408518193543073	0.10090294500771138	0.45540427438250275	0.190442244284364	0.048974170948049026	0.19663854614015558	0.2784366866896516	0.3585300088069539	0.45395016875184174
2807	-0.5426394563919974	0.005552726594994928	0.5426678656471573	0.21216981648716088	-0.26306933883167427	0.33796672626388796	0.2343740429170893	0.02131471869220214	0.23534126120642193
2808	-0.4582893872153306	-0.14028016664367945	0.47927829868228095	0.18000256333308326	-0.2175891539750419	0.28239327671539055	0.31110008979737613	-0.046621426618786016	0.3145740346753151
2809	-0.3948408518763408	-0.053175265062282574	0.3984054556916591	0.05997517891171035	0.12114753537024989	0.13518042540167421	0.24895600816940996	-0.14400951104443385	0.28760708140604646
2810	-0.5049016946714825	-0.1621221852710156	0.5302917350281677	-0.1369808206647643	0.08169641170446523	0.15949309989895424	0.2355179024474465	0.03687020507918912	0.23838643920287578
2811	-0.4749537974066558	0.1067535204978632	0.48680327013044017	-0.07864997991041534	-0.06082605395913629	0.09942649636866671	0.1339947991700249	-0.19803936522344875	0.2391112636048788
2812	-0.5655540829084933	-0.10080263654302356	0.5744672246773456	0.20927227173569785	-0.1405028926932307	0.2520633780869114	0.3633713960631848	0.23780047599992984	0.4342670121741935
2813	-0.23133634894748537	-0.11510144741946539	0.25838895011669655	-0.017542844265281663	0.030185467174668964	0.03491294621582291	0.179440122970407	0.07907085007168968	0.1960891559028556
2814	-0.6443786373238468	0.07469222546389095	0.6486931144879575	-0.26558072340739963	-0.23554603724163642	0.3549859945206798	0.5174089358710652	0.024674619860962844	0.5179969534509938
2815	-0.23913973251602116	-0.21986904430203402	0.32485413389723694	-0.050075612210394235	0.03782152503635986	0.06275376239176246	-0.3771818575785755	0.17938591889990274	0.41766668718726807
2816	-0.37289972085975653	-0.31798716439939806	0.49007146268687607	0.1421968375892576	-0.022080704467936824	0.14390100114379356	0.10886808258145583	0.1227574562398562	0.1640781901028985
2817	-0.5801098363420228	-0.2022928398700439	0.6143694452716995	0.022890798657813145	-0.08831131750458959	0.09122980577962977	0.17145216024641335	0.020751968221810888	0.17270346678118784
2818	-0.4436391387635356	-0.005041973798476764	0.44366778893969316	0.12489839506242047	-0.07334528300829095	0.1448417744600457	0.38715896578202574	0.0034279278465005098	0.3871741410201986
2819	-0.31786573116575056	0.11771998283462347	0.33896403556737587	0.030085002371310784	-0.22093268083199133	0.22297165027709762	-0.022980386893277183	0.1694799509003492	0.1710308508396935
2820	-0.6495935483460918	0.2573848175121509	0.6987265003838267	0.21820514852784023	-0.1253657510023477	0.25165464106278557	0.42196566315971795	-0.3636642586879851	0.5570518054300716
2821	-0.43333687226321693	0.2874514892911727	0.5200088495002568	0.11782808138604076	-0.1740671905852435	0.21019715412287324	0.21860069812359398	-0.27765590843571314	0.3533823265379634
2822	-0.413755601728231	0.2610754471861234	0.4892382723018763	0.17372187095315011	-0.10308896614806941	0.20200649343261404	0.007660660596853189	0.04884140576030257	0.049438533932780575
2823	-0.4149740553036723	-0.038953222957100804	0.4167982967262713	-0.1768843219486963	0.20839230237723178	0.27334120626303976	0.04497754795338129	0.2626134069013005	0.26643719955030065
2824	-0.5455296608276983	0.17985712243968235	0.5744137840747439	-0.3041581011095828	-0.26866150558427976	0.4058215803199716	0.2662534737982508	0.03538520068698431	0.268594535940875
2825	-0.3685781230135932	0.2133172731091017	0.4258568911863779	0.05379459274289178	-0.12508998919602624	0.1361666758257524	0.08496365454832583	-0.31113046557590435	0.3225228506690437
2826	-0.5796012363400004	-0.07858460736387396	0.5849043799471767	-0.06712267265284563	0.37702288916184357	0.38295131823249395	0.45566335387798246	0.3599842410560352	0.5807045254482017
2827	-0.5430229274509868	0.06823378204694582	0.5472931104535026	-0.1927146794713272	0.1971793570236907	0.27571479198623433	0.3479521960885177	-0.010908259461848516	0.3481231404076857
2828	-0.6838373524604285	-0.11730027270397124	0.6938248183774592	0.057853950329280125	0.0462457678729949	0.07406585323120055	0.5043747850613785	0.06604161654507107	0.5086800752158451
2829	-0.23184839392666662	0.4169807087089851	0.4771022837943896	-0.22126384063837945	0.14286566534867084	0.2633785972883229	0.04857241202132091	0.005297820518256714	0.048860475967929556
2830	-0.7452246182957065	-0.07743825851494193	0.7492372225108737	-0.3098613037612983	-0.045508788813890796	0.31318537230841237	0.6803844660283409	0.01730319247121828	0.6806044534693896
2831	-0.5891233617288569	0.299316813584682	0.6608001893380456	0.511951689796816	0.26974329068589337	0.5786674135942594	0.36902489798716315	-0.254409732619935	0.4482228099797946
2832	-0.190700452705536	0.15203246814373614	0.24388631374468825	-0.20658477648006446	-0.012081433749496575	0.20693774647164223	0.1656387618012945	-0.2950438388444295	0.3383593744099957
2833	-0.21448675763734312	-0.31120578669693155	0.3779598006077318	0.06506248172964711	0.08244365825981073	0.10502420347748953	0.41497742547504135	0.24790344541873036	0.48338636917518774
2834	-0.6073356279476001	-0.07424782466981077	0.6118572582250738	-0.011635768703444573	0.3759209317446183	0.37610096787573155	0.516694256710537	0.1699452075409746	0.5439249290883801
2835	-0.5257049388218321	0.2797608928382718	0.5955097311239618	-0.13745336408372097	0.24763638969601418	0.2832264267324081	0.23240776556581128	-0.21556881235661315	0.3169909815059946
2836	-0.47959574457502946	-0.02562671776227115	0.48027992554107857	-0.18641362373239959	0.017940934898375824	0.18727497499151458	0.2600386071830069	-0.01626055164388695	0.2605465078742022
2837	-0.36458662396779573	0.0070554876328411545	0.3646548865461315	-0.23053017868125333	-0.21867457366172346	0.3177463334941052	0.304615637930725	-0.45585166689073175	0.5482621900870068
2838	-0.5768793023502377	0.13268221399310476	0.5919411283144709	0.006819321384268072	-0.19576589644441741	0.19588463276844434	0.12165526337482482	-0.18587439680919196	0.22214701099942563
2839	-0.35941285462232314	-0.25823902398451176	0.4425663719446389	-0.1514572180315782	-0.020666900104307172	0.15286075249646794	0.012174372025299562	0.00507917738379154	0.013191413006437789
2840	-0.4862122943245818	0.18108546263459316	0.5188394163225828	0.1389088119907454	0.2730958488414981	0.306393538938305	0.44165775305509253	-0.23845038458298337	0.5019164838311707
2841	-0.3956512956603763	0.044536970287745385	0.3981500841142019	0.06957762784614503	0.09977637675738107	0.12164033728795522	0.346022122756154	0.3321808401079006	0.4796617766421101
2842	-0.4277877208566899	-0.06464389434178033	0.43264438883618095	-0.09660289923415602	-0.011794156188645197	0.09732020479143404	0.3047324616343672	0.06026180933229891	0.3106338018273984
2843	-0.09128290211811105	0.1336863291741747	0.1618783581185899	0.10793377909391792	0.566002045674827	0.5762013679067273	0.09163957367222281	-0.2983249519204061	0.3120826627692403
2844	-0.27937330934405674	-0.2133316484119616	0.3515107938428276	-0.24688557905432795	-0.19702904616745376	0.3158685393936019	-0.07026069087523998	0.06200773304389139	0.09370978411835411
2845	-0.6434810000509569	-0.025652557801259097	0.6439921204085702	0.30434523539545033	-0.13119482189595236	0.3314183211595622	0.3784776580089797	-0.06183511876242136	0.38349565776462835
2846	-0.06375217731472284	0.01467979800209454	0.06542045996284465	-0.15819854507834655	-0.24358145138788395	0.29044569737755405	0.4871650958501703	0.292894492957635	0.5684338260691526
2847	-0.4207543800845162	-0.05490426412805019	0.4243214896511232	0.05942899995813516	-0.13162342756563222	0.14441790997016007	0.46699737420065546	-0.08615058277965225	0.4748773214458454
2848	-0.6284204250656612	-0.004111970480656129	0.6284338779385943	0.21482843081770972	-0.3114332670810828	0.37834102940653497	0.4087448378560112	0.01131865759726186	0.4089015217429998
2849	-0.6106157106899821	0.008147329044893459	0.6106700624003093	-0.11444621081590495	-0.26736646707726863	0.29083115872873516	0.22074437793442087	-0.023669526413803106	0.22200974498951204
2850	-0.49385222475615437	0.11796093294314675	0.5077448193703415	-0.1257609255434811	-0.14842898981964595	0.1945429911675914	0.5066209432370917	-0.24351322311185059	0.562106279947807
2851	-0.44135192026502984	0.14555208061086822	0.46473317687871385	0.030862178188305545	0.2575406529627404	0.25938323378931305	-0.3448955522172809	-0.5657538193222201	0.6625936356598533
2852	-0.10986767734140986	0.3298140415210446	0.34763228922072453	0.0654301175900643	0.08168405377433278	0.10465842024824248	-0.22981149407357815	-0.21822910009236451	0.31691838529099803
2853	-0.38221516051024973	0.1991788707008749	0.4309995956582231	0.16807073009181964	0.29112643201419797	0.33615825102310776	0.03463848405370696	-0.05181203430674857	0.06232424469291707
2854	-0.3280831595882337	0.12461968061619036	0.35095387788465837	0.18283697095747609	0.10195836570025307	0.20934389478838758	0.021977553682803748	0.036968509062372826	0.04300794726763023
2855	-0.25943821333909306	-0.1024498375607616	0.2789339630751465	-0.20738475302955142	-0.12093158705974064	0.2400684996785619	0.22614624430229438	-0.4466581668481542	0.5006452255082301
2856	-0.21421625684241333	-0.4670669575454443	0.5138483701699682	0.22176640981123044	-0.3203771101392799	0.3896432127238441	0.21529918435738715	0.053596322684281224	0.22187001733049416
2857	-0.30914384142792234	0.16364542068932797	0.34978527471207177	-0.08705003067055518	-0.3019787888897259	0.3142751927515919	0.3941894901006961	0.049705751533526445	0.39731098127456715
2858	-0.33310594884241546	-0.12074875482345059	0.35431601000465623	-0.1054338798918106	-0.020206698988810702	0.10735275363522423	0.1315050615469711	0.19704530354553756	0.236897515524806
2859	-0.1769014129948204	0.1668445625039489	0.2431691139036743	-0.22170582670298117	0.2047235946917764	0.30177015064047513	0.6374564144019689	-0.24994414676044285	0.6847063288461852
2860	-0.42149833610006104	-0.1521999794352785	0.44813578419405337	-0.046416303864022034	-0.07151153086488442	0.08525474949254466	0.1719392905760162	0.3729254792197817	0.4106537868997284
2861	-0.3879040781210422	0.13923753955984128	0.41213670819961423	0.2864119338305763	0.15165851208712644	0.32408656270979747	0.22290661132956485	0.09233733048849288	0.24127482250780094
2862	-0.367512451070209	-0.2426719413675356	0.44040330700248087	0.09556735202891771	0.16946646183479508	0.19455590574594014	0.46133701399743093	0.004493401608956128	0.46135889624248616
2863	-0.44749081926501283	-0.06708620644104515	0.4524915385077636	-0.02823652161566872	-0.30295843507079434	0.30427144876490936	0.21716252341206552	0.3226685152100934	0.3889402682708261
2864	-0.3494645669427087	0.04973428762793199	0.35298581120820255	-0.2182698030967487	0.05807193895118389	0.22586291647245565	0.3564004200049563	-0.20067527399879953	0.4090132332507135
2865	-0.28128308652543454	0.03533529701201798	0.28349384116802717	-0.10766743004176554	0.24777533380368305	0.2701571608033462	0.34244832829741584	0.57655329364011	0.6705852354182529
2866	-0.2382222900175984	0.1495284046762779	0.2812625166392804	0.23430221486051386	-0.36661566124724865	0.4350914512608812	0.260921715424844	0.20374249137703904	0.331045532174603
2867	-0.49341711140714895	-0.12566473998980585	0.5091680201132828	0.11399568663066717	0.23780557921885306	0.2637167231671353	0.21882593768717773	-0.0657966283750548	0.2285038015224203
2868	-0.5365212727117017	-0.12859113238321468	0.5517161909893361	-0.10675194051904933	-0.11580197583405741	0.1574994425756938	0.18365893175785405	-0.12676064245886495	0.22315659006854424
2869	-0.379884190038401	-0.09310457291535999	0.39112716517634466	0.011188082852803205	-0.09484417382421334	0.09550178273895617	0.06161490149198453	0.0006696858540489109	0.06161854075690263
2870	-0.4594719458441338	-0.04349775301832154	0.4615262977723345	-0.22499731464498499	0.03179190879463918	0.22723229757730531	0.17739286085426414	-0.22375363863839903	0.28554144687940414
2871	-0.6286596466933229	-0.01305859963507947	0.6287952595280938	-0.36142824350394753	0.029014054320607337	0.3625909410761222	0.38479387593048225	-0.2691242220718412	0.46956807159279584
2872	-0.32533467652721615	0.1062140291579775	0.34223394299958043	-0.202563904162267	-0.05021215228004501	0.20869450281704718	0.1872670405085329	0.003666416988885965	0.18730292863263215
2873	-0.5304642141318822	-0.07622356269873953	0.5359125992034933	-0.06491393194883384	0.1879395190899465	0.19883430638805313	0.2145943140216127	0.21669250057800932	0.3049694401364784
2874	-0.626538296437113	-0.0026426687925430793	0.6265438696537272	-0.02005389084068827	0.027538734293063718	0.03406670551013415	0.35212376016505137	0.09662488390394691	0.3651403985622871
2875	-0.6486681710854298	0.06471943785234138	0.6518887955895848	0.5978445058602812	-0.3293298164921694	0.6825512297389037	0.1568202343996355	0.3136664489744488	0.35068394193261415
2876	-0.5538256506880489	-0.09715633569679366	0.5622830291997695	-0.0673325455410445	0.05704498089347922	0.08824852142769442	0.3213231895942153	0.18433515674411616	0.37044303500386927
2877	-0.40910438138423505	0.12468092192708798	0.42768180597304606	0.22169322736288824	-0.10827617979874088	0.24672174239491443	0.27492422042960246	0.03603507225804027	0.2772757714108227
2878	-0.16009286097691894	0.4379506172839506	0.46629439983251836	-0.2838304776778796	0.3623992367363185	0.4603183103526511	-0.5060570750399133	-0.18954967723609095	0.5403913797778964
2879	-0.25971278499614425	0.3424783085257557	0.4298163823089066	-0.005395414893760958	0.03594580746080331	0.03634847418922781	-0.04697556240886893	-0.08815730090031706	0.09989200751641036
2880	-0.5009327826591261	0.06377375536790021	0.5049759841976053	0.2584889038465345	0.011341718963435153	0.2587376045356154	0.2314232717241081	-0.17294762382751755	0.2889076172119297
2881	-0.27401739579486534	-0.22512022033472542	0.35463311577143386	-0.20311678315219064	-0.204488438683457	0.288222048346916	-0.1303380650771747	0.20827284849762223	0.24569409970403305
2882	-0.27280681147231606	-0.19169818530925858	0.3334242802144958	-0.018405330959338155	0.06786816668700837	0.0703195865828172	0.28458072436235954	0.04582905267778152	0.28824727361754543
2883	-0.35787724615113525	0.06727980602790141	0.3641465304130636	-0.0050115818450382705	-0.6196560455792361	0.6196763112912143	0.3920545430176869	0.06938171693585485	0.3981464395744038
2884	-0.6057280192269177	-0.16810991125280308	0.6286233972244355	-0.08301360639835632	-0.4559602827132279	0.4634555407578897	0.42086502354904143	0.2916176950337178	0.5120236792412179
2885	-0.3485766055866927	0.010588181402517905	0.3487373790515627	0.10826610339700392	0.07137006349758283	0.12967357135677163	0.1418081676728934	-0.05090460485229915	0.1506679634624168
2886	-0.4319046799664287	0.1536674544452131	0.4584270270529158	-0.18826190220681582	-0.3703615662945783	0.4154638776243995	0.43403421505661127	-0.372642231675826	0.5720558824696663
2887	-0.07994165884347545	-0.05247595244433858	0.09562632693765406	-0.014632882395643278	0.20928643811128694	0.20979736515150582	0.2326486601281952	0.27688112981697427	0.3616470089855143
2888	-0.37710466885327243	-0.23903620304057382	0.4464820686600871	0.0059934694143662015	-0.07711499698462976	0.07734755610593265	0.09430893828764646	0.25745767842245537	0.2741872207445554
2889	-0.4813392120671862	-0.0149575739866027	0.4815715586421445	0.21719609401943277	-0.26464815573405526	0.34236353425961563	0.32484254498353876	0.17911380585494266	0.3709507170490771
2890	-0.10275756964962562	-0.3336545221251555	0.3491195472253932	-0.079721168077996	-0.17818278292007086	0.1952039158645676	0.10647646214586876	-0.1370192831852555	0.17352671539478254
2891	-0.461960276017797	-0.1495295404407668	0.4855578030295323	0.4576191085883374	-0.17390266456119385	0.48954814399266966	0.13588695373739215	0.3198789204868294	0.34754537540851765
2892	-0.5090283580849619	0.18289757761455877	0.5408894464046659	-0.09373459351619713	-0.34316245870474843	0.3557339554863085	0.6302603484470601	-0.2969262375971148	0.6967017277129345
2893	-0.5427623944671656	0.12453734027172501	0.5568667398666278	0.23604710531555867	-0.06012008638867757	0.24358296474761224	-0.20025229729258764	-0.1297833810433983	0.23863090446548374
2894	-0.46220871771808	0.23790015320543054	0.5198397653409741	0.13532583738241175	0.2270041219480673	0.26428006668052734	0.41206084380174146	-0.1177054829152259	0.4285425529663416
2895	-0.45373705673652065	-0.010458004041852143	0.45385756191173016	-0.06029652397956877	-0.25488948153505403	0.2619242611924817	0.22561366647541825	-0.253650842234716	0.3394705823291056
2896	-0.3512607029406548	0.030442656963025477	0.352577419573817	-0.0998847741546255	-0.42454935552336726	0.43614117368488275	0.37837746943704986	-0.3365863064231895	0.5064186519562552
2897	-0.4408435947020724	-0.13875220853538284	0.46216366188103913	0.25857767156431205	-0.248159277994623	0.3583928563551927	0.12551280386300043	0.34252063139750416	0.36479288214889405
2898	-0.40826908055938976	0.23823173798136082	0.47269229221812925	-0.00021773529232223317	0.47752377803826296	0.4775238276783618	0.44379827655489573	-0.0814945792253021	0.4512186573228159
2899	-0.6223322381273289	0.15986721173487448	0.6425378899337015	-0.18134742185560185	0.23531226408705924	0.2970837407928134	0.3336778949540368	0.02605200714401515	0.33469335914712894
2900	-0.44028365957552096	-0.018695625729354376	0.44068041403110403	0.15454906588667336	0.23303046359310683	0.27962226436544996	-0.2845747561255954	0.20294228416390264	0.34952591109330405
2901	-0.4264337971790607	-0.26330972569156674	0.5011764110772976	-0.23589926533706423	-0.050528728776713744	0.24125011050434222	0.14720367007103008	0.35444316605067266	0.3837953601105743
2902	-0.3624316888600563	0.06520683028452533	0.36825081100481977	-0.30976643226479444	-0.17386667491431354	0.3552250880833434	0.483273291308092	0.029206234124640726	0.4841550146425206
2903	-0.46219991543470934	-0.09404294990492837	0.4716702643316339	0.03716569333838959	0.2654582227278473	0.26804730324170506	0.4407940651562947	-0.21064858306060985	0.4885409229762175
2904	-0.5348308416900999	0.082334526940924	0.5411312258126733	-0.020170285929232555	-0.4455001805886357	0.4459565576813218	0.3591537573540431	-0.02258658914783386	0.35986327324535344
2905	-0.7407522925121791	-0.3360023537552751	0.8133950704246579	0.33972911886871304	-0.2524697433623035	0.4232692352637262	0.4777627706068985	0.5247325254944935	0.7096488485792175
2906	-0.7531297888642942	-0.01694002213519496	0.7533202793133325	0.10070387593705737	-0.3501716903563817	0.36436449244649494	0.6770817527816406	0.023309061273524476	0.67748285017948
2907	-0.45696106513297186	-0.027265141179933658	0.45777374648511887	0.04082666768307623	-0.4042308048330274	0.40628728797497643	0.41236060228695326	-0.022212991644773746	0.41295845228820494
2908	-0.3876097774748827	0.013187318842692763	0.3878340430807833	-0.2539310782853167	0.19310362541856002	0.3190141104542794	0.2357374360353819	-0.01967913256027734	0.23655740742335832
2909	-0.4476523628876985	0.01105898376024384	0.4477889448398085	-0.32503276493284744	0.135058139721287	0.35197585057055597	0.2820235507046451	0.20844360080783111	0.35069362393660647
2910	-0.6169727938694463	-0.3306173790019052	0.6999737707037026	-0.482888813523738	0.28801350920329616	0.5622574034283236	0.12101898289783843	0.4619405854522962	0.47752978829559684
2911	-0.5551366501926164	-0.04816009085538649	0.55722176441546	0.09085951345255357	0.23867065410020943	0.2553803679092357	0.3582284768211921	0.10840093818984547	0.3742704971088024
2912	-0.17601618737950225	-0.03307393034599485	0.17909657475269528	-0.2306030350117367	-0.037158924852051446	0.23357770752532156	0.21481466659806353	-0.3964959019126949	0.45094826889477974
2913	-0.6242111409867868	0.18321393474142963	0.6505435376786576	-0.056015434151491156	0.2849839007653735	0.29043683058219094	0.2976348652204394	-0.18094686971934593	0.3483220961351994
2914	0.048735812233578146	-0.19890542345025938	0.20478903015541033	-0.28978134960538626	0.3660023715900419	0.46683076868245754	-0.32834116185019796	-0.29403045749431284	0.4407514361853547
2915	-0.5773743341780008	0.08519472600024135	0.5836259616447387	-0.14794704145638735	0.06522910829696177	0.16168847715565499	0.2765427011536846	-0.009428039230218139	0.27670336731796863
2916	-0.3986698346544102	-0.03074856230298613	0.3998538622385375	0.126297315302514	0.21023562301123266	0.2452550285632158	0.4356736576237458	-0.0375038846736078	0.4372848926190615
2917	-0.6582389695355614	0.036257869097441484	0.6592368118413328	0.23884085696768773	0.04803662662639933	0.24362362868716894	0.269677005555373	-0.4175550644746108	0.49706933036922435
2918	-0.20086635338378067	-0.042210100546332	0.20525346406292225	0.024731480978998206	-0.05769007434742497	0.06276775310321352	-0.03222275875609381	-0.15250260202082072	0.1558696564600508
2919	-0.11861758814388164	0.18351115966410517	0.21850967470191388	-0.08742519550546335	0.0671003688921439	0.11020718812595791	0.1145224727120935	-0.39630595534500357	0.4125212806607777
2920	-0.1868738205806215	-0.3342257088940828	0.38292120508552474	0.06376964795826835	0.01985797349451904	0.06679002254851019	0.18399794159335303	-0.24917628443483972	0.30974838697779056
2921	-0.5116222746394402	-0.20652261496875055	0.5517326729501939	-0.1480607113859232	0.06320231903011464	0.16098604718077292	-0.18437483008582192	0.22133341948885088	0.288066937623538
2922	-0.4729224489304442	-0.056224632938240045	0.47625292865389124	0.25338427646217637	0.13189761314509404	0.2856581381855478	0.36937538520694563	0.06660411050919711	0.3753322298091396
2923	-0.33456482403378845	-0.14373491182367462	0.3641336929724018	0.31531179871733206	-0.297818852735692	0.4337252580322745	0.22973987805597956	0.5411455654036549	0.5878936421881238
2924	-0.3425366116729033	-0.0179495418916972	0.34300658359640146	0.29843211693862376	0.017015581086355747	0.2989168085273472	0.17624570558729916	0.032075708014030924	0.1791407261974962
2925	-0.4625745025485797	-0.3195689817414126	0.5622272712162844	-0.004394386239488681	-0.2833561028497234	0.2833901756458837	0.25285617004206057	0.4299783297327038	0.4988162053984065
2926	-0.35521666333925733	0.07688116004512212	0.3634413166988021	-0.04610313297687866	0.03472531595219584	0.05771781733800737	0.23833140902912764	0.037601634927826415	0.24127938884010558
2927	-0.42410075900699346	0.21323058566172814	0.47468804119332053	-0.05756222886571124	-0.06419735138506806	0.08622476510171785	0.4087631263736902	0.2319795094835506	0.4700019003185223
2928	-0.34563311945177444	0.16557263754064827	0.3832447671712315	-0.021024496544064752	-0.29637515933481134	0.2971199497268169	0.37689727746451923	-0.13594073223711606	0.40066374984683867
2929	-0.4496445702975507	0.1478364025944352	0.4733242456605545	0.20277443690052807	0.11958724000431081	0.23541151253108855	0.20740510673892595	-0.3090425879226278	0.3721883924188131
2930	-0.5814154816700523	0.20479217678425676	0.6164282585975867	-0.22579567010326976	-0.5171541618247181	0.5642978927215759	0.4067122176176847	-0.3119070642352427	0.5125435051577014
2931	-0.30443244986411694	-0.2510196583891816	0.3945757030381996	-0.1980462745003843	-0.20587979198693312	0.2856725670974804	0.22423368092996868	0.272911698588185	0.3532159946685474
2932	-0.4300571576849645	-0.15828650717090362	0.458261690771152	-0.06087778044614011	-0.020014001350292035	0.06408326148143469	0.16218055893794925	-0.020680466052215834	0.16349377778240518
2933	-0.4725257777182621	0.11142854504232023	0.4854862832856319	0.31094937358125296	0.2796671024286056	0.4182143004625568	0.19346432087040266	-0.469966019876574	0.5082287902986945
2934	-0.43266052278514894	0.11211556198616257	0.4469508107344604	0.044664803734630804	-0.09064194446270847	0.10104903160661075	-0.05953679601071463	0.009122712599683627	0.06023166911515795
2935	-0.3982876532084215	-0.14287021631509245	0.42313703856811347	-0.04122134506446034	0.1357893367175601	0.14190822123865207	-0.1102513389744412	0.29712629913838234	0.3169217496249328
2936	-0.5529944384096563	0.023617595329602135	0.5534985453649938	-0.134726717815221	-0.10462581118685417	0.17058091587211463	0.052579408849729545	0.05311678538662159	0.07473946163035584
2937	-0.36640056220559003	0.07577842512854886	0.3741547028964564	0.06043753255227822	-0.245230529995989	0.25256822480890456	-0.09799645427006094	-0.03964084408984708	0.10571046102283213
2938	-0.475388518801486	-0.023555732389957073	0.4759717600201698	0.1323438096055108	-0.24512615149861375	0.27857084213790395	0.13946367681522095	0.15390806361345344	0.20769643520307043
2939	-0.41207894821023	-0.127037238447622	0.43121632565389656	-0.31500978429899035	0.022475787270242586	0.3158105843975367	0.06294997116591892	0.4488311202427638	0.45322408736536096
2940	-0.186077935641961	0.03579434500869941	0.18948940146450297	0.08741375798772881	-0.42803308481533486	0.43686781385456724	0.1739722041076775	-0.2042863103126687	0.2683267120195963
2941	-0.4252826613735751	-0.1681371741539911	0.45731329676435223	-0.02530235243384884	0.036163810268893336	0.04413649523751531	0.1420743350428353	0.4240189679044025	0.44718810563405925
2942	-0.37213878305839887	0.05069911419374027	0.3755764556468043	-0.16003594619666048	-0.0510503124694854	0.16798106583270778	0.11245494682191987	-0.13192669192142864	0.17335157082083905
2943	-0.5664919486428285	-0.10518123606577116	0.5761737761278906	-0.263263421155567	0.3031883114447534	0.40153552908211526	0.456619530831496	0.35630127084373747	0.5791821747443873
2944	-0.571050534776464	-0.1464588766744739	0.5895327945290527	0.07699027210528568	0.17205750203258796	0.18849744296552126	0.32960606879785087	-0.022438931702647606	0.33036898499152384
2945	-0.5281592226612798	0.17763132026078962	0.5572298003694334	-0.25811952920231446	0.12470402057267198	0.28666493350707173	-0.09168231456797132	-0.4580051770021006	0.46709141392800824
2946	-0.6528264902596588	0.2299119866553788	0.6921285631965838	0.06569081076624447	0.28892691525445224	0.29630059901657296	0.3221129559852594	-0.10463286138437818	0.3386809591563189
2947	-0.5751678887600801	0.1161620860029356	0.5867808198001033	0.1304826303450681	0.06441957452579776	0.1455183782339966	0.2878232735678853	-0.29582008143777716	0.41273691062126594
2948	-0.5138375103097413	-0.23151947214124138	0.5635869524588665	-0.08468313409526847	0.15142733868282457	0.17349775820096375	0.21176811199929116	0.3038037553980806	0.3703274970262418
2949	-0.3056615868263983	-0.31913830815576055	0.44190300450862857	0.007950911416693318	-0.12795730732331306	0.12820409310856223	0.09769407872983922	0.12220120962623507	0.15645212894999885
2950	-0.5673243304144592	0.09265093514020553	0.5748400574616986	0.09121028564586342	-0.4031157588058606	0.41330573575166457	0.33837050214929504	-0.07953027631641707	0.3475912277025007
2951	-0.38881298722173113	-0.2861709589904723	0.48277257254509875	0.08904217913777766	-0.09368190446603823	0.12924708464792545	0.057446569399405185	0.21325326613988868	0.22085530071766643
2952	-0.5477268701934281	0.03496620834304358	0.548841835192779	0.1390282354952371	0.07916062796197279	0.15998517207620516	0.27277319169491654	-0.09888192937516072	0.29014280977543794
2953	-0.026316679008924884	0.10489335204229039	0.1081442689037503	0.03857854983547204	0.12219566787647472	0.12814088245047214	-0.029846733360818365	0.37854218737921613	0.37971701978993955
2954	-0.12790052150251818	-0.1860868526470425	0.22580270177457626	-0.18523631579204797	-0.2103327936767245	0.28027196931563964	-0.09479577124739776	-0.04576430045417067	0.1052644737907741
2955	-0.5104038130625739	0.3326231596719953	0.6092209933505218	-0.39657135996432424	-0.21829408435243466	0.45268217416551926	0.2985772848855167	-0.7236604394426808	0.782836398402617
2956	-0.4662163531472783	-0.1425015424523416	0.48750833587052045	-0.055153745080842094	-0.028559367348203017	0.06210936370445376	0.43028332405833475	0.049023536777861025	0.43306702266612285
2957	-0.3366671358788593	0.050361363271067876	0.34041302456192063	0.188600619579731	-0.018305574625390904	0.1894869065878278	0.009488410704793985	0.2672179121948889	0.26738631703117904
2958	-0.4304622809807166	0.14637180091119506	0.45466743829870626	-0.26082744810844866	0.0018454622739587122	0.2608339767318861	0.3040221163772582	-0.24404691783662683	0.3898568267352316
2959	-0.38306367289421955	-0.08520299334347844	0.39242493239586407	0.4329011794337629	0.11081011537024618	0.4468582692795449	0.05905553531251944	0.3363814450077525	0.3415260353129053
2960	-0.34163965799302404	0.2641636914254749	0.4318565870530679	0.19158494387130698	-0.18957124520971627	0.2695218872903168	0.2808042575321892	-0.08860510782592067	0.2944518571533334
2961	-0.3463282629147683	0.16316090332432653	0.38283775423431154	-0.31473080258856495	-0.01034480554557213	0.31490076706768744	0.13468435355965427	-0.4404535531740824	0.4605857223117715
2962	-0.2994480935742017	0.12553548319506333	0.3246972717566963	0.07896511483313087	-0.04142577695302411	0.08917165668961886	-0.24328664501603875	-0.0696391214133439	0.253057303538907
2963	-0.42731623380115075	0.06178863974476171	0.4317603498140001	-0.36498414770525023	0.08885852505303127	0.3756451324730937	0.05958608782571163	0.014052540948226902	0.06122071356554915
2964	-0.18115812473571918	-0.3078886314635248	0.3572305635611888	0.08377322343999874	-0.12071221561543317	0.1469332908646464	0.009424319915262427	-0.006049439270762058	0.011198817855285
2965	-0.2915244556642474	-0.137887661722941	0.32248955875463	0.13377101556173784	0.08624982963063924	0.1591656926467918	0.04835423945836977	0.10745638715688986	0.11783466219414715
2966	-0.3427446993966085	0.11068461700742734	0.36017358788027803	0.3203868625212638	-0.1669375902369492	0.36126984472875506	0.4336383275112414	-0.1507646901402288	0.45909932572355827
2967	-0.519111035360774	-0.10432693673383485	0.5294906767466263	0.14401245766378173	-0.03320023965625899	0.1477898639135836	0.40135316467307947	-0.1592570074218192	0.4317952723294332
2968	-0.2050768762295122	0.044985330439700134	0.20995286404053573	0.3734539543645368	0.17460365205238051	0.4122551289438839	-0.26482986719943385	-0.20559652595342584	0.335268235961875
2969	-0.5112877547119367	0.33999292550634386	0.6140116916743001	0.1894903286969564	0.24708392879883406	0.3113792744232472	0.17935906240960306	-0.322268304326453	0.3688177507142236
2970	-0.3480694735194569	0.13308527184864907	0.3726446671819425	-0.07579363404576477	-0.1025903738589222	0.1275517925016216	0.09487227321430428	-0.4116273505577536	0.4224190146667707
2971	-0.3218727367172649	0.08065525118831071	0.3318242429149974	0.004284448705866483	0.3223916664084293	0.32242013440589773	0.37115573767581256	0.1345695988580397	0.3947981237879561
2972	-0.4737801483946344	0.0399733672614278	0.47546345716895927	-0.10283727892636362	0.05938926829773625	0.11875433097752355	0.409444538858749	0.15479299300607882	0.43772788474694363
2973	-0.3597218776562646	-0.08008569185907005	0.36852889616025303	-0.3676618336975486	-0.04551082988406303	0.3704678927985259	0.024292140895429117	-0.09602508863217957	0.09905011739569682
2974	-0.5724041403678257	0.08841773367538466	0.5791927101911081	-0.017714135238726454	0.21753112087255855	0.21825118358287904	0.5667656765676568	-0.14702934617786104	0.5855262255208412
2975	-0.6017618849728561	-0.1421818415688758	0.6183308517921469	0.1480783250939649	-0.4386702457899361	0.46298895764805975	0.40172006916820596	0.24334211811789982	0.4696747815484818
2976	-0.3905133575023758	0.08428302418077505	0.3995050820112749	0.1902542078979007	0.08738699944511237	0.2093636818908134	0.4332585703115354	0.07520105422719726	0.4397364975815375
2977	-0.2660690581418956	-0.23002602173879091	0.35171680991600346	0.044027513853301836	0.2185018822594649	0.22289346003647517	0.047339060189600754	0.04430705892644916	0.06483904757433194
2978	-0.36746860986383567	-0.23174945358518856	0.43444330869780157	0.2441713081824308	0.4461075239468095	0.5085583060588754	-0.014297579408765186	-0.010042273671792862	0.017471921401183397
2979	-0.3628790127807582	0.0587249311930559	0.3676000482322694	0.2552415048404323	0.21576212404827802	0.3342177732662237	0.27990467283990766	-0.6421605894854561	0.7005118475557169
2980	-0.6288944595492623	0.013863463330098325	0.6290472453379505	-0.01745185416017451	-0.09508329937435578	0.09667161441468415	0.4468481877601494	-0.15806245108479916	0.473980000999477
2981	-0.48482953869086126	-0.08627873154219996	0.49244664797694004	-0.11093509847639688	-0.2813373126440814	0.3024190462913364	0.4675864855550405	0.24448597737841557	0.5276462021169045
2982	-0.3171253814929342	-0.21543296300399872	0.38337953666793606	-0.27644670475128885	0.14338163578096697	0.31141784477944123	-0.05404424685305122	-0.16379515704880174	0.17248082238485288
2983	-0.24596248808022517	-0.02124084242343947	0.2468779433839165	-0.13767003013390441	0.049151144052588615	0.14618095689503632	0.37922981333789196	-0.04083974936387605	0.3814225169708739
2984	-0.27448888724633547	-0.07538422550380926	0.28465229785923146	0.38983115320511624	0.02107138008202401	0.39040021909290973	0.1353557195688205	0.1318174260496392	0.1889365095219695
2985	-0.44535042527010404	0.16416451439878482	0.4746440656703203	-0.25070455517843454	0.05195732682155221	0.25603190777256324	0.6772316929684327	-0.13007687396784698	0.6896105851146258
2986	-0.5399788081757925	-0.2527659814754226	0.5962111661736829	-0.23429351021987774	-0.10501815793691437	0.2567533104511306	0.22730098991209238	0.556677110833006	0.6012945582161873
2987	-0.4004513373013341	0.03351502280233218	0.40185137837248697	0.08008551153706023	0.34128537545210846	0.3505558395685903	0.4148459117164199	-0.3976574997935599	0.57465521629051
2988	-0.20844494558112997	0.13944068090392378	0.2507847659433685	-0.054134112596467034	-0.16201501137895358	0.17081968873267928	0.3001777302624438	0.1669037307978958	0.34345818537308
2989	-0.22659470620376596	0.24189170729657025	0.33144646466423594	-0.3133081682156387	-0.14606633779400946	0.3456839355642559	0.1964992023047712	-0.22563864755929244	0.2992068444718436
2990	-0.408185521715629	0.30858738956658616	0.5117045994885918	-0.2091968080340442	-0.036472155279038375	0.21235235483114148	0.27408017675004576	-0.3125650478025712	0.4157124636033421
2991	-0.5705593681541703	-0.006994682651630764	0.5706022416481407	-0.17656226702197206	-0.1437151847193176	0.2276582712199268	0.30430889626723234	0.01809613599521168	0.3048464769114749
2992	-0.40383452150350885	-0.3309840179254859	0.5221424526698306	-0.027186047452620717	-0.014696901569446622	0.030904370109066256	0.38952593850326256	0.3125470845261413	0.4994157955177614
2993	-0.2216866951893466	0.2763808379673475	0.3543040479863411	0.39610408013815906	0.15554419364954272	0.42554957229467827	-0.08880860123351501	-0.26345557244737783	0.2780212335535346
2994	-0.5551630794332847	0.10717612374109343	0.5654138009157662	-0.17470576029216467	-0.19979000664010624	0.26540186403361415	0.4845761109560859	-0.4760026270584902	0.6792587933003952
2995	-0.41200033030026906	-0.30224068169339735	0.5109732887715563	-0.14488751898869034	-0.3268477580028031	0.3575218176141941	-0.14858425713200427	0.11686097595601065	0.18903377785163386
2996	-0.5163304633736197	-0.17199507893791366	0.5442237174053295	0.056379339518750585	0.0066781486158323305	0.05677347614428497	0.33146368971690077	-0.04530611445565954	0.3345456943495331
2997	-0.2068477849894317	-0.37876783638465383	0.4315681638334159	-0.26249503737767027	0.1702719784083646	0.31288367052149446	0.25493230716164356	0.13205018755659034	0.2871023045335744
2998	-0.3517312172123804	-0.13161213134202934	0.37554840204438933	-0.0696832904353054	0.32587220771413006	0.3332393385036831	0.2734501512125901	0.14333277685387918	0.30873819024997917
2999	-0.5746595202814961	-0.0976249572098993	0.5828929545983499	0.0755641011270304	0.11624309617461838	0.1386448368580585	0.17580346743578795	-0.08949719566991685	0.1972729256518125
3000	-0.2912591314634988	0.0908785922019027	0.3051078500816906	-0.37395496039950377	0.21983778109990776	0.43378677066771565	0.03747693188269995	0.10264326697162587	0.10927104226623352
3001	-0.3636581433231506	-0.1942388884974239	0.41228144635667974	-0.13792089443445146	0.18478918208802994	0.23058450715163453	0.33257154275292805	0.07087412590373024	0.34003966352718396
3002	-0.5292738204591866	-0.29773553187654345	0.6072703055191087	0.20440226399457548	0.02803303542278812	0.2063156237446002	0.1440856358593947	0.2740184154738274	0.3095912829518835
3003	-0.5797307146638918	-0.08078491323690189	0.5853323019716241	0.10418861697490503	-0.009982618780746	0.10466575650548354	0.164396133585445	0.11015321157774251	0.19788839975787967
3004	-0.6204891778994558	0.016468170622218555	0.6207076771991668	-0.06855196219409508	0.12308647782686355	0.14088879495717044	0.5623385104631022	-0.24200044842566365	0.6121999815322464
3005	-0.32292731092919386	-0.010637745436532994	0.3231024756511976	-0.026110446501151133	0.11705163865781146	0.11992848506075751	0.28958169094371206	0.1175633608648369	0.3125359172121749
3006	-0.24766039548875948	0.18471517082615754	0.30895851797124047	0.2685924122312947	0.05855066481018916	0.2749000986866699	0.30465108427322213	-0.16552496406940245	0.346714287099662
3007	-0.5858830393277829	0.01623105952648397	0.586107825459883	0.1899415962018561	-0.12326084922006016	0.2264311085477421	0.3188459834820102	-0.11708541023038842	0.3396641789642068
3008	-0.36933604752498495	0.13633253141307264	0.39369490106283367	-0.040166088051413064	-0.17758975814610217	0.18207536029827026	-0.2589752621088273	-0.027376536587274916	0.2604182427170766
3009	-0.5735805566864787	-0.05412231072493807	0.5761283533440943	0.5539643666603616	0.19250863622335712	0.5864606504702532	0.1637873607688554	-0.3134777724233022	0.35368716876797046
3010	-0.3347990284450681	0.08908832357930072	0.3464493019850548	0.016078855841804265	-0.20163689142269792	0.2022769526856443	0.24821594628933863	-0.22236967750213185	0.33325580184704057
3011	-0.42274797605136605	0.023968384654446295	0.42342689418419077	0.14071942056139888	0.22601628219372175	0.2662429626108602	0.3220352380509851	-0.055380695179482915	0.32676247634194083
3012	-0.3740910949836068	-0.4631377931197016	0.5953492779552365	0.3333564755241407	0.0640924969426373	0.33946190940695986	-0.3027362912896544	0.24671951810039067	0.3905378120944289
3013	-0.6029338825606321	-0.09236892484170867	0.6099682655811295	-0.2739365586669389	0.09717580450112293	0.29066196028157126	0.22499867453868563	0.2520104985156989	0.33783678737860456
3014	-0.5553726550501766	0.2412076427742004	0.6054914639449253	-0.07374120699710768	-0.27740560292326427	0.2870394295956743	0.5876713576535957	-0.12640451580308656	0.6011120745932768
3015	-0.5811349435906211	-0.07050777886056722	0.5853965916726241	0.07473188859037315	-0.14638052876138283	0.16435362597991554	0.508643948000346	0.23575745930293315	0.560624870527836
3016	-0.27338427070611454	-0.24425549199717475	0.3666056530391969	0.023804823788132482	-0.12832998531965548	0.1305191739466927	0.3241251825778799	-0.11116720542106648	0.34265913316629043
3017	-0.16645806744946612	0.12253618432415628	0.20669640705085957	0.16278956171642564	0.1488376086087716	0.2205744208656204	-0.03216722107732372	0.1617617337371033	0.16492904114640008
3018	-0.27301800075097854	-0.09881246624320258	0.29034932791230184	-0.007992005632597768	0.13069097358382947	0.1309351088528997	0.30828295391693655	-0.18482481171352386	0.3594420547191043
3019	-0.48804506258312325	-0.13883070313823279	0.5074070823762916	0.1020275830592162	0.1119017926913883	0.15143196133066394	0.19455507710960915	0.25687261917952675	0.32223472890623717
3020	-0.3839303717853316	0.07626324562832373	0.3914314921068424	0.3146239557277443	-0.06427146934499078	0.32112155843159723	0.06530640733060715	-0.2748265236379644	0.2824792823082071
3021	-0.7368719562707099	0.2782729503464203	0.7876649762638455	-0.07874214596423394	0.06195140164330594	0.10019132555577322	0.386510206883136	-0.3381091691218418	0.5135250239950404
3022	-0.5459363894141585	-0.10214444641981693	0.5554097849524966	0.07166968811897807	0.08926691413799884	0.11447762294349251	0.5351903912022224	0.24487844375261672	0.5885526374504589
3023	-0.29181174118330894	-0.17526967046109881	0.3404020412335635	0.08169792360953992	0.031531253885461186	0.08757151759390511	0.312897794068324	-0.40863277086229294	0.514670546034469
3024	-0.4751150429850533	0.20583232261976958	0.5177849448426808	-0.22139850905666533	0.026886090666610553	0.2230250247928414	-0.03176970705883501	-0.2500209831256631	0.252031359734711
3025	-0.36885412124187694	0.1003371980617401	0.3822576566558192	-0.1801131588763207	0.37906066448258346	0.4196757526452826	0.380201088706155	-0.3519577712495319	0.5180995469948642
3026	-0.3352674642802042	-0.15583027569985114	0.36971251997946947	-0.16389712798515021	-0.09893021539417717	0.19144047659708485	0.14842523956177767	0.26891072660325854	0.30715310615597485
3027	-0.46479702760370745	-0.023050206304226377	0.46536822934092625	-0.15567947706763247	-0.17326995901118875	0.23293470818190778	0.1589414678239054	-0.1635543585533901	0.22806231252845888
3028	-0.5418160163019242	0.13884699259225808	0.5593237728482506	-0.2162453784780174	-0.47395809624278223	0.5209590585710007	0.49309075569084165	-0.029285584303864482	0.49395965300395145
3029	-0.46591131319057394	0.05292691832893322	0.46890789121400234	0.13738057263197015	0.1618560213072361	0.2122988303549892	-0.051580295706914026	0.05302117315267184	0.07397142494029908
3030	-0.5618603462831583	0.06418519595064946	0.5655146223614856	-0.462966655154008	-0.2565758213235371	0.5293101887101153	0.10135618171858675	-0.3385433044907234	0.3533902157503371
3031	-0.8008200450017249	0.09745631362396183	0.8067282550783359	-0.01954220524887937	0.04755605337204102	0.051414744950390855	0.6634467765125274	-0.047463281241840766	0.6651423819988511
3032	-0.5648591940285759	0.04857279050832327	0.5669437582832867	0.2670286354232499	-0.13006921139730954	0.29702237607547505	0.4817993168178035	0.18564701731995373	0.5163287680595547
3033	-0.5548664378686995	0.16033560549747744	0.5775675460613608	0.12045830566713343	0.026018937924717257	0.12323631175480237	0.32290668824732405	0.2148183236643779	0.387834554284205
3034	-0.6411570982108914	0.07012889104085217	0.6449809965765118	-0.055242704845691555	0.1921421533605107	0.19992589511286976	0.25723370975992754	-0.20037055164540532	0.32606370451729016
3035	-0.3809458353849876	-0.016671104202698107	0.38131044466746944	-0.038857637534154825	-0.1041435540627744	0.11115662754672692	-0.06712583322447523	0.01498217180200949	0.06877748874439217
3036	-0.27865243243015786	0.1736359441122468	0.3283239546347403	-0.1847138662554484	0.11079630308839232	0.21539506300073494	0.20394362548592354	0.14229547761103484	0.24867851802054627
3037	-0.30998527551602784	0.40984429260752187	0.5138708156917531	0.006929341785810628	0.06599595360129484	0.0663587346875213	-0.16604217688515485	-0.29990712069620146	0.3428035670016387
3038	-0.4025116899984916	0.015371491306904348	0.4028050934762866	0.06933256277646505	-0.268242976570629	0.2770582948417598	0.06273617649289209	-0.08641368211394286	0.10678554348523434
3039	-0.6957280906364545	-0.0022534027119165403	0.6957317399144793	-0.00923971994718132	0.2673618895654341	0.26752149898036554	0.6511723445764817	-0.10372777234162969	0.659382190460274
3040	-0.39129052010126025	0.20886758483289314	0.4435469976395293	-0.10856922747488869	0.46458941989854563	0.4771064936009164	-0.004198718981243638	-0.05067190468035852	0.05084556190090533
3041	-0.34806418531562766	0.03491900892135232	0.34981139816118206	-0.08975428876299829	0.008095751623489815	0.09011866369238349	0.40033125142235826	0.08074984918487586	0.4083939874787233
3042	-0.45358879338602176	0.09766999308008886	0.46398515173834143	0.33455200534629875	0.1113697953491075	0.3526021491672051	0.30347321797316923	-0.3519084775335385	0.464688681363086
3043	-0.5782094860814122	-0.016349228431393532	0.5784405821385915	-0.10917191862472082	0.09637704429100298	0.14562637976160986	0.3765610198720996	-0.043077729160666635	0.3790170081101316
3044	-0.32486005470108714	-0.08062870419794554	0.3347163621352161	0.17078700650855977	0.4262332087235677	0.4591763820264967	0.09065462520829541	-0.21326089087421057	0.23172930036600564
3045	-0.5673750297721553	-0.17630042203636404	0.5941348863845264	0.31185664358991466	-0.24712712399349268	0.3979024774545419	0.34293840969462797	0.08851939309784637	0.3541785366143628
3046	-0.6390671971462987	0.09360977647631763	0.645886733661849	0.18838265012977234	0.026406395498583403	0.19022439536805952	0.37253188837421547	-0.3279870129410006	0.4963421083422391
3047	-0.2077417738827966	-0.08769166179618983	0.2254916232691324	0.23054141601110598	0.1826412273520094	0.29412099963289634	0.3254396729594698	-0.1502208012390082	0.35843726070381726
3048	-0.4692521223223436	-0.07905313731361895	0.47586442693602304	-0.15959656369296807	0.05242886207262748	0.16798764454814588	0.19853159273203472	0.06292257325257816	0.20826435973887747
3049	-0.6653297832064101	0.18406228859056237	0.6903206838149094	0.06891206429305673	0.37940827960003737	0.3856157611330099	0.6670332326038569	-0.12562630988936002	0.6787601219387956
3050	-0.2643231716193586	0.020561129749377974	0.2651216685061552	0.04155724251888571	0.04291008584247517	0.059735080754796596	0.23203839886122726	-0.006564691752360328	0.2321312424553953
3051	-0.49054816095858683	-0.05124752169482103	0.49321780857924497	0.07151788511538523	-0.30183663582190784	0.3101937501234744	0.28242719321290155	0.24093033397205907	0.37123112112807233
3052	-0.08657436241917128	-0.08872457747328535	0.12396439358178231	-0.23358393869662653	-0.14301162598324535	0.2738864392104893	0.22984946991691574	-0.006039805671546248	0.229928810882058
3053	-0.49831067332209333	-0.3578324460353978	0.6134798990858575	0.15470489084817013	-0.17786891771701277	0.2357349255883941	0.1063667213130342	0.18165246811968952	0.210502965719867
3054	-0.42181291528148157	-0.18112940902316962	0.45905772873500894	-0.16919773788264478	0.08266039004206556	0.18830988977350757	0.016532407725969825	0.0128023124094308	0.02090979933539231
3055	-0.48413967581987416	-0.19351277292892974	0.5213812606812949	0.057010848330475886	0.07188762231327143	0.09175002490035677	0.29629250359690135	-0.1346149623128943	0.3254388356761094
3056	-0.31047820954184124	0.11668469268106565	0.33168062365230533	-0.060475987841945286	0.15234235976789168	0.16390710687797785	0.15910794734310205	-0.2670099934336891	0.310820970176071
3057	-0.3597256668180348	-0.09810549421326684	0.3728635720508362	-0.028449904713800312	0.17847968800119596	0.18073294140036722	0.19914697690671218	0.330523838398372	0.3858827881114623
3058	-0.3534410384846026	-0.11290796853504532	0.37103743348048474	0.31888171125475584	0.08687749442346845	0.3305045306952104	0.26763013132197977	-0.22778535455172633	0.3514428188762374
3059	-0.4201396926514751	-0.11092962794922998	0.43453739044900447	-0.06862855564406302	-0.36711623455045356	0.3734758470373873	0.2403550383136181	-0.17756176796223996	0.2988289241097943
3060	-0.522112400376326	0.36854973884268916	0.6390854939894531	-0.08615454943889155	0.3968846671717561	0.4061281145464495	0.16501275704989962	-0.2648545323842833	0.3120530937416045
3061	-0.4718016010118709	-0.16299326706530456	0.4991628550142592	-0.016838169803189196	0.0026414571661159793	0.017044097461627526	0.3673066710356828	0.16529294535716704	0.4027852385231647
3062	-0.357112430386785	0.10498405210939626	0.3722243129271176	0.26320316970213864	0.06752432875943298	0.27172678100559905	-0.2593761338772279	-0.2165010060583404	0.3378589416448397
3063	-0.4110665589440675	0.0932138638763634	0.42150271683688795	-0.1509693338525072	0.08212227660521713	0.1718598501066889	0.4415981018265497	0.0785675526911869	0.44853287936637837
3064	-0.3735623075978305	-0.18256788470198876	0.4157882035151728	0.1293588613326206	0.004829431264685115	0.12944897995585936	-0.02881896423009311	0.10339520401412879	0.10733639137039543
3065	-0.5078102922059572	0.10032859040298422	0.517626427959923	0.21685350896438313	0.15655197680784033	0.26745834403250235	0.2592219083952115	0.058183228717683694	0.2656713870481157
3066	-0.5177438728032021	0.1281204047958839	0.5333606246718251	-0.12669215245318838	-0.413334973364015	0.4323155117492928	0.26557385812495615	0.03219857650532168	0.26751863944096194
3067	-0.5546871208564037	-0.1465606771563718	0.5737227850909363	-0.051788193093069715	0.1470064347058976	0.15586182595101475	0.3745249577591923	0.14737352406328988	0.40247720380085855
3068	-0.3510578128584042	0.06863285582763291	0.3577038675608401	0.31510160218835487	0.00556468347010551	0.3151507344173431	0.1652697348896509	0.026104953896408902	0.1673187194800066
3069	-0.5095950202307913	0.0927452005743923	0.5179659804211131	-0.14767920376771604	-0.2173537502385218	0.262777091787348	0.5284919163525315	0.0753205014644159	0.533832261661678
3070	-0.21140853950665486	0.16031587587747806	0.26532009089908704	-0.2464710752025678	0.17736576111926255	0.30365540358920856	-0.12956371650948617	0.47656970453343817	0.4938678364854701
3071	-0.39780480152839753	0.06690212293049007	0.4033913164306517	0.18869801513888604	0.12941398370457713	0.22881197542008988	0.21927136857487392	0.08937704567460482	0.23678722383232292
3072	-0.437375560203167	0.16342049596653718	0.466908598298407	-0.16769693439627933	0.060146930583201905	0.17815699555305295	0.4735646225030563	-0.0906196894381028	0.48215700741596657
3073	-0.38755912013702376	-0.03989755916101525	0.3896073495564357	0.2388810937893288	0.08514783614581715	0.25360270300275	0.07275889682565104	-0.19407932669207853	0.20726949152380403
3074	-0.384238868906343	0.2590817612371235	0.46342514755260716	0.2722411909143646	0.3919055429977396	0.47718468192391156	0.33719937733141553	-0.2751243562462077	0.4351974626219511
3075	-0.5552438871433028	-0.340737691474	0.6514583245312285	-0.13133702577260148	-0.05671089425738007	0.14305782001087786	0.28820162770937346	0.43309553511931	0.5202229529294279
3076	-0.20490115428891448	-0.1262363958806509	0.24066597323648797	-0.26868747540440335	-0.01631299460051971	0.26918223052799833	0.36607173392367554	-0.24152169197770382	0.438567260603957
3077	-0.4701525559894659	-0.17176135362830644	0.5005450913790446	0.05048376108724032	-0.167759030412048	0.17519047467914461	0.2767178618996615	0.031121299978143706	0.278462403937497
3078	-0.5820090366899602	0.02656743836271217	0.5826150938397767	0.14083319027795663	-0.04751770310287113	0.14863350763552524	0.3533591618752898	-0.33524097300559574	0.48708234135815875
3079	-0.306998911866861	0.07137821729637726	0.3151875343217837	-0.14620924112537978	-0.03224748415952292	0.14972321939191038	0.2632359854761754	-0.1167426088870069	0.28796183910261075
3080	-0.5458202755838341	0.3727512935764527	0.6609563526446595	-0.2806767453803838	-0.011994114989185506	0.2809328998029576	0.1945757278910037	-0.5580129059783479	0.5909637189563455
3081	-0.26313062149185096	0.3550253882915173	0.4419058160945954	-0.08968561077402519	-0.0419139311316911	0.09899639590824551	0.14411419201915976	0.022804686961312895	0.14590734761737917
3082	-0.506153582478973	0.07033025137612336	0.5110164315508134	0.06797256381009471	0.5398068976235475	0.5440696243615117	0.37019772212380503	-0.12071887024750967	0.38938335750194697
3083	-0.260612860091709	-0.11101368832124082	0.28327213389224554	-0.12974325104239645	-0.16782382188368983	0.21212766529309363	0.5610198399698646	-0.042996850427924865	0.5626650779873706
3084	-0.2813670219840772	-0.04908311007239355	0.28561609330457355	0.009768216470875973	0.08723070609099952	0.0877759314285883	0.2527514434093205	0.015274040168162776	0.2532125361204567
3085	-0.1677059205040304	0.22589966970584036	0.2813466483633881	0.03442956076178658	-0.15346136525124346	0.1572761433880711	-0.17879788834164037	-0.1731964491108031	0.248929096049499
3086	0.10559247006952596	0.16913044594143717	0.19938625198276116	0.012235786780469033	0.3335515433779914	0.3337758927304026	-0.00921272318159426	-0.13487574393864754	0.13519001653755466
3087	-0.33802249680218377	-0.2591907217174581	0.42595661582935784	0.36000369883158684	-0.16997886097861936	0.39811490345378014	-0.004681885454670613	0.2771478970193433	0.2771874399637458
3088	-0.4905482347399683	-0.04344599104145865	0.49246839974162154	0.07723560932158731	0.1320876102356513	0.1530113594640679	0.1876837668617297	-0.07885351790058057	0.20357571964432616
3089	-0.376447093496382	-0.31772934216024806	0.4926097330255034	-0.10865987218186443	-0.1363109651596068	0.17432052961519667	0.13783420819802789	0.26935655401074216	0.30257432498167974
3090	-0.31179109878415184	-0.010767189268948579	0.3119769569147409	0.10838581049867492	-0.15838368304602593	0.19191892812507752	0.46369420122038485	0.05878785513242521	0.4674059522048064
3091	-0.37211608467360224	-0.12021139471006956	0.3910513519871165	0.18332741368818026	0.13806429865778647	0.22950096116021745	0.0297804908803152	-0.19279438315398548	0.19508088530862855
3092	-0.37557576583046476	0.03319828632277556	0.3770401597892578	-0.2863515349321426	-0.0739487974844	0.2957458811334198	0.2947984000725669	0.10998777593240912	0.31464806934081613
3093	-0.6567753955701673	0.07536736631323764	0.6610855921371631	0.1914989047543726	-0.04500826826567735	0.19671699147353652	0.21649739683177638	-0.148987950596653	0.2628089272797376
3094	-0.6667458221633484	-0.12891082990246708	0.6790935086116067	0.03502668653044551	0.28011209870479936	0.28229356459209154	0.5338593364928911	0.3947359241706161	0.6639444562547836
3095	-0.18648892313544946	0.18219452736511538	0.2607162523779777	-0.24043617038426193	0.29980225366341207	0.3843057940373924	0.5263223304204759	0.46824918178400105	0.7044661040395251
3096	-0.5076541216089117	-0.046809842127720096	0.5098076779595789	-0.20745380699044674	-0.12059066726991902	0.23995664414104864	0.2965877979385871	-0.06815392151599742	0.30431772689751235
3097	-0.6949795039307789	0.05470037509888455	0.6971288560372682	0.12708448547536802	0.020822288980844105	0.1287790129133657	0.566572450591751	-0.00362546203528798	0.5665840500265706
3098	-0.5289660726165051	-0.07739185913969711	0.5345976111435856	-0.23517736162820135	0.3568281846242461	0.42735786498511624	0.2194508472523438	0.26810417589238744	0.3464657609212024
3099	-0.4583385498118885	0.1741202541539084	0.4902979595616187	0.1442421071537338	-0.0055189209661171785	0.1443476496683596	-0.045644422009494846	-0.2495713362271721	0.2537109873986482
3100	-0.7309285311904254	0.0449227187769309	0.7323077006084969	0.0380899671468284	0.10016052565074551	0.10715865105478008	0.6619207495251546	-0.17991388861832172	0.6859359197255297
3101	-0.4066801213864292	-0.020269158858262082	0.40718492105148274	-0.05012253844207805	0.1629803798181482	0.17051355683799876	0.18813137547384123	-0.2033407688202209	0.2770214480903563
3102	-0.3640248680842171	0.17253870400362223	0.4028445220714577	0.1972673530576455	-0.09300415794535273	0.21809214102643376	-0.1560360878922869	-0.34439327961025745	0.3780925703652988
3103	-0.3506976516873152	0.13235214101279635	0.37484120922020914	-0.14234211665034505	-0.17889751784625274	0.22861670994057007	0.2996620421272322	0.01232339742782725	0.29991533074524096
3104	-0.4741817649849054	0.18415840267403147	0.5086871961428269	0.37951929709775145	0.13673344907208126	0.4033992228112478	0.16990685537333486	-0.04646508689345874	0.17614580268309546
3105	-0.19350619078177497	-0.1495868408138613	0.2445830509572243	0.19792879413451764	0.11153701989425321	0.2271922409644205	0.18055556388947225	0.45743977078395487	0.49178395210328124
3106	-0.5375279924377668	0.40824636354806626	0.6749825449627537	-0.1374379307729424	-0.31144462142007606	0.34042170469381444	0.17988228924077768	-0.5639834195834365	0.5919754518115843
3107	-0.5412622014844368	0.21731312733162528	0.5832578898449898	0.3716493042058618	0.01957255583567486	0.37216433233000956	0.413434024544627	-0.18545212960734875	0.4531227041619832
3108	-0.25615839524779005	-0.19874611106704387	0.32421773566570466	-0.049320942915774595	0.279616624597006	0.2839331121252399	0.18119023704537413	0.2693360687462453	0.3246102585074
3109	-0.48535287404091887	-0.1265148946307686	0.5015709629785345	0.28912384057191554	-0.2013693869614503	0.35233822556215033	0.15054546332448845	-0.0886072282175708	0.17468593938833651
3110	-0.42470279295572066	0.02779675395536978	0.42561146821349294	-0.28387123230585765	0.030570113801098555	0.2855125363073543	0.0497536581264993	0.024009008262309988	0.055243632888399355
3111	-0.29603723156669126	0.021995442519485323	0.2968532330383127	-0.09781848676643076	0.3865987092241179	0.3987819182548632	0.4110715892396805	0.06048531012172654	0.41549768256941944
3112	-0.4918774272635393	-0.43858407669660315	0.6590139571990947	0.08770905011882381	0.016931707338701096	0.08932838398935566	0.25101658297184115	0.46604782607641393	0.5293485629690616
3113	-0.3680732120859085	0.0245245182027167	0.36888933496146714	-0.03161953489876896	0.01733483082711111	0.03605955278451232	0.1109042653004923	-0.144088554646426	0.18182757668169608
3114	0.05040087894576307	-0.11906903542134824	0.12929688238575493	-0.13828409724621296	0.07802062449129889	0.15877565744537908	0.2921041811719439	0.006831036639888598	0.2921840442592773
3115	-0.20659243586352818	-0.0860980560698228	0.22381534758596955	-0.2290878712717546	0.30105920886455956	0.3783092650279378	-0.008670413256510814	-0.19579647280577836	0.19598835381017563
3116	-0.5327570532769463	-0.04895832880852133	0.5350018652080181	0.015647238744695924	-0.45366861593553415	0.453938375955588	-0.20729574464595538	0.018856286315086353	0.20815159207154205
3117	-0.35913944856391566	0.22418641617275287	0.4233682707893639	-0.09851774925950117	-0.01856669292937837	0.10025202743831056	0.3850154777808037	-0.3201439973443641	0.5007285663574715
3118	-0.5682683925781621	-0.013461906938632442	0.5684278221039084	-0.20375262050593734	0.28595688836037997	0.35112173439390976	0.31452869406722045	0.13898031341606948	0.3438660013855107
3119	-0.5656864312492046	0.029820059969134487	0.5664718655644108	-0.059330726939996206	-0.14302928420262548	0.15484673486626638	0.1352924740903437	-0.020660624766039068	0.1368609329253947
3120	-0.6289964178632882	-0.11739093601495591	0.6398571133802575	0.061092159804971215	0.14185228365695285	0.15444844566498153	0.23117287423228738	-0.06850083919530237	0.24110840456375146
3121	0.04799522408198954	0.08107076436881094	0.09421258074176535	0.1786276728136667	-0.02700728589206924	0.1806577952541277	-0.08348468910462964	-0.2159248279733073	0.23150210506645294
3122	-0.4994061753390342	-0.03369872931000418	0.5005418387346566	0.15052293928009805	-0.26339041489947984	0.30336721297866087	0.44362343366353935	0.14090273590868221	0.465462492454527
3123	-0.20569226433817292	0.06001111180856703	0.21426768573227542	-0.009063750618150457	-0.529423489386705	0.5295010695831148	-0.19549324756514078	-0.2812727042324914	0.34253750742046335
3124	-0.2557581102627123	0.07813534772051738	0.267427267735659	0.011680704327146027	-0.20805282803588832	0.2083804647929098	0.14234080835441337	-0.3648694063262519	0.39165110672109604
3125	-0.5509578343444014	-0.22204081174684148	0.5940173880507785	0.0022298927480298735	0.02806308392062335	0.028151538160528015	0.4057669320328002	0.18383358435535158	0.44546783258530265
3126	-0.5178459592857589	-0.0211603296931228	0.518278107873861	0.11094850249033575	-0.0757066651119128	0.13431704786517368	0.4292073622142624	0.3387736270651813	0.5467966076831711
3127	-0.27663394259892127	0.12945277449344844	0.3054248827811429	0.10397389305103419	0.03948454346890001	0.11121870170585228	0.3941666676029721	0.19453587154489266	0.4395583774278029
3128	-0.34866668399612316	0.26882814501784313	0.44026926770169517	0.22723158429984155	0.46564920446369606	0.5181345139257653	0.3662914390486216	-0.09128590621373703	0.3774950794296176
3129	-0.5558518008635562	0.11221460625944235	0.5670655538658826	-0.14312104201574824	-0.1364196702183904	0.1977219236457302	0.01772321643207441	-0.1667134722980379	0.16765289811502457
3130	-0.6350930877134983	-0.0398070971933372	0.6363394024012853	0.04508501313434063	-0.01387400177868007	0.047171456779269434	0.5438331294226473	-0.012985319035975659	0.5439881351354052
3131	-0.5667836119847455	-0.09870502839428252	0.5753141276248921	0.37517024335474536	0.17015282070699023	0.41195229565254765	-0.08384723078400654	-0.23926916374132182	0.25353518656710733
3132	-0.41593156029000483	0.018938525393234408	0.4163624990190016	-0.04597079168983529	0.003548570556018128	0.046107548639905675	0.18161188931887137	-0.10501626060573027	0.2097886873346145
3133	-0.3747444428914259	0.009584467497557946	0.3748669890710796	-0.16621346933872921	0.028133829494322332	0.1685776668234327	0.33824964124751217	0.05158961744426874	0.3421612316322769
3134	-0.49702775202845	-0.09888170362685558	0.5067683668093379	0.21370655566738025	-0.40798560186706406	0.4605678487107471	0.42425204683147166	0.24026783985665093	0.4875637744029743
3135	-0.3866894909461407	0.05720682496850894	0.39089817501641405	0.2374639777431163	0.1911786437462386	0.30485802359497516	-0.00924612559024753	-0.03498826440869821	0.03618935595950291
3136	-0.30613955453457214	0.3715116855741253	0.48139626023552984	-0.11094009929718227	0.0597051819373697	0.12598577055462684	0.0920036996866908	-0.04185072981766974	0.10107504312297066
3137	-0.124266235080726	-0.14292259148960598	0.18939103553030973	-0.11153241245452786	-0.3686563064943373	0.38515834580854363	-0.32313356922877595	-0.2705339337520157	0.42143079250793736
3138	-0.38711638232471907	0.010832886084321347	0.38726792390423187	0.3927367935163649	0.39517348457666024	0.55713936487559	0.4082014715183886	-0.3989250131095962	0.5707623037957826
3139	-0.5641057412159105	0.062211248384470966	0.5675257938616589	-0.208566886000213	-0.149012256097712	0.25632947236546166	0.1775464975833716	-0.16041235356432518	0.23927992389702954
3140	-0.4488714801120996	0.2628952260090379	0.5201917968560925	-0.09996475172798673	-0.10507270711077718	0.14502836056311605	0.3666027738517041	-0.14192969208826242	0.39311783385142
3141	-0.3410703489720921	0.15771937858939827	0.3757717197056886	0.16165801183763406	-0.09309601858811492	0.18654806744712013	0.2547676232451036	-0.14839317533894056	0.29483398098104735
3142	-0.3149063067416311	-0.26077195521967617	0.4088618283170331	-0.3691416314951913	-0.03497828824465509	0.3707951250373416	-0.28435733459275286	0.32763682934704563	0.4338259854841338
3143	-0.5154443149323695	-0.14148169267623195	0.5345090374901359	-0.0843477341022798	0.08887365274387736	0.12252781888301201	0.22472262695373188	-0.15366166317516194	0.2722354969410548
3144	-0.47419893660198975	0.10919008968938981	0.48660775493289754	0.0931488046929506	-0.0755862343912406	0.11995823708763403	0.20898300257147784	-0.3529303213745572	0.410163025039238
3145	-0.40845828306619936	-0.20672124241205642	0.45779017144295664	-0.2125236114909682	-0.036021435016320366	0.2155547012287113	0.13076143711087573	0.3465828993421121	0.3704298308069778
3146	-0.571785970843926	-0.20437504570423232	0.6072135997822661	-0.2796316775678065	0.15089593039133242	0.31774747348806964	0.1568930265567203	0.3049626411709043	0.34295427434581055
3147	-0.43046579941250523	-0.30633516947576983	0.5283389447330149	0.5542208810263365	0.12742373362849171	0.568680571900811	-0.25152146220963745	0.37581937572302077	0.4522203546070379
3148	-0.4091571050896373	0.10959577358919223	0.42358088983563225	-0.384182366609717	-0.1316980751684583	0.4061286419558708	0.24236518083429232	-0.15508604346408925	0.28773696626986356
3149	-0.7047106862826373	-0.014789056339684555	0.7048658507463417	-0.2113611739091244	0.005875443963637178	0.21144282129694772	0.6136044193394686	-0.0028293983926110226	0.6136109426405225
3150	-0.2108686191772602	-0.04867203733326204	0.2164128965008667	0.04397140530091161	0.3300140324020921	0.33293054240550857	-0.2509212803675815	0.29810479467240375	0.38965107153449796
3151	-0.21184920112461936	-0.14006999685443833	0.2539678878046234	0.08642025113545285	-0.26674835450416534	0.28039818907581165	0.09604905331559076	-0.05723458724829948	0.11180884857784916
3152	-0.39432920906476	-0.01971008130163623	0.3948214943826594	-0.1270898464988683	0.09705203072329881	0.15990911715916026	0.38456850678291826	0.10944575147724721	0.3998391037975936
3153	-0.32048447421657483	-0.02138595962639349	0.3211972252106424	-0.015847084252696226	-0.11424364163312593	0.11533750358365728	0.6530708039200699	0.08084062093251841	0.6580552263492492
3154	-0.6260517554199816	-0.18206593033009508	0.6519883461009126	-0.3140506977991574	-0.16612355678975047	0.35528140523902335	0.19752557946180693	0.4247753837451688	0.4684554206939845
3155	-0.38202491235756086	-0.31667919031603037	0.4962144125688195	-0.2803397769989035	-0.19634757678954654	0.3422612474103982	-0.2123078677753483	0.10725556536483917	0.23786211766703427
3156	-0.35380706105764465	0.1840923406458462	0.39883508664448536	0.08152205203693097	-0.16031642395230197	0.17985327563646514	-0.20750484360029497	0.2224521559219219	0.3042091744045434
3157	-0.3937180045885172	-0.05775444141670892	0.3979314547010826	-0.26419777545730855	-0.261131570605456	0.37147027030902846	-0.11076333866995003	-0.3778499840251952	0.39375008269352063
3158	-0.4185782921528207	-0.14995662692736955	0.4446288076823256	-0.15279555626561456	-0.1704969563938883	0.22894474039404797	0.4056731852450966	0.16819363512942181	0.43915809468225847
3159	-0.06407913219208497	-0.2615058859778698	0.26924238816271356	-0.09907312532560363	-0.19927237622124502	0.22254205015377246	-0.13587753602578687	-0.10704304133485021	0.17297663858062873
3160	-0.6160033476750959	0.0624626963511419	0.619162105415359	0.03956173258843926	-0.01962280443827079	0.04416090057303854	0.6773697161903918	0.07947690509561371	0.6820163567359869
3161	-0.5253783389658968	-0.154773772988202	0.5477018530729728	-0.15864975119917515	-0.367891805262922	0.40064213949005895	0.11481300085412811	0.11605590198082034	0.16325133245922313
3162	-0.34382027296984147	0.1555397913788305	0.377365879230259	-0.05969592180915953	-0.3062852060480285	0.31204844259269837	0.027776141357128137	-0.2459028126554068	0.24746657814850728
3163	-0.4381069711443217	0.17307785977411413	0.471055902955519	0.1112819153385	0.008875721023332166	0.11163531298423945	-0.1021291814575141	0.06414537450180503	0.120602648292476
3164	-0.6891028188278796	0.23843659414985505	0.729187701724537	0.294719271100575	0.3343068388680951	0.4456686114951699	0.5213567614780077	-0.3165147171783934	0.6099134683947836
3165	-0.5848741816495103	0.22152529069163393	0.6254208685167112	-0.2522310598409228	-0.07234549778103994	0.2624011787276529	0.3040428925719156	-0.26929127836470707	0.40615252446192623
3166	-0.37397215826944186	0.3448423819366292	0.5086958261480357	-0.007776306690452023	0.17854090432801287	0.17871017168591333	-0.17897174772270064	-0.24932978850143608	0.3069140432060561
3167	-0.2317359346628817	-0.2862741204416182	0.36831293141661686	-0.1299894664077159	0.029840044579667345	0.13337049762777084	0.3874939337688364	0.03740436409674767	0.38929504898101314
3168	-0.4683683094805814	0.09545409099932331	0.4779961891210062	-0.2375928049201453	-0.0778395891443356	0.250018684477743	0.23412633305988512	-0.2968724601052996	0.3780851721517798
3169	-0.26661799043771545	-0.007587404099180905	0.2667259296094213	0.2749218466437963	0.04796420751911391	0.2790745186593926	0.4166026690141255	-0.18980236581917967	0.45780205536918545
3170	-0.4762950594528172	-0.19523842567494307	0.5147572500890035	0.11922808742797811	-0.0830327266450285	0.14529201810781492	0.3542756946317777	0.4418241802063244	0.5663213522566664
3171	-0.4902440436846383	-0.11298917069878248	0.5030961886791274	0.3779799595023879	-0.25539717987127764	0.4561760288218009	0.19788746266812904	0.26878362789828036	0.33377250711733497
3172	-0.3298956177568665	-0.1840827926824897	0.37777982102935176	-0.2988979994081668	0.1680427233689115	0.34289702671129274	-0.04856881526419178	0.35820223519955713	0.36147997332926485
3173	-0.49535928294476056	0.12921053426657939	0.5119337665802113	-0.3723713610267695	0.13268428013849584	0.3953043747655717	0.10717729489322465	-0.1367676976860001	0.17375953404333921
3174	-0.3499404450760167	0.01797764416838628	0.3504019274916247	0.26805934541116827	0.05564846470907755	0.2737746596870161	0.18034019512142507	0.06017446595082595	0.19011457684486158
3175	-0.3033302696192436	0.16021277308297704	0.343041375239519	-0.2745340642129992	-0.12822199465895628	0.30300137347482203	-0.3226231803526023	-0.1953954444266024	0.37718045575493064
3176	-0.3786397669600345	-0.1235962088127132	0.39830151387664225	-0.21970382837407762	0.14697460458207554	0.26433181154428537	0.37408110415458423	0.13793584997321742	0.398701606710265
3177	-0.3637604692556206	0.24820944953181212	0.44037439733703243	0.022471885570214303	0.32306593941512	0.3238465483083845	0.07820865492821662	-0.038449991600958376	0.08714927171121187
3178	-0.5174307895907115	-0.06373358479648095	0.5213411472802405	0.31194335235828824	0.38228295927788736	0.4934054276503108	0.05432045394847192	0.06540552287095613	0.08502113936657886
3179	-0.5392295422688385	0.046212512285111244	0.5412061488445624	-0.19363138556639256	0.009615742456378274	0.1938699976255954	0.39959502693960786	-0.2639773935819571	0.4789157022662647
3180	-0.5837319026999369	-0.04526904739940027	0.5854846034543844	-0.09092013885251214	-0.10582089199299212	0.13951534980478883	0.43963231935048697	0.17411415216929763	0.47285548976735153
3181	-0.516864601396635	0.19451891081220418	0.5522559396153822	-0.2323914173330656	-0.03390247935836709	0.23485133373416375	0.35591765532923114	-0.2156762104788107	0.41616535793066395
3182	-0.5553285616905248	0.23977982276755283	0.6048836043700524	0.047824836189331414	-0.08079981383485538	0.09389262416336903	0.44136959970792183	-0.14226686317515116	0.4637315860538598
3183	-0.4560878416815947	0.30734516882559404	0.5499792469995647	0.07886049698181682	0.25756564085471984	0.2693678476231372	0.2671120290730292	-0.46267380032660704	0.5342432794001023
3184	-0.2432677607675854	-0.052102519906156296	0.24878479858995922	0.03853600234374199	-0.12337228850219972	0.12925070617566037	-0.029602394473681605	0.001531920038850732	0.029642006301545915
3185	-0.5460735872216783	-0.030935067356546865	0.5469491210830364	0.26740728020054993	0.16666996436617906	0.31509606555156927	0.07547579695778565	0.11818432752593329	0.14022885294820733
3186	-0.39011858699306945	0.0758471969206526	0.39742333751075737	-0.08765807266074124	0.30365476661736485	0.31605403808849225	0.6505151448153881	-0.07611300267767214	0.6549527790694507
3187	-0.3128772301029125	0.11779202427782412	0.33431590165640995	-0.19064843405381562	-0.34275574447607976	0.3922095432017479	0.39381944474417574	-0.0932951787381648	0.4047193415620225
3188	-0.5393284914631945	-0.1439753827016833	0.5582151310454252	0.0783542597792418	0.055598123320480426	0.09607570630660105	0.29931231935328473	0.06853830463057747	0.30705921858540014
3189	-0.6029847460827221	0.04546288350667398	0.6046961863491338	-0.1651959012062266	0.44799219277376484	0.47747951847339326	0.7002220693294905	0.0759396376281598	0.7043278887983706
3190	-0.6348598336057775	-0.25558673075202704	0.6843767860341733	0.09265123174440808	0.018326869893728923	0.09444641286919096	0.34271227002782506	0.37429879251630044	0.5074951094412491
3191	-0.33467257663465977	0.07935493925528224	0.3439519442240322	0.14477412689184233	0.6517936165248982	0.66767841537667	0.43321761751914345	0.19795272482191886	0.47630114989718975
3192	-0.4509577753773836	0.14103724169376156	0.47249806213137346	0.2433737297381337	0.26175744465263645	0.35741814749356	0.39395560005916963	0.17931660560062815	0.432845769139669
3193	-0.4430604663871423	0.0343997111509399	0.44439387597317326	0.1350256943159333	-0.29660550328118546	0.3258937905241295	0.20162959497713448	0.08706877340194527	0.21962573818285186
3194	-0.4734636110202619	-0.16968045756825367	0.502950542937293	0.3950573770466169	0.38099247138340714	0.5488402266687357	0.22168154237516938	-0.31202872405516896	0.3827592335467961
3195	-0.34089614463648693	-0.05023445517343993	0.3445775412219911	-0.011932257517921104	-0.286832518274114	0.2870806024602567	0.2118737486852421	0.18512424777130088	0.2813564864985827
3196	-0.5080630857246055	0.47734096347464894	0.6971244469152649	0.11127557641693653	-0.21229608606532524	0.23969122233735943	0.33142206088868875	-0.2743998569195305	0.43027417296552267
3197	-0.4848338380500508	-0.31936997543821577	0.5805695752704834	0.05744007269836469	-0.28579644993221337	0.29151153106772565	0.06374398831124024	0.1400040736075952	0.1538324955025578
3198	-0.4699680022525302	0.10282183285739364	0.48108445459543586	0.17301919821101586	-0.06425279654720843	0.18456452750656002	0.09932210899826306	-0.1448900765146996	0.17566449729042674
3199	-0.5359877756661982	0.3584697169912636	0.64481271208266	0.3363314858324539	-0.22201753037655694	0.4030020498170841	-0.4502919385910568	-0.543604790961219	0.7058817172275273
3200	-0.24167508365422605	0.03643345026678916	0.2444058967325047	-0.04961474264078939	0.05993285071249336	0.07780468676010321	-0.06179713199013159	0.322575396950911	0.3284414289340544
3201	-0.24837664467106577	-0.09727222555488901	0.26674490338609674	-0.13703720494093447	-0.013224444121008514	0.1376738227127196	0.2166052210254038	0.17113245390275783	0.2760509709351582
3202	-0.7822676042092672	-0.1631684718319459	0.7991035945328235	0.08270889973922212	0.3757985167101297	0.38479252495027283	0.5643851643851643	0.4086836372550658	0.6968162807642335
3203	-0.5505966156597698	0.020424965362133615	0.5509753282916001	-0.029875508262369888	0.2827654679800624	0.28433933227029745	0.3312538409569827	-0.046174510889243105	0.3344565631059059
3204	-0.18453638708277345	-0.007737690824562429	0.18469853820986165	0.21853562370302052	-0.3632284989624164	0.42390182977401536	0.18952063632818064	-0.23129060148817954	0.2990207583613592
3205	-0.5915359368218394	-0.146616345952406	0.6094350805886766	-0.13722274172949028	0.04092650673198667	0.14319587913428844	0.3299486506010329	0.20161976400094858	0.38667381766708836
3206	-0.44958846296705013	0.00023282525959939074	0.4495885232528474	0.296358617273634	-0.15629464646736937	0.3350469318568673	0.22142032066784212	0.3502595510393282	0.4143774987845284
3207	-0.42274936641998795	0.11063962185991234	0.4369875887640353	0.09217335401565328	-0.12173893682652212	0.1526967449887092	0.4469192579964495	-0.03691789239979384	0.44844147215365765
3208	-0.6734034990838731	-0.1567578433901417	0.6914081963953942	0.3317492558797001	0.04153995557600971	0.33433985207568595	0.5602188275671115	0.17963291332575917	0.5883137923851257
3209	-0.26284709224230957	0.3316405361166774	0.4231714062835465	-0.15698670655832456	-0.05281205022722379	0.16563193739503354	-0.23912301418532395	-0.5430458173846447	0.5933620949235227
3210	-0.312941726269364	0.2594551236413688	0.4065088993173551	-0.0509350397439937	0.1295207256491221	0.13917613533360296	0.2591610169861075	-0.552805694803249	0.6105395719625194
3211	-0.1022161456726214	0.17652513731227337	0.20398349084983208	-0.024195263192325085	0.38926154835076376	0.39001277387462563	0.17065821930089542	0.33546375165778475	0.37637767799282196
3212	-0.41679871454861867	-0.15126816005871266	0.4433996218953386	-0.2635790191139857	0.009826163809975854	0.26376211405793537	-0.016580027030394014	0.10142364960569335	0.10276990802597351
3213	-0.2731706914113856	0.11938594021946684	0.2981194884073508	0.21570142708774093	0.14921798669077202	0.26228441280361176	-0.11336181597883861	-0.16361369529600012	0.1990485935906919
3214	-0.5112608561104024	0.11170760990853332	0.5233223223809764	0.05757364133955176	-0.036951090652934324	0.06841130957332064	0.1029292821071646	0.043732336625407944	0.1118344954913924
3215	-0.4840228159526524	0.17789330440967502	0.5156783048728427	-0.3019071183076497	-0.32899780246919225	0.4465282321582666	0.17577024357524346	-0.33856964977965864	0.38147684894161155
3216	-0.14003018563787117	-0.0007897688175517698	0.14003241276419484	0.12375517239322166	-0.4580951825900123	0.47451716407971234	-0.14532694164192975	-0.11667080831401819	0.18636522604725173
3217	-0.4160547481535643	0.07974433335250285	0.4236280351475347	-0.24653467841090038	0.03992635498760406	0.24974679473771477	0.14174015612996238	0.1811698035339079	0.2300277582646514
3218	-0.5057344186078577	-0.09534728346059423	0.5146439610332009	-0.11271145402014289	-0.18969241567684328	0.2206514999555885	0.20205355766265803	0.173862453746531	0.2665591735185674
3219	-0.509175201738051	-0.08870166581048397	0.5168436626123413	0.2937712188003297	-0.4007769199942534	0.4969141461012268	0.28315433073899976	0.0003566502273252678	0.28315455535031664
3220	-0.4869986271448598	-0.15756157019853878	0.5118528218584003	0.05809588470792125	0.12369015979977828	0.1366542624702602	0.09209568400817611	0.4889635719927928	0.49756104122899825
3221	-0.6014968884282873	0.07719559871018146	0.6064302657759875	0.277745291995782	0.25962180903203186	0.38019196592101606	0.42609632263049557	-0.11909806480259745	0.442427875702871
3222	-0.34683621515294794	-0.13201984818747606	0.3711126519765477	-0.0001606501430767067	-0.14002121230865486	0.1400213044677626	0.3376385102046219	0.2086654578182492	0.3969143948758927
3223	-0.323680935453839	0.013235646577260732	0.3239514320335542	-0.05429778066324932	0.063585402959331	0.08361430771378084	0.3599258190889754	-0.3036158344431048	0.4708812697182302
3224	-0.03940799741190394	-0.1757922792802752	0.1801552544739423	0.025765378825890615	-0.3229464945491037	0.3239726733655108	-0.3406349360997474	-0.5233273667070546	0.6244226873170281
3225	-0.48468774729090297	0.030018200610455254	0.48561641729025157	-0.23180327236242954	0.05915884163858231	0.23923320342701082	-0.20473437167839134	-0.038249695924017814	0.20827674422466255
3226	-0.1669376447717375	0.126308629692588	0.20933716148059844	0.38997003955502857	-0.016645901030965162	0.39032514365805754	-0.06707201079071426	-0.18959781009100385	0.20111186992023633
3227	-0.42687485411317483	0.16053541060293536	0.4560633279837323	-0.17380713724613778	-0.14527020265616167	0.22652230075085333	0.27240895760561235	-0.0267332278388122	0.27371756548394577
3228	-0.07481070099251229	0.14553804724015879	0.1636397389923052	-0.0708093663689217	-0.05114601704704814	0.08734919247105331	-0.0008765085260769934	0.23085637714703378	0.23085804109159766
3229	-0.2997920396293021	0.04629967143339877	0.30334621573366916	-0.2975970630437001	-0.09383191148306687	0.31203916347920513	-0.2708825021505613	0.05615768209924196	0.27664239593762263
3230	-0.4562099861151556	0.016477090006710306	0.4565074434511224	0.012731941049464764	0.08575794317182235	0.08669790735622492	0.2844274060935047	-0.12168027882747176	0.3093623112025941
3231	-0.5948588736809197	0.0316195417457718	0.5956986444647537	-0.06345336622528187	-0.05377577985114732	0.08317550230638109	0.4967246465357392	-0.3832994578373103	0.6274184001560928
3232	-0.06916333461214053	0.0750860424887158	0.10208565340579522	-0.17136737644721375	0.4290326942881217	0.4619911584419403	0.01464972904520853	0.364489485696708	0.3647837712187163
3233	-0.19096020229691976	0.019340939814713087	0.19193715329293823	-0.05149955327115938	0.14844548402316968	0.1571250002832207	0.030939762972104753	-0.28441253296513824	0.2860904714254144
3234	-0.5872151235480575	-0.09330518567596993	0.5945817513156518	0.12353789576868565	-0.02369946034144382	0.12579060422555538	0.07493079405436605	0.1898497595616281	0.2041018253304605
3235	-0.25282602413866057	0.16678018751580262	0.3028805530726079	0.33776584025732936	-0.39616304932975976	0.5206063047053824	0.06407254713068365	-0.32378436793081056	0.3300630367250598
3236	-0.45711906333105456	-0.13611810311103384	0.47695489939323055	0.3386872377190817	0.03724961737842508	0.34072948065675335	0.18349854946193764	0.5539817452631601	0.5835816067521765
3237	-0.6198772904402621	0.20616399966835255	0.6532621602104423	-0.04626927172554284	-0.18308923767046828	0.18884521295697523	0.4680141026443513	-0.3858358869115898	0.6065529918340611
3238	-0.57342960688641	-0.03713556440216667	0.5746308068641727	-0.03743227068241943	0.1713868734143865	0.17542700837442582	0.2548031102289227	0.19579246346813312	0.3213398726166001
3239	-0.1361620742285395	-0.02991991759363361	0.13941058757149016	0.017575945163217057	-0.3099422621009501	0.31044020307401304	-0.05085035757533162	-0.4988622341228373	0.5014471931316075
3240	-0.45520119280306187	-0.1288988401524212	0.47309939433692977	0.02718240171905562	0.06902744628577297	0.07418673266798714	-0.01265953462910182	0.31945804321982085	0.3197087818544595
3241	-0.47229501999688694	0.061379880495173116	0.4762668114024549	0.21328947498737233	0.181819915023423	0.2802693019927685	0.3526099001876068	-0.2233345095148426	0.41738716421393385
3242	-0.1864643371913009	-0.13940689130243858	0.2328158722828001	-0.18401669859701666	0.2020323876930113	0.2732750099066589	0.022153746939435247	-0.31882487508277646	0.319593631781055
3243	-0.2972519919388204	-0.2789126871366919	0.40761628249789866	0.01709091612983833	0.09496364613015068	0.09648934397377593	-0.1051245987795845	0.1549660211867894	0.18725824145023118
3244	-0.3505257240396963	-0.1463825782301923	0.3798633207126896	0.2126662119268411	0.15452280279125868	0.2628768043737947	0.07990123343745512	-0.16418681988733203	0.18259660163743985
3245	-0.4568242017812292	-0.18265426828128214	0.49198672040455294	0.1501537177461534	-0.050060138537321434	0.1582787301672822	0.14103213057819075	-0.08961876437742328	0.16709753075362888
3246	-0.5156311578502751	-0.03851031171804141	0.5170672442290617	-0.027471361842123433	-0.0798631832206775	0.08445592788904979	0.5865108651086511	0.16830795549334807	0.610182401231672
3247	-0.46658148277022593	-0.2789310833484768	0.543599879803167	-0.14605863994182056	-0.3190749652906805	0.3509158870397625	-0.08863064783864294	0.11013757191259067	0.14137070588738895
3248	-0.5065780386340645	0.03427818285782192	0.507736450381859	-0.16680700286659858	-0.03283552121652047	0.17000808115762614	0.12947177180670827	-0.0020593472895680913	0.12948814851571316
3249	-0.5646965943914221	0.028984067166935617	0.5654399348001586	0.031920552610933586	-0.06491531089148697	0.07233891944953134	0.18631977061328006	0.21384077529594286	0.28362463591965215
3250	-0.6441967850099066	-0.08724420464081954	0.6500777253994395	-0.0008005228723938213	-0.001784319502092799	0.0019556668823637498	0.4624548094921228	-0.11605729671489044	0.4767952882979904
3251	-0.33229583673664603	-0.08745670351087353	0.3436119877150629	0.03244177341714448	0.0761117314697481	0.08273732126297288	-0.09269879507215599	0.2523429986878907	0.26883090520739306
3252	-0.25821917808219175	-0.12777358763320731	0.2881028178031301	-0.02087271270977881	0.1628896794635322	0.1642215509961991	0.5930590108361886	-0.0326369916094715	0.5939563650263504
3253	-0.5407790296976034	-0.15613698842296822	0.5628682955314462	-0.14776058514671864	0.28770289597711635	0.32342873539084327	0.3071368658559141	0.31402318964417025	0.439253478076261
3254	-0.5813982631893638	-0.0983881879034973	0.5896644604845562	0.006896940856839722	-0.13251078109107658	0.13269014619989675	0.09938907860204484	-0.011932351778856383	0.10010279698558788
3255	-0.44798222880414656	0.06393187708256201	0.4525211179952053	0.16292421823240105	0.3220921661230906	0.360953825806714	0.4198759574615194	-0.08573183789632227	0.4285391086975714
3256	-0.2710814148545318	0.33537033416007156	0.43122893515413924	0.4011780165417021	0.10576455128700626	0.41488545559621154	0.1162050753574649	-0.4434885072847201	0.45846011345859017
3257	-0.4825360485978292	-0.16048107684751298	0.5085225798551565	0.17634221223325514	-0.29676041434942474	0.3452004046060211	0.4740826270085288	0.4645346307221481	0.6637369662535532
3258	-0.1086796716112987	-0.1852424011220479	0.2147696863968503	0.0556809944798422	-0.15051838397025644	0.16048724889934954	0.09124892675516809	0.05235180415208154	0.10520018076005351
3259	-0.5177323864120552	0.075367047543941	0.523189273394832	0.011628029340382125	0.008145766046431342	0.014197343794667413	-0.15141789739619457	-0.31207309026935937	0.34686740020093015
3260	-0.3484691025799908	-0.22732245965365752	0.416060351530752	0.07249904568166379	0.0497108994739968	0.08790497796635746	0.3572422823439843	0.26388650654240753	0.4441375199524299
3261	-0.611128153911092	-0.09084866993119578	0.617843913404548	-0.20637586279497205	-0.2888321753529422	0.35498594657180715	0.29286196310835205	0.14369167443105862	0.32621377459647394
3262	-0.32807295392847696	-0.039063770985034836	0.33039043766871923	-0.20917443792833504	0.25584767411517495	0.33047235562567057	0.314809496055943	-0.21587609689443282	0.3817165283523512
3263	-0.39210375177795315	0.03460747381128302	0.39362803431913396	-0.042065560955330976	0.16197857712528604	0.16735163837267597	0.34442878657115233	0.11102178569659035	0.36187985011345414
3264	-0.4925773529634455	0.2086712861309028	0.5349543478727881	0.0012739581862540675	-0.43073674808974827	0.4307386320315274	0.5044225119161053	-0.3374122094673001	0.6068682473365685
3265	-0.401287271287382	0.2942302749777728	0.497597155147383	0.19628999219580434	-0.1008579446884093	0.2206854912380947	-0.009578206733477817	-0.4161823964318041	0.41629260039538135
3266	-0.5362897665565863	0.2344383639132496	0.5852931403900435	-0.097903508766151	-0.29774707976133463	0.31343008875206346	0.38900723326951225	-0.39921533429620143	0.5574042614415758
3267	-0.5157335871843375	0.13978236089605048	0.5343409411300039	-0.1753224950872244	-0.23749593113675	0.2951987374466932	0.2631786689194373	-0.14349294941311685	0.29975529737684725
3268	-0.28075193871767967	0.07026227147037205	0.2894105006490124	-0.11177586697796253	-0.0030400774443368824	0.11181720131331646	0.1661809779295687	-0.3616736520025903	0.3980250594856039
3269	-0.22047302833882057	0.07143473906492757	0.23175693769586417	-0.29222572322484747	0.09361214802163025	0.3068535604673812	0.32618104351397653	-0.4961630545828882	0.5937776097840746
3270	-0.5835250524709872	0.09071332824053388	0.5905339912162069	0.18005581667349413	0.42817222107224173	0.46449063286130493	0.6079860738049269	-0.01905192912313374	0.6082845074009717
3271	-0.4796449232665137	0.23773294809391704	0.5353281302386088	0.2508870350007352	0.15715850304750242	0.29604577249403846	0.0903145676695348	-0.3978726294939711	0.4079943019623948
3272	-0.4170620355462118	-0.0015992690204014908	0.41706510181906764	0.11909535572047268	0.5548912925199677	0.5675280171662597	0.4976314544640675	-0.4090293932801908	0.6441600026695109
3273	-0.45153664079309513	0.03649939834028815	0.45300943042934066	-0.15013024301748815	-0.13065987926233943	0.19902535998545304	0.49442602880368003	-0.07463178211069492	0.5000270001305887
3274	-0.5895477431179056	-0.06673053886665847	0.5933123176142988	-0.15309065052840434	0.3596514354235943	0.3908783727471525	0.17811176018981603	0.16851522456403079	0.24519620720512839
3275	-0.32905571415680196	-0.33575644591013876	0.4701170641334463	0.10688031050458335	-0.24025921827228908	0.2629598690644023	0.06734131686221723	-0.156235914939176	0.17013087336994123
3276	-0.46764065820606887	-0.10540197524180309	0.4793718406334263	-0.05512101745753765	-0.2045150249924251	0.21181294109002508	0.39563120399333834	0.24537524121103316	0.4655459790102275
3277	-0.22514724625258006	0.3586172048589572	0.42343545212460804	-0.17792836632429	-0.0026567640174700586	0.1779482001535145	0.08305593195219292	-0.5664704699194393	0.5725269261119494
3278	-0.43072455985639513	0.13229019372669254	0.450582225370388	0.13233003851285455	0.15419024614925514	0.20318924947049108	0.3044945407639937	-0.015620531496238748	0.30489494315140814
3279	-0.47987625418834645	-0.1384283540927121	0.4994433186565376	0.28329977718130517	-0.12046622044473866	0.3078487843393531	0.5582430693431446	-0.03257200083661402	0.5591925068419241
3280	-0.5063365295190289	-0.14879005892840463	0.5277453578775397	0.22039321775062012	-0.11144939231181815	0.24696991208879232	0.40307707223214523	0.33523288723492317	0.5242634975306795
3281	-0.5710861080325736	-0.018029710255051172	0.5713706443628982	0.168252567813078	0.15838370012450834	0.23107211653686086	0.6240023848817434	-0.1431267841304761	0.6402064141147255
3282	-0.31262856708727255	-0.042009568095028475	0.31543846431684913	-0.14162120662238203	-0.17353071313972243	0.22398543382988115	-0.031182299407265638	0.22519023603730565	0.2273389060474731
3283	-0.6144004864768717	-0.0619785729369201	0.6175186647270783	-0.11349600277707257	-0.21239320446196808	0.24081573027523895	0.36741982381440774	0.12353683425362852	0.38763214050078315
3284	-0.30496244435259284	-0.14090363935736985	0.33594036382914755	0.07118553887749132	-0.04044504588722294	0.08187296673565944	0.20425641425964833	-0.16208876379723142	0.26075553707548327
3285	-0.7274417327512364	-0.032878529883120115	0.7281843669534497	-0.25887682116660343	0.45166637044438146	0.5205955423625205	0.1487304715822852	0.1524084847107957	0.2129532798266554
3286	-0.49424350783592225	-0.1417183496729482	0.5141602237357353	-0.0036578970679422445	-0.03375789327157916	0.03395549394567821	0.5260182512722498	0.2506983510403689	0.5827047827896007
3287	-0.4593556637969524	-0.15675412863012975	0.4853653085099202	0.13520797978856813	-0.03779397995047954	0.14039082134884423	0.44354521622059495	0.31122131973058526	0.5418404457836472
3288	-0.37730930225238934	-0.06678844815588032	0.38317490310986657	-0.3410158886123513	-0.17709567179730817	0.38425865410607407	-0.23305886040503945	0.1222578579821709	0.26317943736486016
3289	-0.5905557354774177	0.012310234553044218	0.5906840260071577	0.089038230086265	-0.18186040063769324	0.20248706560419347	0.3001411458617308	-0.06098983335112374	0.3062751495165591
3290	-0.3206860278924429	0.17226814316267605	0.36402725397166197	0.19578089937984525	0.22621603185082634	0.2991719465931175	0.34697485916991305	-0.3429550579440433	0.48786240341451104
3291	-0.49541469867966803	-0.05359217239751913	0.49830497148849684	-0.03451616834755962	-0.4217244351198533	0.42313457085725864	0.2408987819609714	-0.35927536459031734	0.43256330259487463
3292	-0.5460570288592838	-0.22062552087340798	0.5889430356386696	-0.09605346352395056	0.09899422412528179	0.13793521763898234	0.2187514481964153	-0.01295336094865728	0.21913462904775033
3293	-0.5779438322742759	0.04439215923664784	0.5796462171579905	-0.06304667852542477	-0.08009948504949424	0.10193532841111765	0.1521857113909586	-0.0995961958164611	0.1818787864834242
3294	-0.28767331878427577	0.2819316931152229	0.4027920281276378	0.21951288207915842	-0.335580098437533	0.40099863823464893	0.03935580943950574	0.2172218140939209	0.2207582303219806
3295	-0.32040655442673904	0.11143930657821201	0.3392330749945347	0.05857736683019381	0.16745167940670913	0.17740172727706569	0.20557456389356002	0.11752879133593956	0.23679932033879283
3296	-0.1540144128800564	-0.15715708412669555	0.2200426969158344	0.14642876115261153	0.0589182694131962	0.15783771590888704	-0.30415379640264506	-0.24108768134527248	0.3881144186481369
3297	-0.33402113484720486	-0.16449193911464313	0.37232743191753953	0.057909037285399395	0.225413057651113	0.23273268605622582	0.0647329432140233	0.08496063818620761	0.10681134760950095
3298	-0.5956138427571297	-0.18680872472384683	0.6242221954695819	-0.11217070485649715	-0.020694575117120438	0.11406372108291721	0.23522138718849178	0.2329808639178957	0.33107277741126256
3299	-0.36003664855480366	0.2067728313557558	0.4151883814480495	-0.12357686629038624	-0.18968169867119505	0.22638548693090296	0.14864862112704114	0.08946308250707878	0.17349367623818168
3300	-0.5088123787987573	-0.022995135175033047	0.5093317318414081	0.21915408501771588	-0.21405804674024131	0.3063484296584521	0.14043412113339027	0.3776480658613976	0.402914139770947
3301	-0.6129904375848152	0.3128508761164041	0.6882099587024477	-0.06170106246588558	-0.17400982495335052	0.1846251345015483	0.4603693914935376	-0.23758642883350659	0.5180610849986602
3302	-0.45376248230777055	-0.2317774337079003	0.5095303417131604	0.006489956750866672	-0.1759391137061663	0.1760587722050209	0.02924833701814137	0.3165137677827551	0.3178622821511897
3303	-0.4392227080887029	0.1878318783905127	0.4777001170614073	-0.17176779157195313	-0.31603319569047844	0.3596959201879307	0.4776616106251915	-0.3344716264827443	0.5831225284509804
3304	-0.4731792277944099	0.2472894761053225	0.5339013641194026	0.21516715733078717	0.024580415870995118	0.216566623555438	0.08548813826358008	-0.31315919551666804	0.3246180887141376
3305	-0.1729168406628248	0.04076776384777424	0.17765766055523932	-0.23443719618694892	0.5109694661307632	0.5621837726882155	0.6431770987017281	-0.17561680097439497	0.6667218618575911
3306	-0.7039929063132458	0.03190414046582779	0.7047154647928722	-0.07181998397619321	-0.005162412727480828	0.07200528177508582	0.7344572247107207	-0.05988154471645593	0.7368943033620243
3307	-0.502370029975904	-0.16241879877020776	0.5279730231857949	-0.10575270624195421	0.07511525705335118	0.12971482844951876	-0.2539430254695811	0.026970204253871467	0.25537120452811407
3308	-0.26800645122348	-0.08973369196364821	0.28262978146478207	0.010628994013381852	0.27057424580349804	0.2707829352190944	0.10693507134356176	-0.2312043886162958	0.25473629266103365
3309	-0.3883058391089657	0.07281193950532538	0.3950734149758056	-0.009717621941401335	0.12072455913837421	0.12111503356458608	0.29633937708478175	-0.2961571382816432	0.4189583236625915
3310	-0.11756596493998193	-0.04348949126245585	0.12535187259285874	-0.009441010812169977	0.03141452239264661	0.0328025136584623	0.34991467314059566	-0.05276449300611468	0.3538705557139252
3311	-0.42954789491934814	0.2204194616828688	0.48280030356060155	-0.2489204796569496	-0.27862820011761313	0.37362424853511117	0.3395856295359412	-0.511842683771494	0.614248591954208
3312	-0.6169947511694489	-0.010409776435801562	0.6170825604536994	-0.00043705366227609607	-0.04955969391699574	0.04956162100910354	0.24323535393708534	0.16885195551196888	0.296098666469667
3313	-0.2608102721222903	-0.003745338340910588	0.2608371630036468	0.008974058537658494	-0.031208126674933005	0.03247277162787288	0.3106620626124833	-0.3636077379953884	0.47824837090863725
3314	-0.5012147854420763	0.04829293528457398	0.5035359656907803	-0.02628769945165226	0.3374100015305294	0.3384324929366154	0.4199148679458942	-0.2070481656671121	0.4681852616519808
3315	-0.5274901000177312	0.1317510326847176	0.5436948962701468	0.1731895150347909	0.14809947490864253	0.22787729721541305	0.3035440298271668	-0.02921656292457898	0.3049468569978083
3316	-0.37738941362160416	-0.1443463440986314	0.40405276458440265	-0.06725979713519939	-0.049841234914260735	0.08371397140529589	0.07043835371276926	-0.24065109947719696	0.2507479079740227
3317	-0.7929255306052454	-0.16800696728046455	0.8105289866133036	-0.01708569450444606	0.060217694465044345	0.0625946617802564	0.4696607693901414	0.3213454516045152	0.5690730511727378
3318	-0.6478376537962129	0.20835957755474066	0.6805199036288152	0.3243987247327007	0.3269930788799249	0.4606072147107287	0.4257544590908626	-0.21415736140533373	0.4765818239083901
3319	-0.7024325293099978	-0.2543495660172611	0.7470643613277305	0.21902081004482685	0.12841954315007395	0.2538930765018334	0.26725174542533364	0.21581892857801707	0.3435131807739706
3320	-0.17507231560104736	-0.02674536419918342	0.1771034449017288	-0.17516221969548004	0.1543254310897573	0.23344837092960627	-0.35536938906940435	-0.494503617448389	0.6089509260663821
3321	-0.2448517861550208	0.22459570178696237	0.3322583730238896	0.005434446242673102	0.057461652710848625	0.05771806249543275	-0.14486430631897698	-0.21630421703040426	0.2603328284147326
3322	-0.11665378025691514	0.08474837163537421	0.14418873375918154	-0.42064832310507705	0.253895170802258	0.4913326464706178	0.32381056172001377	-0.026924687405641794	0.32492802075740157
3323	-0.4326377488356255	0.10478895333990003	0.4451473311833168	-0.33866263012490233	0.03385083833141637	0.340350196560625	0.2869278192097507	-0.2613400358727462	0.3881058976444852
3324	-0.5484333165418376	0.23813182615819803	0.5979012203721595	-0.37793725567643865	-0.024913640878490236	0.3787575197010089	0.11738860608612672	-0.055928387322437025	0.13003103224743068
3325	-0.4444529496999191	0.10129666485736687	0.4558502372580105	-0.3151636496162004	-0.07254152075641686	0.32340438814749684	0.1050705204192828	-0.01715468559172918	0.10646171846692128
3326	-0.21285287791441684	0.1621808744295469	0.2675985494489499	0.059929545694926804	0.41553772132991135	0.4198370496933964	0.14538577647343112	-0.2774797081096352	0.31326029498388525
3327	-0.202109316025384	-0.09310390909714772	0.22252306287982485	0.2059443685761518	0.20678042118881623	0.2918410963782416	0.1976590280858615	0.0056792905163293855	0.19774060211452843
3328	-0.4369636307630591	-0.18734983452247914	0.47543367056323993	0.07195000361245575	-0.1963092262119789	0.20907920823405254	0.34660767850303187	0.08076199739201162	0.3558923756137639
3329	-0.3559857884335388	-0.22629832121413015	0.4218255702905905	0.19298966506211246	0.14911958197359787	0.24388862324587207	0.23698515642492216	0.39734970689409516	0.462654032657847
3330	-0.3408630177275188	-0.0959034683534592	0.35409754601879656	0.2940430906659152	0.18813281396916973	0.3490777776661268	0.5857972346710459	0.23445704179073418	0.6309742503410949
3331	-0.2964569091926433	0.11039025877154625	0.3163427069488154	0.22248823191733638	-0.15831113662456947	0.2730630500837958	-0.19184912038104018	-0.46536610495777025	0.5033604043173691
3332	-0.4154102238313463	0.16985300466906392	0.44879360206972463	0.0038445930782815725	-0.21827732732293226	0.21831118276254213	0.19507068167728497	-0.14106847093976274	0.24073405314438448
3333	-0.5932071341785771	-0.20053762942214887	0.6261869088815378	-0.18059490760615515	0.14601709548476957	0.23224020501860573	0.19519762571098714	0.17847074886950615	0.2644880361854747
3334	-0.41812414395159475	-0.17671774108580807	0.4539349730630199	-0.07148140892866917	-0.11676120404806282	0.1369042387699555	0.12433811530702713	0.00468651624757475	0.12442640536735904
3335	-0.13584016555199735	-0.1129704324999497	0.17667730243701293	-0.32765425219883815	-0.23001151655578467	0.4003281238337769	0.2513331303628912	0.2159513113464086	0.3313658269801573
3336	-0.3795855624149323	0.1929687287533072	0.4258193624889877	-0.147168541312896	-0.21939640782533218	0.2641843358695308	0.18535098289026875	-0.08823354285477931	0.20528064921734554
3337	-0.5473811530647275	-0.21448457250634825	0.5879028479040576	0.13570919126211853	-0.07374603515940002	0.15445213593456625	0.35132371882570423	0.3288126016341548	0.4811923548882961
3338	-0.4056564411182071	-0.10285321745798452	0.4184924522164633	-0.25582427777156724	0.29546187541037533	0.3908244886369841	-0.00798590431012538	-0.1377206681563072	0.13795201015233582
3339	-0.3294379760227573	0.023586933248407185	0.3302812793151251	-0.11619398200926513	0.08417459309088483	0.14347962774270592	0.047131406955186424	0.13367104252888629	0.141736788210876
3340	-0.41795169019028416	-0.16871052753310858	0.4507181574259185	0.04252145618527703	-0.17732575147279214	0.18235267031635943	0.3128416191830739	-0.09235068335854879	0.3261878713408553
3341	-0.3309512547715962	-0.10723265023330976	0.3478901756459261	-0.17162768183824262	-0.1979464984837915	0.26199022393051746	0.1704956056066839	-0.08968878791280066	0.19264690552525685
3342	-0.316234945589279	0.007091610713839556	0.3163144507517336	-0.08654218269946377	-0.07989523500562944	0.11778284239647183	-0.04435245652858505	-0.21739293580304267	0.2218711989808183
3343	-0.14811950632826024	0.15791036276030546	0.2165065145024943	0.06790134346587054	-0.012928552042339532	0.06912119720014694	0.3406654392441133	0.014716270201839424	0.34098315222901876
3344	-0.7219262254906931	-0.13410152766763814	0.7342756258885579	0.17738124234495045	0.2652544260104665	0.3190987553312925	0.43946436660626736	0.13784424296525263	0.46057568849789643
3345	-0.7116146469994814	0.15441148512704844	0.7281746442738425	0.10828270094289967	-0.06815108921914566	0.12794418425721973	0.5909107682936147	-0.17487768913679952	0.6162448719812418
3346	-0.304537092058073	-0.2295138626131854	0.3813390270753983	0.04382805632022077	-0.1538514432987341	0.15997238863601443	0.481844547859462	0.09306352547798297	0.4907494147487907
3347	-0.3725072170101161	-0.34012825087499404	0.5044292356395539	-0.2155485381350922	-0.13341779704334572	0.25349848295418786	-0.06282333907027604	0.08082841892653995	0.10237189672025773
3348	-0.6277342152355483	0.16728516231555582	0.6496418786595669	-0.233623355950773	-0.4134450767757871	0.4748859904817556	0.5177383920890488	-0.36437122979554304	0.6331030214314808
3349	-0.4729458140498974	0.11886580667996813	0.4876544094181859	0.060590712034101886	-0.13293879173726608	0.14609571086573234	0.42220983131107676	-0.26983721422659107	0.5010721144079913
3350	-0.5280726998073513	-0.026528880581674946	0.5287386479034247	0.26717842497280103	0.0861190266967947	0.2807147974905312	0.11733422836921856	-0.1481393899910683	0.18897777650804803
3351	-0.33984560618890636	-0.25852906599143355	0.42700388055415633	-0.2169046830496125	-0.43044512154732734	0.4820068922668495	-0.21966203498537185	-0.013936043427709216	0.2201036640320504
3352	-0.3469220473520452	0.1357268834044768	0.37252744035524027	-0.06862109635520637	0.03140102034240461	0.0754644217067528	0.21635933622828785	0.17058888691953208	0.2755211983016737
3353	-0.3406875848172061	-0.09586092034379241	0.35391714637431726	-0.2328847622096889	0.1611254340812255	0.28319025049836494	0.2552123545842464	-0.031761061846127314	0.2571810859725665
3354	-0.7020987771058043	-0.11813240831531785	0.711967666897762	-0.15391342546859355	0.2890498365818379	0.3274738929555507	0.42965942794804485	0.18224482664575734	0.46671233202453877
3355	-0.29931841241420476	-0.09277537622031803	0.3133668496235387	-0.07344871238042776	-0.04993267937160351	0.08881433341285719	-0.12779166170812012	0.10070078296385614	0.1627002043380901
3356	-0.4949508234803789	-0.3046036157296538	0.5811709562422092	0.050226256171943075	-0.15530219417527	0.16322208283410342	0.3021847277242314	0.15196165850972304	0.3382424505096803
3357	-0.4508293661444574	0.050601647148568275	0.45366027385298063	-0.3011733534574208	0.06174189202831274	0.30743690419990954	0.3363003340827695	-0.05430702999615925	0.3406569655990995
3358	-0.2304648272751262	0.12672955429285204	0.2630102974071903	0.05606042154923236	0.18755492429010445	0.19575397949912654	0.24112860380563608	0.06442479946958568	0.2495867752104501
3359	-0.5907670182166828	-0.17817299856184085	0.6170504738100021	0.21314024640898255	-0.42805750325922276	0.4781861465327089	0.23572447849973946	0.2558681026944475	0.34790015196954205
3360	-0.45901747887360994	0.15598491108186527	0.4847972136849616	-0.11545025923068525	0.03640998311044932	0.12105556255924645	-0.10113068132029658	-0.2314479222317388	0.25257782050230854
3361	-0.4409683449612283	0.15198711029962955	0.4664259458425063	0.10342848096070176	-0.36816815408130155	0.3824202405122815	0.18860995954683735	0.4211407573791584	0.46144691391984716
3362	-0.2968962918547297	0.0284701487940006	0.2982582060722577	0.1901840306817765	0.14484410871904915	0.23906020446109938	0.09946087853813615	0.022869165821309215	0.10205618601995868
3363	-0.46350820002688536	-0.10464805417394811	0.47517477493503035	0.055944514240567816	-0.03972573145617739	0.0686143018134078	0.3217134792061154	0.06125509911868528	0.32749312950189297
3364	-0.4495137949368045	-0.16206796702269732	0.47783750143051523	-0.17173526564379382	-0.07998383547980167	0.18944765874458416	0.507210055086432	-0.09529799681307508	0.5160850202993362
3365	-0.5379031103502685	-0.01984298990834351	0.5382689851486855	0.39099935116499784	0.21526650655613877	0.4463408579284821	0.32519953403653257	-0.277344688888558	0.42740474189258704
3366	-0.4405153411836817	0.2508165069486191	0.5069148705414768	0.2084482020883599	0.026146405812101377	0.2100816210208804	0.032630467757956465	-0.19145597037209963	0.19421672434995224
3367	-0.6049263848462479	-0.08627411286148204	0.6110475870447298	0.18272178106428766	-0.0032324972340097755	0.18275037158285984	0.09550444742293164	0.03754764225661021	0.1026202948572547
3368	-0.4730109739675436	-0.023221983141855574	0.47358066049487796	-0.27563588313023046	0.23450888268976655	0.36189716236713537	0.30165534126540955	-0.03579992268373351	0.30377224919026424
3369	-0.553214113163709	-0.1205450543127175	0.5661951652237638	0.14186204159265603	-0.22128754892560162	0.2628555081301075	0.36829105383254124	0.10358481178313957	0.3825808588589244
3370	-0.4478672343477645	0.05277922570744686	0.4509664136813218	-0.15779740505673664	0.0036480074481360565	0.15783956728584084	0.29918993330721233	-0.06407826607178216	0.30597490154445717
3371	-0.28697599620407876	-0.15314680064506633	0.3252832072904212	-0.13562280775154179	0.013966072870282214	0.1363400057717092	-0.12915544251982725	0.2431093771162847	0.27528766331668464
3372	-0.6031307564946462	-0.12362799337721601	0.6156708456442299	0.07886229539398554	-0.033803768557289685	0.08580184382332959	0.4592504368308764	-0.04257061696931082	0.4612192766553655
3373	-0.5576597147528931	-0.24609535929688747	0.6095467851820254	-0.05436043626641822	-0.23983741278216045	0.24592080351429346	0.3400139938504342	0.30176896622155	0.454614149569221
3374	-0.5749834878296186	0.08820632581584978	0.5817098651309303	0.06572293006879286	0.21567467295975673	0.22546633472233824	0.24988599978191256	0.22321440962756625	0.33506370372272337
3375	-0.3680953790373303	0.22439396368509545	0.4310995929097403	0.2323699009487947	0.06199620152762263	0.24049802467131878	0.19011166515830258	-0.2880630840709191	0.3451416892143166
3376	-0.2587047084912175	-0.33815422872288603	0.4257656733447352	-0.3372535186643987	0.17457655704627584	0.37975901585301375	-0.1293134585628728	0.4701311976956468	0.4875913387379181
3377	-0.47910634232380384	0.22076599229388236	0.5275229953361241	0.1201210675413747	0.10926375428656628	0.16238115305685766	0.14281763369293055	-0.16578750956233348	0.21882041682742703
3378	-0.38116854092460645	-0.21263674143592234	0.4364674562886455	0.06613507435798681	0.10577519909552857	0.12474871063075221	-0.11413976422647641	0.041105696266819626	0.12131596780002069
3379	-0.5096700495822899	0.06316262681378904	0.5135689601866841	-0.31859810352760065	-0.09320782779544487	0.3319524826443222	0.04165234385259895	0.12307286331521025	0.1299301636765673
3380	-0.3742433746676471	0.26109501731776547	0.456320842774898	0.2824119017365523	-0.022243434985175774	0.28328652040362917	0.36678146961929586	-0.3983418551159182	0.5414839609750981
3381	-0.39658834448202473	0.05890447920458882	0.4009389637455519	0.5741903525017263	0.0009872912612216714	0.5741912012997858	-0.08811934864743175	0.11581782270292332	0.1455293360862112
3382	-0.2845722145740919	-0.25201539823583124	0.3801224884896546	-0.1569176452481245	0.16763494863078918	0.22961842999346452	0.41443834646260747	0.12687671915594284	0.4334245550063312
3383	-0.2978845038999838	0.2647869876951465	0.39855655372407206	0.18805415922897153	0.3449416104545756	0.39287285656597803	-0.03948303218802385	-0.32231520350986537	0.3247244989900923
3384	-0.4568792283088764	-0.18054414590948484	0.49125840235287555	-0.03843163278285641	0.038997765612512565	0.05475231612566533	0.2199828790186748	0.24275343704047248	0.3275999057635816
3385	-0.26270951390130354	-0.04690107188607733	0.26686325943884104	0.3971105644985522	0.040197122676806335	0.3991398365333295	-0.35400716349546624	-0.1128771871245541	0.3715673978960713
3386	-0.523841287918949	-0.06223064494951163	0.5275247369549748	-0.04581779800893027	0.23927150476918532	0.2436188079949851	0.1281740140748682	0.27563479662168483	0.30397881339452276
3387	-0.5569726730962938	0.008936014967925029	0.557044352757963	0.030556486119441607	0.15721389841184508	0.1601558887391206	0.631348406059764	-0.0005057237979907444	0.6313486086076096
3388	-0.3931097726934344	0.26468132603873573	0.4739108542128015	0.09562110345807001	-0.03940858907903145	0.10342355785670344	0.06564899647396424	-0.0022608111629687983	0.06568791369158541
3389	-0.6112891065851591	0.2039959448253823	0.644428985486285	-0.1463967891911551	0.06805557345383889	0.16144219077927047	0.3021759950238523	-0.09747942649239179	0.317509953478534
3390	-0.4601313882372121	0.15439527362360334	0.4853439965204178	-0.19730993627394633	-0.02201111350975516	0.19853387637974554	0.06649636528927295	-0.07031483928529184	0.0967778033456063
3391	-0.4911389882145815	-0.17964411215485476	0.5229622479456322	0.3725011207588897	0.038809130086734346	0.3745173341044683	0.2829926053544833	0.18953582973317495	0.34060041902199917
3392	-0.39910027499900363	0.1632020556286229	0.43117970785472787	0.029208480897070496	-0.1101166938040211	0.1139246312727984	0.2391535528094227	-0.1270370727939757	0.2708003686951537
3393	-0.4462004605320436	0.17318909433701699	0.4786327541824566	0.19186387460277404	0.1700361550984495	0.25636700337261226	0.4627103755538155	-0.09299280907117581	0.4719624499725599
3394	-0.48082411128284386	-0.051522720247295206	0.48357669163496464	-0.2805909246393974	0.018551284833941355	0.28120351555231665	0.22097525776447416	-0.08338748401159135	0.2361853870032166
3395	-0.5280597145979135	-0.13845594739443765	0.5459094353005095	-0.2151133069580901	-0.2426286211098084	0.3242566616310179	0.5650429404782515	0.0523014451223653	0.5674583383352444
3396	-0.541332201337755	0.22993341014731902	0.5881410760244135	-0.14695630759127382	-0.1785790218975106	0.23127175228015343	0.15030389033703245	-0.24964836818439293	0.2914027576869802
3397	-0.5019169373476179	0.09690669250379218	0.5111863838644737	0.38597357244886277	0.3628801048137065	0.5297712422343668	0.35480262367142296	-0.3207884750768386	0.47832013077670993
3398	-0.43439953477477183	0.06784863177296574	0.4396662286848988	-0.05779410432443695	0.14386116999032142	0.15503610781249658	0.11704863142221177	0.338220658953302	0.35790165724765594
3399	-0.35769439442482637	0.0024806127078412575	0.35770299585319326	0.10353376398208969	0.19340071385826438	0.21936972536151225	0.23361182744460482	-0.3180093831901445	0.39459403659835507
3400	-0.5280607669012538	0.1649272569932074	0.5532171125694176	-0.0453111257315004	0.10781264685658883	0.11694727417635421	0.22747227828008157	-0.12000391454881976	0.25718588004198695
3401	-0.3835787229823518	-0.030815843124132464	0.3848145695165698	-0.21903030215521646	0.49564305317341883	0.5418821914597988	0.2668179066948608	0.25085648223785445	0.36622502647112803
3402	-0.6204755924759416	-0.09315864051199055	0.6274300703348646	0.03473111218328611	0.3089893698218634	0.31093517140458765	0.6590378059972654	-0.08252467644359535	0.6641845767223215
3403	-0.23327834370951614	0.0250397952547145	0.23461836456307758	0.04793570028741463	0.08113488967028226	0.09423747494417345	0.20785368303773835	0.04166482026567674	0.21198846855459788
3404	-0.5860566125435023	-0.10732502411911524	0.5958028314032532	0.18043002382468804	0.09520769938433232	0.2040085770732076	0.10142445912727244	0.17656697730088514	0.20362420873371379
3405	-0.40990880521180884	0.047115289910822526	0.4126076576283498	0.2171293938176206	0.23542582245303834	0.32026628223604325	0.09879784250591207	0.2249036699939366	0.2456474597071269
3406	-0.35262462302295394	0.22670460294365644	0.41921247805608236	-0.11700538319387534	-0.008353729784327905	0.11730321605844903	0.047108250958487974	-0.2029453447494457	0.208341067156332
3407	-0.34743807639441693	-0.2767601866474866	0.4441952474327076	-0.3635599814812244	-0.026998300812523527	0.3645610626237967	0.16264435817893125	0.5579619489978698	0.5811838984150696
3408	-0.1987085415864337	-0.03750744632677504	0.2022174399733202	0.02075244838415937	-0.05243856141999644	0.05639562782464557	0.23720315136204193	0.18894992157176702	0.3032612864809168
3409	-0.562177503066017	0.07934851616087595	0.5677497089127165	0.13056738524422185	-0.2253617919615511	0.2604530271769451	0.45282768443637816	0.2764727341399466	0.5305563914560164
3410	-0.2572859353977751	-0.07002275188414041	0.2666444042820625	-0.2537411533600173	0.2563832508103376	0.36071726352442335	0.5203582728935773	0.39986612907267666	0.6562512120738164
3411	-0.30734828144280674	-0.043721437474034064	0.3104424748655419	-0.117594776067745	-0.10650176515378759	0.1586542068124751	-0.1609657869495085	0.3930136660981454	0.42469957182481255
3412	-0.4662734681797721	-0.12756791440658366	0.48340926750987967	0.10719555443715353	-0.3417507277774017	0.35816818232147934	0.32547531066033875	0.38969454526549957	0.5077361681613085
3413	-0.4401175410652445	0.014119190897790214	0.44034395817920047	0.19461786867599568	0.06680444922856117	0.20576430507918156	0.41593481842755164	-0.07588923751615695	0.42280131214453914
3414	-0.37671025447096074	0.04108431996524392	0.37894397629541826	0.009803521067213139	-0.4062559998408332	0.40637426890981954	0.3898044339094706	-0.02010353874404482	0.39032249354286025
3415	-0.5740342498511849	-0.12112676298648792	0.5866745372979787	-0.060957955665894355	-0.027542414554581035	0.06689138179512769	0.415816073653501	0.42393921786618965	0.5938244416943532
3416	-0.2660665994741702	0.2226540785626191	0.3469384297772697	-0.3284274084086058	-0.3055001985992325	0.44854758269124984	0.3135437047025639	-0.4072547525083169	0.5139709020939017
3417	-0.45126705543989803	0.2881758272244925	0.53543184694405	-0.14929170608447398	-0.20888713755422028	0.25675250678661093	0.29831047102599306	-0.2503378675528599	0.3894331586481345
3418	0.03375417780034836	0.26913539347973625	0.27124381014590915	-0.10416997531047308	0.022993060725175117	0.10667738559646164	0.168648208985371	0.19423281242782184	0.25723258700560236
3419	-0.5870851398396991	-0.13195488049020848	0.6017317109026117	-0.13421741319355146	-0.07461263055842611	0.15356223052305767	0.2303880018077896	0.02603757598802358	0.23185466728172235
3420	-0.43207679174365526	-0.10961082334919511	0.4457632629084395	-0.024230847915331213	-0.020952944358823982	0.03203373016056489	-0.13616158917839413	0.33805911474859085	0.36445019334908674
3421	-0.23484447274576228	-0.04367807494923946	0.23887172417535413	0.02384434438823166	-0.2614050103508618	0.26249025162058637	0.20611402411980748	0.02614712786572502	0.20776588563690418
3422	-0.46148851656582013	0.11003980020313783	0.47442639950878335	0.17803805614498905	0.17894760032930973	0.25242779779474495	0.054646513880288884	0.37372487102107416	0.3776989815964389
3423	-0.7723595201498993	-0.06247871121190982	0.7748824541315178	0.03295451254868863	-0.07046195489040423	0.07778744747257771	0.4673889207610027	0.03803764256618017	0.4689341803517071
3424	-0.18934587365798006	-0.3498555921263528	0.3978074851148287	0.2015825575510329	0.24769374108553288	0.31935515790693364	-0.5000725685736918	-0.23739346680655674	0.5535596010569461
3425	-0.331820705197869	-0.11569252194647094	0.3514110698773528	-0.09085271859810837	0.07205993724375934	0.11596055808869497	0.30252461481015647	-0.12804630794224775	0.32850722905847063
3426	-0.42435104380601585	-0.34308874966657965	0.5456956097743798	-0.38243548835321023	-0.234594082336843	0.44865497458450615	-0.15941435700954557	0.013954878439820104	0.1600239852429535
3427	-0.36834858253600683	0.15722513905393928	0.4005002154891006	0.24045039089019798	-0.034740577574731625	0.2429471099014659	0.14844390039862235	-0.0457529406386857	0.1553348741997212
3428	-0.6783882943303926	0.1396514760476827	0.6926133211589247	-0.08804309240480931	-0.402631538330941	0.41214529207421724	0.6399218443398129	-0.014904956186208369	0.6400954027191419
3429	-0.16328391440589854	0.017728897454644038	0.1642435706768155	0.0010390056838805836	0.19589060985348317	0.19589336528218787	-0.1448980824985093	0.1401328307858233	0.20157545628323154
3430	-0.44084413032829683	0.06773443429488042	0.44601737727824	0.16439973116862228	-0.0004902501907114355	0.1644004621452287	0.002865309094808137	-0.2962342124191913	0.2962480693672574
3431	-0.151315275205833	-0.33359590389917293	0.3663093496062081	0.03892453061315397	-0.11538490092578156	0.1217735375404147	-0.0717846990932539	0.0009914832470710728	0.07179154590157694
3432	-0.5728634344160731	0.16345691558591857	0.5957270161272196	0.2609494126305446	0.0796513777266332	0.2728350012846172	0.35434632922607273	-0.3631945146643169	0.5074165709929476
3433	-0.4100925692945398	0.04493411555932248	0.4125469550629304	-0.3385532916160914	-0.2641744346370954	0.42942573651321736	-0.11751983387084217	-0.16531725997533062	0.20283172286104903
3434	-0.48021257204472223	0.2052004415747789	0.522217708979973	0.1885205722645395	0.34748320847356984	0.395328453741994	0.22765582775349824	-0.14836004971733294	0.2717312647861117
3435	-0.1729650063701344	-0.12105477240432704	0.2111188086137378	-0.10801556935531698	0.04656725656328361	0.11762598610419371	0.005330953428360983	0.03660012371460692	0.03698632342339376
3436	-0.31595619541261616	-0.1764822428247684	0.36190371572018404	-0.06050800939031969	-0.07298327595900612	0.09480389111258808	-0.02538197661810224	0.14352526748924832	0.14575234867713854
3437	-0.3601170225005342	0.06409644494847394	0.36577674085387524	0.0617775153351037	0.17209033365805051	0.18284294993113115	0.028692421449664333	-0.056715317790445335	0.06356006860219994
3438	-0.5121138703815868	0.18148017167829208	0.5433191225694077	0.2704988207508914	0.2412012120150399	0.3624191450587939	0.10883833624411994	-0.39063156938133026	0.40551055033588107
3439	-0.3306250993230624	0.1902839536832768	0.38147206887493645	0.0018577821541626695	-0.05091047980631113	0.05094436483695855	-0.004484989148436053	0.11631047709332698	0.11639691666594494
3440	-0.4762104710891409	-0.10782627507326832	0.4882652131486715	0.28727629873106086	-0.26449327553920093	0.3904924642269981	0.255936900400867	0.3122664719166243	0.40374998014867963
3441	-0.4160116055161977	-0.038230230330501415	0.41776453467867236	-0.17764057971356204	0.5247678593427737	0.5540193875309487	0.5408255214518225	0.14027569189287362	0.5587213208654741
3442	-0.27230195268805907	0.0559058706055262	0.2779816896953679	0.2959039790206263	-0.20365597285361267	0.3592143094020486	0.35448061714618406	-0.4760370675852699	0.5935215224804593
3443	-0.2654771337842774	0.07040565004001811	0.27465444493012053	-0.20792498616723118	-0.10914210563473938	0.23482929777825398	-0.10458711605258605	0.284026202148259	0.3026703625249106
3444	-0.46848881821813554	-0.11560842652577587	0.48254231014408566	-0.1329971683675956	-0.2494312975797097	0.2826733432888504	0.45075345291656027	0.07155003045246469	0.45639684724365737
3445	-0.31346880121612314	0.0388494335051424	0.3158670097043118	-0.1942916239498914	0.27643117634633374	0.337880793170171	-0.015752858958068612	-0.17299039723373674	0.17370616022593682
3446	-0.5196182784284005	-0.0006333740626744413	0.5196186644449928	-0.09935499873348462	-0.03425816165159926	0.10509537293847832	0.39833372230306696	0.1583478624969111	0.42865347296056927
3447	-0.5518113166134876	-0.06216516975740737	0.5553019336124069	-0.07661818219072737	0.20438204383964778	0.21827131210097947	0.47370607635528256	0.027832141461437043	0.47452299720271324
3448	-0.5678343396936286	0.14883450936708112	0.5870157992029166	-0.2909740202329678	-0.1800503520898063	0.34217540785129313	0.3479351790167913	-0.15835182748706336	0.382275018888155
3449	-0.32480351003302527	0.11606758983609448	0.3449188390623704	0.053113421776024856	-0.19315842258146654	0.20032776089927803	0.2504171632896305	0.14330051821831674	0.2885200065708851
3450	-0.2639566886048079	-0.12941029236166945	0.2939730552760717	0.16156126932613768	0.3348674974474913	0.3718040943736612	0.15776121512772157	-0.09331737745243138	0.1832941186540768
3451	-0.2752595534356487	-0.28399217746851685	0.3954988983814017	0.2015886169634627	-0.10456528462095076	0.22709440600134148	-0.1616697421922776	0.21754462194280236	0.27104015952761373
3452	-0.15230700949567733	-0.13527461379521263	0.20370725632377526	-0.2440055463437833	0.20949337395082196	0.3215994097877468	0.5217192845567493	-0.3334160614608967	0.6191585272920843
3453	-0.4361822157896405	0.2440558014726856	0.49981812652567476	0.022133996259065376	-0.08619267742989406	0.08898927706712807	0.608791036297315	-0.13468763080786939	0.6235120558326003
3454	-0.4125896979427772	-0.09877580128618596	0.4242486508738009	-0.11121718930232642	-0.1356354975067168	0.17540311109043674	0.05388409915852649	-0.24623695237574425	0.2520637476064745
3455	-0.3496073666557044	0.23530470936799203	0.42141857703557795	-0.3206576427304303	0.05481688082874366	0.32530941312115297	-0.21666628703416066	-0.5256894085923276	0.568589161208091
3456	-0.48333879657753964	-0.007345034824376149	0.483394602590467	0.2135675424921481	-0.347816199748726	0.40815095738437407	0.23901072578254787	0.1966665460360789	0.30952198204467063
3457	-0.4996015341890041	-0.01251832942730581	0.4997583431376181	0.017509003601440577	-0.02692198942614295	0.0321147741978145	0.5028086875574864	-0.0005848367184686427	0.5028090276807581
3458	-0.4468096759659225	0.1705138910131077	0.4782403930715208	-0.0244701172895471	-0.16119863474369325	0.16304535100209028	0.20895252235348874	-0.08215211838961448	0.22452199703767656
3459	-0.53021872759015	0.15094700951034898	0.5512865849695919	0.24578535781939057	-0.08403964040672485	0.2597558532123915	-0.13399214359346695	-0.31214432408304826	0.3396880533696105
3460	-0.414093925764973	0.00017096122247227426	0.41409396105616725	-0.13049970306999806	0.2620557884137053	0.29275144532945746	0.13139146261242526	0.39493072332693224	0.4162138785227689
3461	-0.324586451636489	0.03570674284639931	0.32654453918365517	-0.16037193196297087	-0.44226238273320234	0.4704414647353965	0.2980942847373299	0.1404377753440407	0.3295193034355401
3462	-0.5445309297971607	0.13221779703641362	0.5603529953153839	-0.25334466322643096	-0.31115609929038107	0.4012500922254339	0.38466799739805874	-0.1730698283228958	0.42180876436834447
3463	-0.1543858741767344	-0.09441294597761525	0.18096630214900938	-0.09824928939669832	-0.1028042098444251	0.14220277222576488	0.04361511020976878	-0.36118046462089515	0.3638043510767511
3464	-0.548293848633239	-0.24279144674276165	0.5996447540506734	0.13068615812224252	-0.28393589671023034	0.3125675372865748	0.35897827364832485	0.09079658670041933	0.37028289335044684
3465	-0.512750103820678	0.08281238081809925	0.5193944160124153	0.08001468819621063	0.4247436959050491	0.43221471231115866	0.21565805876596142	0.046816528217914065	0.22068118548050628
3466	-0.42190776645005834	-0.20100981753608393	0.4673447444197557	0.2905782746878943	-0.0024704562074688943	0.29058877623622414	0.11536680022691918	0.5954366110453846	0.6065098979965705
3467	-0.5984898756550591	-0.12891174920152562	0.6122159507427138	0.09443556084578847	0.048401008388263174	0.1061165998572294	0.41678603442174456	-0.08844997961137668	0.4260680666070348
3468	-0.29248696538805324	-0.06550485747873962	0.2997323994419393	0.12202773712998634	0.158905367869977	0.2003538983073645	0.27409092861600814	-0.04585317906514285	0.27789989417048316
3469	-0.4589628882219396	0.09988733281020064	0.4697067298016502	0.0019537699265686137	-0.12731096086120122	0.12732595168436117	0.3436018570552476	-0.12524221699378105	0.3657155302818464
3470	-0.30432016511833443	-0.3226601540367071	0.4435316650484404	-0.40115716401941975	0.015922506790973335	0.40147303329938894	0.00346737028456464	0.23561933054183784	0.23564484204343222
3471	-0.1342446332256111	-0.012266185218095072	0.13480386066312586	0.07013074798574562	0.28188963461891126	0.2904825087997958	0.6401167386917285	-0.009255405668216615	0.64018364684473
3472	-0.25873952614458945	0.04968608300886782	0.26346697940024816	0.031151714945528312	0.25586810138668964	0.2577574725420715	0.010452047462681444	-0.2570259678791877	0.2572383981064945
3473	-0.5663748132536655	-0.11654887231736467	0.5782422232305194	-0.1824157098401116	0.2932215902993884	0.34533229245782127	0.525502813149371	0.39912540081274794	0.6598896060719849
3474	-0.2983586843287818	-0.23715082396296727	0.3811278234670305	0.08639649974655177	0.23129628288633708	0.24690549942334694	0.0980862410386535	-0.16910938712753065	0.19549653576404333
3475	-0.2006389654366357	0.2390584735794637	0.31209765818029883	0.1843417905663634	0.06026074413788002	0.1939413649360652	0.027821196309915728	-0.19569651410386524	0.19766422184229293
3476	-0.4231986264068965	-0.046526082889597684	0.42574846304095293	0.047936294897186996	-0.14557489000711868	0.15326427166516918	0.5532394803991679	-0.3365530733974776	0.647566130897555
3477	-0.6873494714956319	-0.04181458547221021	0.6886201823382301	-0.011159566989339011	0.08918322333898059	0.08987871416815016	0.6070142672760296	0.11689362622316218	0.6181670005170572
3478	-0.5415845626741936	0.05021592610344808	0.5439076003894636	0.08148635074147036	-0.3294108020424415	0.33933980294007143	0.6657577285628821	0.13142846673055522	0.6786065097008374
3479	-0.29475863464713975	0.12841998261341525	0.3215188091441555	-0.017708983440767146	-0.04365336651253901	0.04710864572860726	0.5427284728175263	0.046042575366490895	0.5446779910674043
3480	-0.24935433827867245	-0.3209987140985459	0.4064698764623458	-0.05682338099243062	-0.022870250019114614	0.061253122070207465	0.12078614726922354	0.26897637589220097	0.2948518003340749
3481	-0.5626354609296291	-0.012079109182903393	0.5627651079928008	0.050543316873446334	0.25612352788994747	0.2610629970320618	0.4333759707140067	-0.24703787438003136	0.49884110032204826
3482	-0.5446345116231562	0.12492389988871508	0.5587778914867692	-0.020616047703075152	-0.12504415027643626	0.12673224112770767	0.16909160059166087	0.04462687430343106	0.1748814664301052
3483	0.05136830080086015	0.05616021946572429	0.07610960897026056	-0.05243887427611686	0.08268967351866631	0.09791535958147737	0.21168360481887963	-0.13067450510027082	0.24876851656171506
3484	-0.40143075846721415	0.030046512988784392	0.4025536570276663	0.07267369241715076	-0.19928552152022266	0.21212304131595364	0.03708534074580855	0.13848092100961484	0.1433606918995019
3485	-0.503656738221714	0.10840210087030137	0.5151903778500051	0.05338385583395428	0.03731524458523955	0.0651326611014525	0.19785647527327402	0.1592968697089141	0.25401314435796907
3486	-0.42974985847858854	0.06076281011437415	0.43402426194322635	0.13021952179380117	-0.005640591854560812	0.13034162854850326	0.31003149056195534	0.01870495063958687	0.3105952355051461
3487	-0.2859685254486963	-0.07285493647148213	0.29510309946790686	0.19942434725712258	0.17375716085561346	0.26450259209983734	-0.27565448860330527	0.1197955676310489	0.30056010232762925
3488	-0.4264315143507814	-0.15523077725431567	0.4538066004791906	-0.08682948841323289	-0.1349793165365649	0.16049540788066782	0.3050735124997788	0.013108862192813292	0.30535502336942627
3489	-0.46672428694900603	0.11941822468877467	0.48175955871770393	0.17317927209769557	0.12303900600875851	0.21243741968850732	-0.033081040828053555	0.17308677219454321	0.17621970937154857
3490	-0.2694893708302763	0.10232674023492762	0.28826252402559116	-0.450652076624476	-0.15054651852860773	0.47513319017622524	0.18200862758285216	-0.18587929598307856	0.26015044337797755
3491	-0.6750675757830841	0.05070924174827202	0.6769694668685838	-0.06909357331388888	0.21485933834509394	0.22569549651548942	0.7538483643698892	-0.11557872159731702	0.7626570640525316
3492	-0.2544476791326574	-0.1836119970038379	0.313778563416517	-0.07933124929121202	-0.2146463949194077	0.22883732642644375	0.3375851023767311	0.032856031531779316	0.3391802178116013
3493	-0.3617992725064916	-0.2759738763694713	0.4550387829895588	0.21389019019038638	-0.23215379880942344	0.315665011937221	0.22919184001566664	0.35696009670667234	0.42420444383646405
3494	-0.5075325323311418	0.048805306974835226	0.5098737386484711	0.07419845869280862	0.1583709947486169	0.1748907751999941	0.3790068936797173	0.07403345497100068	0.3861698821913637
3495	-0.4291605052953601	-0.0663859105508389	0.4342646985710821	0.21004976535206485	0.4152671081472459	0.4653683219058146	0.14208181761054592	-0.3130715234963215	0.3438037546621971
3496	-0.39720034806405585	0.020156369291060995	0.3977114478176417	-0.25970472284044854	0.21861402852629147	0.33946816718821865	0.09996294350674438	-0.14921339171134676	0.17960296862952008
3497	-0.3629011700756474	-0.12321580517648073	0.38324847538843826	0.22347488956918743	0.2875247608656505	0.36415863902811646	0.5945100600207087	0.19542741303728273	0.6258067475125778
3498	-0.6069067439450815	0.03315799599516521	0.6078118529153871	-0.13715472852680619	0.15809009306738592	0.2092938056496576	0.35702863604021007	-0.18204135272733782	0.40075990450085175
3499	-0.4515811579049109	0.033442434253881506	0.4528177763555283	-0.22244487313879996	0.1897547141985962	0.2923842901838738	0.4838246974806941	0.2763188658372375	0.5571700400325402
3500	-0.10043354924761314	0.1282330431409075	0.16288220027876152	0.01873021767490312	0.04807203262109327	0.05159206697228469	0.09534240176789334	0.04891734195822449	0.1071591336243825
3501	-0.3772725670889645	-0.048590382887248255	0.38038876848170294	-0.1081162954242483	0.1848173891209227	0.21411819319650977	0.43971284736434096	0.11531845385734037	0.454583033050403
3502	-0.2074676814411257	0.1859519807265858	0.2786054162766707	-0.2297143982874803	-0.00037667694483385785	0.22971470711754596	-0.1696197133840682	-0.028804052381955506	0.1720480183033675
3503	-0.5086394097387467	0.3486256966697336	0.6166473266931737	-0.09769419846703953	-0.26329913628990853	0.28083908486022585	0.08206154779165381	-0.6240269287514365	0.6293994800068653
3504	-0.6452132140519934	0.09664071375432734	0.652410544934897	0.2273963224051849	0.14953062632768208	0.27215527856970123	0.2487930968773189	0.013889089410444208	0.24918048049247016
3505	-0.5206879843924049	0.056077235902892104	0.523698991289017	0.02621806080691379	-0.12087365308383151	0.1236843835021442	0.2128866259617198	-0.1398767978447006	0.25472776465994523
3506	-0.06225150462466584	0.11556811990615655	0.1312678184730689	-0.28313143933221074	0.06542270990638636	0.29059171170187303	0.27584770371779754	-0.00970112004222695	0.27601823739828407
3507	-0.6502470990355518	0.17250223151111402	0.672739406962655	0.30931689200796464	0.2125020273344692	0.37527863155624297	0.243230706564934	-0.2754275949769512	0.3674527679727893
3508	-0.33538119043123066	-0.10167811248372574	0.3504553915312512	-0.046745095956377034	-0.07407347213370159	0.08758985825946497	0.01687118215866372	0.09393515292340894	0.09543819854845877
3509	-0.4088342256853275	-0.30010086943785963	0.5071547652631103	-0.011951932965181907	-0.10939249908841464	0.11004348030852625	0.3885770832717928	0.18703028870813115	0.43124526494590143
3510	-0.46000223305161486	0.15590948515905728	0.4857054889282542	0.10279361257501873	0.08213439700008181	0.13157730030970424	0.5608198920730988	0.1669538447619263	0.5851431770307773
3511	-0.18013246087187193	0.18795870545583163	0.2603385841868019	0.10666269994633805	-0.1922195746526571	0.2198301536174939	0.20150530129966035	-0.1327365093792225	0.24129518721691762
3512	-0.5212121459123393	-0.21859534614545997	0.5651955647410896	0.07686655637866324	-0.10427879847671584	0.1295474249117354	0.5271768201006187	-0.033185121870120855	0.5282202684154924
3513	-0.4115530185089085	0.051958761459955025	0.4148199608700701	0.34326426031308943	0.1841628341799429	0.38954627697037686	0.10685932689524512	0.27112168776149254	0.2914204613940914
3514	-0.42670524883224115	-0.1019934787316815	0.43872547120582683	0.10580148492264299	-0.07558388983367208	0.13002645351706293	-0.0961275963490185	-0.023947869468511768	0.09906571168633833
3515	-0.4624542719995439	0.38170220839408875	0.5996336628171841	-0.2350727946462018	-0.2320989966690628	0.33034703424968265	0.171145920818766	-0.30098309211768465	0.3462394373170479
3516	-0.45785311414002994	0.13889929393638697	0.4784584495896693	0.08987141217853045	0.17181755454388636	0.1939024052878269	0.37825571026399224	-0.16322350210856	0.4119700158845305
3517	-0.523793430273282	0.006083815136747589	0.5238287605735958	0.2641488443843433	-0.20199885503233067	0.33253292983395877	0.3909983240310968	0.3049377907492782	0.495849519130731
3518	-0.2705557188915106	-0.34722457046576843	0.44018780010359154	-0.07535488724781722	-0.08172141881362019	0.11116091635571544	0.17904304490632653	0.28086308084256334	0.33307729149508997
3519	-0.3241457881534633	-0.13548597716771765	0.3513217072523718	0.08973155549543879	-0.028294545009975625	0.09408683929728189	0.1553874991283468	0.142061285559662	0.21053903139376748
3520	-0.2593118929768592	0.20756644707238522	0.3321543132182621	-0.1818205045136011	-0.3349385326529632	0.3811069620425485	0.21650438645649717	-0.01188069449680568	0.21683011842599426
3521	-0.4466687786946661	-0.04189243455766303	0.44862899363923486	-0.30644569113232334	0.16440645733436052	0.34776205202235944	-0.027161840106721277	0.027497385225597897	0.03865063715164373
3522	-0.307177941045652	0.08296011394103801	0.3181833873258566	-0.442911947633901	-0.06321122485017268	0.4473998796422665	0.14587998939335436	0.21891903926120326	0.2630713155333615
3523	-0.4535367015332059	0.04154796434461575	0.4554358055520029	-0.1375791197013062	-0.24437016359845942	0.2804367861656601	0.2582666434894303	-0.12682470976482624	0.28772585241202936
3524	-0.6102899009079826	-0.08779754835509351	0.6165729256523029	-0.031681717321935976	0.0373049345883535	0.04894271505656784	0.5811731807004749	0.21078787062963822	0.6182182400819988
3525	-0.474778931975886	-0.22629180519343162	0.5259496319476468	0.39310264904150777	-0.040882306461638485	0.39522279244126873	0.0020550339244279126	0.032349393682587796	0.032414602204278255
3526	-0.33091429008562845	0.05265732498058435	0.33507769435906404	0.16202973313991914	-0.25897079903521797	0.30548242040145723	0.30028210169721953	0.267353630936113	0.4020538578031836
3527	-0.10676534830483328	0.2587345354667935	0.27989712296104396	-0.039858800938390934	0.45035967737673344	0.452120075885955	0.038892710020349525	0.15779162173089986	0.16251411871340407
3528	-0.3276073137083867	0.05433890195392212	0.3320832249012034	0.10000059094320445	0.08986591498691061	0.13444701880452667	0.3392122606282945	0.033780414901871	0.3408901204075891
3529	-0.18605846465377254	-0.15966407418506354	0.24517416025081556	-0.4520798191963641	0.1349253318926231	0.47178491721435073	0.08240739160800895	-0.310677126696553	0.3214206826637978
3530	-0.35952284138725055	-0.21136098026763644	0.4170493225733118	-0.06493182934915871	-0.1225361485729006	0.13867678309547074	0.1761133295822658	0.3916371224577868	0.42941301860046965
3531	-0.27971060861230734	-0.03434441060466409	0.28181121892154887	-0.07166976269997553	0.050761513651270906	0.08782531613173372	0.41518634934889986	0.2663813528187125	0.49329375610805587
3532	-0.4817137876725944	0.20341167296136026	0.5229000687806579	0.3276364578088487	0.2553151039138714	0.41536905370053806	0.1563791050907213	-0.5615227695565735	0.5828912808058289
3533	-0.3995693209933108	-0.013520833606053068	0.399798018029677	0.11150232259541375	0.001059993417761825	0.11150736087908014	0.07266303407827403	0.036720097793787744	0.0814142622852148
3534	-0.5615732050640954	0.05644025943696229	0.5644023099981716	0.1484893128193999	-0.5068722233467371	0.5281747124030476	0.3653690571532581	-0.02268508190753549	0.3660726169303194
3535	-0.2689404754936765	0.014324995610162032	0.26932171256323906	0.09420896468711766	0.22570499452647846	0.24457733660667796	0.4876312484625643	-0.06833969885679514	0.49239673934439954
3536	-0.5585599652414767	-0.09783868062438619	0.5670640547564977	-0.2315626867676518	-0.24714692031701105	0.3386781335209532	0.2213785136835954	0.036371494710135004	0.22434645517192203
3537	-0.6609792568895545	-0.0902502914075196	0.6671122043085481	0.06124619722324916	-0.035700573128804765	0.07089166097669225	0.4951606220273367	0.06868319131814847	0.4999014126566801
3538	-0.5579114226027307	0.013331417975666034	0.5580706784770588	-0.11840074566263566	0.09779121446201482	0.1535638570739349	0.08538458243652756	0.06147247475558696	0.1052111784480929
3539	-0.4852691843149652	-0.030835158895373582	0.48624786711081275	0.09569420358803579	-0.06583662006414881	0.11615438494443302	0.2775349589373743	0.1812981792772356	0.3315036700273629
3540	-0.642616576607485	-0.01157289484109966	0.6427207764073967	-0.3334099406961026	-0.4319722164692468	0.5456758968071913	0.42868379176332855	-0.23217129291554414	0.48751748950643836
3541	-0.3882311320470432	0.2591679815240935	0.4667884473054164	0.27988128024769415	0.30160768735538196	0.4114616970083001	0.2808666805843385	-0.22493724318076508	0.3598372627066678
3542	-0.7032073357951952	0.08317320858055682	0.7081089886039869	0.23011553491080156	0.2913597545662922	0.3712730342863785	0.505184452502637	-0.15277761992875485	0.5277805720197403
3543	-0.41664106937977674	-0.164519853579472	0.4479470536969016	-0.12897696257133587	0.05615948695436413	0.14067318454170705	0.18825010554758087	0.15757657125165359	0.24549639110606655
3544	-0.5915195825393238	-0.17128287023561306	0.6158191602764936	0.053368200401552116	-0.4092409000592966	0.4127060444135068	0.49306609836777865	0.269121895456109	0.5617301593946268
3545	-0.12298501753762606	-0.28722534660232163	0.31244793849464586	0.13281398680113396	-0.2634702969021045	0.2950527960208052	0.06542838767903525	-0.19891663912961602	0.20940081957074574
3546	-0.5063982653160296	-0.04446141730584592	0.5083463590347909	0.20204504553829877	0.06774125672177926	0.21309875243374662	0.15735882061497083	-0.3391569176634749	0.373883956896152
3547	-0.18915523241769874	-0.21769557511215554	0.2883939412928187	-0.24399110580898156	0.34155406203491523	0.4197509225796179	-0.13708654199786094	0.6420486415971686	0.656520508570525
3548	-0.5251103182763145	0.1312744226072763	0.5412705611716991	0.24152300372664376	0.2689869320281841	0.3615070274988791	0.19912961100084112	-0.35719953064039767	0.4089548956389527
3549	-0.49988208642707577	-0.18255501867730578	0.53217331309918	-0.005135864241109885	0.04577619594257343	0.04606340430836595	0.23555234310869616	0.03872921494417365	0.238715015099991
3550	-0.4072788355188057	-0.1610823855066806	0.43797669433667047	0.1103313632890699	0.23758460815061658	0.2619531556505986	0.2549629983384178	-0.2067983184035336	0.32828596530501464
3551	-0.6326781839011537	-0.19149133030610482	0.6610224005030871	-0.19062649440421436	0.2705617470670775	0.33097147814400746	0.1814573039019292	0.24951954568290652	0.3085235109633643
3552	-0.32688920815725475	0.288738458370577	0.4361495749761708	0.026019275646410905	-0.18475893773919538	0.1865820671438705	-0.050226729337080445	0.01937465938819972	0.05383402052892848
3553	-0.6115394921852654	-0.06424100274291014	0.6149044291071799	-0.1276562485737497	0.2968378319169717	0.3231235309554092	0.5174431257273883	0.05092686219284108	0.5199432023359266
3554	-0.318987718019601	-0.005306606659125692	0.31903185471295364	0.12286433657523421	0.3163984718455007	0.33941661448467797	0.3956791674076537	0.05104498901636703	0.39895813617984416
3555	-0.42434675910414216	0.2208786470689158	0.4783905817354513	0.0580378543511019	-0.1632763938594839	0.17328465982145397	0.3524973642880875	0.03553802968217108	0.3542842691734132
3556	-0.0979857129064239	0.1520124856057591	0.18085628469539355	0.001241040936899768	-0.13535766671057362	0.13536335589788615	0.4488189220628151	-0.2174649605790358	0.49872781542768285
3557	-0.4686902695365389	0.10111826610260179	0.47947416249244346	-0.3087002829579784	0.09957715819878718	0.3243631839979412	0.3414703481861992	-0.17276594403628953	0.38268795396400246
3558	-0.3430140073566934	0.02278589673506537	0.3437699904484375	0.3098805972467872	0.3331018352467716	0.45495364290748674	0.604408138306004	-0.24122234112556412	0.6507667904162194
3559	-0.5660874077849635	-0.1816381579113373	0.5945144015598978	0.13036095134870548	0.30952747233536704	0.33585894921359616	0.4542349444465704	0.519619864018471	0.6901696804691968
3560	-0.11976734776009064	-0.10420641898837722	0.15875514274462957	-0.1467170943567983	-0.3121729877799024	0.3449317034949567	0.05345371658410008	-0.5811100381550688	0.5835633438293043
3561	-0.22550006179797238	-0.2584995452303057	0.3430339527731391	0.3064661720761786	0.3682832226864706	0.47911798832788405	-0.019882004963328506	-0.19838801703712564	0.19938179311382642
3562	-0.5941804473033792	-0.09169353943517305	0.6012138630568937	-0.06720894182258888	0.01791813126859692	0.06955646115977154	0.32413702017053564	-0.022128894899781287	0.32489151394660926
3563	-0.40146949134908044	0.07368719529082828	0.4081758876194404	-0.21509031631100226	0.06291908935616858	0.22410411860600984	0.13980297860514532	0.14500232500814264	0.20142131735404212
3564	-0.5141134396147677	0.1953818548002768	0.5499879071195328	-0.17297362314262454	0.19295758562455198	0.25913800214006244	0.08700407840062621	-0.13288729014600323	0.1588355802101354
3565	-0.3638767814625366	0.25408104444115337	0.44380568859788394	0.16686450476038234	0.1402061779018629	0.2179484693012926	0.12241611407488658	-0.21093261981131553	0.24388168255459577
3566	-0.19444544211719236	-0.05520177655373946	0.20212933012019652	-0.22660584012796003	-0.013041465103577418	0.22698080666026896	-0.011921503603347176	-0.03927999778539482	0.041049244502003215
3567	-0.4210431202403592	-0.1617606143401926	0.45104745366031507	0.10909088703180658	0.05329975055566879	0.121415341051627	0.11238052913431576	-0.1930632649964656	0.22338936326424383
3568	-0.3643214544707616	0.020633011907251936	0.36490525259038953	0.15294821297367528	-0.11183167539138503	0.18947157959093716	0.01310674769520038	0.3130391685016122	0.31331343388263194
3569	-0.4251461532252216	-0.1406232769790029	0.44779923808612826	0.15444045607707726	0.34386755333572255	0.3769572239795805	-0.0008432397391897465	0.012580937824400774	0.012609165309376624
3570	-0.14755933235229682	0.12292600929464251	0.19205353505041797	0.20234865268007662	-0.041122428265033234	0.20648494218188188	0.41213440556457404	-0.11718454632341808	0.4284705195775902
3571	-0.570619899926556	-0.05115357335348607	0.572908158659853	0.37373653662108675	0.17226892845575945	0.41152834959066975	0.18217509301589443	0.0427555537105169	0.18712509689628137
3572	-0.3133558148617579	-0.02654895950008843	0.31447847932444223	0.21206595824612245	0.40129233081092686	0.45388049684307047	0.2611501568019477	-0.2908240661457954	0.3908683177839512
3573	-0.07764653657040779	0.28708189075765084	0.29739703536243844	0.20810714218671256	0.1515461669643721	0.25743897014771083	0.20895850610313463	0.024886958871734817	0.21043530596061388
3574	-0.5071409086561228	-0.23856267809463974	0.5604498662790853	0.1726258484693176	0.2762148893083491	0.3257212744592765	0.2144174000753567	0.0938318899733026	0.23404966359949664
3575	-0.32235861448229686	0.08947865633906912	0.3345467176213082	-0.17030631689794043	-0.151393579354899	0.22786894796182697	-0.47231941923150683	0.09586941136306373	0.48195080435485144
3576	-0.14676732293082004	0.03775692414297415	0.15154613951209023	0.13461545247631315	0.012286087326932819	0.1351749532539499	0.15903386340526698	-0.08498085911919241	0.1803150468658707
3577	-0.2003197607125602	-0.20591293172258718	0.2872771170534267	0.10058334782129122	0.10302921047300612	0.1439862079146119	0.3749826398886243	-0.32429280834098306	0.49575982668982294
3578	-0.4347566130291959	0.06102152031661806	0.43901815283011864	-0.266634562329222	-0.01567168661761256	0.26709472400243406	0.3106173646731997	-0.05120887904876381	0.3148102548043098
3579	-0.23691893249269638	-0.24893646120835589	0.34365672158771765	0.4528449633162902	0.018908234948705308	0.4532395416882861	-0.010492256192329009	0.6479311806453715	0.6480161281114155
3580	-0.5327870066226434	0.13927594289701237	0.5506902783741225	-0.08389544073870807	-0.19497891970773384	0.21226215891471797	0.420167424743922	-0.38743173959775506	0.5715277925557795
3581	-0.3470435324220272	0.10310241623476166	0.3620349729368762	0.19789579528315018	-0.5271569660594734	0.563078336162722	0.11190271825483321	0.26954586519512413	0.2918513179627747
3582	-0.1219264958334202	-0.06733483107802866	0.13928406176775462	0.46952649066503993	-0.08776508884204387	0.4776587026901945	0.027737954253231372	0.07553046195869503	0.08046269191276312
3583	-0.06563072748763381	-0.026649476560468708	0.07083492776521357	-0.1770819989610809	-0.48525365260763653	0.5165550713380956	-0.2081258247288843	0.11995319274558693	0.24021891551028657
3584	-0.47121041543068287	-0.2966058290161491	0.5567892540420601	-0.07730200504102827	-0.3077491827228313	0.31730924891962065	0.07950112738799407	0.2293455122286666	0.2427339968677472
3585	-0.3306660370215288	0.1008506229339769	0.34570345122039825	0.2184144099520875	0.23380756884447962	0.3199544244477401	0.40901663609921446	0.10116797991947082	0.42134257886772336
3586	-0.2963999565008712	-0.10404026776493792	0.31412945027538935	0.1673146010627399	0.19852700789086652	0.2596288670215313	0.0830119165167967	-0.22214932488456854	0.2371524843438525
3587	-0.45815612820151885	0.18150624554343037	0.49279971081553875	0.04147184188734395	0.006635829873110976	0.041999379848204045	0.4009465665755033	-0.273067551909557	0.48510208941475724
3588	-0.4324575253842379	0.037925432560591436	0.4341173225020705	-0.25860892886167847	-0.06061502411009373	0.2656176937533566	0.04788667782284819	-0.4659246299791595	0.46837900757199397
3589	-0.5294944417463233	0.1939573154764969	0.5639005267483795	-0.11914782115323425	0.011619603678756677	0.11971306727009576	0.30785748832743315	-0.050912236795353075	0.3120389222112872
3590	-0.4924331389250952	-0.3076486165221305	0.5806359165256685	-0.10948812142481723	-0.19785676743688077	0.22613038087286597	0.0013992966620010212	0.07925755945523044	0.07926991082338666
3591	-0.25463105443678197	0.21177469254536396	0.3311880044419949	-0.045706377988552066	0.08626622135432811	0.0976265022193581	0.006100595155982107	-0.5033277373233747	0.5033647071660122
3592	-0.4726295228268173	0.11467252537568158	0.4863419105151656	-0.06273283435016877	-0.09355787575738517	0.11264317388035563	-0.026883525552694656	-0.37850938466149875	0.37946288121892613
3593	-0.38790162443707626	-0.15549136747166822	0.4179057735891333	0.04690594937706986	0.38659615991168583	0.38943132763739746	0.037290392092835245	0.22668797569504884	0.22973465491117454
3594	-0.3303715800055692	0.05791890654571713	0.3354101677212957	-0.12123177403961968	0.21650208580819855	0.24813362568602823	0.3383530992586189	0.1009113481870342	0.3530806139833192
3595	-0.66018444375446	0.2729097554731206	0.714369116359172	-0.30045909276519317	-0.4592984761988055	0.5488449295236567	0.4749095673301674	-0.4688277717178349	0.6673369289014637
3596	-0.406158886736754	-0.10766608930778389	0.4201868965854017	0.23730350721816604	-0.07815643375967403	0.24984271587555337	0.04092367310919127	-0.07790880125176465	0.08800300184218098
3597	-0.42729391407896117	-0.1577302633163544	0.45547659102830423	0.08735965655296068	0.17104855697856125	0.19206592211399542	0.023152892022713468	0.28851963094047767	0.2894471175310697
3598	-0.3111992734647312	-0.020953087269056966	0.3119038628665591	0.17809572927411205	-0.02518795778243157	0.17986806832489022	0.11269200034442771	-0.050963391679495526	0.12368004783758037
3599	-0.6121453034950415	0.09315168104021383	0.619192303143098	-0.13379926460574698	-0.176073539425303	0.22114279209323648	0.396341985933374	-0.3228756579103709	0.5112099962683297
3600	-0.4679151424512329	-0.005604893078512832	0.4679487101826215	-0.13990593156738274	0.12095515222450709	0.18494274394360774	0.39488720768856844	0.16210195954067833	0.42686409088022653
3601	-0.1524704233578378	-0.17708637843388883	0.23368101212068723	-0.08955697692837908	0.3336938140313473	0.3455025522906272	0.0921000905422462	0.16990958718025337	0.19326586479162342
3602	-0.3551067357881609	-0.22803729082216498	0.42202108929250837	-0.22369318594560308	0.34171587760841615	0.4084218192606563	0.2808352621159943	0.15431631216243102	0.3204402731355285
3603	-0.3251304698264605	0.02938108446429697	0.32645531169499004	-0.05531783363648818	0.19997193079381279	0.20748213374563035	0.4090754239140216	-0.0016299638757118803	0.4090786712023404
3604	-0.30188265504726586	0.23149705303125018	0.38042610712271047	-0.3885178128191929	0.001255823292090348	0.3885198424404478	0.19852576099540756	-0.29305621580106694	0.353969523262169
3605	-0.4850500161873563	-0.10567023885953215	0.4964269509041438	0.1755645436833129	-0.36024679494747913	0.4007501244774117	0.2541452156110716	0.23326231407585227	0.34496535737088097
3606	-0.4297921369178431	0.047744655368783064	0.432435929442374	-0.13285228566112237	0.053341388384776915	0.14316086588240542	0.4896125846363607	-0.051042351725038404	0.4922659897899914
3607	-0.4626260420273258	-0.058493501478147386	0.46630927985302106	0.23415508603252855	0.1056432338383132	0.2568834310941781	0.3549158513727706	0.03525880437727319	0.3566629288863274
3608	-0.43177164383617006	-0.01961729647579051	0.432217064380859	0.16265102909049098	-0.18932528458088999	0.2495985189175423	0.037825956966756724	0.02770323741878008	0.046885737532134736
3609	-0.3560673182193008	0.10940064434758455	0.37249488061925295	0.04185469826266612	0.17362006735213165	0.178593794836264	0.5535516967909133	0.18648141941777857	0.5841188242200115
3610	-0.29672952568495564	0.12493679921482319	0.3219590272243718	0.02128816098157347	-0.35586752282664963	0.3565036880605212	-0.23187162218875487	0.2369451889061572	0.3315229580620612
3611	-0.12902740261143478	0.12685663705045835	0.18094385037465355	0.12429693679932352	-0.06482542756607838	0.14018582152564468	-0.24415783142113714	-0.0023853399844028424	0.24416948312824355
3612	-0.3392169252677968	0.03590297056384261	0.34111163228985053	0.10619769707964813	-0.015375558063091791	0.10730497961778014	0.042741425463973394	-0.13943490090670727	0.14583868156821655
3613	-0.5527873777879935	0.0401216086424719	0.5542414893544018	-0.054654796882096145	0.03947012317759261	0.06741689288210723	0.2863750895808059	-0.03099382017163125	0.2880474072461789
3614	-0.6652962321292153	-0.046632380224817194	0.66692852343468	-0.025229635327114645	-0.08727745782371313	0.0908509171275074	0.31222052999308025	-0.06929400236548551	0.31981763258611595
3615	-0.5272033139692772	0.21092141392574032	0.5678302361732965	0.20185232539858428	0.223493032233379	0.30115360985000017	-0.00775078027989395	-0.4406563114109176	0.44072447104877527
3616	-0.38056075292704145	-0.1641780035418609	0.4144645986274195	0.2288336442115722	0.13171332964653612	0.26403264557574224	0.3073565827824101	0.13550989699017663	0.33590326161257916
3617	-0.5506004854185793	-0.11111985814710951	0.5617014486520476	0.0424042313246618	-0.02605752499145264	0.04977060822328382	0.07743646608569908	0.35744800664625054	0.36573963927255626
3618	-0.6909794288665243	0.15359375816367404	0.7078443428208983	0.11653722457917065	0.15141046257013824	0.19106557222147397	0.5436331869573338	-0.18981210012639593	0.5758173975452464
3619	-0.27586739110444525	-0.12836262687437971	0.30426925814624156	0.35547960287598973	-0.21399699380570794	0.4149222353872489	0.10416816786890609	0.2625110833441931	0.28242357563720927
3620	-0.5963262492298427	-0.182235137338908	0.6235500307124225	-0.13776958939461434	0.05630581882978233	0.14883146507393152	0.24528442768279207	0.19624347114633592	0.3141272838058446
3621	-0.6523554418668865	0.07202764930492805	0.6563197428066099	0.04459807893376775	0.026693944092352175	0.05197648791317284	0.3456123560635174	-0.3048417500731122	0.4608431330197005
3622	-0.4041421829838964	-0.042443938878544196	0.4063648508600551	4.605427268191865e-05	-0.19808370750481075	0.19808371285859785	0.03275054818517412	-0.3265768966314889	0.32821497196179766
3623	-0.5789668293877376	0.05946240420176974	0.5820123426910672	0.2685289493921569	-0.3374614639502202	0.43126330276651326	0.28144634250965156	0.44936259213466445	0.5302252190551152
3624	-0.6207874371575439	-0.04039150252673385	0.6221000848810412	-0.03495579528153343	0.26542922950798337	0.26772109274572703	0.6706996777781724	0.07165370309130713	0.6745163533513784
3625	-0.439107357254969	-0.054015638906648226	0.44241717918943474	0.35917628216417585	0.2736166218783734	0.45152370639581313	-0.023550802065478882	-0.39933443278670167	0.40002828585864286
3626	-0.5046262127711918	-0.031640566139274566	0.5056171872488215	-0.16138135556977135	0.20585124088547394	0.2615696375721509	0.10660103168351681	0.29950722503105476	0.3179125002289042
3627	-0.23862660403976443	-0.09661400313521816	0.25744304565740844	0.1424438361736566	-0.41129095587965275	0.4352591146113612	0.4778830033269831	-0.4796279590718302	0.6770636188662233
3628	-0.4949714268204869	0.09357301098497035	0.5037386442923573	-0.12575738241365989	-0.0652178321146575	0.14166257394693613	0.04535678602500008	-0.25283144895216764	0.2568676305371507
3629	-0.26391731719242634	-0.30615777055540727	0.40420901868402836	0.146617718540413	0.2235420048555074	0.2673345905879287	0.17235318959154755	0.3190003986249413	0.3625836128195142
3630	-0.24877649710361352	-0.04263237665132265	0.25240298146037116	0.006306312544489159	0.3525044108319508	0.3525608163620704	0.24008547265893515	-0.47580057746256005	0.532942045344116
3631	-0.24590874097203075	-0.007768841018222444	0.24603142843388065	0.07231859736310198	-0.0744448513731526	0.10378832025106312	0.24721363152815587	0.22423968070739306	0.3337634102430828
3632	-0.13038699238847687	-0.16312704580644877	0.2088329496455288	-0.26466322338849385	0.15202306028961518	0.30521735316689935	-0.04881220069041162	-0.32395615745595985	0.32761291624395955
3633	-0.5575521991353263	0.09977867465173805	0.5664099563707332	0.10496553739093481	-0.10364413870038114	0.14751227585089852	0.17200630629391364	-0.1509637502732065	0.2288585224574927
3634	-0.45407009619975836	-0.25383071425074655	0.5202015799283023	-0.3765040048196103	0.11303171264061312	0.39310486350040913	0.11796800487835092	0.1775333838318875	0.21315382368087823
3635	-0.5368023926071441	-0.12907694898953886	0.5521029500638468	0.021999001385175406	-0.20833440711271461	0.20949267588379136	0.1564812059827911	0.28185399766500174	0.3223787273155155
3636	-0.5483794541319181	0.2504967294694562	0.6028836016918311	0.17139824721147282	0.1612815843387207	0.23534890820646062	0.3373320681216601	-0.35209295025006954	0.4876088286721583
3637	-0.27567765023735913	0.10022234331948965	0.293330334164132	-0.008425134216896097	0.18685036135190547	0.18704021071392743	0.3573271609622828	0.09110214321746	0.3687577802029128
3638	-0.6039058867942996	0.39239341305434483	0.7201908849140254	0.1813214076332908	0.13096898457574307	0.22367460246286175	0.21130018842344975	-0.47617059594884026	0.5209474120043779
3639	-0.5826539721223198	-0.16963698695535537	0.6068462396465916	-0.17952505409761613	-0.2716308093715772	0.32559567203605466	0.38594008579472616	0.07022064461503391	0.39227629134755454
3640	-0.5000788293941023	0.1010251356183724	0.5101812556679108	0.1769792864057112	0.3396961401173695	0.38303411783718994	0.41977257432405685	-0.2500521824875572	0.4886052682088441
3641	-0.5892947905325303	0.18517455788146242	0.6177037858353904	0.0038863771415479993	0.2737616071364648	0.2737891916588864	0.4780392612482358	-0.297971100554236	0.5633012622569398
3642	-0.2895052142054849	-0.018115068074840264	0.2900714131787547	-0.24724029645011017	-0.33427030917253137	0.41576965231127444	-0.3011109776909671	-0.08301344179618336	0.3123444451320664
3643	-0.13286776666724895	-0.14730725242023077	0.19837658640762043	0.014644271662559162	0.07816310803835612	0.07952311708391821	0.2698046719699499	-0.22634008571924058	0.35217097469866177
3644	-0.5932713503664478	0.03821026668582734	0.5945005632006	0.19939934215019006	-0.04519980196216795	0.20445811245178744	0.36711876742710736	0.012529198857125997	0.3673325063497648
3645	-0.6517199891128184	0.11259464424897003	0.6613747032679465	0.18935317300131366	0.11820756984289577	0.22322108702770108	0.43030988630265565	-0.13414605235270205	0.45073469093427704
3646	-0.5155006370651729	0.05705824939298505	0.5186487738714816	-0.2530668050344495	-0.06403568197374947	0.26104286310142105	0.5916062078077238	-0.05677228042517008	0.594323983144976
3647	-0.37698746455271975	-0.05313288164905044	0.3807133456318811	0.19070637168211305	0.2091327312329404	0.2830290081830934	0.1718280083915677	0.07664610226536799	0.18814752047339317
3648	-0.30244699933238056	0.296417645528961	0.4234827127358256	0.13471933316373105	-0.20070765305358934	0.24172889922878554	-0.009110661479452655	-0.17729789650977992	0.1775318232300503
3649	-0.44428605215197625	-0.15061171680447416	0.4691204380279969	-0.24050443790256537	0.0018747402308348763	0.24051174462333855	0.4848762398754283	0.22497382460433685	0.5345261357060447
3650	-0.3162106513286899	0.07247203932041818	0.3244092669714824	-0.06172456619280789	-0.23724732858303207	0.24514529771438712	-0.03304942521256963	-0.2591341680170118	0.2612331937957926
3651	-0.3249840684896351	0.12197546403227247	0.34712052459911397	0.3048366039571846	-0.12169234511839117	0.32822916075900843	-0.14110369045387058	0.059437944331558114	0.1531114649073123
3652	-0.2828473810737962	0.13385051358636266	0.31291948000665976	0.16002976822869847	-0.11700068240139913	0.19823896287492027	0.3428339989028897	-0.08792970817826921	0.3539304795917726
3653	-0.349354688869503	-0.0022249520303792144	0.34936177387722994	0.034036197612112705	-0.16659245528106115	0.1700338463496699	-0.11097294073970462	-0.05009007834133855	0.12175388915619667
3654	-0.5208088162905521	-0.04912618814614971	0.5231206414277082	0.16368636444660062	-0.3243033006047709	0.3632710512673612	0.4785566043863966	0.07769303635827489	0.4848222679502318
3655	-0.2921415465196568	-0.11229687796584993	0.3129812646210213	0.260757488652947	0.19263577266495943	0.3241959419838838	0.061453226752976105	0.07243192016376879	0.09498885269842601
3656	-0.35022086425960364	0.10386773225321393	0.3652987264776173	-0.424855757522776	-0.5131016347480751	0.6661649212330224	0.34479920658587937	-0.4260240735218369	0.5480720792764319
3657	-0.5615034168564921	-0.02325895581213044	0.5619849341103249	0.10348955918493509	0.5470911840407638	0.5567933660842388	0.635722064045262	-0.025888003589697024	0.6362489539825023
3658	-0.3018863633643339	-0.052189546004045635	0.3063643665595773	0.08107739333787542	0.1558614911521535	0.17568821285059902	0.03560833293069848	0.021756293182586844	0.041728763067578944
3659	-0.6658926739448648	0.07802590454697918	0.6704484282879754	0.44481287399326086	-0.16411696381681085	0.4741232652829778	0.39308745290342123	-0.15018029233012098	0.4207990801254918
3660	-0.6170071669094657	0.09185709782855585	0.623807318359708	0.0225580233113468	-0.10769129543132498	0.11002853960401447	0.5030727283959733	0.018907883693632745	0.5034279274350406
3661	-0.5320655870276304	0.1487926304142645	0.5524789912427919	-0.4453428705755927	-0.04767015917791658	0.4478869460573248	0.0033047266569247364	-0.0068452854066800494	0.007601259801894406
3662	-0.4974544644667225	-0.18338810827068242	0.5301812354968565	0.1533304610134299	-0.2185844574631938	0.2670007402968571	0.41352241776796733	0.28453181385525916	0.501955319816843
3663	-0.13247596001002368	0.1655472627511997	0.2120277722021154	0.12536820151575892	-0.6198494740660137	0.6324006297049439	-0.3263240176767872	0.30821795179386374	0.44887155214016916
3664	-0.527864394215291	-0.2732031608594745	0.5943742808903191	0.35294230348488087	-0.19712975999030913	0.40426280049375135	0.4306059420383448	0.5410331898663973	0.6914755164542989
3665	-0.29969350433521086	0.3921422295564959	0.4935501238397764	-0.2455999027218416	-0.14606915494068046	0.285754282981135	0.03265996913125571	-0.05340610500187273	0.06260100346740163
3666	-0.6134488592199715	0.0030781582918019295	0.613456581949166	-0.1008198234103049	-0.14128031541134273	0.1735648706254049	0.5782874959166036	0.06821945998547208	0.5822974520416564
3667	-0.16074776146009023	0.22464327341039672	0.27623258877795054	-0.10710084072474357	0.17502751546878034	0.20519556831257596	0.03160622064015405	-0.33623513163909396	0.3377173624963824
3668	-0.5113142279184034	-0.03664892677920049	0.5126259684271371	-0.15030346519756485	0.21819518066711416	0.2649533327149334	-0.09864959399209569	-0.04124857757322666	0.10692608450055496
3669	-0.40594056828260344	-0.19790187396838013	0.45161144438311085	-0.09808878909981225	0.03886150788858269	0.10550652748736365	0.35908818877946236	0.401941994952732	0.5389820911936656
3670	-0.26884656094792453	-0.006976000153261844	0.2689370519501997	-0.33963360140126325	0.3392577603970416	0.48004875918015727	0.020031493473398353	0.10277709929243062	0.10471099689020703
3671	-0.37465951771402306	0.07755634341117326	0.38260258835639915	0.11854157614880102	-0.2704450375519831	0.2952839711402154	0.2064171944918949	0.024565755561871818	0.20787384281874044
3672	-0.39483689371962344	-0.09291287085680382	0.405621713192248	0.29886604274932127	0.2326213584750057	0.37872629685222053	0.46996756445726623	0.11061047199035211	0.4828086454857899
3673	-0.6210948393877649	0.07609752375276953	0.6257392688935359	0.3272104927087223	-0.194228237968124	0.3805145397522767	0.5421083539620433	-0.02170467173733663	0.5425426805428873
3674	-0.6217880858435185	0.0013619161516415473	0.6217895773592148	0.05875702219055765	-0.08204057672107903	0.10091106919178361	0.5029468183989602	0.16503442120894546	0.5293315240200684
3675	-0.19626329937064402	0.1078437112688525	0.22394094922566232	0.19476525630225458	0.20459553550670156	0.28247626132430476	0.38158430228929113	-0.22344444805089422	0.4421922671399556
3676	-0.5823178477253415	0.15502418379097105	0.6025998451207324	-0.2954228593237843	0.09725907570383009	0.31102088935922584	0.12049701636161933	-0.2666354924269492	0.29259872995933195
3677	-0.6720179257247191	0.11566522157562892	0.6818992124775429	0.056839206699274815	0.01590910036195803	0.05902368077754673	0.5629159143667785	0.05231143373005638	0.5653413241098517
3678	-0.567225032186218	0.027547989615616705	0.5678935893902292	-0.21040338685787136	0.11216498036123537	0.23843357150514563	0.09223645160710109	-0.27473514757990536	0.28980504536812585
3679	-0.44085787690632205	0.14057994583907404	0.4627292824130183	0.13574923813670003	0.15534813524887534	0.20630292964472746	0.21845846555255582	0.04685120947815184	0.22342590942221294
3680	-0.26222940575779907	-0.08924530689809415	0.2769999748148426	-0.04627370165840191	-0.0629238847833268	0.07810679062281443	0.08373882260609654	-0.01759241440057442	0.08556683619193152
3681	-0.34648736478331604	-0.024633612450055103	0.3473619277019665	-0.05314594156980548	-0.19361218396471908	0.20077392481328196	0.023138583476740998	-0.04622491114715648	0.05169271182548487
3682	-0.30341726168766964	-0.2023094232103616	0.36467949957428786	0.06043767836811228	-0.10919095603991408	0.12480135354809993	0.007829438901857168	0.43718929858126726	0.43725940002188446
3683	-0.5307940085983981	0.10934719204460036	0.5419401147470032	-0.38654198790359345	0.018113862238747003	0.38696617477198975	-0.008145792482987033	-0.199021994650321	0.19918862490054065
3684	-0.3367962958668615	-0.2181007041872473	0.40124763186417894	0.24041800195067572	0.2360684594305884	0.3369408452531193	0.15794045816675684	-0.3579180523591715	0.39121671811223474
3685	-0.5154193184025072	0.24236482378931656	0.5695592871623915	0.19648634809615698	0.053049525185196775	0.2035218344810674	0.1374128962375879	-0.3354875282113282	0.36253852986648033
3686	-0.6307445955767316	0.11357616306828877	0.640888671819505	0.06194773227917373	-0.1960604479254699	0.20561425236414932	0.10535870091278611	-0.005518243876684188	0.10550311309867819
3687	-0.6444317190390387	-0.00020130658599692408	0.6444317504809584	0.0350522450501648	-0.37438921599294867	0.3760265215844111	0.3540151690349547	-0.16824302718320755	0.3919597633719781
3688	-0.38684424023561315	-0.41105510247204186	0.5644597093431644	0.1239780167335312	-0.3915318190631012	0.4106917505526995	-0.08548057206312358	-0.018653058613164086	0.08749208418974255
3689	-0.07984033559118021	-0.058376596327505324	0.09890554173602603	0.2921448587391681	0.10607183068398864	0.31080516686886217	-0.20325499695137175	0.05076689769670965	0.20949909710414105
3690	-0.5197959982752041	-0.07449740537164892	0.5251073635267589	-0.15058290523402693	0.23980168344344607	0.2831608354469782	0.24559554133712277	-0.1227369282691459	0.2745569585452531
3691	-0.48059969310248973	0.17597543915948952	0.5118040838031507	-0.030677560670969876	-0.36112080269346614	0.36242150442088056	0.6113151578236615	-0.26953609882398893	0.6680987432664601
3692	-0.4176745730812875	0.03535939692702583	0.4191686247200269	-0.06840206405235752	0.20518660705299496	0.21628773908972046	-0.13262466631858394	0.03459992793216799	0.1370636973418817
3693	-0.5118944084946647	0.23465525041184443	0.5631154162282791	-0.33124284707854496	-0.15641305528251082	0.36631525712630386	0.2183129306445644	-0.20371272152679468	0.29859572769628134
3694	-0.4527970446679774	-0.005426245233527403	0.4528295571154655	0.1253630421791484	0.3330522361799105	0.35586469952616795	0.19236384602213139	-0.17744202285909977	0.2617050261893255
3695	-0.5536303908630712	-0.0651371725174097	0.5574490657726137	0.0345080731223343	-0.17643166145612732	0.1797746875252072	0.4805338099612574	0.02368661880416983	0.48111723979322946
3696	-0.3468024440358801	-0.29509204045434945	0.45535837263497325	-0.10448057406020371	-0.12157759773988203	0.1603037823264014	0.3544963242231142	0.13954997531780092	0.38097485415562293
3697	-0.3913366111898759	-0.23841107184512128	0.45824031079327326	-0.007304363399195963	0.19817888760585067	0.1983134519324393	0.17851582142659847	0.40503744477480014	0.4426321612460085
3698	-0.5033297689929852	0.23024091050301823	0.5534904996689561	0.12653263891953923	-0.10960445447323124	0.16740264380324796	0.29462102104592497	-0.35369880556620975	0.46033074099076504
3699	-0.4519648926459553	-0.1262996602535952	0.4692801597815994	-0.23992992222272547	-0.003039922099204111	0.23994917941966865	-0.10829362724382595	-0.1664516481776585	0.19857910484913494
3700	-0.4491001060243495	0.20427905083588546	0.4933769713327653	-0.04846373424719841	0.10380576707419403	0.11456164635271657	0.0009929807924940696	-0.31076415807336194	0.31076574449881017
3701	-0.47030378963366576	0.18420308919665376	0.5050905192273735	-0.1049199874171715	0.12643078936953941	0.16429530808950163	0.19294224233335278	-0.5537691644251007	0.5864187892152642
3702	-0.42474420608574087	0.11041796462124523	0.4388619002767327	-0.2714246669271951	0.16817533403180523	0.3193028230273701	-0.0022842323933144155	-0.36188985892927455	0.3618970678431602
3703	-0.3260917843348118	-0.19074329784729338	0.3777814943645635	-0.062264009955872446	0.16948215333782582	0.18055749011273745	0.012842470630474504	-0.05957084489159802	0.0609394339733594
3704	-0.37516484521004306	-0.013750802388884377	0.37541676260898865	0.0262481890442069	-0.08011564013208557	0.08430589078987459	0.435579208707725	-0.03303033755665837	0.4368297726318052
3705	0.126490328598494	0.05853763826085834	0.13937883025091755	0.5812374661270961	0.2140309294652933	0.6193918233215745	0.8228669139978954	0.11107801693809471	0.8303302258736095
3706	-0.6150680911794913	-0.020908515954632556	0.6154233687686943	-0.2688501277652706	0.197738987940965	0.3337380687774762	0.35990726944323337	0.05748120715014637	0.36446856074773065
3707	-0.4699829307117363	0.03463718009474127	0.47125756164257804	0.14971883505987216	0.16152626698704847	0.22024183185411547	0.06891321055754994	-0.09432110439833057	0.11681396031412505
3708	-0.3970638445593338	-0.1138699165853568	0.41306906754124656	0.010722382674574064	0.19700687326454358	0.19729844805190924	0.46195897430380106	-0.14054406057443627	0.4828651228889603
3709	-0.2468556374330613	-0.08356219643412645	0.2606153226603888	-0.208271963610863	0.20711434058544048	0.2937236131169343	-0.021066670883087557	-0.3003507444254645	0.3010886485721888
3710	-0.4193102658936702	0.054645132051508075	0.4228559914920766	-0.19386768814262262	-0.08648889720918176	0.21228520873161558	0.3246514031801178	-0.11032130599655059	0.3428838347656593
3711	-0.5135278465317799	0.06117794567685671	0.5171591536469288	0.14159881142152916	0.4151440665233757	0.43862833853452154	0.12782849666163765	0.035645263498327945	0.1327053479278041
3712	-0.44251098689995355	-0.19121761410861496	0.482058242821925	0.19525971218578222	0.08438481769707451	0.21271378107833777	0.014072001683451242	0.02345438481214816	0.027351954195182854
3713	-0.5315071407944799	0.009508775147299468	0.5315921909888491	-0.09203119129407976	0.13053311684826366	0.15971422843669864	0.30517771212007877	0.026438204885265246	0.30632077084716425
3714	-0.437218457311193	0.005941193788179878	0.43725882174886793	0.15404290194248246	0.14659624479946273	0.21264918205383548	0.4283776931518894	-0.1867670433038906	0.46732149153940233
3715	-0.49771549061215714	0.21014061618630636	0.5402590010045745	-0.14466611526762674	0.15463364399083165	0.2117542178104359	0.27975195944201686	-0.2639955992804229	0.38464897666713926
3716	-0.503085543713249	0.2496824574599435	0.5616372440076352	-0.09771782472215153	-0.3420009717948125	0.35568727553431717	0.36042989070931447	-0.23769147627056827	0.43174870469801124
3717	-0.14783974777446607	-0.11573632900386865	0.18775379855893587	0.09197258018056398	0.018391978619945806	0.09379349861598518	0.02830613516114099	-0.13813274226894076	0.14100316228545515
3718	-0.45582454080130635	0.08565281602287494	0.46380213118243674	-0.06567697948782789	0.038828136397677425	0.0762960668105585	0.5138886919166459	0.14556058228719582	0.5341062354958879
3719	-0.29492724554488414	-0.09779144269233325	0.310717309509046	0.265263102782861	0.07582735391350742	0.2758882043500864	0.10751677808703795	0.5832856436802538	0.5931121307929095
3720	-0.30666367415387435	-0.03584778479981274	0.3087517979228741	-0.3315776054436199	0.050079141357070305	0.33533808139068594	0.18974482017833338	-0.15401276028522992	0.2443829517687021
3721	-0.26066175247755274	0.14849564992896389	0.2999925119940402	0.0027828731958712436	-0.05140830939248151	0.051483576583386294	0.2418110488288418	0.032770781768275414	0.2440215307578584
3722	-0.30024424533268695	0.20767329914608293	0.36506822106780695	-0.04575762491888384	0.21458157869302882	0.21940604857799562	-0.10591484514569666	-0.15104609223701793	0.18448001626818725
3723	-0.4117277042759418	-0.1695262891901161	0.4452626923456627	-0.1622985829724955	-0.16711173464203521	0.23295313238922116	-0.04892653882567235	0.12388649102029209	0.13319785605925094
3724	-0.5692017769173264	-0.21764745346853495	0.6093940242955947	0.01690560759971095	0.1009002347676181	0.10230668083989361	0.4634838386159921	0.041890767012807924	0.46537308153688517
3725	-0.656252461430455	0.16743369120391774	0.6772749324193977	0.01002369727207931	0.26432864640704984	0.2645186341609707	0.4223172055653261	-0.05715442357814817	0.42616716233311114
3726	-0.1511622327858127	0.012582663236416656	0.15168501585493965	-0.0550093243743416	-0.23954602397289523	0.24578104762032496	0.19613675004344794	-0.011124884576872576	0.19645199865222732
3727	-0.1394687320615958	0.14798332820312307	0.20334845130696827	0.02856716530368959	0.303961110079572	0.30530057218140616	0.3777441627794346	-0.3406704838010757	0.5086718304046284
3728	-0.509483153541302	0.04827034282941197	0.5117647015370042	0.3635759808068582	0.1648584158716524	0.3992064517306548	0.030642490845227112	-0.1784377419418523	0.18104968929690796
3729	-0.5936428516871167	0.22238227222171653	0.6339287896583541	0.041925561887295626	0.07559515493018884	0.08644293024004167	0.44084010463397066	-0.3408227045217934	0.5572253707174862
3730	-0.7472049136797265	0.1671739668398911	0.765677685593692	0.13642762460474328	-0.07936391621920906	0.15783259471016242	0.7075318501385842	0.010633709123707862	0.7076117542340966
3731	-0.229667181699158	-0.19562431390091725	0.3016883931125602	-0.1830566933808252	-0.27684535470466015	0.3318932108571529	0.0961176283095088	-0.11611681414089621	0.15073723162535635
3732	-0.5564647124827484	-0.051884281919203475	0.558878300660152	-0.20301074697685947	-0.13014228236043981	0.2411438928235316	0.3600993503452295	0.24018233392153757	0.4328499689812318
3733	-0.4412585143234834	0.009837085441773826	0.44136815099523957	0.023948111286915506	0.012911189631002058	0.02720681627640737	0.3019880973565059	0.17968104078929156	0.3514001812238086
3734	-0.512211576907517	0.0032110779943928303	0.5122216420066329	0.2561834918455009	0.021487199699924877	0.2570830240313395	0.12128849871919156	0.39590159347374393	0.4140639704642327
3735	-0.1605370837893616	-0.3256240552517574	0.36304707770507133	-0.013796951536839621	-0.007471597194103542	0.01569014456086486	-0.21529041127173892	0.24508299969520778	0.3262140982930623
3736	-0.48080035309695457	0.10633772008881988	0.49241922205763294	0.15943349020659522	-0.10462064251537935	0.19069482593869003	0.3454878371166211	-0.02303903993775158	0.34625517029608993
3737	-0.413158991896212	0.01989974495264491	0.4136379484934555	-0.2795955824432051	0.10762096816544307	0.29959299476226475	0.22819176723328322	-0.1491604937546957	0.27261756276915383
3738	-0.41788123445735714	-0.17082864624286587	0.4514500553646825	0.11827773174037833	0.2619787179163534	0.2874412469823097	-0.3683105516271608	0.018964134334318882	0.36879845557018487
3739	-0.6554591805677845	-0.043558817654084	0.6569049459290235	0.0120387646960174	-0.07247816716852769	0.07347119552256598	0.505518550935335	-0.06859227052227987	0.5101508648578013
3740	-0.48786619909813894	-0.07977756650887767	0.4943459197166932	-0.18223897413999035	-0.045446245299092906	0.18782013978107193	-0.03288931169481958	0.02601504907577816	0.04193434871527329
3741	-0.4821500491253634	0.015240727106682846	0.48239086810835335	0.09783274200756029	-0.3532113680855835	0.3665099124902455	0.19750528901446848	-0.0038882491587272287	0.19754355891855616
3742	-0.24390229876401556	0.14054630046731081	0.28149883466440623	-0.29083813406599895	-0.02490470422562951	0.2919024914582917	0.3860369857616726	-0.14656207424956447	0.4129225060278171
3743	-0.6182645150740279	0.18464834021443569	0.6452488048370713	0.20182815567395457	-0.0353610838186688	0.2049024418389907	0.524411719160051	-0.43667652901856585	0.6824177915237136
3744	-0.37245829815269244	0.18460445137978587	0.4156969898039095	0.04474129833505071	-0.12704289820489179	0.1346910604346276	0.4834202070952439	0.1434769670789635	0.5042625672307894
3745	-0.47888169165424893	0.07894849415604821	0.4853457935649002	-0.2097304367890123	0.10228435690109375	0.2333429788581182	0.35320076485604734	0.12034172112323446	0.3731392637311158
3746	-0.41701591302977786	0.21192673300125642	0.46777688258468386	0.04662749611418945	0.23125378199119617	0.23590768338295054	0.15186016538380112	-0.1170459962089744	0.19173230051023402
3747	-0.5276815069005272	0.15308339380180916	0.5494381659319735	-0.11973801715318347	-0.03644269364261332	0.12516094707098308	0.3974232109020834	-0.20285583380723352	0.44620140953760984
3748	-0.34209716740937535	0.12625739168938557	0.36465243850237045	-0.3904594245868336	-0.05057958257837808	0.39372180079655755	0.10336466020974418	-0.3380884647380536	0.35353650867938663
3749	-0.23256409749574375	-0.013323504463384095	0.23294543398657896	-0.21354625359981072	-0.1031647458057516	0.2371602142090448	0.2791215375686047	-0.32779397968665175	0.43053191037770366
3750	-0.28649884877303977	0.03309199663768634	0.28840365911296234	-0.03894903625900888	-0.027872529191574947	0.047894731537412194	0.3340571469505807	-0.3998294187702034	0.521016066492081
3751	-0.3135142946851385	0.11121320951918075	0.3326553636174788	-0.15872209301394113	-0.26051673818367277	0.3050601148701457	-0.1295610945050414	0.09079421643940265	0.15820767032033992
3752	-0.27939141400085604	-0.17339064498318335	0.3288219548404304	0.17749431136908653	0.13975109684979287	0.2259083877130427	0.1289905464384695	0.23791806395287168	0.27063548589491676
3753	-0.38162960860402984	0.005837838850648579	0.3816742570906651	-0.13216984655686706	-0.008922802601216695	0.13247069391048746	0.40139867357886566	0.21942689419160125	0.45745935015632255
3754	-0.608939747755118	-0.06995278031352821	0.6129445389834708	0.06281093697899301	-0.16112828569975304	0.1729379607163224	0.46316203825195656	-0.0003369043392352692	0.4631621607841476
3755	-0.4894797684974807	-0.055902115781221125	0.4926616387716466	-0.0144968938838724	0.37579727104277005	0.37607678585027476	0.31595708332361366	-0.04245918758001595	0.3187972100133875
3756	-0.3898165621256648	0.20598506330336339	0.4408931825414891	-0.03144844448989951	-0.29483554737364437	0.2965080178611546	0.3856719439375094	-0.03604037451054292	0.38735223884133885
3757	-0.5300189540134896	-0.2581287549639147	0.589534176916635	-0.15676771900480868	-0.2500578437521778	0.29513563482568356	0.2805633218365337	-0.19014246554055236	0.3389246741708112
3758	-0.49155293118303955	-0.1953417596192701	0.5289448810658731	-0.12058105813577386	0.030845662394168385	0.1244638359913348	0.28201104838845825	0.10689782328798404	0.30159140577421367
3759	-0.3004889640641425	0.39006465653237216	0.49238608205356393	0.23904532742187426	-0.052711133559689836	0.2447879330428249	-0.26186681238294135	-0.25122428927622537	0.36288823479130206
3760	-0.671053550986747	0.06541187857624095	0.6742340707430882	0.010547273277665711	0.025174972608207623	0.027295131789712344	0.3907786512280204	-0.28570231013282	0.4840803283245673
3761	0.2271668683393479	-0.23768127168649117	0.32878134524576397	-0.21275909646390978	0.1637379272282887	0.26847074690020817	0.052317646992128486	-0.4380752343455474	0.441188221889138
3762	-0.4051364621166046	0.0037398861747036066	0.40515372352350254	-0.2511983479650499	0.2201064690866073	0.3339872269326237	0.21656951264917787	0.49776628659815425	0.5428384933687167
3763	-0.3940349694764698	-0.06869316646956096	0.3999778847510663	-0.34147828677795905	0.24575898190786077	0.42071949982048407	0.14266308320498827	-0.24162612323164329	0.2805992493530706
3764	-0.087807128849925	0.11649799593500557	0.14588308652390072	0.235087917705228	-0.036110246585753125	0.23784507343954794	0.15939934891360483	-0.19164791741075998	0.2492730965867809
3765	-0.1737664622669029	-0.010976758610736667	0.17411281583603597	-0.09512599020391756	0.3607990667068647	0.37312855766990066	0.07042789044525777	0.5520214562321754	0.5564959801231818
3766	-0.5370670794326453	-0.06648444056204256	0.5411665442792626	-0.016116072721536267	-0.22401224308953763	0.224591212771052	0.003269074200306523	-0.1694987993739961	0.16953032128605575
3767	-0.27468943418530295	0.1927237362957299	0.33555435295169084	-0.08105627606360855	0.03894271072194196	0.08992582836800989	0.16288225296678396	-0.14632148607549647	0.21895343253504182
3768	-0.5207337705541298	-0.05262231093368818	0.5233858685554311	0.08576243271690108	-0.09084877140743244	0.12493475950175315	0.4260744005045145	0.1835950117668774	0.46394668132336203
3769	-0.5070235590809409	0.4145879069570763	0.654947342965947	0.06174842508362721	0.06856975494573689	0.09227501987876638	-0.2525285922340494	-0.572598975177229	0.6258116939381396
3770	-0.5258613772100434	-0.09271871803787755	0.533972797730213	0.13501207366222961	0.030269607885261535	0.1383636845277792	0.24425927684184884	0.3269452574480996	0.40811247921511423
3771	-0.5728906279679368	-0.09153933822132736	0.5801578423631757	0.2318565726318504	-0.014657506686208162	0.23231941971097628	0.3589152539141776	0.0788744420941595	0.36747970979081757
3772	-0.5197325070530022	-0.030023177304613728	0.5205989531905181	-0.04303896763654112	-0.13742541662101182	0.14400728408201408	0.2428518364539414	-0.13973951797790424	0.2801859156948274
3773	-0.12161771902314268	-0.2384255373108205	0.26765202487996526	0.14239722320402934	-0.08786394362463551	0.1673231656570341	0.2430693404508271	-0.132466321814646	0.27682129737847383
3774	-0.5321638030646564	0.10587899411925873	0.5425943924221337	-0.20827969037896224	0.19685620250078528	0.28658819565255395	0.467148057418335	-0.09182165509725182	0.4760866768714733
3775	-0.6195138116927194	0.3539024918103746	0.7134734308911821	-0.023464659133183793	0.10639555965071178	0.10895230764708323	0.10922806867695353	-0.4260805100289859	0.43985835448864447
3776	-0.4476970034996966	-0.2735916938899342	0.5246761114327303	0.008264583578290527	0.1619829195143803	0.162193617495032	-0.13769669303179485	0.3442683250632739	0.37078438331969205
3777	-0.3907178411672928	-0.2920624329992534	0.4878123575473189	0.13661173790950285	-0.1722255781376185	0.21982815265450337	0.2640574513626634	0.204132554636055	0.33376104847987775
3778	-0.35804790842641665	0.31802179599853303	0.478890558957539	0.34662530002181974	0.10491274819986908	0.3621543639804244	0.26418184338023426	-0.4954587770733728	0.5614903793929338
3779	-0.13371153993351909	0.1077533591597809	0.17172525242843523	0.3053786667070682	0.3449911152763138	0.46073311113852183	0.21566447835292907	0.42397455687658936	0.4756738295323186
3780	-0.4712304916617162	-0.1259159489775372	0.4877632647900583	-0.15061766358510448	-0.10750695378215862	0.18504979247584932	0.1695308255199096	0.3952263107859761	0.43005178471778843
3781	-0.3051863779355097	0.34544073862802155	0.4609425443385204	0.21165387904366706	-0.12236474477953665	0.24448005088185087	0.42576685089545213	-0.20151963113227214	0.4710494380138004
3782	-0.42730333678104343	-0.19787046508703837	0.47089368500541046	-0.06851369891025903	-0.3586136383071277	0.3650998062424041	0.37333115029012154	0.10461827752929123	0.38771269229951855
3783	-0.700305368620374	0.04309370193889071	0.7016300139427588	-0.27706537517127233	-0.2131279421540298	0.34955506268055875	0.6311796349617083	-0.05909964351824279	0.6339404541866521
3784	-0.5687576904755092	-0.031953006250010525	0.5696545489008653	-0.010463140987788458	-0.39836242530174554	0.3984998108049979	0.6717672015052589	0.08730577725751028	0.677416763713997
3785	-0.4418545518506603	-0.30287252667333175	0.5356932073534588	-0.5270534334826505	-0.4267264582705781	0.6781451112660196	-0.3116195757715516	0.10889719475881492	0.3300990139797164
3786	-0.6053994505789461	0.06301078380802783	0.608669741023317	-0.27260503301037464	0.024614957558089682	0.2737140846908942	0.6016662811025452	-0.024939843945829227	0.6021829536210811
3787	-0.19340330726049818	-0.12500377364769702	0.23028413468031908	-0.33521699928794874	0.29807966597519064	0.44857766761119294	0.23052016561476424	-0.13621901435124786	0.26775953134460745
3788	-0.5354590903445321	0.0756654361846213	0.540778786257008	-0.02366703379657703	-0.017769005160444024	0.029595033926660835	0.534982387207831	-0.09793453437249441	0.5438725288570354
3789	-0.24690996747255378	-0.23975984338914277	0.3441646619559943	0.11071929623496775	0.17422828101596988	0.2064322079147203	-0.17099356798982485	-0.08403191645638822	0.19052601732368277
3790	-0.44218124311155577	0.028298777915454633	0.4430858523934035	-0.302104623204439	0.36569586056393494	0.47434235083438736	0.5004699199799281	0.12269682654914212	0.515290842194916
3791	-0.5325669777949861	0.13732652685314317	0.549987418779041	-0.2491560498820357	-0.3562006516121784	0.43469258263945565	0.3743871287891319	-0.2795046270750497	0.46721361148764984
3792	-0.595425239121825	-0.07322284552458701	0.5999106604237001	0.13345955868195064	-0.049542581341998564	0.14235842500396514	0.1230571708419	0.05332226769947981	0.13411312958926708
3793	-0.43211401989590525	-0.19527351157700412	0.4741880117782536	-0.22766706813611262	-0.2155792329068144	0.3135389921116413	0.20523294158854125	-0.029839737379458362	0.2073908634437897
3794	-0.31553477656333667	-0.020632426327323126	0.31620862138314193	-0.05241614306220771	0.36829357577645433	0.3720048521346525	0.08654923183372146	-0.08076293066115726	0.11837829404069886
3795	-0.538618039552581	-0.03899804771772591	0.5400279995123028	-0.1250115055108447	0.07123979254678908	0.1438853173614233	0.20298152572335465	0.2538907970718066	0.32505697442562
3796	-0.21194655598531556	0.09218287736202722	0.23112556213620997	-0.21443174549772023	-0.08219372076965657	0.22964490242798627	-0.14512769542348913	0.2239010320101002	0.26682151358936734
3797	-0.5152257683302747	0.0770074326020037	0.5209488813957411	-0.1974404777512652	0.00808802803052154	0.19760606886447174	0.3548467112976014	0.17555546502627614	0.3958988631195035
3798	-0.4670586422409048	0.17085969128921671	0.49732967878396717	-0.21948714982989564	0.04706347476971451	0.2244762339265576	0.20147574581881147	-0.3048839350299204	0.36544040552814494
3799	-0.49734469878763854	0.1537814380807307	0.5205770645258437	-0.3531450291577075	0.07504632629393776	0.36103097195256567	-0.0922040170343174	0.016567649143120516	0.09368066905927944
3800	-0.5420251613643553	0.23373742979109913	0.5902749034453392	0.19247011316474213	0.15558722279535714	0.24749167331209498	0.41535409300661663	-0.3912054461320974	0.5705792877950991
3801	-0.37602561455256556	-0.05973502355863051	0.38074077249381205	0.29997972760827807	0.060180127617178135	0.30595667133755483	-0.11023163795910648	0.0967297889378214	0.1466549217554699
3802	-0.39317827153154494	0.036931039607639146	0.3949089197410389	-0.1777731996614007	0.16246932718687213	0.24083104615976558	0.31658111707450287	0.04048757947600178	0.31915959609569267
3803	-0.4388709936133508	-0.2793659834817877	0.5202433101558502	0.30888533330989	-0.01539210148638343	0.3092685983447543	0.28126638772961493	0.24234394613595003	0.37126994100682364
3804	-0.30044243885506283	0.0394164610520588	0.3030170233948031	0.16565697160028914	0.023258952258095735	0.16728183135033936	0.04504865573568878	-0.39461108353720936	0.3971741288578638
3805	-0.3031513014719074	0.19144380699058508	0.35854071291718004	-0.09478771695042668	0.10238263405285287	0.13952388698812326	0.20156341004212436	-0.1459689507736346	0.2488669179657379
3806	-0.4009922238366585	0.018271069599658834	0.4014082654378014	0.16781048959412223	0.02514880529286064	0.16968448021394655	0.3234739256671579	-0.18642657512132765	0.3733500348171806
3807	-0.4338721496533437	0.006141321875123052	0.43391561170253756	-0.04785320544059671	-0.021785294280720083	0.052578782011734826	0.4003109993288193	-0.01909004128532322	0.4007659240253758
3808	-0.44305644974444885	0.001800454408111014	0.4430601079946502	0.19256108038486644	0.23998560213860556	0.3076895495671182	0.30269293631358457	-0.2107214298066035	0.36881775265553457
3809	-0.1181501662149166	-0.07470993413576842	0.13978925579308044	-0.044317188653957874	0.1843061498194671	0.18955941040071408	-0.2873714872737595	0.038590448899041646	0.2899510207675808
3810	-0.5558819368955484	-0.06832887514830527	0.5600656773502365	-0.3413583911199768	0.16440965503644553	0.3788879595041548	0.49659130821497255	0.101946037048361	0.5069476519962625
3811	-0.4827032413728721	0.2746305858029887	0.5553596833497819	0.19775331535101962	-0.2167266445311896	0.29338850042574677	0.11397408448715987	-0.09451592221817026	0.14806536221357602
3812	-0.4259500332176971	0.11415024314787613	0.44098039503914055	-0.08322826186000877	-0.27382459456538555	0.286193731869054	0.19493019540759102	0.21283982795888498	0.2886149224264216
3813	-0.4705196132286664	-0.0030327901129559728	0.4705293872317892	0.1697203203684184	-0.2341249753618447	0.2891703498530632	0.17003763209285605	0.22060794289767116	0.27853305153480007
3814	-0.383791719068001	0.1791012613065386	0.4235249053205306	-0.13556970161351603	-0.23431602877479168	0.2707085985637818	0.14460772355081136	-0.4331551967672343	0.45665612685806517
3815	-0.618443436249738	0.08093296893899313	0.623716625801865	-0.29052657776127994	-0.015134950446811788	0.2909205374508793	0.42428728899021717	0.09874530888246703	0.4356263761814267
3816	-0.6734163820504214	0.2098436815193572	0.7053538078776328	-0.00803683774932033	0.0686213490590729	0.06909037782279111	0.45202803474124403	-0.35344244397438274	0.5738038910591458
3817	-0.34593561245060567	0.08658455647490408	0.356606692844556	0.14281451869032252	-0.006286294540485257	0.1429528042669965	0.17907817215058816	-0.03903309015344594	0.18328277024238454
3818	-0.14395701868078525	-0.10309142475391704	0.17706344932044135	-0.10044439720497064	0.07867368050681439	0.12758771466860835	0.23137386538251414	-0.3915940114443665	0.45484034053845357
3819	-0.4526723734974222	0.10233338216929336	0.4640952475882471	0.18718784263435964	-0.13745191064170081	0.23223332269327734	0.3329360870822789	-0.039795381301081574	0.33530599525591137
3820	-0.3203382231890875	0.1309346255356956	0.34606423305524436	-0.07301578617427482	-0.4241923975608366	0.430430592754579	0.5624112654121001	0.44779080034350555	0.7189040494632902
3821	-0.6306389923718291	-0.06165102004612382	0.6336453163817147	0.4229780421826789	0.07178980514814659	0.42902703911513657	0.4490336235156787	-0.08370445513374318	0.4567686841902115
3822	-0.35315880518159154	-0.1503603773377626	0.38383510098796814	0.08457002569961336	-0.0020663325870177874	0.08459526569018762	0.24261078566230393	0.48771923383699106	0.5447293312960317
3823	-0.4940171943024623	0.008750337131202907	0.494094683908243	0.44628185575669166	0.03708491921402206	0.4478200375270708	0.24803396607080302	-0.10126461454988897	0.2679092579302736
3824	-0.33892875658271715	0.09027609406610199	0.3507455989724439	0.1797567032522304	0.1167865020550968	0.21436314848027294	0.021912058589950555	0.23353185653460282	0.23455759703780166
3825	-0.23796096360389496	0.23878017018620193	0.3371073862635552	0.007446044964815266	0.07326512879016472	0.07364253310592644	0.1894173708433842	-0.31097388693026007	0.3641204453607821
3826	-0.5630206983374682	-0.07211243293185012	0.5676200399384794	0.010794358118821437	0.2706203036026969	0.27083549783810323	0.3662245408066353	0.2871790653445013	0.46539470330158705
3827	-0.582736179220287	0.02209837919662856	0.5831550333619495	0.12333824954700602	0.1193521835011869	0.17163119619643896	0.2405534461526297	-0.08003099919317169	0.25351710255476567
3828	-0.6528312369349817	-0.009895625741933162	0.6529062316496012	0.21402493270199283	-0.11917978424185774	0.244970391659948	0.5881062571663139	0.16589943085178244	0.6110577639430792
3829	-0.31152609440893725	-0.017579196617954505	0.3120216909950633	0.15497159550445477	0.12299049516994172	0.19784553903321603	-0.2757086135174282	-0.08270079854676825	0.2878448569072856
3830	-0.6012630450927249	-0.14197632820854136	0.6177981281662769	-0.16618528966261598	0.22446704416034394	0.2792901795880574	0.4193363071312697	0.3162977912730742	0.5252496846669361
3831	-0.39397610390305887	0.17297882286786634	0.43027763549525383	0.03672075189423135	-0.27665157345176955	0.27907795812822184	0.19811209528704013	0.13629999839955328	0.24047056340171763
3832	-0.09295665403338224	-0.008707521908173088	0.09336359283394804	0.2695961790734774	0.04426951537691557	0.27320667957194134	0.3555202505123069	-0.12390875756947803	0.37649439401768675
3833	-0.5118456668348855	0.11406156810570263	0.5244006368954757	0.008306361431218752	0.24949504685718757	0.24963327912459157	0.4174109269918636	0.10875939491382124	0.4313472938992749
3834	-0.4611373036536642	-0.10912369221894708	0.4738729714010572	0.04192947242298787	0.3116963953300429	0.3145039324387098	0.4791622642085887	-0.0813755018802209	0.4860230938420099
3835	-0.32489196703361073	0.17124730950224476	0.3672607129202992	0.05053357209605951	0.22124183444890072	0.22693962020568917	0.22913684652860764	0.08264154592370898	0.24358431712599066
3836	-0.543626219797981	0.10078898565438162	0.552890483261452	-0.036329666767607405	0.5718208998511479	0.5729738093438669	0.658575280750188	0.02293409190899265	0.6589744858390795
3837	-0.614501860136664	-0.06730060920247799	0.6181762759201009	-0.1981292044174508	0.19717818561204278	0.2795253450482607	0.11748069719142275	0.293698374869796	0.316323330808434
3838	-0.49942424161037774	0.19738329282321923	0.537014652866975	-0.13183106992037752	0.056374975084173	0.14337910870169543	0.12524385236795357	-0.21006493740796547	0.24456757856301842
3839	-0.5462373525149388	0.07646054050834784	0.5515627430649737	-0.27021148223208896	-0.0944509764486868	0.28624330923564467	0.25081657267659807	-0.1752517432367157	0.3059773302660557
3840	-0.3879019468176791	-0.00797941024843865	0.38798400912003883	0.1787537090533981	-0.03846531560338427	0.18284547849158003	0.03636296822078895	0.04523845586344887	0.058041221099622974
3841	-0.4649481087986807	-0.1795199967465013	0.49840161828322116	-0.062014790977155086	0.006704762589990799	0.06237618248440967	0.21894989207629725	-0.25700942452548203	0.33762834527797225
3842	-0.4649423147810235	-0.23593988120017534	0.5213818021514456	-0.22465004086905324	-0.10887715848618738	0.24964349881880293	0.0648995755153062	0.31525801117202046	0.3218688685011409
3843	-0.21919496857462015	-0.05157912533814247	0.22518179415547013	0.18417416850380958	0.04576648708032831	0.18977538218573953	0.1573345277108141	0.38552345488594736	0.41639222840632123
3844	-0.06740568501334326	-0.08043428178949853	0.1049437947622941	0.17598107011782885	-0.32137260961947073	0.3664009978881675	-0.18636509385097305	-0.3287441167963082	0.3778950152281275
3845	-0.4297233408072014	-0.16813165512097858	0.46144382441227005	-0.19748852088186636	-0.019693693237448934	0.19846802622447302	-0.037928768340867586	0.044531355679158946	0.0584947271681727
3846	-0.4772307125025537	-0.0467810926609952	0.4795181160146629	0.06432172899564204	-0.13820162325597107	0.1524367852310399	0.3558572101685028	0.09454144136058697	0.3682016270516023
3847	-0.5854739081557412	-0.015581094711789648	0.5856811996671697	-0.1557621830517832	0.0907840302773853	0.1802875420611819	0.32461958067372054	0.1915135561566922	0.37690226100219226
3848	-0.4789186945208237	-0.02936790469866969	0.47981828830081097	-0.08049412525696463	0.050119931594243994	0.09482252761815416	0.18978210243171517	0.03294247120921971	0.19261996992205221
3849	-0.2012711986883351	0.30567574167376826	0.36598873544037874	-0.2035454878059157	0.1877636568355791	0.27692229313368266	-0.10530435013945383	0.49411518547465705	0.5052116612618393
3850	-0.5704886660965138	-0.2881340697119252	0.6391232747078893	0.10118063813750941	0.045653580102169	0.11100347251351547	0.15656431308134405	0.09491329115359497	0.18308718406333147
3851	-0.6679186663884444	-0.035448373780431926	0.6688586787310121	-0.21094524612383264	-0.4082055722964709	0.459488504879212	0.3539029589169473	-0.18781232629398062	0.4006504389591095
3852	-0.3323896203404171	0.2836619318307884	0.436974771903392	0.2832954577457924	0.07134807484418294	0.292141856233182	-0.16899158234108388	-0.07193952204769141	0.1836666810681611
3853	-0.1547489702779273	-0.0641675919433724	0.16752529259156654	-0.38459509416599236	-0.12807229441350532	0.40535897554252837	0.3458040960132269	0.14626877667444144	0.37546641374344353
3854	-0.6101993966055281	-0.14108596607543797	0.6262974959563468	-0.0036191701340862045	0.056819745412665615	0.056934891421865357	0.583967234420897	0.2505725728755892	0.6354560135482891
3855	0.1800184758282589	-0.0320768128355351	0.18285396785745556	0.160820927809205	-0.17455753897672824	0.2373472250417635	0.5987744965285092	-0.06132974849996691	0.6019071653868551
3856	-0.5678353924175062	0.03420602756864234	0.5688647336616763	-0.10642347070007452	-0.30008644532068296	0.3183988532973272	0.3992662739253238	-0.3006962232896446	0.49983174788609364
3857	-0.4794015134986342	0.14447022464749024	0.5006969711856438	-0.09593486075094118	-0.3956534947758818	0.4071181467776538	0.42446078256257774	-0.37455792276598143	0.5660923894916825
3858	-0.4338443302308047	-0.000332973171003658	0.4338444580083375	-0.2732217837893253	-0.3805414319087536	0.4684676344596128	0.07830073868800795	-0.2829263809358405	0.29356148028741785
3859	-0.395165587977812	-0.29344720413788355	0.49220636275671054	-0.023627487408584717	0.18238469055724396	0.1839087640948752	-0.27302817268028867	0.3852922051739573	0.47222289911115956
3860	-0.3184270675410826	0.007225431336258846	0.3185090331541763	-0.24121633402936962	0.13753279946925462	0.27766993127167844	-0.04931038558931433	0.23414501754317146	0.23928101338647606
3861	-0.23280147589483294	0.008832571010710753	0.23296897108729248	0.014181312167392589	0.011949261951674192	0.018544392035835675	0.2713008116312224	0.025905152617951527	0.27253478186081015
3862	-0.5505229362626786	-0.07491773121101161	0.5555971290432363	0.21615117574001322	-0.4234008162651598	0.47538361560722064	0.4332042954816475	0.2879478786365967	0.5201729927966915
3863	-0.2903848506836257	0.05800332920739254	0.2961211706475792	0.07097372200608375	0.024174197595495637	0.07497773699427666	-0.17714509382541363	0.2531312669223527	0.3089592571199801
3864	-0.38934502826206485	-0.3614778236069286	0.5312774868107907	-0.48473011747641054	-0.1824150808314518	0.5179175112925223	-0.20001043963931048	0.2582388328483251	0.3266366035146328
3865	0.008544803995555439	-0.1994283124694247	0.1996112859778348	-0.0988439681308609	-0.1972375378974829	0.22061907531243907	0.40212663772780854	0.12423369639133194	0.42087984519257493
3866	-0.4987872788832478	0.017769412551335795	0.4991036982413317	0.24158301829933088	-0.3183946373576834	0.3996717400927235	0.36540126745776563	0.4218147009858735	0.5580732283737891
3867	-0.4049986225581114	-0.24335818577743	0.4724903076877342	-0.3423881860756198	0.061916870235631624	0.3479416169185993	0.1893941464310215	-0.17373335827970912	0.25700860390555214
3868	-0.21577587195527964	0.2988339851198864	0.36859324136599914	0.4703131784201375	-0.37167018742112046	0.5994440874788097	-0.32138660186427764	0.019755928848634953	0.321993236858385
3869	-0.5894735529519904	-0.03276448384033974	0.5903834186621157	-0.13941275280146434	0.28740150229920974	0.3194300223327871	0.32817173764353236	0.04619369419062418	0.3314069202218812
3870	-0.30938931767165834	0.05024453430091326	0.31344259939652425	-0.0015287824392007621	0.02652506252013508	0.02656908198345369	0.1914830397621473	0.0444481036111872	0.1965741296081021
3871	-0.5811195351287796	0.03642038833926117	0.5822597004731407	-0.1752795831137654	0.17409912107786688	0.24704946107332665	0.5006084117392028	-0.08811051272199015	0.5083032995723903
3872	-0.5724664935494499	-0.08035292972214554	0.5780782642097301	-0.07409052888763852	0.11772909306843951	0.13910264492656957	0.4609756407959644	0.18613405932239066	0.4971362282584938
3873	-0.35235922144631	-0.1296022329293401	0.3754380903937701	-0.32413985773946874	-0.0014653616583077483	0.3241431700038621	0.030542598504023265	0.23329681538287178	0.23528759931447243
3874	-0.4037389470920369	-0.09132698273296129	0.4139393133952043	0.42741632921836237	0.2401744674753451	0.49027389621472317	0.012129213402179368	-0.36242772673138124	0.36263063152667113
3875	-0.34400722566646796	0.030363151147944495	0.34534459928942446	0.00014259191706910763	0.3793184552814543	0.37931848208275254	0.12105781424959292	0.03436887834954508	0.12584202076371298
3876	-0.304459540903664	-0.006103633538735824	0.3045207158628868	-0.30425319364143805	-0.16599224535158152	0.3465882735435145	-0.0941612510494289	-0.04202685124464034	0.10311448697798338
3877	-0.1638132599725852	-0.14526304915303234	0.21894322915331743	0.29242002366722686	-0.007770651644275615	0.29252325252621925	-0.07366489924728294	0.12286839532792926	0.1432590658617201
3878	-0.37000441382701155	0.11732280440041791	0.3881596407199609	0.0542471276466798	0.024165917079736914	0.05938638232978914	0.23073972329294742	-0.20870272600518397	0.31112320348585515
3879	-0.26397801729786396	-0.04916392019394575	0.26851719621906533	-0.296821665256292	0.15131854183107832	0.3331672283814872	0.2040447560973315	0.07799328821599627	0.2184427052972082
3880	-0.2920750872834383	-0.2483463199796731	0.3833845996634115	0.27933335377398266	-0.04180966433898774	0.282444986789923	-0.054933895467515065	0.033381904544721376	0.06428129138613164
3881	-0.4461961568452353	0.01441934972449518	0.44642908510751744	0.046365533854881874	-0.20400087099128225	0.20920353270164915	0.3213510784246235	-0.15890440882730297	0.3584928545304958
3882	-0.4073741014627035	0.02434251080476377	0.4081007429236378	0.29189681845521853	-0.19715176491291656	0.35223936610287715	0.12419079623547256	0.0649807759175863	0.14016367257050677
3883	-0.664443159667774	0.1574417369032181	0.6828415723638955	-0.09983584591321537	-0.17697181053500377	0.2031901027443132	0.3172600677678824	-0.3203017700544188	0.4508294294964284
3884	-0.15823070492971583	-0.009397924643069202	0.15850954851412455	0.12061593522299228	-0.3907435712379012	0.4089361102830928	0.1553513938045708	-0.41923443223072493	0.44709234473969817
3885	-0.27511811971825995	-0.21518508374044593	0.34927725385672276	0.01624171750664728	0.23333162015246778	0.23389621277511363	0.15866836429185102	-0.0849879186776376	0.1799961003694477
3886	-0.2355180625440496	-0.06683622285612198	0.24481797007200282	-0.00435977913745724	0.20789212204551857	0.20793783225453755	-0.09878424770850955	0.4687241354615118	0.47902050348547487
3887	-0.606399110590805	-0.19295072500206248	0.6363567109759595	0.169212792489659	-0.2889606973818771	0.3348600510266478	0.2056859094666335	0.1027467700453161	0.2299208387855725
3888	-0.5147030116276377	0.3752917938192538	0.6369953851376268	0.23402583551373649	0.32755684506514904	0.4025687251103053	0.35578203392822993	-0.4989176732826225	0.6127803035181971
3889	-0.17412248842254405	-0.14183873016080298	0.22458153608007952	0.2956800208268581	-0.008929364010445308	0.2958148208893569	0.24419847959991958	0.275016335039744	0.3677864624719146
3890	-0.3526424246173606	-0.24815739509178775	0.43120618314067866	-0.3587343707967803	-0.12283960045208786	0.37918322250620534	0.31359933506882715	0.405671962410317	0.5127516787309898
3891	-0.26457039145374495	-0.2982098083819041	0.3986559692882571	-0.11099606461931033	-0.16036909917518735	0.19503429014210602	0.09301683252061091	-0.1880291118831688	0.20977864058988605
3892	-0.25565770724257736	0.039717231751742445	0.2587244127842462	0.14923987469931527	-0.12137183233791424	0.19236335899887505	-0.330946765789501	-0.12667925844333874	0.3543633676133653
3893	-0.282380058410534	0.18550560487866646	0.33786214175213014	0.05708994608160763	0.1566525005057598	0.16673112444384203	0.3785054905944375	-0.29853781873994384	0.48206974145671017
3894	-0.2498385211175659	0.2820267700771827	0.3767736531053896	-0.08630823444290112	0.32622141035546964	0.33744558065999697	-0.11168971840514572	-0.1072082884748473	0.15481669908355114
3895	-0.5538183532369579	-0.16421209665815997	0.5776507431579784	-0.01831435466394317	-0.007652332466680058	0.019848772731262315	0.3202450097238908	0.3453593529822369	0.47098826837338975
3896	-0.4230149744220331	0.3040298016327467	0.5209374135787529	0.09592409730699229	-0.10595061198634384	0.142922932465165	0.03365059802845592	-0.23981122078759748	0.24216065816583535
3897	-0.5602255275551306	-0.005352338879220921	0.5602510948279373	-0.08686582822094259	0.3917608997262023	0.4012758087236183	0.45934135318357033	0.2253493209060841	0.5116412758733865
3898	-0.1436922943201351	0.3276551169137118	0.3577783546928496	0.043613129110973356	0.11301650542015802	0.12113973554633112	-0.2843766115923675	0.07329368680109931	0.29366991971540746
3899	-0.28296053962567663	0.18841193828055997	0.3399495925455591	0.29988578346647976	-0.34142173300093187	0.4544230219637469	-0.09102395845486955	-0.2922661730160276	0.30611252326918675
3900	-0.611236766275006	-0.13061982071776787	0.6250375364813445	0.15396093270746591	-0.5151028369421363	0.5376196624250177	0.4150366216929929	0.2092120104254114	0.46478496388391793
3901	-0.35215946843853824	-0.32578596311092495	0.47974241523032624	-0.24570606935666378	0.22476137068915628	0.33300021962871135	0.013866734574150628	0.035068651868933286	0.037710697045458895
3902	-0.2648223450515894	-0.21919545022745732	0.3437695737540494	-0.16806143011972105	0.28845002521060487	0.33383837607124267	0.01763775919986056	-0.4152120824484737	0.4155865300521546
3903	-0.5817798510347671	0.026400927811138886	0.5823785745194657	-0.043984000238802404	0.02092022507126759	0.048705729581225474	0.35124478164127704	0.2843114321276054	0.4518914549631121
3904	0.026839298037419943	0.12969867978923066	0.13244657586442485	-0.362408055483371	-0.03529549065344212	0.36412274076155327	0.44319706980146867	0.012562973152283052	0.4433750906118124
3905	-0.42729414706130137	0.2932717158238874	0.5182553303296861	-0.3175562956314087	-0.03933155491428075	0.3199827684534242	-0.20881704893048803	-0.43008867370449055	0.47810127292543947
3906	-0.40497040126049383	-0.17483883473912848	0.44110049198569445	-0.04851280362036705	-0.11935586423240521	0.12883832675788925	0.30257378539468255	0.06268272513622133	0.30899841365057273
3907	-0.36266846419420207	0.025740283197006428	0.36358077108125963	-0.12376210415765403	0.07519506773430847	0.14481490474774078	0.0589319879449246	0.1029290065987951	0.1186059003699038
3908	-0.6176636662103048	-0.03282423316787578	0.6185352333047923	0.06794758461943445	-0.5471722100125089	0.5513749193294779	0.42437146878380955	0.13139815682615805	0.4442483755007321
3909	-0.4626173479583903	0.20240905659644598	0.5049596388072195	0.1098872676162462	0.31538333357483367	0.33397882968975645	0.14614981326698495	-0.25977456162445867	0.2980647426066261
3910	-0.4998989949362231	-0.042553898246061865	0.5017069257985006	-0.01978125562151466	-0.08799161442982276	0.09018770583583052	0.22986661256616175	-0.2247599702447223	0.3214898191188181
3911	-0.19201404008113934	-0.25198393733531105	0.3168048236111429	-0.09557280990684064	-0.09835656427147683	0.13714290258259174	0.07149468155823697	-0.0653322664128982	0.0968493393150393
3912	-0.3881892681558112	-0.14804565029095654	0.4154616979715657	-0.18158331548073636	0.1079925667782522	0.21126972083176496	-0.09505599421070733	-0.04240527914708242	0.1040857806567641
3913	-0.24566790185555207	-0.09573624487196644	0.26366294124183304	0.05228759110940113	0.17444697198514192	0.18211462933770262	-0.22649906091093522	-0.1756073026877896	0.28660033033968485
3914	-0.5077079004906373	-0.051723433678080515	0.5103357971101593	-0.09795498197817656	-0.25664627144008834	0.2747043631587318	0.30788007822535746	0.0013433495073634112	0.3078830088782932
3915	-0.536961752093899	-0.10965866445231304	0.5480446568494348	-0.011471579593733405	0.20158594164896443	0.20191208237466884	0.3282139112239689	-0.23101809303390816	0.40136483506899157
3916	-0.42376248493847757	-0.1210855823834396	0.44072254526217525	-0.19599942467634338	0.09131439213645254	0.21622694717520158	-0.11449315937117016	0.010393602681741573	0.11496395313096221
3917	-0.5580306093239934	-0.005794139763496326	0.5580606893502769	0.24071353702998208	0.028411813589733974	0.24238448395254664	0.6097091255615555	0.23045968144484277	0.6518104652156906
3918	-0.4408292815936128	-0.13354779214651827	0.46061422936938284	0.14368261472082713	-0.02614968991714743	0.14604280213614299	0.1607617470562821	0.3040854425944309	0.3439655443710008
3919	-0.281598262277164	0.323313169325469	0.4287528271356328	-0.1560158500213038	0.19006016190881975	0.24589390110915058	0.1607074542630961	0.23270554490015874	0.28280515639394715
3920	-0.39997357487851787	0.013291116055917795	0.4001943457460553	-0.03237402985249654	0.4405801633541745	0.4417679913145377	0.2071191504375719	-0.12332953826198094	0.2410570834592814
3921	-0.5167039442224931	-0.01032058698010664	0.5168070050712308	0.1895895515163779	0.04352203508601	0.19452086156042284	0.14282810421623185	0.031690600458901194	0.14630161144515288
3922	-0.20820863782424257	-0.19370387879040074	0.284380079335865	0.10668529957605176	-0.05493728737546055	0.11999941120607986	0.1176668803114466	-0.20360080472867112	0.23515693144874714
3923	-0.26429590015244675	0.11029066223852053	0.2863849734437956	0.13927111757298818	0.0010377474588812586	0.13927498379040476	0.18827444445209582	0.17880413450215882	0.259650120255723
3924	-0.2712024173932512	-0.28055417376200154	0.390206862593705	0.13879181021324843	0.044646809995203	0.1457961049720401	0.23172008217800846	0.21297618014388722	0.314726944816081
3925	-0.6673080559707433	-0.13580084808688989	0.6809859851014345	-0.1553232521020848	0.3136149276817008	0.34997090665991964	0.5282655515916752	0.013143498495696673	0.5284290345459486
3926	-0.37421299113959033	0.016277631203381666	0.37456684852671146	0.43931902243720544	-0.0690007431814179	0.4447047402881712	0.350305207248433	0.1682594849337237	0.3886193413811639
3927	-0.5501872167484092	-0.15173420944263605	0.5707269432824621	0.08812693912582825	-0.21423298052942796	0.23165087383001537	0.16573803462726974	-0.05942147714983846	0.17606819153038075
3928	-0.5162902864206209	-0.05144422159879299	0.5188469598910574	-0.23986723345958577	0.18893827061004106	0.3053423648769828	0.1873036721574295	-0.37174399342924896	0.4162646541016704
3929	-0.4979010675757042	-0.013710077413272449	0.49808979041504536	-0.22949039880360905	-0.1666159541356932	0.2835960495415741	0.4958667090255539	-0.5011845090909776	0.7050317051541708
3930	-0.5335121889528192	0.005744075767909974	0.5335431099430075	-0.16942938605573934	0.09005021565294541	0.1918732868284867	0.2658622870658269	-0.24490961758218394	0.3614740329098672
3931	-0.22356917312056337	0.022567776010078578	0.22470531743564395	0.16192181041625617	-0.12777446718596797	0.20626436229541933	0.20030234868893457	-0.17985861984961402	0.2692028120665003
3932	-0.46767477841892297	0.05740871988325996	0.4711851647577875	0.33541470891648184	0.36726641690994977	0.49738078767419364	0.29190023651893254	-0.07699722759520412	0.30188461560198193
3933	-0.45034845776430266	0.18997995480458527	0.4887802334774169	0.22221486385435693	-0.11043443365298374	0.24814352672206796	0.10706819318331359	-0.6147819449927622	0.6240356062602701
3934	-0.4223672909573239	0.12096435555165368	0.43934781641047854	-0.019384917897396034	0.4959089584143023	0.4962876888231734	0.45277445268735056	0.009822075171653474	0.45288097571769065
3935	-0.6134279195511215	0.07319018221237897	0.617778775337174	0.10992644645649531	0.19274059344774996	0.22188456456712705	0.29551331048960944	-0.43383409333763473	0.5249191720813937
3936	-0.41712179385008347	0.060773551444671524	0.4215258182601745	-0.25356287949123335	-0.27608749173165165	0.37485788900136613	0.4612149483234034	-0.27254734689494214	0.5357250086158304
3937	-0.52759906620651	0.23559823443179678	0.577812515206586	-0.10001625643362874	-0.17409740506678203	0.2007813686624946	0.45831865676650996	-0.2496418491515293	0.5218975416574146
3938	-0.354834115309666	0.23009490170854452	0.42290768872161466	-0.02682544042365951	0.15601980418352873	0.15830913919098277	0.38291099834426556	-0.07722839778054219	0.390621374321416
3939	-0.3501270532974168	0.3616995012883992	0.5034038961738465	0.18050291183679196	-0.054781630386656115	0.18863278667660324	-0.20031530208531295	-0.17852450584953478	0.2683229759792306
3940	-0.24845519119265416	0.028929410306264926	0.25013374984445136	0.2934745858952935	-0.14548224338486995	0.3275552101657193	0.35085880136393327	-0.07234735039335657	0.358240195404529
3941	-0.4410964167920843	-0.08401071861754515	0.44902544443433545	0.16191219704913828	-0.3010194153334692	0.34180147448626175	0.503625608196147	0.1605465652733521	0.5285962096458976
3942	-0.29698944541899824	0.15593957330876804	0.3354398324796934	0.012518149663367412	-0.0046907974685204985	0.013368158133607786	0.1455155144700226	0.1714588806355905	0.22488422065650812
3943	-0.19723190339595062	0.009773841225366939	0.1974739266067505	-0.26550160351028285	0.03180572317140533	0.2673998980796131	0.020207343662423313	-0.2033108789273477	0.20431262865545516
3944	-0.33820242011797347	0.11352908728241871	0.35674883410157526	-0.007937444383522244	-0.1325301340188579	0.13276761444869736	0.17236548207936273	0.2669756555892756	0.317782724655974
3945	-0.4740808401445358	0.04620009426247668	0.4763266649076143	0.05572702868927615	-0.12838973009115454	0.13996222533031874	0.19820538418700678	0.01816826942667373	0.1990363291830895
3946	-0.5278239195953941	0.0034179625387631626	0.5278349861130479	-0.08693555726259034	0.0336509885851563	0.09322113574353963	0.17820789143914378	0.012239012598254911	0.17862767422929152
3947	-0.25370997846140275	0.004346587708139761	0.2537472088429546	-0.21643193395107035	0.18482993835506817	0.284613576883006	0.15370480264973777	-0.18350581355230472	0.23937324404596277
3948	-0.3828490186183058	-0.09021168758580646	0.393333852641848	-0.0021526661477452736	0.09255462897284805	0.09257965929860194	-0.15165118621451212	-0.244745132823911	0.28792058335808934
3949	-0.4468026283859463	-0.05700584093276471	0.4504245271219605	-0.15018345070072803	-0.2627653678449757	0.3026560876689636	0.28997702666060304	-0.12739186410714629	0.31672600624454206
3950	-0.5381445894873157	0.13596344638127464	0.5550546441084384	0.25816534044589373	-0.22536197852054018	0.342691354385016	0.38254863611898476	0.10299381465231916	0.39617065117589373
3951	-0.491245159265503	-0.153421576542409	0.5146454960946881	-0.12867209536046903	0.17382680147037385	0.2162689645646698	0.5003639150560338	-0.1923968653565048	0.5360789133040125
3952	-0.46646999061883404	-0.07939049745019412	0.4731776656112632	0.16434197489876637	-0.0391836504753863	0.16894864065213427	0.40881218373159933	0.2010822581763885	0.4555891527689336
3953	-0.49732087637572525	-0.04424243946635807	0.49928493621283404	0.2795786136419601	0.056664878460618434	0.28526322871501875	0.06048279538220536	-0.13118611522471846	0.14445748635843983
3954	-0.533670455793875	0.21234320574379126	0.5743638153755791	-0.3532437289594249	0.07248858852017787	0.3606046692914656	-0.01222939655472286	-0.3093108286212321	0.30955249448590444
3955	-0.23544654688787492	0.07988105907849458	0.24862835727431862	-0.05861316693147456	0.09337501921992722	0.11024698432183386	-0.04504992825308869	-0.17748356332914975	0.1831117453568196
3956	-0.47658484690035285	0.023250576322911838	0.4771516589035192	0.07093569438535333	-0.16882871507715394	0.18312566115248588	0.43032050743585115	-0.016695286487143423	0.4306442519188387
3957	-0.5458277299065265	-0.1337970687851771	0.5619871585280374	0.15685144494200762	-0.31206185853753515	0.3492634812491799	0.2386233194988923	0.48510044826818316	0.5406140337788714
3958	-0.4273520682774694	0.1985952145408206	0.4712428773992721	0.10640789006289482	-0.16030056719113853	0.1924029909056453	-0.09921096782635243	0.07535763197301658	0.12458566865262691
3959	-0.5000487166051507	0.026583738473919736	0.5007548443397308	0.05039907394191776	-0.008662019654596287	0.051138021458592885	-0.06837053917167903	-0.19398115507408614	0.2056774638858199
3960	-0.49993778839333475	-0.018985355281446372	0.500298147087096	-0.08068127437715335	-0.13195020130966645	0.1546619657859779	0.5748414890205935	-0.018197939615850065	0.5751294658645785
3961	-0.44220966121526817	0.3473033746502069	0.5622890880281638	0.1625182197620542	-0.18010213355557156	0.24258802580897573	-0.07996461165466613	-0.038947196726317086	0.08894505747887294
3962	-0.25356966794069674	-0.07022877766146506	0.263115293571808	0.12413445920916405	-0.08513098279841567	0.15052125496213403	-0.5151272797669759	0.00584173661487513	0.515160402444522
3963	-0.41086407240474154	0.06307239246038183	0.41567705335234123	0.06131986563667329	0.06274099304660374	0.08773002980834808	0.41305967416111516	-0.4147260709659512	0.585334099772892
3964	-0.5403084954864694	0.0029887089170629374	0.5403167614241141	-0.04319870479784251	0.2909210193150053	0.29411080832824354	0.541378439324145	0.05985551508916638	0.5446772413564168
3965	-0.560041121040352	0.025094969405220918	0.5606030812844174	-0.164557763916921	0.2840837918776731	0.328302997965194	0.36615854891670047	0.2502879687996009	0.44352694424421807
3966	-0.7246108361826756	0.014998863957528636	0.7247660517942136	0.11945117827043858	0.31802394116699767	0.3397172517632657	0.5115786673858991	-0.16111906920726382	0.5363507130474866
3967	-0.35059445532007383	0.17698264920984708	0.3927331539640052	0.47419882518000034	-0.0363663834970167	0.4755912527062967	0.17729160868541333	-0.06802472142237827	0.18989385781234183
3968	-0.5274665395606338	0.24836373360544767	0.5830141460775264	-0.05891501935305501	-0.007878870611003593	0.0594395163798948	0.29216233944235587	-0.23967761199874688	0.37789441684398073
3969	-0.7821289408130813	-0.0723869172710785	0.7854715436280314	-0.1924454659968162	0.15827068380687612	0.24916835018803632	0.7003956425378042	0.04478131309796292	0.7018257775892257
3970	-0.4717792068810055	0.05762762204814599	0.47528576968829456	0.016277450864013294	0.06413009377808677	0.06616361790755226	0.12395867042814927	0.08753709477421404	0.15175142482304493
3971	-0.19842474721472309	0.14815360250054227	0.24763253066007992	0.35938490731465583	-0.04947132186476179	0.36277392862857527	-0.06549183249548299	0.07193500411755308	0.09728219231189632
3972	-0.5166387887799857	-0.1438338482625431	0.5362870630344004	0.41205862049548375	0.22964351781368159	0.4717292146968256	0.1782807594624149	-0.11771898920596847	0.21363939153201675
3973	-0.19123731887340367	0.15553678700319384	0.24650234124885054	-0.07659714533576814	-0.09192848002070543	0.11965771229848088	-0.08448570669322003	0.4985592151280884	0.5056670106152746
3974	-0.31557734983118996	0.28207685973746516	0.42326873086235284	-0.18474242186272966	0.1884637584419664	0.2639097396493328	-0.2900359355298928	0.203764836900629	0.3544586755262736
3975	-0.30553576787556835	-0.022035070225340427	0.3063293158859414	0.15568496738911625	-0.14488966851760432	0.21267539846933742	0.39315049408140884	0.12906049805837788	0.41379212553591743
3976	-0.4929967817123738	0.292024155008237	0.5729955792910035	-0.09979185722762968	0.08432205766371854	0.13064694476941702	0.1537337823685667	-0.3316887888707894	0.36558381871182005
3977	-0.502748237468699	0.05306140290622521	0.5055406044584946	-0.2012045625057395	0.12538448276758285	0.23707497652013027	0.4790663195001236	-0.12817620695184695	0.4959170076816858
3978	-0.4673500735138839	-0.30216417702302634	0.5565242861631786	-0.10342930041627268	-0.3254560511204064	0.3414956242698992	0.1878236186713446	0.21878019116701616	0.2883443839887901
3979	-0.5196667448676162	-0.09173304815789128	0.5277011254921123	-0.07652045790602616	-0.19840954210204065	0.21265400742823862	0.5454052860299505	0.1416306537120597	0.5634946034349553
3980	-0.6126683285013684	0.10900659089061696	0.6222900590610901	-0.13790575893059653	-0.46596487617707294	0.4859436841620012	0.5012644996515748	-0.16213561237792617	0.5268339922709133
3981	-0.4843916368212177	0.12414423491521545	0.5000470466716335	0.1372128445163646	0.14171875236303066	0.19726015682749024	0.0032081372752286804	-0.21250707214821113	0.2125312867739282
3982	-0.4685093412657407	-0.04863939443039832	0.4710273808854578	-0.3369672356452539	0.17984555249624462	0.3819572497689807	0.2423390594835166	0.30804719775604333	0.3919455265680504
3983	-0.46641222601866256	-0.03273974061146944	0.46755989476749427	-0.21680261201644171	-0.013254039977067119	0.21720737131337292	0.4200180816627279	0.04086637958436068	0.4220014809262771
3984	-0.3019452434639801	-0.049474388783837704	0.30597164116312564	-0.01595553688492875	0.11541257171915939	0.11651026078468983	0.17911594343842996	0.016906089899441774	0.17991202591690988
3985	-0.4184263600908529	0.15176767275110226	0.44510003966655154	-0.04956984681470875	-0.18507745670447953	0.1916007168395572	0.07105204850973948	0.0023386497595970714	0.07109052595197503
3986	-0.5479720779417763	-0.014208667163268539	0.5481562591327264	-0.09963678063239591	-0.12731517151172467	0.16166830534105334	0.4127704705453051	-0.1997126267127697	0.4585461750169841
3987	-0.41792508565071074	-0.31295430765790516	0.5221127999750559	-0.03148509089474359	0.1618553772403113	0.16488927827561667	0.06758986813308744	0.011077510244015749	0.06849161632969704
3988	-0.5294425953023902	0.0886824454157422	0.5368184402993685	0.12960861155188105	-0.20811654312406544	0.24517521838537717	0.26992356199152	0.05853321659403252	0.27619715198211925
3989	-0.43197608402010323	-0.2162231873686701	0.4830691502478815	0.08715482168075138	0.0496262693057766	0.10029321785351707	-0.05508969868843934	-0.03202376816787161	0.0637212415859313
3990	-0.32420774417409304	-0.061162824987839016	0.32992658659608987	-0.10302454186977342	0.4422573754875921	0.454098714378988	0.2738516962827885	0.1594776094487538	0.3169035491635426
3991	-0.5147299236672975	-0.14962395224526304	0.5360356531090397	-0.04902303359569867	0.11887090106886457	0.12858284856017457	0.42029784813448595	0.0014538913556366407	0.42030036277233146
3992	-0.5171845186214694	-0.029590006940128255	0.5180303029866475	0.12552424398499007	0.09592324752725018	0.15797976213482987	0.43256368276917634	0.036865348718246344	0.4341317698429252
3993	-0.3768919108235639	0.38526254959022393	0.5389570897214332	0.25329715221043936	-0.04742532081640008	0.2576986774751802	-0.24946968134687247	-0.4409793036319693	0.5066535977796335
3994	-0.39528154840101726	-0.24089096215416808	0.46289951193954243	-0.02290457692429321	-0.030576887217493052	0.03820426253694939	0.05716738361573938	-0.15829927426834545	0.16830558512228275
3995	-0.5073175139547651	0.12443916677180338	0.5223563593870606	0.04375054077438893	-0.26333279255894443	0.26694244595969285	0.3063645280013984	0.12972641949173114	0.33269831368924047
3996	-0.2338058866871327	0.18862428646836024	0.30040691419348914	-0.21196445247159995	0.1298929161492914	0.2485982678486558	-0.044457217544486075	0.1601590832881517	0.16621484937122458
3997	-0.6269339751483676	-0.10051023927352523	0.6349397746197313	-0.15116279730290103	0.11083128362142909	0.18744002965645198	0.5180506069397409	0.2179721294657701	0.5620393941482006
3998	-0.17874460956162935	-0.2556033412961871	0.31190175300744055	-0.04820766949108235	-0.17763189998013265	0.18405725002920498	0.213651544395186	-0.06019630188331237	0.22196976637117727
3999	-0.35355477172514516	-0.1838737604578981	0.3985103968462404	0.05925798154507636	-0.31495169891392355	0.3204778947533875	0.09390588209668814	0.03715489920606397	0.10098911440036429
4000	-0.3939964068038779	-0.23822101668496842	0.4604154877551219	-0.2760724739210963	0.1824129823517557	0.33089349795270434	0.1455345665579258	0.12810600045214993	0.19388516553632865
4001	-0.17266802622328367	0.029953286920591567	0.17524681645379997	0.11525066015250264	0.14075638147419225	0.18192051448722324	0.3155541507656642	0.15989098729378912	0.35375068888020855
4002	-0.6120427022170479	0.18065065676250255	0.6381464793649413	-0.09452457396359841	0.176408909385314	0.20013744875338976	0.3764094153984514	-0.5174445517186653	0.639869449265969
4003	-0.40288261023960986	-0.2589548377715092	0.4789279754187993	0.30850584239126055	-0.04409166210964123	0.31164070571273594	0.39305991801895473	0.09180343783285522	0.40363841535587064
4004	-0.45751202630367516	0.05231214906210474	0.46049301314134033	0.05500674968526749	-0.04843680322771467	0.07329301752457751	0.19282990230889252	-0.38882443654895416	0.43401361001939637
4005	-0.2961472245353366	0.0525341106345819	0.3007706956805292	0.1834138412929882	0.04009975608909259	0.18774617869947227	0.3449996900176837	-0.08635074056251457	0.35564200610725466
4006	-0.47615767556905353	-0.12780106563430657	0.4930103897288458	0.35250133305151105	-0.24901089979776048	0.43158268966813607	0.06172492069785884	0.5064779936558288	0.5102253657873066
4007	-0.6488536345597726	0.08907735709720534	0.6549395503623597	0.18978455285692436	0.28517194000859086	0.3425510354259144	0.5217985702773568	-0.03305765890902653	0.5228446774674474
4008	-0.47917136029980095	-0.06581916693759761	0.48367070954102753	-0.2203522022480289	0.1905651973964958	0.29132488306754994	0.48758398471249537	0.13223121221464398	0.5051962347760216
4009	-0.3994485390415016	-0.25200748310558957	0.47229959441397373	0.06188042240707164	0.004096718431151057	0.06201588328147674	0.2987968977660366	0.13817951839721931	0.32920079802317426
4010	-0.375956630273747	-0.09194726854127926	0.38703706287511147	-0.02658450571214255	0.019823670989223288	0.033161934133097745	0.22210492614398766	-0.0034874433259475994	0.22213230399556458
4011	-0.5106931394463884	0.010623128261830345	0.5108036154254153	-0.16680281895602045	0.06450064638802396	0.17883935192274616	0.3618574812731785	0.023622790061828467	0.3626277333074153
4012	-0.5908001468827122	0.19122392335633615	0.6209761689633703	-0.2365616260228561	-0.05174983605005713	0.24215583502733407	0.5013974407083516	-0.11089751020953094	0.5135149961973438
4013	-0.3988054185504641	-0.3676528640788419	0.5424153301028524	-0.26057605836795317	0.021679484335121204	0.26147635119760965	-0.29237831074068427	0.43798173564347753	0.5266052386264773
4014	-0.13127858669825543	-0.11547750925359732	0.17484027702136032	-0.26420994191455094	-0.1727546109373744	0.3156755438842452	0.16905617863879596	-0.014725251818765809	0.1696962715473695
4015	-0.5017878684751258	-0.07665033622752648	0.5076084504739878	0.08134091900235424	0.24176605666451328	0.255082675341263	0.06490374696650339	0.04697024674211503	0.08011679255503845
4016	-0.3170114978007562	-0.15053095660673405	0.35093569016960546	-0.0038635013738484466	-0.3381797180232365	0.33820178640146403	0.44653952515555395	0.07256123708092307	0.4523965966415547
4017	0.1365301134113446	-0.2652828187614411	0.29835456389693493	-0.20127010296450681	-0.036899835132360725	0.2046246617105049	-0.30950279038781475	-0.008350485815073555	0.3096154193046453
4018	-0.22838303861527365	0.046154851434413016	0.23300017733486453	-0.18841180470401464	0.15865423187770814	0.24631316133030598	0.2853841586188028	-0.1586392171047003	0.3265126631451746
4019	-0.5563509622170125	0.0528919666472983	0.5588595112330241	-0.1861612877383639	0.36104547250130525	0.40621405473727357	0.4789538048532493	0.14787887336168734	0.5012633124118764
4020	-0.1757908746672665	-0.010955863607393245	0.17613194645965397	-0.06116255043941942	-0.2492106510758093	0.25660632530372923	0.023678068656638945	0.34690733689506487	0.34771446810124906
4021	-0.4620713952503362	-0.0015668581444417762	0.4620740518066744	0.12503288905036347	-0.4052865669105389	0.4241349132792669	0.13820130843229828	0.15216237773731447	0.20555532309106572
4022	-0.4464666124779004	-0.0040459572565861215	0.4464849446819163	-0.007497806589784521	0.16275183414474917	0.16292445065470607	0.4373605510448487	0.12625295193359734	0.45521869412646154
4023	-0.4586728232342095	0.08269560800054836	0.46606793749004094	-0.32384220956715853	-0.10226460102620852	0.33960539648301974	0.21561855627108034	-0.3388469080856739	0.4016324052260303
4024	-0.42703409166426687	0.12762722902775625	0.44569813218458615	-0.20241416639401225	0.08865630161523301	0.2209783577029073	0.5426639852279032	-0.05189006042084905	0.5451392292193887
4025	-0.3858587934294873	0.12917568976186872	0.40690707451740665	0.10803268850607171	0.2223302537620527	0.24718778999729876	0.1383761774177926	0.09448179996610004	0.16755529535527833
4026	-0.32181690683474273	-0.13499399926272695	0.3489835259172367	-0.3924283984157639	-0.08374130688575389	0.4012638213969651	-0.19523394076194328	0.15180932298037875	0.2473102548807852
4027	-0.39599738289710334	0.284784352013259	0.4877663932795769	0.4375052141952037	0.028132426128955248	0.43840876570603854	0.0419788051841026	-0.3278777499501033	0.3305541392828523
4028	-0.2510263878891899	0.1304745091971774	0.2829096056462883	-0.23363511583103216	-0.0256046107441418	0.2350339623134045	0.2360424459746015	0.08259869910176074	0.2500771508854335
4029	-0.28984085545996763	0.33985860012263325	0.4466672022558649	-0.1541037666715521	0.35370212741970036	0.38581493729971383	-0.037006524383501056	-0.12736449661142796	0.13263181309184122
4030	-0.40989630010043104	0.2662837223170597	0.48879647871793386	0.20527665955167135	0.20718288148916944	0.29165605314967835	0.1960298638044254	-0.11360514345285783	0.2265697158097833
4031	-0.47745889752648923	-0.31295351491629586	0.5708825635151898	-0.010352094818361168	0.028833814288684787	0.03063584034366779	0.08288359731519154	-0.023337018466685025	0.08610637104663757
4032	-0.31060102839636883	-0.08026590148681259	0.32080463491410566	-0.24796544518592817	-0.22001150078317155	0.33149950600735295	0.506671910095074	-0.12551950324605396	0.5219880939011223
4033	-0.24173475110626136	-0.3563540631928535	0.43060876471161424	0.12309097884424473	-0.15092113953939065	0.19475261084951476	0.13520766523578837	0.2692058576023938	0.30125223070701623
4034	-0.3720540615555419	-0.07433309689755135	0.37940695040333106	-0.11982671739852234	-0.157741457026049	0.19809293139131998	0.21277730607358175	-0.31221997568856935	0.37782998186869915
4035	-0.4462033973628175	0.03070997803650607	0.44725895694678164	0.23328472364633415	0.18977844616097403	0.30072848370917615	0.020109525769602163	-0.1528355238227886	0.15415281498845382
4036	-0.07195156430819892	-0.08021213951296646	0.10775441954576379	-0.02084636687823545	0.42875558735685787	0.4292620699546446	-0.39911509135184764	0.09931236609934928	0.41128554825698027
4037	-0.16013451926101793	0.12054275550727717	0.20043358043063672	-0.11436221330540342	-0.23567850083319739	0.2619600572360107	0.5543647081345242	0.34119419050267824	0.6509483122782131
4038	-0.3215531211751435	-0.05626812987748469	0.3264391400818627	-0.4355631286616843	0.15459498644322278	0.4621848644026924	0.42540794635338575	0.060061692579432724	0.42962696346494755
4039	-0.5588177124317774	0.26779192142769975	0.6196690640248421	0.061956501885616674	0.14946171284905396	0.16179435012903104	-0.017600969331053304	-0.34973776474297125	0.35018037953146747
4040	-0.3640380833804163	-0.026494163429864537	0.36500091348808333	-0.27632568059869567	-0.08861821964852358	0.29018799184667576	-0.14675780587584672	-0.06374023131833226	0.1600020958425458
4041	-0.6388587074773077	-0.14825647376888046	0.6558356731178618	-0.42242186144902555	-0.015738093918255605	0.42271493542367244	0.23800453299111612	0.2634589889111949	0.3550447810663162
4042	-0.4677695871586601	0.07884000857201919	0.4743670874146091	-0.02770239989487249	0.1323550979092891	0.13522313005737197	0.3795560613262866	-0.03368516009813775	0.3810478889855723
4043	-0.033028724113745286	0.10197827252063232	0.10719358508266366	0.18335847693517202	0.07680396489811529	0.19879431603558723	0.5313687666496153	-0.19964279503245694	0.5676354567670213
4044	-0.5918841579983245	0.13866885548857036	0.6079111020304659	-0.3736627187935823	-0.19159201111879265	0.41991823744719087	0.30186572827196984	-0.05453332355838858	0.30675201920034795
4045	-0.4522337509599843	0.1369582716104922	0.47251765434729576	-0.10091888839789855	0.14080129621446455	0.17323286943054683	0.22924613301694327	-0.11996015846035712	0.2587358288313701
4046	-0.5657952373166354	-0.01762659141328198	0.56606973713054	-0.04707586532458237	-0.20543178668778267	0.21075662760110975	0.38663256140898977	-0.05930356401126113	0.3911542537747915
4047	-0.5553997768768754	-0.1394563364702565	0.5726403600311354	0.0669902676596193	-0.21685574904986102	0.22696720436460363	0.06153089289790823	0.3646382761106022	0.36979335200315
4048	-0.31812279927136056	-0.05261214147675965	0.32244403056502213	-0.13277170393038223	-0.24163688569578054	0.2757112799530204	-0.04436962175957938	-0.395776296297832	0.3982556214874028
4049	-0.3874969046013933	0.17525224429552236	0.425284845963595	-0.022131320769780055	-0.05167811697498969	0.05621764076422646	0.15562643083306607	0.07468332195931505	0.17261861009960025
4050	-0.7535520721452013	-0.04594613857857719	0.7549515037965077	0.022747479291048676	-0.11735430580451173	0.11953861679371879	0.48670338899119364	0.10862937050549425	0.49867878337857235
4051	-0.3627386469305711	-0.011851025955481286	0.3629321875960012	-0.15934770188131148	-0.02035053451824521	0.1606419445538232	0.09446238091771729	-0.12374784260592071	0.1556813089560325
4052	-0.2408973415811967	-0.08208654531506283	0.25449897858861753	0.22605229928102683	-0.30429720982173036	0.3790731247602883	-0.14931736591116113	-0.6187539516690779	0.63651561525916
4053	-0.30257359293676384	-0.02829041026613566	0.3038932813599023	0.13368664975621167	-0.11353346881190651	0.1753909030238004	0.033427556807044775	-0.10602551738737437	0.11117019335842064
4054	-0.15744258070167555	0.14495561940920393	0.21401004139130855	-0.12258246019090605	-0.09457091304657364	0.15482285729477305	0.2056533343942672	-0.20342666041027718	0.2892675234331682
4055	-0.24705433978887087	-0.1188509038276985	0.2741557662154413	0.05290819405091026	-0.48736650109552276	0.49022992910247837	0.28949222805468494	-0.08031853089857657	0.3004277226052405
4056	-0.6328238880900497	0.09283268355593768	0.6395967326945977	-0.042879465820368896	0.24895674916053162	0.25262246840219904	0.35071641888358	-0.14313856529128038	0.37880160420485137
4057	-0.5129569662669062	0.05267356083646078	0.5156542962614976	-0.15177797512499938	-0.13630325484155947	0.2039978701198815	0.3208695036502822	0.04881082121921346	0.3245608334979322
4058	-0.3703052490678692	0.015680149309822103	0.3706370793236896	-0.30754584975402055	-0.016905730888394647	0.3080101515174352	0.3121644565159504	0.24382787452734728	0.3961043805721195
4059	-0.6831469846867281	0.06619055534281278	0.686346116987019	0.16400136690757564	0.18514797114532913	0.24733826951522256	0.37511191484098516	-0.02266866025367364	0.37579624374568593
4060	-0.2627314297559403	-0.04688490390037169	0.26688199338911517	0.15474654509078722	-0.052740310142725705	0.16348710509237704	0.3583841522471413	0.31892092712771397	0.47973926078850665
4061	-0.5109450730643741	-0.07278956449147897	0.5161038542654159	0.12010455748442386	-0.12857515841581574	0.17594509396451322	0.5336834100599298	0.328193705813978	0.6265214207903088
4062	-0.37010500297070437	-0.13373825048369162	0.3935271691591112	0.1084890250127616	0.006536366298594879	0.10868575174607303	0.3055438650189387	-0.3040779052885303	0.4310689340875446
4063	-0.39919160237764006	-0.02200349057796889	0.39979756003062683	-0.055550083270265734	0.13307079216996598	0.14420002593646	0.28651283024503854	-0.24430345205516368	0.37652858932767896
4064	-0.41997572138165257	0.18919197168612148	0.46062263155485716	-0.08295720485263916	-0.2736665514849213	0.28596377259822936	0.511913068564285	-0.49927493028175784	0.7150737345020837
4065	-0.4947673725614844	-0.14047051928960227	0.5143216111937017	0.08852657636749793	0.17185197687666146	0.19331336394509052	0.3289745926942629	-0.2215816525428807	0.39663927110409786
4066	-0.46443300264833876	0.2509053296523741	0.5278745100844692	0.23836347185744625	0.023724442992321904	0.23954121547498147	0.10676780696457487	-0.49701874048357636	0.5083571510226893
4067	-0.45839688658402433	0.21525000693308188	0.5064190666973536	-0.29316504473907645	0.010137231653461814	0.29334025793003704	0.2971161566447276	-0.10352644256481844	0.31463587660891595
4068	-0.518778629927818	0.06615340435868962	0.5229794831329697	-0.0023236886671960566	-0.3355228498664961	0.3355308962101066	0.06067159065465951	-0.02116663205579768	0.06425782617823364
4069	-0.4833159609609047	0.21365627823791652	0.5284347862792917	-0.12578278914143293	0.136761367902461	0.1858089927714761	-0.002666826946874183	-0.32353856271080966	0.32354955343338226
4070	0.09198429057556502	0.3707279160754626	0.38196897448660044	0.13391963781677824	-0.03897376785679525	0.1394755318108966	0.2890987683051914	0.019871931896212402	0.2897809371108914
4071	-0.6813214482679908	-0.11852669217117351	0.6915544032301671	-0.10611051311423607	0.02743603353610365	0.10960007723337	0.49790576918704366	0.33323999047424163	0.5991319105514362
4072	-0.5129466314079412	0.03366246743525459	0.5140500057256918	0.04386445374959557	-0.2303343758645428	0.23447391114505442	0.45408854975302926	-0.10922499311377737	0.4670401590200933
4073	-0.5557312388009841	0.13467651926990007	0.5718172563170267	-0.027505488626630145	0.1997854246633009	0.20166994771776278	0.28645016124672573	-0.08896330490444923	0.29994693613670603
4074	-0.43226016011330354	-0.12931722298238033	0.4511893063682399	-0.12762189527896226	-0.22020981891510563	0.254518589696741	0.19565669693013088	-0.03440006072935961	0.19865776408636215
4075	-0.38752877958700055	-0.29893470946982154	0.48942876451430256	-0.37236243936746394	-0.26298049849793237	0.4558645948545569	-0.1694946278721059	0.3139809576363655	0.35680873116524603
4076	-0.45822837984957254	0.048909312173214536	0.460831171815472	-0.010892325684256295	0.10340547604946787	0.10397757083058337	0.3039175786806022	0.09876017608893291	0.3195613665826911
4077	-0.21087337225800223	0.2561833767893091	0.3318094357769759	0.05976534148627947	-0.13458436633382	0.14725775940318886	-0.090323485473385	-0.1566402930463817	0.18081624217342068
4078	-0.4605630400944662	-0.20379122832912885	0.5036359584510939	-0.1632708058657	0.22473536537099265	0.2777829017352736	0.26338312220744586	0.4961994718521029	0.5617691562644288
4079	-0.4649875977866819	-0.05833825812074237	0.46863292506608134	-0.14267397839401894	-0.23692642224492422	0.27656824414338876	0.08530140009392503	-0.03724801554726605	0.0930792324860559
4080	-0.5960124170372927	-0.014991345416348204	0.5962009239342287	0.02628997991144207	-0.24116471565750583	0.24259345234756372	0.28377347944232845	-0.0867079966538195	0.29672489669477414
4081	-0.06112935794438472	0.11451013814676947	0.12980512370890812	-0.5769201557876573	-0.10069357102495397	0.5856415810031015	0.7030632520451199	0.21715354727298888	0.7358353073001471
4082	-0.418287577377163	-0.02004309926484498	0.41876750496689275	-0.1571085766739976	0.23106172457976962	0.2794147910013117	0.23198460551023475	0.01815177840715228	0.2326936704190331
4083	-0.3916394291969948	0.13753266530544844	0.4150863482792086	0.29586517207512886	0.3624535900904216	0.467876912249879	0.07069027908818996	0.06271536268042566	0.09450043530959798
4084	-0.5498895668442783	-0.37480346453473645	0.6654743967662688	-0.5430510966793285	0.2256629770316819	0.5880716561843656	-0.020097561259988954	0.48921710513850813	0.4896297457556078
4085	-0.36127129499985106	0.34709264468683637	0.5009892739236758	-0.1256352172476038	-0.1699761014923855	0.2113671755296984	0.10967055547368754	0.031709748368339945	0.11416277361509143
4086	-0.3745730830472896	0.10298547099433056	0.3884726525503125	-0.000507533455483552	-0.042030997959791594	0.042034062136610595	0.44235671722026804	-0.14929654295736094	0.46687142021000955
4087	-0.3250894402872804	-0.003854853614351874	0.3251122945732525	0.10553569717027407	0.11188298838002561	0.15380372708767737	0.033622314907097314	-0.199263060773672	0.20207975516761723
4088	-0.5550782196223332	-0.03729694894664724	0.5563298412810767	-0.30998467237832766	-0.4405512951091406	0.5386798128126208	0.37448391691109656	0.03205806416554088	0.3758535931757458
4089	-0.5622173347587175	0.06435922402816269	0.5658890714801824	0.3068048884732616	-0.01506225946216146	0.3071743987561398	0.21390038982106968	0.06606296861254367	0.2238698116931077
4090	-0.3928399013016736	-0.13742631895770754	0.4161840712917474	0.2767947816661842	-0.047513608455198204	0.28084318426136756	-0.23342824503462412	0.0922252436669708	0.2509865357930115
4091	-0.6579724535645395	-0.15068281994808688	0.6750059717345082	0.11243343308336491	-0.23909726570434756	0.2642135109001939	0.5913872174043586	0.09618805583680141	0.5991585624815303
4092	-0.5883393533870204	-0.22522419765513976	0.6299755026612215	0.03867303397793972	-0.17921159839509243	0.18333684996852861	0.3564733542958154	0.43414383059490547	0.5617420386320824
4093	-0.40036885892986357	0.2000909554976738	0.44758419730009796	-0.27026555533470165	-0.16875618677683102	0.3186253614761878	-0.23207925147138272	-0.20811120013059226	0.31172271425629655
4094	-0.43259618041263276	-0.1869020265126953	0.471244971137254	-0.08493534356140184	0.19196388234412257	0.20991461290372687	0.1985496602423679	0.1308753098626149	0.2378030998830654
4095	-0.23569666097322256	0.27112628753629237	0.3592525292703428	0.12403477341706724	-0.6597002599845331	0.6712593076004859	0.07374502679348408	-0.17086146267487012	0.18609666414035403
4096	-0.4555613655804361	-0.1905561951465298	0.4938094990157986	0.00785319074428252	0.030293369857790835	0.03129474176610178	0.03226550035202172	0.5951653995573137	0.5960393572098936
4097	-0.43148456420284137	-0.022179172551224677	0.43205421516329745	-0.1624406732238998	0.13216754203877695	0.2094164069169502	0.38627631076958013	-0.09816178764412815	0.3985537916207148
4098	-0.6180272513929432	0.03840384943275531	0.6192192980807123	-0.026210031096219822	0.2664997345444649	0.2677855004333414	0.49390002698025964	-0.03617099398928497	0.49522275539122196
4099	-0.4863794899761512	0.29431066198914185	0.5684925452720976	-0.1887349775568319	-0.3192680286555474	0.3708813366495775	0.08439830683661796	-0.48971969292743883	0.4969390826226419
4100	-0.5582198831753773	-0.26073760002444457	0.6161116246580965	-0.14399537889905392	-0.2520186092984045	0.2902551439285511	0.050508141553718536	0.16220049054481503	0.1698825226331099
4101	-0.2957700938979944	-0.09832968067811064	0.3116868212592372	0.0063650166427421115	0.08063345729428012	0.08088428692948266	0.3551476577895104	0.37627470399150936	0.5174094236649283
4102	-0.26499583118979614	0.21406602685778148	0.3406567985563291	0.09599053254437868	-0.1822843617920541	0.20601400654346272	0.1854252255444944	-0.21128286845555225	0.281110235976979
4103	-0.449402119931095	0.0439705102613686	0.4515480829006003	0.0021067447554428214	0.16562981891879985	0.16564321685037095	0.23453999530241554	-0.17959912681087514	0.2954062554308658
4104	-0.34580522912890327	0.05385402665943253	0.3499735885468047	0.024090420777433206	0.14761657721247015	0.1495693893855255	0.17938182999860733	-0.2193383779768813	0.2833498985127373
4105	-0.4672741557418417	0.04172222288264085	0.4691331159772455	-0.07984190761964792	-0.015928368385074974	0.08141525122331227	-0.03140083849020479	0.09512515385141372	0.10017388658299654
4106	-0.47472990820570454	0.1093538603345581	0.4871619366443428	-0.09246211335791493	0.13093948054055515	0.16029469726364104	-0.12400444433691349	0.02802562627990265	0.1271319705805249
4107	-0.5977825123932075	-0.08283978483282355	0.6034951218313895	0.1185544044302454	0.06673701839034069	0.13604769911116785	0.14037341990034263	0.12362051079953598	0.18704739427443542
4108	-0.5357112104330252	-0.1605805457939552	0.5592607734063793	0.11140941381143381	-0.005776615280529647	0.11155907300576921	0.04984102742637541	0.03448534753090813	0.060608309737561705
4109	-0.6292103675595844	0.0032131165788921827	0.6292185715334672	0.05058425626386177	0.035011259304887944	0.06151873909535322	0.5990277224356765	-0.2810651559477332	0.6616886232469147
4110	-0.425753460447749	-0.07838465264888227	0.4329089544628511	0.01444467843474119	-0.16058606171037185	0.16123440064307132	0.3451486549549143	0.00780740339309639	0.34523694698703533
4111	-0.5269919175712652	0.06391424001389337	0.5308535685685768	-0.01984689758128731	-0.21619553733199107	0.21710460544601637	0.34912246544099246	0.17740005801224615	0.39160857556793277
4112	-0.573676720296865	0.06746241526532096	0.5776297749285421	-0.04332045998286378	0.018679240006203617	0.04717601361217647	0.12808695453923669	-0.32836208214533813	0.3524598202830476
4113	-0.6241105840498073	0.014516750667061963	0.6242793903156834	-0.09942658096465458	0.1618484632604653	0.18994886170255193	0.3924767362081299	-0.06507549303439429	0.39783515211486215
4114	-0.3170562857008612	-0.005445274900826281	0.31710304211907475	-0.03916757592554775	-0.19470373719987163	0.19860424034617244	0.04555651956238515	-0.17548334670300184	0.18130030734867475
4115	-0.580246886892686	-0.029726502673473116	0.5810078439314306	-0.17752494025284116	-0.08700885221746495	0.1977008972563743	0.41613698308577096	0.06060884269462665	0.4205275502324541
4116	-0.584848733784904	-0.25791680046999194	0.6391941155662206	-0.2141885989553694	0.4241917886670992	0.47520040982206346	0.46323188107686286	0.3072449055596744	0.5558625798148153
4117	-0.141059278568807	0.04649128090268302	0.14852326171453573	-0.0033740999624628895	0.20829143585135304	0.208318762476103	0.04536871578802614	0.139724203264486	0.14690532104096876
4118	-0.31582478784682755	-0.2734986069230953	0.41778796608730534	-0.11525484640105046	-0.28077012566663206	0.30350542513402634	-0.17156756601485643	-0.012663013556222315	0.1720342454878888
4119	-0.3676950805280662	0.20815424173969757	0.4225255738991068	-0.1689121525334427	0.12147865783583277	0.2080585965132812	0.07455749763299814	0.15262202160407404	0.16985965363148767
4120	-0.5178813922624136	0.10860511920072494	0.5291466794455575	-0.2632671129649863	0.15579815564905417	0.30591279488208034	0.21530717763190477	-0.12576259616549323	0.24934596715026602
4121	-0.4066483501157569	-0.11277099042642542	0.42199547027619166	0.06921685645091663	0.3266072722040256	0.33386117395333836	0.28683829551835177	-0.1725574078984628	0.3347420899685455
4122	-0.6458224414554491	-0.02912885063246447	0.6464790142198317	-0.10845124349971721	0.015164139960660464	0.10950627085871134	0.6363282412302083	0.23651633039371478	0.6788619926981028
4123	-0.49103755750978345	-0.02518802323468902	0.4916831493956704	-0.08642589170615167	-0.37141283363866634	0.3813357152807839	0.3488377791634429	-0.06539864404093321	0.3549151712931918
4124	-0.20331660071475538	-0.23385747108588956	0.3098821661678693	-0.20194090710701396	0.24036519308195667	0.31393559213400757	0.3966770198988164	0.11410987367618829	0.4127635175087566
4125	-0.42220654346783903	0.2703411938165405	0.5013409283324199	0.09596112810756614	0.1755976610592648	0.20010766271475253	0.44662867781336774	-0.261246521369538	0.5174233477269861
4126	-0.2440016867905676	-0.13577938856527896	0.2792362181304625	0.31258604655739963	0.0789414120738266	0.32240003573603165	-0.2784647498173903	-0.026513495800696948	0.27972411828520494
4127	-0.27319014574269895	-0.11800193917488618	0.2975858084317036	-0.48392036464767435	0.2404596677001032	0.5403700316553299	0.2941669830742275	0.5340379062063488	0.6096972192787613
4128	-0.28070191344545803	0.13149817197523891	0.3099763433631201	0.15142886608487657	-0.14204945908868516	0.2076264682335552	0.22705888609681837	-0.1120690572108545	0.2532098168311365
4129	-0.6263111821100257	0.09853861648977373	0.6340154223485234	-0.21215804531642096	0.27573761371122135	0.34791129301539386	0.12365947939570182	0.17362466916279992	0.21316001638747292
4130	-0.3345234310744388	0.06759265695894748	0.341283889471192	0.09131001795974335	0.18272039188507752	0.20426517321962878	0.3894255207273592	-0.11082214428601955	0.4048873718182949
4131	-0.30904708411757265	0.06753502109076841	0.31634013225530616	-0.03572710601104617	0.011931256367633654	0.037666709206336704	0.2851556804403055	0.0347654426985513	0.2872671197568561
4132	-0.5752365843444273	-0.1296846463013157	0.5896738381974739	0.013779509411619784	0.14882538534592718	0.14946193563241658	0.2796827079827928	0.10322724435258916	0.2981246067019918
4133	-0.32032632142383133	0.11909951680393441	0.3417508553023011	0.19402375440362357	-0.2614828384499245	0.32560480966457933	0.05853261490278092	0.2281812252066588	0.2355689677019645
4134	-0.29937090466267746	0.14933964311299638	0.33455233904976217	0.03453335598939211	0.024300522505355526	0.04222639068075052	0.5508126806061269	0.03363722057972637	0.5518388095493432
4135	-0.38608724950214923	0.10624154462854482	0.40043804768427527	-0.13406229275714182	-0.1853199198680071	0.22872728529667416	0.10929425263211075	-0.27377807440773355	0.2947874958081128
4136	-0.49058954573088903	0.0527815483239196	0.49342070712923103	-0.13265790438959063	-0.1536814611125745	0.20301751423641637	0.43350990608182516	0.07581178444532176	0.44008892889035145
4137	-0.6472543751213183	0.14065067478520277	0.6623600519590694	-0.39806565193702503	-0.22562743486298634	0.4575631132585972	0.41140392532729214	-0.42732219487224177	0.5931757311329707
4138	-0.5855930879773544	-0.035276063486447004	0.5866546388992022	-0.39149659603323894	0.20296836628751166	0.44098270081606894	0.3503497198461989	0.0639887238619933	0.3561453116044019
4139	-0.3769866381446104	0.5306186093181425	0.6509032446487689	-0.06932067868400797	-0.13911698523896596	0.15543130982910153	-0.27636606012130904	-0.3475751516363394	0.4440570742843754
4140	-0.5117048518817647	-0.09749871556211764	0.5209106017116578	-0.3755628384825628	0.25238401144560807	0.4524877179354776	0.021143659436170064	0.5328097871365568	0.5332291473680483
4141	-0.1937046534701847	-0.017606882368313148	0.1945032007004922	-0.1296271161563209	-0.05976044828025514	0.14273927427888009	0.2294367069556358	0.2730477794757803	0.35664589213293996
4142	-0.7052876097950943	-0.02351130893705815	0.7056793848330919	-0.23877504531895913	-0.12009092565772435	0.267273928194278	0.39854138170728975	-0.13799769790195154	0.421756561963645
4143	-0.5266836023157254	-0.15515694133851962	0.5490621944677979	-0.1408567071646418	-0.2648525073746313	0.29997910363206093	0.5658574572828541	-0.023451782526923946	0.5663432246141091
4144	-0.49102771625345176	-0.2303081250863245	0.5423560183217833	0.11677117553208188	-0.49820303736917365	0.5117047721870636	0.4247163299058029	0.22419644783202705	0.48025827229643175
4145	-0.2435518276395386	-0.23619693965004435	0.3392734694116329	-0.22945590529116666	-0.2532174270998395	0.34171490728391024	-0.178311311561374	0.007783186634048487	0.17848109654783562
4146	-0.6713609002929936	-0.05661871969410452	0.6737441189813967	-0.023294314979877166	0.02078616271795475	0.031220020354237786	0.41610842373941637	0.29187909169066906	0.5082712115328505
4147	-0.5397766519797235	-0.06727910817506193	0.5439534101550162	0.24011434126469772	-0.15844704194056106	0.2876810073339803	0.42346623580887366	0.09392359337417401	0.4337571835283581
4148	-0.0558962805906139	0.01196115251048741	0.057161729795762645	0.2288173309771582	0.14865828915504942	0.27286747312572207	0.210049806424454	0.38106430350496007	0.4351217353622672
4149	-0.28434946993734456	0.05426543912655255	0.2894811892632169	0.28707452232123065	-0.21478388083521743	0.35853018956930205	0.1909271949194299	0.07121301120499297	0.20377557931382365
4150	-0.5285756758589394	0.12777435428189918	0.5438000834147516	0.14922527423381227	0.3502902934647379	0.3807511945690633	0.4306152025770583	-0.017560685639918826	0.4309731202414195
4151	-0.41762037793950746	-0.029280887149898013	0.4186456143597137	-0.1502545302481182	-0.3373579592974631	0.36930585774047975	0.38793993324241444	-0.22768719374518093	0.4498209088066989
4152	-0.2111318486343937	-0.1335716397940683	0.24983602715591854	0.18765213734415198	0.11862585757635727	0.2220031953273526	0.37118487153630586	-0.16629862219360625	0.40673509880623243
4153	-0.10893694822724562	0.1992434302293143	0.22707972868270127	-0.13101873251262922	0.118231447318398	0.1764782802619603	-0.0639437426756706	-0.32173310629261054	0.3280259043308388
4154	-0.40699151249103244	0.17769073594073775	0.4440901810205886	0.10100119308545454	-0.14134852540701337	0.1737257800080989	0.23031042051045	0.11201970142354473	0.25610799148546776
4155	-0.3600555282391781	0.11804584591837866	0.37891266164405113	-0.20126394953379342	-0.04168298821159171	0.20553503080542995	-0.12788479698706684	-0.034899188990289653	0.13256121111623587
4156	-0.5036519133528935	0.13238835334653	0.5207609105202081	0.02974894313564731	-0.08966849175650585	0.09447453641894485	0.15203220409717239	-0.1047275629292293	0.18461217056234394
4157	-0.389541803859438	0.1837192872123739	0.43069199371231365	0.4451197105280965	-0.03912124970739728	0.4468355725311996	0.2987363614294994	-0.4173006573132544	0.5132087803557248
4158	-0.360329488930203	-0.21789473684210525	0.4210884193802907	0.2408295176871494	-0.23887703791369502	0.33920656808476735	0.4019682051829594	0.11378306081359345	0.4177619213213665
4159	-0.5829618589526455	-0.05644400785854616	0.5856880185018811	-0.04434605687910498	-0.06707277185583367	0.08040727258867526	0.3384737311688722	0.07747819813346808	0.34722807760517715
4160	-0.24994609571640625	-0.19453564576598353	0.31672885602272355	-0.15841212349445383	-0.15176074589194552	0.21937576179628812	0.24278312779331818	-0.040487748941419974	0.24613594811699108
4161	-0.4058288099938195	-0.10969022043331716	0.4203914455358356	-0.06250756687979568	0.40868780595893206	0.4134403447376149	0.3968559803445399	-0.21050271934927764	0.449228298294605
4162	-0.49794387343563656	-0.017007962232592204	0.49823425401249816	0.10285975405672271	0.36485811298013276	0.37907990135594477	0.4203328105602029	0.06272915430535707	0.42498778621662137
4163	-0.4760453062452275	0.22879923795420012	0.5281744265737741	-0.18128523207710143	-0.39377500340955585	0.4335009673339199	0.33408044363330053	-0.3597901165239365	0.4909772609465032
4164	-0.4343442732830923	0.1466667978061816	0.45843876070042	0.1160234207297489	-0.06114862320029391	0.131151013252372	0.022262135685110856	-0.02860494427107159	0.036247007076631824
4165	-0.5206324479621383	0.02279441040132893	0.5211312032651593	-0.10984932084632973	0.2689405661661942	0.2905097268942866	0.4761205938279351	0.15992409933654603	0.5022614233799675
4166	-0.4911710168089395	0.0052117502503540815	0.4911986666246149	-0.04262805328533236	-0.10344239263118919	0.11188154235691532	0.07763974611742201	-0.016573119005051925	0.07938890634549238
4167	-0.4902269541352134	0.07346796758339737	0.4957015319943279	0.11791852044792346	-0.26465124306600574	0.289732735328629	0.1470974732043454	0.2706201429300562	0.3080144937865541
4168	-0.3140468920417415	0.09268054711176993	0.3274372217907034	0.18265760622981644	0.18766106097853905	0.2618787408729422	0.14507102291502363	-0.3923145892170296	0.41827782465980434
4169	-0.2652195815446371	-0.1612593284325048	0.310396516477255	-0.18322704216207442	0.294091141500629	0.3464992763175785	0.4350461560036918	0.22643693844792265	0.49044759653530456
4170	-0.424396495214631	-0.07289648478115238	0.43061152172684736	0.18869232429560512	-0.010665375068488603	0.1889935011407253	0.07093407462142357	0.3040932181604826	0.3122568306276046
4171	-0.4747198828657476	0.15971303171736043	0.5008664689200304	-0.11435185563444532	0.23433883746074802	0.2607509110808549	0.272003240670717	0.17836754956474077	0.32527026558402516
4172	-0.43853609017034206	-0.07217490776615514	0.44443573179138446	0.04706685528715928	-0.3238300458774003	0.3272326198281301	0.35945872101976645	0.1981250962489009	0.41044381574193867
4173	-0.72090683615228	0.1261220558330748	0.7318561603065533	-0.08256053323288816	0.02791215413967885	0.08715119044749774	0.5219456763495565	-0.05496630315212262	0.524831957432288
4174	-0.13572186491925828	0.13292003733499644	0.1899688420302083	-0.06160769602242612	-0.0009861780191046043	0.061615588581762526	0.03911558712674471	0.4669162753913347	0.4685518513266025
4175	-0.4566982704274934	-0.009199315910693888	0.45679091237095415	-0.11581902085116316	0.03276824963043647	0.12036529306558752	0.17998998785210862	0.1642819344666831	0.24369027415782885
4176	-0.44072819697534793	0.26477572542799843	0.5141473800235336	-0.18457993012821475	-0.18831124763440077	0.2636870808207358	0.39175473707617947	-0.36196388235431814	0.5333756895009719
4177	-0.3880478056579127	0.048231073677643246	0.3910336762275334	0.18479125908596356	-0.023173561697715162	0.18623861950823603	0.3899544961883367	-0.1657903978783053	0.4237345455897433
4178	-0.3188426189546205	-0.15419958870007577	0.35417245632193634	-0.3665278670878998	0.047558615592149404	0.3696004589675816	-0.022834262815644234	0.0969550593494347	0.09960766582842065
4179	-0.4304337861775674	0.30315870915269194	0.5264773947837478	0.2439217445778237	-0.0794786358069632	0.25654370198394066	0.01871351706394043	-0.46457037258879097	0.46494712259373155
4180	-0.4442127707634434	-0.04872109922542388	0.44687663982252324	-0.08136606909817183	-0.22097031354614674	0.23547466247809098	0.19428836408718367	-0.18177568674537825	0.2660645949979589
4181	-0.3109477081777401	0.11174175031455065	0.3304159439015442	-0.02727517386572201	-0.044175189299666406	0.051917072905420296	0.19088768086054145	0.21047042301156518	0.28414064416584806
4182	-0.42985390485928193	0.15846248293647233	0.45813179110509716	0.1553329266133507	0.11278576764089722	0.19196079670759617	0.5817283527348953	-0.268839937906536	0.6408453702643446
4183	-0.2365390309572232	-0.17394745359985916	0.2936127207395098	0.30675062266636904	-0.27279155887644285	0.4105011316676787	-0.03937625360768815	-0.09198861069706754	0.10006195004172977
4184	-0.2647229652501072	-0.028497660454336198	0.2662524459646899	0.17939950235460764	0.12000488783593485	0.21583640691411674	0.00040843720250369604	0.03111646873199819	0.03111914920587981
4185	-0.14647781961870343	0.17518684881541394	0.22835538889661466	0.3578153266483118	0.009427188870790587	0.35793949191789887	0.1340798689803214	-0.10900418202498953	0.17279850394235824
4186	-0.1758921133691083	0.0973866212053701	0.20105270337712322	-0.404462698499144	0.24885622157508694	0.47488892753341616	-0.09731160129573913	-0.16259530984033838	0.18949085077864983
4187	-0.4118902391798323	0.05299043304501795	0.41528490837727056	-0.17799740903748315	0.37109240813665184	0.4115733871385715	0.1228206975200633	0.23281636847553516	0.26322687015092333
4188	-0.38490999827996847	0.24505735784796515	0.4562990416506602	0.324460652982582	-0.07155078089291114	0.3322562709419777	0.3451124901046828	-0.24204861702073394	0.42153311118808295
4189	-0.5205694942640795	0.19071765521554127	0.5544058282244817	-0.13237234676351198	-0.06329118102865527	0.14672495283243908	0.2847827068687811	-0.3835673812810638	0.47772913467185885
4190	-0.5074964306011839	-0.1055037357397319	0.5183470510459005	0.22119475110897782	0.050832342035881495	0.22696044790891534	0.05668830479370554	0.10580839090686087	0.12003740869696886
4191	-0.6012618265338121	-0.049069274036573615	0.6032607874719293	-0.20226040628115655	-0.048580430583250254	0.2080128125493055	0.31086016511080033	-0.2264636332158286	0.384603457371391
4192	-0.4087605008812241	0.28730515404274604	0.49962926117291734	-0.4330080569954717	-0.1605696606652272	0.46182095377877763	-0.06591886289668426	-0.38486686990106905	0.390471258907795
4193	-0.4416255276005735	-0.007377604843296045	0.44168714683779137	-0.2443808167807118	0.0038920418243440108	0.24441180740702828	-0.1262768802121907	-0.332389081590499	0.3555676476237671
4194	-0.6184511790028139	0.0460156278799248	0.6201607040269113	0.6564276922905563	-0.1002709415846602	0.6640418487807674	-0.10012051548008902	0.09846211467351983	0.14042402090091324
4195	-0.35968598673332736	-0.07412007163531968	0.36724350786848814	-0.1274264625565305	0.11204968767659182	0.1696839293159274	0.45880582907973905	0.22425730255550239	0.5106800628054877
4196	-0.5226109774764925	0.13139047372920104	0.5388744662402541	0.013667155749958474	-0.058696113172028136	0.060266282843702564	0.44971457627118644	-0.05305627118644067	0.45283348818631103
4197	-0.2557863552891445	0.3140042712562722	0.4050004221223566	-0.21072805551240703	-0.3287278561277175	0.3904719154745517	0.2641286371777777	-0.28282388453055907	0.3869796979666313
4198	-0.500373068589169	0.03900451402464147	0.5018909840629134	0.3929728416983344	0.10291648667963235	0.40622587010546624	0.1661461297984509	0.0804188732363585	0.184585296325599
4199	-0.43235065301407	-0.14386953732933505	0.45565944622387633	0.02530001028442655	-0.05711315016505939	0.06246601029494931	0.6592026582936272	-0.08864633423358145	0.6651363148065489
4200	-0.2760227988787267	-0.20181320927756013	0.3419315091356079	-0.2346165086947539	0.271586219407114	0.3588927147825163	-0.01735332508136891	0.5180579932730452	0.5183485528922351
4201	-0.40135600746242966	0.012512314041621635	0.4015509964236897	0.02877669141903484	-0.23614485975244173	0.2378917668952138	0.5699959577072456	-0.1750828527930538	0.5962796299931387
4202	-0.5892323886973931	0.04675515696918409	0.591084471622499	0.33050845403308887	-0.1398991576268105	0.3588977744317086	-0.006384295223852944	-0.06348204809232032	0.06380226998705439
4203	-0.3721803583638258	-0.15621859381479733	0.4036365545949703	0.2515000305157156	0.18130778150747637	0.3100399603028111	0.02962706478587367	-0.10902083277010752	0.11297479783435818
4204	-0.1633089038904686	-0.06748161296032557	0.1767019133389152	0.028089998395582294	-0.3159858727350708	0.3172319652525706	0.2727294225971166	0.33092910886877286	0.4288302846661331
4205	-0.40973633752746486	0.0013908113134571548	0.4097386980095122	-0.17606571707718413	0.22836665956555913	0.288358228478112	0.2293270089715789	0.2529662961496828	0.34144227042289255
4206	-0.5450892482289562	0.17481847630579947	0.5724367110805264	0.09923110339292719	-0.16935429865094231	0.19628471757151744	0.5129454155213088	-0.36971199435639635	0.6322973652288234
4207	-0.4500599025802029	0.18893636018701557	0.4881094796367096	0.23306562494467817	-0.22315520202050004	0.3226729454411441	-0.03884551828859809	-0.16330731097315887	0.16786379034322388
4208	-0.4237218591851158	0.11655677649157226	0.4394606877724075	0.1070528515529392	0.20914028029603732	0.2349467383640826	0.3760056598197952	-0.08141782288661902	0.3847195317372338
4209	-0.4596849729770144	0.09348270798907035	0.46909411750079344	0.22504397281126567	-0.030550588007480308	0.2271081859517188	0.4036601922384587	-0.13442727126360893	0.4254553349734487
4210	-0.6405023707039791	-0.08429838089197948	0.6460259312894697	0.11843588760009359	-0.06420726966548888	0.1347205735940833	0.29925003909304143	0.07003837819725232	0.307336884082741
4211	-0.23273135772312206	-0.03150160351771291	0.23485364781462306	-0.37194413393417836	0.2790559342041535	0.4649888742567921	0.02311553301336516	0.061094454925475404	0.06532120857066961
4212	0.04382632166006255	-5.527423117590289e-05	0.04382635651627796	-0.030247791289886704	-0.1443753248103108	0.14750987523552206	0.6048950043471584	0.42929672705780286	0.7417503934253695
4213	-0.27290284693820943	0.03955199742072444	0.2757541012694984	-0.16191161028340023	0.07230356285921336	0.17732223421415572	-0.03149806046892204	0.20639780085460585	0.20878740386077269
4214	-0.5629043985256441	-0.20222219928575855	0.5981263911277334	-0.0411591056811589	-0.08978867416625061	0.09877286058936395	0.14621689593801815	0.3847233278740892	0.4115718888217017
4215	-0.5630152644166804	0.06122479131269853	0.5663344091943099	-0.11497097811147584	0.11601463021229709	0.16333315717026198	0.3032114967493281	-0.09714200121558132	0.31839249388315644
4216	-0.55529106874438	-0.08787486705317205	0.5622011768814508	-0.07993040462599449	0.32851696131967584	0.3381009663671321	0.3187461134090888	0.047608007544421516	0.32228187537581043
4217	-0.21585137088014722	0.09397153078846715	0.23541975896166129	0.29567067329384134	0.20044134576733733	0.3572084547418422	0.4095398338701203	-0.5459210207909686	0.6824607215567933
4218	-0.3545370828241878	0.22257023484040417	0.418609666078553	0.15638892079579944	-0.16223943681166247	0.22534224948872827	0.40247139150957933	-0.309474540446274	0.5076984460957996
4219	-0.42354636976066734	-0.15109964563806114	0.4496917057822922	-0.06700124060945258	0.18423916504691135	0.19604396491702772	0.5568244272684899	0.3617826507398725	0.6640332289722031
4220	-0.4647589330055763	-0.10976252729734204	0.47754442537546343	-0.1593952256642129	0.13784168959508072	0.2107300864968549	0.2977611815658983	0.1566859966825157	0.33647024059181396
4221	-0.4899189493775115	-0.19996717753349602	0.5291573008566332	0.004760420685065619	-0.017023298132798896	0.01767637645041978	0.12150103464153691	0.2626674704632494	0.28940750069499915
4222	-0.346487317612782	-0.19297083752054653	0.39659955294967497	-0.2049745477160675	-0.12796207898298964	0.24163786720846406	0.1040259354215435	0.22389592803147593	0.2468821213239286
4223	-0.5106496817383799	0.18400566321065	0.5427901818871633	-0.11051158242161237	-0.057940223702707655	0.1247793226943015	0.0007169322809310744	-0.29293662963149164	0.29293750693919884
4224	-0.39871826347558864	0.28547412305084524	0.4903791681552531	-0.16931534873500012	-0.27394186572767254	0.32204321622355725	0.12793076594658673	-0.5760901972289205	0.5901238820950537
4225	-0.24861179130245512	0.2276965258299571	0.33712539306561856	0.12442806141890159	-0.29152358321626637	0.3169674147916743	-0.3340778194947859	-0.04126812485400336	0.33661706374953176
4226	-0.18997479253236255	0.05271424351651159	0.1971527663189951	-0.5186510619776669	-0.13730669234141363	0.5365184543445838	-0.099979177813565	0.11784689806529382	0.1545436099613575
4227	-0.33516884046583906	-0.04058311362538485	0.3376168549269215	0.08547682642577754	0.0511035683202785	0.09958846595308049	0.16209613748871507	0.040735622152294926	0.16713631771968343
4228	-0.49604648825458897	0.14747649547269454	0.5175050098565402	-0.020044702691622382	-0.43386603383843964	0.4343288217752692	0.48722147072831196	0.28532566786898145	0.5646197820511957
4229	-0.22088438823695022	-0.01182663434344727	0.22120077361235732	0.1189752163734242	-0.04512451297390772	0.12724513264653967	0.36740687974142217	0.3912255069429806	0.5366984372663293
4230	-0.6345554706849061	0.13884799666689812	0.6495686349836741	0.311606061658505	0.14533902916218064	0.3438339294777774	0.3801939420881924	-0.2538623626903556	0.45715810480761404
4231	-0.26588919723671117	0.12558534624192338	0.29405568247848307	-0.1848761900590718	0.08175781100301655	0.20214733565091333	-0.15471436196402785	-0.5598218632639185	0.5808072420228777
4232	-0.16453782183841736	-0.1517504637313287	0.22383229896063722	-0.4987039089554376	0.17713306145826152	0.5292274655278292	0.5962196769305469	-0.0718850628468699	0.6005375637041067
4233	-0.294879627463237	-0.11022660208617793	0.3148077167102516	0.018097090481166242	-0.2211454962312195	0.22188473401123354	-0.17428392549694788	0.1803924418413476	0.25083125754201696
4234	-0.07107801721247652	0.09007922008788243	0.11474471849500642	0.028780035842967056	-0.09555946728404442	0.09979930987102478	0.2362132629506562	-0.3240761198970052	0.4010262299168147
4235	-0.2982571065137224	0.16248693065793993	0.33964585117527357	0.07570756213820218	-0.15732480885049752	0.17459304237212697	0.010696105859948665	-0.06202134891686603	0.06293690810672913
4236	-0.5432749494468895	-0.1507663681625856	0.5638068538652724	0.10873966060417539	-0.08513588920226618	0.13810298120812525	0.3529029942834118	0.17127641088921908	0.39227048359682937
4237	-0.44004156051130033	0.21489699426486875	0.4897114386261519	-0.07909663204280769	0.17670732347077958	0.19360205414385986	0.06549206938557828	-0.39493666069932676	0.4003300852006261
4238	-0.554506490843826	0.28660988873304066	0.6241976263231862	0.0866992366951728	-0.002510601455933281	0.08673557956914872	0.011321972586022796	0.10509420558303732	0.10570231364718732
4239	-0.29534626574233036	-0.02306792790962821	0.296245752688512	0.2291777404824698	0.31236679538649104	0.3874215424994798	0.08699186338493999	0.14270988660464903	0.16713376687520642
4240	-0.5358171817705605	-0.1069898343373494	0.5463944334746459	0.14428968484904098	-0.033372291539388435	0.14809869343254012	0.289141844719689	0.07741224934045049	0.2993253459295635
4241	-0.19168575677541447	0.026813640469427778	0.19355206190011792	-0.24001786678990086	0.21936813723256768	0.3251629683885624	0.19625500736915422	0.4945888986802223	0.5321035675647947
4242	-0.43608468694468466	-0.17804793383592787	0.47103176212532266	0.032759263547251366	0.17368831970741383	0.17675067680476667	0.22394737332889883	0.3504890914120708	0.4159267113564265
4243	-0.28547201737787636	0.41661344104730397	0.50503567395489	-0.11446766102194599	0.2606319587645384	0.2846609621097968	-0.15110315958616552	-0.09759962135442447	0.17988288113505752
4244	-0.21463025982788658	-0.3353709408913055	0.39817058709566383	-0.09632186615352481	0.1302218923735329	0.16197420520762412	-0.010575108119230524	-0.15891372208120885	0.1592652001456599
4245	-0.23910869752607536	-0.15211027066632188	0.28339107903178234	0.14256862183349867	-0.2073138219158946	0.251604516431797	-0.0675287173309448	0.09043035683070698	0.11286176102157736
4246	-0.1452495880838814	-0.3003765039941772	0.33365174507306444	0.027567638721625824	-0.16288976399283825	0.16520608317591887	-0.03773500953938402	-0.32103297901335515	0.3232431044262611
4247	-0.38943926908857246	0.028080518916924445	0.39045032955663556	-0.16657990156359112	0.15599525870694808	0.22821784405252665	-0.028910834603213073	0.12782672012851432	0.13105535752600073
4248	-0.26105950398221583	0.05708883930518377	0.2672287413296962	0.01332733239205666	0.06108252463793717	0.0625195377848602	-0.1268720209242204	-0.027148721522055257	0.12974422057909912
4249	-0.15133743646613068	-0.18716185195453283	0.2406918746098227	-0.21154803519329907	-0.16909897751446806	0.2708265780727288	0.1362692738369845	0.11846866122107438	0.18056616151309404
4250	-0.5403401676476411	0.10727947578647853	0.5508869055427825	-0.15303476957380446	0.2041020330617852	0.25510249038075167	0.6006026145333369	-0.1379866608929011	0.6162498025708831
4251	-0.4470338366200464	0.0281262517679906	0.44791777942135175	-0.06601998081567635	-0.29825435501276104	0.30547389111179435	0.4247726241945569	-0.0024623249897348784	0.42477976094617004
4252	-0.34357868516328627	-0.02271356076490677	0.34432864931799345	0.10327619690956684	-0.035777252385375324	0.10929768815647688	0.020828985832200563	0.3974074748805337	0.3979529466428412
4253	-0.3452218831686677	-0.13739339196313852	0.37155765740145613	-0.19305163149363536	0.25341357760033484	0.3185708300120325	0.22379685008186717	-0.18946840606988416	0.2932291032711935
4254	-0.45541157512577074	0.00014373134935654076	0.45541159780712254	-0.4472377685307058	0.3513143828591378	0.568720860531792	-0.08606871347511749	0.19995902804442717	0.21769574257604093
4255	-0.4161205488298385	-0.05640896277618338	0.4199265200483661	-0.027652189620991748	0.10954796624324768	0.11298407188124801	0.38079391149180236	0.31486831349712996	0.49411138205242094
4256	-0.36098554697055746	0.19061261217442055	0.4082202016578658	-0.06774982287546537	0.031967625474222584	0.07491306680491125	0.12957782595519504	0.09807399118819499	0.16250821741332644
4257	-0.47867033255443797	0.23837593975414	0.5347414103297459	0.1575762443490832	-0.011185225495756278	0.15797272566032686	0.42648511258925187	-0.14994468772014288	0.4520762774529958
4258	-0.4975664329029657	-0.34480593923197955	0.6053622806893646	-0.43878552721370734	0.07111446172006122	0.44451097349553154	-0.1607183847598803	0.21867938152826832	0.2713873082983264
4259	-0.4819461185972449	-0.25733787035256483	0.546346813616171	0.2911392405063291	0.09615609340177264	0.3066073248650341	0.29173307895959333	0.014828117318612128	0.2921096753318158
4260	-0.6926000710323534	-0.2015419362944657	0.7213279493263404	-0.38582486733559784	-0.23355509290421553	0.451008658094308	0.33890937949169414	0.29732353424775554	0.4508445979769763
4261	-0.12472844965890544	-0.3740320308031418	0.3942805425341663	0.18620275751312607	-0.04500422507195329	0.19156421163625278	0.12481411161863529	0.30598633964986943	0.3304636175306964
4262	-0.4818126895956928	0.1560081064945175	0.5064405168896344	-0.08080299569274342	-0.057112431197687066	0.09894924916456947	0.42526712623624335	-0.5030480844263161	0.6587180761920983
4263	-0.35534229931350386	-0.18756128379342454	0.40180515783106285	-0.28264113834920096	-0.3698239781336032	0.4654629822981587	-0.09660213973459635	0.07677766016613144	0.1233968496432889
4264	-0.6028650939696522	-0.1188271767876356	0.6144641726499256	0.02543329601633746	0.06371188701561865	0.06860070767379592	0.6341658470057534	0.11239479034829192	0.644048841630789
4265	-0.35040544002397955	0.08444305802680627	0.3604366829934452	0.161579313997536	-0.05502938941405395	0.1706930239089985	-0.02055673451182499	-0.1114854152074905	0.11336479673062626
4266	-0.291635198206994	-0.038180868470417684	0.29412389829863883	-0.04721399217492997	-0.04726844940857322	0.06680918624399787	0.4587700970732787	-0.2674726950459951	0.5310476857719968
4267	-0.22628750844898404	0.3067645988364011	0.3811962166382389	-0.017809948766817598	-0.08279900923209495	0.08469279901439798	-0.3180168477256702	-0.11217218013642588	0.3372199778096352
4268	-0.4206820351216705	-0.1392786393294716	0.44313870745803674	0.0637460063298265	0.1251701922716071	0.14046754200281777	0.05901696630754313	-0.2226286812947382	0.23031832764063692
4269	-0.57738870415788	0.0022500269934973213	0.5773930882081871	0.1821882880554372	0.17601412474764763	0.25332497787476743	0.4424328252300135	-0.19251725226194089	0.4825035722764127
4270	-0.5322974954206381	-0.198332670177212	0.5680461879906483	0.15934321774292365	-0.01924353706948859	0.1605010117090031	-0.0016205866028246557	0.07708233268816488	0.07709936649276819
4271	-0.4508687428331943	-0.11524494037340517	0.4653643943681712	-0.13316516031590556	-0.15220224599809581	0.20223373509092318	0.2983126338329764	0.1629366778831447	0.3399099711746672
4272	-0.3819421585228548	0.07130137886790289	0.3885404729054127	-0.013679596685017486	-0.11114940995575906	0.11198804712547733	0.1609932351350995	-0.13987210618822185	0.21326750303033662
4273	-0.3649058424469267	-0.007514211357389321	0.3649832012904496	-0.137302110083985	0.11448329424121988	0.178768828641451	0.11879722978421352	0.09035183423757491	0.14925225544191098
4274	-0.2065682461713475	-0.0996066769656833	0.22932930563373802	-0.0658366908347442	-0.2815182061487327	0.28911411285731115	0.3481981738898095	0.09958157674098429	0.36215805765772846
4275	-0.5647375974736001	0.05051679333215678	0.5669925047201398	0.10183276218104512	-0.11340039528536393	0.15241247030442778	0.6318160682456317	-0.023396990706242137	0.6322491306972883
4276	-0.6033880907437807	0.20800511564667695	0.6382345307068651	-0.15999079732017965	0.07500946035485533	0.17670165355726983	0.23134689472955472	-0.17456131961682464	0.28981552754705
4277	-0.462886761241455	-0.4289629442641401	0.6310890280177303	-0.07295739679353425	0.0965998432864073	0.12105499357667016	-0.08023875164937742	0.3183909772382812	0.32834596335724636
4278	-0.37101902127356134	0.07408433669108189	0.3783432344971282	-0.09103469112915838	0.1048448851498768	0.13885159318881482	0.2606812749258324	0.26240229164899687	0.3698779390009664
4279	-0.425466298337867	-0.052007970116294315	0.42863317647721133	0.11544554553293261	0.3772751642367777	0.39454305662789707	0.6329400082998089	0.10254792760595995	0.6411935211485214
4280	-0.5449904957755244	-0.41909665897760245	0.6875002909467317	0.016522725909512703	0.07793909061078749	0.07967121385241613	-0.03137186215454616	0.48002636953543076	0.4810504227047408
4281	-0.4065490379349231	-0.24427958525241777	0.4742938287780105	-0.05975997150792579	-0.1947858355329483	0.20374684272129687	0.10823714444841959	0.19143044944155924	0.2199111102508134
4282	-0.14753681228283685	-0.09926516748271902	0.1778220584009568	0.026734187762875967	-0.19895891199111185	0.20074701854829052	0.11114783494330527	0.004276331872463221	0.1112300688971632
4283	-0.4505877166266621	-0.17577370087896593	0.4836586443924241	0.07897600999293013	-0.020734175377191896	0.0816524107603416	0.3146131196680674	-0.03571150288521617	0.3166334260712133
4284	-0.256797976693788	-0.052176913980644134	0.26204509380365587	-0.0583984908333401	0.0606905275594596	0.0842242475006885	-0.03745441338275667	-0.08358198113509877	0.09159028688848195
4285	-0.4937916256223085	-0.20778571143870683	0.5357285426527241	-0.3190435431087284	-0.2880554366740046	0.4298426653984252	0.09084235646210889	0.11419760274902477	0.14592267199175366
4286	-0.6025642216271715	-0.04012042038788366	0.6038984097654667	-0.11053655469037679	-0.052239755590267334	0.12225924090615616	0.035686994508162054	0.07338381396588216	0.08160113803866212
4287	-0.30385380115686905	0.010121016600353716	0.30402231407333036	0.04336198619558646	0.12991823196407143	0.136963531071218	0.15482400719310646	-0.08587261473024849	0.17704400346789712
4288	-0.38991872827642604	-0.027808525863831528	0.39090910551101876	0.03501821615308345	0.19379506492161527	0.1969334980406258	0.37054007111317366	-0.10160849195028902	0.384218986955314
4289	-0.052128703212483384	0.12646506254411846	0.13678747655726006	0.3540471767877627	0.03212678189823476	0.3555018052085278	-0.016449626493283676	-0.08094882172326956	0.08260328050479725
4290	-0.3880165893518771	0.2112123475800441	0.4417776922644879	-0.1695624027957226	0.10213386053083272	0.19794629046483914	0.07130777318266329	0.08506908244940121	0.11100246531070009
4291	-0.3776206394103026	-0.16071765296501733	0.4103992096522964	0.49036199738911473	0.20492696326818496	0.5314602043029771	-0.09704444305486228	-0.1922657221684663	0.21536882747693614
4292	-0.4508069114520316	-0.09932819416595699	0.4616199319453071	-0.11036352755455621	0.38315351102945705	0.3987313898208737	0.4284446201723734	-0.01644838290301084	0.42876023819236475
4293	-0.3150728790851789	-0.10531650687561124	0.33220849741616243	-0.04141896271004252	0.4667754751479321	0.46860951193029976	0.367223273014708	0.41130339045253084	0.5513831800493935
4294	-0.4564769116664073	0.23913497724588184	0.5153219461917854	-0.4590966906584409	-0.24636200921588788	0.5210220829853772	0.16162413662421574	-0.3229862157235781	0.361168183935076
4295	-0.7028234943527163	-0.2947047125609281	0.7621100523020162	-0.421755142369532	-0.0053237912011012715	0.4217887419880919	0.2567430582991104	0.3797791802645544	0.45842035703838163
4296	-0.4961761473895864	-0.001563886745692174	0.4961786119736782	0.1942058437748093	-0.28337950018984503	0.3435401736102082	0.3077551968812258	0.22959220994926832	0.383960732467255
4297	-0.6661448237930968	-0.18497377165686185	0.6913495660426069	-0.4451182568504457	0.16182872235061077	0.47362305471673394	0.3351393431161182	0.3886642971484386	0.5132039703492102
4298	-0.28956117384508384	0.12849185971326557	0.316789885272741	-0.08430225206872814	-0.2832328823576242	0.29551266529958947	0.3994680145911111	0.09697731120107865	0.4110709106336217
4299	-0.5828171403463139	0.08895298337022126	0.589566325642771	-0.07472275301985941	-0.2284989421961373	0.24040644002110384	0.21686186277044608	-0.09738101656003771	0.23772280056934827
4300	-0.23972452678788922	-0.06941000730774191	0.24957082733792868	0.06674129297915948	-0.1454466274540326	0.16002850254339743	-0.014657723223318353	0.30015774818624624	0.30051542829999495
4301	-0.29342146984291334	0.06709009254843555	0.3009937532290884	-0.253246706440072	-0.27516428755066785	0.3739642756547885	0.037692023837399606	0.012460631634695896	0.039698312328040906
4302	-0.43396736485019144	0.040758284220852654	0.43587717477248905	-0.22807754735284091	-0.17173749830180446	0.2855050541224265	0.38961768802228414	0.024671518105849582	0.3903980361444935
4303	-0.4651905141266124	0.09043623107935204	0.4738997007017624	-0.0863890242052052	-0.6181870453039028	0.6241941096203144	0.677574013209183	-0.25452218057539155	0.723801135520835
4304	-0.6740443041002823	0.09573055287853623	0.6808083890820265	0.1869834621569941	0.24647447264866326	0.30937433763590133	0.5475078881970235	-0.024139837489179906	0.5480397972702059
4305	-0.4973953097973965	0.2700983602912362	0.5659993095759591	-0.06548798260998444	0.33237432996566457	0.33876447730901493	-0.00975776108709783	-0.26782215094679807	0.26799984783428954
4306	-0.46619979333743317	0.12304906771755	0.4821652417730084	0.2527251159175837	-0.0590151276356663	0.25952412124003055	0.15449623618867903	0.05591168183768343	0.16430217029116334
4307	-0.4449918819575413	-0.07606212270049524	0.4514457016273602	-0.1331844386556775	-0.02827418115044626	0.13615257625089647	0.18529914256791383	-0.09397492185190723	0.2077668360770701
4308	-0.3680369324128258	-0.12190970128826924	0.3877024102169574	-0.18778213468347335	0.26023447163754554	0.3209113745798903	0.0024650763813440072	0.3852344517961129	0.3852423386028819
4309	0.014067883708523176	-0.21735002115616933	0.2178048141080077	0.34678341776466964	-0.0804694952494329	0.35599730125696727	0.44183900151318395	-0.23922509238292497	0.5024443731238178
4310	-0.3491772652482844	0.08528238893702357	0.35944102218455326	0.13314995553741418	-0.012324533750261187	0.13371912649945294	-0.26088664461512195	-0.11179349825635537	0.28383027955264156
4311	-0.1840983775119408	0.0014355617718769676	0.1841039745364829	0.1649205912875228	0.011473168528024788	0.16531919134419512	-0.031169021880330296	-0.19743307572533622	0.1998782812497217
4312	-0.33581522763297117	-0.05893200501545507	0.3409469875586612	0.06676163975544756	-0.24076631655954434	0.2498510270791114	0.27488698548655727	-0.096827117535094	0.2914418389319585
4313	-0.4979182897385858	0.0824893359353908	0.5047049769907763	-0.00048453366782480993	0.5670557084455959	0.5670559154559732	0.48873009168130266	0.048482581236543226	0.49112896798923644
4314	-0.13236592661311075	-0.16198704919119086	0.20919020683057013	0.2676117841869963	0.3698234088839992	0.45649251997631807	-0.30391874365372007	0.13600871031609343	0.3329639200062112
4315	-0.36121445264422	-0.13185023145956556	0.38452615559283404	0.012892840074429103	0.3980668099085847	0.3982755459176248	0.1087382553001904	0.338957641042813	0.3559723171639023
4316	-0.5403544602179754	0.10045097578338767	0.549611991511552	0.23592058247299447	-0.03022213280684346	0.23784847812376572	0.4391022101855672	-0.11195011245619438	0.4531485172311663
4317	-0.40880986746861026	-0.08343477094540072	0.41723718523450687	0.4509401276541867	-0.05275394916175736	0.4540153938810175	0.2097348643631355	0.03143537786693814	0.21207757144747774
4318	-0.13454609507865026	-0.02183095847148373	0.1363056948505705	-0.05699280537056353	0.19353713659097593	0.2017543137180492	-0.12530200224643112	-0.305216410162297	0.3299358252741344
4319	-0.4114514063346633	-0.07501577816363725	0.4182339378245962	0.304864039780953	0.21872914961918552	0.3752126379064204	-0.17553577293027353	-0.25789924442391643	0.311969273891926
4320	-0.5168392781808351	-0.15469457764151073	0.5394935141613586	-0.2276169634328964	-0.05142483716576016	0.23335379988321905	0.47783340529387913	0.20483234291452293	0.519885614263943
4321	-0.5387288451387772	-0.04789233441675754	0.5408534406661818	-0.12979078963852062	0.05668605681842356	0.14162965124793697	0.43858430123883313	0.01965953360060846	0.43902469925341214
4322	-0.4259643245046868	0.23197788241863382	0.4850354045656539	-0.08662729828606383	-0.19545361863645813	0.2137905653821718	0.11588695078189198	-0.1589294540797135	0.1966935604833072
4323	-0.05876653980271273	-0.19244008613678254	0.20121305363399292	0.0847133014819936	-0.16037018761825758	0.18136962404078108	0.1519116656932412	-0.3699523832700607	0.39992739348648393
4324	-0.4771011357999886	-0.041851780926847944	0.4789332577180123	-0.010114057580895687	-0.0384503019402205	0.03975826807148165	0.17374235204789049	-0.12734823766974052	0.21541582702466833
4325	-0.7243331639861792	-0.13696721995162234	0.737169282995097	-0.06132437901628297	0.2538307987798161	0.2611335939149389	0.5647197534213603	0.021066368982659123	0.5651125479109409
4326	-0.11804289366222903	0.023444130894281958	0.12034846080254012	0.0360483961830804	0.06940983515896196	0.07821260821738779	0.292808717802286	0.012153228747600456	0.2930608233626772
4327	-0.35079688127575387	-0.11632160867560211	0.36957971881270124	0.4355290300457945	-0.07061171519018998	0.4412159905700734	0.28778526600575044	0.3484954230788923	0.45196174532468636
4328	-0.2562618201793937	0.0385081796055059	0.25913895959154	0.21283071764149375	0.08477281001334883	0.22909243481475458	0.3041332885584329	0.1632334198788541	0.34516982280424413
4329	-0.15189064352444634	-0.4829658083179211	0.5062872105776062	-0.1689555742462423	-0.08705835360157756	0.1900661542744915	-0.2101734559873998	0.28725766863954644	0.35593517639299854
4330	-0.4798462942969429	-0.05569546049190665	0.48306774935811425	-0.341314001211061	0.356933955123461	0.49385938863484313	0.2568579463639947	0.2547126975875224	0.36173825194834097
4331	-0.46153988263786017	-0.3016625183483311	0.5513794865985013	0.5053491161564472	0.42088208323440074	0.6576621147578986	-0.3626452439376444	0.04866172596709007	0.3658955267896695
4332	-0.2978568573201906	0.07920554602930811	0.30820808875573213	-0.33318888583589756	0.09615523594837984	0.34678619211966233	-0.03836197519515881	0.17539501814054223	0.1795412307226257
4333	-0.4195374353086335	0.0860052438564623	0.4282622579636868	0.1556722036147751	0.056142886203134894	0.16548673254825644	0.08260248107185274	-0.1241399987010095	0.14911039251746483
4334	-0.5875237305623433	0.10240385245421846	0.5963813234595449	0.4932023747537482	0.27748519804823585	0.5659033641873896	0.10120365439912368	-0.3565458169149082	0.37063067766073615
4335	-0.3059985116263366	-0.10739952422686867	0.3242988543329918	0.055306722166138876	-0.30422837756235627	0.30921471380092197	0.5452195442136889	-0.0709302341548619	0.5498140135626285
4336	-0.6109944939539841	-0.27812242438207324	0.671316880903681	-0.3444062773624301	-0.21685486536313814	0.4069910521354394	-0.023851692544518334	0.29009899280984625	0.2910778742304634
4337	-0.5366352641322061	-0.2177900495971563	0.5791458472731842	-0.31910632378670617	0.12392191612943904	0.342323658513194	0.1150669541852997	0.16453955929759737	0.2007826449654686
4338	-0.08336307171966831	-0.05152685094758342	0.09800213311511663	-0.009479573234623825	-0.16455970964313477	0.1648325221142461	0.5018379763272499	-0.24042235392222663	0.5564568831003296
4339	-0.39060982085506396	0.2336008448047367	0.45513227400604306	0.1715251700827222	0.31027480855568	0.3545297459962572	0.21324441326913285	-0.08454350117999025	0.22939220427527118
4340	-0.3831445508095566	0.10161929109474313	0.39639150739849993	-0.301776752681847	-0.4045863067135183	0.5047368502886289	0.186350052141549	-0.17683426872709562	0.2568982299071068
4341	-0.6141903221188878	-0.23835797845059814	0.6588203682913567	0.14374248434818704	-0.08612049007399039	0.16756682433337775	0.11256485929675027	0.2221398759243681	0.24903207027246682
4342	-0.47949011783211803	-0.24524858306420763	0.538569996002061	0.25968107933262713	-0.03795133719020917	0.26243964440968737	0.19922528918146246	0.231071600226432	0.3050980174970682
4343	-0.29724087198996024	-0.15111243270519387	0.3334473021324864	0.11309892778404138	0.01190883197385418	0.11372417396877982	0.5410914046655335	-0.10978340446047533	0.5521162052483629
4344	-0.539250473922131	0.09376853157050503	0.5473423162319278	-0.0982567877887343	-0.21392183349092708	0.23540804402288443	0.07415899088974658	0.307007190248126	0.31583693703212506
4345	-0.6174592462094762	-0.0010623954921764604	0.6174601601834375	0.03906076371960197	0.1382822986570432	0.14369320576921604	0.48149646184708544	-0.2105509128846657	0.5255192952573939
4346	-0.6282365770181708	0.13007093423737598	0.6415603203416588	-0.14496995014462774	-0.40371148952804353	0.42895134132193535	0.5071497917443977	-0.18062594704901433	0.5383554996596015
4347	-0.21299189420413847	0.18048678276757102	0.2791792000677258	0.25981021944422056	-0.0075796213207400855	0.25992075866890635	0.2322964655799495	-0.15559898423355079	0.2795937978844478
4348	-0.4478945517740904	-0.16474944273394457	0.4772335993934821	0.042663087836021026	-0.001956863668920093	0.04270794281070893	0.10234450858434324	-0.16620261453448806	0.19518634049407846
4349	-0.519983084652709	0.2009769345326632	0.5574711979457708	-0.0780838227216538	0.15005892654882141	0.16915899268975101	0.25831972458842745	-0.3387058168472301	0.4259703164277887
4350	-0.5496029051912671	-0.16320351072834902	0.5733225438692772	-0.09828164068734373	-0.12298481330607468	0.15743108079450568	0.36384157303527004	0.10132991111216162	0.3776882856997001
4351	-0.6006953806409541	0.0026369912403358393	0.6007011686738942	-0.05287676916147079	0.2105514331096939	0.21708951771447046	0.5381957963068122	0.12764617364654968	0.55312589960056
4352	-0.3489466177135757	-0.18417464102453274	0.39456816953507523	0.427972495619052	-0.01355335970308806	0.4281870509084094	-0.058985703166605216	0.17181972316316094	0.18166268314082593
4353	-0.3760169560146546	0.15770500000710289	0.4077494552268182	-0.11903496121916048	-0.1007475542736875	0.15594675913457337	0.18002998463982828	-0.25131495237497875	0.3091439804632376
4354	-0.45296889416445435	-0.06762281718622871	0.4579887165474394	-0.12758685437240963	0.11652555162269237	0.17279065249491712	0.2676810000665536	0.30447230947620424	0.4054090588953381
4355	-0.3999552292794582	0.08818942462211733	0.4095626448336861	0.05021647654897022	-0.04145183605509359	0.06511489253106106	0.08469816233027043	0.09101084515706892	0.12432518907417281
4356	-0.5562801997674787	0.04426865867648252	0.5580388649497102	0.23962423234524072	0.22018636029616467	0.32542557672610545	0.48875533894405976	-0.2782635249856475	0.5624165455280995
4357	-0.5877687525361418	0.10182743483342112	0.5965240422167801	0.5867615968403934	0.023700669867575314	0.5872400644360535	0.03172884652141257	0.3770057409642065	0.3783385367915219
4358	-0.4601810513986706	0.20536461264659803	0.5039258121925023	-0.26247296119945834	0.26602083222081363	0.37370996579736354	0.349389827976798	-0.10750031118524236	0.365553783728989
4359	-0.3280787534148515	0.14152678558384832	0.3573030918980964	0.2235559596718919	-0.3806379756351014	0.44143236809324327	0.11008646401349684	-0.42987024152168435	0.4437425538585478
4360	-0.38212368994354984	0.041310371674260396	0.3843501804656006	-0.09526168367973428	-0.09457437143287169	0.13423524168198353	-0.1039293738998866	-0.2754780128249874	0.2944307224275795
4361	-0.3333396613387121	0.16223048629591336	0.37072100089584326	-0.2186196742574585	-0.12464433378191259	0.25165605877143926	0.39541865063711856	0.30172824927915387	0.497389028512635
4362	-0.42253975442752156	0.03820009090449977	0.4242629974635807	0.04696331758907485	0.17771973508573774	0.18382017690644603	0.04877047385928208	0.044097254871999815	0.06575049055105998
4363	-0.5540906756737513	0.04975082242422262	0.5563197113175846	0.2878845044838913	-0.03736084293889253	0.2902986746560174	0.15055925729162964	0.08859707198859915	0.17469267620927947
4364	-0.5353659205918835	-0.01581477293932974	0.5355994547927747	-0.2009606687155373	0.359008003913121	0.41142670944443976	0.30123508129252213	0.06786677660686354	0.3087854814726857
4365	-0.4551479374047769	0.02622494658617948	0.45590283257210706	-0.2864573397223687	-0.3000639651670388	0.41484477901087585	-0.16205325571768686	-0.02210235414865945	0.1635535745485704
4366	-0.04805082159718173	-0.26634622912056755	0.27064588528723293	0.1495576647076175	-0.06037977130930751	0.16128611798961623	0.14460399011545927	-0.32543105253605487	0.35611189802088383
4367	-0.5378552839295111	-0.06727209088030173	0.5420459765207215	-0.5708534150832549	-0.19937884523539498	0.6046697821452752	0.09064852755280088	0.12000890259518875	0.15039711516379695
4368	-0.15129261938596802	-0.12745247954826622	0.19782212015765227	0.29934402344401734	0.17721295037473755	0.347866747695395	-0.03793048185156041	0.483960189938722	0.48544431905113017
4369	-0.4389697939848254	0.10794813397710364	0.45204787319510614	0.4366511543621121	-0.12128138850646458	0.45318142702875747	0.02417679487588031	-0.2574525987062235	0.2585853011891011
4370	-0.5942153583598268	-0.07315169433964418	0.5987011462286155	0.00983384089483845	-0.30713858273525785	0.30729597041186174	0.46472339850886724	0.1227718527026977	0.48066700005064245
4371	-0.5445444641479725	0.0888656334242523	0.5517479263559548	0.2674676836002864	-0.04419006356625159	0.2710935696184848	-0.08927074248276434	-0.07927802350693577	0.11939124957294939
4372	-0.6234265250177676	0.12283525470034982	0.6354125682523356	-0.2154142247223747	0.26816582435930475	0.34397121618973764	0.3235878152531346	-0.14331945315769484	0.35390611725953175
4373	-0.5604124556873474	-0.04376336164049535	0.5621186283264414	0.07252100212710022	0.021044967854496787	0.07551282289462947	0.4202114874280128	0.11591401481808702	0.4359056698389121
4374	-0.5116314812985102	-0.1339927401319847	0.528886402797222	0.02198390593757271	0.25265823467725895	0.2536128460281555	0.1389246259236884	-0.037754781544320694	0.14396345097800392
4375	-0.4960430128725299	-0.11934118276598331	0.51019700952048	0.3084975143211842	-0.22479861269616822	0.3817134168620106	0.39389291846077285	0.1622828871469191	0.4260133409581027
4376	-0.5606370182333409	-0.13812701404909802	0.5774018862314975	-0.33163357383943437	0.050955060052162576	0.3355253275722044	-0.0024022671996277735	0.24363665588054903	0.24364849881818576
4377	-0.44390374762242435	-0.1943451697896349	0.4845828950487161	-0.1083787542891032	-0.15985928917380926	0.19313453009861645	0.2845661036691905	0.004114413019494202	0.2845958463364486
4378	-0.23871430785324085	0.13988696679710202	0.276681918913299	-0.08126409900322942	-0.25892993023427807	0.2713826865478614	-0.04909987677097063	0.28699989892565114	0.2911696067282066
4379	-0.3328030557527643	-0.030758446433361456	0.3342214175443751	0.12680141472008175	0.17011551754279794	0.2121741927847686	0.30792874951299026	0.35265510778892195	0.4681727670702879
4380	-0.2918581234080959	0.11837406573499795	0.3149501288107832	-0.32740318382510697	0.20733891730749687	0.3875335745571754	-0.05759102792010875	-0.20939537801944996	0.21717078724543756
4381	-0.5850715174323742	0.07249063834309612	0.5895452257104713	-0.3741779422905419	0.16120721895647339	0.4074271713330671	0.3766527647780604	-0.1081950145027236	0.3918845064278524
4382	-0.44822792432425784	0.04785526000479271	0.45077532990854646	-0.2309992943138806	0.2122246220302376	0.31368768571524774	0.2520260376107102	0.11649243852156876	0.27764655925556975
4383	-0.6002804101155119	0.2636698359506516	0.6556358388302843	0.3394054110305856	-0.08300133714777153	0.3494070048026496	-0.08308940205043219	-0.5307240826555666	0.5371888873047272
4384	-0.536467371938858	0.04115602535866606	0.5380437338900139	-0.1908575951076427	0.07747668936082937	0.20598363771083208	0.3674925048291997	0.10804433785667417	0.3830461069486629
4385	-0.24831279213685806	-0.22439781726684183	0.3346843634425209	-0.05564625266301361	-0.25410128435365	0.2601229865767546	-0.22234368227504073	0.1260735811663618	0.25559980617311795
4386	-0.32449387174192607	0.14018083998085729	0.3534783454411377	0.10035374897006318	-0.019415178016450083	0.10221459812451891	-0.05765883503560118	-0.3133211950759554	0.3185823481322962
4387	-0.19806424712001147	0.09462241648442547	0.21950591720627727	0.11123034139427973	-0.2019880425656081	0.23058915452851184	0.17877916361691693	-0.4368030243659601	0.47197338001079453
4388	-0.3625263976082803	0.2481736597802902	0.43933535524878964	0.07615906520919714	-0.12876012152643745	0.14959736665142767	0.18370747181458358	-0.358349365365355	0.4026943044770545
4389	-0.3716701635012613	0.07455000359381043	0.3790730977963108	-0.011756336701737357	-0.08521022192178138	0.08601740156854222	0.37647448635597675	-0.31153090747256673	0.48865585557494085
4390	-0.4444285695150755	0.08251950011831782	0.4520245804168102	-0.43697551308502547	-0.13343658377674014	0.4568948685703619	0.20714952806292908	-0.33526179531885664	0.3940956716041388
4391	-0.22901397103813992	0.3330511931470528	0.40419116292582824	-0.0359227091958605	0.39937066251502723	0.4009830010283006	-0.11493229638885072	0.014281450724544363	0.11581620175093041
4392	-0.17079431945219586	-0.005001762428142176	0.1708675428059007	0.3883459193268513	0.11617049739717132	0.40534940177990086	0.34305326806241637	0.43227401286951483	0.5518571979512612
4393	-0.324053255940861	-0.02488573849232166	0.32500740401747985	0.5025509593330876	0.10039649401703672	0.5124811437872807	-0.08604258997676424	-0.425944637460391	0.4345482268646065
4394	-0.6072181271339404	-0.029157178471860175	0.6079177534638136	-0.19451250778069165	-0.12054236522821662	0.228835262793885	0.36650134061422723	0.11489888920535461	0.38408981685622723
4395	-0.6463712819410484	0.25434075825563585	0.6946114420509975	-0.24211852955233007	-0.20420886897411697	0.3167375009692894	0.5292747569510028	-0.4555666371113952	0.6983356851790754
4396	-0.4524637665577155	-0.035022704140145654	0.45381719871869447	0.16726220571802466	0.0531476267156775	0.17550303611951504	0.5837621269305235	-0.0519107385535204	0.586065649578288
4397	-0.45994182452904897	-0.20403492771815523	0.5031667056553556	-0.12948415820425063	0.023184480002388277	0.13154340477137025	0.37188181432316053	-0.1708538404296797	0.40925190117317245
4398	-0.4591733568989276	0.04309445709264474	0.4611911793583435	-0.06334429685086589	-0.02047165760160063	0.06657017882271153	0.09233517375771355	-0.019274288399019984	0.09432540753241275
4399	-0.13140099126278257	0.047901108803824	0.13985970373727252	0.05168564990800089	0.1271246360474756	0.13723002403488666	0.27278757727921354	0.3858490899517953	0.47253844556236
4400	-0.19712870530485738	-0.00775201582446643	0.19728106904746862	-0.07265164394486945	0.06975151218998703	0.10071511714078475	0.3918466474530132	0.23130757155908202	0.4550241617548741
4401	-0.33042940387912706	-0.150086043773137	0.36291791287202574	-0.00840116767985024	0.19893030727005934	0.19910762609439442	0.28171606804569543	-0.3205220153466389	0.4267297802087381
4402	-0.42230787136855047	0.16805919458426033	0.45451934073716427	0.06527679086072816	-0.10500451199576676	0.12364063638037605	0.3531544237551154	-0.17240662941046064	0.39299121222043065
4403	-0.36738636879313646	0.20270084254791332	0.4195954903769111	0.16606788357178096	0.11835974346324618	0.20393030874957266	0.32512565331201626	-0.05678228372215759	0.3300468424122082
4404	-0.2545799959884309	-0.07359285899126702	0.2650035532817966	-0.21104319332366245	-0.2368881361319686	0.3172620659460044	-0.25836006099163994	-0.14427266812135234	0.2959130343233596
4405	-0.4694885936862888	0.27794493207717236	0.5455941026705778	-0.06067366346436329	-0.06971429100170486	0.09241956398975922	0.1236688625726487	0.03281803793626622	0.1279492523776473
4406	-0.5453205263562488	0.026232580723949052	0.5459511193842309	0.33425897883854694	0.34582794962301916	0.4809636531741766	0.35556126086103046	-0.372088313996136	0.5146586476856022
4407	-0.5097938966611897	-0.18111003876401802	0.5410089308080818	0.28939371780496925	0.11292606546835575	0.3106461333529608	0.2829978189400085	0.29761110208460045	0.41068252167436137
4408	-0.40972800162865375	0.37234248100139583	0.5536388339674926	0.05739873220293665	-0.017891591096455065	0.06012257055771308	0.033585088603396145	-0.2813335124437997	0.28333108442326543
4409	-0.09694405087349768	0.17045138278423003	0.19609136363649318	-0.28924364859068474	0.00026831999824027575	0.28924377304563187	0.2720431593973167	-0.2691085907148109	0.38265769843475705
4410	-0.02439077646629939	-0.1245378312411176	0.12690382731371844	0.01452786335783927	-0.3942871251956083	0.3945546805054546	0.1465770930791507	0.11703923267709276	0.18757138961253306
4411	-0.2725848171848506	0.11057113635772518	0.2941572007535037	-0.1272405099834004	0.024770853398437598	0.12962925039867623	-0.07185105629869491	-0.31892858729049994	0.3269220367034812
4412	-0.4461983807499208	0.08929188782061998	0.4550450925066894	0.06741158964109253	-0.08683547199067009	0.10993053085372373	0.31007484361146814	-0.06983917844614447	0.317842601749213
4413	-0.37233214530803793	0.2848420959422664	0.46879232720946823	-0.21236884812607856	0.006886034982844142	0.21248045823600434	0.04079256366260466	-0.30825481469179383	0.3109422197625144
4414	-0.4704399733766762	0.016095850920514635	0.47071524828446254	0.03982913440296342	-0.01846279650994131	0.04390028248493198	0.476165218590723	-0.1984224312616485	0.5158534449078873
4415	-0.40358631733721095	0.033003445879449346	0.404933504395141	0.06865201828209239	-0.062264667095072564	0.0926821902129258	0.4894454361474416	-0.032972385860584534	0.49055480141865765
4416	-0.4076259510982366	-0.3377506624871822	0.5293717276350074	-0.30255218499552206	-0.11795179155089139	0.3247313501582955	0.03766053384813029	-0.09285288692995425	0.10019967275871233
4417	-0.5653003789129443	0.19270244066055583	0.5972426215832669	0.06930658968743779	-0.27823976375340104	0.286741642437319	0.42402818623339933	0.07029235482897048	0.4298149809717994
4418	-0.471031583534636	-0.041150261286408224	0.4728256514732322	0.21352981227507054	0.25677333592711477	0.33395737268903913	0.24184419098538298	-0.19269272561139014	0.30922338077338346
4419	-0.5160491577225733	-0.007732866439728604	0.5161070919969537	0.21214376046068797	-0.1606897068270663	0.2661318413541872	0.003986540786850096	0.0602871944567349	0.06041885734528076
4420	-0.2874178574397621	0.06186506870105038	0.2940005297625314	0.39557122330191663	-0.0029891502885950167	0.39558251695951197	0.13503135347203052	-0.47769162312732244	0.4964098641510907
4421	-0.2975834420617131	-0.04439024752898494	0.3008760526611939	-0.013415360206983239	0.11753499554546673	0.11829812791145933	0.024935720398669568	0.39215703210417174	0.39294901447968156
4422	-0.25541349146515047	-0.02938031940620725	0.2570977533756941	-0.2205708990430369	0.19566462747852048	0.29484939876310035	0.19660472395244954	-0.32984360587436645	0.3839924762500214
4423	-0.022198530583921752	-0.18935118762952333	0.19064796620157334	-0.058133557308650476	-0.10698946033257044	0.12176311061899173	0.15476445936425537	0.16801630858140623	0.2284327424683961
4424	-0.2949911486689602	-0.11499729449881424	0.3166135744643296	-0.14123529540407445	-0.04046299223243451	0.14691719575420104	0.21860175805547583	-0.10144473293183462	0.24099328302788034
4425	-0.4023465507876154	-0.07479257862840953	0.4092391437149897	0.22996816861869396	0.10475326587019204	0.2527026024565382	0.10909502632298873	0.37230764867984706	0.3879622533622698
4426	-0.5980956363289001	-0.12170724058316856	0.6103532113506417	0.1846432810773198	-0.38374660608789385	0.42585748664427087	0.5372331203693222	0.2588150336639792	0.5963259572350054
4427	-0.5379026554362503	0.14694414922787735	0.5576126341087279	0.1374721152471446	-0.038277283939970916	0.14270155197595208	0.22072685861288918	0.05272339631923735	0.2269363404846164
4428	-0.21538037235075233	-0.14047917923874362	0.25714413194459596	-0.04831785225578498	0.049720564507893715	0.06933072465794286	0.20446975382584132	-0.29312211180888187	0.35739117596955133
4429	-0.578186801178266	-0.16211136276161395	0.6004831979274552	-0.2653021464769098	-0.029555078814609982	0.2669433116019084	0.16705143311077233	0.4503439007270029	0.48032885633321626
4430	-0.2075180611921826	-0.25280164349653167	0.32706637961660007	-0.278155018344988	0.31561612313513926	0.42069436817404154	0.1351719249747471	-0.5037672450879255	0.5215868925930335
4431	-0.41074953687134375	-0.03921981297780659	0.41261771141098325	-0.020739375807438634	-0.005878556979669544	0.021556417630148858	0.23151461341518018	-0.0762512417261538	0.24374837043467731
4432	-0.20690350470778787	0.07954817489460604	0.2216686093912001	0.11100342821274232	-0.3755829168779121	0.3916430626546346	0.37820419631298247	-0.09167634112043611	0.38915673658563277
4433	-0.5149397877667818	-0.0706913581796389	0.5197694230585138	0.22224497701628723	-0.2732783599441055	0.3522412409453358	0.11134674973396899	0.47942654497213116	0.49218686563157504
4434	-0.5346750055481388	0.13267882542737916	0.5508911256089457	0.30321764347537716	0.16227184362489427	0.3439085496875341	0.18585997087297065	-0.05747862150732376	0.19454490664955398
4435	-0.3946932345095511	-0.11440201466840921	0.4109386454542849	-0.07985397042355576	0.024225470983466176	0.08344776831513757	0.3962354278687785	0.21153116362393234	0.44916360881359124
4436	-0.5262260675815971	0.36935770924806244	0.6429144512167756	-0.0034529515549807936	-0.32441817421361574	0.3244365494739102	0.1575756605993767	-0.16806309111766474	0.23038075312263923
4437	-0.40540807605224094	-0.04082514882068045	0.40745846525088947	0.1101891507649767	0.016010730803845102	0.11134627271345889	-0.11900780294146014	0.19011238198706784	0.2242890433029447
4438	-0.5023134857116967	0.004544259329132108	0.5023340404757429	-0.4040374193924327	0.11304312990443634	0.4195533166212464	0.07354487639586707	-0.020332163503535918	0.0763036415698352
4439	-0.16690696748506967	-0.05442250829462509	0.175555533106025	-0.1392475334280666	-0.2540037297622925	0.28966837987422145	0.25993091197503915	-0.6041164401969075	0.6576630994029993
4440	-0.5396723980614098	-0.15982780689619525	0.562842096050571	0.036751635347614095	-0.2279154111652879	0.23085951864145918	0.20509934675297803	0.1077864680322781	0.23169735589637536
4441	-0.396605850785023	0.15130274445578148	0.42448642069772197	0.2804948816347362	-0.049906392313128135	0.28490002916285656	0.06023054362790766	0.00032434107728656047	0.06023141690885002
4442	-0.4084296219281092	-0.029084538011201012	0.409463876819022	0.07030939729352062	0.15131278958593805	0.16685014725812045	0.2291401339648697	0.0814363150626589	0.24318115552900696
4443	-0.5591381143581253	-0.13515623862074994	0.575241375220932	-0.08118065911578463	0.010922723816252207	0.08191218047420877	0.40459196578236667	-0.01588333150508088	0.4049036169205458
4444	-0.583519575285043	0.10274262258456622	0.5924956887913966	-0.13640272376159013	-0.1171087396322563	0.17977808528248448	0.5472222984509397	-0.18951314905604325	0.5791092104146396
4445	-0.13223930349803825	0.053422155967576636	0.1426224391106475	-0.09440571295374117	0.17215337670318492	0.19633956236228312	0.04554316634749044	-0.3979489198718522	0.4005465301661332
4446	-0.49072460512097626	-0.017981347812645074	0.49105393485878657	-0.11439252434588683	-0.14451343010869835	0.18430892845439137	-0.29549934058142063	-0.16210528855866227	0.3370430015038757
4447	-0.22564793006254488	0.0623968196644418	0.2341161067627514	-0.18263889049916873	-0.2103358322299696	0.2785644030428893	-0.19443326806326724	-0.3302796021070746	0.3832608919492959
4448	-0.43458602558497844	-0.04331192471461594	0.436738979776516	-0.11145945306018583	-0.2686587748394382	0.2908620755181117	0.32340816823530405	0.13316671907380262	0.34975165239094413
4449	-0.40049105550724456	0.15489328482061868	0.4294007629520797	0.2423662171194904	-0.01528562225334136	0.24284775775881443	0.10177215351956675	-0.11385830271667403	0.15271307844952914
4450	-0.586678173720109	-0.11653424126791592	0.598140041217315	0.034465980632957846	0.14917220212384097	0.15310208916754695	0.379422728580092	0.3115772538336602	0.49096027544974274
4451	-0.4973383811289061	0.15957542920246356	0.5223119594160864	0.11395121651825671	-0.4023885391040165	0.4182121664278255	0.04379575906114282	0.10710391347466987	0.11571221540239926
4452	-0.44314918661031744	-0.1768722181285072	0.4771425186871153	0.1269527600442543	0.10251249188380432	0.16317418384990026	0.311733946548836	0.03393611944859319	0.3135756904387547
4453	-0.48226137536971747	0.05612671797804115	0.48551647000331316	0.1170447866743756	-0.07050434583168085	0.1366394703912575	-0.27424643236336804	-0.02840462608048852	0.2757134897802568
4454	-0.4514532255195517	0.01901449149150633	0.4518534781526947	0.07037159322939643	-0.361758691394099	0.3685397019763469	0.3153866912126219	-0.28538517557381715	0.4253392333553821
4455	-0.47217340166344623	0.17557750147021758	0.5037610348776038	0.22774526780111973	0.01504108833168614	0.22824141023049546	0.0464984556509191	-0.3133194645197023	0.31675099561774617
4456	-0.2977052375152253	-0.33562345571602575	0.44863293734495663	0.468795652567826	-0.04235139464160864	0.4707047954871324	0.2888891631594321	0.40346044650995094	0.4962230148723112
4457	-0.42241239061043756	-0.24403000039095848	0.48783487865468994	0.37133791192200066	-0.18177394029269864	0.4134411810646408	0.18638020205588157	0.41690791970271573	0.45667252296283084
4458	-0.5397564512663818	0.05732115788594209	0.5427916191551443	-0.30327342437565813	-0.039062904405559	0.3057788096535401	0.36214164429000156	-0.07972802479861002	0.37081414275530783
4459	-0.4615028682945801	-0.0889681779037142	0.4700002490676271	0.22452132639399217	0.08491976806225274	0.2400441480508624	0.22951933056960916	0.22112273637207233	0.318707369927014
4460	-0.5751966873308085	-0.035504621803920965	0.5762914256569981	-0.10020860958447057	0.10156626160970764	0.14267960937788	0.0678904014540963	0.055930070588868626	0.0879618065166592
4461	-0.3612423658655064	0.16818553593596255	0.39847512016959774	0.10338746487427486	-0.02823443429184339	0.1071734630069862	0.07548399808012514	-0.047663855985683894	0.08927304819252196
4462	-0.21220000786512974	-0.16902425915840733	0.27128959346427123	0.015051130269041979	-0.17474839626904115	0.17539537770698949	0.12446493822864103	0.11158156590556104	0.16715850770510152
4463	-0.6132169321023812	-0.1667270986156435	0.6354785057182082	0.1651510813078974	-0.2457848812939207	0.2961166789119357	0.5763343258959048	0.49537880495022907	0.7599746151022441
4464	-0.5106189041970215	0.06238232985852874	0.5144154161783503	0.4483955138806958	0.02484859890199371	0.4490834997366586	-0.12949262326808222	0.07518447365554111	0.14973658390557143
4465	-0.45967094469068415	0.19726310520494417	0.5002100659402235	0.41394781384764356	0.10990941009973365	0.42829063848946636	0.36250826282073023	-0.3209621922759184	0.4841786545107779
4466	-0.4913029771315431	0.01626325675050907	0.4915720790061724	-0.286646768988875	-0.25078112859140894	0.3808642075981179	0.037226823777712026	-0.27336239558266356	0.27588554823924627
4467	-0.4129263034853958	-0.17234211987827658	0.44744825219711326	-0.0368143026874116	0.19938851485148515	0.20275865638004528	0.1277475765858613	0.19418834670131888	0.232440438216228
4468	-0.42436549356079517	-0.06120903264557365	0.4287570615191127	-0.07982012884842218	-0.16277899524612285	0.18129604039447744	0.46649232176995786	0.274003700584594	0.5410111960064946
4469	-0.29798285358136567	-0.09690868759482434	0.3133449772373013	0.15673526407306776	0.07338570099875932	0.17306473966447813	-0.1990992763711316	0.07900295649863982	0.21420081462738233
4470	-0.31035909790661875	0.032250349982093945	0.3120302144462579	-0.1250467790213223	0.22975847042960193	0.26158297283607296	0.5030569628496541	0.16645098544389417	0.5298794565056865
4471	-0.40158994400477166	0.023889425687682625	0.4022998729622506	-0.08001213273871984	0.0858219110703043	0.1173343164004365	0.37216568613181905	0.0006198039077878502	0.37216620224148744
4472	-0.35276215480942347	0.09238246577786223	0.3646582754428939	-0.225400992602417	-0.13143866789000827	0.2609247609615744	-0.13693017922670456	-0.20233464335479756	0.2443136956549316
4473	-0.44558979679013844	-0.02716942291653953	0.4464173434635965	-0.18864387699486032	-0.11908520403225395	0.22308697440024497	0.23713553817964117	0.015382768817691989	0.2376339475837714
4474	-0.36090681811086717	-0.08092279155436695	0.36986785417478774	0.13077613922112344	-0.043064230317511304	0.13768415494319713	0.2554152193241256	-0.3241682397199743	0.4127008382660955
4475	-0.5902092905680665	-0.022243151433780365	0.5906282794267189	0.05471514866212768	-0.14954343141245904	0.15923876843197318	0.2731605841688829	0.05569106996968841	0.2787798414840178
4476	-0.24483986468577182	-0.12125897939288298	0.27322206979442687	0.033637810972445996	0.11093202982058493	0.11591987563456559	0.4812047431687422	0.029048706078751377	0.48208073200755996
4477	-0.40804296750905045	-0.03281072721496671	0.4093599970123693	-0.3843240864189269	0.11118071892228576	0.40008268603104924	-0.11513246522970758	0.0870884006730421	0.14436022333613283
4478	-0.5098583047463866	-0.20806819310112643	0.5506794565799844	-0.039157705291868815	0.20286465902062045	0.20660928285843658	0.4150763183867448	0.3550780356831029	0.5462314175421122
4479	-0.23947866668661819	-0.10711116314155518	0.2623410624883898	0.030908190726967467	-0.1835433129669223	0.1861275476357226	0.028593635159934024	-0.3696663491989748	0.3707705566812955
4480	-0.4622570449647653	-0.21200683665547781	0.5085552815655535	-0.21077035733312624	-0.2800428791123938	0.3504970152111035	0.2864605407909212	0.12735287062540843	0.31349385175272426
4481	-0.3209627233464425	-0.11444713140639777	0.340756827760088	-0.36849254460880454	0.03413479426745871	0.3700701820087016	-0.16192344358270627	-0.028053494160601992	0.16433563252168043
4482	-0.29776171206874974	-0.17535505402361187	0.3455595927560641	-0.24109785520024013	-0.21191725989859111	0.32099392646136304	-0.267803227331677	-0.17539841392876718	0.32012993015022667
4483	-0.591934304743492	-0.0013663678953730258	0.591935881741753	-0.16367869644051855	0.23353509545926135	0.28518302277596	0.40823772062076497	0.21477424311699578	0.46128734216767336
4484	-0.13494889015444972	0.01198908539286258	0.13548040862971697	-0.20114895677880115	-0.3573704821323305	0.4100909220071744	-0.014238660751787983	0.41934552749632237	0.4195871910475502
4485	-0.47493976283091077	0.13153729455057034	0.49281826079759394	-0.15507291144960178	0.22192398521944076	0.2707357809398946	-0.18461304544677862	-0.15340944963224185	0.24003423877772456
4486	-0.4718308714547206	-0.14097419961533547	0.4924409570851165	0.08046601505551837	0.0806194355555963	0.11390466613891571	0.3325071759907078	0.28534562394589097	0.43815881503215853
4487	-0.5722476172043256	0.25979265930054063	0.6284580823113624	0.07781885050679486	0.13695947692648586	0.15752355955277134	0.14705333711063795	-0.4239475160298688	0.4487272894568267
4488	-0.21730737506500025	0.1359688178020047	0.2563396470936859	0.08563294253623313	0.1428051564618844	0.16651220243428735	0.018866450994346425	0.1245655737219384	0.12598621007791982
4489	-0.12924182235173162	0.39743826841301605	0.41792418671803755	0.04060750365759181	0.06931278632056974	0.08033200919199203	0.10123368694797266	-0.5504581586214239	0.5596895959064888
4490	-0.40040923930076916	-0.1327596885042596	0.42184439525631806	-0.211601442395631	0.08708795695459416	0.22882194534274194	0.038770696778865514	0.06265680146996619	0.07368203104669067
4491	-0.5686550490747037	0.0738824530177612	0.5734345487517082	-0.2258887937395313	-0.1450717120959967	0.268461447488395	0.5389991552797987	-0.006450241816029458	0.5390377491528973
4492	-0.3818130310431642	0.2066495113376215	0.4341488353208448	-0.07764851173428557	-0.06271580563781946	0.09981264274304248	0.4364021169756407	-0.20814444862973794	0.48349862377901176
4493	-0.6084351021626394	-0.17307364664038502	0.6325723363419098	-0.02416112422730494	-0.16381064805470938	0.16558287453728757	0.2944900382811308	-0.020674000013269023	0.2952148318146812
4494	-0.5456626185621842	-0.08682279939721657	0.5525268244993261	0.119122550126637	0.33041254762546535	0.3512301717919797	0.524857251296248	0.19392759112354377	0.5595382425154095
4495	-0.4018958385794674	-0.10891878111840514	0.4163935229417148	0.2690615410451749	-0.032323495061144104	0.27099616455325	0.09486627010068091	0.08979509311928743	0.13062453043405303
4496	-0.6301426669344461	-0.07249802884579623	0.6342994126418392	0.17357815271860877	0.12888678829942896	0.21619708439141005	0.35653865273689933	-0.12682808468330556	0.3784245948136551
4497	-0.5313529057093827	-0.06990853049890805	0.5359320041220909	0.4002629158780647	-0.5379340800489685	0.6705098629441186	0.5559816534180476	0.3598006822725231	0.662247785878699
4498	-0.13608949288970512	-0.09777494460964878	0.16757174543578934	0.6947576352698202	-0.1411582618876699	0.7089526265307581	0.578650720941283	-0.013072425519226154	0.5787983631238277
4499	-0.43267700079151217	-0.05813167560452852	0.43656463292681913	-0.3131626700842178	0.07945255127651256	0.32308445620088794	0.027929630322573545	0.13078850977445564	0.1337374238535291
4500	-0.5255775757110672	-0.1947817461908236	0.560510228933843	0.2412507768764688	-0.27906132580259313	0.3688863793937108	0.4192804289970579	0.4655731264119438	0.6265416300430074
4501	-0.6945790513757765	-0.22255075027739243	0.7293619780733732	-0.20661168968339236	-0.1879500153187919	0.2793091451638498	0.5215342581796198	0.20146188425836434	0.5590929021762814
4502	-0.45077687529861443	0.05870246854594681	0.4545830739450936	-0.06856030936722579	-0.030253914300023804	0.074938743991362	0.024268338358648524	-0.09237818855382939	0.09551273196373719
4503	-0.37610834734063586	0.011506102661104807	0.37628430652599937	-0.023366716095688776	-0.23215948492051378	0.2333324449356642	-0.029737225101937877	-0.34682579712082445	0.34809831385006534
4504	-0.0008758601278263787	0.027651195998160176	0.02766506408978995	-0.021553460931682863	0.0373664347845224	0.04313701573636667	0.32559230694081026	0.14430044015409355	0.3561361640829304
4505	-0.46758372242795043	0.15737391321848332	0.49335695600779494	-0.11408913922806486	-0.04208387008598705	0.12160338733446122	0.16173836297574182	-0.2235600591565726	0.27593187222240756
4506	-0.5805340624703013	0.18101726090537587	0.6081011810825208	-0.244229166472819	0.01477204180728929	0.24467549729215685	0.28889915503032654	-0.45179897570401717	0.5362695555636511
4507	-0.5186221615222227	-0.181110839704456	0.549336038031764	-0.11546674128229349	-0.014780388754261303	0.1164088838279931	0.12080935634027791	0.40739362030314863	0.4249287733762663
4508	-0.4235122961790481	-0.07796448675721496	0.4306287568314101	0.1328948486054174	-0.42573014971813294	0.44599013572598295	0.3747879415279841	0.24539636105626486	0.4479792128374266
4509	-0.3206970824358723	-0.03352851641537758	0.32244500321124053	0.11123897314498757	0.04438539543243604	0.11976715941377661	0.538699958104914	0.07501697280947554	0.543898144023064
4510	-0.5689254800992305	0.208977790165338	0.6060923351177838	-0.23189066167910374	-0.09290799091551041	0.24981027550909335	0.28006010178181817	-0.36430910750997614	0.4595158173825551
4511	-0.360950711421344	-0.1445249394849064	0.3888095603360214	0.16941374268615064	0.1169405991141856	0.20585460872206363	-0.14705435549140802	-0.3673040254161523	0.39564786181136236
4512	-0.439939821356381	0.0871079610809323	0.4484805941161353	0.18982135630456148	0.17146164074695033	0.2557953118353414	0.011869565955018976	-0.06664117662213134	0.06768997723106907
4513	-0.3947372356982546	-0.07205063754424275	0.40125899319171804	0.18861389468020714	-0.16564191469699574	0.25102279810989897	-0.02890618347243082	-0.06919693516654798	0.07499188809054802
4514	-0.2742076392925748	-0.27288558285070436	0.3868544568363863	-0.07177495804629531	-0.2737758749084694	0.2830280450493296	0.24933395751595133	-0.22788362461855505	0.33778450044348796
4515	-0.2036339126021949	0.09967697738933494	0.22672068759412392	0.1894855928100861	-0.29319236597840503	0.3490939033420732	0.3964750464213743	-0.1413755194041686	0.4209269531897778
4516	-0.281311435475641	-0.13437252964719001	0.3117564762008172	0.03954353813312375	-0.09883990448818923	0.1064566490517158	0.04303415479928531	0.28388298603402157	0.28712625835837674
4517	-0.5236527341928929	-0.03543029704210358	0.5248499709213903	0.37789678680227995	-0.16838128175996553	0.41371274759501514	-0.03165812854037426	-0.025186279482101722	0.040454737384259434
4518	-0.06737290983569334	0.02882547752477316	0.07328040075122179	0.23233691089935998	-0.14692166891202954	0.27489346474980664	0.3679461008302744	0.11298678787668685	0.3849030362973172
4519	-0.25016646794420533	-0.08817259327183762	0.2652501986577202	-0.08036175593689629	0.08478598218365584	0.1168189821566191	0.003985035293865328	0.4549206323674101	0.45493808618300763
4520	-0.3098316404619452	0.4336193435678617	0.5329365633427335	0.15896742053163235	0.14236577276747697	0.2133978773234676	-0.05881144748453898	-0.2832184412238437	0.2892602146934322
4521	-0.45328918157593096	0.10175275747328473	0.4645693767212755	0.18174617580567978	-0.31053872284050005	0.35981380018475945	0.2557007673609787	-0.07921668845421667	0.26769042971060014
4522	-0.5287938719952817	-0.10094602575757207	0.5383428825349238	0.0016169998428850012	0.5607452796184877	0.5607476110541246	0.3904825689595904	0.09814855205604486	0.40262858186171957
4523	-0.7312751901073574	-0.12367740660147505	0.74165996559759	0.0839779865727228	-0.10757578273884903	0.13647289569978524	0.565134074643793	0.20660460890675592	0.601715868782775
4524	-0.4095354452508466	-0.43403873275693505	0.5967486090893344	0.08209588302827997	-0.056403605803738745	0.09960472256804181	0.18845870572735607	0.3732404792380767	0.4181209622899805
4525	-0.21839609767493579	-0.144881792481757	0.2620831724326592	0.016599909059716117	-0.2593872871025602	0.2599179133711581	0.2403403601023253	-0.1257611984887276	0.27125517089898316
4526	-0.45478748321948	-0.14944883300587244	0.47871349320854323	-0.05255470467716694	-0.05630673583116213	0.07702237002108225	0.5054316568960198	0.08956778771983956	0.5133064858246796
4527	-0.5296476590435665	0.04952757572044424	0.5319582911160183	0.13941067920425718	0.11442689160579071	0.1803575642959166	0.3546599758634777	0.34198127839289627	0.4926813303249091
4528	-0.3515560632080059	-0.10658300952903511	0.367357596217334	-0.20653602905795784	0.1561692373983234	0.25893235025504924	0.15566435948912546	0.2959338216621084	0.334377361103739
4529	-0.47709844835741744	0.0899713688965283	0.48550775137599034	-0.2005589925657515	0.34594126916536255	0.3998740691902027	0.558126205198758	0.1456923249132495	0.5768284965812576
4530	-0.531977107696946	0.17309263640054337	0.5594289087003805	0.11923653352504884	0.34459549303265846	0.3646414742531231	0.08887035368374302	-0.24500510326096242	0.2606250954681617
4531	-0.29920102181747943	-0.14648987110668954	0.33313740977782474	-0.060149334074215556	0.00139931589944839	0.060165608735872005	0.11966364074240037	-0.22984202426445538	0.25912688597231426
4532	-0.30142330096818776	-0.15266635495789857	0.3378801892723066	0.24839777561014853	-0.008416381243526443	0.24854031946810173	-0.0006159839609693981	0.3399097804528617	0.3399103385949783
4533	-0.31096217235808793	0.2848509678684483	0.4217078924246651	-0.11461236116070951	-0.01586763157451074	0.11570555329204092	0.23932251736329313	0.20071365730241914	0.3123479462791723
4534	-0.5517152487791788	-0.1113769562618677	0.5628450427263522	0.01637755844229689	0.5287294205168177	0.5289830096898961	0.4638184685931876	0.036425182691799174	0.4652465644604597
4535	-0.26250364710097024	0.08324161720766869	0.2753857868094481	0.09164129741194657	0.02321159785861721	0.09453520860766643	0.04280853255914233	-0.44962409603655024	0.4516573902822272
4536	-0.4453184414070694	-0.14981731986954622	0.4698443823119688	-0.43240516921845473	-0.16135320188194846	0.461529073975191	-0.06674914571241629	-0.0803375261592935	0.10444887056705089
4537	-0.10681651177373518	0.21393463201130772	0.23911878629945024	0.4727150080899843	0.08783770618548667	0.4808065530974404	0.3401210339959732	-0.35784464603920296	0.49369535997962594
4538	-0.29696815253251346	0.047495589558312803	0.3007422727952722	-0.11942276440313672	0.13251795477462866	0.17838947557335783	0.11537545347797892	0.5831970416586341	0.5945000291544416
4539	-0.3850991049230001	0.12560122427783388	0.40506417781949877	-0.19669098073220753	-0.25384805468755267	0.3211326466898879	0.07562507670129841	-0.6193805871770698	0.6239803394321723
4540	-0.5822684610250822	-0.1004285678079935	0.5908658544343907	0.08856214555442067	-0.14182122387953436	0.16720201304975787	0.1578512885516024	0.0761582424009917	0.17526296580569856
4541	-0.39868540344514963	0.1777734501572672	0.4365242839763214	-0.03273382320633096	-0.3243690781693334	0.32601656714671184	0.5625878486956633	0.09187616003929801	0.5700406268710864
4542	-0.5842042281069686	0.11270870233735752	0.5949771690751083	0.27084974046490634	0.2575375310313699	0.3737447816353306	0.05659242348796654	-0.4084739209792033	0.4123756133870743
4543	-0.7259563011683999	-0.02709308397246427	0.726461689564731	-0.2634611396867303	-0.5478998184310215	0.6079522869122027	0.7095262073536622	-0.11700446843148654	0.7191088127360191
4544	-0.7188665994506832	0.004859625212947189	0.7188830250903129	-0.005615221832196079	0.12171190583764871	0.12184136710845556	0.6480079969251704	0.07680921304197448	0.652544266151423
4545	-0.2110817163420128	0.30134925756932746	0.3679223641088903	-0.12372270360735951	-0.21889359240282466	0.2514392813045099	0.09908316687805854	0.004377621828805498	0.09917982421572057
4546	-0.6395447369125242	0.01203704769866877	0.6396580031781123	-0.14071461072279126	-0.23832289387573333	0.27676416570100026	0.24962680835476644	-0.12396796262963239	0.27871418910405193
4547	-0.6455171711236343	-0.10620983303534914	0.654196413051047	-0.09998646928336753	-0.2686600016770466	0.28666267727219824	0.4484891747114401	0.174512425714057	0.4812453912111293
4548	-0.47668404257828434	0.03507072793500713	0.47797241803964685	-0.2093531043908544	0.048507784648064746	0.2148993426922265	0.42508393397597316	0.12264567315411817	0.44242322731510864
4549	-0.5135099178701351	0.2024654509453962	0.5519825129272806	-0.17898108444803063	-0.03239626977355312	0.18188938090343235	0.23043178454934954	-0.15580410478116355	0.27816133159959106
4550	-0.43860897797778065	-0.09637685465551286	0.44907274875681685	0.2087898342334759	0.1420497143703288	0.252529832360326	-0.11365256148385988	0.10368551512259835	0.1538427469141172
4551	-0.6003147360725476	0.09091993102876376	0.6071607828278501	0.02384224383905855	-0.5394056991749161	0.5399323669624384	0.23926319461638926	-0.13920370720485897	0.27681139499235985
4552	-0.24434457670134965	0.15220706320354563	0.28787369149057346	-0.04576778682624589	0.20591576926876776	0.2109407365695898	-0.08058775629250407	0.24902492001898532	0.261739942031632
4553	-0.5054290502590496	0.2684150077341782	0.5722806490024835	0.17403387956066493	0.14775316224220067	0.22829539677248445	0.14465788934563353	-0.039337963920948515	0.14991124159108082
4554	-0.3131605776368995	-0.040182438268545735	0.31572800910131815	-0.2678971797816098	0.049690599996322846	0.27246661201500405	0.21053088648673354	0.23324049104524228	0.31420436156730164
4555	-0.3872180607660503	-0.0726764431971642	0.39397930399858727	-0.23705530389104484	0.17205275855454397	0.292911878948437	0.43473404788568987	0.5356632115783871	0.6898759081382312
4556	-0.2768597575456173	-0.11661872805044662	0.30041846328134036	0.04954884851762297	0.3198299649158579	0.323645322610263	0.012340631340070594	-0.15625696398790478	0.15674351653765112
4557	-0.40812519764929117	-0.44804788383492333	0.606063596634236	-0.42691772932262695	-0.017039333573409716	0.4272576348043575	0.017397725966623992	0.24407351794155666	0.24469279316967454
4558	-0.47676004148812795	0.2913522088925647	0.5587362944952996	-0.06758580315672702	-0.02450087585620924	0.07188973296696288	0.22922067550758066	-0.09092918659434811	0.24659731355970074
4559	-0.20998794966141576	-0.1747996347004278	0.27322124971240486	0.3171175959731505	-0.07433327814713801	0.325713072988927	-0.18425816863737823	0.04115043405545758	0.18879732766263688
4560	-0.5402983149931223	-0.03936887118959932	0.5417307238870162	0.11790150117410263	0.011280547635021804	0.11843992035649516	0.27456140711993376	0.31976068892795206	0.42146276758849827
4561	-0.4677262812870091	-0.016696179565600537	0.46802418379680033	-0.5087676102639442	0.11112184239522262	0.520761505020286	-0.18736326501184003	0.08660087240020459	0.20640906999541836
4562	-0.456411198160583	0.09745701154823963	0.4667001723872541	-0.5431592837780331	0.07705025413586217	0.5485970736493833	0.15124228197072986	0.2389041843219115	0.2827533149977761
4563	-0.3741761649580115	-0.1667483973980655	0.40964964354617495	0.24494107301798373	0.36642139269629903	0.44075023117032697	0.36789355233391624	0.19841186322319113	0.4179867621307716
4564	-0.15611223500878352	0.061020024367335814	0.16761406054752062	-0.024010140268523567	0.23517213762110814	0.2363946301187817	0.15277794506768835	0.06364434307387735	0.16550438938110068
4565	-0.5817160874497573	0.012529627292949578	0.5818510101030623	-0.27254922938470344	-0.05650465599741555	0.2783448555076633	0.3660828631205224	-0.03984988059764577	0.3682454014026051
4566	-0.43289377525578193	-0.1732998022526008	0.46629372944099723	-0.27697481582189626	0.08001308416592172	0.28830043745599176	0.43558799476783866	0.07512884936827356	0.4420195077066931
4567	-0.34679151748829523	-0.09458619271644854	0.3594591832940532	-0.03443316929287349	0.23925386467887355	0.2417189585268984	0.2923877015832111	-0.14544191185338673	0.32656380350657543
4568	-0.2878359600665949	-0.0825573145549849	0.29944156373821773	-0.00217815799276383	-0.09291795919486973	0.09294348558764577	-0.07651029554926654	0.17428980822739468	0.1903438009943537
4569	-0.6183110978415725	-0.05839242424734132	0.6210622262893889	-0.021768784852524283	0.11830026958247496	0.12028646547821471	0.6603791693673032	-0.10517338086453609	0.668701792562818
4570	-0.39411601773385285	0.12502145361176864	0.41347043340194256	0.1192863978127136	0.08728967874231032	0.1478131682837111	0.1964667380926071	0.19810929450068301	0.2790098058210632
4571	-0.672199478909165	0.2613956543829966	0.7212349323043553	0.12221961379898479	-0.002969177220799567	0.12225567475803119	0.5281456510199809	-0.3021836208953625	0.6084839927465238
4572	-0.49131642031695516	0.17590961944951164	0.5218582365814868	0.1459330040335627	0.037217273139060855	0.15060400753687564	0.21401482010776415	-0.48737936079065836	0.5322978344408977
4573	-0.5446061322478356	0.03726774180502054	0.545879770518374	-0.1048374913110387	0.0788111893731492	0.1311567884434599	0.1023383190361227	0.361883887588934	0.37607589611622205
4574	-0.3275278251326023	0.05218104548909715	0.3316584655099697	0.32624022625922006	-0.2445219409477066	0.40770536522653317	0.34658199832277137	0.13192699732853796	0.3708420340057604
4575	-0.5550318654240852	0.22775790079101277	0.5999450249888473	0.44404541416331633	-0.17595302986954972	0.4776356336787968	-0.07002876551783714	-0.2748817648111128	0.2836617926785773
4576	-0.4771743503097594	-0.175340735376941	0.5083696824910662	-0.18069335624976224	0.40433286112957406	0.44287148427284284	0.3710763933759882	0.009168503096074814	0.37118964313401026
4577	-0.7241128242587586	0.014528091143512938	0.7242585503038746	0.13403032184169342	-0.2879501718062829	0.3176152210084645	0.4944781232041646	0.06531606702198384	0.4987732981412831
4578	-0.5839071764607098	0.1380489770198264	0.6000042589670002	-0.19431746447960063	0.015698292690032922	0.1949505408947685	0.20348241384246732	-0.021540760765959833	0.20461939575107108
4579	-0.5817446075166871	0.18348036947978996	0.6099933068150705	-0.10114273257608761	0.028935761734911566	0.10520043089330738	0.22518602079373098	-0.20601726256050037	0.30520789051699954
4580	0.0443808618593014	0.4515866914536247	0.453762273439965	-0.007003270451916993	-0.15434105440024443	0.1544998604219496	-0.3258657041405417	0.5060384481336678	0.6018831847830124
4581	-0.591709749378192	0.06025066101228829	0.594769341561601	0.10927111129237115	-0.2171155280299234	0.2430623958467912	0.5100797534682161	-0.08084264176633862	0.5164464034398503
4582	-0.5471251121015137	0.17140579906439815	0.5733461748760506	-0.15581176084263318	0.14693490688545144	0.2141662244106624	0.28608804337862714	-0.1729582066453544	0.33430661047934485
4583	-0.3915843527157155	0.051352890695857	0.39493724143793596	-0.1362683857050295	0.08008368866420167	0.15805843897976302	0.3797630136899859	0.3337350900603315	0.505568053682665
4584	-0.6068832632637255	-0.033369365133670975	0.6077999751226161	-0.2882105283097622	-0.06781125453523497	0.2960805209233371	0.48944852219795104	-0.04458420398252843	0.49147493031335165
4585	-0.37389354980700434	0.1494189012346575	0.40264425319809943	-0.3141958740669632	-0.15972593517408676	0.35246478071991755	0.10979390290138959	-0.2400934144296934	0.2640067210637416
4586	-0.3548212126373609	0.02866363600778224	0.35597710174480873	-0.015153958305129677	-0.52983232319939	0.5300489912821045	0.23510936635335922	-0.0030457395595388176	0.23512909364122217
4587	-0.2661965578727418	0.060002434881415476	0.2728752455152253	-0.0997937840998156	0.11235139392309897	0.15027187049286359	-0.0567092463010857	-0.151014925558767	0.16131164358953493
4588	-0.3739440195671807	0.03506600564119858	0.3755845504299779	-0.07202939973528455	0.1557208135774587	0.17157274319498145	0.24307211779798096	-0.12843708915324734	0.27491842484808965
4589	-0.2333446828727532	-0.15451375141869245	0.2798646823064018	0.18787325228608404	-0.03896613837438737	0.19187162078942913	-0.013293688011219055	-0.002135110953175665	0.013464057327640874
4590	-0.13622908701761266	0.08969293587774618	0.1631048340669944	0.03311727867919158	-0.334322844818148	0.33595910274081686	0.22482240646266743	0.26393574017059573	0.3467090846618604
4591	-0.3536678993816806	0.1687306741130937	0.3918558707480463	0.06340626970518172	0.1607930922685647	0.1728432051288491	0.22132963693554403	-0.31485698672495604	0.38486586010652973
4592	-0.4551991572333008	-0.08800552086404202	0.46362834733055164	-0.07819909977326797	0.27103749455508025	0.2820929326658941	0.44277456850786984	-0.1628052508288537	0.47175721320905767
4593	-0.6990490422344074	0.1397734625282581	0.7128858143321276	-0.10846384822219776	0.2745252534221956	0.2951754074066616	0.6414211010802299	0.11016805115010093	0.6508133591170249
4594	-0.29470875666367613	0.18375664162191874	0.3473035482030325	-0.22441786142866166	0.40537788163961347	0.4633514901787135	0.09927217728956884	-0.06463068323220444	0.11845712472820341
4595	-0.45585233771734435	-0.19694024785229386	0.49657508498362124	-0.12215654907604306	0.15765281320201557	0.19944079821510277	0.044229730336914276	0.2548889299891641	0.25869796225849395
4596	-0.38849140121569814	-0.24923684925680895	0.4615675203542791	0.14472084519843734	-0.14503354193680187	0.20488741133042834	-0.21054186495758917	0.2636534073834141	0.3374033137429213
4597	-0.03598853928846823	-0.19630717126052707	0.19957875750797613	0.18896984396316924	-0.2542263438678161	0.3167659006961791	0.33953108869752563	-0.24719687691692796	0.4199853046829256
4598	-0.1660017464824137	-0.07870323211801793	0.18371384972569205	0.13591099992500297	0.10306068333029775	0.17056759466300178	0.10825265958853746	0.06591878137679665	0.1267435365065757
4599	-0.15473090217163604	0.0362201487326304	0.15891365976863747	0.0566194614738304	0.23868572897699114	0.24530927547662	-0.07637835033263322	0.051304297483595517	0.09200969155376905
4600	-0.4579079133375213	0.22460098610820275	0.5100247641614081	0.30640159055757826	0.09057708174063112	0.31950922120161535	-0.08372001427997071	-0.26809143276843717	0.2808594971064215
4601	-0.6281513349121983	-0.2098674335888954	0.6622827487056915	-0.07232536055993712	-0.15160872831495717	0.16797667779011288	0.46157988139309414	0.4086210285061331	0.6164634067357712
4602	-0.3500662236866065	-0.23386632950707592	0.420998599811583	0.0619722154507265	0.18892047870380343	0.1988253071456084	0.22564188361546136	-0.036343215995042304	0.22854997044496794
4603	-0.22756692019582256	-0.17587710086659966	0.28760990556072985	-0.14900247298969807	0.029881945935221775	0.15196929837938064	0.35944409552796436	-0.08875189891084379	0.37023905435569193
4604	-0.45418974394739947	-0.023789744428384874	0.45481235190677505	-0.32890017876245764	-0.4038005320281703	0.5207976548105895	0.2918931771348344	-0.3050750673681509	0.42222319167420164
4605	-0.6329085296212952	-0.08639930795065191	0.6387785588775984	-0.1000823207574427	0.29307932373153806	0.30969656266599305	0.6069130385045216	0.303276125554014	0.6784687499346194
4606	-0.43350847671050974	0.03834143888781754	0.4352007184229534	-0.03707371934013457	0.025016767961797266	0.044724706203232614	0.40036573421842875	-0.3569239502236758	0.5363650131948714
4607	-0.54648970483525	-0.17985171450333204	0.5753239406636115	-0.14918225320376946	0.08589445746644474	0.17214297108627025	0.150463338544338	0.38229255497891884	0.41083672406226995
4608	-0.6675177131064217	0.05821075914772756	0.6700510352140215	0.08083275383993181	0.19536473169213045	0.21142684901044412	0.21414949022361116	0.0664093811382372	0.22421019170902154
4609	-0.5619626371827693	0.17024795198415762	0.587185124764084	-0.040124391465365526	0.07001566765727706	0.0806979585117255	0.5719717948124949	-0.20065254622050244	0.6061461691422274
4610	-0.5615131849407308	-0.18039390382548984	0.5897787868342531	0.014618952218158203	-0.12825004135497273	0.12908054412462402	0.19779758009099316	0.25022743010051224	0.31896339831485304
4611	-0.6653232198152133	0.1280023133652559	0.6775245966399595	0.19110076111458915	0.028661594098208776	0.19323816360860438	0.2577179243393164	0.0750057523553647	0.2684108630666052
4612	-0.4670163040863792	0.08878172434342355	0.47538029288128153	0.04059608406227431	-0.35457681031073573	0.3568932003433614	0.31216267129288894	0.24094586385354966	0.39433544433241796
4613	-0.22795020361355173	0.2250611165527178	0.3203338906694322	-0.15592705881799734	-0.14505124268507436	0.21296269785132685	-0.1866490140747751	-0.21329015604776072	0.28342643687906693
4614	-0.619287001308179	-0.10990458795104067	0.6289637576537813	-0.021082996603867046	0.1341808398389127	0.13582706109488865	0.23285133946644704	0.5914152694986947	0.6356034670197546
4615	-0.3641513942064137	0.04357669921087613	0.3667494602812526	-0.07414934140550918	-0.2448501810010083	0.25583146008084556	0.6814394220026612	-0.0711357541021986	0.6851423073865819
4616	-0.14800823525901421	0.08828606868683424	0.17233939662382514	-0.19014875089057276	-0.2797113823131528	0.33822330620579627	-0.03959894519520906	-0.13286874771477425	0.1386440787767927
4617	-0.3880017433392979	-0.07779199887569674	0.3957233224405794	-0.1281653681048345	0.04127581227232777	0.13464788992103877	0.049345611212483306	0.14074732199006365	0.14914690071640177
4618	-0.3108782431117793	0.1276782053240499	0.3360758934452705	-0.21251517861687355	0.13257740618515437	0.25047848165729747	0.34842724262563163	0.1485906667833728	0.37878850254307894
4619	-0.18634645677980363	-0.2033179670106847	0.2757955722337563	-0.11296307482726801	-0.03797912426913071	0.11917663426477954	0.04003950859028965	-0.08478505955015668	0.09376389801557683
4620	-0.4427992509170884	-0.1315786029432451	0.4619351744186956	0.1508746143920426	-0.014019380805482684	0.1515245600756415	0.05892292474094735	0.22831038020685646	0.23579130766469464
4621	-0.6523700576805337	0.039163408775050076	0.6535445392205373	-0.33504691843438117	0.10528224589296249	0.3511990729666596	0.48640186834233995	-0.027072555530990763	0.4871546990329639
4622	-0.4642600142649766	-0.08935300788543556	0.47278041505913815	0.16864175665168804	0.5520589872662484	0.5772427284150082	0.39692771693144235	-0.37094786194542256	0.5432807089804381
4623	-0.2628036272025302	-0.061292682745265274	0.26985651637290176	0.1171734590858031	0.15229986899989664	0.19215844923270495	0.4232661619027825	-0.3047822626933112	0.5215807429961032
4624	-0.42912737214251995	-0.23972806259814353	0.49154841625114026	-0.0578794691124811	0.1271675935030335	0.1397198260165515	-0.253440649485787	0.5817469743137741	0.6345563055671329
4625	-0.3368690635488188	0.14774250334525196	0.3678431911439709	-0.11151951871505357	-0.0064144442481205155	0.1117038412475123	0.1759404036217075	-0.02869477790062513	0.17826501593227861
4626	-0.5635937819579685	0.13478098326217203	0.5794858622182287	0.07373154642209036	-0.017273897689930845	0.0757279900644079	0.4968366664206703	-0.3697637604399782	0.6193318267574485
4627	-0.4338013581586103	-0.4324706896295526	0.6125475620136903	0.3399354857227388	-0.02254893215844636	0.3406825337393166	-0.14702400214245065	0.6255944742626957	0.6426387036539286
4628	-0.21815350662806998	0.327893115724629	0.39383352802133076	0.3244478129962805	0.06387859180330374	0.33067636421256735	0.1915928502126521	-0.05554815673409551	0.19948287638081466
4629	-0.29557024630905054	-0.045245971135946125	0.2990133247987916	0.4832211580845522	-0.03938405930675216	0.4848234645188428	-0.30892450389697357	-0.16159492727874053	0.3486362999319099
4630	-0.44873655470997115	0.21582939462488013	0.49794259018195774	0.09885947411229713	-0.07752816406724518	0.12563364137601693	0.12707850011730054	-0.1550996402783933	0.20051145505070217
4631	-0.19718647635411868	-0.13720135893092103	0.24022222909099156	0.023124553089561534	0.10643170392846171	0.1089148867543261	0.08936759650789637	0.2841848156288355	0.2979053150576428
4632	-0.2788187311899871	-0.14033852051784268	0.3121454552024284	-0.22144330999427536	0.17899233145236884	0.2847374128209628	0.40276724093814337	-0.04118154059419097	0.40486710123031167
4633	-0.1323297754276015	-0.018048235735735736	0.1335548886334459	-0.0861278500489579	-0.2148624982515037	0.23148196411153335	0.148506109931339	0.41570016106962876	0.4414302760349071
4634	-0.31379466934335754	-0.23265696562803354	0.3906358382989854	0.3267071741410153	0.05368195206958238	0.331088099473854	0.25590774689532825	0.35259294303173666	0.4356725357385119
4635	-0.6771333202434713	0.0868034993564151	0.6826744325697768	0.20364701391357	0.12227803446142506	0.23753741597412234	0.5841594779358119	-0.20180777370398603	0.6180361423004318
4636	-0.25744562325811793	-0.12363372233628601	0.28559332315985025	-0.12328650031989763	-0.11732898272552782	0.17019298266537114	-0.17514515625644073	-0.2620644576220284	0.31520406994330036
4637	-0.34215987398179426	0.1550509044780142	0.37565165025950253	0.0006593274707050432	0.00042512328976367656	0.0007845014500469712	-0.06983810159029825	0.0523987304745459	0.08730972104571705
4638	-0.4011171059144029	0.0006119642002527905	0.4011175727356366	-0.30388024833734534	-0.17179065840488592	0.3490776928489572	0.12367261757687026	0.21633542053064023	0.24919055061234513
4639	-0.5498165063647955	-0.1778443006488717	0.5778639856787023	0.08911541760419096	0.18503072142733215	0.2053726503862877	0.3108818675482982	-0.027209861346376256	0.3120703640604257
4640	-0.3588705350780864	-0.05055389761172259	0.36241379321290823	-0.320408125692698	0.1482662758714647	0.35304993353731284	-0.23585800359826387	0.3370586558557186	0.4113848992715002
4641	0.057668845802003606	0.2230222301553656	0.23035757187383302	-0.2272290039075439	-0.3061589527167579	0.38126935956805735	-0.3520779460657554	0.2599169867081152	0.4376250907858318
4642	-0.5208593832413235	0.026790716973170647	0.5215479264904315	0.12194044923007055	-0.057998701347849554	0.1350308206168816	0.38755870992478186	0.2677235769788629	0.4710389233480799
4643	-0.6081438070773869	0.17400992375871294	0.6325490839872357	-0.18658405741020861	0.3398584532310831	0.3877078522705986	-0.054977862496355355	-0.005450870809225335	0.055247419462333455
4644	-0.5223516322230902	-0.053816963757308905	0.5251166473024655	-0.21943020984398773	-0.01049310132846601	0.2196809554050281	0.3280934574478918	-0.22138254467759982	0.3957973571261449
4645	-0.2702657919991062	-0.052470377220336824	0.27531207530827373	-0.008965359002234375	-0.06293434408273195	0.06356972020673556	0.260092238228338	0.13163179961298643	0.2915045506608429
4646	-0.5936008439370698	0.12748675896016742	0.6071365872956177	0.17797676842252697	-0.0012591249106797358	0.17798122230636154	0.47951865219558754	-0.2383997178279629	0.5355114968550396
4647	-0.23557196302194747	0.016929117860474758	0.23617947580928284	0.36843497479829107	-0.0895599854743777	0.37916397726153805	-0.23591241743423308	0.24854752816949696	0.3426814008066833
4648	-0.46591279872001	0.015372173977993293	0.46616632197523905	-0.09302415676612062	-0.048603582702824485	0.10495619083026063	0.4889650901568604	0.08767795850873901	0.49676381088034866
4649	-0.04492788694221275	0.039697109024618454	0.05995311076170023	-0.1230476453661975	-0.2018213344330624	0.23637380155699897	0.20104708309511146	-0.12835037362217466	0.23852410366670385
4650	-0.3382883203800802	-0.12866222261447652	0.3619294893120384	-0.07521373686645767	0.07138132242618962	0.10369377707812738	0.5104471059772061	0.08685227006061168	0.5177833184018065
4651	-0.543405079958869	0.21968821391847315	0.5861330840856824	0.11131459544860117	0.04244468821891846	0.11913224046364165	0.4135201850399168	-0.24655809377555252	0.48144557017557155
4652	-0.3584064555560779	0.32963170334531494	0.48694172878754655	0.2315553580288718	0.25843145001046425	0.3469938013659467	0.21578734404468508	-0.4388610397824517	0.48904313724741494
4653	-0.5100680007280021	0.14205588891082888	0.5294801610456306	-0.11562049252597321	0.13892791698324794	0.1807458558563733	0.03431001880289981	-0.016129463025402562	0.037912227153560456
4654	-0.4274846852445112	-0.155809950077466	0.45499439190141816	0.11524541138553554	0.1211680248846302	0.16722199346935104	0.2795713692048456	0.07613320031423626	0.28975233332824035
4655	-0.5762054556473349	-0.15687346608049874	0.5971783749248312	0.342077872851556	-0.014016421782680295	0.34236490937921094	0.18530695022001434	0.3054789256402385	0.3572898540543199
4656	-0.4649021547067476	0.0798720278685065	0.47171342389930376	-0.08146206939601745	-0.27507379234699797	0.28688265891552406	0.3942960911950941	-0.10197886298993179	0.4072702984854767
4657	-0.4137511800709958	0.08224743577684959	0.42184674907128134	-0.07475214489990467	-0.00895654925459221	0.07528680456551654	0.3903630716582993	0.2267322570207091	0.4514319927610441
4658	-0.4384326168823945	-0.22040673564469157	0.49071609782428527	-0.3107273787778223	-0.1508071726740646	0.34539007984028924	-0.29838958118617076	0.13498776351541272	0.3275027304609099
4659	-0.3759027108376512	0.10113838826622523	0.3892708845986103	-0.056618782099290846	0.38555506910445336	0.3896901304864504	0.6809432612682652	-0.031584904785832646	0.6816753855589851
4660	-0.5130317799433973	0.09682200566026411	0.522088218610578	0.07625549524768524	0.12760374454568527	0.14865266959442822	0.16925128444020054	-0.20058577818326614	0.26245123679274995
4661	-0.42506697151485395	0.08025096355334022	0.4325761752848268	-0.10602879638158184	-0.2662271163596877	0.28656409954375245	0.2860374490146164	-0.2328543477389938	0.36883406770489835
4662	-0.16520512077679392	0.09165704415736338	0.1889278848517072	0.16319610245869237	0.29618902680053755	0.3381728958014784	0.05957834877865266	-0.1318323051806693	0.144669749196022
4663	-0.39304574539846865	0.14859084218106078	0.42019542638624086	0.04652336793443921	-0.17478130947612733	0.18086716093905217	0.0839822666498408	-0.0400060924773937	0.09302423634169076
4664	-0.40940553233090815	0.25697584103545273	0.48337301618836004	0.2286045818664539	0.46313764255597784	0.5164847827406389	0.56255825554486	-0.22020100165213105	0.6041194186667714
4665	-0.39712640454998316	-0.10672237580908016	0.41121654476581004	-0.048306906054114494	-0.26105839398002245	0.2654901923611297	0.11031593740345907	0.015399766047077304	0.11138563120756921
4666	-0.5715665729813605	-0.20243166614055835	0.6063554459276335	-0.05373050041752907	-0.46177513216338545	0.464890567079641	0.2406738504196518	0.00305448209734594	0.24069323242813442
4667	-0.3107563653263996	0.042299430983155605	0.31362200250042005	0.21335733666521264	-0.19219423476441488	0.2871584527496133	0.09723261219605411	0.2844353667051635	0.30059550679803765
4668	-0.33596761353268606	0.14553927117530127	0.36613647291288287	0.08472652274210396	0.019655343729774875	0.08697652667877614	0.2591854116014767	-0.3714249190248129	0.45291671205599787
4669	-0.6620692556209407	-0.029699763989652007	0.662735071668542	-0.2345999480626472	0.1322022333061707	0.26928528760802356	0.5196796842691982	-0.06664873150295773	0.5239360911915564
4670	-0.49471658794217743	-0.16577920099254423	0.5217540089610013	0.07162288413297477	-0.2704002350335601	0.27972508760876286	0.1410275480038422	0.46840057912357436	0.4891705958244791
4671	-0.3270464895070814	-0.3158702885016109	0.454679497511155	0.15876784414711975	0.27231222825579876	0.31521608143107543	-0.10225105698246709	-0.28440587201689504	0.30222835520798214
4672	-0.5792101089102114	0.17809655830243148	0.6059725524666528	0.24791051224990843	-0.07892231287059469	0.26016985519628527	0.11577483554933518	-0.24624492652204338	0.2721036133246344
4673	-0.4348938743234118	0.15722358373721249	0.4624412797396008	0.05929493603233457	0.11425347396198683	0.12872352446798935	0.12615549547168878	0.02381424417324349	0.1283835163221905
4674	-0.4973733644517813	-0.0035085914565222698	0.49738573952224774	0.2517121166442843	0.1195332584208074	0.2786524529485454	0.23763262217261022	0.08059233941897959	0.2509270577152941
4675	-0.8140967219765028	0.04960736974356348	0.8156067458437074	-0.0055738088572378445	-0.34825221780896226	0.34829681961516373	0.654982421274491	-0.12448494779853754	0.6667071879071047
4676	-0.356403187458076	0.24196922817578081	0.4307810806131805	0.16061686895885524	0.19434051182172477	0.2521230118995012	0.2161300199783543	-0.08487551676433526	0.23219827493299078
4677	-0.3721436719303681	-0.011694167511439806	0.3723273641724485	-0.553076784390713	0.0634234059175865	0.5567014081625428	-0.034836994670214415	0.43680725030403444	0.4381942378852373
4678	-0.2878223375600937	-0.128722386036018	0.3152953387942203	-0.17551371743016123	0.02607886149940932	0.17744061548377207	0.05175545677465736	0.08920775188832458	0.10313413742753805
4679	-0.3101468503521113	0.14560472072282374	0.342624872827567	0.046441795499506014	-0.23174020482751792	0.23634796995683693	-0.030965881762615274	-0.03233750744215915	0.044772762042428964
4680	-0.4667239092992181	-0.37573047865340936	0.5991699258980417	-0.5123433946615858	-0.04042291756875776	0.5139355663097545	-0.18935686390825052	0.4793339665090038	0.515380513172959
4681	-0.47477281610318545	0.04436217510259918	0.4768408848771074	-0.28986919963396623	-0.2763668921902093	0.4005031984832468	0.14292190938112842	-0.22510868045337962	0.26664693922227806
4682	-0.39022867454438087	-0.06443105381408952	0.3955120467599671	0.038673684154008875	0.1650849132075877	0.16955436418683184	0.03285435082288354	0.1666927911532462	0.16989966153719335
4683	-0.10537081540267144	0.25193651148493823	0.2730842627428836	-0.28371163208406375	-0.22738033928920257	0.36358507790485023	0.20913306579030524	0.3234194469500669	0.38514513871051165
4684	-0.29471604523098915	-0.18551981626343728	0.3482458176963708	0.03637061982844567	0.3013358173640177	0.3035228110260347	-0.17835317541718376	-0.03612838336803454	0.18197558975362713
4685	-0.45615498859778203	-0.2478529504725718	0.519142040948912	0.19845812026286733	-0.10137597958811738	0.22285132877261715	0.5029692072826746	0.13735628875569605	0.5213873545985751
4686	-0.574549897365393	-0.22535990444458415	0.6171666477490951	-0.13590492158395737	0.36029923278665804	0.3850788034382002	0.2927789774807478	0.32267368803172175	0.43570384276784285
4687	-0.6250818603751385	-0.13201735677803905	0.6388708121840473	0.02415062757839527	-0.04454868908524068	0.0506738444529699	0.07198127972643116	0.12381884441533417	0.14322154469004814
4688	-0.6847570941601734	-0.08651139211094006	0.6902003324888052	-0.2961891294446445	0.2654577408531714	0.39773837202367823	0.41536408852835005	0.4213477059899603	0.5916597124885123
4689	-0.21192242394434804	0.3881356493282323	0.44222211167002545	0.266601090871693	0.23948386576829234	0.3583694512891719	-0.08681610521682996	-0.16610437556287408	0.1874238504197158
4690	-0.37692508059735175	-0.13679196646717323	0.40097949881917444	-0.345902716060532	0.18627561251444438	0.3928705802114539	0.3505606378526411	0.3085387488749088	0.4669999147419029
4691	-0.5154255287725938	0.058344967872917354	0.5187172746174931	-0.2851722890720737	-0.1478519874109943	0.32122179975211396	0.044545461189641714	0.2850303141039483	0.28849016979923825
4692	-0.6138537710574302	0.14181551842780418	0.6300222960406836	-0.006488171391801355	-0.3388661569325107	0.3389282648027726	0.30338610497885266	0.16521808475839697	0.34545642883795386
4693	-0.3052459565076554	-0.2961436147077659	0.4252953497235247	-0.24233311201966198	0.09178763206019731	0.25913376194612736	-0.15815960081947403	0.123481524090629	0.20065429505275975
4694	-0.43011456353850736	0.1307078315148312	0.449536511294945	-0.10246170290205617	-0.08241200689846873	0.1314919748221255	0.5507219675489328	-0.2552159969522477	0.6069842589732434
4695	-0.5827302149564862	0.16326510025781185	0.605169394785812	-0.08082923492202108	-0.14145364891667994	0.16291869140747056	0.28264980699803127	-0.3629793080477954	0.4600487924849718
4696	-0.525189858217959	-0.3750824005495821	0.6453767848141402	-0.16101263281731432	0.058596127990140245	0.17134343915715064	0.28941334798397106	0.27768078959226405	0.4010819204350582
4697	-0.3198496120180819	0.10272046226713888	0.3359393809550947	-0.12531274705854997	0.04145174510533414	0.1319906502281041	0.14517903933148055	-0.14773892781945278	0.20713219029029034
4698	-0.618637042078756	-0.15870871045865742	0.6386706855707428	0.17581963308971602	-0.24127087159469288	0.29853672614917104	0.44742819660110045	0.15200934940835775	0.4725450596729006
4699	-0.21906989988013467	-0.16014658632540696	0.27136423888414857	0.10092818310706746	-0.5687591585833138	0.577644768536592	0.44638271526011764	-0.38196182449841404	0.5874966926350756
4700	-0.2230946738762466	-0.021582939674119533	0.2241362460578956	0.026506096187019167	0.01596525012449893	0.030942888465903196	0.2985888697270811	0.24868928257693962	0.38858933643826193
4701	-0.6548808936611868	-0.15362382717359085	0.6726583569375587	0.05884727887628677	0.23135886168764414	0.23872562726390714	0.569680827405045	0.2599337531756352	0.626180326385993
4702	-0.48076038907591107	0.0009621263263186928	0.48076135180720303	0.17302186067129097	-0.18897032155878832	0.256215430253893	0.3988901057853757	0.0947047474677875	0.4099784210009176
4703	-0.39022821654538714	0.21255894934584033	0.4443640038698016	0.1519579680696662	0.15068609579100145	0.21400355960730316	0.24633123747729244	-0.14251913300948366	0.2845887942819765
4704	-0.4344331027585936	0.09058402838797505	0.44377650565510135	0.15133453547266798	0.03521103128202001	0.15537682694234553	0.23493713286115148	-0.2144051327471068	0.3180644861428619
4705	-0.14730601391620052	-0.07205662513569461	0.1639854230162726	-0.2320654091899616	0.05192135793663917	0.23780282074123707	-0.3031088252228335	-0.1788951522386144	0.35196368480632095
4706	-0.7573689825600384	-0.07196923512377801	0.7607807480137292	-0.15591596567940474	-0.2416983580877046	0.2876245550297012	0.7302229866491855	0.04279154009130322	0.731475718075619
4707	-0.6281957043354336	-0.07997779479404467	0.6332663662358912	0.06657656918425146	-0.32096878075020235	0.3278008507930034	0.5470911844443047	-0.08140476262028808	0.5531143638289804
4708	-0.4478807740684753	-0.20405508948868553	0.4921744277452985	-0.02999582059279974	0.2567770931608303	0.2585231611000476	-0.08775878261105535	-0.19431885648110286	0.21321684246207642
4709	-0.4240803399615138	-0.3310832264271969	0.5380150904605889	-0.028837974763067202	-0.1842109868609994	0.18645459626605776	-0.22365170897439562	0.3724444498163894	0.4344363648754565
4710	-0.39734641615310123	-0.1254088117878081	0.4166671867375008	-0.2973491092071263	-0.05377076023391813	0.30217178459016497	0.23323096427283357	0.5665510786222488	0.61268002038884
4711	0.07279209973446814	-0.031543957239375996	0.07933291260298173	0.012493621437347592	0.25214693412268885	0.25245626742881894	0.2785300766431243	0.22107865329808218	0.3556048010628067
4712	-0.4195844814440872	-0.13525486691395486	0.44084579627417936	-0.22786638159403233	-0.02276119283972957	0.22900034882122888	0.40717785544778673	-0.18800561435407287	0.448486250620586
4713	-0.34340372752437515	-0.001911937441988451	0.3434090499425101	0.09003478553370299	-0.030914883563234657	0.09519449895780874	0.04049863220675944	0.05652890656063618	0.06953888471610332
4714	-0.44577910198926823	0.010159475211121288	0.4458948561117562	0.10433127433718029	0.09945546419969103	0.14414022396262605	-0.11911437851683791	0.18808659811056266	0.22263154214588923
4715	-0.5738591575175708	-0.04653599154761357	0.5757429384509163	-0.035675279698025766	0.4049641941882047	0.40653256223337675	0.5358320498496458	0.1061378318418869	0.5462428260345119
4716	-0.334595488431982	0.2689459612403737	0.429285535449944	-0.3186295936577654	-0.026404063518413377	0.3197217423397994	-0.07034029168891696	0.006770947126075355	0.07066542549129687
4717	-0.6107689097822797	-0.3000987757817948	0.6805129950135901	0.035716528621542905	-0.41973609929137773	0.42125296849412797	0.35204498578166926	0.5566283065264311	0.6586127417841977
4718	-0.573557814761864	0.07747597904510065	0.5787668737958329	0.1966625165299454	-0.07444496218832534	0.21028123502374682	0.4985354055497044	-0.1508036305604262	0.5208447806946074
4719	-0.6169100955531702	0.01485284283879142	0.6170888695607915	0.24164796215770748	-0.04632511674963652	0.2460482758664248	0.23577995218863235	0.14283962278713086	0.27567252981035956
4720	-0.3544055986853132	0.20331474383983966	0.40858317811940675	0.5468358823665518	-0.018310785676527597	0.5471423645777185	-0.5095064889682227	-0.1561291520916243	0.5328913345453979
4721	-0.5192662585270006	0.03402487699413572	0.5203798031237338	0.15260135766723798	0.10729592966900381	0.18654648451638028	0.5389759246352945	-0.18101458631846876	0.5685607511924448
4722	-0.33878310619299623	-0.1970602719508957	0.3919269623579576	0.06698249653177485	0.25727372326775394	0.2658503780807582	-0.5519609311663756	-0.2570013546770521	0.6088600543966506
4723	-0.33879116911357776	0.0656948572891001	0.3451018263405456	-0.008669597900858094	0.038152069593173056	0.0391247024526051	-0.12039034798627121	-0.13333348221720412	0.17964312780738642
4724	-0.5714993741043461	0.06357570505304537	0.5750246993605155	0.47835960028386076	0.2961810684306093	0.562628769687822	0.10048185255791549	-0.32771971719997706	0.3427780852608632
4725	-0.45888310189613707	0.2862173831194969	0.5408272289794527	0.3776194067757477	-0.036383416635698565	0.37936811856000024	0.2088153807893889	-0.27123021038451384	0.3423005846904809
4726	0.02436963954575552	0.08069703891450743	0.08429644963555451	0.19763877774501956	0.07726575552092546	0.2122052860905323	0.08256022058993653	0.47610978867843384	0.4832149841419261
4727	-0.3981026536698183	-0.12525226777090295	0.41734141112607703	0.019221473698532533	0.08445650675551085	0.08661620278266087	-0.002806305913222978	0.22000684073426555	0.22002473797905336
4728	-0.3163246185009507	0.088132200887961	0.3283725766612187	-0.39864614942016974	0.04711574686110788	0.40142078427730704	-0.45255197995074553	-0.38320570899914436	0.5930007672565668
4729	-0.44005891621968624	-0.13057081943099233	0.45902133788237515	-0.4427934987189864	0.040246628275239414	0.44461879581876235	0.08414656977908905	0.5226410970879091	0.5293716667624366
4730	-0.10374453250537899	-0.35536781327450506	0.37020158121794017	0.2505610971302294	0.12081833858378069	0.27816889533743583	0.17146320718079433	-0.0806309176735714	0.18947552955884897
4731	-0.399749010156914	0.3215871701500716	0.5130473458917448	0.0810362442447128	-0.09842700067960773	0.1274941070954742	0.14002672477567227	-0.13349031547066892	0.19346097274608276
4732	-0.5252526198042694	0.06968975776268638	0.5298556189645159	0.3009094436253589	-0.021289538737819944	0.30166162785908346	0.18684845606566378	-0.059996993334085	0.19624470628083837
4733	-0.5701308146225156	0.2413713901700314	0.6191197733675987	0.443369614973806	-0.15397970601698793	0.46934674319430303	0.14684784383221233	-0.26078644698094133	0.29928892423060555
4734	-0.47123708779163503	-0.015127075825851833	0.4714798207064457	0.2112411583166949	0.35990058884728493	0.4173143429353961	-0.04014836844692142	-0.031134162230608383	0.05080578261134846
4735	-0.45635561561280175	0.2411605295668234	0.5161577752221601	-0.23390543156349805	0.14937529718780773	0.2775332958851102	0.17545911455196042	-0.1852959701060365	0.2551871811374841
4736	-0.4222113728667156	-0.02069747745331051	0.4227183801905556	0.287236480329127	-0.09730411580719434	0.30327031932730386	0.24100208847104873	0.34569121495818134	0.4214076681156511
4737	-0.18792236959851233	-0.03236184686022504	0.19068850549449626	0.14312351424954234	-0.08141120107839298	0.1646575962176221	0.22040640825702115	0.4220948791609188	0.4761754632639436
4738	-0.3132766248557542	0.022838907077533745	0.3141080377155433	-0.06639634515531255	0.004960854055215834	0.06658141424557268	0.06743613820985525	0.19832282770889748	0.20947452524617816
4739	-0.5184762570930415	0.2444907007039589	0.5732306097025196	0.10054033800705987	0.212767457453312	0.23532605150667188	0.2570910301518423	-0.18692956513212952	0.3178654748553585
4740	-0.33251531850344146	-0.13535851755050435	0.35901025794942865	0.16181193695190127	0.19033171099481128	0.249818460387415	0.4063250784375876	-0.0681471502923896	0.4120001255585795
4741	-0.5095143501610014	0.1014363619444451	0.5195134344215865	-0.081634703484882	-0.16235821932956307	0.18172621219001708	0.11385599737784181	0.13133646036830257	0.17381730052264024
4742	-0.18872184296399924	-0.020457787954876155	0.18982743505546051	-0.1645421467093503	0.21483163437847239	0.2706044145490738	0.14837653753488317	0.14270237549272355	0.20586297593813913
4743	-0.326570487483531	0.012302048748353098	0.3268021170351226	0.16785814642025712	0.0898898526343997	0.19041150943753002	0.49736232208115927	0.37406391091474567	0.6223287626928371
4744	-0.3651036473778276	-0.055250121598279224	0.36926040847241903	-0.11319627324921787	0.2958936982156977	0.3168066869895173	0.1070633925811073	-0.19097691135195793	0.21894006189025775
4745	-0.47103134963532617	-0.02835735604239552	0.47188417220859624	-0.024584145075238952	0.1427574482534942	0.14485879062359133	0.5301654941505107	-0.025413626279635417	0.5307742491761787
4746	-0.5354815535640429	-0.23639897525076914	0.5853417546245737	-0.20684851184267647	0.09406090197161816	0.2272306320266795	0.16724875066081105	0.2581663413223748	0.3076068991251384
4747	-0.5062179481305685	-0.15827102404100196	0.5303831898359057	-0.08504750216144771	-0.2358445049539388	0.25071040692573954	0.2795136128234236	0.10352242979922703	0.29806837005146763
4748	-0.2672299086403232	0.18683553355509963	0.32606646664558164	0.14543050980463726	-0.3385533483588981	0.36846764154679595	0.013558212340717402	-0.10232422295504734	0.10321856289074276
4749	-0.45217042420875575	-0.3900274678641421	0.5971427955000718	-0.008147545083115383	-0.2656578628224822	0.2657827732760161	0.07749020769864713	0.40983936559495204	0.4171007526730829
4750	-0.608352441283536	0.011764492894433431	0.6084661832088134	0.3243385804777394	0.0970007478757625	0.3385331001169195	0.4264346098766572	0.03317378851572966	0.42772301404664115
4751	-0.6306483688523433	-0.13782414916573815	0.6455330055306088	-0.030216890511583428	0.016445642837480103	0.03440232027824549	0.28303913595854335	0.2798473145376896	0.39802722512174377
4752	-0.44990189388574886	0.22709840223506847	0.5039696403749978	0.40563617309021965	-0.04919877718395728	0.40860888952111085	-0.00681244685074707	-0.31750148392059024	0.31757456088904706
4753	-0.5628299645682406	-0.25709874570001556	0.618770825149674	0.33710664145790736	-0.28350847722823264	0.4404746807426068	0.21825908754293638	0.5212535058141368	0.5651037485441089
4754	-0.3155592985384977	-0.016949693315545883	0.3160141816400014	0.025856201782506076	0.10888747979317608	0.11191526449205666	0.4150465424524391	-0.3329213756563765	0.5320716819852928
4755	-0.5359716678627523	0.023658824434423506	0.5364935868444275	-0.10822920256584141	-0.3309487943435871	0.34819630205605545	0.6177171742137637	0.11101714059433307	0.6276139839299146
4756	-0.4309291870334547	-0.19122991043100032	0.4714539668735035	-0.1577441436972841	-0.25731941474206743	0.3018219608875231	0.059893272805788746	0.15488914401272344	0.1660658034045023
4757	-0.42191286423721175	0.017029548974488936	0.4222564037964639	-0.1154334719305337	0.1657270134517487	0.20196615911972335	-0.0550021685209476	0.16903488328967275	0.17775834807614524
4758	-0.3125756607791141	0.033901081404849064	0.31440869426896895	0.21108668617869839	-0.1408624234278369	0.25377117924592524	0.17973988580055272	0.0013118527581966713	0.1797446730928484
4759	-0.23404148363861801	0.11290526182697681	0.25985190823233084	-0.16418469599071855	0.13033059782883125	0.20962509183775022	0.2414213915298514	-0.05981472358912707	0.24872090673333733
4760	-0.27780142107462963	-0.07889295499930339	0.2887866477169708	-0.030019265570962097	0.10246071657007055	0.10676776079637655	0.29410607019148255	0.011632155541218547	0.29433601133060894
4761	-0.38518914895280904	-0.09915584622469639	0.3977468570730949	0.328808400266362	-0.24988182244181556	0.4129841271436072	0.05457252930086252	0.26237015226655236	0.2679855551231584
4762	-0.45207439320543197	0.02151113643999677	0.45258588796271554	0.36000280866127543	0.018003386291613233	0.3604526933759435	0.14880870843258348	0.07719814073371511	0.16764123788052906
4763	-0.38626224658821495	-0.2359929235275927	0.4526490727864967	0.1485330270665714	-0.18596760474474938	0.23800422295425383	0.17386620819075196	-0.0030324991331570476	0.17389265194832848
4764	-0.2135858684495934	0.04432165815510299	0.21813604145804247	0.20495413713076838	-0.21943633139146315	0.30026405356213026	0.32729859837919884	-0.09027565260144559	0.33952034689191307
4765	-0.4972688629396632	-0.06968311117987394	0.502127531642124	-0.001583372987654585	-0.17865670763982827	0.17866372394731145	0.13996284276725804	0.19448816957318465	0.23961478556094992
4766	-0.3572783940870262	-0.21118675714981452	0.4150273452157811	0.3917507013235077	0.3481514003876362	0.5240973283459212	0.2531470729776301	-0.24742420479066088	0.35398047640149943
4767	-0.6762423327009156	-0.11879172576396693	0.6865968006383059	-0.005614896920555508	-0.06626576382299662	0.06650322189543625	0.3623791220418829	0.2198663096683964	0.42386297575872917
4768	-0.3948375625931768	0.09901650532410776	0.40706383917159705	0.02685687714836494	-0.31863447135496037	0.31976431662369303	0.3898744256723747	0.2574094019580206	0.4671848328121856
4769	-0.3680349099148319	0.07616665777951052	0.3758338125732163	-0.1673896615306826	0.06937293729372937	0.18119575937674753	0.4718822574427474	0.32673418602245907	0.573958267825303
4770	-0.22076907566830134	-0.24678303892425626	0.33112060200496	0.2148169293083948	-0.0061141653529173876	0.21490392303411007	0.015550738930136233	0.1525625167298291	0.153353014291251
4771	-0.6713012248053276	-0.12022635948559789	0.6819821932721508	-0.1841486459623164	0.03353407787243521	0.187177077091478	0.36406847057545183	0.2929292863961752	0.4672830171274376
4772	-0.15658936211113278	-0.36962713928711244	0.4014280139999523	0.2873654885671541	0.15301387723384613	0.3255643878644802	-0.1677945588348419	-0.20799353829585374	0.2672383317329458
4773	-0.28812439201395856	-0.018567978629773173	0.28872207242226733	0.0045217716050628826	0.19695067231656047	0.19700257293851145	-0.027601482113939032	-0.03685394545909939	0.046044056193914634
4774	-0.4946352091235864	0.06309681036409895	0.49864335710290686	-0.011322794502881553	0.04283857252246806	0.044309693872980435	0.4219351918342358	-0.3855797476698337	0.5715776831904181
4775	-0.48874723183237134	0.19995542027232543	0.5280682027163612	0.08918444896080505	0.24052282361743668	0.2565250370185082	0.26206264002285473	-0.018272262067652027	0.2626988824810972
4776	-0.3090749318380241	0.11604875146119442	0.33014334190830097	0.1492703924167899	-0.04766543487273454	0.15669602335052843	0.20052596807353884	-0.26432171381960495	0.3317779864131481
4777	-0.33277098605681943	0.08094588400053418	0.3424744739361692	0.16312074693582462	0.20495416044267034	0.2619438603282413	0.20197577635028066	-0.01232503891645417	0.20235147841464046
4778	-0.2986292713043985	-0.11721532449145175	0.3208097161487357	-0.021704821020099154	-0.09300597226781397	0.09550502674203028	0.3142702695242323	0.14221480508546705	0.34495050817810224
4779	-0.4768946856919114	-0.25380543894871327	0.5402274910453336	-0.29887890796791744	0.21814351630248588	0.3700205336638871	0.2679025450904721	0.4420277244088647	0.5168755003016023
4780	-0.46254463796389167	-0.15078840062302026	0.4865025014032262	-0.38505472265667556	0.027414170585979603	0.38602937218445765	0.01421767641067737	0.25699372187766023	0.2573867040214994
4781	-0.5263990631384861	-0.0015191268341963513	0.5264012551461235	-0.05234876736054413	-0.14328139450671276	0.15254491619177818	0.5159141294297204	-0.1082623636181338	0.5271509540173586
4782	-0.5834384765844557	-0.13531086580183907	0.5989236064501329	-0.12661955433694563	0.01642327109718414	0.12768020744821154	0.43472931520448876	-0.2249379692919477	0.4894759110797475
4783	-0.5773301597631396	0.13775062302976027	0.5935363068231121	-0.15440555617164714	-0.46072923463374504	0.48591409057864554	0.6672217915985074	-0.2060441715268316	0.6983116208428013
4784	-0.5092841056451864	0.1591879588020472	0.5335832704371265	0.08647407501910623	-0.06623943943600116	0.10892854991785063	0.195918664571369	-0.4217104245854655	0.46499871540842147
4785	-0.5033621404258612	0.3412745351171004	0.6081461606665765	-0.22417563566116966	0.0007593922713745494	0.22417692187357582	0.3020356975077088	-0.058465906150722585	0.3076423650133272
4786	-0.40060094900680376	-0.07178317692658108	0.40698150429082725	-0.04030935218505599	-0.045976901057103885	0.06114506770291123	0.1791796764852438	-0.15831306484072122	0.23909910699251685
4787	-0.5378131062543994	-0.09376749017116762	0.5459260750980904	-0.07865196705735512	-0.20505166133165975	0.21961856874332136	0.41351342016858966	0.02619908866728527	0.4143425405464914
4788	-0.37669898581966066	0.0825578652374527	0.3856396336349861	-0.07266626807432697	0.10771826864074767	0.12993695361524463	0.18980834967217516	0.09889376989956614	0.21402613702588535
4789	-0.5403069074119781	0.1819016849905634	0.5701050580371148	0.24894148928816656	-0.09952028312972633	0.26809728055918663	0.14726711333655018	0.17493592633902083	0.22867046375641004
4790	-0.3835074394932392	-0.11838557424225538	0.4013640496299202	0.04454381548737469	0.28236991883015244	0.28586171929504683	0.3593531536033069	0.1443782961230098	0.3872722316356098
4791	-0.4342373278183166	-0.18350305253337215	0.4714185265343924	0.3602221954562922	-0.22998988630215295	0.4273820046523115	0.25521587495628245	0.42909207050659165	0.4992545921684994
4792	-0.4231900238066669	0.03459799947482736	0.4246019522060014	0.025850202981426113	-0.08930064168321804	0.09296686290940138	0.13034181726333072	0.0041568152308184125	0.13040808426002837
4793	-0.5491512102666247	0.0900851343337788	0.5564911348487357	-0.17490422474692144	-0.36153419086130717	0.4016197940790041	0.507401344370896	0.06114283896590298	0.5110719822355779
4794	-0.27502621203878796	0.06266043575465027	0.2820740107088333	0.22892569710096378	0.06906126074186035	0.23911593951139565	0.6074247507609758	-0.2853252316933494	0.6711000787348316
4795	-0.2254721379728298	0.034071676975164854	0.22803193674119154	-0.12548428154399013	0.071286577419737	0.14431937165478356	-0.005317457883638161	-0.11345414597452545	0.1135786890096606
4796	-0.28548879698569113	0.17026786481743214	0.3324078804628803	-0.04461732960511957	0.18611267826036823	0.19138608912441682	0.321110103355539	-0.10148589732182578	0.3367656244812126
4797	-0.4251516275626152	0.021159120425732255	0.42567782981537966	0.24243370975172285	0.2079871009080343	0.31942563730563556	0.2223801651869188	0.29514964647027503	0.3695487135413809
4798	-0.49967388741255586	0.17261022187362554	0.5286475976084993	-0.1367652606171128	-0.013945185126900852	0.13747437833971218	0.0610098714621937	0.026911786191073036	0.06668169652781358
4799	-0.5012081619451565	0.06319857855887966	0.5051768818268559	-0.21496903445364027	-0.054896927333434264	0.22186788502300805	0.29463051489800646	-0.0631682631791805	0.30132601909250817
4800	-0.21911985807854584	-0.14903146931364747	0.2649979076335259	-0.09148427727369403	-0.001754831453383369	0.09150110612293118	0.016701828546172633	-0.006666628890689543	0.01798318707993451
4801	-0.6150831923282453	0.1235397787951523	0.6273670460180869	0.1813891968734329	-0.016127438892543807	0.18210473642281172	0.5036870433759267	-0.1936172093884598	0.5396186259166351
4802	-0.4660518823569868	-0.06003401985697194	0.46990258627579184	-0.10431691593517319	0.08149992693561157	0.13237921680058398	0.37975985829946757	0.08926773350286489	0.3901105974212572
4803	-0.49953405912227744	0.04457232685852217	0.5015186622098542	0.06149019589149819	0.15179886979257287	0.16378016076765012	-0.043819158143560445	-0.12008605755872004	0.12783105976407524
4804	-0.5007801776850861	-0.07088135650150615	0.5057716412194342	0.18189621251444169	0.013500849756375267	0.1823965599216256	0.3311496978299118	-0.19144540876682048	0.38250681943036896
4805	-0.3214516048650446	0.03208905740782044	0.3230492870687616	0.19561481243457238	0.20072977674906678	0.2802812839230317	0.2291903799255989	-0.3668604167717434	0.4325676775307855
4806	-0.3677721728479329	0.4628352633719653	0.5911622891743741	-0.06682491689346857	0.09283687593041728	0.11438642861082197	-0.46189195652271997	-0.43234761971367086	0.6326678779363334
4807	-0.5559611344779876	0.3334872689698018	0.6483105286936098	-0.03453191896135195	0.08442143804784222	0.09121092384807336	0.1969639195593611	-0.1703748071866264	0.26042726533922406
4808	-0.5174682391228607	0.10467136794475769	0.5279483627859272	0.10430270797906749	0.1222541572572367	0.16070200328074255	0.4579168980684724	-0.21287347195621278	0.504978217945432
4809	-0.43735445775116427	-0.017822428060545573	0.43771744385709405	-0.08996644467697931	-0.3124333152172443	0.325128494022677	0.22268145762509695	-0.05397256515775034	0.2291289361031152
4810	-0.30654852666819243	0.2052316877553103	0.36890655302031794	0.37106220051682853	-0.22307331894185245	0.43295364910822093	0.033764070913569644	-0.04126301287150872	0.05331649572028205
4811	-0.2746684039370303	0.10084854460717058	0.29259726770887673	0.218233607010949	0.18407380104256352	0.28549793599826	-0.17218962540421434	0.1959607184760524	0.26086370058422137
4812	-0.42724079617987626	-0.015397253200550626	0.42751815555194433	-0.20263261857498	-0.23538857900586113	0.31059259688046625	0.417141208863249	0.1770216336698571	0.4531483718596348
4813	-0.37207769988897904	0.006795006765466824	0.3721397410538357	-0.14473515806870976	-0.20909915448104888	0.25430438923829835	-0.014989790348203576	-0.4165483481464037	0.41681797005189286
4814	-0.7149962614574565	-0.1772054786641639	0.7366284243543246	-0.14529257979465773	0.12102451979567948	0.1890948654383873	0.6957235004051072	0.3241965957030704	0.7675510547718604
4815	-0.5467800933522298	-0.15104681675628048	0.5672597388661375	0.3448768180805576	-0.3915381269705284	0.5217682670697401	0.33689406016149076	0.16857193369371098	0.37671488502756434
4816	-0.41809674045090855	-0.07700371328372702	0.42512875253875365	-0.34810772118134325	0.08743163259128417	0.3589195953464301	0.14011826451812562	-0.047524955558594276	0.14795860722654083
4817	-0.7178163816517076	-0.04691624597806651	0.7193479630222249	-0.21967995429759396	0.32811363748628175	0.3948643329355946	0.5037746385549209	0.03542830473327531	0.5050188622491392
4818	-0.16311382911726252	-0.3538630355070634	0.3896474934444834	-0.1715729749212292	0.006536548500738294	0.1716974437480746	0.05409419956691927	-0.06547470300073382	0.08493008395038823
4819	-0.48497233426307784	-0.06816433818530894	0.4897392591990351	0.06783543702309446	-0.35168779583137266	0.3581702838774365	0.30279717493473485	0.06785676958371804	0.31030738039369
4820	-0.1390659813305693	-0.04325510329182206	0.1456377393542637	-0.05665072049090132	-0.11373400391060977	0.12706190529689385	0.5016934572373115	0.03529959534472849	0.5029337794046327
4821	-0.7282604296810756	0.05381836843115863	0.7302463079125131	-0.19361885519154082	-0.15170828907440317	0.24597492973790142	0.3670235235238662	0.03857162320461885	0.3690447627815806
4822	-0.5305915015606372	-0.10722690524990287	0.5413177908935225	0.34667153973236003	-0.17440134141011043	0.38806827278979045	0.4521134329212103	-0.011240959481723493	0.4522531541049453
4823	-0.561142301325916	0.011793916486066789	0.5612662280980618	-0.08390073466517135	-0.2928921382272995	0.3046721810614073	0.35108299758166434	-0.3797087259256095	0.5171440686452631
4824	-0.2854098691313788	0.11091224406661682	0.3062030687003047	-0.2038212487358479	0.22025881350317217	0.3000950622087367	-0.22186101815100182	0.31526621181069	0.38550628488321953
4825	-0.5397853542197409	0.14538404671135444	0.5590212425912816	-0.23042748394669615	0.02326415021059173	0.23159889041838236	0.3359822895188956	-0.28811030896848205	0.44259648553086495
4826	-0.4303857818950172	0.03189414106250283	0.431565936435558	0.1507489895706735	0.08795674231932393	0.17453265131776052	0.3158101293815404	0.059569087667664986	0.32137908149962596
4827	-0.6466139327789137	-0.16397454611264736	0.6670811268778799	0.18899385298827417	-0.008518353220724209	0.18918572570082137	0.5020992522001987	0.03593191311995237	0.5033833146226229
4828	-0.12397849191909877	0.20354995123232697	0.23833432213010514	-0.21784149022053959	0.01866259630608435	0.21863944603476593	0.2570231038956816	-0.048690059007044	0.26159433820761446
4829	-0.4819232993593258	0.09606742100479941	0.4914051442993772	0.34021795930876897	-0.08285806086937707	0.35016241672580534	0.12130989771354836	0.024074572787607326	0.12367569016656979
4830	-0.35559496346357783	0.047381966742044694	0.3587378274074362	-0.06038796795894587	0.17491179778246022	0.18504281579597442	-0.016415469301453853	0.12084791368763804	0.12195772167042884
4831	-0.42259295112745215	-0.23104073211756718	0.4816270572133906	0.02336784893415656	-0.1352596331515616	0.13726334078735145	0.02848192944603076	-0.14076725384114444	0.14361977600228273
4832	-0.3650138629607493	-0.21195525673466054	0.42209021667291047	-0.07062397856120513	-0.23079431141067677	0.241358158195123	0.44947113387238213	-0.022447953105365726	0.45003134422298363
4833	-0.44679200942459363	-0.3924389795173657	0.5946691957132954	0.07029189108952881	0.15974808091946222	0.174529078695767	-0.3178170980142764	0.3016658446700752	0.4381894449102193
4834	-0.5307900170773464	0.43898297291256977	0.6887990220203043	-0.3475551538997103	0.1347269061030538	0.3727545093360406	-0.087369428440097	-0.324246606659484	0.33581137407202183
4835	-0.36564012692343434	-0.02941981651863358	0.3668217932737574	-0.04726020377680061	0.3735579474740286	0.37653561183775675	0.12001008102061643	0.05395360992409439	0.1315804376433528
4836	-0.36740545891017035	0.09858389114509473	0.3804018333687428	-0.21462144935143898	0.22097335424696257	0.30804478539469854	-0.043691791551716964	0.08466369992467618	0.09527284363308518
4837	-0.25804727197480054	-0.07067365072331387	0.26755029336593456	0.27977639062283255	-0.15220280205298933	0.31849728680590234	0.3859106236972681	0.35659232236420785	0.525438001910324
4838	-0.18991625565190234	0.16485955330021057	0.25148927705805607	0.07812542321592011	-0.1397717548485352	0.16012409314686424	-0.07894529440767359	0.4460171669331102	0.4529499671135347
4839	-0.34892391365098446	-0.04504761299051208	0.35181981887560376	-0.07435623323094627	0.10087799067512453	0.12532046290588536	0.17008442258847636	0.08318140396815758	0.1893353025015917
4840	-0.2947024266936299	0.1001237613751264	0.3112463459882181	0.02139033098239145	-0.26182588806016766	0.2626981954982403	0.2215948688699246	-0.23697254716270463	0.32443839787894924
4841	-0.5504336033024277	0.25366950709278674	0.6060737335285137	-0.19774426090618696	0.1678507306092392	0.25937744791594647	0.5002081595011199	-0.20815171343668118	0.5417890167197228
4842	-0.5374630708350272	-0.07674036677223073	0.5429140230310449	-0.23583034695189722	0.06153711004670218	0.24372683162990522	-0.03937435729723776	0.27375870706163996	0.27657579377926644
4843	-0.4549927341836612	0.15883180022029558	0.4819190065987683	0.1822424060648873	-0.3367640384698866	0.3829129302790212	0.08954148284035031	-0.04861583711093254	0.1018880599837168
4844	-0.5850084650598975	0.10907217931831599	0.595089610473065	-0.10586037546850485	-0.32408927880518507	0.34094028763230344	0.4878299445424094	-0.29412080512891636	0.5696359388257839
4845	-0.2940416215864119	0.11543976880780002	0.3158905118036389	-0.12701427740443502	-0.12858223813329678	0.18073743006897772	0.34167112702289343	0.34758041036972437	0.48739234782039836
4846	-0.5135965957505174	0.13194681374524023	0.5302748578087042	-0.05028540367895593	-0.2882771383020909	0.29263002288008383	0.23389394461263285	-0.03350323888596825	0.236281282251277
4847	-0.0746556343398245	-0.1564239023631487	0.17332599623021774	-0.3679587602582869	0.06393540191385458	0.37347206705281394	0.43129026949004395	0.30294444061410897	0.5270546752053246
4848	-0.39507582686612874	0.2549920546745923	0.47021894572754674	-0.0965081798689104	-0.05198230114041854	0.10961746399850308	0.3101513458954018	-0.31973329164158815	0.44544723048268464
4849	-0.5940897499421295	-0.1151752662520398	0.6051511984145204	-0.27588561027856684	0.03801985810885376	0.27849305120486334	0.09989727836457268	0.08578710534464767	0.13167723291466374
4850	-0.21991723728764292	0.006531777259185774	0.22001421629156845	-0.2178369283504724	-0.07238673605885795	0.22954905120784883	-0.1432179399979502	-0.3707786652314435	0.3974772910847452
4851	-0.5042394393924219	-0.3299865650352452	0.6026180758511513	0.2348500841582746	-0.041862308504264964	0.23855191238482015	0.13967839279954297	0.6349250146706202	0.6501075508479737
4852	-0.44269945879131983	0.0574233769034238	0.4464081708807761	-0.17518053046046828	0.09512980926363306	0.1993436702354661	0.36199660355865165	-0.048177059409726136	0.36518840348697806
4853	-0.3367451846887017	0.2685863266824682	0.4307388237572849	-0.060373876831988665	-0.30589207163258075	0.3117931437530274	0.010760111878976549	-0.20890559949184057	0.20918252677193996
4854	-0.5500711408403858	0.18588771626023556	0.580631124761573	0.026198955175503823	-0.01448332666018418	0.02993579802566921	0.24250646594962244	0.053161174850939734	0.24826497243652307
4855	-0.3722313957399198	-0.06663892076615867	0.3781493854753266	-0.028533041506986778	0.30836401143825104	0.30968128456193356	-0.10730446656593884	0.18672039003061947	0.215357267344725
4856	-0.18604165317712124	-0.17235220854012015	0.25360753243059114	-0.3161614194241923	-0.06982425124337578	0.3237799703409988	0.14427836751510628	0.08233269930540223	0.1661171896816758
4857	-0.30004119448659133	0.09043174892344222	0.3133729720353895	-0.39991554035341	-0.1327702099393849	0.4213791262788277	-0.05463262510165431	-0.10880034888169975	0.12174662066060599
4858	-0.6686511440175575	0.29482858656441563	0.7307655217999544	0.1890562671376949	-0.4733655726405308	0.5097227064839637	0.2693455790593482	-0.25927239111311146	0.37385721037894376
4859	-0.16747395874182974	0.0669272512468514	0.18035183341490948	0.2610717164678717	-0.2386416362667541	0.35370647675658207	0.4027290024024896	0.19714934133088247	0.4483954863324399
4860	-0.23838532116110706	0.14521653485190933	0.27913330747060616	0.3121308469959667	0.07444403121889896	0.32088561736316573	0.25576075428371264	-0.3089347770927563	0.40106640339116495
4861	-0.5053560426106027	0.18071953435019225	0.5366975683742191	0.1422321604032595	0.12404675184925848	0.18872621465321146	0.17628997708263586	-0.10590508239794867	0.20565515431788373
4862	-0.5538467215979519	0.019600019971504425	0.5541934245438884	0.1432268066043021	-0.04178179867862529	0.14919663813533915	0.31926008692400953	-0.23042470007758756	0.39372902548398986
4863	-0.48209497627476083	-0.002207313399111245	0.48210002943559765	0.3455038266177398	-0.3963425130263477	0.525794904729536	0.3581970215929179	0.15167056128782141	0.3889846596453388
4864	-0.3499111359725831	-0.27354799365560406	0.44414671890111934	-0.22499118088014816	0.1596271717082635	0.2758656655356425	0.1443946483154994	0.42711058621872333	0.4508583672532409
4865	-0.288722788149311	-0.04586723526230184	0.2923433797220647	0.1975081927351301	-0.14925616043945109	0.24756188645796118	-0.14254003951144964	-0.13083425485299174	0.19348195033868978
4866	-0.1892088004215456	0.13469774996090716	0.23225730128779876	-0.07628489570761687	0.28889557786557185	0.2987976576605056	0.23471781902848404	0.3420859537190987	0.4148677551960306
4867	-0.6179627824944607	0.1307678771837093	0.6316472419408082	-0.1750603603326203	-0.26561299472379146	0.3181138046767662	0.3280875406060677	-0.15543386095434367	0.36304423894631954
4868	-0.31988094029707964	0.055940388360716436	0.3247354970053191	-0.36590106716302806	-0.1702681746251407	0.4035775541841	-0.18201712739646148	-0.248217664945586	0.30780228046052366
4869	-0.11983302961064911	0.23518116981027357	0.26395101367298335	-0.21064572575379228	0.04340153869093015	0.21507048923337244	0.07365429022074713	-0.10052401675927192	0.12461955068664156
4870	-0.43738990700542324	0.09944931819221191	0.44855333867791974	0.04382175578477166	-0.1783249078399116	0.18363038701743548	0.35936553740554006	0.2377272810877202	0.4308803194021891
4871	-0.4491871538864002	-0.05330326979070499	0.4523387423015469	0.13120218696859462	0.1709694986761952	0.2155100539254064	0.099039130669074	-0.22468222591641254	0.24554195577627821
4872	-0.22857647797873143	0.21150700249509574	0.311420003194435	-0.09768375173961356	-0.10312483143279429	0.1420452259386731	0.13940424532850357	-0.10648404123745918	0.1754206220883694
4873	-0.5452823018186728	0.11399549623880935	0.5570706973440647	-0.19730638302513534	0.24367072116998495	0.31353664720086866	0.2700711968690125	-0.04627892185889423	0.2740076458544224
4874	-0.546535748859079	0.14128573404192268	0.5645024210973051	-0.30527280110640526	0.08039988776344859	0.31568279181438763	0.522807929418126	-0.16510069797461702	0.548257577726176
4875	-0.17522432606706353	0.02451033096999634	0.17693027092590843	0.14646128756634189	-0.13501762270165468	0.19920006826202913	0.26540598093003115	0.020696530385467246	0.2662117222877848
4876	-0.23946092419267034	0.03460772736052821	0.2419488148519609	-0.10180831902906073	0.03209998003876096	0.10674896974684046	0.47893671346102773	-0.14711697503110047	0.5010227338586065
4877	-0.3983238608142819	0.09433972639675309	0.4093432325941271	-0.11707302987635851	0.19058278699344391	0.2236691597485428	0.4850531602865685	-0.12473565135584447	0.5008348540418831
4878	-0.37118208916425444	-0.06581162585119768	0.3769712368517239	-0.10422922835742902	0.09503919177843581	0.14105381957920668	0.18678342294485278	0.04057203813177658	0.19113905243346294
4879	-0.36896413337511147	0.18293065043665005	0.4118229651032381	-0.10594975848946137	-0.3076435645979703	0.3253765728544708	0.397972113119697	-0.23336521661852105	0.4613470788336761
4880	-0.5229321014066802	-0.011119059276416115	0.5230502998381694	0.2706168206940126	-0.23145997889026224	0.35609996555801016	0.5754486486672837	0.08103071547633206	0.5811257386345999
4881	-0.4441653055050334	-0.008985003388232521	0.44425617485890523	0.14196145666536059	0.020281476414912722	0.14340290605186393	0.11960688136153835	-0.17975214118543242	0.21590886579707827
4882	-0.5458857278433233	0.05371298233505165	0.5485219342326799	-0.14112626892252897	0.20104897595725732	0.2456365496286247	0.39469116420292333	0.03520360209120254	0.3962580077424994
4883	-0.4988457768574936	0.13899248170882914	0.5178474862931512	0.31793590215489126	-0.21876828299657103	0.3859310813141543	0.2868126450689194	0.06685818874934946	0.2945021405257924
4884	-0.2573691917219836	0.07067085339927978	0.2668956169887577	0.09833799629820855	0.3110716369336641	0.3262451912604013	0.08490747484129582	0.22470554846033775	0.2402121204119111
4885	-0.528762247107086	-0.11099815016893569	0.5402870563937847	0.18856440582172945	0.12729635516039342	0.2275102133532095	0.2667464055621377	0.1763667257444718	0.31977940338637534
4886	-0.4913463317832121	-0.05811647320151303	0.49477140399804886	0.1742737168596883	0.11550428052720996	0.20907550599771177	-0.0744445493907865	0.004313510074020312	0.0745694126512736
4887	-0.41544330785306627	-0.07890075101040299	0.42286933034910823	0.43080287530726613	0.17633160000817108	0.4654932336075891	-0.14035557517349617	-0.26217797286729827	0.29738355189735816
4888	-0.713565212304098	0.027149221015364555	0.7140815026398132	-0.3288225796453777	0.10794461351366509	0.34608716889138674	0.47980980536336165	0.08881611032895072	0.4879608086483907
4889	-0.3738302859013908	-0.014973072879866267	0.3741300249493234	0.10320768929785382	0.22108461474988753	0.24398818415920986	0.1392158109499893	0.016137769115828027	0.14014802749414254
4890	-0.273358960485033	-0.1008740583062296	0.29137724159005013	-0.31215368333522325	-0.22443533712385058	0.38446214712198035	0.21023934672110658	0.016222301474877094	0.21086428330767512
4891	-0.6703553485285991	-0.10496308763857347	0.6785230600853022	-0.000801815275393134	-0.3449278085672144	0.3449287405113073	0.5266596415902837	0.2008954683024498	0.563674877269217
4892	-0.1033885625989325	0.12551680744406482	0.16261507872034447	0.34010179717770184	0.31158600574753725	0.4612538036929419	-0.12517773044474706	0.2265404803666911	0.258824367948748
4893	-0.653409483675132	-0.15058123408004886	0.670536100007802	-0.100166543712173	0.06420795511461909	0.11897898124981406	0.6661717546499153	0.03161301556665128	0.6669214267412348
4894	-0.3603510230793247	0.2693928768702419	0.4499170834084224	-0.020597317903483684	-0.09672296966598871	0.0988917709712236	-0.013119549963832662	-0.37256116211929613	0.3727920896571358
4895	-0.5881243445607343	-0.12413034748035345	0.6010811823960109	-0.24073620383413977	0.09314166185113483	0.2581264980757761	0.4675023765764624	0.12272514101020343	0.4833424586570217
4896	-0.40404137200347995	0.22988563048590352	0.4648621660173646	-0.15771574918547554	0.42523939347866685	0.45354470486076703	0.3345100365767781	3.334795876223246e-05	0.3345100382390396
4897	-0.3951218757733234	-0.11736798509719815	0.4121850805650366	0.29086160423285395	0.001568528425540412	0.2908658335011713	-0.02287633539107733	0.25112899465428884	0.2521687900534063
4898	-0.44792570493543954	0.002785582880016693	0.447934366413085	-0.06687340986036822	-0.09011919786846163	0.1122208660223567	-0.012674118947353694	-0.02737917372021769	0.03017039019789981
4899	-0.3733936910146302	0.07857542591352372	0.3815716787800436	0.18945801844732568	-0.25994704798935847	0.32166256933682696	0.10394926191239821	-0.06644677232192532	0.123371887414168
4900	-0.4353638447539192	0.04245556978775848	0.43742902592868466	-0.2586066065055594	0.3087091299492535	0.4027141713949812	0.45119283750796824	0.05253134625275407	0.4542405958934302
4901	-0.5631220980805951	-0.05756388313250904	0.5660566208322138	0.07739076987280678	0.2846147914285196	0.294948996881504	0.30762811037772414	0.014801858792823233	0.30798400821843314
4902	-0.5951389927437831	-0.19524415704056422	0.6263471094709109	-0.44236556852526426	0.1530848112597162	0.46810496222012343	0.3263561175718173	0.4151849406048129	0.5280973872133546
4903	-0.4519122982710088	-0.07068440992584624	0.4574068332842769	-0.09471424726842133	0.02200592066311427	0.09723707718691947	0.08550141522978683	0.45294133063505304	0.46094071311151164
4904	-0.6784913247915281	-0.05317270374946522	0.6805716819273274	-0.17886106165254653	0.21960594024535798	0.28322790887644494	0.499617436051138	0.26457278424237557	0.5653462130129427
4905	-0.5152764375764205	-0.007745686486938407	0.5153346512515927	0.018457610617306077	-0.12433601101488474	0.125698556176249	0.4027073084750551	-0.041565796797945996	0.40484675095975675
4906	-0.6189519221800561	-0.012635264879348716	0.6190808766946024	-0.09771761625994255	-0.2767286455258793	0.2934748298953645	0.40468369692052586	0.03028732492702936	0.40581549576685644
4907	-0.47909275393976125	-0.036944179229628275	0.48051507703352603	0.2748952588349468	0.2416737020117142	0.3660240177556375	0.2261095851625153	-0.09483418380957868	0.24519189815569703
4908	-0.3746630365533169	0.11716746635342837	0.39255650055887986	0.15864773200218107	-0.04223458662542809	0.16417327181017213	0.054684001333557164	-0.33258537485015216	0.3370509925308999
4909	-0.32714044394392905	0.15301501687122407	0.3611571201733838	-0.2541985262296155	-0.10697877071176878	0.2757922191076277	0.3193267752570357	-0.10293993761829864	0.3355088972783234
4910	-0.33514655513674463	0.2543666201958658	0.4207440919251212	0.2349909856931731	-0.1653293510472845	0.28732308935197903	-0.354087028422214	-0.3154516415217157	0.47422290311162624
4911	-0.41611832884624156	0.15393675482226554	0.4436789245467933	-0.03436599104748022	0.15777014053491706	0.16146962124524528	0.24565963764585796	0.10385397576573023	0.26671015325750747
4912	-0.19973377453700528	-0.05800253883885241	0.2079852764080954	0.1944056229600573	0.24242835870870094	0.3107491839807187	-0.2038358978383052	-0.26606347902972455	0.3351698794953817
4913	-0.25506578622233883	0.1486037202194268	0.29519759647441834	0.1802247279444616	0.109300931273713	0.21077866623535724	0.1226570155585709	-0.1349734751606402	0.1823803236719232
4914	-0.5759942239969351	0.055970353780187714	0.5787072028064891	0.28390871351444363	0.25552042330773694	0.381961836230783	0.13029640391006148	-0.45540340023998577	0.4736764822344831
4915	-0.4094164625117027	-0.15539429604778945	0.4379146343978293	-0.2377307933471971	0.3028369594146544	0.3850014988191614	0.338770233343945	-0.0980119441099329	0.35266359634660277
4916	-0.3701955033181756	-0.30044523691457153	0.4767725359766965	0.12038791010755166	0.14052456462288346	0.18504162278394254	0.358164540876284	0.006378653872353783	0.3582213360010018
4917	-0.3917829020863579	0.27161944885415396	0.4767294488103741	0.0457116488044987	0.10360772866675251	0.11324361472466886	0.013306357792198716	-0.18134494572415885	0.1818324737152089
4918	-0.2765116831857205	-0.06966816077214093	0.28515322821874756	0.30988727871554905	-0.05805106686994862	0.31527773767658834	0.20063368800411877	0.22972799038956582	0.30500627260855234
4919	-0.33283407541601284	-0.2333598696996373	0.40649151349599394	0.08824667995884784	0.02415303940789711	0.09149232665310653	0.12711155127128074	0.1233414576643766	0.17711708456657882
4920	-0.5841974183722002	0.22623384099818622	0.6264729638584065	-0.12162502414041956	0.24768026903680815	0.27593144468745	0.4435086717009556	0.05629360585730791	0.44706701056370063
4921	-0.41781337067287505	0.27910039216060456	0.5024589949610142	0.40824775838208105	-0.12488872098820639	0.4269232072095216	-0.04655032093852691	-0.3671361065103161	0.37007546944242875
4922	-0.31514678181404066	0.026759132664163996	0.31628080129638736	0.3423398634429927	-0.16745624725599143	0.3811012684933319	0.021713514208563715	-0.10814627748489135	0.1103045512801925
4923	0.008234631646171909	-0.27781971006417094	0.2779417213346858	0.018501345433756467	0.11270281029533691	0.11421130955963109	-0.30424157256190754	0.07812766521287176	0.3141128245496465
4924	-0.38859100506553795	-0.18579646854143902	0.4307241541175917	0.025228863814457252	0.12715486809199553	0.12963354522985635	0.027773683159689363	0.25765796257246915	0.25915054148747346
4925	-0.4005010127849481	0.3061386930630079	0.5041051087145375	-0.10438378444836256	0.3353319674073484	0.35120293680583764	0.2873850467020295	-0.18868349645410515	0.3437900913378308
4926	-0.40701915136345446	0.0930401778492921	0.4175177412647929	0.09479423159524206	-0.0627265111017551	0.11366864800256486	0.22347824597929303	-0.004456244020043423	0.2235226711918672
4927	-0.3882637288152083	0.01648416983345671	0.38861349818114643	0.06438819463149532	-0.18587615635164406	0.196712442687198	0.4867283136940833	0.01778172278565964	0.48705301663855033
4928	-0.4757429222051216	0.014924410897081304	0.4759769595987744	0.04776335831198007	-0.1161596222128262	0.12559616327684975	0.3087092876347325	-0.03229111514271059	0.31039352504378015
4929	-0.4604369199226678	0.2074369440029722	0.5050071712017221	0.046839631981983314	0.007520636731460931	0.04743955207476387	0.015099328263869189	0.14922879330779323	0.14999074126798678
4930	-0.4862328126373872	0.11295947681516856	0.4991815215806983	0.12597818435390515	0.10239371878868658	0.16234215897444243	0.1870532618244024	0.29885618966738126	0.35256764579531996
4931	-0.5730300593666234	0.00756184852173835	0.5730799512204049	-0.2678099297455887	0.0320413631860812	0.2697198684286338	0.08805881921307211	0.1380972270898426	0.16378400340419108
4932	-0.5229459455346477	0.006588239881908037	0.5229874442621623	-0.09773363449614476	-0.3065355056483757	0.32173883746748905	0.41345234417523574	-0.06564361842976302	0.4186310135961619
4933	-0.3413487528069525	0.03967224284737568	0.34364641405869945	0.028812845067229337	-0.08075151552625408	0.08573789885841042	0.13213778247042923	-0.08498856821854608	0.15710967597204487
4934	-0.40720381358443636	0.045815697449613675	0.4097731371509154	-0.03946718550350894	-0.4591805172645505	0.4608735251312539	0.2754444879245577	-0.09269607584541481	0.29062386069481755
4935	-0.4709317672537538	-0.19837370882249236	0.511007688553445	-0.2586429109523766	-0.13217307907579018	0.2904580489817662	0.004588456380012107	-0.01821651045278564	0.018785504651931028
4936	-0.33807732604099294	0.12137728027474877	0.3592056827917993	0.10264776020720932	0.16967541700233332	0.19830862263268448	0.048735004829144564	-0.29376142722032833	0.2977765551856308
4937	-0.2459559618187016	-0.017509203673102266	0.24657840004231674	-0.26915810842312476	0.18672198767094902	0.32758386408628953	-0.20265171618137195	0.037151558598706357	0.20602901829006623
4938	-0.42785400079365743	0.0504631075912495	0.4308196504604973	-0.2204954096222345	0.09343575979531431	0.23947539930649378	0.3931765489727464	-0.1781437008643955	0.4316514529337086
4939	-0.20553863829511893	-0.061005271925124616	0.21440096789629967	-0.1909527166311239	0.014331821931851282	0.19148979374549596	-0.32710892908041594	-0.0007597413148388361	0.3271098113646273
4940	-0.46317078072755846	-0.1745915336969767	0.4949842176862194	-0.08492983452426867	0.008677526007016764	0.08537198750129991	0.5537715796443616	0.2726370349400712	0.6172470455520425
4941	-0.4957975870214231	0.002769963255798694	0.49580532469176253	0.1961136375484492	-0.053043252391696265	0.20316039342542558	-0.19677921627410358	0.32833758198951685	0.3827892732355142
4942	-0.4853912299353171	0.028181686208334333	0.4862086522632695	0.10099452853709301	-0.300413517387317	0.31693560264421144	0.21095451378079894	0.10389866052783467	0.235152585662951
4943	-0.24374268395860135	0.10659392638179016	0.2660315040081327	0.1298540828163378	0.10989256982374405	0.17011307923419286	0.2111992898621036	-0.09153462804974073	0.23018194579606205
4944	-0.4185013587116889	0.2680221098209478	0.49697005804817046	0.19517585557323594	0.31031277503045035	0.3665891882555234	0.23017523256671021	-0.40127334880577864	0.4626023542405974
4945	-0.3160172908864373	0.29256705225507906	0.43065346649531255	-0.3030265441181322	0.2276433600116126	0.37900736905442217	-0.03714789685253613	-0.1360650182294101	0.14104487025885193
4946	-0.5407576296358274	-0.0775833880448065	0.5462947886534062	0.16952343135591913	0.058254599145707714	0.17925342981464015	0.330098611011239	0.03540079914954319	0.33199142996766584
4947	-0.3819543240283908	-0.10714355689296585	0.3966974255369716	0.27995836706372157	0.09143684019230451	0.2945121101641467	0.12605572295911502	0.2948986540210154	0.32071055709806573
4948	-0.39001673377991675	-0.22022702196347907	0.44789841909885897	-0.09174780632640536	-0.33122684371875744	0.34369882450424205	0.360174340523789	0.24371611957659298	0.43488286067999793
4949	-0.6584402893601781	0.050784378502378914	0.66039584171358	-0.24226164231895986	0.12914841813389769	0.2745360035506595	0.4451699661630498	0.1679102139614673	0.4757837100260965
4950	-0.47127316501170236	0.15223498130547058	0.4952513357813628	0.11948054378984299	0.39570043426175505	0.41334541731977403	0.4055347759054982	-0.17118922630938938	0.44018655780603977
4951	-0.4815085130700945	-0.05018767025923229	0.48411698008335013	0.054453129358877965	0.18150786291768845	0.1894999936620608	0.3966603896164362	-0.0731710898501602	0.4033527898509234
4952	-0.6497949702139653	-0.07081170815183768	0.6536419519329746	0.18746498424681038	-0.42983654116105685	0.4689377063491032	0.4182857985379651	0.17555094066942586	0.45363106378252294
4953	-0.4639244538634827	-0.27289094031473415	0.5382335591528927	-0.04611510589948066	-0.12760012505424465	0.13567754016777867	0.05944083624399527	0.222160085879041	0.22997460027396147
4954	-0.19766420369906018	-0.3170463448795192	0.373616812021952	-0.25852044305258526	0.05001165125506884	0.26331347238104547	-0.2476310168073234	0.0904094288369433	0.26361901545156263
4955	-0.15263335295714586	0.017772753963145874	0.1536646062643418	-0.34195385787626315	0.10183544224739871	0.35679531697344746	0.04110899346391283	0.19183480624544202	0.19619006659574362
4956	-0.4856375157213153	0.061156159946545656	0.4894730560259454	-0.12627061449440938	0.21174954777696678	0.24654033963744287	0.15384533889096552	0.037659698618705294	0.15838762956281574
4957	-0.49984158776277443	0.014329524140587952	0.5000469459153881	-0.228555959307897	0.09585776929386783	0.24784377835473184	0.2076843218470134	-0.4157796425666879	0.46476390642339754
4958	-0.47517814006106623	0.04757523909761088	0.4775538379775511	-0.014190785189520097	0.2748306754907614	0.2751967997179533	0.25278882094007665	-0.09552852360686033	0.27023672366053547
4959	-0.6618552895607237	0.049709008302898046	0.6637193758102644	0.044150643715537605	0.06757184336380512	0.08071699545993369	0.36660853085099726	0.1130417544503424	0.383640786598529
4960	-0.6781691284944342	-0.058814331991839816	0.6807146924303507	0.3341162211932764	-0.18013206329781706	0.3795803070397662	0.3091250463005985	0.09013793979024358	0.3219986683823036
4961	-0.24558951016537273	0.1779014900421432	0.3032542623978804	-0.3882810133966765	-0.0023263100453441007	0.3882879821508478	0.004657977851338612	-0.31413551871557416	0.3141700508902247
4962	-0.4831187785865292	0.09260413321271523	0.49191389461065044	-0.22375146793424583	0.021717558945001783	0.22480296210072384	0.3609970562964002	0.06247681105511037	0.36636351698044706
4963	-0.22932133445208838	0.2540052554388456	0.3422089189741258	-0.1986380604745599	-0.08769112545062098	0.2171331677839465	0.003340236125311859	-0.09349747843873184	0.09355712507219299
4964	-0.2089261783764183	-0.05581498534889011	0.21625323257808607	-0.4309208156367436	0.16086010984856908	0.4599660034062627	-0.029046221013231302	0.25280184850321114	0.2544650419247996
4965	-0.55103502178263	0.2973144005845699	0.6261273417013072	0.020102768976377198	0.0715468561078534	0.07431738652183263	0.04278020817518209	-0.3447990465915243	0.3474428424099942
4966	-0.3591649288171832	-0.01261731425086767	0.3593864809799576	0.14851079326154756	-0.01614870889569809	0.14938619920920446	0.5284549501845588	-0.16641144892617762	0.5540373676100506
4967	-0.4917067921156676	0.00734869780969853	0.49176170323865054	0.01622948010310824	0.388311367649883	0.3886503753639507	0.3081781155403718	0.06956685433407123	0.31593242650913916
4968	-0.383577698367662	0.07543632961673542	0.3909251725216449	0.38385948874320897	-0.08763685613578706	0.39373636567068887	-0.31022669996132424	-0.09288655132735907	0.32383408836375394
4969	-0.47319844310718157	-0.11422505489166843	0.4867896154644892	-0.0496262945130814	-0.2673850835755814	0.2719513780546437	0.301759410801964	0.08727182971212914	0.3141259528737658
4970	0.3541566670695282	-0.2727147683258804	0.44699025682092364	0.8119777959572341	-0.23992087565352732	0.8466817393223518	0.6930146640577005	-0.3740642988782963	0.7875236023728551
4971	-0.552505870628426	-0.12682653569224628	0.5668753895121675	0.14850631617336665	0.5025770102201688	0.5240589443423588	0.4414925605332294	0.02855733144415737	0.4424151920825037
4972	-0.5171239979043977	0.13150918015508076	0.5335840080752879	0.17513311856315414	0.05097215499062467	0.18240002686963638	0.4655763630456458	0.056068451035134456	0.468940317128193
4973	-0.16742903087372796	-0.24733826931519418	0.2986782547276438	-0.032685052639327604	0.39235392241532296	0.39371298314981296	0.07018342539712262	-0.042975844958337235	0.08229602937175352
4974	-0.34244357349868065	0.29662968121826494	0.45305272188807755	-0.13575576663443034	-0.1336267319053592	0.19048814045553766	0.1893359339172705	-0.19715244657433734	0.2733444403359468
4975	-0.46045434150454684	-0.03438915416067435	0.4617367372586596	-0.1339652112176074	-0.17643710803455215	0.22153268586864194	0.22029299374377934	0.017024065121569742	0.2209498175737202
4976	-0.48488732669845486	0.19289579974592252	0.5218472086275763	-0.16735688836104515	-0.04685329572446556	0.17379171269693947	0.3795087029404722	-0.5040059153947308	0.6309111017888654
4977	-0.32367326957756337	0.11863663813602934	0.3447303835568446	0.21571415861843987	-0.320135427684582	0.38603016758700565	0.3272889755801362	-0.3115571828648696	0.45186939676303456
4978	-0.6492560341119887	0.08762117964670407	0.6551418693332824	0.01718855451936131	0.1472736703111407	0.14827332994635153	0.5351109548366932	-0.24140321404386103	0.587042797193649
4979	-0.3311386739187931	-0.22480178351712798	0.4002357595682556	-0.10442971716031445	-0.211433985831189	0.23581750611573923	-0.22433851914637304	0.009962813667771119	0.22455963312440264
4980	-0.3772967917951571	0.081602015658451	0.3860204114531254	0.008771439900688734	-0.014837015074674954	0.01723586882804363	0.39803584224262606	0.20645159174991745	0.44839133738941844
4981	-0.3841032575161924	-0.0696926532238445	0.3903746640702102	0.15264989072331803	0.11840637713392312	0.19318918003817337	0.1378889395830776	0.14783127944669736	0.20215698563787785
4982	-0.3701624683870346	-0.0384590968724872	0.37215501492607855	-0.15172129104954657	0.13992524134045525	0.2063938548550462	0.2997994813592037	0.043737060853427316	0.3029730343039524
4983	-0.5360170806139544	0.030348943555377556	0.5368755620111926	0.06699926852545017	0.26663075964774924	0.2749197409668524	0.2821019693605222	-0.18275164540303768	0.33612450820284234
4984	-0.49869681236550945	0.16306588223926025	0.5246798953781139	-0.029497626242283394	0.09295703754138135	0.09752497517251275	0.3703183382067719	0.07949981573291225	0.3787557158826677
4985	-0.12231786173944396	0.24932066028477348	0.2777092921480035	0.34529275655877156	-0.2325877926109162	0.4163221937437081	0.06386097272719131	-0.10820356903913776	0.1256432894764799
4986	-0.38258709159000265	0.20249438473233233	0.4328704869812944	0.021779558713259345	-0.3118508729479209	0.31261048628624827	0.2678164677721501	-0.2422768507597308	0.3611422611991069
4987	-0.1720814220183486	0.12949871715129838	0.21536465250288633	0.02073018136067204	0.21383431403251416	0.2148368084779753	0.16197662621563297	-0.24646159020206831	0.2949232830502385
4988	-0.350713706008651	0.09999958562252226	0.3646916789659433	-0.003629832649972725	-0.060688874420023346	0.060797328587991195	0.5507383131066454	-0.16589672498612765	0.5751820693351596
4989	-0.41313880325739133	0.31864020267664006	0.5217425126619066	-0.1539911285159595	0.35170154565031214	0.38393651151516883	0.14342617365942187	0.11475276889682584	0.1836825121236939
4990	-0.3311449750809295	0.004339632911403394	0.3311734091607525	-0.2619508660190729	0.1730997986231443	0.31397738213367443	0.6385037506292739	0.03574657690587937	0.6395036022792505
4991	-0.4656586128961164	-0.12896470659412368	0.4831871679910835	0.11392008008676063	-0.06073091086772574	0.12909697200863235	0.24320839688074747	-0.20110465438295863	0.3155842301633471
4992	-0.47619983445390607	-0.01881655361012063	0.47657144797363815	-0.08648824163846677	0.1693569280460177	0.19016304851073942	0.21362494878394941	-0.1876786509983656	0.2843569847630111
4993	-0.4952900262700612	-0.1896142391928897	0.5303449536172624	-0.4962707179449878	0.17954672513586817	0.5277515059160406	0.03740693537989194	0.30023829497935417	0.30255960170952284
4994	-0.45216799984277034	-0.22923771152296532	0.5069574227349846	-0.014120253835351475	-0.21971750439398358	0.2201707594243499	0.3078546822674961	0.40186284640573866	0.5062294467090425
4995	-0.3084107090475637	0.046116071983737024	0.3118394740093534	0.03443389384056052	0.24628317626390428	0.2486787002452368	0.4202459715890514	-0.09609449836620157	0.43109259939493016
4996	-0.5544961510216556	-0.02288972901307117	0.5549683965705818	0.2710280731847986	0.14646579225715556	0.30807214212872414	0.389385798433298	-0.4621008220377295	0.6042834349454587
4997	-0.3851939160577284	-0.046085830700735214	0.3879410480463045	0.34411452569192413	0.014682427319272523	0.344427612807341	0.006365753219175836	-0.030785258588765813	0.031436522715221335
4998	-0.22974304294519673	0.15496312487238945	0.2771198943633139	-0.25746346642859264	-0.047530637626449955	0.26181405244677747	0.20977329940614492	0.3847102677584395	0.4381858364467185
4999	-0.3234990975132184	0.06146094432645148	0.32928576308332247	0.18044489086517845	0.17146092439187716	0.24891606463356913	0.02747988215575844	-0.1214496299149481	0.12451970337971507


==> anc/mcdipper_data/Processed/AuAu_62.4GeV_Set1_b9/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-6.0	0.4416746790111441	0.0018842970214616012	0.3130348442353865	0.0019910046235619146	0.3731181802620692	0.0021454251136417014
-5.9	0.44035137681911685	0.0018759344732586628	0.3095468927540748	0.0019800430254829013	0.37153233564371746	0.0021398535959973306
-5.8	0.4387536129044795	0.0018667928145938506	0.30569572111398413	0.0019671450760486682	0.3697650844357802	0.0021338605991630183
-5.7	0.4373683288869429	0.0018581711648326385	0.3020621517843232	0.0019540523400958945	0.3681736431775355	0.002128278529351901
-5.6	0.436011907087497	0.0018498663241924213	0.29856140757323496	0.0019405448500805077	0.366649674508254	0.002122894611893889
-5.5	0.43430788944851256	0.0018417136271711772	0.2949616176788556	0.0019258237967614109	0.3650317197986556	0.0021174103943553744
-5.4	0.4315437263480813	0.0018305885508500552	0.28981934318501124	0.0019038447746133537	0.3625789011822742	0.002110633874938124
-5.3	0.43067064393678145	0.001822601653972982	0.2867734825725485	0.001889049623059527	0.3615140784127938	0.0021064908503243616
-5.2	0.42942356813546395	0.0018155279300336718	0.28386205433850775	0.0018743205306258038	0.36040532929609304	0.002103017670465551
-5.1	0.428774608155907	0.0018088969935286191	0.2815460133970625	0.0018617291069750388	0.3597274961445787	0.002100563805664695
-5.0	0.4284878412543377	0.0018029550404170848	0.27968957938887895	0.0018511484847870774	0.3593935237565297	0.0020991917514835445
-4.9	0.42806573861760777	0.0017991985835993725	0.278386329770653	0.0018439301523617726	0.3592114544813966	0.0020991340954721674
-4.8	0.4255798151523453	0.0018016525828261443	0.27751033955054466	0.0018393278619456006	0.3582073510587	0.0021009070980729113
-4.7	0.42696302498381977	0.001798690222138873	0.2775396194331974	0.001838410923991302	0.3592661347451599	0.0021044084962820553
-4.6	0.4279237340636389	0.001798259942320211	0.27808433351313494	0.0018407460563782988	0.36019273528434	0.002108000577649323
-4.5	0.42923288272825066	0.001798583472607542	0.27898804710590247	0.0018450212845775467	0.3613722272127087	0.0021122975059510453
-4.4	0.4308533772011877	0.0017994488719240622	0.2801368158136126	0.0018505319655330392	0.36275648768934166	0.0021170793985034984
-4.3	0.43273425229284407	0.0018006547998228027	0.28142152412266974	0.0018566093496239053	0.3642891773309361	0.0021221192087199038
-4.2	0.43480861942832005	0.001802040347309865	0.2827411777146355	0.0018626938600029973	0.3659083092204332	0.002127215148964366
-4.1	0.4370183491524343	0.0018034379083579567	0.28401282877687817	0.0018683457695180998	0.3675610394721625	0.002132191176983388
-4.0	0.4392922497734895	0.001804756435775006	0.2851743944830213	0.0018732860021555922	0.3691932063821615	0.002136906691011373
-3.9	0.44157457165937886	0.001805886666434439	0.2861823149332848	0.001877333570181249	0.37076332350586544	0.0021412541054599853
-3.8	0.44382231494300983	0.0018067367380153788	0.2870040609289697	0.0018803842604806875	0.37224385583718456	0.0021451607541049934
-3.7	0.44599027591922125	0.0018073860847569504	0.28765493866498715	0.0018825477003454158	0.3736126173044093	0.0021486292592787348
-3.6	0.44805815335370747	0.0018077245108061748	0.2881222221082325	0.001883809728478708	0.37485739786526573	0.002151627113790033
-3.5	0.449997562813406	0.0018078478049760396	0.28843019920651486	0.001884336142237797	0.3759756133194447	0.002154197688134018
-3.4	0.4518220036222632	0.0018077331968488683	0.28860862988698954	0.0018842665531672896	0.37698415346730324	0.002156391887062533
-3.3	0.45347658052442885	0.0018075440881437706	0.2886645407883361	0.0018836830253140169	0.3778543235728228	0.002158199595430422
-3.2	0.4550682760728548	0.001807009498537378	0.2886194632161494	0.0018826788906125833	0.37865515281229173	0.002159706304911754
-3.1	0.4564336739458712	0.0018067533384833192	0.28853309681164724	0.0018815747105433156	0.3793251644611422	0.0021610286814095435
-3.0	0.4576603043956918	0.0018064432010680125	0.2883887060079786	0.001880280729602391	0.37989543531147435	0.0021620975555448813
-2.9	0.458785883086727	0.0018061060482702114	0.2882071553526615	0.0018788695008073882	0.38039643086576713	0.0021629916748619332
-2.8	0.45979509595626916	0.001805837600456561	0.2880054080953483	0.0018774241013973358	0.38082421683629364	0.0021637252124647264
-2.7	0.4606688228570928	0.0018056692668383342	0.28779356226896474	0.001876026013167038	0.38117967923287965	0.0021643316772803015
-2.6	0.46144092080367854	0.0018056354968208164	0.28758680478820603	0.0018746891907486947	0.3814771814993243	0.0021648451789935174
-2.5	0.4621265176103994	0.0018057296909535473	0.2873980455727073	0.0018734911035393183	0.38173771723983785	0.002165320422370623
-2.4	0.4627096899479043	0.001805987137767043	0.28721856964033193	0.0018723931950545873	0.381949808424454	0.00216573042966231
-2.3	0.4632224924374818	0.0018062422397029233	0.2870537339324465	0.0018713855776523107	0.382122523201387	0.0021660314932275752
-2.2	0.4636771735896105	0.00180663534916431	0.2869219124914882	0.001870576903642529	0.38227908755274004	0.002166360982073245
-2.1	0.464058967441848	0.0018071312207032556	0.28681060674488995	0.0018698988231920259	0.3824068582072288	0.002166650399011736
-2.0	0.46440720783911915	0.0018076730259120775	0.28672296566280464	0.001869344329659414	0.3825217788973051	0.002166928133677689
-1.9	0.46471549709709237	0.0018082154550524265	0.28665101549322586	0.0018689002902284146	0.3826271014026465	0.002167177058016813
-1.8	0.4650007543606006	0.0018087651597518872	0.2865960250655702	0.0018685508488156329	0.38272735418167675	0.002167422015863913
-1.7	0.465279445430122	0.0018091456478520913	0.2865229328698245	0.0018681557184550008	0.382819560972425	0.002167547398391234
-1.6	0.46553075693335594	0.0018096415064784458	0.2864917561514934	0.0018679444785504333	0.38291429871019134	0.002167740574324383
-1.5	0.46571357180399064	0.001810377520662281	0.2864868019692244	0.0018679484566512417	0.382985845422077	0.0021679445686981547
-1.4	0.465930075933529	0.0018109034324174616	0.28647469237242595	0.0018678217807369482	0.3830655845184313	0.0021681240208121046
-1.3	0.46619611707700154	0.0018111797459412615	0.2864653354874514	0.0018677440077009759	0.3831838489263525	0.0021683364274768606
-1.2	0.4663722796347865	0.0018114026489255233	0.2864124318739945	0.0018675462346016542	0.38322397414974824	0.0021682709298619426
-1.1	0.466596350608946	0.00181155681028991	0.2863775754638729	0.0018673875321773166	0.3833008462356275	0.002168267249417317
-1.0	0.4668779101269803	0.0018114594698026055	0.28633995179601296	0.0018672249711991196	0.3834166272549976	0.002168300546810516
-0.9	0.4671963781260761	0.0018112865887122767	0.2863133893626497	0.0018671525628944016	0.38357458560880014	0.0021683811190174847
-0.8	0.467559566824299	0.0018111486400458944	0.28630655126119264	0.001867181859814787	0.38376999256362243	0.0021685683941337123
-0.7	0.4679344416723291	0.001810918914524977	0.2862986025988875	0.0018672678181917168	0.38397729441101697	0.002168751520314191
-0.6	0.46832401734961115	0.001810762827761101	0.28630712363812894	0.0018674800850666355	0.384225715620016	0.0021690346836686194
-0.5	0.46870704523510126	0.0018106047216691885	0.28632822902106936	0.0018677908035849488	0.38446894476113014	0.002169342878055608
-0.4	0.46903199581134875	0.001810534325994872	0.28635120661876245	0.001868124232620286	0.38469290860432015	0.002169664808480485
-0.3	0.46935822268082705	0.0018105284431678623	0.2863824138907558	0.0018684727997256866	0.3849150481403791	0.0021699446166709353
-0.2	0.46958148819565365	0.0018107242521897147	0.2864252253631079	0.0018688761060416845	0.38505904016824694	0.0021701450951139034
-0.1	0.46965179076430447	0.0018108828513757245	0.2864447986966609	0.0018693350594627242	0.38514097010489384	0.0021702592818865453
3.33067e-16	0.4697701471510771	0.0018105928044478525	0.2864232714168191	0.0018695833511389057	0.38521548239123793	0.0021701536878687157
0.1	0.46966097682766095	0.0018110351217105695	0.28642885952449126	0.0018699578576851716	0.38510997149302867	0.0021699200577732624
0.2	0.4695956340536989	0.0018109848540988945	0.2863890376640695	0.0018701109883549228	0.38500015036847485	0.0021695198471871928
0.3	0.46937782485094726	0.001810925194055648	0.28633768192390785	0.0018702952086037828	0.38482980423081314	0.0021690461319835304
0.4	0.46906058038371895	0.0018110714468398733	0.2862890828641627	0.0018704405164033425	0.3845815158355698	0.0021684280700011737
0.5	0.4687439911240069	0.001811265821806205	0.28624894704229265	0.0018706290488292594	0.38433128743108913	0.0021677842812654205
0.6	0.4683712011378489	0.0018115888559743776	0.28621940072343777	0.0018709230595337775	0.3840663993138811	0.002167181452021849
0.7	0.4679898100858649	0.001811856780378489	0.2861968359432948	0.0018711669471299206	0.38379369831224797	0.002166598296312154
0.8	0.46762945826820496	0.0018121951357929669	0.2861921239837003	0.0018714690795151488	0.38356495493343895	0.002166094191585908
0.9	0.4672729967595856	0.001812424460992501	0.28618481329367074	0.0018717634916749644	0.38334616695567814	0.0021655960439879757
1.0	0.4669658298923822	0.0018126735350347295	0.2861969010819711	0.0018720642472046642	0.3831674098703546	0.0021651789998011115
1.1	0.4666940006102576	0.0018128605948174756	0.2862182254604649	0.0018724592742232244	0.3830292356279868	0.002164823123908819
1.2	0.4664806237542911	0.0018127992454493008	0.28623738953595473	0.001872820627241373	0.38292868019095644	0.002164517239556404
1.3	0.466316280303837	0.0018126658531649573	0.28627410452616936	0.0018732942392984642	0.38286531772174304	0.0021642026625669597
1.4	0.4660635108702321	0.0018125146389619466	0.28626743573517144	0.001873531992137722	0.38272381374106823	0.002163578448152751
1.5	0.46586018031772297	0.0018120912712036854	0.28626403066280637	0.0018738365252027845	0.38261977865126756	0.002162991629171941
1.6	0.4656912615735894	0.0018114526226085412	0.2862555035324038	0.001874073114855532	0.382525206968766	0.0021623703209014008
1.7	0.46545614313022105	0.0018110787388655617	0.28626951849066745	0.0018744236813944516	0.3824039236284126	0.0021617080365966186
1.8	0.46519504104644976	0.0018108444183409312	0.2863244306996188	0.0018750155040055398	0.3822823522365282	0.0021610974698838613
1.9	0.46492737002967727	0.0018104434430217173	0.28636150125296295	0.0018755198574695623	0.3821528158950635	0.0021603512585332066
2.0	0.4646376408273277	0.0018100642878794587	0.28641470877706177	0.0018761276671033983	0.3820168497030664	0.002159578946056533
2.1	0.4643094102297632	0.001809693824861404	0.2864836582836148	0.0018768229596569533	0.3818705761778991	0.002158781001324538
2.2	0.463949039827421	0.001809377239340089	0.2865764103425273	0.0018776418435955127	0.38171079309940614	0.002157950252686208
2.3	0.4635164213882622	0.0018091794843677303	0.2866905032553688	0.0018785995668141142	0.3815218872691095	0.0021570786214355135
2.4	0.4630286161863721	0.0018091245697145636	0.2868386378503399	0.0018797172522362988	0.3813165496107233	0.002156223337988195
2.5	0.4624698259484703	0.0018090849425728612	0.2870035230827555	0.0018809538956959118	0.3810716135359052	0.0021552697381355644
2.6	0.46180942647720136	0.001809202869426931	0.28717871680336965	0.0018822379660268017	0.38078075582813875	0.0021542838766974355
2.7	0.4610630629595454	0.001809460771091108	0.28737642262694035	0.001883639912197164	0.3804543587529972	0.002153274116532003
2.8	0.4602144152214791	0.001809840552540906	0.28758042590326716	0.0018850821330134544	0.380072215245746	0.00215220959476479
2.9	0.45923110532654765	0.0018103211299314286	0.2877791109251177	0.001886521056334211	0.37962186779101326	0.00215105877672189
3.0	0.45812878453548006	0.0018108433434658605	0.2879600037050845	0.0018878903147857768	0.37910088362529687	0.0021498055940944484
3.1	0.45692342409014747	0.0018113281537558373	0.2881087356264664	0.001889115841163834	0.37851658432412527	0.0021484592537081354
3.2	0.45558072676206224	0.0018117550024540476	0.288208989867785	0.0018901269803936265	0.3778374255655599	0.002146929186866922
3.3	0.4540035637355548	0.0018123958023431262	0.28826361357537844	0.001891021059131491	0.37702962488572267	0.0021452243226530157
3.4	0.45236036788268713	0.001812686728851881	0.28822734275525536	0.0018914534897352048	0.37616125512094856	0.002143381341346602
3.5	0.45054292387289613	0.001812833908128621	0.28807324763127373	0.0018913564963975115	0.3751620780720531	0.0021412444365656665
3.6	0.4486011233354866	0.0018127169166138673	0.28779483333079353	0.0018906960987569487	0.37405950458599224	0.002138878916467662
3.7	0.4465280752282697	0.0018123046529623765	0.28736087056989995	0.001889303309458875	0.37284175709732437	0.0021362383715125798
3.8	0.44434466248998206	0.0018115242951881275	0.2867503032787372	0.0018870524305207178	0.37150957916216026	0.0021333071841450365
3.9	0.44206939372809545	0.0018104759685094733	0.28596913536586877	0.0018839343203877956	0.3700725875943599	0.0021301071253567484
4.0	0.4397524181744388	0.0018090705504154017	0.28500556385438636	0.001879857110310026	0.36855896730765014	0.002126685899379055
4.1	0.4374271824013105	0.0018074423397489016	0.2838931879260882	0.0018749296032340005	0.3669904798382766	0.0021231179480054557
4.2	0.43515981446479046	0.0018056726130036926	0.28266962751576363	0.0018692884095230294	0.3654150263824133	0.0021195284068856613
4.3	0.4330203694785303	0.0018038765327032952	0.28139745328921695	0.0018632067155563842	0.36388608971374653	0.0021160737252493493
4.4	0.4310678820931536	0.0018022423706798478	0.28016142722952714	0.0018571064438165541	0.3624558948791401	0.0021129289637905713
4.5	0.42936448642364056	0.0018009670173233813	0.2790629967366548	0.0018515275378995564	0.3611832596886753	0.0021102891366623845
4.6	0.4279641619731396	0.0018002426300844658	0.27820854359667885	0.0018470836934854494	0.36012461983780447	0.0021083519683083563
4.7	0.42691439005358167	0.0018002509665274022	0.2777093875249096	0.0018444252796222553	0.35933221838553336	0.002107295520252258
4.8	0.425552248549488	0.0018024775477532235	0.27771412342684565	0.0018444815876089923	0.35849458168609016	0.0021068088547858887
4.9	0.42768510837147844	0.0017992831037384376	0.2787051268675619	0.0018497637101837607	0.3596913066124533	0.002110455965695529
5.0	0.427918913463864	0.0018031764827952993	0.28001920154749266	0.0018563675384431363	0.3599608528322617	0.0021125395893601636
5.1	0.4282469593983448	0.0018084874297832237	0.28193354850642177	0.0018657639873598285	0.36048991557885046	0.0021160144697622094
5.2	0.42885798068395087	0.0018145021740152644	0.2842971022787505	0.0018768108931396172	0.3613167401653546	0.0021203250533651766
5.3	0.43004113174311226	0.0018208841677444165	0.28723009752047024	0.0018900045346659869	0.36257217079138354	0.002125740827108211
5.4	0.43106238777719125	0.001828044557233967	0.2903771927320554	0.001903310143385968	0.3638597794070511	0.0021313675847967548
5.5	0.4334407057429507	0.0018380042748769188	0.2954350758462971	0.0019232018847380478	0.36634579695460184	0.002140102216552731
5.6	0.43519041060933705	0.0018456939621033198	0.29915205860348065	0.0019370253919361263	0.36815552260602147	0.0021466143856690204
5.7	0.4365598650383723	0.0018535717881385425	0.30279309154373246	0.0019496171673380428	0.3698350703076267	0.002152854370763042
5.8	0.43783125505900006	0.001861346230890866	0.30634840694610516	0.0019611898379977935	0.3714521551538775	0.002158839224530357
5.9	0.4394122774801579	0.0018697257038130725	0.31017928897519764	0.0019728137239493787	0.3733089242425669	0.0021652285373438946
6.0	0.44065678015772036	0.0018774398033676667	0.31370443131729625	0.0019828430720824487	0.37495047073158855	0.002170989884052904


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b2/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	15.140564439999975	0.01659488704156543	123.81514800000039	0.0353788030984905	15.869143133333319	0.011906350185839628	5.996109846666679	0.01804614924895267
-7.86667	19.50596474000005	0.02055516954382771	137.63569200000026	0.038161354074715756	17.64123174	0.012267552711415192	6.694669219999954	0.018603672771384295
-7.73333	25.035880379999988	0.02534705502227601	152.66727759999995	0.0411229610238996	19.439427546666696	0.012511615612877128	7.410465653333368	0.01898452979845617
-7.6	32.11531558	0.03103462449762189	168.97311360000003	0.04434241834531883	21.236411966666676	0.012642670376023612	8.132782713333238	0.01919468593368812
-7.46667	41.075318059999894	0.03788808291336234	186.60640459999976	0.04790784075224294	23.00602563333334	0.012668053438995701	8.851291286666747	0.019245258644461683
-7.33333	52.48604165999999	0.04598556897155274	205.66440140000046	0.051941878514804064	24.726993433333394	0.012599688545828673	9.556378206666704	0.01915403269801366
-7.2	67.02316794000012	0.05584188262540788	226.24447179999976	0.056569799504384524	26.379958206666704	0.012451017049631391	10.239552793333246	0.018941323397587334
-7.06667	85.19025090000032	0.06701362704029061	248.42032199999946	0.061923855893913554	27.94992012666664	0.012235711022120253	10.89336073333321	0.01862775802377679
-6.93333	108.34231746000009	0.08048630571258203	272.2257847999996	0.06813165147629235	29.41254086666666	0.011967750441182048	11.50843019333324	0.018234546111078376
-6.8	137.30670499999962	0.09606072183765696	297.60684120000093	0.07530256607904431	30.744493766666658	0.011661000521367636	12.075057493333315	0.017782572645963963
-6.66667	173.3186464000001	0.11406695751159222	324.3959768000006	0.08351168725749548	31.91393525999998	0.011327495848545786	12.581058159999976	0.017290037123233647
-6.53333	217.64283219999936	0.13462341616064358	352.28709320000075	0.09278178971653614	32.886512599999904	0.010979210089739854	13.013082059999924	0.016774822072406558
-6.4	270.74546599999974	0.1572506452086615	380.8867767999986	0.10308597593602396	33.627079713333245	0.010625661770575891	13.357192866666765	0.016250970414857187
-6.26667	334.02626619999927	0.18200939411933476	409.6401987999996	0.11429857556172485	34.106333026666604	0.010275000977054272	13.601496133333207	0.01573052018979675
-6.13333	407.6742647999996	0.20890745100592967	437.9723934000003	0.1262276268984061	34.3017413066668	0.009930778724604744	13.735567033333336	0.015218264921503607
-6.0	491.784220800002	0.2375910359726856	465.30288219999943	0.13860528956940515	34.20299713333327	0.009592742235775806	13.753842386666701	0.01471358626406564
-5.86667	585.7566731999989	0.2678696538887974	491.12623520000193	0.15112230481201458	33.81471053333335	0.009258351749747276	13.656375546666546	0.014212555275932617
-5.73333	689.0109219999985	0.29972426659147305	515.0199974000011	0.16344989193445167	33.15250983333328	0.00892229170274735	13.446190126666629	0.01370688293360466
-5.6	800.0872643999979	0.33333888504321174	536.7047180000018	0.17530303739212433	32.24444879999995	0.008579375901685206	13.132696619999933	0.013188968127256272
-5.46667	916.5559195999994	0.36873903486891607	556.0729484000011	0.18642581692511964	31.127812333333317	0.008226053199901055	12.728511406666712	0.012653463143216751
-5.33333	1037.5318393999985	0.40611136587234076	573.1152557999986	0.19666448555823296	29.84256190666668	0.007859988604671913	12.248363433333342	0.012097042747509733
-5.2	1160.8430859999974	0.44537361788866825	587.9539212000007	0.2059274984923383	28.43125201333337	0.007481946797298492	11.708300666666638	0.011520980443706492
-5.06667	1284.2072839999948	0.4863484760585983	600.7921774000012	0.21421422846898266	26.934749793333403	0.0070943777642207325	11.124595686666684	0.01092916590548673
-4.93333	1407.2831980000021	0.5288704172688229	611.8712692000009	0.22156616300725013	25.38964492666664	0.006700931572110336	10.512278033333335	0.010327258652113057
-4.8	1528.9817880000028	0.5730951639703001	621.467039199999	0.22808033435863195	23.827306326666623	0.006306111509366989	9.884684973333353	0.009722275096797699
-4.66667	1647.721904000003	0.6185518871901022	629.8412414000012	0.23387888976673554	22.276068646666708	0.005914297037487985	9.254431633333326	0.009120954887469414
-4.53333	1763.897267999997	0.6654141075796686	637.227767	0.23909312694098853	20.754923786666637	0.0055296937346307265	8.630305793333271	0.00852992593168306
-4.4	1877.776455999998	0.7138839019596173	643.8271983999992	0.2438567566435847	19.281156506666647	0.00515568142296614	8.020750813333358	0.007954490020841021
-4.26667	1988.9780379999972	0.7647610706915641	649.7851713999994	0.24829312191716318	17.865320306666717	0.004794961759708246	7.431178053333401	0.007398925435112298
-4.13333	2098.764285999997	0.8181922538735478	655.1925444000013	0.25248126001352966	16.51581515333334	0.004449516805166378	6.866383626666719	0.006866393060493079
-4.0	2208.843260000007	0.8694250630471352	660.1153905999981	0.2564831977025041	15.237554820000003	0.004120703030946426	6.329130519999966	0.006359100364767224
-3.86667	2312.9988819999985	0.9139379302897361	664.5720259999996	0.2602967390848018	14.031556500000008	0.0038091957944240457	5.820817139999949	0.005878231847851088
-3.73333	2407.640338000004	0.9545054052306554	668.6145571999983	0.2638853386991647	12.900814866666682	0.003515509767023121	5.343229593333296	0.005424655786586745
-3.6	2495.6624560000014	0.9977263189327542	672.3151991999993	0.26719143370406245	11.843469873333362	0.0032392867551524597	4.896488606666678	0.004997873615940115
-3.46667	2578.943538000004	1.045718463794981	675.7788220000007	0.27015722608407455	10.856707246666675	0.0029805910682951854	4.479446933333375	0.0045981186028148146
-3.33333	2667.134624000003	1.094703478262986	679.1765901999992	0.2727237285197306	9.941611553333338	0.002738600909652625	4.093052606666676	0.0042240781299123205
-3.2	2755.7234580000063	1.1420246257299393	682.7203670000006	0.27497822824332296	9.091061859999977	0.002513067058618398	3.734241660000011	0.0038755236617617718
-3.06667	2843.466250000002	1.190110209453867	686.6648272000001	0.2771293751137295	8.305435440000007	0.002303157669725296	3.4033967599999873	0.0035510735476996817
-2.93333	2929.8317219999926	1.2372516532434517	691.2203868000008	0.27939863708104223	7.580283073333342	0.0021083474337339728	3.0986460066666686	0.003250024934869027
-2.8	3013.7024339999907	1.2829051371545184	696.4150918000006	0.2819676195478228	6.912209900666653	0.0019279545373094903	2.818680075333327	0.002971307926554041
-2.66667	3096.394388000003	1.3272948589932425	702.1535790000005	0.28490527164867535	6.2996539333333255	0.0017609913959621285	2.562575370666659	0.0027133558827445708
-2.53333	3182.970184000002	1.3822181672619867	708.1603677999972	0.2880973804535914	5.736984750666672	0.0016071995737736607	2.327881427333322	0.002475859225804023
-2.4	3272.883143999998	1.4378585062544516	714.3238781999992	0.2913754728471494	5.224171201333332	0.001465319977609408	2.1148856306666595	0.0022567131644032675
-2.26667	3373.047149999995	1.487171395957789	720.5481430000004	0.2946997029841158	4.755167569999999	0.0013349702012493052	1.9205483639999872	0.002055543603372407
-2.13333	3451.2637600000053	1.5117027989768523	726.7765852000015	0.2980474469115443	4.32992508600001	0.001215949962805469	1.7451497440000123	0.001871773698282788
-2.0	3515.251953999996	1.5359911992125095	732.9494427999995	0.30137932002770557	3.943172340000004	0.001107021938082632	1.585531356000005	0.001703699585634314
-1.86667	3567.7996279999898	1.558526460286575	739.0135276000017	0.30466713173294385	3.593185326000002	0.0010072601929458224	1.4416025479999943	0.0015497107170113376
-1.73333	3624.069229999982	1.5987574145422072	744.8998216000006	0.30787753108570964	3.279354043333335	0.0009176288413700459	1.3129942766666742	0.0014114579404774744
-1.6	3707.677701999999	1.6507898829187013	750.5500749999992	0.31097559825794974	2.996469888666665	0.0008357570825620888	1.1974558033333318	0.0012852185185584486
-1.46667	3791.090103999999	1.6758891633207065	755.928741200001	0.3139350478859126	2.744997448666663	0.0007620683220465805	1.0948580993333357	0.0011715841724223538
-1.33333	3842.8703880000016	1.7025745216541057	760.9773898000021	0.3167361245859541	2.5203311139999993	0.000696087548313993	1.0035054459999935	0.0010698431800731684
-1.2	3873.6175900000007	1.7150076974812893	765.6723359999997	0.31933913138801534	2.324219362000001	0.0006375989014526914	0.923790721999993	0.0009796192991726987
-1.06667	3917.420471999991	1.7469668704096586	769.9612295999979	0.3217308278353537	2.1512070346666645	0.0005856221051762215	0.8536861593333307	0.0008994686185595116
-0.933333	3986.276934000003	1.7793519064191694	773.8032885999992	0.32389806172514674	2.003575674666669	0.0005402424595527967	0.7937414913333376	0.0008294887810513655
-0.8	4020.5040340000064	1.7867111924485786	777.1969691999981	0.325804315684936	1.8763331439999988	0.0005014360696210769	0.7425202999999956	0.0007695861273021062
-0.666667	4018.7804320000105	1.8008518868276728	780.1125902000022	0.32744087190202203	1.7716344959999994	0.000468695973481501	0.7002009879999962	0.0007190418099108523
-0.533333	4050.0093039999992	1.816284863907862	782.5087197999995	0.32880571164993067	1.6869705806666675	0.00044200492022752067	0.6662731913333384	0.0006777897336329824
-0.4	4107.572348000013	1.836082331435719	784.3850828000003	0.32987757687139824	1.6214471153333325	0.00042140464545273066	0.6397202006666719	0.0006459216046418366
-0.266667	4128.716379999997	1.8441373324283774	785.7471509999999	0.33065451733767215	1.5757236426666652	0.00040675372202068265	0.6212246993333305	0.0006232031231565105
-0.133333	4142.439062000013	1.8461286597721438	786.5590812000005	0.3311300206823046	1.5474768733333326	0.0003983042127003916	0.6097826266666673	0.0006100262942549086
-1.11022e-16	4143.595081999998	1.849345716716823	786.8261608000008	0.3312974124421977	1.5386209986666668	0.0003956639053447724	0.6063377193333328	0.0006057538056311524
0.133333	4142.215408	1.8474339919528278	786.5538388000004	0.33115874172679943	1.5473116559999993	0.0003992356335446237	0.6096979760000004	0.0006110785044091269
0.266667	4128.244431999993	1.8470642449036059	785.7367414000015	0.3307116678118059	1.5753928339999963	0.0004086246512323735	0.6210596359999994	0.0006253132469823679
0.4	4106.879996000004	1.8400667542971212	784.3695392000014	0.32996287853199957	1.6209483693333393	0.0004242207638176831	0.6394693126666712	0.0006491059083637496
0.533333	4049.094351999996	1.822103779933874	782.4881303999975	0.3289182277863913	1.6862951346666657	0.0004457536458508285	0.6659330233333275	0.0006820222111779147
0.666667	4017.7098979999982	1.8074127146439858	780.0871717999975	0.32757978716670405	1.7707750473333335	0.00047341469421248824	0.6997707946666667	0.0007243809176402154
0.8	4019.385699999997	1.7951113226521238	777.1668292000003	0.32596868630773784	1.8752814133333342	0.0005071443896605473	0.7419930846666638	0.0007760569184561578
0.933333	3985.849602000001	1.7889365971780167	773.7686167999998	0.32408672984187886	2.0023171286666672	0.0005469732544756054	0.7931129533333383	0.0008371282325338093
1.06667	3914.8553719999964	1.7564803045755373	769.9222730000018	0.3219421212511336	2.149727883999995	0.0005934197543452489	0.8529474299999933	0.0009083369525535547
1.2	3870.1467020000005	1.7256529126100988	765.6293131999985	0.319571565141365	2.322502619333332	0.000646509717661157	0.9229339166666624	0.0009897927024256892
1.33333	3839.715791999995	1.7125067557588227	760.9305857999996	0.31698789305023845	2.518351515333343	0.000706244895440867	1.0025225786666576	0.0010814334837725501
1.46667	3789.2484519999975	1.6879389223505306	755.8784077999999	0.3142045041359293	2.7427408020000006	0.0007734944714378477	1.0937391120000042	0.0011846755480707425
1.6	3705.644098	1.6637956040428643	750.4965046000017	0.3112606983278253	2.9939074086666713	0.0008485738710261473	1.1961885993333348	0.001299951398873134
1.73333	3621.793085999999	1.613612257582279	744.8433357999988	0.30817653966436015	3.2764594346666636	0.000931916398423779	1.3115674213333306	0.0014279599073010818
1.86667	3566.140215999986	1.5732848746043853	738.954389800001	0.3049779641258016	3.589920522000001	0.0010232289934169413	1.4399990299999965	0.0015682402741435302
2.0	3513.6412039999955	1.5510319734816826	732.8879298	0.3016998545383948	3.9395044533333388	0.0011247141101064415	1.5837336106666724	0.0017242574077726207
2.13333	3449.444894000002	1.5270779743346679	726.712929000001	0.2983765310849348	4.325814620666666	0.0012355773552132176	1.743141237333337	0.001894701775692319
2.26667	3371.0422100000114	1.5037501879879924	720.4826158000019	0.2950353456613151	4.7505728846666635	0.0013567012433452754	1.9183097313333444	0.002081028970500372
2.4	3270.190159999998	1.4546065215709678	714.2567047999992	0.29171636079603186	5.219044356000004	0.0014892916519162994	2.112400583999996	0.0022850051408434993
2.53333	3180.0201359999933	1.3985407725790804	708.0916799999982	0.2884416462587001	5.7312705593333435	0.001633587941980255	2.3251176346666678	0.0025071618462231323
2.66667	3093.4305439999916	1.3427063702762432	702.0834278000016	0.2852535339872424	6.293299355333322	0.0017900182260346146	2.5595157046666657	0.0027479845455733627
2.8	3010.692085999999	1.2982037526623675	696.3429618	0.2823217282166342	6.9051524266666675	0.0019598127643699658	2.8152920033333504	0.0030095289966543346
2.93333	2926.8722280000084	1.252236590134192	691.1462373999999	0.2797578953236338	7.572454595333319	0.0021432799514209218	3.09490105066668	0.003292195681141322
3.06667	2840.449958000001	1.2043633620501326	686.5892771999988	0.27748917786699373	8.296764066666674	0.0023413812080065937	3.3992601133333364	0.003597495385891924
3.2	2752.8237980000035	1.1562240716313203	682.6447777999978	0.27533140999542943	9.081469580000013	0.002554802262083335	3.72967490000001	0.003926509580287802
3.33333	2664.2249620000025	1.108327844212967	679.1027072000006	0.2730606458088615	9.93101246666667	0.0027841258550144136	4.088018613333338	0.004280048060838857
3.46667	2576.0876079999966	1.0589010616765497	675.7082982000006	0.2704706271825848	10.845012380000014	0.0030301012583566047	4.473901299999977	0.004659350997764691
3.6	2492.9151640000005	1.010096252448605	672.2490400000004	0.2674787803325361	11.830580239999982	0.0032930768693052188	4.89038354000003	0.005064814867538651
3.73333	2404.976624	0.9655805302970872	668.5525025999999	0.2641493630931733	12.88662538	0.0035737833315929324	5.336512519999996	0.005497603178715286
3.86667	2310.3714859999977	0.9248337441059638	664.5129675999996	0.2605433748381526	14.015955606666669	0.0038721943047479524	5.813431593333328	0.005957572206212527
4.0	2206.2543439999968	0.8797170208434214	660.0576325999999	0.25671952843929396	15.220417206666674	0.004188617681817835	6.321016233333317	0.006445119359228666
4.13333	2096.2154799999958	0.8280464405329145	655.1341736000003	0.2527141613952432	16.497012886666678	0.004522480027760824	6.857473473333355	0.006959343516904886
4.26667	1986.5504799999944	0.7739206010057921	649.7243932000016	0.24852951129785641	17.844711219999983	0.004873043346622941	7.421400859999995	0.007498953461648736
4.4	1875.4596559999989	0.7218204388886966	643.7625263999996	0.2441026308474932	19.258593586666656	0.005238834300777321	8.010033933333325	0.008061625127131588
4.53333	1761.6927599999995	0.6724058858424822	637.1580271999989	0.23935429605452452	20.730248473333333	0.00561772126075643	8.61857414666663	0.008644001848707873
4.66667	1645.6178180000006	0.6246534538951847	629.7655216000007	0.23416103037818664	22.249113386666707	0.006006773737036564	9.24160659333327	0.009241535248976971
4.8	1526.9621760000014	0.5781576944510257	621.3845921999989	0.22838849409284906	23.79790096666661	0.006402315773014912	9.870695373333273	0.009848560450395087
4.93333	1405.3980920000004	0.5329344309514903	611.7815186000018	0.22190347028109977	25.357613280000017	0.006799723951405403	10.49706047999994	0.010457924329322106
5.06667	1282.4209239999948	0.489412461129338	600.6947216000009	0.21458255234717355	26.899924633333303	0.007194116319196299	11.108100606666637	0.011062264263117344
5.2	1159.1735499999982	0.447427039024929	587.8485165999988	0.20632649064576547	28.393479866666755	0.0075803701957257484	11.69050141333326	0.011653776067587997
5.33333	1035.9704088	0.4071468244827686	573.0020558000004	0.19709027541371474	29.8017179466666	0.007954077952489152	12.229260533333223	0.012225794513234058
5.46667	915.107551200003	0.36882699814643816	555.9525002000012	0.1868710285212637	31.08381780666662	0.008312013551982581	12.708151353333324	0.012773363813435034
5.6	798.7511635999998	0.33259383374080925	536.5781384000005	0.1757563545148013	32.19729482666678	0.00865267461120325	13.111170273333407	0.013294136212654968
5.73333	687.849182800001	0.2983600134546115	514.8891538000005	0.1638956177550149	33.10227387333332	0.00897783084146821	13.423646466666632	0.013790529610868966
5.86667	584.7251515999988	0.2660036583922169	490.993640400001	0.1515406979280477	33.76158467333332	0.009290851970705439	13.633022566666583	0.014267382751836564
6.0	490.9116422000003	0.23547093142722658	465.17184800000115	0.1389756038459378	34.14730071333329	0.009597364035336045	13.729952586666684	0.014732581971219186
6.13333	406.9265738000004	0.20667717152785	437.846696	0.12653064988856816	34.243928606666756	0.009903737567289343	13.71146089333336	0.01519553106494509
6.26667	333.3810064000003	0.17981957056753303	409.5239049999984	0.11451977803500077	34.04699405333332	0.01021426564370128	13.577535166666735	0.01566221588300038
6.4	270.179193199999	0.15515743653592554	380.7838470000006	0.10321938766487321	33.56692204000008	0.010531378709370588	13.333767160000043	0.016136056751122025
6.53333	217.26624380000004	0.13283277195152834	352.2010082000005	0.09283209033423853	32.826333599999984	0.010853792747065029	12.990581720000034	0.01661536373818367
6.66667	173.05511319999997	0.1125491930807591	324.32941979999987	0.08349378959951391	31.854597013333326	0.011175362472959154	12.559861586666617	0.01709096325456185
6.8	137.01134779999995	0.094761715254529	297.5615393999993	0.07523877224155179	30.68687916666665	0.011487987423202284	12.05551149333331	0.01755104766816814
6.93333	108.1558659200003	0.07939393643932342	272.2024017999999	0.06804790440919353	29.35752708666662	0.011780435197872328	11.490835213333384	0.01797907373114775
7.06667	85.04019619999971	0.06611619726573438	248.41861399999974	0.061845170660515196	27.898345626666725	0.012040681430914236	10.877965293333322	0.01835719426412761
7.2	66.91452010000026	0.05509864399663776	226.26341000000005	0.05651695465264725	26.33258768000004	0.012254350119417352	10.226539999999899	0.01866410625106036
7.33333	52.40593024000015	0.04538014032631277	205.70238180000032	0.05192848693228672	24.684523206666626	0.012406471766074486	9.545857373333394	0.018877452848718567
7.46667	41.01884666000006	0.03738803020329739	186.6613577999996	0.04794050975668082	22.969001893333303	0.012482218104834278	8.843296206666677	0.018975219962682893
7.6	32.07854839999994	0.030623104643715857	169.04267320000025	0.04442070182776369	21.205217373333358	0.012466939065716375	8.127261186666665	0.018935550578076193
7.73333	25.01234321999995	0.025010769685742347	152.74874660000023	0.041241492208374544	19.414242113333316	0.01234765678959573	7.407283446666689	0.01873932236130021
7.86667	19.49222732000004	0.02028261438980723	137.72617420000014	0.03831206751501046	17.62198869333334	0.012116295961064389	6.693611986666685	0.018374439784908
8.0	15.13072261999998	0.016373487753165536	123.91160040000003	0.035552443695962783	15.855532506666679	0.011768345365798589	5.996903613333309	0.017834424022527516


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b2/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.0773776499394962	-0.08428844085659626	0.11441958736245791	-0.014956936026623657	-0.011499611672102816	0.018866663825745027	0.11181901101180108	0.0271833092049583	0.11507572951317607
1	0.07991327748299931	-0.02247702918652674	0.08301414794555696	-0.05573695769157197	-0.06998550260610355	0.08946831298141822	0.18566581144200572	0.0022134679994783245	0.18567900521869224
2	-0.05997867695452331	-0.04570164056354909	0.07540611141953217	0.0004765779262342144	-0.046866986489166526	0.046869409523648695	-0.16202386622630635	-0.07608748119367188	0.17900010620476567
3	-0.0271172107913678	0.10023917523721632	0.10384235828090979	0.060039615080652496	-0.006496371071421248	0.06039005063858213	0.06450366180993572	0.0023956274845021207	0.06454813256737224
4	0.03687748855383377	0.21498553280199176	0.21812548791050168	-0.014461488069842978	-0.12422255652667571	0.12506149762103985	0.042317191940524475	-0.0006001508355807871	0.0423214474558307
5	0.0077799635830851505	-0.05062014093428129	0.05121451455945504	0.1393266193849152	-0.006254041255852755	0.1394669132850474	-0.02879527136528002	0.17832577855557685	0.1806356857059334
6	0.15804008336544476	0.12216752918688306	0.19975378128532298	0.10166258905940584	-0.005575960948933401	0.10181538859507266	0.1522538514123528	0.030146960838325774	0.15520977584444334
7	-0.09277975718450181	-0.10996182971641742	0.14387385911901265	0.08522156185620489	-0.025310874301551777	0.08890081531189638	0.02095019742486283	0.12367253749680239	0.12543447414103795
8	-0.18220782962895052	-0.07674568767927073	0.19771088426148123	0.018843660720748695	-0.013442536621227113	0.023147037395133727	0.0794413425699625	0.01856129400900917	0.08158093248184294
9	-0.1401147886204114	-0.13114763356214768	0.19191627283556215	-0.012233082721511043	0.1302494483140897	0.13082265514426794	0.01092683477481366	0.21105542920699216	0.21133809385897223
10	-0.13215331115058418	-0.09104886980560907	0.16048175703469186	0.032470958948645164	0.17435680970899106	0.1773546172698696	0.0712849660934851	0.11369081496730443	0.134190714279637
11	-0.08735876539174797	-0.00675557229236683	0.08761958484133475	0.02629273565226554	0.1244592135483354	0.12720614680568731	0.19138220463675099	-0.04444323680450934	0.19647480639839024
12	-0.04479700212731141	-0.14566113565701194	0.15239402166910873	-0.04932114909908588	0.11784726776404789	0.12775192471311522	-0.09636965750135608	0.023517925613397515	0.09919780094380103
13	-0.1007243783413373	0.010552325307188021	0.10127562372870176	0.0639985511165825	0.08939821777549894	0.10994478562650144	0.10264296235174844	-0.10938772378452286	0.1500041727256329
14	-0.08514055310533813	0.018002658504829617	0.08702304003150212	-0.032547698394066606	0.057495491160218244	0.066068783661468	0.12299925138144883	0.06747296088832185	0.14029047113554738
15	-0.05325875982921613	-0.015031620459081043	0.055339363134860785	-0.015495129214213116	0.009168383411739367	0.018004396233970703	0.0257742287993891	-0.010664168045443307	0.027893285039677786
16	-0.04001850248531009	-0.05754195288385333	0.07008963463205074	-0.07282769929898165	0.10483389052672894	0.1276480253985665	-0.16398689272905118	-0.03504610368438213	0.16768998291605197
17	-0.03624292479273564	-0.09489728430459829	0.10158269619339531	0.04119218501210506	-0.10337058776607043	0.11127566904393053	-0.009781755427860476	-0.01697238275786369	0.019589398044092793
18	0.007628870775400019	0.03491737540788112	0.03574105167286846	-0.12769853636186987	-0.04651654461504037	0.13590697227106063	-0.10004202803774453	0.0773181404778756	0.1264377404925498
19	-0.07262076750690934	-0.053766550445145105	0.09035827477360837	-0.026220121652650547	-0.0013933661511839623	0.026257118057986854	0.19797635244516706	0.11646624216893689	0.22969332095741585
20	-0.026955923465791343	-0.05518880998844869	0.06142008269153253	0.011578840939046507	-0.05613450205570894	0.057316244455949225	0.04165497489043153	-0.0934342473289445	0.1022990493946491
21	-0.003665976624888162	-0.10967472755099685	0.10973597973317417	-0.10390971710302493	-0.02846932085950389	0.10773918293096554	0.020941259903046232	-0.20534867401465465	0.20641369694355033
22	-0.09997433364595415	0.10731657574765395	0.14666872474442022	0.01656280628287512	-0.061089702094170244	0.06329516769800451	-0.015654742610484218	0.00635068757695306	0.016893850919804405
23	0.06450739027736524	-0.009859422073238002	0.06525650621979825	0.002095925406437915	-0.036029310354801065	0.03609022177753868	0.2887757829513558	0.09547433478455088	0.30414930777781013
24	-0.048371504419726534	-0.04672967421932663	0.06725670890306798	0.06955670804812487	0.023334203177302792	0.07336634563893535	-0.07005565354670835	-0.09258312678055354	0.11610094727572415
25	-0.22116477769065518	-0.005823346150136904	0.22124142978054817	0.039469931405792	0.11665810056643863	0.12315432559576311	-0.03026997065796859	0.06190795776931317	0.0689120189720294
26	-0.04771593435900277	-0.037532990212037876	0.06070861344166569	0.0905126356471064	0.010832513997458462	0.09115854634257267	-0.006222073978252609	-0.029715787305997794	0.030360207835358238
27	-0.0440667181911318	0.018434536507940892	0.04776722504394862	0.025845699261589482	-0.028938685736362994	0.038800099258487805	0.012619083780798302	0.14503979407177336	0.14558771630824227
28	-0.07356893448842884	0.03619806191359126	0.08199199843925577	0.10976250875609993	0.007328597510392918	0.11000689373808467	-0.0564267523908344	-0.0014014259372500506	0.05644415275326695
29	-0.018888600980905466	-0.05681639811084872	0.05987388697342371	0.020855492003079637	0.09033321020080408	0.09270944079150284	-0.004727514933751529	0.16344670929722901	0.16351506406916072
30	0.021393337238881965	-0.11879263502648041	0.12070362469599293	-0.07851260318439923	0.0654784856698647	0.10223336512318086	0.0624887008366189	-0.10309865767636028	0.12055774942705166
31	-0.09467220780589328	0.06393589051200653	0.11423933222146183	-0.16603309061718105	-0.100254595646379	0.1939535282693048	-0.15642267755350323	0.09649494658753241	0.18379153617601107
32	-0.10742976359310351	0.014338189617787362	0.10838236843318073	0.12650258765847153	0.021003092462566812	0.12823429563607547	0.10038305396072154	-0.10966113914924298	0.14866850023455125
33	-0.08750439545483583	-0.008490255005818943	0.08791532092860793	-0.03297545895369381	0.02389601876820685	0.040723465056122614	-0.06399526285579439	0.03535260990481269	0.07311087945760246
34	-0.02976232433532924	0.011360178135402861	0.03185670411560833	-0.09503348598246805	0.035021964605015686	0.10128129868230819	0.004750674501956042	-0.06824993138463786	0.06841507174761502
35	0.03170757467590104	-0.029455771713768668	0.043278317655397545	-0.023409176718186143	0.04819930131299243	0.05358322686889902	0.03461777429191686	-0.07292015296860925	0.08072012763797808
36	-0.05080420472807537	0.07118337909583763	0.0874536487377967	-0.014019454766068513	0.16546892504124608	0.166061766419135	0.02148379447913941	-0.09270966842280412	0.09516635983522846
37	0.0983617412920289	0.006053660888724802	0.0985478511189143	0.08937473225904287	-0.017389953428015522	0.09105082781943362	0.14098097661774128	-0.004247228044071628	0.1410449386335804
38	-0.2129535780895933	0.10631420556041483	0.23801667320820752	-0.06707220545349679	-0.0040726003455617	0.06719573511742209	0.11605747659746861	-0.06550771452197822	0.1332688956060827
39	0.037249553759451284	0.10998833901102209	0.11612477760444484	0.04363463120605789	-0.14193628718042073	0.14849205587859424	0.033691665915788135	-0.028037884324659854	0.04383208082653717
40	-0.05522997917229758	-0.02048441632086321	0.05890638260306663	-0.07254329499517778	-0.02196297896969343	0.07579513238975562	-0.0018359407639179013	0.046385578982924294	0.046421898023128294
41	-0.19198521325167464	0.024609258637352943	0.19355603250214423	-0.04263041452570485	-0.07653174835600757	0.08760399961794378	0.08195081277395894	-0.08227807546968641	0.11612759111127675
42	-0.1245946798746758	0.018571301384300958	0.12597113752038394	-0.08506102430324487	0.04410971841421105	0.09581777034610127	0.11326586934503528	-0.046004832651341324	0.12225220564785128
43	0.06331290392634968	-0.007382598488617902	0.06374187449417634	0.026864586878018418	0.018218829127123734	0.03245969443617625	0.02294375746940381	-0.022148059845997912	0.03188969366044033
44	-0.054570922690381746	0.11712461237044432	0.1292136232221915	-0.02331065629255212	-0.08465975291347268	0.08781036647321172	-0.07783033921653383	0.09754182135484626	0.12478769416806075
45	-0.018612874458463276	0.0682060689051064	0.07070011973889885	-0.15279944627751138	-0.0340873256501765	0.15655547436195028	0.07387500565498666	0.02875341474194121	0.07927342126997164
46	-0.0652952227910165	0.12906366385716767	0.14464057331041125	-0.18465863835724555	0.15465141486663675	0.24086484351229964	-0.08692128544824017	-0.00476197874429996	0.08705163011417771
47	-0.010937134041882226	0.06713213840283873	0.06801723978219046	-0.019381016640804417	-0.004243909260807907	0.01984022610367908	-0.03620055943291476	-0.08527176223910449	0.09263775655000697
48	-0.03203500075045694	-0.10175017779517155	0.10667398911839193	-0.04142849478699121	-0.010056453207686295	0.04263158959544134	0.03187080037094025	0.08170710226242468	0.08770289890537628
49	-0.0660758820454348	0.05874886335186994	0.08841635105125578	0.05677468962501337	-0.09646297365462335	0.11193065115646009	-0.005508817706502723	-0.12596199480131615	0.12608239848150998
50	0.01728571604984008	-0.02807240834729443	0.032967500508424126	0.08856207658070478	0.08803954012370904	0.12487674736907907	-0.012237214977791443	0.04330086079985157	0.04499682184800173
51	0.03924034794667339	-0.01947923035708658	0.04380919221214239	-0.022098136171324435	0.0484645049709316	0.053264771325181245	0.042632186326453846	0.07658153553411869	0.08764835934423965
52	-0.14347333499803805	0.08810406306852638	0.1683654471221519	-0.06342013634549616	0.027252839057756134	0.06902775478595027	0.037950947052624605	-0.2575795393683144	0.2603603147243914
53	-0.09288804375939994	-0.06669497196612123	0.11435212266945416	-0.12652509228374736	-0.06492319090720759	0.14220977355647715	0.0012092903242940153	-0.10434735897353874	0.10435436602193982
54	-0.041877934519146336	-0.09262683169201812	0.10165378177368199	0.030973265291437808	0.06386571836919548	0.07098008978317213	-0.0073073493384767305	0.004624759396154056	0.008647875682897595
55	-0.07343173771162002	0.14776279575701387	0.16500322394813124	-0.03620849266224463	-0.015668549432187713	0.03945324298686653	0.02492921784506259	-0.011097287176826162	0.02728764711461099
56	-0.08537243084947316	-0.04468006347273447	0.09635745960264654	0.07365994370934402	0.019110998867179745	0.07609873576456495	0.09752573068265778	0.10004046757528123	0.13971171496287343
57	0.018566316509241072	-0.033744963833452886	0.038515330620966515	0.04398489103461485	0.06766810977378804	0.08070714788470951	-0.042372024738050185	-0.08193656817743471	0.09224418510181194
58	-0.023997900675720003	0.003675720002624155	0.02427777078686208	0.1126833090564904	-0.08179984923797164	0.13924346833972293	0.06041582603387831	-0.05272307869923197	0.08018600291123916
59	0.031119787509533692	-0.0833736852374111	0.08899220507834059	0.01886951166808561	0.04850841533414311	0.052049253873823684	-0.07026720397901577	0.13960339702048571	0.15629007778706863
60	-0.01424108880307763	0.15470911382112643	0.15536318260648305	-0.06453882885147022	-0.08156816999941517	0.10401262801493316	0.03812860912863386	-0.013644121920606623	0.0404963318964634
61	-0.04787758625498973	-0.01854500263525308	0.05134374731498983	-0.03352096251236531	-0.16118371307734686	0.16463245211426536	-0.02108187136442545	-0.03985050736352064	0.04508334767246321
62	-0.08266327254938301	-0.018756646077537676	0.08476454683800054	-0.007502391513439419	0.0369713112274384	0.0377248423760397	-0.16156440777327918	0.15443181754626448	0.2234999868675011
63	-0.08045421366106097	0.04635619360317654	0.09285352541069636	0.023244894167546527	0.05477986879887378	0.059507639261545765	0.017389221613686945	-0.041774102324831364	0.04524887460893805
64	0.16126305420834663	0.03946702864611991	0.16602234488995085	-0.06449077510064237	-0.03784301176698516	0.07477401696229655	0.12094457519437567	0.02335547695189131	0.123179010276095
65	0.01744600770678376	-0.14251191065139385	0.14357579135221935	-0.027753719040047926	0.027091507765985113	0.0387842585798459	0.1498869601460434	-0.11064964640434166	0.1863047102765452
66	-0.04615422491998566	-0.023150709412636583	0.05163494770282008	0.02645175444753086	-0.019892637470671694	0.03309701404797781	0.05390837199118041	-0.048060555756412285	0.07222139288572811
67	0.00453402448147339	0.02444115641529794	0.02485814765656644	0.07072756290712903	0.11847426901092037	0.13798021804756588	-0.09543815252028444	0.06618174502983992	0.11613984816452885
68	-0.0751818547549834	0.05949778083471761	0.09587646848239412	-0.02893420429853792	0.032469906551744365	0.04349118312794609	-0.052556531612318304	0.022464148044640475	0.057156162944061756
69	-0.01474446499061954	0.1257855544975697	0.12664677243467629	-0.06419045994655752	-0.05320529876627437	0.08337397054812205	0.10157824341902483	-0.11920441888128151	0.1566136424993643
70	-0.08375154872885962	0.02456039115552754	0.08727848949308795	0.15869929373900482	-0.07976627068052618	0.1776179151198941	-0.014479745535957484	0.07745540188679545	0.07879722274440311
71	0.018533074957186868	-0.03343627374418274	0.03822903699107043	-0.07620364734412285	-0.024450812179894303	0.08003023231756802	-0.07582615133058276	0.0873618276457714	0.11567927279862156
72	-0.026272225830376916	-0.06307145595409197	0.06832450809373813	0.002863846256154008	-0.1324807122216201	0.13251166260418973	0.08237777935670056	0.14477250423504487	0.16656883416241863
73	0.006654935193214151	0.16588821683837238	0.16602165114297815	-0.0286981643778461	-0.055119449250136454	0.06214288635311562	-0.15875615588105838	0.024620074576474745	0.16065386737418458
74	-0.06079155318209371	-0.061297769805286534	0.08633093027063489	0.0170098692104904	-0.01925886650705728	0.02569512774232971	-0.11089641910323418	-0.08025999546800298	0.13689296052918143
75	0.0718710497752513	-0.045528356751171395	0.08507807628442585	-0.035776893213425726	-0.11757914393827705	0.12290175416674466	-0.15024127528105846	-0.25236337477565196	0.29370004039195324
76	-0.1185787771720434	-0.02991901506781122	0.1222950279375455	0.09421976907381854	0.07066028612202055	0.11777198698828811	-0.08683519684784291	0.07026561530773484	0.11170321439501285
77	-0.1438259314075194	-0.07517484283234895	0.16228726240869565	-0.07761531178411481	-0.01631957081653578	0.07931245182807853	-0.008251021874784423	0.019565404339593955	0.02123403892221103
78	0.012116775659117505	0.0014200413024024231	0.012199703671561502	-0.2207395672359471	-0.0649822452140747	0.23010573381942345	0.10092042459565392	0.00993137400796701	0.10140791039289387
79	-0.1575021360272848	0.0633150580422307	0.1697519349758593	0.11014519331303353	-0.10567274005417528	0.15263908935958323	0.08114528618726068	-0.017326604702566275	0.08297450633135113
80	-0.011235704054687021	0.056692385497349146	0.057795048395036006	0.030421277188102225	0.07543542372353727	0.08133853489032711	-0.022253492460096527	0.10072751326664463	0.10315643390285281
81	-0.07470855990577928	-0.16858036547382324	0.18439281045226036	-0.04569104563678577	-0.030636889464331643	0.05501173190722607	-0.04134707680317297	0.03587058777121259	0.054738284839952286
82	-0.043903213242984136	0.05718969245685899	0.07209821812201084	0.04179327312022493	-0.10992915944894281	0.11760568768241103	-0.09969972361319797	-0.08974753184551403	0.13414415515000874
83	0.09324171447718027	-0.06202278151379058	0.11198590422616327	0.009617245236714627	-0.1025370130968788	0.10298704025639636	-0.03880584783440181	-0.024643182696758983	0.0459693406475728
84	0.024045950501197552	0.11137530591053064	0.11394150473892437	0.054008981730287495	-0.035063938045813856	0.06439293329879607	0.016614779110040334	-0.024283901418537254	0.029423778699899646
85	0.03254364981014677	0.11529930809351212	0.11980408836850308	0.002751293958840307	0.047787735369906235	0.04786687027822206	0.047894612905371274	0.07537085071719475	0.08930094670936592
86	0.041836409765353466	-0.11092451923258886	0.11855182052181037	-0.005422713224136393	-0.06789116196554494	0.06810738353323434	0.014650358876315552	0.07924286471485477	0.08058575943317536
87	-0.021365898343032107	-0.08200455490010729	0.08474224823763818	-0.06637183809987109	-0.04070886311017272	0.07786162359261642	-0.0414135592882934	0.15834634600172956	0.1636723806420144
88	-0.050556830422669306	-0.05964988114237586	0.0781927197550137	0.1254908156760719	0.014485112754860382	0.1263240409049951	0.09002382996556643	0.04373813335920949	0.10008653391649254
89	-0.10748625917183359	-0.01044197099965294	0.10799227133972215	0.013135938407456563	0.1719207954680522	0.17242190345838412	0.018973339720022478	0.11905970517549917	0.12056202145206495
90	-0.09498515784801691	-0.04460356455962853	0.10493644830485563	-0.03160581173752066	-0.12357247920732553	0.12755032321806362	0.11785371622438146	0.010444565352410812	0.11831562607406433
91	-0.05756625922943279	-0.023787975587054023	0.062287574878145104	0.08893600771387612	-0.03335363347947107	0.09498462156773341	0.008725762038116801	0.04490550599671437	0.04574541935502166
92	0.002359785639779671	-0.04771015480163797	0.047768477675784994	0.05216279966855611	-0.029249526366923535	0.059803783007024505	0.1047074424513692	-0.017452107978448823	0.10615189389548466
93	0.06702126733796146	0.06511355119067336	0.09344316360358813	-0.14726775470626058	-0.032079449119428345	0.15072120830204794	0.06268699107678706	0.08011047199425042	0.10172190803068316
94	-0.052755642099062104	0.049703024269056116	0.07248136584512405	0.08566103448962127	0.010578632981642116	0.08631176226675233	0.000808134424234228	0.002045756981540334	0.002199591524613924
95	0.06434349312768847	0.016042894178647182	0.06631334376654646	0.025515643006003823	0.011697005812339713	0.028068986141001614	-0.02398580227794245	-0.10815062729908034	0.11077850376359634
96	-0.16905825675162386	0.04175831878212538	0.17413917239784846	-0.03226752678814379	0.1275932252757085	0.13161012279183268	-0.013889428126320645	-0.07860369932067972	0.07982141166737189
97	-0.03808520187112699	-0.06132727214442299	0.07219083674705962	-0.04671209887867829	-0.10221827779026652	0.11238592659252096	-0.014513676446049383	0.06628188068782276	0.06785229923514295
98	0.04450296867856685	-0.021712543126322086	0.04951715612005498	-0.06805875582427776	0.030586369533801023	0.07461581766359525	0.10524612691854968	0.10435145558526598	0.14820922209538517
99	-0.13746806912096168	-0.00812616358288021	0.13770804102310522	-0.03631762158334128	-0.08720702194015825	0.09446710704336202	0.07255067728905362	0.0877148678305301	0.11383100989461424
100	-0.025211575258931505	0.07273796212034278	0.0769833401487438	-0.023590295265339317	-0.11391246905741943	0.11632950028889245	-0.10023084305217267	0.1773185108191422	0.20368621990224944
101	-0.017543077121355603	-0.03873052073585529	0.042518381805477345	0.002204463281443021	-0.14158133060428957	0.14159849163758906	-0.13556403447893728	-0.0364260017198608	0.14037257939320558
102	0.009024350664977922	0.0865879502232637	0.08705694704497097	-0.0340548018792474	0.14468740481095738	0.1486410933825658	0.033755296037731954	0.04867309133168102	0.05923250653464771
103	-0.1315198959357497	-0.07203448647275217	0.14995482742594032	0.034773205240289456	-0.0387540796951478	0.05206778750533923	-0.03981973325763077	0.1429817713309276	0.1484230375973977
104	-0.14816074869103502	-0.08112423988415199	0.16891639869908862	-0.01627342913982433	0.047187871214243136	0.04991512481904538	0.031284039340684654	-0.13445585688523473	0.13804734176438252
105	-0.14230297644836595	0.10352531963282574	0.17597621689064386	-0.14745097084953976	-0.031336033944193924	0.15074394126406374	0.13112708738635903	-0.04394497334815296	0.13829487961960021
106	0.007073086276486373	-0.002816453403103563	0.007613209523353046	-0.1379043757298405	-0.033897040537179804	0.14200924689123673	-0.02167921621674561	-0.029326230307192246	0.03646938715968348
107	0.14497299039562825	-0.10214785098030531	0.17734528864377982	-0.13637210782069642	0.01423666206073944	0.13711321722609876	-0.0822386106977403	0.14833244735206597	0.1696045519051535
108	-0.16353431744622843	-0.05553685860877572	0.17270731208242154	-0.025689280610673347	-0.06525803502634205	0.07013237678699619	0.12121500293043802	0.0738430471082164	0.14193615656925604
109	0.016862594455787326	0.017725444126376055	0.02446504570315839	0.007291157729008948	0.018421107953100306	0.019811567309253	0.0030366154107980495	-0.05762593162164447	0.05770588382838912
110	-0.07789718025704936	-0.09176039559901102	0.12036586265418547	-0.002883264425708729	0.018881650474553875	0.019100521940297287	-0.11638204837484259	-0.10379912835821557	0.1559456322948787
111	-0.1111674278116213	-0.0017679537908764271	0.11118148527006963	-0.2101455443016427	-0.05842065253003171	0.21811492941077731	0.03701072077846266	-0.11130941460427592	0.11730123286687108
112	-0.06544794731715473	-0.010118430002571314	0.06622549685541057	-0.16849680227547212	-0.010346683928012078	0.16881417667176454	0.04731745310139191	-0.02433375340402109	0.053207827645282896
113	0.052799456028795114	-0.040736476304628656	0.06668765297005316	0.07078012669833875	-0.04496868635067778	0.08385707535764957	-0.03962042437950856	-0.0006638667934943137	0.03962598575596398
114	-0.1097660289872121	0.08141672916023351	0.13666479029644873	0.18500731121634495	-0.0452255745006238	0.1904548707500362	-0.011863741267582776	0.014641414208128744	0.018844611083228564
115	-0.05788534641645372	-0.024974461211410375	0.06304313636354947	0.15419528561184787	-0.032090192855115274	0.15749910025901045	0.11652885606560118	0.003750076615187452	0.11658918204780995
116	0.003609009421729349	0.09170040032805575	0.09177139188947621	-0.09050087729741216	-0.022631463879490374	0.0932876838008637	0.03356220395447216	0.01915632300081229	0.0386443559293338
117	0.010115190069821567	0.09304986811481769	0.09359805033404053	-0.03668953362581729	-0.2123950131816275	0.2155406307453509	0.07975769854547501	0.03266567413114771	0.08618779927410376
118	-0.11476547580844561	-0.02591738256692988	0.11765553602215034	-0.060380835485790936	0.017744632620340654	0.06293422980217528	0.006119902491905726	0.08871758305144682	0.08892841362017428
119	-0.023834010111452395	-0.10432000929514776	0.10700805753461995	0.13499554254498553	-0.057130600270608616	0.14658684113621887	-0.12518984658381216	0.07540254521429626	0.146143906860575
120	0.0491462131319612	0.061122624566791316	0.0784303863253591	0.10279830221443338	0.05984338440990812	0.1189483988786819	0.013735333775298732	0.060975082241610884	0.0625029603162128
121	0.002461495939357942	0.017690138608737582	0.017860570154836147	0.13663261938502344	-0.04359371944011326	0.14341856593424712	-0.10189460822375128	-0.1650136214707354	0.1939381511099838
122	-0.09361578819341522	-0.07308952837198546	0.1187686615093125	0.11092772867341093	0.03889166566673889	0.11754795892305095	0.04786481026442748	0.043453693350111997	0.0646472236636285
123	-0.017261296033899486	0.010996574159142226	0.02046648440762186	-0.08294583392961327	0.09247902929294043	0.12422713964848228	-0.12933979709078428	-0.08619369122296132	0.15542887607560074
124	-0.09964265542859627	-0.14970510926706346	0.17983403048790678	-0.06742697387935606	-0.104308647856687	0.12420423029920398	-0.14565672024637596	0.17675587775200757	0.22903825111280796
125	-0.05152547584562579	-0.05011041546426598	0.07187439320870483	0.034326657852825126	-0.009749670116677869	0.035684387436650256	-0.10678603925646692	-0.0728585927266546	0.12927348032056776
126	-0.0767966819703477	-0.03340213880062348	0.08374624312833887	0.03201278353152632	-0.12232409180716322	0.12644367024839026	-0.12575230198069706	-0.021433449212415863	0.1275658034058722
127	0.04825229120792044	0.03435238668297001	0.05923149565586075	0.12063789763599786	0.01238253324344678	0.12127171754188429	-0.227477837712579	0.011728418965717009	0.2277799869651103
128	0.010162886725009245	-0.015991753975101688	0.018947835279671126	-0.008632411400748509	-0.04917164159066295	0.049923630309828104	0.13767708165677436	-0.08434729974850382	0.16146035361162214
129	0.004331803498196727	0.06949433822998863	0.06962921489986117	0.026093563213354213	0.021574130665754036	0.03385730578696924	0.055803066615334684	0.0021566132585660236	0.05584472423087523
130	0.022339334776770872	0.03379969061310217	0.04051499677662669	-0.0360549512518842	-0.033628710555745976	0.04930364776989515	-0.017246216929745147	-0.006130464083591691	0.018303403734498014
131	0.0060995306552967315	0.04033180605627672	0.04079042600875876	0.025163298581042094	-0.039998329597789706	0.047255242736569406	0.1652901088353227	0.08909782793801185	0.187774447202127
132	0.019703059181926632	0.013225061163419222	0.023729997553785857	0.04007551446693809	-0.06068175005344413	0.07272084741900654	-0.020919011105738898	-0.05391281162511665	0.057829026301394186
133	-0.007217950377834549	-0.22643215556741497	0.2265471692221355	0.1743399435140006	-0.05991303875994549	0.18434746572143498	-0.05930740776202813	-0.018125343039352263	0.06201529388582843
134	-0.1293817058429221	0.019100391785685046	0.13078398515564163	0.1012250175647507	0.015091435742141304	0.1023438108228498	0.04750639135492178	-0.03854737387622109	0.06117807820061169
135	-0.005422221360416998	0.0365619286051826	0.03696180606804587	0.028514930068357203	0.08889532838016291	0.09335673861387993	-0.1582831856893871	0.007956883000773131	0.15848305543202085
136	-0.047750168004529504	0.09684495430805945	0.10797695920607744	-0.04109718051886897	0.08223559478442584	0.09193297175741026	-0.020602759738273347	-0.05273460089558226	0.05661635665114246
137	-0.06197269620705092	0.13698097008370216	0.1503476013784175	0.017801158564370465	0.14466569431936285	0.14575679867209348	0.04862590600089761	-0.10640529235278111	0.11698959344783172
138	0.023084311779190222	-0.07742118049652585	0.08078938444990465	0.09292622150710002	-0.09398717236138268	0.13216985742624857	0.06864420573912638	0.10452261860033069	0.1250480099026998
139	0.010888505484945575	0.0638473790023128	0.06476918524391566	0.11681153402498705	0.027912343830858357	0.12010009749955561	0.08214487874512133	0.11859775065805217	0.14426783274590424
140	-0.06199985548943102	-0.08788305153772384	0.10755190759950543	0.0007827483026796473	-0.003278456358271132	0.0033706039515843866	0.16411264640317044	-0.07169039267895687	0.17908789214214088
141	0.0431560012365716	-0.12160728546770745	0.1290378716561749	-0.011235354431622303	0.12240611452050139	0.12292066572066015	-0.06273074596279724	-0.17493364435554634	0.1858411321978043
142	-0.06754077968997797	-0.06550240921377365	0.09408678192997569	0.1822065594704443	0.1227785517555032	0.21971300162993393	-0.066270827245477	-0.006498418286827081	0.06658867759634836
143	-0.0559699113991794	-0.0008174154129749658	0.05597588007337948	-0.023801122892408603	-0.09709597020919473	0.09997060008724748	-0.10038608997286375	0.07456757646420974	0.1250507517761715
144	0.03141252102783146	0.006477249067877904	0.03207337264478556	-0.06699600274484666	-0.08375605950109025	0.10725456580928232	0.059772268506256374	-0.045822849196985385	0.07531571941443346
145	0.1256290580519156	0.03152198720076367	0.1295233411555488	-0.047425122118464565	0.1591271481276137	0.16604394442188727	0.012855519432506648	-0.18507656746605028	0.18552250592554806
146	-0.13805201563787292	-0.007182519416174734	0.1382387341046034	0.07297661086128682	-0.03279532619560117	0.08000699440096203	-0.04379935343530584	-0.10710595983539653	0.11571546998397583
147	-0.1358127372958271	0.08330954903213944	0.1593285303130729	0.014635912981545138	0.14683395043175843	0.14756157680168458	0.00832078342433685	0.014405008528601786	0.016635495409028526
148	0.0015796768584477045	-0.10695377239569342	0.10696543744895781	-0.06322851777752524	0.012741717874123546	0.06449958786478084	-0.1190679326133056	-0.05352110840742559	0.1305437919702277
149	0.011307946903228441	-0.010956838090353561	0.01574553791092754	0.07213703853799265	-0.002174933769777373	0.07216981824789885	0.024138876467612203	-0.15385411812820207	0.15573623541785453
150	0.017480330613381945	0.03623068559543676	0.04022716168297891	0.09168018291846626	0.08176888433480428	0.12284708537577124	-0.03653271711097163	-0.006274039332780477	0.03706754630481434
151	-0.1339675444770462	-0.046630180101949095	0.14185089590675684	0.060971126020586866	0.07679210122725463	0.09805358238797401	0.08746599297702387	0.1554676982364028	0.17838302924432578
152	-0.07250570736219945	-0.0009133240603862079	0.07251145951456353	0.06365807401062219	0.04794787393846659	0.07969535119416274	-0.1444221983254637	-0.24806298390232565	0.2870418355426349
153	-0.010274476687055566	0.04466746982662333	0.04583391464740006	-0.014652486917471487	0.02759830727090593	0.031246790828595696	0.07026521373320369	-0.05932314563066193	0.09195888140081696
154	0.028175226594944525	0.05481699732797953	0.061633972691464436	0.07002584440294175	0.08522120512502815	0.1103008281351828	-0.07271791017772397	0.10044879989767469	0.12400748308670174
155	0.14946683567418953	-0.06447024047866194	0.16277821375672996	0.08383765401072277	0.0875593650118569	0.12122456282165446	0.1012948997292266	-0.0005770144059908614	0.10129654316302603
156	-0.1436760213267665	0.021701538524085538	0.1453057324354474	-0.1321016020395079	-0.04883854021315271	0.14084046389996113	0.03994044254688095	-0.06748955988083491	0.07842244349514685
157	-0.017350238052190683	0.003685246790815404	0.017737299805125378	-0.027838252045424835	-0.008067000168062295	0.028983525814781697	0.009418035257916192	-0.08176335751396656	0.08230398544466765
158	-0.050976840267086466	-0.01055216035596109	0.05205752905962753	0.13371688562973205	-0.07985397726578275	0.15574614983260096	0.04004644805142234	-0.021819965319290344	0.04560514102675598
159	-0.0511003938996061	-0.029758548656085487	0.059133928288348195	-0.058483153922858425	-0.15778072797752157	0.1682707265506434	-0.023219617285011544	-0.0333553006418322	0.04064144076886816
160	0.049068985539370405	0.009844419334165347	0.05004675747628242	-0.03364295642699747	0.05258421903935978	0.06242554452408259	0.04137071926643374	0.0755484888647309	0.08613425905159015
161	-0.12558372239618298	0.02838000379240187	0.1287505182363873	0.05967563901893629	0.05749988639245076	0.08286989095843639	-0.07436334196754019	-0.10871836036200129	0.1317178367131168
162	0.025769929473453787	-0.037827591152352937	0.04577134384586443	0.10088920871876754	-0.03026050787327764	0.1053296291299259	-0.019348645151877304	-0.09418232786273219	0.0961492639121925
163	0.013666789792575795	-0.12152813570193222	0.12229419001089835	0.06302755638608709	-0.02182584353986551	0.06669962751191401	-0.11835760413004459	-0.020506952637331575	0.1201210121580488
164	-0.043919726051323035	-0.003956761520161109	0.044097599686952246	-0.03301548813569271	-0.009167804102298885	0.03426472076197608	-0.007759163063428634	-0.030995831978480003	0.031952248926844555
165	-0.1950219608676107	-0.07579682523979464	0.209233658709778	-0.04550263980447582	-0.030795533301320344	0.054944108878828835	-0.010480036377746828	0.0840296102665521	0.08468061504280383
166	0.1561174568430731	-0.01676129106405431	0.15701465284897057	-0.11063020441375417	0.02621429373374967	0.11369358523939835	0.08349240356228323	-0.12449058593463215	0.14989625558683978
167	-0.12417128927349974	-0.03089916933014649	0.12795807026184874	-0.03419085112073536	-0.06912594997786839	0.07711946097259142	0.07888182513177483	-0.03902683261448283	0.0880081587129214
168	-0.10632606092628885	-0.08087243911511381	0.1335873595836398	-0.01935683080839156	-0.025617430372796318	0.032108248750901444	-0.056489660782327	-0.0319727084611762	0.06491021384686498
169	-0.07321914587344588	-0.015022976824626347	0.07474445233667987	0.05754111990646074	0.004030915937384955	0.05768213556538937	0.10912240298404637	-0.07261791893165716	0.13107654627345558
170	-0.028863707603128543	-0.014788553688330972	0.03243169648340259	0.02180881357130019	0.09642974968495294	0.09886516562313748	-0.08952381563707114	0.09251111187187255	0.12873546281421613
171	-0.05863229452902184	-0.05131888210243921	0.07791901964207469	-0.05034009943215941	-0.009890918110725296	0.05130259127873338	-0.1281117279871368	0.11702605891984492	0.17351574370690734
172	0.15239874255716176	0.08883086464680877	0.1763981271071315	0.05424708922689766	0.05730718315581877	0.0789104551428108	-0.02590427702399306	0.09619163717259878	0.09961858576631502
173	-0.03303428509331957	0.0441679073052786	0.05515494562914914	0.10286089129653127	0.1328247865660687	0.16799638949881787	-0.1534595724361433	-0.04103519516640764	0.15885127514322658
174	-0.04242220431571831	-0.019867192384059696	0.04684387635785268	0.09540329387188352	-0.08119052009415305	0.12527445483722546	-0.019295843982524836	0.019277921865360644	0.02727577435096738
175	-0.01846008091143436	0.030527126258319864	0.035674641201392694	0.06790984569518672	0.11851415792667513	0.13659192059347056	-0.007146634259875786	-0.05770104066217995	0.05814193387515567
176	-0.1443130371028347	-0.023169891927331175	0.14616120063056523	0.005318394821226545	-0.016884538352415365	0.01770234331518386	-0.009612340909022413	0.02793502246788042	0.029542555374108208
177	-0.08696954844898509	-0.1449806770185603	0.1690653692101977	0.08624525464284781	-0.002141355572586937	0.08627183406012597	-0.11766536351377113	0.012461392812839053	0.11832338772053386
178	0.021241139329390684	0.006461815953391844	0.02220227613165139	-0.05906092185583402	-0.16898367860095823	0.17900747505054887	0.08856300593573983	-0.05362708627046376	0.10353390943180717
179	-0.05276325287518298	-0.07471502687530378	0.09146745921336107	0.008553868995958043	0.05410723584695118	0.05477920815234199	-0.019898363846745797	-0.010300819784641167	0.022406511821636475
180	-0.03911876161876163	0.16531225102653677	0.1698776555349355	0.06241370469590995	-0.11687778554220642	0.13249863126507475	-0.18274979350418416	-0.11132925730153705	0.21398993097137486
181	0.0049090813373259745	-0.03162327447571512	0.03200204006220381	0.05395840561303118	0.04992154309449318	0.07350965923765213	-0.03546723188825101	0.024852021221935267	0.04330759167432992
182	-0.13121268354467666	-0.059458622365572394	0.14405587838268596	0.023141870985919945	-0.011864481760704872	0.026006001618454577	0.06479839395646142	-0.08879165150156532	0.10992174141502765
183	0.0050619587926484045	-0.011494618197838523	0.012559843722457338	-0.07813823935374895	0.07715037930617556	0.10980785707949374	-0.08489645387296199	-0.11311594464254167	0.14143063604671555
184	-0.06899110514338307	-0.06057372140376093	0.09180930406884578	-0.047003475625274495	0.04875780614003313	0.06772481362429007	0.04157096658120304	-0.06727818466685541	0.07908539305436244
185	0.09649614721312709	-0.0038013965137688385	0.09657099482987834	-0.037929634912307594	-0.0380758323394413	0.05374408072450572	-0.0035085672636940364	0.028992252157449615	0.0292037793685168
186	-0.14556776953484596	-0.004938513229518808	0.14565151712312566	-0.07573995712408452	-0.05782757356403805	0.09529202154148265	-0.03886168931528722	-0.004825020499190836	0.039160078131376605
187	-0.08792190927245545	0.005579431616050285	0.0880987638237454	-0.020955182894682556	-0.01548023320848481	0.02605297123820376	0.03287838255080446	-0.17339512655760167	0.17648472441852792
188	-0.008681175757621765	-0.044801689269117824	0.04563501039663853	-0.15270135665610482	-0.00714771877665563	0.1528685520580511	-0.04875803373470621	-0.11944978958607796	0.12901782080717783
189	-0.0068857127224400405	0.02675610103770556	0.027627920342216873	-0.05702928161061011	-0.10647526982368218	0.12078626596202152	0.028676793552125452	0.16588550681518932	0.1683459529058048
190	-0.16207081900688533	-0.049674841268240094	0.16951265506913465	-0.0008626697199411376	0.12272412754466461	0.12272715950695189	-0.006558801602748398	0.0599241554402328	0.0602820228898251
191	-0.07124087488228759	-0.17949789721364773	0.1931185059959687	-0.18779016412259444	0.044206374739876646	0.19292316944533483	-0.07004448439397683	0.08007378870272186	0.10638628403711735
192	-0.018987753419994088	-0.02223390340700393	0.02923835222187595	-0.027861702765085004	-0.12382931969634604	0.12692507592052021	0.11356294128914222	0.08200464984181291	0.14007606587108132
193	-0.06347618461989328	-0.0005178298082785365	0.06347829677621414	-0.19266303670144228	0.12308893414799728	0.22862618271036086	-0.044032852704358486	-0.11474373140206547	0.12290246544863564
194	-0.1156330025876852	0.042733237453352516	0.12327660309518683	-0.04866295149926085	-0.15179886364361303	0.15940821136977743	0.07175089151651651	0.0546607545045045	0.09019971461383139
195	-0.06000148234814534	-0.0887811392374907	0.10715534782866186	0.10487352864004175	-0.03157811730469446	0.10952458400707442	-0.06497249358183577	-0.047898954200424546	0.08072010118759798
196	-0.04082336723929973	-0.04159075531248731	0.05827811115863246	-0.1839689288884807	-0.003146040346527076	0.18399582703484568	-0.06635622773879189	0.10440032595466797	0.12370358531248532
197	-0.06993874602066796	-0.04176903514450575	0.08146214146366677	0.03714852516118427	0.002606671002206625	0.03723986647888101	-0.03927095977726928	0.02529846149475457	0.04671424232318749
198	0.016288117224190223	0.024548570953330198	0.029460738255509645	-0.14914521855166873	0.06992331076678787	0.16472269304929976	0.07434010142708304	-0.13226289977540298	0.15172318655099257
199	-0.02043566606970657	0.08641250441730507	0.08879604364713173	0.026542484352185286	-0.01566967203401842	0.030822752914684625	0.019145065264918788	-0.013530684202115542	0.02344382517797339
200	-0.0031391491417125843	0.060343039327125765	0.06042463613931789	-0.07776641235206148	0.03493409668727357	0.0852526011419396	-0.11226604261334386	-0.04321316967701901	0.12029564563023874
201	-0.09084496349270323	0.02427073109661144	0.09403124895456087	0.054571250091739056	-0.07310188353777629	0.09122448527312027	0.07686226651443889	0.07206205413519705	0.10536008570573917
202	-0.0688976958577028	0.03119680537876196	0.07563156193244239	0.08074097075221745	0.10859667193028295	0.13532310043870535	0.013324753279704716	-0.029071759394469605	0.0319799350258085
203	0.031919904990414645	0.05300858160816986	0.06187721760637837	-0.2366852833685915	0.09313186553931652	0.25434910603755573	0.04042161736583269	-0.020624883539459217	0.04537943335351426
204	0.03188509401268778	-0.018894230356145552	0.037062800230811356	-0.10195317186427627	-0.02914286662968296	0.1060365782576095	-0.011728139586986229	0.011809113417617777	0.016643449698965466
205	-0.005817734157764292	-0.045683687454830285	0.04605263651737038	0.08047594091799412	-0.11397922664524707	0.13952648914555643	-0.06996111972520005	0.04901964494617648	0.08542531161109675
206	0.12924176329201092	0.03244103737224092	0.1332510948721072	0.062002017553975185	0.052017173990405216	0.08093229621548825	0.09919163178652875	-0.0387103099030768	0.10647754650284982
207	-0.059804960959723076	-0.07205791880243544	0.0936428161554979	0.11389049426377985	0.0021187212726891842	0.11391019999753936	0.04970106716548298	0.04451968159754816	0.06672479394449202
208	-0.05970214340149463	-0.11729531672590421	0.13161511027447728	-0.025089398337477208	-0.0008388236028961419	0.02510341677886458	0.12371826137370313	0.03951036859777202	0.12987408295754677
209	0.033086191314089804	0.08575264878378326	0.09191416011207107	-0.05178835793414984	0.09593672882285513	0.10902242867752335	-0.01923091576696495	-0.17314700604775232	0.17421169255976043
210	-0.03261745072877667	-0.08140309166766886	0.08769470579857756	0.1423328746250218	0.09349586129806282	0.17029422561816	-0.1360083409265765	-0.0007064035432409651	0.13601017538245352
211	0.06959547538961608	-0.02302733606986356	0.07330612799201099	0.005271851035864782	0.028792182600282858	0.029270842014407095	0.02871962763954961	0.012573414559019815	0.031351359865679725
212	-0.12074927916494729	0.008720027925059106	0.12106373241342008	-0.05657158940270983	0.03403974825655203	0.0660230958749908	0.0946687069156964	-0.07181057182870067	0.1188230713937954
213	-0.04342891568840135	-0.09000659894951137	0.09993627255570647	0.14436369838658852	0.02113022638640352	0.14590189813362459	-0.021972234719081885	0.07505304312238957	0.07820318651104759
214	-0.07604444590031474	0.01777129005576893	0.07809338321863235	0.13443172372647205	-0.10024907249457687	0.16769545277106782	-0.0954373006353781	0.0784748624402086	0.12355801223545644
215	0.048423734264929685	-0.07099521214561773	0.08593705945493942	0.0796786402633986	-0.010032424100861304	0.08030775334650839	0.006452081999715494	-0.019841010526690135	0.020863725958018175
216	-0.06980297430963046	-0.06486351199892318	0.0952876194020261	0.09962380909090389	0.14966700572162386	0.17979186839080752	-0.12133079744074352	-0.01770382056530758	0.12261560940685874
217	-0.01926732477999222	-0.034120968300756366	0.039185077286626895	0.01993759528109557	-0.04129946250474341	0.04586014946305202	-0.001913683367818492	0.019315250268544616	0.019409819086451528
218	0.0614721730551606	-0.08085938542785015	0.10157297018347566	0.05417149705415537	0.040406826954611536	0.06758152674827851	0.0437673909058318	-0.11180807860248348	0.12006927561821557
219	-0.057350961477159866	-0.18462429924019716	0.19332683376160834	-0.05616771975143799	-0.0023552328471508335	0.056217078044312974	0.15365680633838624	-0.09045673484355884	0.17830545424262895
220	-0.06590560287338125	-0.05330700460029511	0.0847654719184629	0.1418692813208669	-0.08391006382295838	0.16482655063208787	-0.04616612815898383	0.07580753570701781	0.08875862695627112
221	-0.0066093178761920815	-0.10068923826012575	0.10090592541666185	-0.054691751428149304	-0.016347257729137695	0.05708257623427068	-0.06455934464559904	-0.06526000777520158	0.09179748142453913
222	-0.02529775756815462	-0.06486590373146635	0.0696244354007771	-0.0656954396854295	-0.1106376546673034	0.1286723801977075	0.09499680415765656	-0.027313568053322766	0.09884545411890043
223	-0.0993762813698318	-0.010508929249402027	0.09993039023672887	-0.016954950260528033	-0.09116215075456788	0.09272544455830634	0.10470242117102782	0.03798217077985526	0.11137882337421862
224	-0.03504991967976522	0.13016902350691772	0.13480530980010577	0.0722672993395609	-0.06637079788183495	0.09812056545548994	0.07360399166040114	-0.19934922761347199	0.21250332265268762
225	-0.08474199537894156	0.04133343447212934	0.0942849860055479	-0.10869238030947234	-0.05756582361414392	0.12299535595181513	0.10743398644118304	-0.051173716754823816	0.11899920474165882
226	0.07579031460180087	0.05790895485843919	0.09538143865677796	0.20185851304564972	0.04472903836021455	0.20675479719133555	0.021259686597999657	-0.005586656494828665	0.021981469583182502
227	0.12848529543527856	0.00830728163704158	0.1287535711011075	0.04543162222003914	0.03496882816573592	0.05733106697794067	-0.08216611744908069	0.15517545558739962	0.17558671041230073
228	0.10938852157128925	-0.04071712927367043	0.11672074908875972	0.0421355171499968	0.036987162975142006	0.05606649650591153	0.1154846369946323	-0.028659986893621953	0.1189877986624031
229	-0.15883520307374452	0.1764957923289293	0.23744343841280224	0.06445530925080731	0.052920983473914426	0.08339734637543049	0.1570245536743629	-0.07481582572164304	0.17393710999968967
230	-0.0806810054073512	-0.011019727832599052	0.08143008679257066	0.003966377168400317	0.07365509503849306	0.07376181378580282	0.16025303848231817	0.010794183727702788	0.16061615966384812
231	0.02527885496262675	0.019874919319577758	0.032156382355315476	-0.005479411217422331	0.005498064052130407	0.0077622584091836516	0.01734773068522307	-0.007645057438439691	0.01895760172500921
232	0.0089805821119231	-0.006361437414199869	0.011005395996681587	0.07373548192619157	-0.04092910868544404	0.08433334591176028	-0.22809836365163927	0.02229823450013277	0.2291856774808984
233	-0.04334530714823494	0.07359927573884181	0.0854146886727154	0.018161121999758348	0.028310795758112243	0.033635212333916566	-0.07276731608057965	-0.013891211339273537	0.07408136096241312
234	-0.059126335904688784	-0.0486130859315428	0.07654512212611365	-0.0016664964827434602	0.15488445262695097	0.15489341779455063	0.1603235253692524	0.14759274922554794	0.2179157002392916
235	-0.10187015396272757	0.04255938702323485	0.11040303298453041	0.03256669155203382	-0.02074017857193624	0.038610159360472913	0.19725773665257842	0.05543692713818588	0.20489965241508465
236	-0.04913446366267462	-0.15190794709463867	0.15965656864008518	0.0556479661675961	0.020706803587058606	0.05937565034071579	-0.04357283193942767	-0.1123593951008705	0.12051234522095702
237	-0.06526303090048569	-0.022304749394841835	0.06896930511382907	0.14185663266942536	-0.0975990580404134	0.17218850241141032	-0.13121445292692616	-0.056902457950283064	0.14302140531296795
238	-0.012487812837061928	0.026899553365699578	0.029656895331905672	0.11491588764058161	0.02407726648333286	0.11741114084077457	0.017651451806078043	0.02866079677096204	0.03366028850750813
239	-0.007792664017399037	0.05281701069347701	0.05338878375729242	-0.05196480220998303	0.09866549651009734	0.11151332149257634	-0.11018937743713864	0.02896001075702568	0.11393147555891321
240	-0.035143538263074314	0.07500707408110169	0.08283193492763552	0.0007996997822935315	-0.11436824868141421	0.11437104452699383	-0.11104640318778415	-0.2019691707154397	0.2304839464700879
241	-0.03444385684623049	-0.11618328982013927	0.12118141816249758	0.03482288020923886	-0.007711468073687154	0.035666507060805604	0.09251444876594817	-0.012647886300025444	0.09337500874605377
242	-0.07156663360625044	0.04002631339250473	0.08199932200650381	-0.0707870169901539	0.0038118814203342228	0.07088957761425177	0.07990072608596654	7.981885799580034e-05	0.0799007659544935
243	-0.05853849616124083	0.10539827755544594	0.12056347890001527	0.08470482365252678	0.061125650752716795	0.10445694007555827	0.14310325176379407	0.16473589629612742	0.21821195245416847
244	-0.06934735781946263	0.0034616085917731805	0.06943370053931465	0.05078869322894601	-0.019089902793276086	0.05425786347213384	0.009016881578279852	-0.03675737617838311	0.03784717766116635
245	-0.0007786215871999554	0.11503323195557008	0.1150358670403281	0.04159407141941981	0.040968978789152365	0.058382565893165504	0.01833880918269488	0.047288085860005664	0.05071957202641365
246	-0.14211544276414728	0.02159633262157882	0.14374700224613898	-0.10143725242252015	0.11065798389216726	0.15011564068447103	-0.22195451207455785	0.08124143037885043	0.23635561224615897
247	-0.08524273423173696	-0.05514249008486503	0.10152348473167172	0.05235466380203347	0.02276101064763094	0.05708830377166169	0.11780797406896362	0.06519841119640857	0.13464602324899752
248	-0.02490658256828162	0.05330537394612975	0.05883706949506712	-0.1166752344432883	-0.027175502100236493	0.1197982397483212	-0.05760433201751496	0.015279838028548666	0.05959641362836174
249	-0.0011842109385606717	0.12575036813467988	0.12575594396112863	-0.23616714568291738	-0.06996797722227326	0.24631369944969134	-0.08664422986297804	0.13549314216982106	0.1608279022545526
250	-0.04277992372208658	-0.07406205008734495	0.08552958047838151	0.04449765050030558	-0.12820620152613982	0.13570877278130739	0.027754100547548156	0.1122590151409497	0.11563899246196928
251	0.07984981851406205	0.02972923146821375	0.08520458156941606	-0.08128437806818459	-0.07281510695683452	0.10912923494218596	-0.03506696843345088	-0.07722974945950384	0.08481819661305218
252	-0.06166250348080936	0.03684961249286606	0.07183424167063517	0.10056879271931042	-0.05109494977855333	0.11280414869096132	0.20463535080803863	-0.033615334370921374	0.20737795809872825
253	-0.031275370442615726	0.06806786765047625	0.07490916768197062	-0.025007225049521856	-0.17729038786958995	0.1790453655798638	0.021696890773555497	0.1614985466861733	0.16294948803535927
254	0.001760471775140649	0.002686710772087197	0.003212113890246771	0.15126684645970767	0.02699253190798511	0.15365629052098181	-0.09098687187668858	0.146847811105297	0.1727509492892063
255	0.004425349942284943	-0.1300388967974588	0.13011417448691676	-0.02605979032636479	0.09204891688252394	0.09566669102200566	-0.057693515623128175	0.04211234872409879	0.07142822733357058
256	-0.09472505011595456	0.05032983878666045	0.10726568785851948	0.12611910405989551	-0.01813641806281943	0.12741647487283628	-0.01917164049389192	-0.004700552817003777	0.01973947810891865
257	0.056796751629228155	-0.05814517365769146	0.08128180740679508	0.19178264083024582	-0.05098861876240716	0.19844500640510246	0.1462206616263457	-0.10052871635441382	0.17744437071463404
258	0.04280256459513975	0.027539078100591984	0.0508965652922829	-0.16795721573423045	-0.13860832708149282	0.21776568750270306	0.09753642315286294	0.10596768159617583	0.14402257942532082
259	0.021098276715272132	0.020061254682560235	0.029113419926088024	-0.17281222497843116	0.013583850449408748	0.17334527999062393	-0.019465883779332928	-0.10269334090392429	0.10452197327509707
260	-0.023879810206885503	-0.01779521913547034	0.02978112085862926	0.1700691675204109	-0.008439912884437281	0.1702784597962481	0.031673138401714984	0.08662103623889056	0.09223010145995386
261	-0.00499675227785009	-0.027401679418394238	0.02785353780536057	0.04555214729335896	0.030937897559559644	0.05506497642278327	-0.10764655904842821	0.006334190212694886	0.10783275773445349
262	-0.10828937244038056	-0.03576777034134418	0.11404350739398798	0.03536060290851246	-0.08557932278880745	0.09259693692042084	-0.013931327846707784	0.09430400055763602	0.09532746937135732
263	-0.07367385417457546	-0.11783691443322451	0.1389725699268733	0.10297360695019872	-0.058561152327923645	0.11846084707745547	0.09301273036090404	0.03625026182418297	0.09982709798202118
264	-0.03269127868089685	0.04547086592801543	0.05600285126701689	0.021047436459580633	-0.07816089615313793	0.08094516828682052	0.13625363299982166	-0.14558857737127812	0.1994018213724306
265	0.01431974107052657	-0.03664115479885267	0.03933991877623045	-0.0006718991794262777	-0.033849072295893505	0.033855740189810336	-0.1401623126159748	0.12180847736797114	0.1856953931484618
266	-0.11454210056228811	-0.0072452195359600504	0.11477101553678776	0.04926904383505306	0.008433110855707292	0.04998555830562491	-0.003546530808064514	-0.07451058954044174	0.07459494509976354
267	0.06505015150133392	-0.0947226928318483	0.11490827101502825	0.12002417463674507	0.1058403637728065	0.1600249514944213	-0.09720909365456804	-0.04133400057347764	0.10563194352349498
268	-0.013144776272184048	0.0059197971926861406	0.014416280451222759	-0.014549390359319465	-0.0526849572429847	0.0546570167455468	0.02784473885358484	-0.11715536530479144	0.1204188901357402
269	-0.06807000725721354	0.061341874406179574	0.09163160723058728	0.05706375951667506	0.09071588682081201	0.10717110045092987	0.03826050107129553	-0.012399433225912101	0.04021954607588777
270	-0.02747385412477165	-0.03867681490900572	0.047441634372929434	-0.06844169470316172	-0.07152633230067118	0.09899637259125625	-0.04614817255567815	0.051763420156824023	0.06934771442924807
271	0.09348302041330644	0.09764496177755376	0.1351799307076853	-0.009019397436216853	0.03337295923633529	0.0345702753576325	0.04411065765149141	0.09930429841338886	0.10866045187565927
272	0.06690790252470931	-0.023123944325291006	0.07079113095166062	-0.07590792627674342	0.08626521579988126	0.11490735715625697	-0.025660560120845572	-0.08073273917979948	0.08471268807675189
273	0.019257070136115356	0.04377611572478593	0.04782450269660016	0.020270604111143127	-0.025405481299070807	0.03250132106650635	0.000800551425837754	-0.011011951334122163	0.011041012397895662
274	-0.08440134358487861	-0.092204753290018	0.1250012133069348	-0.01375542448492273	0.04879010196215624	0.05069206794201647	0.14042992636189836	-0.10693768936036145	0.176511284692343
275	-0.016610722369972547	-0.22506333181279606	0.2256754736880573	0.06973538674608204	0.11620529494720627	0.1355237792359438	-0.12856420107492583	-0.021552675308602155	0.13035824335649815
276	0.02641176939998163	0.06714555011345107	0.07215335378813499	0.14871463548931427	-0.07005210578995351	0.16438777428484896	0.07314149720522792	-0.042119251865245476	0.08440207338158433
277	0.028188805230035984	-0.0825032745911125	0.08718600265268167	-0.09712458008856836	-0.06341613089439596	0.11599478313698375	-0.12065760080374867	0.10221865431323046	0.1581357325885724
278	-0.11904676069325605	0.05371782703914341	0.13060526855132873	-0.02593212904861507	0.025244013437282116	0.036190268462885235	0.04274021587908874	-0.021397591813827013	0.04779731152295353
279	-0.14468198422107348	0.0023690762828652416	0.1447013789864526	-0.07076695125594612	-0.09312973926883755	0.11696627602152304	-0.134270817837654	0.10451360878343707	0.1701521288251481
280	-0.06080457110770855	-0.003829212560147864	0.06092502553485866	-0.01865164097886029	0.04625705046703322	0.049875830109522575	-0.04198739441623243	0.028244902010818813	0.05060351548524097
281	0.07440365189567655	0.031402990875735094	0.08075921774853019	-0.04093819641188043	0.039810878263424616	0.05710378230522838	-0.06571451537110777	-0.043957163702915934	0.07906092442708033
282	-0.06210894515002602	-0.01785728757403972	0.06462510183474293	-0.19899478258926576	-0.07065544420610448	0.21116608461992917	0.10849278174112487	-0.06131765293999117	0.12462158020181163
283	0.08785257261416217	0.12034269253561866	0.148998114624478	0.10694186544381672	0.0556515980029209	0.12055564252610539	-0.12232096178244647	0.058407801178153744	0.1355503188113162
284	-0.14070101795956874	-0.07805347535088498	0.1609009678939505	-0.1268095237279532	-0.03853603345112946	0.13253558458865639	-0.0707416421415734	0.011053904651308248	0.07160006103996454
285	-0.11300975588667608	-0.0424222122950111	0.12070977185617206	0.09608801850036477	-0.007664650863188366	0.09639322679618634	0.07381601091316178	-0.06084235967468102	0.0956587486742079
286	-0.04629550051264237	-0.05039284373651863	0.0684303446401467	-0.0025584467658348537	0.07819218390636237	0.0782340288742693	0.09231931966920515	0.05893126289068698	0.10952511369579195
287	-0.03885474582693992	0.028203301174731164	0.04801163890588091	0.05271388958435337	0.023472256246628215	0.05770356114156886	0.15640399394169796	-0.14201660698622431	0.21126032751275
288	0.17889514459204803	-0.013663373375003555	0.17941616574488078	0.05604135971964069	0.14987454287610968	0.16000941410288647	0.13442391493345818	0.010347264094161708	0.13482156645089066
289	0.10140163864784288	0.06273473611327744	0.11923900131949386	0.10119485884723398	0.058840808192752905	0.11705827679360373	0.05863117640849939	0.12601783663969085	0.1389896039219926
290	-0.10860920338168466	-0.04558851915189578	0.11778910024984023	-0.06056655946047482	-0.010612002410504064	0.061489208159154034	0.049786612758310866	0.0002786824574389342	0.049787392720025886
291	0.028367765511064916	-0.1091380253970711	0.1127645277011459	0.10600637645117221	-0.00012959646327167715	0.10600645566922294	-0.022622583838387493	-0.15993480292180393	0.1615268475677066
292	-0.05613307624331281	0.04190522742562248	0.07004977040740898	0.14895575205449932	-0.06705014904685559	0.16335096742084826	-0.07754723860832304	-0.12807910929961078	0.1497258576691342
293	-0.004942419552171116	0.03783927309546159	0.03816068787931641	0.03202417249384692	-0.038520982093830265	0.050094048402867714	0.03971558156269121	0.08293447141535049	0.09195354244294435
294	-0.03446053438009783	0.003367292809268643	0.034624660151765484	-0.005916841340723495	0.0791418739971776	0.07936274460498724	-0.07944721463550306	0.005379441458471971	0.07962912974373648
295	-0.1122029954317977	0.02643954208901112	0.11527602339491334	0.12912738080660782	0.014627447597208154	0.1299532327307935	0.03097539314452827	0.06083064957433639	0.0682630420366233
296	0.007466788597245683	-0.01778982259618872	0.019293281731209568	0.08060994442583208	-0.12696739177933256	0.150395085410336	-0.10255231753079747	0.02880465842264238	0.10652082508966314
297	-0.06957538278241507	-0.009298857503528194	0.07019403564542005	0.008385193847583837	-0.03419166648561694	0.03520485098569824	-0.021824268770753556	0.06329690895722974	0.06695369587198245
298	-0.041287447449095065	-0.028531935176358433	0.05018689711239087	-0.12676976075437546	0.11719441808866247	0.17264154735422702	-0.007990004160611113	-0.11651733799260311	0.11679096805562103
299	-0.10326340690867009	0.16340520268522019	0.19329922780751987	-0.11713686568296464	0.13160004238890402	0.1761806358791744	0.022268587966205605	0.008184841522846152	0.023725126780751744
300	-0.05256842277798467	0.08922120542681905	0.10355608418233851	-0.009555286835465082	-0.03754160146132128	0.03873855117049026	0.05324246010116272	0.05830652700073147	0.07895828422978132
301	-0.10634432909842052	-0.0003046140940721494	0.10634476536783312	-0.025989527230544252	-0.12930390738546912	0.13188993892946188	0.16954230423804925	-0.09882289468203562	0.19624106970683777
302	-0.10447092054160133	0.020860258757776556	0.10653320437427466	0.04759353411244101	0.023137497204862946	0.05291963970226107	0.04578575725129167	-0.009176924519770424	0.046696375777096136
303	-0.05049780666254449	-0.042012748691030014	0.06568941718651009	-0.0530720351720923	0.14407204999305093	0.15353630354579978	-0.06296902381411307	0.08448942892852232	0.10537343859232345
304	-0.0668464213668781	-0.046444225587765425	0.08139723668531668	-0.008761525057069211	-0.02071307278929895	0.022489902305266877	-0.020637694709250882	0.13899554234769687	0.14051930556134495
305	-0.0815089024059278	0.09728446118720326	0.12691716810543607	-0.10617512662835546	-0.05806833026120809	0.12101689342348881	-0.05281883360064114	-0.0497966318212449	0.07259155407947152
306	4.438284233590445e-05	0.13196144554539563	0.13196145300907802	0.07608031344477434	0.15713603545384566	0.1745850730503824	0.024427668090172886	0.11169724827063673	0.11433716036160733
307	0.05022706566398397	-0.04655581201730102	0.06848504769513145	0.0027518457975877087	-0.04551271918322866	0.045595836024193384	-0.10756956150025111	-0.017833264537532475	0.10903777274606227
308	-0.04959266751840901	-0.019965947742076377	0.05346093658766918	-0.03496935961541412	0.1279764631866	0.13266812443712067	-0.13274122836311758	0.11094899052372009	0.17300263641222888
309	-0.06385750146099556	0.04968359375499519	0.08090883747312433	-0.1729713511399861	0.06875371663960539	0.18613479488518936	-0.0025303769434550038	-0.035080884434220964	0.03517202382808153
310	-0.08607614017284097	-0.10867308657702542	0.138632397559994	-0.005364351493223263	0.03054318411353549	0.031010681429729552	-0.0565014800600949	0.009536068097639341	0.05730055709802582
311	-0.05938001841045539	0.015387284837985278	0.06134130028872319	0.09853322411476668	-0.10847010291052747	0.14654200585453736	-0.025978108466787435	0.09967710388059298	0.10300673355433951
312	0.017170265435418594	-0.022966616191090108	0.02867548559992616	-0.06857956394227559	-0.10111581409580946	0.12217841237620893	-0.09657647479130073	0.0014211793219077395	0.09658693096780623
313	-0.17305467820082	0.09666006339707645	0.19821980098647107	-0.17392125794298044	0.04507865875705101	0.17966827610850888	0.1308656229738973	0.012001851286149123	0.131414823024806
314	-0.1900294437417858	-0.07024774660043401	0.2025979649237655	-0.08509215401394614	-0.03224268339259067	0.09099596313621815	0.017140550691881383	0.07672366531426106	0.07861500681979046
315	-0.013920263163253874	-0.06770872577869644	0.06912485278905811	0.026058593544431095	-0.028594494834440005	0.03868714815479014	0.015209208391379578	0.043120715738250964	0.04572434959265638
316	-0.07674338717671475	-0.06849807960669432	0.10286658536745633	0.08623902610252661	-0.03205937462543816	0.0920052885680299	-0.09977515825446326	0.009185783660612398	0.1001971098693109
317	-0.019908539445882396	0.03252965806437892	0.038138282560357485	-0.024349034667650333	0.005512081310559702	0.024965146296800654	-0.017825994782157156	-0.0067754118578200635	0.019070193911352416
318	-0.008900317806720891	0.039001617409204534	0.040004272491755165	0.11041676057226825	-0.012245760315752294	0.11109374267250367	-0.09910084471993337	0.05317723133618255	0.11246686337222275
319	-0.07328379013731513	0.008707476839139845	0.07379928217668653	0.04074867217899098	0.11316118827358435	0.12027430654899024	-0.06005024782704353	-0.012061307371592072	0.0612495501991759
320	0.020322449388858934	0.041995207363628564	0.04665403938221101	0.11241828357438549	-0.029815139572816333	0.11630482805781309	-0.05086429487079961	-0.10843557464285014	0.11977249409120935
321	-0.14008997295960915	0.04750277207793345	0.14792468988952492	0.11240863529915703	-0.07130913270518621	0.1331190959140902	0.042695539212480454	-0.018487178877401172	0.04652617383247288
322	-0.04641829060272622	-0.04348007369339668	0.06360168638379289	-0.05914735672636973	-0.01349831305275794	0.060668066253892504	-0.032972406402550315	0.09395532487531881	0.0995730016440282
323	-0.026853118141607863	0.05009629604618969	0.05683950062654166	0.01981324390083514	-0.13921305892108812	0.14061593226957014	-0.03456131513746467	0.21710352943684164	0.2198372739049607
324	-0.04186247092016038	0.06043688506107453	0.07351927330589446	-0.06332083081242415	0.0057356379494994045	0.06358006886960238	0.047818817891983736	-0.032909589116282625	0.058048948314239526
325	-0.059282552990131146	0.12261656358481561	0.1361956047542535	0.02566926285507577	0.043331573205598356	0.050364037685585755	0.06281058325317611	0.07386938553944587	0.09696316562787884
326	-0.07943320902475197	0.02154922441144864	0.08230433626914753	-0.01770703708398318	0.04714967512248351	0.050364978173819325	0.07091908983983233	0.0844373806739237	0.110268710697021
327	0.012534054678183455	-0.007350507505809116	0.014530398730545858	0.11617580381877951	-0.01924749249100155	0.11775943002634952	-0.05451688401820191	-0.2598030177367712	0.26546129410553837
328	0.02744603112301441	0.04083820592445512	0.04920410234455738	0.09425919553569038	-0.05947495950672564	0.11145432585306939	-0.1336605544662829	0.15231291219067655	0.2026434480565284
329	-0.09384378069423836	0.00951934128858331	0.09432535732005912	-0.029982509124598992	0.06188695388409534	0.06876733173868828	-0.16040363895210258	-0.05280158327850818	0.16887076296918216
330	-0.0912968361472869	-0.032082931204796016	0.09676996830213506	-0.02295172228817409	0.09038305285688066	0.09325169059981245	0.06463807203194971	-0.09810981873483574	0.1174887947346037
331	-0.11046134903799082	0.009137743098307399	0.11083865742701642	0.01680928056442341	-0.07335183361661005	0.07525319533423379	0.0404967979778266	0.13335127429204682	0.13936481981393156
332	-0.015269020335203847	-0.03258263815244319	0.03598293055005268	0.08248663563649679	0.1007032695636254	0.13017370533034844	0.07908490910995303	-0.10515805642125967	0.13157750445735913
333	-0.05941626789905569	0.05276214042684813	0.07946154009000075	-0.013476370429327407	0.010216076908088971	0.016910966481559795	-0.0133431073033353	-0.0022162164601151916	0.01352590580724283
334	-0.08276234469576299	-0.0347717633696691	0.08977015777738474	-0.012760029602382308	0.007159784092492838	0.01463150244181322	0.008448104164097763	0.19466986473113662	0.19485309004069318
335	-0.08877883926833892	0.06245500253748676	0.10854634790627934	-0.022083280243345958	0.03175907944743323	0.038682171521962544	-0.044171754098148885	0.05304814436851691	0.06903078647277855
336	0.06940652007594005	0.10843671190955201	0.12874698256194994	-0.12864326168541082	-0.011388684929329155	0.12914639337387868	0.1240560859404721	0.08524114901300096	0.1505189886490287
337	-0.04602820419258391	-0.0330132322949461	0.05664334989876808	0.05333965130835083	-0.09144492761670166	0.10586450391193575	-0.06405636648672033	0.008871729255798483	0.06466781013355269
338	-0.03795669698916474	0.031171528023284836	0.04911593433534274	-0.020156002821710945	-0.1440120715420629	0.14541575292788972	0.036814787534966815	-0.16405252009204338	0.16813256058775483
339	-0.05896424790059893	0.015134815802858713	0.06087565342458139	0.0681411989196194	-0.0549171252834408	0.08751636212503507	0.05392977599806501	0.10219164460688802	0.11554892023148454
340	0.0017071738110740063	0.01667026512367071	0.016757451528042352	-0.041800344494184155	0.011834223353744948	0.043443269239535766	0.08660694147813541	-0.04552142987645454	0.09784151925534547
341	-0.07671735894416709	-0.02485355134742038	0.08064274411220786	-0.03895600753558471	0.042424062703507306	0.057596628541813556	-0.09915657857215134	0.08176847133172047	0.12852279944843098
342	-0.17085707618334361	0.06909435272920668	0.1842991320136612	-0.09672644048668748	-0.010983382943692147	0.09734803023231894	-0.08793097495261103	-0.1144412359458747	0.14432135268537385
343	0.037930379089881304	-0.10294984836965822	0.1097150169176386	-0.0030569199583689467	0.04104069805774938	0.04115438806128975	-0.13005677494042026	0.0038688483393300153	0.13011430626712753
344	-0.1824042893831912	-0.042540006159688656	0.18729916419849107	0.00697344655628586	-0.07406580758679118	0.07439336536517856	-0.038254919255273474	-0.12830470081819365	0.1338862767399022
345	-0.10001761426727468	0.054866399305575124	0.11407824041628695	-0.08148927438629303	0.0615163107383086	0.10210170579797721	-0.10485658655927721	0.04718239602297328	0.11498296499626316
346	-0.13916262987527445	0.02754159404214863	0.14186182346278067	-0.057894330705161604	0.008461149069933404	0.05850935456302909	0.016451134521880066	0.007058623613015833	0.017901508159013275
347	0.050354344103959954	0.05492145655896039	0.07451124989354144	0.03211377467221271	0.014221397742783937	0.035121826226096366	-0.049836538334895694	0.11603413196387065	0.12628380867638764
348	-0.12310905572937661	0.07993473747484443	0.1467835203888742	0.19069236687635255	-0.09959593922086753	0.21513467850207732	-0.022684712553040956	0.02375274175110725	0.032844922351999664
349	0.12077614810093701	0.06562803109626936	0.1374551432856274	-0.08978852505886957	0.11079553343149041	0.14261006086744288	0.15891584112338739	0.0314686984172391	0.16200161585622794
350	0.0066512684129355045	-0.021335810654911535	0.022348516456426142	0.1785099033710813	-0.07323186053749033	0.19294737883509905	0.04290255493869114	0.03465250339190576	0.05514911795843567
351	-0.06111494885538764	0.023817270834333812	0.06559191538286296	0.07942896919407849	0.0008931251919849497	0.0794339903306036	-0.023684672491743098	0.09040790543564915	0.09345883091662559
352	-0.1101163051866527	-0.132762557735058	0.17248622381023548	-0.13835952987333722	0.0061938610854856135	0.1384980989830445	-0.02116505466195795	-0.09828042328042329	0.10053358214558375
353	-0.026053384003146943	0.09593886262577683	0.09941350099429709	0.09431497103899761	0.08666188876626281	0.12808433443096415	-0.12031547133930996	0.0005396983059727558	0.12031668179376369
354	-0.06951793357129799	-0.12007304901181569	0.13874537897536368	0.10730252949434742	-0.10401082075154144	0.14943923069025275	-0.18419291282557437	0.027788647783358367	0.186277314992452
355	-0.05561601977329355	0.048699570718391524	0.0739242168952705	-0.07369240344270535	-0.08101765410520653	0.1095190878425918	0.08444852793419579	-0.06129542014048594	0.10434884954062185
356	-0.02350767748136352	0.048252744902507964	0.05367437276013865	-0.04206043243863117	0.08534731275739994	0.09514853531102882	0.19671083587411775	0.018175198075685482	0.19754870481829157
357	-0.023274711036948243	-0.056942918928390804	0.0615159181833347	-0.06329583035772862	-0.012185214739192523	0.06445806077531804	0.131392753661402	0.08446247191142907	0.15619847910948048
358	-0.08541198437578407	0.0405723333060429	0.09455856018841352	0.026614717541356463	-0.07396602177162374	0.07860862272376044	-0.04958607843813597	-0.08423481814712241	0.09774601661015019
359	-0.09535389074207157	-0.005974186267412728	0.09554085713038514	0.002839705562630059	0.03594372706091189	0.03605572690588504	0.046641405691959	-0.018882051550426653	0.05031851146123935
360	-0.006253807698374055	0.059847170885251294	0.06017303360889089	0.018858497493951767	-0.017740306925580686	0.025891338658771416	0.006425518075943261	-0.020151036334591765	0.02115068670049063
361	0.06180066584710549	0.044381157138804375	0.07608554007250548	-0.09411675111410465	0.008469551065981604	0.09449706945473807	0.16043115044581646	-0.02046860539554054	0.16173162288249798
362	-0.050953406508532986	0.01753293626628247	0.053885559187423625	0.06847411618571962	-0.08769608460893885	0.11126233793675913	-0.06758433371336597	0.0008685073810825588	0.06758991395578641
363	-0.027129952600743298	0.05354534586712885	0.060026147570446595	-0.06227949481914568	0.042566738622110425	0.07543648130613637	-0.05224246606228337	-0.040318075504141404	0.06599107873513264
364	0.06677452127000211	-0.051921414443013215	0.084585282222152	-0.022801064592365913	-0.09809732928681603	0.10071233568809361	-0.0024313085811913365	0.055926988831633134	0.055979811907424196
365	-0.05543382779365423	0.0032540297235167936	0.05552925331118764	0.09962247763364825	0.07781621670863266	0.1264120312023805	-0.026143531361880572	-0.011942333021041605	0.028742017153552284
366	0.005559942381599435	0.07062979302864007	0.0708482930108781	-0.01382738909754995	0.0020436624478718775	0.013977597985916065	0.0834600926073087	0.021448447201664618	0.08617205431799302
367	-0.23319216228501125	0.05475446580457971	0.23953420648563725	-0.011719146134795253	0.18868977888680147	0.18905335501513512	0.07694321970927158	0.05247485301760955	0.09313360971447937
368	0.002041755159776773	-0.042555436432392624	0.042604388671636684	-0.1116343593462229	-0.03575694344724362	0.11722111239589482	0.043019581335932956	0.04096573723748089	0.059404343323777926
369	-0.09174909747535841	0.005801884209830742	0.09193235963428276	-0.09443035911835958	-0.15716411910459302	0.18335117413625976	0.04444677490441386	0.1117120155533034	0.12022932345474266
370	-0.05571002814340025	-0.10396782894167986	0.11795302747528295	-0.03186109067528142	0.003344589428461686	0.03203615734546642	-0.19244064504016561	0.02343965682211532	0.19386288808179236
371	-0.1062691758729588	-0.06941170107553468	0.1269295946062904	0.007596341787119035	0.1491142226297628	0.14930758788161166	-0.11902555825177866	-0.010394650547624772	0.11947858501486695
372	-0.01562986296961654	0.048218723106514066	0.05068863654184895	0.08432002326625576	-0.016747185471855993	0.08596705499696182	-0.21087379879590598	0.07264353018983652	0.22303551622344348
373	-0.04235563378028097	0.046452648084738715	0.06286372743493546	0.06654676631560585	0.11426119142626633	0.1322274251931638	0.012717845277388042	0.02455000179321123	0.027648619794598355
374	-0.15905830781833707	-0.10679449340870666	0.1915844699041526	0.14652113722895901	0.002989159146371166	0.1465516247854993	-0.053543063110625067	0.007694323720456666	0.054093088512152464
375	-0.05235295024671052	-0.04469517115542763	0.06883668879418531	0.021816846842237607	-0.04201927085771264	0.04734547422459165	0.003005071702159177	-0.10444966307120405	0.10449288287545311
376	-0.07518966716343765	-0.02865416045702931	0.0804645695921237	-0.00937113545875836	0.0648927753281493	0.06556592460704005	-0.07434081524137648	-0.10245909090678247	0.12658760650315176
377	-0.03216613241543265	0.05511730097111703	0.06381674498834805	0.09762138859137699	-0.08353999829708667	0.12848683522441462	0.054270741826808674	0.04742165550547981	0.07207029089238176
378	0.02696727772472743	-0.10305720284859887	0.10652709104664332	-0.014019711290658033	0.0955117916210766	0.09653525078095236	-0.09058948990060813	-0.10664602880238894	0.1399279498162263
379	-0.031162137445423257	0.059830283239288566	0.06745918471684152	0.09025012228051486	0.019222098266631828	0.09227444734822277	0.04330951018539712	-0.005670651894026092	0.04367917084151482
380	0.03619837220300172	-0.030518679841700473	0.047346720788532574	-0.04467728015696546	-0.0034702200679040305	0.04481184876284021	0.0343388155276883	-0.12842623276552162	0.1329377730902265
381	0.0015403181276446856	-0.05626310725258864	0.05628418798961786	-0.008822250962414891	0.04326722830332105	0.044157503972660606	-0.011160860966349554	0.12325313623305569	0.12375742567132839
382	-0.026019508597432232	-0.012633929543181788	0.02892457438500922	0.024710415106703614	-0.0009176485320694095	0.02472744818160611	0.19553598117658358	0.15209734635446368	0.24772549869312796
383	-0.012665602129438088	-0.0806420495841623	0.08163061704064056	-0.10324911804993785	-0.00979641233626697	0.10371282501577211	0.022734226899985683	-0.05706779595794302	0.06142945879818128
384	-0.04244195235312759	-0.021641807409507177	0.04764123368989674	-0.050174671381676264	-0.007897113230673861	0.050792342391715775	-0.006254714472053776	-2.233419794119748e-05	0.0062547543471599765
385	-0.0743187900287606	-0.04103343604651949	0.08489420136336057	0.027232658148439184	-0.1175413207290658	0.12065479579595194	-0.052689417235430885	0.01752915622890572	0.055528785388361465
386	-0.027587126869789792	-0.0028222675132991448	0.02773111542737691	0.0634859895687454	0.08955872598552195	0.10977812291924403	-0.041524691606059386	0.012702294370554907	0.04342405203633776
387	-0.027663851422439194	0.06666363311169095	0.0721756791112694	0.1159393361896088	-0.09602081441740822	0.15053878728576725	0.013060074248513624	-0.11377093236305572	0.11451807975221942
388	0.08133044883051205	-0.19398777832408512	0.21034709421831083	-0.047163761036727425	-0.11640757022008458	0.12559913518680552	0.08356938365046865	-0.24232332788883912	0.2563287676458518
389	-0.021429106184146517	-0.05037869850064525	0.05474687072765294	0.11497045355462149	-0.23029725082088218	0.2574005223891585	0.08208015638888988	0.0455930064135027	0.09389288741244632
390	0.08357128552230965	0.01455466321469102	0.08482922836584382	-0.0344063721901033	-0.037072727797999014	0.05057850920765106	-0.04274918812825252	-0.08020531300016408	0.0908866619426581
391	0.022261337636788232	-0.030664074255623647	0.037892645768453345	0.05073688981508167	0.15046275426851982	0.15878687732358968	0.06756002844748034	0.10416362881197026	0.12415481871881684
392	0.07555258942872398	-0.08041075576601081	0.11033622891981751	-0.16066326777317072	-0.09563289532536295	0.18697148520527238	0.07574845205471128	0.006685077139020374	0.07604287109939727
393	-0.04574320739132099	0.03571897444874157	0.058036937876797534	-0.020483638225171418	-0.13202281841801947	0.1336024102251791	-0.09817891184720659	0.014059306381876328	0.0991804558743356
394	0.09792618481968811	0.051453231603313845	0.1106208511798927	0.048694522270075535	-0.09335915474417002	0.10529524335722276	0.04864759272169471	0.0714814080020571	0.08646490598833978
395	0.05586505280218877	0.06813853148257648	0.08811222161081518	-0.039189873184879064	0.14397095499925655	0.14920952397097464	-0.10680999794690726	-0.03852622364941536	0.11354578622786099
396	-0.019633680938482608	0.01780191892404836	0.026502636558888373	0.019720358988200713	-0.1264626078080979	0.12799095175928762	0.12314390822098155	0.21742288222173656	0.2498742320559378
397	-0.05064856450045667	0.007967506849954627	0.05127141748928923	0.12969976619530457	-0.19133812764250177	0.2311542957438926	-0.011262661907956249	-0.15269976094214177	0.15311454713723374
398	-0.0911831276522209	-0.08263989044200001	0.1230597995313944	0.1251040166837304	-0.04466142238526558	0.1328369588626531	-0.023449198211546278	-0.1118950529062373	0.11432570910190773
399	-0.057740254762247	-0.016263838408728446	0.05998707744001551	0.012401918139510993	-0.09511201142736661	0.09591716369502723	0.0029745468210411333	-0.06333745369128489	0.06340726274557375
400	-0.028648778811928094	0.0614890823323445	0.06783553474019807	0.0021148925808687187	0.05056526795611625	0.05060947632709166	-0.06260150794515243	-0.1273353046616671	0.14189160866762543
401	-0.0218526096596487	0.03489197533101995	0.0411702136433305	-0.035494299937669026	-0.11592065145756869	0.12123301020106832	-0.04211762295456355	0.14552173555584846	0.15149412425084038
402	-0.13606552301935276	-0.09692172349430306	0.1670558201309854	-0.07563267306677193	-0.05896939151799711	0.09590458993827165	0.14952872955819882	-0.12127022567164952	0.19252352738754233
403	-0.02605133306283785	-0.01308680614635551	0.029153669571139698	0.09339244164919433	-0.0572167864500571	0.10952583626190493	-0.039058796822817266	0.21512386487577434	0.21864095418822277
404	0.042311136965719864	0.06187048794063856	0.07495458351124772	-0.09240541086085939	0.05556018496404418	0.10782251207240087	0.021510678083489474	0.023583125440788166	0.03191979130833196
405	-0.07962200695582429	-0.028444273890767282	0.08455022595384543	-0.06052912869405938	-0.058982998759754594	0.08451490734275945	-0.06739118190772882	-0.023017844202104957	0.07121371041192119
406	-0.03949474912950818	0.012815886492386602	0.041522068293722125	0.033724942861667086	-0.20094420131750979	0.2037546166695484	-0.13668682182473807	-0.005960928309935027	0.1368167384747344
407	0.15601215961395906	0.0006707673184302429	0.15601360157437205	-0.07774509515723771	-0.06808545134796615	0.10334373956009242	-0.03386915183590577	0.13592693994335614	0.1400830198434071
408	-0.013912205698856546	0.012497378307798257	0.01870117461486104	-0.0214307046188857	0.02950133498217768	0.036463733574506454	-0.04678896438223622	0.07715448983213499	0.09023315626320066
409	-0.06699202142999046	-0.04828730542222336	0.08258083797234914	0.06696893021503751	-0.006129512096462192	0.06724885525187208	0.09381788800791056	0.03969965994125706	0.1018717777881406
410	-0.0012963455966763242	0.08780644235499918	0.08781601124480555	-0.1471049779781503	-0.014117408773713529	0.14778083697298583	-0.08585914710376441	0.021224208490495475	0.0884435422596465
411	0.12802713472288607	-0.009566652293177616	0.12838406467101196	0.001686763253157169	0.15163297564750727	0.15164235712356142	-0.09617677399760168	0.10026470542030821	0.13893517556618604
412	-0.14155207773223344	0.02773675933756833	0.14424395491271874	-0.01331494735739498	-0.07609475806729488	0.07725089014665358	-0.0638143761257081	-0.0016313193233595705	0.06383522384270389
413	-0.10614706839368182	0.03926474365927034	0.11317650031345367	-0.011185853145048552	0.06905263314233802	0.06995276588150687	-0.0023710237804938487	-0.0969663514437803	0.09699533528003489
414	-0.08675933166783881	0.1348626754280076	0.16035935537114815	-0.017256476076645027	0.09229917723222425	0.09389847753999725	0.0029647730410687586	0.08971817004542035	0.08976714273877724
415	-0.017727387644000236	-0.031574149763054477	0.03621031905328156	-0.08227498979183068	-0.09932196343021851	0.12897296757413743	-0.003777841146301461	0.15622479612934126	0.15627046748948095
416	-0.14337656906782412	0.006794595413022631	0.14353747623699956	-0.09312037047630306	0.011203702220645944	0.0937919311086665	0.09251341333650517	-0.10174249608610254	0.13751460706776442
417	-0.07923579602559039	0.08851322146208923	0.11879773459711182	0.08899805039721646	-0.102531075763739	0.13576919559228107	-0.009579457881477245	0.08488904929286802	0.08542784501057
418	0.07348200902748347	0.13215564587463344	0.1512108474523461	-0.02731200960414652	0.050254892205535216	0.05719702841238306	-0.046899961675954484	-0.06054181404670508	0.07658275036371974
419	0.023190152357948114	-0.09486709983132263	0.0976603798722439	-0.09457992215032046	-0.073779348195701	0.1199531320730858	-0.08144895697053832	0.077502791093016	0.11243049060995991
420	-0.03843297619449721	0.12379839805819587	0.12962691472430524	0.043760236653738856	-0.03287918684103516	0.05473572178494524	-0.06584065700625794	0.05773698156084324	0.08757026410130812
421	-0.02187742992167116	0.07069780412620763	0.0740054149927237	-0.04787120024392636	0.03319763102226539	0.05825576811170352	-0.11119181273842292	-0.008810372301897726	0.11154031504417834
422	-0.0330894385417541	0.0266853877300578	0.04250906798921897	-0.0287800849785355	0.09865114924076422	0.10276352727449199	0.04449785803792372	0.010917630140423119	0.04581761689401019
423	-0.09821442016759854	-0.06932963370933784	0.12021925985102613	0.06342905619009645	-0.11981563985733526	0.13556929122625477	0.0038623167670356257	-0.05958527893032269	0.05971032537185911
424	-0.15291831057288086	-0.059206400504677056	0.16397989989381098	0.01669388397422424	-0.013798848215092785	0.02165857738190646	0.1530445588874773	-0.0655297442937169	0.1664835859544791
425	-0.05271944972249334	-0.0023547132816244968	0.05277201013493007	-0.07121202292275881	-0.012422121759678844	0.07228735240527082	-0.11989559290271082	-0.008791157797177023	0.12021745985050354
426	-0.104559116706003	0.1733918707307258	0.20247802281195923	-0.20410058786366891	0.002598049567243899	0.20411712281885877	0.20125974280251116	-0.02833908315147562	0.20324514190208628
427	-0.06435861752438415	-0.06827707218354277	0.09382851504530314	0.0507592553906327	0.028890122033233268	0.058404975463624546	-0.09280600124933568	0.03397965557835032	0.09883102175488731
428	0.007440170723660228	-0.0499882732517692	0.05053893155865837	0.13773147343029762	0.004047624040706179	0.1377909359633488	-0.0790760672668843	-0.08280494892220175	0.11449752827203412
429	-0.06154015922589804	0.1311758709566137	0.1448941003587622	0.011395473964198126	0.17371958000795373	0.17409293295538605	-0.2253750073878524	-0.027631257510983276	0.2270625031719522
430	-0.10413636705229144	-0.018686031896192234	0.10579957812238706	0.026839862325779406	-0.17369603322268143	0.17575747542270184	-0.08623000417542251	-0.007595839636395996	0.08656390933798697
431	0.02056899331619833	0.06934775761114857	0.07233391301275237	0.10903457399673547	0.03020651422258	0.11314137982245273	-0.09705101887847219	-0.12513777062139672	0.15836149122006543
432	-0.16791938813086288	0.030213061574540668	0.17061579645493075	-0.082286195754849	-0.09102827838624622	0.1227076422956992	-0.04572069489436115	0.02181622375751321	0.050658953410637544
433	0.09527811737978645	0.012699847079104232	0.09612078738373399	-0.051254811647019866	-0.030309285662031806	0.059545852200754756	-0.02467001863086992	-0.04861625619400425	0.05451743010788866
434	-0.056310292146513	0.013094519589516998	0.05781276195534934	0.004487453780221642	0.14998854438158205	0.15005565863084083	0.13121312301963903	0.19373040480562034	0.23398366053790262
435	0.16581996157975026	-0.024377521328888638	0.16760227684745296	0.08908350871738455	-0.009674654712649177	0.08960731258780899	-0.010679996816797875	0.03543410918972769	0.03700862637381124
436	-0.05283390548617948	-0.003026110761644979	0.05292049617364041	0.012318715395838039	0.022906566473565017	0.02600887418962055	-0.04243295321187196	-0.09170808045921307	0.10104913428522984
437	-0.12608674484457405	0.03392899249449982	0.13057198687770874	-0.0887451556307021	0.04777423455616844	0.10078730145879161	0.3376513415668639	0.06954808544532794	0.34473956061208527
438	0.08963197333754662	0.0036243173350510526	0.08970521902614038	0.1417573781951354	-0.0027679129237636073	0.14178439834732234	0.11383252861110739	-0.044538867414768556	0.12223565470266405
439	0.12574571912022167	-0.13222649102382808	0.18247145202890278	-0.04672627264250753	0.10307574292482898	0.11317222863656694	0.0857880800308276	-0.003587006891683968	0.08586303799549995
440	-0.1301627940745368	-0.0637141679063893	0.1449201440562831	0.009793557435642222	0.03396317242003348	0.03534700621096709	-0.009879901699429391	0.07845360108914255	0.07907325705600281
441	0.008927858057745151	-0.08036282564169117	0.080857222278632	0.06393924710150081	0.11880544237041855	0.13491834736883498	-0.0014797218748876437	-0.15419977442117191	0.15420687406327685
442	-0.07607923256843756	0.1186020403528891	0.1409059743377503	0.06488829714935314	0.09787455671020276	0.1174304899000317	0.08982461656709638	0.0027756094000329404	0.08986748994473716
443	0.11239923401645172	0.07107949572749737	0.1329882796353137	0.08051439395199719	0.06264274527232412	0.10201314213722999	0.02146064101518128	-0.014982887852676544	0.02617338421351666
444	-0.10586887355469464	0.07966198734429143	0.1324924549375623	0.058379468650647186	-0.06612926012195616	0.0882113450991948	-0.01800859896359363	0.0442162294818912	0.04774290089873897
445	-0.03012064375637605	0.008840775543933223	0.031391280517314414	0.0338596213252411	0.012252532698171037	0.036008311732271925	-0.08491286830571146	0.012298940169078263	0.08579894599111149
446	0.0903526027896927	-0.013759611408810128	0.09139430910616614	-0.01892565291282928	0.02724331021812342	0.033171950346908924	0.2214232554802465	-0.06653361204575181	0.23120332955934075
447	0.027081288617599026	-0.056543782886854674	0.06269446208673823	-0.021235407905853272	-0.008232075546963516	0.022775197402852304	0.006328856099254099	0.01279353753352878	0.014273367582560027
448	-0.1078104696613873	-0.059116159419716874	0.12295453498405942	-0.08762112700511182	0.07300399347590995	0.1140484325235408	-0.06321597719782591	0.07636726455997936	0.09913737372681368
449	-0.07016791233799129	-0.0444621791324724	0.08306877448885408	0.058466452711191066	0.004616810455961897	0.05864845293284572	0.022200150943559316	0.09024085600232952	0.09293147364563843
450	-0.04779755346425818	0.09807178505784131	0.10909940944661453	0.006212338725187585	0.05870851036072567	0.05903627987273503	-0.03887182478989609	-0.03093227269621524	0.04967720057178547
451	-0.18150246876274354	0.17620291674856758	0.25296366149641597	0.08773863922894444	0.08537286253865828	0.12241974706635979	-0.08138657964798927	-0.18687511049671496	0.20382856097700813
452	-0.049262861017565954	-0.11604846310324779	0.12607170683488775	-0.05972450817290251	0.07661722503046456	0.0971453346685467	0.07696839349697149	0.06707848890695474	0.10209631370203869
453	-0.11102067808805982	-0.019483772528089742	0.11271738266593558	0.06012045825189862	0.05327185154068439	0.08032658132269169	0.05316161715346227	-0.05640024238965384	0.07750577320421363
454	-0.26201399934317704	0.018536057645869422	0.2626688433843218	-0.14733571519120256	0.02474986522305892	0.14940002944933695	-0.003044461272176547	-0.06071803331890956	0.0607943115312115
455	-0.0031994015318076124	0.08603653247764947	0.08609599927371403	0.05503027911611873	-0.09520140878222964	0.10996199276895234	-0.06559305041534669	0.12391250768944077	0.14020255997903866
456	-0.08070240001876543	-0.02339729647666247	0.08402565591059478	0.09537702851337765	-0.016633545431634044	0.09681659156192128	0.09561210555926349	-0.05445020427030031	0.1100295390999761
457	-0.031523911372522806	-0.00914753066203255	0.03282429443926401	0.19617155929370833	0.05587970027807839	0.20397505136386848	0.03720937638841249	0.025137701804368466	0.044904807573576115
458	-0.06295630333932556	-0.06603257509448833	0.09123484588556291	-0.008209247188037703	0.057007647318400675	0.057595690743088235	0.17109232571037997	-0.034210619408651534	0.17447908297933695
459	-0.007011142317112129	0.04283779682674902	0.04340775222884305	0.051902599652403174	0.05891180223599966	0.07851420440513408	0.11263904927529841	-0.04765187865692497	0.12230395317068622
460	-0.04775028342939384	-0.11939172997155521	0.1285864485596682	-0.0759066335217416	0.09266961881648553	0.11978929528216081	-0.1482590974422482	-0.10590099759072201	0.1821970945572408
461	0.023676531059264292	0.006017090456596583	0.024429152677961887	-0.009332094933320672	-0.06329812598384617	0.06398234716631902	-0.03517641264283831	-0.16489984910280642	0.1686100241401666
462	0.005829188325831277	0.07541764193407871	0.07564258160213012	0.04046960271182675	-0.027451660400626833	0.04890176277399863	-0.1066844734996442	0.12491002728617721	0.16426835301581927
463	-0.044702493068929754	-0.017467553596749275	0.04799404458089588	-0.010969476657862683	0.03600149708818589	0.03763558436822858	0.0050042293292564466	0.023294138430321732	0.02382559960191521
464	-0.09194329520098898	-0.04500328507148699	0.10236632844662218	-0.01764459339412592	-0.06311844211227217	0.0655383049118932	0.17598749842958472	-0.0766649596163715	0.19196123472327156
465	0.0429698913167711	-0.031187449996363373	0.05309490179905022	0.02272624138669271	0.20528784892751084	0.20654196417399237	-0.029284336917722253	-0.09879199343059845	0.10304091592519002
466	0.03860973670645726	-0.08384243740917524	0.09230528738514074	0.028377149448763985	0.10460925227265354	0.10838984395173358	0.16419676834367433	-0.0014870054090622934	0.16420350154486
467	-0.08081419470560816	0.09670156825436634	0.12602431260978897	0.002351688933151892	-0.01416681894542783	0.014360682430540754	-0.021334096086252925	-0.006233941817757025	0.022226238692245076
468	0.04179211089757174	-0.0003759380914451906	0.04179380172613558	-0.035351553243242836	0.06033423892686402	0.06992819677064287	0.052906339626731316	-0.07854954470373128	0.09470539449187951
469	0.028228317614811198	-0.010932230941623043	0.030271299752796216	0.09421049952922615	-0.04713553197445098	0.10534408666869162	-0.05975781200282069	-0.1733682554763247	0.1833781560117471
470	-0.02781408449976624	-0.02675280060131887	0.038591911543405875	0.0371734599741604	-0.017167695505670478	0.04094625618326935	-0.05985230055364697	-0.0905431843579577	0.10853739500855548
471	-0.014349762521557364	0.05866112477162721	0.06039075462268631	0.0009069881647306749	0.006407351312178074	0.006471226960061871	-0.051048375739292405	-0.14337075916512293	0.15218774999717835
472	-0.12920134179920273	-0.014865036678584636	0.13005366599281265	0.14312864664495722	-0.03009000314170393	0.14625736829125835	0.08291378145560752	-0.032565345548674005	0.08907972208068897
473	-0.08481431628561338	0.0897004009889676	0.12344889705695083	-0.18006569315810006	0.09384931390436507	0.20305503582237772	-0.07294032098960349	-0.23417332052301526	0.24527012551642166
474	-0.005904531070316368	0.0185856703572198	0.01950104176159751	-0.07696365652455901	0.005693991653467528	0.0771739979953096	-0.07323338261013491	-0.029821319674282233	0.0790723683446888
475	-0.1727449935746038	0.023923644758792443	0.1743937314918022	0.031677041835744255	-0.042250483461062555	0.052806612579837126	-0.10778881063210523	-0.01808435886904581	0.10929534177259465
476	-0.08608792349096735	0.03771483272751546	0.09398690961326008	-0.08495048348453062	-0.11979686081499655	0.14686004393769997	-0.0253978962789035	0.003002747162374256	0.025574784963222796
477	-0.26827025137526667	-0.0033823088149743316	0.26829157233478024	-0.11664936269736707	-0.024488695474646206	0.11919215588180226	0.005028239562795036	-0.10646450164033675	0.10658317551389676
478	-0.06756536508069906	-0.07367188484847663	0.09996311907706436	-0.004211134980674428	0.15932598137784088	0.1593816237834135	-0.08681940181240914	-0.01304823794856892	0.08779444768678157
479	-0.13801598466992024	0.1473811113779915	0.2019148434747173	0.12766148418000522	-0.06872174353040403	0.14498321481088888	-0.07993932788013114	0.02190185671705744	0.08288538755161627
480	-0.016238204375468534	0.12748087234687863	0.12851090263343673	0.0018436340914975763	-0.09285136056465737	0.0928696621366275	-0.006180225074994905	-0.06032975833971725	0.06064548559708529
481	0.02128675086261767	-0.0632265049747077	0.06671369195003296	0.026250181927338224	0.005472883161715212	0.026814632224219304	0.05927166001567412	-0.05333266523137346	0.07973395049598016
482	-0.09094549890988243	-0.1352095408336137	0.16295000369562462	0.006218440270184077	-0.048211635050521756	0.04861101473574219	0.13774834598324825	0.08485939822860612	0.16178913526204972
483	0.08951128867155939	-0.26179873775246004	0.27667824252807555	0.07249683511440566	0.03500131664185857	0.08050393324719586	0.011111149808353666	-0.07730227309713522	0.07809672897149889
484	-0.12812745849681553	0.06942437976979701	0.1457271084159505	0.00895594162106058	0.06303620439817675	0.06366923868909195	0.0407099804587804	-0.05798787310066048	0.07085122395338407
485	-0.08982687553633799	0.01927902108008078	0.0918724562773139	-0.009343274633845464	-0.042737779873952504	0.04374716687327169	0.003179693696033793	-0.11821685166831496	0.11825960624984752
486	-0.07202292795490475	0.05675850999514647	0.09169967616118686	-0.08953517544240384	0.03628670435106765	0.09660886374533048	-0.02349729694562601	-0.02338003550372851	0.033147383364400436
487	0.024508757453853332	-0.002152573984931485	0.02460310481814064	0.02961375488687597	-0.00814152477594901	0.03071252031627105	-0.03545280573224593	-0.058078136294933295	0.06804389281766011
488	-0.08340356611496981	-0.09733489566068716	0.12818048507464386	0.017738742525298026	0.03236110994824015	0.03690398926215029	-0.09300908344452427	0.11790691832732812	0.15017566711234448
489	-0.06180504910927985	0.04701350759454706	0.07765393738725054	-0.045677711252308024	-0.07183132851815648	0.08512457378414617	-0.08695668708283488	-0.03639831194470793	0.09426718697853634
490	-0.1950100285756325	-0.03559442736445935	0.1982318705568627	0.11796303329078288	-0.0411836358092142	0.12494546442999976	0.013343956820254355	0.15666237617507248	0.15722964508145634
491	-0.01739517067900287	0.1291599080927002	0.13032602894842765	0.08263969805892471	0.019099118624046087	0.08481801711597382	-0.05818859287784378	-0.20828785352082305	0.21626313200685707
492	-0.016221222143762076	0.05264194220025339	0.05508449987475693	-0.05058009223503523	0.03186957999990685	0.05978307335588505	0.12627716918423162	-0.06453740684007106	0.14181325868487724
493	-0.07814881352875484	0.025226965949211675	0.08211964970063365	0.009954258740966624	-0.03366246352335997	0.03510340037010163	-0.10164747427307695	-0.1460749424822691	0.17796094472466162
494	-0.09608083021151097	0.03940562101276315	0.10384762347562279	-0.09146028826440937	0.019742835186389685	0.09356689516386554	0.20978038709707855	-0.0029511947739181816	0.2098011448042973
495	-0.07871283557691253	0.01174679645415748	0.07958453186074209	0.09140127181710676	-0.03628897087431374	0.09834165901031681	0.1359205389217667	0.00286164883272791	0.13595065992787733
496	-0.06587202191456283	-0.010304197823350856	0.06667308125394682	-0.13623542246644996	0.013974843709293097	0.1369503070143009	0.054165108521681896	-0.04359733295439247	0.06953119028106547
497	-0.038592140870480345	0.004558705877299427	0.038860457231519076	-0.1085016746046548	0.07426021825051171	0.13148077200346833	-0.027998889229125013	-0.11102220941333285	0.11449833527646919
498	-0.08989615154173315	0.07320835265907909	0.11593438213519898	0.035873408406807715	-0.05205835037726231	0.06322162031080372	-0.036679003580370906	-0.1581116720484265	0.16231035130760463
499	-0.19217343029748496	-0.07756698198435534	0.20723721675042736	0.14447898809025803	-0.04106364349962777	0.15020120111719962	0.1075521955805142	-0.06273824624491488	0.1245133017636138
500	-0.1368375666246795	-0.049279009446433826	0.14544050471510786	0.06744298953018316	-0.10150939960385785	0.12187171552375921	0.16095102267765313	0.16657102198654858	0.2316271509703162
501	-0.03007085886948149	0.1270282580574635	0.13053901676610644	-0.03776007754609632	0.13320507894784833	0.1384536619732021	-0.1256213460489772	-0.11071791815149708	0.16744903697232327
502	-0.15431317432798639	0.004743752687365823	0.15438607113576797	0.14012585611228678	0.19135615623330876	0.23717595594745214	-0.03258783245673707	-0.07954551110816147	0.0859619401926632
503	-0.02110080568859323	-0.011821701087666276	0.02418670331636576	-0.09291303026099479	0.05724021594796256	0.1091296179506275	0.004379499854927818	-0.023493088880890255	0.023897808354422838
504	-0.12434650813353368	-0.0763211863853139	0.14590057428353317	-0.011740119046938594	0.07407594910524269	0.0750005108721187	-0.0020190876483070414	0.16440323167903156	0.16441562973586446
505	-0.00095087433686169	-0.08565803120207174	0.08566330878164582	-0.000682101627131343	0.031487952095274496	0.031495339175567495	0.036935873679275706	0.06914049603236919	0.07838792608593156
506	0.08456680645467746	0.007489448040932102	0.08489780083076769	-0.04127601722242548	-0.05353062341792323	0.06759613333066822	-0.006449605799085671	-0.11454269265345711	0.11472412935066421
507	0.023123848722868125	0.017864404834134106	0.029220700536365034	-0.002821827217695876	-0.08993887423901327	0.08998313068696584	-0.04653589734999498	-0.10245452108948373	0.11252785714588516
508	0.006401006366373521	-0.0013900194437471544	0.006550193627393735	-0.00751734556403459	-0.033490818098516076	0.034324122439430296	-0.14933115618916032	-0.049622912206742524	0.1573601843690756
509	0.1140936752465231	-0.06232468565566879	0.13000666588039633	0.0937882110288206	0.04530178103155063	0.10415603627547058	-0.05262974017542967	-0.2082263947483048	0.21477458187786116
510	-0.021210997375221932	-0.03810324396685257	0.043609214742404596	-0.034581887372009644	0.042996735488741784	0.0551781315096768	-0.11297387752820415	-0.1653239009288294	0.20023758194225943
511	0.0035037852332427347	0.02913911538580208	0.029349012869733408	-0.04979669431912013	-0.009774787058978794	0.05074699229668956	0.16369520488662767	0.09029356191425622	0.18694664325961735
512	-0.02671151137587185	-0.0077642693887419205	0.027817058060195476	0.16403155400426703	-0.22202244342856858	0.2760440473820196	0.06947901229815816	-0.04906381313471519	0.08505639840274136
513	-0.0486883367644575	-0.10247477629222525	0.11345322345808792	0.04425362348873681	0.06586045908442485	0.07934723223083512	-0.016193439572731286	0.09250065677398038	0.09390739581531063
514	-0.028365298704903667	-0.01747204656448157	0.03331460012921995	-0.035908792987396666	-0.02163667593059219	0.04192358714539079	-0.020745239683502083	0.04625680836332199	0.05069573245833464
515	-0.0902488603729021	0.06015761957432263	0.10846103443844017	-0.11240697225979897	0.02311387240760827	0.11475878402235887	0.131381463078011	-0.12210636672309882	0.1793629104213986
516	-0.006609878812834387	-0.04716013592483373	0.04762109740828271	0.01400741939696351	0.1289335003470862	0.12969215593055158	-0.1725220275847628	-0.10883120175008404	0.2039805884792108
517	-0.012843107306739626	-0.09415513955387915	0.09502702620677386	-0.06733937095292572	0.17111816188860646	0.1838913162943565	-0.1284388719605264	0.07217260269410727	0.14732762269898322
518	-0.040943663743944064	0.039990732610792654	0.05723322719823751	0.07761845960255936	-0.19897430292438625	0.21357761702790762	-0.004033203815296529	-0.03698172536580194	0.03720100461072686
519	-0.055657795995367	0.02002344243079975	0.059150050734056374	0.02341878579738194	0.0998155299111485	0.10252599445831793	0.03634454264856425	-0.0327536216898117	0.04892571424243707
520	-0.015526332273887245	-0.08924218284024153	0.0905827477612059	-0.005088897932045756	0.14274020446439709	0.14283088900059632	0.017398110856432048	0.04953369447501076	0.05250029666312764
521	-0.018244546946391545	-0.08274033264606405	0.08472795370868116	-0.0038563018490425714	-0.012477565674082801	0.013059889321965118	-0.09184693465104504	0.031960641087719156	0.0972488662326268
522	-0.17916406965607085	-0.010672909945472576	0.1794816839190829	0.06632980147753455	0.0491498399450852	0.08255512903918591	0.16795850906189444	-0.06799516238835376	0.18119989755657445
523	-0.09589979197841414	0.010464024888954343	0.09646898941307389	0.11651092089966121	-0.1220386345758657	0.16872528861444802	0.10079898156659867	-0.02960305751130564	0.10505605979133792
524	0.03348668052865589	-0.04208899498881454	0.053785139880795294	0.039093766129184804	-0.06887358502292878	0.07919528561773105	0.07378294563702734	-0.06229076368050746	0.0965611842656114
525	0.00043409117754940915	-0.03353212600481191	0.033534935657505135	-0.06822928680772537	-0.017497562228699647	0.0704372079389726	0.014229302419623821	-0.027953064748246083	0.03136633348303162
526	0.021560461197043267	0.009383402023438065	0.023513862306364514	0.10928509297025375	0.03730770089808167	0.11547768655380021	0.04974054902733516	-0.1494319753540207	0.15749297595685144
527	0.03396062796061902	-0.10545134110356817	0.11078497006372601	0.03508722140416156	-0.13453121620722025	0.13903151168011693	0.048915701836744804	-0.006747008953130419	0.04937882153307165
528	-0.06822912905014915	0.06892585622575226	0.09698447147556653	-0.1641988905688861	-0.07411484653344315	0.18015073172410057	-0.0371818447953447	-0.10925438675102611	0.11540801794818198
529	-0.05993028023082916	0.08869788610997692	0.10704650152585161	-0.2040596555116849	-0.03813317365426521	0.207592104716181	-0.0010958356293603684	-0.03781943200456833	0.037835304847123184
530	-0.012542904387278855	0.02254598949176157	0.025800118073974823	0.05219064838265588	0.09264935661950893	0.1063379850317419	-0.030295575621033948	-0.09247601791406422	0.09731205368016911
531	-0.037566563384617446	0.049995891025169145	0.06253667567061003	0.006968045810969628	0.018303331584592523	0.019584831107755656	-0.061559270751872466	0.0729942330934289	0.0954866581277205
532	-0.015153258791288676	0.058874256934138385	0.06079308662621687	-0.06850834389665228	0.029621845902557564	0.07463810647475484	0.14183493624300975	-0.08484610629519415	0.16527556048162118
533	0.040881979791840765	0.027161513332826865	0.04908242127513483	-0.18574072151086474	0.008101061577908955	0.1859173010401821	-2.3241248728061805e-05	-0.0468713563933152	0.04687136215542292
534	-0.12735296985578184	-0.07892651479880736	0.1498271459695273	0.03541434135012685	0.003337632156863938	0.0355712715780282	-0.12197877930044884	-0.07486150707964491	0.14311906875697358
535	-0.17478977860175696	0.03489649329048763	0.1782392547886808	0.024784076003097684	0.02765373667101573	0.03713461424597275	0.07282560968441967	-0.09718780504389174	0.12144562106209078
536	0.014929438986536397	0.03289188194446232	0.036121517774052064	0.02302297003754482	-0.13671549396863197	0.13864048268971343	0.02800185490133327	-0.061646141981833096	0.06770783336630737
537	-0.06389922429456134	-0.008758886241907023	0.06449673599218278	-0.14799706932915319	-0.005724711849600424	0.14810774745359925	-0.06632484359862022	0.08153371573544375	0.10510343324558709
538	0.05021359937441307	0.0517265770896639	0.0720905287783839	0.03910849470349546	0.020930366744156735	0.0443571258088059	-0.14365526215016258	0.06351792242301367	0.1570711966350544
539	-0.05493785426006461	-0.07789039878363722	0.0953156967837624	0.048056519637331124	-0.041072334864746596	0.06321681557066182	0.06155709224465649	0.012823048500311057	0.06287850330962466
540	-0.0778673386022041	-0.12657950239300986	0.14861255951988814	-0.06673728766381606	-0.0036781619835720295	0.06683857000490309	0.15426833057166528	0.08195306027340514	0.17468549426195915
541	0.030949742847697557	0.09628456923602194	0.10113656537229702	0.043990497012822274	-0.06927771340732579	0.08206439789813055	0.019952050564441885	0.030562576481473404	0.036498704126474914
542	-0.06396620367919817	0.037545045786117816	0.07417078721579237	0.04537355713226729	0.10252255157740704	0.1121143758345789	0.03403838326933584	0.05014192275911664	0.0606038278788677
543	-0.12256900910010111	0.020243490899898887	0.12422946878899127	0.009035808960412024	-0.0754808345192585	0.07601974890311562	0.03461994601258868	-0.016608859424280926	0.03839784985243419
544	-0.026358227499770678	0.018207722861995256	0.032035563499787104	0.03435913844485614	-0.02617648769879516	0.04319443138783014	-0.12198700759491835	0.0676483190796412	0.1394887991785133
545	-0.07999562550170487	0.013927723567057229	0.08119902452104566	-0.14567962579546534	-0.12907419932179107	0.1946347921171039	0.022591772087397235	-0.01890417496315341	0.02945769843498329
546	-0.06059973933467616	0.1192309675980457	0.13374734405511357	0.018951885587892788	0.0010061894694182473	0.018978576990516083	-0.014296342034239278	-0.10586688709404349	0.10682782024614614
547	0.07193097436647095	0.04095103126971107	0.08277108212028374	-0.11417447828734424	0.003313267769877072	0.11422254258902727	-0.020440483673058157	0.027994792591019075	0.03466297426653884
548	0.018872428661668175	0.04796069868995633	0.051540248179636594	0.007173344261642059	0.015532027770618986	0.01710849948310232	-0.007478916612019219	0.06669700915909807	0.06711501489576195
549	-0.1375820539800459	0.053135533271637024	0.1474862924933348	0.07372422748949599	-0.04464491884872445	0.08618834316734571	-0.005598067450441946	-0.011841728882405103	0.013098278593161958
550	-0.07039451707967795	0.046958258750825224	0.08461953734091508	-0.11954521281441105	-0.19591077303642293	0.22950400628000298	-0.10631106321633842	-0.003999413187454896	0.10638626541068302
551	-0.01845793164251274	-0.0358323316731786	0.04030696259526822	-0.02241740902467498	0.011928714315205674	0.025393590777859125	-0.0009008501099119461	-0.022821203691054285	0.02283897696546669
552	-0.027210842483949668	0.09024265304495661	0.09425585593096451	-0.010550211040005598	0.0710650831799027	0.07184394894738975	0.024192128807579073	-0.12637599807544705	0.12867071145294837
553	0.0077358733407272996	-0.09510331425520624	0.09541742041508086	-0.00028281206739236997	0.020927050528205926	0.020928961428497754	-0.06477945324015229	0.06720585952449383	0.09334347923941488
554	-0.01492893675202134	0.10426224757917955	0.10532563516451246	-0.030897757994863904	-0.018300523539800995	0.03591073113903401	0.012646242446476406	0.04741703001398853	0.04907445550755048
555	-0.09567698367295945	0.053450706540679516	0.10959499639332805	-0.09409922844044483	0.07872551062198327	0.12268810380708889	-0.01617505805180219	0.2726220580770671	0.27310148123573935
556	-0.0036369653850791797	0.08651694895920582	0.08659335987488931	-0.02240570463501595	-0.020101413599336863	0.0301012031135498	0.008732477070417173	-0.009693205290479762	0.013046623493791279
557	-0.042065431352722615	-0.00565244380358628	0.04244349933550861	-0.06225777211355392	-0.02943150733131772	0.0688639514719902	0.11669575141454679	-0.043227352936583543	0.12444477666864792
558	-0.08686060080369183	0.0179100217525361	0.08868783936456354	0.06629971733191577	0.057553879900205586	0.0877957949440588	0.009407161583034286	0.003985671847586962	0.010216666243249968
559	-0.002768365048563547	0.046957408785157126	0.04703894221661942	0.1046138124114553	-0.06586772070714624	0.12362283922647054	-0.018295547407731646	0.09593429862559075	0.09766328229039088
560	-0.06396254537425004	-0.05616591626363921	0.0851223669812296	0.030330027398566856	0.036691077814605164	0.047604051856908434	0.04365794088470778	-0.054865939831596176	0.07011624031490116
561	-0.07053963290982675	0.003837155727118707	0.07064392100617911	0.07967976927395792	0.02867183726280857	0.0846814022296286	0.003382303546593646	0.09779321436196499	0.09785168753029523
562	-0.08992502762140264	-0.05395474035881517	0.10486955992993002	-0.06577667364604863	-0.010610253619195624	0.06662693357646322	0.08284146655397504	-0.050515328621896234	0.09702838247951748
563	0.08801418805202117	-0.011870703708777913	0.08881109674470944	-0.03775964697525148	-0.11927566289920888	0.1251098505304092	0.07110325977369696	-0.10580292279166881	0.1274752212067336
564	-0.06086079715436975	-0.07557300250282299	0.09703254782575294	0.08491511342605433	0.048548429894136574	0.09781373386874447	-0.08706308161745471	-0.006339089317253665	0.08729355207631147
565	-0.10304750138707014	-0.0401620181765583	0.11059735641565951	-0.08003102820642138	-0.06763770964479619	0.10478466129052845	0.18021941703425165	-0.15465994804330446	0.23748418432586862
566	-0.008224645558839738	0.06370672811983367	0.06423544194837418	-0.01921635472662601	0.08097647332095391	0.08322534181653256	-0.025667402229968803	-0.17115958270975967	0.17307344767645344
567	0.0297767043521964	0.019332397540879575	0.03550202412196689	0.0812527587111725	-0.017518162149595687	0.08311977384037776	-0.022144946502803502	0.002433647552881506	0.022278269592220918
568	0.025572380098573225	-0.10680465624770506	0.10982340925365751	0.18118541613379038	0.00017464558435827715	0.18118550030467373	0.04408107869121778	-0.10720256060017266	0.11591173580710035
569	-0.05559909861940906	-0.025886930838257022	0.061330196115090614	0.0637727108001491	0.06811625354479027	0.0933101422128249	-0.13961801909388005	-0.18904609628137828	0.23501407995038764
570	0.0245069538943511	0.050382971701140374	0.056027088328930344	0.12371691901797326	0.026315321822076798	0.12648467185354603	-0.1166197096226328	-0.058791559186802386	0.13060093454521096
571	-0.05173514759388626	0.08538980773930054	0.0998395951630209	-0.05343160472428249	0.0551096420509513	0.07675942307232349	-0.16229700424808918	0.10547882353570832	0.19356161758567056
572	0.010707979440617393	-0.07385926329340911	0.07463143840196176	-0.028060924505055918	-0.07390555496689293	0.07905344103227183	0.012240988992002573	-0.20866728913566748	0.2090260255727276
573	-0.03441122690111904	-0.06831019497315177	0.07648800738750036	0.12267712303363	-0.0373469033219839	0.12823598443319256	0.1349600907331698	0.02566497436969108	0.1373787356183712
574	0.008100511235481212	-0.02311937987870741	0.0244974286048993	0.025786813728102452	-0.13956883999003333	0.14193104261722092	0.09672942011799252	-0.0075016938702127875	0.09701987490862622
575	-0.011560192386330947	-0.04646776168036831	0.0478841406270645	0.07398411626196134	0.05782957799249023	0.09390372489871168	0.025764696528189655	0.0218510340648289	0.03378294357944585
576	-0.00971642393289885	0.1265684952060202	0.12694090307209951	0.16835469837831116	-0.10139961061857519	0.19653291200114753	-0.06811395253203703	-0.08877485314619851	0.11189497343788819
577	-0.07249758995191048	-0.08628599051583387	0.11269947962672199	0.0889147745629035	-0.06700394158249065	0.11133447499836595	0.0016958989476153314	0.010493014926450356	0.010629178495407478
578	-0.10440505220161932	0.0970655631134597	0.14255573810883898	-0.029047968896504205	-0.029365640680759204	0.04130527024005212	0.061962317522227556	-0.029529579623549056	0.06863909137997729
579	-0.09309516127533184	0.029410876674460566	0.09763047024182753	0.06737021422703479	-0.07945356724364595	0.10417108578073443	0.01702459451730196	-0.06866142559487333	0.0707405695707836
580	-0.08743063403582059	-0.03204334470710938	0.09311762297183185	0.0004170803657246407	-0.18807683797388572	0.1880773004333238	0.038137930593151466	0.011054413279835154	0.03970770457844969
581	-0.18377236399253927	0.0689477591722327	0.19628060337760975	-0.053996661593273355	0.0013569272766462022	0.05401370858266064	-0.12070526527879785	-0.009561654653346938	0.12108338575434219
582	-0.10560790069440834	0.16772798166636219	0.1982062171652331	-0.027487394675607124	0.042836837544428595	0.05089746080955672	0.02963672175321525	-0.03642723985041539	0.046960399054918535
583	0.087536324545238	0.04396486015520202	0.09795671004763128	-0.028515507762885257	0.10364375537060617	0.10749494039394238	0.1149345484356424	-0.025779723643058573	0.11779025670749471
584	-0.16068558831478896	-0.0020925147247623766	0.16069921253678623	-0.12375078820456584	-0.07767071175211875	0.14610611570133547	0.011372973787285327	0.0003113269056944863	0.01137723416338472
585	-0.026316296168917792	0.002359795783308321	0.0264218863858945	0.019289077030776612	0.15983309628223258	0.16099281710643076	0.1549198185842188	0.02502338377336624	0.15692775384117508
586	0.005508651802259256	0.1031089018209861	0.10325594839721482	-0.10801427428762672	0.0874993494582288	0.13900798396313754	-0.0035864371425649404	-0.014315827526594509	0.014758233266511628
587	-0.04344166964685972	-0.058858791737393786	0.07315419349902498	0.027808789937653202	-0.004726319284076721	0.028207567987537627	0.06642716817647136	0.03237278785158557	0.07389564307338409
588	-0.2043449367551266	-0.023510957704284862	0.20569301959383396	0.19400417479745546	-0.012338949869004492	0.19439616643008023	0.1650900820491991	0.07131473613916349	0.17983472073437262
589	-0.028291245791245794	-0.14652648938363225	0.14923272656998657	0.07807431241735635	0.07480627954236979	0.10812759924466156	-0.11115504367145972	-0.043760699047796635	0.11945895744880726
590	0.0624551048711178	0.028787055299443785	0.06877015833394276	0.025581166449458015	-0.08896300429474822	0.09256787893250155	-0.020350390062085597	0.053646094962351794	0.05737631811460804
591	-0.08134143439294801	0.09482128355916694	0.12492999945933805	-0.026193916047625845	-0.04150796076904315	0.04908189121371034	-0.12149798419212185	0.1412518110033148	0.1863164895398828
592	-0.03822756791694025	0.048184119542022334	0.061506555137515045	-0.15852188083188573	-0.07607131908851827	0.17582955465548375	0.09986006415857378	-0.05055812530860524	0.11192924751143063
593	0.034148132088308074	-0.00858018675378853	0.03520958008625527	-0.019433277328245412	-0.013942619193879307	0.023917543722172408	-0.015130056418480727	0.13637760270797347	0.13721431823100774
594	-0.04554343829901013	-0.14729527236671325	0.15417555588899293	-0.10675171038314508	-0.0647676418618983	0.12486302536010413	-0.004648547025752369	0.09298921352945969	0.09310533186814857
595	-0.09779391122025986	0.1121822384877448	0.14882373367133792	0.02866596613729757	-0.05035568114874436	0.05794335370461999	-0.11770513601264418	0.11746394218403143	0.1662897373777725
596	-0.05872510546969521	0.10422286456744274	0.11962877375895124	0.031955299495169176	0.1015079315002482	0.1064189894862991	0.10872441339376467	-0.0954157203487992	0.14465530670355126
597	-0.03674907381843632	-0.13005630927080458	0.1351485775273127	0.06104844676300585	0.11513459680255947	0.13031841095203509	-0.07794167151530718	0.08271992085750388	0.11365513391515471
598	-0.054233630394316064	0.11694761317068846	0.12891094170809655	0.009536025169323663	-0.04005615736193385	0.041175618011560944	-0.02157472047916193	-0.043447239167293004	0.04850908322174238
599	0.0619147720219799	-0.046271162276793676	0.07729462758160568	-0.0897162533916238	0.03883313430301147	0.09776000430864236	0.12114968719110722	0.08059653599769613	0.14550961590675393
600	-0.05934483913787067	0.06594681084185312	0.08871748301496668	0.01236684826969479	-0.010733222560028257	0.01637501153125556	-0.06442020699841737	0.052333668019135166	0.08299864985682594
601	0.025168202529285404	0.00363637411256835	0.025429542568471138	-0.049365917189418185	0.034308064148345564	0.06011686157443258	-0.07106852356240544	0.14101923430324836	0.15791503881775998
602	-0.005148068689606867	-0.02718574184053606	0.027668884521302686	0.018851943585072573	-0.04706843422331603	0.05070338526340609	0.11782364848388698	0.02447654218704554	0.12033915929359312
603	-0.17255053858144243	0.03226343835548389	0.1755409291853725	0.05288341513295985	0.009857899552257724	0.053794365687378165	0.07723403533760641	-0.05791055789634941	0.09653356375063066
604	-0.04729234445409906	-0.04796273516277002	0.06735718082178893	-0.021440202215081996	-0.12010110754099787	0.12199982911298664	0.12224172495033124	-0.011230762399228052	0.12275654501044068
605	-0.08043126984863652	0.002243461138110045	0.08046255208071887	0.0029234273248165926	0.052215272393697894	0.0522970467471305	0.00574447208551261	0.16352826867596892	0.1636291343731339
606	-0.014884966700177615	0.036980901453548695	0.039864135585542006	0.08275645819745675	0.10746801090668531	0.13563924484317522	0.007774805381785214	-0.05854852214637263	0.059062484237025814
607	-0.02008125319535038	0.0349479193001972	0.04030649815239307	-0.1392492215254962	-0.0899943723294342	0.16579907341847708	-0.04920989382021053	-0.0369929023513715	0.06156369444871305
608	0.01813987335061831	0.025541344179815136	0.031327548063776856	0.05817470654768934	0.02271347557945705	0.06245156887387506	0.03634816930843639	-0.019302975256403496	0.04115573187083523
609	-0.05514805820596335	-0.07981844136878635	0.09701696710591765	-0.050378141502966406	-0.00029518611590326254	0.050379006303577764	-0.025501957798883486	-0.047976549848300666	0.05433322360142561
610	0.1253842050448345	0.009856504178626768	0.12577102030813134	0.018593594592352117	-0.12179201855203	0.1232031555717741	0.11871916803243512	0.02183904129184667	0.12071116179898424
611	0.03759893141045133	-0.1283207451891751	0.1337157181826917	-0.06810793535101116	0.01650224732750243	0.07007863458027401	-0.0449818782248796	-0.0489038703711555	0.066445149604141
612	0.0425527313191824	0.07284619439261719	0.08436410955026728	-0.019218931019054874	0.06308783137135221	0.06595029777533504	0.07564409298549318	0.12529582899777428	0.1463593986317156
613	-0.10471980286905139	-0.08539349588141217	0.1351232261744136	0.004477666012930988	0.020570038649033742	0.02105174536579091	0.08324631570953404	-0.1615425790247616	0.18173044301157348
614	-0.028551571755839018	0.029135934174675682	0.040793319428061484	-0.0002905204139474499	0.08794593730955741	0.08794641716049338	-0.09094087079366538	-0.04431357311421765	0.10116291189393103
615	0.04599732135449385	0.09221862699005319	0.1030535236453327	0.014076972404098545	-0.02861825620444089	0.03189303592085224	-0.013429099592939987	0.09253630787584922	0.09350566288290274
616	-0.08715736819220721	-0.04907528233887764	0.1000239479666371	-0.18432334737312883	0.05859018362189905	0.1934112354639279	-0.06548774632796713	0.19459775134607302	0.20532152772679305
617	0.00577072350488067	0.11789068022648655	0.11803183356210938	-0.07724626359294044	0.05905813322706627	0.09723604444513334	-0.11416610010930622	-0.21018258370999948	0.23918740959586285
618	-0.08045027440140409	-0.017992729023915997	0.08243776409503889	-0.057665152860006494	-0.1783784344319528	0.18746769248263123	-0.020187454041313124	-0.07967842061027698	0.08219600970617942
619	-0.040834187090196705	-0.03143278726211419	0.051531067817216	-0.008637952499195556	-0.02133004646066864	0.023012716167211587	-0.040659349249841	0.06657901922343509	0.07801248927046929
620	0.0019294299307754466	0.011040391540131499	0.011207718109284304	0.03823154166134313	-0.00972778555395943	0.03944972230050342	0.10022555978730469	-0.016838568642163588	0.10163021316810981
621	-0.106498622574563	0.044367457441085854	0.11537082772549473	0.012988767928721135	0.00812682423558662	0.01532166324072856	-0.2144122072565437	0.03054967006619852	0.21657764649606995
622	-0.10889670863713694	0.0247106524848251	0.11166516689741383	-0.0005510225141326489	0.1303564719501711	0.13035763654311483	0.07825517276959401	0.019251928597874446	0.08058851543450012
623	-0.08196747881157447	0.06229294052251252	0.10295182378990278	-0.0698689397295319	-0.0165499410584782	0.0718022930550833	0.08043430438333787	-0.12945407024230873	0.152407459213557
624	-0.02888184823620837	0.16040029354475474	0.16297980036428705	0.10648908669417526	-0.06704639407929137	0.1258377707367514	-0.009451260242251514	0.016620410633081163	0.0191197377016266
625	0.07340473941182277	0.042477827669171776	0.08480932502743706	0.06450331888223433	0.14923632223681538	0.16257969744587977	0.08693080128806967	0.03323965774789596	0.09306900160516988
626	-0.008716842255889243	-0.10349956177222888	0.10386598396952429	-0.06914833024260704	-0.012152586062920401	0.0702080972777167	0.11739413393339732	0.04107817101823356	0.12437362588658285
627	-0.07520426133783885	-0.06217827394629163	0.0975798066933423	0.11493204561619715	-0.040385882407436194	0.121821158290959	-0.040805992272177904	-0.029359627957537496	0.05027043623365587
628	-0.13249747636680836	-0.06415882394368808	0.14721391215985705	3.842416789469404e-05	-0.15584926480164366	0.15584926953832515	0.06272621081948021	-0.10319765015316529	0.12076560984363459
629	-0.06469619143261963	-0.02442349643051101	0.06915276107124972	-0.12163910872198166	-0.02879830106349443	0.12500165964826923	-0.04524818315396529	-0.13276147359781845	0.14026049675728028
630	-0.06600440457570891	0.04389130236570602	0.07926555271208102	-0.02338070339020485	-0.0680885095785314	0.07199098851694216	-0.011717518246426192	0.03224528084880026	0.03430828428926949
631	-0.08074707087482802	-0.03043651996290482	0.08629293831083054	-0.001071227879516507	0.0945369378435422	0.09454300685933156	-0.009425904722651158	0.0026816308678261507	0.009799939997355874
632	-0.0179793315225446	0.09439863761463443	0.09609557297553639	0.12318013424634494	-0.07560534004654838	0.1445320480602893	-0.047953058658015565	0.016572287535585567	0.050735949274860394
633	-0.13588148182607618	0.08652152338419551	0.1610892644218483	-0.048425101485220196	-0.04104536204627331	0.06348001417267901	0.07183494683919106	-0.06718460187125204	0.09835664856016622
634	-0.13185144754269518	0.03372228662421977	0.13609554303602353	0.014158755816877725	-0.0013854708995038897	0.014226380280849408	-0.012499077581821907	0.0462259304529592	0.04788594351830424
635	-0.12466047252314856	0.03654856458474375	0.129907778762089	-0.16766618776842263	-0.03977127250769306	0.1723186137295595	0.059320005256222365	-0.07762522184583119	0.09769615187003404
636	0.03720357444159987	-0.08038359238431447	0.08857554897283608	0.056479545901016504	-0.029059110928428406	0.06351669885263038	-0.03926110211415443	-0.09064222623825506	0.09877979204596998
637	-0.21167916844343576	-0.1165273870475678	0.24163340473750336	-0.04617450683750123	-0.013638467530778013	0.048146577015137165	-0.02199606757297834	-0.05990876217037839	0.06381917245986499
638	0.04489180843220987	0.012634182303765423	0.046635791263781604	0.22322417081312892	-0.02390009394022216	0.2244999886983525	0.08101220714507731	-0.07332695090916155	0.10926948080846502
639	-0.1256099734914017	-0.08635453550959478	0.15243021761969805	0.0652002708420295	-0.046904848012189526	0.08031898956610824	-0.03981108302700267	-0.02059223442197837	0.04482145078277377
640	-0.07152311842040057	-0.10667705007398179	0.12843500099686792	-0.09118407456898923	0.042367425659493925	0.1005461794998484	-0.02067241168987331	0.04187203278223267	0.04669706344506021
641	-0.12184106315220986	0.027608342844549768	0.12492984136979839	0.10262399734051832	-0.0083732777118927	0.10296502614862578	-0.0217043592050023	-0.11903725780298079	0.12099978493267283
642	0.07015083857241856	-0.1651236561433761	0.17940725172235772	0.038359107181654944	-0.08365192658333008	0.09202752808196327	0.0726355506990451	-0.00046463840114126465	0.07263703679389302
643	-0.16462549752583544	-0.025021842597653367	0.16651620654642177	0.04867582565215536	0.049373157065050056	0.06933285398344083	0.04648265719321807	-0.03401631233128902	0.05759988649608636
644	-0.04157010074381426	0.08104536613074255	0.09108471137966558	0.003708622651856652	-0.0050784604050949375	0.006288453073688418	-0.020477374648250675	0.002175841938405079	0.020592648217889364
645	0.010312614236728386	0.1992391399529362	0.19950585179783895	-0.04875587257237817	0.02866311071635735	0.05655713064001867	0.033977624345837544	-0.07281991292493073	0.08035682095865505
646	-0.07471770454569134	-0.03475443056438254	0.08240513222143213	0.015480945622362456	-0.09373127720321184	0.09500111580138353	-0.1218934214366115	-0.013554440947179723	0.12264472699188483
647	-0.023260869873353126	0.08463316347864296	0.08777152401358752	0.0034868572234144	-0.014292419864606911	0.014711608983475854	0.08890013016134012	-0.07640379461348337	0.11722104322195126
648	-0.1366090540729356	-0.06165407293558754	0.14987747784189923	0.13993147414491416	0.016580999177750758	0.14091042186474836	0.027379135997457067	0.08482755709191325	0.08913658917722313
649	-0.05427490096113103	0.09778691005454705	0.11183936986748744	-0.029883621598941056	-0.004008633479610453	0.030151284918599242	-0.012032472741178777	-0.10556421562683631	0.10624774831108846
650	-0.04472773853155139	0.0006104141983989016	0.04473190359956117	0.08609677012542849	-0.005800257099352255	0.08629192782902385	-0.005297843547596901	-0.013244851070561593	0.014265105191906952
651	0.0375239064254004	0.019271754847114367	0.04218345751961877	0.05504202622330647	-0.09468796275260971	0.10952367297076353	0.12764053777098153	-0.11864130348342357	0.17426378216574773
652	-0.017983862014223785	0.09106361908942762	0.09282242193894215	0.01305073525234236	-0.08055042990929184	0.08160081769932499	-0.10166632546112817	0.16174705765854375	0.19104489627824217
653	-0.11614970020996125	0.0390424035152276	0.12253596260326896	-0.056855747412084316	0.010372191153298037	0.05779410318628784	0.0463320321429528	-0.04537111955317284	0.06484748022864045
654	-0.03777561891881739	0.02400972237875202	0.04476007320597744	-0.0548025426348969	-0.0156621148927988	0.056996671149856834	0.14454995532750267	-0.034114951761899694	0.14852110799108578
655	-0.07100047865762504	0.12643242856280593	0.1450042308413823	0.0013865322539547591	-0.1617443946021128	0.16175033742436282	0.020748084823767957	0.004829250673902737	0.021302691987766718
656	0.0024338793740018433	-0.04896158777769509	0.049022044495513784	-0.056786896671894065	-0.06521237477395167	0.08647199232863031	-0.014287346743839902	0.001895965533343627	0.014412597346846948
657	0.005760894944529295	-0.05293714041441035	0.053249683058370405	-0.05373561548297105	0.07440137161455307	0.09177734180864328	0.07664512269187886	0.058074941607670016	0.09616222582275977
658	-0.055187491205381974	-0.011012234067502463	0.05627546965331853	0.03681863756873757	0.020947589488068945	0.042360519092413285	-0.008651378424489842	-0.2520782371496768	0.2522266520277594
659	-0.09881608282295057	0.07276426722701997	0.12271616360348542	-0.05564967044561485	0.0376868397514665	0.06720999710726265	0.03909598603651234	0.08736087602875306	0.09571007671441042
660	-0.019359441296125227	0.062473590733795124	0.06540441503806797	0.16833962006907835	-0.000851995659880022	0.16834177610327777	-0.09000005102130479	0.14980166885018956	0.17475854535369453
661	-0.07505392046379426	0.02013462116374291	0.0777077470165813	0.02855988599871955	0.0879283789057051	0.09245034832408747	-0.1419329687592969	0.16056217656417948	0.21430161026892516
662	-0.09527676424303029	-0.03142467835724263	0.10032533186826809	0.1098860491507326	0.13554616674461187	0.1744927136504999	-0.14876520153981004	0.006285882727869262	0.148897943272729
663	-0.02535707645506727	0.031722451003274144	0.040611515903783445	-0.02776916653735852	0.012856848624626448	0.030601064797423493	0.1538893227701628	-0.053706927171925094	0.16299189454972848
664	-0.023464527038879572	0.08132465600595017	0.08464209179624778	-0.0925599280515731	-0.04741377147305335	0.10399714422142234	-0.06885428422434847	0.03877392561258492	0.07902107164204768
665	-0.0573297191168039	-0.01834109936162285	0.0601921308794144	-0.10806720831783304	-0.022547034978428606	0.11039424939700622	-0.05314220108639221	-0.09131165097796066	0.1056499462405327
666	-0.18104052977294488	0.022100303320455046	0.1823844752914147	0.07562148072083866	0.09188100254011627	0.11899885282719756	0.08964328005512462	-0.012135042522965196	0.09046091374773792
667	-0.0844817559129398	-0.09359126852235551	0.1260812937186052	0.05684888889901844	0.09616207738489245	0.11170918178928259	-0.053814214340697865	-0.0056934479886866915	0.054114554558884184
668	-0.07956996791609292	-0.1001611791630009	0.12792045030209526	-0.022744496626011655	-0.09696832260102076	0.0996000387290401	0.029743301611175568	0.06534667610002994	0.07179729847324051
669	-0.04132416830852547	0.00279558233462772	0.04141862101737603	-0.10065900277674149	-0.008420882623814914	0.10101062371935003	0.10976774640835034	-0.21762948371583735	0.24374484678448038
670	-0.16816846282503345	-0.13530155455363235	0.21584054890952306	-0.021221365884410984	-0.0065216381469923	0.022200858859970883	-0.05986117910638926	0.009479610193635383	0.0606071264244601
671	-0.08720231588430061	-0.04063117856700708	0.09620362034419162	0.07484480858456175	-0.027738089251049286	0.07981946484009313	-0.11887959462626854	-0.05554911571066879	0.1312176141939153
672	0.01581923021113476	0.08735445479276052	0.08877527142517402	0.05451083604824088	0.010725240013349166	0.05555593595667472	-0.03540900976520937	-0.09658962476059868	0.10287542750310179
673	-0.03295715896758163	0.04960859112899004	0.059558262575546604	0.04146918110701502	-0.04399548319788842	0.06045904004780504	-0.07628373398326378	0.05298996107826118	0.09288242054072982
674	-0.107853016739858	0.0081929522101924	0.10816375402974227	0.02871254938493274	0.09892997542475698	0.10301238046820013	-0.05243257347693331	-0.07873528985623902	0.0945960920448619
675	-0.005055726230547574	0.02329695551405234	0.023839221965953096	0.02502273752947244	0.07651031880894488	0.08049823773049478	0.0015241984232119662	0.048328798771868485	0.04835282795830125
676	0.01742003136822408	0.10397327825061133	0.10542248376437048	-0.02719380289528515	0.12394701478862245	0.12689509600815396	-0.2002342276399876	0.018383195855972524	0.2010763233413159
677	0.004802384658585615	-0.018636349064433514	0.019245165752999647	-0.04771830621839508	-0.015374375047380201	0.050133902266331014	-0.0870993663530258	0.09338397727129533	0.12769834309850855
678	0.04077679934893333	0.014560712881427226	0.04329851873630933	-0.044422589098640615	-0.0672692415862649	0.08061338155553292	-0.0495064675780919	-0.006150589511893123	0.04988707330967085
679	-0.15801511731984688	-0.024365901740166604	0.1598826897109766	0.008970156586478407	0.06567573950263994	0.06628549214122621	-0.05340681784259362	0.07907927486729509	0.0954244198599561
680	-0.06642978811489772	-0.013914618191461009	0.06787144722491444	0.17218195586486326	0.06714150817491063	0.18480965355048776	-0.06377718418920136	-0.01759851736246586	0.06616069102163556
681	-0.19465602512311148	-0.01362474477697792	0.19513226741614825	-0.02197376682981698	0.044668553398036326	0.0497807803410552	-0.053498507469378745	-0.02966620110322842	0.06117330945231233
682	-0.12803606459407843	-0.015733555922206488	0.12899914193007728	0.0040578644458810825	0.09525798034857154	0.0953443710134478	0.024281782914232865	0.036460861867093124	0.04380638571698396
683	-0.022524711495131175	-0.00853638883990674	0.02408801698697879	-0.05659960196069324	0.029419407759571605	0.06378884302942679	0.13571486678767727	0.014449800142837109	0.13648194675987343
684	-0.08280040025867783	0.032835609183594724	0.08907347255751863	-0.03451995336145398	-0.06056339177136157	0.06971048416793836	0.02340644661961673	0.0437755825881653	0.04964034019112126
685	0.09348141411228555	-0.007401093599228048	0.09377393545595256	-0.00656684360315044	0.12972334370242902	0.1298894504424696	0.025026366846486542	0.011009692250008448	0.027341038037624266
686	-0.060738808978638974	0.017364033273345753	0.06317208693451129	-0.03570985075520078	0.0855524693063017	0.09270608634477247	-0.015528980573977348	0.1053258994072422	0.10646452143137387
687	-0.07643263674232441	-0.1514116487410839	0.16960965578019868	-0.01785420249241704	-0.14465659399515127	0.1457542545962836	0.001189193534376017	0.08365526612289458	0.08366371813011012
688	-0.13541300106613674	0.02475476679165367	0.13765710783191223	0.061077710582510214	0.04603863465664471	0.07648557126052527	-0.0784070864998306	0.053416848185617254	0.09487376288245976
689	0.030449499265486107	-0.07752601779873028	0.0832913887580696	-0.053689403234438014	-0.12189714865623327	0.13319709782945693	-0.15280295175848585	-0.050406205049925296	0.160902229859133
690	-0.08826505648659656	-0.14521087144891606	0.16993209639010434	-0.0688922616898398	-0.06801988964711389	0.09681347586130208	-0.03979598093069233	0.26159661657428146	0.26460633004776674
691	-0.1684990079351698	-0.0143812118702479	0.16911160495363226	-0.035709925130913235	-0.04156606167641821	0.05479905324130363	0.05543475060407697	-0.052649199335687624	0.07645227115805771
692	0.03088454294693689	0.1047457437484849	0.10920405590665784	-0.16919034278567222	0.0320327364453164	0.17219601707388113	-0.17135194673702944	-0.07924038904059154	0.1887869934764418
693	-0.05664273346944068	0.02281382447237216	0.06106447282951276	-0.012970318455609118	0.0070306905336889585	0.014753296927142015	-0.07452162349358736	-0.04870035242660456	0.08902357381388078
694	0.11698637308371491	-0.11574661540945863	0.1645694092655961	0.01586398186934929	0.013501937266103525	0.02083190415417751	0.11348763142097149	0.13261890360053621	0.17454860663365546
695	-0.12479210101775133	-0.1626904035633088	0.20503959590288148	0.021330467048053494	-0.11509421983272819	0.11705412535828226	-0.12575916358962183	0.11627749895612448	0.17127703871287825
696	0.05279725502413377	0.09301337066136336	0.1069534350073507	0.06624971254620597	-0.08612832558048597	0.10866053966253394	-0.04939231672013144	0.051778796651279234	0.0715586803514172
697	-0.031305164937124506	0.1326755150789316	0.13631876486089645	0.05535050786707297	-0.0183617583998126	0.058316660506891126	-0.0906352785945147	-0.01640377781795383	0.09210775023094468
698	0.06327756223950758	-0.061583753157174966	0.08829840619115734	-0.06286454176905694	0.03160160835956543	0.07036058742467163	0.006323014861522417	0.03455261850884396	0.03512639979782642
699	0.024342528951584702	0.06235127574851393	0.06693459720672083	-0.013422207694919154	0.03262425754102638	0.03527744094331055	0.022300840521329975	-0.05584900151882284	0.060136831132071376
700	-0.15768834533480594	0.07346414076660042	0.17396147341582244	0.1468855918300211	-0.046805906752266334	0.15416280353625322	-0.10547775972967534	-0.18153616754686602	0.20995460920207237
701	-0.00921516474692588	-0.1646546586236219	0.16491232782231427	-0.03586216423733058	0.060652128247421826	0.07046116295326793	-0.022214748089319513	0.01654697736796642	0.027700135246744154
702	-0.028476860296448067	0.09969766031959368	0.10368488339938713	-0.02521122673919796	0.08710643736062558	0.09068151621667912	0.061076928552648346	-0.03767464582876471	0.07176189894190488
703	-0.06044749128107386	-0.09084525426821852	0.10911809852280589	-0.08640646179083422	-0.09808732053139285	0.13071801363331337	0.08083946854103707	0.026871986412848093	0.08518875118094886
704	-0.03697908585907807	0.06338093103336256	0.07337980110104503	0.01680198912662679	-0.03825054496619912	0.041778116626081954	-0.12143883271336511	-0.06372200974485251	0.13714184123274617
705	-0.09111424730777694	-0.05385323202396704	0.1058393908801915	0.19532264409040923	0.10167855271626225	0.22020323198568725	0.021443489079680293	0.14212607478535969	0.14373463172737466
706	-0.06462627635139745	0.037091027448661676	0.07451375653021773	-0.1933887302286057	-0.05178434572763759	0.20020194664855767	0.03813646275533497	-0.01519014898352348	0.041050340042814396
707	-0.09091372988080468	0.00942047364526396	0.09140050111755968	0.009775827842169089	0.05551787167052309	0.05637198670283316	0.043518781336156255	0.11489193024906065	0.12285780384387146
708	-0.013843682552002289	-0.03961297370307699	0.04196230727928675	-0.03712357244978813	0.06197766842078066	0.07224535289076316	-0.05043388932297553	-0.15040660643983667	0.15863708410390698
709	0.12858980094703734	-0.08114120597446202	0.15205009771318387	-0.10692033751483845	-0.14541596683468413	0.18049310785942196	0.10654703410148648	0.015250393478690097	0.10763291772073354
710	-0.08700832971705708	-0.12039989192110238	0.1485482528162659	-0.07736488112921086	-0.006919034943209505	0.07767366269645253	-0.12374489208819317	-0.03186613358873382	0.12778203624850248
711	-0.05404890378884632	0.0592154374201788	0.0801732625607757	0.09195190032421029	-0.18461838317663445	0.20625008940601247	-0.04420342656519692	0.23806570035043673	0.2421347158163172
712	-0.048183549854179844	-0.040379744253869844	0.06286635206975326	0.04714075600290797	0.02444687097443699	0.053102734175995814	-0.0529539588037258	0.041646696040330076	0.06736890264849453
713	0.007142141185139935	0.055531721388155715	0.05598912627502078	0.0651404815946052	0.1130812337550713	0.13050152401388337	-0.06317990977188177	-0.08676941094694823	0.10733420552118278
714	-0.04532667956384102	-0.0671618241915127	0.08102603599470225	0.023968090335996915	0.053981522888603584	0.059063306440863446	-0.019965482868479174	0.06199552690141592	0.0651311435640103
715	-0.022198205951474627	-0.08124013280506812	0.08421828498401751	-0.012107546964372315	0.08745210603049261	0.0882862590818243	0.09284801794045686	-0.03365487697000358	0.09875932958124754
716	0.1452078793017666	0.04974325697427524	0.1534917581687212	-0.12631514606730718	0.11082053837672001	0.1680378167321607	-0.00995059233901793	0.1263647957343898	0.12675596983531537
717	-0.04723852106706433	0.004697137657571982	0.04747147538024979	-0.06422351371800097	-0.06882808918723005	0.09413801344542784	0.0033049849371374444	-0.16028945369613845	0.1603235225774472
718	-0.14325677220825891	-0.13146224898963554	0.19443463089928686	-0.02380146841321194	0.009777124009207402	0.025731343775958253	-0.02095158467203753	0.154002125769204	0.1554207953965726
719	-0.011357142148202552	-0.032270555015185505	0.0342107205238737	0.15857960889841802	-0.05255250405477839	0.16706064180650906	-0.009063794041076077	0.014304462829042523	0.016934285318445104
720	-0.05538325781314776	0.04965200614339053	0.07438163052838304	0.04506329953327443	-0.004157944992082856	0.045254717669904854	0.011940319945518533	0.06704148555165258	0.0680964905510834
721	-0.06307211104500882	-0.011230684312558978	0.0640641823627078	0.15453393475375715	-0.13619340435542465	0.20598393233550685	-0.07089082645777152	0.0965406589014714	0.11977315265532643
722	-0.0052901542111506526	0.02774361690109021	0.028243477305958865	-0.008142656942533237	-0.003911855628378766	0.009033574959065949	0.0021676749585573165	-0.05177228786251342	0.05181764762361285
723	-0.12510746030755202	-0.07872876742555442	0.14781777783796082	0.01157439061758362	0.04780173928112118	0.0491830539563038	0.04550411028202858	-0.08516586568863033	0.09656007835049037
724	0.03930168373423922	-0.06065896100417939	0.07227815641293517	-0.06750782767255153	0.01293248620897196	0.06873540569904396	-0.01668420126021015	-0.015421773178462524	0.022719895678878988
725	-0.06326178675499988	0.10464745585415058	0.12228304739489229	-0.06999864967240949	-0.03167065069461525	0.07682994905231322	0.0658280762862018	-0.11173912276412724	0.12968796082766781
726	0.030426194057916512	0.01336943265459625	0.03323394370753761	0.09899342594907698	-0.04246221882752402	0.10771600813663643	0.14165119766451315	-0.08785614884035285	0.16668462643222143
727	-0.0369991338785711	-0.08016502588446867	0.08829137717139743	-0.054727329638704275	-0.052100568325123706	0.07556156317324492	-0.23947836023153452	-0.09250583487309151	0.25672400453551725
728	-0.04053193069240095	-0.004914818185009275	0.04082882368432003	0.062892328575556	-0.010378114794128826	0.06374284477755768	-0.020590397920248228	-0.025452108404265726	0.03273796433403666
729	-0.0775897242304031	-0.010743714316737329	0.07833002427849534	0.027210469254424323	-0.07826936485609612	0.08286436575526698	-0.0021887779851645296	-0.06229146655272888	0.062329908987243686
730	0.041002075675349275	0.025967951572607124	0.0485335422008773	0.011497544580344188	0.06698165703113838	0.06796128243355956	0.027919923779648703	0.06169220596619965	0.06771595396091966
731	-0.02009284788167949	-0.026447386627445155	0.03321425590643085	-0.006477955427026338	-0.05130016947793608	0.05170755549220543	-0.04212347969270112	0.0282044722097152	0.05069398183265939
732	0.008523883042658342	-0.10429686986299568	0.10464460638438836	-0.11485109743387038	-0.04042742116560708	0.12175857655157507	-0.04900212616376869	0.06813930784403578	0.08392957549061107
733	-0.07792322113503526	0.057364812909677876	0.09676130503575255	0.18314877455857292	0.0035870572835388437	0.18318389831604293	0.06205256697331858	0.01641646208217552	0.06418739202735763
734	-0.06137294986375873	0.09088473137281267	0.1096661906500256	-0.0661207466484997	-0.08238588730535291	0.10563800246334362	0.052268138645491714	0.025453846883650016	0.05813653445674797
735	0.013701991092109629	0.09456269969749462	0.09555024193567904	-0.0408456035629851	0.11799489094100055	0.12486455709529087	-0.03949594946980968	0.03691827902079428	0.054063752647952386
736	-0.12242484322134345	-0.14815536351816336	0.19219223183305212	0.04673081205209255	-0.0010629645455710265	0.04674289987445301	-0.025122553417905147	0.04985719251528153	0.05582904562807197
737	-0.0944864261214071	-0.16254513547289212	0.18801224903472905	-0.005266898957066777	-0.00236798031964749	0.005774734229225527	0.06595244561083648	0.08797409873491037	0.1099507486571606
738	-0.09969153703567799	0.0030004616291484476	0.09973667994536388	-0.00460964360690497	0.026496111727513615	0.02689410252935696	0.02459905571238767	-0.015074334545673033	0.028850461069730306
739	-0.09937002935347099	0.05406053839785243	0.11312358085551995	0.03765510702175108	0.04425631722013332	0.058107905647240436	0.05127239413680782	0.02266918070541531	0.05606023683837715
740	-0.059512514306629564	-0.06589016284866055	0.0887876845025243	0.023936222291215507	0.08669694928005792	0.08994055676969882	-0.10754608531700519	-0.03210665885263704	0.11223634887901592
741	-0.027140289602883602	-0.06678760797961593	0.07209146897773168	-0.1262151826045868	0.09025713748637983	0.15516643705113703	-0.040943401772216205	-0.03412350277234598	0.05329892672592405
742	-0.01178993342279108	0.09163836705202312	0.09239368401614455	0.059512135805448334	0.025850862262152552	0.0648842152439475	-0.1561627577169878	-0.028840073388964653	0.15880351611616
743	0.015194492757215588	0.040425643546767906	0.04318686451132352	0.10906031336025515	0.003354964771225186	0.10911190466146768	-0.11183228633566988	0.021311511501426367	0.11384481011244511
744	-0.21167344829247567	-0.08817154520329547	0.22930300934694284	-0.07650502650444478	0.035173185426401285	0.08420315940323027	0.14740346026873355	-0.036317700255458774	0.15181157877790963
745	-0.09687486610742309	-0.023890174978934236	0.0997771524140434	-0.1346158341136314	-0.0965869608901816	0.16568181495900566	-0.04969084106704778	0.02684343836620257	0.056477870615584624
746	-0.04544060416010517	0.00899035972996289	0.04632143212930171	0.01703068021378648	0.01766420965104561	0.024537081553036237	-0.08181265321047405	0.02063767041644526	0.08437549209074345
747	-0.009555572693169987	-0.11118917906542468	0.11159902558148763	-0.1599314197909275	-0.06832081304442544	0.173913175266836	0.05748269053127569	0.04577811192104534	0.07348397949056765
748	-0.1163520440908582	0.026300453635502104	0.11928751831417321	-0.044691953971210084	-0.1585441563660633	0.16472285897103503	-0.12636905984199207	0.11275423510014494	0.16935954894356484
749	-0.12220143095837738	0.1406519580961139	0.18632273893582085	-0.04742059654765276	0.04751681563439953	0.0671309224200649	-0.05101061452976247	-0.025847228141019543	0.057185330262908576
750	-0.20371156543472116	0.09894573706053138	0.22646999972251625	0.05964911892707354	0.06958120799007954	0.09164912380451257	0.05158796419024014	-0.08204510394475868	0.09691603133950417
751	-0.1425551732466702	0.007539674550521902	0.14275441888682797	-0.0059641550621566276	-0.04333470353831975	0.04374320148731127	0.06454705811857409	0.11893641111937801	0.13532255023358186
752	0.10893647969940196	-0.008015819571308454	0.10923099364510964	0.0005994986923545879	0.11485126513778642	0.11485282975369934	-0.07011372422780453	0.10708263767338883	0.12799463120062066
753	0.011095574996014235	-0.13376184576770228	0.13422124707986716	0.15844829560995902	0.0469758948303235	0.16526523251068437	0.08394000589593081	-0.01736625027490947	0.0857176250162106
754	-0.0023242851791734297	-0.06679455057504752	0.06683497802884883	0.11166202874581199	0.048971785359944855	0.12192884984683096	0.03155993213450955	0.11281676130243293	0.11714798737965999
755	-0.038587538109966964	-0.02424450967481339	0.04557185915409062	0.017325420106767905	0.13341430287141537	0.13453455464133277	0.20738143090199046	-0.14354404094559295	0.25221409471706197
756	-0.039316426405277605	-0.05772255199275622	0.0698403493250002	0.04315165568985804	-0.03969787671337541	0.05863434833206907	0.004565330808534256	0.2284362461026135	0.2284818609405245
757	0.014383065287587902	0.07952179962230213	0.08081206087111371	0.06723231425052184	0.028393724720412832	0.07298210522435966	-0.019759968113187035	-0.05271904763232052	0.05630057125014851
758	-0.16715248507840294	0.11094608091174732	0.20062149968924495	-0.1036657805142628	0.009640432980698013	0.10411307313534952	0.11914871120979374	-0.0399997560044686	0.12568371359636002
759	0.025071430140517107	-0.03633067773815538	0.04414175748885095	0.019355953788774676	0.09144912889771697	0.09347510964542612	0.07000948476304084	-0.02052507018104107	0.07295619550609193
760	-0.08019619658535004	0.03772954935691839	0.08862814926101217	-0.11777947685740943	-0.08232296226477795	0.14369786110048088	-0.048083491543349545	-0.055553388295059514	0.0734724513682579
761	-0.14456186279700245	0.10641340431238008	0.1795047208089231	-0.11575864743699302	0.003608199184169104	0.11581486760254354	-0.05521336443344441	-0.06662961301374205	0.08653335161902241
762	0.09054745990039686	0.08525527423840987	0.12436761748896075	0.060680267727872814	0.026291410037993204	0.06613118124842632	-0.009443436781445035	0.05427699386357036	0.05509238206060075
763	-0.013639659331019691	-0.021223976491352953	0.02522890177498369	0.02934932418410344	-0.1569020461702262	0.1596234159591487	-0.03175703874189168	-0.027445359026203892	0.04197329200493143
764	-0.051501041321531695	-0.05084611318849498	0.07237184869532738	-0.0631083206487028	0.01042027533854599	0.06396281945967203	-0.08234727656069546	-0.0021496884428408997	0.08237533075724157
765	-0.04858291801842411	-0.02129320491902153	0.05304432579370164	0.042190843474737776	-0.2143400663801018	0.21845304147330216	0.10989511570091975	0.14611178724486587	0.18282666880629722
766	-0.0937984256539395	0.06509012580255906	0.11417035137088168	-0.07055202867332987	-0.007470785393108657	0.07094646844144002	-0.09165884504939058	-0.007875708270230274	0.09199657959155855
767	-0.08028162969547317	-0.06448168802077296	0.10297100638805748	-0.04589319174663992	-0.016018760164186192	0.048608494380011164	-0.20337110459911703	0.2025148842542243	0.28700537369597606
768	0.01909117724262786	0.039974873691930084	0.0442997017506348	0.08124241838924852	0.01862752974384483	0.08335055734721593	-0.025532273764351136	0.02725386215494882	0.037345280905875175
769	-0.08654583603701432	-0.10572312246828786	0.13662928075559191	-0.016995279499909963	-0.07031110925320917	0.07233596346007135	-0.032393457174642835	0.06478252170416382	0.07243004339413221
770	-0.07059053854876009	0.019040151150051966	0.07311327846855732	0.06421538576184281	-0.019360748929180206	0.06707051787216971	-0.21585406381798758	-0.08547782766815988	0.232162520423964
771	-0.003073914438101692	-0.04764252794876673	0.04774159003763688	0.038847004848257066	0.09513971951893273	0.10276505250240327	0.007251667390189036	0.040181261497084605	0.040830386422798216
772	-0.006607685360304368	-0.08970787323026186	0.08995089785720604	-0.08240866557356079	-0.07616363430427765	0.1122144703327103	-0.12589264889613852	0.05683308152723741	0.13812660207928093
773	-0.02140372240861734	-0.007469694508211195	0.022669708180546762	0.055447293896439216	0.011163615238747078	0.05655995673298284	-0.13715820008215193	-0.00291404134533493	0.13718915221961955
774	-0.11179152281160942	0.04216419709506057	0.11947871814348238	-0.07582672520391609	0.10065636970735156	0.12602141491751806	0.14931507375464026	-0.10943296339186205	0.1851231069506945
775	0.015440748861211823	-0.09883382197536388	0.10003270011177812	0.00415059123175899	-0.08174702440179164	0.08185232682166263	0.05798810646335044	0.0758859701388929	0.09550550222435254
776	0.029389185366167303	0.039527422362245226	0.04925587614782897	0.09561661477253316	0.08145865244849564	0.12561070447730086	-0.044722917278522865	0.0837853713025611	0.09497435324449242
777	-0.03936607856590684	-0.0541371749302352	0.06693670033011813	0.10590715847529165	-0.0031238012136325477	0.10595321774411966	0.047738709284205504	-0.12425318489836538	0.13310837059144426
778	-0.1580359427566349	-0.026984137672825027	0.16032312025694972	-0.07803864516738848	0.0025427088732072334	0.0780800583246161	-0.012564869639026852	0.005661468668631927	0.013781443194805098
779	0.00037141278063781427	0.05928466379666814	0.0592858272181269	0.07204560497419113	0.07715179164496107	0.10556025838413184	-0.05632991098934389	-0.08477881041675826	0.10178656870013865
780	0.011610444765361164	-0.029452717154555018	0.03165856875216758	0.00768118330358287	-0.03810450309772356	0.03887098832378287	-0.026200017655886768	-0.04168546626254303	0.049235343227141126
781	-0.008980156956306686	0.030613819772685798	0.03190374868309978	-0.1502915750825448	-0.03009938429696732	0.1532759944539546	-0.02715115496698676	-0.11878092578253398	0.12184454663954877
782	0.026019695687609992	-0.0046087844116471394	0.02642471300561033	-0.034401664525636894	0.03711059246840134	0.05060306903232481	0.05334254611427006	-0.010896190689319653	0.05444404648344064
783	0.0207202371434853	0.08538027401914736	0.08785851933003967	0.20035232387717952	0.07196007865350211	0.2128833168728927	-0.049011502379250914	-0.049853598232919245	0.06991071893665983
784	-0.05952288003881271	-0.23831077250277133	0.24563183331763522	0.1059155032264921	-0.10778494707366683	0.15111481939040333	-0.10877713765670309	0.20149765642577988	0.22898421609767552
785	0.0038936627769355905	0.06578157657498854	0.0658967102859587	0.08650061469371996	0.14094028620824078	0.1653678342932876	0.003704812191860394	-0.0419082666092015	0.04207170597402571
786	-0.08617719137995197	-0.015987130823099563	0.08764757079401442	0.019011523957963777	0.10320600657901856	0.1049424501200189	-0.03991376338081264	0.013307301956363054	0.04207365912987988
787	-0.02723539924875803	-0.04806385556767236	0.05524401491808248	0.05080132739038291	-0.1963779358963807	0.20284247230683192	0.02299710580926608	-0.10347725627942223	0.10600193131598974
788	-0.1578696394196848	-0.0637943470122927	0.17027196410808831	-0.05457416362102895	0.035268653359572674	0.06497859066440682	0.0467345978253169	-0.029976719830102538	0.055522305118452873
789	-0.05108761663859374	-0.03975626103731852	0.06473410898034614	0.15017368319232727	-0.037956424658025976	0.15489617586102594	-0.10050192119734926	-0.0012771113834218984	0.10051003520964394
790	0.059693998682225836	0.03312075603208399	0.06826681447680423	0.0025342326346663663	-0.05957894072559256	0.05963281406264742	0.001211950703940952	-0.002703241685563637	0.002962488838688157
791	-0.05536856298796139	0.14846120906094756	0.15845001850170362	-0.07505039365705791	0.005963491814324663	0.0752869498830898	-0.04584405141834509	0.014207519915180366	0.0479951109238026
792	0.002993954261664206	-0.007631181541379074	0.008197480944681845	0.13988475844086035	0.018480699328285905	0.14110025475427165	-0.023665256348695835	0.1561569465932001	0.15793997697657497
793	0.07953915936529296	-0.027720854510383107	0.08423136973434125	0.03481529981078872	0.008324702395262082	0.03579672849416253	0.024580185644649127	-0.006180014470727141	0.025345179131026314
794	-0.10261925793469126	-0.008799095397980662	0.10299580660827634	-0.0161694273842196	-0.0313573681090043	0.03528080096394001	0.01922620574122089	0.029767725207721658	0.035436766941217744
795	-0.2349133349081675	-0.04907392369928542	0.23998442637996356	0.03974962409028557	-0.1154812743306997	0.1221309024627319	-0.06036973407056345	0.016605970247498682	0.0626120039577984
796	-0.07536592591622651	0.05536196491733461	0.09351454404913885	0.04676165688173792	0.10784305171470401	0.11754478447581461	-0.051819486970801514	-0.03555930690115149	0.06284682599151169
797	0.006755406497024798	0.026324997882531703	0.027177951182076682	-0.061687523813898935	0.004142436165239409	0.06182645365596698	-0.038706765749706405	-0.03395683503666008	0.05149058516379077
798	-0.09821348502840586	0.056804130060950676	0.11345747147458515	0.035863765634978895	-0.06811157275272085	0.07697659402941831	0.10074606171455543	-0.05319827128444156	0.11392903501147568
799	0.04226371863257006	0.057861568125202316	0.0716532133163648	0.06393993787590024	-0.07430989560478307	0.0980320164046815	-0.0027036119854203337	-0.09915035265020361	0.0991872065763899
800	-0.18623980970055404	-0.07870503443777682	0.20218741099076917	-0.03514597582886907	-0.0427585004554971	0.05534915517120559	0.11156813359744831	0.16339630179276365	0.19785297539832442
801	-0.023438739263357114	-0.025058101615955744	0.03431155716156296	-0.038137440988952165	-0.1570146817864733	0.16157993285582614	0.022567745480005494	-0.027884270720619615	0.03587249210287895
802	-0.08789734412069529	0.013845678045079296	0.08898115476886057	0.0357600215275544	0.08782853936080963	0.09482948626827227	-0.259710678813135	-0.03506672579544824	0.2620673805485767
803	0.021886108928052365	0.09593538385349941	0.09840020141813151	-0.06735457596475161	-0.12699743919718934	0.1437532207153471	0.12824925310520496	-0.04469942264858513	0.13581571818887447
804	0.031239556999826917	-0.0836499245495523	0.08929288772736173	0.03476779262785152	0.08431211211320996	0.09119940599150728	-0.030661127629872796	0.17912720783275757	0.18173238933524005
805	-0.024923431454094654	-0.08301231108347394	0.08667307094401586	0.02765909394859227	0.07053897911807303	0.07576788932705592	-0.051733927761229356	-0.04533005345905746	0.06878381370791464
806	-0.042814252895900275	0.0685682557970059	0.08083728071921852	0.24382057183973865	-0.08182213740481113	0.2571834625743828	-0.0475750192865354	-0.12564904908994995	0.1343542555981122
807	-0.07697115061508614	0.09211656244726178	0.12004173900819062	-0.07206659122465708	0.14140311653693655	0.15870864795939846	0.0012409367031871522	0.047039632648824894	0.047055998168540746
808	0.14843504990417403	-0.04473728750280011	0.15503028392273177	-0.09117453751982683	0.06821950481488678	0.11387140610856912	0.11835369857786082	-0.06553496866535993	0.13528647413924588
809	0.0004503943103483937	0.050807427630976336	0.05080942390454444	-0.012733254060317327	0.04574243770343615	0.047481642410697265	-0.029304492663171346	-0.10193811193561152	0.10606663921913963
810	0.033658932034515344	0.11390035358069153	0.11876958470715755	0.0028364305320814423	-0.09553170078084015	0.09557379971646675	0.013703514550948736	0.1445438706340348	0.14519199994805723
811	-0.012467824927187713	0.09871539679853288	0.09949962926316257	0.11497715175202265	0.052893387448232444	0.12656008794543594	-0.07047005162153754	-0.01561492723196984	0.0721793192542149
812	0.07812237289185868	-0.09481407561940366	0.1228528147085634	0.0505376189724228	0.061953825197518804	0.0799520317941108	-0.11540292468286091	-0.24734654155558847	0.27294348617409525
813	0.012565029658831581	0.039153114143295906	0.041119901719791054	-0.05583881429411893	0.008437936440993617	0.05647275407800959	0.09747799351535996	-0.03304217948657792	0.10292591920893293
814	-0.05385656782374351	-0.046829732472743954	0.0713691371758287	-0.007099410899256512	-0.02941141110399551	0.03025611902152542	-0.10343195743978612	0.003980557742057655	0.10350852457533911
815	-0.04430772494245589	0.04488367987161768	0.06306916210315613	0.007730784474384522	0.059417400629260014	0.05991821531160097	-0.04379447276150416	-0.0201186416946941	0.048194559735488966
816	-0.05449107709045006	-0.06605547236802622	0.0856306190111951	-0.03645402438153617	-0.005255888938590203	0.03683096879182556	-0.04841299799745363	-0.04329614013985835	0.06494901174083946
817	0.05729391874200475	0.10055284163593246	0.11573014769659788	-0.03132251002761221	-0.052406223509236134	0.06105335287213866	0.005174893918716945	0.025250963879329465	0.025775777464611516
818	-0.06150061546549155	0.11889299518400047	0.1338576482927181	0.020907621968856857	-0.10686804550781855	0.10889402098854557	0.05961781675066819	0.14917128508724445	0.1606435693350226
819	-0.018290053187882075	-0.04391822242029085	0.04757453421919854	-0.0715398567608973	0.01146765469997845	0.07245314492613583	-0.07241159874957719	-0.11873456021469805	0.13907312976577296
820	0.021550778388778957	-0.07609198543800767	0.07908493091013126	0.08104094129628761	0.028023843797842316	0.08574946056619949	0.10769692358732114	-0.059091367806833016	0.12284305881675087
821	0.023400141063701245	-0.05155577652965951	0.05661770655349179	0.048821800409443894	0.01830891538032407	0.052141965609511155	-0.13164163605896445	0.006544871223026662	0.13180423241917102
822	0.03837755441656127	0.0034412846967982426	0.038531534142316984	-0.14673928266319342	0.09502197620081322	0.17481874338187106	-0.0598441363555187	0.04910286113584852	0.07741066869537
823	-0.1731047587820618	0.0999004426427411	0.19986334319532284	-0.05187287015566758	0.031517438409610715	0.06069714640813316	0.09648554730690254	-0.054200428587241625	0.11066683016221801
824	-0.16867414908936781	-0.02212759090443644	0.17011936647617867	-0.05576962354647377	0.0995043857665119	0.11406740856741777	0.10016136173935071	-0.044979598376530934	0.10979737089564162
825	0.046188046421263666	0.05807095209061034	0.07419953577295998	0.041553406221436266	0.015255499833194554	0.04426528937852205	-0.005747917177195166	0.001980761417552784	0.006079635488181916
826	-0.010175544354350394	-0.04339555743338707	0.044572593685601784	-0.06399610668240976	-0.08608767193549692	0.10726876959199316	-0.1634559625477337	-0.12696136026448956	0.20697110593659113
827	-0.06372668888475676	-0.0057582910188376975	0.06398631722229532	-0.03144191847660762	0.0962854114916117	0.10128906507416598	0.04516671610529002	-0.02511577057542672	0.051680113925313055
828	-0.11302072897117135	-0.050253023268940405	0.12368933472552772	-0.0677063877305355	-0.021340543194914515	0.07098995508782648	-0.045598609179080256	0.15812148690434968	0.16456499560936078
829	-0.10582083762490134	-0.07547711981166147	0.12998017268298898	-0.013909271627721145	0.06915095644350815	0.07053596681314923	0.10598426616405801	0.04258335382009889	0.1142191170378305
830	-0.04444410508297157	-0.029015211569511333	0.05307693452950843	-0.02983015155954677	-0.09455021410709483	0.09914424304901927	-0.04719483098050375	-0.07742471650427034	0.09067490720725854
831	-0.1544821504832102	-0.07614455973300854	0.1722287107158702	-0.07220409542836681	0.11374925680145194	0.13473056379126216	0.03760148309855181	0.0667897234238067	0.0766468439418041
832	-0.0874709619295561	0.15626582404260814	0.17908148129998597	-0.03445924149099512	0.07233307141699254	0.08012186059216586	0.016758856922948488	-0.10696784650375779	0.1082727088005807
833	0.12212738414928045	-0.09055470632789368	0.15203701127448205	-0.07923280892301064	0.009147039394389954	0.07975905177165057	-0.03873723676289139	-0.050818993008160125	0.06389948014176432
834	0.16568057823516757	0.12297933447821424	0.20633460861679018	0.11135406678866326	-0.06657798345229694	0.12973957018176221	0.0465404143218498	0.05985954372628055	0.0758233152820947
835	-0.03580080796330476	0.0014193784498967728	0.035828933643208764	-0.0021196471543639054	-0.10292030329334405	0.10294212808200989	-0.1593156881085963	0.05581825654071525	0.16881103708217848
836	0.024956365485583092	0.009800625512114186	0.026811796632801508	0.12145303578856874	0.014937532900146232	0.12236817311459017	0.0411028395041161	-2.8987645741457958e-05	0.04110284972583692
837	-0.004006201605185314	0.050459777927614406	0.05061856220602824	-0.008441301788376215	0.0335254895759468	0.03457186756872358	0.09856281777197504	-0.03279796342619427	0.10387653946901357
838	-0.10478618899346757	-0.1629426409152487	0.19372777196935495	-0.06518830495987267	-0.06404829524360525	0.09138763169681872	-0.05694283852123641	0.008236156807840391	0.05753539030734858
839	-0.07299207374464997	-0.07281124508822981	0.10309859475687672	0.15430393460748837	-0.013387418132364819	0.1548835924157327	-0.017224335413413675	-0.1380252894943017	0.13909586000460106
840	-0.0893359702140111	-0.029339314362975655	0.09403037244086715	0.06373709629491502	-0.004874908864188535	0.06392325226818027	0.07692794920468173	0.12489210050150334	0.14668314878170466
841	-0.024745418574089854	-0.0004925166433202882	0.024750319453511277	-0.02860541966329042	-0.026815819577756476	0.03920915981935534	0.11837266678540453	0.10258591511710677	0.15663958063753441
842	-0.009359837450439825	0.13055848425919417	0.1308935612211575	0.058014734057843506	-0.05973099697339639	0.08326764898349295	-0.0298747290667745	0.10668766388251895	0.110791502659376
843	-0.056855799047016924	-0.03641440805300797	0.0675173385074215	0.09674097914846835	0.024743956016309587	0.09985529733540154	-0.07663951782926236	0.04408272279221446	0.08841324641634334
844	-0.09719982883132333	-0.0124713868769798	0.09799664389903287	0.04041637721345121	-0.02794377807766875	0.04913591639843485	-0.009397802432853663	-0.03553285934389375	0.036754629418889365
845	-0.13914212546343271	-0.11081771798478099	0.1778794470922262	0.07359766972783306	-0.04112724742730229	0.08430935576977051	0.10543588015624808	0.02318802879052782	0.10795559042269674
846	-0.08673961426850747	-0.05283414740792945	0.1015638115461028	0.07873465769249788	0.07552287918534216	0.10910019066160519	-0.0042290829854821355	-0.12411294128564827	0.12418497226908283
847	-0.13049122582468717	0.017132733900234922	0.13161113398237156	0.0015738238818856795	0.06462194829237117	0.06464111015996775	0.11997847146225829	-0.11952992171913814	0.1693583059687455
848	-0.006737593772842103	0.06288006052756441	0.06323999669353253	0.07948604066025246	-0.08697797815807069	0.11782698903183908	-0.01307794566280554	0.139108729933278	0.139722122108165
849	-0.033321590011458936	-0.06239491688228779	0.07073509746681178	0.03719629500425803	0.03373055672409017	0.05021269579459816	-0.04025591753953584	0.21535351201478742	0.21908371467102045
850	-0.004787521050499882	-0.0489267904471588	0.04916046359900575	-0.0183482170340676	-0.12194799374138081	0.12332059943852487	-0.1563736851386273	-0.058182339314505824	0.16684697783281194
851	-0.032869198877091894	-0.034093728287832886	0.04735785619500101	-0.025425738730885786	0.031082980500839283	0.0401574384993219	-0.07587852645292031	0.038848317290294566	0.08524519067345634
852	-0.02538339281648536	0.040211581621036635	0.047553001244309404	0.11478796118961608	-0.04903398514438516	0.12482230463025665	0.007926405517915923	0.040541436146651816	0.04130902987565181
853	-0.049180035723039466	0.04642498771089526	0.06763102392893526	0.05525079011431743	0.03284826127395849	0.06427797505350179	0.016577851097852977	-0.0014139973995206344	0.016638044827095407
854	0.04990800870850892	-0.0528556363330938	0.07269475651946891	0.11098064519051584	-0.0013419800783795888	0.11098875851830192	0.06533380216336872	-0.059128109661719094	0.0881171893406189
855	-0.06525930841337745	-0.0215585234201396	0.06872806753175172	0.030403780744420295	-0.048740722342957676	0.05744604336303829	0.02869042854836243	0.018823371741631498	0.03431413723252183
856	-0.0018241535999480533	-0.07554771995849675	0.07556973949461288	0.033408395927476436	-0.05201443643638482	0.06181927301612128	0.0729915591254185	0.04230327901558194	0.08436430002690498
857	-0.04322532456556908	-0.0014293457176661863	0.0432489504263329	-0.13746440853793288	0.06276337681929674	0.1511148738028284	-0.12019621459267556	0.09676844641499524	0.1543089829659321
858	-0.0421528200984655	0.020735094939092445	0.04697663679305676	-0.12807970693321136	0.11371608357060209	0.17127684896311432	0.04733461796944232	0.018062875800667295	0.05066392740898976
859	-0.006440767656627139	-0.03501963742260468	0.035607000620908075	0.07377902665238015	0.02195923179868065	0.07697761125782487	0.0599484696526315	-0.0762500810271498	0.09699429813313457
860	-0.09744231527400245	-0.024578154503766107	0.10049423110193485	-0.09963197257652194	0.04325839035697163	0.10861776234007472	0.0030951678825277044	0.029193309503008188	0.029356930765314333
861	-0.16364744768064093	0.021880574176938075	0.16510374513832388	-0.0003251192614086057	-0.011658754598402845	0.01166328690035182	-0.06761164191394628	0.04355700624371278	0.0804272771838916
862	-0.0777870961188907	-0.06093705420151569	0.09881374852401868	0.11987318729378003	0.01717936608827717	0.12109794239030124	0.009336457215113177	0.031587456615802055	0.03293837957132706
863	-0.12390168232766609	-0.017195063524857404	0.12508915657741787	0.12488388651403706	-0.0034352021601901624	0.12493112392327327	0.0018744924640335732	0.11130569924429178	0.11132148223168095
864	-0.037877490348648804	-0.04339390014602044	0.057599781640165756	0.013445561045082911	-0.019719367812715886	0.023867060538537762	-0.032047475519088944	0.030910847352316587	0.044525511464606704
865	0.04526795418105906	0.14127215353326658	0.14834759532821995	0.0346483198878393	-0.07821197913075456	0.08554308710000842	-0.08072446169896189	0.11831472011766517	0.14322992603889945
866	-0.014210180913365763	-0.016486706301027935	0.02176558582365609	-0.06488809050945038	0.04309000736393458	0.07789231685209114	0.03629447816107977	-0.058165980993664365	0.06856070660327547
867	-0.04493508555466901	-0.011207305078383066	0.046311614104081654	0.19388116302397282	-0.06236027466643208	0.20366322503584483	-0.005088908985094245	0.02059425468720995	0.021213682395572957
868	-0.086103067198758	-0.004775821192601441	0.08623541412376667	-0.0584999661106031	0.07024478251925452	0.09141430690061089	-0.03496177791926518	0.19180216393799496	0.1949625502669
869	-0.07083476548990396	-0.004576099390779217	0.07098242520260897	0.008368327294250119	0.06080914091033766	0.06138224922530122	0.07848579047377234	-0.03244938813197612	0.08492927702761002
870	-0.0436083212320723	0.0009919987040561884	0.04361960272754048	-0.033875901727691	-0.06697524591719371	0.07505504835474261	0.003869108831021706	0.08220497344414426	0.0822959759775577
871	-0.10867440447860488	0.0392219896554535	0.11553566835099852	0.0011341636225740792	0.02081136168013224	0.02084224321190133	0.030235895548648663	-0.09544513791334117	0.10011984683830429
872	-0.11344918077142356	0.016985868324312085	0.11471371470071923	-0.08436277025822515	-0.053683384361005525	0.09999491368111448	-0.11784198230216217	0.12193888442884934	0.16957542371657333
873	-0.14662205756440794	-0.050053888011946254	0.15493036974567967	0.06071935366797115	0.15435382023925373	0.16586724128744657	-0.11227034668001121	0.08404295701304727	0.14024210982136148
874	-0.1134384684250396	-0.048454073410922116	0.12335348940637932	0.005623618303017927	-0.08912268623189464	0.08929993440090972	0.04570493321178736	0.10422324503679326	0.11380433087494252
875	-0.02018124435961537	-0.06204152101075693	0.06524134389503869	-0.026714569219557532	-0.03514164976025349	0.044142992155707515	0.028073551653152964	-0.010620425996723103	0.030015291948840332
876	-0.11235071757885473	0.1522237781864214	0.189195037952459	-0.0603931060932501	0.2337251567539119	0.24140169047301893	0.04413209052802844	0.03376320653080651	0.05556613653670725
877	-0.05927116368434454	0.040368951441777205	0.0717127818802543	0.07787340434800044	0.019838066645739328	0.08036053753545935	-0.08046942529506813	-0.14077251659146692	0.1621487891870099
878	-0.09414618838084132	0.045995896001374305	0.10478133056804587	0.09765499529149903	-0.09101326941186542	0.13349124808173565	-0.02384339326129779	-0.03914008103580336	0.04583070308976456
879	-0.09744899775696941	-0.046127170796234775	0.1078147626696031	-0.1328295475350317	0.09439179240438993	0.16295244450966265	0.16189263806651205	0.06799500360689231	0.17559198949734572
880	0.06678528423026792	0.01904046327326488	0.0694464788983446	0.07383663635545548	-0.06278522691450052	0.09692179108432267	-0.005339505048918446	0.037356501634057085	0.03773617002959806
881	0.008220345553460436	-0.05087628858438939	0.05153611181628245	-0.06471459394421283	0.0480940567665872	0.08062888418942718	0.03848540823613426	0.08471146325704765	0.09304385339318252
882	-0.06360376851136892	0.09885077178501031	0.11754537188396656	-0.03306559519670177	0.08762723317769389	0.09365823818591765	-0.1249440685719054	0.004623739348605569	0.12502959344437156
883	0.08068351443581022	0.03161072434882747	0.08665487519794342	0.003047927900976029	-0.050423394787031145	0.050515429388834736	0.11237350734526905	0.10592619714044382	0.1544285090056671
884	0.00922854265420998	0.15191342538873742	0.15219347822052054	0.10101095251375403	0.17979151349204336	0.2062236670498696	-0.11209180758336475	-0.049291262962107486	0.12245081433663761
885	0.017801784037042932	0.01745620925084725	0.024932363632653876	0.05361060944881383	-0.0145658813065868	0.05555413885311175	0.14658315874192718	-0.08784872639556858	0.1708918405193311
886	-0.06589035363676592	0.09771928821080325	0.11785838108002376	0.13587068598120314	0.00044077931439321055	0.13587140094739109	0.1283450564291784	-0.008003819025986824	0.12859438023805606
887	0.053859865636363906	-0.10707451634681127	0.11985757037947468	-0.11436305897622442	-0.03335339380806997	0.11912748690757974	-0.006875150615536858	0.08610440284464681	0.0863784457212535
888	0.01022688720107984	0.01153588385008495	0.015416414564556228	0.0024838243254328577	0.08575007869630662	0.08578604420127081	-0.06338281462264073	-0.11276148120980431	0.12935429190450964
889	0.03484220650147212	-0.019399264394684874	0.03987870124447528	-0.055657542951902145	-0.05402355271534814	0.07756485244897221	-0.02410298625923609	-0.20421042337390824	0.2056279430455982
890	-0.0033302622236278147	0.07730862991261674	0.07738032634619774	-0.1560770612792214	-0.010639686663558794	0.1564392917072196	0.08456546182900071	0.07257560392342749	0.11143848356471116
891	0.0008459618393716678	-0.09039276314604125	0.09039672162534429	-0.03439814658184091	0.16401832824623983	0.16758652836358023	-0.11844202370677019	-0.0070504046032067585	0.11865168007585915
892	-0.051457317526583585	0.07713821345485834	0.09272626112401457	0.05898733251802002	-0.028217448606623032	0.06538906486148027	0.1077016860326403	-0.06628121388750022	0.12646285023149675
893	-0.06744397619909022	0.05778690435163112	0.08881450467174835	0.02011371327244456	0.023258729841125078	0.03074947114063191	-0.0005076644453205887	0.05568475477044488	0.05568706884936238
894	-0.061464929285245974	-0.06991916691974309	0.09309472291591606	-0.03827525789894739	-0.004134539602619855	0.03849791922892153	-0.0882913792031823	-0.08733961091428927	0.12419168762948496
895	0.04570704707918638	0.055947046315378855	0.07224407341861411	0.09823800509565131	0.09362594420551396	0.1357074908527426	0.0009141677142382772	-0.08707608927681981	0.08708088783627811
896	0.12956956711480627	0.1386217498671666	0.1897478913151701	-0.059874221743466065	-0.005164543218060409	0.06009654678961977	-0.06688892070439531	-0.11647960122833825	0.13431911708804367
897	-0.15603784623454173	-0.05491317826329628	0.16541845908027025	-0.09554695192935794	-0.16067463376803587	0.18693731023924434	0.15126893417403972	0.07908030395923211	0.17069266217513424
898	0.011260944829044097	0.01962138245959486	0.022623163529189985	-0.031085982271018924	0.031010908817687033	0.043909164868544265	0.06106753734013578	0.007726843733236773	0.0615544330724176
899	-0.004061329111293524	-0.07528142891283342	0.07539090086547733	0.04129780578093887	-0.022067065547892974	0.04682375619506783	-0.010380668428673415	0.034030265934710265	0.03557832593887968
900	-0.08902333715463771	-0.08912375178656178	0.12596903465003204	-0.02979162589743725	-0.11944064911077534	0.12309999851184487	-0.03858811024650758	-0.017837455980789684	0.042511375986472526
901	-0.11018814723462603	-0.0394478632549375	0.11703658276957625	0.05139491131491575	-0.026528949769286925	0.05783789488673843	0.010788675931658998	0.016270276198915815	0.019522228764855834
902	-0.10706457573712042	-0.07525316076301379	0.13086581517949442	-0.14833893192457906	-0.004515098683926924	0.14840763066854243	-0.06786824518938914	-0.040648751139848054	0.07911017427813151
903	-0.07385117233245571	0.039481261229834745	0.08374225721328822	0.04534085248538747	-0.054138595521108016	0.07061713976861286	-0.08784191969489098	0.017238849484742334	0.08951748872282599
904	-0.08961505182725417	-0.09607714748405426	0.13138369679177916	0.05223870909731035	0.026446775529433218	0.05855181179141806	0.057582369116762455	0.007194937294329952	0.058030133170348816
905	-0.060345497146765625	-0.04236928681859421	0.0737342219827849	0.13426829722109693	-0.04027402076122055	0.14017835919616142	0.04223962180528881	0.0027848806533988983	0.04233132658572733
906	-0.15239523196294347	0.06156247575711841	0.16436010813571866	0.0501338241238654	-0.08156304739272634	0.09573886891576894	0.09839657336664989	-0.029817511794099194	0.10281522095434002
907	0.02153110367613582	-0.04076970094413048	0.046105931728860475	-0.04155984842896026	-0.08729602438134924	0.09668410869541733	0.12005976021303343	0.08773778696538088	0.1487019343653392
908	-0.06336875857727325	-0.00891477148064709	0.0639927551694479	0.1292442642346638	0.0887906579747233	0.1568051682220452	-0.09028181467992716	0.11360909891341324	0.14511317451499167
909	-0.045345459553098225	-0.15401792034430126	0.16055444711768402	-0.08199532736303916	-0.08033982376137103	0.11479425504518993	0.12080476730572795	0.22381011784122518	0.2543319890456059
910	-0.05989126852432988	-0.11535438035382149	0.12997537117572508	-0.08850803583675833	0.0353063702454315	0.09529014737940321	-0.04303705901505046	0.11621646991482255	0.12392923919772844
911	-0.05965872683841887	0.03094589670575851	0.06720723332279462	-0.08889672817338713	-0.1792731439121374	0.20010369413900136	-0.15827843875972786	-0.09474175494105526	0.18446697348178046
912	-0.0028063808674371337	-0.04380544428908363	0.043895247156578665	-0.01590146078546976	-0.04704510442513654	0.04965982587045422	0.009275148681260465	0.09986153765937492	0.10029135100672561
913	-0.13744207040965856	0.02348308075625295	0.1394337756797048	-0.19560607743135405	-0.0686146615456865	0.20729136332011036	-0.16831700397013943	0.05567518903515863	0.17728604146853913
914	0.0848058990492987	-0.0023956805116422527	0.08483973007190501	0.029522208812487905	-0.01131637129300566	0.031616784662727826	-0.07429896050183306	-0.055947638215950335	0.09300792306892901
915	0.12847421274831466	0.053765333418380565	0.13927072348088398	0.023884400324691316	0.04664174823098183	0.05240150052157296	0.016243012065899336	0.08433711605524498	0.08588704550448112
916	-0.046489472578272746	0.051404818939553135	0.06930892057169996	-0.03951239920035844	0.0162180310750235	0.0427112891694797	0.012080395637529365	-0.10173940505322365	0.10245409947553659
917	-0.006104121376997711	0.07950197459532096	0.07973596592717856	-0.06840892567915777	-0.17147638017190606	0.1846183362221548	-0.09370637377170771	0.15697204235255746	0.18281440469989252
918	0.09051178548360204	0.034898328048792455	0.09700658025119084	0.022939709980839575	0.040808409055720064	0.046814063524372736	0.08170126038498032	0.01960091165100974	0.08401959108472884
919	-0.07222162314071026	-0.061277866297722895	0.094715044988008	-0.12190650624991387	-0.01767624481470763	0.1231813536896302	-0.16908007401606673	-0.08127288127327367	0.18759891433518008
920	0.016780870029173927	-0.0277297691539561	0.0324119992636635	0.05957940872336375	-0.05301931722919885	0.07975433494974461	0.01769751694035913	-0.03694927462568195	0.04096890285592674
921	0.02535649087356635	0.026823094995629897	0.03691111017791038	-0.035501006720860415	0.08272107193499048	0.09001720513473213	-0.006151358975371839	-0.05732576836655738	0.05765486047212393
922	-0.09299635715382046	-0.08317596481914613	0.12476603531200615	0.0280053690143309	0.1563649910311912	0.15885311175363656	-0.029805224077703835	-0.10188738821931356	0.10615738909974778
923	-0.09276466464752406	0.06832049518937489	0.11520838975564669	0.12317849876383205	-0.05392537962912962	0.13446519670850565	0.16777651007934125	-0.07793271026334728	0.18499314761199703
924	-0.0608026902265975	-0.030543301411058422	0.06804307753091668	-0.16174747755997693	0.10407777713992586	0.1923393620437671	0.09760182942245073	-0.018008665551896685	0.0992493281668407
925	-0.08183730286449951	0.007838398630658045	0.08221182781831894	-0.023189189307568678	-0.1596036313044044	0.16127943956467145	-0.1278782640370184	-0.10655520810502954	0.1664537857407501
926	-0.02642906129552427	-0.09322433237630771	0.096898252966557	-0.0021764828533549978	-0.073528483076179	0.07356068855778126	-0.004159204735164668	0.037398633266746785	0.03762920081864131
927	-0.0364271076572583	-0.05918762773312467	0.06949898883399984	-0.056191237545691844	-0.13003264924822985	0.14165431531524036	0.16417949487389094	0.07576190295517284	0.18081695848684937
928	0.011044557543543877	-0.002285961669043805	0.01127864673110163	-0.01020382089748088	0.022123380087232105	0.02436312597742756	0.03524363644311045	0.020923608176824558	0.04098672088459167
929	0.00045558574606988555	0.028821769824811078	0.028825370322103624	-0.01633651638395015	-0.05056664047321658	0.05314006865173037	-0.17171650968437674	-0.010894930564390115	0.1720617889311498
930	-0.12060791046674296	0.01833296518671727	0.12199330178207028	0.08064770394711726	0.05150579126197011	0.09569168556078166	0.07065028845882056	0.05175016426087222	0.0875759256893229
931	-0.025955810338818774	-0.06595743841913401	0.07088079974971069	-0.14627319557924578	-0.06990790577807764	0.1621202116802247	0.06494540820907095	-0.11123936934289888	0.12881033863494315
932	0.08176570980310274	-0.09802305230631815	0.12764854124921443	-0.07288479646884159	-0.002209884413218023	0.07291829088386705	0.11712867950113064	0.04396067360687454	0.12510662806441844
933	-0.03831098158897961	-0.09268947200067122	0.10029491278262496	0.055266718741604985	-0.13134247262277218	0.14249650983489853	-0.08491333763812331	0.053636165006828565	0.10043462105014223
934	-0.010571497953811045	-0.06521794740894252	0.06606918520174909	0.07268173437601201	0.0065533349022554675	0.07297657644920243	-0.10847530898089044	0.04319785468867845	0.11676021286467334
935	-0.18915006047246682	-0.11083616266762401	0.21923138537084938	0.03581510838120878	0.03995261348690905	0.05365569226831463	0.14974137015165867	-0.10214467999397969	0.1812622784419543
936	-0.09200080694338102	-0.09951629246195676	0.1355272701105094	0.15258067353682372	-0.06799471275003474	0.16704533186806064	-0.021268060475580743	-0.02827272445749569	0.03537905234234567
937	0.023727246612196645	0.16006065728633223	0.1618097532373395	0.020350911352954634	0.05949880216380999	0.06288296312852963	-0.05105764968605061	0.1685868012718945	0.17614878130305842
938	-0.1308323099692506	0.034081582077029896	0.13519854869325854	-0.03153872100695626	-0.03276318242205646	0.04547655489563357	-0.08058763392492026	0.09783050391989624	0.12674846838852843
939	-0.0790378497711843	-0.01413852357018931	0.08029246256777219	-0.07684144011164418	0.014650339384822362	0.07822556719207523	0.07990158500051206	-0.12339305049709617	0.1470037693277726
940	0.021300600886679632	0.09259376615039394	0.09501221567802455	0.16366235408273347	0.10707032418446359	0.19557459053994758	0.0723145597162302	-0.024434090015398698	0.07633099175192753
941	-0.021581741816793364	-0.019107501128119687	0.0288247841138112	0.018467091610266013	-0.02234413580687427	0.028987822917528633	-0.08256727046557567	-0.060321938195581445	0.10225502618359195
942	-0.1798064603989523	-0.01569216388062898	0.18048990888262015	0.10047422820992938	0.07082854137072013	0.12292986946663852	0.029070162897132375	0.03287829309849118	0.04388686053861798
943	0.08490320463742754	-0.0029257787090497763	0.08495360109353356	-0.10561724212471761	-0.0010810567207424047	0.10562277461638984	0.16155555299356172	0.11015093986744244	0.19553369596245157
944	-0.1155518893497586	-0.0022033122958835596	0.11557289352340387	-0.044986159371371175	0.025303443119746624	0.05161413342003002	-0.10689557541930701	-0.05431415502119266	0.11990284183409042
945	0.0009189567600577923	0.020513928777926273	0.02053450158715053	-0.18239815755716124	0.07119937696525483	0.19580204074648322	-0.05729448884110023	0.15056256242360644	0.16109544889637742
946	-0.11272230341450452	0.01941353112315589	0.11438182931629202	0.08335491300896587	0.07744822356583389	0.11378167188187935	0.0025510476353270135	-0.015024691425374433	0.01523972429099121
947	-0.0344493282060143	-0.03449590541786431	0.04875165335087552	0.05356011668535933	-0.12433162043827108	0.13537739080125458	0.013101491289258067	-0.1715830576229391	0.17208252304414687
948	-0.1855481019998186	0.06549297439011989	0.19676744611393418	0.19142577277447706	0.0386430461460603	0.19528725380257736	0.056825447799654136	-0.0604356549059596	0.08295540911564148
949	-0.05945426701935124	-0.03511302125618381	0.06904878078971077	0.012802352119236143	0.03429584885887285	0.03660745100024803	0.1544512287156133	-0.12194299365559783	0.19678738718081465
950	-0.1164728386019086	-0.013296253945503312	0.11722931587691521	0.0005837070553027365	-0.12693963006307046	0.12694097208732724	-0.08258368582372728	0.11595714147332016	0.1423591367734986
951	-0.0301345593794438	0.07872648963783603	0.08429680800415594	0.021202268227387338	-0.04580658162342845	0.05047552969518885	0.054833759682380905	0.10363087045633872	0.11724375681648708
952	-0.01527049284175852	0.06851146046456462	0.07019265037464961	-0.03792856320741069	-0.01864718708533097	0.042264565455874294	0.05707317413452433	-0.10806312378686915	0.12220878007887136
953	-0.009838094242812756	0.045235912899188685	0.04629336792839176	0.08537719368534823	0.02446065564438171	0.08881209870360281	-0.04345792019805907	-0.05824949477727173	0.07267457925401617
954	-0.047607335919476974	-0.01425973305737637	0.0496970665152135	0.01197787071857342	-0.0429573325295361	0.04459598418023756	0.06517118053914386	0.10050517559200266	0.11978552956699307
955	0.06336735526512627	-0.06478453985393916	0.0906226148231409	-0.1270294494382466	-0.016582415401685965	0.12810721105830897	0.1001292765503929	-0.06622136288287243	0.12004641154391137
956	0.010623249178338812	0.06560490930060466	0.06645944287643134	-0.0854274563215694	-0.030322187440984763	0.0906492434870797	-0.0021453362194426557	0.13619056264947105	0.1362074587615302
957	-0.03508558471775568	-0.0519180980185841	0.06266168811047239	-0.04714478850002291	-0.026513241981230555	0.054088659468202564	0.1129514324978164	0.17316272370763677	0.2067446613220185
958	-0.2056390526439545	-0.0313407161075001	0.20801360642619993	0.060987572811030684	0.05834534257360177	0.08440179522623743	-0.006766691075579948	-0.063482796455731	0.06384241187449066
959	-0.0881264790879716	0.16025192850316294	0.18288509208086245	-0.047791846767999045	-0.04704015995611781	0.06705846155551923	-0.05773126943853812	-0.09546689475334118	0.11156535064629433
960	0.03130877559371781	-0.033077991166551426	0.0455455039360883	-0.011277221063094173	-0.04980274081930802	0.05106357515902176	0.03595457029958264	0.053345154419661395	0.06433068183600381
961	-0.01971529037641618	-0.11569708468083988	0.11736485026732596	0.07683402066999563	-0.06993699090253683	0.10389730231733081	0.1577881827914306	0.22529470847918395	0.27505420610734604
962	-0.07062239655313707	-0.11699527334195421	0.13665802896012783	0.08862006067798646	0.07863666939117292	0.11847886278786876	-0.052841759713084205	0.023608682391859242	0.05787591428094259
963	0.055907386868274275	-0.03087771118576265	0.06386758923358747	-0.026197866913893964	0.00682922236631303	0.027073354224525822	-0.16587806995782683	-0.006574187546514513	0.16600829507837986
964	-0.020016213514870988	-0.14101364679462086	0.14242716519607834	-0.07548206061558656	0.1117391759182299	0.13484504035988945	-0.022909084348652322	-0.09876928905620437	0.1013913142550274
965	-0.178952698820744	0.012271705872764343	0.1793729722679968	0.06001984877209446	0.01789365928376824	0.06263038630879322	0.040943983502105444	-0.010284895975877352	0.042215978849901144
966	0.007158833383226858	0.021185584805192323	0.022362421580562314	0.030788185393460187	0.009038756660765045	0.0320875596110798	0.08484296178654636	-0.009862892490635192	0.0854143126940397
967	-0.030572188535551822	0.07467557856632634	0.08069139201965043	-0.02428638553463407	-0.10123784256733878	0.1041101786091358	-0.050001345425689944	-0.04240287536690308	0.06556018901559299
968	-0.12442819427205311	0.11008181143238804	0.16613362314125227	-0.08435650959911589	0.0007590385969544935	0.08435992443890286	0.020987186799208097	0.08699282448811398	0.0894886223056577
969	-0.09040241477152178	-0.005870743526709308	0.09059283760915461	-0.069985958838865	0.05593872376837625	0.08959450458275892	-0.014297622662123808	0.0012997085147254924	0.01435657535806246
970	0.09031207815482008	0.010807818973141554	0.09095647536925851	0.1780490630457734	-0.05877164084633927	0.18749819897601383	-0.14406664212986062	0.02388058438767495	0.14603246106694975
971	0.004098504455132297	0.030005024074823413	0.030283645891792353	-0.021691784047926117	0.015755301386344282	0.026809756003298574	-0.10035718475286104	0.01081444412329193	0.10093818273188639
972	-0.2012273893405601	-0.07347010659439929	0.2142202576410778	0.038101804220373625	0.04753308385585623	0.06091913940376654	0.06842954863465925	0.007793490739404319	0.06887192188583367
973	-0.10155872047850117	-0.01954389192675883	0.1034221321423764	0.06671811401868717	0.1654200947068012	0.17836791883917247	-0.022265013609286077	-0.0003028494821929126	0.022267073198571893
974	-0.12365931003555526	0.06663749639642526	0.14047128135121845	0.0003930169137909967	-0.03352784427429794	0.03353014768795537	0.1242512211743184	-0.07020862679009772	0.14271516120952468
975	0.040358813565521415	-0.029780920537343783	0.05015712372602819	0.028827069213336342	0.02968117452548452	0.0413759838631392	0.04848035986876403	0.12298367250527305	0.13219428503490277
976	-0.06933438844695088	0.11479166450353542	0.13410586736159202	0.03364569146299679	-0.08463586741722799	0.09107833226124515	-0.08787677929430736	-0.07000331784271072	0.11235120314499523
977	-0.05174960073603445	-0.05702458655927045	0.07700535467481925	0.11458142217316258	-0.13948266974084828	0.18051126686514354	0.04708264935816399	0.036888947590206105	0.05981279399005528
978	0.05446349631311293	-0.0395134462275265	0.06728733063084084	-0.1405944057631713	-0.12278179249374654	0.18666053546445402	0.05937476614697371	-0.11622083825250053	0.13050918013351284
979	0.03554613765583185	0.0018818441184913885	0.03559591605133442	0.11313373193371386	0.0628927644492638	0.12944010630913438	-0.049080551203841125	-0.0039285332718392895	0.049237525122012564
980	-0.08479499252355947	-0.06438476892582676	0.10646872417147964	0.03695655262685841	0.06676695397144239	0.07631260003883017	-0.01193933866857247	0.021807915095553004	0.024862280037392357
981	0.13210872184347555	0.15089510921518193	0.20055435266325802	0.07247606536643939	0.040435054820207164	0.08299261237793129	0.17593944127617417	0.097887386023952	0.2013370987651668
982	0.07245086592861359	0.05814374457856807	0.09289684067514732	-0.005218990009625814	0.05689634183554357	0.05713520430511821	-0.009252798697195147	-0.09075628937341972	0.0912267413895877
983	-0.13825520273979144	0.000532833345266223	0.13825622950158398	0.11756253547343438	-0.13057596589970444	0.17570154415252953	-0.06696186673863119	-0.06928530230392313	0.09635530453726052
984	-0.11218803519415212	0.028314596902351875	0.11570597062583672	0.004363987304247316	-0.023009779919089823	0.02341995638588127	-0.22004892751514088	0.1668621467260906	0.2761602913356717
985	-0.0510880954544078	-0.05274561774259595	0.07343087694019959	0.1634275226298648	0.08241499248306174	0.18303219973250087	0.0012629563971917632	-0.05318292282044659	0.05319791667524948
986	-0.0337490148685899	-0.08720855124705686	0.09351110851236256	0.009362941540792195	0.0423282363429177	0.043351404431669696	-0.09454887113570574	-0.138978421141188	0.16809072126662344
987	-0.20740053221575616	0.07705971673366814	0.2212536569335117	0.09476006264155483	0.0476824335923894	0.10608055403854197	0.036900871723982286	-0.03695426975484526	0.052223485014920884
988	0.05008603313246689	-0.0893375868729922	0.10241979859009682	-0.14858752240799938	0.005129297735002829	0.14867602870201377	0.017505306436247554	0.009446255619808467	0.019891392577235337
989	-0.06394714028371988	0.019728172145913082	0.06692112914980239	0.0723375992293602	0.05786395930884773	0.09263350392359948	0.10679854096865243	-0.046982675537407016	0.11667604790052755
990	-0.1455636751300204	0.05226474162806778	0.1546621696951352	-0.1027901358602721	-0.0008626014048896375	0.10279375521575672	0.038467176213896295	-0.06793454229374471	0.07806936455826663
991	-0.1029072815412184	0.03254160003486202	0.10792990469296505	0.006237080576046245	-0.043901431655103976	0.044342269624815765	-0.02321869285175645	0.12405847367923419	0.1262125690625361
992	-0.0016455541251365904	-0.024091514371286624	0.024147648189433768	0.09113937220389604	-0.02352371991626465	0.09412624800988917	0.10772839657346521	0.013075068780808068	0.1085189607944743
993	0.0713269150102161	-0.1326625441457045	0.1506216432790639	0.01494161318747804	0.008350351658779837	0.01711666373653186	0.05768287359992659	-0.04959596868206403	0.07607282048312251
994	-0.012532049857378455	-0.03477654070199528	0.036965660508441536	-0.06585904553079111	0.0993837645271136	0.11922477313800006	0.049369623834627625	-0.041497198793990074	0.06449323426004129
995	-0.06623567938579562	0.018000290227125168	0.068638004574424	0.07665622508957387	0.20026650735051424	0.2144361229162591	0.10341276249279098	0.18600318892696	0.2128177289076001
996	-0.005226129888808983	-0.10478332587366165	0.10491357307212769	0.11521296078227673	0.10894964512428672	0.15856875954905633	0.02475518433179723	0.021826003760792415	0.03300293307370398
997	0.14194381351171287	-0.13064129234273425	0.1929123984072244	-0.03514805310878796	-0.058427349262074366	0.06818460808078758	0.12863910080576033	-0.13661693168181038	0.18764915208512672
998	-0.017694669834581074	-0.00444403600264989	0.01824419898344901	-0.06632150301326196	0.07071505910010262	0.09694927202134693	0.13595482392503833	0.02355643118128675	0.13798050441452542
999	-0.11383356992430005	0.028845802180663977	0.11743152023693003	0.04464019437894353	-0.015450928067557337	0.04723852381625291	0.02211710413612503	-0.03081966960532165	0.037934395078205556
1000	0.009484889690107455	-0.05093767267271902	0.051813218677732926	0.053960589536617865	-0.10150604979382091	0.11495748504505916	0.1297283356930455	0.18638532905936706	0.22708793884805076
1001	0.10236666486085372	0.17943225240729563	0.20657896136511528	-0.0737706001796907	-0.032526725275005365	0.08062313134570905	-0.02909204499433333	0.0747898935418753	0.08024883337443203
1002	0.015393334823956138	0.04042444830611639	0.043256106827317425	0.15075021436067051	-0.1749372273533813	0.2309299907848193	-0.16162116505209326	0.077943142068482	0.1794339276399632
1003	-0.10867172001111478	0.14464765523525194	0.18092121737162403	0.05537943224298235	-0.1486921886849523	0.15867025080800914	-0.02731343684810426	0.01093444482677047	0.029420841526459893
1004	-0.009155298470665329	0.01574572284526542	0.018213930877404808	0.041707773411669494	-0.06108424239091661	0.07396501221139233	0.02337874951722954	0.03380344254480632	0.041100348622236556
1005	-0.21356918226194643	-0.021580760349594757	0.21465676050220997	0.00048678799104862796	0.0809874962477362	0.08098895919213504	0.023710539069809338	0.07129225445319619	0.07513171905394038
1006	-0.11671954832367619	-0.04521481459506765	0.12517121242422047	-0.10122034831177175	0.0970842463235458	0.14025302063259568	-0.0744651521467025	0.15394056106769957	0.171005132162955
1007	0.07343820650704311	-0.009239599798170713	0.07401716273541877	-0.037580653572022546	-0.07322555970362252	0.08230606366975132	0.13353622680776106	0.1091522576719428	0.17247069091569153
1008	0.06269187284837757	0.017901752632760132	0.06519772748004085	-0.19559537789454665	0.012770617394412853	0.1960118377097286	-0.15662372100783456	-0.016922188997975384	0.15753523562309227
1009	0.09220038262520645	-0.009806307431376575	0.09272040887352226	0.06979953930639736	-0.07305176637309183	0.1010373013179494	-0.11573433171938806	-0.03679512455064884	0.12144264790110232
1010	-0.0696894103950859	-0.05151828972787363	0.08666457233321952	0.03666270738808332	-0.022253731762398123	0.04288802502304095	0.16857464130108174	-0.15236364511343148	0.22722695712005664
1011	-0.03174544735222196	0.07383287849151288	0.08036832319972341	-0.08702615127369843	0.13634938257793058	0.16175507761704275	0.007460943346451818	0.04148840063959342	0.042153921089862795
1012	0.10463735244660705	-0.007447376580280779	0.10490204452232556	-0.05813055161374271	-0.068428687695488	0.08978667123044842	0.16471035770650336	-0.1805695386724178	0.24440716076288369
1013	-0.16896266213999728	-0.021191617066689587	0.17028642292131244	-0.0790763624058777	-0.05657232351272158	0.09722910510219529	0.009045687768916167	-0.16922745904839462	0.16946904544249017
1014	-0.11665469074983552	-0.12259268286214729	0.16922553815922342	0.12051707551578225	0.023484648463609568	0.12278393300565053	-0.11666645307839438	0.11512413216415113	0.16390432294616922
1015	-0.20735333568283792	0.08563286711447524	0.22433990672424964	-0.09291496041965762	-0.03390681585746397	0.09890835167658246	-0.0686709607581268	-0.02401927280301606	0.07275043860644345
1016	0.0037086036408687448	-0.04776176588477106	0.047905532262952105	-0.09281614901842307	0.0764342610209939	0.1202374058953184	0.005481239192368261	0.048050668659729553	0.0483622863575645
1017	-0.013781027881385037	0.12158669630957142	0.12236519704942031	0.10510292615476606	-0.029548028053216404	0.109177429206443	0.02130101598993434	0.030402632812221424	0.03712214115751139
1018	-0.20110550817287393	-0.06287529661589653	0.21070531161317893	0.023414213211905364	0.2195249783803143	0.22077011009919348	-0.05032864712309168	-0.06018154585651844	0.07845247722615849
1019	-0.08988265163860348	0.13231234420691423	0.1599545169575261	0.021671328190514313	0.04315059873365346	0.048286857804311065	-0.06625648143200973	0.011145720857009017	0.06718741269890229
1020	-0.10854919008022759	-0.08180741390655846	0.13592416870134744	-0.009986274507529445	0.019526390760971696	0.02193184020299923	-0.08822547889760768	-0.11830699048745363	0.1475814321820691
1021	-0.026969869267368607	-0.014413547953654345	0.030579800733674625	0.018354560674496354	0.23117280223377773	0.23190031131969419	0.16564215061545645	-0.05212080955003342	0.1736487859118641
1022	0.07503887026414906	-0.015362936342938956	0.0765953775602483	-0.0075733951892657265	-0.03861479333241778	0.03935045843186748	-0.10815082998303696	-0.029417731488471828	0.1120803504274839
1023	0.05729434650072325	-0.06255202316347432	0.08482569034666777	-0.049485762742100085	0.0697403659633885	0.0855135039562453	0.05591030566845078	-0.0893388411397606	0.10539160695299689
1024	0.04599631190658564	0.03287887162027722	0.05653919797831043	0.11321827416227363	-0.05724518640122871	0.12686760410126446	0.13456562561961094	0.09202498600812105	0.1630230218349303
1025	-0.022753395685903156	-0.01171851429220075	0.025593760811099833	0.01974161534977903	-0.048046206020603104	0.051943905220852134	0.10891492842056773	-0.019799250956799883	0.11069991856956235
1026	-0.1352296350422848	-0.037167697588662126	0.14024440073568636	-0.010128901769095963	-0.03986843710446089	0.04113498423726875	0.03643480190435111	-0.03185676103235876	0.04839781000502109
1027	-0.12929605416014672	-0.12275516897447186	0.17828713114337427	-0.04028866202038493	-0.047227238618963364	0.062077277283763915	-0.014756068334910494	0.09461361434786747	0.09575738912831501
1028	0.01189920658701768	-0.0420524217770349	0.04370351581639816	-0.06061585402329601	0.11563617934381418	0.1305603604935598	-0.26650979193299246	0.08026686219285084	0.27833475952969483
1029	-0.006572836154750904	-0.05744233334033437	0.05781715865294048	0.08436038712812803	-0.07373394974152794	0.11204182371281628	-0.040958642741335385	-0.0928406181630659	0.10147408928446978
1030	-0.033926573569913875	-0.01007690979404176	0.035391475035551054	-0.04970840486451475	0.037346067555616834	0.06217438601259533	-0.09465185574909128	0.04682278111302935	0.10559993668513935
1031	0.13404931442358617	-0.15252482479998156	0.20305920535080044	0.06211143425102012	0.002571926253571848	0.06216466093668176	-0.0008567488703471498	0.04016343913579767	0.040172575992108904
1032	0.06433858029969433	0.04237917103097412	0.07704185260138005	-0.03532529711668138	0.061257911369655416	0.07071356533052464	0.07008310265183428	-0.025235684851819373	0.0744881270220153
1033	-0.033727169928615824	0.049886398958177015	0.06021772822357327	-0.08473854004904498	0.007798677958283298	0.08509664827442157	-0.020757709912824693	-0.001560334149519999	0.020816271603799247
1034	-0.04225169840613296	-0.0012699559179325623	0.042270779579235467	0.14266566424393703	0.00163747875079153	0.14267506120840834	-0.0023764429186698913	-0.06391472185271886	0.06395888640725474
1035	0.02209439961962753	-0.014734336889693299	0.02655679156319103	-0.003866391267814828	0.049235224865157606	0.04938680338874413	0.05037909904010965	-0.09250524393952339	0.10533410547588044
1036	-0.04770086752809399	0.06617480930431623	0.08157498482620384	-0.09082155646285536	0.021478437795738846	0.09332672933560379	-0.04477192115182599	-0.09610688857305677	0.1060238603089855
1037	-0.0220778336919749	-0.005417406541396273	0.022732774449355387	-0.005857255434180946	0.014465918627071566	0.015606737101210437	-0.09703281240223763	0.0544810757595298	0.1112814193771964
1038	-0.05377450736648869	0.06820946549784777	0.08685752026169428	0.10010003508424718	0.006741791935420996	0.1003268098883246	0.001640127878751998	0.06424000324059216	0.0642609370909727
1039	0.09760920427345122	-0.030706903205088423	0.10232531780230637	0.18041971170855306	0.053344968206595074	0.1881407930406376	0.07976038537632414	-0.14205653769614246	0.16291647853300564
1040	-0.010997510220133488	0.1130988452403778	0.11363227545793876	0.11149355370804569	0.12869907969771147	0.17027702614706058	-0.026751505654959908	-0.10757735865101319	0.11085364743271225
1041	-0.05906195675161653	0.03769286958139032	0.07006473544237159	-0.1471805652193223	-0.04959218156785849	0.15531098882866798	0.019599681064010537	0.01481550207023132	0.024569220569728333
1042	0.0661307300460254	-0.09537274209589008	0.11605702646246566	0.024939389459679207	-0.0026648210241971794	0.025081355978346976	-0.017485501581712047	0.028240120692300384	0.033215164944340514
1043	-0.10595391045780969	-0.07092744333482943	0.12750267981229646	-0.06463133626428595	-0.046865123053421644	0.07983451250004323	0.12488271441276245	-0.08252653333407496	0.149687411171547
1044	-0.010693065579069785	-0.0763961669888916	0.07714088398555527	-0.010930202778694739	-0.1273156315659601	0.12778395585449168	-0.03823504142613266	0.04876187582304981	0.06196482007268811
1045	-0.027750096971464255	0.005530504059046681	0.028295836391115943	0.08346426016853531	0.1188748900110576	0.14524986127574097	-0.02005841219866	-0.08894605426523712	0.09117971522924306
1046	0.024200540116734906	-0.046695959846408494	0.052594475070287465	-0.14027484158731282	-0.0043319814506708205	0.1403417159850722	-0.09461986899116108	0.01663471806195933	0.09607098132581639
1047	0.07308702615705721	0.1042123578683284	0.12728679792091133	0.026440903687572664	0.10034858936802428	0.10377360346430999	-0.09546568147073811	0.057721236744472396	0.11155912114203777
1048	0.03108161257252481	0.04495352365456339	0.054652410093882615	-0.05789689389080304	0.010872977768740641	0.05890901431667682	-0.12045631856855249	-0.09622664585468282	0.15417292906191785
1049	-0.11077964147514029	0.1121034623351758	0.15760493403727818	0.1251808616860046	-0.032095719848025686	0.12922996310845855	0.039455718354564906	-0.0061750768729364755	0.03993601488958838
1050	-0.07522488316495941	-0.1186672673338294	0.14050161345571918	-0.19998136847008297	-0.012539385948984346	0.20037410994223948	-0.1021836347764672	0.12873770647785043	0.16436207678569778
1051	0.009961965510299256	-0.009047928553771978	0.013457554307620466	0.004312978776580501	0.0066943969406828615	0.00796346258399309	-0.08270566343895447	0.15211585883300544	0.17314578040882328
1052	0.02789816439112876	0.17097692612028875	0.17323803520571665	0.13642272244548134	-0.14667159987054407	0.2003090547329846	0.022266830005329977	0.09065972740231719	0.0933541530471394
1053	-0.1554416774307525	0.04383062342939293	0.16150306075333482	-0.002399676747689067	0.047438236404714736	0.047498891794261915	0.06557556546137659	0.029985802352169064	0.07210619341140284
1054	-0.06122938079368191	-0.027813383930321785	0.06725043790216674	-0.05075363901462926	0.021313461608853206	0.05504721172756488	-0.1672536153804972	-0.05647205568249018	0.17653006806449026
1055	-0.10470464693862105	0.0367234649857824	0.11095799192083133	-0.08328094710328611	0.10372270005624686	0.13301922664554355	-0.03531606973735261	0.026305113059743007	0.044036164169684616
1056	-0.09909115687049429	0.02270250344103899	0.10165855120167361	0.0968453049225521	-0.03443037706475948	0.10278357821346565	-0.08115348419148648	-0.047401679299980196	0.09398301547022216
1057	-0.16860586287830295	0.21354670410979645	0.2720847879487092	-0.16170190523482214	-0.06375784123225485	0.17381762993197447	0.09742824247784729	-0.1791451236455615	0.20392458841028888
1058	-0.09523414396226532	0.0626394028634402	0.11398788079139745	-0.0861386395628894	0.12509204350853276	0.1518811527968037	0.07423750306553975	0.07187579130802345	0.10333119682632426
1059	0.013220226369829096	0.0039106570997810034	0.013786501522198884	-0.028946326646869032	-0.008221582330344052	0.030091265217033755	0.057877738775955756	-0.12440805230795776	0.1372122302306807
1060	-0.06431219309325831	0.08112528382012198	0.10352473064615954	-0.013937680090699118	0.003395908252688434	0.01434542154038521	-0.044749731353618864	0.053668368973401374	0.06987726586298443
1061	-0.1071771130372057	-0.09647188440426947	0.14420040929033698	-0.031955406176830625	-0.02232728593713272	0.038982761334270685	-0.018438580570127414	0.056014978390895316	0.05897168013185269
1062	0.07521155438305993	-0.031514923592888315	0.0815473379196499	0.01689670930329265	-0.048199177969560546	0.05107503834772273	0.10541396908137786	-0.08542612737519095	0.13568245323479391
1063	-0.027600351584394407	0.06864090834460931	0.07398211747412504	-0.05126462342801774	-0.051091206554480705	0.07237660535289754	-0.07755040191186639	-0.11587152175602	0.13942838445147326
1064	0.0098972279589802	0.01875462897023216	0.021205924386432456	-0.11832226292228992	0.08525435183105518	0.1458371091635625	-0.10831505407006077	0.01891391700848889	0.10995402309512914
1065	-0.040820955475539863	-0.012460600999599001	0.042680405143428704	-0.041678426166678814	-0.1269875203898788	0.13365224106800896	0.07316733391287737	-0.07789224009183482	0.10686748719064434
1066	0.01619326163488389	-0.11936227812249402	0.12045569791822806	-0.09402330863225461	0.06487571387280357	0.11423327368443084	-0.19019958917872767	0.08460543667952238	0.2081681138875247
1067	-0.16828911438980754	-0.006684792449823632	0.16842182896585273	-0.20516780360637665	0.030727525989028864	0.20745603989778458	0.04820421596189573	0.12068644087577032	0.12995716004807847
1068	-0.14932683682309913	0.04681106195708009	0.15649210752348525	0.05959364562993709	-0.03326069354698868	0.06824717089149714	0.053543667943674225	0.04521716038191453	0.07008220865430989
1069	0.10203814968208598	-0.00391056845359622	0.10211305761837731	-0.08020359502459264	-0.06799179075177685	0.10514513904362041	0.2077685365771726	-0.08603340400908707	0.2248766581857946
1070	-0.165283546107871	-0.030998228067354097	0.16816521863128658	0.05793556360292005	0.17192274530091395	0.18142204905080012	-0.04133752092034823	0.04107032882278794	0.058271455666150586
1071	-0.0017399558817736578	0.06138602135007025	0.06141067548612211	-0.1639233588680777	-0.036975742924646976	0.16804187914749755	-0.034455974425288804	0.05244008937929118	0.0627469293886498
1072	-0.04844275210084034	-0.0017243217939349653	0.04847343103961706	0.015398563543730539	-0.011397399197179837	0.019157673858539892	0.05248828332770219	0.07099115855392346	0.08828796338979306
1073	-0.04044502702300639	0.09904945820661548	0.10698876287683574	0.20835413177711914	0.06512364213345455	0.21829460138382575	0.06808741186738186	-0.014351281416397816	0.06958343864089456
1074	-0.03420169591316058	0.04424194847293374	0.05592053297330086	-0.05057613227198968	0.054390887828555674	0.07427189128043207	-0.05574635884800353	-0.06346478199892684	0.08447150453840449
1075	-0.10885768239188126	0.0033819907950647186	0.10891020557078018	-0.06271274687489808	-0.07200386823088716	0.09548531646701497	0.05640942555866023	0.05545092985189092	0.0791001195529903
1076	0.04776977673649393	-0.01795132189452407	0.05103137786906498	-0.055120095491619586	0.021152775345683196	0.059039519237797024	-0.027350296477478206	0.04140839756015577	0.049625538847511474
1077	-0.09448476900468808	-0.05594970856490271	0.10980774773378611	0.07649836362462781	0.1823847132860956	0.19777811627603564	-0.07295030176264244	0.04005739559697335	0.08322464460286397
1078	-0.021267967565813468	0.039396497806795536	0.044770643102610655	-0.15915008115798746	-0.08034870886921863	0.17828253798267638	0.06742050365349639	0.06922464454293316	0.09663113227623159
1079	-0.05128273001894424	0.020596551635860938	0.05526424103780501	0.021819848977242165	-0.04602316436430698	0.05093365751144985	0.10038252002661947	0.022706540860559506	0.102918595621719
1080	-0.0050148335088660585	-0.04738857646271751	0.04765318178552687	0.08158088052262708	0.06110239574286837	0.10192616363017522	-0.029506144245206162	0.02287429523798726	0.03733424608658275
1081	-0.029207475392236372	0.044646593421981566	0.05335161593593789	-0.0008828331441366025	0.05897531137564231	0.05898191880749855	0.010467434776779003	0.06726013037195148	0.06806976074923456
1082	0.09589823839520002	-0.10223940667307443	0.1401762048429223	0.18115294132210524	0.021582727093181396	0.18243410387980874	0.09658206750995955	-0.05706492759611278	0.11218066556251115
1083	-0.01830891396255422	-0.01383183714928897	0.022946373338997676	0.05875564741771011	-0.04558372594344363	0.07436465675548594	0.029501027763344997	-0.011055852231184507	0.03150464263646613
1084	-0.013094704918098813	0.025982498748088566	0.02909573058176242	-0.01659657695454918	-0.0072009487845914695	0.01809143526662775	-0.00532019029126902	0.13578254654909466	0.13588673361330153
1085	-0.14930915532600025	0.07393305249565804	0.16661128447824114	-0.0551620102179172	0.11990783925359443	0.13198764065528043	-0.03840845437186858	-0.017644086432812196	0.04226728230303503
1086	0.0018850480606259082	-0.018773075133150626	0.018867478796749392	-0.016296905588465395	0.0298460291146266	0.034005508166626376	0.0910279812096986	0.001344265164998687	0.09103790645630572
1087	-0.025847237706861915	-0.01937565932762893	0.032303186707434275	0.017089735461254776	0.09139362770985617	0.0929777083181956	-0.06632656767356689	-0.08687927617026624	0.10930334947852988
1088	-0.05888144789334364	0.03376858459109873	0.06787740574965084	0.11411466627694376	-0.010747555406273552	0.11461966239135922	-0.004886549045936894	0.019812314033151212	0.02040603217008508
1089	-0.08750363328205815	-0.06647139628190818	0.10988781716472208	0.1131584661023808	0.10502395842926472	0.15438546011459625	0.06076321221400619	0.06628605772499449	0.08992224089337217
1090	-0.13640975381865453	0.09677572513812155	0.16725179195714224	0.015684156319858963	-0.06361257071202242	0.06551756949138013	0.09969553375520458	-0.05090508871152419	0.11193983878612335
1091	-0.11641351919438711	-0.011842091807474335	0.11701428369903644	0.05065568410266975	-0.037315276319737176	0.06291604071083785	0.009096970770123997	0.1365726386389425	0.13687527352299853
1092	0.015877125073545353	-0.17285415311883898	0.17358180017223013	-0.045910797365023466	-0.05424882931416803	0.07106853591182234	-0.07661677836516463	0.047728902758185025	0.09026726364279046
1093	-0.1294597652438984	-0.07787166965689594	0.1510755696734519	-0.01437304098383936	-0.043525007810503	0.04583678230447109	-0.09332869457122013	-0.11874716861271878	0.1510335568140589
1094	-0.027146219933478023	-0.028440021061012725	0.03931605339587898	0.0981004172500312	0.043311190895354804	0.10723596001996759	-0.1080027710363822	-0.05328288654862815	0.12043116104435421
1095	0.020721381170666398	0.03452121388813015	0.04026276003865207	0.04780506894268409	0.0027739205795859543	0.04788548059690567	-0.05924891345317572	0.055576122927693254	0.08123508592385423
1096	-0.05696254663821439	0.0008973204346113064	0.05696961386101471	0.03458038439854209	-0.009514941584716625	0.03586554193807062	0.06890039963929875	0.00633622978777912	0.06919113294619925
1097	-0.018723928628166027	-0.08068662543813072	0.08283065270698922	0.07673826382873444	-0.009250074330732987	0.07729375790173834	0.01897363355118091	-0.0053297706757213185	0.01970799902552963
1098	-0.1235081858991286	-0.0001393688935833114	0.12350826453230652	-0.09333857233345502	0.06341044635310499	0.11284047940321602	-0.13134267524699048	0.15246657519934328	0.2012385522062147
1099	-0.16458670445514692	-0.06272665223154016	0.17613465355682412	-0.15854440884413612	-0.07596487414033253	0.17580384432341956	-0.0957266775040887	0.19055954509951872	0.21325228489867887
1100	-0.013230961884209406	0.004101314723318811	0.013852044428210362	0.006304136072198381	0.10586682563101513	0.10605435823578659	-0.02123553075677951	0.07616892696605256	0.07907372004453804
1101	0.06803539924593484	-0.031365830927057387	0.07491749395367214	-0.04875429143104243	-0.01208781996601184	0.050230432254498185	0.03224293985557547	-0.01810487820620978	0.03697828802678603
1102	-0.011911650771753038	-0.014262810900511834	0.01858265855285416	-0.008204122683940676	-0.11872482658239468	0.11900794963376539	0.0931674631856386	-0.04581374316743736	0.10382232543850689
1103	-0.0004733593801243265	0.00873391309513349	0.008746731221210353	-0.10657497696836901	-0.0189147967253804	0.10824045108447602	-0.050333931225283714	-0.05244618842582997	0.0726918655214547
1104	-0.09847079473341369	0.05672864760029593	0.11364258389348886	-0.08334237629361237	0.013670868098006926	0.08445616804484551	-0.03524331213288407	0.007696736319496647	0.03607396291049477
1105	0.009344424538481767	0.055462943172146846	0.056244611610999425	-0.07844357335145082	0.012714967159806113	0.07946738066665714	-0.0635404638428881	-0.07946206709472137	0.10174286536330382
1106	-0.02885813939089577	0.0020715336300658363	0.028932394658667017	0.07834214065008091	-0.03181650944918085	0.08455637926949612	0.10745331463302815	-0.011253431814789093	0.10804098552509898
1107	-0.0699980853752452	-0.18247820518820765	0.19544315624986652	-0.01620202887155962	-0.007826999309300326	0.01799354489095018	0.11024192771207367	0.02971070405833785	0.11417534130150962
1108	0.03312403239778458	-0.04596902915244991	0.056659978499009965	-0.07560191788271939	0.0618870519270723	0.09770187912097489	-0.021894684040431094	0.06343958663448673	0.06711153657594836
1109	-0.01201369078409972	-0.038741243903149356	0.040561222188431036	-0.016990537130774454	0.027820435986563283	0.03259838969143554	-0.03805783675971707	-0.1253933959113217	0.13104160666369571
1110	0.09079670570881695	-0.027452003279702715	0.09485596581998584	0.03092083954326218	0.07068176217243848	0.07714926974289077	0.06242482103631036	-0.018357975943916124	0.06506822236831723
1111	-0.001943534604168243	0.12226363652050869	0.12227908301085949	-0.08064681474860734	-0.14142570167693436	0.16280398589687362	0.18449692247002178	0.07667967209039671	0.199797113374543
1112	-0.11220978160483516	0.057416387746922724	0.12604632747410685	0.04780355411660559	0.054338158109274386	0.07237275186758992	-0.05694940490318891	-0.1937561049711569	0.2019521302992898
1113	0.038254605600231674	0.02359868904680226	0.044947891767656255	0.016349070807059878	-0.02363579856730949	0.028739225636204725	-0.0856939750148262	-0.01502300472992194	0.08700085071398392
1114	-0.06940941619178992	0.00020413041541705027	0.06940971636097937	0.017090057282859204	-0.14617974890590432	0.14717536834716824	-0.014185829482753464	-0.128083492224857	0.12886667039474853
1115	-0.00643717859389692	0.051114356646620715	0.05151810093207691	0.07332682763391499	-0.013983362435209033	0.07464822888621199	-0.10037118061171604	0.0482331732046322	0.11135893720208438
1116	-0.10947022449235416	0.00629476726326505	0.10965105628905311	0.09233286920830745	0.053168111125354516	0.10654673517699384	0.07749090485074626	0.024467723880597016	0.08126198278706069
1117	0.0889304447986211	-0.03216312781572747	0.0945679163510089	0.00868086365513875	-0.017874362960459616	0.01987083906233855	-0.06917232919217309	0.02616997197801537	0.07395727522834025
1118	0.00042978062910994995	-0.03411954017812539	0.034122246897821236	0.04074783473214216	0.07105884295333535	0.08191303435488609	0.10125027358284087	-0.03644105977843282	0.10760840458986203
1119	-0.07038628702960106	-0.13492277369951022	0.15217879045577487	-0.03201050762104785	0.057640603089086716	0.06593263018135098	-0.08318790508884955	0.042062150133204135	0.09321723031124474
1120	-0.04825683236679648	0.04827763700163829	0.06826017949389711	0.003421909357077916	0.01487216666864012	0.015260760304384167	0.03782376746370658	0.040205789451726086	0.055200931972069794
1121	0.04109572713013655	-0.0540525216515009	0.06790091225632108	0.03558119203499261	0.03736763183060496	0.0515980729800897	0.01981102524180334	0.08537680940950082	0.08764517274829
1122	-0.017032456266858197	-0.05297275415627272	0.055643663155685086	0.00431835592147248	-0.13503554699619372	0.13510457856943914	-0.10060382292244878	0.022044300977940415	0.10299068109405557
1123	0.09004861539741874	-0.002463605029370358	0.09008230949932944	0.013656907184603847	-0.051657411365226405	0.053432193131155555	-0.12730427599105096	0.013778809127831554	0.12804778118572335
1124	-0.15987385176704155	0.011608028333572473	0.16029471232895676	0.03784775306005828	0.032535792839032275	0.04991022167211417	-0.10766971277177624	-0.028888668367892712	0.11147790008977959
1125	-0.04346715705385567	-0.05994811689770289	0.07404843321722078	0.0033707719456508847	0.005305284651676061	0.006285550790893081	-0.09678729899579425	-0.029017259589186644	0.10104346886844057
1126	-0.05627237075601571	-0.02511524035502121	0.06162268258192739	0.06902527084014978	0.02820674055694914	0.07456613324695785	0.06743026887758177	-0.000636512919207232	0.06743327301562109
1127	0.07580040265880973	-0.12345894956514426	0.14487171314982966	0.0052636520792431	0.02065748176761856	0.02131754174830704	-0.0531577917443654	-0.01230399198839699	0.054563165615530956
1128	-0.06824230016859445	-0.009915012541781463	0.06895882108914153	-0.09184612864617799	-0.07051991114347954	0.11579624007270065	0.09623527840238662	-0.03132480042313736	0.10120509834358271
1129	-0.06753856590023709	-0.0024575242106895283	0.06758326204843026	-0.0345378973132048	-0.040089976295087905	0.052915711751408856	0.11421020493836584	-0.021752858178725444	0.11626331214535077
1130	-0.12713754737892732	0.14829888984820375	0.19533693118235132	0.06835193853851189	0.07807288975101058	0.10376590777343954	0.11883443183162701	-0.019825029057425825	0.12047677770372756
1131	-0.0481792524340647	-0.008925529887970655	0.04899903518321955	0.10162709709997302	-0.10108130697103455	0.14333700667985175	-0.07092507145296534	0.08226826177014067	0.10862059038363135
1132	-0.08366109744417705	-0.002390067475970214	0.08369523073690505	0.07685954056302795	0.01559581338196966	0.07842587819466838	-0.05930848503976488	0.0014448372807223712	0.059326081553392515
1133	-0.048433848478319004	0.0116537685715695	0.049816141965636655	0.09585701655015401	0.03508607287625747	0.10207644258973052	0.016225466654560212	-0.02324048011569686	0.028344059062991426
1134	-0.11139578691265836	0.09409250999160527	0.14581639749496875	-0.03943478191824426	-0.12998801325247278	0.13583808602253097	-0.1453618358283782	-0.05920764596634741	0.15695734661452682
1135	-0.07653470386063396	-0.2117654328087204	0.22517140011044834	-0.0076739551170407596	-0.12139613779770039	0.12163844729088176	-0.0735438805411962	0.16268634682715233	0.17853725048017915
1136	-0.1919239247838198	-0.10491040128350082	0.2187258219824319	-0.06255443554858249	0.012118271140577407	0.06371742228180856	0.06213767034988271	0.043535230504364295	0.07587098504421058
1137	-0.13568270395965024	-0.059922408839318424	0.14832562568520827	-0.0778752905306106	0.07459752029872478	0.10783946823842218	-0.010230322848680595	0.05179912084377555	0.052799701000822895
1138	0.03306257059816477	0.01939372517165666	0.03833079898192025	0.0011495243636618056	0.06475048834329568	0.0647606913718339	-0.05638038141686745	-0.11874597803698578	0.1314509593295985
1139	-0.08219245008875053	0.0888130646767908	0.12100974881750468	0.03538918729110039	-0.004002580275975082	0.03561481750606348	0.052969306308612386	0.061342258384688465	0.08104702384757559
1140	-0.008222426696931897	-0.0019740219119560158	0.008456066656271159	-0.01345942607920515	-0.006573057747697173	0.01497869281800483	0.03195033610921414	-0.045460631619895435	0.055565213981155416
1141	0.10743299226495509	-0.030766098597703895	0.11175151296481645	-0.029521626788291528	-0.002778649544286972	0.029652105178505254	0.09375592311993915	0.030005139654424594	0.09844024342591531
1142	-0.10551627297060898	0.008339455594661017	0.10584531345895004	-0.011457811814115721	-0.02756507373441374	0.029851545044626355	0.055933097829330196	0.020118573028278033	0.05944130225255482
1143	-0.09932142070828838	0.02851413831438349	0.10333344422462946	0.01822286706547832	0.0013564457808963822	0.018273281841054333	0.05041555577547281	-0.027659448631005328	0.05750455080009784
1144	0.0611514038917586	-0.004880791003033623	0.06134587450471534	0.050986765255237265	-0.03710736034438798	0.06306033954016524	2.1808588490579725e-05	0.008038411295039046	0.008038440878848538
1145	-0.11285351984836756	-0.0031301075842921594	0.11289691986788272	-0.018287284204292584	-0.004573234266204867	0.01885044389987035	-0.04369712077191324	-0.07151976150072893	0.08381237765912813
1146	-0.11304249429216606	0.0801434898184246	0.13856978197309228	0.08398065488196747	-0.06092670149765214	0.10375361849009476	0.04939063448135461	-0.03839972870848028	0.06256176099947683
1147	-0.019125932238988258	0.06517594626127093	0.06792426116685	-0.11063551520223083	0.029112001996421836	0.114401599133503	-0.03928604938595008	0.00941648897282082	0.040398811132638116
1148	-0.02242256090608491	-0.027778810226219794	0.03569920916731099	0.06419928571508265	0.06406414394592767	0.09069599123363367	-0.013505000769433999	-0.08989151256383683	0.09090032495429731
1149	-0.06444064404266113	0.059577402755244833	0.08776140110375183	-0.06541067005308254	-0.10514528103184598	0.12383087611762707	-0.11912200295969672	0.14214232945268768	0.18545752454771525
1150	-0.021509399970189684	-0.031844338308199785	0.03842806486624946	0.012906868268738861	-0.03173789278577105	0.03426194809096056	0.03640741763980512	0.06307616198234986	0.07282926794649822
1151	-0.1424139604448758	0.015749269412931522	0.14328215386654317	-0.009706717848577193	0.03674583206952228	0.0380062698231939	-0.061464614234730784	0.08638588328368713	0.10602084527925197
1152	-0.07604400714517429	-0.05800262305307227	0.09563992525996719	-0.018064006031513223	-0.029463649596779853	0.03456030904763978	0.07578343686108356	-0.005768624793077569	0.07600267320615207
1153	-0.09721151148512143	-0.08119935035365407	0.12666259299050117	0.05501064354131601	0.054999198873234276	0.07778870598954135	-0.054289692533050764	-0.0247540915168787	0.0596668732393377
1154	-0.010423482433259265	-0.08132163720091456	0.08198693592929081	-0.009469532490711637	-0.0437313508045399	0.04474486661933831	-0.08031498334376796	0.06493024468314697	0.1032784257438264
1155	0.02900754370689846	0.06200767815953915	0.06845721103466466	-0.14239661375009904	-0.11738876148554016	0.18454516230615187	-0.13236930655669712	-0.08342965695447675	0.15646769947130473
1156	-0.07851408208084643	0.09505407896819643	0.12328722161477243	-0.003369777537009804	0.07098215843131471	0.07106210112441932	-0.03098150157844888	-0.04496504843140414	0.0546050274287446
1157	-0.02186653600583657	0.06374556249631257	0.06739170672171642	-0.20058443152932856	0.06821245513573	0.21186564895609644	0.026363986987702395	-0.06958510979126106	0.07441201055306594
1158	-0.05118538145738493	0.05666571320942646	0.0763606333687128	0.0905922065540188	0.08267762546194	0.12264802338542125	0.0708379237926939	-0.1011615937830192	0.12349769027791611
1159	0.025043775121026925	0.052614343751604904	0.05827057439844414	-0.11924145338387113	-0.027528528215415134	0.12237787410641197	0.04511738410646134	0.016531332189303624	0.04805063259274613
1160	0.0034737323630488278	0.02877096587991391	0.028979911907962442	-0.04923736267899387	-0.045496676709594334	0.06703928307492646	-0.08387894954027947	-0.03097640592159799	0.08941597116734998
1161	-0.19803315070984462	-0.027012329927140043	0.199866942609729	0.051417843093383354	-0.024856783602377207	0.05711089457740265	0.25986712326887734	-0.0472151420777707	0.2641215466361386
1162	0.03522051295670475	0.014884388880405266	0.038236495201267325	0.052856751772355805	-0.06207663488254809	0.0815312504887888	0.019724921058334573	-0.004766181764957502	0.020292584837179915
1163	-0.11002400151762173	-0.029248076167015375	0.11384520573753275	0.125391664889936	0.14718279997665434	0.1933541989014923	0.0181116812407986	-0.019200952502179517	0.026395256664015408
1164	0.030270028276361785	0.05276646018497961	0.0608323428145323	0.07810105325889058	-0.021079669906492023	0.08089577865077217	-0.1819601090305644	-0.09310332369413049	0.20439596415122516
1165	-0.1305616036832872	0.14273551319004016	0.1934418752028006	-0.06637435333457267	0.02287986689391531	0.0702071441497657	-0.028111172859032196	0.09317364202924615	0.09732196878662336
1166	0.12113106193666452	0.11291714432957163	0.16559896029096732	0.036901253430054105	-0.0483335890476125	0.06080985392954473	0.004094110889091313	-0.06904296279043988	0.06916424260305495
1167	-0.0739013366669872	0.12933169249641988	0.14895668580213475	0.05583707848439588	-0.036682415364316996	0.06680852438598585	0.013374532884272289	0.0747765943804375	0.07596326215354997
1168	-0.029352192094898477	0.10772201721380623	0.11164938053293168	0.17994977850286137	0.08119074427789051	0.19741798231069702	-0.07568732997184845	0.2201848460269866	0.23283027796701028
1169	0.04980165012661604	0.05278172231802132	0.07256799960168797	0.12529460800977993	0.00029986015587713606	0.1252949668280314	-0.16815170408585892	-0.03934527300675742	0.1726935033374288
1170	-0.024376835598895415	-0.10344907489929056	0.10628236547675537	-0.11964842326001694	0.006316634586041188	0.11981504522012976	-0.0039910759827092674	0.08969468547383579	0.08978343549759102
1171	-0.08279502950606966	0.018232988783950698	0.0847788817507439	-0.018672119609174864	-0.09545607303594025	0.09726515270199339	0.06165700249863601	0.24988434404779036	0.2573786536550987
1172	-0.05738382153450726	0.027397192167145888	0.06358859262908481	-0.027959420141731774	0.12577770285207704	0.12884781608318888	0.103702957632837	0.09331370677727106	0.1395053808794217
1173	-0.1690173440253957	0.003920713220895453	0.16906281250931401	0.07379125904060162	0.23477333542081497	0.2460968690077378	-0.012027556655181838	-0.005243252831675709	0.013120740045839041
1174	0.016584121464967055	-0.008448370387299706	0.018612040376213015	0.02432498885513514	0.09720522406923142	0.10020259811577709	0.08735713914590269	-0.05130947147686759	0.10131106367515885
1175	-0.045317899042970594	-0.11201509338852389	0.12083498301613073	0.026603682690620998	-0.04045348986382999	0.048417360263300624	-0.11439670228818971	-0.03906599631516179	0.12088323937795904
1176	-0.028243277683266815	-0.07588303783385188	0.08096862457265724	-0.053327699908490796	0.06565821843075166	0.08458631819053448	0.044877617119172056	-0.08447762282824108	0.09565808526729751
1177	-0.12087446237320243	-0.038660778403811456	0.12690662488932303	0.06574601151276348	0.09553600642890105	0.11597269745168234	-0.019061495298091754	-0.05147477026729486	0.054890733070983466
1178	-0.12381088517017277	0.02557136104254885	0.12642400797392123	-0.042678523688072276	-0.06840673391744838	0.08062839220427212	-0.2715170339177096	-0.03868338403758948	0.2742588264907263
1179	-0.02469627766257606	0.07405259543801204	0.07806211002460114	0.0068628801140103645	0.008289489120528628	0.010761726317772693	0.10598190630268714	0.03291193097900922	0.11097459017414132
1180	-0.08207683869446085	-0.10721152248001152	0.13502191674894326	-0.08278474586479967	-0.08830287563852884	0.12104012555319396	-0.015102952438935871	0.10135926845996483	0.10247829270197656
1181	-0.07010925315875068	-0.04287015801089443	0.08217759929784302	0.12568371527649844	-0.17868417567294395	0.2184592202714809	-0.04485651605410385	0.10730472142176391	0.11630309657061774
1182	-0.0678768009234834	-0.04717500037881553	0.0826603941700464	-0.026620480867695584	0.06451233263143492	0.06978890358198966	-0.07417525131991849	0.007795200716096657	0.07458373188958368
1183	-0.09342340394394572	-0.16200567187753384	0.1870127539099	-0.02777421474289856	-0.0008440864792441859	0.02778703810356704	-0.012815847420854202	0.023922143399244186	0.027138807820695023
1184	0.019061336684425223	-0.0604182363299971	0.06335375156551029	0.10774210229158367	-0.10572557515194009	0.15095117703223984	0.03343574400580529	-0.016813863661315598	0.037425325495485724
1185	-0.036120476781200256	0.004902961450238741	0.036451719765790945	0.11551157376570817	0.0258834947761052	0.11837600675667051	-0.0014721652513404635	0.10093877968685161	0.1009495146853021
1186	0.017720445621132796	-0.04009108757734413	0.04383274456551633	-0.01530236972650765	-0.032028693958032754	0.035496475260285515	-0.059344257704201854	-0.019683930693188138	0.0625235799518626
1187	-0.10840932492013623	-0.08988515457929615	0.14082585964013722	-0.09290143360285727	-0.02223420398739115	0.09552505531230546	-0.02979053356525674	0.10469045295773054	0.10884652879443367
1188	-0.059448355702670694	-0.024142376043711174	0.06416355131059391	-0.041099302317063297	-0.06193942128667052	0.07433467939176854	-0.0491737286678161	0.08229599931459347	0.09586807129740103
1189	0.02781477584694104	-0.009434717035426936	0.029371340469140153	0.10325236611627435	0.20592104281187015	0.2303573896825045	0.05259970191257337	0.1330118517524208	0.14303454599466361
1190	-0.06210054643601063	-0.060524860352172215	0.08671641475695971	0.06255687020631429	0.11923868838813245	0.1346522440159532	-0.0004514629038585296	0.13509238924963882	0.13509314361554212
1191	-0.15669765943126807	-0.09920001767055334	0.1854583510577935	0.029476636306881087	0.06993201133760706	0.07589043614113271	-0.11077171109086269	-0.07357489581404086	0.13297983784034526
1192	-0.08841880081145805	0.11475457970439744	0.14486717330047275	-0.09167484174053785	-0.1248517305795574	0.1548942582436904	-0.009401880075762406	0.049547153048696474	0.05043129707027146
1193	-0.10762124806037282	-0.0036796795428290195	0.10768413567285673	-0.05875932434100963	-0.0009976962064199048	0.058767793856263406	0.02927305118271092	0.15779935489062394	0.16049158211396225
1194	-0.006380122569599375	0.013951009224795042	0.015340685199606557	0.051752885680288685	-0.06288274795766781	0.08144078319211208	-0.06519244271817325	0.05958956450361119	0.08832310448173987
1195	-0.0783400632146667	-0.05811046437596031	0.09753969230250692	-0.09870598677104593	0.08042656377887682	0.12732361911964188	-0.13673119716539875	-0.13039349709122341	0.18893883762202526
1196	-0.06260534944461005	-0.16847940415239182	0.17973519244329061	0.016991377198486247	0.0032596605532148664	0.017301222096240004	0.11129883516453244	0.03249601696977489	0.11594577106510465
1197	-0.08912807170028557	-0.13021356571209264	0.15779539239302495	0.025593518795673953	0.076946916167031	0.08109165254180366	-0.12063056064771473	0.07981101976286466	0.14464277043036183
1198	0.022370994800207888	-0.0038404017923260652	0.022698239893820613	-0.013462447867206658	0.06789048054834432	0.06921238943760269	0.07446408656053967	-0.10866736493013218	0.13173267016254575
1199	0.0027972421463735232	0.08541025916493405	0.08545605264840316	-0.14041083796032885	0.11134845581519048	0.1792029074238171	0.07966656995286864	-0.02922386623374322	0.08485750836374487
1200	0.011311662733268424	0.05489864674502013	0.056051896740661	-0.04334058553932534	0.08352338981321995	0.09409868756142496	0.017500596909985976	0.042714278686774035	0.04616037798737365
1201	-0.0033382804314499672	-0.07325076375026193	0.0733267925538523	-0.0613702133838498	-0.06784783013732343	0.0914856881983316	0.06048351533148809	-0.024486111126937587	0.06525201349364701
1202	-0.025283431874609005	-0.03294341288467994	0.04152734496507681	-0.1057838772234166	-0.016993595359782725	0.10714014636760073	0.01923692823104054	0.07982381168249617	0.08210907574250739
1203	0.023940218832305165	-0.07325007807022196	0.07706301327506129	0.042782444708295286	0.12373564347770083	0.13092305771734417	0.055992707099970174	-0.0818964846265695	0.09920795050081915
1204	-0.014866052318826326	0.005885801492620648	0.015988813925886344	0.030240236399911795	0.01620593464220597	0.03430895240531255	0.07827177167869846	-0.18037282688511458	0.1966235665434075
1205	-0.07273755803976811	0.07315701573731191	0.10316346883067638	0.03466520305322026	0.0456385389130047	0.057311015841937714	-0.03207986102240503	0.023728482742763714	0.03990185931119572
1206	-0.17294971559435596	-0.04112112412625963	0.1777710633752745	-0.09324992305236178	-0.02894508383696881	0.0976389575302837	-0.048112871008711436	0.05526387037775115	0.07327307640484182
1207	-0.21504186535251357	-0.05153569694672226	0.22113102883601155	0.0947585584096671	-0.01684427125299974	0.09624403288476084	0.06951739812328876	-0.07296080438076505	0.10077672160633176
1208	-0.10252028459147253	-0.08983385476720764	0.13631041858585966	0.05581206256877476	0.03776013051738143	0.06738556065560714	0.0008850803229472344	0.13351892023303258	0.13352185374452
1209	-0.031424622352053164	-0.05042113680189219	0.05941210252435346	-0.056752214789967115	-0.03806620822063152	0.06833630142071662	-0.05613485862652152	0.14099801100497844	0.15176152826187397
1210	-0.09143344978928135	0.05206650657492828	0.1052188046277189	-0.012213933078705727	-0.07566774632244189	0.07664716560166149	0.12526635953856913	0.034479247200757075	0.12992489876685295
1211	-0.06433368119908121	0.06060288118358091	0.088382870197659	0.020481717190497763	0.029426709025214232	0.035852920984574696	0.05157159541703169	0.20964931734339778	0.21589920267664423
1212	-0.07611156766618492	0.007003306088465531	0.07643308857277052	-0.05252319601533286	0.04283805284813371	0.06777746595650043	0.012195144669627712	-0.15117962478170732	0.15167069757422152
1213	-0.01236538514199874	-0.07810127622174727	0.07907409245243115	0.05793839881321011	-0.021375142716272975	0.061755605277412876	-0.034894046776464696	0.05998889003254468	0.0693992898218335
1214	-0.07248676844324083	-0.07681165683129053	0.10561421412154688	0.001825120395082218	0.08345731918574902	0.08347727349481736	-0.0338554457258916	-0.011397747733815591	0.03572253992512977
1215	-0.000867222338734602	-0.02052200152324606	0.020540316967002085	0.133830594071774	0.040908596106144154	0.13994334977046813	-0.07373320343310039	0.016181818834656074	0.07548798943742373
1216	-0.03343356640446742	0.056425536754823126	0.06558692370123659	-0.008090263335926206	-0.05403156508266176	0.05463389411461117	0.0684266306136295	0.07356332727050173	0.1004677405749778
1217	0.008960368476299468	-0.08539629231801174	0.08586509736146797	-0.08310819652678089	-0.024375619893960844	0.08660914025175921	0.013574929884514898	0.11379319186200168	0.11460004029454711
1218	-0.04216078430165638	0.10745000400091098	0.11542545253420745	0.011427582058827806	-0.0905308707917039	0.09124926409574725	-0.12114520090148484	0.031072928993203183	0.1250667286598549
1219	-0.1082913323720617	-0.028183648565309367	0.1118987520635025	0.055052241869639716	-0.19936252683827843	0.20682399870957094	0.037535615902136193	-0.05325735355633844	0.06515572245764399
1220	-0.09913659670822308	0.11576893656987382	0.15241558805256217	0.10819619813905039	-0.016914639050994003	0.1095103753348059	-0.07630651000699114	-0.0019858492705241825	0.07633234613695743
1221	-0.01938064055244672	0.06522853560998158	0.06804683009549951	0.17387744243730568	-0.06122950559491402	0.18434320530992226	-0.03691401260614582	-0.1009642729242043	0.1075008313167852
1222	-0.11432195980422198	-0.026878178511086304	0.1174391202860102	-0.15144567668027542	-0.03501811912383014	0.15544150556436745	-0.0005530684671862092	0.08409996809827135	0.08410178665676285
1223	-0.012563471955653396	0.03860047203501171	0.040593561914498345	0.04915847572120595	-0.08366188798755199	0.09703539167166839	0.07846295478227441	-0.06046441831370156	0.09905746390444047
1224	0.040876939813651605	0.06720124863685216	0.07865705325576926	-0.03310138678891398	-0.057384547406502215	0.06624717419179772	0.11910937551545542	0.019312718258550077	0.12066492623051614
1225	-0.06663282002312175	-0.016842954435112887	0.06872858079676188	0.15498161552158732	0.10961115093772403	0.18982598757697441	0.009371254766132084	0.06937817620863289	0.07000822630182733
1226	0.02975292760941416	0.062228698428931736	0.06897570303730126	0.03625284507780712	0.07906669784357266	0.08698167326582251	-0.0018580184216943991	0.0759731151530094	0.07599583184956779
1227	-0.09931381177753744	0.04674838065072144	0.10976631679731666	-0.00265968313194416	-0.06281403472232223	0.0628703178969174	-0.05124660157091384	0.019064640549152505	0.05467791777158653
1228	-0.18012615631145748	-0.10612397115594727	0.20906393625264005	0.0025876762450092903	0.05375626258892924	0.053818508302245785	0.09829307416673938	0.04147164325281924	0.10668376457192179
1229	-0.003080351536670612	0.09538929359271421	0.09543901664260011	-0.0005944398668854043	0.025476671691718022	0.025483605695484485	-0.0015735139279000156	-0.0020869239651492353	0.0026136560059827198
1230	-0.1385312682650743	0.11613202207770378	0.18076935259879165	0.11607730745605258	-0.007180231073442429	0.11629917035179135	-0.041484259020632276	0.09194190217966222	0.10086752263689977
1231	-0.1016755165488211	0.005698683457205481	0.10183509050722654	0.006492243003181816	-0.014867623798000607	0.016223299806489344	-0.19202376265808307	0.110998701503353	0.22179683758069746
1232	-0.10472225424977817	0.10347865210220522	0.14722289895272542	-0.031932038070077176	0.03706034489271072	0.048919568874587684	-0.114520502724763	0.12243740453524325	0.16764803480404789
1233	-0.010728449243765793	-0.009279989994570918	0.014185127333774455	-0.05653874274898129	-0.01923674917915829	0.05972170418380014	0.0175239895242023	-0.06093680635272546	0.06340650264218896
1234	-0.1532924631054176	-0.04134829387752871	0.15877109513859344	-0.012072457453892417	0.07970454265815739	0.08061363624922321	0.007231506704111097	0.023164271474674564	0.024266811948915445
1235	0.030943370172379844	-0.18964496188815724	0.192152813477153	-0.16252353982903997	-0.07393057266302991	0.17854867844048886	0.018039376006387848	-0.16070614972644912	0.16171544653062592
1236	-0.07270909349381605	0.12540449751746724	0.14495827080336235	-0.011664337016644464	-0.17171820800678178	0.17211391494907735	0.05138206641589201	-0.1364731078739824	0.14582532675070806
1237	0.021963957788838948	-0.10101911807764079	0.10337929028066614	0.02000517495034767	0.15479034364100136	0.15607772906245562	0.012782494920529705	0.10434670086603168	0.10512671476850431
1238	0.10349342080818696	0.003542909388153739	0.10355404558737982	-0.013539182568752112	0.01636531809573202	0.02123989409117887	0.06287773205814513	-0.01558711159873551	0.06478091722696837
1239	-0.07721796325040516	0.138485965140941	0.15855906277964324	-0.03457172693602262	0.028162224636998374	0.04459052814044335	-0.15909089907739485	0.046163632438338785	0.1656532376054144
1240	0.04870933992493973	0.12500481529688492	0.1341596200178416	-0.06284217677716143	-0.0015861530241967781	0.06286219104921635	0.035348073041355677	0.024625583251185277	0.04308022305186073
1241	0.028828316377272248	0.11268307139433956	0.1163122796785014	0.08721890973237986	0.011605902865050857	0.08798769911878605	-0.08645815630729548	-0.18025275082418188	0.1999151494303054
1242	-0.03505545343282031	-0.10417747618755091	0.10991738424920952	0.00551734153144711	-0.019655779231810437	0.02041545284298885	-0.07518965406497231	0.07399132463336736	0.10549028485794586
1243	-0.035988993618640594	0.002391176681042614	0.03606834328885256	0.04078212522084116	0.049548286040462054	0.06417331522584613	0.033302721469369474	-0.048773822758946594	0.05905892856958666
1244	-0.08141993306543639	0.04142917590620169	0.09135415763197176	-0.029063873195686006	-0.015755079677737337	0.0330595108975733	-0.08953722802482367	-0.038920505189505766	0.09763053275781922
1245	0.0017235971394424683	0.003331854195989367	0.0037512717153555023	-0.10998174835027935	0.09663087058465121	0.1464018788135309	0.07887225635379792	0.1409839568894897	0.16154661532374087
1246	-0.1199572224222274	0.10249863906512184	0.15778373243607166	-0.008920647749415679	0.05469617264325805	0.055418852912075385	0.10856415039421437	-0.17245901169152061	0.20378489999122515
1247	0.03639165327300957	-0.10702996449884981	0.1130476259307023	-0.14136539760668948	-0.05513037129160677	0.1517350766278115	0.15599960099067642	0.01787237131949314	0.1570200533875597
1248	0.0072472189614149205	-0.05553790794953923	0.056008761833182714	-0.03898648437544618	-0.09304159167971553	0.10087955068422845	-0.033929285047320006	-0.04815941655360503	0.0589111686066907
1249	-0.0026874328428896617	-0.10460644735635392	0.104640962934229	-0.11592370213242298	0.04616145303342497	0.12477653810810681	-0.03349513994238669	0.07995268847904274	0.08668538974237194
1250	-0.008568869028171538	-0.054521239315788915	0.05519049785018689	0.03122464348139061	-0.13493245435068393	0.1384981790408789	0.037525583424723764	-0.09390136908762868	0.10112188945968609
1251	-0.04135483313633484	-0.002614400818343622	0.04143739030601534	-0.07432992047446378	-0.1307057321295561	0.15036264658904946	-3.97594357840141e-05	-0.023321234761772766	0.023321268653880137
1252	-0.082226417266033	-0.029367567032219894	0.08731344506889932	0.011034807600826068	0.00151084668579324	0.011137757247095178	-0.15929355283139537	-0.003622073022643838	0.15933472749727198
1253	-0.06803235512052873	0.023888844071564306	0.07210463379229691	0.0643987470121892	-0.09494255561924746	0.11472265462520402	0.03151813318695647	0.07515391442879861	0.08149542056804118
1254	-0.0919581708321524	0.1077639970566828	0.1416664541958613	-0.0004149190678216537	0.03453003488773481	0.03453252766857684	-0.03489355206847361	0.019161283880171184	0.0398084761814841
1255	-0.02586269544959901	0.05168339396005962	0.05779318495419193	-0.001589824802800386	-0.15747016224527033	0.1574781875068905	0.14870213054029002	-0.011546935880122247	0.14914977490911985
1256	0.01716646390377883	0.06559306816551827	0.06780219815261204	-0.03374816448403176	-0.14608010666431062	0.1499277698396719	-0.05962991883141261	0.15824212888790834	0.16910440140581276
1257	-0.13503892636761838	-0.029217422813355924	0.13816356042883907	0.06597387290280939	0.02649250168703595	0.07109433557909976	0.22746004519458243	-0.0015343199371708575	0.22746521997349634
1258	-0.13082176578966367	-0.036160248473779494	0.13572729266441252	0.032470625322405	0.07592798188800368	0.08257965816357574	0.07910964409648459	0.06607588642872399	0.10307452913505882
1259	-0.07253595936458707	0.014177674821141663	0.07390853715420878	-0.06402039110107721	-0.005367317495721672	0.06424498870600544	0.10205615356825065	0.15345750551704798	0.18429504735792868
1260	0.0435360987478172	0.01626655734912049	0.04647572250295756	0.10903146666425811	-0.024917243497179165	0.1118424326740837	0.040681197242269616	0.025441832254761758	0.0479817323316268
1261	-0.19024928588115744	-0.022499810093835143	0.1915751346927597	0.024840369418212375	-0.007725776780356191	0.02601406503592146	-0.033741232719306	-0.11170650838386505	0.11669110849046246
1262	0.017210862113517966	0.015186843371361105	0.02295330011734223	-0.08694663261439499	-0.11429699413738183	0.1436089126475905	0.08239223628445184	-0.11026835218451984	0.13765024552626937
1263	-0.1402274336146004	0.10885164497310479	0.1775173618311404	-0.011256998472079	0.03248130591354019	0.03437666720974228	-0.017411790728208212	-0.06064335224917422	0.06309347532336716
1264	-0.1129070613633111	-0.038078122288160626	0.1191551421579892	0.11690607111656082	-0.09091850508726898	0.1480986294035638	0.04866880716961265	-0.11805749029421303	0.12769582532675508
1265	-0.03219471704263748	0.046193528797848535	0.05630578929606754	0.06599829670288769	0.10069154745011351	0.12039336732387236	-0.07254387717137954	-0.05376804984905402	0.09029738257350851
1266	-0.05413138707630352	0.020839333385100235	0.0580041798730053	-0.06931287469569286	-0.1977066178611631	0.2095046093638056	0.011087987622988828	-0.034269914460840295	0.036019029785390726
1267	-0.15757038461591907	-0.008359895671941894	0.1577919958795579	-0.00639594952679118	-0.1287969288648685	0.12895563987422673	0.15353883314441522	0.05917280201661601	0.16454663102551267
1268	-0.06373864757968885	0.08385983000660376	0.10533321548317158	0.004267328761476122	0.02712153655141642	0.027455196951913095	0.06521194839929967	-0.11424507306816273	0.13154670248388123
1269	-0.0879627404086098	0.05975103044144285	0.10633733746434836	0.028340236287242363	0.11918535351100844	0.12250843842103604	-0.042885082377340185	-0.008238071832260625	0.043669166674265035
1270	0.13165289588847545	-0.00444273109716067	0.13172783629675025	0.08804456562248682	0.040428093120664865	0.09688279645543647	0.08525496978108729	0.012693993425030413	0.0861948220106569
1271	-0.13316115758120897	-0.026856670418984936	0.13584246255998728	-0.1688865466094349	0.11092811128292965	0.2020586833037839	0.023980334221975895	0.05617021321604169	0.06107494807311139
1272	0.12228877935206267	0.03353117747176234	0.12680254499835678	-0.009533624708963255	-0.19639672786587684	0.19662798558830488	-0.02769836672853695	-0.146738077821194	0.14932937755876205
1273	-0.07266148953628565	-0.005202237164112829	0.0728474799368065	-0.05200130848176124	-0.1617809911468149	0.16993300203392245	0.11978814232625151	-0.08650233230603423	0.14775605752847448
1274	-0.1380550150057247	-0.00930895357685928	0.13836850720061628	-0.0037292206444136627	-0.16631363411913597	0.16635543868635178	-0.08559080035292822	0.022139330577450284	0.08840777716622246
1275	-0.06981420190027002	0.1621837806642114	0.17657180266823097	-0.06906842354969753	0.09287642283474812	0.11574315120221729	-0.09551375191875013	-0.1314976764724436	0.16252543100465228
1276	-0.12773547173008035	-0.020462956239713424	0.12936415004233043	0.07515334748685844	0.1013507540844501	0.12617448629563416	-0.013202017430567424	-0.03488338431602963	0.03729803970152892
1277	-0.08672373140393032	-0.07933766286719374	0.11753922893166154	0.012092822333894731	0.08242786674041644	0.08331020086024876	-0.051004988901203245	0.09386495352478096	0.10682761063049738
1278	-0.03910491219475948	-0.058228634883765736	0.07014105843360754	-0.1464691284252631	0.050441549493298855	0.15491144404769175	0.08765861862589869	0.09551252913532174	0.12964056711240673
1279	-0.05257488972376194	-0.041871055722561765	0.06721089447989514	-0.11697606830766401	0.0660956742102852	0.13435787548942352	-0.07970146906740218	-0.23262669113773238	0.2459014062611111
1280	-0.07357520350694009	-0.02854414153758207	0.07891817653243875	0.0514840688492665	-0.04054913108164121	0.06553503930533752	-0.031924388135104016	-0.047192905995869595	0.056976634984314004
1281	0.07772165632125583	0.01915054292318094	0.08004623136395617	0.10328112456610472	0.08306575986793754	0.13254022466435275	-0.03857552595618158	-0.08036285865111718	0.08914179857606351
1282	-0.038699029664834135	0.08227467380306397	0.09092159724950004	0.012624590903597245	-0.06146564964270401	0.06274875601542097	-0.07508709350811985	-0.01726902179946623	0.07704732782782003
1283	0.01655616132837774	-0.03525468689257374	0.038948676817379575	-0.11741682549508309	0.04525839661463268	0.12583732901436756	-0.11692624012798412	-0.04377688399184327	0.1248525578532627
1284	-0.06077513747133626	0.03941127622200863	0.07243525404184956	0.07895253657994691	-0.04805440326380443	0.09242688302354567	0.000579584808714055	0.018180042372057767	0.018189278688290747
1285	-0.017647780837879348	0.016922196917536145	0.024450049427714688	0.04892856543459897	-0.03783360652527818	0.06184970734124297	-0.019221931904622507	-0.009679665301654013	0.02152158420047161
1286	0.05352430224676982	-0.019998826191825497	0.05713846322797293	0.01606393837670606	0.0900454334992476	0.09146709905883116	0.07891460746374855	-0.07484791485490692	0.1087645421508541
1287	-0.036932665954575186	0.023124880973081286	0.043575015026175425	0.01271565570419958	-0.19911355751924514	0.19951916371105177	-0.17847948649357925	-0.10650313841878463	0.20784091414363665
1288	-0.005106002678805109	0.02950041824256016	0.029939037056023382	0.21977393718664076	-0.028252764585214092	0.2215824951868379	0.08899733531935061	-0.05562547454045139	0.10495103197108326
1289	-0.07057537798449964	0.03994780146360602	0.08109692237952487	-0.06417773364698608	0.03599732472658232	0.07358389010873577	0.0973514339839207	0.03966760877404151	0.10512288468538183
1290	-0.061109833409859156	-0.10293777428377958	0.11971047203097603	0.06658672211322328	-0.023945879501558475	0.07076154822279383	-0.04657317761934358	0.12214257188026532	0.13072057504114917
1291	0.05821164644097881	-0.0072148564450621715	0.05865705358175072	-0.005900870351063586	0.10575570050825456	0.1059201985500957	0.1575504327052575	-0.05695454377701482	0.16752897929152966
1292	0.1664782701122869	0.030875025618112548	0.16931710376243347	-0.07705739465698584	-0.2375022771813379	0.24969015546801906	-0.005305982771338643	0.00542662917078685	0.00758958215760112
1293	-0.02916108212952884	0.08774707017420895	0.09246576142076955	-0.08322353119984213	0.020291811171381416	0.0856616235311128	-0.11872768488968637	-0.0462791850360747	0.1274285137905481
1294	0.004264343150313255	-0.022259549767319486	0.022664337147761386	0.097648873084043	-0.07049945443543844	0.1204386793778394	-0.09609174453084078	-0.018942614131965775	0.09794103326559774
1295	0.06035468042473296	0.006424701408939588	0.06069566901654247	0.018084009900894253	0.04071215852273215	0.04454785365958402	0.12317214382620569	0.0010258813070867503	0.1231764159537033
1296	0.014056533061125238	0.05677369272640548	0.05848793300750859	0.04223993746791757	0.0445006440262637	0.06135568136730148	-0.013819813806551716	0.08218237965105037	0.0833362512881227
1297	-0.083312074706519	0.029403735602394565	0.08834863586541747	0.003556148070952059	0.08553384349147998	0.0856077366335983	0.10705406426358363	-0.017254026908716597	0.10843557589609698
1298	0.04199401235115708	-0.023192781933692144	0.047972932026017864	0.09231604612109245	0.04612691029433464	0.10319856697034735	0.10085852065570494	0.05501367660534052	0.11488666503338954
1299	0.027494806856773496	-0.015012197696511926	0.0313261948498447	0.0012095159844053055	0.05603906126423761	0.056052112505181356	-0.09518208586280853	-0.0038209652598543507	0.09525874891427072
1300	-0.03284441840101658	-0.01889846978547097	0.03789337647047826	0.018703406371002672	0.02424439400172919	0.0306203861894318	0.00487944677829412	-0.15911583519369626	0.15919063417880372
1301	0.0011527302531032673	-0.07833880186425961	0.07834728243253969	0.12330380250580243	-0.07640385684299991	0.14505646160332036	-0.049804968241884705	0.006670949669006394	0.05024974060690822
1302	-0.13008295216882285	0.025365334482276652	0.1325329190742965	-0.14634945243831546	0.00030552698654026737	0.14634977135525104	-0.03087098929170036	-0.03154808272831695	0.04413954580283998
1303	0.040929324695473515	0.01899701588499626	0.045123123036446604	0.020498958473826972	0.04883324716390175	0.052961243632324205	-0.05679524498211225	-0.010387546031754364	0.05773734463187549
1304	0.035218736930154745	-0.05454991738143722	0.06493113981193516	0.08227889181307055	0.09609085261919008	0.1265040236319378	-0.061706087014458774	-0.07867911394661495	0.09999022025208454
1305	-0.15864063856008404	-0.18135207045054508	0.24094693536015496	-0.08591921054985913	0.19412633205363156	0.2122902342033374	0.08477199380365327	0.15597834505905894	0.17752615317414358
1306	-0.13001594287238427	-0.08678090371232511	0.1563172116247054	0.01448819390211664	-0.0436623488965437	0.04600335285290454	0.0960146373598896	0.10313169983108098	0.14090762256669898
1307	-0.031414620904608	-0.13388974685716376	0.13752578929079312	-0.054971229554996635	0.03161840882297825	0.06341576976813515	-0.13769888130585592	0.0909333976313294	0.1650147409102037
1308	-0.1050039809911142	0.003114899448764505	0.10505017193016956	-0.06494224732515574	-0.05864478133794516	0.08750260490875171	-0.02560042904777081	0.0638455903687813	0.06878692736972751
1309	0.0815628422234004	-0.04308388882091624	0.0922427162842269	-0.0002379998837969252	-0.04624040078371755	0.04624101327375421	-0.07749257127038844	0.12612108576956738	0.14802576423646932
1310	-0.12341102335850054	0.0009026860022785641	0.12341432464836113	0.10130192247565449	0.01180986098083625	0.10198800083171644	0.015471074048831334	-0.11026031243126219	0.111340426753556
1311	-0.1892302244256562	-0.1097825092588494	0.21876991835111512	0.05909639532313374	0.07812829496260737	0.09796129038529598	0.09571392519392201	0.066049901710764	0.11629163767025245
1312	-0.010206467798465332	-0.03959174435688356	0.040886161548156254	-0.02737217312822388	0.02770908970233777	0.038949063068239045	0.05288959927180911	0.022953054661679226	0.05765546313606878
1313	0.015237415664901215	0.06229651066962619	0.06413294066044241	-0.10221211875217781	-0.12023325378657888	0.15780796093960908	-0.024484347015132378	-0.08851660894137599	0.09184047749896505
1314	-0.1569455448724812	0.07057607229276859	0.17208395054622064	-0.06975552727353378	-0.013401840100308345	0.07103128116036588	0.042347435658737095	-0.1207044359785935	0.12791741934459613
1315	0.043558332070225324	0.017655558285030338	0.04700050032814675	0.013696304476377636	-0.08928943396142526	0.09033377980280337	-0.1992653772218244	0.037401352157442565	0.20274504112939734
1316	0.08684770260406856	0.06953142658692786	0.11125260774839427	-0.06443836368332687	0.12637233630375824	0.14185298762118081	-0.17851662605141105	-0.10396758640568089	0.20658519985662588
1317	-0.09812360298820412	0.02834783698067426	0.10213638590076302	-0.030373907817914055	-0.11865595784819351	0.1224818786964154	0.01181813167807018	0.09418345819946967	0.09492203134558097
1318	-0.01881278980952217	-0.1279194660974802	0.1292954402408749	-0.1523453718979374	-0.11345446887591074	0.18995006935148995	0.10586853289479214	-0.13796902009015496	0.17390686231984426
1319	0.02368853098799595	-0.06213441115959594	0.06649685368886986	0.1055421206550386	-0.013436278881299581	0.10639395106179103	-0.05223403411675828	0.0024533430165825645	0.05229161703435536
1320	-0.036312072255365944	-0.06964542926842437	0.07854331549827788	0.041735560718220883	0.027936582225178277	0.05022260103666923	-0.02312876775476835	-0.05160451914089462	0.056550564043314114
1321	-0.08901245465797242	-0.02716543343495663	0.0930654493243688	-0.05911025987200989	-0.013342924418263518	0.060597495444680176	-0.001590081066500479	0.028857245668478432	0.028901020490096203
1322	-0.0013042363601420115	-0.027559269561227208	0.02759011365020994	-0.11597763590025106	-0.017618808428560336	0.11730828802541408	-0.03210258753930994	-0.03977812607283004	0.05111629329856596
1323	-0.11914770383761442	0.0627698893969045	0.13467083702374283	-0.01952376890653402	0.1102369750320992	0.11195252661973919	0.036699390399114074	-0.009065090574147987	0.0378023957281029
1324	-0.04299658692849432	0.17125954182884545	0.17657445215807874	-0.019918747781960826	-0.02430304280223417	0.03142283250517998	-0.10196971888579491	0.09126650163428258	0.1368480832536888
1325	-0.036612968189442124	-0.034319800108749125	0.050183245402679946	-0.04735492550737276	0.04057057004757601	0.062357518582718596	-0.014561478496265087	0.051442679836158495	0.05346387532458434
1326	-0.03395685494534555	-0.06285090135754584	0.07143741176187164	0.15355139703031406	-0.014501171129667971	0.15423461185509904	0.05346902211414763	-0.027956994810520337	0.06033680373270256
1327	0.054895593734898496	0.07118147635929861	0.0898906490587114	0.017410066550122918	0.15278579092360872	0.15377453731171614	-0.09391159657262918	0.028078965486957635	0.09801946885000966
1328	0.03752185279133822	-0.015938015034470156	0.04076652744757459	0.13913538603882095	0.008720018349170725	0.13940837266169348	-0.0317653760951624	0.01857343040574778	0.03679689437308903
1329	-0.09464223364994537	-0.055549341017401145	0.10974006414121681	-0.03922708074255817	-0.061824577913711785	0.07321913887633341	0.08697059466501296	-0.12742607397955769	0.1542766627401231
1330	-0.1488706285379056	0.10550268366162047	0.18246446311837006	0.025027022449375463	0.03983827157032331	0.04704720750897309	-0.058513141455409395	0.07158071995677172	0.09245316215528014
1331	-0.08819886719565671	-0.07284219043641679	0.11438979361014819	0.05162859726968672	-0.047423259258359995	0.07010333497574228	-0.1040143531151752	-0.1320697957524466	0.16811132205791887
1332	-0.10383367797915907	0.09191082458203245	0.13866878653117595	-0.0049870555031501914	-0.10501469371384965	0.10513304246717659	-0.16545488746544354	-0.056994543761432676	0.17499627940266746
1333	0.011891864536636427	-0.03806197398916878	0.039876437981718874	0.05563806431228615	0.0207875809638403	0.0593945933797539	0.0006365439023152842	-0.11410408361749508	0.11410585912356949
1334	0.03280899070133253	0.016017820124963694	0.03651027844862069	-0.06798018871130343	0.009629421859248099	0.06865880731972987	0.028094268342079544	-0.033028820422713	0.0433611680215443
1335	-0.07807572658139109	-0.0898558338741788	0.11903734692287189	-0.19791598866632232	-0.05700436806386987	0.2059617356406985	-0.05022422263486157	0.012250091989555602	0.05169658879489744
1336	-0.056297671578580094	-0.00020541769311519987	0.056298046339089865	-0.022004067499606678	0.0190701172373011	0.029117835736394548	0.06284250442379213	0.19255766652468606	0.20255279632650477
1337	0.003561228629843835	0.0021906932588709183	0.004181086737737198	0.06261680193212221	-0.0121846379877126	0.06379129475953778	-0.059970323336009546	0.13642017944481863	0.1490198142556286
1338	0.00616726765150634	-0.0973493337469143	0.09754449226508602	0.011530183349405053	0.020888229789720398	0.023859238709964325	-0.13574278323106384	-0.07153346621300546	0.15343773977663638
1339	-0.04238141347881265	0.029875452562644556	0.05185293505950177	-0.04755814144756167	0.0856837039456524	0.09799731598259462	-0.10253881228458687	0.012775477963396394	0.10333160630671998
1340	0.0431207211786216	0.024841836266474654	0.04976458001485354	0.008944210282592928	-0.025928420895952594	0.027427757978677587	-0.07892426458880092	0.03361137617747698	0.08578323932696247
1341	-0.07925082874091939	-0.005450906151508847	0.0794380653968555	-0.08331295852248212	-0.011470361717857844	0.08409886001431484	0.016211870617654472	0.0546544473003532	0.05700818676848663
1342	-0.06521782615709407	-0.027512361741374836	0.07078343660239456	0.15229092787717305	-0.07581490641499546	0.1701188606486795	-0.0268701671303494	0.1386608476188528	0.14124035026858162
1343	-0.15746759977811517	-0.09522989729423827	0.18402385258045173	0.03925624335685764	-0.016319776934052146	0.042513383324196276	-0.002828909004511349	-0.008548970720231844	0.009004866824733544
1344	-0.1341219709587537	-0.02082905091818868	0.13572970366140663	0.015307834614172157	-0.042148838955920635	0.044842551509776736	0.04309682310147347	0.004276677475044115	0.04330849953144587
1345	0.022632824300844318	-0.03360879005101967	0.040519075810368725	0.036160335239727934	-0.01232687181640305	0.038203685861805815	0.18294177782826213	0.10197936369966862	0.20944566048394156
1346	-0.0054483801191895715	0.044970341995253196	0.045299188790674974	0.03265400252466616	-0.03807918501412209	0.0501628170283592	-0.16247468154085193	-0.06491099488355061	0.1749613082900719
1347	-0.0685179633125005	0.10165990778735025	0.12259464975204146	0.1192361188921747	-0.08400829619443904	0.14585830753838266	0.11740618924251854	0.07196260836843095	0.13770559275366503
1348	-0.05918963525544883	-0.01988360085521907	0.0624401353669476	-0.19026039707036824	0.007095584171511421	0.19039266269504504	0.08436045667141157	-0.029015906383945196	0.08921103896430632
1349	-0.11493002756909403	0.06902596976584494	0.1340652667141943	0.030501426805668835	0.04177503568238127	0.051725145175686084	0.005051407421256349	-0.1539302392690649	0.15401310099587986
1350	-0.1738260524007893	-0.087857459986845	0.1947676301867998	-0.07199786147705871	-0.031618432631080946	0.07863470823571445	0.12832555489757488	0.07146874890925407	0.14688509151858983
1351	-0.2333731071718164	0.04430973492164993	0.2375423325638085	-0.04642385683710612	0.09468941722070093	0.10545738578794801	0.13337248364666437	-0.031310178457117734	0.13699834549766035
1352	0.1144329869437783	0.038386184385824675	0.12069965887514954	-0.010692682968900032	0.008412288771467833	0.013605148710983228	-0.10143313591520531	0.04596435550137677	0.11136158690612065
1353	-0.09816640939744263	-0.09031627693116133	0.13339293014508877	0.08330647835337181	-0.0013272269966594016	0.08331705027868826	-0.12128943209682472	-0.00887124971567328	0.12161342610866649
1354	-0.06529341965432484	-0.04767400134306075	0.08084578563050723	0.11667046088954024	-0.001316621312251926	0.11667788966148476	0.20388925856201984	0.015575909869603841	0.20448334583832542
1355	0.19321745444024246	-0.05204856159045965	0.20010506606281372	-0.013920801144492132	-0.009041684457650122	0.016599420542181744	-0.05988943224260154	0.03372060387185134	0.06873007507506068
1356	-0.11008624971776926	0.06521357288004387	0.12795230542942104	-0.06604420251641713	-0.08065735969066061	0.10424704484203914	-0.13129435069132156	-0.05988397422425827	0.14430626075242667
1357	-0.10560511043265396	-0.03189002117886514	0.1103150615296094	-0.08587848393745652	0.039083229781047564	0.09435365840026629	0.05504284073458753	0.08790881562985692	0.10371920835398496
1358	-0.05956595528772386	-0.013842423074888111	0.061153215008888234	-0.016638873149156366	-0.0038134033733817456	0.017070270793453628	0.10765762465021915	0.07336679245801485	0.13027989246581723
1359	-0.09658473557392507	0.01951090779384694	0.09853571265701093	-0.059975779490758926	-0.05039741788218667	0.07833896766434881	-0.10733266692845622	-0.23063415150353492	0.254386346390152
1360	-0.02083722912195613	0.06366162809616412	0.0669850207832707	0.05132589982285699	0.02626395390222085	0.05765538367927086	-0.03974127738718004	-0.001923385846859475	0.039787793875517743
1361	-0.1323925136116734	-0.13381348642165866	0.18823874948781547	-0.059008350768337825	0.11619886475717184	0.13032329657914085	-0.020564510137239447	0.013641379198618164	0.024677647854386697
1362	0.004770347890514676	0.06961601635994147	0.0697792659235118	-0.041801949971150554	0.02055263819716566	0.0465812618791523	-0.15947724266326982	-0.08016890402234089	0.1784938209003963
1363	-0.1770749765039096	0.07573541164510994	0.1925912767518674	-0.03578986295155222	-0.09048845008205442	0.09730916651756577	0.10479381807526128	-0.12905157561562586	0.1662409500564363
1364	-0.2150321711288561	-0.033815308322724905	0.21767477965384643	-0.053837522051728745	0.004308024570519778	0.05400960892628812	-0.11580598024340073	-0.030980220039503854	0.11987826781294014
1365	-0.22229173267867172	-0.10519753010813099	0.2459270923630359	-0.023762446070199613	-0.19929398860150394	0.20070562457473765	-0.02539971478397806	0.08360453335757288	0.08737770601844014
1366	0.0046384985510416095	0.09727295095412544	0.09738348246048563	0.006490872043469794	0.0993019894735992	0.0995139012063114	0.03650850241352374	0.06647280787525545	0.07583867704080084
1367	-0.039488569392379776	-0.08870851916502126	0.09710071310298259	0.1252764187609079	0.023029148464875623	0.12737551874899525	-0.09973262849206087	-0.08386546728893274	0.13030738194563837
1368	0.08917937445304262	-0.03499536249061128	0.09579998029063093	0.017534785207707577	-0.05092489465177892	0.053859201512603413	0.03561319409280467	0.17273271005612317	0.17636578102575481
1369	-0.09943082473028998	-0.037772125856171665	0.10636363287439987	-0.13734291723937628	-0.0745554447648946	0.15627409017464608	-0.025612362127361392	-0.17122349534098943	0.17312850270977603
1370	-0.057855065866714434	0.15985786918193942	0.17000513811597553	0.05920366022421594	0.026462197896744567	0.06484844872062001	0.11990087758860923	0.005025523894951409	0.12000615124624814
1371	-0.02851058830319195	0.09301368488890904	0.09728514389159	0.010112863877350447	-0.023933108504087964	0.025981987962245445	-0.09994069111189714	0.12205630951700325	0.1577526051538742
1372	-0.011997289806502467	0.008932743506887577	0.014957568962269576	-0.04500714915569269	0.01489929715869937	0.047409203019519286	0.007135021123812183	-0.01239334060719859	0.014300469147663777
1373	-0.07841660733170686	0.031833175397631495	0.08463164515304823	0.07589389682694005	0.06122975349948482	0.09751392869321744	0.0011211564565255998	-0.06839648881621073	0.06840567720727606
1374	-0.05247860040746737	0.08184527572043405	0.09722475332177762	0.051527709229452934	-0.09262294907405189	0.10599111054050456	0.0346914290025813	0.014505424554117486	0.03760189606570835
1375	0.03615764260012349	-0.09876325930972811	0.10517393454596467	0.008530560646922352	0.036180570588085166	0.037172626394031315	0.07297484840371386	0.05423634946061639	0.09092255002120829
1376	-0.020552653454982094	-0.008167622820431245	0.022116094288490828	0.030075414944493735	0.053781377810478016	0.06161953572753412	0.03481649214911395	0.044274841374388495	0.05632450358677452
1377	-0.07757026303672154	0.08735520029929779	0.11682498331656892	-0.06494745809603393	0.08758664424561269	0.10903940830426219	0.040088466558631956	-0.13867136218322604	0.14434968597393624
1378	0.023533215635795652	-0.05487421711634249	0.05970755347769955	-0.08278221418120404	0.06266433742175803	0.10382540233127288	0.21161302202292123	-0.04885334021327472	0.2171790043712037
1379	-0.03698702507665517	0.03471663931670255	0.05072755729844613	-0.02708006283620355	0.024084838472990668	0.036240988500353906	-0.03216603857977993	0.044541950568828904	0.05494214592088562
1380	-0.024580527805894172	-0.013292018899553115	0.027944232207065805	-0.09805896059278395	-0.003180400630033352	0.09811052288467671	-0.11744595671531506	0.05270817963024797	0.12873113434095945
1381	-0.018130662375956823	0.06495840643264436	0.06744120020031931	0.05011474578440118	0.08803267024240459	0.10129777280396199	0.08763413228774047	0.10147913187162942	0.1340811520954558
1382	0.020427457783378476	-0.019254720815228808	0.02807178842119104	-0.16443095269130886	0.1438590536138428	0.21847875299360794	0.034126298200284844	0.027566064383003647	0.043869033889780015
1383	-0.015700591745441566	0.06636586965001535	0.06819778028323104	0.0004843643259287178	-0.10749678576786365	0.10749787699867476	-0.10192623999177276	-0.07408870701612447	0.12600831284554836
1384	-0.11783625012625333	-0.023729700513475668	0.12020183247470143	-0.09464346115184344	0.09465742566946314	0.13385594112018503	-0.07617692451094546	0.058640763050367806	0.09613356811788308
1385	5.23944671359613e-05	-0.02380028666613003	0.023800344337218175	0.1480615496769005	0.06994036461133732	0.16374943387594376	-0.009832422410102465	0.06335234517439084	0.06411081164316863
1386	0.0189685011305134	0.11355845435491928	0.1151317792384734	-0.05464987666744027	-0.0006299645267566992	0.05465350743613263	-0.05840085828812301	0.03838230149889872	0.06988462861847224
1387	-0.1035813516026346	0.029464915843635	0.10769065728047678	-0.07574314613444694	-0.1273512658724665	0.14817344264632523	0.08632361354478557	0.03215484102062552	0.09211785959568963
1388	0.02539074552063031	-0.03244812509876813	0.04120158711164795	-0.14927475160744616	0.02884236646028272	0.1520356325684673	-0.06400482000905543	0.031580229365948155	0.07137175821848217
1389	-0.054838896528996844	-0.04301270652056808	0.06969503206644317	-0.04662381504670409	0.029751484461882225	0.05530760306860974	-0.049316620365161025	-0.11141682607275472	0.12184349870373835
1390	-0.026228172483038315	0.03228611036057748	0.0415969945310403	0.07245810879114459	-0.033485732821123784	0.07982149981149834	-0.08761355268535594	0.05494932581144876	0.10341935515793159
1391	-0.11910256068640253	0.03023459952874539	0.12288023018664072	-0.04820125089195858	-0.126453872066334	0.1353290151745674	0.07107815923552233	-0.11422013225279797	0.13453008337229605
1392	0.03387612944080587	0.02212119390908185	0.04045910732892453	0.17662435020537923	0.003294939245628399	0.17665508118960185	-0.05964704694317442	0.009549713243052194	0.06040668201503688
1393	-0.07403538400008766	0.048090504914368365	0.08828326425183498	0.04178272461890456	-0.19173573599842544	0.19623554350687114	0.1531455725338204	0.15689775916603554	0.21924979639223144
1394	-0.10493388481271591	-0.0494737315176846	0.11601194030000649	0.029385402970878674	0.11936641147819707	0.12293023264007588	0.18202555350349328	0.14645131898966401	0.23362639183548037
1395	-0.0640412656433187	0.09153502194836001	0.11171366947820156	-0.08385413813081476	-0.026310793750342433	0.08788500639719395	-0.15505929336031177	0.03968762197974537	0.16005777643028282
1396	-0.1349401644433847	-0.07094481717686561	0.1524533209355132	0.03931279904604623	0.07440717161688179	0.08415416422767749	0.03514352293036575	0.09598325137309234	0.10221473351776335
1397	0.016783949186532476	-0.012498175258666982	0.02092618778211788	0.0510133065684686	0.09120100965709417	0.1044987158271428	-0.013970068350017795	-0.020998038016845678	0.025220634612575978
1398	-0.056977517758856504	0.1240120879932556	0.13647503617294915	0.10928758109266039	-0.030122821410232956	0.1133629558136061	-0.03315829780012304	0.06940458007170283	0.0769185832418347
1399	-0.04042748105328455	-0.054896253809570895	0.06817609483270883	-0.0051738923349839835	-0.07695699620826782	0.07713072297919521	0.011842461384005605	0.032895814378292074	0.03496252987474893
1400	0.02347451191342594	-0.03462486420065606	0.04183221163753418	-0.032792635222889305	-0.03168532856558433	0.045599528190218314	-0.02613456788914346	-0.10259956112278365	0.10587580262430159
1401	-0.1325204672840559	0.05906123202550359	0.14508584830215143	0.03805082439909864	0.07364566811870495	0.0828948108755999	-0.03187447680411777	0.05042190054723695	0.05965190966206946
1402	-0.038170458000196215	-0.051432999318080784	0.06404949088633291	-0.10251550955592886	0.06102860906728211	0.11930599659781939	-0.030840571141246536	-0.0872167350146171	0.09250891684009832
1403	-0.012856170579191273	0.0008488430843116909	0.012884163012902588	-0.052303361729730234	-0.05025936145840277	0.07253719778456699	0.1738496687766819	0.06468635359929338	0.18549402059294207
1404	-0.05626044102785676	-0.19360627048877277	0.20161504209066541	-0.02709257449194748	-0.03465057501605148	0.04398488310254712	0.01425121247023702	0.187374943831251	0.18791611594707974
1405	0.05024615321516703	0.024225769186074334	0.05578139300500651	-0.10348312287436648	0.05191556643152506	0.11577557064310813	0.05344562392646551	0.19034242328167633	0.1977034972316626
1406	-0.10515497500825303	-0.06518343520542388	0.12371923453596863	-0.17427457973784832	-0.09764960428243401	0.199767550816742	-0.039118053940232364	-0.012385508612563201	0.04103197494226675
1407	0.03309319917638483	-0.06409526864642055	0.07213434199176354	0.061782368985619646	0.1139961871346828	0.12966183632326392	-0.09851896918864891	0.0002834622571813479	0.09851937698161312
1408	-0.08172143968815569	-0.01582211890241907	0.08323901219540725	-0.017339687140967314	-0.03521816195600723	0.03925536500538725	-0.0544136072500167	0.26166226575471774	0.26726013914134594
1409	-0.15895746746078146	0.011749823296039194	0.15939113779954497	0.028381809102751714	-0.10803564880787737	0.11170151521480833	-0.03360260065562538	-0.03479090614577425	0.04836881145185922
1410	-0.08511008384356103	0.08318075549124915	0.11900741344955347	0.03158244902982413	-0.11709978335837072	0.12128400698071776	0.12360313931517378	-0.08673564826502457	0.15099936664940125
1411	-0.08163636411231688	0.01735357982872109	0.08346042582176642	-0.08087661517525135	0.011717092297679246	0.08172097120151003	-0.11271847072791363	0.00010659507790857134	0.11271852113007054
1412	0.11228171799943486	0.0610609956587634	0.12781091263168468	0.09265335774160412	-0.0885530191327501	0.12816505724384816	-0.17144222764911918	-0.05429063362000564	0.17983300675947697
1413	-0.16098503296311695	-0.012957623091999762	0.16150566811827435	-0.03473307166105149	-0.06985220082704756	0.07801100068191615	0.02108192606480674	-0.07261582038294197	0.07561418502165893
1414	0.048550083182532615	-0.035145221430415215	0.05993577534681396	-0.10239013494298856	0.020642010756280457	0.10445014285153373	-0.019359622828332507	0.0021578920376435005	0.019479514729618355
1415	-0.0734875870746003	-0.1337176525257662	0.15258058870986346	0.0180093106355462	-0.05135592248779976	0.05442210988321286	0.029301352310542865	0.10667239951169856	0.11062355113089609
1416	-0.0525107673118758	-0.0268797193911162	0.05899067721451511	-0.12080524819970394	-0.08938435842663406	0.15027798083529423	0.0018618991789095434	-0.01354110621894575	0.013668512215497168
1417	0.029900530321765175	-0.06691470767789792	0.07329133521188798	-0.017248440559693108	-0.09932104908349651	0.10080763608371933	-0.04868784228907056	0.042085036510834194	0.06435570126168819
1418	-0.1255063049013041	-0.09903641936131635	0.15987509164935487	0.011404306740309523	-0.04793221170871723	0.04927022560853927	0.10799134698760963	0.08526196209472993	0.13759263499345256
1419	0.0035475556625104653	0.17946992143827614	0.17950498002072152	-0.1061309304601269	0.04904015719862372	0.11691326451005471	-0.15168784344140307	0.031140738784661233	0.1548513721603981
1420	0.10058034703634161	0.029902920378730373	0.1049313626001664	0.0905325424062163	0.0351017243611219	0.0970992908710333	-0.019052178042355487	0.10668728362091186	0.10837509849853194
1421	-0.052058165046926036	0.05004032433083313	0.07220863249770045	0.0265222568860827	0.007216627075438347	0.027486538826802315	0.03503629916949637	0.03361270035431346	0.04855260945205022
1422	-0.11612796026652132	-0.07185980934159446	0.13656330163800617	3.0264886905360887e-05	-0.07522004273451462	0.07522004882307366	0.011252955624392836	0.08687313268691461	0.08759891662071413
1423	-0.0935673284390224	-0.12417595093023573	0.1554815479104971	-0.04289938011231229	0.04882883404579474	0.06499701414905472	0.21750125542877838	0.0011775635855654602	0.21750444310195768
1424	-0.014631263874500517	-0.08715739233387598	0.08837694790501903	0.005988780540566032	-0.05120706456353704	0.051556075816312025	-0.08463987655937233	-0.0519703830437029	0.09932184763532638
1425	0.0002434841592643126	-0.05115241125589318	0.05115299074177228	-0.019253074671728494	0.11679849676243037	0.1183747005499005	0.01462087063360845	0.007860092503573397	0.016599726270316768
1426	-0.009647249405929518	0.06267641369676896	0.06341452716049167	-0.006681358637814828	0.09845977664699998	0.09868621064071832	0.07143029529276472	-0.08747766087488522	0.11293639022809694
1427	-0.00012049124907466546	-0.04853410976805839	0.04853425933419654	-0.1585584753207309	-0.019586287926149283	0.15976361529071895	0.0692839178555908	-0.09708324472265628	0.11927035540862374
1428	-0.12194864657683122	-0.159490873906456	0.20077054380901083	-0.02826143752068052	0.03702776888916874	0.046580731205564184	-0.17049867096324467	0.057012017766796534	0.17977810481277828
1429	0.06107728382746357	-0.056881363397871476	0.08346211177379384	-0.08922576393267091	-0.11398241524364001	0.1447522985452815	-0.05011035680857779	-0.044854895599688624	0.06725332347729697
1430	-0.1354300921153454	-0.06855805857676003	0.15179432547425942	0.1461873946075005	-0.05592497997288726	0.15651951228871402	0.0033805936986933335	-0.040590442204100456	0.04073097607571005
1431	0.06289370484185898	-0.19461027031035022	0.20452084348301144	-0.11268762350729908	0.08853788293805182	0.1433089571760082	-0.15330031715802714	0.1430562666473794	0.20968090677941523
1432	-0.057403147666470526	-0.014836815159830407	0.059289564394635196	0.020940821517322027	-0.0894744043268528	0.09189225775583856	0.12900569717876262	-0.12956306626281114	0.18283615081268856
1433	-0.03784479426212776	0.05020978443888816	0.06287488295132161	0.016310287735885897	-0.046018640485035296	0.04882356765045258	0.09706206397476135	0.10334956824353991	0.1417821480975894
1434	-0.04048150578001325	-0.0016508209866418825	0.04051515173545797	-0.020758961592510533	-0.06318058372438579	0.0665035385987351	0.1324392435981996	-0.04822692054012133	0.14094675984089325
1435	-0.004403525136871882	-0.01068676762873273	0.011558461661553079	-0.1890902413559264	0.049030715839174295	0.1953436215281788	0.05942452381395324	-0.07720160469448882	0.09742362032853848
1436	-0.0958703097188635	-0.16289182124813453	0.18901021590148248	0.03660330256001284	0.07762663298378018	0.0858236325652693	-0.015207371974733624	-0.09799296772110924	0.09916595123916411
1437	-0.025637610223398784	-0.022875451527097974	0.034359472355313184	-0.031125997980599816	0.1367716183760553	0.14026868268966391	0.05350859811267358	0.022956533926606595	0.05822518803668267
1438	0.056027477788118396	-0.18678227334507255	0.19500434842139164	0.0880303191333783	0.08378883755708223	0.12153150367658397	0.03808183158103885	0.11712459484786499	0.1231600447176077
1439	-0.05521579158793686	0.07456594706381205	0.09278396468251235	0.1884129501629347	0.007353885961066335	0.18855640914015329	0.10645384686207766	0.03641421669030689	0.11250962931635365
1440	-0.06610279894609136	-0.0694941770513315	0.0959115252331501	0.06226286847888317	0.018752600071501965	0.0650255703601314	0.014793389290655764	-0.07824325135818447	0.07962945905759328
1441	-0.08456386556173877	-0.04501279342839729	0.09579769794192028	-0.08699887922145962	0.07394177932265264	0.11417614337150288	-0.09951955558454749	0.05197571044502118	0.11227473633908262
1442	-0.039771968123544006	0.027899693767718264	0.048581913926405346	0.12729214207045403	0.07124031387118729	0.14587142198988098	0.04910696013605538	-0.030651132265872537	0.05788769681878996
1443	-0.07419131042521708	-0.05363226376386956	0.09154654695316584	0.03730205759225814	0.09025080322740621	0.09765577803595718	-0.035590277695625526	0.044891862668783436	0.05728828152706845
1444	-0.03109300989719855	-0.15082472252850643	0.1539963382365576	0.06074952722137845	0.2105533496336959	0.21914200441629259	0.06976632289460301	-0.12672318386697054	0.14465858128578488
1445	-0.06769153099424507	0.007194688857763356	0.06807280599552853	-0.02098331391791889	-0.06088826171304355	0.06440248347240977	-0.00848354987993101	-0.07161018008313855	0.07211094584114681
1446	-0.05699328591200231	-0.05163935755898162	0.07690811327910466	0.04083777545564914	-0.0699529111324117	0.08100082518138386	-0.11012157147751367	0.04543545176057877	0.11912657462281469
1447	-0.01768285500713525	0.0927108580424491	0.09438213051298705	-0.08507051750633886	-0.008608262345388619	0.08550494213437806	-0.009885580105875744	-0.04415657899453892	0.04524962057885836
1448	-0.10303841862424251	-0.09413408355277798	0.13956411214530057	-0.014341768105800118	-0.046040585299634576	0.04822262754281928	-0.18254378192797388	0.009617895890184129	0.18279698094312746
1449	-0.06868811996119248	0.052724554556584945	0.08659062580322116	-0.07082755698889619	0.05468729598675441	0.08948320049796064	0.00628146164921534	-0.044713261606404105	0.04515232578653391
1450	0.06555835965342363	0.0076691612157791305	0.06600541306742391	-0.04086262147111088	0.010874558274799545	0.04228486550958042	-0.11172151449891278	0.11748760253007462	0.16212659729419962
1451	-0.03507077743507673	0.012679444194003202	0.0372924621736019	0.030144610138981117	-0.020261456303990594	0.03632112514762839	0.07972506160658759	0.062228907634540837	0.10113615769625817
1452	-0.02314861269065641	-0.06521586413673391	0.06920236415472346	0.04325511112397687	-0.0167611721028521	0.04638902379452509	-0.04405990549454682	0.11815141726841293	0.12609929688433247
1453	-0.003806534337580518	-0.07151405744132357	0.07161529246874655	0.006597316276588724	-0.009747114818863685	0.011769912036436575	-0.03508474196723183	-0.04178819714641768	0.05456365584943066
1454	-0.08189796245370545	0.06120535824782222	0.10224173380920733	-0.05292010705252897	0.001304902044465209	0.05293619272101816	0.06907414571681961	-0.009022682847369278	0.06966093892758438
1455	-0.17186405059987775	-0.03306978085747839	0.1750167486115514	0.045049085266895945	-0.01979598621535576	0.04920671858214706	0.1610720467268528	-0.10629282221849999	0.19298281864443553
1456	-0.06970463819800264	0.08933461134564828	0.11331111759484361	0.09383554351190984	0.11429305570856291	0.14787836829427145	0.07008511092642972	0.2192020639914783	0.23013358649205054
1457	-0.07408384795416877	0.0023916367437963127	0.07412244231007686	0.05771671337131471	0.0028567266106389925	0.05778736790436497	-0.11667696948779895	0.13468231263821245	0.17819326739928745
1458	-0.10810635340632202	0.011468036871512823	0.1087129224908381	0.06961587959140017	0.1241172286332699	0.14230761446559254	-0.03569195567024099	0.10108237493142347	0.10719870438276442
1459	-0.018014716567546683	0.09221485971319261	0.09395802448398347	-0.003915403701026465	0.032822550971678195	0.03305526037456708	0.11867980126935958	-0.05329714301574672	0.13009796571420956
1460	-0.05914858722325002	-0.16963696550815496	0.17965315315162542	0.01591839967673948	0.07260332627731529	0.07432791154605865	-0.06118748515325167	0.08899383205856637	0.10799912260684208
1461	0.08987475668260143	0.11407987289747006	0.14522978099914538	0.0664543147868323	0.09423161962055698	0.11530730284808823	-0.028779611682864754	0.1845136030599841	0.1867445735832607
1462	-0.06530885156439317	0.05531903479246245	0.08558879426087046	0.0990718501525507	-0.04875415370868302	0.11041829104138205	-0.035626069975421316	-0.09876219545359188	0.1049913716107524
1463	-0.144244899228488	-0.0372796497804767	0.14898443959417926	-0.0012782753497630492	0.13607469524134283	0.13608069911965526	-0.01306773204809098	-0.07041442345311275	0.07161673443487199
1464	-0.06078621900681323	0.11049350284470043	0.12611018433114782	0.13209809863410837	0.0029753561413244376	0.13213160260480586	0.0852460330385042	-0.0831381871571212	0.11907495249872771
1465	-0.05282824237468677	0.02011045475151505	0.0565265741285582	-0.08516475282447465	-0.08740972269635928	0.12203890668761455	-0.042339858851590965	-0.03585226222222962	0.055480161806038014
1466	-0.08068771455376848	0.04170402400045162	0.09082804026147798	0.05037000760969451	-0.044433015164842445	0.06716718323139509	-0.03127876962921354	0.13195821133684948	0.13561464142465607
1467	0.009124959509287017	0.043287721837416866	0.04423902969007915	-0.026661875490432904	0.007169501112523124	0.027609008509358265	-0.01784037572960896	0.07121220598233735	0.07341292316101072
1468	-0.19754549179086092	0.030363670854559325	0.19986538928653236	-0.0561839886241469	-0.004200576120096768	0.05634079709641136	0.028121321859873066	0.027408644794156868	0.03926884964700184
1469	-0.0672213840700758	-0.0037576913380009186	0.06732633006846822	0.03126723050530118	0.04254134662011799	0.05279588881461	0.09357926541604535	0.049700770713366225	0.1059586972612879
1470	-0.09206503183279786	0.05737267868025183	0.10847854324852221	-0.016510886325501163	0.0008522213497637098	0.016532865706906784	0.04627432360569984	-0.10530877729905327	0.11502717766417912
1471	0.020215377318140448	-0.09316470723709463	0.09533270244091659	0.03149594274142732	-0.11419956324946248	0.11846322068701007	-0.005375064469500573	0.04699052337131887	0.047296940754786174
1472	0.036874386550838745	-0.21919497148361125	0.22227495564548388	0.11524132600104016	-0.006915834066635798	0.1154486551646023	-0.05426365826323316	0.03141454219107613	0.06270102127704025
1473	-0.005333546566702094	-0.021457129984751168	0.02211006888640755	0.04037460237597937	0.020416534539087143	0.04524315859446793	-0.010157131382689762	0.022169406322696133	0.024385444318814873
1474	-0.02481101111145954	0.045140761704663045	0.051509946997159134	-0.024476039458621576	0.18475935389519693	0.18637353717561575	-0.025945808768774583	-0.024780501049790446	0.035878381024573636
1475	-0.1300367546599658	-0.07663670751113087	0.1509395325971389	0.018142113263875756	-0.03623829040235253	0.04052591720078069	0.08772096934449762	-0.04322838771466544	0.09779397715170259
1476	-0.14073659543695594	-0.024467419445655836	0.14284762479479685	-0.017089297232267743	0.016102010754948073	0.02348017951901683	-0.029828384006432746	-0.04556638642611282	0.054461252871826696
1477	0.05844761456338415	0.04860004391023267	0.07601373504983464	0.02851358460970633	0.025984867090406014	0.03857768558377948	0.08123750235597246	0.14182146481866842	0.16344069160508784
1478	-0.04383440800913632	-0.045868661647735495	0.06344595689928458	0.07714617984108085	-0.0034076327418335367	0.07722140263538087	-0.013557590417546148	0.002233360894700172	0.01374031145265329
1479	0.05308391077149089	-0.15483623658346526	0.16368311379652586	0.07584927877173364	0.17466343560709213	0.1904217131218627	0.018775661417859666	-0.0008406525483577594	0.018794471484592602
1480	0.06366145580880223	-0.04649072687540787	0.07882999835785771	0.08390083187181882	0.17682578111596167	0.19572099135262216	-0.05915502304371915	0.03493092972426683	0.06869851965439001
1481	-0.09428702738796024	0.15928754424735492	0.18510149995613492	0.016948698358169003	0.038051304740093	0.041655253791804285	-0.0022655983732611192	-0.12699785467415667	0.12701806181731456
1482	0.04389609622489114	0.014193415421202197	0.046133721994910865	-0.05564184428228581	-0.026692174746298168	0.06171294052158802	0.11514956001123376	0.011883590206207502	0.11576113720489185
1483	0.08347961147936914	0.1033072997705999	0.13282034376795976	-0.1040340129433506	0.013691489374484826	0.10493108562475122	-0.020942984488819785	-0.06412165617098699	0.06745513612327247
1484	-0.055398653062076655	0.09167754318045566	0.10711574433619292	0.013213261385459807	-0.004214969419506662	0.01386925533862073	-0.07714188282163426	0.08047453503226086	0.11147654853791146
1485	-0.08055932821768196	0.10665647655587987	0.13366154777720915	-0.025915422869803077	0.11670223994370822	0.11954506242584659	0.0790035788000612	-0.009000412552634946	0.0795146080247844
1486	0.014719573339222662	0.023574138488598628	0.02779219035571651	0.06377833942659605	-0.03505401682307585	0.07277678665238374	0.04328516223472415	0.06152754571367499	0.07522794793980994
1487	-0.018164610744215007	0.05796028590676643	0.06074000185942506	-0.07669571730986637	-0.04189967251985447	0.08739459714962923	-0.12617311426665095	-0.0572482130942558	0.13855328457395255
1488	-0.026222548913573222	-0.05212893715375279	0.05835279051000602	-0.005579181137958231	-0.07483888653130939	0.07504656021042104	-0.010230221744750138	0.04247945497840585	0.04369395303939857
1489	-0.0388979704953785	0.12203613362170412	0.12808540126803583	-0.02245002504509654	0.030072738335592	0.03752829886267757	-0.23271419948600836	-0.019093408337118783	0.23349616032033943
1490	-0.10590751455843511	-0.009394334538948548	0.10632335190998649	-0.004631465097299449	0.10994981827834618	0.11004732167748951	0.1305899931780353	-0.07375111404818982	0.14997657530957428
1491	0.01588462868196455	0.04735462865339173	0.04994779557963013	0.012010324233815064	0.0031163493916693675	0.012408042622924997	-0.016836594869400597	0.09707506882663905	0.09852431128657047
1492	-0.0014892498118564113	0.005301941397096165	0.005507126980591276	-0.07605801675311603	-0.0011547690754441775	0.07606678252716413	-0.09720111761568045	-0.0333601595658325	0.10276651941169922
1493	-0.09536191970734648	-0.0009895302726850275	0.09536705353753443	0.18300630551970115	-0.021684001423169102	0.1842864720420091	0.006781797717395762	-0.003977412903324997	0.007862098554661506
1494	-0.013872009310231812	-0.0660188898826222	0.06746055487199133	0.08237608420828187	-0.08366208137702857	0.11741023426357046	-0.08455229371298238	-0.09324878294031809	0.12587464356246256
1495	-0.02008017304115792	0.23283887226759387	0.23370313174668356	-0.049474718051078774	0.011246188370327006	0.05073681581548667	-0.08539498432226574	-0.10680290352356929	0.1367448849078636
1496	-0.009258148471831403	0.11849360456262288	0.11885473333178496	-0.012322839023070475	0.046027170149773707	0.04764821878711447	-0.03828567273917015	0.02240338318702242	0.04435881327668038
1497	-0.00656010001737544	-0.01457269992615438	0.015981191926001923	0.028208681686225562	-0.016263634863413125	0.03256125829026305	-0.002565787738195786	-0.03365004454420289	0.033747722360839616
1498	-0.011435440420582537	0.09139623063825478	0.09210885013121026	-0.0470477991908048	0.06119719323160415	0.07719191582105336	-0.08582482607884426	-0.16380296932057467	0.18492515656259695
1499	-0.03925090119792654	-0.09720970282028182	0.10483491578313447	-0.03045768797417801	-0.11402899093211297	0.11802661365017761	-0.023045544906911627	-0.11337350100576347	0.1156920389238617
1500	0.02780535445834867	-0.015578049968786272	0.03187182733048753	0.03422930174665029	0.13449468222137254	0.13878207609014653	-0.09934087813356239	0.09628660616914626	0.13834637904881922
1501	0.03522438574636765	-0.0933886626453442	0.09981081936290682	-0.03853650487328822	0.03869459993776774	0.054610752349632224	-0.16626953242692089	0.05852620762490129	0.17626932345822385
1502	0.07521095710926565	-0.008701124489326386	0.07571259892957415	0.10501045743240538	-0.04900672228231611	0.11588293661717018	0.09729275792162408	-0.0018482495056347619	0.09731031173637675
1503	-0.15693344291379668	-0.07771125547902318	0.17512037212415887	0.0116629757937204	0.07078977372390809	0.07174410824762557	-0.11950947477160474	0.06496594247344804	0.13602605721569744
1504	0.0674173557040898	0.0177630607731738	0.06971819115670769	0.04663308840423663	0.041998206956827315	0.0627574244349292	0.12824340612709242	-0.08791878977210808	0.15548660652953522
1505	-0.06527787053703538	0.14107081286973613	0.15544186895935747	0.01188197833027823	0.10307742177930389	0.10375999368595641	0.048122098612137475	-0.02986226943200244	0.056634720008717186
1506	-0.052336663623973094	-0.038459355032323415	0.06494804345622128	-0.08275652295404534	-0.11591685198337388	0.14242667820734584	-0.037462173979792	0.05298991874726362	0.06489488399044878
1507	-0.01781571502233038	-0.09627313179153218	0.09790768921135161	-0.04983876399515524	0.035411450178724414	0.06113814848623618	-0.0571100544485441	0.027506910684779513	0.0633891824725332
1508	0.09414197050746836	0.04599401048693894	0.10477671311747518	0.029096039195254098	-0.026890017058537045	0.03961884039519804	0.007119939224766359	0.011274194702793665	0.013334204166761034
1509	0.023501216411311875	-0.05596890782749439	0.060702766133133315	-0.06899922200714996	-0.006269407955878116	0.06928346205054417	0.04107130117634872	0.037106975707817534	0.05535141756539668
1510	-0.10446210171617412	-0.11100600311853495	0.1524292079075152	-0.18040724507150863	0.17056347677201303	0.24827137104960048	0.05269464316419096	-0.05152019968294414	0.07369570132356333
1511	-0.07382611087227604	-0.01615292801392779	0.07557255937143274	0.014362470421148906	-0.03860570970141372	0.0411907923952454	-0.031123616861277074	0.05231210385832693	0.06087064757838505
1512	0.0992821276539663	0.08690934011624075	0.13194761942126457	-0.15865453478338337	0.048624420509846535	0.16593852981526078	-0.09628250061619666	0.12544573561857128	0.15813586724646753
1513	-0.10702552021571886	-0.009228847377859239	0.10742268662330628	-0.08354807983905758	-0.09135048400898112	0.12379496182587019	0.11470048962718289	-0.1014934315792365	0.153157170822801
1514	-0.01835525752054978	0.02261024988692149	0.029122824014760868	0.10425750058864595	-0.016156820788634108	0.10550198712340708	-0.002294777298488901	0.011460721818331783	0.011688205484455096
1515	-0.08717929367221376	0.04750398444595096	0.09928170920883282	-0.0511729609941951	0.14554054220090543	0.15427482413228333	-0.017026940754769817	-0.03493575231814256	0.03886416732030991
1516	-0.10781957229813646	0.04374141230511096	0.11635450709361793	-0.025316693200087035	0.15028175518184395	0.15239928115028306	-0.02231358432660921	0.05991734135166608	0.06393734308018104
1517	-0.04226524620069466	0.1731136463600235	0.17819844441652294	-0.006750849970024662	-0.0166810814021021	0.017995345288750048	0.04802158457787448	-0.15036818458648699	0.15785012993724704
1518	-0.003404427586383349	0.019422597193260758	0.01971870708039928	0.11304758322546511	-0.1257896335455861	0.16912358788960014	0.11598633057436669	-0.06132565536268735	0.1312008570313829
1519	-0.11934287666185435	0.07195895241054932	0.13935857720983766	0.008564020343222505	0.030518309250497682	0.031697155139667366	-0.18389091913977051	0.04362253001686471	0.1889941672833897
1520	-0.01817121481989087	0.052943505112601846	0.05597506392706237	-0.010236006606146575	0.057885691291601093	0.05878374849860817	0.2078969226283697	0.1444185210303959	0.25313601019008186
1521	0.0772936377471676	-0.04760630320704558	0.09077811708353248	0.044910293571514465	0.04897308910550015	0.06644770820137344	0.0012683564432490221	-0.009663161000868269	0.009746045792824534
1522	-0.11642274438117729	0.07214904711352321	0.13696620170185905	-0.07238726190391223	0.27209230374887006	0.2815566327496352	0.022089945427837963	0.02002734262597273	0.02981711155801251
1523	-0.12706818932760613	0.07447115583181894	0.14728298540538692	-0.003277898326476948	0.04011739844780541	0.0402510903660845	-0.032180211979161516	0.008725548609508589	0.03334218411503163
1524	-0.08225941946069505	-0.0538872649125985	0.0983384431937538	-0.06545860659135676	0.03720017595755423	0.07529065193073448	-0.19450614341971428	-0.01650411558344353	0.19520508615095591
1525	-0.05737024682116645	-0.022497425282967682	0.061623691585982354	0.008541621847323504	-0.001572139104051174	0.008685097877696083	0.08492761972755528	0.09452473456767417	0.1270733096982899
1526	-0.03272729216802199	0.11732284811642468	0.12180199646475721	-0.18959137841061577	-0.028022712588837536	0.19165114971863303	-0.12390704784619191	0.028262662463289165	0.12708947476275254
1527	-0.02795633223143006	0.050850954504725696	0.058029096890058335	0.06829190077703176	0.07619985279688504	0.10232400147573834	0.11543407773429891	-0.2070771597860741	0.23707799646410765
1528	-0.05218155419056834	-0.07895066023906103	0.0946367864518173	0.05086348366066905	-0.009836878118300101	0.0518059662704349	0.05366972206782637	-0.05007270244242235	0.0734010531036517
1529	-0.06942410804784108	0.11416138759375634	0.1336133571001424	0.05928046024810183	0.05359796329421923	0.07991817463202756	0.07190975548663814	0.08852168703632453	0.11404868263116884
1530	0.027777066386487942	-0.16212963190972995	0.1644918932963685	0.16176075431840095	-0.09690078761881576	0.18856379365828665	-0.11862930433602671	0.013937878157034981	0.11944528577876148
1531	-0.03334815549941307	-0.008657125498615834	0.0344535237256194	-0.009555492547224417	-0.028316286804782233	0.02988510559176169	0.005140788845793254	-0.10344564224862726	0.103573300662806
1532	0.018117231690183862	0.026005692993708387	0.03169432365895849	-0.010662302028602773	0.1487470158377118	0.149128667281558	-0.11017774968079116	0.09104522069298297	0.142927844508189
1533	-0.03995759357219365	0.03519344508394993	0.05324648214631283	0.00034762920501305353	0.04829133891831512	0.04829259012092595	0.08206699043952281	0.0748664957565549	0.11108547657847528
1534	0.07289126223184733	0.1561682957994144	0.1723417323884303	-0.001353666916731351	-0.157323122599632	0.1573289462197605	-0.1505391955466313	0.18047444347358127	0.2350171783996348
1535	0.05107954080049644	0.0976382252559727	0.11019229791380905	-0.04467577601451579	-0.057191715810845756	0.07257284147591114	-0.08574788538881346	-0.0034508097485119026	0.08581729392478835
1536	-0.050944583500849475	-0.11165406513027351	0.12272726204144857	0.08182232974949523	-0.04619878866664035	0.09396393840138902	0.021163834332310533	-0.0824172856483446	0.08509122667635198
1537	-0.025063910779831937	-0.024709926541310934	0.03519630794922044	-0.053637905457982	-0.017075890158055565	0.05629041593921113	0.06909967437729944	-0.15990568911525668	0.17419699885610526
1538	-0.00223556622530262	0.08355542361100207	0.08358532509455063	0.04106261337172578	-0.09546924274242183	0.10392552394251998	-0.07241512448255094	-0.12444041518459392	0.14397696755084632
1539	-0.012057435964771504	0.042887056300424546	0.04454976273966394	0.11677700153345609	0.0030641382452333238	0.11681719492579294	0.09014042289543897	0.13841420737481283	0.16517805133541885
1540	-0.00326601566105967	-0.018998219300322826	0.019276908333066424	0.022366604593706357	0.0642913196188966	0.06807083648222875	-0.18004565349126972	-0.00048515511981591004	0.18004630714510267
1541	-0.06240975922970487	-0.03073072172716769	0.06956547494973601	0.03725804003609221	-0.009587632339799038	0.03847186298080989	-0.12325680580078657	-0.06513124841730616	0.13940702886371856
1542	-0.1113256063310825	-0.09377211667543428	0.14555617640888488	0.09941896847378275	-0.08966908554965898	0.1338830691151912	-0.01544642178282474	-0.1617884345192039	0.1625241197178673
1543	0.04735804676580581	-0.01305474898321518	0.04912444467357374	-0.051399814746137	-0.04627977865209813	0.06916472271342089	0.13195237892073827	0.0914618028515824	0.16055121202813705
1544	-0.03862845940823231	0.12297041161569938	0.12889484089438175	-0.06019399407204056	-0.020817990488361204	0.06369227308173538	0.03523828464636572	0.04140134517944054	0.054367343943634745
1545	-0.08310660023758656	-0.11817224876114524	0.14446933024111389	0.10602002159086511	0.05203715416918537	0.11810211849139315	-0.043226672174620624	-0.013631894934854122	0.045325199909178805
1546	0.0015536812695783433	0.0820877243369245	0.08210242634844811	-0.051533545007520894	-0.036603533719110196	0.06321016486110616	0.08569706157068378	-0.09196776777414636	0.12570623163236133
1547	-0.1131644844505807	0.008805961433380189	0.11350658790454367	-0.10377526670726481	-0.023812947801309665	0.10647235539402629	-0.07217345925533997	0.013792760209419025	0.07347957849005907
1548	0.04043030735095041	0.14165925724187836	0.14731583389036287	-0.038388468884004184	0.034665532773593744	0.05172401478747816	-0.02977091827944639	0.11581806696146557	0.11958316022706542
1549	0.02639269339407502	-0.1987940126053222	0.20053835970287245	-0.11082155432330718	-0.20461683765001673	0.2327003806454279	-0.1633912213879593	0.010187214426394788	0.16370849264597873
1550	-0.13636375934987505	0.02567325188282707	0.13875947076243017	-0.04495641837775395	-0.008206558412176957	0.04569931240541947	-0.07789267473016193	-0.1474865358481218	0.16679192736190238
1551	0.08663858364502498	0.027968407919517612	0.09104106775279235	-0.008512680289610304	-0.027216998582083426	0.028517200730966755	0.05159552327117889	0.01357365588904614	0.05335112141109125
1552	-0.005328644169034909	-0.026481425927364376	0.027012226265650075	-0.021976781706492567	0.21230288543456216	0.21343733061021838	0.2581986577992952	0.03129735228289935	0.26008858327361745
1553	-0.06108195940514206	-0.0017676077926759791	0.0611075298312749	0.03187110717515324	-0.05646175197321056	0.06483592297834938	0.20561802409804197	0.05323025771095896	0.21239640338282115
1554	0.00581476625668511	0.038119608499011255	0.03856055055024209	-0.03558259681708498	0.14981085971532992	0.15397861827180256	-0.027844410633029892	-0.05605125323074159	0.06258637385435832
1555	-0.07915439438884124	0.08091618944258702	0.11319385082668074	0.08567766333377454	0.025306022819162718	0.08933676054827373	-0.04458002224116707	-0.006506658832392799	0.04505235834209022
1556	0.01587400258637532	0.05853285223857917	0.06064716604504775	0.08422570705864782	-0.110371325566671	0.13883731212060121	0.06500264698297814	0.13173585336648108	0.14690023545586536
1557	-0.06149727037753371	-0.06730985798865566	0.09117308400147753	0.05875428617836735	0.004061016481778253	0.058894464928333994	0.10333704981422742	-0.015870592341166768	0.1045486564503228
1558	0.02525073108308438	-0.05330051532533385	0.058979185770713996	-0.04263360514834915	0.03490792939600263	0.055101613612140686	0.060085421811476206	-0.1278797004238065	0.14129216430766967
1559	-0.09906180446270067	-0.05523032194393321	0.11341794199083693	-0.02873656636194445	0.13804964525858013	0.1410088465391241	0.11264369362829289	-0.053613136489027546	0.12475163373044784
1560	0.009252609846089273	0.09349630041377512	0.09395301474687673	0.039862154198347245	-0.027446007238968517	0.048397052086819554	0.03376983094026909	0.1318426395075252	0.13609879894416999
1561	-0.06307426280245311	-0.05817922481633008	0.08580900202369211	-0.12600404049533437	0.10037965824385033	0.16109964000674257	-0.015607225195873983	-0.11687544333469514	0.11791291164667361
1562	-0.17631266648452973	-0.007578870978758281	0.17647548171969296	-0.027277986228595365	-0.01644975142126247	0.03185408693572561	-0.018191988223539915	-0.004222292507877577	0.018675550582178135
1563	-0.0966186225588623	-0.028610431866828358	0.1007656441292285	-0.025900910192645857	-0.07895728077974269	0.08309698753227238	-0.12653570402349198	-0.08454115004816891	0.1521791393200388
1564	-0.13729703268212295	-0.06911638377914038	0.15371255540788253	0.0998640175524802	-0.20734349700044757	0.23013940938069838	0.08409100689214795	-0.08317295612762621	0.11827526398678341
1565	0.006922158169357698	-0.12557464806275434	0.1257652913557879	-0.05658931043402037	-0.07532335380252815	0.09421230112601411	-0.04140104519642695	0.022644105968042238	0.047189003787413364
1566	0.0014238923022926507	-0.029960504923773296	0.02999432153885085	0.10506067129177366	0.08107944147266613	0.13270878072606052	0.011068042770437513	0.10673507353380503	0.10730739719625577
1567	0.04228089996270873	0.03736742952640083	0.05642693763679823	-0.044535777129634094	-0.06176764450658054	0.07614904695681848	0.13222575363575076	-0.09949838891957033	0.16547984566747798
1568	-0.1386557966413245	-0.01969915411232854	0.14004815819917663	0.07562479404121943	0.08222956197126764	0.11171754712561228	-0.006139717026413575	-0.06732555533246533	0.06760492974620479
1569	-0.14150231535124627	-0.01186973591308319	0.14199928126722994	-0.07306925554612781	-0.07614579569913986	0.10553339902002813	-0.0053689271552597026	0.061196031282718555	0.061431096551778676
1570	-0.0383172501867299	-0.10104712383718197	0.10806818633455102	0.0683808712621197	0.08292267912576037	0.10748076231568328	0.09035113926340516	0.030767879706502285	0.09544627173352045
1571	-0.0729719701647144	0.07971556110878643	0.10807163879857025	-0.024903208142341874	-0.05735849493160299	0.062531325882309	-0.014578360450066405	0.04687721042641261	0.04909176561068289
1572	-0.02577554442496893	0.0034050098493029514	0.025999476580835183	-0.028441019828951388	-0.035905596561445284	0.04580505947320751	0.0004291813791733873	0.1180816707595286	0.11808245071143274
1573	0.01984654040274927	-0.02413052465506285	0.031243677537808438	0.11578105273930075	-0.05181263773911543	0.12684558172402202	0.06524851884110681	-0.02877658941714876	0.0713124204430156
1574	-0.07638477639739016	0.07386376545007395	0.10625671701940932	-0.10489105191884654	0.11386045699369472	0.15481064704811218	-0.004700730564160849	-0.08101465463133023	0.08115091578577874
1575	-0.0009579592507965203	0.1535445977690754	0.15354758607673824	-0.04863073228722406	-0.003757752802015677	0.048775699163750734	-0.03300868292794366	-0.15993144076004326	0.16330229297906612
1576	-0.07862128991515885	0.01313427692814585	0.07971083024500926	-0.05890528486882105	-0.02051794331098917	0.062376426502244606	0.10960919590475982	-0.02502838202527447	0.11243040395591887
1577	-0.07626037125217733	-0.10525107448749267	0.1299747394853771	-0.1367672181571658	0.12808743475946072	0.18738106335942512	0.03935627266244898	-0.10049443964013169	0.10792612564372493
1578	-0.13880038408961354	-0.03982103028994891	0.14439965746765906	0.05547685454464759	0.1778880136978302	0.18633793711299748	0.08544661387506644	0.006192289083641655	0.08567069666350381
1579	-0.010601149406494228	-0.1170668334368835	0.11754585428537169	-0.0632477744384693	0.02547171278933621	0.06818422928978463	-0.07410676868587188	-0.05894230503609131	0.0946890093306977
1580	-0.1267335178627758	-0.06900026805641328	0.14429976279166715	0.1665388341834433	0.03952877407646151	0.17116573042279334	-0.03126406343745188	0.11303731755361228	0.11728118699236122
1581	-0.022062510180811207	0.007034446435358637	0.02315680876395381	0.0009703596704010838	-0.009219331735682118	0.009270257576922895	-0.12187391333169739	0.053078665771940085	0.13293079218492385
1582	-0.054714722236136853	0.019705733384539174	0.0581551094711389	-0.057265727147733834	0.030350267895662038	0.06481128194301632	0.000420654164523445	-0.13304326222359977	0.13304392723090994
1583	-0.14902083138617508	-0.13131387824442378	0.19862160709907212	-0.12118882353293163	-0.05794667273021021	0.13432999601651946	0.13471683074339535	-0.08916990155396277	0.16155462181159674
1584	0.08155342021378774	-0.0649955876129636	0.10428512241792244	0.03794277759507533	-0.04260307344531751	0.05704976983841801	0.05930682542505559	-0.14542243327694918	0.15705089506967718
1585	0.09054190489548947	-0.10523045644110095	0.13882105569727635	-0.029159604902627426	0.07611708562250141	0.08151130769249469	-0.03174597972354478	-0.08009308631512105	0.08615514902830328
1586	-0.07122686713601951	0.00618994073425878	0.07149532829706996	-0.12262277652022321	-0.18159939260350555	0.2191225335639645	0.12773911174111371	-0.025042043716507784	0.13017059814684814
1587	-0.005124980797744685	0.09839643583633209	0.09852981281556698	0.11033602022687732	-0.1154811400938316	0.15971828660763	-0.017285523640652407	-0.09688445553197284	0.09841436404945356
1588	0.03351962388447881	-0.028140957579828093	0.04376618190871356	0.13776547928021388	-0.011385848991145878	0.1382351794535538	0.11814345710930878	-0.01288339333285769	0.11884383989718696
1589	-0.0393580844838878	-0.002793734005703616	0.03945711297010305	0.023604766797336897	0.0814890469538773	0.08483896386099891	0.15159233546388234	0.007234196501493016	0.15176485024674344
1590	0.02200462898274438	-0.0658776044945126	0.06945547113513564	0.07726482769742773	0.09919617056525214	0.1257367641301612	-0.16005496711881553	-0.04416074318604162	0.16603542916543038
1591	-0.039202948916373805	-0.01691638281870409	0.042697016422798925	-0.052135407158509665	-0.06336260526477108	0.08205437481038276	0.006483314357010376	-0.02658576551978806	0.027364873347504617
1592	-0.1413265068586883	0.05533054743943714	0.15177170691807704	-0.01455222140316116	-0.017143548016020208	0.02248707153775725	-0.09696718703893478	-0.0458969236608826	0.10728076697981165
1593	-0.017237352153244696	-0.008601500056559058	0.019264270359345432	0.027893314565936276	0.09976005401641845	0.10358622193531822	0.03156923095474236	-0.08511251857724668	0.09077861621348954
1594	0.1173687360950048	-0.10756341727962412	0.1592021009579001	-0.07160126941178063	-0.023091852477933047	0.07523280821716691	-0.0037075823451023678	-0.059342091684501934	0.05945780026487314
1595	-0.19020542280261812	0.05672842915238651	0.1984848042990195	0.10397847543997545	0.042476418415544184	0.11231994246897546	0.035851554176763806	-0.008652213273569334	0.03688081793318527
1596	-0.059120313475439064	0.03775753554279074	0.07014872027128712	-0.05554862878338212	0.03433928827273782	0.06530571857649357	0.050264045980801086	-0.1715880952353312	0.17879862623870793
1597	-0.010172413544106728	-0.09251972029103134	0.09307726167030808	0.10177159480249216	-0.10454098938598924	0.14589816986667162	-0.008801819760529813	-0.059066961171964395	0.05971915884527513
1598	-0.03526911519149887	-0.09693683612336217	0.10315357814442884	0.04308890560722649	0.11607149817960692	0.1238113341988001	-0.012203388253496286	0.07407589310340015	0.07507436728958786
1599	0.038563958995962044	-0.10981519604989494	0.11638967401328652	-0.022289630980777325	-0.02115661568682475	0.030731580443889107	0.023655092795182776	0.05497004566036958	0.059843707564386624
1600	0.03974036447348667	0.03392272990498524	0.05224986289639563	0.14702362844762695	-0.009741267598371009	0.1473459860882845	-0.18292729145260686	0.04830169860218443	0.1891968499897481
1601	-0.053549533946253725	-0.04878747174488641	0.07244149353180862	0.15316134971627074	-0.03571094509151513	0.1572694205694133	-0.1434614775586326	0.02867925822967433	0.146300018441251
1602	-0.11997687307578833	0.02565630585754185	0.1226894294684736	0.13686414691940416	-0.0031185819728307565	0.13689967226219904	0.05540657117358424	0.09330630000011457	0.10851706662513891
1603	-0.025220156338399476	-0.1271157372164182	0.12959346794420928	0.04952874965415738	0.10796982175623068	0.11878796004804704	-0.038120785604743315	0.09309875864667044	0.10060105942122975
1604	-0.07602407008968687	0.06277431158546525	0.09859144703284711	-0.022259852251853694	-0.07697224619826162	0.08012632343418832	-0.05749427356250298	-0.059226643564661785	0.08254324200330043
1605	-0.0857024873560928	-0.06062685988007624	0.10497872392984992	-0.19270007632728559	0.09638243386041907	0.21545972471299535	0.07574814869035855	-0.06024871930519187	0.0967868286903361
1606	0.08268077798539601	-0.07927060252972806	0.11454230429713064	-0.15545080758634056	-0.11434186838772006	0.19297413413626233	0.1333223072918451	-0.04289356650135092	0.14005247469726118
1607	-0.057443031848389656	0.019212371891678726	0.06057076144179859	0.056629171748512695	0.09793707403138129	0.11313060400594883	-0.17533966319050642	0.06369944344585401	0.18655191390889503
1608	0.03558051515402076	0.07644010540999742	0.08431525824972025	0.06550897209566323	-0.04132865098437481	0.07745632845170657	0.050972100439291027	-0.17423854767856287	0.18154125294358853
1609	-0.14403855219597145	-0.034040061271122045	0.14800618328317683	0.018813768277245912	0.032933127272127286	0.037928205187064135	0.005761154421171965	0.10647608944636627	0.10663183635319791
1610	0.012474445766757061	0.03332917130018014	0.03558715297329241	-0.047172002441187875	-0.08178113921551992	0.09441055314793831	0.10773759288833491	0.07007708054722428	0.1285230957431183
1611	-0.0641890811727956	0.035545659391044655	0.07337391936752394	-0.030679091830417924	-0.0849655202233197	0.09033463512052597	0.011606463167697619	-0.1527797238645296	0.15321995304589098
1612	-0.01898482022770361	-0.0357806950848794	0.040505327301915944	0.1053043125168414	-0.013619961083164558	0.10618145588826476	0.13434039890913568	0.11695890477018372	0.17811998255138756
1613	-0.13382449466963156	-0.038582601048198543	0.13927531180085972	-0.021384200677952773	-0.010931745832826526	0.024016392434928188	-0.021109721189240666	0.15160915045637344	0.1530717309982178
1614	-0.0814322591064104	0.06849554820142795	0.10640889505388025	-0.10137760904128788	0.020826587111718947	0.10349476482243065	0.08679963327604183	-0.17605441343312486	0.1962889014339247
1615	-0.09389564832886928	0.01843963960919171	0.09568914820404434	0.07456263905699133	0.027754426944282654	0.07956063950314057	-0.02684374329125771	-0.11051701638561308	0.1137303717775723
1616	-0.042703380432338636	-0.08053053390023208	0.09115232081853689	-0.02613725308634647	-0.016882368629946288	0.031115436192621866	0.02893875475033686	0.1334993344913935	0.13659986762857831
1617	-0.08781884153582267	-0.07102235123367198	0.11294389449391676	-0.07545595223399913	-0.002006598518488863	0.07548262823427626	0.07681745752428495	0.15211342187253724	0.17040955047845122
1618	-0.09557230684313747	-0.031203993493910818	0.10053733160019143	0.10273873091412655	-0.07811694570247667	0.129063953277935	0.04462469476442444	-0.06671788352411787	0.08026605362639805
1619	0.09597778594980023	0.1445106239754673	0.17347926630466412	-0.03489109490662321	0.024356525644700675	0.04255148464230067	0.01290894875612373	0.08286221441141978	0.08386171674341238
1620	-0.11410964545624949	-0.012985825364661648	0.11484617036084595	0.09083814348590116	-0.04206634975669189	0.10010567463344673	0.07858837396452537	0.022400344634678267	0.08171846769329713
1621	-0.03700800097767557	-0.022115645053884393	0.043112572325402214	0.12168671639690956	-0.03367426338267919	0.12626010043488778	0.05481792503567814	0.014082219582534018	0.05659782516659039
1622	0.05281983407189019	-0.017841631236910464	0.05575175940341175	0.14330780385784136	-0.007755527172296467	0.14351750711421155	0.10224261372921155	-0.06665018982273492	0.1220483505238287
1623	0.09415077414966182	0.09991129757950776	0.13728304941616637	0.021375600536351378	0.11092605438663296	0.11296683513348471	0.026042951267945754	0.05264916194062259	0.0587381440274929
1624	-0.14809643439552206	0.07794901242263401	0.16735770797406113	-0.03859334478987658	-0.004114791846382699	0.03881208283523768	0.0627432338772142	-0.07460056713054077	0.0974779873282636
1625	-0.17055965638059267	0.010987904395128697	0.17091322484717894	-0.1757045941302455	0.10238552919579186	0.20335904451776085	0.04699038365648996	0.020571036997991253	0.05129584504964164
1626	-0.10576750407319657	-0.01903687576928276	0.1074670533555692	-0.020695151031560183	0.06648653864119838	0.06963295984450647	0.054789980774904996	0.16379879499740974	0.1727193887087316
1627	-0.057019972997262795	-0.0769746264552957	0.09579337366718475	-0.01885817315072306	-0.025991058174495714	0.03211177042164871	0.0531685997256503	0.05723162123958713	0.07811759383453885
1628	-0.055588910683344546	0.0011318014280173772	0.055600431342151646	0.0016366723913871358	0.03385944452923682	0.03389897757079399	-0.04357914278028237	-0.009590783334260961	0.04462202158608431
1629	0.0368302721711418	0.07009620865233158	0.07918299953671613	0.10895762122594739	0.050040690283594653	0.11989926566612352	0.05099000075804039	0.05984901213553762	0.07862496060987688
1630	0.04276217848931969	-0.06691689572199154	0.0794133165295363	-0.1121937657702442	0.02802054896857192	0.11563992494899222	-0.047072567200493465	-0.09158837630398806	0.1029769744012995
1631	-0.12334883571421267	-0.05554317508047065	0.13527741707347773	0.013875087454293064	0.03329241770461032	0.036068034718882744	0.061781532567258324	0.009629473797350213	0.06252747021888104
1632	-0.006597696913393042	-0.000694159363151382	0.006634113488812714	0.049167685196098536	0.1092178931806158	0.11977482814997084	-0.0671558359715319	-0.21726614614716738	0.22740818931313267
1633	0.019853974548335384	0.10550492887831309	0.10735674325809186	-0.0427611910509409	0.03911979449446124	0.05795582612114116	-0.15864552636392404	0.0036374114839342795	0.15868722001972932
1634	0.023899810537182813	-0.12646335096960382	0.12870190395706826	0.0005654704076477674	0.043963161398129426	0.043966797892272105	-0.07757059948432914	-0.13279868917726384	0.1537943098803
1635	-0.09963148842544654	0.053474554488747106	0.1130750258175512	0.026576707026393927	-0.04354638200815756	0.05101576954596652	0.01635303998928661	-0.10138942520844954	0.10269974421093263
1636	-0.07443690007889754	0.09405466513146339	0.11994637187654944	0.041239909848570365	0.07776443751843262	0.0880229396627744	-0.015311172971040662	0.06276928810805445	0.06460971712785214
1637	0.05517604629528437	-0.03080171768086428	0.0631913118780662	0.032223271496460607	0.09913652859466901	0.10424198063993334	0.09455803731175394	0.009422392969728232	0.09502633271639516
1638	-0.14041004928806133	0.11441812705366923	0.1811256186726367	-0.23580539685001056	0.07104387996662208	0.24627508616241064	0.013649759780864502	0.008675656854820333	0.01617352663885948
1639	-0.011694713598963498	0.015437676190325711	0.019367193196721384	0.10116339745429914	0.09995822686179653	0.14221701762394992	-0.004210519715244735	0.07708440797519031	0.07719931624799568
1640	0.051737897967413675	-0.0612733255123364	0.080194953116934	0.06802100751432762	0.12790738010104177	0.1448694424217081	-0.011009956493041624	0.0014737371247383864	0.011108152100664702
1641	-0.08947468452068742	0.03863462404739131	0.09745949592194598	-0.09684280314384644	-0.18619949953575818	0.20987801730558778	0.10987146591208843	-0.09136668185415218	0.14289719932423123
1642	-0.17162205764857721	0.016811902054780486	0.17244352908193192	0.006798147289462136	0.02278355696456034	0.02377614927877488	-0.030432549652236005	0.10110707957580727	0.10558779104936533
1643	0.01452741054115988	-0.008636093777542745	0.016900525813296926	-0.010883695744148571	0.0031301183897812475	0.0113248608903264	-0.07942445900852951	0.09540854236751689	0.12414118835218169
1644	-0.048990068238825873	-0.06671079987808876	0.08276688713742485	-0.14863314511069284	-0.006635953310126475	0.1487812074888171	-0.03986164466228051	0.008723268718446886	0.040804976808180515
1645	0.002503670885439198	0.018518227411290077	0.018686709564790988	0.07243230750084448	0.08559376566418533	0.11212819400343682	0.056102199316179005	0.17822930055360936	0.18685058293711876
1646	0.09209768655806964	0.0038301542125360527	0.09217729628623446	0.059118664901514115	0.09596144661409642	0.11271031796604777	0.028736439706817912	0.03375470141969923	0.044330157172703846
1647	-0.1278144405115726	-0.10489304753399346	0.16534534352153657	-0.041243325391678715	-0.02116105193104241	0.04635517239955175	-0.09547591397465623	-0.041190163498359376	0.10398211249208938
1648	-0.0344417987456818	-0.10094281435794031	0.10665687634343904	-0.03224906732751513	-0.142540431461235	0.1461430016957693	0.07555217760180996	-0.20865582579185518	0.2219130126361599
1649	-0.1072920472494544	0.038087489007958726	0.11385183451271451	0.017691304913051525	-0.1352408958265811	0.1363931162980842	-0.044925960517885714	0.012250580283464416	0.04656628228381812
1650	0.06615576356275304	0.01738725829959514	0.06840249851977429	0.063527822153872	0.06353657768615312	0.08984809898758325	0.15538902622699405	-0.14667198049615546	0.2136783080577859
1651	0.058618305642972275	0.107279552860562	0.12224977798922594	0.06059095956372321	0.06518950171716952	0.0889996377239008	0.06319568160277883	0.10363416719548081	0.12138259670785047
1652	0.02201014157123533	-0.0688460563310458	0.07227880605214336	-0.025906587376940238	-0.056914425664047384	0.06253321611901481	-0.11406488076689984	0.11572198653950432	0.16248807707957003
1653	0.007566570027910234	-0.02436235156595981	0.025510334294373604	-0.06415345189216844	-0.05692681194433308	0.08576903466768315	0.092296644592509	-0.03349698941308527	0.09818716261699524
1654	-0.046903950760592276	0.031207782741911536	0.05633743249934644	0.053340003947210786	0.03218829746801079	0.06229961889913623	0.05374162640298212	-0.004161192168514594	0.0539024853666416
1655	-0.06463255306158353	0.0752169031283309	0.0991713135512237	0.054791983917822834	-0.0377802702115969	0.06655456647678078	-0.07184422071333803	-0.06211378061092187	0.09497217377573582
1656	-0.015987229420495033	-0.13136016304161846	0.13232945227296955	0.0029902430969215863	0.06545054624051586	0.06551881834221823	-0.07494232264385177	0.010701429384567319	0.07570252515027526
1657	-0.1930960019132175	-0.05850517148909735	0.20176451879812263	0.020155651670110516	0.14925934460958087	0.15061408382859964	0.09363025800901043	-0.060184371444165885	0.11130491355265135
1658	0.08229872583667555	0.0006797898970853141	0.0823015333310654	0.006583516100881116	0.051138597111707006	0.0515606322576057	0.0825249757778017	-0.1068406717622995	0.13500111395742695
1659	-0.024694231406917733	0.1341957968387732	0.13644895365656598	-0.15838751625487646	0.020991812315404555	0.15977253046025755	-0.0073266608009644055	-0.1806961159656442	0.18084459152421986
1660	-0.09168776461933745	0.07939717130821625	0.12128708501995282	0.03854151777780162	0.029139840094446163	0.04831747999788989	-0.08099706413927858	0.011583043790104865	0.08182109326222606
1661	0.07734493073159396	-0.021962484395656713	0.0804026680571269	0.06680644747457054	-0.00770864737243331	0.06724971872420789	0.10553482402882669	-0.14208283972555408	0.1769890743161083
1662	0.007223753985132812	-0.008771122700194318	0.011362887619772813	0.18192557304317264	-0.009227878306675033	0.18215945724866867	0.015508904664401591	-0.036389757667124184	0.039556802031528296
1663	-0.0020643072427112327	-0.04950320863507055	0.049546231234672465	-0.008383742457968997	-0.15259921096918658	0.15282933725571102	0.07771171834948179	-0.003786407466850779	0.07780390768036145
1664	-0.14759675414422258	-0.011979577137740305	0.148082112702072	-0.03896800384660611	0.07692205635819734	0.08622939219409351	0.014874259063896965	-0.026441862288977092	0.030338353020708784
1665	-0.11204967979269488	-0.05606623030919246	0.12529386626139713	-0.02052885547872666	0.10004153646929151	0.102126112852703	-0.0896706154376715	0.09660406487745984	0.13180730110209843
1666	-0.10131941567945213	-0.095910860740618	0.13951529379115335	0.12676062656293458	-0.22060136107373665	0.25442723312218934	-0.005375525497554239	-0.09630463270065573	0.0964545413859973
1667	-0.11011424322135716	0.017504644356114936	0.11149690190425143	0.04244159650019549	-0.10671957185810983	0.11484927570979138	-0.009571159646955488	-0.08145248484184604	0.08201289157137841
1668	-0.11380481673074744	0.004582383541211535	0.1138970348606046	0.09540343159511878	-0.0036917313539070492	0.09547483249796215	0.04786334715173803	0.06600854993046543	0.08153544422207153
1669	-0.09447620619428898	-0.03966394323904687	0.10246453986690293	0.0451846444672454	-0.07661414789771982	0.08894593725249658	0.137955189970211	0.09101543911958786	0.16527384728942568
1670	0.018624983064985296	0.04784119073741031	0.05133877214488347	0.16467707598641734	0.06053236487761242	0.17545001155061998	0.07438709767741393	0.09055627266236403	0.11719163288976539
1671	-0.06827766024518389	0.06258912784588441	0.09262417510059254	-0.07379986067381118	-0.011778008119394459	0.07473380032310992	-0.05750965675199753	-0.010187837885383279	0.05840507392779694
1672	-0.02719601620366088	-0.0023570103558622	0.027297963205474264	-0.004861186661574874	0.11473285849404304	0.11483579561257358	-0.020531517666352205	0.03399683079241582	0.039715585374156134
1673	-0.030426840119947174	0.10628023266861049	0.11054990029746209	0.05235401733950383	0.12542784402058474	0.13591573561305256	0.0015539472657933736	-0.054473188665447245	0.05449534875093724
1674	0.022912655125650765	0.14088186051025994	0.1427329267749364	-0.14277473285349176	0.13555442447511154	0.19687464625025908	0.1267961861823608	0.005995639336505828	0.12693786086682474
1675	-0.13250589464861834	-0.0825429539384331	0.1561126239658825	-0.005742754512882053	0.013111059390253798	0.01431359869948817	-0.09826256557770742	-0.009755325161937466	0.09874562351278351
1676	0.05617836228105221	-0.06066065458292155	0.08267843372373276	0.05273388443718859	0.06590306924024204	0.0844042481343143	-0.1868620940882598	-0.11175353871773522	0.21772986846775524
1677	0.0012009782652672584	0.024520319373195924	0.024549713052440584	0.05155571116843966	-0.031900801491592454	0.06062715967196188	-0.04158806589895036	0.015622359867801878	0.04442550340800365
1678	0.006179481002717884	-0.04247713888696082	0.04292427417540232	-0.020330838868872093	-0.027569470441404547	0.03425519974444054	-0.014060633441063206	0.09766074483101668	0.09866773785646905
1679	-0.1313996866547668	-0.018656512826108983	0.13271753133554615	0.036331461600244114	-0.051783571070325024	0.06325751603410787	-0.02351247731627817	0.12481762360180512	0.12701289600332083
1680	0.01326135836696726	-0.0037672345558290477	0.013786068400228	0.027072209797948252	-0.015681765171644976	0.03128613594298188	0.20767701334707253	0.02464184397834818	0.2091338383605422
1681	-0.004791789702306476	0.06081615083768109	0.061004634670348674	-0.09885630628991099	-0.04113521564111812	0.10707322381961787	0.12246916794376558	0.03593721225344138	0.1276329907249186
1682	-0.034695239971111555	0.09205909001378768	0.09838005758699106	-0.07990216338692487	0.016080078545194963	0.08150413879018951	-0.1212019593246237	0.015621788636614602	0.12220456302583303
1683	-0.2261528765983728	-0.011461774548296225	0.22644314047794603	0.038171170351610384	-0.07681583431451079	0.08577709861872242	0.032167783912662826	-0.21118924629368843	0.21362505487874767
1684	-0.05709352283337975	-0.0973692148053646	0.11287353251023416	0.018685566843994972	-0.11508887710141785	0.11659588346398284	0.08453407664152655	0.04845024689702302	0.09743426778099157
1685	-0.10008966886568886	0.023540345652127502	0.10282066760659007	0.040154028898227515	-0.01047617001524798	0.041498146644736694	-0.1743963948030973	0.11964805616685882	0.2114941130736872
1686	-0.06840018115513037	0.004226537154562031	0.06853063839169708	0.03716146085880759	-0.07214441759342016	0.08115288758297193	-0.15118995005297411	-0.13659331012562434	0.20375508182152366
1687	0.029536304916959227	0.023829889391543364	0.037950717207462376	0.0799049122612593	0.24177436588086393	0.2546362876743482	0.10316454335157121	-0.14361116145898936	0.17682502283482993
1688	-0.13802497692442886	0.009830340781017438	0.1383745997459796	-0.04802150710578629	-0.062458673537503145	0.07878547483372476	0.06240562947971296	-0.007737721335085679	0.06288350278267472
1689	0.1348887093997855	-0.05519757777983749	0.14574545109985762	0.03223221598978019	0.14952174937469934	0.15295642936366632	-0.01677405795056704	0.03471442160702935	0.0385546376930139
1690	-0.11566161268090971	0.04183100920388608	0.1229936664180899	-0.01598053155263154	0.10266579403514438	0.10390208204637352	0.06467917733174117	-0.15562046932674703	0.16852633756712282
1691	0.13315883476011578	0.056130660939007614	0.14450580047915604	0.05058691516180537	0.08097473307533092	0.09547744960046212	-0.040129543648788846	0.006210712998039342	0.040607305123635876
1692	0.0831993763496444	0.053211090637740856	0.09876009513881423	-0.023051287624392645	-0.04256937787132924	0.048409852235825855	0.03989536307619357	0.011467104507380312	0.04151065502692641
1693	-0.07939630500503864	0.07890908819467772	0.1119393471848418	0.1141923203012508	-0.09256513986150802	0.14699724872719216	0.10479502722078067	-0.025807986410659237	0.10792613164927636
1694	-0.12564382537527788	0.1057971686579371	0.16425410725753348	-0.1223848691481449	-0.04675550238822771	0.13101195823276637	0.060538411068950054	-0.025968657853259025	0.06587313872477009
1695	0.02558876611056775	-0.004241081912726193	0.02593784352739822	-0.0624917436908719	0.15705339981581964	0.16902954896476924	-0.14456639475698374	-0.10425750613324641	0.17823880070892523
1696	-0.08136810080685652	-0.03985670358539571	0.09060532351693724	-0.1018703521247247	-0.028926960872088937	0.10589777007713981	0.07282774787621242	-0.18271746541969952	0.19669660147069204
1697	-0.15570458154835784	0.051285489316838156	0.1639332734060317	0.0754292527728166	0.12428160987337412	0.14538050325467658	0.16595577512064913	0.05395855620609114	0.1745074356116133
1698	0.017856892221191276	-0.03124642348441034	0.035988992488903485	-0.15432881897218098	0.09411291571309799	0.18076123829341537	-0.03572860518348962	-0.05367126929040834	0.06447587436864437
1699	-0.08540779341301143	0.04590037968194517	0.09696048695539004	-0.0401181325846489	-0.05917187523971709	0.07148968723853891	0.12563859531522537	0.021205413004871554	0.12741556487921776
1700	-0.017635057979524985	-0.06465841251423841	0.06702018784517566	0.16162084366197096	0.04406754540613063	0.16752088127791306	0.0927199467099398	0.1689007547755707	0.19267707046156674
1701	0.039222843853584675	0.02367303824723626	0.04581314461830573	0.02140748252570112	0.007373025716781565	0.022641594826966607	0.1318502647373286	-0.1812711118967801	0.22415108369043996
1702	-0.05208520135501957	0.05426151564442346	0.0752142292403701	0.02159409891063524	0.03691825472353223	0.042769880051198514	-0.02910395739509364	0.008704536398011413	0.03037777625106438
1703	-0.029120655927092183	-0.09221682917902707	0.09670551269425103	0.06850580425307194	-0.06388100946360167	0.09366871722431655	0.035375892387430656	0.008776393058720485	0.03644830362757959
1704	0.0581555725595485	0.010653771916557982	0.05912337503711159	-0.04326656985226756	0.04826561980442587	0.06481948875057976	0.10027086056943348	0.154795890263751	0.18443430570770183
1705	0.06813935686999474	-0.15985254081846342	0.1737694068608598	-0.1379333732728984	-0.07090754841821129	0.1550918949691495	-0.10664683196748456	0.01243938602053724	0.10736985188249458
1706	-0.011796777043261536	-0.03749466894845631	0.03930666798601424	-0.0073802345780709135	0.062172622645558576	0.06260912768162784	0.046842720059310054	-0.06227919549263911	0.07792906141976336
1707	0.07982663031008042	-0.05368333217717967	0.09619870612595402	0.05454863914653122	0.023320623888096133	0.05932457780101362	-0.06740003994554214	0.08122431254271699	0.10554692952756915
1708	0.020802110100716278	-0.012948043914280014	0.02450264528267195	-0.010329149404387327	0.06681714035817106	0.0676108095873854	-0.04804797533220262	0.11558064744453178	0.12516986057842
1709	-0.1305959914890903	0.054600751159163435	0.1415505387491105	0.05648221378225463	0.054844119473750716	0.07872812657872252	0.16773718276215116	-0.09640401813576999	0.19346704420573846
1710	-0.0219037374547152	0.053563477002787775	0.057868988094775496	-0.15816377027021597	0.10273659313550487	0.18860165904673248	0.002221513112917172	-0.26339455691596786	0.2634039250532723
1711	-0.07598322834939282	0.0007991199855264412	0.07598743042863891	0.04810344093386409	-0.03363163636734403	0.058694360840058635	0.09047248696958408	0.0504365681473338	0.1035814573412742
1712	-0.006909672964479875	0.08237935890644582	0.08266862980788467	0.07245074642517396	-0.02528134948278316	0.07673498087075722	0.15788951501551826	0.04331279526975886	0.16372262270656313
1713	-0.018570191622290247	-0.05904979943254085	0.061900976001286766	-0.05822048619821385	0.05372122645109482	0.07921865427136603	-0.07711097849058277	0.1391633007293252	0.15909911147978084
1714	0.0069269693943313365	-0.08785151569725647	0.08812418348725452	0.029633610954054434	0.03836018372838792	0.048473235850847965	0.055750299009380576	0.06460734570847793	0.0853358363123613
1715	-0.095578675735569	-0.03031010677132468	0.10026956581063941	-0.005893102648225664	0.010223251693610396	0.011800149745381716	-0.09874732753030033	0.017863985516162487	0.10035017026840598
1716	0.04184977545132796	0.11700756787155979	0.12426654676357689	-0.06369401136257256	-0.06055467855281618	0.08788513058584153	-0.029867410123966334	-0.02109841469009591	0.03656781768096726
1717	-0.09552850054808747	0.016772442739283445	0.0969897378716351	-0.13926745809600138	-0.019693053618037405	0.14065291054693607	-0.06218547457601748	-0.11416100358744842	0.12999910764439088
1718	0.10015444950308348	0.036637097474389875	0.10664516241543096	0.11682593555874445	0.11063674641260093	0.16089993435654992	-0.0016006994275820836	-0.027229527889114664	0.027276536211944778
1719	-0.0018499298160343475	-0.022101163181372105	0.022178450222995538	0.11993472284560144	-0.032196336400359064	0.12418108479819427	0.018544531789320882	-0.09532588794813515	0.09711294750127582
1720	0.06050535916259416	0.16857474017798071	0.17910427553095495	-0.09618592442410188	0.05837960001128982	0.11251626440118438	-0.1482699931580965	0.12762048543547988	0.1956296991100521
1721	-0.02089826931194597	-0.09923321741810555	0.10140990631779338	-0.03676739866081071	0.018266907624739006	0.041055103439812855	0.038501449315244414	0.11912975728556098	0.12519688762222086
1722	-0.04933184023889511	0.08272399634449293	0.09631661348157725	-0.019468502829506695	-0.07682803329380905	0.07925635180991579	-0.034634608393008144	-0.11782947438510778	0.12281425459777788
1723	-0.045724865895177984	0.07628030480801294	0.08893507892128602	0.09073607913310862	0.10028489005434667	0.1352408785451431	0.025033315101188402	0.030346141415145942	0.03933897766520405
1724	-0.09760675138023789	0.01962255231434959	0.09955964279934393	0.13001654044709576	0.13761075933794212	0.18931725192225962	-0.011289146689994303	0.03041654847913504	0.03244397100189465
1725	-0.11167664931817523	-0.07477565202221383	0.13439892908160353	-0.12485786018537595	-0.0026012321896003504	0.12488495369328967	0.13188102787602632	-0.006009600103743672	0.1320178806338147
1726	-0.03146139871356323	0.015534668771546627	0.035087683634795044	0.08990127887340826	0.15185576965521552	0.17647213581937574	-0.04250820214930708	-0.17070789547282506	0.17592081408044735
1727	0.009748529184863183	0.03212195858238242	0.03356864674717199	-0.015408256651887045	0.06939859967986724	0.07108853642168259	-0.07595099665254473	0.0535441713517619	0.0929275641468219
1728	-0.1374099226534929	-0.039848959190759925	0.14307140312524286	-0.015152090762817916	0.03507273445806713	0.038205792189807575	-0.02728801912579491	0.07763473848820603	0.08229087803603682
1729	-0.04074306401417464	-0.018796819837427595	0.044870008928724815	-0.031238344756228355	0.042966807219076905	0.053122318339002286	0.031238733262244703	-0.011783478179387696	0.03338725526055982
1730	0.09389084812569698	-0.05021903714199914	0.10647742978318074	0.10578008574600509	-0.13307258717702972	0.16999335280657407	-0.018175671785695617	0.11319669207542027	0.1146466141745095
1731	0.014757951315519989	-0.04383747446137861	0.04625495967118856	-0.00720841376364039	0.0823727432009362	0.0826875447176612	-0.05379788491282828	-0.03409961391593149	0.06369455306625132
1732	-0.07433251578509967	0.03148050552858547	0.08072388203795325	0.11519812639051974	-0.00261682491322413	0.11522784427608036	0.046013326979242264	0.08171641442378672	0.09378058778861818
1733	-0.0020447592728990143	0.1408547316102262	0.14086957250404705	-0.09233487433312311	-0.20331891791617127	0.22330318269276062	0.005517512962136438	-0.027782150299405835	0.028324738737473276
1734	-0.0679963840883746	0.009276319948989819	0.06862622210853363	0.03696527206401465	0.08462346779500877	0.0923448029962678	-0.029094673645960224	-0.035026041682134086	0.04553376363187571
1735	-0.03440067678825215	-0.06450207132391547	0.07310214612831328	-0.05569464434794764	-0.07535524371768158	0.09370328790813888	-0.005137728740224203	0.03467587507968703	0.035054422961306696
1736	0.14233325953320053	0.004320341776615198	0.14239881362712326	-0.042852239887583236	0.03957775424315012	0.05833277890101043	0.08527327911418009	0.0910815921427698	0.12476934141906307
1737	-0.08836589663998815	-0.00011301335289389374	0.08836596890775883	-0.04580997236666204	0.030405500048568988	0.054982251694868485	-0.1255953556816417	-0.05684076698228115	0.1378588631896117
1738	-0.06494347685834101	-0.08965823482225184	0.11070796835771095	0.053553397713174605	-0.09980613735966254	0.1132661973462572	-0.15048824707391997	0.07480357108138586	0.16805441605000784
1739	-0.06685424004174227	-0.276026806360952	0.2840075478598859	-0.06317905084675532	-0.0031535374118516674	0.0632577051757716	0.03628893018762928	-0.11715325682566681	0.12264490221376215
1740	-0.03915724191299071	-0.11542899214750771	0.12188987579951778	0.0003079934597083064	0.06601201815150254	0.066012736652903	0.10432689017295829	-0.07449219781186754	0.1281919948670856
1741	-0.0368218702742639	0.009067906709040622	0.03792198653259852	0.03545564015167509	-0.22199603213618335	0.22480956541654187	0.038032948122151446	0.18950132727432017	0.19328025812687458
1742	-0.1413039300337019	0.03132658830738378	0.1447347773617303	-0.06065216680873731	-0.08387801207809069	0.10350945004571913	-0.026539463661203386	-0.02437838367383849	0.03603676902794159
1743	-0.09324285140101056	0.13114578548461184	0.1609144070236309	0.04462691402417585	-0.10490045462152488	0.11399853874117766	-0.09632319457026728	0.03054025428860715	0.10104882455642102
1744	-0.13735207682549588	0.11277733222720226	0.1777197785069565	0.05466587920983324	-0.16062670262476494	0.16967408743201995	0.021542423338806405	-0.12930602487753634	0.13108823010834494
1745	0.05768677116085863	-0.027219895575563847	0.06378625464870838	0.14253746237904427	-0.0975736123991671	0.17273545674840576	0.18653546562205137	0.19085007884054436	0.2668693173226879
1746	-0.06181015636820879	0.06408395204082165	0.08903509611065037	0.06407133151398198	-0.029412288614590592	0.07049977477639595	-0.08661980453346908	0.056058519279223756	0.1031772655248989
1747	0.05803124239577039	0.057618876302979294	0.08177750302139757	-0.05194362663556807	0.002271123019521287	0.05199325290674835	0.032603178262870465	0.14315540806981236	0.1468211091514943
1748	0.013656573942227985	0.06471082221573957	0.06613616653296889	0.1043885659758983	0.035654598876479274	0.11030966923868056	-0.11692036209829348	-0.11548393637767851	0.16433779429723328
1749	-0.08973749512984042	-0.1516799108858853	0.17623737798358283	0.04752461109103836	0.026516150654449313	0.05442145629146559	-0.033557960303297926	-0.020160684210845273	0.03914830631798961
1750	-0.1238893282991837	0.06283594989727748	0.13891336244550445	0.07325167718305313	-0.03677790031247193	0.08196598173342616	0.03786524243286747	-0.05292242517381164	0.06507349437964369
1751	-0.0585337427585552	0.07899563772199183	0.09831841038396062	-0.012310514872592701	-0.18921459306668842	0.18961463816335702	-0.2047929854400903	-0.06881857433988081	0.21604666870757055
1752	-0.006108934145637218	-0.0809808842352042	0.08121097640043048	0.026687772302494174	-0.05821148633720939	0.06403760092365181	0.1458867001313737	-0.1598561041724723	0.21641835254067912
1753	0.11341251707024616	-0.049873443693168575	0.12389414600385497	0.1177772722644203	-0.07643177597715432	0.1404040677511492	0.0014862991726493082	0.056400506898760173	0.056420087412797505
1754	-0.09823337616931084	-0.03096649492976603	0.10299864077674303	0.02175117764277474	0.04185342985286373	0.047168032811387504	-0.06292063531740305	-0.03455803537444028	0.07178623933377966
1755	-0.029358766999671732	-0.09306058548112077	0.09758181065049981	-0.025110633149310443	-0.05578338528033429	0.061174585985468384	0.025875246572129126	-0.05700827141932966	0.06260568181394113
1756	-0.06513012343458417	0.006656363120264406	0.0654693832916806	-0.015318765901068601	0.014188555249194492	0.020880126646914448	0.0843343918203725	-0.04237731684796073	0.09438287252963097
1757	-0.03025647802158811	0.10224029795595754	0.10662332291011108	0.0343959004129526	-0.06272381221275546	0.07153568748337269	0.056103199419095744	-0.059154380850810574	0.08152796918175731
1758	-0.06712470819264796	-0.07662529717474661	0.10186835925382509	-0.045237457321302965	0.12566417890703	0.13355865155531763	0.06275780255703894	-0.030562573768239173	0.06980410229440205
1759	-0.06188123671740523	0.08804181952656785	0.10761342594316141	-0.03679036331843793	0.10574397560214542	0.1119612397629188	-0.02217969346131899	0.05997291509463076	0.06394286001568797
1760	-0.05050512499185072	-0.00472326492767061	0.050725505241637825	0.08868891483765719	-0.03218276964096512	0.09434751865759182	0.16203623484180174	0.07786060382625183	0.1797721197235435
1761	-0.021272539815493433	-0.028302664642445817	0.035405674348393736	-0.04908023355066131	-0.19324544524652607	0.1993807198149198	0.031302706367605924	0.03373111036205836	0.04601790121456994
1762	0.019585987727366996	0.04147697356382135	0.04586883747459168	0.05094971150796966	0.13031704280228346	0.1399228528421198	0.008659498786802942	0.10678427456406958	0.1071348132654052
1763	-0.11971848170285333	-0.014411341510275403	0.12058275840833223	-0.04058818423132628	-0.05357553938208827	0.06721412886646508	0.09141227577830777	0.07660436723782246	0.11926622842563842
1764	0.026311781776286073	-0.018162185698947123	0.031971469306335286	0.0774898042676007	0.1459142916908996	0.1652139530581119	0.15109258977149742	-0.09152351987842236	0.1766508572716079
1765	-0.13269402325565213	0.028281294578552194	0.13567437278576377	-0.06178071452844322	-0.04999625310418848	0.07947629842980278	0.06896079412588557	0.00746047152798104	0.06936317295144874
1766	0.07988674895500877	-0.06286722822142558	0.10165717408449541	0.13242473223820045	0.02861607559284892	0.1354813252470418	0.005559416075985099	-0.10316859333177876	0.10331827407174331
1767	0.0583507119600911	-0.0891907829464947	0.10658236884615695	-0.027591004868449825	0.08238637872237724	0.08688370933977091	0.0133063202830857	-0.04773822516553151	0.04955800945791753
1768	-0.07005464042920317	0.05211749342334782	0.08731486566672167	-0.021643585362794447	-0.08502576937876416	0.0877372568855863	0.06895232258873221	-0.029380555040393965	0.07495091597080192
1769	-0.04450308290148075	-0.1505352792520304	0.15697577739008922	-0.031260437645400416	0.15756660413666823	0.16063763475893025	0.007514031164896944	-0.11859721957173772	0.11883501653340237
1770	-0.000357494494105454	-0.10728294096082339	0.10728353659120692	0.07382135921166202	-0.07131584468207539	0.10264279214136343	-0.030002336621221683	-0.04523926941242686	0.05428380697503852
1771	0.03289164292399031	-0.011638044443917103	0.034889887542350596	0.007956290002008145	0.04224952242172093	0.042992146904516804	0.060354619681548004	0.09372358449200496	0.11147551483143862
1772	-0.12879674801797408	0.03847286961328369	0.13442010264944093	-0.0924455718219033	0.06306508847604547	0.11190794937791562	0.09870100836906628	-0.028750706011562224	0.10280317188313683
1773	0.005746813111126166	-0.1334113824718289	0.13353509963293855	0.18422743496142047	0.10728350156472866	0.21318887752519722	-0.06208875930416742	-0.043958423863524866	0.07607468081100405
1774	-0.09314380549781859	0.01264230912816292	0.09399785360691751	0.09792262497680673	0.03636659780728406	0.10445750293025911	-0.01858333988612027	-0.08004213827459723	0.08217106802818624
1775	-0.01595413171635506	0.06690851271686037	0.06878432519698853	-0.029083464511969036	0.06730475820303893	0.07331969984109658	0.028324774545643132	-0.015548781227897308	0.032311877858374694
1776	-0.013265158939245458	-0.07536877949309702	0.07652723282572371	0.10352867924539559	0.07925992489518471	0.13038528720943296	0.0943818896284937	-0.08802946796794145	0.1290624977309985
1777	-0.2026274737506823	-0.03463439597135854	0.20556613170190344	-0.07685852398323624	-0.0672016152194135	0.10209451403958886	-0.11034047165865775	0.0862104283848721	0.14002591777295448
1778	-0.0711592483324782	-0.03606718607089478	0.07977769446603385	-0.055549667844630155	0.009268452444147845	0.05631757992277516	-0.08594832967948642	0.043572823365452575	0.09636236978577589
1779	0.021361951190817578	-0.06227725203861793	0.06583911512285394	0.08996231060909443	0.023395536574466216	0.09295465809594682	0.011664420271630628	0.08406423768320369	0.08486963389535383
1780	0.0012186355605525217	0.12195631223899775	0.12196240063054414	0.04588068839289847	-0.12022815571983597	0.12868506904532231	-0.12845876257162062	0.0927147276489135	0.1584224554930399
1781	0.027468698202710404	-0.07918768991000051	0.08381658316964478	0.18245199049088948	0.1413117410380549	0.230776378750716	-0.07104581564195682	0.06104258426490025	0.0936680575968583
1782	-0.02702279128821718	-0.003803338206661639	0.02728913026317985	-0.1819853149041478	0.117522007235214	0.21663350854693633	-0.06759778958824729	-0.08557381414512057	0.10905200055276654
1783	-0.10396586345381525	-0.05779169106091887	0.11894864572317775	-0.040150209788825234	0.03571288327227669	0.05373499211599401	-0.01084778388184524	-0.06392920457369711	0.06484302285190625
1784	-0.11485153888646324	0.0384114093975921	0.12110455134510101	0.05544102137177249	0.09066287067974542	0.10627070607950988	-0.048429667074645674	-0.052691913083572926	0.07156724360605084
1785	-0.03320953978314127	0.06726797741645464	0.07501902637537157	-0.061575109464873316	-0.0038579235402064296	0.06169584815571637	0.06423694425544786	0.06135367093406988	0.0888293754585928
1786	-0.1377781317745164	0.0032894856042608896	0.13781739480492528	0.11551342903165608	-0.01639180409181539	0.11667066267076698	-0.17346923169290465	-0.029979839601595136	0.17604080528861485
1787	-0.07397373729154991	-0.03611421627232796	0.08231859100983033	-0.11097243376419533	-0.0008824028372905735	0.11097594194381041	0.0359433997001657	-0.09162573314747113	0.0984235894327039
1788	-0.08805879121540071	0.04301760421720645	0.09800441307872698	0.10500236826607787	0.017877971752277965	0.1065134696433286	0.051557436077150284	-0.044753559307674155	0.0682718850300396
1789	0.020941296548136378	0.023402385684760506	0.03140397358385196	0.00936835853370161	0.04693937561631335	0.04786513475239918	0.005427255582299189	-0.014056275631442912	0.015067647055286819
1790	-0.016581038686026228	0.030731564379036055	0.03491933408715488	-0.0324413728063177	-0.021784399343651686	0.03907688222366495	0.15857755453606245	0.008484936763951841	0.15880439211346178
1791	-0.05299380153522904	0.07667760190150195	0.09320835603378304	-0.03205669618802702	-0.08736323587213038	0.09305894235666423	-0.0982571115906098	-0.029010006958913558	0.10245018536774718
1792	0.008067485167868703	0.10128458199608505	0.1016053682984096	-0.161628216192275	-0.16960680697762046	0.23428646833020594	0.07625789769013858	0.017479576956965108	0.07823555822459571
1793	-0.08567672185620319	-0.1338602940686249	0.15893105107613156	0.04508668750572262	0.049948989007194834	0.06728826712792917	-0.07566788896173103	-0.0468145716350418	0.08897883758117611
1794	-0.05349487918969287	0.06223932739351561	0.0820697019241392	-0.002032282376979281	0.07309439359284024	0.07312264044989641	-0.10135941045133647	0.09891798566353603	0.14162802679827893
1795	-0.12864579591611172	0.04794272056588655	0.13728891165038984	0.05552839867303593	-0.06328840183537009	0.08419515939807286	-0.08646841042525891	-0.13539820946202896	0.16065323254449157
1796	-0.11675836801479741	0.044837818802689146	0.1250717653847648	0.06276782909498588	0.029710711420328186	0.06944441476749139	0.15587785171222593	-0.09402594518757396	0.18204060816981293
1797	-0.023494899460932313	0.09298413072181248	0.09590651107599749	0.021373311942900545	0.039089497582947906	0.04455117601922339	-0.16793537938265204	0.15600501903008576	0.22921574468385172
1798	-0.15837046552194706	-0.019191329164243928	0.15952903016294112	-0.03423178043193571	0.031314564956332065	0.04639414585855199	0.06411316481108748	0.056150152122727864	0.08522521625375405
1799	-0.09729510639403109	-0.053625421379417816	0.11109466029628044	-0.1384681168951036	-0.13163188195117448	0.19105070463749674	-0.0011999432770718865	0.076556895843364	0.07656629914681704
1800	-0.08876821142839703	-0.046281677169878674	0.10010888572875769	0.060043589699087525	0.06379778121430464	0.08760930060113853	0.05785027156234239	-0.010375137364980276	0.05877327109476697
1801	-0.01747670669576439	-0.006867536046577401	0.018777601771281013	0.036503842772657044	-0.10197810662972633	0.10831465629800381	-0.023175033258547334	-0.03858853139914208	0.04501285285423875
1802	-0.04740510594088038	0.07211962886344336	0.08630460553566598	0.01677688690889863	-0.08628747209867652	0.08790330924108518	-0.03126748746029114	-0.031430481444264795	0.04433430879012029
1803	-0.0205920169315002	0.07551101927798529	0.07826841760063542	0.024819307292427817	-0.09248505038876445	0.095757415169209	-0.07441019598298691	-0.10363561351905662	0.12758219960361944
1804	-0.02960615121856485	-0.16477228892264553	0.16741096555119772	-0.0645601591028058	0.05179804887849294	0.08277108197310425	0.09842830768877392	0.06984182585051983	0.12068973606985099
1805	0.052466560590055576	-0.01666841834983463	0.05505066893721708	0.023456369856176912	-0.05444260837505358	0.059280678922472026	-0.1340530443959294	-0.05147844084247669	0.14359752290130004
1806	0.09568814792575456	0.08787462691839007	0.1299160179096763	-0.06098811853575739	0.09397954522505542	0.1120343943761907	-0.04497344751053563	0.024271285956897294	0.051104855962857215
1807	0.022661851438791097	0.06658975363716743	0.07034027864667933	-0.050028285722646025	0.07027441485943296	0.08626310193925558	0.041683834012527315	0.026208780534918766	0.04923862503270644
1808	0.02576085656178969	0.10409983404958881	0.1072399047927078	0.137112970738952	0.02203465111929077	0.13887221678510636	0.019850840611640046	0.16243501980223987	0.16364348911931326
1809	-0.20262620256844788	0.03249336672018691	0.205215001518218	-0.020576002082391767	-0.11601374093003614	0.11782427570868462	0.032793053142111735	-0.02394609279455438	0.04060541459592271
1810	-0.08947669814713981	0.0581613280655787	0.1067184126271856	0.0681104952823668	-0.012815729990532168	0.06930571767754473	0.04620176427466997	0.024865560298891785	0.052468077066631605
1811	-0.06830250857315653	-0.019957690748711614	0.0711585700910813	-0.016270929984825627	0.06837023300709152	0.07027966935049627	-0.0017070547815634528	-0.07350808757290284	0.07352790609457616
1812	-0.08045827415758328	-0.03400520430695664	0.08734922896268	-0.010944472001370316	-0.08616076314049037	0.0868530861417167	-0.071633556493475	-0.07407606850046088	0.10304673862082606
1813	-0.03956584145614649	-0.052862843954870856	0.06602981206341531	0.02173760647584784	-0.18840206867361517	0.18965195231211415	0.030412158404963054	-0.08685261463444939	0.09202323645519503
1814	-0.07354175998049356	-0.028705828878564366	0.0789456463184256	-0.06678207539195054	0.05117091140232717	0.08413267954487709	0.1572186800765356	-0.020123786239167454	0.15850135689516276
1815	-0.1262107978977544	0.09580697563306259	0.15845548928939654	-0.17079710139136517	0.023545934017574606	0.17241247301878207	-0.003599997713756018	0.017686939415573685	0.018049593054393843
1816	0.05598821544937412	-0.04734607920797156	0.07332347158702357	-0.07999620138957203	0.09390410225401477	0.12335871536658213	0.055492967113720044	-0.12224645684486656	0.13425224620172369
1817	-0.11494537551753185	0.11054533985091887	0.15947636663663228	-0.01712219071934754	-0.08274512819074999	0.0844980807730765	-0.1025306754339096	-0.07603030519030286	0.1276446109801127
1818	0.047730121091673135	-0.019264621840855006	0.05147125522169563	-0.09190534663002468	0.015064857633452253	0.0931318563902877	0.08430575026971518	-0.0250039391555912	0.08793552468619317
1819	-0.03012650803837712	0.02881936167573602	0.04169127119653805	-0.07788643420227047	0.0910432960079611	0.11981309770111878	-0.00013950065481641515	-0.052162658560337305	0.05216284509605496
1820	-0.07289320439514109	-0.14395404600669282	0.16135732585999574	-0.13407310763562946	-0.14425377089229996	0.1969384386241631	-0.05016997063906878	-0.11986553318201695	0.12994141756551
1821	0.05920230606572421	0.0682289574827444	0.09033329221655673	0.0539870631806885	-0.03823179186490745	0.06615340429696158	0.0845618567077583	0.16207999321003305	0.18281310622826746
1822	0.10376039409994066	0.1282750977742505	0.16498703007439258	0.025182132712059876	-0.04079933744591593	0.04794502835491407	0.05206792727462081	-0.1427640057850015	0.1519625953926003
1823	-0.04472627342578944	0.09379873769827558	0.103916518072674	-0.06134223198553371	0.05862661156457864	0.08485251327162338	-0.06899056801442069	-0.0919256317447014	0.11493485218424766
1824	-0.06935587182289028	0.031910174746586355	0.07634458860109775	0.04136446176358551	-0.08195322968969782	0.09180060214161721	0.0099953129100982	0.05410996720396674	0.05502540168853957
1825	-0.007473491870931701	0.09479586276018633	0.09509000303498241	0.14259521684969387	-0.06051618679082478	0.15490514753265372	0.07347553721532293	0.0041012260098274925	0.0735899084376655
1826	-0.07019495909714556	-0.0002199048093091389	0.07019530355212587	0.0030251555543769045	-0.048579595995089445	0.0486736963171515	-0.22977534762344	0.018509129173729027	0.23051962657926223
1827	-0.2229849204709771	0.11323462580653	0.2500886947444703	0.014657543142806082	0.013594520123869244	0.01999136184409425	0.041335573865444446	-0.05147730888894485	0.06601926231967042
1828	-0.03316436099450636	0.018715468337503535	0.03808075098085688	0.1289178441709851	-0.03317539543099037	0.13311805815777578	-0.021351698903026288	0.08857729079397847	0.09111438684668034
1829	-0.06090391799927958	-0.058084377272871565	0.0841610486557781	-0.06980831118612006	-0.040611926838528455	0.08076217500907318	0.07237819148593229	0.1528093516303752	0.16908370870213943
1830	-0.014404248432927995	0.0070622931762188155	0.016042392521827143	0.06909089014694983	-0.028816347633326047	0.07485942153278093	0.13971529010711675	0.0981299196525956	0.17073325224085867
1831	0.046652463389707015	0.02173203434301339	0.051465849424777464	0.04178064602570258	0.08508663051582561	0.09479112339698102	-0.05498209164312406	-0.0576324401956711	0.07965254901357834
1832	0.10375451936695272	0.0688671590611508	0.12452985941621075	0.0745030460722804	-0.02929807443467556	0.0800567363788215	0.0577330182365976	0.061249776307786684	0.0841702827158209
1833	0.02614440712083686	-0.0983861259551938	0.10180058842743162	-0.05803760503132935	0.021628991558266836	0.06193687813895825	-0.07744168750684924	0.12473363353046854	0.1468185761326601
1834	-0.015161453553584175	0.024254053227286635	0.028602950403927623	0.06056957425399558	0.1294781546081884	0.14294497488912375	0.11483248680136571	0.042393924996024214	0.12240810798943981
1835	-0.008107066444903216	0.02019921174742265	0.021765401019951204	-0.05278300338116933	-0.007422467677751557	0.053302330834249644	0.03919408170548702	0.04708325987779866	0.06126181030182439
1836	-0.06169788548203418	-0.048292881665139446	0.07835069554558763	0.10414475944418909	0.044222006341778204	0.11314467183469261	-0.056064950569529245	-0.02994556855256007	0.06356111829019241
1837	-0.06281216109471233	0.11208661721297358	0.12848648699235168	-0.030537999181487818	-0.019966125429595624	0.0364858268191759	-0.00817504708730532	0.14216387668724548	0.1423987332444569
1838	-0.1397156376866189	-0.07317569658684002	0.15771855307841193	-0.10413777047212155	-0.07132976808531459	0.12622444713291098	-0.024119178598186162	-0.02362751898310517	0.033763803540895636
1839	0.1075754306396388	0.06614023659564998	0.12628144825837362	-0.08239322552889447	-0.03285275376484782	0.08870144893398862	0.051441810939075364	0.027368150869505406	0.05826899342452711
1840	-0.09110421450670333	0.032301546923341355	0.09666109783425923	0.039520693668246676	-0.03844021627126041	0.05513198214286029	-0.1532837356795324	-0.12524207613747648	0.19794312632445266
1841	0.0178451306223536	0.04514074704555651	0.0485400425500409	-0.13472029015745793	-0.0606227180410015	0.14773175191132212	-0.2442362640033893	0.015152608294034713	0.24470585238699488
1842	0.025830627541605335	0.03211665256179269	0.041215296807957665	0.19037997718855326	0.03141584754776948	0.19295463506083174	0.17221662588129738	-0.04908541082755569	0.17907524615660497
1843	0.03048410470262016	-0.0030525099241968715	0.03063655425072521	0.04816961425063173	-0.12725623296510577	0.13606785279971143	0.05435792314438627	0.06616487018729882	0.08563044934760712
1844	-0.15359353360907302	-0.010065695219219274	0.15392300603473041	0.039180868733423184	-0.025714126701160918	0.0468653047222473	0.0004043444930827704	0.15794080771462757	0.15794132529524388
1845	-0.05979172591649708	-0.08702463228289711	0.10558568611344517	-0.09744289412267812	0.014223643645374134	0.09847552819636993	0.14994943893528184	-0.04763680343664686	0.15733435504894522
1846	-0.11196692307794558	-0.039055664775151634	0.11858303763427383	0.0008196278017566247	-0.015910122857869427	0.01593122089125349	0.11646139034207564	-0.05672116600354951	0.12953974723308492
1847	-0.1143482375043122	0.0020872457186241413	0.11436728559790385	0.0897505265074482	-0.10289494582503761	0.13653763907692848	-0.06593394117440514	-0.07868608012734232	0.10265857881636807
1848	-0.05897164867137499	-0.11854535798566943	0.1324033883515471	-0.03625685139298162	0.21534218483900747	0.2183731115411648	-0.17388013124521873	0.0016675866326854982	0.1738881275045309
1849	-0.050106422469265145	0.07656519799002774	0.09150345958443663	0.04862135449222698	0.11010134037920896	0.12035921761941307	0.15768329771271053	-0.03431197689567087	0.16137327578023675
1850	-0.07164101734949245	-0.17603351798217248	0.19005324206666438	-0.04735550617428634	0.028512417288303817	0.05527659454638318	-0.07605323331326289	0.15764158821082255	0.1750284680588622
1851	0.025063676883335696	0.1476663271139307	0.14977827633615845	0.043859388618875506	-0.03285657460457727	0.054801464075038164	0.11192202877983642	-0.022676393538101143	0.1141961441997468
1852	0.014880334716900806	-0.06101024372073223	0.06279867992362698	0.05051833031193676	-0.09867458827433122	0.1108547521246371	-0.034592541691683194	-0.06644998470889867	0.07491491445969692
1853	-0.21206059515144876	-0.20186809832755506	0.29278050675953493	-0.05858576803626648	-0.13653912908945337	0.14857734009230894	0.0498887669476386	-0.002204286593598381	0.04993744033230493
1854	0.014126317381730173	0.0027493262917831452	0.014391373729705656	0.0643209919221205	0.03690036614249673	0.07415407624194241	0.09104460139177308	0.0794588421224872	0.1208421575197712
1855	-0.0343469421536145	0.10660386425709031	0.11200042995385277	-0.04281254773979858	-0.08451389483450483	0.09473918230632072	-0.03328735466007763	0.028475349166294284	0.043805176525248346
1856	0.052156626506024095	-0.03643726087413165	0.06362379797291592	-0.02491673204444794	0.022565149198810475	0.033615911323945924	0.12569494510780818	0.004369327018659023	0.12577086405146026
1857	-0.11880428970934447	0.0507645418739345	0.1291955802843592	0.044693065006740675	0.009660336843508938	0.04572518089222615	0.058973171524108296	0.11172173877098104	0.1263312387084969
1858	0.05548914877541086	0.042667442145218566	0.06999683029277293	0.12506595630915837	-0.07050992809025954	0.1435727808006026	-0.09870383368745123	-0.00952041168914231	0.09916191316897223
1859	-0.15684553450923813	-0.0454634097693622	0.1633016941839415	0.04952028685968718	-0.13714271394733352	0.1458094057305833	0.11078077456421193	0.06172415259884811	0.12681581536658837
1860	0.012917813268358827	0.09908947860030465	0.09992794738668667	0.07434864835866976	-0.02871606484291303	0.07970153005321487	-0.023101790449865676	0.07564152284713004	0.07909066127313895
1861	-0.042205283950351134	-0.042499353249651026	0.05989558431110252	-0.19892720969009325	-0.03002231638185101	0.20117995485638793	-0.0052924375853184375	-0.06264355209741389	0.06286672024987386
1862	-0.08481956313954796	-0.06142731642865174	0.10472666085963722	0.04373588821519985	0.027449033342741187	0.05163600826384021	-0.18989658683413763	0.05122540112226892	0.1966844056131358
1863	-0.06942551243614205	-0.016742436631234668	0.07141576129519185	0.05444769272563377	-0.010759038934097279	0.05550052397888198	0.1546938193441629	0.016050369749885655	0.1555242492744863
1864	-0.09640289776355483	0.04851045558303913	0.10792026222208885	0.10615441505703067	0.16595661941501821	0.19700345013161966	0.0027485728970338854	0.21093721407568453	0.21095512066546634
1865	0.01802683673362792	0.127335025645847	0.12860472619172825	0.0272975783336501	0.11319180854301222	0.11643686402561561	-0.02773509665124902	-0.05106222490750221	0.05810840213565043
1866	-0.06827713643410416	-0.025624379250289094	0.07292719774956337	-0.10635704752400948	-0.03409622986844935	0.11168873913365909	-0.17496360659479873	-0.016194848389178826	0.1757115156926489
1867	-0.10073274438283188	-0.04619574521916971	0.11082027191471508	0.048553740423202096	0.023914945596837385	0.054123842546361954	0.042714793697504756	-0.06021776715100239	0.07382908018709657
1868	-0.0007118253772598752	-0.03745848660842787	0.03746524942345214	-0.025464513138045656	-0.15564172596212775	0.1577110912073966	0.003322110575554251	0.0809862756905618	0.08105438463713047
1869	-0.15601843421805878	0.012750600959176695	0.15653858834381665	0.07720606742800447	0.020353464056998418	0.07984384977452616	-0.1428615943764351	0.04980917632806007	0.15129570117573352
1870	-0.07126355244086799	0.1843780033559662	0.19767079204582813	-0.0531564912065048	0.1176619512485564	0.12911215019898353	-0.0435833992601009	0.10644080101836507	0.11501807167787396
1871	0.032490487702804216	-0.026906100540469977	0.042184950366925295	0.015528019969458852	0.13138392993919182	0.1322983614805504	0.025462632049679718	0.024793308830568617	0.03553946811173921
1872	-0.050395369170382044	-0.09957474250776663	0.11160117642438684	0.05602515835090477	0.06533609797585331	0.08606755525140851	-0.026778472901919995	0.1446765729527503	0.1471339436442568
1873	-0.03333299423079497	0.04839581297602634	0.058764302242098734	-0.2006204337156448	0.03182659773580891	0.20312924641146687	0.03201378133920131	-0.014656273765498707	0.03520921124256321
1874	-0.0801462410635322	-0.032786266478032206	0.08659306684823187	0.06080105502194073	0.13279970570925767	0.14605659905751095	0.0251521354190192	0.0485834484943119	0.05470814732502041
1875	-0.038656616320355754	0.1336234770036744	0.1391027231648996	0.038425520103624204	-0.12714671283935605	0.1328262292662398	0.1384290815326448	-0.10585472166706746	0.17426368730514094
1876	-0.12793704149883783	-0.08988253992030538	0.1563545892195066	0.04504814310846887	0.044322057294510615	0.06319636034091658	0.14124222283743365	0.05778710193104684	0.15260640439263504
1877	-0.11365253137237005	0.0260040473490328	0.11658948651520125	-0.058493433009263865	-0.05143117018308589	0.0778886832062963	0.07335908872533552	0.01191031239073147	0.07431965715647819
1878	-0.10876926295777778	0.038970261557774666	0.11553975008740315	0.024606632783361074	0.0170153541329307	0.02991669522531227	0.015844252891347676	-0.056264347857978694	0.05845269189326195
1879	0.08199247033275701	-0.06857365619633786	0.10688831327793318	-0.01876219199096885	-0.019649383504132693	0.02716832936340506	0.0022871280088777608	-0.06394850848034374	0.06398939514786484
1880	-0.06178656681163246	-0.043483305775937536	0.07555380678411912	0.13585967377833189	0.01892586700056458	0.13717156921489898	-0.19146769780803927	-0.11797313574371465	0.22489450873935443
1881	0.033464231261281785	0.04752932534188559	0.05812823359920166	-0.03506657742920585	0.0350845074311131	0.04960430943257168	-0.08692002626428856	0.08072931351619876	0.11862678039372612
1882	-0.050451882557082654	0.049723689646624616	0.07083669787354224	0.04409924712305326	-0.016684063834926675	0.047149778184717155	-0.1192814383032029	-0.05113091083012886	0.12977839406464925
1883	-0.009601737073075633	-0.14237646662520043	0.14269986546418775	-0.09566583074112683	-0.06438798109329014	0.11531592813076524	-0.05246919809747793	0.13163167813328183	0.1417036182924638
1884	0.1076293169894165	-0.02756405383711721	0.11110286647761972	0.11595873735965875	-0.09749202107467077	0.15149628029516227	0.026358214681328183	-0.060018750168859596	0.06555155111070193
1885	-0.04846751518071067	0.10462976813762154	0.11531040026088221	-0.01602088286392074	-0.014031320389426633	0.021296634466746355	0.02805204961442897	0.06314297310406954	0.06909379523511235
1886	-0.0069718733463188355	0.0021226025141583256	0.0072878295390481134	-0.05542125441344266	-0.13276903682680516	0.14387193117726987	0.01477688446472428	-0.07845322391788623	0.07983272923803748
1887	-0.06625762214714886	0.126427457182711	0.14273743174893044	0.028670346647225262	-0.061896028976953836	0.06821368762930187	-0.0666348050223022	-0.17843320267753116	0.19046943339581063
1888	-0.24644452829206728	0.018615451671242143	0.24714659731832014	-0.05919992550516808	0.07475287055806658	0.0953552454586978	0.03408820759046944	0.040756719905936226	0.05313300400148552
1889	-0.11507797786350812	-0.01300442052561795	0.11581043106025113	-0.05972385627619029	-0.058574005919187246	0.08365317195372818	-0.07817403019519946	-0.02682117783136977	0.08264716920271327
1890	-0.022718502980188942	-0.015773909976356353	0.02765766826041285	-0.15095459890778273	0.08057411307162544	0.17111247362097434	-0.051983864679165576	-0.22997312070893164	0.2357752286301227
1891	0.06225884475220134	0.05624214822215123	0.0839007925261802	0.020421505493898345	-0.06352693932201756	0.06672862883546027	-0.0016550306950558502	0.0004522744287724973	0.0017157152329272298
1892	0.03340335121679822	0.054493656397949786	0.0639166837385247	0.05525712501584217	-0.09477485636432767	0.1097069882181411	-0.019736126749023402	-0.011758353288190424	0.02297332303136435
1893	-0.0880795430239104	-0.028855814490593178	0.09268583456611054	0.06014431771785507	0.04766921133159261	0.0767443330984271	0.0019018077445426022	0.08830018749446347	0.08832066566922266
1894	-0.20569698023697386	-0.0037884726134406826	0.20573186482252281	0.10774248906932204	0.0737398668161692	0.13056037648888483	-0.056762603536097064	0.03744605349260441	0.06800147117796151
1895	-0.038854752036854436	-0.061374679674744616	0.0726398173250935	0.07552770172303143	-0.1387603126651809	0.15798372732184152	-0.010050101474872277	-0.04601174185328039	0.04709654900338394
1896	-0.12609747549546088	0.1385246967315976	0.1873223556623967	0.07100296906325165	-0.14570351662541497	0.16208311563148595	0.1503456185784875	-0.10782864183489717	0.18501573183301626
1897	0.12903642371529492	-0.011614040465971797	0.12955803557162462	0.01144512381913539	-0.08040470072083138	0.08121518797147367	-0.01587023019757524	-0.06627050333057338	0.06814428676133874
1898	0.10462584868993809	-0.07162118308522882	0.12679180604683288	0.12233433279949063	0.08586446931772776	0.14946034950016523	-0.0416598171000109	0.09246120134474305	0.10141308650721303
1899	0.15053897745150185	0.02105019556440012	0.15200360017263825	-0.03870963823402099	0.08791568363646167	0.09606041599678398	0.06984009851524611	0.10141653404924485	0.12313794191548323
1900	-0.04162464123514081	-0.0542948689752246	0.06841449813446702	0.11338090864127745	-0.018276615287939856	0.11484452581949679	0.10424945224919699	0.011339516155989705	0.1048643548633641
1901	-0.0017505643802970215	0.11598915147416558	0.11600236090419234	0.1125560850394378	-0.06656561090493905	0.13076640560385874	0.03770449892802005	0.0834861852516854	0.09160552585565894
1902	0.018719757613076576	0.002244226656963726	0.018853802756477668	-0.09577395569728872	-0.0564994679805415	0.11119730424785691	-0.017061851923478782	-0.10379542944215936	0.10518839272534304
1903	-0.09409420448412179	-0.11869808761104547	0.1514693213823154	-0.07631355682073658	0.03661207590583738	0.08464161539554045	-0.05469116222843018	0.17630927820962242	0.18459708775789097
1904	-0.1025673492206023	-0.023239473828168263	0.10516717296738134	-0.06463503056888202	-0.04776007558542692	0.08036611223996097	-0.06373205853255336	-0.14757578063679677	0.16074945199084437
1905	-0.052721033131089445	0.01842734210823557	0.05584867296170414	-0.032072010207659596	-0.19633321217474609	0.19893552734897324	-0.1175578067428359	-0.05072909915748542	0.12803624263276372
1906	-0.0708875687443741	0.06448120613294019	0.09582731002614592	-0.03557405145619191	-0.14800780341841477	0.15222293851372037	-0.012683297750819313	0.14851095908177162	0.14905157164291688
1907	0.05784369049308882	0.04784023557706472	0.07506384395918786	-0.026721861174997714	-0.04769896867094765	0.05467402927284486	-0.012773398097891348	0.12134828762188386	0.12201871417012501
1908	0.04325001276110641	0.1122510875298468	0.12029493029828478	-0.06135662362199313	-0.13813704485619271	0.15115051579102443	-0.12144494549222673	0.04943859553997187	0.1311222693312423
1909	0.008370346681347864	0.08595570812485497	0.0863622976929818	0.16121596421332215	0.006562524638288949	0.16134947736779107	-0.07927716217788754	0.0576435849032208	0.0980186274310853
1910	-0.060597625249051094	-0.007731701005109025	0.061088881036215084	0.06493571787482023	-0.11297011718637197	0.13030308834797763	0.07649135286682061	0.008272521480769027	0.07693738801809073
1911	-0.11560998849195056	0.08494573892814275	0.14346235743621785	-0.059821066067612616	0.03684018112432153	0.07025495634286943	0.13036950752567125	-0.06184942071831135	0.1442967752088616
1912	-0.11505871424115709	0.05384303172607853	0.12703377420309822	0.0433963061504725	-0.02861549531900901	0.05198159250982759	0.07534222809171573	-0.018092173548750968	0.07748405047196644
1913	0.06563028520547207	-0.04113302393351502	0.07745489005909649	-0.08987301153593404	0.028589187629097304	0.09431065608842865	0.05936724958643349	-0.07511399995440002	0.09574227547226719
1914	-0.030428938872107642	0.0458393418017763	0.05501968354782258	-0.002988886033918638	-0.10027938049443666	0.10032391336103152	0.08322335858433838	-0.1762657129530798	0.19492493164527439
1915	-0.12448468926375153	0.0394668664864076	0.13059123788121738	-0.0826378199760209	0.12291458976342577	0.148111463658626	-0.00823615193703297	0.0898443724831492	0.09022109213272
1916	-0.04035505952174125	0.04153135923612028	0.05790841587371349	0.06231534416604555	-0.09306662827580665	0.1120026759374966	0.1949879516402973	-0.008930478597564002	0.19519235316185027
1917	-0.12685071125173147	-0.09302267929523977	0.15730327971258318	0.14790705363213394	0.07604751303142206	0.1663121184772873	0.026490352920608345	0.01529793009646299	0.030590283802126632
1918	0.0020673378365981764	0.11222055416658781	0.11223959489942353	-0.014690105335551698	-0.05774119936725214	0.059580578204129264	0.02033451564359326	-0.03890271516909244	0.04389662599775835
1919	0.006254722236429057	-0.033940484270270195	0.03451199824344193	0.10857817670489132	-0.02347318751811105	0.11108650228006554	-0.10735427755023823	-0.0797769115610637	0.13375087486276627
1920	0.004481541641401959	-0.02289174312468004	0.02332629672215364	-0.08873541660151922	-0.021036701014668712	0.09119493927310734	-0.06112667867384766	-0.055866469655638705	0.08281022447427747
1921	-0.013919897696861033	0.15325827587570695	0.15388912461992035	-0.029143843176778993	-0.07806320324126365	0.08332603011904217	-0.13146733699762755	-0.03220616404670833	0.13535471066738408
1922	0.028205205298517555	-0.0760881747056051	0.08114766747086577	0.17479341919365857	0.08125894378387839	0.1927582821522374	-0.03267790834977186	0.010248216963175774	0.03424721368287372
1923	-0.1110338611608814	0.06215602470867723	0.12724735648287389	-0.06023156806297864	-0.008337883583279975	0.06080593798284472	-0.06898012939927488	-0.1445285740039661	0.16014608005056075
1924	-0.020362209146369204	-0.03297113464485777	0.03875197131875773	-0.033042437772905026	0.03076961681007119	0.04515054830912817	-0.18542553713981313	-0.04738640442179312	0.19138469413099354
1925	0.05709489444396579	-0.11605625096584761	0.12934017303148856	-0.04942527366183377	0.09078335001818405	0.10336573086410833	-0.16934788996194786	-0.05940771901144225	0.17946583215951295
1926	-0.030483869407764295	0.017942007519181374	0.03537205009450242	-0.06330465165564614	-0.002331701751363465	0.06334757891427274	-0.09779421315655742	-0.09150676924409158	0.13392982096755604
1927	0.04519955339270551	-0.029703443890802858	0.054085988997836676	0.07532906091161622	-0.07547050893849279	0.10663144534920789	0.13496288829580536	-0.046031838067749416	0.1425970242783542
1928	-0.0797013219508428	-0.008092473374941204	0.0801111031383043	0.04995443626679088	-0.07654374897632304	0.09140235888686477	-0.025923332433558804	-0.015321038799105947	0.030112346211222257
1929	-0.03632526452058823	-0.06064121769351147	0.07068862798104485	0.1261955429733304	-0.02664772335365616	0.1289783556503442	0.06001684991244361	-0.08007545519490308	0.10007047915386291
1930	-0.028051449650925275	-0.047314057498247006	0.05500458039532543	-0.035198210049562924	0.06860768140780622	0.07710984333305439	-0.06136690246319491	-0.009596584455820678	0.06211272938090046
1931	-0.14106940405703677	0.04002701888378937	0.14663812260708584	-0.06570997487262722	-0.05623243441397915	0.08648634272463929	-0.012777051561365289	-0.11057371096586784	0.11130947220863581
1932	-0.06843454012693653	-0.016718335975459703	0.0704470655185412	-0.017150168520314344	-9.327562051134825e-05	0.017150422170213855	-0.08607847916158907	0.02462225166745047	0.08953077600438518
1933	0.08654151773153117	0.00826771068894007	0.08693554699496023	-0.007779369010684292	0.10545795884537883	0.10574450182415163	-0.04090700931094582	0.004560095236253856	0.041160392118267206
1934	-0.045174826727178555	0.028948079816491133	0.05365404267054392	-0.11424676062061889	0.0006332049417104854	0.11424851535491919	-0.08056193280361391	-0.05021551782089031	0.09493062333659333
1935	-0.0791754081743998	-0.02389736052261047	0.08270325930415583	0.029544540326144824	-0.06880565662514243	0.07488055987170639	-0.05624030660053629	-0.12487659998508499	0.1369566986691679
1936	-0.08687349693663106	-0.027245140976223707	0.0910456049285914	0.011127715136839267	-0.1637002278926027	0.16407800174385567	0.020039272216462088	-0.018007726010903377	0.02694161515294203
1937	-0.03903214386554815	0.030339870461382784	0.049436990142547474	-0.10285207538097602	-0.12173999116755752	0.15937118578855763	-0.06736134430932166	0.09486476014383892	0.11634807013572278
1938	-0.1496394237578106	-0.025164780226939264	0.15174064487288755	-0.0311896601995115	0.1667161541856467	0.16960858165144038	0.0309858065172489	0.01999635223611273	0.03687782949517331
1939	-0.03893726800245137	-0.004802036203832575	0.039232262121851214	-0.0494260154531137	-0.09920418810520354	0.11083502127569626	-0.01482380486886818	0.06678978234773722	0.06841505840711087
1940	0.004273299765919349	-0.10133249864706269	0.10142256343115356	-0.006448321806102626	-0.09039734376377223	0.09062704129375883	0.10087866713769017	-0.024616137921610607	0.10383862349652294
1941	0.10440311866245018	0.0049588475999966805	0.10452081781140848	-0.18308488792497668	0.07643211356903334	0.1983984480058523	-0.006495348465463203	-0.08582539936271147	0.08607083552200889
1942	-0.003187298379974707	0.048299701146664216	0.048404751851652605	-0.003735407855170486	-0.14853898866292553	0.14858594962125185	-0.07225829058183982	0.0845890427860402	0.11125001895401249
1943	-0.04621884369298913	0.11078446962359453	0.12003907789590063	0.003121505726997914	0.01543857764105116	0.015750983384615884	0.1462973347615147	0.1318003906496125	0.19691179023540759
1944	-0.06282755000422445	-0.08957020120805165	0.10940805264688784	-0.021976066332965765	0.025988086026115596	0.03403421964393625	-0.16056417463393988	0.02832741182176298	0.16304384820163592
1945	0.06099753689218786	-0.006195467997741547	0.061311363796810604	0.013636789559463222	-0.003549946420810087	0.014091279185358137	-0.12254937397179086	-0.05180811989549807	0.1330504804500313
1946	-0.11031288356383248	0.0321891845078288	0.11491334073747358	-0.01638116434864249	-0.10015479978653785	0.10148559733133918	-0.04946939031960876	0.13394536075926458	0.14278858584467924
1947	0.11933424876839277	0.033735300434072406	0.12401102138315681	0.10060626853753774	-0.06154384673300052	0.11793755271219687	0.0017945843279062311	-0.015575250944102033	0.015678296300354763
1948	-0.03449317223040473	-0.03608709155009364	0.04992050788064164	-0.019646279793943275	0.09851349846209206	0.10045340058446264	-0.08260487303395453	0.16688889467699952	0.18621350170024298
1949	-0.06712555662029926	-0.05317038378905822	0.08563252923895655	-0.08796413055655833	-0.11972324573960887	0.14856427509666653	0.08163211417024194	0.0478748029508323	0.0946350824033267
1950	-0.05331076736317691	-0.11200879201447109	0.12404840750848763	0.007515799940433023	0.01335855580798064	0.015327695913592046	-0.10875339618968764	-0.005232163664128835	0.10887918405002582
1951	0.008874717793754993	0.08670348372755375	0.08715649549180468	0.03280714761304925	-0.008150985620162119	0.03380454852655916	0.008926859665437494	0.054600443361573665	0.05532537608337451
1952	-0.1263025148894714	-0.008253186296664557	0.1265718782014891	0.005364352629852196	-0.13744708983352077	0.13755173129714265	0.09656578937425853	0.003434367797852485	0.09662684181760565
1953	0.060647511078323606	0.016260407100164104	0.06278950102571648	-0.06408397436479217	0.07072356061264154	0.09543886941973548	0.04829220128307939	0.059736166800320775	0.07681501369368622
1954	-0.003883979631805719	0.04559590475032754	0.04576102957518792	0.04588322919518487	-0.005960885317477423	0.04626881104098077	0.10700205614783742	0.07482638182113242	0.13056962677555164
1955	-0.21423655346729448	0.07707542077562214	0.2276794266711073	0.030783565496811795	0.05813210697317342	0.06577970633741823	0.1087618764720632	-0.04590985155650107	0.11805447998133868
1956	0.0655957232652193	-0.018774349449129788	0.06822957648941749	-0.04914720243281175	0.05090126338043599	0.07075582040154925	-0.03160612438384872	-0.045912387784448165	0.05573952323654071
1957	0.02305822774701874	0.04316000319420783	0.048933298913494634	0.10715187764830361	-0.08556688834336246	0.13712482366195583	0.10760866630888195	0.17514688430343744	0.20556277908701762
1958	0.013694762684124385	-0.06456934691938122	0.0660056595040902	-0.01285332732861941	-0.0011169219925716777	0.012901764923998764	0.16791754363295103	0.02309860751259875	0.16949881158505242
1959	-0.16346802001683816	0.0068839820837628555	0.1636129052903681	-0.008924779249834383	-0.08113850089206895	0.08162786296155589	0.09861491050583658	-0.05564694163424124	0.11323198614931564
1960	-0.04285206425728799	-0.044658087164719966	0.0618921978953928	-0.07900368441782077	-0.009544465473180918	0.07957813124696608	-0.09917259649551641	0.2071529126323461	0.22966831106560373
1961	0.02425106378940833	0.062308521295444036	0.06686154291476344	-0.021380638215445957	-0.0785668373469065	0.08142407273770486	0.07870124628818581	-0.003881295007830979	0.07879689472467488
1962	-0.13286088294716003	-0.04237998966838769	0.13945636500996145	-0.024634061432461166	0.0806182333016256	0.08429790343379606	0.04229199452934844	-0.008158441619125954	0.043071718922317516
1963	0.013217708875802855	-0.059564942781984	0.06101385282496514	-0.10434504109866674	-0.008761696825649068	0.10471224824798214	0.1972893663497643	0.020922300851843142	0.19839565707854226
1964	-0.07337497723641709	-0.06167388858824455	0.09585173873248168	-0.011047381954120462	-0.03454492655619876	0.03626839669482775	-0.06453162590405515	0.02828263729302214	0.07045735102932531
1965	-0.12224004974024863	-0.057720818121009064	0.1351825528870389	0.12607208908317274	-0.027257957087983863	0.12898514592931162	0.07670167912838026	-0.008889969908489812	0.07721514842365362
1966	0.018387966676222084	-0.027836289109484394	0.03336129958308958	-0.0005040971882968304	0.016654218753590265	0.016661846124235047	-0.06930008344530873	-0.037470126441092176	0.07878141875492081
1967	0.11279131961032757	-0.17484707018673534	0.20807061237071472	-0.19299810417577937	0.05048189623946698	0.19949107765355648	-0.11453756163084344	0.017755939590995827	0.1159056789596539
1968	-0.16091562863067488	-0.07516996338073738	0.17760732792389694	0.16935918647623094	-0.09869550729718381	0.19601871646488056	0.04440244736974293	-0.14513386621923907	0.15177422856389938
1969	0.005321777296572263	0.07342236582607262	0.07361497889079333	0.017442423886470253	0.07115232372324311	0.07325906989753891	0.1024714460002571	0.077987770714232	0.12877301590923165
1970	-0.09316119847454998	-0.10927410464195206	0.1435960962091755	0.01298534724484918	0.0573439770540851	0.05879584124280177	-0.10042072743101739	-0.0021663345505550046	0.10044409142980794
1971	-0.115003162396909	-0.09906180137642542	0.15178592771806015	-0.0874603008401805	0.011484880118534484	0.08821114835661073	0.0029468181808791297	-0.0759887986083996	0.07604591541522185
1972	-0.08309983691645881	-0.054722455038423094	0.09949939688749015	-0.11758297650241792	-0.16485098314905944	0.2024885256215266	-0.009472303643994404	0.11653631087202718	0.11692064098347131
1973	-0.004616304999471892	-0.11643620827389019	0.11652768284424471	0.12615775050660677	0.030594757818715238	0.12981454933432185	-0.10913470174235373	-0.05036620454285668	0.12019624654890593
1974	-0.017388994801183454	-0.08019752957215832	0.08206108023705752	0.11474814546660561	0.07171322557011506	0.13531416633041599	0.10108945285921517	0.023987038304444208	0.10389636897406164
1975	0.004274461730013974	0.14540634334041977	0.14546915723517956	-0.1812086104011523	-0.06778869031978778	0.19347316873093462	-0.05334474595399161	-0.11623444295546755	0.1278909990971364
1976	-0.08497007184977069	0.036120334484558404	0.09232871532427803	0.018150561037617304	0.09713271589348933	0.0988140038801464	-0.054163793514155976	-0.2264255642453618	0.23281377251287044
1977	-0.06545033822294728	-0.00415067064388639	0.0655818179093277	-0.022825116520926763	-0.019186108854709092	0.029817657808396528	0.03745411074268747	0.05690233070688761	0.06812257813237475
1978	-0.10260206997586609	0.02061350550687455	0.10465228794734718	0.0912412014926185	-0.017177364750227814	0.09284405586562328	-0.025186254024284944	-0.056718277015047364	0.06205892634691209
1979	-0.07146375955510645	0.10455631070965798	0.1266455330399166	-0.042572485985739573	0.031190289392350582	0.05277547456332884	-0.12905366273099705	0.015006727235473376	0.12992324552059895
1980	-0.12668018687119592	0.04544122985132318	0.13458371044120424	0.05093763103077631	0.13927666099846808	0.14829912526346775	0.029819350536261193	-0.02361378366084471	0.038036882695425996
1981	-0.15827828300160146	-0.06619180393502631	0.171561562647663	-0.09706310460189631	-0.04674491835954935	0.10773269544293226	0.01745142328197347	-0.04037773362384517	0.04398765221246529
1982	-0.045931441460551434	0.04168351556849069	0.06202590414329056	0.08808759048881756	0.04444789115390016	0.09866629934356806	0.06638284160555168	-0.07539112954450412	0.10045150110189476
1983	-0.07332595505977516	0.08386898857364662	0.11140333446443439	0.0250402407507487	-0.02180305380804885	0.03320221095367189	0.10661822553563949	-0.0060542331781446145	0.10678997965981563
1984	-0.029186254413578333	-0.07308968785371979	0.07870158776828022	0.19820938646929007	-0.09422697507383519	0.21946681689061232	-0.041242538186181794	0.049049603900990495	0.06408440214968636
1985	-0.0797295209857822	-0.03611680630782919	0.08752839661789502	-0.06611452790597044	0.1040795444327165	0.12330321313555115	-0.11355025811119561	-0.030133933640779844	0.11748070085671973
1986	-0.08352110592938042	0.00830146835443038	0.08393264866847938	0.03121100002549712	0.08254053334315445	0.08824435487420129	-0.02526784179475743	0.03775317141897335	0.04542868896584268
1987	-0.037492997486347324	-0.0016183859257343576	0.037527910060591724	-0.16529509670413783	0.1098140384917774	0.19844795802502946	-0.15052311878265956	0.012680595852098402	0.1510563034077787
1988	-0.011295306336157263	0.0037316058072163157	0.011895748279451987	-0.07483516378365983	0.0989769520988008	0.12408359595569231	0.1423362993724656	-0.11770721001064685	0.1847014060789432
1989	0.03839196924551889	-0.1609103616444463	0.16542698627217797	-0.06226508906862152	0.02923837611343115	0.06878825448049858	0.02760759685266096	0.024993439070958145	0.037240453818029026
1990	0.021326910606255453	0.013703302295928838	0.025349903546578238	0.09147373370250685	-0.007539375937548977	0.09178391006600682	-0.06267608157780756	-0.10010788593977704	0.11810961023252681
1991	-0.10548496681295372	-0.11877812658658536	0.15885629222334519	-0.04434899807019118	-0.020538915941118393	0.048874131172493986	-0.10826994243698364	0.017294926696042563	0.10964257806495266
1992	-0.04953598903863358	0.036551677080791836	0.061561670765616076	0.014613457934473028	0.12855545796216572	0.12938337963071134	-0.13537276341644164	-0.010933926430712799	0.13581360691107544
1993	-0.07163954648814204	0.02511238527860061	0.07591348045905641	-0.027653516197650125	-0.021149497428004628	0.03481405175429703	-0.1875794077767572	0.003645827756637362	0.18761483491960337
1994	-0.15125806318912816	0.0896944315061858	0.17585247431567216	0.06298518908657352	-0.1128235655002373	0.12921412839336785	-0.07341210393255952	-0.10243417594775771	0.12602419373239848
1995	-0.21639922586827998	-0.008725810177048918	0.2165750787132184	0.09717170636752677	-0.020698626028175335	0.09935176716008176	0.15585530018112137	-0.050077940958896054	0.1637030078075236
1996	-0.2097834893740115	0.11312549634595631	0.23834112179280975	0.09338838970020193	-0.045748554576805434	0.10399193034396334	-0.06252881204654094	0.1134709832211523	0.1295589301018138
1997	0.04815952869883958	0.016640038523071995	0.05095322449603826	-0.053754153062894314	-0.022483249666226432	0.05826667561362105	-0.05664839299150812	-0.005299455287099341	0.05689573494437269
1998	-0.0799167228654105	-0.032466851697112505	0.08625995045598579	-0.04658185303113444	0.004017652341046946	0.04675479186294951	-0.011794537424709185	0.05523394029971025	0.056479193284738244
1999	0.0937858439483034	0.0664504677827254	0.11494106835086641	-0.12195778414901502	0.04797284315933933	0.13105378588704833	0.12404864576916323	0.1473927968787665	0.19264657559611242
2000	-0.05740945176763294	0.10225611917084321	0.11726959989759435	0.06714955905831073	-0.11340218823648665	0.13179195566706306	-0.09305747740073628	0.13952151125399825	0.16770791932043072
2001	-0.0023082719359298013	0.04771578321671602	0.04777158242422831	-0.06841507498015166	0.0008943335023707123	0.06842092017031952	0.11213510659860194	-0.04821854481006453	0.12206273057522524
2002	0.009033156796108131	0.012439836458674764	0.015373595962612275	-0.028931587207847203	-0.02449361415673457	0.03790743822555483	0.12501969644983427	0.10463487186373692	0.16302877325904575
2003	-0.0934265016215494	0.01252040915619885	0.09426171996457523	0.057000211072863544	-0.018043458361237837	0.059787878804860764	-0.005222706620381131	-0.022361311893833027	0.02296312117408806
2004	-0.00020513944889351344	0.008955362728156722	0.008957711972727798	-0.04048603655681347	-0.05101541891858154	0.06512827437847563	-0.0905588657044188	0.06285407891511084	0.11023403918000076
2005	0.020907203792738617	0.013759778340260199	0.02502883677688993	-0.029714915201289042	0.05216810121587294	0.06003737977201672	0.08150436439303858	0.09413245865311859	0.12451458222712028
2006	-0.04724748586327159	-0.0700320371735399	0.08447964933092539	-0.07338312789131377	0.05827136176786468	0.09370504288134271	0.05278741230297689	0.09385601296243407	0.10768222725616827
2007	0.030636759193084197	0.03161700799303382	0.04402551769470285	-0.13959795772361125	-0.005672889836206828	0.13971317575553457	-0.11007415330383304	-0.05350044422975735	0.12238715928698203
2008	-0.08269735323194592	0.062487301906785926	0.10365092923442147	-0.10754713014815936	0.0589345151930289	0.12263630084172664	-0.08778940614891691	0.10946573028249966	0.14032008387347997
2009	-0.08948173641932967	-0.07740454789030397	0.11831502519427002	-0.0823266016556331	-0.028468112791151058	0.08710971694394942	-0.0559863684835697	-0.07296981538576638	0.09197318855737728
2010	-0.058915296198054815	-0.1678486023260559	0.17788806994544348	0.02500202487940397	0.025398959096278966	0.03563998276156692	-0.06128987190946001	-0.07568300926596579	0.09738771118693713
2011	-0.16166757323801384	0.15377208660005753	0.22311938251528968	-0.1047648903904215	-0.023140874619723046	0.10729017819298639	0.07603835484137852	-0.04032534752532253	0.08606953619034688
2012	-0.10277541378679543	-0.02208957360672558	0.1051224759086941	0.013448964555661554	0.05561362001907976	0.05721668794369375	0.11337354928260494	0.017148285058852315	0.1146630950105347
2013	-0.09908942343954508	0.023341092780608284	0.10180137744536873	0.015635666261411756	0.046680132617276625	0.04922914625102474	0.029272431716317528	0.0535346100939551	0.06101499599687171
2014	-0.06770962016431961	0.06219230508166156	0.09193734537263355	0.08697080498708436	-0.038480292883316544	0.09510338511581636	-0.06781662863236765	0.09919844786906624	0.12016416761535995
2015	0.016507250918449668	-0.006502939705696055	0.01774197164073305	0.05508490560661922	-0.10387400349879479	0.11757616862509927	0.06260245872456441	-0.04934293687762146	0.07971068471710506
2016	-0.02366581450256421	0.06429522856687259	0.06851238714667711	0.11903602923095488	0.08504272235007844	0.14629368024554332	-0.018886209812121538	-0.05288941365175547	0.05616029734157374
2017	0.025611192570537896	-0.11378307090412715	0.11662984356183798	-0.04742036910856881	0.0479241472990935	0.0674196951990894	0.0033473777269482216	0.0800211192130462	0.08009110098978174
2018	-0.10938413494729413	0.12375806898374742	0.16516945424851967	0.11579216899735492	0.04631310154936012	0.12471058405858479	0.05880770838969919	0.012917363553631602	0.060209674033535394
2019	-0.011270569822738484	0.06800578957200412	0.06893339654652836	0.14817451072299015	-0.11781065884535437	0.18930144470017654	-0.018778562791266423	0.05540434233230527	0.058500218544726895
2020	-0.0217540540457329	0.04878812742650069	0.05341835120264512	0.03272238894185609	0.0200497496860081	0.038376388581179546	0.023903959121799604	-0.08973884676398035	0.0928679701523933
2021	-0.14301333337111427	-0.033335453789406125	0.14684708373428154	0.08023170579029734	-0.0366566510172144	0.08820905099715493	0.010238414968319239	-0.0697411375589307	0.07048866156395082
2022	0.10346399345431308	0.06972111768307031	0.12476310429165618	-0.06773745411679687	0.09645448030719646	0.11786360533072332	0.054545501577696553	0.14743187497325042	0.15719850349316508
2023	-0.14402626100619084	0.04290703674607507	0.1502816610959316	-0.015313345670684953	-0.05439183774653084	0.056506376357671556	-0.15225422617520454	-0.034998318082043386	0.15622493929197806
2024	-0.06485035531777275	0.017821731426311365	0.06725461096365774	0.04159317118186012	-0.06478943221873812	0.07699131390091989	0.08703531891856735	0.008220937565558618	0.08742271188720664
2025	0.035910611323020654	0.03065084509829343	0.047212776987089394	-0.06359621113977412	0.04500905048202928	0.07791208312340642	-0.04147626002325516	0.07793547526797173	0.08828487101854603
2026	-0.09110525356971881	-0.08801277769382963	0.12667444993125582	0.005549846553095206	-0.02660395487277876	0.02717666667631907	-0.13027843649579898	-0.07712746658080974	0.15139721634483194
2027	-0.053176172781364155	-0.012833226125111995	0.05470280655004596	0.013905170830419833	0.08297992182691719	0.08413691937683745	-0.07951287735779043	0.026454621262516746	0.08379823776105452
2028	-0.20328170085003514	-0.03439042638228184	0.2061701999010486	0.10405669009315799	-0.12215578265223388	0.16046753562176783	0.07267752677616067	-0.009474913920924817	0.0732925432230898
2029	-0.08016434852557977	0.03119482698164967	0.08601999770370657	-0.13602710435839546	-0.07515554713448853	0.15540826678531017	-0.11627394099880951	-0.09041519040570067	0.14729065147351936
2030	0.06845405997535259	0.08543746377924114	0.109478393046931	0.10582854265452563	-0.13817544344785174	0.17404635478053315	-0.04555978188358889	0.1099348220330189	0.11900150764049897
2031	-0.08846452083701435	0.10610594692741844	0.1381464564159598	0.0720721578295214	0.013804645954876349	0.0733823152002097	0.05325086150467132	-0.029876082628711772	0.06105927091136365
2032	-0.08862364288696951	0.031759109689896925	0.09414239813629141	-0.016947195271336712	0.011449049878317775	0.020452094530414865	0.043478377559516286	0.032046163737472294	0.05401227569263059
2033	-0.07462022192329676	0.0457888120406667	0.08754880255022088	-0.15100137814283696	-0.1133089042868323	0.188786450763074	-0.03103035947720746	0.038727056476170335	0.04962527695230734
2034	0.07678439948418493	0.09960859710136151	0.12576850408845716	0.10575816760495269	0.019333996735921177	0.10751089919139303	-0.019018897978249013	-0.11760202567149934	0.11912999169960115
2035	0.020444484942495122	0.03613080682006009	0.04151399963906647	-0.06976780937776189	0.02220910248357371	0.07321742592100326	0.08658051783576202	0.10717452994729879	0.13777723301813383
2036	0.015053413239612502	-0.007086690860310338	0.0166381019804588	0.10219615175362641	-0.07991946705673036	0.12973501704583096	0.2743204347273842	0.07175365448229779	0.2835494451424408
2037	-0.05006880753959597	0.05338958942362232	0.07319380948727881	0.14805156131288116	0.010280082448185488	0.14840803516765289	0.10413766197469865	0.08094697618775122	0.131897936282176
2038	-0.08475888098334736	0.03954174777638935	0.09352869999503272	0.0015758319072006074	0.057017101110383155	0.057038873281573574	0.003909769182816137	0.12393174046616565	0.12399339736468203
2039	-0.0757894087926905	-0.059682177212666214	0.09646759436199104	-0.1491066190410818	-0.07420119048676746	0.16654909339745996	-0.16863297523756027	-0.008115254177784019	0.16882813061762442
2040	-0.018433929695933788	-0.029370740936487942	0.034676363523197154	0.0021242507099505964	-0.048852300215393094	0.04889846293508234	-0.017564310474081093	-0.004772487160264863	0.01820114381364006
2041	0.036252017412256775	-0.034368763070558285	0.049954185424834416	-0.021416475454465508	0.05108128706652937	0.05538919848909987	-0.13309278259062315	-0.06607112985558085	0.14859031926107402
2042	-0.06471947646637626	0.12129708079796658	0.13748306239020958	0.026967768658127347	-0.07563834779547492	0.08030205603611593	0.019306903204459953	-0.05425135262806418	0.05758442300936037
2043	0.02114371328586428	0.022112279381648232	0.03059427251900099	-0.056238876105401694	0.009474334237905491	0.0570313439684729	0.0756562749064407	0.0015694221601166433	0.07567255128932546
2044	0.014298740735901101	0.09020211288210414	0.09132839183423944	-0.18234603553151682	0.051532734513366936	0.18948799276071918	0.06681618723778339	0.01119355320635814	0.06774731367647059
2045	-0.16442480407299356	0.14997111149247758	0.22254628839127258	-0.10160252978957444	0.04570377771809324	0.11140874901616227	-0.013055713178487112	-0.03447780955710822	0.036866936385535815
2046	-0.12970436031363072	-0.1118392515301755	0.17126365425039258	-0.10514360923740336	-0.08321710091467727	0.13409050841916945	0.03913133627414899	-0.050635016901338696	0.06399348728737467
2047	-0.03345173749443598	0.002166977237979646	0.0335218515560608	-0.15292587599077823	0.09946366891536383	0.1824262727286067	0.016322996246425685	0.12522857670059456	0.12628791164999728
2048	0.026118003845435583	0.00816885460202898	0.027365677597663795	0.01604446925719364	0.024673342372263398	0.02943125579318627	-0.0720967671656272	-0.023089467217043476	0.0757038131939309
2049	-0.18625997616176543	-0.0010768723120996467	0.18626308913404716	-0.11378675183082629	-0.05559244547089371	0.12664100791467328	-0.006107417170538632	-0.026930067481051707	0.02761392907626491
2050	0.0011195314909518653	-0.023395256094849413	0.023422027207370875	-0.03087370458350891	0.006573065716477039	0.031565658992375005	-0.07033671298344112	0.11382343202109337	0.13380219307012658
2051	-0.03899185303731645	-0.0373935310909918	0.05402444604747609	-0.015429783239874383	-0.07763260666979094	0.07915112020164956	0.001705234816141027	0.15682991323509157	0.1568391835961426
2052	-0.23124004236980716	-0.10936097044270644	0.2557963624670232	0.022575135641072185	-0.04664253395361508	0.05181855577712431	0.019622732150626595	0.09169680535116559	0.09377289442405404
2053	-0.1367574179578082	0.023423134419243933	0.13874881834635067	0.04414766275022349	0.1079495193009422	0.11662810486161541	0.054775592759570155	-0.09674793956843239	0.11117791764959135
2054	0.016560183889077165	-0.1525852034125569	0.15348121706219112	-0.09363174707755863	0.04805558825939361	0.10524373436814316	-0.0881420539872378	0.015194458148776641	0.08944212228879674
2055	-0.023537371299092794	0.03908811297498712	0.04562771552046753	0.04670393798404209	-0.0780068112127546	0.09091930718389568	0.026378250527261615	-0.13201760542014523	0.13462711555161588
2056	0.039811125775044205	0.005380793291112274	0.04017310881569994	-0.02334341743986414	0.12949904861072373	0.1315861646559179	-0.03703157603517844	0.0013394074711960656	0.037055790856802634
2057	-0.056617808370548646	0.0244167459485391	0.06165836283424714	-0.016562413404734893	-0.045550243322636366	0.04846790901762445	0.05594064731391004	-0.08998514536905264	0.10595603998351771
2058	0.09402151747024261	0.014482964060061831	0.09513044725729075	-0.035558347621669754	0.0025440096827326606	0.035649236609629445	0.13716335353488981	-0.06436206231051601	0.1515132357842044
2059	0.06128125926251194	-0.03011967165424347	0.06828314109177056	-0.017859191715638108	0.08016362258447034	0.08212890547548603	0.14912838042345072	-0.2620753602021648	0.3015340250665186
2060	9.181526883935784e-05	-0.000626773602398599	0.0006334628578344278	-0.07166758524582303	0.17728055775415982	0.191218824733846	-0.09778495811737795	-0.008328779794572826	0.0981390167409672
2061	-0.0009066765937870755	-0.02682749812353212	0.026842815016570834	-0.03395590046507178	-0.23054730283669486	0.2330344653086074	0.07634752199769951	0.08048105793576053	0.11093306451030933
2062	0.12540665131760442	-0.09477122076609526	0.1571890978413935	-0.03112614199763431	-0.10394253377818315	0.10850293564639456	0.017098911185457644	-0.04434382820050642	0.047526286023675327
2063	0.00654095522952039	-0.055204267225837524	0.05559042377295094	0.03179948634870245	0.0940274100607382	0.09925906092025817	-0.053674566414969996	0.06872067470796533	0.08719799431267333
2064	-0.04153844509926182	-0.09821263350564194	0.10663565914541875	-0.11106213700873861	-0.012681936463062107	0.11178385299049669	0.07156223155800288	0.0786145252081399	0.10630802678660951
2065	-0.016002943485692513	0.016101364848584696	0.022701280805133162	0.09763320510509399	-0.0515403231969385	0.11040220855733922	-0.025494687135890242	0.020367924421958953	0.03263175474006201
2066	0.11169412895966348	0.00988471291765879	0.11213066482244036	0.092840675179325	0.12441864525047308	0.15523978308963202	-0.027326639681073163	-0.13664376464342776	0.13934943003897676
2067	-0.03705796323073745	0.020187826206706606	0.042200011442686584	0.04566835649800237	0.004085067433835378	0.04585069858974471	-0.05590790669916992	-0.06181555165066807	0.08334780415439569
2068	0.010061500771949523	-0.03252285013121015	0.03404364226167784	-0.02898215817276107	0.028579474450860887	0.0407032167308476	-0.035973894452571174	0.04779755582454335	0.05982246588770032
2069	0.07471743796952789	-0.09591071083883153	0.12157943901145542	-0.029689793959518953	0.10346827014857789	0.10764370298767031	0.0424999719463042	-0.14793886946666354	0.1539225672684521
2070	-0.008911651869870604	-0.03147505882664572	0.03271233509229472	-0.03517864673396214	0.05866396085590874	0.06840319794670786	-0.03454304619924258	0.05958019650969761	0.06886960038258674
2071	0.028235683173894237	-0.12174621017794811	0.12497757197589354	0.02243124875314328	-0.08991074836440366	0.0926666260963056	0.05711387963617433	0.01855071804356935	0.06005101487091969
2072	-0.046262548095687625	-0.05121783885766918	0.06901804382591539	0.023033218843852694	0.10179746323685415	0.10437074634095266	0.02144072524827871	-0.20706206289224718	0.20816916819828318
2073	-0.07998219988403636	0.023620017845179545	0.08339698760324947	-0.007898701106745737	-0.043180993507863995	0.043897467802823185	-0.11112911301714208	-0.1200973866931539	0.16362475989440495
2074	-0.1198547749162163	-0.0030819132876422814	0.11989439211126357	-0.004951614859913915	0.027506844573271634	0.027948971145626153	0.11123094433023328	0.05497247673682051	0.12407375296643416
2075	-0.08706584848298218	-0.055844003874428214	0.1034360417880961	0.056753736534710025	0.06406577011541889	0.08558860619926568	0.06219822168482142	0.08293109814981134	0.10366381153077399
2076	-0.1670843188646679	0.029504695468868643	0.16966937456471248	-0.10321112141676365	-0.05745303999215368	0.11812445719852405	0.11088524939035518	0.09708522097056936	0.1473807269057442
2077	-0.0034807226949288236	0.010641592869177001	0.011196380186127631	0.03361429213879075	-0.1278465975798027	0.13219180439317707	-0.004283837833488759	-0.14788662880643058	0.1479486608466417
2078	-0.027034071922716684	-0.16708171269241878	0.16925465949555005	-0.07859758029725158	0.005863052471727208	0.07881595658792157	0.001674951513856712	-0.1105487637595611	0.11056145183263931
2079	-0.031629973291202096	0.04301411895892839	0.05339166264703695	-0.10363479823210749	0.04542350468231	0.11315240245895564	-0.05536557954076263	0.07236217668865212	0.09111329218618007
2080	-0.07664285321084083	-0.044393842549833945	0.08857166705351065	-0.0915862561955539	0.03354369142296266	0.09753574502815146	0.06726784445960542	0.07391846135095494	0.09994449372894079
2081	-0.10650353412334315	0.12021399004766957	0.16060637030934768	0.14152329566342847	0.03615766340832061	0.14606922960907134	0.0089696739481488	0.05868407273652584	0.059365608256649355
2082	-0.05677592782593313	0.044604521493012556	0.07220158805813198	-0.010553605528663681	-0.08320913293898582	0.08387573185440743	0.05758121745824725	0.050169563475570104	0.07637134085049978
2083	-0.11941710811172973	0.08998041618977486	0.14952230939713862	0.09846750448175454	0.03192629472343353	0.10351394946398235	-0.032071311329328486	0.06572474677605324	0.07313214990111416
2084	-0.06876885847572699	-0.173720877082129	0.18683709222271344	-0.006156576770986651	0.06145533637572275	0.061762948493334455	-0.16325630432549235	0.08247891821429232	0.18290815414250314
2085	-0.02520144583567882	0.11100173946558342	0.11382661831309016	-0.018322524939891872	0.09740569333563583	0.09911399504796933	-0.05678380626886628	-0.050222796831634185	0.07580718947416361
2086	0.026888221961047686	0.06946359413476606	0.07448602144259064	0.03302114574585045	0.08582123211883128	0.09195477121260764	0.10529844203453723	0.04811080990471099	0.11576878648663479
2087	0.038128550417452264	-0.06220656996441351	0.07296193325065937	0.027573850668241584	0.1250376164146916	0.12804187892772442	0.00894128586350635	0.0954961098040747	0.09591378201595864
2088	0.06430009904979106	0.013446452752086082	0.06569101787479795	-0.20602268726598977	0.09748322578821449	0.2279217562638017	-0.0006318607834430187	0.0008204155333532583	0.0010355335325427837
2089	-0.04918099725460035	-0.06844525254938857	0.08428240081717292	0.0579377042372915	-0.08277928023836004	0.10104052062944258	-0.029043257588945534	0.14966538902955523	0.1524573366051826
2090	-0.0192553347008305	0.035456575296722775	0.040347696913370146	0.09185536301094588	-0.16354003640748008	0.18757065661246844	0.0009446078638989954	0.01024880213463911	0.010292241214211947
2091	0.008768941825121935	-0.07752467660988197	0.07801903501197098	0.05110234207362542	0.057917700232837724	0.07723929936030412	0.05692017667683621	0.09144161619841235	0.10771014662463325
2092	-0.11991112180092889	-0.14259252896272498	0.18630970572555464	0.06123353472104239	-0.07307671812219807	0.09534019354891354	-0.2164210223138105	-0.000848573478566176	0.2164226859095492
2093	-0.05743081392092979	-0.04608197076759824	0.07363318828793333	-0.1130847537402285	0.03964684006236424	0.11983335702307105	-0.04221647666595225	-0.00885435653098246	0.043135026737729544
2094	0.02440635633450453	0.15202963332571018	0.15397623075876582	0.08049011929598676	-0.014246713362359092	0.08174122672135159	-0.08658547211965546	-0.050183731017079666	0.10007722438686156
2095	-0.16944951182641704	-0.05583782293904366	0.1784124421916337	-0.11028416635649599	-0.01315452813271618	0.11106592168321346	0.09846887636514154	0.16497933581685612	0.19213094716672927
2096	-0.03153291096800736	-0.0016750685575596313	0.03157737051733098	-0.005239653782788985	-0.055075197027860776	0.05532387639546942	-0.04802638604445112	-0.11454166459611569	0.12420276440135988
2097	0.03808712297794975	0.15504871567759082	0.15965817601992036	0.04820820257479071	0.09596786757855845	0.10739582116203493	-0.10432181907127745	-0.04963532169835895	0.11552794940809748
2098	-0.11331066549230863	0.05373729883998006	0.1254073530576544	0.08729945907444221	0.07769010482804523	0.11686294512326337	-0.14294491822504365	0.06276866720669542	0.1561190418535462
2099	-0.05758088202910129	0.010495464410084759	0.05852958865764081	0.059681479351307076	0.07703476868915463	0.09744862525737369	0.06581914641457871	0.02768774835822144	0.07140568215409711
2100	0.0686074443494238	-0.11863669847505989	0.13704615151554445	0.10871815914330689	-0.024234159730611632	0.11138641131376036	-0.032824394222937446	-0.0778728067156886	0.08450807583824048
2101	-0.09777464159964287	-0.05986584197982445	0.11464641109032556	-0.08995093571889516	0.021618425460223942	0.09251230813294016	-0.10194310300586289	-0.04440485325790199	0.11119436695858195
2102	-0.046654761817529	-0.02610287899993405	0.053460519005482536	-0.0775445074175433	-0.11569218998627032	0.13927610510941457	-0.14982070007255255	-0.03779351071042021	0.15451404991795534
2103	-0.09113600523546533	0.07029879823523023	0.11509862068502984	0.0415152433022777	-0.11306746813633924	0.12044819540868763	-0.03255302270998806	-0.09916361113489501	0.10437011574617358
2104	-0.003057075424413428	0.028581391851969784	0.02874441981231135	0.02187872039640892	-0.017880855503950053	0.028256032979478568	-0.016637539735344126	-0.09564321093263209	0.09707951136027163
2105	0.0190369943496027	-0.12113761543418135	0.12262434108669622	-0.13460953424995267	-0.12667408503163263	0.18484060844303254	-0.017247847142606812	0.08269117585813732	0.08447081623765762
2106	-0.0015149981085619097	0.068157115457363	0.06817395108644692	0.055082358534569865	0.09184771108900655	0.1070984045353642	-0.07662154305627056	0.023778012524120283	0.08022627213027628
2107	-0.0260403161538964	-0.19117303546933176	0.19293840352805153	-0.016943123966451965	0.07639537987259204	0.07825166781366515	0.03827466598295795	-0.022366662620381703	0.04433077545995534
2108	-0.07880181670876708	0.037091072672826804	0.0870946266346153	-0.04726316205195377	-0.01623284087056973	0.04997310886745473	0.008855886164407767	0.005812495649100635	0.010593008327560341
2109	-0.021770600030083614	0.133309045645673	0.13507501869935096	0.031656430281840314	-0.10201648705543016	0.10681522929488925	-0.02122339977967723	-0.07123687545549985	0.07433118539933559
2110	-0.02254181388161379	0.019310939733163085	0.02968241510475812	0.1884995800246664	0.07254311061954949	0.2019767178855915	-0.08640820147431684	-0.00872326626913325	0.0868474101883777
2111	0.033284750135157366	-0.10554218672872151	0.11066629012956104	0.03498092354127253	-0.04613799463056657	0.057899737135245655	-0.1441219584640167	0.0634982322861342	0.15749020418733228
2112	-0.007983293257127136	-0.006734141243451286	0.010444215122068447	0.06036944350686172	0.02433867843184717	0.0650910207105176	-0.13233758390798456	-0.14367317577649472	0.1953336057935408
2113	0.011458572685104274	0.07525772634679241	0.0761250567347474	-0.061459247237427524	-0.06648306445237971	0.0905385935939504	-0.007570064188627965	-0.003006249336191003	0.00814514621669227
2114	-0.10418530011148112	-0.04869386711732502	0.11500291063342309	0.1290275668789496	-0.16440319275311518	0.2089892887258095	0.02742629376245116	0.013177075965592326	0.03042756842975229
2115	0.005754939534440505	-0.01650416454493748	0.017478752139996653	0.1528185297697468	0.010839868053189077	0.15320249926289564	-0.08991614954779398	0.020350399661640137	0.09219030706039402
2116	-0.13537706851691242	0.11564378143972247	0.17804615936860613	0.16564964172169672	-0.0031905732094155512	0.1656803656440048	0.1009820931659587	0.019639128180490614	0.10287409049837623
2117	0.043274176644176016	0.04144418712478688	0.05991890361701973	-0.1021929817945024	0.05325227474436626	0.11523545588707047	0.0689319966782638	0.019281741158196454	0.07157796943294674
2118	0.11712477699861133	-0.012693918548279493	0.11781064873382537	-0.06941109252804115	-0.0544506780436185	0.08822004367118669	0.035333401060586946	-0.08935726290135908	0.09608938372021589
2119	0.010058976617653335	-0.07860162675078992	0.07924265731577274	-0.04971371567751139	-0.0664632950101293	0.08299893439115903	0.05361423984906223	-0.2573337988032455	0.2628596026800276
2120	-0.04959203535392389	-0.043278150830546126	0.06582072857281616	-0.007556603951372593	-0.06531069562239257	0.06574640085935282	0.025408611875243372	0.16987805125499666	0.17176772064512597
2121	-0.07308815763285344	-0.032365647183705964	0.0799338095162802	0.039133217040054936	0.0032575979620563258	0.03926857038888021	0.06723575992377984	0.06326160041806521	0.09231834866364924
2122	-0.026947387198855907	0.018235221809645305	0.032537439839237924	0.06482507866263788	-0.05131851857919524	0.08267938783506078	0.07533162996180422	0.13258716893004086	0.1524933173538611
2123	-0.005649816440836708	-0.14910813342080317	0.1492151328721427	-0.02132269464554808	0.02508200186955756	0.03292057297089122	-0.03442272927975897	-0.07695942962520455	0.08430704655783161
2124	-0.0820224739731561	-0.03822713797228606	0.09049309539533534	0.042583596963493904	0.007276216877402732	0.043200764604301715	-0.007224296787762226	0.018925652659410222	0.02025761073429719
2125	-0.08050363126765785	0.03950240680308026	0.08967315535050085	0.06700384427177783	-0.01271340852844069	0.06819931014026229	-0.03560664369439801	0.027899130743766022	0.04523488224188899
2126	-0.12576585534502244	-0.027067798716800318	0.1286456998816452	0.08264883175374697	0.0031066925516039794	0.08270719998204126	-0.11609616124763407	0.042168643335038045	0.12351725845870407
2127	-0.05207636000128986	-0.050022747304719825	0.07220957359585914	0.05799035181655121	0.012625369360722682	0.05934880668810503	0.09183611737654393	0.09463383431098431	0.13186900716695027
2128	-0.08139689106875476	-0.10423986205455657	0.1322550668852113	0.05310781894744948	-0.010244089412858311	0.05408679877062156	0.04900491500337933	-0.04431630549162867	0.06607129957035648
2129	-0.007579792082250428	-0.03650628388689524	0.0372848764412695	-0.028873311110976633	0.08920065533762926	0.09375726642332194	-0.0853156696471682	0.01930319114982544	0.0874721480010148
2130	0.0001581182640906838	-0.1078894175543993	0.10788953342012822	0.09030566544560804	-0.02210919938430971	0.09297273745022919	-0.057758696924651215	0.06465707102821841	0.08669835006724057
2131	-0.0662656435476679	-0.0016928116127752	0.0662872621696124	0.08016894455567036	-0.045206518624063545	0.09203634606652936	-0.025966672213612204	0.030326370914223504	0.03992438902070063
2132	-0.15358384252799082	0.08693321035801983	0.17648053645888095	-0.1412568985003021	-0.0876195126981065	0.16622481878281084	-0.14353202884742372	0.04043715685904572	0.1491194385715717
2133	-0.10376301662057567	0.006340195500015372	0.10395653753939807	0.004237000796526394	-0.0215782989468151	0.02199034245271972	0.12011084319186867	0.07896446803018678	0.14374283239018235
2134	0.007192266892530858	0.09627515959881695	0.09654343612504722	-0.004355098358466639	0.016701826942749597	0.01726029851820284	-0.044342523286116826	-0.09627523232592355	0.10599613073499603
2135	-0.08120429522576174	-0.007902695468397211	0.08158792900165376	0.042201193820831144	-0.0006096544393747207	0.04220559724063629	-0.09774768568169583	-0.1387094742753299	0.16969068421650615
2136	-0.05835647911416078	-0.06568356521142209	0.08786244586559505	0.10704643214773969	0.07585427639198154	0.1311975986156445	0.0507627887330808	-0.010516829168573277	0.05184076017691435
2137	-0.02702014395854171	-0.008739235273854633	0.028398281861973677	0.06976412362621592	-0.07169733367876542	0.10003769590498458	0.08199526269431286	-0.04876145642392935	0.09539865165133171
2138	-0.09096866048933548	0.11208140729867241	0.14435213560344332	-0.06498152040317318	0.06076322625311376	0.08896497995613277	0.0036412583423396728	0.021335686061478634	0.02164417385879239
2139	-0.08592755369488744	0.003619079336400552	0.08600373375168618	-0.00863368629250221	-0.1077458456231261	0.10809120125172011	0.03245388922004546	-0.026036603417345695	0.04160720662360212
2140	-0.012810474844994566	-0.1233397595411511	0.12400324410846361	-0.09484533227015833	0.05363723307102846	0.10896141438579332	0.15024872248164214	0.03178096651406361	0.15357313710390091
2141	-0.09596834749228028	-0.008975362495365492	0.09638714049250695	-0.15570869184035063	0.03959717245999315	0.16066465940417549	0.009570448249707998	-0.022018387799421512	0.02400839188671438
2142	0.055977414030302895	-0.0829564273212309	0.10007616956809756	0.09422128362545693	-0.2136817727372137	0.23353276063145198	0.013862664970116814	-0.06534328971566625	0.06679759719435421
2143	-0.0026147798742138365	-0.043107457762979404	0.04318668763146402	-0.03210288032889372	-0.014004903711224061	0.03502473773452028	0.07623977533204247	-0.00841812856582747	0.0767031174805243
2144	-0.1606249506719979	0.02862895577134281	0.16315634185326433	-0.07041441790114586	0.0018140396958990772	0.07043778097282387	0.14684518408207256	0.10309593723044294	0.1794220732282436
2145	0.09517892602137819	-0.03342129649189517	0.10087621631376816	-0.030111296319098455	-0.0015574807384714155	0.030151549085698098	0.07860641063774165	-0.12880738342926087	0.15089834266565652
2146	0.05283961239893202	-0.007220210834749218	0.05333062987596903	-0.06369554141438573	0.059485494865177124	0.08715300393805564	0.03350362838009217	0.07904519087288647	0.08585240424567255
2147	0.017683054667435402	0.015242225932775756	0.023345575035909713	-0.010353814451724994	0.1427988657049262	0.14317373194938482	-0.03288186726034852	0.0015285189185017286	0.032917374813484106
2148	0.09306104547800258	0.10358444857351179	0.13924832556170064	-0.06874775377478995	-0.02465996940758196	0.07303675609076586	-0.058762098080814874	0.006153999474195856	0.059083465372197906
2149	0.01765012881815965	0.018598386857367023	0.025640340110730048	0.018029626068264006	-0.02985288168707685	0.03487494747213296	-0.1125228159599482	0.033297628954105055	0.11734613843463972
2150	-0.07434353533646793	-0.06204632508102188	0.09683340179083094	0.12016955985317668	0.008642525259427953	0.12047994172544266	0.09806115481438919	-0.013888898909293294	0.09903984852797469
2151	-0.0540622327059061	-0.05903585526141031	0.08004971712375834	0.01129243888753012	0.12330893821665695	0.12382493052753117	-0.10770165426221855	-0.13288657994346606	0.17105113112718565
2152	-0.024602504712445246	-0.06894706058129836	0.07320505720868686	0.03735190429585499	-0.12167158617167519	0.1272758407399381	-0.04501392271777562	0.013533117224572738	0.04700423917324802
2153	-0.07178510409753264	0.09383730879025101	0.11814627243925438	0.0879409432350942	-0.045989328258709945	0.09924025297612576	-0.04881954929609521	-0.035772003846299076	0.06052259621540955
2154	-0.17444751341057435	0.06304035528936312	0.1854886016178397	0.042885320555236334	-0.06829551431871975	0.08064383420438186	0.09145998275161829	0.21101959747090587	0.2299873887014448
2155	-0.05160666254041891	-0.09035578764092388	0.10405487003870798	-0.05316559307134726	-0.05437410433649247	0.07604685075020436	-0.013130015374663557	-0.024197157992782995	0.02752997927108924
2156	-0.12883078668216558	0.01994249678509858	0.13036515936080972	-0.12069036902715524	-0.013892400215991743	0.12148729958177604	-0.1821508266462839	0.0016150842989378245	0.18215798677306808
2157	-0.21595102691247217	0.027123399256888295	0.21764770803249883	-0.00532650541677629	-0.05452195464948696	0.05478152242093734	-0.04774349963937013	-0.1212570543385292	0.13031774623845963
2158	-0.037897732183072456	-0.029836992715127422	0.0482336421898912	0.08045354174593633	-0.014365430122775361	0.08172599318501711	0.046105626671679924	5.6927911607120044e-05	0.04610566181691185
2159	-0.08181002770583136	0.09357897529449412	0.12429764780717469	-0.058949901310279024	-0.08455566561543298	0.10307643499927882	-0.22876028891426864	0.019515903666198837	0.22959124608758064
2160	0.018086440828155623	0.09970015324632	0.1013273896790501	0.027577198265175618	0.0237465555260666	0.03639231736932081	0.03250617692231864	-0.038893051002140064	0.05068846963916102
2161	-0.19400416798929018	-0.06099487972176602	0.20336664561694826	0.0241240940847142	-0.00249155764052807	0.024252417918306957	-0.06627008557990242	-0.06648196826042654	0.09386999705202911
2162	0.04143114410224722	-0.07030036207139528	0.08160073902233023	0.15542413840275268	0.10134670942192296	0.18554734788966862	0.011497475174259796	0.10115078839425193	0.10180213125549706
2163	0.03270387494006848	0.137212541004916	0.1410561053096299	0.07181631685582225	0.056918833349323614	0.09163698465458112	0.09306246271547276	-0.023037305731709732	0.09587147345297778
2164	-0.09271724055084145	-0.0327256904629296	0.098323229766104	0.0035026300121343357	0.01655219954078626	0.016918738919905023	0.03065609303734454	0.09700524874429875	0.10173403719629728
2165	-0.020310195672325875	-0.18692346425658224	0.18802363026473545	0.00296351715505009	-0.07492086377423848	0.0749794522693136	0.07217040412881418	0.10329689433495307	0.12601117256562142
2166	0.02990084461018818	0.10471421218823462	0.10889961773397207	0.022166208273184277	0.019783938149871335	0.029711024854893808	-0.1980140186293334	0.07798836452699516	0.21281855317460807
2167	0.02106124080331936	0.09020740653605953	0.09263342840539435	-0.0024041598809852525	0.025625221884738276	0.025737754007982293	-0.20853166726564012	-0.06843026566776325	0.2194724527405394
2168	-0.04694776417675763	-0.06802972606169212	0.0826567371073001	-0.025740899216215304	-0.12427207970937564	0.12690998261662778	0.1886209424305456	0.0005084849711808699	0.18862162781704836
2169	0.018770942651301692	0.14444706901303098	0.1456616079633676	0.07563398728101374	-0.09832963634297438	0.12405328458112723	0.15189041638691073	-0.012050539300395402	0.1523676937136593
2170	-0.041662633840685935	-0.03462774593332183	0.05417430984300359	-0.047829142369999626	0.09368611476117426	0.10518894884394277	-0.08706542270896321	-0.08668955370885631	0.12286360955844952
2171	-0.1929192686282811	-0.0055672364521591865	0.19299958116479202	0.15255812416163766	-0.008204400937588657	0.15277857651667778	0.20110511009555462	-0.11343139134788491	0.23088946673606
2172	-0.05238247191906847	0.09088855971889177	0.10490306788710496	-0.01891523160524989	0.002967617802743261	0.019146611765620648	0.004021001225443583	-0.08811341775278013	0.08820511798603847
2173	-0.1204468141536794	-0.079471082051903	0.14430207178786894	-0.035526592461560744	-0.01711755186756584	0.03943538200485234	-0.039497152129381236	0.14719217612993843	0.15239934953994486
2174	-0.019766872075581525	-0.0856653121991627	0.08791629510979417	0.08492064121314286	0.10646104454508971	0.13618175101562952	-0.008318751752741656	0.03864928807938874	0.03953440400167079
2175	-0.06386100430614564	-0.0306437745355185	0.07083268164324462	-0.242460388236334	-0.0874565710498411	0.25775122052768196	-0.08689404809172689	0.05030498408957057	0.1004050149047312
2176	-0.05058833278734587	-0.15896457469302774	0.16682000905628333	-0.07675712435841672	-0.19120328331466221	0.20603483125452463	-0.10214077224400905	0.062122207730391586	0.11954876012698942
2177	-0.0295147156107539	0.06667875322115903	0.07291895891132776	0.1606438239744626	0.08770415248992451	0.1830258357312269	0.08332573724575836	0.1267581716598478	0.1516931526803257
2178	0.06533620324835467	-0.10757176003619011	0.12585906011167403	0.0759134351185737	-0.0976149403783271	0.1236589107851361	-0.004565471164359841	-0.11648922854626556	0.1165786596863109
2179	-0.13165493524701433	-0.12208395568547316	0.17954808328330354	-0.04893643115893257	-0.05123489070345028	0.07085046450071758	-0.05042019710597784	0.03839210403275082	0.06337310098351838
2180	-0.11446844777296404	-0.11032675112594686	0.15898118614967752	0.05890542980176203	-0.026285635368052243	0.0645041416254221	-0.06653240880658991	-0.013919804323465955	0.06797295325356097
2181	-0.10468325479746458	0.005512864973970624	0.10482831447281847	0.1057975312772896	-0.06101970744913439	0.12213321547206975	-0.05331928231733679	-0.018560845349813077	0.05645751364464735
2182	-0.10135885216238946	0.041215869415632406	0.10941830195796123	0.04202922274550109	-0.10763475056242483	0.11554953523587345	-0.15972985995512573	-0.14266270839877965	0.2141641345532891
2183	-0.16896787025968585	0.014128407704412819	0.16955752146205766	0.11064846099878785	0.1248762758049087	0.1668447367473841	0.026577741123911786	-0.15955334528751858	0.1617518046752116
2184	-0.0629071058940649	-0.0765890861240662	0.09911201786507388	0.07902121280125116	0.03336151989987021	0.08577495603385674	-0.12114825229498109	0.001824275248925584	0.12116198667202611
2185	-0.04335614625847959	0.07034527418214404	0.08263300199162374	0.09171126472722387	0.03241650694385791	0.0972717122307823	-0.026476337295054126	-0.09607209955117146	0.0996536238615118
2186	-0.19200419767853982	-0.01960412790182527	0.19300241904435012	0.05077441057134284	0.04952937681970125	0.0709309518970051	-0.110452916709732	0.04606042518162353	0.11967209189112946
2187	-0.08269793811669153	0.03612406534807925	0.09024354307109425	0.03662710342466703	-0.07292166339446537	0.08160339268374181	-0.07097829822295093	0.056868313293916964	0.09095011751241035
2188	0.023695119753178045	-0.04175469871999733	0.048009515362219556	-0.00912015897712901	-0.03820042257917522	0.039274031942183714	-0.011422822210172866	0.016283447094825723	0.01989048809192994
2189	-0.10272544937888956	-0.13365028918206664	0.16856724992875943	0.02045178180821112	0.03792003196588743	0.04308368836839065	0.0882582265643886	0.07211163717622919	0.11397193853105714
2190	-0.045323006208546936	0.08749418471682219	0.09853632452573713	-0.08811795358494888	-0.015669393000245047	0.08950029955813182	-0.12211642714805114	0.0035205739933437887	0.12216716506757407
2191	-0.1405047415485752	0.0867328902724539	0.16511867445157571	0.06180216291009722	-0.008602090084841422	0.062397943028548015	0.089685213536362	0.08182704733467847	0.12140470832127788
2192	-0.14697589750795387	0.04592208466734245	0.1539829610978537	0.025844252644549086	-0.034891661670092	0.04342065693717046	-0.029103580584370386	-0.1430326946910918	0.14596359187628272
2193	0.016769848303579422	0.06253006382772189	0.06473976130960045	-0.046644910478169446	0.09984433944364698	0.11020272134777183	0.02046949437308878	-0.030388013264177526	0.036639207824866286
2194	0.05323429356311005	0.10132585947307617	0.11445881271934004	-0.1459818094463393	-0.02241873355881247	0.14769322362115447	-0.17026548100812303	-0.005821998508137698	0.1703649896239138
2195	-0.015754328681121046	0.1009057545410503	0.10212820458468604	-0.06817166331376419	-0.0992975069038408	0.12044654646889438	-0.11152156998841316	0.010743236813675824	0.11203784052682937
2196	-0.07471149985697813	0.14119004465104584	0.15973865192696338	-0.05512779067338834	-0.056987564985512	0.0792884346390246	-0.1065634288315137	0.02166993528714968	0.10874442725803626
2197	0.06928937371280565	0.01615133093519922	0.07114690998554446	-0.14314394962522792	-0.04523116789686105	0.15012011478687265	-0.005147769897008291	-0.10274479365829843	0.1028736708725749
2198	0.007041330920818926	0.07228082281052817	0.07262298318923184	-0.11102103453416695	0.030558572950675048	0.11514988705951222	0.07407329191592625	0.1747985536453425	0.18984569242351987
2199	0.00211755865117957	0.0038417062363931913	0.00438665720656718	0.07275035467932096	-0.20608458490289125	0.21854855350828561	-0.04148555892593538	-0.13969043718740073	0.14572051962920118
2200	-0.04125270603880074	0.10491404958463035	0.11273306327679551	0.05591405582476806	-0.021429641490817993	0.059879973056108385	-0.032670846909996984	-0.01484169655814463	0.03588398242308818
2201	-0.11271012940908508	-0.06016248785889881	0.1277618809222252	-0.005558642135870534	0.003544292904081296	0.00659245891793012	-0.023957930129571918	-0.05308413974085616	0.058240091930904375
2202	-0.04040056236690306	0.04726021185243383	0.06217501961317704	-0.05791405078905804	0.01105253798780001	0.058959273017646315	0.19627546045700991	0.064915043602494	0.20673175678527228
2203	-0.13712530684066426	-0.007899603408039194	0.1373526610959927	0.1206729229864392	0.019207402250784354	0.12219197454544434	0.050918163855689445	0.1395948891584761	0.14859136075022017
2204	-0.09189240422604168	0.010639129480145596	0.09250624319762177	-0.036409702563586076	0.11241935213128591	0.11816842714696199	0.02831337856073577	0.044721642449411195	0.052930829474858124
2205	-0.0009757955473446055	0.09239152844157061	0.0923966812429958	-0.13383603685583653	-0.10969149908462517	0.17304424212527028	0.013522683136552326	-0.022679185216616268	0.026404704150987612
2206	-0.04678585638626771	0.05812224104094416	0.0746130770134705	-0.0799371157721356	0.06000240506010771	0.09995114352004708	-0.17349474185650354	-0.039393401604939274	0.17791083593154977
2207	0.02774932492259296	-0.0670749762141769	0.0725884113877142	-0.0634362281087789	-0.12804326810498856	0.14289588357848176	0.16927634658959684	0.02761972147489716	0.17151481139852676
2208	0.0346265467157375	0.04751694003968074	0.05879504509898573	0.05045739668972319	-0.03156328790076063	0.05951630048827288	-0.11944282376493069	0.007936011112211388	0.11970617536833024
2209	0.0013123105894058205	-0.07372325136742451	0.07373493033337407	0.014024358079678166	-0.01578456928223969	0.021114811080681233	-0.216618008880693	0.056887486957998695	0.22396327364957064
2210	-0.15453770850517828	-0.0980479848318211	0.18301724148181361	0.06482736136833901	-0.013588085342717781	0.06623611435812184	-0.04795501836865957	-0.03143474992989189	0.05733957873836635
2211	-0.11126684364111376	-0.12674673498964223	0.1686565899228093	0.03822880484786003	0.0041916624959166615	0.038457919269968846	-0.0067651802233532985	-0.004642355396425237	0.008204823403411502
2212	-0.042717735230020974	-0.0299472553507892	0.052169368466826856	0.0066644974959698825	-0.0010551522243281673	0.0067475086580376835	-0.04715621400365114	0.026503213543499382	0.05409370432213413
2213	0.022188063547814593	-0.03481851347080384	0.04128727460511783	0.028602937788250023	-0.001697700741699219	0.028653276216287504	-0.06830706891859302	-0.06714570628120313	0.09578309629705556
2214	-0.04168063077908431	-0.06170974461655174	0.07446722475547471	0.0372737673131359	0.07030860283571606	0.07957784467063844	-0.030005622272729637	-0.12085545922161949	0.12452461359764284
2215	-0.08570852641466876	0.025640872998877916	0.08946175645670366	0.07576002421742348	0.08138317469623754	0.1111881396240755	0.05756519324193243	0.04652911139702775	0.07401830638685299
2216	-0.13301835126379594	-0.08473592294033949	0.15771511788503267	-0.04526359935745057	0.013812608617469534	0.04732421772846534	-0.08396269512868132	-0.11215740132219218	0.14010359326091235
2217	-0.10676904141386188	-0.01412756367100754	0.10769965765829213	0.06907369405300742	-0.005583543253380491	0.06929899830005368	-0.06677621220502018	0.05616100776391472	0.08725320228798697
2218	-0.029709945588992388	0.09522403735611792	0.09975118123260611	0.10685021686281522	0.03378726906750316	0.11206492936985459	-0.0006256603716105579	-0.11476191080635785	0.11476361628507112
2219	-0.051183695770953996	-0.13111613484865042	0.14075230559540777	0.03468147826715846	-0.044765429955883417	0.056628161315113244	-0.003056213819400806	-0.03541895574266333	0.03555056777058054
2220	-0.014714631775085084	-0.1010470968957758	0.10211286000960235	-0.01824796261043104	0.004503217838994594	0.0187954013082224	0.03934993208852098	-0.18987545533605255	0.19391004536754794
2221	-0.05955107962666996	-0.052147263052315145	0.07915597342304205	-0.1055654230551189	0.13167574670808255	0.16876777185214403	0.0603745263382612	-0.021670388439014684	0.06414584293363972
2222	-0.014349419239004782	-0.01654726331642829	0.021902460038998678	-0.07721390780548262	-0.00409894839476091	0.07732262887755746	0.050043844575402556	-0.059193967390754984	0.07751330308627553
2223	-0.00546711491527545	-0.02789550754768146	0.028426197192723133	-0.10808529985399751	0.025093248878756944	0.11095991701429751	0.07882344405750513	0.017442697016598705	0.08073031036915133
2224	-0.03329860829994836	-0.07114672175770181	0.07855350616987909	-0.011570982112051266	0.00403209333244657	0.012253383356402855	0.15141774510953854	-0.15107511957357522	0.21389489308589682
2225	-0.061339740151418784	-0.015217587450050559	0.0631991984889327	-0.1248544316554253	0.07643724296451926	0.1463942663358651	0.025151978026597906	-0.1117767705745396	0.11457167380606657
2226	-0.003240051828005824	-0.01050696605799928	0.010995193112997735	0.02989656904422365	0.021497834646066836	0.03682338570916128	0.008473067328784169	-0.1836247460628896	0.18382013011805534
2227	0.060004126072055526	0.04986862038462299	0.07802162805746089	-0.008943988334632528	0.012138197599194699	0.015077492108674396	0.08953309732148822	0.020611372462952183	0.0918749377729619
2228	-0.044646468339074104	-0.06534627445245987	0.07914191506381531	0.09055914380231907	0.02818877299611822	0.09484495479062545	-0.08209198247896186	0.09258838218017004	0.12374046267113846
2229	-0.06892778811712155	-0.03514830794029835	0.07737211077503858	0.0593635139359132	0.05297572133431877	0.07956414919868594	-0.06683044363421535	0.16372995624183698	0.176844018183539
2230	-0.12002458199268948	-0.11939081498247098	0.16929284386736038	0.013796614811616075	-0.09810052455373519	0.09906593510373839	-0.022319218882100995	0.07183697092642753	0.0752243173674014
2231	-0.0016211568189060152	-0.026259984041334526	0.02630997740939033	0.018944825841589814	-0.07512042279709633	0.07747247477254537	0.10315305358264483	0.06110758805624004	0.11989449437515938
2232	-0.1414740064297379	-0.0036614501329154244	0.14152137899397868	-0.006190639805266137	-0.08167507900174699	0.08190935569970109	0.09411397756771964	-0.07052356244879694	0.11760532995611464
2233	-0.1975800377746407	-0.10191012124441126	0.22231406644447635	0.07673195626622312	-0.062701456470256	0.09909220835127748	-0.039586237359163993	-0.08602371904715399	0.09469503908315235
2234	-0.03071182799262131	0.062288276943809305	0.06944815205084326	0.059689617530500755	0.10130485783743663	0.11758199123335474	-0.0776483975281189	-0.08255326278596962	0.11333276152681597
2235	-0.1053504027672932	-0.08477236242367488	0.1352222644172245	0.033606849977643516	0.04322393885897872	0.0547515228637941	-0.2430347651430884	0.09238424027480142	0.2600014325331851
2236	0.009797584076543481	0.019965889266427447	0.022240265014971852	0.009445068997498664	-0.07752741631769765	0.07810063770075838	0.0003105840032098731	-0.013495035488467977	0.013498609011970827
2237	-0.17493021153427812	-0.06248685319476811	0.1857557152003991	0.1174226303032807	0.09719298684380787	0.15242883847540642	0.09613585423094165	0.06572797510745458	0.11645715598639282
2238	0.0769980443917532	0.18262694141208208	0.19819510228481038	0.03214243901802865	0.07959997119067004	0.08584457932556482	0.005775740737248098	0.06313565016078383	0.06339928629163574
2239	-0.14676084149768362	0.0059139182352478765	0.14687994766475584	-0.032543323037940906	-0.007805134278183139	0.03346622170864594	-0.11588130426958204	0.07973765015521662	0.14066474160746598
2240	-0.10945004629730892	-0.04742655496985207	0.11928365667932664	0.12351888761293252	-0.07721437759135406	0.1456673460455584	0.11751051863328607	0.10330812154171903	0.15646497999853662
2241	-0.02095081911301599	-0.03911229124270983	0.04437012674943437	0.0572977230126441	-0.02313103349184167	0.061790563784726756	-0.05969402869972383	0.06753910490153568	0.09013827019254415
2242	-0.16020543598233994	-0.041723868653421634	0.16554957847635735	-0.010187400600333277	-0.07329551245748846	0.07400010322558691	0.09317487419678057	0.0010124913670513554	0.09318037518895403
2243	0.0876669831822819	0.04436766114742562	0.09825471640575467	0.09239033823498012	0.06362215532150473	0.11217732946958446	-0.15593691590786965	-0.12493852306012561	0.19981480497526594
2244	-0.06194729840989425	-0.03873184455565369	0.07305904162366084	-0.05117256920847812	0.06603303029914476	0.08354036706816802	0.09757664327051463	-0.11139022860683352	0.1480843825020853
2245	0.06543278196765384	-0.11137874435781699	0.12917690834955942	-0.007074956719623646	0.04038948393378774	0.041004456160547306	-0.026080161365659747	-0.0881883769819407	0.0919639312533329
2246	-0.07093307580573026	0.19714569175581845	0.2095183166721747	0.019334919440659928	-0.017117731188699324	0.0258235518630838	-0.03588049746201881	-0.06392754606616821	0.07330853459293807
2247	0.024463267680545166	-0.014532106152524999	0.028454060779408284	-0.1528333600080617	-0.026304216385396473	0.15508045567060846	-0.07203229251327802	-0.06051066021509441	0.0940754546328906
2248	-0.12567719590103021	-0.12314813425966958	0.17595516628159438	-0.04455652887393646	0.06617774462852857	0.0797795597218528	0.001280982243021635	0.08635051145890096	0.08636001241732613
2249	-0.09524041449750177	0.053392887734832604	0.10918579126571545	0.012505493670917595	0.04350841076348642	0.045269958903423155	0.03120898852921349	0.09764053019731384	0.10250694660475032
2250	-0.08276939807194922	-0.03692315718316483	0.09063163241145715	0.04935909818288942	0.12568420250184603	0.13502903144121697	-0.020679317128309158	0.08144703009375737	0.08403126125428916
2251	0.13242012145910412	0.06240917721562496	0.14638986975872056	0.03387334718791619	0.05620400756637488	0.06562235988010667	-0.10693799397287036	0.08495238637280973	0.13657467739437207
2252	-0.032496850569308566	0.044511476585715755	0.05511185756953482	0.06735604964171303	-0.08141111487002714	0.10566270414728966	-0.1645826968174887	-0.09218996755975781	0.18864372295516912
2253	-0.14803087546385155	0.07765206058348116	0.16716154642577027	0.02094683257790143	0.09063522685092168	0.09302426641132232	0.0049327378476890695	0.1243225487854509	0.12442036826494626
2254	0.004543246916933201	0.09572220361820334	0.09582996064943888	0.11590424723037325	0.0171906100219092	0.11717214514962526	0.025357215846411804	-0.017039431149878912	0.030550460052067657
2255	-0.0038577734325045683	0.2545118649335077	0.2545411004293582	-0.007536668839149933	0.03283732266733329	0.03369111362287649	-0.0539589688578995	0.19213066943783313	0.19956393576705606
2256	-0.07596933075146284	-0.06357671377676857	0.09906229226844245	0.05188222675309241	-0.023492705783583107	0.05695324993267106	-0.053110585363871664	0.10232786906280049	0.11528975264361851
2257	-0.10029076414023977	0.10619318990694684	0.1460658445853995	0.0018033416549710455	-0.004140901020405546	0.004516536547549394	0.042958970024144595	0.19589132754364535	0.200546466716188
2258	-0.03285233477989905	-0.18259001341983253	0.18552193644188064	0.05496809148924565	-0.06068219971758089	0.08187686147217939	0.054191888303198904	0.028375036094964286	0.06117109964073649
2259	0.0822034451770656	0.04380727593809758	0.09314764529549553	-0.04446477038974257	-0.01860271574323426	0.04819934479675117	0.00919101216701128	0.061906633543460765	0.06258518979230222
2260	-0.0003204661213796144	0.06357838699011871	0.06357919463787072	-0.03466244594727635	-0.04367138973244375	0.05575549695062226	-0.07418637081079424	-0.037478584672908655	0.08311595468477184
2261	-0.08350004697117604	0.02185981350400889	0.08631401560939367	0.05568433814812271	0.010971550238748653	0.056754915466731684	0.06296435552834942	0.11203869596178982	0.12851917934658144
2262	-0.0841497011291868	-0.050894183359324045	0.09834322599927237	-0.1025204164077243	-0.08764391556081937	0.13487732098186567	-0.09641032887932449	-0.07229748187249743	0.12050675250675211
2263	-0.1278621762928902	-0.03332143123968317	0.13213271323262482	-0.014632648544978422	-0.007283484625237627	0.0163451384737766	-0.11237010648941796	-0.07251202865208996	0.13373494357005072
2264	-0.037870422973954626	0.029815725270558553	0.048199029135820304	0.0004775286425720751	0.04469030925203602	0.04469286044377886	-0.008686240347930257	0.06530760316158184	0.0658827276461188
2265	-0.111619764812424	-0.010786999727779677	0.11213978446522878	-0.13978460331473413	-0.06917654293076687	0.15596515449198842	0.16764993611356588	-0.11012760400542612	0.20058561823535273
2266	0.02733428137422837	0.009408309362981157	0.028908116910567643	0.037229143598549216	-0.07149950103939418	0.08061133780035987	0.13713132713289214	0.03901766231443391	0.14257411705394313
2267	-0.13754689666985298	0.07090990590276436	0.15474935715099467	-0.12449965529959367	-0.011830671955704052	0.12506050123296775	0.016254236594134944	-0.002689345048303117	0.016475217268580953
2268	-0.042215416487777616	0.007942148985613913	0.042956013778587675	-0.07878459667365276	0.07357628655234814	0.1077983423613897	-0.15809007116684026	0.030953096033166705	0.16109178984533962
2269	-0.0705773204246646	-0.11707407552579123	0.13670222133727178	0.018045533119093845	0.05208746237264257	0.055124812942755355	0.08444016792698152	0.04114094610941128	0.09392933198056037
2270	0.06997238991061819	-0.0423684910718464	0.08179990455684354	-0.11693819160655322	-0.0908277951456019	0.14806832553663318	0.08384409066127499	-0.08245535017136657	0.11759556246176461
2271	0.025632462754723057	-0.0034168413190869278	0.025859194718167163	0.07183199748639453	-0.08313453717646221	0.10986895437033142	-0.0402253196775953	-0.03970434519120053	0.05652000858303849
2272	-0.09177375301636127	0.09446965076502878	0.1317077699240807	-0.07150472376490599	-0.055773507120789344	0.09068411998386625	0.018418830959761396	-0.044643116100414056	0.04829348971734507
2273	-0.015430990068510194	-0.07661475155133288	0.07815328278304708	-0.16071655541167532	0.08823967892003441	0.18334680831502048	-0.25312920027796715	-0.05850283304323958	0.2598017965824108
2274	-0.051693798523307036	0.011803910384383814	0.05302434446677134	0.04402061457151049	0.05866479362342059	0.07334420575704675	0.02374618641413021	0.0063444794992879895	0.024579133209523634
2275	0.06797466141175465	0.021941645091393246	0.07142821839692874	0.07435770870861318	-0.026237958470437965	0.07885112116572214	0.015620917421993646	-0.08625595609877358	0.08765901564367638
2276	0.039053136739416905	-0.014510978096255843	0.04166192475747623	0.09354577491022543	0.2655616445465983	0.28155603182643485	0.1389947028335776	-0.02556776462213473	0.14132670661827307
2277	-0.028616020727542917	0.0920695845893439	0.09641413303418497	0.09570845913215469	0.030534987536211613	0.10046140857706466	0.0357763918429864	0.086120632077226	0.09325617128471356
2278	-0.19714292144124018	0.02334439801342108	0.1985202568832612	-0.040995672919664924	0.05292265771557144	0.06694365464938168	0.11917690856580024	-0.10561165923774228	0.15923868280744508
2279	-0.04466397295182506	0.004624381423677198	0.04490273247134312	0.12082767608940347	0.024246960840587455	0.12323653037622725	0.07496452219485084	0.013975372156570041	0.07625608575593765
2280	-0.07794430547875117	-0.06490529373155618	0.10142983738005532	0.014236047536006468	-0.004212994660005809	0.014846358929133881	-0.08605041394254812	-0.061980362533767604	0.10604828654674785
2281	0.04179927362840122	0.08199039884594607	0.09203045571320004	0.1262522074679304	-0.009150650744762774	0.12658338871897043	0.028647885426015422	-0.06351453892265706	0.06967638045952032
2282	0.08483148543043093	-0.16818977418400552	0.18837245302963004	0.0018856961954598782	0.024340407746057762	0.024413342650811267	0.06611385350770997	-0.02040821212792925	0.0691920280660821
2283	-0.07056444242827423	-0.02808429736982367	0.07594779979676773	0.10481920120046341	0.019026832923330354	0.10653208583049313	0.038450337977088314	-0.048172098003430565	0.06163586226057391
2284	-0.010356421157536497	-0.06771886695433678	0.06850620702368097	-0.043158386225623235	0.04492706313569984	0.062298373201868006	0.13771280204595607	-0.11532810630602264	0.17962568845096163
2285	-0.07016715501604577	0.04661210442039241	0.0842384586845187	0.005191468841900459	-0.07230202614306001	0.07248816684899789	0.007748209874535483	-0.08896718208975958	0.0893039430554569
2286	-0.06872733420796368	0.04102874353365514	0.08004251534830463	0.01226696355319888	-0.10549989779406917	0.10621067191847791	0.06948811274179004	-0.06770985802057333	0.09702176397892343
2287	-0.1901850972685318	0.08984584428202354	0.2103393614086306	-0.005687077261868114	-0.019212600060124093	0.020036637663359027	0.10815155829637199	-0.01978577933933882	0.10994651711627138
2288	-0.0720669436995732	-0.11587730046823297	0.13645949266358348	0.00043296648641008497	0.04126467848835155	0.04126694985972889	-0.015285781339008524	-0.04198580320594335	0.0446817947490047
2289	-0.011820540240350775	-0.030628218291714294	0.0328300613355908	0.0684036310613771	0.07065544917056493	0.098342509831076	-0.10297464155025378	0.003787618557436373	0.1030442761959144
2290	0.010320251998109485	-0.10931685382578225	0.10980292405793175	0.017241909922377667	-0.07153704499416856	0.07358554385386495	-0.0867957406354338	0.13482137497230387	0.16034432868634943
2291	-0.045405065466365725	-0.08664229096900619	0.09781874336937113	-0.06874927886838834	0.1471612286588748	0.16242810891379933	-0.10598312367972391	0.0871867769916663	0.13723686307660274
2292	-0.06418434704137146	0.024657235623412436	0.06875761538706596	0.0053614629345714575	0.05960202915592453	0.05984268680718189	-0.022414479882805927	-0.14453129502992343	0.1462590310081517
2293	0.012685883778355285	0.163772353309616	0.16426294577843062	0.035914963833508354	0.11088488543783853	0.1165561772096391	0.045607445409930926	0.07073521970399459	0.08416359298052938
2294	-0.07374842615184345	-0.051769055122031025	0.09010474697873466	-0.034593838674971164	-0.09353272795072773	0.09972514663902368	-0.14292460157012377	0.022761660617544074	0.14472572310424597
2295	-0.05860006263312646	0.03173796984165252	0.06664282459707113	-0.07452827123562915	-0.009872970863424108	0.07517937727223821	-0.042856923897667945	0.15000378234834882	0.15600593144102345
2296	0.07168875227717587	-0.00702003100892965	0.07203164608992788	-0.10619376516489928	-0.013004911522211214	0.10698711830682382	-0.19336049249433912	-0.015588714981384668	0.19398785552818562
2297	-0.02188105730555997	0.02202602847020719	0.0310471673261761	0.006222719708958269	-0.07154474128108362	0.0718148469715939	0.05534426653735786	-0.19399590790859544	0.2017359663615746
2298	-0.11281774840737982	-0.08292121701001075	0.14001347287362081	-0.0773249248613822	0.0010323571070768487	0.07733181600101563	-0.08222580549720405	-0.0540154400172448	0.09838064265860741
2299	-0.0694666961851415	0.0941092901312258	0.11697085264236551	0.15921260254237316	0.06769387633648656	0.17300610885681242	0.03747938759998552	-0.002122630569329328	0.03753944665819942
2300	-0.14875057527369082	-0.04858608186318946	0.15648431549222594	-0.06066104996295624	-0.08215979629339643	0.10212734751074597	-0.07572045999480749	-0.027640923044029382	0.08060774583469751
2301	-0.011466165413533836	0.027482273499409824	0.029778319394937035	-0.03407117464283883	-0.00818591859452942	0.03504075063093093	0.02487655782361528	0.08981431753656946	0.09319578726375674
2302	-0.03792498245032466	-0.012368779615077121	0.03989098899530796	0.08123168516064609	-0.033491371647664164	0.08786500241211112	0.10045242599217954	-0.14307920955257666	0.17482090862910094
2303	-0.13721593566483387	0.09173975830746027	0.1650587660643537	-0.005444018091693363	0.06505216763754951	0.06527956684389478	-0.05517020301406031	-0.018688161950164536	0.058249452338096766
2304	-0.014614471619284836	0.08284588317296299	0.08412504466221168	-0.08533861639302466	0.09334585124520686	0.12647579765539374	-0.08235489022254443	0.014789114680258992	0.08367225260857505
2305	0.1547828120128858	0.009674696587670985	0.15508487562841142	0.001575154103309271	-0.03612852381607449	0.036162844793763575	0.04380447398869884	-0.08565681864928475	0.09620770511005369
2306	-0.03820050742432933	0.1268010873003477	0.13243033832180087	-0.019844366931568914	-0.025377654716099107	0.03221527988089337	-0.01797517108383683	0.1709192588147196	0.17186186257941669
2307	-0.06634960907009893	0.01892253912581684	0.06899516729976835	0.0829210904825319	-0.0617079722320481	0.10336237750653506	-0.0976649632460962	-0.014673930688805318	0.09876117297663686
2308	-0.10290383277758079	0.11018169957734802	0.1507620831710324	0.01701636383758689	-0.04042591190970359	0.04386126984007929	-0.18024582659598581	-0.11344278153301113	0.21297376056034859
2309	0.016705692284207135	-0.0025429239389159336	0.01689812465493522	-0.016477253817244734	-0.08611850091650364	0.08768064834080405	0.032915088410646644	-0.13523301134515103	0.13918107056118814
2310	-0.014230446919302546	0.07875578660224587	0.08003111609156516	-0.02900433288147174	0.04516489962978909	0.05367606062732385	0.15887900427861468	-0.047027818622818	0.165692950136645
2311	-0.05271882120287176	0.01889459364847353	0.056002497963584606	0.02787622164911444	-0.06768785944242338	0.07320334725494335	-0.028647598182744354	0.045417931525741	0.0536979830693563
2312	-0.1448946645000581	-0.031034299103633596	0.1481809418293668	-0.05388018619275258	0.019945658890177204	0.057453492258773886	0.04916149272110677	0.02954870443100095	0.057358332438435564
2313	-0.06870943830986306	-0.2356047555922628	0.24541920823469943	0.02239078878889274	0.18026521385799313	0.1816504741250537	0.045805381129182435	0.0791936559679497	0.09148643662292044
2314	-0.15850817821431917	-0.03999067465065707	0.1634750642142008	0.16255919640583752	-0.043360079663869455	0.1682426487088478	0.10436282674816391	0.0067493313375958175	0.10458084471054883
2315	-0.032265022081138385	-0.08952879804837201	0.09516531579248044	0.014820852726426711	-0.07450939787953599	0.07596912562290968	0.1461310627336818	-0.11817075512776877	0.18793247421119727
2316	0.002190756682637974	-0.06085415535227864	0.06089357633184133	0.08529513271953101	0.06384721599958115	0.10654448205580419	-0.02944553125880734	-0.03821329100283492	0.04824204515130701
2317	-0.01630160422211904	0.006291747379160154	0.01747364831103619	-0.19237444860990213	0.05671361379967849	0.20056012182929825	0.21556414832009216	0.05825941535570453	0.22329814490621097
2318	-0.002841151901746787	-0.0015503022029035537	0.0032366002300449463	-0.008727879759684228	0.07659132339090968	0.0770870073609711	0.0697664588688096	-0.09153673789695049	0.11509271552929974
2319	-0.19935717233645484	0.023130901445597964	0.20069459575103887	0.0629880578704032	-0.064868010185162	0.0904176651969489	-0.010814885446040945	0.031347383085914705	0.03316052130992635
2320	0.017576244617443667	0.014733461540156697	0.02293467383259448	-0.04712346631281009	-0.15916724952771916	0.165996489118155	-0.08951142798639852	-0.04032902664907741	0.09817701426824002
2321	0.03665559344292809	-0.09623842158735739	0.10298284478630007	-0.010615363232612612	0.10420114080702024	0.10474045866829476	0.11186985348366237	-0.172580026661341	0.20566654983464194
2322	0.01705507072236028	-0.03542621324251326	0.039317833384467316	0.212077350807072	-0.03816775877533121	0.2154845250482683	-0.14997442675764602	0.11630842897987258	0.1897893024726383
2323	0.01929418065028748	-0.07423932546825908	0.07670555946571297	0.10510467369363934	-0.09099526316935336	0.13902204987521324	0.08656786893226036	0.04361439676285806	0.0969340576704649
2324	0.07391915543645708	0.024811992698745584	0.07797228047275331	0.11170121945510518	0.02284776714113091	0.11401395919400796	0.026307554260090207	-0.00738328005680237	0.027323986450457152
2325	-0.15264701942216585	0.1168524805785107	0.19223843204682642	-0.08019362745818405	-0.037329510552814034	0.08845626175130093	0.006024622263885967	-0.02809824406321325	0.028736864701258018
2326	-0.08625120368312793	0.06348781787205918	0.10709796055455108	-0.07290329029803856	-0.10827001396429078	0.13052695376859066	0.021716849580839186	0.012224893844989086	0.024921267729352114
2327	0.11541556137685469	0.11344227680999032	0.1618329446551875	-0.12266635163391375	0.11478557058941627	0.1679963125747492	0.12114456596672318	-0.005667294858544487	0.12127705510227164
2328	-0.07055715013358038	-0.07779568938975821	0.10502609543632639	-0.008361391257031624	-0.08640629601321895	0.08680991219024002	0.1772767539491636	-0.08648595684650484	0.19724824009964648
2329	0.0655977451663733	0.016855206810606448	0.06772859195008239	-0.0803035937788919	0.010708465620871657	0.08101443334220562	-0.02837368859002368	0.14929379810415436	0.15196612897803127
2330	0.0353132968069739	-0.03991921155748607	0.05329702039278333	0.09289945659655577	-0.07588492543590793	0.11995345324061603	0.004918988770109831	0.054909574837232134	0.055129464529651145
2331	-0.1650787064284797	0.059708208248473234	0.17554500690234182	-0.04209399185097949	-0.09282748983833633	0.10192569361861983	0.2185163830187356	-0.028391458350271938	0.22035309064055802
2332	-0.10420647137339022	-0.04999543715467259	0.11557911754456343	0.09116720994256267	-0.06385942192171247	0.11130806770799047	-0.014560124782596693	-0.012597465698589293	0.01925339906904545
2333	0.055756481304282325	0.19845990556114299	0.20614344355999437	-0.0015539107761264285	0.1232265772549729	0.12323637442198618	-0.034378241320988365	0.04251723263200898	0.054677038572041196
2334	-0.06695557840603897	0.06809396039692053	0.09549783726464496	0.045386328824307494	0.010621162080183478	0.04661252973269841	-0.11675906443345963	0.041237481277147436	0.12382733538867685
2335	0.1316836288561209	-0.04001773526511298	0.13762992859282192	-0.009614811299773474	-0.019496980757111856	0.021738832879744065	0.017332343940505413	-0.055154075908792885	0.05781333960103725
2336	0.031035117947941154	-0.09219658260683748	0.09727994855273119	0.12735416179022185	0.008476071338850968	0.12763591309122718	0.05816880339587758	-0.018629891922141477	0.06107931369570987
2337	-0.1139595293139725	-0.0707361612593189	0.13412821787814275	-0.05933054762233814	0.13014205375104826	0.1430282071330941	-0.03621063203150566	0.004480948404593447	0.03648683009971861
2338	-0.09269660996742751	0.08545954338224915	0.12607932048736584	-0.025843123863722447	0.004678903941936217	0.02626326699277085	-0.12816786166577343	0.001978534179520815	0.1281831321253946
2339	-0.013726694778921324	-0.0677161966772208	0.06909345440764786	-0.011003689447296827	-0.051571379317280855	0.05273223251616999	0.12728839763601377	0.13158323544333883	0.18307507755694408
2340	-0.08765647807762184	0.05082876764745063	0.101327300218308	0.04519199871465296	0.0011693429399124789	0.04520712455726772	-0.1351928712139867	-0.06321651071164737	0.14924288811744907
2341	-0.0793563969017264	-0.017753662562018283	0.08131808079136116	-0.05863351563056634	0.00450237956183892	0.058806127035528635	-0.06274474731468127	0.07432178196877495	0.09726577296560865
2342	-0.10126730003851585	0.018624662986262676	0.102965742499351	0.07392609906072851	0.0892360903381219	0.11587988583516165	-0.10397117452806832	0.028964250560038825	0.1079302225664839
2343	-0.12948367634048355	-0.059273956112488944	0.14240584367178322	0.07714928748049978	0.0017228525391638969	0.07716852194788043	0.10869490780862841	0.06182741042645726	0.1250488371140165
2344	-0.04241893120118024	-0.008441762714543515	0.04325076972701318	-0.0068780372789761755	0.045020739273494266	0.04554310443462254	-0.11014815806981658	0.05208131799443395	0.12184038907608039
2345	-0.18759269787991917	0.04718065554680276	0.19343483283962243	-0.11976222123288212	0.11358991800722089	0.1650625914843244	0.11191307429990548	-0.030393009711436887	0.11596668158818577
2346	-0.016200660935149293	0.1213026451625747	0.12237970884984643	-0.12580694565560527	0.05398442212782981	0.13690034845707347	-0.04501498022277557	0.0763395739186572	0.08862324181916954
2347	-0.1330124779696863	0.1384867113147691	0.1920179379808472	0.14738442341157523	-0.1177046849894003	0.18861749954025064	0.05007611099641322	0.02058285681093978	0.05414121246356372
2348	-0.10575399483842207	-0.010337129175938181	0.10625800517553977	-0.04584837185527893	0.28784733644829186	0.2914758348511177	-0.14417357682057905	-0.004525360765532699	0.14424458098416604
2349	-0.00781827352291925	0.0008880572959687331	0.007868547937205662	-0.0028092040613729753	-0.031803805023938474	0.03192763131613632	-0.08103948824488408	0.0741525059296394	0.109845313011698
2350	0.10050025962537021	0.013716665785222511	0.10143199251237409	-0.16877165320481638	0.08966108650263081	0.1911098672447842	0.06908364976677958	0.06629552777716446	0.09574783375278967
2351	-0.05618877439417318	0.03464152906608966	0.06600919560149197	-0.11976537796267042	0.07719118677460306	0.14248587675349778	-0.07497622090533795	0.045594222415433046	0.08775116420261336
2352	-0.06759124004760411	0.06626065099626798	0.0946522561887569	0.01581588589575457	0.09629204200284401	0.09758227092943166	-0.0017442136089068597	0.004624981982015279	0.0049429484568890535
2353	-0.0774114414333115	-0.08877200967294309	0.1177837041621468	0.1265345327014608	-0.0545277759015066	0.1377834036114001	0.08118146311122713	-0.055391765124668375	0.09827857140041242
2354	-0.12735625584246799	0.09562640449040952	0.15926087133371955	0.03968205474159491	-0.03311053204644521	0.05168145509671347	-0.05767384302283077	0.022540128136622	0.06192196335257357
2355	-0.12358695368594212	0.08445513801943519	0.1496876930788001	-0.14721497344664167	-0.1890469656512031	0.23960593404342592	0.06463349591842277	-0.04945934342281581	0.08138621164824424
2356	0.0005182154907345288	0.04302918172686453	0.04303230213895568	-0.06383249006645937	0.08234770044533585	0.10419083720135566	0.08144275363450397	0.05801586728399881	0.09999381469013507
2357	0.05981759875433296	0.08504272712106326	0.10397312420487327	-0.06716481637001101	0.04500911376820987	0.08085130104220313	0.02967970386352546	0.010734561480094607	0.03156129958662189
2358	-0.045422307053224246	-0.07436464770940852	0.08713946756195967	0.011813795965651703	0.010306410654030018	0.01567762340686725	-0.08141741031685552	0.08714231790956549	0.11925845158040159
2359	0.03614082985029653	-0.07666423351975915	0.0847559100207192	0.09917142618520336	-0.0646487363416875	0.11838256156285969	-0.05015982304375584	0.07585957048454052	0.0909432915716155
2360	-0.14145222312443773	0.015752669104930707	0.1423266595222945	0.05149476662638549	-0.016521145880831305	0.054080118815712806	-0.04435690426580271	0.08480803720398691	0.09570756569069352
2361	-0.04621101056714246	0.024542338750103837	0.0523238367186639	-0.033767899058432436	0.004642354985424664	0.03408551696294453	0.035155248507903906	0.030165828633901125	0.04632352226269467
2362	-0.018828898700300842	-0.06340743886041268	0.06614401506639253	-0.000961548255747163	-0.0072702283547987695	0.007333539075988511	-0.05924977206332019	-0.01823033960107312	0.061990973306811796
2363	0.003761487892844651	0.06893062539779016	0.06903317976812665	-0.11789903999442271	-0.03527328930549502	0.1230625392637241	0.01793602419080338	0.1052140310881376	0.10673187575222629
2364	-0.06929320055201223	-0.16165161237217354	0.17587720553063388	0.037022950188306	0.10131568344819969	0.10786828335160244	0.035992145708654874	0.054346113401143974	0.06518385225286279
2365	-0.06366986326390113	0.029013373880111208	0.06996875982859055	0.06704017364138962	-0.09883686620286014	0.11942826718440551	0.07531025827521785	-0.037531981345997514	0.08414442717872837
2366	-0.019374091046658937	-0.11308705329044456	0.11473463742828528	0.014346328321671703	-0.0008017329837616658	0.01436871295873263	-0.09181949469695792	-0.01913578329793371	0.09379231209875445
2367	-0.11275942264043662	0.10108825846021914	0.15143818340406978	0.04051496175417932	0.026697253813544066	0.04852015547303415	-0.034725159499359254	-0.035205976630810085	0.04944994937090519
2368	0.148281770927644	0.03007064644291299	0.15130012348617883	-0.02667590628942478	0.12460970883883717	0.1274330550260094	-0.014073752100034953	0.04673787053636866	0.04881084961816989
2369	-0.04900808728887942	-0.031363524195968134	0.058184733991877145	-0.002488052306296242	0.06280461241171867	0.06285387612920203	-0.16856800272001235	0.0631002474053783	0.17999114634790803
2370	0.007161354033011104	0.09526478076569103	0.09553357234983574	0.1409065723744236	-0.010732761223422043	0.14131473490683014	-0.08352872139578982	0.04166925439254168	0.0933454554846985
2371	0.05632422544280236	0.11771641159556871	0.13049740200735405	0.036915343766579234	-0.0015226155411866384	0.036946731431765155	0.01822264111129914	0.11133627704759458	0.11281769026127927
2372	0.0447989922510211	-0.03974488681910142	0.05988827710804704	-0.10021771957413231	-0.04949339999555462	0.11177293035328091	-0.12462477934098942	-0.1464000928245594	0.19226107979731602
2373	-0.05520249044213302	0.10649508898899639	0.11995215266842044	-0.013627957503366112	-0.012174400571774694	0.01827395017492334	-0.02347139591962245	0.07414135883834928	0.07776790801360509
2374	-0.12586233376184572	-0.038741723643644546	0.13168997004654068	-0.04205768076866131	0.13796485540844874	0.1442329707088944	-0.08011875953820377	-0.1605945192871896	0.17947037431014629
2375	-0.06992747978035652	-0.05979803348751656	0.09200900628420199	-0.16419257552907932	-0.07615407987853348	0.18099349640530865	-0.029817335490341462	-0.10934252672654386	0.1133351739165231
2376	0.07222151779372996	0.13272476061691885	0.15110198447819428	-0.049198343962738596	-0.10064043754511076	0.11202220636082508	-0.12864052880376198	0.030407729808722323	0.13218553507487787
2377	-0.0064123743908402146	-0.026939215880184383	0.027691874215507367	-0.008612946506440506	-0.05035982732908779	0.05109104673167642	-0.09128129660484169	-0.05452500768231039	0.10632615657784819
2378	-0.038133658859914064	-0.003036174551327601	0.03825433692995386	-0.008994462736604564	-0.0649173257783436	0.06553746673569068	0.09863748219142597	-0.14741234706738984	0.17736897406530963
2379	-0.1537087192384269	-0.01914722027422436	0.15489669594328737	0.01416213204255407	-0.02324539783274486	0.02721974475253793	-0.010337087895693426	0.01772229718729378	0.02051670548012162
2380	-0.04893652142250273	0.026672978112230447	0.05573357058641222	0.007682885352860539	0.04906904509882177	0.04966686938247068	-0.08025209114907386	-0.06884329154302757	0.10573455879833021
2381	-0.07787259074979515	-0.04544453339307338	0.09016288596423278	-0.0962418429603428	0.04308225020242827	0.10544464243814342	0.24381533041932865	-0.16655964724306854	0.2952761951753338
2382	-0.025417518978135368	0.09772426524437978	0.1009756519590627	-0.11724878986559047	-0.04683067610539344	0.12625526107625637	0.02462035622513106	-0.07753310195730029	0.08134828725777495
2383	0.12939280827756852	-0.008433919938225417	0.12966738155557858	-0.030879672288924864	0.013424889629028373	0.03367167685493236	-0.057638375966951545	0.14838802188085765	0.15918915610625475
2384	0.06049519533222273	0.09245306707634818	0.11048637142248594	-0.04717276593618514	-0.02311508029448646	0.052531674093737636	-0.10414706083255539	-0.18217917839592113	0.20984723805919592
2385	-0.04037896894382755	-0.03746744973704494	0.05508421663929314	0.04169481316128746	-0.1043358769176267	0.11235850059841855	0.09423824021980642	-0.0442591011152518	0.10411394695839758
2386	0.15904632101246743	0.00700209151147819	0.1592003816362761	-0.08938949177427803	0.05431279830205784	0.10459618204821694	0.05927642695424977	0.015649187582850655	0.061307355712555044
2387	-0.04909700131055546	0.02578848385476505	0.05545774460989342	-0.10462533493312015	0.06951875452766149	0.12561575514617912	0.03159470996977507	0.08441727825566614	0.09013602257792812
2388	-0.13252927263131145	-0.027966364981006183	0.13544787068992753	0.036848631631213914	0.12538708382414307	0.13068948864776989	0.05237109511711973	0.005851769652670846	0.05269700951509793
2389	-0.12393450484132226	-0.006744168248843686	0.12411786855901308	0.06321433124892836	-0.057229299689757304	0.08527159209390485	-0.0280224947362431	0.1122297843282308	0.11567534180456947
2390	0.05842289872273702	-0.0246337532802683	0.06340391861581045	-0.011321596815110838	-0.012494128217869094	0.016860658183133915	0.028295943683316428	0.1413997897901568	0.14420319338222004
2391	-0.09363229030101038	-0.0677091198197202	0.11554882385283681	0.0955671025757684	0.024391964484921067	0.09863082188728375	0.03523094748712483	-0.06526485129134685	0.07416684215282572
2392	-0.0912493220753533	-0.0813795367780767	0.12226638043806604	-0.051473202314980336	-0.04774021272792277	0.07020412002059577	0.04377116884100235	-0.0990121527596789	0.10825581562121049
2393	-0.05193886319979141	0.011607079193959485	0.053220013133233	0.003506118933701044	0.15908536430184347	0.1591239956921253	-0.024267945052802352	0.08666866561770827	0.09000217084626326
2394	-0.08588195250174535	0.06803331188400469	0.10956386854898058	-0.0792679632942215	-0.0940692205462446	0.1230139352227708	-0.05589121466919312	0.06353781777988315	0.0846219957542214
2395	-0.1690715402933758	-0.0753178801414742	0.18508908343330266	0.05579188983340836	-0.01673161243004512	0.05824673231772247	-0.06271370091674237	-0.07358485665038676	0.09668370809465564
2396	-0.12220331773713312	0.019413213269368283	0.1237357010543226	0.06002431530996327	0.03926418718063383	0.07172583093548476	-0.01059672886654978	-0.02744286997564737	0.029417711929574965
2397	0.048146558857258985	-0.10736016955303612	0.11766179131838919	-0.08326293130059019	-0.025562158586180515	0.08709844820863254	-0.038120685525552776	-0.039227668103774295	0.054699146335184794
2398	0.06493416926342353	-0.09082070765092135	0.11164608043341717	0.009437689887019407	0.01133304989637645	0.014748152777799213	0.08875978221663597	0.00925679266875046	0.08924117407148384
2399	-0.13370191250824356	-0.04975374031784619	0.142659160532991	-0.021624514664402777	0.032073061614551326	0.03868204901245249	-0.006540179209534126	-0.018401174825115593	0.0195288806396396
2400	0.032329005378465836	-0.20890984586241498	0.21139651909863336	-0.02313173203563014	0.026094028013773304	0.0348708377437621	0.10086165446433554	-0.01354968414361451	0.10176771237320183
2401	-0.06730524250892435	0.01382776222365978	0.0687110084142213	0.009979733029124728	0.05623731053623722	0.05711593619719264	-0.0350159900034833	0.10311633667472064	0.10889948780934822
2402	-0.15597510123892389	-0.048161031462823696	0.1632412850906769	-0.0015038932229151114	-0.08601538787453249	0.08602853390609537	-0.1016730143686408	0.10752070714026976	0.14798008080397002
2403	-0.04158519933552605	-0.07443127397028519	0.08526044422013698	-0.06321758862855821	-0.053855063683826004	0.083047163686658	-0.1209094029377867	-0.04469580959028023	0.12890616398645433
2404	0.029653878980654073	0.06456169664011344	0.07104621884132407	-0.18345757275242114	0.032755220665341235	0.1863587547743467	0.0197292979853602	0.09042608991887006	0.0925533518410366
2405	-0.07885533247554077	-0.011485810007040373	0.07968743496528109	-0.09048999109551402	0.08596414007340539	0.12481294751357436	0.15281884251049718	-0.03640974283115427	0.1570963653280334
2406	-0.16715030301677475	0.04350423832855277	0.17271896986476945	0.004647659994995798	0.12376681493268628	0.12385404806469144	-0.043226858900474036	-0.035267084634572225	0.05578824776799834
2407	-0.06229216884509196	0.05963198801256695	0.0862339161453101	0.0773142721996251	-0.011704666518040639	0.07819524220856576	0.11201324286397805	-0.04804096168111158	0.12188068171843543
2408	-0.014513657436149267	0.11937738999900946	0.12025642392466813	-4.587076180615998e-05	-0.059918205837758545	0.05991822339608202	-0.017686627021851257	0.18941093929749153	0.1902349092594945
2409	-0.08050830257045946	-0.03479686967893095	0.08770637902814796	0.0961672967434765	0.04308735618963446	0.10537869436636753	0.09382851187137665	0.02672603248769267	0.0975605988733683
2410	0.030948388443057587	-0.04984371566726597	0.05867025429245756	0.03804627576477941	0.0012449924937344213	0.03806664032823354	-0.03611740335223355	0.0015617046844110217	0.036151151384558176
2411	0.018077776534391608	0.047477407521637205	0.05080265966859424	-0.018898330819445093	-0.08057864493913208	0.08276511902962447	0.015337878677413057	0.11498270213571592	0.11600117375593151
2412	-0.1056519261189169	0.06824240485716944	0.12577501863775215	0.04378508014639189	-0.008555174172409865	0.0446130502044663	0.029492613370776095	-0.030665143377972236	0.042546036969730514
2413	0.01373157532894513	-0.08642644085794608	0.08751048988770745	0.13112878581141166	-0.033818493956346424	0.13541952961759435	-0.07457559985212743	-0.180614786083548	0.1954052738421111
2414	0.043094811552348476	0.03259064349808545	0.05403066561085221	-0.03563521966273169	0.050723714568720574	0.06199003226374524	0.07541814045458425	0.0363753354237472	0.08373207830227025
2415	-0.036037934045444704	-0.04464415659447074	0.05737450137731436	0.03801743367159902	0.11223030253205724	0.11849458244751751	0.027294803870122633	-0.03925710985064959	0.04781346036561703
2416	-0.1093919410675692	-0.010111480699462867	0.10985826692819319	0.04269272447180521	-0.07657292807647476	0.08767030305086468	0.060886881677442	-0.11562142266922192	0.13067335512818856
2417	-0.16085492579633204	-0.04331554908703346	0.16658494513507122	0.033236598381090804	-0.05140980893476623	0.061217970618561816	0.07465236151233964	0.023579670344179265	0.07828777639522798
2418	-0.007990621932550786	-0.0768273092369478	0.07724173407853145	-0.012817872301690887	0.14055006379189602	0.14113333512054654	-0.005805571157245013	0.07323338832192938	0.07346314600922246
2419	-0.21972827228797534	0.03816157112361328	0.22301753104471683	0.12327235988752673	0.02905165969779256	0.12664941232961272	0.07840570874511542	-0.012180260443498587	0.07934616505096717
2420	0.08013099714636487	-0.03546017105275849	0.08762648249679789	0.18279884451627762	0.04375363246947492	0.1879622246909206	-0.041437406451291424	-0.046396070938269196	0.06220654348152158
2421	-0.04777730654102373	0.05349125522470493	0.07172158256640375	-0.006263593029441103	0.1400606222781857	0.14020060809636695	0.01913110415908412	0.036774903354092434	0.041453500009632056
2422	-0.05063001341204263	-0.012162349453550802	0.05207034666999927	-0.1056417704126053	-0.023542184058534813	0.10823316537067341	-0.011487621261971006	-0.08031207851060108	0.08112949769936605
2423	0.07047313521225336	0.10621645266359794	0.1274692025670628	-0.007101048478438259	0.1453915373994493	0.14556484478358292	-0.050261231544510544	-0.046944376300495395	0.06877474727407884
2424	-0.0487514126473977	0.057379408148977094	0.07529340419083035	-0.08431523287187574	-0.008594818681279358	0.08475216458830241	0.08934992684122285	-0.147793691645551	0.17270316938826596
2425	0.011621561341418767	-0.018356191093399095	0.02172580123884372	0.052140700748372626	0.0053123635389938535	0.05241062755683982	0.09010060595723714	0.10177612035760478	0.13592828207884836
2426	-0.11868551663333703	0.11062996008759579	0.16225054677105147	-0.002581024589268168	0.10889644559615111	0.10892702856227147	-0.049114738789348814	0.1372288055175716	0.14575322511054586
2427	-0.06786137689800041	-0.035356386508631064	0.07651954352608341	0.09237926012069754	0.16015293247599316	0.18488615275652073	0.20245697905907556	-0.08330727198859049	0.21892676843161038
2428	-0.03345115707849284	-0.045888969018428996	0.056787123430090534	0.04494881564114952	0.028097657145924528	0.053008248081142725	-0.0992103863957921	-0.0452855988488932	0.10905726125254223
2429	-0.08471577450519514	-0.08554926301780504	0.12039700516584562	-0.03758561863634786	0.06906306220400757	0.07862814565581207	-0.055601137806815075	-0.12934570340661483	0.1407899055868865
2430	-0.043456380255147795	0.13529467630311112	0.14210245043926445	-0.062026372184395176	-0.0011593208514319342	0.06203720553985065	0.010703276357299852	-0.06273879237247834	0.06364523700276149
2431	-0.016832471341469056	0.027988212762414068	0.03265994710797209	-0.08737370842736236	0.12050315889509115	0.1488461495237459	0.0541018409802082	-0.07758869232541026	0.09458865880334127
2432	-0.08358934791585054	0.0032868577357571646	0.08365394502814685	-0.1666674586574009	-0.07081505951264166	0.18108786383713135	-0.04334759707754441	-0.13845261465671604	0.14507977349609505
2433	-0.15818378763961083	-0.03107386247300252	0.1612069961292145	-0.05754150015349153	-0.060249871490628444	0.08331309173564205	0.0466249907615653	-0.20562996953609303	0.21084964817359927
2434	-0.007758557285112593	0.0202999143840536	0.021732043970742375	-0.0884017745563609	0.039429798800299926	0.09679660519948925	0.1177240343991667	0.033933156821097085	0.12251696783328157
2435	-0.16462109011726814	-0.12318469730305986	0.20560781347274767	-0.058270520646807496	-0.04516515778270959	0.07372479266832203	-0.18192554979268674	0.09785684633813314	0.20657412239343131
2436	-0.02151686639016345	-0.06008821248673139	0.06382451581565447	-0.04539863175256145	-0.0741702947644173	0.08696130398312361	0.06401151620869343	0.045564303069294015	0.07857213196500587
2437	-0.1050661714903235	0.19065621012524003	0.21768943670043742	0.06907504645247257	0.02327774271746525	0.07289180577013955	0.043705937084973064	-0.10285974459597164	0.11176017177341908
2438	0.08191354252933929	0.004929978336396874	0.0820617641542224	0.009092084823697567	-0.031025770939534625	0.03233055008554266	0.04281082823376993	0.23877504079911502	0.24258253672241206
2439	-0.0727188535241686	-0.06154752837257367	0.09526872470355761	-0.023031533367262668	0.04765808355870146	0.05293150723090647	-0.020354359551056134	-0.13245610585124218	0.13401089481832865
2440	-0.24113776154280034	-0.025396752706078267	0.24247147273418812	0.048155649955807026	0.0011768038094960884	0.04817002688261925	-0.015902281146803907	0.046434858628484815	0.04908236589162513
2441	-0.009916059759141012	-0.03328090468321807	0.03472674556707413	-0.018243806663113128	0.11904235192382921	0.12043221343609796	0.13804551145643013	-0.21631047285042534	0.25660628187564305
2442	-0.13744570442029894	0.0847592078386089	0.16147893044301687	-0.066406472526416	-0.0004445653798428112	0.0664079606054771	0.1262788845653314	-0.1457748588696268	0.19286437246294066
2443	0.1026491861557036	-0.08658779289451325	0.134291851192734	-0.0713103394976148	0.029655304849342257	0.07723083338261025	-0.15140419493245535	0.04787757899566798	0.15879386894219616
2444	-0.05541695258331766	-0.036879896460638883	0.06656699930573047	-0.05359482025266828	-0.1422509511640754	0.1520122951112836	-0.16402588782874378	0.017031144368613107	0.1649077067832555
2445	0.04550381949239839	0.11678207290295359	0.1253341539242498	-0.0313320559817907	0.14265413649068062	0.14605444323932018	-0.03509596061174519	0.05804299988730499	0.0678285801648454
2446	-0.043687009212885666	0.026573656382912942	0.05113427409794615	-0.049464067237619015	-0.1710850113122812	0.1780920409322412	0.048838701581670196	0.0018459511410498458	0.048873574739306494
2447	-0.018558886995714376	0.14655823608402777	0.1477286324670384	0.07664109753312351	0.012587222357628339	0.07766785691495633	-0.004567469425285183	-0.11771737948574913	0.11780595574903158
2448	-0.02554852663719167	-0.09078054546815435	0.09430712936372802	0.040474919462812196	-0.04289689543204504	0.058977646131639916	0.12109977401023848	0.1348600943987847	0.18125231123100186
2449	0.051347498954616794	-0.07248144105396351	0.08882637528433522	-0.025441296639778132	-0.03324254866054531	0.04186080047206346	-0.1057514498393289	-0.0897177614445143	0.1386818151804153
2450	-0.14163580701952183	0.10371864426518523	0.17555130018965762	0.12771436242650203	-0.10355444671386774	0.16442165856183055	0.102559258509909	0.11422724781617143	0.15351307973511372
2451	0.05033272927605956	-0.10775843628541101	0.11893386492943919	-0.005075775143377487	-0.012965462144949834	0.013923602333385418	-0.04492246680698549	0.10058349637662259	0.11015928361863454
2452	-0.0962131601172033	-0.07538177971970053	0.12222677649945635	0.02169255026276554	-0.008977988043751998	0.02347703146090585	-0.1068003691192742	0.029113150381175366	0.11069730967431027
2453	-0.11798959306204136	-0.059848045363575714	0.1323001610157249	0.06618623003022725	0.04940925407180767	0.08259474216647571	-0.008143251041761283	-0.04534657148865167	0.046071944644268524
2454	-0.08681775092617777	-0.006593168333302528	0.08706774227319268	-0.04256122399847974	0.011988299511757896	0.04421738474211678	-0.05464435372927453	0.08814773481763774	0.10371127493175786
2455	0.07625046378591513	0.1446756084160176	0.16353949033218862	-0.014982697085685922	0.011599339861493266	0.018947978709715926	-0.007240619611388866	-0.11975963562214982	0.11997831844423777
2456	-0.22114411435469145	0.06863441628450424	0.23154999981091656	-0.050228807307018467	-0.09298904344846912	0.1056877253277166	0.16217155964869584	0.06764745125163847	0.17571508876511804
2457	0.0629214136920524	0.1338934434911556	0.14794106431591492	-0.0613203214765036	-0.0785409968233738	0.09964371534618208	0.09104785645052761	0.0028285118254100686	0.09109178142611092
2458	-0.005290908725990647	0.08277121620627137	0.08294014677713131	0.10974091199840627	-0.05251683429960794	0.1216597125226524	-0.045943033402472536	-0.0011774316556125673	0.04595811858120768
2459	0.12002032089545528	0.05890859322114451	0.1336977927384829	-0.03953404333747587	0.13126684165747815	0.13709093442434064	0.09474902044987293	-0.06009745119131338	0.11220107181262902
2460	-0.11962951149355414	0.05203565569256691	0.13045661916339	-0.08492859908817833	0.0654301231709661	0.1072099247329664	-0.11904117695686003	0.0627172120230783	0.13455203638452382
2461	0.05294307795151482	0.04798540453664446	0.0714532613078339	-0.13055420592525604	0.06163963370220364	0.14437397662915571	-0.04060812792090427	-0.029019271962797976	0.049911303313892305
2462	-0.05268656548327395	0.001955042714507916	0.05272282593373448	-0.05736264605942708	0.05610545637427976	0.08023898926273507	-0.08772424585061478	-0.02039600108900667	0.09006408923917382
2463	-0.03425341356686221	-0.06853289462625856	0.07661627755794691	-0.017752824928845924	0.10634165587698145	0.10781331349890233	0.07914258739530819	-0.09008862155314526	0.11991458990869219
2464	-0.07096844793793265	0.1593920825700631	0.1744773813098445	-0.015110064646369867	0.02848852436152993	0.03224763671829241	0.0047702201821674265	-0.0522952264959773	0.052512338691510625
2465	-0.051176898743036305	-0.08512459657584373	0.0993240751638551	-0.05887416626331246	-0.16487902922460893	0.17507501743895273	0.018345206437476558	-0.0023638804210811284	0.018496878922639952
2466	0.06702211658064236	-0.04258830078127576	0.07940861083274048	0.065029284941464	0.04999728947707236	0.08202765908553217	0.07675224838496292	0.1067655627647746	0.13149065755644415
2467	-0.06997995352466933	0.025644344776167033	0.07453070719048495	0.09299625071397381	0.046927625608311985	0.10416575585138416	-0.017443556410027466	-0.13203484421613496	0.13318212247673797
2468	-0.008191800358424869	0.013418786629568436	0.015721622935377075	-0.1564248134810693	0.00020942813266237357	0.15642495367661155	-0.03729165199128255	0.06635312821390912	0.07611442000048606
2469	-0.10108185567521119	0.12653030356372152	0.16194894030734422	-0.044960120693255494	0.13289124482063658	0.14029075309060987	-0.010013805432896535	-0.10693650283995879	0.10740433854779063
2470	0.0012721342450368314	0.04671755029233971	0.04673486739956246	0.09102199493679056	0.03571715065670161	0.09777892622291699	0.047053674398261254	0.007252771606925191	0.047609358012472784
2471	-0.04792871378937807	-0.01271617754048431	0.04958692142838913	-0.001508031061353766	-0.12695689189197956	0.12696584799289054	0.07831287809343034	-0.0716543161208711	0.10614729339001634
2472	-0.008718181611965314	0.023561372397532532	0.02512259858920685	-0.003361175182245556	-0.07092155138498675	0.0710011545642679	-0.0024514343092435008	0.17519801401606588	0.17521516385674543
2473	0.05232631110740821	0.08301281577508092	0.09812833646310731	0.035373363146923444	-0.0217586744115731	0.04152968495513742	0.05939058509438678	0.031735083110344446	0.06733763507782306
2474	0.12775848703719656	0.08209078269001244	0.15185890692577883	0.04100985909871074	0.003446271404622201	0.04115440838950823	-0.009656771337850659	0.06563968093763416	0.06634622028620732
2475	0.011510624141907075	0.008672905548460577	0.014412278056878178	0.014670700162297405	-0.03874776871760498	0.041432101368926964	-0.04947753281232049	-0.09310814144814282	0.10543790711656612
2476	0.06767715747927774	0.1396831533909344	0.15521462877483638	0.019516205253416297	0.14980667071530282	0.1510725681859438	-0.01617191197287937	0.08311725283507712	0.08467590244992193
2477	-0.020681973475036343	-0.03179828664645901	0.03793250664631169	0.009391615863239267	-0.042963900289832234	0.043978394429961785	-0.015391164489150204	0.02748482397948733	0.031500849091976556
2478	-0.019995300470352362	-0.032802091224127625	0.03841600225915841	-0.03845374889123476	0.014349080329127614	0.041043719496189617	0.049549304456773066	-0.07942289161720756	0.09361158734360128
2479	0.030678186004605066	-0.05241779290552942	0.06073529541889227	0.007703727829305856	0.028204143934968433	0.02923732473350526	-0.052449286227240176	0.08996764706810098	0.10413983457216236
2480	-0.05460752435938809	0.10743134218669068	0.1205133810026712	0.20602672176837739	0.1180436387062791	0.23744749045134786	0.15662738272718552	0.10397946642598474	0.1879996448353048
2481	-0.1212265639220921	0.06365379831320915	0.136922188998189	-0.09461559552156229	-0.04660581028125032	0.10547138222224915	0.12144396883867739	0.07220827903798369	0.1412893241859305
2482	-0.04663671701821022	0.06373415830369639	0.07897484605187434	-0.049325922806155324	0.020448288063077295	0.05339643382651489	0.03065495442171598	0.019022492019983513	0.03607743662246281
2483	-0.04502649303225382	0.15954156966386832	0.16577363338478937	-0.05364229052793912	-0.21310117250141225	0.21974895916604587	-0.07149073124218903	0.0015389855155414362	0.07150729424303474
2484	-0.05851638448332017	0.050074663118903434	0.07701713536266733	-0.02103344285748321	0.20034389661453608	0.20144498660710058	0.00012585722644821516	-0.029007519016968988	0.029007792049055833
2485	-0.1027135969260516	-0.06907059859480164	0.12377734277213907	0.13044948455980246	-0.049939681417484075	0.13968192367660873	0.15533390326626348	-0.0041188710481972575	0.15538850215715633
2486	-0.03747863741852876	-0.07424778223356422	0.08317079673390365	-0.047630413843617804	0.024563464758493234	0.05359123178147745	0.11521931022495904	-9.869655360778667e-05	0.11521935249655349
2487	-0.006780808583650696	-0.06672920019912568	0.06707283745498699	0.06790114476583761	-0.03323591773850341	0.0755988868200571	-0.011059001184309206	0.012109175548985713	0.016399196311731434
2488	-0.02107006761503458	0.06788610199808706	0.07108073292951339	0.12765099099670077	-0.12166877342225131	0.1763464372436112	0.042816093346672524	-0.06510438843367156	0.07792175076827626
2489	0.04943605410585003	0.09858786443600932	0.11028821541583436	-0.1490373485457139	0.023706818790472317	0.15091104836525687	-0.01718585002223128	-0.06730699312682946	0.06946642904858212
2490	-0.06401577458348813	-0.033912311033635296	0.07244352445295568	0.0021320828528948142	0.0023511359108418974	0.003173896243240861	0.05617159784954102	-0.050419875111044524	0.07548120435700459
2491	-0.11863885062362459	-0.0072057332150949616	0.11885747544206814	0.07145104380850306	0.07889418624293011	0.10644033203752591	-0.03252782031327459	-0.050621639018156576	0.06017150015760976
2492	-0.07379833616532269	-0.1407497779542607	0.1589235489628383	-0.021491794458721382	0.07332691433489749	0.07641160641508149	0.12646855670551346	0.06540517071098208	0.14238023806311179
2493	0.03683451024968274	0.07456342502121563	0.08316541045547979	0.021305660732549938	-0.07754983601874416	0.08042330660812591	-0.03865424464246103	0.11203664929963805	0.11851734647370955
2494	0.02835421796162643	-0.028125995933067655	0.039937868288660035	0.15789843110508825	0.03864977452811765	0.16255989547401486	0.051777724039977074	-0.07857577770557163	0.09410146411610941
2495	0.008187120620775075	0.03359579242519239	0.03457898513166248	0.01314462101067098	-0.02923493183578599	0.03205405280081173	0.039108567224229986	0.08831183581476805	0.09658395506142138
2496	-0.03891754783259927	-0.0048742138284674965	0.03922159468645144	0.030182840389681106	0.08486519689303466	0.09007277889397276	-0.09040097014666922	0.035119947964466915	0.09698322611918951
2497	-0.06409111943011124	-0.17786369507570934	0.18905863010132518	0.004547006203693024	-0.06576601456867634	0.0659230152349221	0.08501061168137954	0.2195521006157995	0.23543561536703078
2498	-0.07730574983921354	0.0853670381982727	0.11516818210316777	0.026575400109674737	-0.0651439353934581	0.07035612417932317	0.10241879590358954	-0.04271471242370953	0.11096916874421171
2499	-0.0666011959581285	0.05609610470470731	0.08707750723404131	-0.04366907339918592	0.020663850496171622	0.04831131015478281	0.10956647109250621	-0.002131485398737489	0.10958720188813123
2500	-0.013126883633319378	-0.06504972007115949	0.06636099121666973	0.1341906689541861	0.07316943044229536	0.15284273350611688	0.1039902730863851	0.01948935374047383	0.10580081193356822
2501	-0.06499840389167934	0.04808472651460793	0.08085130445732162	0.06155715716474134	0.003027065629935149	0.06163154001428652	-0.09076285615010424	0.01849918346073662	0.09262891473637433
2502	0.08137096424231904	-0.046764681153445585	0.0938518472120192	0.03065110745169717	-0.017345823238811245	0.03521885818489251	0.020200008622283838	-0.06152107297515307	0.06475247306747789
2503	-0.05589440834070033	0.030597677153912522	0.06372128946413444	0.10591898189051971	0.08154971681735129	0.13367567855714976	0.03669848455814251	-0.030826243173325673	0.04792740382125065
2504	-0.049471395992346935	-0.012641913515430894	0.05106111043409881	-0.0911410211762933	-0.10838174723874362	0.14160963553226333	-0.03340018183063235	0.03769969680324848	0.050367045628825276
2505	-0.03155446621208835	0.1494415820709978	0.15273660592606017	0.011669221893909029	0.01595828470952209	0.019769612805501588	-0.03705943358503334	0.03758854332611952	0.052785416613142885
2506	-0.10926747511964043	-0.0129981370029988	0.11003786932038427	-0.04741437508167077	-0.07468901732220065	0.08846791663050144	-0.08785541412422218	-0.08788450512110184	0.12426689032610236
2507	-0.004845119447621348	0.1410286063378631	0.14111181023593197	0.03693271645086543	0.06950884654356693	0.07871153214273727	-0.04390247060491902	0.1313967210688896	0.13853708973726625
2508	-0.13755244667485642	0.06537594975716615	0.15229803148068177	0.041840082196056276	0.005758300195580139	0.04223447051065236	0.06927120625253405	-0.05458469561166657	0.08819290793878726
2509	-0.025466561559958724	0.10689283768951369	0.10988459631360478	-0.044410789147384944	-0.046637535719135356	0.06440013921294822	0.0677728270306772	-0.0866804336291723	0.11003023974286084
2510	0.09891350780956047	-0.05605581126919149	0.11369316604017672	0.03787164217124614	0.0325954154857402	0.04996721316458364	0.15200106785389164	-0.10161851672546426	0.18284049762075916
2511	-0.10964302825416808	0.06587241940657255	0.12790922282314007	-0.04749381566421073	0.025084098815581293	0.05371102810164664	0.0725205888637496	-0.004292054535976749	0.07264748819666651
2512	-0.06836910393402476	0.01211426358698496	0.06943406768292082	0.01043569559715821	0.10649615229149001	0.10700623437673519	-0.045325853095019276	-0.12456110591003959	0.13255150721256764
2513	-0.12635516642160138	0.0385471728378559	0.13210417334521313	0.10620089556010903	0.031251592102084794	0.11070362336745927	0.07462544027800616	0.0692340686344971	0.1017954448704485
2514	-0.22186283751988883	-0.1364866927811623	0.2604836577958701	0.08039489097864735	-0.10385082102148373	0.13133290342600684	-0.09847882772917074	-0.08329732354461056	0.12898264852532382
2515	0.12746462925950358	-0.06931350030732705	0.14509167115005783	0.12675149710371036	-0.009650691626011001	0.1271183616433608	-0.010130796483859145	-0.08753142943575364	0.08811574306821507
2516	-0.14777505649617248	0.10049535212989584	0.17870865430123614	0.11452170642467496	-0.01605687574229887	0.11564188039383944	0.026531415508435616	-0.049680817342712534	0.056321395763255226
2517	-0.10161373972440511	0.05672244085109627	0.1163734823612547	-0.010619814498976868	0.10813696592430841	0.10865718503305576	0.07544851014627701	-0.08426394965200613	0.11310566252070978
2518	-0.0507884641675553	0.04880116479370027	0.07043452120743733	0.03370128870400863	-0.07983865173613605	0.08666018215625305	0.07381035891798196	-0.14515055011211642	0.1628393419338562
2519	0.04588268987761491	-0.051575542221179306	0.06903084662536042	0.059886883153692554	-0.0905078248226144	0.10852697880243915	0.0968356022862255	0.09377705075350388	0.13480084984213297
2520	-0.028328382737220322	0.13266015433610975	0.13565107377749322	-0.007200595960186901	0.13028151640353094	0.13048035138895575	-0.10383702624855393	0.007288251603716741	0.10409249075501054
2521	-0.12899533049818074	-0.10558982964407046	0.16670035217298942	-0.01815498987525497	0.04363452734954339	0.047260719782803357	0.019900598338953666	-0.16447358051816835	0.1656731496130703
2522	-0.11039433981895745	-0.03881113406761102	0.11701800883486922	0.01827024723631268	0.015850433093772792	0.024187562161907903	-0.030727524713871288	-0.17689035942546158	0.17953935510831756
2523	-0.1279399215113183	0.0701106013645868	0.1458907808602939	-0.019857285809103748	-0.05563994779498776	0.05907720025808092	0.02900860143604452	0.0547763340517254	0.06198343108784391
2524	-0.08322469268853165	0.029628246852757077	0.08834128414658937	-0.017225736225212247	-0.016163120434655138	0.02362144048710315	-0.06283487545293576	-0.06947241436401942	0.09367303737336567
2525	-0.000623060948298183	-0.04872209572670562	0.0487260794333749	0.09725984927263956	-0.01775875667227247	0.09886784977474503	-0.11849298750883054	-0.07285011681886797	0.13909610925288524
2526	0.04999769945018221	0.07803418698705566	0.0926774205998501	0.02340125951981169	0.10372955944608002	0.10633644930122232	-0.03614578707775521	0.07345218689211218	0.08186416604781478
2527	-0.0007206569435132139	0.07374854783353359	0.07375206881156098	-0.09900632235074283	0.16803088470074476	0.19502981843485928	0.11355187420536018	0.015489210508088156	0.11460341957251456
2528	-0.0872123525790291	0.1111510842868541	0.1412818388205371	0.06474034013235286	0.001974511109527958	0.06477044337176015	-0.05434685074897247	0.02898647317858576	0.06159379687650341
2529	0.06306922380486162	-0.07441560338565519	0.09754695801817122	-0.0005161040247706486	0.04499288556447702	0.0449958455280319	0.06312211051200582	-0.04576655111653401	0.0779678012809916
2530	-0.07431830790879769	0.012059394865644502	0.07529037053270753	0.10682287945737666	-0.016539809164967067	0.10809575783895849	-0.04023742944525089	-0.02717011409439941	0.04855168203331606
2531	-0.011060467848707088	-0.02684740414167777	0.029036478060860956	-0.07651714021222997	-0.05698160715736138	0.09540323003176526	0.04891861721736873	-0.10441677567394059	0.11530782346658648
2532	-0.01345829733140921	-0.003214764483329036	0.013836924432253362	-0.006584124733943166	-0.08854283447338349	0.08878729771252818	-0.13505122833348968	0.10661865204687507	0.1720650203808926
2533	0.0010440722686525814	-0.20625774236317704	0.20626038488196632	0.03411709481579046	0.0425311571146911	0.05452408169042533	-0.1060341101369478	-0.04212862686634699	0.11409668581592662
2534	-0.0002365476202312656	0.1340078994203446	0.13400810819435457	-0.0764052021618535	-0.03445622027855252	0.08381518975268049	-0.022898161897560637	-0.019901115575030798	0.03033776886024467
2535	-0.21231783927204328	0.0637853103543851	0.22169219808138135	0.0836562550107902	-0.07353999732267502	0.11138447023103988	0.05013062223355638	0.10840322401054556	0.11943340513191465
2536	-0.004546117392628612	0.02325898812666838	0.023699107831816387	-0.03918655827636925	0.03995103270338093	0.05596133811493338	-0.08149308102033029	0.15766466297602127	0.1774803318836442
2537	0.024311442776420982	-0.015857061917578987	0.02902572415167494	-0.06460620470146106	-0.03076844729071596	0.0715587802761384	0.10516253185231114	-0.04337213581245763	0.11375544061943862
2538	-0.057373488283238086	-0.08798569984848198	0.10503904291078638	0.021724876005911272	-0.04844876282256206	0.05309663696044309	-0.022656395354322536	0.14882747906268773	0.1505421229244696
2539	-0.13369177523299164	0.05121798389987079	0.14316693975815847	-0.17607056364886048	0.03672824458106351	0.17986052188747217	-0.019091879285623815	-0.07895380945230054	0.0812293289501213
2540	-0.044019847222264145	0.055662720964835766	0.07096538208648386	0.09440917380372577	-0.12704261699833785	0.15828113795423782	0.06842905426464423	-0.10538013990529065	0.12564835595427523
2541	-0.047587803313400304	-0.02047999294193998	0.051807616574175507	0.13491806890808566	0.07376687968323678	0.15376747983916522	0.09067762433867017	-0.045389372195784955	0.10140328724470664
2542	-0.08379640088063559	0.008303149229443859	0.08420676390691308	0.04175528500055639	0.023312280831904307	0.04782223607343411	-0.017460412335664907	0.08342398672781823	0.08523161127477663
2543	-0.1613392882080447	0.007722386773368515	0.16152399566923795	-0.026013865576468894	-0.08482378633855328	0.08872314202641346	0.09276626473706466	-0.0929407846134321	0.13131477189496824
2544	-0.06227547697310881	-0.00645807062989503	0.06260943785475892	-0.021584022010578567	-0.11899587572584583	0.12093753944046523	0.019557552985488107	0.1277909374807618	0.12927885202534925
2545	0.023319841515363718	-0.11447628490473966	0.11682737185220253	-0.04239381885836456	-0.036942560279033754	0.05623156264382014	-0.15971800840925646	-0.010975179958981417	0.16009464945884774
2546	-0.12623844996558592	-0.059300861265585314	0.1394730740915749	0.10789830904566435	0.02272351861630846	0.1102651504021983	-0.0651392606812018	-0.005497039848308737	0.06537079416059939
2547	-0.03332410395924051	-0.019937782213600982	0.03883311813752859	0.04055851439421799	0.04722905885626476	0.06225413311832804	-0.052172177931543905	0.11748530368420454	0.12854856176515722
2548	-0.23720915717817748	0.002797736663749314	0.23722565539928642	0.020271087776391594	0.05385999247991306	0.05754837781879229	0.05665618439485979	-0.16636302417906815	0.17574577959140175
2549	0.03581916754109829	-0.08938100034977264	0.09629110024744408	-0.05297987425726571	0.09822165418578724	0.111599105853533	-0.0010308745538902986	-0.15402198813499313	0.15402543793608192
2550	-0.02271969052835824	0.02361822383552983	0.032772012981346764	-0.06035708478016244	-0.06359879160951179	0.08768000899492326	-0.02048848858186193	-0.02722198802547024	0.03407073225552882
2551	-0.08803109041479672	0.007699863436203891	0.08836719287469928	-0.09422442131871928	-0.1006904500025687	0.13790144413517685	-0.10284171493341826	-0.09346134114501385	0.1389656094833219
2552	0.07724658369701186	-0.053591595798195876	0.09401645511854116	-0.010576866768314869	-0.04112848128136055	0.04246671735778394	-0.033645992428789614	0.05451494333477943	0.06406193763314047
2553	-0.06940502786692435	0.022209864832118772	0.07287205218099413	-0.031676871124529084	-0.011475850895628243	0.03369153184434801	-0.12890616731603197	-0.11216575545167755	0.17087409595416844
2554	-0.10426874622765638	0.04489095091244313	0.11352166715526506	-0.02801479245658827	-0.0665108753332544	0.07217011247033929	0.022620389100832236	0.03973722796204027	0.045724493317916656
2555	0.0216536864824389	0.09887514246543666	0.101218456498013	0.03177526839199145	-0.03169187281222081	0.044878084670906704	0.029138151491108374	-0.046075628891302116	0.05451601095135057
2556	-0.06414056855811028	0.05532484097153414	0.08470448963002603	-0.1039340425489622	-0.0003832751722753349	0.1039347492440674	0.10855298604434961	0.07297689219191952	0.13080281943878658
2557	-0.019187962978399434	0.014980820954826089	0.02434343689253807	0.12528595563918934	-0.039596404986517966	0.13139423871799427	0.10302859495125997	-0.07160677287502157	0.12546880608025932
2558	-0.030555892781579677	-0.0612944566851006	0.06848848811297463	0.10394176564620876	-0.07519670820856651	0.12829043444877594	-0.025866670133550883	0.017608265918686396	0.03129114335496717
2559	0.024177396459237898	-0.019559154839587867	0.031098344611669323	-0.04825832272784997	0.03020045494733355	0.056929194544901515	-0.039491312168821444	-0.057088716192633344	0.0694167505241951
2560	-0.012585632041771534	0.10468792363046264	0.10544173503859107	-0.0736389487157869	-0.019362539079100103	0.0761419903046668	-0.1071298179346203	-0.09800021048020775	0.14519242109996622
2561	-0.07849297413631301	0.03906920757266733	0.08767867454016438	0.04497566655585935	-0.11240587172080965	0.12106977566452727	0.02022123131340647	-0.0984224738532148	0.10047826409337017
2562	-0.014951600411303985	0.02891036163559418	0.0325478012277349	-0.0273138743310956	0.060231879189998755	0.06613567117474116	0.017779649125266753	-0.09728662403265843	0.09889794304579562
2563	0.0007037170740249332	-0.050179637250213835	0.05018457145660728	-0.03503037051022574	-0.03905882297583358	0.052466355984966205	-0.05015883790792463	-0.05764187485299678	0.0764100435600059
2564	-0.1596330756431812	-0.04241516768314893	0.16517192645510695	-0.04985087222426431	0.0009785137309721876	0.04986047483369596	-0.08963094157253432	-0.017964212664539035	0.09141344881272036
2565	0.11689580732487043	0.05251326265242401	0.12814941484273623	-0.00652033676558517	-0.05625254975015573	0.05662918103708005	-0.07397544786393395	-0.059235480836041444	0.09476924119431707
2566	0.0048057288551732824	0.03818373886493122	0.03848497035902073	0.02264828998088413	0.04399185314633843	0.0494795733844505	-0.034689575094364336	-0.0036862447086373055	0.03488488240311982
2567	-0.13748648908887975	-0.08044311719944072	0.1592910223043019	-0.06087543888785194	0.07321955929707398	0.0952203913216404	-0.061237519825953525	0.092923687089553	0.11128722054553798
2568	-0.1524851299029235	-0.043843948151057736	0.1586631861238898	0.07848188876724248	-0.06734659818513145	0.10341649361481646	0.040216439621940984	-0.022422864285313503	0.046045052488001496
2569	-0.02268282540734287	0.08138205496316837	0.08448401883485512	-0.059367547821157184	0.13493959485733356	0.14742184368185982	0.09931308574770636	0.07911120364009529	0.12697114452550193
2570	-0.09109079925005208	0.05302823415040622	0.10540174251464535	-0.09530259903891862	-0.08028839184217891	0.1246146510173509	0.010373938434790361	0.01347413872710888	0.017005029052788945
2571	-0.15034698749218087	0.05786533968027782	0.1610981507786105	0.07341546634483408	-0.10428037526710209	0.12753127994526323	-0.13616333859315832	0.03639786705868514	0.1409441715831371
2572	-0.040199847010564546	0.04671869280378072	0.061633302337022536	-0.0032895810394404355	0.026139710758045737	0.026345888140834012	0.10416113212565309	0.03591403482071121	0.11017876085163156
2573	-0.05185647395924821	-0.09440033264535395	0.10770569481248272	0.08371128389619707	-0.08420921790554754	0.1187382475523944	-0.13047904668351845	-0.10220954370206284	0.16574550505888141
2574	-0.08693453833806099	-0.007386766937133056	0.08724779814892361	0.09794524532060862	-0.218131323714006	0.23911199356397556	0.020703357162298024	0.034270369876633726	0.040038572018379494
2575	-0.10887097601378552	-0.04046942873114618	0.11614931803510335	0.023068515815111146	0.0068796004519175395	0.02407250141323201	-0.1262145052000441	0.018636644967742873	0.12758301555671764
2576	0.0041684862816850346	0.05920799586718269	0.059354553763708136	-0.059916516792628216	0.14242447358848967	0.15451446424694257	0.08234570060955196	-0.023508644293849953	0.0856356862844733
2577	0.036466329862203196	-0.10215295168886952	0.10846667115924376	0.01180383516044725	-0.09561373125985621	0.09633958755323285	-0.012810658515863172	-0.12824379489416224	0.12888205422193583
2578	-0.1242726107948037	-0.20520252631102587	0.2398994760273228	0.09150016173047325	0.042365801923278	0.10083224072341737	-0.09350318494747088	0.21553975043536905	0.23494729113795318
2579	0.0026804141050067766	0.09949200565693071	0.09952810562556212	0.129180220910366	0.02606414252091424	0.13178341701368002	-0.010105808396899053	-0.008252155932531587	0.01304704720960462
2580	0.0535602955382085	-0.115637326625568	0.12743899154987273	0.12098763915897245	-0.06926121589024789	0.13940991663385088	-0.08152747001759075	-0.10925970596602862	0.13632465556623347
2581	0.10754338982912816	0.03914266828277124	0.11444531085297857	0.1552003754823784	0.001296348533111422	0.15520578941969448	0.04831680324505563	0.022646918486734894	0.053361000672459594
2582	0.016753897497214378	0.01469355431931044	0.022284380625938266	-0.08329083667904823	0.03408858217517873	0.08999663832282737	-0.11103218095169615	0.0007932608718714601	0.11103501461116236
2583	-0.0996152685862188	0.05952002938060269	0.11604238722541138	0.05971918046543997	0.10253171630456359	0.11865552394989158	0.1106523908230559	-0.010285501194319676	0.11112939813423206
2584	-0.04348413495924012	0.11851630713021696	0.1262417722029334	0.07457349910608274	0.06379034569350238	0.09813467772720029	-0.10105008046498935	0.07361555469779921	0.12502147277746128
2585	-0.12083629648321899	0.011939465715399966	0.12142471490330795	0.0633319687096143	0.06664529379289376	0.09193766064772742	0.008745208623719775	-0.01744062859826677	0.019510361344041362
2586	-0.19094359118740198	0.04525550061750881	0.1962333186583844	-0.01701866001449064	0.13175577350169765	0.13285036183510934	0.14117233473750798	-0.05267085300084412	0.1506779574160585
2587	-0.21075538972461724	0.10344971299502771	0.2347758024514641	-0.06263434816728787	0.06707991498923646	0.09177568613366084	-0.002306306838477995	-0.07294484267872757	0.07298129297743036
2588	-0.11699798956824925	-0.008837661150866736	0.11733129939461891	0.07126766993347526	-0.082054941464499	0.10868345870687558	0.011368151971685848	-0.002481239764079995	0.011635782312255443
2589	-0.18495335295972246	0.012545107215691178	0.18537832258950035	-0.02333059535415145	0.0077451860357377325	0.024582607394402652	0.15769095496424668	0.16012623084117328	0.22473728458121225
2590	0.030959192106958452	0.029878490459977543	0.043025524611357474	0.04865716159929766	0.017613312971790588	0.05174696289389758	-0.05855945950252561	-0.005683024363815989	0.05883457370583782
2591	0.008262804356838101	-0.022900449893549245	0.024345524047889016	0.028941242630781315	-0.05260970019280971	0.06004478394824213	0.08165948885989968	0.00348507050678545	0.08173382309238536
2592	-0.0023240927839987963	0.011716640786926512	0.011944918526239731	-0.056662093088536127	0.08747994855911517	0.10422731980186083	-0.040429160335339526	0.21354846927586443	0.21734181773300187
2593	-0.007264587206875002	-0.009508854365205936	0.011966308479434579	-0.057480143642429996	0.011144012849927169	0.05855045632233559	0.08912800963338892	0.03861335351676342	0.09713286349645013
2594	-0.029849734802121584	0.001267436420508636	0.029876630714272656	0.041530288510220746	0.08908177542513454	0.09828696544627002	0.002691657819181348	-0.09464260150660037	0.09468086946027013
2595	0.03112642706974182	-0.03960846477765689	0.05037543989059394	0.21386077207324672	0.034200173574436686	0.216578119172475	0.11874863310713694	-0.05496333421153551	0.13085184741707842
2596	-0.0421760174127216	0.06431614018004601	0.07691152275477015	-0.046153590827797	0.014070717284452415	0.04825079306289892	-0.08587023486357415	0.05943040262059486	0.10443021589162495
2597	0.017983956503247554	0.00469242981134255	0.01858605899713751	-0.03577830543098646	0.07103291222765692	0.07953465759689274	0.09955599374214773	0.07408742507180441	0.12409811619745398
2598	-0.11804767699693153	-0.017913739426472456	0.11939914616366161	0.09944928188319332	0.12327710344735936	0.15839003725441125	0.07195134486683051	-0.06781416900408024	0.09887243066628602
2599	-0.009276134703303955	0.06273987250789462	0.06342190691977585	-0.0047639945888101436	0.021741440695647492	0.022257265958885636	-0.06873096446700508	-0.001233642842495692	0.06874203482024341
2600	-0.05039683009211169	-0.009648187002552159	0.05131206481685755	0.04894771779042983	-0.127543325995838	0.136613246367152	0.10684701408454136	0.08341165522290069	0.1355499488963616
2601	-0.055967831817667874	-0.0029947530515218577	0.056047896875889604	-0.01509949913993584	-0.012088851384806277	0.01934257485654006	0.15914415930183234	-0.017476568263053653	0.16010088656263013
2602	-0.05155977062196736	0.12290225098591735	0.13327930538532723	-0.016665655832869428	-0.015993123789483428	0.023098140463799148	0.09989560220355789	-0.06674061074281598	0.1201392544588802
2603	-0.04888451435779476	0.03409341841656155	0.05959913525651342	0.04856139064511716	0.023019321837392567	0.053741025662347855	-0.11405537084666374	-0.0354927893830723	0.11945026461737589
2604	-0.03501481679162254	-0.000858538558406792	0.035025340589452704	-0.05058312355957652	0.08542691984727797	0.09927945922312753	-0.11028243016559747	0.01825837794196769	0.11178364266878055
2605	-0.14232318937415217	-0.06569637216789165	0.1567542776119775	-0.07222905558621534	0.02366390581609019	0.07600668989864888	-0.0026211867127325463	-0.04766853220009473	0.04774054442394299
2606	-0.06534344891060184	-0.024598644309668214	0.06982019491097118	-0.028401660911112615	-0.011511872554999721	0.03064600385421202	0.027111841311263377	0.11449703859054672	0.11766317939479738
2607	-0.016077989047085996	0.046439975252391526	0.04914440998975321	0.09930600111361043	-0.04688280331073073	0.10981657025899624	-0.1965270496930202	-0.054791671095784186	0.20402207841925205
2608	-0.08067374981901419	0.016736863877991438	0.08239160468355564	-0.04684398865783924	0.0384270957437059	0.06058878576660627	-0.08612758437974266	-0.09690178457307864	0.12964534949058926
2609	-0.08366194877537271	0.04675619668055305	0.0958408242917581	-0.005318409641254332	0.07824359775880524	0.07842414214611403	-0.016124994257556452	0.1312937785762125	0.1322802771868344
2610	-0.1416003854667849	0.03469101904289715	0.14578798292924122	0.2016300613446143	0.06757960194003673	0.21265390717362034	-0.046230479346427183	-0.019771297506377884	0.05028082562653615
2611	-0.07696446401160192	0.19180512089778326	0.2066705908522217	0.03292643975549416	-0.02225489681733037	0.039742054140698466	-0.1507352074878911	0.06378256316271763	0.16367442726346607
2612	-0.03127551824674467	0.07857107759251185	0.08456696917621546	-0.06153378551417222	0.13454919254969977	0.14795233007790154	-0.15690476473016685	-0.08812093292253731	0.17995667260251097
2613	-0.037741556734628624	0.05925300377527607	0.07025200040672203	-0.05106262819877345	-0.07700813795770411	0.09239937938254218	-0.002726228093661838	-0.0036007344202546383	0.004516371107856125
2614	0.0635395718047256	0.01966700662729328	0.0665136702851818	0.07613206072753495	0.0612841948830718	0.09773353167202849	0.1482960015927049	0.08127511039598952	0.16910750325832327
2615	0.0041143789447755635	-0.09905387658742404	0.09913928878652421	-0.015161362587563697	0.0553075075874294	0.057347949492942966	-0.11741204273162438	-0.043762058201337696	0.1253024561468372
2616	-0.1862410982435384	0.051650550600655265	0.19327060317676398	0.06587065369804374	-0.06464110492193034	0.09228984485920219	-0.07479635516433288	0.06077482350022137	0.09637465391560213
2617	-0.02806994838184368	0.0900248038560321	0.09429945552057244	-0.0630764192617186	-0.07547122985162237	0.09835924563657714	0.005369404459791155	0.03113112077214295	0.03159077689425468
2618	-0.09559295882261307	0.10178551558895309	0.13963633108962298	-0.0016159166602726582	0.02221824854444183	0.022276933250237524	0.06643647396005112	0.05743056680254856	0.08781842104881267
2619	-0.06082746239352948	0.016123339086454202	0.06292807199122681	-0.15942075559533062	-0.07343295330835042	0.1755203006668246	-0.030984182144605136	-0.06681662253741903	0.07365107324729221
2620	-0.14628499932947375	0.012837181963700279	0.14684717998515764	-0.12876317975701754	0.0985309387918845	0.16213667802304357	-0.023931773334057806	-0.0947671066947797	0.09774218273709911
2621	0.014956143596828087	0.09193869971246646	0.09314725297134652	0.05131245951735656	-0.0267971035825529	0.05788828259790081	0.1331969575556284	-0.1460372114714262	0.1976570176756341
2622	-0.013801226122870417	-0.026030316067228818	0.02946270858312982	0.13857621338838041	-0.030184316642128218	0.1418254557130496	-0.05623418549864759	0.07783607532146054	0.09602467516292042
2623	-0.0031498192661124956	-0.009159430871453106	0.0096858936241372	-0.005591516970754151	-0.13688626704858037	0.13700042032245555	-0.005609795922216897	0.032343684882823714	0.03282657097669997
2624	-0.03912779344265287	-0.03293406152189585	0.05114329504459924	-0.08515133913252979	-0.07566171800281807	0.1139098157631776	-0.0814225628611831	-0.0427607554219551	0.09196801589215445
2625	-0.03799617360939163	-0.021797880297023887	0.04380475766852741	-0.012749387421032491	0.041722654922742776	0.04362713391243864	0.011578759920949451	0.07625762235397314	0.0771316578869414
2626	-0.12526022808307397	0.14222950375623966	0.18952402612378702	-0.062263859060227585	-0.13126033814421847	0.14527926388444587	0.04120144869296529	-0.038713764538817384	0.056535961468485225
2627	0.004315256223914049	0.051393904208201745	0.051574749888291714	-0.1310408516503546	-0.06175926212064707	0.14486514853109783	-0.0878359479508695	0.009422843244557947	0.08833993280074062
2628	0.03503364898599162	0.060969610695054785	0.07031820524999348	0.08869520293832373	0.11260588829676328	0.14334198653351207	-0.17253648845667044	0.09837282577930158	0.19861030361178042
2629	0.02304101657853661	0.14996981344848692	0.15172947436390324	0.11536574639168953	-0.020772949842309128	0.11722103431407997	-0.10815008934583689	-0.007175132415485834	0.10838784226421458
2630	-0.011629990615855039	-0.04916585939443848	0.05052265246123337	-0.10916066256670325	0.04742204812332736	0.1190163892084314	-0.07087683872329839	-0.03379403581604092	0.07852109986585966
2631	0.03646082879716642	-0.020978233263088526	0.04206516738843236	0.01794231070934967	-0.0398243771245004	0.04367960081027841	0.08468706823415344	0.03425045449036481	0.09135093408878046
2632	-0.047851974929541914	0.08266441971985024	0.09551553691560905	-0.016192203942673348	0.07060100486499823	0.07243403451740507	0.07223030569539964	0.07338732015619426	0.10297046091262599
2633	0.0073987912735034	-0.07939786233456729	0.07974185008894495	0.08201931705068673	-0.042430457146499685	0.09234452914559702	-0.03008810036495536	-0.02692213329696737	0.04037443553576082
2634	-0.03324269725951663	-0.09624805241338612	0.10182713054219782	-0.16259774011662875	0.04778770233754296	0.1694747461592327	-0.03566973981823749	0.07478371717393772	0.08285490144253548
2635	-0.10611670738272949	0.09409773054814469	0.1418278480414304	-0.04108133796135368	-0.012933489839681749	0.04306914775251665	-0.022785224545411247	-0.06819614737628275	0.07190188436023418
2636	-0.05098574072794472	0.09782795664146288	0.11031706512693827	-0.03516706420696234	0.09914615401611333	0.10519829970642812	-0.05503137494316378	0.06982531715792648	0.08890459574364025
2637	-0.11614434762514272	-0.013490791829164532	0.11692523658067941	0.09796595352526945	-0.0002073119111354055	0.09796617287790593	0.049172351842471825	-0.14614384154320206	0.15419449603252508
2638	-0.04296174563550379	-0.037819503940066446	0.05723658328658718	-0.03085544054699632	-0.03652827328670888	0.04781603246462126	0.05627243062455546	0.009367932524579048	0.05704686326328971
2639	-0.050686970896157896	0.06730108200170315	0.08425321748887653	0.10875079281317686	-0.025345195052685947	0.1116651863821183	0.09909481934923281	-0.09357452127889826	0.13629370585038791
2640	0.1098415089080891	-0.009332817893360204	0.11023728302637198	0.07735462165023638	-0.028442372099292103	0.08241787440407455	-0.11021805247295621	-0.05045526985391371	0.12121779302958202
2641	-0.06949879524315362	0.03514208070287559	0.07787842047947052	0.030720286973135263	0.077611354154482	0.0834701043811748	0.04374827720843744	0.0799172176971457	0.09110803171597587
2642	-0.08256652571513012	0.05739901788606796	0.10055783620858393	-0.15219063613051725	-0.06053516681653296	0.16378796093521947	0.025114054591639588	0.05111875486972881	0.05695474376611027
2643	0.0044743580795404215	-0.12833778505563534	0.12841575819661075	-0.04883066479822364	0.07087359845262631	0.08606683903955456	0.03829477753088645	-0.1628080249950204	0.1672511374816903
2644	0.03143768657263162	0.11497762793504308	0.11919808330089969	-0.018271118627289227	0.03806239573594383	0.0422206080611361	-0.1072811405903244	0.06260119053750444	0.12421011304669956
2645	-0.03825919284189033	-0.014485550955831063	0.040909620181650806	0.049343537571638424	-0.0585177234866374	0.0765448147306024	0.06971860418944383	0.11369251261205288	0.13336667947492034
2646	0.006876494445768043	-0.07063685925703005	0.0709707831544795	0.021177457956299744	0.0893732332271927	0.09184802416477464	-0.1827820544892204	-0.03660272446102065	0.1864109408840311
2647	0.05798491089818213	0.02935048909865728	0.06499000771042054	-0.05387784199218663	0.03908311131145409	0.06656058478948738	0.04057703527325385	-0.06589380856956	0.07738533323161893
2648	-0.054565610145631986	0.04623921016583235	0.07152251650581871	0.05095240671726422	-0.1500359888573907	0.1584517141046337	0.01787107110389952	-0.025156036804221772	0.03085776028969038
2649	-0.051360469755403926	-0.09739357652158281	0.11010634223858846	-0.08079216423038138	-0.1467354830967587	0.16750724103950873	-0.1166948967651084	0.04487627018914827	0.12502631145926343
2650	-0.01920138549970175	0.016060503768776095	0.02503263842296748	0.03944409371399279	0.1118144366573405	0.11856772231057092	-0.052540419310934686	0.0314728858168731	0.06124571987503102
2651	0.003733641658569604	-0.02387241121434108	0.024162617764249057	0.09346252463266848	0.017583914650559623	0.09510224795003706	0.1058779791454304	-0.08275212142072307	0.13438028154290454
2652	0.0513030830755134	0.028485467787918845	0.058680731148730514	0.11211097331043628	-0.15377930790347288	0.190307503467111	-0.07871769663707372	0.012547058644295662	0.07971138215129482
2653	-0.1882812578276073	-0.03738204735138819	0.1919563739846306	0.03460888419839724	-0.015946190074223775	0.03810585051329183	0.12257756470934435	0.09317920833531516	0.15397280355981563
2654	-0.03856761412450579	-0.07823064095747378	0.08722094956989378	-0.07946857036323525	0.11156989715066962	0.13697844949402613	-0.04183700003805728	-0.04949112423082178	0.06480513829793931
2655	0.004417496952766831	0.09288163520085027	0.09298662504312936	-0.06716029534447991	0.07566374249900089	0.10117068349928689	0.011640552099533436	0.002243965663880249	0.01185486546033424
2656	-0.026858280016843934	0.013057482646671285	0.0298641098734136	-0.06875094897198678	0.08553270696121021	0.10973849344993299	0.009601775941308895	0.0125046876496442	0.015765827426502628
2657	-0.04435969562500268	-0.06371397845464334	0.07763538913705294	-0.05136261999682208	-0.08837375480986198	0.10221565081792294	0.06118218662418575	-0.009425404207730654	0.061903943368704716
2658	-0.06234050847677144	-0.04688155832718136	0.07800140709197058	-0.03267943770084166	-0.07263044478951548	0.07964375153623822	-0.06388229033932445	-0.1009662960718106	0.1194786171725228
2659	-0.22394355462872806	0.1101139393366	0.24955118772703638	0.12707615130988134	0.04581678315740891	0.1350834033130084	0.0006918524576052338	0.01609044356777389	0.016105310739964334
2660	0.056083684493498966	0.05153180427359811	0.07616368240873572	-0.1200212323331975	-0.019177729641623953	0.12154374325725943	-0.17796712354517608	-0.13240403510746312	0.22181777560800284
2661	-0.0602255344852522	-0.06982132779777046	0.0922070106850776	0.044898950526082726	0.039099624242645625	0.05953735276496349	-0.1208206985435574	0.005293763907237548	0.12093661617913222
2662	-0.010236166743230793	-0.008357416108554496	0.013214594719731297	0.11090172164104177	0.011706439034659536	0.1115178576633326	0.12672751151250256	-0.008498034069952297	0.12701212051298702
2663	0.10159174335802823	-0.05627985138441023	0.11613915786837262	0.06644440326234219	0.016508820409507168	0.06846458848340585	-0.024608529977871236	-0.1362831681345813	0.1384871173231299
2664	-0.04648361193793361	-0.061513320959290144	0.07710132835585291	-0.005522405684995253	0.06454630119793821	0.0647821114420071	0.12774043248029934	0.051220813722253365	0.1376269953483825
2665	-0.01587769756508835	-0.1273710730160177	0.12835689121048438	-0.024829120076218434	-0.06848565218044371	0.07284757894631767	-0.012589379168991638	0.0027659371425167545	0.01288964220360652
2666	-0.03252456487057902	0.0032152608568447667	0.032683103010547526	-0.05616138337548068	0.11510150710555535	0.12807208095684994	-0.125583726644863	0.02969447925591125	0.12904663690422705
2667	-0.17913833334211204	0.06812494403564863	0.1916547689791462	0.044608029137590155	0.03981871047380429	0.05979469848855117	0.11230908336951291	-0.07496361967218491	0.13502916159724976
2668	-0.07491663651606383	-0.09975109914785245	0.12475088860639316	-0.05942206032804051	0.02456611637089122	0.06429988590330045	0.14432421847019106	0.04905302548911323	0.152432540314288
2669	-0.04372802336027583	0.04006390013118053	0.059306459350715206	0.11626524304733708	0.03627859631936758	0.12179385572252811	0.17394576960177494	0.06839662508547305	0.18690968162574279
2670	0.10406636816989874	0.033577603024819595	0.10934927713051096	-0.09563725147877726	-0.05310811562266416	0.10939358214906919	-0.06002442527784581	-0.06066802142010816	0.08534366088331574
2671	-0.0615041521304345	-0.1451010038899928	0.15759778570515304	0.008563671926590284	0.06487109967222349	0.06543390596280971	-0.03828504638541512	0.0419349160597593	0.056782761131107785
2672	0.01305814869131129	-0.027365977705694943	0.03032180705421409	0.03403433487028416	0.03193839147896624	0.04667329857987695	-0.06546096178663541	0.06606776411978792	0.09300584376166521
2673	0.024937374271324315	0.056695050144633864	0.06193707570147832	0.01372944185532798	-0.1867657954977603	0.18726975180623817	-0.09788455513784461	-0.17487233709273184	0.20040389321270127
2674	-0.04597290686371436	0.11476557952127255	0.1236310899747846	-0.04758568433540012	0.00814293843410664	0.04827737358235217	0.07566366491040485	0.08872772250776745	0.11660874293589402
2675	0.08205963889104947	0.10727750619679162	0.13506386515545932	0.183037511512009	-0.08972051479734097	0.2038443067539751	-0.05164739714102708	0.05504755134791647	0.0754830215402409
2676	0.008082519285522243	-0.0024631365601108525	0.008449506477575698	-0.06785140842559574	0.014275458350933743	0.06933687573338049	-0.0890782640721871	0.04064618501012829	0.09791347959291344
2677	-0.10247696344012627	0.008295187918604155	0.10281214995570286	-0.02822994357801952	0.04585298162677481	0.05384631499446842	-0.13152188095300227	-0.0952118833885685	0.16236781672429443
2678	-0.081439144546429	-0.14355066078095144	0.1650428019487731	-0.10757580482743444	-0.013114565223410566	0.10837225477616194	-0.09986331730627823	0.009539483131798449	0.10031791406242595
2679	-0.03341825468710225	-0.10217409321517157	0.10750034916536132	-5.066928686103005e-05	-0.08582089798962679	0.08582091294738456	-0.03135767609414233	-0.05113326977628791	0.059982623550823316
2680	-0.09255369501466276	0.049189105571847504	0.10481295038221933	0.16984968535214146	0.05417498731846772	0.17828024249808952	-0.04165847232970543	0.07312775591523554	0.08416113712422794
2681	-0.07354848208417636	0.0009719837105418538	0.07355490445388377	0.017002122663622974	0.0047441176560188226	0.01765159560501632	-0.026985570155265048	-0.1830886144301231	0.18506664132292186
2682	0.024921083697320268	-0.059472789517176244	0.06448312264153458	-0.01349977619492449	0.07730321371114225	0.07847312156008311	0.010507302594845573	-0.08446031326221752	0.08511138539685255
2683	-0.2211143833737223	0.021975931524863865	0.2222037625719397	-0.09386534705736113	-0.10984925414994826	0.1444906987162107	0.04131878553142007	0.046711890447524766	0.062363793558226105
2684	-0.0677024553643845	0.04659118804814483	0.08218492116017433	0.02968924639966694	0.1111042293323811	0.11500261356735535	0.018723724746445545	-0.16790340644530224	0.16894416759485076
2685	0.10152280831573778	0.022053418217308933	0.10389048976389308	0.026068170789354462	-0.029326951566827086	0.03923798690689897	0.08083555160469942	0.020977074322031452	0.08351301725089362
2686	-0.032250953431954714	0.028292509454255283	0.04290209888209708	-0.12770137620714306	-0.08456489299925404	0.15316286303531143	0.027079259009908836	-0.00690919446913143	0.0279467929598014
2687	-0.014200008460825697	0.11976353356832595	0.12060242208620463	-0.21340671285393967	-0.09919319079274569	0.23533319823341947	0.10346050865632987	0.09562974439654617	0.140886922263123
2688	-0.038636352227014815	0.03896388820999928	0.05487214500865875	-0.022108572266932584	0.04907528523351289	0.053825389812177195	0.13062150382953192	0.12989863150592024	0.1842162634780091
2689	-0.16455283806107135	-0.025795282482403523	0.1665624000556553	0.015184208942194083	-0.047237600149590074	0.04961805184701188	-0.02587614751088496	-0.013637733363642194	0.029250004808595798
2690	0.019813450325788046	-0.08923232996546261	0.09140558803966893	-0.00475071648677706	0.08775544949853807	0.08788394747522553	-0.09397974558535442	-0.01910741438944869	0.09590248101555066
2691	-0.12982403893734498	-0.013970386380352043	0.13057355314772434	0.02483067149590505	-0.041587495581129806	0.0484363709999835	-0.046212656634492866	0.10802124657583714	0.11749127348452457
2692	-0.0036448686868686873	-0.00768066378066378	0.00850162712991556	-0.004111197906691542	-0.11444910935803576	0.11452292600643599	-0.020118742072788885	-0.011617135173452944	0.023231909353939966
2693	-0.14470790237520953	0.07517803851028167	0.16307088791101423	0.08749744848592492	-0.011008973965867296	0.08818730633899773	-0.10186533617024789	-0.03544616258963371	0.10785628009257671
2694	0.028379739171970984	-0.04342768631763699	0.05187844961419125	0.15125605536435668	-0.008251392318820598	0.15148095510520265	0.07418672439392913	0.04345135562775426	0.08597494043144416
2695	-0.12849589487390425	0.026957766506311598	0.13129324496886452	0.0004295962080137685	0.027493281497608848	0.0274966376200564	-0.04564333874631546	0.07589780416055658	0.08856517966054775
2696	0.0009043537916432382	-0.017670628653830116	0.01769375519221461	-0.07645642615743019	0.01596745086458641	0.07810598304790456	-0.14112566977619148	-0.0425085276662516	0.14738870239652402
2697	-0.025337256838155426	-0.03778965800994043	0.04549763550549532	-0.03512173940202873	0.011432171353090286	0.03693549946149958	0.063059451587846	-0.0347431537671916	0.07199709138743463
2698	0.010287983333162077	-0.11995101162157443	0.12039139416961041	-0.02772113959972897	-0.043385361642675195	0.051485446347228785	0.0009811741243766563	-0.0481677947972202	0.04817778697999172
2699	0.0028996663132492503	0.05655481764311779	0.05662910438435786	0.027340964304518323	0.03343444495051137	0.04319016599006909	-0.05668595038580341	0.005186344096605129	0.05692271195428199
2700	0.028435636900755814	-0.0007330820910190056	0.028445084905898917	-0.002819642404838941	-0.046446398503025	0.046531906442708416	0.026076420201485356	0.0758324439406851	0.0801906431233818
2701	-0.09279792297230584	-0.00949495525947032	0.09328241358023145	0.018336718974924844	-0.03310799030532714	0.03784672092563641	0.09384366356515542	0.021056615890297486	0.09617699446375731
2702	0.011696491470110287	-0.024118203650277576	0.026804769352237023	-0.041837765222730264	0.08436091995149382	0.09416561694108232	-0.022762003694551735	-0.021126238514502314	0.03105522123512289
2703	-0.15374083608369812	-0.00560799856396281	0.15384308345716405	0.11237771007946738	-0.029541130210506614	0.11619564577392276	0.09241754361592518	0.13408999872654234	0.16285309369639117
2704	-0.12388720081027774	0.12994829148675305	0.17953995929857014	0.039114454602787604	0.0811297929522982	0.09006655241184881	0.15684350030095032	0.08781377524255493	0.17975300472872258
2705	0.0017980286889552996	0.02410770717786353	0.02417466551040405	-0.009015704152505287	0.03353119048814942	0.034722091770486165	-0.017075217156215284	-0.10932272009512102	0.11064818195491549
2706	-0.09510263433870753	-0.07440408353168043	0.12074965301958922	0.04216296009407349	-0.09262917093332472	0.10177366315353654	0.018611025713145688	0.03938559252742365	0.0435613954876519
2707	-0.16967284413145411	-0.13448239018436506	0.21650493598381662	0.10451727992658724	-0.024399692796139204	0.1073275678090143	0.02879208568297986	-0.055244869978258	0.06229751084024695
2708	-0.007486419850264771	-0.1319184619701215	0.13213071970869164	0.06758752035333687	0.04546567711335091	0.0814567412979933	-0.06226670324870817	0.056960042964440245	0.08438950662240872
2709	0.04345486752184779	-0.1011563408094787	0.11009509887958113	-0.03361470182431844	0.10468843511952185	0.10995279271811231	-0.011860259561457606	0.164290423998564	0.1647179685841623
2710	-0.06713029480681411	-0.008100631407200383	0.06761728114945982	-0.07927472255922509	-0.05606959148970763	0.09709933432657922	0.03980466511425978	-0.04687858336293431	0.0614980726769055
2711	0.032353737256494604	-0.06664858537734519	0.0740864241765221	-0.07482829857139102	0.048727312858001415	0.08929515824192703	0.06070614543243202	0.003074217039907894	0.06078393623048812
2712	-0.045913135542176735	-0.06549836839696005	0.07998782581104569	-0.01568962326290899	-0.020729190256081904	0.025997376921621455	0.07790500574152412	-0.01242615349844876	0.0788897915471572
2713	-0.025928585851986912	0.03639042149462218	0.04468281930272659	0.021379754169449882	0.08600887350516481	0.08862629525131666	-0.1299164174079256	-0.021235128150916584	0.13164044279664286
2714	-0.003302845900759122	-0.01450968931818913	0.014880855995356351	0.007298222549877673	-0.0472185199577276	0.04777920760525296	-0.13187938157708107	-0.0017135372813172423	0.1318905132872255
2715	-0.15415979920221276	-0.002846644245195145	0.15418607937659373	-0.053465685991896675	-0.10995812791868707	0.12226761416649319	-0.12162105704214018	-0.09387156030156094	0.15363447318065404
2716	-0.015334189613368958	0.008360654161314915	0.017465334497336858	-0.08317466439202578	0.018767093103923525	0.08526563540077242	-0.022333308487618584	0.021524580472519976	0.031017482691558396
2717	-0.05842073437252795	0.08210489197328091	0.10076802811690619	-0.1195464379877894	-0.04269004259990832	0.12694010624207921	0.15638638558807633	-0.13075376676620795	0.20384614080441749
2718	-0.09021327147589489	-0.045400947694550754	0.10099346712509102	0.12617880077877794	0.03413735586671324	0.1307151438492922	0.047973566830949416	-0.11239280160734748	0.1222031299420442
2719	-0.020537977471759037	-0.030412653738429673	0.03669792945172932	0.04119740576450599	-0.08426521930196994	0.09379687321939063	-0.06114754211775775	-0.13905259506268988	0.15190341043146913
2720	-0.03304117599235476	0.08332544879730146	0.08963732329911166	-0.041529275246861966	0.11722017411557407	0.12435935800017274	0.06169645485027038	-0.06984610079698059	0.09319297364948402
2721	-0.122355600967588	-0.0924461851371552	0.1533531552807206	0.005792483928504537	-0.015771365508020618	0.016801453510026022	0.08205424414348668	0.17332874834228473	0.19177005497173427
2722	0.0704880410458108	-0.0741217884246137	0.10228686841300355	-0.07961004195975604	-0.18016038882922283	0.19696579521310517	0.026554287853946538	-0.13965561632357776	0.14215773413412516
2723	-0.1340236178054638	0.00043412347867201844	0.134024320900573	-0.052818422393884325	-0.03699836333174206	0.06448770916544001	-0.011482478372235127	-0.05686066210682803	0.05800846666475263
2724	-0.016728918867459624	-0.027904920704253745	0.03253523207208973	0.11469932786765058	-0.05659041734250515	0.12790000448901365	-0.09074486711620204	0.046142176341515705	0.10180241325955244
2725	-0.09369646224006835	-0.1337997805349138	0.1633444468217259	0.004685521453291953	-0.03613235643384592	0.03643489114505141	0.09094739179937679	0.04100671500111716	0.0997646167250303
2726	0.061856383291639935	0.09505169887749985	0.11340651486321753	-0.0015949711590853577	-0.0574135868578121	0.057435737036081014	-0.06651703382969533	0.051603153541138036	0.08418670468008058
2727	-0.054795088855402206	0.10066093881755014	0.1146085789384983	0.0027671458240013033	0.14926829573895586	0.1492939423045144	-0.06240477972445378	0.13223321574159677	0.14621894500310578
2728	-0.07741717524571823	0.021812488203063238	0.0804313599576373	-0.15588370576847987	-0.01530731715361117	0.15663346922849933	0.020278888525227804	0.22399682903343626	0.22491290033444747
2729	-0.11862057104032134	-0.17418805071049562	0.21074229970334413	0.03303664241967282	0.0169525205955243	0.037132299914050586	0.01016916223737691	0.05934862354081086	0.060213544795162006
2730	-0.06344089024585342	-0.14948521815524532	0.1623901998339423	0.021438130089126317	0.001122509722766514	0.021467497520577673	-0.08591988413012427	0.020371817836702295	0.08830196742375428
2731	-0.008530579218838975	0.032251954043980104	0.03336104496960327	0.010602274696455272	0.039412220944714624	0.04081337266796384	0.11542972092664168	-0.01608491245990659	0.11654503370819899
2732	-0.06272721247190768	-0.023133560640859245	0.06685704758976546	-0.022186016072519396	0.04930363461383309	0.05406540201741267	0.11119757511027031	0.031175415339103226	0.11548509528060236
2733	-0.02731743658058345	-0.04100990734907316	0.04927529646906007	-0.16251689241733516	-0.19518100952427037	0.2539830049430493	0.023492972559196173	-0.008039331669165912	0.02483043723646441
2734	-0.09335334163972701	0.03284520642510776	0.0989628919363795	-0.16863777334293203	0.020360589409223872	0.16986245082169607	-0.1387026833024618	-0.0015277407333204682	0.13871109669760118
2735	-0.003567425210675079	0.11355288331579348	0.11360890736189645	0.012505069658201194	0.1266736063153617	0.12728935267372407	-0.017970434790452447	0.10868233495360739	0.11015800677901727
2736	-0.042181094196840435	-0.12231660220882667	0.12938545468310986	0.0463344902156768	-0.15864114886653807	0.1652691716480776	0.03232809961085994	-0.05161712716052699	0.06090512162992284
2737	-0.04610026264188958	0.07379388608057949	0.08701018238415974	0.07345973766145576	-0.1297113121009553	0.14906829825365733	-0.07674634032135612	-0.056711587414792444	0.09542643711166764
2738	0.11225396302970789	-0.07291909915937368	0.13385868383519092	-0.028557420049681242	0.13063288573893608	0.13371790110668005	0.13541266584188125	-0.20355613695746508	0.24448249623122567
2739	0.012112901454414233	-0.14951368665224038	0.15000354955129788	0.09156381025854303	0.011785822790535796	0.09231921234451897	0.004511018892984488	-0.014179457943584018	0.01487972845944209
2740	-0.04758894715003485	0.017752976088584938	0.050792480258899333	-0.045975778223923194	0.004483553151118403	0.04619387873034991	-0.1622424603403334	-0.011210822269615285	0.1626293284535282
2741	-0.048900975862547165	-0.09899567175399797	0.11041489241191485	-0.10615289784941864	-0.010585410922882154	0.10667937310574796	0.20951781729982397	-0.04219216368485191	0.2137238742922553
2742	-0.03389898987200772	0.002787455073145127	0.03401340059634268	-0.05517435195101189	0.12803555573862024	0.1394177630236243	0.1282931743194824	0.013036619280523961	0.12895383677593475
2743	0.09608579721975335	0.03969665398361497	0.10396299709440092	0.13896717273877304	0.06868937890726019	0.15501646968523425	0.15083318894002654	0.004598596497057936	0.15090327357469913
2744	-0.05853335166201903	0.09618854980820339	0.11259835865142445	0.009886665162311539	-0.0727338487360793	0.07340271725211901	-0.0561034981495941	0.05517340486159794	0.07868740120656743
2745	-0.037898264363781596	0.03377502390433425	0.05076446278180661	0.04244941782962345	-0.11844673464833819	0.1258236147268381	-0.06511339378047638	-0.033313372483185506	0.07314051432561054
2746	-0.037888389945679356	0.06518144002389947	0.07539330352402035	0.05829272851227616	0.006427486173718674	0.058646012446877234	-0.040005013455148224	0.007965606820054259	0.040790341915192194
2747	-0.12150286979453116	0.015253134210489206	0.12245654523768826	0.025591049068122408	0.00758464141369496	0.026691357735817513	0.09432493353748772	-0.01536557811499968	0.09556826919882787
2748	0.0014636472270652537	0.02117109069419685	0.02122162445212911	-0.053857600908212275	0.0331706335012008	0.0632529216910907	0.0007301051204605604	0.0015828316192983373	0.001743103388205452
2749	-0.03589466289663499	-0.10229450372153018	0.10840937374644877	-0.07332338596093406	-0.010106648641381645	0.07401664188232565	-0.039970174868198316	-0.022188229720703983	0.045715778645157995
2750	0.042074412786110855	-0.1169683124466979	0.12430543965540844	-0.11490256162755214	0.09863066624277177	0.15142855408431546	-0.06243530288447531	0.07848794057124572	0.10029219242489203
2751	-0.07952036834623641	-0.029265544562305675	0.08473465100211021	0.13611895654390307	0.035906958060721465	0.14077528180676957	0.16206083637595897	0.003114953284124756	0.16209076969660435
2752	-0.009726339961260344	-0.056377312246513656	0.05721016540076517	0.010679506756307619	0.021826311136243698	0.02429896545892717	-0.10806600343691895	-0.07534444670888592	0.13173855452636607
2753	-0.022879924025087546	0.007965460809890305	0.024226834075208353	-0.08890287985134687	-0.01766305996899018	0.09064053030146703	0.027997765175181433	-0.16282326861152496	0.16521286770752883
2754	-0.05929504324840068	-0.02680878158905938	0.06507390355679915	0.011319679810871614	0.02716476285413909	0.029428888731011734	0.09070988340523414	0.09746496171227985	0.1331454156513372
2755	0.1159484018239663	-0.0272960030436197	0.11911802410923901	-0.07563220502677788	-0.1272569658661974	0.14803569096229158	-0.010618203290204433	0.00818595437728109	0.01340731480122085
2756	-0.028630173948346396	0.0189551606758065	0.03433635065871465	0.0073474771383788854	0.06478871540733151	0.06520401110691885	-0.0007156350760782294	-0.09932412578581741	0.09932670384483215
2757	-0.0671342986775641	0.08332798508399854	0.10700732291337572	-0.06740188561648579	-0.02439268177666096	0.07167996309231249	-0.133369896007057	0.03799786060786465	0.13867720278296614
2758	0.01939074880636154	0.015116962409592151	0.024587063504299036	0.06544932944377976	-0.002048498215451518	0.06548137956380519	-0.08423118566489331	-0.03712977787133933	0.09205168680306043
2759	-0.06911800732707392	-0.015738481976994054	0.07088722558970417	0.014435777307793218	0.018381471508794146	0.023372423094510517	0.1446093247177731	0.007923112916299845	0.14482621487014974
2760	-0.1160327370324721	-0.11448890143181321	0.163007069215756	0.09955889798206495	0.09667311314441339	0.13877198914923633	-0.0246550532831929	0.1343490049134754	0.13659255753384997
2761	0.04062046404964252	-0.0075144556859571025	0.04130967373224477	-0.12906058702968773	0.07874408893921687	0.15118619866679264	0.15822391083484127	0.09006414456875252	0.18206140748871782
2762	-0.1442542088880643	0.11231716331104102	0.18282347211493483	0.03576123328132513	0.039081384661178005	0.05297377117816247	0.06359874366099759	-0.08802945667225665	0.10860011711443956
2763	0.07866590398855461	-0.04289990110375506	0.0896031582314399	-0.013301423236307326	0.06429000815776571	0.06565160324803164	0.010063954757849687	0.1524941591335866	0.15282588705853362
2764	-0.05501174000599854	-0.14314009454846682	0.15334724714135434	-0.051889928468754946	-0.0668361209155949	0.0846146071050178	-0.031136247403974866	-0.061582449250051303	0.06900626028148951
2765	-0.09496097620168362	0.04262456212404674	0.10408861752105004	-0.012369955787038851	0.00963589243789305	0.01568012210564511	0.13434393132324024	0.08058808258148507	0.15666119793217384
2766	-0.2575760546260146	0.06099403158136486	0.2646992553923267	-0.09511129994011945	-0.03631616922024778	0.10180875955993689	0.15742672284263845	-0.09289594956337811	0.18279176816874054
2767	0.013908429177808485	0.007577764495959126	0.01583877889707199	0.08425418452692647	0.14832153228093195	0.17058148946606402	0.09569953411117123	0.15414388845597518	0.18143522033338333
2768	0.005032849902782648	-0.02159575431103178	0.022174448863644548	0.1421600771404722	-0.14393779403408638	0.2023056501533857	0.019863641549551416	0.0020064409064979517	0.01996472040175704
2769	0.04665351707770066	0.02693579589272151	0.053871028912520866	-0.05003497077736582	0.011244931139590788	0.05128300670812887	0.013497025108189552	0.01894057660025565	0.023257582177028873
2770	-0.03071684460536397	0.2070029132140823	0.20926951670424185	0.03319927962315004	0.007567481704335334	0.03405082887157896	-0.06327389104493336	0.06674219624212364	0.0919679620693437
2771	-0.06668121034358132	0.023467088189742795	0.07069008446019924	-0.027183940317097886	0.03307394555962178	0.0428118264740523	0.0697319576793922	0.05173530371027873	0.08682791931052664
2772	-0.10137117585889116	0.17573676052801449	0.20287810206105278	-0.07785744985224329	0.04301471680393066	0.08894969566680333	-0.13959791740860353	0.09570379534766565	0.16925364099116794
2773	-0.17605886053807202	-0.004138753597440795	0.1761075002812334	-0.04541722502422659	0.014526719608024999	0.047683853781667146	0.1501405675737483	0.08093845062283	0.17056735567098288
2774	-0.1433364127076213	0.05010831935528622	0.15184258584633262	-0.015109351093287024	-0.03621155422933243	0.039237343821468054	0.04555126480066413	-0.055040534822465244	0.07144493123016658
2775	-0.0786338046904805	-0.07952156496596591	0.11183449617509335	-0.00893534623718932	-0.06595923930301154	0.06656171318265774	0.0468849569801505	-0.006363510220903226	0.04731483333334382
2776	-0.07808603780800961	0.09403144293285254	0.1222265992351428	0.06125084277248363	0.0548309107379112	0.08220763050160426	0.2460504597273178	0.03974085940668259	0.24923917155697287
2777	0.03585072294932524	-0.05267342214229471	0.06371627528480975	0.015583552026419355	-0.0036253500625861713	0.01599969552324082	0.06280095217682492	-0.04183251964025576	0.07545806314614915
2778	-0.025694979870137927	0.03829474363197568	0.046116367814101916	0.09406362979715004	0.015428039320842449	0.09532046395135073	-0.173845501829573	0.0072870522113385175	0.17399815986471479
2779	-0.10914616348005135	0.03585161497193948	0.11488352056979406	0.029156003241088736	0.05507802944175507	0.06231903282450086	-0.011364788661720939	0.09816425776294578	0.09881993687245323
2780	-0.11170219473620607	-0.018224953893200366	0.11317919090227932	-0.07459985186029286	-0.006773514329667826	0.07490673129934222	0.050783587711063984	-0.1243893775568149	0.13435657791779
2781	-0.034549728229279784	-0.035567500361510344	0.04958559067595274	0.014547301913638672	-0.12336861206350798	0.1242233409446183	-0.05273888909416323	-0.16959286319459166	0.17760385600945136
2782	-0.06384304281261494	0.009564437634633265	0.06455550002006159	0.05068468496803289	-0.06679349669720222	0.08384693489536695	-0.12610799018142707	0.15510907041272368	0.19990509976460877
2783	-0.05867233517731225	0.017240434388285573	0.061152886220158506	-0.05434771563991551	0.007365370445466922	0.054844533702786406	0.14618153017582766	0.15766310787264373	0.2150039426350301
2784	-0.12831683846341652	0.12696226426329862	0.18051212585339024	0.13736829408502232	-0.07184913684618746	0.1550236971735978	-0.032558359492090204	0.006652943736515508	0.03323113650144125
2785	-0.061218790950450054	-0.04960384468648826	0.07879265050191012	-0.08592233808761954	0.005126095470232806	0.08607511276329029	0.06661235970167033	0.06517040731504571	0.09319006628731238
2786	-0.07271261356005913	-0.15891857591617306	0.17476337700433392	0.03596303359248936	0.079346012132299	0.08711560954543943	-0.04084945861374973	-0.021846781689728038	0.04632450905552145
2787	-0.15088624771320222	-0.044937756696834225	0.15743589719601336	-0.015809205766050192	-0.09720949291939579	0.09848663107548848	-0.0028473087101072393	0.02595409157069314	0.026109807279077673
2788	0.057905805086200704	-0.054024603801384075	0.0791943184741026	0.07131285693587845	0.039980536060925394	0.08175553087147086	-0.05563560914244637	0.05454753385939977	0.07791504639537492
2789	0.006741585336379575	-0.05255953724190514	0.05299013047663594	-0.029093690055703093	-0.14537172782760274	0.14825445036369034	0.031855204652627166	0.05836219377597586	0.06648984678735027
2790	0.013306631866835112	0.0410384165403532	0.04314183681508017	0.0248917479737579	-0.09095192753204719	0.09429661838572921	0.08092905086267939	-0.053860019920542616	0.09721323479534767
2791	-0.11478850786204378	0.21073437598758366	0.2399695371501782	-0.0785563638297079	0.1271484980177489	0.149458498742343	-0.0836387570389735	-0.07353926629125475	0.11137084612087904
2792	-0.11442966174638582	-0.06273134875960655	0.1304966267939201	0.06730594106345435	0.010497445054177941	0.06811964514809714	-0.16273005893242715	-0.01955020531179873	0.16390022150041375
2793	-0.011779159833685002	-0.007604781691301423	0.014020745734797826	-0.004022235138058546	0.11737995805407402	0.11744885239235849	0.058562483731484094	-0.04176741705939917	0.07193108944409314
2794	-0.08645709719308761	0.07380591349515532	0.1136756021400782	-0.019865112301983377	0.049248092223893834	0.05310364652699062	0.1109746730376941	-0.029409213826479576	0.11480540019404448
2795	-0.17744775621502842	0.026282246769751886	0.1793835630179485	0.08035917173127699	-0.15091733363600615	0.17097847254300308	-0.041093703623032204	-0.07704803511191415	0.08732177387149419
2796	-0.10205418144790436	-0.01754443951736522	0.10355125933073085	-0.03713764249430946	-0.018398768327701435	0.0414453756891112	-0.07752364771501417	0.021493910241677974	0.0804481456126798
2797	-0.2402835152519006	-0.0010342877404573337	0.24028574126015134	-0.1014012730052873	0.17523959683048498	0.20246267424985706	0.03714146820530238	-0.05740775239217811	0.0683749858878751
2798	0.12215983506589752	0.011748284396357653	0.12272345941011027	0.047768176624775546	-0.06846800490663643	0.08348452787164184	0.09820618631030725	-0.16328854562188658	0.1905455435346776
2799	-0.04264882971993789	0.013185821496348267	0.044640660445537966	-0.0441772871650828	0.2230143498411196	0.2273478236894373	-0.04059104922433453	-0.04178976859991017	0.058258201454957276
2800	-0.06788522379249631	-0.0484995013631934	0.08343024177021008	-0.06143209962055701	-0.042054506237107485	0.07444786335844	-0.06921302641483164	0.016188520577984884	0.07108101873217647
2801	-0.07211751877189829	-0.04861998002888919	0.0869760827574149	-0.05321804481542554	-0.07435826073200556	0.09144020577987322	0.13243830664615222	-0.13399987278483597	0.18840347919731332
2802	-0.02175473623752514	0.00680281187337789	0.022793569227939285	-0.020425284204408686	-0.006603128837967674	0.02146610223775307	-0.14851498474986477	-0.14503938877559572	0.20758883638493417
2803	0.051925857690798743	0.16647184526572498	0.17438225243154926	-0.024707897543995515	0.02771845858428086	0.03713210399819909	-0.03360636161999509	0.08539852750476896	0.09177306816989754
2804	-0.047107027079399975	0.1676099532909619	0.1741039012844277	-0.030945564700342286	0.07125369169027053	0.07768343809406995	0.04922581606601566	0.1807371901421944	0.18732088209236294
2805	-0.06683794646682718	-0.07634432782226744	0.1014680613717257	-0.0562003294990285	0.10964991836402993	0.12321356107603498	0.07641295587643561	-0.21127190513781757	0.22466588020065947
2806	-0.00913991293933271	0.0016571298283683592	0.009288922855027361	-0.08102693258197044	-0.08838036744850955	0.11990184800067408	0.056333466864790085	-0.008834759480345256	0.05702203489951892
2807	-0.07891317289115224	0.05137300371791472	0.09416195817181038	-0.08379547175217261	0.0584442983966867	0.10216367799394321	-0.12764670483734863	0.044805328958960416	0.13528192325271643
2808	-0.0848562908288094	0.039410609792598576	0.09356167087781164	-0.09542102250273324	-0.02132387266278195	0.09777463413792795	0.03778902008842723	0.06994627419422199	0.07950151767668867
2809	-0.24134691102600597	0.1291712520726035	0.2737399200405358	-0.03500013897838254	-0.021549027783042112	0.04110195040263191	-0.05607837360478292	-0.15995686125117006	0.16950215764846088
2810	-0.2439747465905023	-0.018835570618870548	0.24470074722901497	0.03132038510680034	0.013843857854026285	0.03424352381868381	0.047065832199910666	0.06706307183473945	0.08193075225201811
2811	-0.010380525339909394	-0.06524331686658208	0.06606395160816324	0.07506990588502098	0.08485072003628528	0.11329225684159519	0.02179356954398466	0.07094506580298549	0.07421699290094173
2812	-0.13173460271227755	-0.02773421280946922	0.13462240568316455	-5.3240791690816974e-05	0.05200527272149221	0.05200529997431687	0.054923094177588366	0.056344837162602406	0.07868473135825287
2813	-0.0014571532900839294	-0.08103953864815067	0.08105263795840274	0.16606100898320855	-0.046740936339211545	0.17251369173021455	-0.10505177496108863	0.10726060679075557	0.15013564930287637
2814	0.07635480527811732	0.02563928642182621	0.08054457956485747	-0.019852614869255797	0.0735179846875596	0.07615129933013123	0.1725632490581354	0.0002387795921004038	0.17256341426036303
2815	-0.08934208734756931	0.008060444182024791	0.08970495712073129	-0.01372574259745443	0.013814584185551003	0.01947405314954365	-0.03219044816535374	-0.05974160530811134	0.06786224545265565
2816	-0.04522722947947224	-0.012421649862762618	0.04690202204278525	-0.09785947720629497	-0.05470646666164142	0.11211277703139212	0.141756566780693	0.03426700778746477	0.14583947355964794
2817	-0.05578828474745979	-0.11767895928188862	0.13023313776735954	-0.0614653375201105	0.06418981206060825	0.08887249118167731	-0.013359288540120818	0.0649616274001398	0.06632106471380565
2818	-0.05172262884865796	0.07238044482715168	0.08896155983565246	0.052397001639299716	0.09623267778384328	0.10957268845035145	-0.09267874833184599	-0.03985127844049091	0.10088347132062407
2819	-0.021440250541423032	-0.13184568319390996	0.13357757491490801	0.049691067951206445	-0.06065530029982314	0.07841089011478662	-0.047216988283877076	-0.16210740481869043	0.16884387664244907
2820	-0.009030795842674601	0.014441228366157249	0.017032449919949084	-0.019430309636101387	-0.04715999979337314	0.05100590664879636	-0.006742333228313017	-0.07556154132895711	0.07586175311294426
2821	0.007802418004640615	-0.025788464644528105	0.026942951498327275	-0.026851711235014633	0.1347075890843611	0.13735774078358196	-0.14894907811021868	0.006976352228673184	0.14911236488065818
2822	-0.1639294170540006	0.02757973829551527	0.16623325702191355	-0.023771069706615695	-0.01859977437504042	0.03018303102405709	0.13541052612397556	-0.09926490016445645	0.16789738231977105
2823	-0.14379866492171242	-0.006616963268534198	0.1439508257571455	-0.07847714852172434	0.06511995057030788	0.10197681502371077	-0.08469007868197398	-0.009996058253135454	0.08527796085600911
2824	0.03228072269403548	0.002458989408794308	0.03237424418518183	0.023660066601455452	-0.12354943484400946	0.1257945213507307	-0.0714868641281177	-0.045146191629934405	0.08454910030011391
2825	-0.2209879400031395	0.01913275469165273	0.22181463416312763	-0.01802667996910402	0.0058221347312812305	0.018943559421019253	-0.023260158887033346	-0.016222651969473555	0.028358586501670013
2826	-0.005610922580529728	-0.03148572203899303	0.031981762686278406	-0.007703288275178998	-0.00202161312158627	0.007964142757628093	-0.020254884654216647	-0.056156791526704476	0.05969795295426275
2827	0.07381126835040103	0.08202621411069926	0.11034674049027997	0.042629455937030346	-0.026193302887239468	0.05003358501676529	0.0723577516996821	-0.05923446519013119	0.09351131534415347
2828	0.025636483307001242	0.051128547492670484	0.05719578345525494	-0.1371581580183297	-0.15948618145843	0.21035256686613632	0.0088654519119515	0.1013649724035113	0.10175192316594185
2829	-0.05145392823329722	-0.03638330447539683	0.06301786711073877	0.005100175811761832	-0.004361795035543999	0.006710964851865694	-0.07760961899019056	0.008517768705331106	0.07807563860462535
2830	-0.04141612742316038	-0.09375182935124506	0.10249244419681107	0.013678184481370119	-0.10764652682730917	0.10851206139728886	-0.1894748335961797	-0.03281706559422935	0.19229579392310156
2831	-0.009571763399085335	-0.028151910776401556	0.02973463863796807	0.074664491842181	0.05789145031171928	0.09447860266348872	-0.1015891026170944	-0.025406250185731196	0.10471782713104061
2832	0.042666365260823694	0.01286328823010183	0.04456324616385905	0.0858104079029642	-0.11967286169522916	0.14725834418055417	0.0709289960877094	-0.020002374105021026	0.0736954371440153
2833	0.053718706033066416	0.1495105861558493	0.15886823077800244	-0.09408476287884954	0.11441673087198277	0.14813214002842556	-0.015286015192121992	-0.010127459941235097	0.018336512899542974
2834	0.05699485003360374	-0.07722368098862684	0.09597869469724093	0.06774284721379109	-0.07755489269846079	0.10297501993250988	0.026433055858877216	-0.02018379810119404	0.03325796367531071
2835	-0.04198989416399882	0.10039147541764656	0.10881911389289915	-0.1208462046528394	0.11652680276423467	0.16787584978623576	0.012280263141280603	0.06462492266121192	0.06578134607764359
2836	0.03136505625983557	0.032137887641448246	0.04490668743335454	-0.013165349238242937	0.04385667364961804	0.045790110768308974	0.07775820719090894	-0.05595222516539042	0.09579660895095855
2837	-0.062236676080431416	-0.14698752907873536	0.15962060504274697	-0.07694746957716461	-0.09703363668242142	0.12384038001453658	-0.0392578858176329	0.003275652582560772	0.039394307948127975
2838	0.018208936910863633	-0.17434186226542062	0.17529018889144568	-0.15207766488466593	0.025477061197396192	0.15419694161697445	-0.007244730502540746	0.14593305475773694	0.1461127735380418
2839	0.06101677933474766	0.0013752267259289138	0.06103227514137908	-0.036965480836614585	0.010637229553277682	0.038465535561736874	0.06757696511859874	-0.011689102632798114	0.06858047342356569
2840	0.01105142766775202	0.032064067843517105	0.033915166226471935	0.07699467359433065	0.04517594040013683	0.08926950964878341	0.04195203182919121	-0.009382565747718017	0.042988434661054176
2841	-0.08884030129627467	0.05920041165479388	0.10675808107356519	-0.04844601146724136	-0.08758994627426485	0.10009502842505556	0.12726540277945184	-0.039630386146699524	0.13329309903649408
2842	-0.08270189033124502	4.481558124060698e-05	0.08270190247387056	0.11286767600875221	-0.048172049246433146	0.1227178007308534	-0.16244904495931028	0.04090904838245435	0.1675208716779793
2843	-0.07026329796959883	0.03668946144459027	0.0792656774566313	-0.08685618194158054	0.0028626777966543754	0.0869033443869475	0.03526678232393576	-0.061055521760422976	0.07050902547136324
2844	0.0048173150764521475	-0.07462268858173837	0.07477801933531618	0.0012289749538722241	-0.08924563434590757	0.08925409586814873	-0.04630894676893234	-0.06453445342667963	0.07943056231657995
2845	-0.03391723992309659	0.0003910405298778659	0.033919494051310735	0.0965505410075116	0.09282391158088095	0.1339338849209504	-0.02568660589987611	-0.12272006773978071	0.1253794909413494
2846	-0.039744493185114714	-0.03907696621625589	0.05573718711244795	-0.13845109715157491	0.025599754771573828	0.1407979181196922	0.02028207957824295	0.0621427783692378	0.065368858453138
2847	-0.03738828178327508	-0.06772457730066318	0.0773595629851868	0.13713174448437715	-0.07384327789885331	0.15574962290861502	0.05724844821314216	0.0723810383728328	0.09228434070167221
2848	-0.03907015745232868	0.012097600940274358	0.040900234129646273	-0.037962542717152235	-0.039599899286650184	0.054857147875773185	-0.14622013722410515	-0.04485861000770091	0.15294647240671863
2849	0.03123726884859848	0.013446778351607083	0.034008569701721794	-0.056766246049077235	0.014150677210499351	0.0585034046532347	-0.03270295445242682	0.07877430310263578	0.08529287226505762
2850	-0.02465835282590731	-0.09775214059417134	0.10081426166386169	0.1292361821675135	-0.07961183748996149	0.15178944446094655	0.10040978945185225	0.07668599088762067	0.12634424013852605
2851	-0.021175750255600683	0.0714538592483666	0.07452560902383125	-0.13299359642117534	-0.0276261261926481	0.13583261588238144	-0.018797219201034714	0.0355921690819836	0.040250937251848654
2852	-0.05331779279161957	-0.08065215579436477	0.09668276610879814	-0.10022140558307274	-0.032502241359533716	0.10535998211104701	0.06506191372081462	0.06648736566668725	0.09302484834876382
2853	0.02430199003212718	-0.008960907844863057	0.025901439900625933	0.008497266079914233	0.06392816945995528	0.06449042084940693	-0.003947411466888075	0.06768654224500478	0.0678015490853545
2854	0.01727447826539921	-0.10104893239112372	0.1025148493474367	-0.04450227331696268	-0.0200603937058734	0.04881466711975299	0.016461890504420085	-0.07164737203061987	0.07351421466542077
2855	-7.051858299503996e-05	-0.02640227513187811	0.02640236930674853	0.029272377449227747	0.03988614879382279	0.04947501336162557	0.1647534997632809	0.06638165503434162	0.1776238717327931
2856	-0.055040639190810564	0.05926652019176737	0.08088258389897149	0.04735758107285636	-0.003084863234501897	0.04745794839905897	0.1363636721526847	-0.08662721247896626	0.161552855204855
2857	-0.04946974828692951	0.04254934195727703	0.06525107276182868	-0.0729125979480114	-0.02352127914406464	0.07661264590197474	-0.014510406127496194	-0.07679014527933373	0.07814907739702406
2858	-0.049094666766234384	-0.032151188036386474	0.05868547688345627	0.02629668113842968	0.06799479345836325	0.07290272543836561	-0.07748081005994857	-0.08855001711055296	0.11766214963965706
2859	-0.13742622045183614	0.004746845288285407	0.13750817651277172	-0.01137100212388184	0.004126345623425611	0.012096545684834537	0.02552541499379615	-0.034074498575026355	0.04257485482940589
2860	-0.05810645115259383	-0.03723980697134407	0.06901567132769006	0.006971468408485832	0.18623361507214023	0.18636405435225056	0.01070999040261978	0.1025794549683729	0.10313703736307657
2861	-0.10278012029392197	-0.04927341568070716	0.11398079935005205	0.01918800723639992	-0.053754459831170415	0.05707645375673798	-0.060595844976520735	0.07754359700913971	0.09841171609891981
2862	-0.013705029382180106	-0.14142291810048174	0.1420854306198281	0.0010470213409595193	-0.06416223453136448	0.06417077678933181	-0.08587946211029435	-0.0723730184238629	0.1123082179011593
2863	-0.022598726373827593	-0.026762832902687637	0.035027869742482357	0.11645143298232603	-0.0013672705014838834	0.11645945935071741	0.06381178259414606	0.05686269668251065	0.08547110547927746
2864	-0.01019114114409924	0.06722420326116223	0.06799230001931841	-0.04248621943774393	0.01769984736162296	0.04602568238208839	-0.04115664982072436	0.02750870214079076	0.04950352025802283
2865	-0.13637273251639181	-0.0067317290097951895	0.13653877965416517	-0.11639869034091307	-0.046028308525566025	0.1251689270498252	0.09218142223465452	-0.21431193763336856	0.2332959948592614
2866	-0.15699122564685786	0.002407471031452767	0.15700968392704293	0.15039047916878787	-0.04938243322521369	0.15829062175587127	-0.0016099124466143395	0.10693362154719573	0.10694573967804723
2867	-0.057305153569819384	0.013107387931398267	0.058785068206516085	-0.03714356286669995	-0.01822804380888435	0.04137518390933264	-0.02830343720728336	0.06549461972538896	0.07134864939660694
2868	-0.03773771038442845	0.10590008929681584	0.1124231457402459	0.0032653327815796622	-0.04193165254341972	0.042058600585332555	-0.04345882175897092	0.01835228864255874	0.04717494766396455
2869	-0.0012156057266682716	0.03268096481642682	0.03270356492211876	0.10996650013121831	0.02404850013995764	0.1125653654997432	0.05317371772472341	0.004192649872168411	0.05333875298147828
2870	0.005010423246090285	0.26220521783724804	0.2622530850193829	0.023562745171124222	-0.11310466131511682	0.11553297092694631	0.006719007781900698	-0.11599972293365177	0.11619415125666703
2871	-0.1311492069606515	0.09496641446363878	0.1619220008599431	-0.005238043771953527	-0.023832094374706344	0.024400939015575013	-0.04845479229769531	-0.08395614575284832	0.09693555233394145
2872	-0.04509641798240656	-0.06617988943835282	0.08008411004011048	-0.02890414667129826	-0.03731847881665557	0.047202950712694786	0.06167987391511887	-0.05454343631296953	0.08233707118310638
2873	-0.13952750796110067	0.08139237792502559	0.16153217841075876	-0.0981669068275371	-0.09444068026499823	0.13621961563960594	0.052504128266664514	-0.09737762270481162	0.11063039767027417
2874	-0.14991172207132542	-0.029379605626088663	0.15276349577413714	-0.07821141964635156	-0.061323413688787264	0.09938605148381661	0.1004039170752853	0.12339413418956274	0.1590819251720716
2875	-0.0010144873587070017	0.09099671707871487	0.09100237196746387	-0.008017542457129557	0.0032681278945570903	0.008658039442452156	0.1947528313834591	0.18197973653341085	0.2665432232127534
2876	0.06391510228866447	-0.00702335738568864	0.06429982775667092	0.08792812680392097	-0.04605988164314905	0.09926161483789846	-0.1153206178698904	0.15783783225216638	0.19547794299090704
2877	-0.12128784859036093	0.05626236967140598	0.13370189399077434	-0.08881464239326858	0.07181179292786688	0.11421459760888279	-0.006449614246612031	0.01593106483635352	0.017187098380768075
2878	0.01374090421254018	0.21340837786872424	0.21385029388134683	-0.051380897808124944	-0.02898270742305607	0.05899147386817394	-0.12981708111122048	-0.007961994151535512	0.13006101606210171
2879	-0.11614660572389827	0.07167270745257752	0.1364808082287229	-0.15288490649920075	0.021362169109090688	0.15437012957277307	0.09404487226334528	-0.008861031359079029	0.09446139886628566
2880	-0.042827400197631225	0.005691758274057964	0.04320396185465368	0.06736239791131608	0.031062117666379275	0.07417916018857637	0.000633960166210114	-0.1266793099791655	0.12668089627994367
2881	0.05315374318301418	0.1022033503208363	0.11519915464607114	0.026244068150672435	-0.10043402701311645	0.10380628543189735	-0.13364802443189194	0.026977074012051187	0.13634352554044976
2882	0.020155196630191028	0.00236252312497999	0.0202931876923693	-0.09277269663095589	-0.022019516914852114	0.09535005173225042	0.033226730272037396	0.01522737338935764	0.03654980854819412
2883	-0.0446145308463722	-0.01044046601756476	0.04581986134097113	0.0547055448174079	-0.04801313654471498	0.07278707244168342	0.11789466701335807	0.0051316469836366	0.11800629775971809
2884	0.07968124493657357	0.008311896512140348	0.08011359696250545	0.017086652176935325	-0.05330151708781728	0.055973256171840194	0.11240615734199459	0.03354410597937153	0.11730452358860059
2885	-0.08165778306449288	0.039947343219856456	0.0909053560871569	0.051525393881296906	-0.1266874046939789	0.13676463257260182	0.002823990167933755	-0.08626876525511902	0.08631497424613772
2886	-0.029742508725336153	-0.00721757998804177	0.03060572309488012	-0.02444328677208379	-0.027880482571088095	0.03707823588871339	-0.14681208178623195	-0.008909943187459048	0.1470822030227009
2887	-0.028969786602926737	-0.11259179079351211	0.11625902068187703	0.1588701225249084	0.028159582892914974	0.161346453136666	-0.019800857166152454	-0.047957701792675445	0.05188463265505073
2888	-0.05389543012730885	-0.07937099225793683	0.09593993850642754	0.05056737421999425	0.016593287381530507	0.053220264201063475	0.16927435859447	-0.0194037119532327	0.17038284102318882
2889	-0.03256686249774734	0.0610045629843215	0.06915314336930195	-0.002609507006455902	0.10127521353683802	0.10130882687973879	-0.0032918312620366995	0.04986200419893584	0.04997054748341684
2890	0.016365784072332575	-0.056545456505713486	0.058866183329155546	-0.045520803246354144	0.006597564419949219	0.04599642795336032	0.08367139008153225	-0.05224659227073304	0.09864384381237461
2891	0.004988850552035159	-0.08451422925576621	0.08466134641338248	0.03594951439184105	0.043824126908254414	0.05668264006095671	0.1085041668289847	-0.12047170122292909	0.1621313819554957
2892	-0.02580912335754025	-0.013024227694134985	0.02890919154029394	-0.03370889684783187	-0.057669019647358793	0.06679824514001265	-0.10820669222368608	-0.08221833835663311	0.13589901914332322
2893	-0.15436626159415373	-0.1302118687442752	0.20195067090859356	0.018379002283052143	-0.006768081697601777	0.019585572618278178	0.08325725547002644	0.12999322444264658	0.1543697152598188
2894	-0.08431219444828063	-0.04909832896008839	0.09756634685872859	0.06890303213912077	-0.09500883267191186	0.11736398989316978	0.13205022129576574	0.11140370917389501	0.17276587441379299
2895	0.03696326036618053	0.08435608928482613	0.09209903591421362	-0.1593462110677708	0.03820170067272851	0.16386148087925761	0.03566625671896365	0.054137731173928075	0.06483036175283556
2896	-0.051551993779396586	-0.02622782375346766	0.057840356166554745	-0.027179030162074378	-0.007144609346252913	0.028102404225644344	0.10472723040383504	0.06171981178855431	0.12156121073464397
2897	-0.12577414875642398	-0.05026606153798538	0.13544671807741818	0.011293128118153114	0.04446138973217426	0.04587319391114283	0.12501217069621806	-0.011807633840366571	0.12556855911846937
2898	-0.18419744804550475	-0.02700029348874261	0.18616582853723362	-0.10275037554630075	0.01037572783369161	0.10327291708373829	-0.024377526123630103	-0.08846913494847482	0.09176628802801014
2899	-0.010723550783277433	0.06547736113358968	0.06634967492324323	-0.07125783583552253	0.1410144507484035	0.15799605845664694	-0.05114069869729159	-0.07419621899444727	0.09011353936184696
2900	-0.02377680476637359	0.02844714231238354	0.03707527950857887	0.07546218963640856	-0.10277929218047718	0.12750735259521775	-0.013772800191906924	-0.029771414863791062	0.03280285304844917
2901	-0.09851463971307466	-0.06851878708835996	0.11999982675761206	0.07617703919532096	0.12114675064848325	0.1431065214909902	-0.011842225467946981	-0.11943056470040364	0.12001624093717897
2902	-0.015465153704719624	0.038735817610595594	0.041708926443531615	0.01308482656722245	0.15247062334381178	0.15303105459070984	0.15953911767093265	0.030806997844458277	0.1624863107569624
2903	-0.09077661777246468	-0.07651620573260244	0.11872288774251614	-0.020247314379103685	0.04749186220523294	0.05162780951470913	-0.024826960851397472	0.19595456551914317	0.19752106149196597
2904	0.09136135160049776	-0.14487697186089216	0.17127823429102576	-0.0323662066202022	0.10422857368078775	0.10913829255817144	0.04669707373006127	-0.03651690424658556	0.059279853160286056
2905	0.057224804400542284	-0.06868878730316298	0.08940261595646677	-0.077494348381368	-0.1699217273650742	0.1867585806911785	-0.13586742149986453	0.006018225268404056	0.13600064433819092
2906	0.042740250988462805	-0.008227407962508319	0.04352492729848427	0.06524939163265528	-0.04566856842678424	0.0796435888856316	0.14212255130162474	0.07213708511062435	0.15938186420273925
2907	0.03138980781872523	-0.007018834882724445	0.032164951080445515	0.010568181430351018	-0.01583542374134685	0.019038043592050826	0.08145564604439347	-0.10099671937196181	0.12975114487513517
2908	0.026810197647353415	0.02326987428649476	0.03550033446602193	0.052633364042504856	-0.035435365607410584	0.06345026513862413	0.05516821143362702	-0.0341607679458213	0.0648882856872766
2909	-0.128020763546298	-0.05219246756806139	0.13825111055546815	0.1280797160993715	0.10620210911621737	0.16638299689820635	0.04630791748202855	0.0714986317993145	0.08518496094203666
2910	-0.04204520451920461	-0.019230842149640652	0.04623445157938114	0.05889550614266257	0.12094725320332414	0.1345247884266294	-0.051766365012758865	0.08967029165790798	0.10353993313040367
2911	0.1068710370768404	-0.05889175174637292	0.12202318218123888	-0.028653928484875437	0.05314429941360605	0.06037685134038844	0.05264297125691268	-0.10477820714139413	0.11725934979574562
2912	-0.024510904441015394	-0.1312225808230899	0.1334921351780282	0.16694928094229713	0.0936871819735288	0.19144020077635512	0.03836479454072365	-0.08617856792184202	0.09433240709963611
2913	-0.012466492006882208	0.0689550489406152	0.0700729063002263	-0.09554148445471944	0.11115896995945339	0.1465758911085246	0.0157497115750478	0.0020280828574858567	0.01587975235241478
2914	-0.017745213779680358	0.0018272708841401602	0.017839045124966302	-0.06960365753456817	-0.14730091320985048	0.16291785713863705	0.06429929995033809	-0.009202365355207819	0.06495447253449355
2915	-0.04872163711316919	0.08401449909645357	0.09711968894830411	0.19107170633559675	0.026457378446230743	0.19289476363095912	-0.040274245258163054	-0.11371350200734069	0.12063488454791235
2916	-0.04266784605797691	-0.132339389073304	0.13904768602002177	0.05397098791438461	-0.011628304576062997	0.055209464802408084	0.03390648810683892	0.0616892031937832	0.07039323636844012
2917	-0.014979881965014586	0.08836228328695853	0.08962304375198646	-0.001382729192792777	-0.13661899559314838	0.13662599275723963	0.06594100777971948	-0.032648487415404305	0.07358084151135293
2918	-0.11741221333326039	-0.001427879729565228	0.11742089541617859	-0.07761860983621272	-0.03386232514308287	0.08468356190549664	0.013726179841752834	0.17889967073087376	0.17942547255243105
2919	-0.13079965106135505	-0.00632782471334376	0.13095262533975804	-0.019012575700005897	-0.08764104179816147	0.0896795976920924	0.12659613393214109	0.05146422057749442	0.13665704199276962
2920	-0.043806163897503476	-0.08528919119343702	0.09588131272487664	-0.08945927553542203	-0.12767236049751074	0.1558948158673947	-0.017917075812562216	0.008572240802880715	0.019862147871156206
2921	0.013706041214523478	-0.11632725978548349	0.11713192107608233	-0.04780229344555595	0.09898649663289241	0.109924454851087	0.010460652254087563	0.06752409135270343	0.06832955552752547
2922	-0.14182702606212066	0.01815418451743425	0.1429841940115008	-0.00205406415286819	0.10880909137638572	0.10882847764118891	-0.1250998482862175	0.06994405511883116	0.14332530442214567
2923	-0.06213705876524139	-0.03576036058467973	0.07169252025937836	-0.060013375525182155	0.13372600117002606	0.14657506142196342	0.011802729667839061	-0.0005374025072001714	0.011814957852943588
2924	-0.008207066948479076	-0.0708557669148625	0.0713294865605392	0.07148308104483275	0.07068219684192446	0.10052762717811797	0.07657899910611068	0.021661774304745477	0.07958376448826375
2925	-0.023640521126723248	0.03991946488329761	0.04639437375061635	0.030004132330190263	-0.045211733540974394	0.05426185406588718	0.12548439200256253	0.00827386293677063	0.12575686638966976
2926	-0.033266012554743346	0.06745880348470286	0.07521514314870445	0.06647682889547135	0.19531887701427433	0.20632167239074764	0.10915864099526386	-0.08593875506053841	0.13892832153772
2927	-0.10656101571455354	0.035608425553715836	0.11235305977378565	0.028361322500401912	-0.03912662982059456	0.04832450491303189	0.060817117628112864	0.06319595944624803	0.08770661940197869
2928	0.05676250629880742	-0.034176275958418545	0.06625707478985267	0.0588775606307027	0.07172568903158152	0.09279623706205552	-0.06754372684525506	-0.04616421612282701	0.08181252890836166
2929	-0.07564758146036889	-0.05498821658848278	0.09352144430228311	-0.09244325497590954	0.008776525385139492	0.092858940271667	-0.04495541413057554	0.03427902671025162	0.0565335381154735
2930	-0.02140201613079368	0.07215454867122624	0.07526171130402969	-0.08677811530196962	-0.05515574950613288	0.10282313941397243	-0.03234096326481223	-0.0251584231184655	0.040974188932835186
2931	-0.039866639284475	-0.03399977338875867	0.05239593036033799	0.06647833084120029	0.0831937862816135	0.1064921337343884	0.013131803510971625	-0.09488460073114448	0.09578899581559182
2932	0.025322118957643434	-0.1363507803493255	0.13868217264801935	0.048985345895471315	0.03416043416263795	0.05972017560823888	0.1406107063344867	-0.1434601868629583	0.2008785602065043
2933	-0.18360881142452595	0.06018042340062448	0.19321976864028578	0.18353823795448823	-0.014644656256517685	0.18412156513648775	0.009377379290393418	-0.020625754743239362	0.02265738292663476
2934	-0.009392593425193727	0.07126292613260692	0.07187924215121069	-0.05809398040547342	-0.0612232311251753	0.08439902006989278	-0.04207450181479616	0.11124782055869835	0.11893839280074214
2935	0.10152554764663688	-0.06660126634663135	0.12142143757971434	-0.085098957706403	0.029638119491774917	0.09011243382422258	-0.06291748643619648	0.016395541967469576	0.06501864267928102
2936	0.023397649403225626	0.03305899428196556	0.04050119875425043	-0.009648774303159554	-0.17931819138447175	0.17957759494700712	-0.03481201015215377	-0.1340824353304443	0.13852788713820924
2937	-0.1263318446665862	-0.08427611293384395	0.15186243178647077	0.1426723595637732	0.06039986478144566	0.15493077760442406	-0.0639838974310484	-0.007835547815956299	0.064461887499848
2938	-0.12160598297452085	-0.06173906926818014	0.13638081892003948	-0.009768702437438402	-0.09758371877448539	0.09807145210084874	-0.09989251494250143	0.150744705173238	0.18083827216411993
2939	0.07924526121424884	0.0865771855169456	0.11736873722141747	0.043408462294095986	0.08526409024817036	0.09567789548577087	0.13563229499710358	-0.15033364522280565	0.20247549069494247
2940	-0.16886325017554635	0.0024728609946712958	0.1688813556949023	0.08959545765149451	-0.042438944149736785	0.09913833775248214	0.0805704311875967	0.12383904512832912	0.1477420166372843
2941	-0.07646504107767221	-0.08294528518415238	0.11281322103942634	-0.048035600499974955	0.03286190812901963	0.05820072096867289	0.041161699170231644	0.05509219257012177	0.06877088890485587
2942	-0.11427900374917468	0.014055376677166682	0.11514010731035872	-0.08340429741463912	-0.01941826150760158	0.08563495610559498	0.02508992229140754	-0.024356961239290487	0.03496806773902682
2943	0.02287664609508378	0.08519437935101813	0.08821237560322756	-0.08375238138430768	0.10636087823185651	0.1353776119075615	-0.19826618609131139	0.1252613112847797	0.23452052501215537
2944	-0.0463097310332464	-0.125046697624927	0.13334642018168896	-0.016411926948845367	-0.05422926801024846	0.05665831673374698	-0.05854889785613327	-0.18671142496466447	0.1956760834964341
2945	-0.08012735234345135	0.10445179752910773	0.13164562507213567	-0.03237156801382056	0.05101873354404751	0.06042209519796486	-0.0010225270851035744	0.08188639546075355	0.08189277943258912
2946	-0.08465013408201867	0.12821395858105034	0.1536374445736684	0.05368929839355933	-0.05623561518105071	0.0777495027430007	0.029460988446482338	0.1692306731862309	0.17177593133878985
2947	0.061774675662351175	-0.042575453667497355	0.07502519448946399	0.08754357209013719	-0.10837028976580572	0.13931258635968877	-0.06205981596291988	0.08110155122715602	0.10212189955539652
2948	-0.048466737490939465	0.07961478235368978	0.0932069643977371	0.04021896185849028	0.04455212860131399	0.06002047197317525	-0.020627265347704402	-0.05807906929516657	0.0616332894296367
2949	-0.13026257111216236	-0.08589129276726447	0.15603093156801665	0.021289516156931997	-0.03676169446604585	0.04248135683109916	0.1630282857724915	0.09286828702615454	0.187623934233054
2950	0.06429192374184041	0.048785327729458525	0.08070600758368177	0.050602102025058375	0.04334887297900634	0.06663105520629584	-0.08394259721394166	-0.012776449067508142	0.08490934741120483
2951	-0.07319542849868223	0.008762781759461193	0.07371809206205522	0.03908549198677079	0.0016708119289638057	0.0391211873075178	0.02553109020851437	-0.061866001045514506	0.06692711447984964
2952	-0.08587755682431344	0.044249048114193286	0.0966071064939085	0.12128366844791866	-0.024205030824486704	0.12367542904473391	-0.01891169585406726	0.12467046166835097	0.12609669405926752
2953	0.013616180581523972	-0.13090813762228398	0.1316143642212487	0.09590826003362084	-0.010129076077434995	0.09644165347431109	-3.223060001007574e-05	-0.0602005631216869	0.0602005717496087
2954	0.01841314309141262	-0.05368313899169179	0.0567531783295538	0.10800897663076385	-0.15697238068962793	0.19054203560420566	0.15180403433411213	0.04912348535282072	0.15955432195124358
2955	-0.0868800595605331	0.09790428999435727	0.13089459403864234	-0.02252032840762323	0.020741069750238	0.030616289226022143	-0.04236310954691519	0.06625699075468065	0.07864236691726524
2956	-0.14021212129498725	-0.04978764626579561	0.1487892760877887	0.08065279167762457	-0.10340791848984396	0.13114141379364688	0.03665950702353743	0.11153803872489092	0.11740806419409212
2957	-0.13961227980674007	-0.030716922245896228	0.14295145324583416	-0.05422752657516776	-0.06979123195303451	0.0883823551167471	0.0965431863186108	0.09679780710046634	0.13671284608261614
2958	0.03117246292495569	0.10112935460064534	0.10582470792187809	0.13430944488085964	-0.06735805911064353	0.15025356937975756	0.07765995015014193	0.07017865523856393	0.10467144552558613
2959	0.00987527130004714	-0.038238597835649514	0.03949318102769229	-0.0676958822860348	-0.11653041518631045	0.13476672490633054	-0.12799478134142028	0.1454264404890751	0.19373051810171904
2960	-0.055460038940884776	-0.009276465188523006	0.056230496402915865	0.10556268498890611	0.09997368787945556	0.14538988524063776	-0.07366795415156947	0.07665144990081962	0.1063128037480698
2961	-0.15231013716726105	0.029174343131263658	0.15507907718661015	-0.20355024356572093	-0.026640500817458865	0.20528618545695992	0.03748818715440833	-0.06729769536584412	0.07703469333798832
2962	-0.06822525616126902	0.031471839526602374	0.07513429484236203	-0.07422037896613597	0.01944323467414595	0.07672485926002569	0.0677927620047474	-0.11494374383715696	0.13344632938951254
2963	-0.03353193015136537	-0.000499534304342112	0.033535650794300396	0.11650187839063254	-0.12376623146656127	0.16997284406628063	0.061305593091071676	-0.11706342994328137	0.13214470240737464
2964	-0.12782383011320347	-0.09679692371935714	0.1603389409542802	-0.014726599324013132	0.07705777616805078	0.0784523651371674	0.016325087827465067	0.05561223856440001	0.05795886101984913
2965	-0.1483595288145464	0.05167285033588841	0.15710071053916128	0.005696279638145177	0.0236387866401628	0.024315423819770993	0.08385440979234433	0.006620747067075709	0.08411537513052299
2966	0.011721416901786179	0.030592610633878557	0.03276124905405131	-0.03915903704047962	0.031185428963145422	0.05005957612238685	-0.02735675103675104	0.09505814385814386	0.09891634112239671
2967	-0.039094413714478735	-0.021982209461076156	0.04485076048930998	-0.08827889420711985	0.06093712628345783	0.1072683388615576	0.05886555711033032	-0.05072690979919464	0.07770697003284319
2968	-0.004110239244813508	0.08002410330419277	0.08012958989218477	0.04346813398674421	0.06859294563091964	0.08120634742811576	0.039023559704249346	-0.1416377661011529	0.14691526468722033
2969	-0.13576388604781192	-0.1496024765099756	0.20202161699363033	-0.09164659411750475	0.0201692832976808	0.09383974745320217	-0.05039712215300864	0.24272282553906946	0.24789965703682373
2970	-0.014070679545241419	-0.04736461775235406	0.049410434502152364	-0.09071500441132756	0.05986052341399222	0.10868529932214517	-0.050430677235683195	-0.13860711436963152	0.14749639100779982
2971	0.0022285584221544536	0.11193473306571644	0.11195691554850083	-0.12772936956971484	0.10804263489016001	0.1672961529883016	-0.11032287526488117	0.06354266316740731	0.12731381248363083
2972	-0.022107602045160584	-0.20021286861748927	0.20142973670297842	-0.028128701321472403	0.012424673448769833	0.03075055037460581	-0.1142646140279972	-0.11809892101750132	0.16432819954123878
2973	-0.0459496015159864	-0.06150937411802653	0.07677739891315212	0.002589778576116619	-0.03565387981162274	0.03574781250223504	-0.08586363000495134	0.04093785643925564	0.09512345161666645
2974	-0.08077709840074072	0.004893521265647888	0.08092518876357532	-0.09767158257438863	0.1546252680556057	0.18288988917885407	0.0037813179468108764	0.03676637968057609	0.036960317101333864
2975	-0.12270740376616501	-0.05476785903350223	0.13437494305913664	0.04763102990411461	-0.0642808728310614	0.08000465999958845	-0.05877907768922706	0.019955116097024037	0.06207404153462137
2976	-0.049158968087872	0.08306432240645882	0.09652090861729677	-0.13851827219915988	-0.07914333793205848	0.1595336317898786	-0.07328279761966014	-0.07759045975473855	0.1067269781822561
2977	0.11455327417718315	0.006073630298283718	0.1147141735345425	-0.10890675902159358	-0.051845204615081526	0.12061760817628214	0.10266507485140842	-0.010821125933861786	0.10323378497721465
2978	0.1244910562294932	-0.0392918418636122	0.13054452082783843	0.03282303342827889	-0.11257066462177423	0.11725828779588199	-0.08690418774093402	0.07472015855104507	0.11460994695402674
2979	0.0057615954248479975	-0.06287615854615379	0.0631395858028915	-0.1443723993338504	0.09513890314873112	0.1729011294982089	0.17025344495984884	-0.03213651135456481	0.17325989403996053
2980	-0.10600246380819561	0.016444529562001153	0.10727042875799159	-0.13140388786027574	-0.050208100022834	0.14066923989521954	0.039412517354966925	-0.15494664198404706	0.15988060666130843
2981	0.027525014532067432	0.007616301750306788	0.028559315071308163	-0.011312496160543379	-0.058567166434804266	0.05964969030585467	-0.0031000494577931013	0.17952707111797406	0.17955383474278372
2982	-0.08228092663548696	-0.0624565450927214	0.10330039163969093	0.1784146728922887	0.02899523530931239	0.1807554125715321	-0.04029704903155685	0.004627390769847676	0.04056186516900533
2983	0.02816627717294033	-0.0647636318542799	0.07062341807601497	0.07305513254950827	0.04828978478795142	0.08757257394123394	0.04861445490407425	-0.07520436403634709	0.08954921326137759
2984	-0.04483249595952497	0.10861236034010259	0.11750147876775473	0.05455911585608584	-0.08386875884439263	0.10005331495306231	0.06730459243752453	-0.1467727332199398	0.16146870712318503
2985	0.02575402574265165	-0.10030375843792157	0.10355729717758225	-0.005709524769481212	0.02565120902195711	0.026278949700881373	0.01803500433008412	-0.12400772305178268	0.1253123168634025
2986	0.022352990858730357	-0.004710005625628736	0.022843825277828085	-0.011306283265505214	-0.041586761803761335	0.04309629680845706	-0.07452306672924545	-0.0941181257165442	0.12004961084121342
2987	-0.05015935554661397	0.10679664315151548	0.11798933823563793	-0.01442909955125039	0.02205828477926529	0.026358430174482337	0.07701676383380845	0.08385765466445169	0.11385819319335373
2988	-0.07849276222953024	-0.005288171685044141	0.07867069646438928	0.08754731710614139	-0.08142597646184133	0.1195605385369588	-0.11443111004951048	0.010169428163165503	0.11488209702268218
2989	-0.024036000715246	-0.029383391723014365	0.037961994672717284	0.03675265886310401	0.06686045652377393	0.07629599321114551	0.08756477733517154	-0.09841597147831144	0.13173190073698166
2990	0.04164401566806906	-0.10393805309734515	0.11197027696057968	-0.023029764947267245	-0.016326648805462786	0.028229940395673853	0.1342259163779002	-0.12153389657891414	0.18107204269334695
2991	-0.05513351721319849	0.014769203527769264	0.05707743944101492	0.09952773396547851	0.018122733006028156	0.10116423913572842	0.031147284381367123	-0.06255177499701228	0.06987759211371417
2992	-0.06274830421240758	0.05649274561315649	0.08443210283088808	-0.0020447472158268676	-0.19710147360666697	0.1971120795108617	0.019089996902129976	0.02864935889202034	0.03442693344820472
2993	0.05345887519674869	0.07573880296900759	0.09270500316854374	0.11874610481566575	-0.05110137474459071	0.12927485412747589	-0.021725739673730534	0.032000648429629366	0.03867879605529947
2994	-0.013601027843270098	0.008164956968510155	0.015863621298147248	-0.032372612373255165	-0.008976499924283904	0.03359410041599123	-0.09101893863518846	0.01858491873459824	0.09289696655245436
2995	0.02052622548030061	0.17661912204912883	0.17780787442032261	-0.009656475924517233	-0.013535540972524053	0.016627038121675743	-0.14388156299672913	0.08275321594040422	0.16598192347018065
2996	-0.1187934697283262	0.06548835683740743	0.1356488604130472	-0.03629857253353669	0.1900456468495741	0.1934810953412386	0.200220356615671	-0.12088906966375502	0.23388535304177277
2997	-0.11453793686652747	0.016692532968693462	0.11574791418661311	-0.062473057812300024	0.0018021307971716226	0.062499045015336804	0.026294438275581703	0.05896392331683079	0.06456114727250034
2998	0.00046854977503029175	0.05501209099632382	0.05501408632958919	-0.022517194464945357	-0.10520171847214838	0.10758450453511105	0.05946942916320651	-0.02319864791269899	0.06383408392054365
2999	-0.10604346831743422	0.029822415862666887	0.1101571316832302	-0.13970026363206586	-0.04293638789860961	0.14614957086713792	0.12036783441854727	0.0003623679954588907	0.1203683798726848
3000	-0.1293208917606381	0.045666893134917924	0.13714721351293538	-0.0850076563973673	-0.09331068492161011	0.12622672287084402	0.07898196269362241	-0.10592961793710884	0.13213339618445677
3001	-0.07122760391173111	0.0050363283162016634	0.07140543510066322	-0.022855415682974847	-0.16574029446763552	0.1673087422589152	-0.022102355429345567	0.08323330810223446	0.08611792898790942
3002	-0.0881359457437966	0.011174020692934562	0.08884145243409514	0.0281619040810598	-0.04866542122100633	0.05622647120430719	0.18147639647194044	0.004564484882031412	0.181533790239391
3003	-0.10896730832114974	-0.005877731175327606	0.10912571652239415	0.05212645966709159	0.028600682833516248	0.05945726916003053	-0.10362278061053298	0.055194263170349506	0.11740565296601546
3004	-0.03409177640545545	0.03786539424725703	0.050951322848182996	0.051998860446652855	0.007499201011136676	0.052536839489599224	0.010991475946090993	-0.031020098552839145	0.03290986262051773
3005	0.03179872580036572	-0.01719015760601399	0.03614775900448664	0.05462488741792026	-0.07838972565811822	0.09554489737382893	-0.1796338080718805	0.0646067274845789	0.19089875389502112
3006	0.13129151056594843	-0.044729204754780594	0.13870170332293558	0.021950236523190184	0.02760736413367946	0.035270092682520175	0.0365777972615551	-0.019130279251238436	0.04127835797046428
3007	-0.013150879215190031	0.006389785192099279	0.014621045753764961	-0.03320737919385288	0.03588945782134932	0.048895635956951664	0.02438224594915592	0.06010464713400711	0.06486187265742979
3008	0.028013308714020045	-0.07607445843242341	0.08106829645979684	0.06781546342997745	-0.01020853735525133	0.0685795254806868	-0.042460439843966975	-0.010269918943243838	0.043684782096789006
3009	-0.09071668292657846	0.06763361084439715	0.11315397419910946	0.12167976589590199	-0.021382961455347498	0.12354430973979494	-0.10396593561711368	0.06649791374316828	0.12341348508544629
3010	-0.051436555665666614	0.0073841548674368415	0.051963881705021926	-0.04150129179780017	-0.16022911505857962	0.1655165445909916	0.24533437785672674	0.13988390379332447	0.28241186855160183
3011	0.10957671056215156	0.020044757725029134	0.11139500801147532	0.037697697057417226	0.007409364702486694	0.038418941275460194	-0.06381359874089447	-0.13690417799384702	0.15104611658839442
3012	0.04533318307760619	0.03626728334496241	0.058055260994775905	-0.09592927164183489	-0.045525124281297964	0.10618362443691857	-0.03517075861870889	0.009432537839985449	0.03641366545568083
3013	-0.06434396866700784	-0.07755360950913942	0.10077057433455944	-0.0896941829763838	0.04329937735377888	0.09959860711388467	0.10305804408603603	0.11012283291793373	0.15082439716673987
3014	-0.012175053618101195	-0.07786454447026694	0.07881065420465572	0.11135591458786048	-0.02537125775429671	0.11420963371683598	0.0857295579653649	0.11032118978429845	0.139715146009157
3015	-0.041188719773558834	0.05696043747067314	0.07029226183183482	0.012966736248638535	-0.026342516839827437	0.029360933949694936	0.16784147144110526	0.1768443342814605	0.24381279314869492
3016	0.06619018927918857	-0.06383290005716155	0.09195531679311635	0.03452402483042691	-0.04612234967936801	0.05761232012719009	0.0966238264832748	0.009537702613601266	0.09709341695200295
3017	-0.07772920419137272	0.1332245171638553	0.1542420213747424	0.08132645317363082	-0.028427811735329173	0.08615179897055016	-0.0266376822600243	-0.1031712803986828	0.1065545832674017
3018	-0.05877160806523359	0.0657914596310334	0.08821914800628788	-0.00024281926094009678	-0.0936888786406408	0.09368919330496023	0.0086011117922342	-0.15685953082248105	0.15709516712461716
3019	-0.005232992019199541	-0.07931227268106797	0.07948472056508149	-0.02873192869318819	0.02831848544986644	0.04034179401817361	-0.0071425856258119985	0.10846400311722745	0.10869892594518119
3020	0.01690796092869734	-0.12263898522078355	0.12379903003961672	0.03860874121736288	-0.10947109583642914	0.11607995400592623	-0.009402798225694724	0.24500591625223325	0.24518627941438623
3021	-0.09920081481092154	0.049966234212683265	0.11107396733955022	0.06591564642802716	-0.07960597701191548	0.10335368411453123	-0.08434386444014495	-0.014939423619722184	0.0856567209668165
3022	0.025364283661850614	0.013060758167562374	0.028529463534920686	-0.019301640385361106	0.0010490124483062086	0.019330125418178336	-0.05480925526906331	0.13673779143226653	0.14731353661128146
3023	-0.07826653140899341	0.07215118300545502	0.1064492515139567	-0.038598759034064414	0.07476769146930119	0.08414316304144016	0.09137103203464961	0.1013555723195549	0.13646104768505
3024	0.05993578938269204	-0.07748211719450657	0.0979580386383357	-0.044552582229823445	-0.05482918331118783	0.07064822662966862	-0.019113864430940902	-0.004193777096337383	0.019568535454094458
3025	-0.07881105376032382	0.014399802985282947	0.08011576948908135	-0.02277521287261934	0.1106228234420472	0.11294299175992936	0.11345431136281078	0.08575752257021009	0.14221896302599632
3026	-0.016303374483877114	0.10474467423864528	0.10600588097328119	-0.189349984962548	0.027033617522200026	0.19127005327979013	0.004637873509412055	-0.013935323147866654	0.01468683430575746
3027	-0.029739185439698675	-0.14844836757285182	0.15139794247499308	-0.010524979183619849	-0.008088257671344091	0.013273850194035175	0.0005692407080021089	-0.08674400071408986	0.08674586845994263
3028	0.01767134868077165	0.0030144796975770803	0.017926618533469003	-0.2008933231236081	-0.05412818883426816	0.20805765571620913	0.056350088567986054	-0.025625477682665855	0.061903130680803845
3029	0.011983711856372993	-0.03609686427519985	0.03803410259699542	0.07385250946761955	0.06200482250015357	0.09643023990398648	0.021477312736945593	0.08803969342158478	0.0906215348588138
3030	-0.14211575318386463	-0.04709131425849692	0.14971465920747257	-0.015043769853945387	-0.0706574092471912	0.07224115511911154	-0.1572267074067641	-0.06461132358610144	0.16998488361475003
3031	-0.016374974744616123	0.05783793853018681	0.060111287885957695	0.07120263595667481	-0.08898201080366994	0.11396321166869242	-0.10716742207712497	0.05852739567521085	0.12210779008392275
3032	-0.016796257671922075	-0.06336113042329823	0.06554957757529646	0.059381504735894555	-0.08362068988513653	0.10256014275324134	-0.10561579230949218	-0.12271963756340601	0.16190986699042006
3033	-0.04000060479400045	-0.09204453971816601	0.10036057829553818	0.12847639371144756	-0.06270179308849662	0.1429604791458518	-0.08244289438698872	-0.01030860339439562	0.08308488514072293
3034	-0.10959991718994287	-0.05389986973547833	0.12213655392855927	0.014823708163152559	-0.051063293070654985	0.05317144179844964	-0.03289004409928262	0.15412937950429412	0.15759955782689072
3035	-0.016517311097787132	-0.06376188351436897	0.06586652681902272	0.08875836081187362	-0.042090509621698066	0.09823267080877421	-0.08378518574749041	-0.06303256831707267	0.10484780407518272
3036	-0.06608649304513825	0.06629432911271417	0.09360749241118453	-0.12255151293223299	-0.16750731317280285	0.20755137505772087	-0.03882619076308396	-0.09533072678271651	0.1029340592714206
3037	-0.16514288141911154	-0.07767059158882605	0.1824962796365037	0.08226632135476288	-0.11389390288749188	0.14049757558118411	0.009470172897173237	0.024348611501185002	0.026125448450466705
3038	-0.054519682077089474	-0.049967339334650064	0.07395357147542625	0.08681596389654751	-0.05571764421565723	0.10315748864832452	0.0012445280323526314	-0.1260560467201595	0.12606219006799124
3039	-0.0081841989241386	-0.042543839604710997	0.0433238894876862	0.02487897477225219	-0.05660457488018093	0.06183074706878748	0.06382886861318364	0.04953190959942549	0.08079315897404135
3040	-0.03691550345142018	-0.10025201066423507	0.1068326730794176	-0.11157354064747414	0.10471266919860558	0.15301437208089366	-0.029097177223574938	0.012724045131211543	0.03175762974280726
3041	0.0800417688200346	0.017339580356471387	0.0818983870584665	-0.07948299536394493	0.03244378459864812	0.08584955277174347	0.06507737287554469	0.1573318427426868	0.17025972278020488
3042	-0.15846630300555214	0.00043492264908647166	0.15846689984333687	0.007469335621452755	-0.015141726140169462	0.016883804225641633	0.21297898035197346	0.11481298943623315	0.24195468297813721
3043	-0.0757795886454087	0.08369488369265962	0.11290429403523666	0.03220875312186751	0.12044010140456732	0.12467245808119717	0.05246294723751226	0.0771847913932112	0.09332659243355843
3044	-0.1439804325851885	0.12401137366040428	0.19002417152709394	-0.13716773823178707	-0.13426804557640448	0.1919450350348544	-0.05747835945493793	-0.002788120545106728	0.057545941836111246
3045	0.022194302744080126	0.05645820189748303	0.060663956644723065	0.12284185622118328	-0.10233046680070734	0.1598800990602537	0.06336272586289346	-0.18893371581290852	0.19927564828560732
3046	-0.09556053163390385	0.057247382037327606	0.11139604102607094	-0.03320180048655235	0.000477885885529318	0.03320523950325334	-0.1443889082179389	-0.05065715677405887	0.15301733349134
3047	0.10647772976242884	-0.024088691636644597	0.10916854858486566	0.027338202828709024	0.019684925191845712	0.033687885266252555	0.0953260199007621	0.10521610568357681	0.14197703675361767
3048	-0.044793637665924646	-0.003389652382719103	0.04492170654173566	-0.08257908393176155	-0.034170972463214974	0.08936979613991919	0.13502051261893286	-0.041709353878364205	0.14131598999699227
3049	0.030189664884499028	-0.015653465514813357	0.034006570666002246	0.00046192036298637397	-0.04685872783711906	0.046861004523323424	-0.08788241287196372	-0.023324535006522956	0.09092498240565575
3050	-0.0009848261571824787	-0.018907753589147935	0.01893338396451642	0.00800050604526163	0.056478930650401896	0.05704277083376275	-0.20092293902626898	0.013135539195471878	0.20135185575730255
3051	-0.15687312487499167	-0.06528061870791385	0.1699139090449418	0.08617613196990248	0.02965096178114192	0.09113454479965755	-0.1111063059795406	-0.000764364679260374	0.11110893520226985
3052	-0.05214544160226705	0.04194958006201529	0.06692469161135428	-0.05876674001514291	0.037321272241150866	0.06961614104290396	-0.12716433573082206	-0.05309643276493994	0.1378042069540078
3053	0.13639206436488874	0.02238466992735797	0.13821674525712402	0.09307038088351159	-0.007924504523836884	0.0934071387515442	-0.029546500128224094	-0.1158423612353697	0.11955102812779585
3054	-0.06164635430853226	0.053642028400178725	0.08171744128653732	-0.012738772267351333	0.023001103774690588	0.026293099736119457	0.05372016826928688	-0.021365291191308262	0.0578129064013382
3055	-0.06580147136769351	0.061103667111893196	0.08979694743516868	-0.08024231321165665	-0.04581525913911997	0.09240057791779402	0.03218182917977256	-0.020554102958355122	0.03818561611102698
3056	-0.10827467165255052	0.05833119365391187	0.12298753056532924	0.16610396093870297	0.11716569644558014	0.20326909815095848	-0.06908215779135807	-0.07644749571581244	0.10303671251708905
3057	-0.06231215590755868	0.039929054875149264	0.07400766309694275	-0.015630810228467983	-0.07150562914930277	0.07319410651436355	0.04101618761126157	-0.09479923848587553	0.10329193222930874
3058	0.025546161284402166	-0.012534138504397944	0.02845542100226456	0.0948048243439874	0.041856099621421027	0.10363342990759607	-0.040392894928136	-0.05862955792423272	0.07119698745780184
3059	-0.08706277410042298	0.04229184699244862	0.0967911512282707	0.012202598858095057	-0.06382699313287588	0.06498298601384647	0.08301606653113722	-0.2170727392935347	0.23240533867943117
3060	-0.09722311082440838	0.0912197585175824	0.13331683172946032	-0.0730110213531664	0.04391147243065169	0.08519874793716396	0.17953827412742404	-0.06883366297815101	0.19228121342357848
3061	0.0619791689313859	-0.05248453830890336	0.08121603377981478	-0.010911837505119513	0.08336953570882981	0.08408060229353725	0.04958796179344153	0.008111867581714031	0.05024707305397081
3062	-0.10595708688568829	-0.036786713775974256	0.1121613416990754	0.09266528062008202	0.041075515555236926	0.10136099945505203	0.025932294508537797	0.07563655401175486	0.07995856552771972
3063	0.021307909365528843	0.07880488605994855	0.08163477854720416	-0.023637731956035815	0.06717290727049083	0.07121054587064585	0.14208757871965555	-0.013274278187499076	0.14270629449261663
3064	-0.1559630430407033	-0.1440451378743905	0.21230514016332352	0.06749983274837427	0.013123942730794593	0.06876383710832079	-0.12312319352267903	0.08848622592971853	0.1516216770864518
3065	0.013557972042125437	-0.1480237695630085	0.14864338182891865	-0.0016590475943906084	-0.101863305064351	0.10187681462213809	-0.154182357987568	0.058220807701654574	0.16480856156170895
3066	0.0018646443350790985	0.021080508501778936	0.021162814963749898	0.08768195031723212	-0.12060858830690613	0.14911256145884672	-0.04409162924035042	0.09914841660633036	0.10851027732252357
3067	-0.13535614640300647	0.16983558554632983	0.21717599426947914	0.03159499103225588	-0.02930844471168371	0.04309557273950714	-0.1748563830076324	-0.20952663911780853	0.27290321943596824
3068	0.00684450217283238	-0.05568341324438886	0.05610249299754234	-0.05472323537221035	0.03949311756732207	0.06748584166170456	0.020911378573013645	-0.016395330225865628	0.026572403109976283
3069	0.04244124529453658	-0.05047447245331058	0.06594643031727367	-0.06282739396058548	0.008267054623358711	0.06336896420191994	-0.01452205509880157	0.09506694801792252	0.09616971815355918
3070	-0.0633031599378544	-0.09380357409672024	0.11316536825122984	0.0966288866314469	0.11892146273675994	0.15323007547829376	0.08741499426563241	-0.033694259441068686	0.09368395989571851
3071	-0.08845377818452334	0.1385440917532339	0.1643731615405792	-0.024821674653627005	-0.04826737654447271	0.0542757328011002	0.05335406466815735	-0.08131015628417013	0.09725223766870399
3072	0.034316593349545066	0.03672366731331457	0.05026187740282937	0.041711076550788456	-0.07856877985390909	0.08895429767446746	0.012239552803460457	-0.006506761305970741	0.013861623120023672
3073	-0.04328089609309839	0.11805230723417826	0.12573616508361624	0.05174881716027794	-0.030416482517947374	0.06002584848423615	0.027200715997255275	-0.07140209186950698	0.07640770690254259
3074	0.059864088239431894	-0.007327506978346419	0.06031087314287701	0.0005279502928511474	-0.08483357775608509	0.08483522055378565	0.030949881710729276	-0.05044811566163666	0.059185366026729996
3075	-0.12050978204990094	0.031067114121415506	0.12444988207928397	-0.05931315215660073	-0.07216672093229765	0.09341351951870883	-0.02198420041586987	0.042718426593110266	0.048043407857021166
3076	-0.08872086206293095	0.02922313418034604	0.09340975825101	-0.0065844459454142456	0.0523367148871431	0.052749281071747214	-0.06641143007900419	0.05317414480478604	0.08507624651369391
3077	-0.0881226579787175	-0.014169715232450825	0.08925460032403244	0.06854333311690627	-0.11439547807670115	0.13335859147116166	-0.09694146877395744	0.06487703636276589	0.1166476669945345
3078	-0.16204364000590377	-0.05558646067366121	0.1713125677718579	-0.054947271748752566	0.05764516909351126	0.07963773095995873	0.04193309191583831	-0.034803014693489204	0.05449434860035827
3079	-0.08157362371581649	-0.07248807882077478	0.10912734605613972	0.07830915711844938	-0.011892936088882882	0.07920710837681327	0.10036211660504671	-0.03575830572151477	0.10654206154152596
3080	-0.05846541483415054	0.12083773245156651	0.13423845319343367	-0.1132214052311785	0.010811694756082747	0.11373644686740236	-0.059268342482364345	-0.05469289181076001	0.08064768338415143
3081	-0.19155848913340304	-0.04944663278695076	0.19783736819175402	0.06997693332843066	-0.11428746799633226	0.1340089420115848	0.006201183690380214	0.1355052226147659	0.1356470421168081
3082	-0.02061002373008368	0.006702703598255546	0.021672547466338152	0.03319097547940804	0.011065530777463313	0.0349869522059532	0.04914015570688304	-0.0193263238290625	0.052803993178949064
3083	-0.05518756558636107	0.05347115720955698	0.07684290499895265	0.046967946028398114	-0.16074801649277368	0.16746913972576427	-0.043555243234547646	0.2154048786233107	0.2197642394657143
3084	0.036210970320337973	-0.052662138408966684	0.06391036843381176	-0.04546649355134241	-0.14065977725791026	0.14782548824238395	-0.05456257543829791	0.05382095678715147	0.07664052471078454
3085	-0.13042523361351305	0.14805817362196538	0.19731184541079	-0.014265166659187858	-0.08106490494918513	0.08231047195973805	-0.054239379619419666	-0.029090402064526923	0.061548044597495945
3086	-0.0410303267527388	0.002639299493874047	0.04111512635581796	-0.07481873617814913	-0.08777031175961893	0.11533200297261892	-0.06508298437993985	-0.10918054697536445	0.12710698916125446
3087	0.03082225960474491	-0.01079121893220665	0.03265673120790115	0.0646326720381964	0.0030869369442551677	0.06470634802316434	0.04381486772466177	0.062494631524724835	0.07632379447551556
3088	-0.1088113802290435	-0.0011057787382897403	0.10881699873626148	-0.021897396681969706	0.028491754463236225	0.03593432973969153	-0.07106663456218741	0.14502065040979162	0.1614975405177258
3089	-0.10164196211430965	-0.03901371666060632	0.10887221201996783	0.05874798275047329	-0.021481976265554738	0.06255238429927164	0.042129971174189575	0.047842047161617746	0.06374790935985666
3090	-0.07169933805816056	-0.015615455347156502	0.073380089422659	0.05947453983022968	0.02655655358648451	0.06513425693449953	0.0029764903348968945	0.02608197865218159	0.026251268638421855
3091	-0.056940932770467516	-0.20932812570171108	0.21693440030240074	-0.037114078980391506	-0.021260798040107293	0.04277237884271775	0.06283439997254092	0.10386748503012698	0.12139446555091754
3092	-0.03378561794694945	-0.05763897986491229	0.06681107677567394	0.09909571920508645	0.007412869582251482	0.0993725928021243	-0.05922814908881596	-0.05082709756285716	0.078047213218354
3093	-0.14388169614770763	0.029068575704796658	0.14678870726267315	-0.004344265390552218	-0.06585481961081846	0.06599795381492513	-0.14110048377650297	-0.006862832664598676	0.14126728210787332
3094	0.07115542770536361	0.06351157208344435	0.09537722306947176	0.01124189277574647	0.08304701973970444	0.08380446074540565	-0.014120504213310112	0.04379642896723131	0.04601647345809808
3095	0.04871946801217999	0.07101054509763954	0.08611668873368117	0.02369239650069921	-0.025715259635061903	0.03496575796468579	0.03416171934034035	-0.04972258068028989	0.06032709256873002
3096	-0.0011396192839916645	-0.046312044559954836	0.046326063975214736	-0.08648526229168464	-0.04786307214746008	0.09884621524901425	0.06009902238767026	-0.024631166611581753	0.06495064942401417
3097	-0.08503783389422975	0.1027470913109079	0.13337315309414657	0.045558539955303214	-0.04154070528307965	0.061653959793955174	-0.043002961412657664	-0.040465418269717446	0.059048325683305425
3098	0.004633613395348837	0.0544948688372093	0.05469150850618587	0.03305123926142283	-0.05830714516949239	0.0670231869917574	0.07454183639740657	0.04866117200211924	0.08901907118206502
3099	-0.037157041948673024	0.08042900504689153	0.0885972382143391	-0.06999417238392132	-0.023190367992504842	0.07373586193527466	-0.15688034168221102	-0.01736201840183926	0.157838149030306
3100	0.03503742936737392	0.07937869619939861	0.08676749890938504	-0.11970227095259262	0.04619609592649898	0.1283071040514055	0.010551047397521659	0.18602824770215912	0.18632722169431018
3101	0.017744800291079745	0.04081207782917876	0.04450284973016052	-0.05264472797146285	-0.03273039403969842	0.061989886894422135	0.08711954413643624	-0.01969021796972847	0.08931696173871949
3102	0.06246149537221678	-0.047350902259617925	0.07838077793013633	0.0654169690491797	-0.08709634974097324	0.10892728757195447	0.061800960384532616	-0.018018095467083918	0.06437398906943333
3103	0.0965960940133768	0.04127249519407694	0.10504391575996315	-0.0022509754958049354	0.03144240897715696	0.031522880150289485	0.13249853227533187	-0.07351868725643075	0.15152840800003817
3104	-0.11046264471168536	-0.004774771692893475	0.11056579182287479	0.012004425947849139	-0.172128352487625	0.17254644584123277	0.11545318181552883	0.03350009630368931	0.12021519722433606
3105	-0.04427907198676691	0.04077454166622486	0.06019301839997719	-0.10906658105939006	0.02342170857856251	0.11155310635174445	0.047463609933505416	0.024638948857930686	0.05347777172567756
3106	-0.0355577183100819	-0.1314877583993801	0.13621079964640426	-0.07345326220149033	-0.02141419777288523	0.07651110765305343	0.07966766472211242	0.08441930303169737	0.11607564570844507
3107	-0.05622762020102286	-0.011291696557824282	0.05735021956910413	-0.08797071565643169	0.013768239580507245	0.08904162641288065	0.08196672186214791	-0.14343724626328797	0.16520528777379323
3108	0.020403834276043222	-0.115028567907356	0.116824175100796	-0.09956417231610921	-0.10034222159298478	0.1413562373693059	0.029762277106468473	-0.12877511152767673	0.13216967310063152
3109	0.06491910927494751	0.033084750498793496	0.07286351257398994	-0.19140494523446602	-0.0024477858906708587	0.19142059637347156	0.1058026147718308	0.04898542559191317	0.11659230340368652
3110	-0.18174364174579274	-0.06581209220620922	0.19329247992506496	-0.07528542855560162	-0.10229482999058295	0.12701231434629817	0.10711571247955015	0.09056028673116656	0.14026739247891065
3111	-0.06692645222612191	-0.06592300744156117	0.09394143344507527	0.006763485969568125	0.05369510836011282	0.05411939951870126	-0.07492448620806645	0.05838814808722382	0.09498870706877906
3112	-0.024503263204443487	0.1321253475754261	0.13437826230307262	0.058432174142497025	0.0001175285747430001	0.05843229233895398	0.07201112705224741	-0.07780069987974908	0.1060120338504724
3113	0.003705293425306536	-0.08974402943937068	0.08982048774852122	-0.16474335581843666	-0.2282549161818976	0.2814972114382754	-0.05110909633604516	-0.022673441054980738	0.05591265203476607
3114	-0.09160343026986673	-0.054496930568351656	0.10658847910810097	-0.025303634961032197	0.1025551986977033	0.10563069024751554	-0.1378104418211241	0.09271874627176144	0.16609781390837358
3115	0.009159552605597527	0.03317243303571429	0.0344137722059593	0.008425727932242293	-0.04314189625837572	0.04395698015055881	-0.01856978655417754	0.11428011414266866	0.11577901995236049
3116	-0.0010397229566779741	0.12882797865496826	0.12883217419632256	-0.03442175961216767	0.06777573615318931	0.076015840098657	0.018131815869085185	-0.09368340781548812	0.09542192434987605
3117	-0.07163518788283509	-0.09819430367964921	0.12154719831464751	0.060003382197354765	0.01254839840344764	0.0613014533075153	0.03289326455226625	-0.0810708881112267	0.08748974655380147
3118	-0.02940398017756508	-0.07446467657788414	0.08005986577637716	0.1306979169015037	-0.015307848817548528	0.13159132083011132	0.050927613463871764	-0.0727307368256527	0.08878841079965272
3119	-0.06542341622098473	0.027612118873022003	0.07101163636110708	0.04323836763016588	-0.08964146971530064	0.09952461769853997	-0.17734686981815206	-0.14436365254217925	0.22867613869753803
3120	-0.06601902200910036	0.0011667048608121444	0.06602933035606465	-0.019578805924906233	-0.140651446448265	0.14200760201282991	-0.0004123390587939946	-0.0006259156166287225	0.0007495290911944854
3121	-0.0035141626797957452	-0.023277665319312604	0.02354143245552398	-0.042778331718072084	0.03331688524625392	0.054221771523009686	0.18505127562601767	-0.012517616986119251	0.1854741635533843
3122	-0.031949686031982026	-0.04127468115506487	0.052195610370935355	-0.04022230271800261	0.07684035165121571	0.0867310398751285	0.0948999188947234	-0.04735150530422034	0.10605734138097507
3123	-0.06364727520417664	-0.03354823324569311	0.07194761701977088	-0.03648502727451601	0.05778036095299629	0.06833540317493353	0.021507738813425187	0.07737737689037655	0.08031090388796465
3124	-0.017998066400678435	-0.1126631393753364	0.11409168842676361	-0.02422202320098005	-0.14263577873627692	0.14467782063486082	-0.07697334102078357	0.024797398906662233	0.08086906837869455
3125	-0.07402075553141653	-0.09501333191610162	0.12044337047443095	-0.037920292199195696	0.055762178784883105	0.06743418378915585	-0.007214095282945165	0.06099629771091763	0.061421425457166876
3126	-0.019594224697480928	0.06128045855522583	0.06433683425716658	-0.06077453951502039	0.09774369446189748	0.11509723915161278	-0.06792265843311787	-0.10772961345572195	0.12735445474713974
3127	0.06709490538089827	0.06645197858529521	0.09443300157239642	-0.008794772619492564	-0.08660449930355696	0.08704991283768396	-0.1518713935259174	0.17671723004883988	0.23301051385643237
3128	-0.0845880268775907	0.02202103704318822	0.08740743883389716	0.07163362155410702	-0.10696709099475707	0.12873746266272948	-0.04667658654720632	0.04672395134067429	0.06604416219912658
3129	0.06778458845393652	0.10230688062234672	0.12272509219611387	0.0037037974482574164	0.09920516039681833	0.09927427645113396	0.0882524826249384	0.08285666613257452	0.12105258283931812
3130	0.05397457720370977	0.09670321459671163	0.1107464071546201	0.05904181290387223	0.00303200382721642	0.05911961365049765	0.032698251642928645	-0.17714567491962346	0.18013818530015563
3131	-0.18903118351097592	-0.03201005682193256	0.19172227851061963	0.10261348001750828	0.1613899180083096	0.19124913572623656	0.0495990043945622	-0.10099571470091409	0.11251753474405772
3132	-0.01958856300698763	0.008244351651067433	0.021252791224335276	0.07673833789683594	-0.07082505936282503	0.10442682383811477	0.001411836389431779	0.008423196043873309	0.008540697488147364
3133	-0.09131289675976505	-0.055040412333636005	0.10661844167176793	0.11080349247665314	-0.10138304423615681	0.15018633627468997	0.03006036470753423	-0.04831146964112265	0.05690011972953207
3134	-0.006916744128871327	0.09798186210392412	0.09822569241647869	0.1299137738723381	-0.039668909802555524	0.13583523492333013	-0.040477006896254365	0.10605260699494339	0.1135145080494266
3135	-0.10199633323638933	-0.027902673943168012	0.10574408355481324	0.03229715695616208	0.09702115156586189	0.10225561206416453	-0.0551348986949823	-0.04258175969422658	0.06966393121811905
3136	-0.05063705470086992	0.05359678313921242	0.0737341608187864	-0.03720979520813638	0.11594063466544022	0.12176534657305635	-0.0022008502820518154	0.08924318053262066	0.0892703142905968
3137	0.0012266159372429366	0.043888189727690374	0.043905327515362476	0.14874064159590616	-0.08665635230591355	0.17214267877934403	0.10770481753638336	-0.04324359358670026	0.11606177711390317
3138	-0.07039855249705264	0.010707790540110848	0.07120823668601241	-0.12945206072074586	-0.05673886068695103	0.14134049079050529	0.002637233540958384	0.06371218701144006	0.06376674505202745
3139	0.02312790498378097	-0.08769029587827158	0.09068896283538375	0.04118166437587636	-0.20175587613010695	0.20591591253177685	0.012626986644003082	0.12358694989899811	0.12423033034265545
3140	-0.0620148420638549	0.05940821599060753	0.08587884933667628	-0.0038226229270718398	0.0021350514502904865	0.00437845757521559	0.07902602043500409	0.01783664314703682	0.08101393549598995
3141	-0.13250943487448136	0.006631808111574679	0.13267528484832117	-0.1473863798227171	-0.014244338013559794	0.14807311073483523	0.16099745017457612	-0.06275926847053938	0.1727972937915185
3142	-0.10576130792297635	0.04630280031025958	0.11545303621018546	-0.011423428955980829	-0.1803483560939287	0.18070977913465242	-0.03845247285082495	0.2515528753114885	0.2544748351916565
3143	-0.027828000383599293	-0.011873370195648774	0.03025515700095643	-0.0769608964526666	0.03882288661381933	0.08619858530061582	0.046944391499094636	0.04550533689126084	0.06537974899620994
3144	-0.12847112253546256	-0.06005079623516816	0.1418130017099967	-0.05075299282316745	-0.05757436461729676	0.07675072469751618	-0.08534040629672836	0.11763168579654253	0.1453278997654173
3145	0.030198321800999208	0.018848695247832902	0.03559792061542897	0.0827408836070056	-0.0898768830067399	0.12216344755725937	0.02673759459274108	0.12010548966745403	0.12304563223806314
3146	0.07099306934931013	0.0543629550878565	0.089416703034278	-0.13022388377601116	-0.03381018465051203	0.13454140066094816	0.13742164567706036	0.06193079114295381	0.15073198596244824
3147	0.007589738349170662	-0.03137945653629927	0.032284275130818205	-0.0703216905005983	-0.0625004832086098	0.09408214791431824	-0.0959171526399337	0.039271082094253146	0.10364515453896488
3148	-0.10000296075884248	0.07377410396951405	0.12427071488101794	-0.11222703416798174	-0.024464943966750072	0.11486270361365157	0.11315575798267614	0.007180315460888377	0.11338334310978773
3149	-0.044904707437721895	0.0073245740429893486	0.04549815529204046	0.01293535009945458	0.01403120164264696	0.019083969758204877	-0.12403177110070557	-0.0730743443214711	0.14395742440176795
3150	-0.00892434932600147	0.0640028731863166	0.06462206888514348	0.07761885209514155	0.10186004235144511	0.12806308768886393	-0.1541654989655542	0.037152007896407054	0.15857891651172606
3151	-0.08307194288628252	-0.1416002719700833	0.16416937813399715	-0.06876655546402019	0.030103252278215177	0.07506693645082389	-0.2425885309943333	0.16599120652296018	0.2939426406851116
3152	0.06519140693336944	0.0036316904249976026	0.0652924858869318	-0.09542068547973129	0.012213741665521647	0.0961991824439995	-0.12090456956357315	0.06926027031579216	0.1393373603365928
3153	-0.018306051284861853	-0.10531756742870062	0.10689668621029791	0.08834540715401534	-0.12527250546899085	0.15329093773503732	-0.2105913896287235	0.09632575797984251	0.23157587317367073
3154	-0.06690560325901694	-0.009354354965189176	0.06755637426821941	0.09910074242576825	0.03694521173374982	0.10576344273608942	0.07874535110097736	-0.017808868122025704	0.08073404550624166
3155	-0.1797691411376973	-0.12644947644461044	0.21978720208078864	0.07555605459951224	-0.06988239549426668	0.10291873778210449	0.03590873725160341	0.1645543055409526	0.1684267107173618
3156	-0.015748233321706915	-0.020438335526720735	0.025801790865320473	0.007292481663953635	-0.08064282635807064	0.08097188235330233	-0.036367310929665206	0.05806494757459352	0.06851364419657767
3157	0.10195693191736019	0.07033789787934124	0.12386539405373018	-0.025380013665393487	-0.014576391284060767	0.029268007730653665	-0.003474785777322287	0.23391806872206564	0.23394387577121847
3158	-0.023264470585904903	0.04731854973494012	0.052728367513705895	-0.1281563725254832	0.03524235873641156	0.1329138054086044	-0.07494419097105585	-0.015245480000170085	0.07647912408456099
3159	0.05627179870281407	0.08117815524529022	0.09877453223517926	-0.035648962891236445	0.002016220978063821	0.03570593371210362	-0.12883774434990816	0.040483719144969524	0.13504849456762213
3160	0.008781331745532639	-0.09738039645956126	0.09777552557693786	-0.04713932444076754	0.07480491039149793	0.08841883581800872	-0.09319861373299694	-0.11203919743829502	0.1457352509325373
3161	0.022675633969446017	0.09798119952677331	0.1005708697219113	-0.04168007922343963	0.01680924958358853	0.044941961190357226	-0.0195805836489401	-0.07782713231763416	0.08025248769240538
3162	-0.08757474856008168	-0.06445376758054493	0.10873649222173958	-0.0691492170429716	-0.01882715768390386	0.07166642229182767	0.004075539311011685	-0.01431710650530392	0.014885884567596827
3163	0.003812557878955032	-0.02968611783615161	0.02992993801801569	-0.03048598001062523	0.06591089952814821	0.07261984338882789	0.03632009755440376	-0.03945834516354653	0.05362938084116748
3164	-0.10073163581880512	0.1308323901189129	0.16511806914738253	-0.03782340405037687	0.10906503600067427	0.1154373941657834	0.05603177744129193	0.10715203335800115	0.1209178164539232
3165	-0.05256599990785353	0.09827029909905884	0.11144611267931664	0.015278175060716827	-0.043969715182886435	0.04654845310480321	-0.016921015557910136	0.03986852452739114	0.043310737877600584
3166	-0.05936857338616607	0.06763040799472715	0.0899916640108507	0.023499848881590034	0.011311603486689545	0.02608055350059993	-0.05480577919793259	0.08356453142778368	0.09993349961968502
3167	-0.08823064853556485	-0.02364253468399031	0.09134340034884872	-0.14523273481105722	-0.02266013613181205	0.14698989431321843	0.05810899826000497	0.030648266784172824	0.06569605723066714
3168	-0.0650318954728339	-0.0816896455426497	0.10441429795613884	0.0179365504912663	-0.03481467183891587	0.03916351897847214	0.07315474210550511	0.02151997793300395	0.07625434900882663
3169	-0.0671897812867891	0.08513057905944754	0.10845128952835648	0.12242586865417686	-0.032241474691491585	0.1266001816981787	-0.11922015824723563	0.09069487784161488	0.14979655202707887
3170	-0.11107095036591846	-0.009341755590989003	0.11146310785506611	-0.11209401356177456	0.004320829786526033	0.11217725904313863	0.03717740516113688	-0.056255810573327514	0.06743052482205247
3171	0.02917185908807492	0.04331080246168355	0.052218990535335644	0.055941430714679594	-0.030297159334210292	0.0636188771838031	-0.08633043532357654	-0.02919899839805901	0.09113465625440238
3172	-0.05802160230765173	-0.031747715807914086	0.06613942692046382	-0.019061383177124608	-0.09265314512813484	0.09459356019708945	0.1522839406594851	0.035869518978568826	0.15645133740091674
3173	-0.09989074571328668	-0.05276628423267996	0.11297097782563657	-0.12023612023711365	0.07727177385363611	0.14292533590711315	-0.19335645633714113	0.20458214037846015	0.28149701840177405
3174	-0.016361294321951277	-0.010992072979554674	0.019710850318476143	-0.07933124176650044	0.09577411976331784	0.12436288810032234	0.06282889476244813	-0.1792275962215185	0.18992103955174225
3175	-0.0051691927333671105	-0.06744807584588938	0.06764586823175191	-0.007601041776946851	0.014083972780856793	0.016004190869481853	0.12443222861201943	-0.038597685786654956	0.1302810840661038
3176	-0.010332312739928006	-0.1301867619515694	0.1305961319258357	0.0024292608660157634	0.001258852292078733	0.002736058743599548	-0.09593722331869997	-0.007179545412624044	0.09620549199725575
3177	-0.04015880474136937	0.0755624034314969	0.08557106059059759	-0.002212444589563936	-0.003360325972588556	0.004023270026227914	-0.052990790802977784	0.11963864185711325	0.1308488767064493
3178	0.08911388270556171	-0.12337956418751082	0.15219658652532492	-0.137788574524629	-0.10039947766076535	0.17048679240364564	-0.14808791316299358	-0.2935710382644052	0.32880691071297635
3179	-0.025204798037863112	0.0005221794282210471	0.025210206573622624	0.06970913712045532	-0.07833275438365593	0.10485887758033942	0.07729230375210804	-0.011208144181023194	0.07810072160544188
3180	-0.05648636540708999	-0.07318117313150425	0.09244562497926277	-0.006485572786108166	0.03991651199401058	0.040439962711801516	-0.12101457260390763	0.06998823134567542	0.13979584868443773
3181	-0.004619971029814933	0.06766521815741332	0.06782275341363446	0.1259639695956056	0.06163808662459352	0.14023614141519847	0.06040088718287148	-0.04871624880676326	0.07759858291412564
3182	0.02350128981532369	0.10506446447025537	0.10766082071675559	-0.12294991196206742	0.042009951059228036	0.12992889147329345	-0.006473405312937151	-0.0706111324845905	0.07090724227539776
3183	-0.037410821693879735	0.016512834430482008	0.04089307130480389	0.0135087803068715	0.09929850932902659	0.1002131782768419	-0.09423536803948479	-0.0823630668336053	0.12515582035116898
3184	0.024388937748225658	0.10280939630399345	0.10566263413751528	0.09554564080905853	0.05606488562688339	0.1107801465875955	-0.03544407334269986	0.16651581327001075	0.17024628748990614
3185	-0.03262336621249778	0.00957355094976034	0.033999072058254746	-0.14624707033349818	0.03543385344619567	0.15047844879310007	-0.043871280345791776	-0.005072421016733002	0.04416354485489191
3186	0.0005400692625647008	0.022105122699005747	0.022111719163069758	-0.13413510423136002	0.0733150358360433	0.152863732346159	0.024509569920007423	-0.03416371344298988	0.0420461452915539
3187	-0.07989533307539752	0.04384315789188883	0.09113444322078125	-0.004369087408827264	0.0902307730562489	0.09033648947747673	0.01385250452721062	-0.005183739813421641	0.014790640288021455
3188	0.09111341076914566	0.07227508287538807	0.11629850053475015	0.07793918801077618	-0.04426149981958596	0.08963033746482452	0.02825671734019608	-0.005749810003859112	0.02883578315087378
3189	-0.03054825980985404	0.07892308320152207	0.08462889128096102	0.0457130548346952	0.03336276734808069	0.05659291145931626	-0.007282919800003488	-0.0601089075638335	0.06054850691248102
3190	-0.043554504678867546	0.1203477276972176	0.12798660257896188	0.07003178002990189	0.037822545610650966	0.07959268289627093	-0.01998335746921272	-0.04770456561030097	0.051720983708837646
3191	-0.13731195110630146	0.018891318554595818	0.13860538890443813	0.015763105088208145	0.031837059838700145	0.03552567889843721	-0.008913841489038303	0.08853067665677193	0.08897829667619854
3192	-0.19230143613550013	-0.07816790362226997	0.20758146231413901	0.0489804788389184	0.011254606225442151	0.05025687483896601	0.06809031781339778	0.13709301212292443	0.15307117740732845
3193	-0.00820469172851056	0.1552944249772549	0.15551101374300194	0.055469274391710656	0.049060812979700046	0.0740527094154697	0.054748913838704914	0.013306122171296873	0.056342669920366864
3194	-0.07185224099883517	-0.06760457214102165	0.0986565897997964	0.027046340890156065	0.042990511592900814	0.05079063538257685	-0.09668783320000346	0.0019404637219716328	0.09670730318010103
3195	0.08458838003806736	-0.1544175885119546	0.17606812794856386	0.034169831098227306	-0.11995992355068653	0.12473155420970243	0.006892377588392493	-0.046277495386518555	0.04678794126770509
3196	-0.09576651187802132	-0.025364812937268586	0.09906865565165315	-0.004023911782421693	0.08897518239332304	0.08906612682696949	0.016420716268036106	-0.08790967415795435	0.08943014443303249
3197	-0.01605330150313197	-0.059968759572827435	0.06208027556200151	-0.013004961916327818	-0.0484356298257762	0.05015116420448042	0.045447940068211366	0.010748563770583938	0.04670167962262216
3198	-0.04578873709979899	-0.0023594271131624164	0.04584948572772474	0.07450503647099689	-0.014309958973991316	0.0758668266463142	0.04316393207069923	-0.0018231645523949262	0.043202418459954844
3199	-0.16909060174113646	0.06706588426563517	0.1819050973159114	-0.0985182770326213	0.01565221891041563	0.0997539115338135	0.0679860618904781	-0.03044531223669232	0.07449175557446344
3200	-0.00924475776273678	0.08317270480546476	0.08368491124897405	0.06667747616041467	-0.05578994584177826	0.08693908145449443	0.06728054688726509	0.02546594624221575	0.07193876845943986
3201	-0.013853132192289144	-0.10296715767952387	0.10389487394543086	-0.08607611383465105	0.09935648426996846	0.1314564883882279	0.11927897361556704	-0.09613214434000701	0.15319550490204037
3202	-0.004175401663532766	-0.010747559237424802	0.011530134804666744	-0.04576509060339503	0.02219752482998003	0.050864266695928445	0.035489846875737675	0.09530446158438832	0.10169793325900707
3203	0.049228376447281966	-0.020545777321150076	0.05334380951305963	0.07843154606407599	-0.15198253906103207	0.1710268972923248	0.08205620853006838	-0.18782712965993537	0.20496890494565326
3204	-0.02025472144489057	-0.0625425234213408	0.06574055808037434	-0.08246854723424618	0.1609681560488243	0.18086406095376095	-0.005407054858342408	0.0399177481090536	0.040282289611428206
3205	-0.12181119764260155	-0.1215372940876713	0.17207347769275205	-0.008597041010478831	-0.0743447962318126	0.07484021539844465	-0.2255969785790299	-0.019665137228365694	0.22645245497940122
3206	0.015143070574071863	-0.12420798039066822	0.1251276747132302	0.03653613099130299	-0.06619239094125735	0.0756063587691796	-0.16087985821359643	-0.06290843156090596	0.17274200282583296
3207	-0.1344880495048501	-0.06016675197907903	0.14733320570506508	0.15416719355681852	-0.10383247378545107	0.18587282260080928	0.022198361205032137	0.060974803319681324	0.06488985960890112
3208	-0.04532974051511147	-0.16178705731100845	0.16801737198433642	-0.10024944965342317	-0.046386345591643605	0.11046105745085741	-0.16993734136396788	-0.052759811544708275	0.17793902805198997
3209	-0.08677989941678313	0.04449635214228264	0.09752269631607309	-0.04349643078416431	-0.0013404707904264162	0.043517081162476684	-0.046430844096978695	0.12108071350107234	0.12967791818766486
3210	0.0927598491974728	0.02666211148227428	0.09651558325903188	-0.08204839667150526	0.030789031517705675	0.08763506066730911	0.18280904538516407	-0.020780207073006263	0.1839863149275837
3211	-0.08304441542097545	0.0064794992681465	0.08329681172396369	0.0538734524509428	-0.16021102618940097	0.16902639377222992	-0.05355370837167374	0.0858084870111977	0.10114888098001462
3212	-0.09087293951638767	-0.0339767710047267	0.09701707120015883	0.12107361620387841	0.046172773227062994	0.12957910915020923	0.05835622224617257	-0.05063354115704134	0.07726062493240968
3213	0.07024363995241577	-0.11932264859817143	0.1384632204675571	0.12005599057748421	0.046362634674305694	0.1286970658852956	-0.11538861806171072	0.05499624061574358	0.12782456594902294
3214	-0.09062730081919428	0.047971337780101216	0.1025405134675329	-0.07747417351633426	0.11958862187181091	0.142491003376487	0.04986125068447603	0.10687325172772255	0.1179323376121974
3215	-0.1586169610863142	0.12831960771987175	0.20402269988812294	-0.01846209109572667	-0.050933058368597336	0.05417587325005341	-0.16467445924175164	-0.015512279113575646	0.16540347133558228
3216	0.023858776774016134	0.01876745326735213	0.030355535430866276	-0.006424430568657402	0.13180994325400186	0.13196641409371815	-0.029901100220816632	0.0025872358453161107	0.030012823654808105
3217	-0.04872944571587395	0.04034277739339212	0.06326214166141624	-0.06210039613653843	0.12630919472277408	0.14074967805231617	-0.04711687023561818	-0.029559465778790244	0.05562159183201748
3218	-0.05972792592203803	-0.06413453702654995	0.08763939738815169	-0.12041229793069305	-0.02541676771427497	0.12306556615882201	-0.10227651513593822	-0.07621440870587419	0.12755046704241357
3219	-0.14947866182566932	0.07248844513080002	0.1661277972486056	0.12346073604199578	-0.024994792307281043	0.12596544362052423	-0.05311948796016643	-0.08368035597544309	0.099116507088008
3220	-0.07637972424416593	-0.07461143320770924	0.1067741927664325	0.06346210947418957	0.03071293132940098	0.07050335800342081	0.01821200545805076	0.1302173830224144	0.13148476711775492
3221	-0.07229272305883891	0.01878879639440067	0.07469442199530178	0.09990099396171681	-0.049212279332412005	0.11136452321825978	-0.03269464847320459	-0.003676607434676524	0.03290072158806154
3222	-0.12958757491954045	-0.05956761018229214	0.1426227182336567	0.025982606875723246	0.06641562801541459	0.07131711929642352	0.1323261331080861	0.06421294636926678	0.14708333686982103
3223	0.038379518072289155	0.0415413725386126	0.05655681249728424	-0.00029852691066611356	-0.09511250023471333	0.09511296872253927	-0.08322788610219341	0.026016837789586248	0.08719952335654892
3224	0.004133429094696018	0.00800092792760441	0.00900555849370819	-0.13581082302825565	0.04598795626195192	0.14338574466369863	-0.03435691359561519	-0.15854413612817628	0.1622240444954023
3225	-0.005299250999961806	0.1105493501071411	0.1106762886542183	0.02877588274947893	-0.12159673261999261	0.1249552592405367	0.06825677654226019	-0.09497663748002907	0.11695960503931647
3226	-0.0950058422318593	0.07449474199132664	0.1207293528622566	-0.08506693280260752	-0.08626088138995064	0.12115000088573864	-0.05743214903198288	-0.058794417640313415	0.08219023839906714
3227	0.10563273602732899	-0.01577025681453114	0.10680344526566377	-0.06939899781372232	-0.009088758283942816	0.06999161681725158	0.09346925610909579	0.07005648723044834	0.1168093028857621
3228	-0.09378472434795977	0.10123870978274623	0.13800308286229665	0.10422911314457861	-0.010939522902118456	0.1048016277938055	0.011329818543740298	0.004812059652452892	0.012309374733626666
3229	-0.03202172695434878	-0.03304611899969841	0.04601561667609264	-0.02226102835783067	-0.11180041119738598	0.1139951109804834	-0.05278616757728985	0.010830491627046987	0.0538857962396517
3230	-0.05213366725080428	0.04778122302722779	0.0707174980821244	-0.09093231222288033	-0.042816836697979	0.10050854148290478	-0.08082292291954231	-0.13426530458835334	0.15671476281914726
3231	-0.03965783792920938	0.16395209315343326	0.16868026843294828	-0.08514498892029813	0.0018079965638065523	0.08516418255236428	0.10450472950957883	-0.16717443972965537	0.19715103801094838
3232	-0.010574559990057415	0.0492007636136092	0.05032431280351053	0.015942881477217927	0.09282482667786714	0.09418398970935926	-0.0953738846332988	0.10827690018019681	0.1442915970619152
3233	-0.11337865421534118	-0.0304332915560964	0.11739209712165583	-0.0301775204694343	0.25158253836974204	0.2533859829474508	-0.13749104827756511	-0.11881607958654508	0.18171694781934886
3234	-0.0945761475955038	-0.054452768070653954	0.10913180858284605	-0.10572886995712115	-0.07714221076801385	0.13087977164018322	-0.06852014694159318	0.06507267636963317	0.09449583983861161
3235	-0.0453169033059357	-0.0011717903580510814	0.04533205066928638	0.10276894080724117	-0.12234891541250927	0.15978332922197983	0.09439853324346248	-0.010258138542240556	0.09495426522736561
3236	-0.07351482993981284	-0.02773078188713808	0.07857115555438668	-0.03215490055084387	-0.033412990084146096	0.046372033983834535	0.028286440818089936	0.15771739681202013	0.1602338915189777
3237	-0.044874052372056654	0.0222353429924407	0.0500808451833789	0.09272107702296105	0.0038617679620917378	0.09280146214414359	-0.008465125278928913	0.045476824992030596	0.04625797182479729
3238	-0.0006590799073878341	-0.018455150519786405	0.018466915471520812	-0.10846650128013413	-0.05211898293905025	0.12033856523390307	0.2570120517172619	0.0006376529614730181	0.25701284273206226
3239	-0.007505803198365819	0.04317395072221548	0.04382153697232548	0.016734451387546794	0.02720664199598684	0.03194124656208586	0.017566469146987874	0.06320532154849784	0.0656010176014144
3240	-0.06191660726746618	-0.026536675001279528	0.0673636502546973	0.11088346907372065	0.13793607307877054	0.17697882350782732	-0.135818071706067	0.09593723801791461	0.16628440167514316
3241	-0.042061733396981535	0.06107332779754527	0.07415619181582324	0.08395152309944662	-0.07268358308508895	0.11104396192861611	-0.05452592995297691	0.07075780588825431	0.08932941358453453
3242	0.013496248553219833	-0.17121364000036784	0.1717447502754767	0.03263766452975912	-0.034239899076608286	0.04730314825393145	-0.09602489790711523	0.0026926785960530455	0.09606264381169999
3243	0.052842675757888695	-0.09285255827876815	0.10683607050133112	-0.029567279380468332	0.0631442911267085	0.06972392352598343	0.13634839109023772	-0.08205090163520758	0.15913275656522427
3244	-0.03706684029726756	0.04593634395764188	0.05902625132784497	-0.11027144721143799	0.040994303458247214	0.11764491058321144	-0.018338954540888405	0.13722858437475288	0.13844855226094435
3245	0.01001878734369546	0.008772496047471408	0.013316635714064337	-0.12906255479717077	0.051642546434279485	0.13901113499640746	-0.0016848959202350074	0.027142197683296173	0.02719444372185526
3246	-0.043000588283108834	-0.07241506059867105	0.08421990022674354	0.11662911673185863	-0.032615210846086505	0.12110368635259698	0.026421329221802327	0.08143832795556699	0.08561710050010658
3247	-0.14327446650938921	0.029980392992040406	0.1463775827014071	0.10554736437299499	-0.025447141960566005	0.10857164989096817	0.12880192516911654	-0.03321408318327088	0.13301545492526773
3248	-0.08917257054019916	0.08627852482724921	0.12407953571444831	-0.002016282588909301	-0.12387176189350552	0.12388817050097908	0.0103766868206834	0.02443294555267401	0.026545140002540525
3249	-0.07035942818942477	0.02082021020107808	0.0733752702752085	-0.05332782382575918	-0.06262043728237272	0.0822506897200673	-0.03361631312965592	0.027402704064716545	0.04337008990640335
3250	-0.13655786028812725	-0.0392484414408629	0.14208620398197894	0.052366004039545014	-0.10732361539279262	0.11941757324635983	-0.012158198321415487	-0.060964747385420896	0.06216528138914079
3251	-0.10680799581694883	0.14069551229038058	0.1766442049688752	0.08622393450384364	0.03514321746822581	0.09311075456327333	-0.03357784797097347	0.030344529219526004	0.04525773224451789
3252	-0.06808412006651827	-0.04580830644278438	0.08206002890803851	-0.06605713978768248	-0.1530543940546103	0.1667009095846611	-0.015663466699098173	-0.0004742526432119884	0.015670644677337017
3253	-0.05167903467724267	0.2348953447220147	0.24051308820362724	-0.018175065322769475	0.17755526773693914	0.17848306950695095	-0.007094342772479707	-0.11077678441005584	0.11100371914312342
3254	-0.16793560233884644	0.0038729914772394534	0.16798025656574625	-0.02248595456245487	0.04896332597805172	0.05387973128568608	0.10065376783172979	0.1263541116904184	0.16154424322704442
3255	0.006265208089339261	-0.09828256157745754	0.09848205289609603	-0.047952704855613495	0.022125925597863326	0.05281115873119773	0.20200701859085762	-0.1941538084168722	0.28018304174725245
3256	0.03263109162531983	0.2889721413503708	0.2908086769979168	0.14721184694615244	0.0701424487161378	0.16306836294386912	-0.15765911638477526	0.061152069691993056	0.16910343759617213
3257	0.1295521962045914	0.004813030511585226	0.1296415705093794	-0.038310088262211134	0.18864604061953583	0.1924967311516899	0.09620704629047275	-0.040413214656152024	0.10435048478460168
3258	-0.012674898172071432	-0.03898588478734804	0.04099453934763452	-0.031952429981862054	0.05006692213482232	0.05939406093036709	0.06954784906523542	-0.010647413008161933	0.07035816024717491
3259	-0.1853941561512651	0.007600907276965744	0.1855499041402951	-0.03160408129054542	0.007585454369741156	0.03250164722309976	0.03720173945256323	0.043592611337823536	0.0573086832997142
3260	-0.03529331822996784	-0.018258822907162783	0.03973666978543764	-0.05869659249908894	-0.11051005501028027	0.12513098029416728	-0.12492496348179769	-0.006544067017998441	0.12509624820139306
3261	-0.010466640847566658	-0.100641714038151	0.1011845105496336	-0.14552641027681218	-0.012929712242300417	0.14609966990627926	-0.04025152372147725	-0.064882614321965	0.07635403593231667
3262	0.041996297956645605	-0.0006534641581466646	0.04200138161381525	-0.015544569755253309	0.06928049804393233	0.07100296513590997	-0.10974300811823051	-0.04003911020945527	0.1168189118987286
3263	-0.07200704834902838	0.07750007388944168	0.10578882958426297	0.010226356537307626	-0.07546469248983984	0.07615443638169889	-0.167920337993887	-0.14484862360528028	0.22176195271580157
3264	-0.047503297210637216	0.009851298263492524	0.04851403223149385	-0.09821494807261143	-0.03332907160633917	0.10371597292146587	0.035481434304992156	0.08015313833305081	0.08765533506282806
3265	0.048380167764327756	0.04420414891824898	0.06553355945232359	-0.010569764427334183	-0.08275794948786282	0.08343019910970483	0.045332176122588816	0.05303939958309318	0.06977237347363523
3266	-0.017822856144171423	-0.021566328987553614	0.027977861732720467	-0.11958691119827557	0.06795320302157999	0.13754514579161387	-0.08122998183647558	0.16222173551954322	0.18142271474136523
3267	-0.10364458611830547	0.03728691951804844	0.11014769447782492	-0.1276716608597897	-0.010409690278200082	0.1280953341788264	0.0011556008414776399	0.05941940051133546	0.05943063663154986
3268	-0.07510180164968826	-0.037244770463200946	0.08382990837335827	-0.10609662293983016	-0.06702949116896387	0.1254967971129411	-0.06156858284282534	0.056681868986505804	0.08368706390522525
3269	-0.1164571780160772	0.06752687527634389	0.134618546998752	-0.08827701019189493	0.1028646713454916	0.13555062205477306	0.0610272686754636	0.005406297051633555	0.061266267797195885
3270	-0.05025552401098252	-0.06512151721758708	0.08225831081622653	-0.07737868423014463	-0.08440338362197852	0.11450498652909098	-0.11770288197633447	-0.04776309033604803	0.1270247268211367
3271	-0.048660459134762746	-0.07831444509803666	0.09220082751374477	0.12625124114859615	-0.12058412758536859	0.17458495845027835	-0.0511566070953661	-0.0360405452631255	0.06257730700799659
3272	0.004197608217082329	0.038903887815103975	0.039129686963663694	0.08089598512260127	0.09666203906353198	0.1260464605011815	0.004369721909605587	0.05634824707427176	0.056517425789843465
3273	-0.03920674801574462	-0.10794560284506068	0.1148452100157149	0.002445471988542645	-0.03541800677526264	0.0355023314330101	0.019916488936076147	0.1210734823883255	0.12270067102170636
3274	-0.09639767248636932	0.004360881732490255	0.09649626184611554	0.04080495977253927	-0.03975511657969293	0.05696941316446505	0.09029608702096566	0.05753078404420255	0.10706621523168958
3275	-0.10622635998957762	0.01881880835736108	0.10788042966463575	-0.04103629922341449	-0.01610793612256698	0.04408450362749145	0.050231058043046846	0.05682744054723993	0.0758453504921299
3276	0.035555628072923465	-0.21991420768803538	0.2227699742575656	-0.1510907803811067	0.06676598521697531	0.16518511040092324	-0.0843232120118992	-0.06293220933540676	0.10521818785665889
3277	-0.040062044769711015	-0.06844948676391141	0.0793114094526961	-0.0521950944861123	-0.03851768858362291	0.06486863820244067	0.07244365633463105	-0.07392612450967827	0.1035043729904712
3278	-0.10724332741268672	-0.08357338694936939	0.13596191481710512	0.004665008744287772	-0.1625045927100559	0.1625715379715817	-0.18577795080199525	-0.09754200427394713	0.20982823833308822
3279	-0.03456129579185548	0.07529415248056748	0.08284740529780685	0.020691046312566193	0.08372549476776596	0.08624429182047914	-0.029923227715540054	0.15261845665347376	0.15552425170437026
3280	0.05363516556964968	0.10464931781526525	0.11759341267640856	-0.058373672845203714	-0.041889677771709447	0.07184866585578693	0.013843973924515612	-0.05618419691129679	0.057864666218600445
3281	-0.06885823251400522	-0.1003691678843592	0.12171863475553564	-0.10800697541754294	-0.10542647167314388	0.15093126802718493	0.270264856781598	-0.14247258425327045	0.3055184611033888
3282	-0.21114786346182518	0.10153922127879028	0.2342939045353009	0.037835008424480884	0.01619855595455487	0.04115678653021133	0.18402917417295797	-0.008319836297320676	0.18421714530085176
3283	0.09812705897879727	0.011257937823281878	0.09877074904981352	-0.0029208424158817924	0.10461977446721843	0.1046605395074479	-0.007041811677079463	-0.07470729223447853	0.07503843431671017
3284	0.006913608213728242	-0.04691173735905194	0.04741844662763217	-0.012202319723256852	-0.1854763526768253	0.1858773090211031	-0.04308369871221776	0.03873641123433071	0.057937161218343594
3285	-0.01912010370053712	-0.050273358477036255	0.05378651260381069	-0.018750502196715126	-0.010802711229457028	0.021639775935440177	-0.1443970739185145	0.08596216330476462	0.16804763752062676
3286	-0.005586427742325739	0.10476245619962618	0.10491129778960329	0.09545190852097778	-0.15516998131469917	0.18217790739137718	-0.1621161952143883	-0.11013770267872389	0.19598973009353485
3287	-0.006229606793486919	0.08227450636756631	0.08251001393060219	-0.0747139977946408	0.009527775336827514	0.07531905449039206	0.15299378750138318	-0.04357042525467631	0.15907696555721612
3288	-0.0510709296552998	-0.024921050302290942	0.05682691795290236	0.08704289504020658	0.025511052841091633	0.09070435157169357	0.07630990791247838	-0.010589892120310446	0.07704120884780265
3289	-0.0243681844678734	0.025354608681668795	0.035166242273817955	0.050676963669286805	-0.03497077368067567	0.061571987612576325	-0.13349612661568735	0.14445380157598603	0.19669295007993035
3290	-0.13094899543182628	-0.06095773502927766	0.14444197750136242	0.07956914927199425	0.009067229669804371	0.0800841068486993	0.011899916062114034	-0.08882421008453743	0.0896177900833724
3291	-0.06946113886385355	-0.015031061432947312	0.07106885829999368	-0.0660227150588175	-0.059851095272338124	0.08911314442345922	0.1485182348236769	-0.0019725302337645495	0.14853133322859507
3292	-0.014984454913700814	0.030086265349182482	0.03361126673783883	-0.0041077244243913095	-0.0896825448956267	0.08977656854047629	0.002837821003034265	0.09712121025236205	0.09716266108402331
3293	-0.035050404169178824	0.07085325797637732	0.07904881402203238	0.023510080250005446	0.02017822823885538	0.030982007169017257	-0.03743587613737441	0.17686917036129485	0.18078757768847278
3294	-0.0425634397875805	-0.038482711575982514	0.05738088093425588	-0.008031600854772869	0.06805438993273406	0.06852668532336147	0.03516230800235983	0.025539936485444233	0.043458903112404294
3295	0.01411574763664176	-0.2141579778313798	0.21462267773971866	-0.12399163622236044	0.1479911093177085	0.1930681079054335	-0.12238005876035678	-0.043861462442895065	0.13000271793242585
3296	-0.02564383316466258	0.06840938432322667	0.07305785408058452	0.08209374061319832	-0.038885151535107645	0.09083742212202728	-0.01563405688761114	-0.11295438704844005	0.11403121190381982
3297	0.02694415647486269	-0.0022544828862576588	0.027038310990635375	0.05673123440588323	-0.023569919207479677	0.06143267899629959	0.055493342416924676	-0.11016307885084459	0.12335078027519507
3298	-0.06265408548170658	-0.03955238665391552	0.0740940329417277	0.08303987097813288	-0.030228563282309336	0.08837073163767253	0.048426918056054466	0.0685688612130823	0.0839455485446772
3299	-0.13429429547071994	0.010977098309599828	0.13474217781851253	-0.21478542022072308	0.04333299241664928	0.21911304153603908	0.05849951740334705	0.0024388422710652654	0.05855033294566
3300	-0.07907221927732815	-0.09812133444397912	0.12601671371095607	-0.0013947901662557066	-0.14821495708461357	0.14822151983838827	-0.14409387147375172	-0.007904447592170615	0.14431051274259768
3301	0.02642325325959847	-0.09309746554607154	0.09677461652687061	0.020473285070164625	0.013498920841820762	0.024522974237599495	-0.0599385610157074	0.11760380104611262	0.13199729208255492
3302	-0.14583945984889266	0.04336026321921274	0.15214881029918106	0.04873582163252777	0.014183281143271727	0.05075771640043167	0.08767480910338053	0.03347872847872848	0.09384933357177686
3303	-0.0589780103246024	0.06486044211699031	0.08766574389954356	0.01579029157802855	0.06434999947731823	0.0662590049793235	0.08217934894572229	-0.057656857420343904	0.10038804012795874
3304	-0.029723622698670103	-0.011083896199515225	0.03172296488814569	-0.012081674651988542	-0.010694494250924391	0.016135026175360154	-0.29131618430287554	0.08290170298543957	0.3028825046031431
3305	-0.005122535166953646	-0.09542000125851642	0.0955574016322752	-0.07093987356419068	0.04540130840793344	0.08422436978960215	-0.04243993781984117	-0.08965634641421592	0.09919379403217661
3306	-0.04713433971493403	-0.027207168770466188	0.05442312020517969	-0.09464743205824924	-0.14827658389260964	0.17590929971460578	-0.06545647999320532	0.08833850788049502	0.1099465449555063
3307	-0.05503440243979574	0.10403245544320298	0.1176925538742677	0.07766696418062113	-0.014005475321424491	0.07891964688221124	-0.16716663832271267	-0.048947399702123674	0.1741853406739961
3308	-0.17240947448089092	0.12180399738450369	0.21109533549944007	-0.0355343043933026	0.03211658033476139	0.047897406204460244	-0.015078591424782671	0.0027762540686070967	0.01533204180821938
3309	0.003557773595913721	0.11351763723409732	0.11357337591254343	-0.033680980291289624	-0.0823937666695211	0.08901202850948702	-0.07194929981745955	0.08731664265152539	0.11314105279763341
3310	-0.08742639239665027	-0.05396892584961673	0.10274248899483844	0.019088386850632886	-0.1254572191609479	0.126901065212856	-0.15785231554637172	0.015378096511486567	0.15859961972106965
3311	0.03139779224747747	0.06808531210615212	0.07497620344221159	0.12727812620349185	0.010590944339210004	0.12771800778225537	0.044202114190501574	-0.0391464983858239	0.059044688455283205
3312	-0.09870726054553516	0.06705145572040903	0.11932736902584476	0.040185399312362806	0.0001852259360321359	0.040185826189608545	0.10483525672853292	0.0189434425993341	0.10653302338172736
3313	0.05761816493580804	0.01681025198240703	0.06002030908185994	-0.06102571819654885	0.0047697675848786215	0.06121183679827255	0.0862764287444272	-0.08633352469971924	0.12205367525793419
3314	-0.008849943266646761	-0.03874811054709532	0.03974591257969537	0.080285807592386	0.0920899862976818	0.12217355064443715	-0.07937539201881459	0.08188748901192199	0.11404391134478921
3315	0.06489905677645202	-0.07148469049226089	0.09655023845256665	-0.010266022082134013	0.04382760107725941	0.04501388480878154	0.006659883569718099	-0.05452099574275538	0.054926250790890065
3316	-0.11733461584381007	-0.04766861671333413	0.12664797311673504	-0.023377370507625925	-0.07370442278487925	0.07732298099467613	-0.08415911136883143	-0.131905843373133	0.15646695351533138
3317	-0.0647493783125267	0.08075054633141594	0.10350426428259299	0.0919763799318066	-0.1578225087073058	0.18266800135773	-0.030284291252765057	-0.07643149089958753	0.08221259695336253
3318	-0.024724332086309184	-0.014120759802995375	0.028472591285796028	0.135976755358563	-0.07610432403529581	0.1558253706387756	0.06928384047908971	-0.07785775590965692	0.10422130639566782
3319	-0.10894772695676352	-0.11833337967468374	0.16084898493393843	-0.05873841984875643	-0.03160936189217408	0.06670347611301236	0.18353938838799577	0.11392686527531797	0.21602323421636851
3320	-0.012747046850758312	0.06676515956892419	0.06797112427847089	0.11609307286655178	-0.04426846956440369	0.12424692738725186	0.012823179558858136	-0.02350384733325251	0.026774330495150725
3321	0.005472469885367343	0.1468478875491915	0.1469498213823557	0.09018148057822277	-0.060930384000199976	0.10883570707121902	0.058478871474524324	-0.04569505710214131	0.07421466602028126
3322	-0.11960295919170122	0.03221581138946019	0.12386575939658635	0.11475267109558128	-0.055906456452115866	0.12764680723231187	0.003248854134523478	-0.05651211594377419	0.05660542643271922
3323	-0.11468008667463395	-0.08401205150416809	0.1421602865699157	0.027578929772874485	0.10673137320302256	0.11023694205310679	0.05454430512154673	-0.013571068049311302	0.05620725139331604
3324	-0.051009084384072326	0.06505581325591608	0.08266913286160706	-0.04853104820292061	0.09461799352932622	0.10633826846055855	0.08200234074371812	0.10589843773089722	0.1339360407108317
3325	-0.11611569351956604	-0.008892284420250574	0.11645568686732485	-0.11070854199223776	-0.140462538899256	0.17884659936401381	0.04084169249379422	-0.13283105693919334	0.13896810257516246
3326	-0.027243660774107097	0.06916644333350512	0.0743385091038393	-0.04728828847193987	-0.12051266709678818	0.1294584302291152	-0.13896621846498644	0.10043434274553469	0.17146039506890762
3327	0.004320309969864803	-0.053939737840256005	0.054112479119989114	-0.023509342134321255	0.0398457277027013	0.046264145769120066	-0.04572164312108148	-0.09998226140693411	0.10994053504388654
3328	-0.029660640956402546	0.1431282664069842	0.14616926580719103	-0.00035644754272834645	-0.0020117601456052796	0.002043094156949907	-0.05600549442905781	0.04839549243911158	0.07401850508263005
3329	-0.06089157394529439	-0.08420991630676132	0.1039186883189304	0.033193482184194566	0.028066005639181303	0.04346847055109023	-0.09046574599065003	-0.01650178209034534	0.09195846894007129
3330	-0.07634718521707673	-0.021071827961722196	0.07920173371978063	0.01744896618090277	0.03703915188061527	0.04094343894713259	-0.15207558799154475	-0.0039763655152842406	0.1521275647135824
3331	-0.06175157862082759	-0.12867926479332006	0.14272915136689363	-0.05764524959354244	0.23823015356095728	0.24510524446934845	0.14581831941882942	0.028654196453023067	0.14860701616175528
3332	-0.08467234379926553	0.02666951003005156	0.08877312977305711	-0.026021700860812985	-0.11266750870015413	0.11563345723616908	-0.06453891296057042	-0.06842362874018769	0.0940588340141803
3333	-0.04836636152222715	-0.17615060961675472	0.18267003639144844	0.094247070255369	-0.2009582936779157	0.22196113634972198	0.03013362591757859	-0.06200393054009287	0.06893854374267872
3334	-0.06313695335926134	-0.08988945462102545	0.10984711617313828	0.002502554751831621	0.004782695275906072	0.005397865725274138	0.005777947403538245	0.0921314760392217	0.0923124777771875
3335	-0.06641589545187937	0.013380246692420378	0.0677502927685556	-0.05362552177639821	-0.06407547308572095	0.08355455006730579	0.05305643255312557	-0.1330371386065853	0.14322662211995418
3336	-0.009059470960093009	0.10464981626516635	0.10504122075837581	0.06320363631608254	-0.01173342400263198	0.06428353508015229	-0.2003334053675879	0.010806084991265546	0.2006246365205748
3337	-0.019656089578546383	-0.042693255790137184	0.047000807944990924	-0.17263110065307075	-0.12409152520592341	0.21260339494143304	-0.01611960144659762	-0.08145247342906059	0.0830322044661526
3338	-0.0543965528755867	0.13023005762125978	0.14113416621351169	0.04583006550165843	0.10887423818972237	0.11812702758166187	0.07361658445329239	-0.12154726476330249	0.1421025653463339
3339	-0.1815524935970013	0.07936956569531621	0.19814347299356674	-0.05525429333725262	-0.1366532593093917	0.14740132364425704	-0.0038056104070177954	0.02834488205938319	0.028599213442511758
3340	-0.08000674809280597	0.019214018749785546	0.08228157908610421	-0.26553107909495316	0.09425857168243085	0.28176485284886443	0.14269722482899427	-0.03130119604314156	0.14608991357252465
3341	0.03973160113392331	0.12637317121851735	0.13247180278266724	-0.11790253717758485	-0.0010737808522289303	0.11790742673059398	-0.09450517379177494	0.0580396759834727	0.11090460703541617
3342	0.10149515602965957	0.14440295234067405	0.17650348252141632	-0.016544377407401174	-0.1803534017060892	0.18111064554784323	-0.034584724820768	0.03770566199319336	0.051164637566127574
3343	0.07293334775281898	0.006959067369570961	0.07326460150091484	-0.11943062819704822	-0.04199839655905462	0.12659992205792694	-0.12630280199679814	0.08716937785691821	0.15346301908995724
3344	-0.11850570599753617	0.12273129986888683	0.17060648968160944	0.0785979390318106	0.0738328200338026	0.1078374764828633	-0.06513667095502695	-0.10222877945966662	0.12121678618457349
3345	0.036593352070937925	-0.09163891851845844	0.09867504650629906	-0.11523400385420596	0.03878108550384953	0.12158473685922934	0.0017941787546835984	0.15934607875854637	0.15935617933776092
3346	0.04513332336719199	-0.00927866642538114	0.04607722353615736	0.01851527050179294	0.035798477290685166	0.04030317875907886	-0.03470729666112676	0.036557755878400086	0.05040898686135396
3347	-0.16873976658158343	-0.05600951811280604	0.17779250531233315	0.020265340193689477	-0.14830764070084118	0.14968580528365333	-0.029885234112442323	0.031620642432642836	0.04350853072454342
3348	-0.0791987252829652	0.06696566925876368	0.10371518184779274	-0.05113536067202441	0.006330332907552291	0.05152570451511033	0.058802858166407936	0.05288385435903702	0.07908525893241121
3349	0.023325855065960927	-0.061899771217192374	0.06614890166358753	0.07644469986715788	-0.12163031633378059	0.14365836553864653	-0.10859188940980988	-0.21133724587550845	0.2376039350259955
3350	-0.012762581822489624	-0.1084308985917836	0.10917940860893781	0.11520307731243473	0.185540352728466	0.21839636332333556	-0.028556520813977256	0.044332117718689494	0.05273340063397068
3351	-0.1927117508874726	-0.06648529705374678	0.20385807233082592	-0.0014967866123425648	-0.05643598088910556	0.05645582617479241	-0.028123298758059075	-0.11581399490488903	0.11917970191632764
3352	0.04980422122380978	-0.07896737558364297	0.09336116354394003	-0.10510361617098478	0.05269374204263741	0.11757295855201444	-0.04997170621730323	-0.0766692210011163	0.09151688844790602
3353	-0.10024642712751962	0.11834970833039204	0.15509996651747535	0.10432997047814827	-0.04554324144861509	0.11383729433545993	-0.013776618440555473	0.013291152776787624	0.01914288269285905
3354	-0.008619392730284748	0.036766973108030475	0.03776379539407449	0.04541413040275772	-0.09904493090951948	0.10896027523418877	-0.058148697561265054	-0.0024948436480151906	0.05820219302482953
3355	-0.16063764360012028	-0.054429222632097485	0.16960835126176335	-0.011246335287505085	0.0635872321980282	0.06457411366797794	-0.12755591166801467	-0.044280823847060766	0.13502333858275312
3356	0.059444874125576745	-0.066486453084136	0.08918599387524187	0.0003031932877299708	-0.1866753954801125	0.1866756416992483	-0.056336115308372764	0.003811451981762076	0.05646490108242067
3357	-0.07952520127626975	0.062449775642554675	0.10111494506667464	0.013623470737573903	0.0873013681110207	0.0883579528338761	0.06423216799330751	0.030156404193821477	0.07095900308644147
3358	-0.18538458439862854	-0.030649709615735484	0.18790116772436816	-0.0472870356143282	0.08933823886942839	0.10108107964145312	0.001592840425867085	-0.10644913732337243	0.10646105380613362
3359	-0.13244418870894653	-0.07151838314212798	0.15052023867252953	0.063466163103673	0.015173425265371361	0.06525478291578202	0.06302537043166728	0.13644560836464883	0.15029837444246696
3360	-0.15965797037668644	-0.01783273967516125	0.16065078309527456	0.003770901359113961	0.17201274649252066	0.1720540747932473	0.10934217018597014	0.048736495805986324	0.11971197185087457
3361	0.1364711552676778	-0.02951266182605779	0.13962583367039882	0.03039930857226056	0.14984780090220556	0.15290023347561818	0.025416409745219293	-0.05268629842025323	0.05849649498529682
3362	-0.043172651952679525	-0.04741254887232967	0.06412353442534381	0.031373750340374214	0.003934953984088596	0.03161955207268164	0.057860698354856854	0.010686098697646298	0.05883921413043832
3363	-0.04779241161108879	-0.14791520188830856	0.15544459320691348	0.06450080101355214	-0.020221690765727763	0.06759637644737007	-0.019211500431012624	-0.008506798707955359	0.02101064903967674
3364	-0.17095687559097664	-0.0317838488900896	0.1738863604832096	0.05061001669849751	-0.09054490271209815	0.10372923019749793	-0.046788687743601155	0.16534890635430868	0.17184132836234176
3365	-0.026616369210994927	-0.08100784586753068	0.08526841268649021	0.034402554297786644	-0.14401619389137055	0.14806822699407524	-0.12213278184017334	-0.045638746842015195	0.13038140823495092
3366	-0.040826570006923656	-0.020528740216641785	0.0456972427331519	0.02563798068243496	-0.010746485864782841	0.027799154877709602	0.04524852306960255	-0.1712762309428786	0.17715240931463122
3367	-0.00416276762409335	0.007923726873212543	0.008950647007533613	0.06568820637318425	-0.03064016665896202	0.0724828274104633	-0.08822160168466178	-0.06142765637157773	0.10750073474684606
3368	-0.08480891422752855	-0.05494702073550947	0.10105309010693737	-0.16785722245891294	-0.04818362851072627	0.17463593326712765	-0.024521968949355395	-0.05727512772081091	0.06230382987095057
3369	0.02211171707112186	-0.005611767922452381	0.022812715117863713	-0.022885085760585507	0.06776515671347212	0.07152512575781178	0.10476529056916839	-0.11261484881255482	0.15381115135488993
3370	-0.08702485961679218	-0.0359199331136576	0.09414652296400554	-0.02110788031168245	0.02391183104817409	0.03189542718523666	-0.07923258356225313	-0.07743181739874018	0.110785778164985
3371	0.06826558804294904	0.05895057460336666	0.0901962347158501	0.06083222566117694	0.08739730659298278	0.10648403109668692	-0.10515989624033495	0.02041409618490991	0.10712300920122046
3372	-0.10348176752568225	0.17677398412529516	0.20483534283362687	-0.008204820898571967	0.11992330296940908	0.1202036508641494	-0.09893226092047498	-0.07660674500683039	0.1251246803447604
3373	-0.10169063646493808	0.05748004978593352	0.1168115647872144	0.17307372642974303	-0.007947018086209656	0.17325608178860583	0.013316054891427006	0.003874282289253486	0.013868214777984954
3374	-0.016354826972565673	0.022629090836922224	0.027920532183470986	-0.17273834984014877	-0.04203295369184078	0.17777881398400106	0.019115483790075063	0.025298129603078985	0.03170799712915976
3375	-0.11443821535078218	0.07373891397186634	0.1361379174455901	0.15286483093510445	-0.03110207033387942	0.1559967798253273	-0.025021173978789422	0.04751087414767636	0.05369676256119349
3376	-0.1257294395366802	0.0709360331551002	0.14436001096560364	-0.08639615301702382	-0.04380537918520916	0.09686695257775454	0.04794020968321246	0.01731147355514799	0.050970097323047824
3377	0.06827196666091413	-0.08592180399225326	0.10974341817636335	0.03302932657291201	-0.04103764942333046	0.05267850685101322	-0.08178932077197032	-0.024076304703197816	0.08525937743440003
3378	-0.08540825941742969	-0.058125743616978774	0.1033110490109442	0.01601836177800263	-0.12804477216371354	0.12904282852025634	-0.014128687487806107	-0.0038333278529323433	0.01463947446311362
3379	-0.07222176922599687	0.016749949037924646	0.07413868587253365	0.07577076937271537	0.08671894593430035	0.11515808732038461	-0.039782935838387525	0.054295962624085085	0.06731072382018562
3380	-0.07636667445469869	-0.01665860049064602	0.07816250979578945	0.02189398091802368	0.11877169758957688	0.12077277238164522	-0.08199539884898727	0.03310526341227062	0.0884262624902824
3381	-0.1668586301511068	0.003732092939984511	0.16690036241307724	0.07662410676361273	0.01751417622842876	0.07860025512860618	0.07222695908382984	-0.053384525819142804	0.0898144822143509
3382	0.03327077880031463	0.06677322907416876	0.07460300827024928	-0.07162670256211358	0.09454984567347963	0.1186172746137775	-0.1341657102725295	0.058268144366981287	0.14627239815120177
3383	0.018456047207474516	-0.013772041684377803	0.023028130855125166	-0.04040843705511169	-0.04546703999141395	0.060828393952312765	-0.009408051498394876	-0.022561298889019612	0.024444296687696453
3384	-0.04659921866900921	0.027300165869148883	0.054007279481984444	-0.043153641961326025	0.09718672096197448	0.10633670836483046	-0.0009616422445056477	-0.05735746131255802	0.05736552208450654
3385	-0.1623485304947446	-0.026412327122752773	0.1644829972302375	0.16096094387542115	-0.01749048610419096	0.16190843880856665	0.15674240420262903	0.16593080337263108	0.22825690084443687
3386	-0.10852389380530973	0.005814846279908227	0.1086795655306236	-0.05647043397727487	0.036049070712591995	0.06699586116188982	0.11982236117910201	0.04905038418992857	0.12947331164265
3387	-0.032045574359895496	0.05761185856293563	0.06592454082609367	0.03324049713815462	0.09885858919291808	0.1042974175481148	-0.013443288130949936	0.0503838778165879	0.05214649690639437
3388	-0.02363802916041479	0.03016020508852327	0.038319634569896475	0.06428202209276886	0.017904246127832514	0.06672885727885071	-0.09050849515309102	0.038836057990791796	0.09848871557260377
3389	-0.05282955118009108	0.03673653441479535	0.06434698469003274	0.10814348121512106	0.02095814477232429	0.1101556006820486	-0.03636712731043302	-0.17207356436131985	0.17587461300830923
3390	-0.00735165232984663	0.01756651105418709	0.019042822863110834	-0.0319982997097385	-0.13960032804572547	0.1432206087642013	0.04726158097616416	0.06813544141651637	0.0829222250870661
3391	-0.08037898366974337	0.08636390438516414	0.11798095183728027	0.010497379882207522	-0.00584116594509152	0.012013084699171655	-0.10982548831537967	-0.041062609512616394	0.1172509095218336
3392	-0.07736619320199226	0.0663662642147314	0.10193139298757536	0.023493972961952873	-0.028905733071921597	0.03724927073060834	0.05916525469409476	-0.18843543053063788	0.1975055412951342
3393	0.04637952186832314	0.054042070985255215	0.07121520543472179	0.05175847807548276	-0.01720664785833302	0.05454364108868151	0.006715989274780218	0.029903373592970482	0.03064826690336221
3394	-0.10221466277249594	0.10636290328045483	0.14751577705432886	0.004247381319246612	-0.0076361416457310155	0.008737900623419373	-0.09209995141794529	-0.019497911729754895	0.09414122164604194
3395	-0.08898267273333464	-0.03371239384965385	0.09515482933536225	-0.072093070530856	0.03505519768082766	0.08016406740559565	-0.06201113663679654	-0.06860807254027904	0.09247945006691832
3396	-0.12684413640393236	0.020937179200923774	0.1285604932043705	0.018977233084588194	-0.06010771128731107	0.06303231180708457	-0.015442344144200265	0.03455420747253529	0.03784784335629879
3397	0.007162716812639533	0.0551912101436831	0.05565405815627695	-0.021998662416520293	0.03584982255320864	0.04206127583909658	0.06495230235930986	0.04623786557690549	0.07972917781391697
3398	-0.12151403642463698	0.014433518133045563	0.12236824544752187	0.10900311511423785	0.03983157655067014	0.11605271903372055	0.20658653891851303	0.13297530899401497	0.24568359909522666
3399	0.001555748075163103	-0.008892308266993087	0.009027374944501157	-0.007311832077872266	-0.1033513098170478	0.10360963338046518	-0.1094533120433165	-0.02268810449482563	0.1117800411648687
3400	-0.00028775751871723765	-0.004690096803765692	0.004698916089724466	-0.12645323580187395	-0.04120751739164393	0.13299804635537688	-0.020898312109030627	0.01822760375583686	0.027730578567463287
3401	-0.007601140916489295	-0.05036404208922833	0.050934409575432306	0.035724045427817167	-0.00021307227165250772	0.03572468084562396	0.09695598311811898	-0.07096470368917224	0.12015178663712409
3402	0.003103421783506858	-0.037911115322414396	0.03803792701706743	-0.04139041676387511	0.007035491953777553	0.04198410112076883	0.09215687848580391	0.08949366910777468	0.12846013802973705
3403	-0.022263833274227814	0.032243048789025425	0.039182808312754815	-0.024398708002195027	-0.12792473440360308	0.13023069770376247	-0.04125687575356539	0.03155627353512322	0.051941584461476044
3404	0.03144763474419706	0.03889761862398981	0.050019780743439775	0.0728462210050153	0.010753058573910037	0.07363559046687594	0.03155786463928046	0.04449145829963095	0.05454712350086801
3405	0.015388230408933678	-0.007671298776084751	0.017194372917626006	-0.043960458577835405	-0.06048443769662243	0.07477224834021097	0.0518158579976191	0.13065246406172162	0.14055230167246954
3406	0.08719993115578743	0.0377541270671192	0.09502211376397733	-0.009474395813798737	0.1741623610351114	0.174419873229403	0.04506247805299695	0.021583690337916316	0.049964813788103864
3407	0.0034849717531022974	-0.09266976491452399	0.0927352702990241	0.059728034450874254	-0.050003272625268824	0.07789586235867589	0.046907559109006625	0.11791979563500388	0.12690704198020705
3408	-0.06605361761890263	0.1898523711951021	0.20101493290038686	0.04412377590357887	0.05376196032672112	0.06955038445732117	-0.07293455064173753	-0.0132868924378926	0.07413494579460014
3409	0.10095217429978465	-0.12810484294851926	0.16310178503841974	-0.01653175267095294	-0.06916757936234556	0.07111577097395437	-0.004417779356874611	0.10071343158299181	0.10081027762915844
3410	-0.16509687762544312	0.12067375974557945	0.2044972745363722	0.1484491507494777	-0.16842973719375884	0.2245121972842452	-0.02917086122342226	-0.057895193652506054	0.06482894872337
3411	-0.11944993412384719	0.16389347118326636	0.20280373926210432	-0.08191246391815556	0.027772683716017547	0.08649262226301781	0.08434097331767881	-0.07228566866670028	0.11107933054698063
3412	-0.0843454075380224	0.07869694885910354	0.11535752048517446	0.1756383630233325	0.07179207354415812	0.1897443975175176	0.05233507828927027	-0.017213737092124964	0.05509331324417554
3413	0.023171537494187766	0.13548698588155728	0.1374541505125031	0.0680138159410014	-0.2006910228560848	0.2119027272450215	0.039222496558949924	0.02889888080337161	0.04871908812779975
3414	-0.0677351882957986	-0.080635394633155	0.10530965103499268	0.030572287076893332	0.06744370424103788	0.0740494292946581	-0.053197632854914065	-0.01721516146124636	0.05591377223460258
3415	0.021018703735096345	0.02334703622082839	0.03141448721530284	-0.06557229996966649	-0.035395280278858035	0.07451545067521796	0.17959287036746477	0.004894825367935482	0.1796595625125687
3416	-0.06427944950869217	0.00774670552164612	0.06474456792333708	-0.07699766850218824	-0.11547747638527314	0.1387936904440695	-0.023989556024778133	-0.06221884446481237	0.06668345675504893
3417	-0.08598390949992955	-0.016499611825678252	0.08755266919569123	-0.08584147608163574	0.027493828877263694	0.09013694937264241	0.11984239070340862	0.2677183001979055	0.29331772341671464
3418	-0.08531198802641297	0.08468781759717432	0.12020882559276211	-0.04137914546509889	-0.018381439985667568	0.04527815163374618	-0.05364435061288843	0.22240696331496754	0.22878499444601652
3419	-0.02809772611315655	0.10922985700299231	0.11278583188337137	0.11124941384447479	0.017638820302352507	0.1126390698754118	0.04334824081699594	0.10349573437873827	0.11220711660372804
3420	0.09397585161366898	-0.09032014415658685	0.13034258370533	-0.0654210933973329	-0.13991646690717202	0.15445561554404008	-0.002134914321416744	0.10325592273051619	0.1032779910633922
3421	0.09158546310216353	-0.05673564285247401	0.10773499998385504	0.07978119975945736	-0.05872150661723447	0.09906187548424647	0.08570351193629491	0.01696415432674924	0.08736632354767146
3422	0.017249915806259408	0.04968638191432099	0.05259559052866316	-0.006301890675845995	0.18532630174605438	0.18543341647329886	-0.01977540109815809	0.09136944410600265	0.09348498170740034
3423	-0.11047460901050131	0.17461527668611457	0.20662800896343042	0.16856674501854954	0.1305056558570794	0.21318178565917667	-0.03818492465176579	-0.06824113913813544	0.07819809167448646
3424	-0.16480586972930145	-0.13835774002721848	0.2151832682219295	0.03829168724184765	-0.0534071376706617	0.06571587073150968	-0.026608856127669837	0.09051253143125135	0.09434272399351365
3425	-0.04862280386121774	0.053264587642342924	0.07211999273457591	0.019421583564774914	0.12523057788990677	0.12672764318333843	0.23898757848417	-0.008547528875793166	0.23914038328900003
3426	-0.06883696162171961	-0.0036843735670793474	0.06893549081490528	-0.056455177456046314	-0.032902596016335	0.06534346092921482	0.16379923718734687	-0.02573980290172461	0.16580931082594955
3427	-0.10521333667309847	0.13155087132086793	0.16845022398075438	0.11158240408510803	-0.18411794984393812	0.21529062301026314	0.12487945554394075	0.03687384363206274	0.13020967230260924
3428	-0.047785689335518716	0.004678520568557379	0.04801417144949105	-0.05901807683207277	0.08346140038627005	0.10222005061333966	-0.006506688427759116	-0.046897695497963854	0.047346920040438466
3429	0.015531923286287937	0.03451230832748224	0.037846268865798824	0.0346132461978251	0.058498440302738076	0.06797164357439257	-0.03506528926053291	-0.1370408961881235	0.1414559356795214
3430	-0.017686850769102706	0.1299490804924324	0.13114720054563567	-0.002853493825934722	-0.008730404595013229	0.009184900184938087	-0.004687895095252541	0.08478960587804081	0.08491910047437848
3431	-0.028914498563203044	0.035525459080663596	0.04580509218474922	-0.022973573500413215	-0.023603422582045695	0.03293792095693827	0.03464415380143208	0.06108475374940212	0.0702250990262198
3432	-0.07513519723487752	0.05564942881952275	0.0934995015572975	-0.003229536643783917	0.005770720145171356	0.00661295077309892	-0.10884901286408279	0.0431876480799643	0.11710371705528437
3433	-0.11537664012379509	0.04888786872561978	0.12530679468723616	0.07806051599318999	-0.022091426469648952	0.08112629216590005	-0.13294540630416316	0.11858369538509342	0.1781476181950341
3434	0.0338362295038035	-0.17412511915836867	0.17738220753206943	0.01966248013864082	-0.0005136769125005891	0.019669188828543006	-0.09603624198074302	-0.02199369657866571	0.09852249724290509
3435	-0.027677669802927622	-0.09126533683099378	0.09536988577425602	-0.0032543724083572445	0.03014348480432762	0.030318651287961462	0.06836398495847533	-0.03765365223829607	0.07804762626938234
3436	-0.05304082885084933	-0.002086919976186667	0.053081868469111906	-0.00048280229651112143	-0.04357375297052264	0.043576427641485796	-0.12235648681290902	-0.03303963149172823	0.12673881455302782
3437	-0.1063320990862798	0.06941418723673615	0.12698363944158747	0.005849344608610444	0.009161071024064953	0.01086922511765409	-0.062238207677709205	-0.06127936178256591	0.08734274254574481
3438	-0.03842074770469282	0.043691984830353456	0.058181985120855886	-0.15107898507850442	-0.0420291030687325	0.15681615107224478	-0.11953320539473203	0.2080816091405434	0.23997113004371393
3439	-0.012273212379935965	0.06675861091588503	0.06787741799406882	-0.02571472487435672	-0.009459472573406838	0.027399428766507094	0.016825784702732348	-0.010228979160618084	0.019691090511473986
3440	-0.18312498882005357	0.03980736206927393	0.1874016744996133	-0.10191039709919696	0.1037647894046016	0.1454402301878587	0.16048825827439475	-0.028576542689922595	0.16301257569910918
3441	-0.04692428947492867	0.012048037556478734	0.048446301733870496	0.01780303911657205	0.11338467999066801	0.1147738378654839	0.07110165583205404	-0.06804711635047288	0.09841674403105732
3442	-0.1315826256496159	0.06120169157576049	0.14511937990696305	-0.08447405775106305	0.17810545085696658	0.19712285016682685	0.04015311807574574	-0.07590564442793653	0.08587164693439336
3443	0.032625463960165225	0.02144464169652305	0.03904220224460059	0.008507966210586264	0.028296585989905816	0.02954796554290349	-0.11374699439674504	0.03462563016355885	0.11890043313006352
3444	-0.11601935122889856	-0.039949138201618516	0.12270461891317107	0.06371296388806469	0.09309612070695926	0.1128105910723216	-0.08461401689139131	-0.23512063515582554	0.24988246223089666
3445	-0.08909039933381595	0.09904410400617086	0.13321724284732808	0.20154621912160794	0.11600148702128764	0.23254509978360144	0.05579437079725514	0.10577115256017655	0.11958490091382666
3446	-0.04237920711089458	0.1503238075729034	0.15618336761180232	0.04710307034419075	-0.2290659738635378	0.23385875997683037	0.13095087077302148	-0.0601932963528538	0.1441227375608549
3447	0.0017997174689951784	0.09885704509803675	0.09887342589636247	-0.2241967299642323	0.05678115429893122	0.2312753190683648	-0.11905565452478357	-0.04668234259665414	0.12788076471712237
3448	0.026172452634782007	-0.14042485893199375	0.1428430547243731	-0.0454673136078765	-0.028398490313275914	0.053607376906450274	0.11242555189201878	0.07902767760822264	0.13742226364885052
3449	-0.13324160843869032	-0.03706708316168247	0.13830146374295665	0.15433721204647402	0.027707960026908923	0.1568046749020292	-0.07586099563745287	0.07390933299809373	0.10591260625312149
3450	-0.038295493718074315	0.013529228224451616	0.040615081625676536	-0.0011868194640834617	-0.06257709867814758	0.0625883521065617	-0.02351519802421632	0.05820433905009985	0.06277507166365552
3451	-0.06438491973201871	-0.010427479458981165	0.0652238469945308	-0.0013983980615930546	-0.12622857937107856	0.12623632507000254	0.055137380730863515	0.24504737890080072	0.25117394104487195
3452	-0.10699886557919978	0.015187018139980002	0.10807128552589604	0.142903537997028	0.009262044736069964	0.1432033751165139	0.13163177347745567	-0.00822504241716899	0.13188849499324962
3453	-0.0013612869001922011	0.05168862014773766	0.051706542669199475	0.006771114128722255	-0.05291240432395668	0.05334388922722125	-0.11250603278204692	-0.046568541475905764	0.12176303407663662
3454	-0.0022273505781935012	0.06649361640681718	0.06653091096216199	-0.1530801690559936	0.11606785765763676	0.19210748486054627	0.10759522026620685	-0.013800570458389687	0.10847666647307405
3455	-0.05895360845268593	0.0539337642858091	0.07990230834982064	-0.001640509438956521	0.011234162749987208	0.01135331158352071	0.1335489076404088	0.059068916631871804	0.1460289274219648
3456	0.01918942198098392	0.012400671738116186	0.022847550755404452	-0.04568873650073529	0.21271330839296823	0.21756473108138558	-0.10259554664004408	0.152364346470227	0.18368652717515468
3457	-0.06306165342084832	0.03873463273036949	0.07400772868375169	0.025905271252894352	0.06564643622065552	0.07057292446227965	0.16594206944785206	0.0677869807133168	0.17925357783559953
3458	-0.04802458550591707	0.011032542823815267	0.04927552956767139	0.017869892663479183	-0.01215633822249915	0.021612719004883697	0.0005996108002918997	-0.006342458867490955	0.006370739171998909
3459	-0.015154607284653893	-0.03842905575694804	0.04130925378559514	0.06325737697138784	-0.11676529397114101	0.1327992078947282	0.08724529696014112	-0.04902776301289264	0.1000772870721003
3460	-0.10767405121784712	-0.05321187311617544	0.12010497386118328	0.10033885397833531	0.06448454409349696	0.11927339202283067	-0.04487132221558922	-0.04674111061235004	0.06479326337398952
3461	0.0038410706538063613	-0.07281850282014485	0.07291973790912154	0.016486198939278423	0.00532595222362465	0.017325141342967375	0.07613162896752132	0.05068263516571717	0.09145903146540271
3462	-0.014672085815811267	-0.0012992839776643779	0.014729502403039472	0.05578576897860826	-0.1035556196426406	0.11762575559844834	-0.06384945938690045	-0.13533345075259476	0.14963922064954907
3463	-0.1130483010327538	0.01785918646968755	0.11445029011650078	-0.023840015804301517	-0.0425371916443345	0.048762270522773925	0.023865010199668298	0.15771261796027067	0.15950802041186693
3464	0.04976732002576333	0.01816205030120364	0.05297778981507435	0.0023167761643841955	0.12511255270577515	0.125134001359947	-0.0598604826320603	0.04565380086197105	0.07528311174551501
3465	0.01268963438678763	0.004135559824900786	0.013346522990489938	-0.12163362299160833	0.03625801252195897	0.12692273915302665	0.23292825674279632	-0.07696977349702626	0.2453159571275818
3466	0.13691140534081522	0.039410170897380234	0.1424706793784522	-0.06823993808193193	0.09926873666538907	0.12046149272098643	-0.0041339099783271995	-0.06987679560745713	0.06999896982152848
3467	-0.06515435400090394	0.0034020231501178983	0.0652431115658124	-0.08305946043630079	0.0990226665092334	0.12924535755905614	0.03841562625330546	-0.04117999015289104	0.056316533357672637
3468	-0.10277306468015664	0.14360928207657833	0.17659538137307526	-0.024733489473341714	0.1655469062420222	0.16738435908958993	0.016101787946636043	-0.06918823845814971	0.07103717277609112
3469	0.023474482285806467	0.08968690857868766	0.09270810584295486	0.06578424943688194	0.11919645805332453	0.13614464031474707	-0.13983875432868065	-0.07029085273463859	0.15651096188561284
3470	-0.039689381713164947	0.07728273476290126	0.08687846748882176	0.07694374728434078	-0.04640067141940553	0.08985189232469251	-0.11128444755141838	0.01907945840538651	0.11290816622311808
3471	0.10992916975826923	0.08879090678330144	0.14130904957271243	-0.030984703096130092	-0.017069956411224874	0.035375630564506565	-0.07221626817877719	-0.04086330798659566	0.08297589607395897
3472	-0.1560990308729234	0.0517384021589333	0.16444990026578127	0.09106647477954875	0.13239217835666026	0.1606884928014322	-0.03527015161653583	0.09306833352373801	0.09952737462597495
3473	-0.03162689631228584	-0.08441278850363035	0.09014310530099741	-0.024741558340558273	0.06816612595624454	0.07251734576638781	0.029705706024849572	0.04740004688598891	0.05593919390935778
3474	-0.0762815372119865	-0.10706735633166617	0.1314621303314215	-0.03971404241734179	0.024023642283979022	0.046414874272317136	-0.01216939766438851	-0.11835546990848797	0.11897945829752724
3475	-0.22821375358241283	0.08433278338572904	0.24329721674889446	0.052293300119418795	-0.011938280477459026	0.053638715291644386	-0.0667647146677399	0.08475738753171101	0.10789505023802233
3476	-0.05297578815603679	0.01421591979861228	0.05485003652208323	-0.06183925907434459	-0.03392310053593846	0.07053276339996398	-0.042007491545544624	-0.053591136233601094	0.06809287208480337
3477	-0.028505911974591486	0.009519456403368182	0.030053403596244897	0.021177400259047536	0.04979839646515588	0.05411434719399982	0.0667822136518183	0.02988505439452398	0.07316406588210338
3478	-0.06861735401283332	-0.11087982458968819	0.1303943126549717	-0.07453254442431909	-0.15620048781804133	0.17307135110398017	0.18549497524591746	-0.04964851003504805	0.19202437446892984
3479	-0.002906732771832388	-0.005114077256591959	0.005882421405614829	0.11456447297813774	-0.048620738720186275	0.12445478979314165	-0.11560508449592911	0.16509324249334525	0.20154481952726397
3480	-0.033677091668546114	-0.0010902467583424219	0.03369473462198114	0.04982733434253687	0.07127200272732251	0.08696241498743248	0.062143790320585895	0.013907293852045234	0.06368095082280163
3481	-0.18277330453084603	-0.04294357106828883	0.1877504491212273	-0.04363308377155333	0.037937034003436454	0.057819240295884936	0.010319705287650463	-0.19198126953183878	0.1922584306819352
3482	-0.10406804923146266	-0.1067364180679263	0.149073209574401	-0.00030195269116065434	0.16058675561062022	0.16058703949252182	-0.08314118042542994	0.06716221332154117	0.10687945911531409
3483	-0.0182584111601735	0.016085876545139568	0.0243336187674464	-0.17654145936050494	-0.0240271678702591	0.1781689974967655	-0.11135783862265965	-0.05691505251374984	0.12505955151588066
3484	-0.16839881706801857	-0.121015128586628	0.20737122012648257	-0.2001915333240656	0.11679626652598711	0.2317714777297886	-0.006828819497686906	0.006865620687360585	0.009683466484410553
3485	-0.023334715868206384	0.032929698101705394	0.040359310966856	0.12522283302560613	-0.037178361362444415	0.1306253745049381	0.00540911643793628	-0.055319955242614384	0.05558377450914981
3486	-0.007031224543825351	-0.06857673254724665	0.06893624855939211	-0.007527661879051467	0.07296430564842805	0.07335158888614858	-0.03214817956938857	0.14280353683983124	0.14637744219513707
3487	-0.04056424203139531	0.02804724797790491	0.049316385215420123	0.008723127562432136	-0.08845272612737723	0.08888181880359598	-0.18171350600852204	-0.06577422874464853	0.19325125467344972
3488	-0.09763115055635568	0.13190641369151787	0.16410710993712502	0.12345643171602803	0.09349201663707216	0.15486202796980567	0.07043481073458206	-0.14245380358315354	0.1589155395753483
3489	-0.09997894982705696	-0.04902410821519044	0.11135148672027634	0.06772294997830043	-0.11961282509894822	0.13745408645040336	-0.12471124817299462	0.0059568131464045465	0.12485343024413639
3490	-0.08766363937912418	-0.04926858687685928	0.10055996878497805	-0.1651829117667722	0.1260373914166767	0.2077758849695263	0.05869547368212434	0.11826399132505287	0.13202852068739213
3491	0.04567851765121609	0.0485744404800519	0.0666783566291384	0.027629860459667126	-0.07734641529110574	0.08213328891140834	0.04363686343995342	0.19239172532538207	0.19727836126791606
3492	-0.03357495868134166	-0.15274405487171444	0.15639061400578716	0.10505765282410594	-0.05837207250136778	0.12018489616010539	0.05146637560718108	-0.1583346045998053	0.16648914328542905
3493	0.04965465237835979	-0.0482893316230956	0.0692635838765296	0.016888298337631256	0.02372015801425487	0.029118044525037357	-0.02072438325451382	0.010170834920642625	0.023085622024605193
3494	-0.107590305623261	0.09964363258174146	0.14664422040500538	-0.007368412491237312	-0.047156241164692074	0.0477284462707893	0.19515735420574865	-0.060910293330187285	0.20444181747909967
3495	-0.07847674808076208	0.0031578263374375326	0.07854025627987732	-0.014278544868142581	0.008263085209184916	0.016497133712430515	-9.467533668953541e-05	0.10406766915049492	0.1040677122158273
3496	-0.03450812259154864	-0.049973117688531625	0.060729918625873215	-0.09151835390774715	0.028240062512474448	0.09577635529029138	-0.10372821753948218	0.023179757337566897	0.10628661375802045
3497	-0.081314604443111	0.14771543906064616	0.16861766168648848	-0.017567267263210198	-0.03703088246110984	0.04098652382119749	0.16483933077926916	-0.15549045679594045	0.22660381092639978
3498	-0.023205681686001817	-0.14666975066415133	0.14849417302505968	0.08485544580257377	0.08983184933160299	0.12357268240468584	0.06679985722851331	0.07097674780217904	0.09746753128259629
3499	-0.03146788803877671	-0.03652497174343035	0.0482110105523559	0.04367939771480877	-0.038967257280891586	0.05853492055793397	-0.077883451912811	0.0032548404838866228	0.07795143403703803
3500	-0.07178409690358413	-0.031216925424109587	0.07827804929351252	0.007137120166560868	-0.10174983322794912	0.10199983846157497	-0.06051216275263187	0.1004135016177091	0.11723733683486108
3501	-0.016305678659956434	-0.062059627539140044	0.06416597639605079	-0.033163980551732565	-0.04694670348375383	0.057479062048951354	0.01901200749805475	0.09073453820942681	0.09270497749950661
3502	-0.08448354939093075	0.0063168774684112736	0.08471937829470162	0.04398438837852095	0.05033644230033738	0.06684597104155017	0.018818967366861828	-0.1225359587557404	0.12397263698471338
3503	-0.04854507126609056	-0.06067492572453613	0.07770502271994899	0.05310431956657346	0.026285329270726836	0.059253584629955384	0.12995085425129607	0.05295144227397541	0.14032490783726084
3504	-0.07387335047430409	-0.13085442289738253	0.15026693549183198	0.0027713811237199005	0.023906166267202947	0.02406626973438266	-0.119619033164753	-0.11374379774185221	0.16506472857642746
3505	-0.05851923848613644	0.005220738214682927	0.058751658534066616	0.021690978836510322	0.010565803580071266	0.02412746916231757	-0.09912169076086483	-0.009294230479212599	0.09955647793837043
3506	-0.05299208357378553	-0.002458409612169101	0.053049078213596466	0.02115704834713034	0.06515617619350464	0.06850509463479218	0.09183073267224466	0.07696113040588796	0.11981610516317644
3507	0.0364299775603693	0.004780643616737558	0.03674231645445431	0.05376625408367542	-0.029365035579422806	0.061262675364132685	0.012170978513709567	-0.02042771982720192	0.02377865545651895
3508	-0.11754878207667475	0.16145153245536345	0.19971057433169345	0.03354623461573972	0.005810526345239727	0.0340457350236851	-0.002615905165453766	0.025964342388792687	0.026095785780794273
3509	-0.05920506366863317	0.06174221348424749	0.08554145480374589	0.04990453221699165	-0.06939596506746339	0.0854766769560057	-0.04585113702144847	0.047737528324405615	0.06619062151606579
3510	-0.1481846739399627	0.03098335484039156	0.15138912070508462	-0.01866519205755844	0.09556010668466924	0.09736592516959364	-0.008026315858494035	0.07590374212053322	0.07632692718930012
3511	-0.04229351969504448	-0.042809299339740516	0.060177885623828815	-0.09474166474710546	-0.018128844716213486	0.09646055178049474	0.004514979367867282	-0.049761577444352764	0.049965984714029056
3512	-0.09408842630424498	-0.04800411810244721	0.10562683048924189	-0.03637342409098538	-0.07287274892379476	0.08144607735068096	-0.0065465846078476405	0.06104324928428176	0.06139328996894263
3513	0.05103782964435896	-0.08260266920928817	0.09709820294580991	-0.08233646535459793	0.012358731598332099	0.08325882399967297	0.11709993468321359	0.03599238359615564	0.12250651566241567
3514	-0.1709186403920459	0.07370330935816215	0.18613263938334526	0.02132903872749134	0.09411884739495957	0.09650536424466007	0.11782212285849904	-0.11923270344810549	0.1676260427452343
3515	0.0010096673246616711	-0.18170504666653892	0.18170785181767898	0.02023080038620148	-0.012621053240632509	0.023844837369317712	-0.05710310152060889	-0.028037277153148202	0.06361488122629337
3516	-0.041457472063871285	0.08774403096789803	0.09704502542852012	-0.004641933558105516	0.05118437649544636	0.0513944349554061	-0.019171101512671963	0.1013277710080385	0.10312540089942272
3517	0.07343408514448346	-0.09570690976459993	0.12063323521192872	0.07807879880982058	-0.11994570345341073	0.14311977711175344	-0.09095478614845072	-0.16522873493959175	0.18860887564759052
3518	-0.09060181532748413	0.005843489763879924	0.09079006175378508	-0.20199100512358606	-0.025881587736877265	0.20364238933635168	-0.011211649193754208	-0.12981130791349768	0.13029457678605322
3519	0.027446834144907166	-0.012081353403948622	0.029988127728305124	0.14028287963066782	-0.05986200012675075	0.152521294830091	0.02322240287163414	0.005207168653382118	0.02379904621024227
3520	0.036248787691297	-0.031714562004369264	0.04816417810175637	-0.0054097373806848495	0.09806090451825433	0.0982100109635783	-0.0020025095492037714	-0.0030564464045171884	0.003654026425511773
3521	-0.11809364347989929	0.01651992942909508	0.11924351847668635	0.015425521592048975	-0.0693241651676821	0.07101962118022623	0.005913756584697236	-0.08540734381790656	0.08561183852115985
3522	-0.21196478197781657	0.018098081973171126	0.21273600863514133	-0.035318614044005436	0.005983127869502179	0.03582181342551256	0.248338280624635	0.0008878387208522006	0.24833986768377364
3523	0.03589441066767996	-0.07568710438686838	0.08376721606719878	-0.023665870619272243	0.0016162167354162147	0.023720994682010547	-0.06116908912875118	0.026180778365657527	0.0665363856898824
3524	-0.0854571032329094	0.061942906938226856	0.10554544145967636	0.05615083072161821	-0.029140005306403826	0.06326180285120767	-0.13804950308038857	0.1567493972138923	0.20887326020259464
3525	-3.4895052418504755e-05	0.046302516176685224	0.046302529325695375	-0.08406331941342138	0.0942525299265412	0.12629402625760433	-0.13970758569982525	-0.08589950194137111	0.1640028473406777
3526	-0.13559217960112938	0.08847991207238327	0.16190717713962405	-0.02296874669683864	0.06028533359138312	0.06451267139909711	0.050020945430172596	0.013077960054737391	0.05170230189190431
3527	-0.09905801741637263	-0.04032835228878305	0.10695263817592615	0.030462721489509608	-0.01803453723013902	0.03540087475829801	-7.674735816038568e-05	0.03250338253331816	0.032503473141561295
3528	-0.03196238544008855	-0.17855346000788452	0.1813916540632672	-0.05383620587921716	-0.03830218526177918	0.06607113181486382	0.006444839385973244	0.046533234383309	0.04697741858470901
3529	-0.04036145944719873	-0.03794580268515819	0.05539793633456779	-0.07703776126115058	-0.03898436075909946	0.08634000836185764	0.09552929662701422	-0.04461776236175297	0.10543524663138949
3530	-0.0039725862739969	0.08554118630334506	0.08563338131761432	0.14205331226071294	8.185890820217356e-05	0.14205333584650684	-0.019933088836706157	-0.11743558217461281	0.11911525507365651
3531	-0.18447364844880373	0.07038618032406851	0.1974455402196391	-0.0057332315012837195	0.011117244262885169	0.01250851963455169	0.03414644720220123	-0.21563612976017613	0.21832297248452862
3532	0.02787693405792952	-0.09039532749981023	0.09459618748273156	-0.02768618024052315	0.006968034317229644	0.02854957230076879	-0.01431218848554663	-0.007724014256118701	0.01626342938849425
3533	-0.033813735367277976	-0.13913946666904414	0.14318924500266894	0.10353070676111834	0.05697019666714165	0.11817026085589162	-0.030411838912451705	0.044840632788217955	0.05418082958837672
3534	-0.17751671333400523	0.0581172686680309	0.18678811640556656	-0.09575723599131176	-0.13921664433102862	0.16896958987784724	0.009520453583066687	-0.07043640288155882	0.07107690122199051
3535	-0.04918321628744186	-0.02660638585337932	0.055918588434939846	0.011250169820633572	-0.04113054116175232	0.04264138526422068	0.13062951710279522	0.04743905878864952	0.13897674279267885
3536	-0.06793126949558488	-0.08249639186190272	0.10686586005602719	0.15287017958581176	-0.029368196628774275	0.1556656120658146	0.0659760956580405	-0.09371017574150081	0.11460559426041067
3537	-0.049161541310516386	0.0846676465356092	0.09790540084134514	-0.041608707164836764	-0.03551760214370849	0.05470634857096482	0.10634411541950402	-0.04226598278440262	0.11443550229316167
3538	-0.07996760163985338	0.10125538560015623	0.12902507672955132	-0.13549584574072301	-0.0348007388606038	0.13989358683741634	0.05176266463211662	0.022984201797513176	0.056636092574309765
3539	-0.022845077312929098	0.025200703044694735	0.03401430568717513	0.04233465844266971	-0.0783570426887241	0.08906205389715666	-0.07653608004765199	-0.10992429482745368	0.13394447410167226
3540	-0.016137105774932735	0.03170231168219096	0.0355730621227095	0.04110696970377376	0.1702439700263362	0.17513649616386365	-0.05961551083240353	0.005977726054993819	0.059914458527111594
3541	-0.014357656405930386	0.09532973849182065	0.09640488233689032	-0.0015371219880501174	-0.019737207715721496	0.01979697230436218	-0.003644846284391759	-0.07479262291249975	0.07488138184200548
3542	0.027896874180674106	0.04346007515949544	0.05164313818815966	0.07228452570882721	-0.05864020815345574	0.09307914196655832	0.004461859289500684	0.030033117625683996	0.03036274596668546
3543	-0.0197186293589834	-0.033114303537811855	0.03854064662912781	-0.14360152648103963	0.08032721438349318	0.16454136190726146	0.022835487624811596	0.02532327254368751	0.03409879216900213
3544	0.0041966902983493854	-0.05020980727006587	0.05038488816656656	0.008631297286191506	-0.03282766788704565	0.0339434098426305	0.07470550502088193	-0.04614012958759914	0.0878056036866979
3545	-0.074728071266693	0.10044595771379737	0.12519454882814154	-0.008369264607445448	0.11818110776758367	0.11847708142608285	0.09513535196170465	0.11627668923642319	0.15023649241333195
3546	0.14340769449801152	-0.10735226841811928	0.1791375906272911	-0.028877507944292807	0.11161417870806126	0.11528935490212325	-0.07623899649645935	-0.02655287675048603	0.08073066239362615
3547	-0.07312457608302232	0.024760370948266157	0.07720284707714777	-0.09022875879234284	-0.023211641394371763	0.09316656701536069	-0.15626253665341613	0.05294229584131865	0.1649874754346824
3548	-0.09298582266592177	-0.07375622434355947	0.11868590415999587	-0.041406795960616416	0.09762175091382111	0.10604022351543894	0.027114231111812655	0.05270314455481267	0.05926890394422923
3549	0.052988769073693334	0.09806626666107218	0.11146659726028114	-0.04147331931547677	0.202535806179523	0.20673845554185802	0.12876825178788237	0.02249939481284235	0.130719108914694
3550	0.024307103118494256	-0.032997562899226236	0.04098383119355126	0.051648585951352924	-0.05244937564871765	0.07361055248206325	0.17711442223001883	0.12941067601727474	0.21935505836228492
3551	0.14393348367821515	-0.04475331063945074	0.15073057598555842	-0.004883490177462841	0.014115408365519765	0.014936305756068382	0.09020828732808864	0.05249370229626785	0.10437012926808223
3552	-0.08507121919686146	0.05773969606455424	0.10281529476331597	-0.05949232375363355	0.08735329552431868	0.10568791238626157	0.17019240531434388	0.1043506055018145	0.1996359278668978
3553	-0.028137689935577116	0.020122828398994475	0.034592742268950816	0.037367895627444234	0.0009865588962181572	0.03738091654948114	-0.04742881623286985	0.14949409065715963	0.15683741820963007
3554	-0.17512857411510754	0.026780768528436204	0.17716440679370218	0.2765830849208845	0.12995031751023547	0.30559006509597825	0.11352537388798954	0.04499422274367695	0.12211670891698413
3555	-0.033676880594426584	0.01714918026226272	0.03779188630167654	-0.02193532010751551	0.0939186027423349	0.09644616223205406	-0.020449458334399855	-0.08692145000538719	0.08929456208084219
3556	-0.11609648186049933	0.038707554388798755	0.1223791970358813	0.08751365115389034	0.10023380179848015	0.1330618433708996	0.07912425014213201	0.009420916286160805	0.07968312634570462
3557	0.07328365460219724	-0.24374583684391532	0.25452411872078984	0.012757503598767672	-0.034662092532052574	0.03693527523619047	0.05123202773772161	0.00807542518449402	0.05186456553398512
3558	-0.04188379457950358	-0.0995322446969902	0.1079857397196481	-0.10911241424479616	0.271220278652351	0.2923456148030733	0.03417605445261823	0.09677038872752454	0.10262802167256531
3559	-0.08893594868924533	-0.10361201484502953	0.13654688787922886	0.11383387774571205	-0.1445894125329835	0.18402241694766158	-0.014045758440381894	0.11891971406482986	0.11974632237954723
3560	0.028210371176501946	0.08642318961050324	0.09091090553046433	0.06911133135117277	-0.006815366480334276	0.06944656464788493	-0.035793230102859584	-0.03534110448730228	0.05030058635422326
3561	0.02263282211252047	0.07804735702931113	0.08126275023673367	-0.002108961295669623	-0.015088031232563689	0.015234710506650588	-0.017613458951305387	0.03404688878245357	0.038333074126582684
3562	-0.17491200061027437	-0.09829082299862688	0.2006372194864054	-0.16570475556800673	0.08893627141990007	0.18806309151964667	0.09830540624176227	-0.06023277670169969	0.11529067735751546
3563	-0.07580449340224857	0.13279659448454562	0.1529093088293332	-0.019905507863455203	-0.08009944961787988	0.08253575632651192	-0.07959750873373561	-0.03407975155219271	0.08658633184559962
3564	-0.1032608924409275	0.11668354703440438	0.15581354901364278	-0.004147648232474831	0.11174438737456761	0.11182133560093876	0.04598269298164162	0.022176293158965174	0.05105091607519183
3565	-0.10320680934597201	-0.11814913103111778	0.15687849648305552	-0.00032434163011694773	-0.039564231219496704	0.039565560649165894	-0.029803796426056326	-0.07869840116418778	0.08415286464051737
3566	-0.1095497066277991	-0.14453524321662284	0.18136034504247386	0.05238072094048934	-0.10897850994050332	0.1209134217326505	0.08221844406134185	0.11540328858591616	0.14169612401301682
3567	0.004873138878678458	0.16308835506353292	0.16316114439369403	0.10891838178714237	-0.07305253092706347	0.13114833649718655	-0.0892750900471571	0.008095736313848863	0.08964141146474311
3568	0.09442146373333936	0.06282059419929964	0.11341005188738518	-0.04122520050802977	-0.13357868754845206	0.1397955039480678	0.0946814994493469	-0.05582702521851867	0.10991470821835356
3569	0.03625423731173111	0.0576533193377334	0.06810488201086601	0.07558168231543223	0.0943069258819254	0.12085688631985309	0.08772410996514861	0.014140784716747545	0.08885652064751853
3570	-0.18627506464907392	0.022609469163162216	0.1876421802416947	-0.10797176108951893	0.04336904001243907	0.11635624102029377	0.1041017558851447	0.023512864039789486	0.106724085162272
3571	-0.07746268302084049	0.13976799319925445	0.15979849556154793	0.0005365821013773974	0.033033631588887134	0.03303798928963203	-0.07368752447530093	-0.029121440877377457	0.07923326057958656
3572	-0.136988030359847	0.03519476633657933	0.14143688358895914	-0.0843201597745284	0.007400806787274058	0.08464432222839616	-0.04763347789193704	-0.0007576900773989302	0.0476395036743147
3573	0.0741436475114793	0.005627374084258876	0.07435689480734574	0.04995850046282012	-0.04880555384140697	0.06984149092237417	-0.0014850772054786703	-0.13346470247773415	0.13347296453505603
3574	0.12295863562229348	-0.01324313874360272	0.12366974891976716	-0.08238752947077684	0.05325112296493896	0.09809886395532402	0.10887805729554809	0.060000469965826767	0.12431608004024551
3575	0.0002492291118407006	-0.06356586253216355	0.06356635111918965	-0.016624620218666203	-0.1380550704833195	0.13905243789149904	0.005440579120501049	-0.007041977236784502	0.008898839506914544
3576	-0.0006935562245596067	-0.07173029776186483	0.0717336506616136	0.10509398373158235	-0.0711362652330721	0.1269059244002583	0.0030788024292745537	0.09786397213817812	0.09791238975257732
3577	-0.15471935942279538	-0.04805399517747275	0.1620100818860256	0.025755431733568382	0.12893775651463224	0.1314849319078391	-0.06831961726604868	0.06423004021186515	0.09377136113439535
3578	-0.032446297404410684	-0.007831675497856521	0.033378096955326765	0.025432388289676425	0.06442036979969183	0.06925886527547154	-0.13484209957176765	-0.019581153645442568	0.1362564251512894
3579	-0.08231428810892359	0.016194325635216316	0.08389218205326587	-0.10927537426948805	0.06889046984936818	0.12917818801099276	0.13233108513860073	-0.06901618323415057	0.1492472768333461
3580	-0.09547048513654288	0.005875949596417234	0.09565113860203908	-0.08568084054358537	0.050093383089759115	0.09924995448680402	0.011558701568680742	-0.06127049305767255	0.06235123817121937
3581	0.011093913372569224	0.07514507656799684	0.07595957771294004	0.05501412276849458	0.027088957842876103	0.0613218178220453	-0.04435827015082094	0.15714481712336534	0.1632854852076851
3582	0.011291959900289092	-0.030764070518799716	0.03277096875704804	-0.043205088463271285	0.04195767265999897	0.060225625477555	0.07692606450953847	0.09825656046561845	0.12478770402351111
3583	-0.03679293012020049	-0.03772671658521786	0.0526974842960393	-0.05542360664941757	0.03449156774321195	0.06527973973151198	-0.04712013108477755	-0.022656877821019238	0.05228423152388503
3584	0.07783658604911756	0.0638967970865627	0.10070419457849336	0.07420047180508509	0.04769507061023284	0.0882073113557619	-0.06924144882235632	0.13532651644543975	0.1520119873177009
3585	-0.021116844540376333	-0.09052909933946897	0.092959340308319	-0.14451104592704986	0.0734069468657523	0.1620864653297162	-0.009086112789475555	-0.014670811521647517	0.017256597472467647
3586	-0.11544642703966025	-0.00997636457933306	0.11587668172002237	-0.03787983633902474	0.07670424302625337	0.08554778138152876	0.027097823255975807	-0.1784408655647284	0.1804866602513925
3587	-0.02016253034708621	-0.23415094516678667	0.23501743074184245	0.04954491254206548	0.009380849052992942	0.05042517910484756	0.053406993826847785	0.049905014510164346	0.07309457888845569
3588	-0.14618846086089252	0.08359464449447428	0.16840169440072222	0.06706906165998122	0.027847265690663047	0.07262044642107857	0.046227039633405985	-0.12568058038510657	0.1339124620011361
3589	-0.13981311722609274	-0.02377624605682566	0.14182037098044792	-0.009955896758079518	-0.04571153151903065	0.04678315929982573	0.054707732766669584	0.03662485355158089	0.06583552173518549
3590	-0.11457230598049334	-0.07774968508330081	0.13846236610805204	0.04304833216743954	-0.016875266336403714	0.04623779316017115	0.025399221070117165	-0.07577940864596566	0.0799227076975057
3591	0.0516005891271616	-0.17858304669660474	0.18588847561296495	0.02114807304424326	0.054229896288009255	0.05820758236598465	-0.012164701950520137	0.01248856940775369	0.01743399952384047
3592	-0.05316020407895324	-0.04362137734912678	0.06876650245250858	-0.0013898887940867013	-0.09635569093111467	0.09636571467940463	-0.1089656787565441	-0.09872471065558351	0.147037708227866
3593	0.004649250309186665	-0.06929406778483387	0.06944986219285552	0.08951166617376023	-0.07001217715510119	0.11363997241815911	-0.001274865944389522	-0.12575118028388102	0.12575764241574072
3594	0.01779448729662642	0.01789048315562858	0.025233175893882822	0.16263711168940675	0.08099612954602678	0.18168985414741606	-0.0286004524350258	-0.19638953954185248	0.19846117282972256
3595	-0.10932523499180398	-0.13142106360682393	0.1709488314249677	-0.01984884799123725	0.09432839705667047	0.09639410385423021	-9.474200237510474e-06	0.11086838097085648	0.11086838137566293
3596	0.10102226195695468	0.001089577942638711	0.10102813762013362	0.048341245852216254	-0.14635746544828562	0.15413430423818877	-0.009724082224395329	0.004048529294559826	0.010533202958061252
3597	-0.032601035353783274	0.017145455845990074	0.03683468694458285	-0.10788931267808727	0.029162173057072267	0.11176106713681967	0.01167368211872674	0.01650678662186412	0.02021753839587878
3598	0.015130245948180545	-0.006125404683873409	0.016323140782142757	0.09961748613901385	0.00030350730630418184	0.09961794848992624	-0.05094904444389511	-0.1640839690744337	0.1718119729150612
3599	-0.01586735553977233	0.024806838249315316	0.029447448034647026	0.02550085730320562	-0.03462145049393877	0.042999285546421684	-0.024357472829492008	-0.0067536365578334725	0.025276433478533835
3600	-0.18454934414951701	0.07474337564159286	0.19911060400771508	0.1641889063968447	0.06836628421937169	0.17785372023591675	0.06108004245526939	-0.05278997476222759	0.08073136330902717
3601	-0.07521455497618562	0.043156686643642354	0.08671637032488842	-0.04613671944831173	0.07819327748795725	0.09078978756314449	0.07997462463115983	0.09260286534181325	0.12235698285920962
3602	-0.12567731034889235	-0.11421208030334072	0.16982103999136428	-0.1835689746117115	-0.052593285770900326	0.19095450282246493	-0.015368927112826038	0.06632720302673448	0.06808451940014716
3603	-0.009151085291564021	0.06920839715671258	0.06981077709791476	-0.08166490154564277	0.008812084323232286	0.0821389613677899	-0.024198226531035708	0.020061830167972063	0.03143296354045979
3604	-0.0031960903363879084	0.09796504461218089	0.09801716665617786	-0.0073253869280968525	0.10578787886460393	0.1060412024088677	-0.08957076377880382	0.1291831723333443	0.1571980080599777
3605	0.029913783098171203	0.0003306701429763622	0.029915610673825282	0.09715663129538163	-0.021025076373043267	0.0994055573957464	0.033252393863579546	0.08696431477116229	0.093104853478626
3606	-0.10746805550715818	-0.042145286796812384	0.11543659798207498	0.06677048454524698	-0.010273093465645353	0.06755615483256097	0.05598034432489125	0.06973703815152515	0.089426245816766
3607	0.025410397565319032	-0.06896643216689916	0.0734986875410648	0.023696788461405143	0.09178021907801079	0.0947900121183252	0.001384564499837391	-0.13761438730211037	0.1376213523091146
3608	-0.0368353815315092	-0.02082593266799357	0.04231506592295054	-0.043028425444766455	0.07560947640861952	0.08699562241309282	-0.2344062477282925	0.04577800811673255	0.23883449290500997
3609	-0.04129592291697081	-0.009128146853376788	0.0422927454126734	0.02534493314085904	0.052621523742996355	0.05840710913021928	0.1042988168975815	-0.00775993714627925	0.1045870920847761
3610	-0.007256259569034105	0.09981119334630377	0.10007461026727227	0.0737573370616943	0.10873923344165734	0.13139393311683623	0.04058867043199686	-0.11296489097942325	0.12003543960610233
3611	-0.07332241455052037	0.016089435516957972	0.0750669461931995	0.14024640685423437	-0.032932564513769476	0.14406112744587635	0.01952529805215177	-0.19665550900379658	0.19762243416567787
3612	-0.02664947253567151	-0.07141721152147024	0.07622737361297405	-0.0222743670401177	-0.01779075951486204	0.028507166663025912	-0.006727057827106496	0.04028977391238394	0.0408475114164896
3613	0.12234117513660613	-0.01459134251960001	0.12320824002610384	0.1922781515741768	0.07614340239552947	0.20680596050682296	0.0399560266432112	0.11600638075720497	0.12269459825721188
3614	-0.10498871182277307	0.06069781575044719	0.12127182049874786	-0.024839955388412934	-0.012252657093492117	0.027697490672424597	0.007600357812095713	-0.17660468515614575	0.17676815397003284
3615	0.008758357593332156	-0.0714869337830216	0.072021458812154	0.057573099818841574	0.00018120658642361518	0.05757338498453308	-0.056111059747909406	-0.0012760120002304645	0.05612556665779145
3616	0.04307870132749722	-0.04144532816514126	0.059778672909156845	0.005844522324224485	0.11802068040828545	0.11816530559023242	-0.0016285533528948687	-0.029455217920274817	0.029500204215464405
3617	0.14788964057188225	0.029373603034477145	0.1507784943011024	0.018673385028810385	0.02459467628637268	0.030880307803933277	0.07903111390211709	-0.06377099795907687	0.10155125378500253
3618	-0.04846902431378013	0.06200989271283266	0.07870497514253356	-0.0660615917847355	0.07689499421333697	0.10137541143789335	-0.09579858534090226	-0.060581108458869076	0.11334654672915002
3619	-0.02840440970199175	0.0967639347446106	0.10084676275308921	0.089121152848733	0.0812026257806881	0.12056718591211167	0.0325252213400493	0.0011669093587580645	0.032546147247727426
3620	-0.03070632411676716	-0.10287661726833931	0.10736143032458317	-0.012091466782126142	-0.11200226521387956	0.11265305580401924	0.10092321302691232	-0.024674722928836185	0.10389579817918701
3621	0.014043929487163197	-0.05852669643242858	0.060188089774755774	-0.03917692925591248	0.030357776533372485	0.04956234843076902	0.0037183886743271197	-0.02243219989613004	0.02273829383470318
3622	-0.14605380683346783	0.09807142857142857	0.17592532390929042	0.06037252320956421	-0.06898766114264578	0.09167409093425408	-0.08570997821439502	-0.07507451853586704	0.11394026373018588
3623	-0.0564554950775229	0.0022025349534303624	0.05649844320571403	-0.11607924145210112	-0.04595792323131938	0.12484598913794163	0.1383216165662771	0.0007046795407353435	0.1383234115497565
3624	-0.09496507319615663	-0.006911447946881798	0.09521624462177578	-0.12163675161881507	0.10375797895388524	0.15987875887988434	0.09833386267168731	0.00449587116083901	0.09843658570587017
3625	0.07444814382017279	0.056626780816080684	0.09353672232797969	0.06305606160238876	0.0561246094839431	0.08441586755183744	-0.04306521663185274	-0.05495015862364899	0.06981498991128332
3626	0.030861511412514524	-0.05084277359637631	0.059476218050891094	0.11629917729718427	0.015317074636846742	0.11730350129230002	-0.12730989923404729	-0.038573790739038806	0.133025365156283
3627	0.0003655010774140395	0.0325947408857441	0.032596790094216156	-0.03125421152452416	-0.12112766768446982	0.12509491443179874	0.05530279166558253	-0.0011902791333419328	0.05531559934071123
3628	-0.050246535022650286	0.10514543516836314	0.11653444477289485	0.01239788259550157	0.056625083173088155	0.05796643457390658	0.09422127713624838	-0.009139940813898038	0.09466354939081503
3629	-0.14143181505435531	-0.022216719416540527	0.14316613053094177	-0.03445074991274027	-0.005143594498961276	0.03483261020825052	-0.0683415469294113	-0.06816231550495953	0.0965228899883472
3630	-0.03197888275355591	0.04151857112174979	0.05240649473259465	0.021304371909096273	0.10558036440001396	0.10770835440800694	0.07934136969834499	-0.17272366536747816	0.19007503129971076
3631	0.023294474437610735	-0.21615232909810342	0.21740391421006963	0.07921146045670083	-0.11528715634208211	0.13987703129937798	-0.13786454304605966	0.05283561840586557	0.14764225276535534
3632	-0.10150384419675229	0.06400887790852344	0.12000069515559827	0.01845367960780304	0.09219550292961098	0.09402419396895328	0.005718761355787927	0.14506099570621572	0.1451736777336828
3633	-0.06303113497183835	0.04700269475929648	0.07862682297075024	-0.18279207048754334	0.04361816782140108	0.18792414852067024	0.02384913657349541	0.023429731756610752	0.03343252376785173
3634	-0.042098880536024605	0.056325553357280435	0.07031986706038569	-0.07027298549790852	0.012184094451332207	0.07132141787982237	-0.004756551936905224	0.1007767623357001	0.10088895188867143
3635	-0.16956939553696063	-0.0003485081488679116	0.16956975367293553	-0.07364951480225951	-0.07653079007384792	0.10621305409381476	0.030964734326442464	0.20995205089174734	0.21222318074507798
3636	0.16580437907965512	-0.03945692537070816	0.17043456539593022	0.10908666600168014	0.16864367543045863	0.20084967005712506	0.14867434689192527	-0.14249969793915707	0.2059374306348691
3637	-0.07448387864395635	-0.021521746596766162	0.07753085678891361	-0.13996247915581508	-0.004835357822332797	0.14004597908084318	0.04400906316081157	0.03698332239334034	0.05748533530859894
3638	-0.0502459712681312	0.018987850198325804	0.05371402129641689	0.015012652780222232	0.0051451291615955	0.015869848694584795	0.002832866546666753	0.0744029137885099	0.07445682448971122
3639	-0.10818766143219813	0.0010718075292875493	0.10819297046272354	0.034341715203711515	-0.046480659023207735	0.05779104659343463	0.02931149255137741	-0.056841090985358084	0.06395368026935752
3640	-0.09276874673686042	0.07884355693090844	0.12174706091173271	-0.01219332586682198	-0.08916177573542544	0.0899916632138156	-0.10707432865399863	-0.00949611915277486	0.1074945958440154
3641	-0.1201281105240167	-0.012583237289515964	0.12078535009989678	0.1409875558529968	-0.08806883727468444	0.16623360371572513	-0.07570410676091206	-0.01698833645103268	0.07758682462790353
3642	-0.11919063953989316	0.010624477640875409	0.1196632277647156	0.12315954097013454	-0.12815489392865778	0.17774124273741246	-0.07165638674189119	-0.015020483213495929	0.073213746502077
3643	-0.04415798181155305	0.041000698661793955	0.060257652198079235	-0.0018200606771479485	0.04033830454865576	0.040379344159218365	-0.03455494411340644	0.15184023721751488	0.15572251539501872
3644	-0.014224950153880355	0.12716936565168158	0.12796248187313136	-0.08621265848998107	0.04010130505233955	0.0950827910339768	0.017259746683137536	0.06588515255962267	0.06810838555839384
3645	-0.013600260603946084	-0.03138795098367309	0.03420775577919008	-0.05135496859704383	0.011956929753586781	0.05272855932732817	-0.049083523574786396	0.09642403406898822	0.10819790493652831
3646	0.010929354894184158	0.021412069132299358	0.02404012277276042	0.13358897812827336	-0.0030364877267361	0.13362348347154746	0.1634539919434057	0.15206919693206858	0.2232537751927147
3647	-0.023593832714861915	-0.09372033645885768	0.09664455705386814	0.0025792535800635116	-0.17335781417328164	0.17337700044691143	0.0238600592358679	-0.0318172059532577	0.03976980036926439
3648	0.02041694511803156	0.044943908757056755	0.04936402113194746	0.029890756277388082	0.15550031906595108	0.1583471077741769	-0.04493382872532373	-0.13457886347995338	0.14188206179596016
3649	-0.1285231385810007	0.051974262633853095	0.13863448750957985	-0.11467798596219261	0.021230602492990077	0.11662666481795748	-0.13004336020287466	0.11272715202119561	0.17210080283271298
3650	-0.14474864290771774	-0.007334826109947629	0.14493436203222876	-0.03056701706607504	0.007539013155792417	0.03148299940731401	0.050292824799121665	-0.028095407113881164	0.05760833383434962
3651	-0.10140265756042835	0.11891664871538717	0.15628073554349647	-0.06312770452570377	0.06915180438334093	0.09363268194469497	0.10387445915654485	-0.03384590522858781	0.10924947856080253
3652	-0.01575085597708576	0.05991166774352739	0.06194753744759931	0.10846309289952989	-0.13796681284743986	0.17549667794181334	-0.08489650963673694	0.1183751103342128	0.1456711505245209
3653	-0.09046875435097071	0.05155264619628062	0.10412622553254856	-0.00011649297668645591	-0.09248088698373501	0.09248096035353431	0.1414604811794449	0.0025676019506163175	0.1414837811033367
3654	0.027644500506044764	-0.027608203480124705	0.039069570097822665	-0.1221488233416474	0.038291877580268655	0.12801016730077056	-0.061744355555978334	-0.0975089298029498	0.1154138502708391
3655	-0.059958833499139115	0.06345019163019612	0.08729827336486155	-0.006237176423593525	-0.124734112746182	0.12488995657104006	-0.019762669113230647	0.13156660887984054	0.13304260844789528
3656	0.0017684522633901352	-0.007107875525503238	0.0073245694681624545	-0.20651065535474022	0.0402906702137709	0.21040434615596498	-0.007164320168482514	0.013412824916002358	0.015206293292708086
3657	0.005231366441546343	-0.02426369643688868	0.02482124411924635	0.031699754208046625	-0.07423215846411664	0.08071733250728924	-0.03759483499944531	-0.0696616496272009	0.07915880903233964
3658	0.02174299226828157	0.06379160214812275	0.06739529818468742	-0.044025146675417806	-0.10265119437196119	0.11169369384966282	-0.0035621355864243636	-0.05742933035369671	0.057539697555775364
3659	-0.14986159542222838	-0.012503465359691048	0.15038229426530456	0.02341950842457079	-0.01641239934243712	0.028597905990197476	-0.20021130538422138	-0.0963125936067074	0.22217264118451832
3660	0.09232808953971144	-0.011134782201252483	0.09299709400149181	-0.050614073719812414	-0.10441922623901422	0.11603947288258872	0.083776901394479	0.017054234248350394	0.08549512332909912
3661	-0.08003390986772153	0.008214659208328284	0.08045438058069646	-0.06525752676988866	0.06280926788251387	0.09057344496076167	0.1083392564118378	0.033622224536407466	0.11343653936296953
3662	-0.013345549843707727	0.11898749661798483	0.11973357111539704	0.02872505405441214	-0.03579512510276174	0.04589574829492666	-0.14559318730300397	0.1374359161774625	0.20021490265358893
3663	-0.16217814364957114	-0.035051864571321145	0.16592282388974453	0.02475918868101475	0.17407625832696594	0.17582821484977507	0.08910612195499726	-0.04421136725772761	0.09947133237599924
3664	-0.1702326481718898	0.03021705039260957	0.17289368015645892	0.0018335248294076387	0.1202994325578063	0.1203134044362067	0.08328041228472538	-0.0989568305468215	0.12933708432690982
3665	0.0028742401995916736	0.041629365906446565	0.04172847184474606	-0.14806965124459764	0.052565740684305994	0.15712345055206267	0.09856243770719503	-0.11523324574921336	0.15163526981768885
3666	-0.13082644339516494	-0.07519169612107152	0.15089516048234236	0.11768883140067826	0.057643719784169774	0.13104754658906498	-0.04809567270480474	-0.10247723050642189	0.11320236969778516
3667	0.08570770819864607	0.06862044571267212	0.10979333684003799	-0.08105368872777095	-0.02665046478005029	0.08532260971964632	0.021553198129892405	0.03634530786472931	0.04225543460205269
3668	-0.036836755478169454	0.008121896251519432	0.03772150252679356	-0.029869389270800663	-0.01668547627962986	0.034213820805176265	0.03682247614066607	0.011712041994465416	0.038640220972583
3669	-0.08285833085914736	-0.0114761818361759	0.08364930210289209	-0.0017529362548325525	0.14716488716928786	0.14717532674012562	-0.05561940736231173	0.06650025514597337	0.08669372762671089
3670	0.01765920609160572	0.038228549563932394	0.042110207332045284	0.0200162932298229	0.20879313128795976	0.20975038418962066	0.040858346061504125	0.08330711741587223	0.09278728498573256
3671	0.04930517501462303	-0.03634016621148351	0.06125037112949484	0.015175732929142963	-0.19711910898784712	0.19770241778516373	0.10318025210610647	0.016169884343074866	0.1044395977795209
3672	-0.0389759975129641	-0.05938471768256614	0.07103290136527346	0.012709320733327078	-0.04768706844349468	0.04935162945878407	-0.07006227448703711	0.019122662175252898	0.07262505431988178
3673	-0.08638217568158661	-0.04233617431435359	0.0961989185545234	0.07588318470983693	0.021842311859321607	0.0789641963744778	-0.02696327404217871	-0.0626676142730564	0.06822204941036446
3674	0.0512648592424488	0.023845112660074566	0.056539147419462706	-0.051547265542628735	-0.05253429130713646	0.07360008388626574	0.05534304472858215	-0.05043017594498298	0.07487359511651477
3675	-0.10429795244131998	-0.02137938611655334	0.10646661934227328	0.02131394962167656	0.045500142393541644	0.05024487442822335	0.06698266994193335	-0.054770192637395375	0.08652428603627643
3676	0.03836232430098537	-0.07653167188733263	0.08560820479162212	-0.12419921811526781	-0.07288767147360477	0.14400714716043786	0.15369455142308872	0.10246917620988907	0.18472126897105745
3677	-0.042735031990706225	-0.03800462665949983	0.05718946237528946	-0.01911647095556362	-0.12099051108888703	0.12249140065876056	-0.1252459075232608	-0.046287400472106555	0.1335255061544062
3678	-0.08390486875685806	0.01714794905620831	0.08563923842456733	-0.009673746558746435	0.0500469816193194	0.05097334344230671	-0.14860082865384833	0.10320956991379383	0.18092656410378405
3679	-0.21830609578742388	0.009321920678350465	0.2185050334959846	-0.04897944334339382	-0.06393269992419985	0.08053804063811404	-0.0027319434239728526	0.2421209734054583	0.24213638569549692
3680	0.027295988147526453	0.032415581192130595	0.042377362742076284	0.10989905350890648	0.010544615873169655	0.11040376300682053	0.06641299535670299	0.08197307601117076	0.10550010020366157
3681	-0.10659921486208362	0.03521935675316614	0.11226662771865673	0.10705904366195214	0.04742757982307653	0.11709403980427897	0.03670793178257479	-0.1510759336414605	0.15547157290448033
3682	-0.05098064949890396	-0.08611456225006478	0.10007369511939877	-0.09143374682284146	-0.07754509550087893	0.1198889982204535	0.10282101015010024	-0.20221245505666882	0.22685245669450513
3683	0.08444199315422993	-0.04359490631226445	0.095031395150414	0.05750920037195864	0.08777416900870531	0.10493623241088301	0.14510128308233688	0.03882012965540891	0.15020447669295087
3684	-0.013097804991855677	-0.19119231205006718	0.19164042549173946	0.11226322215190969	0.027399393254945933	0.11555846052396253	-0.13014222078606708	-0.02973250229663991	0.13349539064682767
3685	-0.13946652103427665	0.04144872693496855	0.145495386366489	-0.08849910777295482	0.1355863136407389	0.16191275590049686	-0.008741623702034863	0.07874315815317072	0.07922689531266029
3686	0.06075680963228971	0.12756428857478616	0.14129415287366143	-0.03130524558728398	0.02421116925422789	0.039575233643492656	0.04362977801769617	0.0939170523992537	0.10355660414110542
3687	-0.019903889290195032	-0.030805778808500932	0.03667643408068219	0.006971208599388285	-0.06850746393412818	0.06886123992509909	-0.10566373821708312	0.11282770715899834	0.15457980811465952
3688	0.0033628265664525777	0.1240021111912032	0.12404770123783657	-0.013882109890826742	-0.02953781923741805	0.03263733659971925	0.11593000403129786	0.09382175812563957	0.1491384864227968
3689	0.004945257150482979	-0.09940927806321706	0.09953220651293937	0.025801310174955724	-0.11746501796953628	0.1202652819949621	-0.05455330154790673	-0.02711422114819411	0.06091997782542292
3690	-0.1439201376567553	0.052073622260757776	0.1530511945673587	0.12151038634903433	0.009108033239448275	0.12185126285838191	-0.07348667973923198	-0.057903606463637326	0.09355810889811865
3691	-0.03322668734176347	-0.06832077504168182	0.07597197545150053	0.012094696792158103	0.09165069687823431	0.09244529154456828	-0.1721267089483923	0.17604492252297535	0.24621011083934985
3692	-0.10241083343939773	0.045804524770554335	0.11218749170566382	-0.1619602824499437	-0.06704978085272785	0.17529063353090027	-0.02157051396668917	-0.045492843856498176	0.05034765054040612
3693	-0.0008084920740273677	-0.1673566632374252	0.16735861611939407	-0.04047151730803855	0.0036022787574979385	0.04063151640612967	0.01511448164393509	0.0076010213104865864	0.016918128747805475
3694	5.541544055685399e-05	-0.00272579983623697	0.002726363075285756	0.006005180543129206	0.024572876262996805	0.025296016310718362	-0.028174731477422183	0.1876043167157262	0.18970818417822502
3695	-0.03889665255531794	-0.03352568410945751	0.05135095982565714	-0.02934843176355895	-0.12073427740613424	0.12425013556435925	-0.015468889484321204	0.09041088420352476	0.09172466693502519
3696	-0.11262413336490547	-0.004230011733719959	0.11270354216023303	-0.011334043720145738	0.07923854198699629	0.08004503159644043	-0.02921069649428112	0.1619159105702937	0.16452971429346236
3697	-0.026281842976455215	-0.04884209647451104	0.05546427371078154	0.022199014792425694	0.005114849942349168	0.022780648535260888	-0.01670717287091641	-0.05196165223181202	0.05458152551915767
3698	0.0013759157140818207	-0.053907046749101475	0.053924603227674	0.05255598489147878	-0.018299259508674365	0.05565064641564512	0.15017356454024652	0.05144888544209159	0.1587422039029226
3699	0.004542320074199911	0.009925620394470392	0.010915613215555326	-0.041231545523440424	0.1004243390443483	0.10855914617730632	-0.07945542486943574	0.12173318919334689	0.14536895780174575
3700	-0.03396929231148088	0.16219037106078116	0.16570947252639695	-0.027301656177752417	0.0051635554473106185	0.02778565699971224	0.01398544769246029	0.015578490829826326	0.020935188647192213
3701	-0.0799928783584051	-0.0006242867760724146	0.07999531437553935	0.01767605273262511	0.0940335704229215	0.09568048498355912	-0.032825136355803246	-0.15097688421280822	0.1545040748439496
3702	-0.004385134312435134	0.110658168619652	0.11074502104019589	0.07899666510635152	-0.03833060784779857	0.08780494630661062	0.0020443021044945528	-0.011901682031450762	0.012075976410717221
3703	-0.014839068599335852	0.09723372042349882	0.09835951577905885	-0.11100062907411466	-0.10004751730670303	0.1494344183047675	0.008690576769481494	0.04973540301842541	0.050488973429764356
3704	-0.0862837296565257	0.05372777776328115	0.10164426253764126	-0.12863206702909197	0.002018994699008931	0.1286479110120776	0.11897885978004671	0.024613404880467198	0.12149810193731352
3705	-0.049800968892111545	0.009453934803894979	0.05069036778195003	0.016781001265727524	-0.15723609333370084	0.15812903291402447	-0.0860588955946234	0.05146415644246787	0.10027309165125557
3706	-0.16441579020225192	-0.09428852491848955	0.18953331633023135	0.024745815127267187	-0.06452486770241266	0.06910726386080368	0.1741102552914009	-0.01487083441604605	0.1747441636045858
3707	0.03421400678979496	0.060740627178933054	0.06971385838341095	-0.06260655092456766	-0.040599190512954235	0.07461819140784394	-0.0024882630813704396	-0.02696354401952874	0.027078112180415666
3708	0.07938078113647602	-0.06894339904876455	0.1051403856100704	0.018639992776054957	0.12064554738550871	0.12207701435831567	-0.024209242551031903	-0.10650737804591197	0.10922412280769073
3709	0.06125935447208373	0.0265695014781791	0.06677310026601556	0.09784521706082869	-0.06002585751459408	0.11479020024393646	-0.06545498891784118	0.11657676858360035	0.13369554423251742
3710	-0.15574812762968748	-0.027108088771029295	0.15808961932072396	0.06434847999397957	0.0754874967812843	0.09919218239276721	-0.14617649112516934	0.0016214839331350286	0.1461854841214138
3711	-0.10432132680105101	0.07424624445956371	0.1280446954851351	-0.08231149000307902	0.018650083555983753	0.08439790876065682	0.08371171769928427	-0.14334730499499967	0.16600030581144762
3712	0.11416438310246288	0.08432128561172983	0.141928100023853	-0.08477656702149455	-0.007961437477371436	0.08514957899282916	0.10006080215027664	0.013408383829114578	0.10095518255080155
3713	0.05266350947021307	-0.06155240753433141	0.08100706205629013	0.0074212769386421224	-0.008304589828302997	0.011137394830766078	-0.10451770488599113	-0.032597012206230645	0.10948294771062882
3714	0.02863215431304515	0.03689815389204946	0.046704111395544125	-0.0075148978746423425	0.023351141430282916	0.024530582874513585	-0.11930981067790522	-0.027192597857620203	0.12236939283270076
3715	-0.05315586370287785	0.035404849836248344	0.06386743487823995	0.040531198138733945	0.06914246185137687	0.08014647873381847	-0.09980712159931646	-0.08245509568511189	0.12946159402070445
3716	-0.0904774649251162	0.05138050869340678	0.10404868251385445	-0.0292681746564393	-0.027113081950497303	0.039896682325404186	-0.16883577684533266	-0.0015166862640667003	0.168842589059131
3717	-0.12702804086479383	0.013205283758857359	0.12771257841379474	-0.024358950192915604	-0.05005127867484117	0.055664072358097845	0.089559628219867	0.055256035536850996	0.10523381809157425
3718	0.009183018834112863	0.08147507922788823	0.0819909529771324	-0.14789059171031615	0.027427757309780483	0.15041246287283394	0.16993007350722028	0.04011346927593711	0.1746004590472798
3719	-0.14396888394545168	0.04023150742021578	0.14948449328877497	0.062168652315763615	0.0019745277429238355	0.062200000728021516	0.037780111520092405	0.09514206304101483	0.10236869143527752
3720	-0.07261404858457968	-0.0722718963111708	0.10245011980596372	0.09848644785432496	-0.11248149799176844	0.14950474173562148	0.07333306307677101	-0.07260803506079107	0.10319721360390861
3721	-0.05288698844622872	0.13643656955978273	0.14632829890404986	0.03350091520243606	0.023600943750034985	0.04097945662515704	0.0051224759902420945	-0.08755225456257938	0.0877019785367543
3722	-0.13844014673853358	-0.0067157633613509	0.13860294263294837	-0.19135361126565306	-0.09822690003009768	0.21509237186364713	0.11462839692130172	0.08456979409598513	0.14244900650473072
3723	-0.15214218048519296	-0.011043178604280791	0.1525424363135553	-0.28199757326175684	0.09030298930029047	0.2961034636779656	0.09762769456901106	0.004850718426057888	0.09774812640715427
3724	-0.027020285517757377	-0.08928733693750228	0.09328624961296378	-0.11976887470333424	0.07929060390241605	0.1436369841472342	0.14453422426943097	-0.1424504888568655	0.20293418578624484
3725	0.0019929134262931052	0.036332968957695846	0.03638758493230334	0.01948741201351809	-0.050714657399512454	0.054329878539662986	-0.13318507721696943	-0.003926032344358683	0.13324293048135447
3726	0.1596170715461663	-0.0615474104887459	0.17107218729777252	0.04418784470499576	-0.10366718369727643	0.11269183908073237	-0.015910195546652437	0.00019857268171848843	0.01591143467581236
3727	-0.06357310411441465	-0.015720029328766268	0.06548785298694312	0.04488162988342726	0.058342743357061785	0.07360867070815047	-0.009135980050048056	0.13437672274704374	0.13468693235689472
3728	0.02464906640338177	0.07570934122081775	0.07962085670632124	0.08868443602441099	-0.030656229868552407	0.09383354209834227	0.1485590810334347	0.023402013355466735	0.1503910063354457
3729	-0.06800889521489249	-0.07129310984688064	0.09852876402345467	-0.010747970740241771	-0.13260018456075318	0.1330350623729658	0.1161935682096124	0.06510034671401574	0.1331878389176989
3730	-0.12767199749802544	0.0021284859343443712	0.12768973881055798	-0.021530400742357264	-0.05934812918508571	0.06313286461024971	-0.1281155172290883	0.0899791839440723	0.15655618575488486
3731	0.0304731086686312	0.029173498317109615	0.04218653050428067	0.22897415440788874	-0.07086637087412533	0.2396898118562338	-0.030401341456836956	0.038201966900693086	0.048822452186026495
3732	-0.021148178466171515	-0.07308054292436861	0.07607898005728997	-0.027533913664535448	0.01896990439332282	0.033436113326430456	0.03324516971501592	0.13971308271334898	0.14361402017438027
3733	-0.23840641080617495	0.0867673402658662	0.25370492318891896	0.052098036571274445	-0.06607770852929713	0.08414552263231001	0.04849997474704961	-0.06161338294135142	0.07841209414332756
3734	-0.01290296543840498	-0.1052594179316595	0.1060473082186268	-0.013830181961180025	0.09562898535280076	0.09662389338401518	-0.007166992547412132	-0.07677318981451524	0.07710699356394494
3735	-0.028362666559548267	0.12830436354454786	0.13140186664937306	-0.03182179326974477	0.050421587735788184	0.059623510771340524	-0.035305415536223385	0.01773589836633319	0.03950992858822076
3736	0.0753550453674651	0.08723013142995416	0.1152713264069595	0.1379150778847053	-0.03911926528988158	0.14335580080612176	0.04778971719003415	-0.028706227003644703	0.05574858328144515
3737	-0.07864412464834451	-0.05174764661328717	0.09414200588322941	0.08205991766541074	-0.07869214447987176	0.11369381553143074	0.021023908695317603	-0.010250282492086461	0.023389592300778254
3738	-0.011881742816616879	-0.056378959725774204	0.057617383766713125	0.02461608984643594	0.019085001539250298	0.03114785968699925	0.02101218236584848	0.09846475692438367	0.10068177672227299
3739	0.00919857529609439	-0.025794028677575156	0.02738513653238719	-0.074564303590143	-0.07813637847403174	0.10800522677593034	-0.07570976339552277	-0.08138987200741869	0.1111588032446825
3740	0.03817443292389391	-0.0017227453670431037	0.03821328539474908	-0.07634852915994138	-0.06778384077818252	0.1020967530116821	0.09968267702392379	0.003867593463494338	0.09975767829021868
3741	-0.10046837366333061	-0.04566496768980117	0.11035933753273988	0.047827159496874695	0.026799758183031996	0.05482393842299623	0.07400114806782161	0.11367237920043552	0.13563767805607432
3742	0.04004780679581568	0.04892407738905398	0.06322493319510211	0.16825301229647552	-0.029228781006509896	0.17077294219508093	0.09638649779289138	0.01595450233881004	0.09769801994747976
3743	0.022516879394971694	-0.0743304650036745	0.07766613087665807	-0.06787226194478936	0.012145553943087554	0.06895040552517841	0.006962431048726646	-0.09135659653975034	0.09162152136607968
3744	-0.029655204525553532	-0.12609907292868364	0.12953921162692741	0.051039701936409214	-0.08205100948525022	0.09663032304254247	0.19643195192954982	-0.09665740990303391	0.21892502512964587
3745	-0.006239295544276008	0.034352832545020966	0.03491483800270415	-0.045361814336482516	0.08989606199930966	0.10069258246207234	0.025981406303834546	-0.010539587080745915	0.028037766839703184
3746	-0.1588120401740346	-0.12005952519357316	0.19908679939650797	0.026260750282875195	-0.07556444661642593	0.079997578700022	-0.041620647030846815	-0.006390355237865992	0.04210837089383129
3747	0.045323186945373586	-0.03591859587848604	0.0578302412649928	0.02874279037075891	0.03558844720038793	0.045745880387551736	0.016005903591889987	0.03702517746300567	0.040336741513909376
3748	-0.023734977821789474	0.016053723545170304	0.02865434019246637	0.09335213618327508	-0.0211096537038629	0.09570913649948865	0.05228323031427234	-0.17258304245017456	0.1803287074024932
3749	0.0049652028674894684	-0.03086947010568325	0.031266234568956296	-0.09096940906812936	0.14616415009468026	0.1721609484148623	0.11114054909519797	-0.08887359393628724	0.1423050854760088
3750	-0.10309092875455662	0.03159517523490829	0.1078239059281458	-0.10744473840482613	-0.04107320597079728	0.11502773604483858	0.12827870313319517	-0.03820751498362877	0.1338478235861855
3751	0.09532330183083343	0.0003958874740988804	0.09532412390798206	0.014047160927103489	0.13347700815088717	0.13421413649472227	0.08002699721526083	-0.022368586035934487	0.08309436758612684
3752	-0.004603008992626783	-0.1129487282596398	0.11304248275429976	0.1510507708537796	0.09765519601548778	0.1798690431518008	-0.12701868093056862	-0.05789524767263482	0.1395908485840577
3753	-0.03630771990341497	-0.05622731976543636	0.06693102429060432	0.10367659223996242	-0.11652549383319868	0.15597123610320673	0.03742801606922126	0.03255780593325092	0.04960712765384743
3754	-0.06309359577868169	0.07806511163912228	0.10037411759767706	0.10403217275689261	-0.058996245050626075	0.11959619516771205	0.09548798350148228	-0.01970679392085867	0.0975003216395646
3755	0.13189194381646924	0.013243238264174182	0.13255515155363962	-0.028562316665240783	-0.05206821514214875	0.05938775093716364	-0.03868976084690817	0.008019136122208602	0.03951207585710297
3756	-0.03538011656266225	-0.11479578487288324	0.12012420602263665	0.035608215647551976	-0.06259428154393953	0.07201381189469513	-0.05814034292109024	0.06862031738081298	0.08993913181938923
3757	0.00045081384568580323	0.0067116669237945155	0.006726790172096894	-0.01964726094029311	-0.15267144120515597	0.15393045125028174	-0.00352059260735917	-0.06186869805548787	0.06196878546000494
3758	0.014226633210269759	-0.09285918878357134	0.09394267419039386	-0.040572161510382516	0.0787888592954906	0.08862158111153953	0.04500719771566937	0.09091481444322824	0.1014453120230993
3759	-0.036477213877138856	-0.07192376633305082	0.08064499547876376	-0.0017466857531348318	-0.028638385385594312	0.02869160205729241	-0.07391866221151339	0.029103508406432943	0.07944169449793434
3760	-0.15098105533178427	-0.03174001338235316	0.15428126107408915	-0.0873979675590054	-0.07268245964011455	0.11367121303470742	0.1722080358043065	0.09750167563190504	0.1978943767432681
3761	-0.0321370251599948	-0.01823554108213665	0.036950282065126815	-0.09197063999131615	-0.05537452968794671	0.10735426008581855	0.08731299062625214	0.005903956237031854	0.08751237073322138
3762	0.013678880253467285	-0.0776559729613614	0.07885151806759581	0.017162348016482986	0.00304928570537953	0.017431131138050376	-0.03231480789748307	-0.052510744994035095	0.061657320321919735
3763	0.020027677206766896	-0.05785476222301001	0.06122320937503584	0.08737548322486209	0.032851977952923765	0.09334734877969242	0.041748833802570134	-0.10768364111536412	0.11549342703261152
3764	-0.0030074023574883694	0.03385987084511091	0.03399316582178568	0.003230177143307631	0.00121220268786986	0.0034501419874587713	0.0012000516658615843	0.0021817293960959324	0.0024899934053178303
3765	-0.012946677546105585	0.011771909394342693	0.017498408792557346	-0.004022633847143272	0.03478663626398069	0.03501844721901128	0.06490031269743524	-0.015039192859027951	0.06662002634400492
3766	-0.020675092940821933	0.028395688032357327	0.03512512728720832	-0.012847081500737663	-0.010711209865675371	0.016726551344289034	-0.0001707815931013554	-0.09978501470669053	0.09978516085253852
3767	0.004524882212964415	0.013737152519722084	0.01446319184659142	-0.039748626421062305	-0.026552716341243423	0.04780167410729155	0.06781320567247764	-0.028231776713937316	0.07345518416016236
3768	0.05407055863685745	-0.06396012187252395	0.08375274623109356	0.10645066753974317	0.05886334170031649	0.12164143050698288	-0.004812474453504807	-0.029834030557604346	0.030219683811676553
3769	0.08977044958711079	-0.04891014439437138	0.10222981876023383	0.0007039342933316849	-0.12151438790205042	0.12151642683480826	0.004888777177248621	-0.06604250160396544	0.0662231995632842
3770	-0.038743130482419515	0.11871608666314812	0.1248780981284944	-0.0333599008221659	-0.08822970754228635	0.0943258409761722	-0.0745135507055208	0.09293892323817245	0.11912141995214433
3771	-0.11271034313194149	0.03056253651675739	0.11678052100953361	0.04723310346254252	0.03674902442346027	0.059845274322868014	-0.08974064154714224	-0.1411645135480315	0.16727463235812248
3772	-0.03851204201646907	0.013224105549269158	0.04071921349751847	-0.1410952910016394	0.04551691385862709	0.14825542347600976	0.051490188202925107	-0.12275334530569158	0.1331150752729044
3773	-0.10884108784231972	0.12228763279530834	0.16370903315754978	-0.045072613117790046	0.0010933387878949848	0.04508587187768575	-0.030193814696187593	-0.06498453766102896	0.07165651806308625
3774	-0.05090856818197376	-0.01887857235756775	0.054296250410121254	0.0371978031060675	0.03763373411750537	0.05291478526409091	-0.020130471450166425	0.1060553514526267	0.10794893909875229
3775	-0.056815010782023986	0.04661720025628836	0.07349223639199172	0.05714460954015965	-0.08381136208405292	0.10143890187635869	-0.056958524070975146	0.043224434241037064	0.07150262358684185
3776	-0.151854197496802	-0.014490518949559808	0.15254400164157655	-0.04505636989997439	-0.043868283433061164	0.0628848372815475	-0.04790946608331306	-0.08187214666718716	0.09485971400063112
3777	-0.05749249383977195	0.04777823179022784	0.07475390478708757	-0.15311852481739394	-0.035905833696022404	0.1572720939507747	0.015950627347436158	-0.01380944752315116	0.02109794666955635
3778	-0.05985184619111336	-0.02533440225164952	0.06499288753342997	0.02223345795220399	0.020577334919505107	0.030294444456069946	0.04457547302716725	-0.04999383259856728	0.06698026644833002
3779	-0.03651768301803721	-0.13513601995918978	0.13998315992795843	0.021872616394717555	-0.050080637522496245	0.05464871089614215	0.06152918927449246	-0.1470994838423275	0.1594493627439617
3780	-0.08255113976696087	0.04408410372613948	0.09358471498146123	-0.22071890433530011	0.0296632097834118	0.22270325715092285	-0.07210806709199188	-0.007087683129959753	0.07245556287749008
3781	-0.10943690053938339	0.05111259890444309	0.12078465534343909	-0.06667828756535663	0.03762291213696958	0.07656028703129661	-0.0700849248659355	0.06936072620126468	0.09860429520376195
3782	0.12348562793389493	0.0024752640505433733	0.12351043372261407	-0.10700735061256024	-0.03076157902700921	0.11134113269297348	-0.08371971044036575	-0.001918938394710467	0.08374169953363367
3783	-0.06350369975147781	-0.038904719113744546	0.07447346541853146	0.16806187886031124	0.02937430508275332	0.17060962729328202	0.015589498653673548	-0.09688600362965667	0.09813220759566522
3784	0.06196143305435118	-0.06680320813824052	0.09111469587124751	0.09523398103169096	-0.013905233634050428	0.09624378767256618	0.03542240514799148	0.041727320646177776	0.054734962088023656
3785	-0.08460386283011431	0.08643304894020115	0.1209482763617407	0.021813509217660808	-0.026977255273326638	0.03469296018605508	-0.02284754503788157	-0.07439946093182949	0.07782859436739718
3786	-0.04456329304329367	0.0037228686890260977	0.04471852902475882	0.0008465260409098175	0.09507926678193014	0.09508303517519508	0.11018884659640464	-0.11250541973785146	0.15747714559464218
3787	-0.08826185932465415	-0.05060633044719154	0.10174063344001445	0.10909856562842479	-0.06583115146392042	0.1274214955384112	-0.049788659223084154	-0.01651955238417543	0.05245766100586185
3788	-0.031898405199471826	-0.0780556908457259	0.08432199670117654	-0.08544104180338034	0.060522883829722755	0.10470525818464468	0.020965575517851096	-0.21345727551479277	0.21448441394887616
3789	0.10931560531494848	-0.16885888125322554	0.20115472488476258	-0.06457372411018221	-0.06944468216915639	0.09482789530002801	-0.01356455223862209	-0.0072168703494993386	0.015364904655603634
3790	-0.0753801463551384	-0.0907435001222158	0.11796842492358989	-0.05914607054132684	0.051437268314951094	0.07838399219345671	-0.14437246459933267	-0.06460106705867508	0.15816670445958275
3791	-0.12058833940560361	-0.009632307537000645	0.12097243053311117	-0.04207566022940376	0.0377073195022745	0.056499585200130806	0.03996131583517487	0.004679434990262574	0.04023436187025577
3792	-0.07526756958637365	-0.013653011470022408	0.0764958283414211	0.024753431792388213	-0.08411723099757229	0.08768375525831083	0.0219804539314751	-0.1290086364158717	0.1308677524255547
3793	0.00405767148902667	0.09028486438758522	0.0903760003286133	0.02934280457203856	0.01824897909581507	0.03455467288504324	-0.03869743822233976	-0.09914139362971498	0.10642606661816406
3794	-0.030012988311754054	0.20451393218669095	0.20670444582994318	-0.019052582180886575	0.06464966685693002	0.06739866699328313	0.048386326081640126	0.017248256461078696	0.05136865681158064
3795	-0.0550681297010031	0.03787285948610203	0.06683451499353106	0.07837070891569238	0.06324011714383379	0.10070392461227123	-0.05556611705314593	0.07494629478475293	0.0932981268103867
3796	-0.006111806429929421	-0.07280480463910027	0.07306089074446386	-0.0806151841258808	0.04662577006787905	0.09312770987237036	-0.03393719941826872	0.15874523766705	0.16233232575899212
3797	0.04020218373761094	0.015699711247171004	0.04315896790375295	-0.06255379954238158	0.0763957721084045	0.09873850228369747	-0.0038397028611418067	-0.008604400608737153	0.009422262355586204
3798	-0.162212598095665	-0.09663845579569372	0.1888171552574659	0.07647156297755602	-0.013525219341506417	0.07765842840584772	-0.037232635804152335	0.025978138808013813	0.045399701153786026
3799	0.013998143191882712	0.01159625037619846	0.018177487054264	0.12037171814607621	0.07850090201375039	0.14370714020677905	-0.10068639473140062	0.03683866757517828	0.10721398002463069
3800	0.046229015206917315	-0.05499975802288566	0.07184772250793596	-0.00039728315050533927	-0.17979695536596182	0.17979739428804672	-0.01786826131892855	-0.04177830945542378	0.045438991004584046
3801	-0.11021508530348201	-0.15685494408208758	0.19170508212211967	0.10581267392911273	-0.13085743992179474	0.1682854466283845	0.10779262429097176	0.06436911462688807	0.12554932404988906
3802	-0.13109866283680832	0.015149696440204068	0.1319711055490158	0.035200748073801955	0.17830698743308424	0.18174838220027523	0.13996117787527465	0.10825120281469235	0.17693912575533408
3803	-0.030088235918896238	-0.004225333506813523	0.030383472216897116	0.008578546048283422	-0.06744774455211812	0.06799110013428449	-0.17340140590480016	-0.016277217647452633	0.1741637028318582
3804	-0.0029389148531258494	-0.026724997734422537	0.026886106531419037	-0.0591420527400402	-0.057827715579315535	0.08271533770364424	0.07888075001684458	-0.06586224451053936	0.10276189943352546
3805	-0.13241061975280657	-0.04244644649072126	0.13904773656198793	0.06574796265808966	-0.044028180685471464	0.07912822055475578	0.11891814269734181	0.06256769232317981	0.13437351221588817
3806	0.04585258305827334	-0.04419085382468735	0.06368116624929807	0.003955500520715008	0.03529610762979452	0.03551705503252509	0.00708089104189034	-0.01633256902825971	0.017801455811533817
3807	-0.02508587020788168	-0.04780055960672083	0.053983278733348135	0.021833551320919464	-0.08930593422837727	0.09193614007389297	0.09210339744445872	-0.0174330752495441	0.09373872163342208
3808	0.04304636673611943	0.02262564617852507	0.048630335739909256	-0.04740272364979634	-0.13636576265047937	0.14436980097189936	0.0361971033550673	0.17007850841832542	0.17388769167799029
3809	-0.055373603938326944	-0.039472983682369	0.06800259152346523	0.04287497840930538	0.019985119739452273	0.04730400389606199	-0.0602684318507734	-0.015120303455889593	0.062136200836143046
3810	0.10394154106780322	0.00795084636379526	0.10424519133969921	-0.018491133140798907	0.16676787858278594	0.16778989043394	0.11844833370578314	0.10010861675608348	0.1550862434469704
3811	-0.04860450045896442	-0.09529600596653733	0.10697535332047187	-0.12765526427565646	0.07872577322480903	0.14997871137975466	-0.006992567987642523	-0.1461100029089227	0.1462772332152451
3812	-0.07015027816241252	-0.032604356856642196	0.07735700105549026	-0.011136433808685267	-0.10631213759080375	0.10689382936868345	0.1714350648057681	0.06395787230273497	0.18297702280464306
3813	0.02394207360083135	-0.005737400882472488	0.02461992398838432	-0.07147303002468795	0.006684290036190133	0.07178491313777469	0.1125255231209089	0.11266679737436334	0.1592350482281776
3814	-0.08635835017392744	0.05008917011760808	0.09983330910990257	0.017240757790812182	-0.02197119770896565	0.027928072936883923	0.16743497957587344	-0.021565596210672694	0.16881808944984225
3815	-0.17718528360742097	-0.0013129543077653703	0.1771901480784315	0.09129510108907725	-0.05904271095130748	0.1087236735920217	-0.00018210328417515249	0.0022033665463481646	0.0022108789527411072
3816	0.008012365123596167	-0.016333515677297687	0.018192903266228553	0.027953792651224087	-0.06276599871530322	0.06870942525095866	-0.0032819904819601357	-0.1208168635655326	0.12086143298561455
3817	-0.11938698402404913	-0.05838270288688236	0.1328976747378845	-0.09240619832015551	0.0828609900951473	0.12411627277489447	0.026565987477321643	0.04496876897745754	0.052229702985879194
3818	-0.04511482915433441	-0.04728962963658333	0.06535791368143572	0.05342440935667445	-0.009746275837259398	0.05430614521217162	-0.07948395384633189	-0.060445392155728125	0.09985661896892753
3819	0.018853905382477772	0.013331496710989857	0.023091092497466586	0.02446037874442983	0.026267471895103197	0.03589275982814628	-0.013456157387426271	0.04592270896273918	0.04785356172858643
3820	0.08648784119766528	-0.009303950115006714	0.08698683902048114	-0.025535962149734512	0.03669560574744916	0.04470629535182821	0.019619267865895174	0.039480784030197315	0.044086823192795714
3821	-0.06748226732582062	0.1063896247456293	0.12598654157071434	-0.11310339748757572	-0.04462781688275103	0.12158955778747164	0.07981140512044789	0.02996290892052948	0.08525043283338919
3822	-0.025464649498141624	0.01406057566999402	0.029088625994275363	0.11779226062246738	0.009434071831999529	0.11816944771760002	0.1666745509334367	-0.008200882530474936	0.1668761828516623
3823	-0.0800172941350212	-0.04258673624047527	0.09064434601400304	-0.03677388736294136	0.0030684687328296754	0.0369016841369964	0.12585679707527525	0.03484608836487751	0.1305916660602041
3824	0.058705641220872636	-0.0760718292848037	0.09608993455034787	-0.06990016551618498	0.04918270178578773	0.08546912480036159	0.10126783453905656	-0.12700387606041308	0.16243509117982635
3825	-0.09205568627128921	-0.0908349792565765	0.1293261104008804	0.029368041209123466	0.06460966597803791	0.0709710559471564	0.04392356023302922	-0.00738373561682216	0.04453985513227085
3826	-0.040555360323244895	0.02414821472098146	0.04720035513805857	-0.10497100834870592	0.008362846405244177	0.10530360769575653	0.12656648044849217	-0.032158669648771704	0.13058810821318068
3827	-0.050928889013170775	0.012905719918346803	0.05253864618284982	0.11665160299395923	-0.059721806945955636	0.13105071806728213	-0.04615482220555904	-0.08459218989905172	0.09636444471247678
3828	0.03612143484491287	-0.08966622630630106	0.09666845501645342	0.0869304723350435	-0.037451337521154524	0.09465468663789026	-0.07740812773009834	-0.03309555862218586	0.08418630672023664
3829	0.023742977848080667	0.005958688916228901	0.02447927635153536	0.04159860529663132	-0.1643038493986626	0.16948804940125817	-0.12516468826002222	0.017621534005801243	0.12639904132526542
3830	-0.1373296853552105	0.10781377685910686	0.17459453874731135	-0.12957995306544892	0.05860767558653775	0.14221752309086524	-0.07799781348328798	0.012251364834855418	0.07895413129463531
3831	0.007221872744084691	0.09288172071905906	0.0931620603554099	0.007502523075120557	-0.06342039282821617	0.06386261879204429	-0.07073232217799878	-0.045606896672002725	0.08416086040876099
3832	-0.06787326214611628	0.00874162481934051	0.06843387844363003	0.12030680023447797	-0.11126393013025904	0.16387003487730684	0.07519845572663578	0.1701849219162055	0.18605836555042551
3833	-0.06819077730360741	0.2064373483019988	0.21740828154242642	-0.09265839705262573	-0.010828491670564697	0.09328898528884065	-0.12674078031168257	0.009984900572891722	0.12713348745890957
3834	-0.059371927561103925	-0.03610820123959175	0.06948976888060449	-0.038519977818389055	-0.005496612296681607	0.03891017139347006	0.10835181079083518	0.014361792232738663	0.10929947839669366
3835	-0.0729315250664927	0.09532430872685302	0.12002387755266382	-0.11763507396472984	0.0017366336005267325	0.11764789213135073	-0.11458359851478651	-0.09828734716914482	0.15096292148122262
3836	0.10734884561563973	0.03521436415069023	0.1129771043067925	0.0825536668618046	-0.043250126288854475	0.09319700282912362	0.03973754948151024	-0.15016216406980643	0.15533109269210377
3837	-0.07099892529967093	0.006358337317404153	0.07128306844651222	-0.00320067901812313	0.025163933397099474	0.025366668882427428	-0.00038702838949171577	0.029109001614554687	0.029111574433039862
3838	-0.07180242083017054	-0.04332636154631687	0.08386155997782936	0.14834168763322655	0.17466278660420484	0.22915572284850266	0.04556849069544091	-0.00991773477885135	0.046635274282501256
3839	-0.1308202472916105	-0.0993662279470469	0.16427898331150764	0.10426654117001179	0.023941395586300002	0.10697991414362543	0.05078348746282914	-0.0641654139732018	0.08183008584402003
3840	-0.20188334488788345	0.022014196659378413	0.203080057607038	0.1273845766650038	0.11652526287562488	0.17264115170015437	-0.06925088231291668	-0.1480395984532857	0.16343624876791413
3841	-0.10339458817001997	-0.049012047178977454	0.11442299433034579	-0.03246715701950751	-0.01835710478627012	0.037297447379994485	0.14950922378786005	-0.07374759669961116	0.16670847613908812
3842	-0.044806566072808585	-0.08014678281945224	0.09182121301499675	0.11138217196338972	0.0134774799092674	0.11219461081525631	-0.018782308917660175	0.03833016767008065	0.04268462114034647
3843	-0.09774677349495918	-0.018002623820220963	0.0993907751910973	0.006672650535625139	-0.07505317379206193	0.07534920810089532	-0.03646359215198181	-0.07065868150321458	0.07951253249896388
3844	-0.06200865758137634	-0.08328373319421041	0.10383281672866632	0.07616298318417818	-0.006100216143560012	0.07640688872419527	0.027525138219793726	-0.022885621099938566	0.03579643679402606
3845	0.011328580978354106	0.10895340720188833	0.10954077637064481	-0.07225303321510895	0.06335658192818035	0.09609660390672434	-0.09250582390787278	0.13818504863796033	0.16629021355434548
3846	0.06768642702269707	-0.02788548662312623	0.07320555147874681	-0.08173036563027862	0.14566115982988467	0.16702402865769417	-0.10411234304223642	-0.21217166860958184	0.23633915658290425
3847	-0.04537862957824176	-0.02483591325231385	0.0517304804682475	0.10823472410412346	0.05064737573727834	0.11949858648104912	-0.07079021273252174	-0.1460033127773849	0.16225973487186085
3848	-0.08010706420507754	0.0869481491772406	0.1182248805493332	-0.12964951848272518	-0.02740210480973282	0.13251367095815464	-0.14067848986299777	-0.0019290116471727538	0.14069171473853212
3849	-0.02135209217773566	-0.08548386658828609	0.08811017697888489	0.016810764747956463	0.09256698237490639	0.09408107162127441	-0.013494574071389756	0.10103217095472204	0.10192940251562552
3850	-0.006570576023936321	-0.2463944918468786	0.24648208470752567	-0.11063863106466003	-0.08013664459250504	0.13661181680369902	-0.21797866761418155	-0.08626097068340778	0.23442622421157916
3851	0.003555701104909443	-0.033065826277353785	0.033256456181493456	-0.04887043603914008	0.13352887271692943	0.14219099608522903	-0.22476702123043646	-0.017609573811027526	0.22545578485062098
3852	0.12482483226464687	0.03875300842561875	0.13070208266103986	-0.08511704223410996	0.08167042871090244	0.11796173025395082	0.060439848716224785	0.06637016807184995	0.0897662215018865
3853	0.07636757396288767	0.11346302478915506	0.1367693838082249	-0.08223551780735973	0.0029341880206222915	0.08228784751337795	-0.09382545059376655	-0.02184635810843133	0.09633524039376842
3854	-0.027285588319896335	-0.03013602772169696	0.04065321016605885	-0.045442171570772884	0.004744026736754788	0.04568913160420762	-0.09873816255171074	-0.051647779541250084	0.1114303274500691
3855	0.13653624416902715	-0.0065480772268261605	0.13669317205754164	-0.08790425116253016	-0.06643313922936502	0.11018402497782236	-0.09719213796464249	-0.021761290846576603	0.09959852138183277
3856	-0.009766398736210036	-0.018744839317542394	0.02113649794348932	0.10432389733573603	-0.07662797901630976	0.1294423528967285	-0.07750829298796723	-0.11963758787635997	0.14255065034850709
3857	-0.030428242713482188	0.16062084540651098	0.16347762517767647	-0.0034971309436376127	-0.0750423527367781	0.0751237953587808	-0.07822946242293996	0.07564556568207606	0.10882141516421967
3858	-0.1148819923642118	0.031045861791057065	0.11900301552448254	-0.004799973978127932	0.027633111524887927	0.02804690005575659	0.011605643695887858	-0.004100462673120676	0.012308726974368939
3859	0.0011871914441487078	0.0040227499570704905	0.004194274757591654	-0.022018420436221875	0.17026733883152131	0.1716851115014762	-0.0005352973030206775	-0.05499024368108182	0.0549928490197351
3860	-0.06377266667511322	0.0022830890168072317	0.06381352137528348	0.0318252061873704	-0.04529887752500141	0.055360925334514755	0.006224899257854235	-0.03506583298654641	0.03561407044709718
3861	-0.043014243103822465	-0.03167746701465212	0.05341991226367852	-0.13468642811952244	-0.12766720841889648	0.18557842014918988	-0.09913323359967505	0.06658763517295699	0.1194207317087555
3862	-0.10650826376903084	0.03364352632250526	0.11169555548233132	0.01767283980997102	-0.07076665865711697	0.07294003869235198	0.09592982874155434	-0.10872947897250716	0.14499872978759787
3863	-0.0027546390475664774	0.10268669616880571	0.10272363703815689	0.029807329203525603	-0.07537424230424447	0.08105401456551248	0.0016857913483673682	0.06937603793249573	0.06939651671144105
3864	-0.08094396750240086	0.13366235796465772	0.1562611653985149	-0.1533750479619846	0.09600337113400738	0.18094350667110173	-0.07948970306838164	-0.05443033805605659	0.09633937198672246
3865	0.015468493481409946	0.08772908954343045	0.08908236325279915	-0.0020064124710874446	0.13816443015121904	0.1381789978615246	0.0916236841468013	-0.018796962222660408	0.0935319479399041
3866	-0.10889006601468612	0.09546491686916908	0.1448122813490626	-0.15306141276137908	-0.008408017570320742	0.1532921747382171	0.016681314256831423	-0.02080105722409406	0.02666364991847896
3867	-0.173980843731971	0.14186893393114575	0.22449082030329953	-0.05440485972076176	-0.16409218061485842	0.1728760610963099	0.0743575989571847	-0.11041423435252724	0.13311782626805593
3868	-0.057182351750142295	0.015519821617539752	0.059251043996855074	0.23467871950403155	0.021666201314714643	0.23567673976755038	-0.03234209105398289	-0.06601208089545042	0.07350922172007816
3869	-0.07787608034549216	-0.031420732805922724	0.08397586760515631	-0.06273645796212532	-0.06627122077591777	0.0912564401056931	-0.13131362385881667	0.01105395714545449	0.13177806258823332
3870	-0.04272655740896468	-0.022384858948324763	0.04823526322264604	0.05390390730693593	-0.04074182229412777	0.06756868584485737	0.006774477888225429	-0.06791039233094837	0.06824745370489206
3871	0.010355308367195093	0.046284828095805836	0.04742908098664782	-0.07409288846616079	0.18567889406158308	0.19991600191378261	-0.11496110676181219	-0.10153152853999944	0.15337766250523413
3872	-0.07189810303770633	0.19616662468094812	0.20892745597248966	-0.062143820427737896	-0.000731112288869801	0.062148120989567096	-0.010604807859713765	0.06915378644790353	0.06996219071629829
3873	0.07561543669025214	0.12442627222823349	0.1456007949376376	-0.09633947580941193	0.008362281645831608	0.09670171846227181	-0.005257979406089289	-0.08387746840227982	0.08404210880868179
3874	-0.03634933223011912	0.07271760419258051	0.08129651845610844	-0.01698811975844093	0.04885089258229451	0.05172045938517956	-0.056661048100008285	-0.04876847421144135	0.07475853428675198
3875	-0.008435690366192298	0.006427426272986119	0.010605313783615353	0.09233472572018218	0.11774747858325119	0.14963345309968112	-0.13952755643366124	-0.06312786502071598	0.15314393995983733
3876	0.08313824100214103	0.06654393434547122	0.10648972868358933	0.006554816442344974	-0.023213993306973373	0.02412167290734705	-0.01975332358809237	-0.08507743515793216	0.08734050472620385
3877	-0.13917105284959214	-0.05314416135998365	0.1489727620671643	-0.03350806103974481	0.033434957234719995	0.04733589039968319	-0.0530451005366999	0.012808459528968872	0.05456958242880216
3878	0.060852533069086646	0.1633666881772109	0.17433217025814354	-0.058045676365414446	0.05573977913385119	0.08047498693761276	0.03104167052665363	-0.08099989899285717	0.08674427327459941
3879	-0.052604836955208005	-0.04119569000942735	0.06681581958216819	-0.08795818917242756	0.04784238117665828	0.10012760098566839	0.06235977970282077	0.05847105028895157	0.08548453571539966
3880	-0.01105859211256755	0.17690317445931095	0.17724848544710767	-0.02498357314902812	0.11283140124910439	0.1155642852923395	-0.08271376700671874	-0.01647325505222581	0.08433822018786877
3881	-0.017547542041040323	-0.0790156329857169	0.08094063557827792	-0.0951806297251141	-0.0030531789433435722	0.09522958666574872	0.04173890244046147	-0.054395658783186626	0.06856401148847133
3882	-0.11905105817717536	-0.06067375127355267	0.13362057680877645	0.11496129490929514	0.0766097739616092	0.1381490383378429	0.0345816069216365	-0.007262464820808919	0.03533597221750188
3883	0.03562338799617778	-0.08021449465926	0.08776896333993399	-0.15271213211346635	0.045284680565430196	0.1592849571948144	0.007748317756692915	-0.026100057671754044	0.027225896468758747
3884	0.0076648774248617236	-0.0472088354736178	0.04782702680193773	0.016975069590881638	-0.05619700384008698	0.05870482287016992	0.09872379883360582	0.15860542912347406	0.18682095868392182
3885	0.08888278651009966	0.06295371983250336	0.10891887154460093	-0.010740798064254242	-0.07350833509083447	0.07428889601335784	0.05358763236752291	0.06948208895535797	0.08774619666035142
3886	-0.08080580885356847	-0.1811020840238541	0.19831173334490965	0.12517384272543655	0.07581986369410067	0.14634596896821014	-0.12775834107151632	-0.011196370511961637	0.1282480113919394
3887	-0.06636635907182345	-0.052162270738628023	0.0844120613719398	-0.07141844938385415	0.1519422541564725	0.16788997441939235	-0.1151622091981394	0.046324086381111636	0.1241299939838906
3888	-0.019478047909385444	0.09764563154955767	0.09956939143668744	-0.07035783913001788	-0.02888991585670015	0.0760582195771942	0.026046164716434454	-0.0470783775892542	0.05380312567938806
3889	0.0005216066797599801	-0.06694595752992112	0.06694798953759831	0.04336205935397326	-0.013830611779668132	0.045514327564157145	0.1702884358116196	-0.015477880602899965	0.17099039785650452
3890	0.0027698475847631114	0.07680647719693985	0.07685640503592957	-0.031432951572150016	0.007479371315230619	0.03231054688191184	-0.11612102496585525	0.10273054131870367	0.15504082223322557
3891	-0.027335909189414576	-0.017974757159041968	0.03271610958134311	0.14729575093151967	-0.13415660610033578	0.19923361464080536	0.02233809957618727	-0.0863872369560174	0.08922861313261994
3892	-0.06817126911390792	0.00882270509161219	0.06873981421079356	0.01838082596633674	0.049900664169713914	0.05317829489353085	0.004012466817857981	-0.07861613765100915	0.07871846663348334
3893	-0.039825028314836974	-0.12070351530868843	0.1271037823518732	-0.1110833690218854	0.013195623483236536	0.11186437928296795	-0.026478923896241575	0.08797120473334684	0.09186983331289644
3894	-0.03563098688741597	0.08639765753695006	0.09345652708314874	-0.05513164799209803	-0.01915154732140101	0.05836334787457338	0.0810002773198171	-0.03474006924049627	0.08813578919327693
3895	-0.09559174680356872	-0.043067570060998116	0.10484558954918691	0.02801138254705494	-0.07030529420041778	0.07568006306025883	0.08116465993662958	0.11653555375432909	0.1420149193270089
3896	-0.11645724929270897	0.013346715826010234	0.11721956208826424	0.07716320924301526	0.014834983088360213	0.0785763169403688	-0.06099424193528918	-0.10185182204589015	0.11871853774086111
3897	-0.09134312603832563	-0.038509449290354505	0.09912892796303119	0.051813683360841176	-0.016597928142952915	0.054407251373839303	-0.14848113060135537	0.03421422678516427	0.15237210853421765
3898	0.03904264006398114	-0.007186934377236183	0.03969861167482164	0.010009960071571487	0.13775390102803217	0.13811711171710528	-0.032712621079943056	-0.14180150194056337	0.14552587924668084
3899	-0.09642012751690858	-0.006347492054417549	0.09662883444271593	0.10743585301486089	0.17533916997590587	0.20563629796529212	0.03810559866829422	-0.015848813805707886	0.04127010478442117
3900	0.07178384675724858	-0.0052540013534664535	0.07197586529865671	0.11979342559887685	0.12398953934420084	0.17240612136319514	-0.028501651676045035	-0.038116449314960596	0.047594199821433716
3901	0.05375996539571173	-0.10754193933639747	0.12023062253677937	-0.03892700569355936	0.05452156144754171	0.06699188335122748	0.028246615782673762	0.06520378027841885	0.07105916032272205
3902	0.006480148949960574	-0.1280902231634803	0.12825403541598157	0.0025012517383617805	0.06802893718498408	0.06807490400123357	0.04991380279600818	-0.05419898644850212	0.0736811905550101
3903	-0.023816857161422594	-0.0030279980214537013	0.024008570491920882	-0.04412871592276531	0.1607371590672845	0.16668466598344805	0.0081981663933567	0.10187987454650829	0.1022091912198968
3904	-0.08512578916197411	0.0034346894183468328	0.0851950530949384	-0.06831709528090675	-0.10715366544312245	0.12707924112740485	0.1837196603504675	-0.05749916289612185	0.19250731760908701
3905	-0.09984176171099193	0.028887221255426098	0.10393675448759421	0.02445468879710124	-0.04364485599749596	0.05002904415642205	-0.0798394418348266	0.05753657694409935	0.09841135177885185
3906	-0.025362946147329087	-0.03348483696478613	0.04200611079153393	0.059798073469465744	0.039338651201715445	0.07157750393126217	-0.06184534206251298	0.010716816699441805	0.06276700164097909
3907	-0.04979599272499518	-0.12897836770090576	0.13825722486097364	-0.21614361111585564	-0.034730114267169966	0.2189160603135661	0.022494705108379646	0.13481743099092722	0.136681203743991
3908	-0.03106152808702153	-0.02043038589549981	0.037178208603157105	0.0016371793800009984	0.07421678902776468	0.07423484444594756	-0.05377228408342113	0.01240474365306491	0.05518456487684215
3909	-0.08630622763142963	0.010000793020314053	0.08688371993074025	0.025868750412078614	0.008099086907711835	0.02710696324970923	-0.08872251980228735	0.06101178535236402	0.10767601159009471
3910	0.031810957264360847	0.03721056219521033	0.04895470295036635	0.027314397505110628	-0.06918071792576642	0.07437773889942913	0.005174291082817315	-0.10670424261820848	0.1068296245473849
3911	-0.07264458001340232	0.0640132766030301	0.09682424586217883	-0.06400960796819313	0.06640438409713649	0.09223216434390882	0.108328924007707	-0.01547327225374125	0.10942841464128938
3912	-0.15939837158196501	0.12334166332562635	0.2015465374917524	0.022894423937340074	-0.0003191879513419074	0.022896648845866768	-0.012178104692321508	0.08688053666375697	0.08772989162696808
3913	-0.02197969425158916	-0.01413954300877341	0.02613491220360793	-0.10005681232592079	-0.11859588940873189	0.15516555892810974	0.17575054474102747	0.10554812307664263	0.20500892727335068
3914	0.010576467649263052	0.02552534170800471	0.027629779898622295	-0.02386349601625518	0.028544056921182937	0.03720523656204269	-0.047043167759173124	-0.1180777895456785	0.1271039889885886
3915	-0.05189720378601825	-0.0495235949582902	0.07173497207360084	-0.06088744725145523	-0.0037137288998724326	0.06100059848182222	-0.15903654869303724	0.07735804060231541	0.17685273609990398
3916	0.047035940050206705	0.07853131567537412	0.09153986671451897	-0.005965638938611912	-0.14764393142771523	0.1477644048320764	-0.03356306503076806	0.009903533460267417	0.034993703851667404
3917	0.08161864787440341	0.06372728148633666	0.10355080920246178	0.09544414965805136	0.028274205416307128	0.09954404249311977	-0.002831331610490105	0.10116383016613466	0.10120344348178621
3918	-0.04587033928940302	0.1811895785994629	0.18690572869651667	0.08343773925414832	0.029722561500016006	0.08857362470829269	-0.10567894129050756	0.04643470961115607	0.11543058905227388
3919	0.10284494931824417	0.03932345456513366	0.11010639254470352	-0.05735905516958509	0.10623094823614013	0.12072727766787832	-0.015872420330657413	-0.0034182397416370105	0.01623632009059853
3920	0.04677284614267035	-0.022000916416142335	0.05168887171757566	-0.01843720600556088	-0.0038878610360218112	0.01884266511741125	-0.0523250060349994	0.022076934532566775	0.05679170093348114
3921	0.043544752336619495	-0.0637239105789174	0.07718084111699865	0.03721003037620753	0.020025709604349688	0.04225654275678537	-0.046720375787460924	-0.043787430059358944	0.06403227736794012
3922	0.020643191949312537	0.08500329866849973	0.08747400847327354	-0.008868102318605655	0.01275614570629985	0.015535845391017865	0.07696603222520831	0.052348967345285866	0.09308160128945789
3923	-0.025752393624542153	-0.07367892613214386	0.0780497913730669	0.08502757587171329	-0.028328474231265475	0.08962249221535537	-0.16708523193105548	-0.1568393101000135	0.22916379278171933
3924	-0.009674630851309556	0.07943103778527688	0.0800180494998172	0.05988049221735068	0.03055664849314662	0.06722634985871177	0.20823538589224355	-0.05884340387765724	0.21638974586980933
3925	-0.018045167402828025	0.03449809586064717	0.038932591547525944	0.0019872925561468134	-0.09411851030431284	0.09413948859860435	-0.03313563892569574	0.07688463020749872	0.08372106622086169
3926	-0.04297469815592611	0.1130192237851645	0.12091389343906703	0.15732848047991083	-0.04473148582153879	0.16356392204248532	0.0934241394582774	0.03314352627183938	0.09912902283010648
3927	-0.011261848118110832	-0.056945978858563284	0.05804889086963965	-0.07841448348746592	-0.009230687317214546	0.07895591687108859	0.06825193842111693	0.026372633793498457	0.07316995907779308
3928	-0.03994521860373006	-0.08947953659274167	0.0979908565027961	0.01971002650030062	0.04673595442213844	0.0507221310710695	0.021088669737604954	-0.1287654424256759	0.13048092256871052
3929	0.03725753213776026	-0.017532644513776847	0.041176659950057974	-0.12009341475999416	0.0522657922127314	0.1309738191561214	0.035255782202241785	-0.05724554124619914	0.06723111014450227
3930	-0.08575165070845739	0.0944310022916678	0.1275561044914521	0.013147981892893894	-0.014650104314974838	0.019684892285595827	-0.12904714776599874	-0.004769361796496327	0.1291352514168203
3931	-0.04131606163096581	-0.029466275836151825	0.05074720051732854	0.06061186901151341	-0.05406234651985143	0.0812190616561245	-0.056875464066526465	0.118922730358984	0.1318234964216105
3932	-0.10627820031828179	0.08373891978197433	0.13530433307601336	0.01759136992711315	0.0607555388807154	0.06325102213086095	-0.06648956988148697	0.03530770008112283	0.07528277749952947
3933	-0.02697305275887212	0.007413768574339276	0.02797337197419645	-0.07580293083117164	0.07758788052216899	0.10847102620754429	0.020558719857585516	0.04363564373812952	0.048236193533731944
3934	-0.08210666518133777	0.055739853927186396	0.09923928548223422	-0.09163544090218625	-0.029566152152594845	0.09628712988997262	0.07579374811490631	-0.01700020807236841	0.07767689056475988
3935	0.04413123190230391	-0.017025656762768054	0.04730157098256374	-0.011984306882296432	-0.11836215437207737	0.11896731987839573	0.06279733436544588	0.008986118156497932	0.06343702012963842
3936	-0.01737311920849226	0.05909219522746845	0.06159312305634232	-0.2747912200623886	0.0789805545278777	0.28591632100477776	0.05512886326078549	0.11604209884790737	0.12847163215844146
3937	0.11423623430820955	-0.13361977877158573	0.17579579775377926	0.1184856816704917	-0.007594499380063974	0.11872882203473123	0.05978762371545369	0.008692756600960269	0.06041625581632991
3938	0.032486209434491965	-0.013192582307102805	0.03506277272765742	0.03016193084495592	0.11728999892087366	0.12110609364996648	-0.03385624915806773	0.23988355739957434	0.24226094757044114
3939	-0.040178672294997574	0.00872916466422907	0.04111598257519855	-0.11324141205427846	-0.03021742811513973	0.1172037131064563	-0.06737550172561153	0.016221889842152525	0.0693008509531363
3940	-0.035716399371372526	-0.049276173148583735	0.06085887301145647	0.0231326705276768	-0.02537172853729264	0.034334313080533835	0.07227200590660315	0.15496346471671688	0.17098806459742513
3941	-0.03653241322219685	-0.018185701644211006	0.04080854028422975	-0.10422288978398636	-0.10040053705848873	0.14471585468274697	0.12959078815949912	-0.011456935259714302	0.13009624799103722
3942	-0.06864183148703003	-0.02899394022763193	0.07451408994154944	-0.03247397876657195	-0.11477823865641815	0.11928370955835273	0.089948750123918	-0.0012026848465242958	0.08995679018114806
3943	-0.10030199570876919	0.11418043084175507	0.1519791470247506	0.1105466369209305	0.04478541295816624	0.11927402126348184	0.03419524545518107	0.06529060636050116	0.07370331125982058
3944	0.07732548139102803	0.05530314668557436	0.09506665085970145	0.11684675476685441	0.0383040552066157	0.1229648923262932	-0.032006837915906056	0.12259551080691328	0.1267047629072525
3945	-0.0757750469341649	0.024437649155185034	0.07961819160284168	-0.005193931570596059	-0.04560703580197924	0.04590183699813168	0.05406766379234396	0.03551063664264271	0.0646863013529738
3946	0.0006514166018767442	-0.05829101931444726	0.058294659071877794	-0.06436893026552619	-0.17059068948754913	0.18233086004120524	0.10240599656416895	-0.09639878118826957	0.14064036812695158
3947	-0.08826423993435888	0.067366494339601	0.1110352223882024	-0.022382348148018566	-0.008500437802168663	0.02394215845423399	0.06447143498605253	0.05662621986210292	0.0858084768833011
3948	-0.0334286501509416	-0.014473275086385443	0.036427329611710954	-0.01446972855670644	-0.025993280381447346	0.02974934737928383	-0.11290810502283105	-0.01890928152082751	0.11448057087331699
3949	-0.09214843001631752	0.0841366179783446	0.1247810227530856	0.06873316490875973	-0.15907350208903157	0.1732877001556772	0.03909870847783535	0.021487361620635834	0.04461407529077262
3950	-0.13919078946478042	0.0912973867664195	0.16646107263323165	-0.09169037749620493	0.1794301747957404	0.20150015620993078	0.18003094315690166	0.04388844438977544	0.1853033622061887
3951	-0.10362013449447577	-0.0119398157568112	0.10430575953877065	0.02333086814603718	0.07092750413338342	0.07466619215574673	0.04932446950180955	-0.1252414966976054	0.1346043676360141
3952	0.06179226775355578	-0.08154768951501519	0.10231475953822326	0.014790785572669924	0.032237460394884294	0.035468594426174185	0.047968180874001995	-0.0031699058240469034	0.04807280602684117
3953	-0.13367160032870024	0.04898862410260645	0.14236566308595006	-0.02609176799169853	-0.05340333258398873	0.0594364895330195	0.05540282337598473	-0.1068172192790242	0.12033034186161733
3954	-0.1615127366555192	0.048910615861266875	0.16875607380442195	0.05612109562935241	0.019113444625626416	0.059286601691240545	0.10369931617873472	-0.2204926185648468	0.24366071291351055
3955	0.04767929301504296	0.007150002263800695	0.04821242075219496	0.07340730498547392	-0.01678855003340221	0.07530264163662809	-0.04861089612410545	0.05625862799891078	0.07435087387723427
3956	0.009990165010789642	0.009037709491451388	0.013471584531697675	0.010747852323558375	-0.03714152350043093	0.03866534750266809	-0.034412555327803684	-0.017707134865406357	0.03870098951358788
3957	-0.0839197789768207	-0.02302413179129437	0.08702091672845862	-0.04725233120336652	0.0871418690096495	0.09912864439024453	0.0432174284970218	0.07287235846719092	0.08472382636818267
3958	0.04659831406382451	-0.027894710409491645	0.0543094627336731	-0.06581297312774818	-0.08716634025946804	0.1092214187151177	0.04748882589631706	0.03889366641540416	0.06138327029609494
3959	-0.06926924798411552	0.07571058271366005	0.10261735258291774	0.0007887702611542994	0.07537565279401034	0.07537977973334813	0.12478607273558297	-0.1790271451424564	0.2182253024894876
3960	-0.006454624138399907	0.014610253433326009	0.01597252885907642	-0.10498706336033707	0.04664787185539712	0.11488388669289085	0.08545668559442385	-0.13609890146988327	0.1607039392612801
3961	-0.06202427030843011	-0.03481316487743129	0.07112641250672229	-0.17894453484678965	-0.00934239643263315	0.179188244376238	0.0037587942396680573	0.014989252643141483	0.01545335655888667
3962	-0.09704771388425439	-0.10034840494924131	0.1395996459380074	0.02342587282121419	0.13576591635753613	0.13777211460174807	-0.020379736829184463	0.02835350812588992	0.03491783349911221
3963	0.043516702034891046	-0.10541234645066005	0.11404151060130463	0.06441137103405699	0.03503777550977646	0.07332441906459572	0.016150756178066515	0.00938304546191256	0.01867855634848881
3964	-0.22672833083525298	0.025161468011766802	0.22812022154085132	0.07515498979099217	0.005664786895265767	0.07536817830525634	0.1432102809213807	-0.011829692264511365	0.14369803819347643
3965	-0.11687508961311269	-0.09093427614608962	0.14808385850688252	0.048692561341229436	-0.036571059669833074	0.06089669888708158	-0.13636373459282064	-0.05351550517659615	0.14648883031278362
3966	-0.12169291622125035	-0.002501363432885352	0.12171862091502528	0.0969369460794263	-0.11051537634651092	0.14700482959486924	0.0028702045496703256	0.10049460834101903	0.10053558762832074
3967	0.1182147106466549	0.015610100488825817	0.11924090342891394	-0.06814476632502099	-0.044325194824309196	0.08129226330779997	-0.047346125239766695	0.03588452053185798	0.059408369688294
3968	-0.037053789014412405	0.06955523360494427	0.07880935098173922	-0.0817880884850948	-0.04370414899068224	0.09273264828012544	-0.03478574542928509	-0.12826619518467608	0.13289945414569787
3969	-0.04970466075335707	0.030187950469775623	0.05815381031516285	0.07007077035063138	-0.002585183294369795	0.07011844286773923	-0.008867205287178662	-0.198933341366681	0.19913086560580556
3970	0.10849223260042272	-0.031566929833869134	0.11299130760266758	0.030168445679744922	-0.06485413519073079	0.07152757486500787	-0.10085112131856255	-0.04018276730638959	0.10856151923960385
3971	-0.044278878457391445	-0.01509558302350644	0.04678136064998559	0.03674724910551374	0.12669712924889578	0.1319186221756962	0.0034158128714606674	0.10162075027751664	0.10167814251125085
3972	-0.057000465723170454	0.01969044581449441	0.060305611256597585	-0.008888819097254643	-0.008554851980431934	0.012336798504912814	0.019912138136297487	0.063971934054318	0.06699926560649007
3973	-0.06468743877862977	-0.06866199564509387	0.0943341633858374	0.14609732305859702	0.17360629891098045	0.22689992249107702	-0.07865171054511033	0.06988030341469446	0.10521097080153562
3974	0.00013883920687590196	0.07392444527653518	0.07392457565497965	-0.04578506569688942	-0.06547534975065725	0.07989551718237621	-0.09545576289879576	-0.016834393118118737	0.09692883710354973
3975	0.039608096792272444	-0.08587900965944681	0.09457275311416805	0.007066274193006795	-0.012626738290241987	0.01446951107746965	-0.12598037539367798	0.03925599686712299	0.1319548721130205
3976	-0.13787395620356183	0.00783239906800198	0.13809625003736387	-0.04786449898058262	-0.1610987106445611	0.16805893262186997	0.14823282088864762	-0.057152259561180786	0.15886897104706907
3977	-0.09007162334770565	0.03856748200484124	0.09798136557879107	0.009720359990753057	0.06068548754173123	0.061459041617384906	0.007752957360244839	0.10820921783805838	0.10848660365664578
3978	-0.09162745244830407	0.03272136871881801	0.09729479951672168	-0.03969955240576626	0.02573780760676738	0.04731267485168382	0.004626216993931804	0.10066441476887124	0.10077066182393707
3979	-0.16911767770709266	0.013420330743861075	0.1696493271142408	-0.026644579583102984	0.08397930761102869	0.08810481103769582	0.1027072406108754	0.02147346368363403	0.10492800825553016
3980	-0.061625511181718544	0.04825230794865128	0.07826869649342316	-0.08291164799907765	-0.022902232331443895	0.0860165892121188	-0.04736007353349414	0.060633177670986964	0.07693736933103085
3981	-0.09063891486447795	-0.06055976101517774	0.10900870397369893	-0.059980999686312764	-0.1526076184512566	0.1639719656914979	-0.052394749918308475	0.1586417909834839	0.1670701279865718
3982	-0.1415067360754262	0.042991241984852206	0.14789321567306746	-0.06786985138428646	0.027143692088934926	0.0730964892942475	0.11697699314445725	-0.15642032213805046	0.1953226410401259
3983	-0.010825744903258364	0.13633181453480842	0.13676096082970396	0.09121768570276874	0.09757139450420153	0.13356961933936784	-0.06205271328960002	-0.013109731108977294	0.0634224272347802
3984	-0.09662837446773326	0.1288668144611187	0.1610704771881951	-0.026423389502071844	0.005791494631513145	0.027050636274310556	-0.08550541062492434	0.0796040804869481	0.11682459020390114
3985	-0.06975726226229487	0.024160900071010235	0.07382292821726817	-0.06379283948138648	0.15538914801369946	0.16797414589609125	-0.04033958222468474	-0.14487047144561407	0.1503819649789714
3986	-0.05086964012308504	0.04244517652275785	0.06625189277522762	0.034590172493211224	-0.045236362819290214	0.05694566317313873	-0.05234355334377006	0.031186388545260464	0.060929782595608
3987	-0.004064690610125487	0.06945506246241859	0.06957389892347926	-0.022363487537915963	-0.027301863230470354	0.03529188732150537	-0.006855383111270366	0.10362676810432639	0.10385327797113642
3988	0.015497809240405506	0.0555757918690185	0.057696193402342076	-0.028394379752039775	-0.14030513543295423	0.14314947373414502	-0.11225280635386037	-0.028142877604495783	0.11572689442899134
3989	-0.00724867465396142	-0.002882192053904272	0.007800661207524118	-0.09227431299274741	-0.06200764072931934	0.11117327172976361	-0.01025626046565808	0.10740148812557333	0.10789008541254887
3990	0.002045007714913151	-0.0605567542303974	0.06059127444999657	0.05704357719619197	-0.07543347944792916	0.09457367245147597	0.15083464927581003	-0.05619096566655039	0.16096122528328388
3991	-0.07024105364075856	0.04979428983280185	0.08610038859678273	0.08153406631217905	0.12979085753705544	0.15327579936050906	-0.06256461646998461	-0.001788785915854284	0.062590182849142
3992	-0.023080918796656285	0.03134371542970962	0.03892502163694272	-0.1805596129297652	-0.022500285666713464	0.1819561394304417	0.07020290327067452	0.08286174691540213	0.1086025631810955
3993	-0.04463219407777381	0.030671009632536564	0.05415481123663176	-0.02693113489110196	-0.013450882363636193	0.030103359661059564	0.04022598912658257	-0.05043263684143058	0.06451031746931309
3994	-0.10383480610263927	-0.040515853139856416	0.11145941554675004	-0.017824679117002886	-0.056780478371688724	0.05951253573611134	-0.09566704675028506	0.04491111267227605	0.10568439750210579
3995	-0.16137665072598506	0.01814914131433914	0.16239401075773832	0.01932301532103506	-0.05504785167824708	0.058340765297408	-0.032839659758395215	0.08847395544719051	0.09437205118846688
3996	-0.03985523306648222	-0.09474818006239787	0.10278938285601383	0.04679397439013119	-8.637729071885142e-05	0.04679405411225454	-0.09282983033474933	-0.005067358455726989	0.0929680349458736
3997	-0.18096312364425163	0.007672002647156145	0.1811256794154343	0.05713887384651529	0.11491153901016377	0.12833359927210167	-0.007477965020746943	-0.10904919838662708	0.10930529552413033
3998	-0.03764721515054051	0.06309014168197602	0.07346889672536872	-0.023265150214771022	0.007548921057853265	0.02445921960434471	-0.030766077026179173	-0.005029546250992	0.03117447403039316
3999	-0.06501466736165637	0.009807429351878122	0.06575022922118907	-0.059527334565310126	0.14755379080395978	0.15910884557770222	-0.11637875523095291	0.010653806073983712	0.11686538517870936
4000	-0.06084163553623582	-0.0449873667051552	0.07566748164032062	-0.05247388857675811	0.03211833407828974	0.061523136837539856	-0.021398698768591615	-0.08920022115469027	0.09173104034640935
4001	0.09605162709547929	0.05816736262742604	0.11229139389427621	-0.06960777268968879	0.09589268808609006	0.11849324726411856	-0.10192337001874707	0.08693650254483273	0.13396390868702712
4002	-0.1933489014171795	-0.11275712812123564	0.22382575281092867	-0.08631948633987162	-0.01465267428268142	0.08755429507233575	-0.03034865901339427	-0.00998732704948004	0.0319497700383673
4003	-0.030750298302790687	-0.11303818530136851	0.11714611466855031	-0.1745593723120446	0.05724199291699995	0.18370525364040322	0.030205872386899847	-0.022339287864573856	0.0375691164249304
4004	-0.12084303689051125	0.022620782946210685	0.12294201635739117	0.034795697106925476	-0.05900090942498802	0.0684970645366102	0.020233521477916096	0.04766849534626601	0.05178494800590493
4005	-0.0950007345495375	-0.10027073397239143	0.138128055283182	0.07541665059324695	-0.01464871679001868	0.07682614197197508	0.06842774933902454	0.0634243808161955	0.0933006375193769
4006	0.11317108400187947	0.08699647723628372	0.14274481183455914	0.04851050983743948	-0.011606838083462067	0.04987973792016171	-0.02874519008627032	0.0874873559061967	0.09208867138010703
4007	-0.11513415356273438	-0.021084202908086058	0.11704878012553846	0.09325465230247194	0.17299040553154596	0.19652508893783427	-0.06130457065998655	0.04101203207190095	0.07375796335631776
4008	0.03044484388691278	0.026258278937426778	0.040204299919961314	-0.08181030278214001	-0.12199326055322371	0.1468852656385662	0.011097688953734539	0.12582766543742901	0.12631611175755614
4009	-0.08337801077693366	0.1137564898648258	0.14104053200227473	-0.155627534063317	0.019756239823661564	0.156876506751645	0.04776213296270231	0.007033446745014207	0.04827722774002051
4010	-0.15057906623215983	0.025779558592884878	0.15276989503365238	-0.07734610838170733	-0.004359132450356079	0.07746884869103557	-0.1522098323875638	0.07403270326433212	0.16925919244778087
4011	-0.12170835015249372	0.012544766998564766	0.12235315147510625	-0.04800358642005215	0.06192789022349594	0.07835437381997752	0.012767696655975104	-0.012878414684492998	0.018134708232689124
4012	-0.1047910934545125	-0.07028064159818846	0.12617662957475678	0.013850810371493981	-0.005986540809338059	0.015089188805530772	0.034666246464718206	-0.08669942466363499	0.09337311647876977
4013	0.01608964643327453	0.04030580899785927	0.04339855943830045	0.05724801329140802	-0.08471095592420917	0.1022412885257543	0.01719461213440734	-0.06908825195722267	0.0711957951353687
4014	-0.14876816327358203	-0.11835133307167695	0.19010261556232774	0.1296167647275626	-0.12902612887182952	0.18288862083270865	0.023594524296925837	0.04231599182138529	0.04844940392435979
4015	0.033142764770542975	0.03418784497910286	0.0476156654993996	0.045435110858113185	-0.04693702603091292	0.06532559767285434	-0.17585931905325292	0.029242127983864816	0.17827395251942593
4016	-0.0052039235110625985	-0.0020227343269066623	0.0055832135966875415	0.06022789238100997	0.06329721699701503	0.0873724023947249	0.06511366728481943	0.0008221843272294706	0.06511885790111883
4017	-0.022394178905619826	-0.05218955924306188	0.05679127875688285	-0.0015663996838778539	0.13855912103815665	0.1385679747663081	-0.14270838330635255	-0.009573800340727667	0.14302915898122648
4018	-0.08116125038849378	0.09741596128381855	0.1267951816019608	-0.06952885456385001	-0.041266562466547745	0.08085289601966335	-0.06959514749805654	0.03437603707795189	0.07762213911289079
4019	-0.1139410929628282	-0.010016746019136845	0.11438053971885144	0.031040151775012962	-0.07370737663787987	0.07997667405596534	0.04202177853475129	-0.19601554437394864	0.2004692582603106
4020	0.07414380990055035	0.08035342452443908	0.10933424614169925	-0.0764197968837569	-0.019475556195721146	0.07886242860125063	-0.013816540958986127	0.002954976060059611	0.014129001648625664
4021	-0.05197375480208356	-0.01692003834236162	0.054658566444191446	0.0748555565368228	-0.16624576967362126	0.18232117342429596	-0.009155281050943903	-0.17052381290026347	0.17076940574109237
4022	0.0013575520588084932	-0.031684071175066664	0.03171314102732597	-0.002870790578808914	0.03798969230384456	0.03809800729550254	-0.19967662816042825	-0.056019471684263765	0.2073859615338077
4023	-0.05649358880665435	0.05744280418288842	0.08056799196113185	0.15813105214304074	0.10008586695513289	0.18714328846107633	0.029545911152343743	0.13255645571057367	0.13580933258201172
4024	0.021683811344050567	-0.09726738193865825	0.09965506140485388	0.07007079568881672	0.05417398317740407	0.08857051914587355	0.016426065530223227	-0.08450240232942707	0.0860840962562049
4025	0.059058486614856055	-0.054760322039460255	0.08053941712666246	0.013789644742501588	0.08744166748495615	0.08852231082994862	0.09220201246784347	0.12129706350617969	0.15236203174788182
4026	-0.009921121271491456	0.06504659600764612	0.06579884725027911	-0.05667436227440791	0.057426059788331894	0.08068293302814357	-0.18521417555071176	-0.06078743607537003	0.19493435615495558
4027	-0.06124081712097135	0.04375345258324295	0.07526488088476821	-0.14243005304021966	-0.23258258789463804	0.27272876672769014	0.05005711877137901	-0.2133594699896786	0.21915286576718204
4028	-0.11387158912772005	0.08397441347610064	0.14148653974540265	-0.11575972915036277	0.008778299595956716	0.11609209032816027	-0.02652301610546519	0.07582293096668244	0.08032799788186593
4029	-0.05662355887109395	-0.004782141739266524	0.05682513791309861	-0.016107607691282663	0.0026982969521569997	0.016332049227769554	0.03414467182876123	0.07708775827120441	0.08431121568079447
4030	-0.18091685786446338	-0.03481071766389029	0.18423543503850048	-0.004856379887950797	-0.13006198331499688	0.13015261783554957	0.01366276560435058	-0.05334864822476538	0.05507040431456072
4031	0.0018442522958611069	0.007775793670157223	0.00799151010333129	-0.03098536247911307	0.11515283192435156	0.11924876262737483	0.022771255567282645	0.10583442139612415	0.10825643090534105
4032	0.02291930347024031	0.017170317830729552	0.02863763757660954	-0.1429377508448563	-0.24546126631167092	0.2840465347014733	0.028815872942105938	-0.09407982944313416	0.09839394717900489
4033	-0.07117045094464097	-0.00876209696270785	0.07170779198139796	-0.016285232080382916	0.03301219646396247	0.03681051343416972	-0.07606637714969025	-0.09409171833752838	0.12099316175878576
4034	-0.1569394255239224	-0.07012828889935292	0.17189520117714133	0.14233948751771366	-0.044957908100024334	0.14927070445179655	0.08824436447796259	0.15358155281144534	0.17712809270721083
4035	-0.044968748765143604	-0.044874688475536564	0.06352893853417559	-0.029280088438591867	-0.05258635941838507	0.060188443872983936	-0.10995004756646304	0.006272477830357498	0.11012881974306186
4036	0.026096726734090307	-0.02202815128783822	0.034150821298962526	0.05349116897051086	-0.06392472512535648	0.08335271825312073	0.18356684216289898	0.10820515307875128	0.21308482042241927
4037	0.03809223317743359	-0.13682668115728078	0.14203013379195328	-0.10861220247775892	0.0038545429385011326	0.1086805779720298	-0.0034190559142341704	-0.15639621650879967	0.15643358489024026
4038	-0.05601941243396609	0.155608338093597	0.16538479208711418	0.07821524135559277	-0.05427446354265155	0.09520158282904881	0.05494538622984583	-0.0802919561328876	0.09729231052653893
4039	-0.04312927292348973	0.05713682995605568	0.07158736983809424	0.0075496566708844305	-0.076498814356131	0.0768704488977528	-0.10209377933275494	-0.04705030787770596	0.1124138392273486
4040	-0.1041203692762802	-0.10505773938525313	0.1479127442209383	0.154023965983765	-0.004046123101399483	0.1540771015093407	0.13860417660039417	-0.00973876752130952	0.1389458936561544
4041	0.07540204407309443	-0.02236819409081046	0.0786498846616131	0.013846719298122537	0.02346915270635753	0.027249454381240885	-0.01883152641432247	-0.09525003536523044	0.09709374657603329
4042	0.04867950623815699	-0.07279924894832639	0.08757525321134484	0.028844244188795744	-0.060724819957220844	0.06722718335360901	-0.11996740326813987	-0.12507855872854604	0.17331134902397718
4043	0.05590613385406273	-0.05702256434046639	0.079856550429323	0.06078559467306964	-0.07183553349599339	0.09410224435374907	0.04899985598749148	-0.017752164759453393	0.0521164584410883
4044	-0.051179950488388984	0.18458722385168042	0.191551117306228	-0.02759193043946234	-0.06528118725407589	0.07087275946848584	-0.03367325192336381	-0.00835946797496907	0.03469536856583106
4045	-0.07059163561142832	0.013769266243355779	0.07192198350419078	-0.13934745622414668	-0.014265175852865703	0.14007572522836945	0.016823633181979842	-0.1667438343999354	0.16759039633533565
4046	0.07975855386393528	0.0022989841975210234	0.07979168028564579	-0.06179054139757454	0.004645276907321932	0.061964906227243426	0.0372772095171305	0.02724963866034928	0.04617502741205084
4047	-0.04631671326765825	0.07888639995679486	0.09147842382803649	-0.017798538571182403	0.07434468782776815	0.07644553998421467	0.033256386401794014	0.04839462608143196	0.05871990352569599
4048	-0.015972244329058704	0.02893746657087834	0.03305282984023984	0.02445847841303847	0.0036261503218375773	0.02472581914593795	0.034315102524054106	-0.09820445238738874	0.10402711535913724
4049	-0.13164407160930927	0.10495447222854845	0.1683615241991177	-0.0992553966035118	0.14129977286820897	0.17267674877506778	0.06180374374736031	-0.14225163637096067	0.15509748802416304
4050	-0.07184932943994685	0.06208427316652387	0.09495674339184958	0.05501314299924176	-0.09200623838064607	0.10719885168979795	-0.07146388688010503	0.030557114816160174	0.07772274051975037
4051	0.005013507806902114	-0.03418663005010258	0.0345522927562332	-0.0034298540046633816	-0.021673455940592445	0.021943167294219572	0.04317221341785525	-0.06222544914387628	0.07573537173972261
4052	-0.09295542506160893	-0.13850411884511965	0.16680558139776805	0.0038241376404312285	-0.0758641352615666	0.07596045713184087	-0.09127740884531692	-0.012751571232330196	0.09216381032926281
4053	-0.07407426150725904	-0.020669539140147627	0.07690400552709782	0.17401977698070717	0.063099748842509	0.18510662085512442	0.08944667921878695	-0.00964608560026301	0.08996530103698967
4054	-0.03032582972621756	0.03626581878728342	0.04727436473286151	0.08204925247708236	-0.08960892156967536	0.12149830721836512	0.08138794424305841	-0.022989257388599665	0.08457247438375248
4055	-0.016898989360526424	0.14550360998391662	0.14648165878279404	-0.02164516230889576	0.004180459025312701	0.022045164754221278	-0.1223705264516747	-0.05798318277926591	0.1354126848905736
4056	-0.0368923633785473	0.020739120013892855	0.04232206959265377	-0.06766744255729883	0.07836247249925403	0.10353530740014094	0.18299270618263858	-0.08605618480432745	0.20221769818470897
4057	0.03692645581386967	-0.035993401401714066	0.051566346423210764	-0.02231711142106873	-0.007782060887761217	0.02363501499557847	0.053092259107825425	0.007053718169631835	0.05355878001961085
4058	-0.02736980353343763	-0.037164528047785875	0.04615526286864411	0.10021191217622875	-0.13471354434153465	0.16789927448048966	-0.058232954027879515	-0.045266335320329885	0.07375715591144817
4059	-0.07641087038129457	-0.025902383761462967	0.08068181081850544	-0.09201305180210168	0.09068577486151298	0.1291909883241446	0.12612795358416193	-0.06912997984808557	0.14383050715729687
4060	-0.0362500508006942	-0.012410316078156302	0.038315559870797336	0.039422725172963496	0.0006191104963671659	0.03942758625467354	-0.04615032181246537	0.0796697787093482	0.09207130846789692
4061	-0.17803894986953542	0.00500148394338275	0.1781091870518836	0.09104323722233444	-0.04163034593064374	0.10010972353486614	0.004944343927881826	-0.002623502108645115	0.00559725827448111
4062	-0.06445975742042448	-0.009068366673705941	0.06509451283194882	0.02093847829657601	-0.10430091622968911	0.10638186405458784	-0.08613777423893626	-0.0058448923650316195	0.08633584955044316
4063	-0.06619994889233975	0.03757606851047379	0.07612091800584263	-0.05435678031485264	-0.08792321763075449	0.10336900775736492	0.020620614279150865	-0.07124456734212832	0.07416871381530475
4064	-0.05450721547287887	-0.09386224271395611	0.10854103899401576	-0.0741985508532085	0.024502655079329787	0.07813965097601074	0.07936340995424862	-0.06973020920462714	0.10564493795391806
4065	-0.07720974164630745	0.017734900512346982	0.07922039447814173	-0.06160883931705931	-0.09903859295566673	0.11663743814330574	0.08829338067482531	-0.16281442173472005	0.18521408422633764
4066	0.11218951572163167	-0.0214910690071416	0.11422938975992109	-0.07873423724874842	-0.0756764003668991	0.10920621634153162	-0.04078353123964476	-0.14906805548545382	0.15454637357954867
4067	-0.010319630944442444	-0.11848266091879282	0.11893122265085453	-0.08396884399589236	-0.0048748573646018875	0.08411023122267422	-0.2278221531023309	0.03827839140078778	0.23101551612914184
4068	-0.08330325499388364	0.025701221220673958	0.08717789321158215	0.02972526030795654	-0.0030916143864126995	0.029885601548070777	-0.01929814768686617	0.09518700405032512	0.09712355143949745
4069	-0.08988589198842294	0.027403457725229386	0.0939703308169811	0.016720591391286368	-0.013133692625866571	0.021261986230479542	0.06774581958208434	0.14019401206211016	0.15570439007593653
4070	-0.009122734105580739	-0.09726568053516318	0.09769256311270345	0.01907055722592352	-0.08506708698128453	0.08717852625726505	0.14398108864880677	0.040321423272430434	0.1495204703818512
4071	-0.058674410526028196	0.09589310039304771	0.11241962975196108	-0.015773527926194637	0.07296845490061535	0.07465386523028515	0.005428404543563342	-0.09601164079510102	0.09616497670179142
4072	-0.03416907444159079	-0.02023512286948401	0.039711281089107264	0.020633341302990705	-0.09680811411058751	0.09898255265941687	-0.00831211876514069	0.0792427852661656	0.07967753971543948
4073	-0.0779619553439074	-0.04038839299904354	0.08780255560113613	-0.09109967372121158	0.0018480556068294122	0.09111841669847616	0.07764034679564072	-0.04655089736858207	0.09052629174095014
4074	-0.04890447433397088	0.009230820202715328	0.0497680183601565	-0.027282245463236546	0.10316682407784487	0.10671323492343995	0.05955259849726855	0.06226956476401787	0.08616269891128694
4075	-0.11900915810352791	0.021082921167055603	0.12086219126528687	-0.10892876511993635	-0.039588969547628965	0.1158997945658117	-0.021544262278272767	0.09302526546885494	0.09548746123269768
4076	-0.0670259018314578	-0.008927027148845385	0.06761777377314666	-0.00896438157673137	-0.038684133568324806	0.039709222190635204	0.09689251288147896	0.08542863960722563	0.1291751195765996
4077	-0.03318951158467866	-0.01717198893491211	0.03736871530050588	0.0015215092830751604	0.04805892929689051	0.04808300818025018	0.06540247406670657	0.15777810527573236	0.17079641131606457
4078	-0.09314701235286467	-0.00854454332516505	0.09353809454388273	-0.12695588800439198	0.07192761460334889	0.14591565797237666	-0.09023836691566336	-0.1624111740789255	0.18579653476128377
4079	0.024191441035343004	-0.010295300965857256	0.026291044888784067	-0.019557792904763126	0.08051189203978122	0.08285331630738138	-0.02048523060282337	0.0010091928419866153	0.020510074184243415
4080	0.05613725729462011	-0.037710512148727705	0.06762746766722615	-0.1263225219771243	-0.0019490584127329902	0.12633755731118634	-0.028911930338573418	0.12519998985664713	0.1284948916338975
4081	0.054408042173551205	-0.10952810386600353	0.12229734498197818	-0.1271827859095039	0.02049149826677722	0.1288229891475898	0.10014228099142432	0.056965884336969405	0.11521106032173457
4082	-0.04272284757717055	0.02516116441967937	0.04958150764202604	0.025687111234315153	-0.03368102453151811	0.04235845956897871	-0.07372919379790888	0.008928189082319168	0.07426780310726343
4083	0.12281036634608325	0.056477386260984475	0.13517426249449863	0.11695192299778755	-0.03807654061141028	0.12299420814742784	-0.04033880274177673	0.06426149725056138	0.07587330911146475
4084	-0.006282693425512258	-0.051718189706249876	0.05209840096558267	-0.03163739276490017	-0.021108140987523664	0.03803259440150953	-0.05507412318796405	-0.06451792615627162	0.08482760069947255
4085	-0.006530477560251426	-0.06281392877634351	0.0631524883554441	0.09291882969243374	0.06952543526948557	0.11605039879648384	-0.02554286280178215	-0.18674295659919718	0.18848174892949265
4086	-0.1045547869400458	0.10408160019298598	0.1475285835721707	-0.033371189792667205	0.037611015820512454	0.050281456017393276	0.04968613608618957	0.08514345354494882	0.09858052444948852
4087	-0.09840182904434956	-0.036101225437285694	0.10481516320336061	0.010816795050581198	-0.06393268775785213	0.06484128020874737	0.11437540567941977	0.053430428243946206	0.12624002569178816
4088	0.00544618402175765	-0.009388410747197373	0.010853717186150535	-0.01399922749056906	0.0634927654626376	0.06501776400666369	-0.040661647743069365	-0.005070619861488518	0.040976588229880484
4089	-0.04784613847394603	-0.02108162697251504	0.05228468191235643	-0.06241650780497852	0.08824229919962447	0.1080857243793323	-0.1043440273243059	0.09261093840740614	0.13951509578162455
4090	0.010642856917430152	0.07744678232273661	0.07817464100020056	-0.2106026003121764	-0.032015954717778496	0.2130222444129748	-0.06706712597336349	-0.021020026550467398	0.07028400175366627
4091	0.010493864973153398	0.06886159154410156	0.0696565861355655	-0.00522269640297728	0.08840827901893675	0.08856240938912989	0.08343129746789134	0.05793601627695097	0.1015744228593936
4092	-0.11266728055323344	-0.057488652292668294	0.12648660502080183	-0.05574167030633872	-0.09777236604254023	0.11254585452204376	-0.011793241325857334	-0.014356294166823165	0.0185791206243533
4093	-0.07444355562653861	0.10898392968272413	0.13198234693856034	0.08327967897382109	-0.14040103933329162	0.16324201902650923	-0.04353368413652121	0.015508677241237582	0.046213642187900306
4094	-0.04193534825382374	0.12232324202572314	0.12931182843364764	0.09128806927807055	0.15282542522639944	0.17801438758748578	-0.16413969219661304	-0.07845678117315642	0.18192664748862777
4095	-0.10491769390950129	-0.014721481661625449	0.10594547898613409	-0.038304764574985	-0.02852297740518075	0.04775788133074454	-0.019837301914477596	0.09193018300183062	0.09404614342968137
4096	-0.2010583445353085	-0.04057082941102791	0.20511082396201702	0.14827314083337798	0.05592647019441915	0.15846985316141993	0.04474793024803135	0.0497876873338748	0.0669416990487869
4097	-0.04463872629424654	0.007271648266543409	0.045227124092572825	-0.05344197482126114	0.11398253105252006	0.1258890863337049	0.09966149228537942	0.07517424959447211	0.12483421344583676
4098	-0.036890746370578535	-0.1378448689074637	0.14269595317280095	-0.002055664212977842	-0.15660798248664928	0.15662147341247676	0.004820312554153641	-0.025368383391514895	0.025822282800299044
4099	-0.04652344692992534	-0.023618182822938812	0.052175182549746214	0.06824543170641305	-0.11750214881975059	0.13588301559081437	-0.0015716895880700343	-0.13854753233270223	0.13855644670545797
4100	-0.05063499344875863	-0.08294180197014205	0.09717636068309046	0.04517185508952042	-0.07617334245305374	0.08856000560466802	-0.01645915161280327	-0.016063278901868434	0.022998534755337263
4101	-0.012674754954909695	0.0942324599964832	0.09508104926932502	-0.015853265685648786	0.08731862385352963	0.08874608782686685	0.05437530411199298	-0.13973336524016536	0.14994027830644163
4102	0.01403445544714767	-0.007014819242482099	0.01568992124590401	-0.06678478106693708	-0.06981786132424958	0.09661646206548273	0.054242795685638945	0.08566129113276516	0.10139101381447135
4103	-0.04820255072389723	0.006328333216249529	0.04861618760850929	-0.024690820369152256	-0.02849526588199652	0.03770433381174396	-0.06881772477325498	-0.09335133348088155	0.11597564703689404
4104	0.0580385479481399	0.008298738855459389	0.05862885053043123	0.09076322007843543	-0.04286933968060955	0.1003779976073342	-0.09540248842836548	-0.08689849631984083	0.12904643916425512
4105	0.00278838879710376	0.011914230206509486	0.0122361756074975	-0.0008704989455270202	0.12710567324551117	0.12710865407047947	0.05148801567110394	-0.031482730369539906	0.060350460389867744
4106	0.0225099887027901	0.04363289509141412	0.049097139687135416	-0.02239959965174288	0.09808712488850777	0.10061225637789901	0.17998619296882842	0.03165777244058601	0.18274912917798616
4107	-0.08617661628473916	0.00748309052494718	0.08650090079352772	0.17132625763461717	0.0666281553239366	0.1838259982618178	-0.15950120235944354	0.05413228303071462	0.16843674664462488
4108	0.04990770200390302	0.005518376071621119	0.05021186307814346	0.05130395348773099	-0.05668307865348194	0.0764530381940972	0.0005118063721215462	0.06837670119217072	0.06837861662600336
4109	-0.0702948204001966	-0.06448586129207307	0.0953928093814014	0.014801756220512831	-0.06529664120668946	0.06695329222739257	0.10544473748654223	3.2160239399597026e-05	0.10544474239091678
4110	-0.000338936141387283	0.14169233586477034	0.1416927412414723	0.1603742973100767	-0.08830103367657875	0.18307645339052528	0.002947648474052636	-0.013244057859315435	0.013568113358440066
4111	-0.06497905583133912	0.11140530954782482	0.12897061949211128	0.00409818002356804	0.09456950917182368	0.09465826506177481	-0.02502849121068067	-0.020773055672117888	0.03252606976319194
4112	-0.15467906256868394	0.06229713314056864	0.16675294658464232	-0.14389315086882531	0.19660828998184343	0.24363919749609905	-0.08677589728099401	-0.018061350080474645	0.08863559508262515
4113	0.08368137452082093	0.003286813816276667	0.08374589892500268	-0.16908944948279853	0.10351732038965002	0.19826012596346582	0.1507701974150006	0.04724173759528239	0.15799820948219565
4114	-0.04239079872309256	0.05669747788916706	0.07079254067607924	0.011364851661607387	-0.03988507471115351	0.041472629986590404	0.026632839327158937	-0.029976822435077984	0.04009885302512353
4115	-0.12773780308724633	-0.04154540273083414	0.1343241111104902	-0.028366800139398837	0.00952799458114497	0.029924204766157547	-0.0947115173953544	0.07086640922500989	0.11828913510452718
4116	-0.005426485760923128	-0.11849090937089357	0.11861510169980387	0.08184966780074901	0.10896358512935668	0.13628070664380756	-0.036808584073080096	0.13233483648155794	0.137358584762896
4117	0.05453558730044114	-0.04044486967079725	0.0678963751970001	0.0677814334136104	-0.15272510936580197	0.1670906393141156	0.1154773066638886	0.05701208192092659	0.12878426083689035
4118	-0.08663922845648223	0.15349532071548974	0.17625881364937632	0.0208129353645835	0.02714181060704992	0.03420316011013161	0.03373574962888032	0.06088756964454726	0.06960888549777314
4119	-0.07751114728712949	0.008557684646588976	0.0779821256460578	-0.03340661939316166	0.022948376185971852	0.04052937439502915	0.03806059272511006	0.09957794604661249	0.10660382759286259
4120	0.007736543773511979	0.05080249864504158	0.05138820855156286	0.09596149189618783	-0.10347283295091615	0.1411213487953907	-0.10960961074706767	0.14638334406525005	0.1828724970788365
4121	-0.0919608308365663	0.061247403320216366	0.1104899942149551	-0.05539131374829129	0.052400188645150635	0.0762494420229356	-0.014853233474892718	-0.08553687479553611	0.08681690788346988
4122	-0.13791252679305135	0.16773829294502327	0.2171543229285444	0.0907040576439555	-0.03654683290700409	0.0977900663084471	-0.05907241573782084	-0.07733489617634645	0.09731513997168287
4123	-0.10886223712494869	0.059164420822695435	0.12390082874272293	-0.15912831212562276	-0.0054980813601443424	0.1592232665743056	0.010142938678885246	-0.10796062607300842	0.10843604560808907
4124	-0.05343538756599011	-0.06899307729025361	0.08726617533905379	0.02632229429325423	-0.13284644603644877	0.13542910101368827	0.07187356995171325	0.05309595439740248	0.08935877366534783
4125	0.016944803266049017	0.09939178684732737	0.10082585804459916	-0.026838078059591562	0.01283401073367893	0.0297488531786507	0.0018977423089212846	-0.025782764021518783	0.025852511414955287
4126	-0.068281028127738	-0.0817479002386779	0.10651299449181671	-0.009122684022790994	0.15687391927369787	0.15713895097037642	-0.12817064594691907	-0.006386852387595387	0.12832967842970472
4127	0.015239313067743275	0.09702155198005107	0.09821109006316162	-0.018755548120236883	0.04253573978286709	0.046487199788396626	0.029597623869453887	0.05376282711469022	0.061371499232801344
4128	-0.022635900582236416	0.06794309686240131	0.07161458235878038	-0.009380249714632477	-0.12474397928237069	0.1250961608200243	0.08847293000886336	0.060497053631404805	0.10717906905004496
4129	-0.002946505785357914	0.05210216199002158	0.052185411566620765	0.029236918631167612	-0.025814564003021095	0.03900242461324152	0.005931802306173525	0.01284181089086297	0.01414561365074744
4130	-0.13017101947698176	0.04407189230908927	0.13742934913394855	-0.01892124510870291	0.031412536856303824	0.03667098291854556	-0.0381112895641747	-0.013091489513359644	0.04029711515633317
4131	-0.0070368422297259455	-0.03862678961930567	0.03926252698006274	-0.0165633323187467	0.021802296087597848	0.027380359606705738	-0.002460839228101699	-0.09430372493423066	0.09433582705514168
4132	-0.03624401247850216	-0.0007802941918764847	0.036252410948345165	-0.03414915558294017	0.027265680911362448	0.04369876637375577	-0.16944828927837635	0.06599444105412111	0.1818460584929302
4133	-0.07737821280737596	0.02137853903500797	0.08027720565973208	-0.1512893873854358	-0.1608144054184229	0.2207934594265449	-0.10640778605886844	0.035791105000691485	0.11226584579078552
4134	-0.08641994614330216	-0.005620188067922213	0.08660250345879189	0.02170502966792232	0.05731742241475938	0.06128943812075087	-0.028667386627681545	0.1306538528924338	0.13376190912101513
4135	-0.08399115682865921	-0.025872364221609972	0.087885685158802	0.10909678731593482	0.04020542055578878	0.11626944931806531	0.0742984996834797	-0.0873471391591538	0.11467253278141462
4136	-0.146130180006316	-0.0452327169374364	0.15297067755037422	-0.07422503385706775	-0.011032022872330214	0.07504039698548022	0.06737994049613427	0.30463334080700544	0.3119960395782288
4137	0.06916686445321543	-0.19533033283813445	0.20721485001067338	-0.009391396882580583	0.024461803733702	0.0262026368389195	0.015365345716371402	0.06227969243929342	0.06414712728810695
4138	0.0336630318549179	0.05011285617639143	0.06036967838096299	-0.04523317602479413	0.005831165205667248	0.04560748514164967	-0.17224924110506462	-0.049212776508825766	0.17914155975925386
4139	-0.15012801986444954	0.0331373075801057	0.15374167783031084	0.06928523457339952	0.0031032234298601375	0.0693546950504912	0.023979675847334396	0.09750928090732525	0.10041456426637968
4140	-0.08980938303431946	-0.038604285904432316	0.0977548779918233	0.11599684035061718	-0.13676132882507797	0.17932910537145852	-0.10421922986939196	0.22094438605807853	0.24429095276974627
4141	-0.16836098071823313	-0.08113470211305561	0.18689103701188972	0.02089746842781967	-0.1096116186987794	0.11158589131453102	0.03380943609237652	-0.07883772985630536	0.0857814992744955
4142	-0.056589742248109004	0.10307829547093288	0.11759053501409181	0.07928329341612432	0.14765483915160726	0.16759412919250563	0.18949962577192897	-0.1021312007772388	0.2152693437066732
4143	-0.029584388139533187	-0.0706224631819805	0.07656871637608105	0.0020698355669845005	-0.06672789468481319	0.06675998912778427	-0.0726853220231203	-0.10857462219381357	0.1306583507554494
4144	-0.0838233664709204	0.05419828353795694	0.09981888951986491	0.05709206134884955	0.26418915194404524	0.27028764580345627	0.050079856602182046	0.17194214142221334	0.17908682819836733
4145	-0.10795499267817485	-0.055786925848615526	0.12151733020348872	0.007756066310904633	-0.112826300142594	0.11309257521378606	0.0837583098949702	0.13388134972876922	0.1579229884521531
4146	-0.1424230585697079	-0.08534717763139218	0.16603755099975084	-0.15123234560246548	0.15551792378002108	0.21692636302043145	0.21920725608653574	-0.05242082802957171	0.2253880305879041
4147	-0.10485438246928626	-0.02415317065144795	0.1076002656852358	0.21161825100605702	0.02771796695532043	0.21342579471797404	-0.04824834640707304	-0.08388794390125431	0.09677339542971977
4148	-0.0847345741781357	0.035182495084707006	0.09174832980242971	-0.032584128634890464	0.12457691536770436	0.12876774938402574	0.11007344832033522	0.03222189394278375	0.11469269581969686
4149	-0.13687601993439452	0.06186611592498778	0.15020805947992533	0.05461400354627355	0.062002794614386784	0.08262587925914139	0.10117887241298906	-0.1702728516630922	0.1980656664751499
4150	0.07648544440148042	0.01692209854720212	0.0783350536128825	0.09709389218082012	0.09612352134926053	0.13662706633534394	0.30389034482099603	-0.16750204255197162	0.3469960748113822
4151	-0.09502769679300292	0.09230365889212828	0.13247727579723728	-0.15250738138510772	0.020368105063972002	0.1538614996704494	-0.09742788017825593	-0.042080782111119895	0.10612720696933535
4152	-0.04884180583077662	0.001973234463371328	0.04888164943062704	-0.016476218408894874	0.12086231145218335	0.1219801791383427	-0.07260017262919317	0.025976785855899447	0.07710757724887943
4153	0.0611140370453024	-0.13610885601066364	0.14919968568501127	0.12819635312955346	0.04233977086255107	0.13500726333205373	0.00440496458136729	-0.04327213216585238	0.04349575996740483
4154	0.011062103260930196	-0.1119281100438435	0.11247342773536433	0.013981474718305045	0.006274316513930336	0.015324773506175615	-0.19894278323767506	-0.016158572956951795	0.19959792203917778
4155	-0.04850341036397715	0.11802292470461782	0.12760090741357702	-0.13525545998808766	-0.03261033363297414	0.13913113711978015	0.06948654346192468	-0.15128680015694307	0.16648145729784075
4156	-0.03915106796680016	-0.18850223460444598	0.19252505959955085	-0.02064941792041268	0.01463200720193304	0.025307984811305712	-0.08658655254182845	-0.033038479343215334	0.09267562893442313
4157	-0.09151078236273295	-0.012582159976970927	0.09237171665789029	0.1145954555481795	0.04057215788993389	0.12156569593491624	0.012228006709962318	0.04696905174112375	0.048534688312167444
4158	-0.060098214904869135	0.021895050080720412	0.06396240030509401	0.09590199723376812	-0.10216791452696847	0.14012664212138817	0.11975997167531664	-0.03722161067682075	0.12541092104378096
4159	-0.0028561071363165584	-0.008868386507004581	0.009316953751722677	-0.049464161019799266	-0.01653672230918946	0.05215521460145547	-0.04132092589022051	-0.007345558115069901	0.041968751952458215
4160	-0.05040789808558775	0.07857006743734263	0.09334994208094384	-0.08315581548472055	0.10625381087017866	0.13492502352552913	0.04894790552337705	-0.13617929801403839	0.1447090137576845
4161	-0.09656295927762241	0.026044422332401198	0.10001358427273889	-0.03960922461641967	0.010979754184654295	0.04110286701276955	0.03744124890770312	-0.17485457027088963	0.17881825372256063
4162	-0.11282389160146676	0.03360307469066808	0.11772169360303197	-0.040780003077437406	0.1183747366743086	0.12520218422099397	0.044713350352001885	-0.023857831186846923	0.050680171750310324
4163	-0.0073323951931483855	-0.14911655274964422	0.1492967190637689	0.04243113640166277	0.11263131476394614	0.12035869059520223	-0.004617179758553182	-0.064109371093727	0.064275421515195
4164	0.011052858548595128	-0.020621184975517196	0.023396558547994797	-0.025041873032500155	-0.07492052258005256	0.07899481064376333	-0.034018949281759185	0.1547403419923525	0.1584356725934697
4165	-0.002994604346655918	0.05628096544850241	0.05636057777390623	-0.01334052135220954	-0.03568592240038512	0.038097960149003615	0.05230590148183733	-0.016754883000956688	0.05492388764648238
4166	-0.028590433152732544	0.11219659986803263	0.1157820793119915	0.05612938096359897	-0.10074301855499695	0.11532416570229019	-0.11344730424231539	-0.1273189057303399	0.1705297469540715
4167	-0.03571850992667212	0.01182045394961588	0.03762359742178789	0.1145879185034982	0.08431984378452513	0.14226815217332048	0.044197031681096	0.0792738808100114	0.09076191816009452
4168	-0.06445244054209238	-0.1283613601210999	0.14363410411169988	0.06896773482234332	0.07266468747400187	0.10018335816002293	-0.034678274017789036	-0.0022645495026224543	0.034752134802090794
4169	0.12630229742152602	-0.05309200890404395	0.13700741492131988	-0.012406869704193788	0.01029955922225496	0.016124867008120682	0.019667027069101187	-0.01694603936372957	0.025960743515042687
4170	0.026382054220412933	0.02671505004128721	0.03754606082663384	-0.10377439623584829	0.007371635053397537	0.10403588956449272	-0.014702537750259764	-0.05253933712986255	0.05455773604488338
4171	-0.16365185766980578	0.0013951433333592549	0.16365780440815828	0.03174311847062795	-0.05917516477359244	0.06715151298535378	0.013758781718589597	0.021288519300486225	0.02534768487233045
4172	-0.0047100762680445975	0.03224990010285439	0.032592036989038974	0.1327778496749311	-0.047657903341467085	0.14107173038990917	0.04427185998979949	-0.0010124010180463884	0.04428343418003792
4173	-0.12619427405407424	-0.07503962872180264	0.14681941521045772	0.07993718116964106	0.07546684732482749	0.109932697494862	0.053866800459090335	0.05685516081986737	0.07832076036117394
4174	-0.09842721117455316	-0.11164927479162565	0.14884043960260268	0.10936127635173565	-0.03329295880691089	0.11431670862738902	0.004336670994300373	0.16042646196554064	0.16048506601579432
4175	-0.09980864319259113	0.06954305162981952	0.12164703566439139	-0.026087263025293076	-0.048463524606692086	0.05503870010687273	-0.08217603890113989	-0.14120022690628106	0.16337198489296417
4176	-0.08768617520954086	-0.008368243726392477	0.08808457768498755	-0.08872993084106823	0.00931623952798998	0.08921767171364445	0.05005504837623236	0.023934058041272886	0.05548285322755113
4177	0.0011518423641977403	-0.08397170008708536	0.08397959964388597	-0.1268576256764714	0.048048371913635805	0.13565214055009528	0.05150904837987456	-0.0697107820557544	0.0866762666467883
4178	-0.10355501038612519	-0.05535697882396038	0.11742246497407083	-0.022614503190380674	0.03753820192184827	0.04382387885700205	0.06857475415817173	0.025904454696379177	0.07330441788166966
4179	-0.027810227863473817	0.09724776554594289	0.10114611548397205	0.09738693973394118	0.10730421390815666	0.14490828255551763	0.0792435789919916	0.03181840243539057	0.08539294786456596
4180	-0.026407396452253026	0.01925845942662849	0.03268392337026817	-0.03789460732954097	-0.10114027043774874	0.10800627559952734	0.028522665255759184	0.02807380476567763	0.04002100632559701
4181	-0.04261201878899487	0.05772516268626966	0.07174941499712699	-0.006488287695372814	-0.033957021681872965	0.034571334928248244	-0.011597063503653693	0.01911182001428025	0.022355168220481357
4182	-0.05064831773715971	0.13134081283342286	0.14076811146473658	-0.0038969128240060598	-0.030719892027633606	0.03096607330204089	-0.03407590114550047	-0.07524697972678478	0.08260311735570929
4183	-0.09085301209828295	0.10976411466345154	0.1424865982300865	-0.08030203866137507	0.14642644438727806	0.16700036236210272	0.014401392396531695	0.00028738285070874356	0.014404259504110666
4184	0.05032442408933717	0.005875171527711011	0.050666214585298214	0.14267635630191453	0.05409745268489462	0.1525879321394234	0.08310144126170652	0.010568006971537921	0.08377071272899217
4185	-0.19013047143864112	-0.16394883418793968	0.2510554050425214	-0.004885124597809265	-0.02568344821370913	0.026143908554047537	0.050281554253834765	-0.030214336211336887	0.058661237720261515
4186	0.11192716591718437	0.0014629778852180142	0.11193672665638188	0.11956073887330303	-0.010070482490553893	0.11998410268665889	-0.03857728976781173	-0.02141689897145054	0.04412358606667222
4187	0.05352080374279008	0.13570146769094488	0.1458744829185379	0.03362006364622041	-0.06063815235818484	0.06933465368046737	0.011084833306737098	0.13288662513311686	0.1333481483512526
4188	-0.1091725219300844	-0.11144327141696717	0.1560071866571876	-0.027701237864071044	-0.06844034804197051	0.07383386634402873	-0.2604416258034573	-0.08451691167170336	0.27381188580788557
4189	-0.01049405132575137	-0.08036812952705581	0.08105036308928619	-0.09186995679805769	0.0231237782508569	0.09473541092258898	0.12027656169365568	-0.0766375195328015	0.14261753290878473
4190	-0.0108749827959833	0.09070443364377025	0.09135403402942889	0.06986573825587768	0.07835526466406018	0.10497984988850825	0.09951969599503918	0.12324729863478028	0.15841106814776465
4191	-0.09815078943405663	0.03503929412633787	0.1042177029079059	-0.08058240982705595	0.0605078863532333	0.10077067571705271	0.16349319975698723	0.12257320033789426	0.20433848342358737
4192	-0.16955522193178324	-0.010971569157921744	0.16990982494877488	0.13927427873271578	0.05763226519622737	0.15072757779572551	0.03917867199000692	0.030602069980071925	0.04971373075887357
4193	-0.03371360485877771	-0.1446733399879093	0.14854959594637404	-0.042112084113896366	0.0469972543940885	0.06310443367148265	0.1332462307463745	-0.08436724223864431	0.15770982712269443
4194	0.08179882465454555	0.027996007753137098	0.08645706544278958	-0.0594453475127781	0.04903324309009634	0.07705847305032351	-0.0740325467536925	-0.06597233213913922	0.09916232443178492
4195	0.0146776962995773	0.04599850441021267	0.04828350832985295	-0.16259227366838788	0.10102905530422568	0.19142392084669102	-0.06501688876244861	-0.022712726997413772	0.06886990483518665
4196	-0.15597688470292392	0.10557115914104931	0.18834558185424466	0.01149517232788333	-0.14873306368013103	0.14917661753279451	-0.146631057660848	-0.20358353461383014	0.2508922530422163
4197	0.14080016995797448	0.07783831038330896	0.16088346845938784	-0.05536577109713445	-0.028976216234709754	0.06248991691833927	-0.08665864501097677	0.01753266313581744	0.08841445035610718
4198	-0.09049911451250751	0.06922272118739657	0.11393803077171376	-0.054989492457133846	0.03755838958652207	0.06659186818993855	-0.07734874493601847	0.1980475924134784	0.2126162674960515
4199	-0.012345806194337366	-0.07681640303070583	0.0778021767379549	0.02920855327783102	-0.1289693057345866	0.13223547710900113	0.046071143717656346	-0.04138134522406513	0.0619271024350906
4200	-0.09006391366416512	-0.019718295286367267	0.09219717844655856	-0.022469470494614525	-0.09266073088138249	0.09534614911877849	0.002337812749468859	0.027574368435828087	0.027673293318403062
4201	-0.1040661594825747	0.026164374584712546	0.1073048929306666	-0.11701395653397408	-0.07836172397558284	0.1408290659209249	-0.14321550416455986	-0.03730745508998672	0.1479950230190206
4202	-0.06764195988161788	-0.09020690562315027	0.11275070092345475	0.023846586643982114	0.024104473922809837	0.03390701045011733	-0.011378638380696502	0.0009639083810224484	0.011419392749426953
4203	-0.07539252643076365	-0.06315764045301575	0.0983510070574054	-0.003969010412078716	-0.09796782415155944	0.09804819025684289	0.046497958155453094	0.2537060805156773	0.2579318425539072
4204	-0.11854062317260229	0.14359096372498045	0.1861994742356099	0.03471733208224435	0.06184652546180011	0.0709245081661193	-0.03823691603656596	-0.11985047682802366	0.12580221994818702
4205	0.04994764303029205	0.17783568888585316	0.18471680834668902	-0.04043905286055045	-0.010360402919032608	0.04174511881529496	-0.10035429547954713	-0.17662889436748022	0.2031471165108546
4206	-0.0039926123853448415	-0.04911270252725625	0.04927472479061015	0.04817157796636729	0.025412507938078862	0.05446371712867865	0.023019492205227088	-0.13419678085029804	0.13615679568780042
4207	-0.03447832891718364	0.0051357899821294125	0.03485873640369143	-0.058689760989930596	0.0887553580933436	0.10640489479029071	0.05454467257073473	-0.058447703890967935	0.07994532754310868
4208	-0.054629305362181434	-0.05556392165571908	0.07792118065145928	-0.04592796442349459	0.00013159437532409162	0.04592815294746134	-0.19972820938666647	0.0036147136854152097	0.19976091654733566
4209	-0.05179845614572759	-0.0520187714291187	0.07341003092272717	0.0013807407332095986	0.03215680147004722	0.032186430770689306	-0.030965731384972515	0.06131050925862822	0.06868664401292736
4210	0.028904528444117564	0.0729790835261417	0.07849470298620391	0.12837491421797992	0.008292395034000873	0.1286424596152982	-0.0353219502947884	0.04423338739542623	0.0566059425599588
4211	-0.1140654302689242	-0.08976493012321683	0.14515049108584102	-0.010059797727925396	-0.09850614481341828	0.09901848360952063	0.12660426664369887	0.12786755816689477	0.17994097022066155
4212	-0.13747198464871185	0.035275381221157	0.14192568155042842	-0.009996960874688715	-0.07288557059513057	0.07356796604302596	-0.07780906882916155	0.008649144904554486	0.07828830627648795
4213	-0.03773986960836624	-0.0871367722498915	0.09495849006900828	0.08411251784832217	-0.10281826272955279	0.13284017016515623	0.11535174749018909	0.03574833104232937	0.12076410402662006
4214	-0.03311972475693473	0.04146165151272307	0.05306585261858709	-0.020203251184363377	-0.055737884611372183	0.05928644987996094	0.057594362671963974	0.07481850093918047	0.09441884713538852
4215	-0.11611463438548428	0.05896833031845885	0.13023007447982804	-0.06604936955289183	-0.016607433154543584	0.06810525717091968	0.13895651815027216	-0.0412829618757549	0.1449592938644568
4216	0.0038689672135244378	-0.10897402677687125	0.10904268622546667	-0.12233897623912443	0.0230802615285058	0.12449708261425757	0.004010143741125452	-0.035886915587015095	0.036110275035978814
4217	-0.09162862406048819	0.012420349296208576	0.0924665876079468	-0.0856312414725231	0.0044295665105831454	0.0857457321130168	0.005223100058009567	0.04117114469294821	0.04150113166581915
4218	-0.02082016658795243	0.0670747418530763	0.0702317615570542	-0.051009115965398394	0.016369659673162788	0.05357140719998527	-0.01683348325068506	-0.09251605427067743	0.09403502781499043
4219	-0.007410153457430844	-0.07347621737255994	0.07384893292148746	-0.1031265405626604	-0.165092853301643	0.1946554226824926	0.0744637077163271	-0.06046024756236	0.09591811769506557
4220	-0.04268841408333811	0.051034567878172475	0.06653441076211866	-0.023185985918519208	-0.024363268731015672	0.03363270441509955	-0.0011703223918472748	0.07908909559615239	0.07909775405609308
4221	0.0858713549554311	0.08256108530598556	0.11912271995208919	-0.011969223273938245	-0.08018845726227378	0.08107682149594231	-0.07604617612774921	-0.11421253998098324	0.13721342934479971
4222	-0.041608396902964605	0.02651409512398901	0.049338179263918654	0.0724252095142296	0.04486182287886981	0.08519386201596416	0.10415376746439821	0.17016667921105505	0.19951116758403786
4223	-0.16564559495839662	-0.024648583391999372	0.1674694473399657	-0.028789897473824645	0.016913314384601252	0.033390393828550365	0.08884369441527709	-0.061789306947724526	0.1082179305403465
4224	0.08485772103500987	0.07141030823049548	0.11090655950316881	-0.05251159149586866	-0.014522941956085132	0.05448286964256567	0.1870344030730664	0.11140479496561269	0.21769909571293233
4225	0.03291265698533121	-0.05259139321327988	0.06204109629872681	0.04754376072175502	-0.14384500686930826	0.15149849895229603	-0.02762161043552353	-0.14038589462826906	0.14307743628410208
4226	-0.15550078747176987	-0.10222968421886762	0.18609514566433466	-0.1205214218455744	0.05754926983183004	0.13355647338057292	0.029861162494192663	-0.02699559221245566	0.04025482610080157
4227	0.05454482255601394	0.035442826453627514	0.06504868649472491	0.013817762974191232	0.023505904952331565	0.027266428831788286	-0.0541950558620825	-0.07773915488925442	0.0947653960198011
4228	-0.029965203611813977	0.02677922245468498	0.040187562538364696	0.12806475611983006	-0.08088883771890219	0.1514714026724069	0.13830021511897142	0.1348224989078837	0.19314257871769258
4229	-0.016805833388070485	-0.10346769811365822	0.10482366425958739	0.008853144649305845	0.1607488710117359	0.16099247715880777	0.06987512555487152	-0.03661847519683764	0.07888881984825527
4230	0.03387178392761698	-0.09491862806546669	0.10078116738890047	-0.15131484665805964	0.048986560129838416	0.1590467412193861	0.029548486183645896	-0.06771950284930328	0.0738853442971061
4231	-0.06698211259850602	-0.06530133412258142	0.09354607231919443	-0.019438642179601954	-0.05842924024993445	0.0615778931595679	-0.01701936228522361	-0.08222784767778034	0.08397069504485441
4232	-0.099058864572571	-0.10342587250258295	0.14321162576176386	0.055704757335919	0.01785961979962153	0.058497743625208785	0.14278932869202754	0.020116817897111564	0.14419944088180586
4233	-0.10217557666378095	-0.10652315553558016	0.14760430593933763	-0.15695793109234013	0.07044934079814451	0.17204331359190017	-0.04664599903332534	-0.04991337320981687	0.06831686505541258
4234	-0.17453345691479796	-0.05508944774428194	0.18302124148688206	0.01692318093064133	0.026435272268860777	0.03138817727648457	0.06297577329991143	-0.05460560371196506	0.0833529842265411
4235	-0.07350991081757266	-0.05081379451818249	0.08936301640915865	-0.13236821217964842	-0.03936186803051899	0.13809670615365313	-0.10916731483519161	-0.03037653691536739	0.11331476789587722
4236	0.16210790282367948	0.06592116151952646	0.1749987762642214	-0.04784212704002049	0.07043935928886304	0.08515029334499674	0.059678379777819625	0.002116696479005837	0.05971590589524625
4237	-0.032637719034368656	-0.06450435920024926	0.07229130694351273	-0.07909185238202818	-0.04780304694196211	0.0924156502447284	-0.06055581202000347	-0.013157363434571885	0.061968722610292744
4238	-0.1553883067543474	-0.09061581052592883	0.17987982375256595	0.035986149082103576	-0.018857041502120017	0.0406274653402358	0.042128149707070135	0.08637826655752381	0.09610403701834773
4239	0.0740762981186155	-0.08367519721656749	0.1117534633565755	0.003622737670161375	0.0719050700509927	0.07199627300954525	-0.11336614407750109	0.08594356820378857	0.14226095577705075
4240	-0.07146028049238387	-0.02364576673668828	0.07527080425115738	0.049018745255703926	0.0848690268414784	0.09800810733537903	0.0413261187866046	0.15065726627288048	0.1562224694939309
4241	-0.013412899259386348	-0.0021400789225358152	0.013582555147582833	-0.021691336712362924	0.07102351552190278	0.07426206195264894	-0.024546925760318392	-0.009125960512593054	0.026188446299083692
4242	-0.06423784410642973	-0.032264819715747795	0.07188545893803333	-0.012011250997781752	-0.11001173133153033	0.1106654922778213	0.001304305555263595	0.08243234863183739	0.08244266682939287
4243	-0.09102344429902941	0.09509881948089048	0.13163986052376958	-0.020142835088098793	-0.09501426228473923	0.09712591746233115	0.0412698210627287	0.018555291735253367	0.045249276037634095
4244	-0.04528314592449691	-0.09262115897099517	0.10309821722003558	-0.04100011629135144	0.0010605600548809827	0.041013830880988804	0.09893690322261137	0.07637647051223942	0.12498750364411373
4245	-0.06883532693661994	-0.035533833979643506	0.07746583499688246	-0.0849467512464274	0.007591315469676692	0.08528527784959469	0.04678516355360035	-0.09134614426635286	0.10263025675241433
4246	0.025391564066719437	0.09310643446235381	0.09650668196579397	-0.1166717268145646	0.027126346434543074	0.11978368214735777	-0.05218231713913197	-0.01198356856962292	0.05354064005661307
4247	0.0816227127870513	-0.05737058702677048	0.09976798834552952	0.12347392686488759	-0.1160802294746381	0.16947103082922535	0.10229230126830206	0.020081123868231163	0.10424474295894404
4248	-0.051453665814820033	-0.033406445813670305	0.061347129905847016	-0.08077255402545148	-0.03496582832264238	0.08801599078623713	0.10456684611067052	0.08037621885957237	0.13188844476941308
4249	-0.083181500853711	0.0003975928326158192	0.0831824510599229	0.01657721322622837	-0.07983278392181273	0.08153574300302095	-0.01361968291403698	-0.08163538951939368	0.08276371538701029
4250	-0.11056937272049755	-0.053003317438647175	0.12261703732885698	-0.012214237694539996	0.01710156696433574	0.021015498925659157	-0.07924883292237563	-0.08009443659434583	0.11267429295506713
4251	-0.0010220413991122992	-0.1791705586626385	0.17917347365082667	0.06575477175616411	0.007447428945083935	0.06617517817578816	0.14908554144174205	0.0085934650351728	0.1493330047520913
4252	-0.04860539923248244	-0.11410566463445902	0.12402655980160313	0.09561820108401496	0.1100953951940009	0.1458212481823769	-0.0601183806440903	-0.04316322672273867	0.07400867403477969
4253	-0.042307203453566374	0.008783284698615163	0.04320932253760045	-0.1064295607478989	-0.11187964802574463	0.15441601938709343	-0.2103698019317005	-0.13212687199982304	0.24842094088309166
4254	0.011566200034603593	-0.025022556895799276	0.027566380553927933	-0.014646485620717145	-0.10030650100329061	0.10137018143695421	-0.08628100357037932	0.05857717855362985	0.10428661191358957
4255	-0.09321502980591649	0.05793202805108083	0.1097504517340549	-0.027297781336491318	0.013994320450192216	0.03067588418868414	-0.11498825847534169	-0.022009169360549585	0.11707562992840716
4256	-0.014573928787766074	0.018706362448060024	0.023713443367614644	-0.07532352184790797	-0.11491714604765445	0.13740299632580874	-0.006180905841142686	0.10994185837583344	0.11011546585357068
4257	0.09261001661115272	0.10492912287949599	0.13995262057202915	-0.18419131733060212	-0.016794828467527775	0.1849554206916798	0.18124598755071797	-0.033214107484502216	0.18426417161029182
4258	0.007620330585283918	0.025321367550203516	0.026443167224096155	0.11416627184650788	-0.05543551528140838	0.12691349014917996	-0.13597254063682496	0.1295963988285	0.18783971464136293
4259	-0.09626099666932156	0.0555343717568122	0.11113166032321732	0.0068497880701725135	0.04470835378300733	0.0452300397368035	0.012104132110395684	-0.05873938723458381	0.059973541056371676
4260	-0.012280658838674588	-0.02997602453929568	0.03239408323586845	-0.010498728635345967	-0.03714220949608787	0.038597500297427464	0.22490292779456791	0.06007443303008358	0.23278802468008233
4261	0.010633755094083899	-0.07122719514734219	0.0720165958370605	0.05346399883773854	0.037471326533044434	0.06528782033325777	-0.2440156826182997	-0.023495415650336533	0.24514421861479183
4262	0.01630635694202332	-0.13874655844761122	0.13970148445087144	0.060895883148650784	0.06714242999080379	0.09064443992614285	-0.09159703206978982	-0.13332414392598801	0.16175705127626328
4263	-0.0679782410835929	-0.018625722894631217	0.07048374858197219	0.07789944259942258	0.03913891385562419	0.08717899824555628	-0.043115094035111025	-0.020496851707163026	0.047739210965011755
4264	-0.10514383161941751	-0.001009535648958655	0.10514867802230772	0.02757123251726407	0.11770327455080092	0.12088934486753686	0.20489661473459658	0.15343456538500494	0.2559781017676767
4265	-0.005567673833070496	-0.034233230057433214	0.03468303666169684	0.062258937563544864	-0.03970441259347515	0.07384182883660376	-0.20811184165326502	-0.05089758409702299	0.21424542632977533
4266	-0.011413771202960086	0.06956644952756295	0.07049656071713346	0.018609224567665335	-0.05633311295834675	0.0593272522083035	-0.09306227612643751	-0.09153891256182556	0.13053719680931886
4267	-0.027362043463420183	0.06046237765494395	0.06636550711162509	0.007079143599980792	0.10059366274961755	0.1008424477067715	-0.0029365126649952165	-0.03285755910427524	0.0329885176527018
4268	-0.08860108938527546	0.08768650547191228	0.12465583132021252	0.16803307533788456	-0.04722917172717697	0.1745442897076337	0.12729562697210306	0.06611856353296963	0.14344281470287787
4269	-0.14099128372639222	0.07152902479206927	0.15809789206222988	-0.025403582801578076	-0.029160955626112737	0.038674324198164724	0.1196325402307705	-0.011027834149335307	0.12013974283346941
4270	-0.023255791977068337	0.049773859585571116	0.05493877463617864	0.039496205816437535	0.017145339140235784	0.043057089173887446	0.04355247568322267	-0.08722567847077466	0.09749429277052407
4271	-0.03213159145821258	0.12544066792140723	0.1294905415009384	-0.017842491591281696	-0.2008656786097695	0.20165657774927195	-0.00127876137258233	-0.009700659324405508	0.00978458082782212
4272	-0.11605079209696774	0.02499374971320987	0.11871172592065288	0.04911497672540787	0.006599034771303401	0.04955631340858829	-0.06070992838775981	-0.10748417169275028	0.12344449185493672
4273	-0.05505693212894671	-0.06791066545123063	0.08742496358295161	-0.0650318811120986	-0.07303250158244959	0.09779003961737937	-0.01143677169170558	-0.05683454384643028	0.057973831346220375
4274	0.19831287563554045	0.06876535305339779	0.20989680898812108	0.18028460744176644	-0.023466571581586177	0.18180544453405553	0.002817134367167094	0.10872619034932693	0.10876268070400225
4275	-0.10975378886691005	0.05523986840516541	0.12287122214767078	-0.07111048524985752	0.0030143185204195566	0.0711743438930964	-0.011993097029662168	0.1504206003867037	0.1508979502745458
4276	-0.09180397267484244	-0.06709771530383336	0.11371047795993776	-0.08923533262797978	-0.11391198180560166	0.14470274423142745	0.15263599828997676	0.047053309144215155	0.15972401784139686
4277	-0.02620156279825863	-0.30278655919606406	0.3039181177930377	-0.09258652784187248	0.07440321066904494	0.11877753531571578	-0.07205459703774389	-0.032350258312427216	0.0789835689694535
4278	-0.08493997064288684	-0.005570755450722191	0.08512245255575189	-0.02293509008854951	0.08106718504132915	0.08424907624357066	0.03720906989623011	0.012312483514450405	0.03919326642213112
4279	0.11540675562043719	-0.03677723724614955	0.12112507759458765	-0.02257507357898395	0.12249818824206994	0.12456098935736717	-0.005105845832332269	-0.18632211542390362	0.18639206087626695
4280	0.031324987610242556	0.13050667206513925	0.13421343562512525	-0.011044305084376864	0.21580579145514936	0.21608821416352214	-0.05057413645286272	0.09516668931042721	0.10777032073933973
4281	-0.057259870665756815	0.03528107273851666	0.0672565750112188	0.12004580637971655	0.057347863356682655	0.13304049406452587	0.0731356062533729	-0.10686226865120753	0.1294927077612143
4282	0.013305834727419006	0.16069917121074745	0.16124908950321087	-0.06826742035532547	-0.15411644834792548	0.1685595453640923	-0.07744508226527182	-0.022279085282109496	0.08058596905220057
4283	-0.004620662362762544	0.011137105775434303	0.012057597012832301	-0.07646733706825261	0.10593292936680712	0.1306485329521258	-0.002989819482575099	-0.11269740511711915	0.11273705753065606
4284	0.01991067351123585	0.04668427697735434	0.050752897814502825	0.03193591706205367	-0.05895455842256745	0.06704880876939044	-0.046477957743464186	0.025605847755819637	0.0530646774728487
4285	-0.0387072161766975	0.088848262636208	0.09691368508947633	0.1634863095166428	-0.03409075787022984	0.16700285378261703	0.001162570787033636	-0.12030113035673791	0.12030674767420035
4286	-0.03654176726095333	0.1084745501799793	0.1144640938954331	-0.14179994390075806	-0.032629711498710905	0.14550574615027145	-0.001479720922750947	-0.043631099302778344	0.043656183987817024
4287	-0.09652011954002965	-0.055232361376734276	0.11120587762916032	-0.09351128268486215	0.2179149068346306	0.23713132777031792	-0.025196679728417787	-0.01010314285369246	0.027146752381428187
4288	-0.009677260622080542	-0.006369462067948416	0.011585310534582333	-0.03711067707737743	-0.029608531049929634	0.047474914050222715	-0.01968017455517041	-0.026458265032606308	0.0329749762556035
4289	-0.12319153320811134	-0.0018901892374715659	0.12320603341362245	-0.09379965080810972	-0.1633912110569524	0.18840133317569938	0.010378884231117803	-0.045423839640182644	0.04659448943319342
4290	0.018416605855395663	0.1351662336904171	0.13641510950508906	0.11537445680102817	-0.04901666751198842	0.12535509154443283	-0.12996097906148127	0.04670864772574771	0.13809979670870903
4291	-0.06297426460246561	-0.1579205597445262	0.17001370883621658	-0.06050934458600948	-0.1020857281789128	0.11867129678252995	0.0014924400897066326	0.05648983734728166	0.05650954875898145
4292	-0.031118644915932747	-0.0489180789075705	0.05797713778215687	-0.10036426838074199	0.008959210153526511	0.10076335551268953	-0.05682163235154158	0.18370141082523986	0.19228860143616758
4293	0.1277658406585813	0.10924350245507716	0.16810191214809675	-0.07300685790368713	0.11852565844354383	0.13920608108284915	-0.034248043760748983	0.13471321524261026	0.1389984851084357
4294	0.12951780114737016	0.15289553062762193	0.200379400388243	0.024952522122480274	0.01698449349902565	0.030184455928363392	-0.0002604962102793543	0.178984734474962	0.1789849240392839
4295	-0.03465046801571181	0.026743124086348463	0.04377041945887312	-0.08094051767377342	-0.07811283770307474	0.11248547824197275	-0.04051869716528551	-0.018851159580204366	0.04468927206266003
4296	-0.08679107517356774	0.09583770565032064	0.12929639033670423	0.021428971240346588	0.09268941597226063	0.0951342663907089	-0.04722185338413487	-0.10979680473566301	0.1195208842303053
4297	-0.08893912615170657	0.10580967143767746	0.13822392965900815	-0.018454246713852377	-0.01150225978222762	0.02174537196447976	0.06735176925746456	0.032240350381100506	0.07467061681014076
4298	0.04390295798221927	0.04323708426875594	0.061619113720111335	0.0723996710122798	0.0880898500979603	0.11402426957875006	0.05844092934418355	-0.009559467614765723	0.059217612613897304
4299	0.06456851629456822	0.010798608843187795	0.06546528277973063	0.14983360203962803	-0.0019196923481795923	0.14984589923945626	0.08965324118700796	0.03352746703789969	0.09571726438481865
4300	0.057021345428943805	0.017716613211387233	0.05971023545598218	-0.045293908481344104	0.08991065832890151	0.10067504470648543	-0.019709896724730506	0.030864089298627186	0.03662065041930817
4301	0.00803974185473462	-0.013246685180114993	0.01549555153429041	0.0011539227980904994	-0.07488157647436094	0.07489046690406945	0.007758891727254864	0.013390840761714215	0.015476272714734994
4302	-0.09564789633000079	0.036627308328782304	0.102421090541774	-0.09948120812966052	-0.1269022789467414	0.16124732299425437	-0.04999055694877085	0.09033378197787696	0.10324363394648074
4303	-0.10620999403777577	0.03886965227858212	0.11309912776746886	-0.060908281501197085	0.019374827357300388	0.06391559035598642	-0.040552079230169756	-0.0246064915069005	0.04743364369484102
4304	-0.011319414313606833	0.13802294447425809	0.13848632546842746	0.14066955098339173	-0.0354599044263839	0.14507007753426385	-0.1151979440892566	-0.041988404161965656	0.12261155086883153
4305	-0.17698893303024707	-0.0982616697834944	0.20243625703866827	0.004289703008172275	0.0030151782393317136	0.005243362634155848	-0.10745171095205414	0.054630243769894136	0.12054183390376076
4306	0.008651220172155588	-0.062372644782421154	0.06296975804004014	-0.0411198546550457	0.12812221905478366	0.1345590779634509	0.06676564693032674	-0.004629215333090231	0.06692593850388029
4307	-0.07464476251268681	-0.01653869320014899	0.07645501254557525	-0.01627769316229223	0.00823677909815423	0.018243021257388418	-0.04436929580405619	0.15399822581915446	0.16026255946288617
4308	0.011292554515292057	-0.06410532221050418	0.06509235072720453	0.022557427290970544	-0.1369903586722741	0.1388351392664902	-0.05016978356160229	-0.05358911589388906	0.07340844995575573
4309	-0.03421231147611282	0.07640640237702981	0.08371631012376948	0.07453223300329692	-0.10884406272256857	0.1319169577666654	-0.12095457169997578	-0.005910006394854315	0.1210988711372315
4310	-0.029195408527278807	-0.16044918712560752	0.16308376230741958	-0.00018423256694325728	0.03826963387717269	0.038270077328528704	0.041149720211171796	0.01197620971895799	0.04285707727657341
4311	0.0053158307587047385	-0.03146299483648881	0.03190890315783532	-0.051126686126447704	-0.008946214255141118	0.05190349490902506	0.052245513931595336	-0.11549799968506037	0.12676506481372035
4312	-0.05694245128642346	-0.07690592813630176	0.09569202966293859	0.11085295737278539	0.014626128132761044	0.11181369228519608	-0.13820019839213538	-0.026737219252920365	0.1407628279376495
4313	0.026823682631464108	-0.07348229871263363	0.07822504825186256	-0.007612502418692548	-0.07650433759627585	0.07688214268683949	0.053902202938873184	-0.08216721225357387	0.09826951842350368
4314	-0.0031054057391039095	-0.0966081038878035	0.09665800164291156	-0.05833332019972748	0.06696421113416672	0.08880868098527976	-0.00014769236063834047	-0.12281840685194827	0.1228184956538879
4315	0.0006534291231494363	-0.07538677906743355	0.07538961087431753	-0.04612700362980315	0.005115919809345606	0.046409838389715685	0.10788854790552453	-0.055538057898579546	0.12134419905503781
4316	-0.04139801971040456	-0.0979538711302693	0.10634263916862535	-0.041074881368927604	0.17791755815986166	0.18259738054265517	0.008791661145225041	-0.16708372232512309	0.16731486357078765
4317	0.026618594311884125	-0.019771910595055987	0.03315837770035737	-0.045343000759713516	0.07744514503507581	0.08974262202208776	-0.021558661764357247	-0.1434583910741187	0.14506924507504937
4318	-0.03166172507488948	-0.07294873829329948	0.0795234761143034	-0.00870638754054861	0.05228287453225788	0.05300283155985196	0.02767367879859059	-0.004362925858780168	0.028015488935529485
4319	0.019249265428270032	0.11375033766907976	0.11536755843545296	-0.04553561741258691	0.039240358226742926	0.06011071590747027	-0.055882329878108324	0.002716637332540635	0.0559483235763349
4320	-0.05074369157149552	0.09053605540618688	0.10378679859604113	0.13638788358199191	0.014674351936384642	0.13717503924813673	-0.04302458228692667	0.11410798494501577	0.12194977207513129
4321	0.02798785402966118	0.025542846648713133	0.03789138408801264	-0.04113905536540723	-0.14299299895775258	0.14879321095832923	0.021379094206679758	0.03453351422635029	0.04061562844422853
4322	-0.11567906609669522	-0.09192897356207473	0.14775852771728681	-0.01896504766465848	-0.0794720202281539	0.0817035802891579	-0.015238619220240578	0.06575140744336587	0.06749417083365788
4323	-0.044173917490758066	0.03152660063444438	0.05427026381034139	-0.008484772503875863	0.08171170686397337	0.08215104626884821	-0.025804626323026738	-0.018645820054198698	0.031836226930410626
4324	-0.004302584605074781	0.00609756160711566	0.0074627402364277305	-0.05325348670532063	-0.037725686872333	0.06526225016242605	0.09813719766227365	-0.04963465691049278	0.1099750368566726
4325	-0.11005418065332344	-0.0987141684652096	0.14783913465335263	-0.06287100643088969	0.0433025775510731	0.07634053099238748	0.20099832387736533	0.07932307280043864	0.2160844188737678
4326	-0.07393869303783233	-0.03547065483063174	0.08200669291135092	0.02871587162880001	0.15127798493050135	0.15397931681896343	0.04524341949491558	-0.07839192558214392	0.09051110983779448
4327	-0.09640732539091372	-0.05063737701327947	0.10889681510409072	0.0023373386334544595	0.15129801868925805	0.15131607188657298	-0.040006251679930036	-0.05194076215667579	0.06556174911405482
4328	0.14043783893996886	-0.03910557479702943	0.14578076891803904	-0.09775988629205574	0.1598344431668087	0.18736073385392008	0.19607219370153203	-0.04111630765798824	0.20033685606587082
4329	-0.15032927524330983	-0.10302776554738297	0.18224601907549398	-0.10040832860458614	-0.007510012953081403	0.10068879156947907	0.01652171278193795	0.1571281089798079	0.15799433415416905
4330	-0.007921718947292069	-0.10115727411468826	0.10146697855654355	-0.08104421619629354	0.08300994056739366	0.11601213389932019	-0.12293026896494297	0.021598920809392956	0.12481331823136363
4331	-0.1647229197408397	-0.07570818912869855	0.1812880861752749	0.008580307591309599	-0.0008708302231941042	0.008624385406457286	-0.10778241204749438	0.14045741170669085	0.17704613198293465
4332	0.015653364575156918	0.059158907275395904	0.061194804783916645	-0.10539568392147826	-0.03685670325121498	0.11165422859804401	0.13018836183380675	-0.017232460379270547	0.1313239020425959
4333	-0.0215916692919857	0.0024475721506156943	0.02172995150125623	-0.06672593406626222	-0.08615567696380498	0.10897316619290591	0.058728069163425184	0.04127666705932787	0.07178265355356163
4334	0.0010223950479531616	-0.027668807127226486	0.027687690035063207	-0.05107146155474096	0.024756264106207775	0.05675532396025676	0.10391506634961736	0.07879167568101719	0.13040885388296292
4335	0.019825393976766872	0.033600095534052896	0.03901298074015244	0.12780760733329086	-0.06052163070597206	0.14141305553438382	0.006460550305659164	-0.01872597924139328	0.01980911428613215
4336	0.007625566738686372	-0.04928140481993793	0.04986788675202471	-0.004859317690046068	0.07891944979987536	0.07906890997811873	0.14611980388534584	0.02510493725235675	0.14826076676564404
4337	-0.0662165385016494	0.09449466756684066	0.11538575375542748	0.012858288987620634	-0.0009779517009807352	0.012895424972393005	-0.030899209114647448	-0.054847492901922215	0.06295243125993721
4338	-0.16015482566570577	0.00786300172043534	0.16034773144659134	0.09012565899545824	0.2510644475391225	0.26675080361170506	-0.018376446847658053	0.003137336536937541	0.01864233567155159
4339	-0.044857674788105324	0.10984731581022925	0.11865346087707539	-0.0104878447571645	-0.046469518405583464	0.047638335702428175	0.10284920434776487	-0.054231914929024315	0.11627149019358625
4340	-0.09173613274635964	0.07960616322384016	0.12146052558127023	-0.04974330420664903	0.03943485532188158	0.06347837527578158	0.07849469014063132	0.07106083081466559	0.10588228395885806
4341	-0.1415095278313123	-0.029423591969306252	0.14453613469100787	0.03313997422672433	-0.027715749967313047	0.043202091245662703	-0.04791707032643475	0.05409550937184806	0.07226596545309691
4342	-0.06341205993981656	0.03968526890144479	0.07480648309866511	0.00710453029586968	0.03151140102061674	0.03230236438725586	0.03731806283886535	-0.04860576452767098	0.06127934529158175
4343	-0.03853347119637943	0.07909165038170086	0.08797907457198788	0.17522158170386115	-0.16654445852350044	0.24174296134466636	-0.17889047171896613	-0.029303101580579236	0.1812745780137854
4344	-0.04522698371823223	-0.09237958580117288	0.10285654052633457	-0.08038616058213865	0.10428038126013903	0.13166750825050705	-0.11063707567704492	-0.0809368786329308	0.13708151165350466
4345	0.011901443042454728	-0.14761168698151556	0.14809069680443038	0.09361894353967795	0.06948400558611399	0.11658702166955175	-0.09838683493407822	0.036836102213646575	0.1050564977268887
4346	-0.028404402931094128	0.024379318803660722	0.03743208905741802	-0.005619399193399214	-0.2182402603607054	0.21831259443651724	-0.021875646101497722	-0.021374741231264042	0.0305846931497027
4347	-0.025138387316101195	-0.08947154248567779	0.09293597490541951	-0.031211506485043686	-0.007834378074283372	0.032179739229470705	-0.09775690435829726	-0.048274289258719724	0.10902669101257646
4348	-0.03975647063442097	-0.01572624792624182	0.04275385165272484	-0.057614208871010014	-0.06381543596404216	0.08597561823629496	-0.00779018619733796	-0.1333934077754925	0.13362068791526266
4349	-0.1500316342320504	0.05565621593603024	0.16002220359268204	0.03224280134694782	0.24804748303740273	0.2501342681039312	-0.0047048569146422555	0.05761637316360199	0.05780814938323742
4350	0.08347244084625245	-0.010729473117246965	0.08415919423452699	-0.0065285839148695075	0.008055703041142741	0.010369028856193296	-0.044281024390422696	0.15942280601654046	0.16545827328741436
4351	-0.046050923508006956	-0.04283104762907694	0.06289027108340815	0.1263924328644011	0.08721120169858274	0.15356054436961672	-0.03368319152782556	0.011976860140308725	0.03574916181284109
4352	-0.11220387341037484	-0.033935951225730156	0.11722353856579557	-0.006121520704004284	0.06711564939904673	0.06739423870024287	-0.19761320627238432	-0.09351420137928983	0.2186227004518476
4353	0.022241107127788127	-0.005373179160555344	0.022880950604403965	-0.0005417430021718607	0.012830381885009156	0.012841813921544468	0.00013911995500682936	-0.12312119291417077	0.12312127151296942
4354	-0.050757779532432684	0.033821537135535526	0.06099384032239199	-0.11172757333485978	-0.05580041556757577	0.12488689691401024	-0.05912447699962086	0.06516932319111235	0.0879928659930244
4355	-0.0003281778532764397	0.04430609314647415	0.044307308546191616	0.05426076519864791	-0.01635674803404926	0.0566725140274558	0.01518588118296063	-0.02421916137036973	0.028586338778986847
4356	-0.0013020258414420164	-0.12465758494177699	0.1246643844680915	0.046895328823322466	-0.03674481701275039	0.05957645040406527	-0.059734004615061884	0.1294360709041326	0.1425547184713711
4357	0.021113412340768176	0.013445188755208762	0.025030966448271512	0.013117173203925098	0.017853183962581582	0.02215392539627122	0.05592201773133654	-0.19829471349928085	0.20602928303740173
4358	-0.11297086566404124	-0.08455842521035258	0.14111181298154185	-0.023064134723061583	0.06345659439070697	0.06751809892310534	-0.09093150309771439	0.11394440502966172	0.14578019650546928
4359	-0.009725381804433874	0.01398221034655849	0.017031889425939237	0.037903878669738864	-0.03837780808592332	0.05394033900236674	0.07678517666142742	-0.022364623143359488	0.07997586963122758
4360	-0.0660810820193436	0.12623758045366493	0.14248731915382065	-0.019603055333755247	0.1264387233748697	0.12794932804467982	0.06631964908928914	-0.08807163125297017	0.11024929971154285
4361	-0.08292358290538965	-0.21159135400116044	0.22726025101172317	-0.02766644233812234	-0.18510254800250214	0.18715871689201993	-0.1886443077118487	-0.023880051343931057	0.19014976119961718
4362	0.030836396824362053	0.07557002190974771	0.08161930887081363	-0.03887697787550507	0.053782498997585505	0.06636246384182701	-0.07434553920254357	-0.08177287246603776	0.11051724693758808
4363	0.09426176500575324	0.0586101635667157	0.11099743967910708	-0.07444487903429724	0.05814166747218713	0.09445895145976126	0.01803165070605421	0.08370102256127251	0.08562126841496684
4364	-0.16558657836268897	0.1596626242023989	0.23002406070030892	0.03146603037487625	-0.014594396916978412	0.03468583989069522	-0.10618473444416486	-0.023188974143964088	0.10868728697887
4365	-0.0726127700082595	-0.06778473534640853	0.09933471052081963	-0.06657538524363732	-0.014847734178887568	0.06821097514759357	-0.008048622312386717	0.049342394389952464	0.04999452175249867
4366	-0.024867616055557852	0.006142987061303791	0.02561512479614309	-0.021932759619570568	0.07330054308369277	0.07651153874347427	-0.20025016509131432	0.20725248010250932	0.2881904216446821
4367	0.02888960232866744	0.06589551699044532	0.07195017916688336	0.08674532511735342	0.1216584288977095	0.1494172839787097	-0.05425226882390366	0.011231767820115972	0.05540271907502466
4368	-0.08128278452181281	0.07189761265998848	0.1085180066432534	-0.03222020533883218	0.11244244202775407	0.11696770665975008	0.04022279915193964	0.05838378961605472	0.07089809913918013
4369	-0.02167985050720769	-0.05506781900694073	0.05918175908331939	-0.12183249571892621	-0.028295252793989395	0.1250750908205864	-0.034444686527746196	0.025363896261827404	0.0427757368560197
4370	0.004242569480325733	0.05143049056493927	0.05160518147963147	-0.18782626200382674	-0.04311318873938136	0.19271079819669598	-0.06540971825387797	-0.01984662749102355	0.0683543697565792
4371	0.04802271908132864	-0.010092693740493708	0.0490718250618785	-0.01349341475374324	-0.08363264256703905	0.0847141732206757	-0.03620633816288559	0.10726022924025631	0.11320625291845658
4372	-0.1103404914563104	-0.04187715348116011	0.11801999846850003	-0.01191967307578062	-0.08650711825162033	0.08732445312988403	0.05231744141992609	-0.016009155573000013	0.054712043819326615
4373	-0.14839627347615642	-4.069220879025241e-05	0.14839627905532557	-0.12647829704708805	0.1115997353058724	0.1686750145821017	-0.0030853327746425087	0.10015970424746468	0.10020721347921954
4374	-0.09264361956884021	-0.09323851589611161	0.13143919161850262	0.043043866482328	0.0862129584265404	0.09636103280063402	0.058541272725400044	0.05558584228858645	0.08072711115382039
4375	0.0405970699309806	-0.0708703086339367	0.0816744925472474	0.02597977995599758	0.15121743476712263	0.15343292196954028	0.038791376458507595	0.06680169693180758	0.07724789706208661
4376	-0.15863311617413997	0.030650218297905978	0.16156701838193177	-0.017889183719178692	-0.13896940470070243	0.1401160887871416	0.006832017029064794	0.0796933785350932	0.07998569271452917
4377	-0.06963152637568672	-0.029663907515208084	0.07568683422153931	0.052363732159613874	0.02400610769110974	0.057604285015621357	0.011828768101313192	0.1299392670134153	0.13047656060296148
4378	-0.040792953869254515	0.052753983260573366	0.06668618923912192	-0.05333908349188982	-0.03816113935621201	0.06558452854689913	0.10030549642438949	0.19118323653342442	0.21589863951479296
4379	0.044970045656941245	0.07679521911736761	0.08899331820800865	-0.11255662106309025	-0.043936219624545525	0.12082791209003153	-0.1133467332327438	0.003198512286100494	0.11339185339070494
4380	-0.02099793870370474	0.12840938966610918	0.13011489070904686	0.016987053413680474	-0.14986629742821703	0.15082594965231294	-0.07936208559842695	-0.10151594580996	0.1288558414827313
4381	-0.07631460759686381	0.06739812488899039	0.10181564993268592	-0.03934594446156394	-0.007512776733139219	0.04005677420629964	0.11872383141288972	-0.02817129975481867	0.12202036828018553
4382	-0.02103550246101064	0.039298079402630304	0.044573887069927175	0.11648444585398968	0.11904020480444724	0.16655088257285156	0.01438663761059547	0.033761984831709835	0.03669941363993715
4383	-0.13313406704713773	-0.06743367169120851	0.1492379974613351	-0.053607143350529796	-0.05860375871610936	0.0794237140522918	0.024759092200794575	-0.0672235006992929	0.07163806036511094
4384	-0.10711793029316921	0.05489044807327021	0.120362835958516	0.10417167225619862	0.09299820511279537	0.13964384503032856	0.04417126815807804	-0.15698558714233185	0.16308149956728848
4385	0.018707417823757917	0.11235487465966963	0.11390164766772572	0.08973616132493824	0.08956408964602984	0.12678448171388093	0.015791996285785485	0.033241724843375335	0.03680216593154457
4386	-0.16788178589206246	-0.026265676872624946	0.1699240413122447	-0.09710006039461141	0.01807789524926063	0.0987685781272588	-0.1254939485761877	-0.01587899515059156	0.12649455963097922
4387	-0.15170043483763784	0.05711306505979927	0.16209541674721487	0.04301895393839177	-0.1392694421478171	0.14576216214819832	-0.074004774998892	0.05745780446398808	0.09369154719855212
4388	-0.1963030639516934	-0.0412829693154308	0.20059705000902037	-0.07521151232574413	-0.12316551953818827	0.1443139521648458	0.057903288700431925	0.06818382129484134	0.08945291682607352
4389	-0.044549349322966426	-0.03857581128718743	0.05892993926319953	-0.05237192591461662	0.021702554895975168	0.05669055929357998	0.030396520926575365	-0.09486913590094954	0.09961978433540482
4390	-0.005140585687065091	-0.16907720205072058	0.1691553306121514	-0.02102745900537349	-0.09411084080909461	0.09643134547447427	0.0009175189248347813	-0.13623455292747008	0.13623764256740895
4391	-0.06634331049911092	0.051888770530800946	0.0842251705559541	-0.004012212887691251	0.019604658710928948	0.02001100935555621	-0.0028825461397311994	0.002148582353864539	0.0035952021332627906
4392	-0.06786829772798017	-0.07445253631659955	0.1007436648155522	0.17630220434287985	-0.08354333800493234	0.19509473745123146	0.0005485035516647095	-0.11291201876906541	0.11291335102038184
4393	-0.013024063663616721	-0.09191602141473462	0.09283415980676454	-0.031155851594128498	-0.15070981525909713	0.1538965090701753	0.06610822356919768	-0.0035169046073024613	0.06620170572947415
4394	-0.12281150859060204	0.10512593276734436	0.1616605344000314	0.024061647477096704	-0.0010898891791704581	0.024086318476158764	-0.12000580846757447	-0.08086809101605755	0.1447102007825901
4395	-0.015452274972383077	-0.004407128605939293	0.016068465526347712	-0.1259195053210574	-0.015371399551117812	0.12685425394703917	0.09628266189511354	-0.0978911664868563	0.1373063416516738
4396	-0.015402262756627398	0.029693270477528785	0.03345026172806237	-0.1022699212357287	-0.009292771636128249	0.10269124789505375	0.10724312508130805	-0.13947050565849586	0.1759349590781821
4397	-0.06855907733384715	-0.028418805653807513	0.07421573687337017	-0.07887903869210781	-0.11017844753173084	0.135503479827986	-0.00405128171267979	-0.09799990876208152	0.09808361229528506
4398	-0.04107163147465276	-0.11666171648076813	0.12368037436969867	-0.10959010324209749	-0.10583084596680467	0.1523488059902772	0.007000621330203257	-0.16092278319750578	0.16107498518094093
4399	0.005476058657262142	-0.011698311853330914	0.012916567602716995	0.01612661538253789	-0.07724887581528712	0.07891423533445636	-0.028542289577491973	0.05146847547045385	0.05885292058664648
4400	-0.005193616238163344	0.17306997268333685	0.1731478821534941	-0.045817171163291495	-0.028613671294135685	0.05401810213562852	0.07820948167033911	0.14926304580218838	0.16851166091784064
4401	-0.17561961177385607	-0.002946989987621457	0.17564433605894347	-0.05332324504624285	-0.003499833805675098	0.05343797618668776	-0.05510978952790963	-0.10128584142841372	0.11530789468059968
4402	0.05496165352569479	0.07171963596711962	0.09035756493805418	-0.029093122002834003	-0.0294756788744069	0.041415279704221986	-0.15601929994315888	0.007565871531654052	0.15620263879585028
4403	-0.10607691022366506	-0.09852672284152483	0.14477508762383862	-0.02616726778712479	0.1924007897785021	0.19417206238497456	-0.00413201743441216	-0.01962496577046445	0.02005524493917208
4404	-0.17625351753995033	0.02612062137900299	0.17817853211436782	-0.12595341850835268	-0.0009498796910289292	0.12595700022375758	-0.06501159617272365	-0.08810146381454753	0.10949144059327799
4405	-0.14490039125789012	-0.0038957422250549666	0.14495275159228166	-0.1453926667841598	-0.06139886043039371	0.15782537063717192	-0.07475311838000849	0.019496182593473372	0.07725367203734472
4406	-0.05795559814508368	0.008649542404902823	0.058597490903353866	-0.08590409085002863	-0.08049702708945923	0.11772546111615408	-0.0262188297648302	-0.047195829084870244	0.053989566744375994
4407	0.044229011410457826	0.025624248760279755	0.05111562945787821	-0.09675931753701354	0.03699938512486323	0.10359208478376408	-0.0005002680833633794	0.017183695969429178	0.017190976566937917
4408	-0.039344043696944504	0.1059769464026178	0.11304453522063951	0.07444619441777169	-0.03869094064931474	0.08390008791185774	0.11515399897362061	0.06451587703157619	0.13199523426537063
4409	-0.12988417192003937	0.0030081803215298445	0.12991900270630613	0.15853128168462835	0.0021904298169110013	0.15854641356824756	0.1553565197232026	0.09674028933079123	0.18301456718062376
4410	-0.1343581185752806	-0.07723377005831521	0.15497470524091947	-0.02204741181451376	-0.07946686806868716	0.08246860910895061	0.06894400431943594	0.07217149526970529	0.09980982146594339
4411	-0.05406668346128179	-0.04258106716520156	0.06882117073568168	0.01371327452680989	0.026934908984609294	0.0302248775060684	0.04102123980022028	0.08771689917567065	0.09683489306929578
4412	0.04129384275389943	0.058135831562784075	0.07130887995811022	-0.17587289613529605	-0.03556466432386811	0.1794327755553206	0.07546613230003271	0.1290120084856634	0.1494631575266324
4413	-0.04370685675396931	-0.0891007570282956	0.09924330823953503	-0.003784157488353569	-0.11257745978946833	0.11264104181223655	0.06035840170572831	0.011885722914658087	0.06151753461960333
4414	0.048861243312690435	-0.07738168239789388	0.09151691575217369	0.17760961683757898	-0.022637328460910468	0.17904643150043165	-0.005249809525375605	-0.05942141391551879	0.05965287027270468
4415	-0.14715455947754832	0.032734630706911516	0.15075151880677415	0.06731357600123179	-0.005009178561921587	0.06749969913961708	-0.1353069884800326	-0.03984896577168123	0.14105290214883312
4416	-0.17467153613524883	0.0257008543157871	0.1765522003499499	-0.04957641389360011	0.046133790447167373	0.06772110037183904	0.011883532992160478	-0.02056305065159236	0.02374989280977326
4417	-0.14358274486235623	0.028086211296257876	0.14630392984191	0.02513173575009266	-0.0498315835065009	0.055810311382197636	0.11333549359148418	0.037656544957122375	0.11942759097349795
4418	0.04620486206176792	0.09868676080315103	0.10896772933288712	0.20237302443371008	0.041984739767415756	0.20668226675693455	0.10323323021410014	0.06634104722333473	0.12271199764948057
4419	-0.10374736322704003	0.006525171158946524	0.10395236041195471	0.017530635200947987	-0.05380361258217367	0.056587559564283685	-0.029112434675120914	0.07553293483369042	0.08094910806984662
4420	-0.05190432358311174	0.018017038266021197	0.0549424469285783	-0.09120084884636677	0.05678275821739095	0.10743312552966389	0.023955356557688285	0.03302776249114445	0.04080063973735494
4421	0.05242311397298887	-0.11042326913503622	0.12223535186309084	0.01712075075984433	0.08522282224689613	0.0869255401956569	0.11915523198182479	0.019520841170652992	0.12074366463153394
4422	-0.12414375710609382	-0.07602546399976677	0.14557315550882535	0.06627145418606409	-0.040020846609995574	0.0774181748901147	0.15574360011340302	0.08425715110436731	0.17707438123146943
4423	0.11641124269315804	-0.05660125500086731	0.12944218590953474	-0.021679569463536903	-0.04746609483488417	0.052182697237671986	0.15573518742954714	-0.0018954571940115	0.15574672183288646
4424	-0.06739032929598789	-0.07665825402833351	0.1020683319805619	0.036757432340549026	0.05646149859294343	0.06737217270973968	-0.0764830146327859	-0.037316640351942564	0.08510101747026982
4425	-0.09846940395668605	0.07062752056143025	0.12117949569230048	0.07842778398569512	-0.05173408351246616	0.09395388601745902	-0.030251835094276612	0.006006133755441235	0.03084229513605556
4426	-0.10745045375749349	-0.15235683484063295	0.18643552541119182	-0.03171687283701901	-0.09153025354204501	0.09686974417242299	0.03093797488273993	0.18769843786331833	0.19023107492251368
4427	-0.1601614999145608	-0.018750110938466572	0.1612553029053205	0.06879474305720203	0.16978625393515287	0.18319412844749874	0.04020064989503294	-0.04875667735968018	0.06319260905469058
4428	-0.11362407643248977	0.07305794379555897	0.13508476559838764	0.12270156107135881	-0.0055127437214304	0.12282533709575791	0.06622075822825582	-0.05449760618098385	0.08576233380559743
4429	-0.15484149416420762	-0.07804622735234326	0.17339867911532078	-0.07232940640286759	0.18602665920191241	0.19959323877430227	0.010651661682998536	-0.005470655358635805	0.01197438794519494
4430	0.15441350931306413	0.0977162039032458	0.18273474864851638	-0.1725226299680537	-0.05375023199185175	0.18070181319032708	-0.10516548189828177	-0.04313889869993491	0.1136694469237054
4431	-0.10878175452907787	-0.06905637469834472	0.12884973032530078	-0.09915465631527509	0.0909438555611155	0.13454527391670568	-1.2800288065819826e-05	-0.0953894996072093	0.09538950046604268
4432	-0.014901233531019796	0.023742681582105806	0.028031441087736732	0.13778724158560635	-0.05864512936414733	0.1497483727521198	-0.11881901287109023	-0.020282821041952205	0.12053775611434023
4433	-0.14036799600366331	-0.043286295254990614	0.14689069970214813	-0.06719871196008666	0.08566694448029487	0.1088783369898926	-0.044049364193410004	-0.029329415030408142	0.05292032758656735
4434	0.05953973366225816	-0.053885081888576714	0.08030306304688045	0.10794748273034721	-0.09523167726873479	0.1439504476659766	-0.04037787048706223	0.058686652728436255	0.07123549419733147
4435	-0.05522114713516108	-0.025253031690985632	0.06072141879525736	-0.1499468446361221	-0.06057063863574279	0.16171845436149543	-0.0066176537095757595	-0.040849092950206	0.04138165940938608
4436	0.003571718616105498	0.08062218211084805	0.08070126035067472	-0.07484339257995319	0.05069570243315233	0.09039683433653922	0.004438879714437409	0.11113496075585581	0.11122357284013519
4437	0.03300974632039845	0.01468864248294609	0.03613031372862499	0.007197439335654574	-0.0723383622739932	0.07269554174413938	0.10681934814518035	0.052164832188871454	0.11887616605297449
4438	-0.14919297703424889	0.007954642860266656	0.14940488860601686	-0.07307031558965435	-0.04506800601123151	0.08585101156189182	-0.06997169966897648	-0.1963755483623529	0.20846916978100202
4439	0.0016556232877611092	0.005638230804334925	0.005876285823028707	0.17721945668412278	-0.012287095954460677	0.17764489453516474	-0.10122094972982651	0.05049893216539711	0.11311862275528925
4440	-0.09451220775674929	0.011705209886143823	0.09523428664894602	0.061238335462958364	-0.003745882180192929	0.06135279426058531	0.007231935667585929	0.07303308221581402	0.07339027177659142
4441	-0.1757392268328307	-0.05294896077421794	0.18354255172812323	0.01753748935563115	-0.09090115449604765	0.09257744553406731	0.028929719052768643	0.10231599390876388	0.10632728367644088
4442	0.07551868701293403	0.061798216981516996	0.09758120572247582	-0.027963044704545664	-0.02474948625044841	0.03734258880701168	0.11210059593456044	-0.07546309693058054	0.13513409121031517
4443	0.011028971949638373	0.039692517841565134	0.04119628860551489	0.015427226774227806	0.15450736825717734	0.15527564577776665	0.10171220829200893	0.07780476226805347	0.12805840209539288
4444	-0.08419271324428736	-0.06402802847028778	0.10577334916332555	0.03213804705492123	-0.047964761235616465	0.05773623116288443	-0.10400450220611583	-0.011762657810857424	0.10466755274638495
4445	-0.037175825969693745	0.014755382376947374	0.039997041710842625	-0.007368920753733848	-0.11901748182551494	0.11924538554242503	-0.016802463038591828	-0.0732707759521322	0.07517266373350621
4446	-0.008788303833389449	0.08073793949304987	0.08121483336097753	0.09630067865943934	-0.07204236289492687	0.12026604991331898	0.06585367116623958	-0.07428837311145173	0.0992747117125881
4447	-0.09266888067023928	-0.11941064971795665	0.15115033810990824	-0.10123286918433638	-0.11130876323596403	0.15045841477435837	-0.00965464427109506	0.08788040849297182	0.08840915310584636
4448	-0.027556380859433953	0.09141697940457384	0.09547993637160875	0.03370267739810268	-0.09008071788092555	0.09617903200668781	0.1131004069456379	-0.1795022076665748	0.2121620715595581
4449	-0.103859187640745	-0.031197957232768962	0.1084437337649952	-0.23504281287207715	0.013213566563913662	0.2354139380413939	-0.026016874660603633	-0.3330565719824808	0.334071186886608
4450	0.014322505298900149	0.011500972783161624	0.018368629045087913	-0.06599108237586837	0.16835507422548848	0.18082658535350485	-0.00032684993135506126	-0.10142393210469737	0.10142445875850603
4451	0.1379978371147275	-0.06509471874952884	0.15258022629889864	-0.07279828113873679	-0.054368933747967835	0.09086017110728703	-0.03139363506239825	0.08356643192955311	0.08926874519039502
4452	-0.017428027301648406	0.04839859246475558	0.05144083871980022	0.06023954177417846	0.09054444164626106	0.10875246344886247	0.04766509843962143	0.04621573537598941	0.06639168476249326
4453	-0.029285363114315666	0.011223187239852538	0.031362277094594215	-0.06242384928961988	-0.11611145349230405	0.13182794313888335	0.09247125510074043	0.01651535228593795	0.09393449782180585
4454	0.04176905589553127	0.02169576653141067	0.04706761429889447	-0.09922888629131837	0.05529367090245836	0.11359472662269478	-0.1428110118136188	0.01729213373445828	0.1438541031195147
4455	-0.10473141515039407	0.09414511373445891	0.14082603367090332	-0.06419341385850945	0.006008697971056477	0.06447401673633535	0.016476403703425995	0.031940599188597485	0.03593986304265647
4456	-0.11860498113397078	-0.17357324476867927	0.21022562367446412	0.03410987368638863	-0.15053827463248587	0.15435431841133282	-0.13108060711038655	0.02271679644637427	0.13303450079289028
4457	0.09787839614892785	-0.0578478285425025	0.11369499417199168	-0.006846296267866189	-0.001060960744277446	0.006928016331410909	0.01393953346189989	0.09752754683181557	0.09851869357724657
4458	0.04030442131482964	0.0531010107231084	0.06666456118012754	0.08274436016254408	-0.049668953134218694	0.09650717094681631	-0.17877315864774135	0.05370684116569517	0.18666619147796343
4459	-0.09653519728889473	-0.004300895077568205	0.09663095784516512	-0.052441446907082474	-0.01158452241193202	0.053705740039784435	-0.0019493059341198196	0.0771367108945651	0.07716133721791317
4460	-0.14742408240621518	0.07680078413217402	0.1662294213327813	-0.0035057409633329948	0.021418227290487243	0.021703241231875097	0.11389366733427195	0.0485017301552678	0.12379089339246331
4461	-0.005960494310715269	0.03387352446151182	0.034393940627277776	0.014690617437251996	-0.09848173815052341	0.09957141653022696	-0.11088100339861194	0.07707191073589478	0.13503583353749005
4462	-0.12364540378227737	-0.0338669364375842	0.1281996695009382	-0.02443252494623997	0.010324274914861474	0.026524308242935876	-0.0379361903948904	0.028027531034980062	0.0471666941558781
4463	-0.02930064489141423	0.06189241119670932	0.06847772159465666	0.05592796120736293	-0.07733938010946875	0.09544273969521823	0.08944394977563887	-0.055609210429682074	0.10532143388731313
4464	-0.07678131299941206	-0.003285907815497196	0.07685159215062255	0.014907519891431636	0.0024948944413435334	0.01511484857968735	0.1330786866869358	-0.11003360178743826	0.17267695379707207
4465	-0.0901149661823819	0.022965057414495615	0.09299516649860311	0.047648420282332515	-0.04666882230977159	0.0666959588819505	0.06098680039444366	0.04239437669369377	0.07427430913578745
4466	-0.08252227516021587	0.05329327144610443	0.09823491578378102	0.11396285595885615	-0.12384497270024045	0.16830065300355285	0.02679322550163384	-0.06567767419271398	0.07093260054548747
4467	-0.10537196449130631	0.03145752038612483	0.10996738830035283	0.025924116151609188	-0.028060319337670017	0.038202634982081304	-0.13925524352310126	0.06535817887178136	0.15383014787132593
4468	-0.006656047619803306	0.11076365094776508	0.11096345948642475	0.10101463138173997	-0.05379368440069989	0.1144452543122296	-0.011284122039359377	-0.12017852560127605	0.12070712251518431
4469	-0.046991900991900995	0.019215635215635216	0.05076888215800094	0.056926789475209655	-0.06064389346717162	0.08317656626005007	-0.00424473588846621	0.25020307400197517	0.2502390777292801
4470	-0.04822097663428722	0.033570202152796005	0.05875560449986081	-0.0374621137439808	0.09567433915564748	0.1027472098844383	-0.11328441123138633	-0.02177192702895763	0.11535759461169473
4471	0.12422555388215296	-0.012204503754465067	0.12482362816879039	0.07888837429269425	0.03806248196273133	0.08759068518802368	0.10123916779154248	-0.003938011664923685	0.1013157294352519
4472	-0.013021490474543873	0.02754020785288568	0.03046345782669431	0.053592152684387044	-0.20965191733208366	0.21639326530732303	-0.13905307784529103	-0.09355890480292639	0.16759781360796927
4473	-0.03800119299231725	0.07712461607729215	0.0859784686645968	0.049643400566809215	0.07514279183792229	0.09006057064572705	0.06599332546977182	-0.025280210606690865	0.07066971101453494
4474	-0.0721732419731194	-0.0290820986057353	0.0778122439994128	0.04639657530529599	-0.1374099501024142	0.14503150205113358	-0.01412117429790486	-0.10639067694071197	0.1073237331788955
4475	0.014041022635506495	0.06258685136620581	0.06414253098051513	-0.104318618664463	-0.06451315337320615	0.12265529404887694	0.05126282317954222	0.04710225707169575	0.06961680588467933
4476	-0.039397798416395916	0.1458357124449857	0.1510637002869833	0.10151639212251318	-0.09169546454700553	0.1367977927017209	0.0656506605831072	0.04277947442542392	0.07835874339927769
4477	-0.01701530115454166	0.03795593267492002	0.04159535188699343	0.06519146036750582	-0.15751738428751796	0.17047478657452453	-0.09776567295262344	0.027626099055626272	0.10159393759920225
4478	0.05609802153919224	0.056912035617366914	0.07991225074244948	0.0014252209408204097	-0.09005333318474706	0.09006461054383802	-0.041867928811364606	0.08618743855700718	0.09581856828387378
4479	0.04681379923750388	-0.09040631275851052	0.10180782477608948	-0.04343034183875985	-0.031391927644412315	0.0535877571229059	-0.0005971926695601622	0.025191309980929517	0.02519838760000043
4480	-0.13763569028651437	0.0065648203331780475	0.1377921627185386	0.06713156133663412	-0.023013882709910987	0.07096679029574192	0.13868891084672227	-0.013255725470639313	0.13932095409378675
4481	-0.03888634532221246	-0.059653677634664365	0.07120891171657386	-0.1336135031064469	0.07358679450526347	0.15253715789254882	0.004549744296503417	0.08746942435516447	0.08758767247842247
4482	-0.06951424348666774	0.011259359529273184	0.07042019046078449	0.014869930455302284	0.03586206104766861	0.03882270282105867	0.08964149519984912	-0.17039828372180746	0.19253875650632565
4483	-0.012954852869867034	-0.06729975934941773	0.06853528887638427	0.07585305820009892	0.09110950610155441	0.11855221862275196	0.15711259597944477	-0.17829766597627367	0.23764348404277172
4484	-0.018706533383706907	0.03997073329779581	0.04413155233616039	-0.08092433320302382	-0.14877882205496573	0.16936317662472317	-0.18769746295365794	0.0537679391567274	0.19524684089736594
4485	-0.03464025392398893	-0.07939920451311491	0.08662667527519384	0.030238905048156482	-0.09296705253321208	0.09776126142406528	-0.03261687584693163	0.04754742386303647	0.057659501437537605
4486	-0.14992278502769957	-0.09056998929038912	0.17515639991311482	-0.004622917355850403	0.07691313768225364	0.07705194425196762	0.09046183760450119	0.09959328625183925	0.13454429281550348
4487	-0.10699244483595349	-0.035069417798410066	0.11259328273344724	-0.04389703051938199	-0.11612209825753657	0.12414222082817968	0.06003811447222843	0.07998449658763913	0.1000104738702825
4488	-0.015870729714890255	0.12448662836634394	0.12549422577833344	-0.126624908096405	-0.09042387968488248	0.1555967395792377	0.19916424220447565	-0.014929306898965282	0.19972300713079236
4489	0.001484560865203647	0.05397130200383739	0.05399171566964617	-0.0856666102418519	0.015204335863769257	0.08700540178280693	-0.07852038618522433	-0.045637921368868066	0.09081999181649243
4490	0.04780993421983793	-0.024570216578469674	0.05375393337066727	0.1806886112479785	0.06379144083546646	0.19161868948144886	-0.03581491890479694	0.17697055036137296	0.18055825683519552
4491	0.01432116636125602	0.028289954328744822	0.03170831628877886	-0.15890968384209672	0.056716733265513256	0.16872781469309237	0.031180921371775996	-0.06911679548753721	0.07582467458590852
4492	-0.06915391265742926	0.14864153479696904	0.16394074997580654	0.09395666621250688	-0.010185684825248276	0.0945071600521766	-0.04983958040717944	0.11331592748277629	0.12379209666390469
4493	-0.11632219635588041	0.022260342562848708	0.11843300306954718	0.03165071752126251	0.023082677499255185	0.03917368913116781	0.021348769121402808	-0.04852110265659145	0.05301006834564966
4494	-0.12455720964912165	-0.06697649185773519	0.14142258991103407	-0.022174301297746234	-0.04052805752456438	0.046197652372795196	0.03530241787140921	0.06259876673605161	0.07186700428181346
4495	-0.041124894714782506	-0.15785337334506366	0.16312248294370094	-0.006951702423636039	-0.03686174032557301	0.03751151911635627	-0.04201075608984499	0.06620166230479423	0.07840640100883639
4496	-0.06564046492557062	-0.01142808745997912	0.06662786067883314	-0.08905528777218641	0.06810628053483345	0.11211293292246158	0.20830454527678044	0.03811073962034757	0.21176215917244562
4497	0.0013962091814346456	-0.0071361478581558726	0.007271451459769572	0.12483836616943013	0.038396286802337413	0.13060969530651262	-0.010708193052136746	-0.026263222081333745	0.028362338276934896
4498	-0.09477871553031957	-0.08716244545758753	0.12876450138032672	0.0723769319768557	0.025004263923738116	0.07657436579398061	0.16113775156293902	0.0926281192926384	0.1858637766280743
4499	0.09022310838708023	-0.04407588249624947	0.1004136081656765	-0.02208275670924668	-0.12405031606186563	0.1260005121375645	0.02650286513450252	-0.028522327231188464	0.03893488167467091
4500	-0.19010401033218868	0.06375414788358114	0.20050966589354846	0.013606555401738354	0.027259563729373517	0.030466738660650097	-0.00765167518176459	0.03927360834292452	0.04001205375084691
4501	0.024853858188213233	-0.019405668698995304	0.0315324316299105	-0.016477186470616318	-0.005804279849143075	0.017469611860445832	0.0616258522526335	-0.06275848418945433	0.08795665411793131
4502	-0.06703310153067377	0.009865645016196616	0.0677552038769512	-0.011158920101464444	0.013922659292577818	0.01784269989682253	0.04978578242624343	0.06687850958276972	0.08337481139892235
4503	-0.0407409263837322	-0.04210025768507455	0.058585448532501354	0.0968142174327013	-0.12504963157854906	0.15814677693534326	-0.13369171476327338	0.012866938227364899	0.13430946614327402
4504	0.05073198047721446	-0.06378391037041221	0.08149920898561683	-0.05484863360432037	-0.05270117550632506	0.07606435767170758	0.03523265677694329	-0.08724213670884048	0.09408788721767483
4505	0.00033994374751374095	-0.100253668457707	0.10025424480279779	0.008171694317078915	-0.15339918129511823	0.15361668337138493	0.11159341691332204	0.15804813207240648	0.19347429480416087
4506	-0.10262349727814851	-0.1025534072257394	0.1450819889828041	-0.11554746055475207	0.047634541155019555	0.12498105917178506	0.07506816893795618	-0.013429416913560577	0.07625994509790678
4507	-0.1371323553658145	-0.045698384238115904	0.14454627359482677	-0.01717035357791141	-0.06634439962339589	0.068530288219001	0.14323713370738558	-0.05770594533241449	0.15442426169295764
4508	-0.03198427970598435	-0.07403288511330659	0.0806465264379731	0.04075594255809982	0.05022871857723498	0.06468362253082463	0.030763683131900164	-0.016454550371769454	0.034887769028372345
4509	-0.03465934350572773	-0.023500559759807624	0.04187536747626605	0.04368334579315625	0.030689019856214313	0.05338586553966863	-0.025132354354806555	0.04995513291312169	0.05592093114195451
4510	-0.0032389109160627697	0.008129600081621781	0.008751053731368323	0.01555563011015339	-0.1270359663691733	0.12798482089479846	-0.046206432515779834	0.2747435331607151	0.2786019443928349
4511	0.018509567350201196	-0.020829945264125738	0.027865582771550074	-0.025020773519682755	0.03150682562488616	0.040233309191268884	-0.009675733807015861	-0.09750240121381147	0.09798131488790754
4512	-0.04879733990257716	0.038177890295777145	0.061957499053819504	0.18781384459115505	-0.048672424416731794	0.19401815667280473	0.01505670975068443	0.06598284073887337	0.06767894636065105
4513	0.024837007612195382	-0.00620812232057701	0.02560112751180108	0.017971620550985407	-0.03970378928221199	0.04358176256870404	-0.0456734885663569	0.0005164543524416136	0.04567640838462773
4514	-0.05075865105983102	0.08167232198207337	0.09616032880225166	0.01905524572114474	-0.027719139177474192	0.03363707874107663	-0.10978945740499108	0.05090487124916273	0.12101665535857527
4515	-0.09326336604430355	0.041156758842710216	0.10194083698082314	0.0002600553920202013	-0.01617309812324475	0.016175188768945532	0.02127062912541026	0.21688775786752448	0.2179282890681994
4516	-0.027483317342583365	-0.07533317650097789	0.08018990094694363	0.11042330496681202	0.009271365557026828	0.11081184277452294	0.060766093547440836	-0.10228258621458786	0.11897161664767328
4517	-0.06087699198599854	0.018871620532424468	0.06373496853990873	0.011306959091331066	-0.11390681947788428	0.11446663639445491	-0.07655704291107734	0.03799840250622242	0.08546847028181462
4518	-0.22438546639082754	-0.050512341654122425	0.23000072649192219	-0.08058514647395691	-0.013390137053303155	0.08169003367936221	0.0822890055138355	-0.010377084075895568	0.08294072764555574
4519	-0.016517533513219478	-0.1962381444798113	0.19693206509413247	-0.048555302068775	-0.1262716170237277	0.13528539693838706	0.004748815144397726	-0.05759655879183818	0.05779199624461274
4520	-0.13914873344611997	-0.0787680856834139	0.15989615799602247	0.01608255482251169	0.01447062024021751	0.021634403614513777	-0.014500290294246553	0.08532779332723846	0.08655108741496746
4521	-0.05746281910312913	0.03617134351841091	0.06789949684059396	0.006408169011238891	-0.09834116450544998	0.09854972991522898	-0.09535349502523738	-0.13829377407729587	0.1679805255440943
4522	-0.08485315109631617	0.1024925236872238	0.13305929002798111	-0.11244191655814258	-0.07442091340760643	0.13483937463400944	0.0027300999535798606	0.09295649531290179	0.09299657771452706
4523	-0.07591410138468009	0.015667245784060053	0.0775139560305216	0.12090309805331605	0.04909246910968124	0.1304899599286273	0.0027516500654088897	-0.0582034886060551	0.05826849632518116
4524	-0.09899750850139727	-0.06529117987048697	0.11858939606206158	-0.019808469459851083	0.09565749269278565	0.09768690480618267	-0.06627899186183465	0.048632190867747456	0.08220702373166276
4525	-0.048141690635834386	0.07257098960711338	0.08708714549135332	-0.06303544553412853	-0.1049370678422097	0.12241427858304196	-0.24156186251915107	0.1032817961458735	0.2627151743596837
4526	-0.14133427419354838	0.11080739247311827	0.17959302683709294	-0.08930966177011912	0.05718134625650589	0.10604679177230916	0.12813857680379306	0.09093821707015468	0.15712814575753176
4527	0.054773605224151846	0.02075795060403918	0.058575082949416	-0.0493627388869592	0.10497249484177693	0.11599958906706953	-0.012768479041240151	-0.04634744460653485	0.04807410611319159
4528	0.014606025882147794	-0.07638571624297831	0.07776961899111229	0.00891289423624704	0.057427403434892624	0.05811494084089257	0.05249078741330492	-0.055289219896408996	0.07623765867353377
4529	-0.04644334883875653	0.061520011975583114	0.07708240087616834	0.23663788283221468	0.00030494811776400046	0.23663807932086395	-0.009085039583615825	0.170098072450012	0.1703405183608568
4530	0.09776867401293052	0.01829701831531621	0.09946604695813388	-0.0701446590911595	-0.07612679556802296	0.10351599974144356	-0.024795609038841603	0.004787955988939536	0.02525364825444247
4531	-0.1477702906178426	-0.02781746525101325	0.15036578787168642	-0.02080386220781406	-0.0662018694539211	0.06939371875001171	0.07994892237587373	-0.07133012128417986	0.10714390505987399
4532	0.07027400280797753	-0.10363177094583244	0.1252117383475891	0.08023681260509434	-0.07963281201345207	0.11304570246672282	-0.017346961675125266	0.009974488775964248	0.020010185049121897
4533	-0.1231497838167343	-0.006102336646210464	0.12330088307328574	-0.0432627870268884	-0.04620933690339166	0.06330064421777283	-0.11708777216221924	-0.057262857255121535	0.13034025169122618
4534	-0.12290707783239915	0.07616273453755602	0.14459222632471516	-0.11477557235969532	0.027430084402404027	0.11800780288107506	0.028051361971361967	0.004239738927738927	0.028369954082158064
4535	0.03008926305868706	-0.09530213506361691	0.09993928506397648	-0.06100713408034381	0.047968080309408405	0.07760674672518428	-0.043890361756282255	0.0070898169364202145	0.04445930003148132
4536	0.05144424873077791	-0.08838484598705314	0.10226627854590803	0.048730517560242284	-0.06574452154056203	0.08183523357507148	-0.13808795168138485	0.0820069906500594	0.16060332784546963
4537	-0.06299784657169431	0.01506486085782213	0.0647740588919382	0.02188810138086722	0.14478745659922182	0.14643256663232626	0.02025054590671061	-0.2335105845245557	0.23438702543980428
4538	-0.08914664537314008	-0.1482429392789714	0.172982928138453	0.18342425009789232	-0.032743898435833044	0.18632396090881684	-0.11396908592254454	-0.15140121116183186	0.1895027157781385
4539	-0.020160930570148193	0.05569957905238534	0.05923602137270244	0.11332344815984638	-0.014208179043216158	0.1142106661155668	0.11251337534535007	-0.003450137842636348	0.1125662608543822
4540	0.03773364736109624	0.023012388175646926	0.04419726408634611	0.059663016997931625	-0.03910098267195045	0.071334160422673	0.13213086731889634	-0.05033010882708586	0.14139195858672476
4541	-0.08383790791803694	-0.1188110032464795	0.14541268616083056	-0.03843053175180996	-0.12875999945734995	0.1343727771201579	-0.10166071383941454	0.062328941419181286	0.11924679315090642
4542	-0.11937978552736458	-0.07511015121290018	0.14104278786164254	-0.0014020710100501506	0.026870684256910204	0.02690723834866345	-0.14247901654745762	-0.08712039966792819	0.16700369515262303
4543	-0.0033231760504735426	-0.1479916442010473	0.1480289507238088	-0.07362149884605661	0.0883380274326312	0.1149944876201821	0.025376332264821267	0.005772056287827063	0.026024505240339398
4544	-0.01741136862735318	0.17629616698670791	0.17715387168132338	0.10927241634440882	-0.04776415640190923	0.1192555055774444	-0.09925756388392484	-0.015084261378478426	0.10039720578534882
4545	0.005493987581402393	-0.09667498106921098	0.09683096542055597	0.010778824120922466	0.018829058865871908	0.021696002101867742	-0.12245354595500765	0.15165111772454015	0.19491775810340503
4546	-0.07402670298272317	-0.05106841304173675	0.08993295038579431	0.05865174366665297	0.0886102725702551	0.1062629165801206	0.08320725535154393	0.1735983022556169	0.1925092670215373
4547	-0.03546915787228423	0.0021685321930261137	0.03553538647659841	0.05890350038090592	-0.10642044744440113	0.12163442765676964	0.17955081994368918	-0.05434865702293332	0.18759603797161478
4548	-0.152315826915468	-0.15127591292219028	0.21467303733674822	0.017442741735989878	0.013507920869055105	0.02206157667695348	0.002569212294547458	0.05332439526196094	0.05338625274233336
4549	0.041827384740766374	-0.0638526546182057	0.07633276895307783	0.11261639006406311	0.1380514668525162	0.17815908287593027	0.07783629421238919	0.16349229153065534	0.18107517247447924
4550	-0.05109908501266538	0.06277438294336243	0.08094281711833062	-0.04344321309695892	0.09240384136109125	0.10210672192600008	0.11993504549426025	0.16645194760758678	0.20516009845988348
4551	0.03365698805625854	0.00867414566214707	0.034756778446617786	-0.09980266473896435	-0.07338073005093378	0.12387616167691883	-0.09480315571786399	-0.04003557220737124	0.10291008393756756
4552	-0.06483983805712049	-0.0005294887760207078	0.06484199995093876	-0.1519892482825638	-0.0009570407854282912	0.15199226138380795	0.1637747013798032	-0.07939964681565113	0.18200674912347029
4553	-0.04373977891991012	0.03249218729822568	0.05448770958102012	-0.20215130933332828	0.019574329770983286	0.2030967903516995	0.14554483247860722	0.03240513384609863	0.14910865488230188
4554	0.01899832834318524	0.03522847260383018	0.04002476435701138	0.06455853999640129	0.004259895690626186	0.06469893196770686	-0.13162188490150858	0.17713496353601046	0.22068329318715937
4555	0.013813187536186112	-0.08194983946523501	0.08310583817210218	0.03474308881858737	0.1086888846892833	0.11410677401301193	0.02454456550789882	0.037853691089454404	0.045114716280470785
4556	-0.08699908141291744	-0.10748974746384633	0.13828552338018935	-0.017529333857035628	-0.03438453158464762	0.038594993946975104	-0.1233935836354383	-0.038702180067447176	0.12932066820260796
4557	-0.04797760375204074	0.12304050257715789	0.13206368060987636	0.012971110559561636	0.0679465552563433	0.0691735793518861	-0.0152846291513534	0.02458570319650019	0.0289495542273245
4558	-0.08718914596826366	-0.021252982096517437	0.08974205492783234	0.05782607417236999	-0.03336580507875996	0.06676175404183327	-0.004361639314034029	-0.015064769473507319	0.015683468264247078
4559	0.00940396717119408	-0.015430995935685256	0.018070700985961526	-0.10104546747650112	-0.0659577712298131	0.12066736958742826	0.028470705975158817	-0.03214570829798488	0.04294097880466953
4560	0.06868243942131322	-0.0189579500475803	0.07125083406437366	0.06320236249033873	0.22006230944509939	0.22895842125301016	0.012742017658160373	0.05665700225298529	0.05807215269210925
4561	-0.016934688549048862	0.07536728832525177	0.07724643568317517	0.09525240343305023	-0.014780467226213834	0.0963923366829425	0.14064078381983597	-0.027956406401507015	0.14339243610575858
4562	0.05306692902033425	0.07756795129339168	0.09398343483563036	-0.0587325618825535	-0.10282234920212727	0.11841431214482555	-0.05191206331185422	0.15301142583428046	0.1615777173781505
4563	-0.09583119293114255	0.09963205564636049	0.13823951696575526	-0.09442247666243676	-0.14085402439106606	0.16957435031934356	0.1175978634712533	0.04442026477592842	0.12570766649559253
4564	-0.016755534331256487	-0.043753847087426675	0.046852396584121825	0.09192126360344881	-0.04448806031885579	0.10212103707556477	0.054274365256899645	0.032953877373727625	0.06349539162807041
4565	0.05596301625951074	0.11411900572086082	0.12710234716786362	0.05096203088176237	0.08707890040981643	0.10089530954497553	-0.04852830437612876	-0.2141263612002086	0.21955658698036
4566	-0.1582926084511557	0.09515612241091304	0.18469227791803194	0.13149140509393575	0.1058008029476794	0.1687714416539457	0.07775902086606794	0.011869812119767575	0.07865975950769345
4567	-0.056923580661693535	-0.02169827078943872	0.06091887220394137	-0.0018379715933982456	-0.007312662901343922	0.007540104660204035	-0.1795029916946983	0.025874515524067516	0.18135824927736852
4568	-0.12437003171337431	0.07827119505351922	0.14694993965120157	0.06832018828108959	-0.04840897993129259	0.08373217699756659	-0.0932356643351723	-0.08913459366774482	0.1289878478475197
4569	-0.0015652297569050191	-0.15663771050219563	0.15664553072322732	0.08068053365398983	-0.04737427329286451	0.093561051088151	0.02475338346394791	-0.06245521324313113	0.06718172113125885
4570	-0.004122215584560704	-0.00045386447996309656	0.004147126027958074	0.0068248679578594915	0.09016863777701889	0.09042655617242899	-0.023971403249787738	-0.024354334224019836	0.03417252945362983
4571	-0.12050228018107814	-0.012300170943978263	0.12112841835874084	0.10283177772562328	-0.052956015718558375	0.11566639144970414	0.05271587435069962	-0.038687118426924676	0.06538850465286421
4572	0.024905624327504195	-0.030896392908500346	0.03968472272675216	-0.01662866030010189	0.00804730307000057	0.018473533232076244	0.11575304785733638	-0.005602600838260371	0.11588855519168267
4573	-0.056763891241741485	0.04523879101022079	0.07258572560063507	-0.13434891525789294	-0.013906786555989774	0.1350667603198002	-0.09982365903703161	-0.14803406391284657	0.17854648409334273
4574	-0.10569480749472379	-0.10873628255377941	0.15164092941868323	0.1275924117864386	-0.029869808098570066	0.13104208858731425	0.07700930117217716	-0.01877368011320806	0.07926464238246553
4575	-0.007495659703747846	0.026116346010598677	0.027170727692494782	0.07782177971993245	0.1951101289987972	0.21005759171404634	-0.11080986765169937	0.07959327625022872	0.13643282740320362
4576	-0.07520377356837073	-0.06601911614136714	0.10007063133112581	-0.03053496057429757	-0.04016247679536536	0.050452040192762955	0.04951189466416148	0.0019134758514020875	0.049548855719067024
4577	-0.0361750347624034	0.15498868337970503	0.15915440652346244	-0.018953085357797106	-0.1283720513154759	0.12976364284160308	0.09571760677411431	0.025791019386402214	0.0991314124158117
4578	0.11956993579579422	-0.049324101271087314	0.12934386924941912	-0.031511373009943534	0.16569479288196343	0.1686645517504154	0.09618921439345358	0.0789188877950089	0.1244208817539523
4579	-0.070046486760524	-0.06966859062514567	0.09879384002652392	0.051339567410693704	-0.04674710085075133	0.06943372825844425	0.08188633059120748	-0.11834650052894206	0.14391409008550693
4580	0.01311948426842183	-0.00491828176776706	0.014011080008925715	0.0552670829382876	0.05646395891964725	0.07901031017144011	-0.20170044093919465	-0.13647883550113876	0.2435355013438748
4581	-0.015888492680989512	-0.015004176436418524	0.02185336381907907	0.028660993038942147	0.16099061899958955	0.16352196160714713	0.09287234844496721	-0.030653842056439833	0.09780046594216493
4582	0.008053987262063257	-0.09302061818574359	0.09336863562500723	0.020471245374822592	-0.02669577857530628	0.03364129130901454	-0.22011312100435643	0.028621967905203414	0.22196622059458718
4583	0.1106505061874803	-0.1388675604510462	0.17756050761689826	0.18475699090951042	0.11538873955978035	0.2178295363515511	-0.10628455714647009	0.07739576880152393	0.13147818114120766
4584	0.0908435566876332	0.004418851692051775	0.09095096504125492	-0.011607101739685105	0.09018016069040576	0.09092406828196153	-0.02155980789056803	0.024669963483562013	0.03276327844643272
4585	-0.050064901486237476	0.09061822438983416	0.1035285320691499	-0.05012148009732181	0.030205544841177722	0.05851954977867332	0.1201138158981602	0.13722406945061694	0.18236714069756332
4586	-0.13042347156133854	-0.019480412987939164	0.1318702711921529	-0.22145427456361574	0.000660166415240042	0.22145525855619935	0.0033455652270894167	0.05746730755190233	0.05756460930079905
4587	0.08469929472658873	-0.009785418636471406	0.0852626820189967	0.045180461711276716	0.01289671678504823	0.04698509789579976	0.12824836091454467	0.2421851996310123	0.2740461877085331
4588	-0.07478309155953924	-0.06963250944911517	0.10218217630968496	-0.1325713441437484	-0.06159277753804214	0.14618081793768606	-0.05390769615135651	-0.03523992666366356	0.06440413135511854
4589	-0.12028606946463516	0.030120606492428415	0.12399995743032638	0.0018808719539160287	-0.03363017872087881	0.033682734451129084	-0.03499397657319221	-0.09146222755641979	0.097928123978699
4590	-0.10846152830729834	-0.003104699226329982	0.10850595504413964	0.09827221512124346	-0.03179625806454852	0.10328809365915954	-0.030196228879761297	-0.019343622387701175	0.035860674361156454
4591	-0.041550010642753654	-0.03715735482940696	0.05574111949298646	-0.03136832753395979	-0.027550360150656258	0.041749183425650954	-0.019076713658098703	0.02110614347788705	0.028449785526471788
4592	-0.042107458685942484	-0.03860853384368212	0.057128425171249914	0.019369545123413913	-0.00865843524384007	0.021216686337874244	0.12394666642690123	-0.09698333873742145	0.1573802532435342
4593	-0.07009666071433351	0.06424115784034717	0.09508137674628395	0.09560921007959342	-0.04000429890233149	0.10364103908544582	-0.0010477039239119204	0.10110616356181513	0.10111159178699887
4594	0.02294140181052026	0.034434425593166194	0.04137677588893365	0.06450133957612901	-0.07372587800013695	0.09795880712833423	-0.1008501245890347	-0.00545882944060416	0.10099775467051447
4595	-0.033663278659919735	-0.10906444483219915	0.1141414449562087	0.03621002320613503	-0.025644636206693407	0.044371309950941136	-0.03660045855604162	-0.062294910580256845	0.07225129376498884
4596	-0.027453274309583383	0.08423993050317573	0.08860049752398182	0.08121547440638857	-0.07962846200453087	0.11373937420375485	-0.023660704138023386	-0.08374368853814897	0.08702203336099186
4597	-0.17863804928025112	0.04643434794810941	0.1845743788287516	0.09771986601466282	-0.08972518473845974	0.13266416618768756	-0.015048403249783283	-0.13169873241741217	0.13255568852644997
4598	-0.018952100863064186	-0.003834506054830127	0.019336120702154482	-0.10340183768295205	0.09447252246849971	0.14006069233647514	0.03853815073660803	-0.008392107274748838	0.039441304830195645
4599	0.09679840670290801	0.024361924686192468	0.09981700714125474	-0.035964659632741196	0.008100315309074266	0.036865591689342884	-0.04466238313391051	-0.10853874786153395	0.11736859995139183
4600	-0.0431681835278563	-0.038608154007476976	0.05791443364965028	-0.07956223048473766	-0.08042671311096032	0.11313091841552085	-0.11650890724485494	0.22243554664872153	0.25110136973004704
4601	0.00399305913903133	0.1090291266622407	0.10910222262639166	0.05860918991124107	-0.05976698119235766	0.08370859682792178	0.00752413550871803	-9.628236631852865e-05	0.007524751520656043
4602	-0.12590970220941403	-0.05354274735830932	0.13682133936319676	-0.020367795053829307	-0.04065508642867131	0.045471783865134736	0.06151977242949667	-0.1203838447690938	0.13519227966554279
4603	0.042320978895882995	-0.16760671698955576	0.1728672231359167	0.0034280638238338036	0.004308273376582588	0.005505709860467438	-0.057010586510942395	-0.000817686509173207	0.05701645013107122
4604	-0.14296966464688002	0.10456090524137843	0.1771251193764957	0.056959987039808556	-0.17434509988969701	0.18341388709452613	0.045962035450926864	-0.001272379794494109	0.045979643899596426
4605	-0.12545157374968965	-0.051347066287826544	0.13555301019394692	-0.08668107886616966	-0.0023378012329259884	0.08671259855411896	-0.17062267222534527	0.041018836292547795	0.17548401980839293
4606	0.07868887115537503	0.05576257686255545	0.09644378373985342	0.004192250630458703	0.09658939527444094	0.09668033018577654	0.02087925715611734	-0.0003962789554866978	0.02088301741611683
4607	-0.10793955854109162	-0.006551605891855737	0.10813820711389635	-0.0024201026361117144	-0.033713807550902856	0.033800557929546504	-0.09949309567071814	-0.0519576383883144	0.11224291636015842
4608	-0.11424077699813127	0.13698929438613988	0.17837326566935205	-0.07162112605325895	-0.013307763027082909	0.07284697834448456	0.09063995517974284	-0.1693903195102513	0.19211632366556158
4609	-0.047058223848025084	0.08463968274247334	0.09684189344739896	-0.11181174535736313	-0.0036621256766943056	0.11187170135620408	0.13021713863760664	0.01227664819381797	0.13079456902272527
4610	-0.028852815414751657	0.002172369469639022	0.028934480235012872	0.013468476644553235	-0.08366531884101196	0.08474246538715442	0.03141237214921765	-0.04240588955811614	0.052773066930547896
4611	-0.10369642477337729	0.03465088397415865	0.10933266790383969	0.00458788782267766	-0.013977852692327675	0.014711528831562204	-0.006266931053723554	-0.2299978289742542	0.230083193123058
4612	0.0031191837060188412	-0.004803376636521595	0.0057272798171710574	0.07548586830444687	0.1818209067316438	0.19686787050809842	-0.007772351620371614	-0.009239394932343508	0.012073767780875535
4613	-0.01057761448628789	-0.055826203910248	0.056819459441718706	0.028485341706552272	-0.007227234243362156	0.029387881974505627	0.10541107701093445	0.02661330905931777	0.10871873516414694
4614	-0.046957125133516166	-0.09466785234950412	0.10567390344485345	0.04758032407413491	-0.1782181730548627	0.18446030588181483	-0.14720194969200118	0.1479002533825914	0.20866935314933333
4615	0.030682256432109947	-0.1270127310499121	0.13066611920663695	-0.04645148865911646	0.08969096835767468	0.10100599290925973	-0.12594821788836583	-0.07770852947769559	0.14799178741687377
4616	-0.03344112396815311	-0.02941820671737786	0.04453919238962197	-0.013398652592815462	-0.11172864895221184	0.11252917349731824	0.013929671815968481	-0.18850382824918957	0.18901780080590438
4617	-0.08901785547349723	-0.033335776385902585	0.09505499766109798	-0.03288818182223167	0.04671742906789927	0.05713274614690221	0.03482565116114915	-0.037644079654873173	0.05128257707896986
4618	-0.0625565758512827	-0.03200612602323453	0.07026889272823685	-0.061239669264743446	-0.11596848602487206	0.13114490780261395	-0.06854395471816281	0.16625712756750613	0.17983243921885605
4619	-0.13807232386043536	0.1259347585745329	0.1868783830020124	0.03166615171970026	0.027663811753197043	0.042047968386729445	0.0007062749188113954	0.007453208929565898	0.007486597866100654
4620	-0.002403325398177523	0.08506638978037882	0.08510033280332613	0.13414821865051485	-0.07937440388305647	0.15587187225056648	0.033801730331795926	-0.11322111229939441	0.11815911832666802
4621	-0.0453570408319377	0.05849669583394822	0.07402110899276988	-0.04253720281906912	0.10363591693857702	0.11202596530880803	0.011919547748084472	-0.046638945991403474	0.048137998522039906
4622	-0.10972778906186006	-0.054395484022341095	0.12247063474330826	-0.0633766150075093	-0.09589956805839893	0.11494921697687871	-0.12522543192097177	0.06917683228147459	0.1430623742438703
4623	-0.04752029014513321	-0.011046026576420858	0.04878721839380311	-0.046846070853299025	0.006556642623415829	0.047302684034666635	0.034274372416449164	-0.16677892968969846	0.1702643356460267
4624	-0.02615893710386454	-0.08779415286722567	0.0916084235650725	-0.06195793362983236	0.04396004105371194	0.07596888013603169	-0.07038026235638505	0.09457250757204014	0.11788698196924535
4625	0.07401285380866301	-0.0662640436583301	0.09934196500399818	-0.037001353960525084	-0.061053680678120496	0.07139084058377496	0.038192870913837426	0.05035727445033888	0.06320245627115928
4626	-0.020619041277139056	0.00418142022078941	0.021038753248498136	-0.0005363358410768082	0.01883875563643656	0.018846388780447934	-0.16824903936378388	0.101402590979561	0.19644394799587042
4627	-0.13773004975751088	0.0021883857151854887	0.1377474342347067	0.05830702307812858	-0.0027299215102486595	0.05837089524485244	0.021238831318271166	-0.1451654806648564	0.1467109564157523
4628	-0.17143740864550847	-0.07876439292518751	0.1886653510212206	-0.02108831734307326	-0.029510100214285417	0.036270692618412086	0.10420250200253287	0.018984011581621277	0.10591767614198773
4629	-0.12246189422912063	-0.11177215745898236	0.16580087672029928	-0.007040388335174157	-0.05197996839928225	0.052454591626476685	-0.11125696066659711	0.15992890055213774	0.1948213656881203
4630	0.024074649326820158	0.08036421993492192	0.08389276837700534	0.16138850627271528	-0.06246020072238433	0.173053536893121	-0.02954397065424663	-0.038117109496231975	0.04822613646526875
4631	-0.009497429776284755	0.0882403973983275	0.08875003608658545	-0.15987565692448907	0.06408564001375769	0.1722416759469376	0.014206135992565467	0.05720440850107029	0.05894199395843838
4632	0.047126059638015146	-0.07894876761023191	0.09194440387636522	0.0872545907875843	0.026878162540060466	0.09130059821840546	0.05639157086106653	-0.004573913426529529	0.05657676155642063
4633	-0.15457624025243505	0.0427865809056805	0.16038860793764892	0.022654731292706724	-0.0504410195152859	0.05529496631417908	-0.08130876298015839	-0.009005429296547858	0.08180594534738107
4634	-0.03969332706409942	0.09355731437544941	0.10162938200424244	-0.01831850644737961	-0.045690025407041014	0.049225461909044	0.07943027599927843	0.0428005155542077	0.09022778328778515
4635	-0.1180910411597548	-0.10607260212066821	0.1587352856892395	-0.03809544879387237	0.041949688249529875	0.05666603535663402	0.07650601725734595	0.014574483325701723	0.07788187363432184
4636	-0.04553502559953944	-0.12102872905414715	0.12931122075370285	0.017175376499978752	0.0031451419814595306	0.01746097007613155	-0.10416708121813964	0.1006535882299957	0.14485139154692311
4637	-0.05852403569050949	-0.0934540442244195	0.11026659120242988	0.02861557043720405	0.037320798689349705	0.04702863900069353	0.0692480872253616	0.10448762442058399	0.1253513511751202
4638	-0.07955633711751806	0.08369127733745695	0.11547051865273367	0.1259078411774079	0.06753265829385947	0.14287562565459008	-0.19379382883144802	-0.050163412709058594	0.20018095830465973
4639	-0.0028675093811154433	0.1017863166308572	0.10182670014945933	0.07111467518865432	-0.02747466556961975	0.0762374860245946	0.03708485147247781	-0.12368314281631573	0.12912322031941775
4640	-0.07501155209634448	0.09349917811647883	0.11987005154065647	-0.019137312534919012	-0.028317572790227015	0.03417779483508224	-0.08134529665902564	0.0008251596882775199	0.08134948172579863
4641	-0.06747623579142174	-0.0399229634809308	0.07840207528936513	-0.08287748982839416	0.15187817232165257	0.1730192403983475	-0.006889924678549617	0.13119112550579567	0.1313719242210965
4642	-0.07255006362840441	0.0708541631258043	0.1014091917172384	0.07735568621585978	0.11156790717048203	0.13576192433936643	-0.014371978750336386	-0.05721941623227118	0.05899674030963082
4643	-0.012370549036295097	-0.08445287311173304	0.08535407582702692	0.03553693199528115	0.08775006861717702	0.09467284762779933	0.10874344659216782	0.07040543228901529	0.12954559842984545
4644	0.04288258510853824	-0.001990359242946077	0.04292875068653881	0.04818741350948934	-0.002092557746340007	0.048232827189127976	0.0006766302915282832	0.018495967104222678	0.018508339408815182
4645	0.008993627930087417	0.06842086511632986	0.06900942056423784	0.11450017414795573	0.004037977288924038	0.11457135392626752	-0.06709861000737169	-0.0007250320596788342	0.0671025270493513
4646	-0.004751348178484893	-0.09200648090571864	0.09212908247761703	-0.10325429090613968	-0.07984818144090639	0.1305265515898954	-0.047685586136642456	-0.004351464604476429	0.04788371716355319
4647	0.01036909489602229	-0.03610451571997775	0.037564001175817735	-0.10670826278322455	-0.009810588319632956	0.10715829874251935	0.08561588535676497	0.06167157381423379	0.10551522564136046
4648	0.008835372110826967	-0.0328025046286493	0.03397157797702865	0.007967698817934462	0.0354498611670002	0.03633423841520423	-0.13083501924359447	0.06020686708817528	0.14402315475313315
4649	0.02335808624622076	-0.11421033787726091	0.11657444604682446	0.05243092787228352	0.07302431486795231	0.08989745691332118	0.064195204231438	0.06763047107372046	0.09324647373477118
4650	-0.10389996943093267	0.03920023007245405	0.11104891573303215	-0.11958907341324171	-0.09509599533649035	0.15279003504442135	0.08666817545880998	0.08694240332953197	0.12276137069157417
4651	0.06895799594936297	-0.040508210183956284	0.07997574818443362	-0.02980326198826729	0.02028510781019252	0.03605162997719287	0.013580784011669837	-0.03347447427631422	0.03612448092979676
4652	-0.08833319839367834	0.04853288209512706	0.10078786922500367	0.07714499467375383	0.03254347859684753	0.0837282998895653	-0.005052444654639178	0.005431131210353951	0.007417842220772343
4653	-0.08944529005965679	0.044155745955367885	0.09975063816703693	0.06454178228734107	-0.013470640487986931	0.0659325398872448	-0.017790928774111866	0.11221546723421355	0.11361702439880379
4654	-0.1018209539697284	0.10993454423342008	0.14984362076216443	-0.08116127572264799	0.08837689336793193	0.11999011608584476	-0.017785795983006964	-0.14371873507453306	0.14481508674918153
4655	0.08714881905460065	-2.4896129534245164e-05	0.08714882261068586	-0.04686811440127333	-0.01051488616174875	0.04803314458293752	0.0583330454698234	0.11120556689646399	0.1255763604447446
4656	-0.2315078267221115	-0.17469841632436653	0.2900265686102515	0.0019759258371054287	-0.09053652687430677	0.09055808622854071	0.08123203061722314	0.04459272556756014	0.09266689792877071
4657	0.0062549153818044975	-0.09581926666048551	0.09602320464235073	-0.09831943999305083	-0.046609705469173555	0.10880798189687294	0.10419608257355173	0.07317660045632689	0.1273249326644994
4658	-0.049967731552051156	0.035088345849660425	0.06105707338976567	0.0885723586740127	0.062349211769063384	0.10831660504881725	-0.11095325110043291	-0.04466637501627339	0.11960647552223118
4659	-0.06525317874898663	0.01906922992210191	0.06798244528309634	0.021243687234990618	0.09210245987292508	0.0945206716119912	-0.025490351272874755	0.18899916469261865	0.19071036223163687
4660	0.09698682344719425	-0.008651216146119018	0.0973719028425762	-0.10300899846125981	-0.029911210817016066	0.107263853634539	-0.0353609577480194	0.03823198940033857	0.05207765688243677
4661	-0.0958041878520734	-0.09782689965046745	0.13692532528797582	-0.026919999816713024	0.09858774329436958	0.10219701325385368	-0.03855022074448932	0.1427837241066165	0.1478962859209224
4662	-0.003731318049638195	0.044165159148801876	0.04432250012156979	0.20199929442397083	0.045666019026201585	0.20709683783554844	0.11226333339842987	-0.09420551302581728	0.14655283931123428
4663	-0.13062320792453513	0.006097747422816535	0.13076545787068083	0.01326801731143811	-0.06350570966854671	0.06487692535780629	-0.02343628166884349	0.012951182711167589	0.026776714363032215
4664	-0.08606570762630086	-0.024969165219198626	0.08961453699573267	-0.03876796499520911	-0.11143740842049232	0.11798835156635325	-0.11447830039577139	-0.05923081824042377	0.12889364255437344
4665	-0.06392911252989136	0.04777705889294448	0.07980964092964833	-0.09559537990015658	-0.04547559457687005	0.10586078764289973	-0.01911602151613154	0.06917286255681881	0.0717656407545404
4666	-0.06019207931693481	-0.10042324560828612	0.11708080402439304	-0.011108923401271115	0.10593127372894211	0.10651217269857643	-0.009740349387566544	-0.09773254185015431	0.09821672028063264
4667	-0.035372274211644655	-0.012895561642461813	0.03764961212254801	0.11675267201942907	-0.030569367822709807	0.12068832865176525	0.04369040127071702	-0.0414898103893488	0.06025160188194491
4668	-0.014526577888441786	0.027073776829229134	0.030724759672743907	0.10708944736959458	0.02241561515095261	0.10941028078074193	0.0018594605758306118	-0.06365249271896779	0.06367964685024027
4669	0.0812106850555304	0.0442270595129321	0.09247274279672354	-0.00290946694613584	0.09734440413665474	0.09738787406361749	0.11582631124083625	0.13270566407864146	0.17614348598291193
4670	-0.026220822854210495	-0.09723895788905484	0.10071219629469545	0.01306241509346011	-0.04338268894657252	0.045306560102361775	-0.13590529575402913	-0.0429080851886898	0.14251790479988818
4671	0.08136869086894968	0.034121003099605224	0.08823325170393509	0.04330297642343264	0.020821942514162247	0.048048944392061727	0.021278667063076656	0.13347167708908483	0.1351572057159891
4672	-0.05934839561926948	-0.05273662907602507	0.079393854352107	-0.07614683316880717	-0.02189490417215664	0.07923210858197625	0.07976612923609837	0.08754476909094706	0.11843446275682255
4673	0.01451049521166159	0.062372912956101055	0.06403854106643134	-0.0059603782080144075	-0.02887792775822621	0.029486621033816423	0.05762584083742011	-0.05570165709420976	0.08014619226925633
4674	-0.10480938128916473	-0.04270289407106228	0.11317483628555369	0.020278929573004922	-0.019412161947822984	0.028072531344989184	-0.02660563943383549	-0.05481178750506694	0.06092776131767747
4675	-0.08508279391948137	-0.190713449227271	0.2088317541402835	0.03376262030904325	-0.01344211426055809	0.03634012886502356	-0.03759608799019746	0.08488505844183869	0.09283824092926922
4676	-0.003326488007004819	0.020946036692567033	0.021208535441824158	0.01688898986773339	0.07384267089177093	0.07574944239519388	0.10468031871943695	-0.02862779838287747	0.10852428284699044
4677	-0.09452061415521436	-0.11433829506458355	0.14834888681265754	-0.017838065330599062	-0.18474661880752857	0.18560579122310003	-0.0664879596205835	0.03629039426187239	0.07574722100638731
4678	-0.09350918117384774	0.06791245423081187	0.11556845764937593	-0.02109650154543811	0.009104410330304794	0.022977220565578278	0.09636093490176756	-0.003539627150438299	0.09642592356574452
4679	-0.02313463677795189	-0.020352456369095325	0.030812885277164376	0.014791102820830323	0.16805205452900673	0.16870171829023148	-0.1317754111677121	0.09446952595936793	0.16213960134219915
4680	0.007927842322866994	0.040553260242018635	0.041320909962791606	-0.028650096593690617	0.05695102805165	0.06375145199105373	-0.16404821069125866	-0.1032049901138994	0.19381198470531608
4681	-0.0520330041549103	-0.0553878709953927	0.07599506414752985	0.09456992463527532	0.09176654993462963	0.1317746953418088	0.04062150906875619	-0.0883091295433762	0.09720395753122318
4682	0.043906995068918764	0.08935925387427074	0.09956354990129886	0.1397086824870639	0.1668714057113089	0.21763405525408813	-0.15798694825386508	0.15985896789090964	0.2247549008002191
4683	-0.013512227721906899	0.0303988414356194	0.03326664784189415	0.009922467039373375	0.008587237286615444	0.013122347212449821	0.20318836075421448	-0.13441598006975097	0.24362505134755025
4684	-0.11648832024334778	-0.06362789710061552	0.13273295763510756	0.038057032246498874	-0.21558076379037985	0.2189141462305591	0.08144443245804815	-0.04989236323147251	0.09551148353593278
4685	-0.17277486977175138	-0.1516364960163618	0.22987993072203097	-0.035423542759862335	0.05590586393578883	0.06618378203205623	-0.06926926803188638	0.00207756401044749	0.06930041678006578
4686	-0.06830247521202601	-0.0067046316516841484	0.06863075262354473	0.057085563220271446	-0.0560483330970601	0.08000110731192794	0.021067713797381208	-0.08991018948865834	0.09234549657961028
4687	-0.12472556039784762	0.019874936418498027	0.12629916276126488	-0.14346255233465083	0.10807277205235652	0.17961410852561954	0.06835963448370258	-0.021684077287333632	0.07171637772885965
4688	-0.21524864245621045	0.0020015740584713735	0.2152579484663762	-0.016789869565853464	0.06409568131516744	0.06625825294477569	-0.03480444719806033	0.001723074596429948	0.03484707349014307
4689	-0.11769866425930196	-0.05655886420036243	0.1305828499002029	-0.047227631787499065	0.1710202401264265	0.1774214523025786	-0.0442172308757891	0.0446862431592458	0.0628651241469392
4690	-0.05779184966767704	0.08558467534074274	0.10326971744510449	0.12733271415580197	0.04744697913109406	0.13588537788500146	0.14188468536294624	-0.15668450922412727	0.21137951502297445
4691	-0.041479633850718185	0.0406263613010601	0.05806084099420124	0.20680818835457274	-0.0054963523470783334	0.20688121388764052	-0.01163218122956815	-0.04845533831394182	0.049831992246709096
4692	-0.14343580439572523	0.0347213940237196	0.14757847128087195	0.12053824303710849	0.08246194229151718	0.1460460200106889	0.06566420738940486	0.06897225356595203	0.09523108680491237
4693	0.004539986463246819	0.10394194436185267	0.10404104610589486	0.09307846103893479	-0.11410077724081531	0.1472500841301446	-0.08972710451337403	0.060267213963360496	0.10808834517772681
4694	-0.09141786769623479	0.14621412565313896	0.17244070596769834	0.037986029975794165	0.19971438446652764	0.20329479539861797	-0.08189011981501386	-0.06077255631550065	0.1019769352571356
4695	-0.11265839685229023	0.08631475228608164	0.1419230454983818	0.039182950374412065	-0.013183065530123288	0.041341224181380545	0.132331530922609	0.062439619240734476	0.1463227259425183
4696	-0.08363287981241138	0.09058226087904897	0.12328667637533804	-0.13412364900136842	0.06271371063508878	0.148061347836172	-0.026758754875754572	-0.007494523503362008	0.02778846604336347
4697	-0.13615112646195074	0.03284482680401771	0.14005681663040903	0.04432986988169904	0.04561028804838416	0.0636037399811123	0.14581928221586915	-0.06977624802526487	0.16165391382343508
4698	0.027780690517660404	0.18579889521224888	0.18786430269673443	0.02687054114957527	-0.14257402381338807	0.14508403857079377	-0.05702614783525036	0.14954633234624828	0.16005026415205437
4699	-0.03397053535074345	0.05603674610887714	0.06552949096770756	0.07847020625938687	0.09715078210023187	0.1248833364908123	-0.11144550614221936	0.06449211013883756	0.12876075919881572
4700	-0.09606313531156949	-0.08980345533837349	0.13150204012333858	0.04488920520888825	-0.01592747136418995	0.04763113570284432	-0.04910992887074439	0.008608039359387084	0.04985863471157559
4701	0.01675167247709401	-0.060048607962710644	0.06234142963583001	0.0649047981647348	0.0070201271266101565	0.06528334404485366	0.010003261393866751	0.09686929027684392	0.09738441680912543
4702	-0.11042125511487484	0.0008092599864551853	0.11042422054454336	0.03339050656024247	-0.014878283305973433	0.03655529021198441	-0.16818112816550854	-0.0041946877787776	0.16823343091248136
4703	0.020075816895981705	-0.1645733469776126	0.16579332000854152	-0.07535291356967107	0.03595008676460704	0.08348934256431231	-0.12011131121415673	0.012826645190475204	0.12079424617268139
4704	-0.051006409995836936	0.061098333793559736	0.07959057892120561	-0.0006434693300720043	0.0895960553410534	0.08959836597536724	0.048931242344627916	0.05594809243927616	0.0743266811110418
4705	-0.15018805011529032	-0.03449594193870901	0.1540987359054958	-0.013457686687651144	-0.011753888900770155	0.017867938752822908	0.15443703967363032	-0.013734008706842264	0.15504651630499178
4706	-0.06096268570249733	0.04056990213616157	0.07322817768727553	-0.00476725470887201	-0.1467668007558241	0.14684420493011982	0.04432131302482824	-0.004699379889465642	0.04456975386504085
4707	0.0652202467843295	0.0027273918193666067	0.0652772491511797	0.0669826758863262	-0.08478921086628814	0.10805502833381009	-0.03435107453559935	0.03348698406758233	0.04797264245059694
4708	-0.22849004527171443	0.030575727741407065	0.23052673579259036	-0.054360128851340166	-0.00041188107260652155	0.05436168921908403	0.08041712139194891	0.15933024637553103	0.17847420212191695
4709	-0.09237413651127682	0.03072059849489912	0.09734852987122508	0.12394809437240654	0.022160854382165758	0.12591359563406387	-0.058421069511724266	-0.08314762251917861	0.10161962651715237
4710	-0.043179961928314595	0.04936131567698527	0.06558238023656728	-0.08422549890063474	0.06571786145186193	0.10683057604855899	-0.027560329717899276	-0.06291999527763567	0.06869132099397286
4711	-0.25809052913220715	0.16010080754896427	0.30371531045631067	-0.02157967163066668	-0.06701032236436334	0.07039932905265002	0.05465665037998433	-0.06535117383955666	0.08519463218400437
4712	-0.12093532190783306	0.04562288127085911	0.1292547847485969	-0.15578828814916848	-0.06760253857657697	0.1698237143229588	0.1451117776746913	-0.08940772630684828	0.17044403639690456
4713	-0.06144463702246027	-0.0069475057944940995	0.061836164625455416	-0.0012303178937540368	0.06852993687005954	0.0685409799283176	0.0822806065654657	-0.04255168916349973	0.09263230790306402
4714	-0.06137004688445251	-0.015582679759744191	0.06331747438973416	-0.06287473101300581	0.04976879171741153	0.08018830606122644	0.09501526666915676	-0.06219780942670131	0.11356261883952494
4715	-0.16841053015436525	0.013456538920507353	0.16894728499325903	0.03582354833701935	0.010773513158922396	0.037408491031318485	0.00027841641332223714	0.03249682229657433	0.03249801494052118
4716	-0.10180288201458444	0.004953406879311025	0.10192331934443366	-0.13090447836728236	-0.1390164020587778	0.1909490573372334	-0.07574648997682537	0.1780333066448024	0.19347710205265004
4717	-0.026640359305088252	-0.02313471154183997	0.035283475197723166	-0.1032136917723152	-0.018148799624776685	0.10479716168432608	-0.00046175210674335337	0.07036733208034854	0.07036884707819314
4718	-0.02808330485165112	-0.004153641044002842	0.028388813735575436	0.08412715379938379	0.011358227287744205	0.08489044312232814	0.027060580109260254	0.19807602319541465	0.1999159472397341
4719	-0.08636605100333164	-0.14073287804115497	0.1651206762572655	-0.014279299065775193	0.043430995621058385	0.045718155720088284	0.039612117976973504	0.0025455953630140406	0.03969382756013668
4720	-0.02589665732378283	-0.016330265176419022	0.03061559114695646	0.02407900069918184	-0.03485415241167926	0.04236284002528356	0.0817177714084528	0.044292420200237034	0.09294951668060739
4721	-0.08245230503273406	0.10798907072185895	0.1358676635575282	-0.08126353061450535	-0.05339613611553864	0.09723635513532876	-0.02101334001156934	0.03074187794818253	0.037237394084747286
4722	-0.09548136423102611	0.03874974469658914	0.10304481369515262	0.01881803029824866	0.10177449120231188	0.10349959093540063	0.070143658677699	-0.11173862860572634	0.13193048918040887
4723	0.1239954087475843	-0.14551454767118785	0.19117882982807197	0.09106252453547968	0.027838307664612736	0.09522265879718166	-0.018626557084033733	0.036026048248947326	0.04055643945466919
4724	-0.0003772508923997001	-0.041430366299190176	0.041432083823057825	-0.06999676856963342	-0.022682093199487767	0.07358005818223488	0.0750805626719578	0.09012222322193862	0.11729921572458495
4725	-0.21746537594891574	0.03572204887387687	0.22037979606205038	-0.043119588264171047	-0.019537835148995725	0.04733947501167467	0.13648340415803234	-0.12125299238230183	0.18256507818371875
4726	-0.06840663233553214	0.07440827809110179	0.1010745229816664	-0.10157604659446	0.003527350912815921	0.10163727390196006	0.1516643403465624	0.06818068587561239	0.16628493034315178
4727	-0.10638738111167054	-0.13261585361648126	0.1700154095669796	-0.1022609902185348	-0.042527337171902956	0.11075145383880063	-0.030242692041781673	0.0976714642310868	0.10224644417767549
4728	0.025955878888150076	-0.07361681073524715	0.07805858358749225	-0.016561051015680575	0.02306823193295276	0.028397389585250194	0.009415215096677209	-0.1142039900490387	0.11459143780596186
4729	-0.03229945325683429	0.02451993250084374	0.04055221042725484	0.044461246968808835	0.023675929046149444	0.050372136129210515	-0.06845777770090689	0.040998449129725396	0.07979561490952661
4730	-0.03331592993339123	0.1456834453525935	0.1494443623464222	0.053714922472229046	-0.07383828616238737	0.0913092843011935	0.01514669703396214	0.07420757776341672	0.07573761963880418
4731	-0.11352071244608558	-0.15391764669376606	0.19125269702154227	-0.10540039677292731	0.016848454942829664	0.10673853134576598	0.030198803823009712	0.03571653989873811	0.04677220301288766
4732	-0.06741618545163869	-0.013274832933653077	0.06871072150884563	-0.04888296632878947	0.10135269037742445	0.11252516271413977	0.14122649957713204	-0.02677254682660976	0.14374175957735
4733	-0.10843939891868298	0.07223431157714694	0.1302954297236461	-0.05862966798053744	-0.05107190097746346	0.07775459495721067	0.1716273251210934	0.003930914788138092	0.17167233562602072
4734	0.0006458633940369691	0.05277329293174764	0.052777244967730196	0.0818749639223857	-0.024995533247754942	0.08560541104177694	-0.04834835980284315	0.13591734759300697	0.1442604910304393
4735	-0.0478412276778034	-0.10546261569693424	0.11580650402874039	-0.09725959663491003	-0.010252796697123331	0.09779851214460242	0.12204178936556413	0.13338150190282932	0.18078944493914234
4736	-0.04132213305112149	0.09788581645006374	0.10625041996147665	0.14293082999039164	-0.034552538173883665	0.1470479515532261	0.08530440729446878	0.04016730663741087	0.09428814573616563
4737	-0.017943054718346497	0.01679953604289392	0.024580024895879755	-0.08377114021213443	0.029827341335668157	0.08892285546244871	-0.023207303635464565	0.005985440490698812	0.02396673611271138
4738	-0.06239249267903097	-0.016308025810377394	0.06448856370345729	0.09141219596898993	0.08294916546593481	0.12343724568933014	-0.04803197002435624	-0.02197169839591865	0.0528188003917343
4739	-0.032099458381791	0.01707939524838013	0.03636043138433209	-0.10451126301831605	-0.04408330471331843	0.11342813518757558	-0.06134940005803137	-0.09868388264008603	0.11619921505932237
4740	-0.04454073573123313	-0.0684923394265768	0.08170114870431722	-0.11675287240404768	0.08463744723085333	0.14420378181015683	0.020095738614102753	-0.047730166641998306	0.051788102090337976
4741	-0.02453389482815211	0.03761219639424204	0.04490645068403717	0.12432044433545444	-0.10954427967405689	0.16569707930157615	0.03811907980189446	0.019185896860513005	0.04267508504133812
4742	-0.028570860029957467	0.014286397703715516	0.03194362537659352	-0.17304481111178469	0.09827990127728631	0.1990061447488152	-0.14148017639479693	0.008427481657334205	0.14173095201750235
4743	-0.011778959963954339	0.02534023489036561	0.027944076333479725	0.015980451579784796	0.0978355459357597	0.09913207796289752	0.0076790967902738054	0.05328689192223377	0.05383736043163907
4744	0.03814578110229748	-0.07365069253216062	0.08294290280892788	0.02288013281207416	0.06485968448434425	0.06877702486228114	-0.02061323057263163	0.11436168493836456	0.11620456211604704
4745	0.01658083050552572	-0.026633930579503712	0.03137339953474592	0.0672515162132122	0.01817922425457884	0.06966527562189222	-0.03069109423502466	0.06608980520111996	0.0728684130255706
4746	-0.06447589377443698	0.00700890140456428	0.06485572894441466	-0.007093840030186554	0.1298745712973386	0.13006816226902476	0.033551654452046456	-0.007622457610521758	0.03440661820774791
4747	-0.010522453611822411	-0.024860667095596405	0.026995829278816837	-0.04691484249494063	-0.0456020488652945	0.06542590700202632	-0.021454026836466987	-0.004185334226060341	0.021858460377704506
4748	-0.07387382675151831	-0.016633381148244714	0.07572325697786728	0.025595032447570054	-0.0804732169777846	0.08444551105148079	0.09030019297777962	0.02948181183096913	0.09499106316207284
4749	-0.14831991792429533	-0.03602187418858413	0.15263149567873563	0.060026886334660114	0.01094102980977149	0.06101584397787605	0.08417409304572454	-0.012279443804285728	0.0850650496985272
4750	0.0096310250338428	-0.02694950903370127	0.02861874700891101	0.13750559237259025	0.028055976787115623	0.140338611106196	0.042321731934096635	0.005581285992356643	0.042688168703166586
4751	-0.036749518937694424	-0.0479546226303164	0.06041666139210288	-0.04701743419497512	-0.004740676928392623	0.0472558264769352	0.08547012223870003	-0.1093575070676606	0.1387955552154022
4752	-0.0026809585380118493	0.08658996194487645	0.08663145530520476	-0.02592532805919301	-0.054823839947656175	0.06064467051260977	-0.04700044437861058	0.07697260605718612	0.09018771454594929
4753	0.06689694771834391	-0.07222146156740121	0.09844359362072501	-0.04428125270838813	-0.0087174695659534	0.045131182313977274	0.043553143795116815	0.08385514408593336	0.09449106584281272
4754	-0.07085708271045345	-0.06547244272836042	0.09647469578627589	-0.022915989367195123	-0.049151629894013865	0.054231220619819324	-0.05422169568232075	-0.019741880926502003	0.05770384861672906
4755	-0.014496139077400856	0.01411327399688507	0.020231721406308967	0.020955060595787445	-0.04849729391380165	0.05283088189245743	0.10655384704588473	0.01725044141522209	0.10794118791868934
4756	-0.14305201041260163	0.09177731733305976	0.16996162408008533	0.06400192991358379	-0.11083987321220068	0.12799111112245262	-0.06278706439064818	-0.10456195110214012	0.12196481899745411
4757	-0.03488804496471012	0.13801756030983092	0.14235878137767774	0.059745109940205335	-0.01514277905225398	0.06163425929783374	-0.1409206460326552	-0.04110992077802998	0.1467945982134111
4758	0.012628685583219267	0.11308904591025119	0.11379198567759817	0.010016939162415622	0.0657682092041915	0.06652665940891543	0.09855872480384198	-0.053967496533414504	0.11236686752349895
4759	0.04733695188396503	-0.036150678413595684	0.05956222429886272	0.06323330370152526	0.021549843820319846	0.06680453925961548	-0.05712851320954984	-0.019210429115710966	0.06027194710927686
4760	-0.024375552816823763	-0.11029286734601372	0.11295434547874261	0.02959793383012837	-0.27152235073460457	0.27313078302428356	0.05547819800602025	0.014662528024396748	0.05738310014334717
4761	0.003064977785730862	-0.02011867648251238	0.020350804215927696	-0.07339884089654485	0.028501977815907208	0.07873850763365262	-0.05844180939616209	-0.13736813868966882	0.14928312232989177
4762	-0.07882963909937962	-0.002611447660524787	0.07887288291562634	0.13029784591405574	0.05078715075944841	0.13984585561290672	-0.12134462090312753	-0.11567089027057677	0.16764328760231215
4763	-0.05116250764712589	-0.03518514474544104	0.06209345053626713	-0.033368519232370344	-0.004693748438916094	0.03369702286803534	-0.07110694328019221	-0.10396541536976864	0.1259563613941789
4764	-0.27285318159498567	0.030551018693331163	0.2745582332579129	-0.016663287436509047	0.09794934481369456	0.09935662684302317	0.06772897739128474	0.005841417542197485	0.06798041289497624
4765	0.002559807552507381	-0.009080552694532255	0.00943446087193385	0.03265004911376266	-0.18742162168044182	0.19024429027032	-0.07617278125729181	0.032093773160354715	0.08265774543344097
4766	-0.0742364492179286	-0.061126250454008726	0.09616376077843614	-0.0031832859821928766	0.04954212188551017	0.04964428618243162	-0.08776619538485964	0.06582784170675998	0.1097096613617215
4767	0.00950610902788005	-0.04488321475909415	0.045878852164814556	0.02513205707043704	-0.17064332338264127	0.17248409812984034	0.08415819125952413	0.04246280240861298	0.09426394191029544
4768	-0.11569638039488411	0.10615308692541915	0.15701633768583867	0.011190427235284102	0.1075953869766164	0.10817575033414847	-0.03609158376361607	-0.20925395073041209	0.2123436326213994
4769	0.015404737267808334	0.04428920064706867	0.046891782054497684	-0.04998095053493742	-0.11553652898144702	0.1258840138598091	0.016624788853719652	-0.04423629540065638	0.04725709931010254
4770	-0.012881507172748441	0.020431119854694667	0.0241529270598507	0.10648979190553486	-0.08819986340158698	0.13827252685961416	0.009497809686136048	-0.002297648234994002	0.0097717744676098
4771	-0.03429278485680338	0.12249300064189238	0.12720271341244907	-0.092022469985785	-0.01620310509596458	0.09343808429669122	0.16496623257760462	0.07415021271727423	0.1808648996816833
4772	0.038101900423370486	0.09200518659789704	0.09958267508350183	0.12067231340895648	-0.05051271136909197	0.13081796984102226	-0.10877906830042021	-0.056046271036356905	0.12236858337575159
4773	-0.041158539725039904	-0.01024782632898075	0.042415130988441366	-0.13862457091495003	-0.037799231535539705	0.14368560667663047	-0.18747241510176546	0.11311167022751978	0.2189524066224161
4774	-0.020317348421077068	-0.09913842499886989	0.10119892271225023	0.05900524702608624	0.0012023750237451034	0.0590174964083295	-0.08519760769620702	-0.08948678026132913	0.12355774438980423
4775	-0.02725789506126335	0.0272562787225445	0.03854734197025622	-0.003274087896559781	-0.11298848489920515	0.11303591186597431	-0.07423596984484576	0.055225054134741686	0.09252451471361521
4776	-0.02375766806532981	0.07342716617201751	0.07717496695143747	-0.05491064321615266	0.19250622489884223	0.20018447832740488	-0.060467346046255935	-0.0788799302585496	0.0993898552945486
4777	-0.16971907199062072	0.10862963046468108	0.20150672448395032	0.04854599445857881	0.11065593967694924	0.12083646206241308	-0.06172440093537059	-0.020706029979273854	0.06510484888495607
4778	-0.04313167322519669	0.09367636569748679	0.10312905858919894	0.000704127628876401	0.17573909507377164	0.1757405056697684	-0.08433289987587354	0.0802841268181343	0.11643701739749426
4779	0.03067782565680704	-0.07024986529906244	0.07665619715043179	0.022461806665410165	0.00502684418510954	0.023017426466389202	0.025462209987298923	0.09101620105631578	0.09451070305611424
4780	-0.13660776725518212	-0.04537836110772059	0.14394748254578368	0.00832146147837792	-0.07123895939412199	0.07172332993310816	0.008949650153772642	0.14459698132864887	0.14487368031230707
4781	0.036663994194771066	0.1093878442451441	0.11536875200379915	0.06718895754996829	-0.006346554840859498	0.06748803430979063	-0.09513810527733631	-0.08586719470622298	0.12815784877438421
4782	-0.11062526146507369	-0.02899003852025709	0.11436070482303747	0.06821259604131301	-0.028894769900001054	0.07408013219662447	-0.010949358938869808	0.08831334766968012	0.08898952656238826
4783	-0.13863107981534756	-0.08571986296023726	0.16299224275004967	-0.05490996261352337	0.011630545653260297	0.05612818887520874	0.06947073688706444	-0.12983568047267077	0.14725313988989575
4784	-0.07516721282297502	0.10078701052265938	0.12573039160707752	-0.03011468837291765	0.019153275773291477	0.03568952827715289	0.006311335469782479	-0.07056685226674733	0.07084852570272071
4785	-0.1327797401127728	-0.030206540037702973	0.1361722969089706	0.061633944578615325	0.0361902820005105	0.07147362895219676	-0.10568483727972165	0.02384900848964816	0.10834232800148128
4786	-0.02147517354848627	-0.08395165451332605	0.08665485199607961	0.03950390244214955	0.09422778447095413	0.10217354684292532	0.07956501705545774	0.0018253672425176057	0.07958595293520922
4787	-0.030117338538549053	0.061544395246185594	0.06851836736864272	0.028593367489875517	-0.04757315958771597	0.05550483021836354	-0.024443835373497085	-0.09792544165480993	0.1009301402508498
4788	-0.15417703912589095	-0.04907521314926934	0.16179906037821337	0.031604853476789506	-0.1484642104133314	0.1517909369394078	0.04137019948181739	-0.13903098267178335	0.14505553263439175
4789	0.004347127637295782	0.09082914273141532	0.09093311106532513	-0.06331156716949296	0.05435633733737325	0.08344438834452284	-0.014567593009687506	0.04914147313199006	0.0512552353197017
4790	-0.21706012065626798	-0.020617073287510904	0.21803706035960083	-0.15588534660497871	-0.03827549823847629	0.16051559130364237	-0.020529026022938844	0.0568626369721863	0.06045494514827673
4791	0.028216351961771496	-0.0017244523223089413	0.028268998104681437	0.01516424991953346	0.026761420343249902	0.030759195282227075	-0.05845822783955113	-0.04696211680286576	0.07498536401689918
4792	-0.05749925089068739	0.034558140201721876	0.06708523613427979	-0.11735151187990144	-0.16876296892002357	0.20555368403217564	0.015081605113590748	-0.03988068973357509	0.04263712263307608
4793	-0.01969877434685	-0.03536188221684908	0.04047844395090333	-0.0340786731215978	0.11561097409050082	0.1205290557993514	0.0001811384863985471	-0.00028805779948779344	0.00034027701523979906
4794	0.0474941772555506	0.056458824789571614	0.07377869455202637	0.09815462340667262	-0.0989805922747984	0.13939687135361256	-0.1389670581162426	-0.03547280861071186	0.14342302253200268
4795	-0.03654851789889387	-0.062346447416924224	0.07226945181829637	0.033535555604278615	-0.1911062906122481	0.19402641006126123	0.2213808694140033	0.07238595587718917	0.23291461085718596
4796	-0.04381492743729998	-0.04780225593016487	0.06484445649667243	0.06748907588068136	0.02912538644262762	0.07350553379617593	-0.03505212124428808	-0.07001053924542036	0.07829512634359061
4797	-0.05608925601735572	0.0013498063906815677	0.05610549543380576	0.0782846512759407	0.08832029187977615	0.11802101754825069	0.12894303284544092	-0.08883902396223808	0.1565844114142387
4798	-0.07657695498859157	0.04672244560390173	0.08970516684413632	-0.00592177459323978	0.14326606154151147	0.14338839494167333	-0.0372865035002008	-0.019827785396012595	0.04223060995274419
4799	-0.1102919787376622	-0.07851372791307926	0.13538362546732885	0.013961867713034884	0.04535196227212978	0.04745244179142912	-0.16553567320371462	-0.020800650899194792	0.16683742440123311
4800	-0.12916577142094804	0.006278108960180875	0.12931825531951976	0.1115801056377911	-0.10575160228190193	0.15373197897422056	0.10294404196247679	0.20293393620909592	0.2275514408675313
4801	-0.04403867961946047	0.019564854281069664	0.04818909446819865	-0.06756524859627488	0.0668585368281284	0.09505328381847009	-0.03319062163662933	0.06124590830635618	0.06966117030955248
4802	-0.14368465672287198	0.039202964931196634	0.14893674172938723	0.06750374060845975	0.034163910057159824	0.07565664376991571	0.09665484266976805	-0.05639374555792467	0.1119035886357965
4803	-0.12031002955465422	-0.07120066638284708	0.13979999322175687	-0.08348366152688105	-0.11633786279664206	0.14319224861012958	-0.059584543373535144	0.04997767831721844	0.07776944219301085
4804	-0.0019638163886887914	-0.06790754003787605	0.06793592988105941	-0.08195093839653361	0.03206777028017643	0.0880016942724094	-0.039069540417030015	-0.04731367213802391	0.061359698170561125
4805	-0.14625208432326997	-0.08904989779488888	0.17122954320496517	-0.017935866163100216	-0.03756087161329135	0.041623483412261394	-0.06401758431264074	0.1681561755794806	0.1799298487931982
4806	-0.04026689537068647	-0.010702959552139799	0.04166504777350618	0.1104259894229093	-0.07515087662117852	0.133572277801047	0.09790917992803119	-0.05375931899964556	0.11169723315053617
4807	0.10193924473669105	0.065735256038216	0.12129605724794523	0.012413120684270567	0.10943246508082556	0.11013423617925704	-0.0071529302040152926	0.160149802607495	0.16030946224637874
4808	-0.12450390911782316	0.06421088127407104	0.14008661841736353	-0.018674828456780687	-0.019126383281695643	0.026731400175234222	0.1145960183720548	-0.0032848920440380638	0.11464308937947068
4809	0.02819365718043375	-0.13282054287035047	0.13577989141836294	-0.011016443587969436	-0.03627240185762332	0.03790843132929439	0.06309514984312575	-0.013443620504620692	0.06451146305889172
4810	0.05629595789234028	-0.08919683593410643	0.10547658704979058	-0.0307074250225075	-0.02613614817427369	0.04032423828047481	0.09121580086169777	-0.22509762477963338	0.24287705327649525
4811	0.07480066746421235	0.11217630164658977	0.1348282704190719	-0.002843300708435003	-0.08601108460401113	0.08605806780120587	0.0691055938319717	0.03158317133044683	0.0759807857958695
4812	0.10638997208466879	-0.10474498905144969	0.1492994939427623	-0.10273583015803328	0.01457742625148935	0.10376488883229178	-0.04258590015102205	-0.09133578205148704	0.1007759096938825
4813	0.03315707087291194	0.07817700359092233	0.08491781461699535	0.11175128340262733	0.009483365261546441	0.11215294716956054	0.0578915549784757	0.077830511354724	0.09700010636882671
4814	-0.048933442300718444	-0.00039709834919667204	0.04893505351480343	0.039988856438022205	0.09709519425759677	0.10500754919119483	0.04301337595256102	0.05927713069752305	0.07323884716847735
4815	-0.12158011263626026	-0.03290133878951274	0.1259532527677949	-0.06587019657857482	0.07116602136383862	0.09697157002987228	0.0748773573494093	0.09511150788686584	0.12104882310929124
4816	-0.03518098447239822	0.037976964227076804	0.05176824780067214	-0.026147313830063156	0.0010088111964076584	0.026166767483925282	0.11340579034461837	-0.20308650954386148	0.23260482291301804
4817	-0.15644810934984973	0.09673244917201036	0.1839379722677134	0.014643755548132624	0.0628274256207045	0.06451143299197919	0.024174570060665798	-0.031262735372170516	0.03951921634557549
4818	-0.004614748809641871	-0.11583491578422839	0.11592680285988817	-0.0661753792729905	0.07729429154285772	0.10175258388383278	0.024762458854751757	-0.11530941717234647	0.1179382934299098
4819	0.08537819428915268	-0.0015836818056240607	0.08539288089845527	-0.14819461059547856	0.06144521377839024	0.16042804276627454	0.07281707804540094	0.10544977328320333	0.12814827950678462
4820	0.0035366306887253205	0.011486164639863598	0.012018308315336505	0.04446234725477399	-0.11425376156940091	0.12260025430708381	-0.019434507136144006	0.17295516028164964	0.17404363687212454
4821	-0.10706252778940446	-0.06834173110429118	0.12701565677895085	-0.029059648781891673	-0.033674267557676975	0.04447942763652556	0.13487249714550353	-0.0827736950377349	0.15824688014764715
4822	-0.12190409375799617	-0.15585214220037735	0.1978648485795417	0.026250783453579944	-0.02935234802943305	0.039378470853598524	-0.030367557800423	-0.09068384627393622	0.0956334070385288
4823	-0.03931330520110628	-0.0897704119441718	0.09800134094216076	0.17056963508619585	-0.10526336726235704	0.20043546817080024	-0.11946801658205512	-0.038806576547533354	0.12561272773644303
4824	-0.09078364896954255	0.040459766663751166	0.09939146662923491	-0.17469292238523823	0.1479220705438865	0.22890730893854264	0.09880450117120955	-0.044775196532509935	0.10847648443887016
4825	-0.13620135858078655	0.007860749507965442	0.13642800834901525	0.15609024864452076	0.010117720038519488	0.1564178186163142	-0.08266533230521877	0.05346367575954306	0.09844755858249507
4826	-0.019058021450454054	0.09703549134912066	0.09888930560465695	0.024735895547314073	0.028131484535280506	0.03745991124771065	-0.003960746184403505	0.12286846837868864	0.12293229043689896
4827	-0.10953054082777006	0.013757596307974143	0.11039117188524174	-0.1770679578688697	-0.019476578098602364	0.17813589980204095	-0.06689876928101075	-0.12872036824391994	0.14506680713438294
4828	-0.15804252170707897	-0.005097890116477668	0.15812472024061328	0.12414334204979915	0.080600617531626	0.14801361059636672	0.04764585415928758	0.14013781035797848	0.14801599005005114
4829	-0.025082766347938067	0.00464936347228278	0.025510032308145983	0.07668379374515256	0.0973786248039567	0.12394757275501152	-0.0045793582361442955	0.11442809245208417	0.11451968767018912
4830	0.08989279142043266	-0.09819902550750317	0.13313062217228863	-0.000318776025001398	0.08055597045063405	0.08055660117828668	0.14496251010792413	-0.06716294118613168	0.15976542180823045
4831	-0.19093114527850255	-0.0825990698610542	0.20803198931720082	0.0032196951982547514	-0.03592747147140974	0.03607145191836094	0.0658679777139879	0.1415023721284217	0.15608174719069728
4832	-0.08422958697395258	0.02363641989995833	0.08748316219416048	-0.0019828408065164977	0.04488865295593046	0.044932425060995214	0.0370788239960386	-0.09178988561701036	0.09899607209638701
4833	-0.014939877083286477	0.029243606756483208	0.03283882554829783	0.05157999773715837	-0.14544530837502828	0.1543205556459422	0.03171400431491533	0.07039407722753567	0.07720818724981648
4834	-0.10186630297025881	0.17360889340650149	0.20128783259466668	-0.05010466447183642	0.03225489771654591	0.059589057959831396	0.03143661638045737	-0.12593994173721898	0.12980419782975494
4835	-0.02567513198011091	0.04516776309058542	0.05195516552570461	-0.05746136838337328	0.10599764058993762	0.12057076207407551	-0.0029296559984717924	0.041655678374317856	0.04175857307301093
4836	-0.09261789444726949	-0.03217604903897721	0.09804780723506376	0.06531465239310531	-0.07486385163732416	0.0993508938017543	0.11342178518850944	0.04390256827225773	0.12162210677442085
4837	0.041652040227218835	-0.033812165589335974	0.05364843890487897	-0.12253298619581175	-0.047693142865922314	0.1314875225353808	0.12188465300829027	0.10156081134286112	0.15865203131246555
4838	0.04536602763095131	-0.0068094037961723254	0.04587422416860653	-0.10100153165472	0.013693093509934438	0.10192551303020857	0.004240117754741168	0.07542181395581875	0.07554090692439565
4839	-0.07615825152437943	-0.04053290459052932	0.08627279773947054	-0.06556063875381497	0.19282887187993664	0.20366926912103664	0.06538722779943759	0.16117675608186796	0.1739351495827382
4840	0.053645410554967486	-0.04392552548011493	0.06933456470127466	-0.10531622825128623	-0.03669480604312749	0.11152585674909547	-0.08249737410300788	-0.14164958264791688	0.16392199668812196
4841	0.0009348819789631935	-0.061517333926217665	0.06152443724004601	0.055224191187867755	-0.08310427087517018	0.0997799134598133	0.018168028401373968	-0.0478914768795137	0.05122178065719823
4842	-0.07964889004134434	-0.1512463805696011	0.17093686939985409	-0.014396776328546544	-0.024344873230995066	0.02828321094372805	0.07403364954310725	0.16148808328468056	0.17764960542492503
4843	-0.03311749171581371	0.027089873549675108	0.04278585638367399	-0.10050558714706079	0.07839616223948916	0.12746501991391887	0.053325145037369986	-0.048450985955454676	0.07204907447922014
4844	-0.12107650779986272	0.00901907581258243	0.12141196180576	-0.14521097397349697	-0.05763232565446624	0.15622967683085714	0.030114053506223964	-0.06628320162330123	0.07280329000815088
4845	-0.1299171772407049	0.008883376241509837	0.13022053338717726	-0.11311432511580082	0.00445233051024962	0.11320191603226328	0.08957499855047255	-0.1273314768544333	0.15568232193556286
4846	0.0024993241022057706	-0.15074702553375288	0.15076774299644405	-0.03718090773017107	0.05386486246189058	0.0654510756800672	-0.05585621200746309	0.025232385242344474	0.061291024504740874
4847	0.028536132314813008	0.04570503198424876	0.053881915297896724	0.13349422684430712	-0.004518544103035614	0.13357067732691336	0.08354311270125223	-0.06983434704830054	0.10888658185229533
4848	-0.10677209858287758	-0.0801230225075416	0.13349149700087923	0.1736594855561185	-0.05474240266237027	0.18208335336560783	-0.0826986492235455	0.0895152758613704	0.1218689919378029
4849	-0.06622490549833034	-0.05582323808770434	0.08661392508632379	0.20500885194283297	-0.004930014518411429	0.2050681214086435	0.040471341267928014	0.050876301342286885	0.06501021075412905
4850	-0.09368828953694472	-0.11751807509861228	0.15029302569062034	0.021799477121117974	0.013658170303538839	0.025724751092957465	0.03497601095114699	-0.15140796085566416	0.15539527648073825
4851	-0.10340151103593892	0.046275377618970284	0.11328408122191613	0.012282876408617605	-0.12307395911377503	0.12368536075384405	0.15231791168415057	-0.1887687225272333	0.24255798651948013
4852	-0.020024830102337018	-0.07205174906371303	0.07478267422182584	0.09675078020123364	0.17140230264963183	0.19682343057457213	0.01979732963732964	0.13267168707168706	0.13414063817954924
4853	-0.008271509074910342	-0.08925860483437882	0.08964104193591302	0.09895960655790584	-0.045021665429690716	0.10871961225169326	-0.1342767544554107	-0.14490439496641006	0.1975538672556425
4854	-0.0853535988100632	-0.051867995192533455	0.09987755381026257	-0.1657552536924915	-0.07743597045579376	0.18295117831567193	-0.03247091115002674	0.012171728028690373	0.03467724086655883
4855	-0.0039059528064109826	-0.07265849097769622	0.07276340274122611	0.06398403331755229	-0.06663348699392453	0.09237953295265759	0.05649174875480047	-0.011767918870360328	0.057704433035208676
4856	-0.09352936266176594	0.02332524641686884	0.09639402886239266	-0.04205686916157028	0.007979134689350681	0.04280708859598186	-0.0005839738021869737	-0.05490375446770826	0.054906860045462774
4857	0.014776106798986055	-0.011100705713116771	0.018481314873792537	-0.0991735839538193	0.017829242650923942	0.10076349362616785	-0.006616975209182572	0.07696245050598259	0.07724637951907362
4858	-0.09194067888124978	0.08586602354126921	0.12580167897104905	0.22930834524924573	-0.016651373828683556	0.22991212549869972	-0.07517174210819623	-0.05158070446815935	0.09116665994217818
4859	-0.060963509349247734	0.17897734403026036	0.18907522087333917	-0.033306240866246534	-0.04637546203402605	0.05709631476294965	-0.15136987992222317	-0.11635844912970598	0.19092440711323064
4860	0.02720906912018548	-0.02314765343940267	0.035723203973576076	-0.08588558771862828	0.12371286627507332	0.15060281358516636	-0.08381038561756593	0.01956439133768702	0.08606361685276341
4861	-0.10877327309217899	-0.022513473628007256	0.11107871728636737	0.048194050279056634	-0.0038163589446146293	0.04834491780833202	0.029312428223299068	-0.02482804963446402	0.038414196555407336
4862	-0.05668852435823978	-0.09769086574850215	0.11294730649558056	-0.1368839482936571	0.01906354807715822	0.13820504392297236	-0.14296908440100067	-0.001711056503235261	0.14297932301146804
4863	0.09277255576367874	0.11473379562240744	0.14754860541817819	-0.05475212165317879	-0.10762239704005022	0.12074922430463353	0.025816792723046586	0.05268733442231404	0.05867249777394439
4864	-0.13981479874470848	0.13048105308166497	0.19124194927191995	-0.0023626350513637974	0.017546526301806586	0.01770487587208459	0.058279695872774984	0.006660454631863364	0.05865905392116595
4865	0.0009476667073630937	0.04556810362050213	0.04557795673082618	-0.06343107829919209	-0.06114131492714049	0.08810086313548812	0.03160364010219974	-0.016451582964235482	0.03562926675836159
4866	0.03301199790341188	0.024141555279720707	0.04089751455649452	-0.12016116243659403	0.03954316553775175	0.12650046204998452	0.06338205285292478	-0.001184921899830948	0.06339312789064482
4867	-0.007830477417971639	-0.01658404518275407	0.018339763663062628	-0.150100142511524	0.11884999233780302	0.19145593085792784	-0.06709701421225946	-0.007539379779874789	0.06751926809189605
4868	-0.10211971612853708	-0.043918761118710126	0.11116336626953736	-0.1410991713204828	-0.0016423917612442202	0.14110872970168908	-0.0036780286310236967	0.22443481492320022	0.22446495059189478
4869	0.026453305526911972	0.06607997603367628	0.0711782312642804	-0.02651763878231784	-0.15278015049172824	0.1550643722808841	-0.01956767754658636	-0.038863191240487996	0.04351139664457948
4870	-0.027591571684648427	0.07371644843133328	0.07871092425679241	-0.006731028842545135	-0.04409044314114306	0.04460127717522833	0.0068830745146307055	-0.12534386875937722	0.12553271346681685
4871	-0.03105976823340353	0.047658041961531936	0.05688583449611935	-0.11846241843476833	0.031924606024541384	0.1226887323727665	0.08904068307878665	-0.04520889004629287	0.09986033738354143
4872	-0.021322823509023498	0.0015677331622691718	0.021380378613697272	-0.0646632047177635	0.018598394925744017	0.06728469616625561	0.06210095262078777	-0.0743302932408213	0.09685825111819751
4873	0.03003060001870744	0.042077208256808545	0.05169456830432409	0.1144529060620067	0.04671985096883941	0.12362124485940552	0.05706311678663575	-0.02858996368106991	0.06382464508863427
4874	-0.05237960387295742	-0.12534499882295752	0.13584915028006306	0.07895602134767997	0.10760707365658291	0.1334666085880231	-0.0340840636862333	0.010268853502114013	0.035597369981714755
4875	0.05413078472562296	-0.11475667054401739	0.12688276198664608	-0.06196067806677826	0.01102683152042123	0.06293422471020592	0.1526266246297648	-0.03331151777548435	0.1562195370700526
4876	0.05460210155761849	-0.06838607683209855	0.0875102565359865	-0.019409961058806727	0.004111267885034559	0.01984059252963253	-0.005839786732462837	0.032107104032051206	0.032633866433593305
4877	-0.04374739196120538	-0.05934317877649987	0.07372548521852508	0.0697611289663867	-0.14765840021663088	0.16330835333564406	-0.038185227741504915	0.056351632710803165	0.06807068478312715
4878	0.005779230710899012	0.1567968608418815	0.15690333035814807	0.014180022819051874	-0.008708453070889794	0.016640619040069443	-0.08703422655520034	0.10757968518718701	0.1383775460724615
4879	-0.0365496963894342	-0.049483569982806834	0.06151832250966504	-0.024871670975416753	0.16011172417951433	0.16203198522775142	-0.017761188183339115	-0.01979198730158009	0.026592904448929467
4880	-0.025637406292296935	0.03624542207410261	0.044396027105205606	-0.009639442279055995	-0.029581992657987166	0.031112909492177983	0.10761510312419671	-0.021337209335909636	0.10971001286425922
4881	-0.07414305982856963	0.029790238819951687	0.079904015228852	0.057725761535322884	0.11218332785655956	0.126164030507135	0.012644966716386876	0.008441775794729734	0.015203906137141756
4882	0.06203890758941992	-0.012134410609739165	0.06321447599825798	0.07844045156138672	-0.11597318035415348	0.14000958182428538	0.10313863474004194	0.03431365477827225	0.10869684852967097
4883	-0.07364346515470736	-0.18696446026199345	0.20094543876647494	0.07020144535057049	-0.061467935398762844	0.09330889567182551	-0.030497576534127668	-0.06877482167841427	0.0752334916865664
4884	0.10052552502151646	-0.05413554893465042	0.11417547389569908	0.05514446547444525	0.020611019891496926	0.05887041883178653	-0.03428326380631506	0.14016026820095062	0.1442922137863849
4885	0.04965533620457399	-0.020734030585991017	0.05381033764928527	0.014642198672300615	0.1321895372409468	0.13299799899973977	0.03663452801019625	0.026384809058821897	0.04514694664759007
4886	-0.10741516101273656	0.1006757684203887	0.14721965616869187	0.04247697266995534	-0.05823423041219833	0.07207994727318506	-0.16443462135644948	0.06795023957683882	0.17792127404891386
4887	-0.03171468202476301	-0.04200855263578428	0.05263591502467953	0.11318976196278276	0.09187950260643962	0.14578671137109228	-0.009914701134267841	-0.04515519336990648	0.046230864007235445
4888	-0.10970744389510045	-0.004863778107221885	0.10981520652201546	-0.017081652955520374	-0.1443562217880964	0.145363343510759	-0.06203544564329439	0.03714090200197333	0.07230382505567959
4889	-0.001928467604855518	-0.03465924584512076	0.034712855109533966	0.03756772531072436	-0.056253456783098545	0.06764455177669504	0.09811809774012112	-0.04039953789774876	0.10610977224785471
4890	0.05043953889429059	-0.000620524085611053	0.050443355697351026	0.07355320684192321	-0.16293897039446498	0.17877131288307718	-0.058789346273335034	-0.14196814246776387	0.15365917060492482
4891	-0.05822540088158533	0.044132022579045735	0.07306047306675971	0.08660933119560103	-0.09111128659365607	0.12570776744060266	-0.09254615168690314	0.05767476722588198	0.10904663665888534
4892	-0.01559754536598627	0.051450111574273344	0.053762416263121726	0.13569401337426723	0.05743170180739323	0.14734743173231474	-0.0021856237895236637	0.035354068505243516	0.03542156280040144
4893	-0.06936953684237496	0.016541868373219158	0.07131455707639588	-0.05113207728979071	-0.10630725001313279	0.11796491314506975	0.0245510271871149	-0.1468840807550117	0.14892174493735713
4894	0.045453724958985704	0.059421233334819634	0.07481259308216899	-0.12069166196873238	0.15710045787671703	0.19810863467766593	0.16468905668609937	-0.04975107281449916	0.1720396891369862
4895	0.05347885570790123	-0.010613759382999955	0.05452192124335624	0.16638439283620723	-0.09364440240701732	0.19092679299050913	-0.0007990979213674928	0.08010477454933565	0.08010876021439743
4896	-0.11864636501815334	0.024494992068285752	0.12114852276625689	0.16780189642258678	0.0672205833698979	0.18076527119888358	0.06621869753875596	-0.04081713886705639	0.0777878829190113
4897	-0.0683150136426348	-0.10408809872546562	0.12450410991318983	0.18221627195735982	-0.1294361934945452	0.22350950304717662	0.053082473491066026	0.08403172432962353	0.09939355957877538
4898	-0.11616429333617116	-0.08452869424159364	0.1436636460503521	0.023964902955683792	-0.048825956368909296	0.05439016996676859	0.16142210143320662	-0.049996008522248496	0.16898726490262272
4899	-0.042224085769111463	-0.09637597573241198	0.10521978006730362	0.07724258125432946	0.07324598158936248	0.10644900270937684	0.019099949711211425	0.03878646309130242	0.0432342202208363
4900	0.01593064643885999	0.025897285188866297	0.030404849549264937	-0.07005552301270841	0.002486562173035441	0.07009963834446287	0.0132617611820354	0.05791864495927638	0.059417537340149436
4901	-0.03200634970748615	-0.009915246510450618	0.033506992329376595	0.042270665269032726	-0.06949109126407962	0.081337696717815	-0.04594890189809318	0.045318015201989456	0.06453699781899014
4902	-0.08282234302852487	-0.1166219541475777	0.14303922781508	0.08775283952415067	-0.10174450919461397	0.13435961445242475	0.0397725444757432	-0.04290504705496741	0.05850383198444302
4903	0.00040036195379005926	-0.004179106293509545	0.004198240001059215	0.14438026144756738	-0.0845202735822646	0.16730013909763722	0.022954863644722868	-0.02007616160537551	0.030495541145435894
4904	-0.1353845065340286	0.0834071050043513	0.15901480992243874	-0.014965863806798584	-0.0007341687940312394	0.014983860760891135	0.12815950097169324	-0.01655136818577316	0.12922385800669497
4905	-0.11335445066704367	0.01672729385054471	0.11458199616689224	0.04442266798242557	0.05181910393883923	0.068253886070326	0.06172155535667904	-0.1773058358497232	0.18774160386556996
4906	-0.08092829035090572	-0.018709330384727958	0.08306279084262341	-0.10164712086185773	0.12895575703519346	0.1642002571618722	0.1455200531112477	0.01687722734747223	0.14649548341310256
4907	0.03583338872445329	0.1045931619988244	0.11056112012995392	-0.048543126673757195	-0.14127452860623435	0.1493818181044071	-0.04469775621215354	0.19917081470108858	0.20412472373305607
4908	-0.09586744400873591	0.0005495225219162745	0.09586901895696132	-0.09575476016169027	0.09027477713871557	0.13159980805862748	-0.07586682448132177	0.11285759329417072	0.13598754141844072
4909	0.08467741381344956	-0.04571559596025986	0.09622982970023332	-0.10870812394694927	-0.09422418285872419	0.14385983750671896	0.0045156348864956305	-0.10936231815425333	0.10945550507169689
4910	-0.08915725412607378	-0.020502729845475718	0.09148430408773879	0.12931105072049573	-0.021295313122268667	0.131052806911619	0.0419824676852006	0.009921299093256376	0.04313884292185829
4911	-0.08894662482816498	-0.06375393648779813	0.10943521593167592	-0.010965292265536422	0.08409184572467895	0.08480375081240121	0.02134926005111057	-0.045564052151936665	0.05031772802138775
4912	-0.008194216039349417	-0.06516988292910943	0.06568301772523366	0.09532351580699265	0.09216436244270862	0.13259276892152505	-0.04541522816853711	0.06607915580933746	0.08018103131087168
4913	0.10880254941470811	-0.01868961198565148	0.1103960884964418	0.06697789028023567	0.05764675010480436	0.08836959649131057	-0.03110472895835678	-0.044757632508994824	0.05450458541611953
4914	-0.05274218477200861	-0.02558707939806989	0.05862112832970575	0.11776943112137193	0.04318271926346702	0.12543678148628884	-0.01728582964599243	-0.1713222914891527	0.17219212370966472
4915	-0.11916475171801809	0.011518990266036307	0.1197201954089866	-0.06231670433515901	-0.0820144990685626	0.10300363923989717	-0.1112621085676871	-0.02993801437899917	0.11521953613812613
4916	0.010397405060184313	0.09645185125858716	0.09701064706100133	-0.14065531287721253	0.04750556903456884	0.1484610929835987	-0.09349494742998947	0.008927191316223592	0.09392017855462666
4917	-0.06570003714065771	0.05656364096678802	0.08669452323938061	-0.052008037427468234	-0.06960819173388781	0.0868915203775295	-0.06038761359601794	0.018129556530384568	0.06305033462092316
4918	-0.09807173443130643	0.044403644203352105	0.1076556952181471	-0.02347425136215533	-0.031294997528958875	0.039120548914236795	0.04320845351576104	0.13180324130204366	0.13870495619460912
4919	-0.021839953507859066	-0.019782946574583397	0.029467754315493172	-0.01592220324045206	0.07191109857776305	0.07365271654658108	-0.17321844131652478	-0.03884692579134473	0.17752101863037115
4920	-0.04119347064592966	0.09604399607678296	0.1045052687966218	-0.10638815636243866	0.0269210516756498	0.1097414362833005	0.01622478842103765	-0.11225483916285592	0.11342130608834519
4921	-0.1462730624470942	0.029550987425547695	0.14922824684179734	-0.10498593019843636	0.023154834829122298	0.10750903178614757	0.03223864951592993	0.03153167658457835	0.045095200973556106
4922	-0.1952836197111222	-0.07995710055785432	0.21101855382192586	-0.08314107769773299	-0.019873375370766597	0.08548327233656808	-0.07720043531073602	-0.015092410093492874	0.07866185895716743
4923	-0.06286544067655174	-0.02947762041365197	0.06943337624448631	0.0827957714070527	-0.12593343788770586	0.15071287450349288	0.05890229528247038	0.06182977088821026	0.08539555584239676
4924	-0.13024455797771475	0.000725480209165896	0.13024657847461557	0.08627677572489935	0.11527085368898697	0.14398281751539807	0.015211195415266096	0.1462117068934703	0.1470008289046816
4925	-0.1619072316198046	-0.04337220346137611	0.1676159290875544	0.11382947246399895	0.20268070759929255	0.23245777688514146	0.15512079110425336	0.03579064267329583	0.15919619950167452
4926	0.03438904402122114	0.19360881332126245	0.19663921008883486	-0.12116698917843445	0.08163607330701163	0.14610231939142726	-0.04698463304214755	0.004218613691163586	0.04717364140683371
4927	0.13593847961523453	0.05475270401206557	0.14655077221473242	0.10102336602391454	-0.042483361548980685	0.10959268447895244	0.0950901719340871	0.05305893419098966	0.10889164933978186
4928	0.06796297792119425	0.06835993642092525	0.09639526583494483	0.03413212180139383	0.07660494872426618	0.08386489079294526	-0.028981333948000915	0.09467689670451647	0.0990132944962606
4929	-0.0788805528907336	-0.05868826803975698	0.09831812869381812	0.03681654561270892	0.028388470814699356	0.04649046467878885	0.09439096844435312	0.05457526236287011	0.10903262899627328
4930	-0.05166731347178053	-0.032827032833417	0.06121376778174557	0.018818747442754982	-0.04073660252088451	0.044873333286694135	-0.018228292795094258	0.03882476445593445	0.04289094302160394
4931	-0.08358689868345132	-0.038055004297829695	0.09184200010684322	0.1261279347138098	0.04745409423970555	0.1347595895485064	-0.14070757323238178	0.09257086562295525	0.16842798558175928
4932	-0.148048850012093	-0.030380929895078717	0.15113392369416237	-0.0073235639715752586	-0.066880689878934	0.06728046720949478	-0.026088677683610426	-0.06855449857805175	0.0733507898973652
4933	-0.002937448462396398	-0.020371165840027277	0.02058186097395299	-0.06130744016647826	0.10007152374050174	0.1173580507826886	-0.0051672629736497395	0.057644572282168224	0.05787570578604609
4934	-0.04274725791709232	-0.12197416527770309	0.12924792089090967	-0.11794168415982649	0.025527218674307073	0.12067261394244412	-0.09092164848944097	0.18579047251765854	0.206844980220387
4935	-0.02460567414953121	0.030659471067625	0.03931211475486206	0.13533206438888265	-0.09994378226353903	0.16823652179267845	-0.05822194942253682	0.09275646572058933	0.1095151009109488
4936	-0.11441467386986573	-0.14266249758821462	0.18287510988337116	-0.07470590711313639	0.00947530817043341	0.07530440905100606	0.07317403904334256	-0.07887538613419955	0.10759073625426911
4937	-0.13267644033195994	-0.0762514990965445	0.15302721631667504	-0.09900107783179313	-0.0023590407925348006	0.09902917996892432	-0.07313704903231542	0.028685272521451848	0.07856126781554171
4938	-0.04441573985751528	-0.10453939382912751	0.11358363794689749	0.03112166262402559	0.0667817116630195	0.07367737031902227	-0.03196014921693618	0.1652412855196179	0.16830369448750881
4939	-0.10308267932576824	-0.004908104603246915	0.10319945866028359	-0.09337910788027748	0.01903800998249786	0.09530007141975386	-0.13042722724712588	0.26262763807441275	0.293231202104957
4940	0.08902361950686953	-0.021225696709918924	0.0915190419034495	-0.07630146937324823	0.002959650380827376	0.07635884859591237	-0.1171131113352838	-0.14503384811992626	0.18641431797773586
4941	0.11943176262846182	-0.04593989843267892	0.1279625734054536	-0.013727990142886306	-0.12956885305877572	0.13029407275977598	-0.006261353264635401	-0.09321928003995932	0.09342932471056889
4942	-0.008406485045495968	-0.018453749166927356	0.0202783098195096	0.15518203884546827	0.01830691842648094	0.1562581468036475	0.017710850626754593	0.30600345196358114	0.3065155572618638
4943	-0.08521251368242647	-0.19904311288443205	0.21651635798433908	-0.05259221431222539	0.0035934748515755685	0.052714837264018474	0.05400516950220692	0.07593648692481522	0.09318212478498616
4944	-0.07480472440048713	-0.1541765305077223	0.17136554307103707	0.06333291861817726	0.03770425742901936	0.07370664562283666	-0.12958625522473802	0.009658869178502803	0.12994572442746385
4945	-0.007316503818918632	-0.043327564421430036	0.04394097252935375	0.16031776600866635	-0.047242683626487994	0.16713365087331136	-0.005527041130348685	0.002574688690269118	0.00609731133438057
4946	0.03907546414517749	-0.12972360599464167	0.13548101656842587	-0.08209428578921868	0.06899412939622365	0.1072364753728169	0.036550834378053156	-0.029701538706188482	0.04709718564040833
4947	-0.13016254475787453	-0.016637752218258663	0.13122157923421687	-0.02353393252155187	0.02535862000452727	0.03459632333735722	0.052950301667984	0.04079072960501889	0.06684024288136806
4948	0.032979369963063554	0.014490548923144483	0.03602242150737041	0.17209077760606656	-0.18550779131485176	0.253038290334833	0.09819390213414582	0.03917361033906942	0.10571950701420932
4949	0.05732783134650476	0.054439777856289374	0.07905801452057488	-0.04120777075402309	-0.11741793180259967	0.12443894518725264	0.09288879720986859	-0.05250016535855901	0.10669862234242825
4950	0.011249340308123601	0.048907662840101944	0.05018473016614778	-0.008918444803819283	0.0025550798386011855	0.009277235078427055	-0.01044584429482609	-0.06911013598936827	0.06989511112732225
4951	-0.043818016458427415	0.030848236238647197	0.053587612797981604	-0.09055261385749014	-0.08219532372670305	0.12229410091644334	-0.03220304031488015	0.10347027651135349	0.1083657414816036
4952	-0.04547848592864916	0.04876585566740394	0.06668134192813167	-0.016862652241246483	0.12388762989933505	0.12502997193746718	-0.1055121004216465	-0.013235518024091921	0.1063389969519822
4953	-0.02798256270902482	-0.06501173882162667	0.0707781746047177	0.018384389041501775	-0.1270022363960454	0.12832596701379767	0.05972659870486087	0.030984674237847315	0.06728533741073911
4954	-0.12943288610653295	-0.04496248336925429	0.1370200602707399	-0.027581202389596885	0.02015596458409983	0.03416117143148624	-0.04051508601931207	0.02557382419012019	0.047911300116563665
4955	0.021733006624447965	0.02110436109490876	0.030293854726043	0.15817392127113553	0.011408005241065786	0.15858477844316446	-0.026297374747825474	-0.0629907239331754	0.06825967492050548
4956	-0.041677657968005294	-0.005365762587891085	0.042021644206856626	-0.024758855668548383	0.08087946602566069	0.08458421223025023	-0.03721555521493541	0.007901408761806337	0.03804510231786814
4957	-0.09545441508902659	0.08008357733412942	0.12459905584963185	-0.026684333502617362	-0.005462437093150395	0.027237692146647313	-0.0987633904152386	-0.06938580784997408	0.12070044580409126
4958	0.025770270833585462	0.11300797265442733	0.11590905375465776	-0.04809830058304689	0.029321085209870416	0.05633092007824487	0.06581626964627127	-0.11911007103126592	0.13608449717445373
4959	-0.0435187569234454	-0.03744378910811053	0.05741009969451877	-0.043103589088806245	-0.029679515619152292	0.052333479147904566	0.02199935825894556	0.1073451951921783	0.10957628710013995
4960	-0.06597491707452512	-0.14058755246531607	0.15529826010351327	0.11709332582118197	-0.01913735645147281	0.11864689361216418	0.0028924373244708468	-0.005172895913933602	0.005926638660521074
4961	0.08473313950902785	-0.14910541559192386	0.17149964982441424	-0.003968844012268945	0.018854585775966694	0.01926777432857798	0.08561119402702624	0.050900847424483094	0.09960006431355173
4962	-0.1491437546557036	0.049355590009819914	0.15709816618286204	0.08912162158359778	-0.11882177560905333	0.14853039349768862	0.13122858677485408	-0.0914437619113834	0.15994656476283314
4963	0.004603918477398006	0.03574244395112209	0.036037735291575015	-0.03196667895364698	-0.00724681121754643	0.03277781011825368	-0.010084084277363183	0.064000396679712	0.06478996473894282
4964	-0.07566738822986117	-0.0008287470776690623	0.07567192651999338	-0.07909942075826101	-0.13116014932264392	0.15316560689211747	0.013898994225093159	-0.14081333807356647	0.1414976261987801
4965	0.11199785124902734	0.059451910505575294	0.1267992442688922	0.019081165364949148	0.012105929914810224	0.022597442571822855	-0.04734795291952576	0.01487632191570607	0.049629966748017715
4966	-0.04093907490057234	-0.008937626558340735	0.04190332948837156	-0.03007212071337255	0.11701247156925564	0.1208149450479762	-0.08287648644123907	-0.05698103422449527	0.10057509764418816
4967	-0.18326368864751116	0.04540984098710084	0.18880580826649823	-0.022344440926837888	0.0013137325323132204	0.02238302780008563	0.0835367138441496	-0.030388690580891532	0.08889237917336053
4968	-0.06264938372237913	-0.03624815687821897	0.07238006740713825	0.06392417510296206	-0.04028906555498894	0.07556129277539096	0.11129246847915115	0.14164684956859058	0.18013840105010864
4969	-0.09420911878058177	-0.02940418327918187	0.09869125622733496	0.03063203341395573	0.1692612869154237	0.17201076919582411	0.11294543881184033	0.08220202841123227	0.13969196692480282
4970	-0.0862376949390008	0.0032743396578169097	0.08629983388504822	0.08504533152375467	0.12362674647912117	0.15005425971627143	0.022952774130787203	0.05206150782542845	0.056896664553874175
4971	-0.13952649075603624	0.09205780521511545	0.16715944820355924	-0.0422518318962028	0.1571061382689026	0.1626885244273625	-0.0385213844624033	-0.05679385482073898	0.06862535250400877
4972	0.016785173374852476	0.06465625693961011	0.06679950304204918	-0.017042399641384275	-0.013469031495306191	0.021722297184188534	-0.04847181840517786	0.016032897992913672	0.05105458840844488
4973	0.03804418674862014	-0.020848370607193637	0.04338219337860615	-0.13501923246363148	0.048000443601589074	0.1432977170823649	-0.09050769064691355	-0.13338367319230013	0.161191954949705
4974	-0.14187374405404665	-0.04173869273245528	0.14788602950558735	-0.1237915086649892	0.012661890509839072	0.12443737818210912	-0.026260068170850123	0.07171242745016014	0.0763692571073739
4975	-0.04023534859483402	-0.021474273386695032	0.04560732061889111	0.041087442453978544	-0.05519629201331285	0.06880994535260075	-0.10854002487615029	0.12756426142143362	0.16749202307008884
4976	-0.10479073079089662	-0.05072796003625789	0.11642346494212559	-0.13735574124767702	0.048326185426846996	0.1456091338193068	0.17350513603949963	0.002184840052022356	0.173518891646236
4977	-0.07411064407675058	-0.06723320901414596	0.10006343967609072	-0.0431129611434364	-0.05642828276862446	0.07101322774505675	0.14375290917870578	-0.002889896920473184	0.14378195436685437
4978	-0.06825974035948255	-0.018771661243622267	0.0707938374421763	0.003814501333997175	-0.040125417381469075	0.040306321346212766	0.07997425436196305	0.07357232274095989	0.10866815556662371
4979	0.08153980233318565	-0.06515617418728771	0.10437464442698315	-0.0077596237410889205	-0.013069815177835443	0.015199731227427956	-0.031773423688214016	-0.18348420000484358	0.18621493523422927
4980	0.02049800282530381	0.029716794405527745	0.03610063696898668	-0.03686561952651095	0.09366049983955034	0.10065467268471878	0.1056936903592508	0.07563534518216435	0.129968694779098
4981	-0.10399879726725242	-0.008500735806452546	0.10434563882734234	0.11255253102409075	0.021442354372462336	0.11457681615825764	0.0877905406627929	0.05831091209915692	0.10539137298517891
4982	0.023502140291821832	-0.12394569092330732	0.1261542107769396	-0.02903177404157748	0.00387757408405906	0.029289579798600363	0.010875441555879752	-0.00960390999780881	0.014508973646725265
4983	-0.11298333048021243	0.016901819604673286	0.11424055528729636	-0.0794393349769299	-0.02248019529054321	0.0825588706431831	0.07235126534355255	0.14762716534439388	0.16440342315302975
4984	-0.13298524518580557	-0.0037786047894416215	0.1330389164541098	-0.045609956380920386	0.01914390654497652	0.04946470740712266	0.1628749586889325	0.040840789576002644	0.16791730780688688
4985	-0.09305777140991245	-0.0059761469917423305	0.09324946730489364	-0.014708912935485914	-0.15111989869731468	0.15183404065633752	-0.009725561251321766	-0.0032975058381745086	0.010269376144927518
4986	-0.09138761121369818	0.025850622796709754	0.09497341829335103	0.1607670410009088	-0.07820386667430261	0.17877887524816793	0.037448878989478615	0.0267996834793822	0.0460504242343508
4987	0.12510612025488824	-0.039839033717509804	0.13129619161565748	-0.11694541555397459	0.018769998698316435	0.11844215073286453	-0.05304212373026328	0.061620018605115776	0.08130494193289467
4988	0.04552278812762828	0.03239420862686304	0.055872256008448966	0.058633247523032214	0.04317670609690626	0.07281542188627205	0.00629071683515219	-0.04152976549024342	0.042003506281912704
4989	-0.05073125757768365	-0.05704234208004768	0.07633799372128182	0.06326168830072161	0.030002189709182163	0.07001551680880042	0.027597242446487886	0.09741337302104325	0.10124708901488057
4990	-0.07266341662766344	-0.03276051741062738	0.07970711145824705	0.010750673041536932	-0.043035169188059184	0.04435766853533791	0.02107619284712971	-0.0269915414480448	0.034245426186148155
4991	0.11289644607418395	0.049187123517464626	0.12314617597028113	0.09607287134401427	0.0746356732041008	0.12165722470495885	0.09630224269829628	0.11308412729470542	0.1485333019720719
4992	-0.14712443943088757	0.0031841113562592967	0.14715889114485053	-0.0660275999556983	0.06482407058736664	0.0925300172021254	0.09537837238204457	-0.09501706716401746	0.1346301488177866
4993	-0.011214636019593648	0.0787135294065916	0.07950841321957272	-0.018697739099813496	0.11678387437559506	0.11827120850663303	-0.06441536558672385	-0.02967668227805835	0.07092280870569151
4994	-0.03110484655800972	0.061100909104871697	0.06856261789662878	-0.05670775873255553	0.015551846783611933	0.05880161425378277	-0.0733162473299529	0.07238398580724184	0.10302773181959222
4995	-0.033686650513774785	0.026621338870967955	0.04293583708419008	0.02719195838316379	-0.05699276129361643	0.06314726787900529	0.07761502815475343	0.10836815670740373	0.13329572380096663
4996	-0.11182388041356586	0.04941356877595395	0.12225498357908936	0.006310388787548989	0.10310773921751971	0.10330066259805926	-0.18039864344848452	0.04407160279903258	0.18570400300297554
4997	-0.15440117617472385	-0.05339255476241142	0.1633722378747234	0.045310482515119654	0.0010205822894140148	0.045321974956553136	-0.01306408263344121	-0.042552191800317	0.04451246209843201
4998	-0.006221881119424375	-0.038879303185917986	0.03937400183987884	0.07716474593480344	-0.008976193896521763	0.07768506981428747	0.07747290224696012	-0.10821414985855388	0.13308776357042218
4999	-0.10995847435563656	-0.07134211142931529	0.13107464646457004	0.14716594519389745	-0.05580698220037989	0.1573919778359963	-0.01850364337637953	-0.08660434996177871	0.08855900999052821


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b2/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.08602193337700963	0.0006020976031118494	0.09601098845980108	0.0006793603023464471	0.11085866484613606	0.0007666017997852315
-7.86667	0.08661186628937753	0.0006043810878059139	0.09647586004848945	0.0006820698948805505	0.11131942194970354	0.0007700191169765181
-7.73333	0.08732225043885018	0.0006076245501227503	0.09701651479499074	0.0006851612020008422	0.111815859203275	0.0007736613853064452
-7.6	0.08811992833304058	0.0006115745154057007	0.0976034394900696	0.0006886071444439169	0.11234209524329028	0.0007776226929810612
-7.46667	0.08899788291806109	0.0006162463726881187	0.09823704200430207	0.0006922704583996841	0.1128833437033712	0.0007816075750656014
-7.33333	0.0899345445428421	0.000621455524610889	0.09889915693930937	0.0006961134070335651	0.11343002722823799	0.0007856089429374178
-7.2	0.0909195094314689	0.0006271402719392057	0.09959585780632839	0.0007001558341184892	0.11399067053808726	0.000789638572200516
-7.06667	0.09191770342113856	0.0006330018633081065	0.10025973610116284	0.0007040346887342897	0.11451355067480998	0.0007933564917294199
-6.93333	0.09294303201106935	0.0006391660945243594	0.10094376861921425	0.000708020720643762	0.1150362288252778	0.0007969766471946009
-6.8	0.09396502941584761	0.0006453635915148077	0.10159662654940291	0.0007118364502755563	0.11552284097320238	0.0008002590556375684
-6.66667	0.09495506597824876	0.000651418943104329	0.10221157556413137	0.0007154326822777559	0.11596455509624055	0.0008031132185642473
-6.53333	0.09592468279150307	0.0006573666615970874	0.10279292649142738	0.0007188388697360058	0.11636603007327603	0.000805581189124946
-6.4	0.09682245910811235	0.000662860577686736	0.10330347542065631	0.000721835760099533	0.11670288858826319	0.0008074885610260262
-6.26667	0.09767160167027028	0.000668028060899613	0.10375603963863685	0.0007244983566276203	0.1169849361802174	0.000808946148427438
-6.13333	0.0984603950091736	0.0006728389920258167	0.10416633137583267	0.0007269086727442162	0.11722854099936815	0.0008100812837287452
-6.0	0.0991978522734739	0.0006773414711919179	0.10454009106072186	0.000729102407473928	0.11743914343359338	0.0008109581714037724
-5.86667	0.09988088237136511	0.0006815442781820267	0.10488920295971366	0.0007311360192027214	0.11762973927150336	0.0008116795702957624
-5.73333	0.10052106781590851	0.0006855145959390851	0.10522050398051971	0.0007330635016395368	0.11780855293045177	0.000812343290707823
-5.6	0.10112758312109625	0.0006893210366297235	0.10553805008497176	0.0007349190555996334	0.11797745454393085	0.0008129718580399129
-5.46667	0.10170451640541077	0.0006930106031722837	0.10586564166176442	0.0007368152210105992	0.11815948390672329	0.0008137314673835635
-5.33333	0.10223766068256143	0.0006964376248681266	0.10617265008903799	0.0007385917301945416	0.11833427957962439	0.0008144957453345692
-5.2	0.10275409801522663	0.0006998002293589824	0.10648500042729786	0.0007404247974275925	0.11852227525540823	0.0008154162475214598
-5.06667	0.10323851292977543	0.0007029870907223656	0.10678857191990483	0.0007421958806752166	0.11870612554964144	0.0008163559863952175
-4.93333	0.10369859335596376	0.000706029841516837	0.10708775688126736	0.000743957694300661	0.11889514434335893	0.0008173638142831682
-4.8	0.10414279816232148	0.0007089744748132433	0.10738181130647541	0.0007457075636866917	0.11908422407558837	0.00081841605254324
-4.66667	0.10456247214532505	0.0007117929890434172	0.10767127053712788	0.0007474267635444746	0.1192737574393849	0.0008194759957520464
-4.53333	0.10498551975248761	0.0007146298948063879	0.10796786502119031	0.0007491985237174092	0.11947140231220904	0.0008206031749333908
-4.4	0.10538786603233034	0.0007173424220703984	0.10825186683988862	0.0007509023567814593	0.11965919479396893	0.0008216774779116817
-4.26667	0.10582359954039208	0.0007202756440228629	0.10856494724060481	0.0007528813550825474	0.11987923310657896	0.0008230176526103372
-4.13333	0.1062733837641013	0.0007232829361994156	0.10889766244322377	0.0007549116907449504	0.120098182555585	0.0008243989061543949
-4.0	0.10669408703502285	0.000726088756174549	0.10921393147063688	0.0007568649625168927	0.1203190910520662	0.0008257297654764404
-3.86667	0.10699735723723915	0.0007280744522107891	0.10942878309853603	0.0007581863996593032	0.12047420683776401	0.0008266175015804917
-3.73333	0.10717502388577455	0.0007291872591369007	0.10951557552219317	0.0007587270391285608	0.12053278652035725	0.0008269056252167275
-3.6	0.10737582396721494	0.0007305943307335078	0.10961483811231576	0.0007593741578430338	0.12058482809911197	0.0008272063415005837
-3.46667	0.10765043820731032	0.0007324886915470352	0.1097771522727582	0.0007603949551632965	0.12066527363012873	0.0008276901297638268
-3.33333	0.10798805527476729	0.0007347442905438001	0.11001998641061447	0.0007619248482784098	0.12081998838007295	0.0008286472590044188
-3.2	0.10821356605902109	0.0007362660178146758	0.11015197992701534	0.0007627677159966905	0.12089281721829756	0.0008290789852939218
-3.06667	0.1084412872159419	0.0007378069945595952	0.11028947265415447	0.0007636427714756233	0.12096929634922383	0.0008295472616156275
-2.93333	0.1086431212705951	0.0007391819509389228	0.11040362324840007	0.0007643664647605717	0.12102783415591768	0.0008299171368419517
-2.8	0.10881042872623528	0.0007403444489621163	0.1104898426526365	0.0007649023550573501	0.12106371454636218	0.0008301548691661045
-2.66667	0.10897290520613113	0.000741465271729704	0.11057526063730881	0.0007654241753796708	0.12110113527455928	0.0008304121099708635
-2.53333	0.10922503060263482	0.0007432251927451392	0.11073050208076961	0.0007664239698431629	0.12118786599588613	0.0008310541956898157
-2.4	0.10950673133359502	0.0007451372332553055	0.11090977507616472	0.0007675820140549979	0.12129621011837292	0.0008318230666664049
-2.26667	0.10979388687668239	0.0007470496856189437	0.11112240216886633	0.0007689815194767398	0.1214494548516272	0.0008328265039797286
-2.13333	0.10971053280878744	0.0007467924277079107	0.11106625672380438	0.0007684663724118634	0.12140962533067345	0.0008327276237703278
-2.0	0.10965891899128719	0.0007466238016835963	0.11098749145902959	0.0007678117460978999	0.12135371794637709	0.0008324275388557713
-1.86667	0.10955629930508355	0.0007461311481119999	0.110878759388859	0.0007670402892539794	0.12126201634845808	0.0008320102551215053
-1.73333	0.10972495269736403	0.0007471429042763021	0.11098056641066276	0.0007675769307617954	0.12131888098760205	0.0008324918308867944
-1.6	0.11012974467015668	0.0007497268464254201	0.11127164535950577	0.0007694355656274907	0.12154807693792595	0.0008341477762946292
-1.46667	0.11013001372601779	0.0007501950253347534	0.1113045019913247	0.0007695897388075706	0.1215997820543101	0.0008347536172386049
-1.33333	0.110124350197174	0.0007502962412643672	0.11126043351788517	0.0007692515934955813	0.12156741486689705	0.0008346104353389702
-1.2	0.10999889892171638	0.0007496678802345038	0.11111903896112903	0.0007680997584538435	0.1214563784301468	0.000833989323055735
-1.06667	0.11015517553740323	0.0007506367683472809	0.11124174356652906	0.0007687330081808335	0.12152488007618958	0.0008346827888541276
-0.933333	0.11044154236157723	0.0007524900948003654	0.11145729652209045	0.0007701486246973688	0.12171873440176441	0.0008360437198972405
-0.8	0.11025162267297305	0.0007518604270075322	0.11131510265642523	0.000769007042038731	0.12162681915842521	0.000835617074272955
-0.666667	0.1101453790087039	0.0007512331809742994	0.11115956042210119	0.0007677865794548824	0.12148076144326363	0.0008348484640851225
-0.533333	0.11023214503572837	0.00075193066990042	0.11122897893188943	0.0007680831231417233	0.1215386971694695	0.00083541035215224
-0.4	0.11041628763372077	0.0007531013948717955	0.11143766439160417	0.0007695184855732879	0.12171892153353679	0.000836766480173739
-0.266667	0.11042987170840879	0.0007535247774392347	0.11145273534690733	0.0007694450555834983	0.12175249921315368	0.000837222188946396
-0.133333	0.11036705068555838	0.0007533552664965412	0.1114302194810447	0.0007691363096553731	0.1217497857553052	0.0008374478871109447
-1.11022e-16	0.11036197224140204	0.0007535092830184987	0.11141828137349155	0.0007689552574516167	0.12174525392497683	0.0008375897405706184
0.133333	0.11032486180796972	0.0007534497236200117	0.11139519351488157	0.0007686887707567089	0.12173776330246329	0.0008377248337072301
0.266667	0.11033888798309728	0.0007537019252506552	0.11138195902978759	0.0007685340900791609	0.12173123250431539	0.0008379418799070627
0.4	0.11026542312029372	0.0007536691058833	0.11131076128245695	0.0007680409001474507	0.12168849838859527	0.0008377622323650611
0.533333	0.11005566487442359	0.0007524234176679845	0.11108624144445467	0.0007662624907508936	0.12149065806206312	0.0008367769257539797
0.666667	0.10994477068856623	0.0007518787447078931	0.11098798860588233	0.0007656458517933966	0.12141757830961165	0.0008363396363205205
0.8	0.11000712486127497	0.0007523237596266358	0.11112396758365474	0.0007665194721732239	0.12155102513905393	0.000837475175715666
0.933333	0.11013119320838363	0.0007535545698030388	0.111203165364826	0.0007670494716425703	0.12164517689141596	0.000838463054106447
1.06667	0.10979444853227487	0.0007518698415536805	0.11094032037607833	0.0007650597761281086	0.12142418025725242	0.0008371625005226893
1.2	0.10963579700996345	0.0007505705214158448	0.11081746823779738	0.00076426264101815	0.12133225800788053	0.000836619216159078
1.33333	0.10972169739478568	0.0007513088322512239	0.11091256463767109	0.0007649840942062715	0.12143644658567057	0.0008374383567556744
1.46667	0.10968013972284266	0.0007513730735070923	0.1109273315316578	0.0007648623492928233	0.12145682516154543	0.0008379093262828312
1.6	0.10961043065968648	0.000751581341724095	0.11082051233706094	0.0007640623988243777	0.12140065988910866	0.0008378636339716982
1.73333	0.10917638911662032	0.0007491116629665258	0.11050929822718397	0.0007619561748680735	0.12115329764402805	0.0008363906386136263
1.86667	0.1090092248906079	0.0007477663113187327	0.11041157647505764	0.0007614252658520922	0.1210912984922325	0.000836076550089693
2.0	0.109084531388838	0.0007484318343178723	0.11049001864749056	0.0007618427698165127	0.1211787807521558	0.0008368446420619142
2.13333	0.10909163524511951	0.0007488500776507935	0.11052528761190447	0.0007620071486765334	0.12122297060021295	0.0008374517067106198
2.26667	0.10911365082183175	0.0007493951140366496	0.1105282498276372	0.0007619672683903253	0.12125339602006918	0.000838007374204985
2.4	0.10877187405805318	0.0007476305961827781	0.11027132906175956	0.0007603540683493814	0.1210864894185627	0.0008370678372649217
2.53333	0.1084567750796596	0.0007457756489849877	0.11006394261543774	0.0007590958483865786	0.1209700834086277	0.0008364967613075654
2.66667	0.10817757469108616	0.0007440804021707287	0.10988428638051155	0.0007580572483871912	0.12087824197334618	0.0008360160024720866
2.8	0.10798703432174743	0.0007430339650157568	0.10977491342144831	0.0007574181366947335	0.12083274123689519	0.0008358885247046526
2.93333	0.10779189795746329	0.0007419449656281827	0.10966363675393094	0.0007567819006703163	0.12078995556077377	0.0008357741346798835
3.06667	0.1075641267348347	0.0007406286684359473	0.10952719844036725	0.0007559933655238312	0.12072526331791739	0.0008355037048197758
3.2	0.1073183745562923	0.0007391720115531671	0.10937274835305251	0.0007551101948210459	0.12064475843076869	0.0008351086407795224
3.33333	0.10707190588803404	0.000737713846019535	0.10922175430071085	0.000754247939023235	0.12056621465465035	0.000834729535560808
3.46667	0.10672425384626616	0.0007354993772464353	0.10897540353443576	0.0007528279504136854	0.12041340859152293	0.0008338019653810081
3.6	0.106441341146387	0.0007336141720320558	0.1087971091714763	0.0007518928551208165	0.12032371002016513	0.0008332889479746996
3.73333	0.10622460574398843	0.0007323977610412108	0.1086775765515105	0.0007512399666922508	0.12026905470200193	0.0008330500144876816
3.86667	0.10602210182401264	0.0007313547663413663	0.10856761563009105	0.0007506056150531668	0.12020339838483692	0.000832794109126707
4.0	0.10569860350634144	0.0007295166205623551	0.10834019975728687	0.0007492755497148258	0.12004003656434453	0.0008318932521687969
4.13333	0.10526756398622605	0.0007267555250264029	0.10801647703525251	0.0007473382728763262	0.1198134083792095	0.000830498395048068
4.26667	0.10481425260705259	0.000723800110466811	0.10767537507953923	0.0007454346774225474	0.11958983775027374	0.0008291364055495316
4.4	0.10436784302562724	0.0007209664410091334	0.10734890301257688	0.0007436732959425044	0.11936936213777463	0.0008278015286684482
4.53333	0.10395525722236951	0.0007183815516070921	0.1070485225752511	0.0007420495641835088	0.11917497123995381	0.0008266668526739
4.66667	0.10351636312385047	0.0007156603840316703	0.10673379102478966	0.0007403635402818934	0.11896797933636502	0.0008254636793015025
4.8	0.10307841542833591	0.0007129855439787471	0.10642186554428683	0.0007387345279815321	0.1187678316147973	0.0008243369776810968
4.93333	0.10261304389106747	0.0007101939487222864	0.10610286884826634	0.0007370659957970484	0.11856810159281446	0.0008232438586336548
5.06667	0.10212962175248808	0.0007073152977841858	0.10577588837693283	0.0007354169399343416	0.11836733821109513	0.0008221775009319148
5.2	0.10162055786576278	0.00070428375705697	0.10544272194507734	0.0007337749234315558	0.1181702816754729	0.0008211679822119123
5.33333	0.101078065593354	0.0007011108068048698	0.10509770044528238	0.0007321055982800079	0.11796831812362521	0.0008201422217446096
5.46667	0.10051815146547505	0.0006978681157749654	0.10475463892808268	0.0007305179385892577	0.11777734032577049	0.0008192259627585079
5.6	0.09991638043696764	0.0006943630806330281	0.10439049664388574	0.000728885510954599	0.11757945495719782	0.000818271225338236
5.73333	0.09928927766975434	0.000690767203921381	0.10403860139625273	0.0007273512512727289	0.11739504900630438	0.0008173998474070215
5.86667	0.09862870959874621	0.0006869600119971707	0.10367152784290994	0.0007257711088041887	0.11720053042435298	0.0008164520310340836
6.0	0.09793481722999914	0.0006829320102850006	0.103294850276919	0.0007241406144513128	0.11699883341201806	0.0008153985742095979
6.13333	0.09719442452047602	0.0006785916691048814	0.1028983190037427	0.000722354482184994	0.11677879206375776	0.000814157838696048
6.26667	0.09641233884756627	0.0006739298084687118	0.10247420343263323	0.0007203707632311938	0.11653075752369381	0.0008126318945565719
6.4	0.09557930011815381	0.0006688827835838322	0.10201537793763472	0.0007181196499014644	0.11624771334761867	0.0008107497353964227
6.53333	0.09471211069102042	0.0006634873187303055	0.10151578215116833	0.0007155315608835592	0.11592060638628081	0.0008084285539204148
6.66667	0.093789686616971	0.0006575999210087108	0.10096086465495481	0.0007125125147734291	0.11553572085282462	0.000805551374965625
6.8	0.09284574798055685	0.0006514441639451137	0.10037421059788502	0.0007092066084897707	0.11511206446493634	0.0008022476185684146
6.93333	0.09188841416032552	0.0006451154098453734	0.09976688021991044	0.000705690497000199	0.1146531453163332	0.0007985519423874235
7.06667	0.09093509484228822	0.0006386652677613274	0.09913994985273529	0.0007019876927116945	0.114163554516113	0.0007944900134659558
7.2	0.09001531312410409	0.0006324230055363236	0.09854249351130083	0.0006983918615043987	0.11367742570880604	0.0007903240583130378
7.33333	0.08911945522268987	0.000626127182685156	0.09792503751082286	0.0006946885450291493	0.1131605580587758	0.0007858383513257289
7.46667	0.08827723554382387	0.0006201587808550344	0.09735131168204819	0.0006912093931270752	0.11266094099577867	0.0007813802316923926
7.6	0.08750201954307142	0.0006145493664645711	0.09681690682543356	0.0006879916716452893	0.11217097980734682	0.0007769004478922535
7.73333	0.08681127347416344	0.0006094703835862525	0.09634154741986015	0.0006850447680410225	0.11169803239093964	0.0007725134455209025
7.86667	0.08621704412983645	0.0006048723854758931	0.09592178779150642	0.0006826163593023961	0.1112601020303124	0.0007683404400082308
8.0	0.08574947160451653	0.0006011009236987544	0.09559315218854886	0.000680651489023843	0.11085871534056528	0.0007644685281774487


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b5/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	12.46413901399998	0.0212253963834042	89.45163246000001	0.04500054335931823	13.336282153333318	0.015909386594368805	5.088370326666647	0.02408294857995255
-7.86667	15.88556242000005	0.026317203548799212	99.16372080000002	0.04826193797914737	14.55015728666667	0.016452821926471656	5.574535773333351	0.02492568455284097
-7.73333	20.181018759999994	0.03251057710833134	109.6536735799998	0.05165986550315972	15.74993695333332	0.01684240727553259	6.059774186666624	0.025538341725021008
-7.6	25.589692519999993	0.03981565203773721	120.95656339999957	0.05523362653361861	16.91949550666665	0.01707900242734069	6.537335613333319	0.025921260132827445
-7.46667	32.37211761999997	0.04863045709976567	133.10137960000012	0.059024472451768124	18.044718413333356	0.01716945239720996	7.001470546666653	0.026084205335238624
-7.33333	40.892778559999954	0.059032006627100855	146.15014699999998	0.06311407622267069	19.11492285333334	0.017126327153926344	7.446782906666709	0.02604494637592344
-7.2	51.655465120000066	0.07160357816493729	160.16289559999984	0.06758329854948017	20.121159799999962	0.016965662039821375	7.869091960000013	0.02582700653386873
-7.06667	64.90396482	0.08581356719454925	175.1826782000003	0.07251849003012133	21.05689902000002	0.016702886111235063	8.264720999999993	0.02545299534143192
-6.93333	81.63991299999985	0.10280915726637574	191.22538920000036	0.07800671292778302	21.909274519999986	0.016354351188233227	8.628796539999996	0.024947172046093268
-6.8	102.34571514000012	0.1222707260951752	208.24789920000012	0.08412100673580031	22.665597153333323	0.015934506225034065	8.956032566666597	0.024330909403979507
-6.66667	127.8530164599998	0.1444978533678703	226.13187600000006	0.09090958593396711	23.307242673333324	0.015455384124882163	9.239420106666667	0.023622111749942915
-6.53333	158.9458296000005	0.16954280163649277	244.67003679999897	0.0983859458595684	23.813863893333338	0.014928828790877608	9.471152786666714	0.0228383484638425
-6.4	195.8905102000001	0.19675246097816532	263.6006307999992	0.10653241564297714	24.164456613333286	0.014364970108860398	9.642964406666628	0.021994586343906334
-6.26667	239.53500479999948	0.22600154810679135	282.56007740000047	0.11526247280903046	24.341919346666607	0.013774167448065453	9.748016053333224	0.021106506577026164
-6.13333	290.01055040000034	0.2571913707291838	301.17602839999915	0.12444464441214827	24.333657026666693	0.013165193313619393	9.780324833333342	0.020187068217373847
-6.0	347.2906685999996	0.2897310484173956	319.0769853999988	0.1338946842918497	24.13461797333332	0.012544398569298398	9.737028546666687	0.019246192011469473
-5.86667	410.9728628000009	0.323261013157171	335.94357340000056	0.14339905984663645	23.749708019999947	0.011918591863217908	9.619019640000028	0.018294679374315146
-5.73333	480.60720080000107	0.3574266174922198	351.5112933999993	0.1527239120382851	23.19057745333337	0.011292351930887672	9.428870386666707	0.017339724961172778
-5.6	555.1954986000017	0.3922488613151323	365.60887920000016	0.16166217921184942	22.476617013333314	0.010669154798980163	9.173293286666631	0.016387390391288482
-5.46667	633.1792702000008	0.42769928072922675	378.17907879999956	0.17003831529399224	21.63305621999998	0.010053062967054556	8.860943359999983	0.01544428569181384
-5.33333	713.9357738	0.4637768328634011	389.22308580000004	0.177737144587781	20.686379166666654	0.009446472289695251	8.50170085333338	0.014514586117348526
-5.2	796.0164777999981	0.5005422033264845	398.8284423999998	0.1846966943385357	19.664552713333308	0.008852796679429571	8.10620322666663	0.013603829168533636
-5.06667	877.9601389999995	0.5378735008416721	407.13178339999996	0.19091825035171883	18.594277553333374	0.008275244974017671	7.685150246666662	0.012717215520128259
-4.93333	959.5384004000016	0.5756734875894218	414.2935500000005	0.19643642432682862	17.49919688000002	0.007716354624584845	7.248324239999995	0.01185879419707514
-4.8	1040.029835599999	0.6143609660396409	420.4942372000002	0.20132597553209364	16.39935896	0.007178686623595832	6.804271980000017	0.011032652662791582
-4.66667	1118.4826488000017	0.6537941974782746	425.9032709999996	0.20567776137848431	15.313289566666636	0.006664519789317974	6.3613519533332745	0.010242218013948456
-4.53333	1195.0057659999998	0.6938495337390228	430.67168200000043	0.20958835625865355	14.252555086666682	0.0061750044775261675	5.924902133333336	0.009489468496988554
-4.4	1269.930486	0.7350515442221641	434.9272925999997	0.2131533856708874	13.228294940000016	0.005711599827421591	5.500406980000003	0.008776698744478877
-4.26667	1342.7732360000016	0.7778856983243394	438.7625759999999	0.2164582570890268	12.246866046666662	0.0052742161762768455	5.091171313333305	0.008103779635157805
-4.13333	1414.5063280000002	0.8224284128031966	442.23685920000133	0.21955623027752882	11.313469700000006	0.004863094710380329	4.700234499999997	0.007471187758972913
-4.0	1486.17507	0.8647642320322431	445.3946717999992	0.22249052458136626	10.43097376000001	0.004478013380707433	4.329214040000027	0.006878570936103095
-3.86667	1553.9700840000012	0.9007121614357453	448.2523450000008	0.22526096498647008	9.599553826666657	0.004117588488470621	3.9788097733333503	0.006323889510270845
-3.73333	1615.7289560000022	0.932193947380597	450.8505424000008	0.22785232880598355	8.821102046666654	0.0037820801557480284	3.6501354133333326	0.005807523336967269
-3.6	1672.9935079999998	0.9664728238468783	453.24272119999983	0.2302382411907467	8.094103683333326	0.0034697876981702024	3.34319882666665	0.005326963859668557
-3.46667	1726.7640039999992	1.004255083663592	455.50155680000114	0.23239326651888784	7.4161642886666685	0.0031792429610625244	3.056920557333318	0.004879917943093718
-3.33333	1783.4807299999989	1.0429312877153067	457.74426660000154	0.2342977663113416	6.788313891333339	0.00291059920239338	2.7921116986666705	0.004466629524752297
-3.2	1840.6238180000043	1.0793380488231188	460.10422999999935	0.2360240890177907	6.205001732666681	0.00266096880742165	2.5463021913333517	0.004082664586787699
-3.06667	1897.127359999998	1.1161185948909202	462.7400604000001	0.23772674791727752	5.666766026666655	0.002430565332863228	2.3199312633333378	0.0037283328358037626
-2.93333	1952.6907859999944	1.1515593969297144	465.78282340000055	0.23956579247559656	5.1702611246666725	0.002217718925174583	2.1115276893333386	0.0034010815962083746
-2.8	2006.696453999994	1.1852524492052712	469.2420988000011	0.241657256372489	4.713078638	0.002021294903666113	1.9201885540000108	0.003099183740421386
-2.66667	2059.9208239999966	1.2180763973638662	473.0495294000019	0.24403518353433068	4.294308214666668	0.001840914820510659	1.7453393093333327	0.0028219792934600814
-2.53333	2115.364624000001	1.2603077705207648	477.0258022	0.24660074378354904	3.909745811333324	0.0016748487885936433	1.5851382506666556	0.002566870498598166
-2.4	2172.4113919999972	1.3019148595729158	481.10352380000046	0.24923908179843987	3.559569182666675	0.0015226713689174198	1.439900657333344	0.002333115003362637
-2.26667	2236.136702000004	1.3379966160978327	485.21851239999904	0.25191365272582	3.2394124486666627	0.0013830675216418412	1.3073728133333267	0.002118776040417978
-2.13333	2287.9836859999955	1.3513553758198489	489.3327938000007	0.25460517760440404	2.9492707253333355	0.001255647968964835	1.1879084566666793	0.0019231866369576786
-2.0	2329.682155999995	1.3658758511013416	493.40754360000034	0.25728360296855907	2.6854409699999984	0.0011392431981432948	1.0791184199999957	0.001744472834093654
-1.86667	2364.4870040000064	1.3801566495783615	497.40807380000064	0.25992518721624497	2.446991114000001	0.001032930412915136	0.9811972560000002	0.0015812899851512803
-1.73333	2400.6646480000036	1.4112923289235655	501.2888588000007	0.2625018062401608	2.2329506860000006	0.0009369777679272482	0.8935884579999973	0.0014340524139057698
-1.6	2452.438832000004	1.4518251216268223	505.0127632000016	0.26498567538890916	2.040284122	0.0008496236114496122	0.8149720339999982	0.001300050468571045
-1.46667	2507.153072000008	1.4687361150360185	508.55593639999796	0.2673570729874052	1.8690636453333354	0.0007708759202401322	0.7451963706666634	0.0011792530418149201
-1.33333	2539.944838000009	1.4834948434373167	511.87937600000026	0.2695975872027198	1.7161095739999994	0.0007000092729688106	0.6830538400000038	0.001070520366565009
-1.2	2560.628702000005	1.489488863730689	514.9706210000008	0.27167931510621895	1.5825406339999983	0.0006367015471986648	0.6288332699999976	0.0009733930719811692
-1.06667	2588.6629420000045	1.5132994954871926	517.7931451999991	0.27358934348533415	1.4648279166666616	0.0005802724746576052	0.5811853253333288	0.0008868159871127001
-0.933333	2631.213181999998	1.5400079933919366	520.3192952000007	0.27531563287629673	1.3644012733333322	0.0005309265315907816	0.5404485866666686	0.0008110908577637455
-0.8	2654.941575999991	1.5411879175565504	522.5517597999997	0.276833874115106	1.2778186306666666	0.0004878516040872849	0.5056408473333351	0.0007449759935673526
-0.666667	2653.2193559999982	1.5452039609285788	524.4702450000015	0.27813596388665646	1.2066160920000004	0.0004514973351497979	0.4768970420000028	0.0006891559144557484
-0.533333	2673.275732	1.5576275948319571	526.0457988000007	0.27921676247456934	1.1490520719999993	0.00042142341294974214	0.4538707940000002	0.0006429720093770563
-0.4	2710.3467079999937	1.574835760960374	527.279858599998	0.28006298369655275	1.1044829880000013	0.00039790542001150224	0.4358343240000011	0.000606816786423442
-0.266667	2723.9394379999962	1.5816121558358172	528.1762191999986	0.28067384608427787	1.0734085499999995	0.0003811214004872759	0.42329361400000076	0.000581003023205562
-0.133333	2733.693146000007	1.582305830890119	528.7106173999999	0.2810414340068463	1.0541974066666648	0.0003710345063184466	0.415538337333333	0.000565466252429219
-1.11022e-16	2734.296210000005	1.5838831514409681	528.8869115999996	0.281162703915903	1.0481983946666669	0.00036782239986824796	0.41323566133333145	0.000560475652175239
0.133333	2733.6236679999856	1.582493612611283	528.709426600001	0.28103892742369685	1.0541177399999986	0.0003716123093607859	0.4155506119999981	0.0005662521274415016
0.266667	2723.778825999996	1.582101811931305	528.1738504000004	0.2806681214913145	1.0732474366666684	0.00038225166057665795	0.4233170773333361	0.0005825258685537378
0.4	2710.1495660000114	1.5767392352118745	527.2763218000016	0.28005457935043143	1.104237712666667	0.0003995650924029614	0.4358692973333358	0.0006090611818542353
0.533333	2672.9520500000017	1.558752874536839	526.0411429999997	0.2792053220059635	1.148721094666667	0.00042363154544759654	0.453917849333334	0.0006459597683141383
0.666667	2652.846701999998	1.54587529134542	524.4645189999993	0.2781209507261177	1.2061958613333337	0.0004542359885541141	0.47695583266666874	0.0006928461547981285
0.8	2654.608872000003	1.541364026679781	522.5449891999979	0.2768153634244855	1.277303162666665	0.0004911091088256169	0.5057112313333323	0.0007493674146523741
0.933333	2631.3806739999945	1.5433534467402161	520.311551000001	0.27529353498976683	1.3637860053333348	0.0005347303059163684	0.5405306586666654	0.0008162126214577023
1.06667	2587.5921399999997	1.516328197075047	517.7845142000004	0.2735630297613101	1.4641048653333357	0.0005846349316351287	0.5812790986666684	0.0008926891027459041
1.2	2558.9552940000035	1.4889040825841546	514.9611600000025	0.2716485698948513	1.581703028	0.0006416635087664809	0.628937942000003	0.0009800646448362223
1.33333	2538.5250360000077	1.4838556097376763	511.8691772000012	0.26956183997269373	1.7151451520000012	0.0007055913962767448	0.6831705920000049	0.0010780408945427384
1.46667	2506.629241999997	1.4705609174987173	508.5450961999993	0.2673154221250335	1.8679658120000013	0.0007771306453693968	0.745323044	0.0011876768225107125
1.6	2451.8044859999886	1.4563585471764324	505.0013776000005	0.2649382034935248	2.0390388713333287	0.0008565957895621128	0.8151091646666624	0.0013094464468165249
1.73333	2399.9500660000017	1.4151308903087998	501.27701499999984	0.26244788499953164	2.23154532466667	0.0009447513847979064	0.8937339573333365	0.001444536972893505
1.86667	2364.164383999994	1.381624578120549	497.39587740000115	0.25986379178891283	2.4454082326666673	0.0010415042708550898	0.9813489813333294	0.001592881467166396
2.0	2329.3839860000007	1.368256818206968	493.3951048000008	0.25721470017730935	2.683668417333328	0.001148782969052128	1.079278452666662	0.0017573965695161918
2.13333	2287.5905959999945	1.3542580598702838	489.32019560000197	0.25452859945209233	2.947285773333334	0.0012662085849355453	1.1880719066666616	0.0019375321817842437
2.26667	2235.6816940000003	1.341963900151155	485.20583880000066	0.2518280509630671	3.237195947999995	0.001394719532334587	1.3075384140000026	0.0021346380019997033
2.4	2171.5512919999933	1.3064307581570709	481.09084179999996	0.2491440676670666	3.557098425333326	0.0015355372483659062	1.4400629626666603	0.0023506971425802546
2.53333	2114.3578240000024	1.2645698609630076	477.0132099999992	0.24649674400347366	3.906998365333334	0.001689032954521247	1.585295516666668	0.002586346645610809
2.66667	2058.8715059999977	1.222419187364197	473.0370477999998	0.24392046444297935	4.291252988666669	0.0018565331105387067	1.7454856753333363	0.002843493069270437
2.8	2005.6061880000047	1.1898182751160657	469.22962259999935	0.24153206644793626	4.7096885900000105	0.0020384691490094	1.9203184259999966	0.003122949385986724
2.93333	1951.6241880000002	1.1562880026987705	465.770337599999	0.2394332899375148	5.166501132666667	0.002236606721455695	2.111635065333331	0.0034273498606190436
3.06667	1896.0263680000041	1.1207109906889603	462.7277658000016	0.23759056264657308	5.6626019833333325	0.00245131258276976	2.3200083866666716	0.003757338002031428
3.2	1839.5619319999955	1.0842486751493239	460.09243859999805	0.2358878874482683	6.200396482666673	0.002683723811667854	2.5463419313333318	0.00411465231212574
3.33333	1782.3979939999956	1.047846665514353	457.7334464000012	0.23416461596286386	6.78322225933333	0.002935558049872733	2.7921039226666475	0.004501909750031106
3.46667	1725.709222000001	1.0091238644315526	455.4920435999984	0.23226099188751448	7.410548208666666	0.003206539816795265	3.056858691333308	0.0049187210580945205
3.6	1671.975338	0.9711366436116083	453.23467520000077	0.23009758758598065	8.087907482666667	0.0034996552150661393	3.3430706653333164	0.005369677620059948
3.73333	1614.7341399999955	0.9371388957727621	450.8438844000012	0.22769716559404887	8.814277860000011	0.003814693270223505	3.6499318599999837	0.005854433131303265
3.86667	1552.995764	0.9058196346101984	448.2468942	0.22508720263868726	9.592042686666675	0.004153151563841518	3.978519013333332	0.0063753572750504285
4.0	1485.2060279999998	0.8696658864847345	445.3901450000005	0.2223003692792556	10.422713699999989	0.004516762275898255	4.3288232599999885	0.006934989920531041
4.13333	1413.5473499999987	0.827318463136964	442.23296540000047	0.2193568994395787	11.30439603333337	0.004905197692345174	4.699732446666683	0.007532877742394121
4.26667	1341.8652499999992	0.7824139740117025	438.75894420000066	0.21625971367192345	12.236908586666676	0.005319880814574533	5.090545993333357	0.008171114818868274
4.4	1269.057656000002	0.7391377657219667	434.92353720000034	0.2129668227805499	13.217378033333306	0.005760997995537681	5.49964406666666	0.008850038661782461
4.53333	1194.1699516000003	0.6976815079832924	430.66739900000067	0.20942368634810818	14.240597053333326	0.0062282507173091	5.92398600666663	0.009569094078165542
4.66667	1117.6799870000018	0.657355781034825	425.89802020000053	0.20554354926332813	15.300204759999975	0.006721706429815307	6.360266780000028	0.010328420869409046
4.8	1039.2417007999982	0.6176174814280792	420.4876460000004	0.20122961468718994	16.385055933333355	0.007239780318812552	6.802994566666669	0.011125567663778972
4.93333	958.7999079999996	0.5786516406295473	414.28524720000013	0.19638443132884398	17.483582560000002	0.007781285509497222	7.246832819999955	0.01195857477198563
5.06667	877.2500806000005	0.5405131593205738	407.1214761999994	0.19091608891054146	18.577254473333326	0.00834372906903355	7.683413206666625	0.012823735323988903
5.2	795.3445229999999	0.502788862369754	398.81588640000064	0.18475082179673805	19.646023626666658	0.00892439113175596	8.104182013333347	0.013716805032724428
5.33333	713.2958198000014	0.4656376348298214	389.2081433999999	0.17785270686685	20.66625091333332	0.009520504288787372	8.499349266666613	0.014633435561310549
5.46667	632.569358399999	0.4291487103009201	378.16173680000014	0.1702206295496698	21.611242746666647	0.010128576037709218	8.858206033333392	0.015568092219618253
5.6	554.6148484000013	0.3932640956372603	365.58929679999846	0.16191479060676658	22.453045739999997	0.010744892883774133	9.17010419999999	0.01651479402219322
5.73333	480.0921426000011	0.3581328621135065	351.4897715999999	0.15304753929331144	23.165192853333384	0.011366743234943064	9.425158346666702	0.017468892529793407
5.86667	410.4970511999997	0.3235834387012792	335.92067700000047	0.14379063130643824	23.72248122000001	0.01198976746971928	9.614708820000018	0.01842326655378626
6.0	346.8780991999999	0.28978723195406486	319.0534346000013	0.13434472875188466	24.105549659999987	0.012610239170888446	9.732042620000062	0.019371327534018202
6.13333	289.6324574000005	0.2570026434800353	301.15271780000035	0.1249372484513887	24.302775013333292	0.013223421974816917	9.774588006666686	0.020305435836979552
6.26667	239.18352519999962	0.2256386560584407	282.53796560000103	0.11577492531023771	24.309288866666726	0.013822553712478938	9.741462293333337	0.021214580640406416
6.4	195.54851420000014	0.19621586148346207	263.58071319999993	0.10703660067701892	24.13017172000002	0.014401422975522495	9.635543440000056	0.022088754308611926
6.53333	158.71145359999974	0.16906358365960486	244.65321219999967	0.09885083278101736	23.778041166666675	0.014951635987602203	9.462824073333355	0.022915252963557307
6.66667	127.66606603999995	0.14403251980177	226.11882560000046	0.09130523955648635	23.270019833333293	0.01546331626887423	9.230161786666669	0.02367885527471854
6.8	102.1231211799999	0.1218010919610402	208.23910740000065	0.08442251160528665	22.627123880000017	0.015926948802724484	8.945836099999983	0.024365298040457027
6.93333	81.47567137999961	0.10238749676150002	191.2210548000004	0.0781960062299604	21.869711473333314	0.016331349440953942	8.61766896666674	0.02495782899433807
7.06667	64.75757187999982	0.08544916242224523	175.18280380000056	0.07258550441783809	21.016418473333317	0.016665128439012314	8.252677966666628	0.025439412629494867
7.2	51.533475600000095	0.07130918605853674	160.16728980000053	0.06752645722773805	20.079950319999988	0.016914429733968464	7.856166139999921	0.025789489792992424
7.33333	40.79014484000004	0.05878130180129017	146.15848639999993	0.06293865690709574	19.073196179999954	0.01706328649861088	7.433012040000012	0.025984352639844478
7.46667	32.287107260000035	0.04843242389682506	133.11330359999974	0.058741293068064956	18.00272212666666	0.017096680565039733	6.986915193333349	0.026002012893802055
7.6	25.52087311999996	0.03965393776381267	120.97174240000031	0.054857527921718476	16.877521906666686	0.016998671674837113	6.522073593333346	0.025819216198341138
7.73333	20.12642262000007	0.03239965274973531	109.67176025999996	0.05120939767219809	15.70832443333332	0.016756681592866498	6.043915086666644	0.02541840664801775
7.86667	15.841197225999991	0.026216396381539733	99.18447778000002	0.04775722820524828	14.509291906666647	0.016363724766706562	5.558222153333344	0.024790027551156415
8.0	12.426968305999978	0.021144396286981205	89.47484734000004	0.044463711263352405	13.296586113333356	0.015818751698215623	5.071780086666678	0.023933999434286802


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b5/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.23760358225244008	-0.07129529037722213	0.24806950785851228	0.10162352456309662	0.05001772700161527	0.11326567776265861	0.10228269344325262	-0.039372703246555944	0.10959908365925214
1	-0.136268446943078	-0.12062613393756563	0.18198833429921266	0.06611765097291775	0.10305455159666253	0.12244094239659278	0.007346744645068184	-0.1303750768600123	0.13058191039778042
2	-0.20063222598790792	0.06467870614352378	0.21079996473733875	-0.311884598417531	0.0008651207061784092	0.3118857982722215	0.22268163601118396	0.008730066762790959	0.22285269817146083
3	-0.06449218492938726	-0.042781032810842064	0.0773915931179132	-0.06420962171968744	0.16198138039689994	0.1742436314953019	0.02156838661694009	0.13791808588613189	0.13959438998667623
4	-0.16050286398488656	0.08541089724094733	0.18181361531759566	-0.06564267822213048	-0.18682913356093492	0.19802546894605205	-0.07285906650349568	0.03565003480661757	0.0811133068828651
5	-0.10705369999905882	0.10568803679345616	0.15043422418034877	0.001895511792922714	-0.11366250325665507	0.11367830756800629	-0.12890692460647543	-0.24577243307903765	0.27752672677255713
6	-0.41498089526425375	-0.0636270827163765	0.41983038133193523	-0.02760058893788358	0.1464615650423299	0.14903953349486387	0.013885880360489858	0.0036114584200133324	0.014347832773813723
7	-0.307869264335905	-0.13233906286444097	0.33510761179443505	-0.10573321140125062	-0.04333505508090019	0.1142691515330634	-0.006926507938493876	0.34249158607229097	0.34256161933663193
8	-0.3502890420920629	0.06755627305895806	0.3567439740757951	-0.15500365452209097	-0.023105983393040753	0.15671636603674555	0.12065155103796271	-0.007501152753463409	0.12088450711524994
9	-0.1725394247717538	-0.05371647992473473	0.18070781199514346	-0.045606167877725944	-0.05017731692432548	0.06780623630769902	0.09684476497903886	0.1076553566458699	0.1448053324929532
10	-0.24935209288729135	0.0020668092466714963	0.2493606583399525	0.04060493870606562	-0.03260727426028215	0.0520768219269245	0.10473380716762853	-0.05878314648405914	0.12010257563596358
11	-0.26871592966280167	-0.1389061674156427	0.3024949159914036	-0.18234480247587842	-0.031662668571188504	0.18507336807605798	0.10930532833026547	0.1981595932461733	0.22630704628198384
12	-0.12688277210724022	-0.03010544190271068	0.13040542737852343	-0.018452927873882915	0.20711095598554424	0.2079313796336781	0.08774257339126171	0.0587008703159104	0.10556775720439589
13	-0.23462503141262928	-0.06091136176640412	0.24240276268560768	0.11448393927398194	-0.0798451304431496	0.13957728041186487	0.07724897263706526	-0.014664136084422744	0.0786284977637531
14	-0.23926461236800547	-0.0839883204028771	0.2535775871320418	-0.12745822527197162	0.005871449378373244	0.127593389747602	-0.13269673847581898	0.10989300454723767	0.17229305514308782
15	-0.08599656808509122	-0.01318689423311109	0.08700174654527912	0.02785125392165731	-0.06034683036379574	0.06646376667000879	0.04243629236340509	0.16678925993785634	0.172103155520665
16	-0.13118259658292183	-0.11553032281167702	0.17480311534754725	0.011978752715848631	0.14551116339564	0.1460033875955626	-0.034561656682323284	-0.004041214681680438	0.034797119546454
17	-0.2759598394488822	-0.008176591048456486	0.27608094760382607	-0.24184574305157883	0.006682530064323669	0.2419380491783607	0.005197408126577583	0.0482301176549921	0.048509352709025046
18	-0.09895842598736278	0.11647035522242769	0.15283361449476632	0.158035027692095	-0.15836189610263587	0.2237265297519793	-0.012677263523328314	-0.014080276444816879	0.01894642961621993
19	-0.22119643538051165	-0.05007977634506464	0.2267947244179559	-0.013420718661335299	0.02842194090768259	0.0314312331025449	0.07458850392137396	0.08477975363182104	0.11292055412147556
20	-0.16010624230037768	-0.08175115241295582	0.1797700190365278	-0.08161964418759585	0.009959955007693632	0.08222509970237209	-0.08716732722741395	0.09980912535963575	0.1325141669446197
21	-0.22897641244037728	-0.12702107229033818	0.26184833446072	-0.04013583636996478	0.022834530552172456	0.04617684643470886	0.06224848108354264	0.16114494984992608	0.17275001666958925
22	-0.11777126507637921	0.01612152764279437	0.1188695694079362	-0.020464776952432057	0.14097651922505336	0.14245415426910032	-0.19993029432947096	0.0010008617908094705	0.1999327994977142
23	-0.22010614195333983	0.0939769174784814	0.23932900940826435	-0.011640688761902766	-0.07147976210500549	0.07242141965910133	0.024956840519019516	-0.04512662902409531	0.05156797975265364
24	-0.17798500885622556	-0.09669256491028824	0.20255398166039834	0.11048820619298824	0.10826674436569801	0.15469108456304678	0.06085771120526746	0.11456081372295492	0.1297221687068533
25	-0.14744601309183034	0.01009860525849486	0.1477914361688224	-0.14023641239256787	0.009332234408038235	0.14054658288192187	0.21561257509193768	-0.048928985297588684	0.22109461354820048
26	-0.30202355527104424	0.13355552339639218	0.33023522793343196	-0.24323292511865421	0.06971636858694823	0.2530269311965192	0.033178829214797284	0.06418991216937302	0.07225772991435939
27	-0.17625238491551082	-0.1272178265334746	0.21736899175435906	-0.16489142048469838	-0.024741998938616665	0.16673735952371357	0.2289590568852891	0.012224981819777575	0.22928519339524508
28	-0.22634576778355975	-0.06253517331359276	0.23482558313542037	-0.11675966759575324	0.2686080495272239	0.2928875283242534	-0.06394951229462094	0.07087891326474603	0.0954639223388148
29	-0.15435909000917214	-0.07509021403822679	0.17165450449308464	0.0919125680218944	-0.13444187438542263	0.16285741539348192	0.01723517914594108	0.03973597522811872	0.043312805583595564
30	-0.1527441725556376	0.027447579369264848	0.1551906951557937	0.12113667976566171	0.03417215890210349	0.1258643381926711	0.18584822278830587	-0.2084433922959718	0.2792636920643716
31	-0.141019526112596	0.11532277480802682	0.18216983596206043	-0.1272819536272126	-0.2667774038419293	0.29558565411704224	-0.07237184464826962	0.12035937949923783	0.14044238723132993
32	-0.07000982663678883	-0.029882242997342157	0.07612045895989744	0.044777260007834184	-0.10668497402546855	0.11570085002550363	0.07919670953146928	-0.10862358630290203	0.1344291720643846
33	-0.02436566070905362	-0.18110347763089035	0.18273520468642906	0.023823220827320524	-0.026365760370197985	0.035534478615648506	0.12239379909258033	0.260110982501532	0.2874681987180968
34	-0.04882046870397046	0.03642663116794396	0.060912540767240904	-0.12829513713755292	-0.05053965535928482	0.13789089519246292	0.017228264608903213	-0.06426979300635641	0.06653885627597071
35	-0.16224907120538368	-0.03891327173687898	0.16685024370458035	-0.05353652118917248	-0.07562569482880574	0.09265745959920534	0.28146169329788023	-0.1299330906289605	0.3100053109778987
36	-0.14466218231733852	0.07272360300982571	0.1619131539670129	0.10840318433037427	0.01629817218536423	0.10962153433312671	-0.014209662736832128	-0.016614110880163048	0.021861911980265304
37	-0.2960119808034398	0.05562831031363875	0.30119362823195067	0.1067747457155281	0.0015895465557424233	0.10678657678223683	0.11588105158540547	0.042956783605053415	0.12358682524537473
38	-0.32284310206922595	0.06966234313222422	0.33027338767201997	-0.016176338908179204	0.07711582051013438	0.07879418578438091	0.21642026139866552	-0.05272548541177762	0.2227503229083502
39	-0.17625395066718888	-0.144575150120117	0.22796365753787648	0.06310816631217774	-0.1204343517933753	0.13596717893365284	0.013882185518996075	0.0747150557838384	0.07599378024263505
40	-0.13512116596202176	-0.02125450637862311	0.13678261414498247	-0.010944973649379441	-0.012366324819101266	0.016514188981513148	0.19932727356369118	0.017283251384826042	0.2000751677864239
41	-0.22079887238078996	0.035270101038091785	0.2235981262709184	-0.0651011310219153	0.00734098757948365	0.06551371886082116	0.04532987743071213	-0.004710378619856409	0.04557395588080747
42	-0.2802228556881737	0.12434541042262527	0.3065723894012736	-0.1270916687140462	-0.06305799579152117	0.14187530824553077	-0.03443472134880875	-0.12691314900846365	0.13150170122707389
43	-0.10281402158798832	-0.0544721210975544	0.11635263216602346	-0.08229872201580733	-0.010362320152507858	0.08294852213498563	-0.0040509364583079886	0.06650005170442104	0.0666233214638832
44	-0.18281681937576483	-0.0006472254858502003	0.18281796505677594	0.07656989947833624	0.13165654566069368	0.1523036293770731	0.030597523849379783	-0.18739865671333886	0.1898801332516838
45	-0.06383102565126023	0.01872812629257464	0.06652174494195463	0.043802785122688884	-0.1899373562883284	0.1949227623914248	-0.05040597049472434	-0.17771764289707218	0.18472769813540765
46	-0.14632639704934228	0.12658557710320734	0.1934820994407333	-0.11322478154977253	0.025795403360825968	0.11612602633148789	-0.03698256786105541	-0.1663092683114337	0.17037160283298977
47	-0.15880231387151925	0.1281482643557467	0.2040591888358347	-0.04055456214812145	-0.033785840345011864	0.05278404606360217	-0.0008460818246961316	-0.1694837283506618	0.16948584020529564
48	-0.22287023369554854	0.07691628041860292	0.2357694960357289	0.05951975558782693	0.1388975364574728	0.15111296085772935	-0.02925719517732679	-0.017648034926913025	0.03416777145828706
49	-0.3514281717594217	-0.04314000723926274	0.3540661239525369	0.085212063085462	0.09008655304182704	0.12400275293008084	0.18275363893977029	0.01603675653895806	0.1834559077980803
50	-0.2726351714161176	-0.06339656283362498	0.27990902249161886	-0.014946393907719874	0.16182670888274675	0.16251547125940344	0.10052580037369704	-0.1115054820652834	0.1501296408820844
51	-0.07546223136678964	-0.06698778187119854	0.10090545715112818	-0.020362886517917175	0.07403856361272472	0.07678773371559457	0.18316281916754112	0.12342280826286443	0.22086604067826535
52	-0.320903914834181	-0.1385925376131786	0.34955287731323803	-0.11702656779571499	0.21336674302304878	0.24335279862436104	-0.060505499603029464	0.10317528256273471	0.11960791952923665
53	-0.1644506404768103	-0.036404507287527164	0.16843188921365437	-0.07867644097152295	-0.11396854291397968	0.1384875847788572	0.2226474160725167	-0.21994871192069532	0.312968541165628
54	-0.1449816133342224	0.0759186541306404	0.16365607306177726	-0.10699407210539164	0.11822113262646895	0.1594489500284618	0.019677210877167034	-0.18490114307446887	0.1859452213372253
55	-0.11140837900533966	-0.2346428498705416	0.2597481355235624	0.12022284314344235	-0.10427006739882184	0.15914075206824807	0.012857534674028831	0.19304425307596737	0.19347196138860018
56	-0.27417900302219367	0.04584666416547722	0.2779856872454878	0.0060549774991723124	-0.1570304357244749	0.1571471300925789	-0.02854174020886505	-0.10450484363236502	0.1083323279394263
57	-0.3072812084813182	0.10233552320825218	0.3238738958237389	-0.010291619705912114	-0.06972237640231588	0.07047784905455992	-0.09429670859097716	-0.035780948693657076	0.10085705498630121
58	-0.18909903270997946	-0.04712039546986043	0.19488144047365294	-0.0436192850358732	0.007830394886786673	0.04431655572270669	-0.02903032239087098	-0.06162978330001355	0.0681248105151459
59	-0.13569793088512294	-0.031682900047398814	0.1393475317395937	-0.02157993401481962	0.01864141922224025	0.02851659276111501	0.19762796490144624	-0.13204640155507422	0.23768269746603596
60	-0.3214195081364915	-0.04039467255182444	0.32394788127301166	0.004738413297897142	-0.03384826549167716	0.034178321160887225	0.07544432346056129	-0.1669197584544593	0.1831776506698261
61	-0.22361209477082927	0.01151823063212648	0.2239085495569412	-0.006528247422955066	-0.04622862619544448	0.04668729906873447	0.03942676995799125	-0.09503241529615479	0.10288649156396187
62	-0.1575921343103218	0.14868849079682334	0.21666459815096586	-0.019853585284977906	-0.17934018988311584	0.18043577404711056	-0.09940726018130865	-0.01158290522169958	0.10007980350764716
63	-0.16663769885650376	-0.04326703832195924	0.17216317633380468	-0.08496534191261323	0.005404231626611666	0.08513703686293844	0.23260358509467485	-0.003070977959370162	0.23262385669686286
64	-0.24173164764953817	-0.051695572542531126	0.24719753578031592	-0.07580974745992217	0.2059295311863797	0.21944040107641824	0.2515252821860164	0.0038367333935257863	0.25155454299592395
65	-0.1034031907675214	0.009454373057278942	0.10383450789988183	0.10176465514133722	0.21088275886930238	0.2341529052229838	0.20698265222597484	-0.1791406836473444	0.27373929725221546
66	-0.23852137804824772	0.08534254113542056	0.25332942409733233	0.11512036284629172	0.026290576715826117	0.11808425960267778	-0.04233170929659992	-0.02809215686759688	0.05080494945815334
67	-0.248903475041405	0.03667843735766262	0.2515914300104185	0.169328769750389	0.2146634230508248	0.27340924904084285	-0.014041607969213646	-0.047078710841034044	0.04912811586876481
68	-0.1611987357656917	0.01588413345288358	0.1619794372999434	-0.03387071410753428	-0.026767898181123382	0.04317112052274426	-0.184030369675604	-0.1596631521071186	0.24363804937595515
69	-0.11957264862449149	0.1523473739427546	0.19366811985024696	-0.10339864008149749	-0.11340359878678725	0.15346548468140214	-0.09178524940512597	-0.12061906818988637	0.15157008814194717
70	-0.3014743748218734	0.050048308067762164	0.3056004447226559	0.09053605735438827	0.005260995267325805	0.09068878515274041	0.09347670781644278	0.041002901134766775	0.10207415346535123
71	-0.18762894712120712	0.07119290210047655	0.2006814667758355	0.08660911717098368	0.012019858583184682	0.08743921418618159	-0.047384914599312246	-0.028455934436975767	0.05527269069138554
72	-0.13719585814405869	-0.13165373141424105	0.19014575590103974	-0.04186994727592267	0.0025116227299355597	0.041945211092877736	-0.053920080206244635	-0.04637249968387178	0.07111809739003529
73	-0.37745814569017316	-0.08558072615728839	0.38703838625835646	0.03347648418465699	-0.07616054634277836	0.08319317167049275	0.08160219507559885	0.05776362213442655	0.0999777689451255
74	-0.09149980445888475	-0.06287274939565615	0.11101890304170334	-0.15048471629343466	0.1880515288905989	0.24085063287441713	-0.01346709311013101	0.04293797997927326	0.04500036357116917
75	-0.07956598681760776	-1.2156156709494582e-05	0.07956598774622156	-0.10796822715761821	-0.031463842628342495	0.11245937697008707	-0.2616482251558109	-0.06484297062148064	0.26956335909430296
76	-0.2314839222708873	-0.13014204002917815	0.2655593283107758	-0.015386283614636174	-0.09549812107032611	0.09672966893064758	-0.15368439243857956	-0.07852859574406174	0.17258514660523253
77	-0.1557650539195904	-0.052354374626063876	0.16432812469282046	0.07815947155884138	0.07887324158640209	0.11104004337492075	-0.003423193730463252	0.050392527518110845	0.05050866346459626
78	-0.13261001371446623	-0.09851878020234224	0.16520098604399533	0.02572379049146194	0.2861577782955417	0.2873116556568651	-0.029667038128336858	0.02668078535811423	0.03989984283971499
79	-0.20591553937088344	0.011284853879107173	0.20622453123107023	0.02957556150672195	-0.05749893860676429	0.06465942916035017	-0.0984102484738109	0.20768110454913513	0.22981735833358194
80	-0.24132135690325277	0.030791015066480007	0.2432777916424993	0.018580567039037373	-0.15306293743858793	0.1541865762277029	0.011438002713441225	0.05461564428077655	0.05580050632634986
81	-0.1974845113062389	-0.05550064506458543	0.2051352086026411	0.2235913905593241	-0.09357811339498741	0.2423839376667054	0.1964406494694921	0.20741851149765325	0.2856770338614884
82	-0.11405682034906771	0.10940775131058376	0.15804750651300403	0.09110501890624512	-0.028429454231637025	0.09543771968051219	0.07301100124007291	0.07847892565847259	0.10718930951632255
83	-0.13846048489546683	0.04345397219361883	0.14511910135089592	0.0984529631027251	0.05729647524474671	0.1139116851739909	-0.029489420294321163	0.08713842283524345	0.09199310106474722
84	-0.22620319377878367	-0.008292279353533773	0.22635513418652334	0.0824751783079224	0.1319289736569502	0.15558730387502653	-0.03024450622889162	0.1609413078956155	0.16375846464894805
85	-0.21287581559410576	0.06623496603809942	0.2229421081602215	-0.12005294853635981	-0.05412315571664877	0.13168912801367644	-0.014503543040236612	-0.02719919588391152	0.030824487302328084
86	-0.1401463126021962	-0.09019579996249379	0.16666214707265323	0.10560742776220952	0.0679025817414326	0.12555353203196729	0.017191695614859618	0.16718836078303156	0.16806993300239967
87	-0.10489360903666455	-0.1100887959086694	0.15205989675571036	0.09267180351676661	0.2315546797422851	0.24941057090188143	-0.003455719680886723	0.14995919036232785	0.14999900257214296
88	-0.2510814368002899	0.09710572450137743	0.2692051441496529	0.038531793787182966	0.12661038873692657	0.13234383124488144	-0.18996962382281432	0.17373766239794824	0.2574358819412807
89	-0.20886038194838488	-0.016936922453168208	0.20954598180306358	0.10491588709360067	-0.04130438452461679	0.1127536941549791	-0.05015813045046838	-0.03774230869711258	0.06277196759760158
90	-0.20371752725912576	0.08036630869330859	0.21899674537663982	0.05752432856282325	0.0806814464200403	0.09908856731749367	-0.06823318161545401	-0.12136127692895506	0.1392276072163637
91	-0.1989880682875008	-0.1526640159934881	0.2508038139663173	-0.07285158816663188	0.08016054307130581	0.10831928066548084	0.008341257377558416	0.09349641620359186	0.09386776026705841
92	-0.009781584114177068	0.009175538040904374	0.01341155793048684	0.0813188810615133	0.01392774561127657	0.0825029848848451	0.13541852742705712	-0.08334430774497914	0.15901085247240962
93	-0.23575602058983403	-0.11538493702671	0.26247777989195975	0.19047316701113085	0.03486769153986562	0.19363827944022163	0.007999500677497235	0.006184212094002606	0.010111206174976692
94	-0.0027566763369996842	-0.09179342322174379	0.09183480718765161	-0.04151312122348302	-0.11719171216195617	0.1243271355463737	-0.10959472741634958	0.012438256381188985	0.11029829780766408
95	-0.12995223828228	-0.014726083160961138	0.13078395069670445	-0.012419618982149702	-0.13157109773377063	0.13215597108920654	0.1084347589281756	0.047290761816097635	0.11829840699247997
96	-0.36164635690061964	0.13353946326000385	0.38551378147513776	-0.03699651312592497	0.002325291709157954	0.037069515305833405	0.10147603468538575	-0.16727768425287723	0.19565073284931722
97	-0.0699027634659459	-0.10757696853948923	0.12829341565459326	0.19500966063175348	0.0925592777844951	0.2158610378083525	0.009531222664487738	0.047451425006611384	0.04839919359491549
98	-0.2104557327136818	0.10331961957151643	0.23444948116909015	-0.11454635470024815	0.13489226853256361	0.1769655093089507	0.1712539598894601	-0.264732780225369	0.3152956766333378
99	-0.17836958690000318	0.05122311014714132	0.1855788687971342	0.17369928391597791	-0.013546050168353906	0.17422668196371952	-0.029891446870384707	-0.2235317475054205	0.22552148620216236
100	-0.09971532321825433	-0.04846418677999997	0.11086894553826898	-0.10017431099739824	0.2651791526111491	0.2834693555983972	0.02263283163752816	0.3019011935302668	0.3027483703059891
101	-0.21355840174189897	0.05241259311768924	0.21989604560308665	-0.13583188252855774	-0.05617547740915543	0.146989743089096	-0.032719142259414226	0.008546207697514152	0.03381685875714709
102	-0.06819572699298548	0.07417103107096124	0.10075712893007276	0.15885278323500593	0.07196170594290324	0.17439235609315176	0.10767962082974519	-0.01320578987367343	0.10848637531148927
103	-0.33556304143633975	-0.10066846739680183	0.3503379726864155	0.11668883427243372	0.02495325074680436	0.11932706636254993	0.14005609487312154	-0.041025887243166456	0.14594119752557133
104	-0.1768113417987272	-0.0329200121672641	0.17984987570126132	0.161739882496794	0.19626896713018116	0.2543251797373293	0.07508820043766345	0.10840793346506	0.13187311281353603
105	-0.29178286809024345	0.011350867792814467	0.2920035690032202	0.0187895809669037	0.12398365530921897	0.12539934264878363	0.04783469283627614	0.05505878859690088	0.07293578024878537
106	-0.20487804732256432	-0.024208550913838122	0.2063033402833187	0.15293130311081674	0.15493974815405806	0.2177023404311847	0.27306548869923236	-0.21991868593729896	0.35061230660508613
107	-0.3986930521120645	-0.040627888527021566	0.40075775117718865	-0.08222626341754562	-0.10695508366828625	0.1349094078191055	0.07989795020078146	-0.12553086887921286	0.14880081144891882
108	-0.29210943173861803	0.0220213244791191	0.29293831917738755	0.1747830969576298	0.16878648847829844	0.2429773851100859	0.052335822236211686	-0.11711404064894591	0.12827601804804867
109	-0.2533171794686968	0.07829555472999572	0.26514107057273056	0.023406041946522595	0.06529126261190152	0.06935987148963486	0.23093997965124893	0.05890692492552667	0.23833442891345116
110	-0.17919053434713522	-0.18908376997728138	0.2605032047181633	-0.04283115871100172	0.023101705169994328	0.04866412372876307	-0.07520841264059637	-0.0027444767911573883	0.07525847118282045
111	-0.1863062366401461	-0.07759807106596321	0.20182040145677144	0.0916072307917325	0.02522042954781046	0.09501555030575687	0.039636350000504784	-0.14076214486290653	0.14623618453641493
112	-0.20993603946056302	-0.09862165343570001	0.23194691459637568	-0.15722061208236743	0.08602650155495527	0.1792174094036039	0.2289160458563323	0.16582344540085692	0.28266582937297074
113	-0.09099793795750492	-0.051040996308565074	0.10433507567778377	-0.25226981096695045	0.111256608668884	0.27571378365580873	-0.08606324346570458	0.023760835241423497	0.08928302843882041
114	-0.0587653945022235	-0.18138750721597266	0.19066934563538654	-0.01736725755896523	0.07671443485879655	0.07865574455069366	-0.07774962941115149	-0.16633464109455293	0.18360887152211663
115	-0.09473482714887835	-0.004496875012695672	0.0948414959804392	-0.03272321554022551	-0.0061979908321753594	0.03330501352120708	-0.08327793304699863	0.09304769219703664	0.12487228337695622
116	-0.2003788076867429	0.13826292967904527	0.2434508252058171	-0.04006989192061205	0.033175638298104944	0.052021334229489145	0.13476222949950153	-0.003687881672385093	0.1348126810463535
117	-0.2085635993488821	0.01984224597216941	0.20950534527448478	-0.015577534960519343	0.14569424540954845	0.1465246489192311	0.04424669596064786	0.1630387848924335	0.16893612841140646
118	-0.2876703084002377	-0.03093718560013937	0.2893290787113272	-0.09495553994272675	0.004145273440724884	0.09504597759880823	0.09818610539099859	0.02966703231856769	0.10257019108124554
119	-0.24248329567005797	0.11736063774309413	0.26939129156392294	-0.079275344855287	0.09921452179301797	0.1269964630867408	0.0895550732705916	-0.047448843793708825	0.10134842833443848
120	-0.3052694224280047	-0.0595491384597926	0.31102334343394733	0.12721781793125306	0.006418305070910152	0.12737962097279423	0.22858946923530318	-0.1157188740807127	0.25621085703729546
121	-0.24172231527779375	0.1491156075326835	0.28401609481347784	0.12436874425615528	-0.06617132134383856	0.1408766421953707	0.20008198010429953	-0.2209830483811226	0.29810452266658233
122	-0.3321709574318494	-0.03209666477378914	0.33371805592564585	0.13472213207904943	-0.24262847311039762	0.2775223033123784	0.3938648437261933	-0.03178780020982583	0.3951455166968727
123	-0.2344087107643934	0.0187212798856246	0.23515511902312683	0.031727889265800294	0.017453397537861397	0.03621160094330976	-0.031276786225278186	0.18101615281263883	0.1836983531109366
124	-0.20041578910266478	-0.07507083379195456	0.21401429533529545	-0.06156201967503244	0.11013553373537566	0.1261733650880611	0.08892904002925298	0.011908301037392438	0.08972280531794379
125	-0.26730073772335966	0.028131913936221862	0.26877702463039377	-0.01913435844741846	-0.06198978608864156	0.0648757061812034	0.21813200790560242	0.02443470784494061	0.21949630479895874
126	-0.1762577315350983	0.15155113753931407	0.23245329684768695	-0.11055414793853166	-0.03973159986926388	0.11747688987450268	0.0006892832562103211	-0.029815543611767695	0.029823510059557266
127	-0.2815023245101282	0.13163121229288718	0.31075767851221414	0.017617627873636455	0.05542635083737174	0.05815893034643391	0.00418934545221503	-0.09222252562770104	0.09231763021476434
128	-0.16054357412761516	0.025609250858472984	0.1625732847770545	0.05344585711383595	-0.017210382545079148	0.05614852544796287	0.02004312977430681	-0.13805334197858563	0.1395007250253776
129	-0.2994001431127175	-0.032954721751470024	0.3012083321915789	-0.04209080140490268	0.08484810395038356	0.09471449892641597	0.0900594376950027	-0.04772927524358996	0.10192539444720557
130	-0.15864095925086905	0.10937771448953826	0.192692600737524	0.07948157256866151	0.0034009360268075018	0.07955430059931293	-0.161672731805344	0.01417435069574285	0.16229289703202845
131	-0.05706287430277633	-0.10359483669123482	0.11827113685417107	-0.032284775106932215	0.07228198977100138	0.07916434013468651	0.020763758798819254	0.15280947244928852	0.15421371064106268
132	-0.15614808167955033	-0.06428634615433498	0.16886372527597068	0.06607416573406001	-0.041315718440742326	0.07792806919029063	0.057579688956010414	0.031833301200689786	0.065793462027809
133	-0.14028204005101372	-0.03138578497140497	0.14375019394472302	0.029299557190915527	-0.07503943409916744	0.08055669259290021	0.17613137423301042	0.20416448970982942	0.269639388531579
134	-0.17943517543131143	0.08843283255893243	0.2000433654397508	0.13991049303180125	0.19086935674821173	0.23665598958377926	0.25018338148426383	-0.021651409830601598	0.25111851369135124
135	-0.17858223891104924	-0.054336737026337845	0.18666573613052947	0.23072020113398578	0.016490731105715497	0.23130878803821497	-0.12712626814345268	0.03611137373430588	0.13215566338624973
136	-0.20705991187155615	-0.02415661641780977	0.20846426365450213	-0.0013912725589946594	-0.05066545938173885	0.05068455794121165	-0.15506985090763686	-0.035833341460662096	0.15915617179598512
137	-0.24886570292215446	-0.07665889827060553	0.2604049246366149	0.0373408319418201	-0.027162809794788422	0.046175274401513915	0.21879149782505078	0.11803806438229701	0.24860149670436116
138	-0.26516459412994786	0.009332776971906074	0.26532878227984863	0.1210532373203728	0.056301794638323945	0.13350572401675706	0.11642371358583391	0.19506641001947891	0.22716818748012177
139	-0.1317013666199514	0.19066689034577228	0.23173069076773065	0.1356673727102614	-0.005577686715074493	0.1357819818944933	-0.10758694599926447	0.20076636584111304	0.2277763916706389
140	-0.18673091855613874	0.019566461199874263	0.1877532485703124	-0.1755712291795608	-0.020815877469851165	0.17680089725581635	-0.06763216184773536	-0.015077394293526485	0.0692924031541751
141	-0.037798636860571215	-0.009957950145122692	0.039088332269490364	0.17069040361461746	0.07849775445084758	0.18787525473022404	0.04595914315569488	-0.005109849231228542	0.04624233340534994
142	-0.18703252909068707	0.09569208715414261	0.21009079580499174	0.10145889529070728	-0.028129654805319985	0.10528620476148413	0.02205832153783683	-0.07642462472237428	0.07954428208879842
143	-0.27891061512333026	-0.004924828785285675	0.27895409150438866	-0.09998251946736637	0.2615330967754725	0.2799929729618423	0.31001202689869833	-0.05459491460635547	0.3147825622913609
144	-0.18324071792236665	-0.025804700157825468	0.1850487591283433	0.10712668562188747	-0.03687672350462297	0.11329615840251217	0.03171832914137471	0.06490671993258353	0.07224219470591557
145	-0.07902413278308645	-0.0016197892842601575	0.07904073177447361	-0.004200829629134033	-0.05082314765642314	0.0509964636742549	-0.014657831204634465	-0.22252884681275004	0.22301107523940583
146	-0.21798551727780757	-0.12765276640023107	0.2526121820350422	0.08263067548176652	0.07424430310850262	0.11108575549835462	-0.01308946613898497	0.016465237649355934	0.02103421438165453
147	-0.26093514618994207	-0.12046444808036975	0.2874001283376097	-0.0260178272995015	0.14653835682995547	0.14883016280247108	0.11432636388715013	0.19593511987531456	0.226850366277445
148	-0.074845440900169	-0.11224446953577538	0.1349098253090126	0.05182768770648896	-0.03883991207821076	0.06476610211557038	-0.029017317434667962	0.11112495848720935	0.11485103878454164
149	-0.19429510023840296	0.04675180386867765	0.19984072943628473	0.08610110475443526	0.24044013617421453	0.25539158036906595	-0.12177300595868788	0.10765228057194783	0.16253516078853833
150	-0.18467324633999904	-0.2120858386817829	0.2812198621774593	-0.0006631139949887882	-0.06856211661443197	0.06856532326782482	0.049372236429973036	0.10218402308395656	0.11348652917293632
151	-0.10602988857911597	0.028273793102702165	0.10973488346243483	0.09022256402347505	0.004177008143560198	0.09031920314086822	-0.1222238464318702	0.08801858559897192	0.15061852491458325
152	-0.22310099086607557	0.0327845164957299	0.22549695485146476	0.09551331208604383	-0.012333650929804332	0.09630634314988949	0.04760771886371905	0.11733718088913739	0.12662744139568272
153	-0.1537084352253717	-0.03154380320968258	0.15691174137190458	0.03262545012158478	-0.011333714017140804	0.034537994572041236	-0.007880388404038317	0.01487465787910868	0.016833180579410165
154	-0.13850804516022627	-0.09081284195042244	0.16562442705476654	0.07597485006538902	-0.13618857649316066	0.1559471263271363	-0.2233015224499417	-0.056070021213971	0.23023339724591865
155	0.031864696239273516	-0.10579389596873216	0.11048849392884354	0.14343214012531583	0.07661016378583224	0.16260964306036796	-0.030307451011090825	-0.14103465918145397	0.14425434716922242
156	-0.14670692736825003	-0.10388724434315617	0.17976507468095024	0.07061735149996425	0.07231174297908245	0.10107323337829054	-0.274603610864535	0.05161561612867682	0.2794124459078083
157	-0.23023671424586198	0.06023139645713222	0.23798480141787823	-0.09154902804465455	0.001001512660764597	0.09155450597065452	0.05539482110889791	-0.12573644974492154	0.1373981113412553
158	-0.32912135217445315	0.003619893210809895	0.329141258556259	-0.0731076225384139	-0.02456405214617218	0.07712403731042008	0.29068167212313073	0.020451559365823997	0.29140024157298344
159	-0.31181076405918706	0.053505034747111956	0.3163680472589855	0.011851311034540719	-0.027091262921253884	0.029570087925231678	0.1688861740487595	-0.05751679672784026	0.17841166354994728
160	-0.20666240878534142	-0.20262682543600835	0.289425260803604	-0.0029079517665695376	0.011806493329874657	0.012159336668793642	0.09522080208120763	-0.11411825623897241	0.14862697452351065
161	-0.23142780485285613	-0.13752379128914463	0.2692055386308979	0.21638625039271592	0.04687668280594403	0.22140558427896131	-0.06812256715539249	-0.11909037621229883	0.13719767440531866
162	-0.19698597773587057	0.020571623878323807	0.19805723196477357	0.08743405887287581	0.003939119007706474	0.08752274738342249	0.027483138289413372	-0.08020411790568668	0.08478221169127584
163	-0.12636859520938334	-0.14467513166635845	0.1920935073808356	0.017223192608536143	-0.03429412221358265	0.03837610170445765	-0.05391546766516746	0.18570340814811578	0.19337174936215318
164	-0.17383818283027924	-0.0781483793567909	0.19059612536939594	-0.1345056177502478	-0.005796604626805624	0.13463046398039072	0.046751217590562055	0.11387085581185494	0.12309446839531148
165	-0.09615138353173942	0.05432252602742332	0.11043561648792356	0.08895399075487344	-0.07270371300896485	0.11488534439391317	-0.08697824358840701	0.2465340583298582	0.26142734511583554
166	-0.18201056059746293	0.058536245444541765	0.19119188319525063	0.07499689074379526	0.0008807156114564709	0.0750020618464921	0.037454988786706604	-0.00953669832477912	0.03865002975354822
167	-0.20012299950862394	-0.02752459990172479	0.20200697644407908	0.05199367526197762	0.07664169637650227	0.09261367010714966	0.020261813823349916	0.03476100830600867	0.04023516866949233
168	-0.32667382137331397	0.092507653230238	0.3395194419717519	0.07374221848680176	-0.03605487759144794	0.08208452342244245	0.00830646686994401	-0.14930625609060882	0.14953713752662226
169	-0.0903426782247201	0.1142724708501367	0.14567085193342783	0.04730113212394613	0.10065185756106285	0.11121238029418978	-0.09433530626290434	-0.010340642807983483	0.09490036302037132
170	-0.23938267543038302	-0.08024787250164075	0.25247531827338626	0.008556545962952465	0.06481540975918751	0.0653777624354604	0.22479485713402667	0.22632241813602016	0.3189899132336993
171	-0.3109351952610294	0.005769426941621074	0.3109887167394489	0.16320947253252352	0.10774946817182715	0.19556911774525174	0.3614633453871671	-0.05572255760437524	0.3657331725239801
172	-0.07674383757822946	0.0995802353501354	0.1257212785435386	0.04353475680354986	0.20771633726018904	0.21222947913693052	0.09724053454327031	-0.057466094627264284	0.11295164270594137
173	-0.07405969250172949	-0.1273475568147057	0.14731679564844405	-0.08936808807277241	-0.13887120628445437	0.1651419604482225	0.19692160113635576	-0.011713319205750035	0.19726966021393605
174	-0.25278280582045926	-0.04982051768993053	0.2576455528460693	0.04220483616311553	0.260501944611043	0.2638986762787762	0.00942814034433896	0.013639220043469978	0.01658065601074774
175	-0.27714982461614923	0.19941533900802666	0.34143594233245056	-0.017024446651585128	0.039269974933187936	0.04280143356297634	0.07320162032854498	-0.02196288478204655	0.07642542460905208
176	-0.28517856632946315	0.007622654354652613	0.28528042266012316	-0.060278736022985925	-0.14073338722671605	0.15309935433186395	0.01732533609674405	0.022199795211527373	0.028160223335387383
177	-0.06912894909230698	0.08461491691902155	0.10926342374198096	-0.009584652925600956	-0.07054895038333074	0.0711970503033229	-0.13942083720386464	0.010741388359051453	0.1398339989791699
178	-0.30872117063781845	-0.053769988773377034	0.3133687490683685	0.024645761081227624	0.06135027820848941	0.06611558194202033	0.227468319073241	-0.09759166152127254	0.24751963271726227
179	-0.08917545351362216	0.015031148888039378	0.09043338402522928	-0.08137461646516347	0.19687068936755722	0.21302557718947662	0.11742619961704626	0.010830146061253357	0.11792457089262812
180	-0.011572075411915374	0.16123456777975292	0.16164930799871308	-0.0876595116706824	-0.08206084982364077	0.12007569720855518	0.13271297159753886	0.013172490709803794	0.13336509041630432
181	-0.45299129162679186	0.03980027355104308	0.45473637644732917	-0.05445422527570971	0.07415529513291536	0.0920014698068869	0.3285414236686275	-0.13684520050576265	0.3559017785396288
182	-0.08474643383710487	-0.08669459189792932	0.12123493849734615	0.04368906326213632	-0.06268319365453079	0.07640626293344256	-0.03663096389748002	-0.13541182274766622	0.1402789693999206
183	-0.14944365842787824	-0.05014960954634085	0.15763372222325647	0.09424768877582676	-0.04327677720306621	0.1037087570298137	-0.13710021078366968	0.08218083982154792	0.15984416858522418
184	-0.31094677486048455	-0.23060195431236089	0.38712421537384745	-0.0020716210875398565	-0.011110920269463125	0.011302396346116446	-0.15399113395075673	0.1341943548883915	0.20425815582089116
185	-0.20885983269313776	0.08642896561521607	0.2260362710051679	0.03229768272379565	0.14801053392737598	0.1514934271273638	0.11666461264695008	0.06340422206257645	0.1327807486777485
186	-0.24022055500041548	-0.09350562155303635	0.25777745500087335	-0.0020300304050646285	-0.17017013386874427	0.17018224197709889	-0.10222938863438752	0.15032209922524883	0.18178993760944578
187	-0.205788658618834	-0.0904266823957381	0.22477979647921806	-0.03663451722029326	0.09125419583080731	0.098333189253127	-0.3268277082330027	-0.042894743867240015	0.32963056581614647
188	-0.1578731099279531	-0.11305362805649688	0.1941778608777538	0.012470405192702478	0.0011040452931027425	0.012519182148982547	0.022929846757944572	-0.08441083219844568	0.08746980315958744
189	-0.26212232077771297	0.1831572754288255	0.3197728859556496	0.041613244248138434	0.09022719127354854	0.09936099909908687	0.00045144637798220894	0.05427691532753818	0.054278792739936126
190	-0.12463026433280737	0.11081173779555492	0.16676913389754186	-0.15031653581744867	-0.12329273489563448	0.19441234379072625	-0.0886247906832807	-0.04828970045539	0.10092694731203661
191	-0.2925256557228203	-0.29139330021783877	0.4128938297769894	0.0011501149266918609	0.12427107390300231	0.12427639588172029	0.01242990472598003	0.03332791523069801	0.035570387474998535
192	-0.1331804600115058	-0.10116638703698354	0.16724734017314907	-0.006574129592372721	0.05797650667485951	0.05834804629220537	2.4288707851948343e-05	0.15322210580575757	0.15322210773087577
193	-0.15864488925924441	0.0013297167236934779	0.15865046181667167	0.08951264311313203	0.09300422156752682	0.12908252595328526	0.3147140371656361	0.057113320813686946	0.31985443033270705
194	-0.12749990795469673	0.17287048234571084	0.21480323599726067	-0.09443364756460251	0.025501248652142764	0.09781629452792602	0.08791425376349536	-0.18585521313802017	0.2055993099827214
195	-0.1978324837222727	0.03527879056698274	0.20095343908376467	-0.07524382370147058	-0.03456258299608442	0.08280220497413827	-0.014069204752645406	0.0716778854363477	0.07304561439948361
196	-0.18785269826963616	-0.07320651651155338	0.2016130707740431	0.13293818901002305	0.16590882658906428	0.21259892012290377	0.01079406469434451	-0.11269687761028943	0.11321262321726429
197	-0.10249855099076259	-0.05434218202133232	0.11601304108610193	0.08062272262537422	-0.06651283341027185	0.10451784733618752	0.13924999102108251	-0.10692992852781669	0.17556927297888872
198	-0.2939541398170907	-0.18207029606501468	0.345772510510607	0.014983182259859841	0.06268199016995514	0.06444786763189711	0.023310289223437086	0.15077975809208985	0.1525709835912105
199	-0.0787122565737784	-0.06437867419807605	0.10168693636076535	-0.05843549374001118	-0.12294208657418375	0.13612297227085873	-0.27743744243353635	0.09854824009374592	0.294420261003954
200	-0.08503999995700662	0.13806482540392273	0.16215331512646713	0.01263804991208771	0.08342805767537198	0.08437986201141605	0.17366623232162723	0.046604926108374384	0.17981095457829158
201	-0.1088269771116315	-0.08491226489673659	0.1380340670890673	-0.05129459903632864	0.107231889485084	0.1188688942189629	0.06127100779806248	0.04659513193989368	0.07697559819245534
202	-0.1925839303745123	0.08480897007859632	0.2104308238930011	0.120476247244643	0.09321221839647376	0.15232545358062868	0.4113662398406456	0.034888268346323935	0.4128430386343418
203	-0.20661930832049397	0.14280175467442913	0.2511650447592881	0.048492261981423965	0.07606614530761881	0.09020841387606167	-0.046294676187754874	-0.009909867441275576	0.04734345272614506
204	-0.2417847954811301	0.04475887979102535	0.24589275029166552	-0.05971822443290431	0.0270810982793054	0.06557173334167801	0.10339479360620377	0.010153721993207255	0.10389216243386608
205	-0.044653650947486544	-0.0660372212780461	0.07971739544833104	-0.052443535831254016	-0.08349828621022293	0.09860166454238146	-0.026048935828490095	0.022614506215969866	0.034495839592462954
206	-0.22761517511856078	-0.0059625650129763496	0.22769325885011849	0.1532738900989466	-0.15186968653534555	0.21577137686544082	0.13028433021882263	0.10518629574941905	0.167446001785804
207	-0.2523701371305171	-0.10253299174256107	0.27240356185438563	-0.00493421202965361	0.12655663081517227	0.12665278224990317	-0.1038817836984035	0.19042668279868263	0.21691875554241957
208	-0.11327710650821314	-0.008000336206410425	0.1135592719168658	-0.05077661538711811	0.11178618488834903	0.12277791251712773	-0.038608646258219595	-0.08377679290635842	0.09224520906565933
209	-0.2531030656563259	-0.02649143176897283	0.25448567307768144	0.0502842738756265	0.1559316287105351	0.16383888742151292	0.2667459105378402	-0.10251237418808765	0.2857659315774712
210	-0.05272584533284636	0.07864433152596739	0.09468339689316975	-0.007946468722795672	0.09209395597562492	0.09243615684569925	0.06889076916304351	0.23660561458206555	0.24643083193389723
211	-0.16733984615946074	-0.1353182316654013	0.2152060592402621	-0.01389282574598687	0.10033886489940554	0.10129609279981885	0.10319846125172291	-0.09947332120221364	0.14333479701636348
212	-0.24720811371223764	0.01698231429051436	0.24779073930198522	-0.054118209929600945	-0.09064728880456926	0.10557325235874543	-0.03760863580335746	-0.000920501116860527	0.037619899113311324
213	-0.16437202947622861	0.06755840331499662	0.17771410167064938	-0.02917081114052828	-0.06298859981305185	0.0694154156438263	0.28114199239153864	-0.1017029893248117	0.2989721022495021
214	-0.30226535107584024	0.02646601034414955	0.3034218056839976	-0.09097323767670538	0.1115749739815277	0.14396216444733287	0.1557914914337595	-0.09002530089542438	0.17993205274343663
215	-0.2720667134341017	-0.07286038384656314	0.2816539225594101	0.16429886970210097	0.03169822031979424	0.1673287057167125	-0.016694565666146903	0.03470894849319244	0.038515186982336934
216	-0.1778253795477341	0.05389596820765326	0.1858134575329141	0.03394331402913926	-0.09592862688747103	0.10175681807032093	0.23936713662727263	-0.12591187986853486	0.2704633572023533
217	-0.13608447412429006	-0.0030495991396875823	0.13611863998952295	-0.09464168234812544	-0.06991392130705326	0.11766479690294934	-0.03841768296584467	0.09158964974469881	0.09932060362694518
218	-0.24446955724975625	-0.006327665722978607	0.24455143380359395	-0.07616123227508799	0.1396994528899481	0.15911150316495262	0.1925679162386485	-0.0604449218957227	0.20183159055875063
219	-0.13090231465750654	0.034178515501956164	0.1352907495160342	0.037098049099328644	-0.023554238306782178	0.043943911855783654	-0.05840910628988723	-0.01045891860840278	0.059338121608629786
220	-0.20451572031862641	-0.04839163469760406	0.21016286581161997	0.03074727591887699	0.10281532861992884	0.10731442948483448	0.1291811986383081	0.0722492949684936	0.14801264373381895
221	-0.13851266167421	0.028483023110117044	0.14141089084496156	0.050545346563839785	0.003381484660502256	0.05065833098087502	-0.049148773846993746	-0.10501656838744748	0.11594861623382303
222	-0.1275961868619429	0.0625270427365005	0.14209299059095074	-0.03909890428075245	-0.0021105605632369953	0.03915582692073472	0.05241616197641959	-0.15524907578241276	0.1638588708847696
223	0.06614371909847373	-0.00644109229544058	0.06645659670895118	-0.1620986018785303	-0.02349141244325901	0.1637919509302993	-0.02063035895646334	-0.01146900056130671	0.023604018398310504
224	-0.0754896429392217	0.11579038436327177	0.13822481434997624	-0.016356687816935504	0.229930560864358	0.2305116137111944	-0.040221897948706495	-0.05659918305394968	0.0694353555256302
225	-0.234808709984371	-0.04289259568055131	0.23869416634836244	0.0324374928507354	0.029886581056104422	0.04410667375425866	0.025939648881942744	0.11309677427806737	0.11603338199079864
226	-0.1812380463327646	0.10577392230641909	0.2098460199255676	0.028579264252858384	-0.03476690327932233	0.045005687516895716	0.03449577438221608	0.02383698330017499	0.04193042121278507
227	-0.18943376828432765	-0.11888545461187253	0.22364906412652824	0.045676871710859386	-0.07297595341265782	0.08609219700865295	0.17880013370979006	0.012914506318384499	0.17926592617696874
228	-0.27085257157636733	-0.06762208748997253	0.2791663701917419	0.06938277236591912	-0.020212754391168854	0.07226703633925129	0.12265971085459017	-0.05991955467029117	0.13651284810895156
229	-0.09164945391689937	-0.06952771709887491	0.11503793221475707	-0.14984301768853103	0.05791979972607461	0.1606475432439414	0.10395222182723071	0.03410599360113758	0.1094042193991558
230	-0.14487017047157638	0.031539181992446465	0.1482635703509674	0.08394183956446591	-0.20344466814703735	0.2200817244273697	0.039561905381450345	-0.13754248727414659	0.14311911180191697
231	-0.07965564030090404	0.07392563733145635	0.10867391999283461	-0.19608234650991085	0.035467986809223605	0.19926430864841804	0.056152789536270266	-0.024332661560311313	0.061198155129981786
232	-0.141138196798039	-0.022641053285279027	0.14294267343683212	-0.027839778135392332	0.22076179640065663	0.22251027840680268	0.0548740357549136	0.13253481246522905	0.14344558660072107
233	-0.18858105714305262	-0.10179393233406342	0.21430076941817813	-0.10888072355635209	-0.26193866540272887	0.2836668404927117	-0.015577376819471368	-0.019478483661280643	0.02494125085713587
234	-0.19289000868707074	0.060980532372233824	0.2022997300534513	0.05412313635001881	-0.057977760496675856	0.07931415132605678	0.3804786648313833	0.10406572608396421	0.3944536598096851
235	-0.08452211101422284	0.07387771597139056	0.11225820311874792	-0.06292111103390167	-0.06309743804667887	0.08910865783859087	-0.08098874762265726	-0.03107124538716076	0.08674444957111453
236	-0.14299161838707705	-0.0924358641616795	0.17026741294878459	-0.06679865332006532	0.013457215867523308	0.06814071282485526	0.11343344461457365	0.10478409975149977	0.15442426596186173
237	-0.10780267461054435	-0.014513918972549968	0.10877532117685818	-0.12051254619956298	-0.12914983241452185	0.1766435761758714	0.17807895716758584	0.007879916267461052	0.17825321334067745
238	-0.21182258586448227	0.058890429327698925	0.21985652264310163	-0.04727582645211177	-0.06202644370818979	0.07798899592772962	0.14805211578013272	0.19005275736749205	0.24091384262835672
239	-0.1317101388576125	0.20218477342585725	0.2413011464605106	-0.10744413894204778	-0.06455080644893817	0.12534372583502673	-0.12039469507696257	-0.1384776208258153	0.1834964143307794
240	-0.16632311093143487	-0.02592326498253975	0.16833120001136262	-0.041122830708973025	0.11646584432585541	0.1235126718197499	0.11977602992276284	0.21879587918233862	0.24943523025272735
241	-0.18872059795529805	-0.058139042176029644	0.1974730673224868	-0.11112786643122192	0.08850014850921165	0.14206223630405096	0.004530175635465765	-0.14297812608240346	0.14304987601995264
242	-0.038640064060846184	0.022437823568128932	0.044682328465521795	0.010268413088238943	-0.09186771568999745	0.09243980470256805	0.15253000465056082	0.013193190270514731	0.15309951857603638
243	-0.24874232984420525	0.161909052389983	0.29679502674766245	0.08888241517022083	0.04640968918422604	0.10026935213048886	0.09895548013048243	0.1715912782788996	0.1980801702070176
244	-0.0772758315743269	-0.22213099057344685	0.2351887138419794	0.008023643528341923	0.06483305090343991	0.0653276614070788	-0.1210334598643397	-0.06515804462569269	0.1374578814989395
245	-0.21025354269158092	0.11026034502835654	0.2374108167294251	0.07558565680356973	-0.045007353245080435	0.08797075287022658	-0.11082192227793307	-0.15683499559509695	0.1920383146684284
246	-0.2777942122609247	-0.0586794506938353	0.2839241136279163	0.0024647804393875877	0.04246359582285987	0.04253506921143529	0.1960877629524105	-0.00017599236021702776	0.1960878419305786
247	-0.11661291779467152	-0.0045100252828922174	0.11670009822034919	-0.08965345264407715	-0.04751806274132669	0.10146776758011601	-0.00225794991712053	-0.257538923750888	0.25754882174957416
248	-0.24700461863292358	0.03433724964202421	0.2493798875991701	0.04093510062908388	0.06502097453244589	0.07683364883084885	0.12581424022479867	0.031802279800652394	0.12977136835166042
249	-0.23156982444144625	0.04906779530453193	0.2367112843273207	-0.050815230611536186	-0.07560649500326294	0.09109626638222902	-0.05089297954048242	-0.11233568537975455	0.12332640259185039
250	-0.38888624271106376	0.013472295584540286	0.3891195349995238	0.09536626985093725	-0.10658680922233792	0.14302263221420883	0.08794986308157444	-0.26729195305528697	0.2813897058958935
251	-0.13329922687954218	0.028576420744904178	0.13632789776591384	0.09381138655892998	-0.04671276014254406	0.1047981784586156	0.2230161441704661	-0.07096760777030803	0.23403547148520543
252	-0.13663628103008274	-0.03546508068465961	0.14116389496504114	0.06287431575211207	-0.024733901688419064	0.06756438021641778	0.16278266157110308	-0.11089421910705587	0.1969662984866599
253	-0.13139917309635482	0.09186554236464356	0.16032785336414862	0.12484826784090852	0.004232565403544057	0.12491999276645237	-0.03945930987474545	0.10851361970724177	0.11546533158380948
254	-0.2699031752274625	0.10158092330719129	0.28838586646680137	-0.1843290132287447	-0.08056368363924162	0.20116583268389923	0.17417505048522658	-0.08559516800346614	0.19407081438761684
255	-0.19820645598489545	-0.061990467740871545	0.2076743057887141	-0.013299571089453057	-0.14170559711796432	0.14232833465519867	0.03988148154206213	-0.048771565384159284	0.0630015726788718
256	-0.12532130885667025	-0.03575572588340697	0.13032230195556813	-0.009083646803929127	-0.2033858147355549	0.20358856125751265	0.06143965307364577	-0.06934873706634205	0.09265030114633516
257	-0.16904579495853755	0.08331182460133131	0.18846044919708463	0.005643831735558338	-0.009588986090675636	0.01112661183408796	0.15539983157750012	-0.015725137426376535	0.15619343008396297
258	-0.18504746633824495	0.06897982609111729	0.19748615446598955	0.12961214130547974	-0.03079369903686178	0.13321996499836078	0.1554444566244369	0.19141923882007192	0.24658528765058588
259	-0.19374830579830785	-0.12752784487949279	0.23195205801915744	0.15845855192201563	-0.0958268548647479	0.18518071927307006	0.15562712859883374	0.00179530999518185	0.15563748357608695
260	-0.1720954810995097	-0.12156741966590198	0.2107023781049878	0.05689273504195941	0.08164052786998904	0.09950858802859709	0.08558257628395359	-0.05641773541043007	0.10250530831249682
261	-0.3371732757484259	-0.15515176929209484	0.37115749944382304	0.009071244328271293	0.14805849102267313	0.14833611912671224	0.18745058825930225	0.10978067369224695	0.21723148794565225
262	-0.19233614298361215	0.12906439510815182	0.2316264449117277	0.10195957913471056	0.11792805987262237	0.15589349916737422	0.01169899442714044	0.04479028194205908	0.046292934958321735
263	-0.28831753488091344	-0.022884458052360175	0.28922430627483053	0.12180560796773955	-0.16406731570480826	0.20433964425674203	0.08158236329453178	0.12880658083466195	0.15246906987004696
264	-0.13795806000047967	-0.08220482260766168	0.16059283663679733	0.06159431663244058	0.10944412361647933	0.12558612994911722	-0.03933184290556824	-0.09291448175502491	0.10089645576606324
265	-0.2018154765539542	0.16169276724335188	0.2586001499526101	-0.15578423388962132	-0.034743817788147585	0.15961159232045846	-0.24965843517701902	0.04257806475998488	0.2532631553419156
266	-0.12116491651388886	0.011807569393993668	0.12173888322475951	-0.19622570320911925	0.022942963162906033	0.19756241079367254	0.08654670357052495	-0.04843246772829151	0.09917679077877199
267	-0.12678793952299763	-0.061450353241673736	0.1408947391566264	-0.04489721120642395	0.10246842172048495	0.11187286098067482	-0.16081789860456872	-0.057920650610458584	0.17093039015554887
268	-0.17439818185096984	0.1257415060188933	0.21500151666633266	-0.017044725393579926	-0.16685005756436513	0.16771840797293094	-0.01801199969501803	-0.11055473080856101	0.1120124128709257
269	0.06147194838296862	-0.04227405274693765	0.07460493263618181	-0.017187425085866872	-0.042423252826911624	0.045772698866227576	-0.08159083455643189	-0.053316021784594866	0.09746621190212756
270	-0.17771567970095148	0.0953978432706118	0.2017017880740163	-0.17181283689753998	0.1085223795259791	0.20321603721350667	0.3216037503618919	-0.16528732286646303	0.36159213396753603
271	-0.26598698823684036	0.007499680620358809	0.2660926964813436	-0.020609883951480164	-0.0007523930065481374	0.020623612964991905	-0.005339768672184507	-0.0902768300816111	0.09043461272685654
272	-0.3413414642567318	-0.11736213542418797	0.36095410518825677	0.06606239980268837	0.0888205024720008	0.11069472583221363	0.11499023750312418	0.042224656843408655	0.12249765861667938
273	-0.16656043174248	0.06536282330496732	0.17892645442370372	0.011692755847806827	0.022646293272309135	0.02548676398234689	0.13002972723348757	0.0012495033857949775	0.13003573056328133
274	-0.12386216755456952	0.010270632177720083	0.12428725774047102	0.09934761401768555	0.030262216383412904	0.103854466208457	-0.05843159559619817	-0.05156269456960833	0.07792921682653023
275	-0.17491711675160723	-0.1376414874903256	0.22257847337791864	-0.03696638771553892	-0.025753490893419446	0.04505281471709603	0.08861469048362668	0.2606163797011798	0.27526979626914844
276	-0.3262114139964071	0.06088970348603888	0.33184551015819547	-0.06323534373572526	-0.008405790612931358	0.0637915826203095	0.10664548651918052	-0.04445460402738496	0.11553991351106466
277	-0.18339865188543666	0.02737276084357118	0.18543013118043927	-0.1602304896365624	0.0003038752972308022	0.16023077778432204	0.14238898269882586	0.19612868101590017	0.24236559555977255
278	-0.12820025457388734	-0.0869730255792058	0.15491808303490817	-0.07754705610673543	0.2778999923435806	0.28851681347086744	0.1644581320272495	0.15254046431489895	0.22431021029658277
279	-0.41474775958324606	-0.030836723936940466	0.4158925433600429	0.009884168249645964	-0.028606925870137887	0.030266367303111774	0.21340415876204294	0.13635591265855745	0.253247447951373
280	-0.22212103513926065	-0.11848602482544307	0.2517472786948693	0.057355207821584944	0.006474375239565732	0.057719471575889365	0.1856191462789463	0.10756395454082184	0.21453314844514088
281	-0.1310311624712807	-0.032827705727322076	0.1350808047129377	-0.028331071935908943	0.12181408407257185	0.1250652658233982	-0.13003875085479827	-0.07251580626972036	0.14889129888218425
282	-0.2783465147790282	0.014874309436769477	0.27874365888904545	0.06830597161357839	-0.1327789260252469	0.1493182807110133	0.14046417371915623	-0.0073004978389451195	0.1406537641419587
283	-0.08801035973595037	-0.008008902175584759	0.08837401164884098	-0.018464513380790817	-0.03579224301112041	0.04027434560804807	0.04372590251275914	0.06640409445887252	0.07950759907995072
284	-0.19390725313164142	0.082154541553199	0.21059295219658888	-0.08388037446844007	0.05526355119397875	0.10044887909546449	0.16093399668049102	-0.02840965153475293	0.1634223350337474
285	-0.1463088463880112	0.05448912214108281	0.15612604831704574	0.1472134238337256	0.10333723129909272	0.17986210142609343	0.12424632515628646	0.11460250541068943	0.1690292387761619
286	-0.2607255172966368	0.08440370670833083	0.27404704172040384	-0.18511993059974974	0.012086093423939216	0.18551404895454235	0.1313681478540658	-0.07774415889927176	0.15264908946195163
287	-0.2024658050572076	-0.06601001398727495	0.2129547467516595	-0.17351925641135285	-0.19871115966086011	0.26380875140774357	0.09253857674168452	0.2591975433898384	0.2752212831245138
288	-0.14596751739403013	0.01252507403022977	0.14650390306622968	0.2017906975204662	-0.11260884558235434	0.23108491449938226	0.16806526054190132	0.11577415274383016	0.20408230262462468
289	-0.18962108632318878	-0.17805176392233057	0.2601126429342479	-0.012697354125925554	-0.0920241736568267	0.0928960243445378	-0.2610492719459141	-0.17207013687019515	0.31265772721303325
290	-0.09916867697867049	-0.11346059250014151	0.15069085089740206	0.0283407938687462	-0.13143461574154255	0.13445541570438027	0.13145669165905569	-0.061319454769439896	0.1450549458486867
291	-0.1059945432217334	-0.2174423478782773	0.24190084299894796	0.10270893617021276	-0.18701854103343465	0.2133660241451092	-0.043023376372392334	-0.09681333375118827	0.10594259061633096
292	-0.24015587394964513	0.1002770852805247	0.2602505285775141	-0.04151436425279565	-0.12202978859186231	0.12889806725893296	0.15282408910281525	0.0902624951027033	0.17748949330107053
293	-0.2743030681092632	0.17466305807808202	0.3251912622309255	0.11167905107943753	0.1481892425048307	0.18555932216991725	-0.0352047789968519	-0.30416431195852317	0.3061948809719375
294	-0.16759542027177374	-0.16100193337354354	0.2324001881369536	-0.05926235344067409	-0.10745230085894379	0.12271113843171837	0.15175504331404935	0.10872365936272894	0.18668269142175903
295	-0.11802757891984468	0.017512301822102894	0.11931969703610797	0.11583859405687187	0.12738847777276002	0.17218131182661411	0.28542077642126795	-0.14383619464091674	0.3196151912874279
296	-0.1121010595165495	-0.20218685288066535	0.23118427935852556	-0.23390737443669465	0.09087992868019716	0.25094186827388093	0.04264661509551879	0.01267495896035733	0.04449031764049425
297	-0.028066198692806334	0.15182255894751617	0.15439495106523435	0.1439210202510047	0.1306253878565165	0.19436113814946515	-0.07756446274536605	-0.018974063569395697	0.07985149321905474
298	-0.22352531896623923	-0.12847683094398177	0.2578175019434628	-0.0932783696873426	-0.0613225885604329	0.11163025628959512	0.07721204484123682	-0.06651972476221457	0.10191454092035125
299	-0.16709813732584192	0.05298110883125242	0.17529627888450725	-0.15986179317579743	0.10083943081117107	0.18900895143802685	0.2792266733420426	-0.03342459823884808	0.2812200897394995
300	-0.12304165938069778	0.06414411084080592	0.13875776338177712	-0.02512804734124756	-0.09085592647621508	0.09426673930414366	0.10830384695943587	0.01335209104237939	0.10912379026324596
301	-0.18036647479296586	-0.015036045314109167	0.1809921210658893	-0.01452736373632854	0.058042132210362724	0.059832544728206406	0.13575708592737226	0.03877808363874974	0.14118684836126133
302	-0.046249299128939526	-0.040205628361722485	0.06128205464798867	0.05440314612820714	0.12910370473554472	0.140098068812849	0.03869514950945587	-0.13857918166494818	0.14388017301381678
303	-0.28619601408125306	-0.015136127632560054	0.28659598886883597	0.12339338727828092	-0.1020774878087991	0.16014287852216016	-0.05690995422129901	0.0809338325769704	0.09893951761084863
304	-0.22258160602202565	0.01376270712814847	0.22300668924236203	-0.09860100230776583	-0.01677877538201035	0.10001842310002693	0.1706607984035024	-0.12606498920971823	0.2121732537719287
305	-0.18379689984584197	0.04940502288093417	0.19032119345676687	-0.019556860916187562	0.017284459658237	0.02610025583346506	-0.023988482606863613	-0.09954536606040595	0.10239495691624671
306	-0.09058121716559768	-0.20551889374116344	0.2245951303741753	-0.0165018093809112	-0.022704867084913472	0.028068143903498783	-0.022283278808360524	0.11727871698562507	0.11937689044469818
307	-0.18284218606855301	-0.19161927959197664	0.26485696765929245	-0.01198952321117524	0.04012571719923499	0.04187865622944811	0.07465707231333855	0.03516631906190598	0.08252483530891071
308	-0.15402342462634863	-0.0035341171494312324	0.15406396501990466	0.12070086331720566	-0.008798977760512148	0.12102115689063939	-0.06480607973784207	-0.09581193187696248	0.1156708876986048
309	-0.31632742260831703	-0.05951271567328991	0.32187699765722716	-0.04639638865537472	-0.008770204635184922	0.04721801954342858	0.1336011985094322	0.023532905830749257	0.13565794447799812
310	-0.24924176724799013	-0.10511571934186771	0.2705009667148337	-0.1105952125034549	0.10326327374375889	0.15130963199004493	0.14476528126653623	0.0038709945997551674	0.14481702682823824
311	-0.1690211033680312	-0.07986270977212824	0.18693898950163892	0.028668936166867873	0.006829907357490824	0.029471266268212025	0.14660308557981563	-0.026691998877078443	0.14901317896607905
312	-0.15825023298019392	0.13816438690420457	0.21007744773511597	0.008392592601963683	0.03985195830745155	0.040726087358367635	0.13858676812393092	-0.15429408020730923	0.2073956496314611
313	-0.1854125275114548	0.14643617811190876	0.236265443131679	0.15450385155976873	0.03643166483938556	0.15874100399635996	-0.011843239665635484	-0.3877911939668432	0.38797199956183365
314	-0.20544665069986426	-0.07317107891678125	0.21808790217166535	0.17542722509573436	-0.046788611543948276	0.1815595920765409	0.12231248775115955	0.013698586756009318	0.12307719504030576
315	-0.008410042322862984	0.0764162899835891	0.07687768328148505	0.27285397885061946	-0.10321354121210474	0.29172303451074466	-0.2052767439840712	0.038975000241248316	0.20894399312855874
316	-0.06282780167131781	0.010542873744300074	0.06370623870264745	0.13045243710755805	-0.03945923920857552	0.13628965443576768	-0.03617338791921199	-0.01300745203170128	0.038440965153216454
317	-0.05115710888553529	-0.034420908217862534	0.06165913324130522	0.2421781288748665	-0.2746534440418842	0.3661758599763232	0.0008638331713351593	-0.0139730552855586	0.013999731488895639
318	-0.18749142112005857	0.07709769212531613	0.2027241651226345	-0.008053827981872529	-0.21501223363224378	0.21516301902670956	0.21783701548843698	-0.017497665298654173	0.21853863184300676
319	-0.2308670974051064	0.09435819706836328	0.24940546509299064	-0.03920018012400845	-0.0005303297407500879	0.03920376731117344	0.05186310537894362	-0.019409969960645253	0.05537624611167284
320	-0.1738461287698543	0.08549427756885432	0.19373112291339528	-0.002426569844765898	-0.03987387345897029	0.03994764105467934	0.018004774486018373	-0.12871522588093495	0.12996838568618324
321	-0.23220868975857217	-0.046923258608118794	0.2369022325724205	0.049263265844776534	0.0815693309958746	0.09529126466160304	-0.23205134367839697	0.15341006917587627	0.2781770576943696
322	-0.22500666617361068	0.10882502208125733	0.24994176372416999	0.0905338582250349	0.027643014920114374	0.0946600008397654	0.02856746510503509	-0.010491799476142493	0.030433171355857436
323	-0.27268342244410826	-0.19269034733875318	0.3338949218442253	0.10710278920356736	-0.10155242962637222	0.14759371063227278	0.3072965839781852	0.14691228854040256	0.34060888280965357
324	-0.27100996982947007	-0.09947609704659115	0.28868996801169433	0.249476071611453	-0.049588112755528456	0.2543566221534989	0.03083986005907883	-0.02366607257785039	0.038873898180188306
325	-0.2078118685014625	-0.16392708166024247	0.2646844551380245	-0.06131711210049568	-0.13010696934823313	0.14383188696991647	0.22329486731508963	-0.014308297248404376	0.22375282152279594
326	-0.2863551692205173	-0.1171705200701474	0.3093997635952877	0.04405763263360285	-0.004557387806912871	0.04429271697356243	0.23762791049119236	0.11504347951904852	0.26401141267805045
327	-0.2287240617913349	-0.2301810879128374	0.3244965788341439	0.06538533668224653	-0.08886896532664076	0.1103310257873025	0.09185008007840513	0.2903441279820242	0.3045261070319776
328	-0.2835165735771459	0.10781276464700901	0.3033236550514261	0.1638344028892935	0.028701811778049723	0.1663295090157905	0.10823562359970126	0.12300770831110638	0.16384702170001883
329	-0.27418981798364844	0.078608639420927	0.2852356472769762	-0.004076264629510189	-0.029782232555624642	0.03005989536454018	-0.06108622451914354	0.0810730241043998	0.10151040372018923
330	-0.0670152697241956	-0.08754400557406483	0.1102497133246095	0.2144243013518176	0.05453070601888153	0.22124958510499576	0.12116804014873851	-0.0402470154444376	0.12767739112964013
331	-0.20292226913246247	-0.012316904831779853	0.20329572906114543	-0.04584751619256173	0.062463402322059575	0.07748336189579468	0.09627095891709699	-0.05969787366835216	0.11327812521109232
332	-0.14181347537968864	-0.08042428739021529	0.1630310639157136	0.1028996108457771	-0.019394794884198277	0.10471145104912113	0.02207238897340853	0.12821564556664117	0.1301016607236971
333	-0.16209924808493878	0.08294447351248391	0.18208775883064096	0.05319632845667964	0.04481622207617385	0.06955819953428838	0.058710789859075886	0.004319462348618382	0.058869470872921055
334	-0.2185186227278459	-0.1408133746419107	0.2599592178725689	0.015490356841978577	0.09650310155654512	0.09773842522326975	0.09007132848441093	0.029408842968488436	0.09475085360930459
335	-0.2481782774697339	-0.15519313575279503	0.2927069640316569	0.06775822696672838	-0.172611826549815	0.1854346784895913	0.11595650345955746	-0.01895942910790669	0.11749625801132607
336	-0.05535138224441645	0.05896248399167088	0.08087243062277494	0.010382496439215589	0.032050469372604515	0.03369018876935219	-0.05484607496087339	0.16345366485333607	0.1724099547375396
337	-0.28067074250960905	0.009174721001166999	0.2808206566589155	0.10565240746705255	-0.10065812114767768	0.14592631207758475	0.1554203880859366	0.07197558472872177	0.17127749948497192
338	-0.28030289792266616	0.033974374656340574	0.2823543389380337	0.07069438360274155	-0.021611405695056752	0.07392393880934582	0.42336174221992073	-0.012556338058558266	0.42354790331310505
339	-0.2634926926055563	-0.0398418524466793	0.2664878463699783	0.03347366826216492	-0.04480314439505346	0.055926811232265665	-0.18705245161608772	0.18336852095327413	0.26194013463419497
340	-0.16854369716022918	0.035937972757221055	0.17233257306248811	-0.05820844260741395	0.028829662572955477	0.06495669507334154	-0.17596693886842674	-0.024214266952293673	0.17762515108723081
341	-0.14835988459362567	-0.02156373492523198	0.14991881142991895	-0.009986838752766722	-0.1560332879025721	0.1563525627610904	0.06358246963790389	-0.07693206949546444	0.09980618098149002
342	-0.22309076457192456	0.15576824432380365	0.27209049078754305	-0.008918274511863703	0.034349815735208185	0.03548866666010028	-0.06905184687495002	-0.07440490473676632	0.10150983896021515
343	-0.32354097038265944	0.03269462973098928	0.32518871187265924	0.13148868654073353	-0.03847232216289639	0.1370014389005202	0.06530176993939613	0.029124373024520707	0.07150209969846513
344	-0.1807079715323394	0.037445926999137444	0.18454692743082318	0.05467750963965751	0.09259539796364782	0.10753389132939047	0.15255604612829174	-0.050753400208462564	0.16077703456345324
345	-0.3254441317897502	-0.022193357261129525	0.3261999816414839	-0.0576675934635412	-0.1103517956386965	0.1245113253345289	0.22615718641912788	-0.15188789638712596	0.2724279832137706
346	-0.1141500873636574	-0.2299016901479939	0.2566807931615352	-0.06638288533169999	-0.017960749491774612	0.0687697316213166	0.04107004253958411	0.17579628481172116	0.18053000345595474
347	-0.14181567207571694	0.037505411493376724	0.14669131105002367	-0.0647422131402018	-0.01923634764795747	0.06753955310130796	0.20982387333745475	-0.10094531787759833	0.2328433272046713
348	-0.16977239366262192	0.05245221202417922	0.17769046174785444	-0.006631102590914373	-0.1653973509933775	0.165530224542824	0.1021952445217666	0.03413457679898554	0.10774524275395878
349	-0.05146793156463103	-0.06509813063115064	0.08298623133515522	-0.17096284111149052	-0.08877567853154791	0.19263803918138672	0.3028515378601715	0.03228071884521058	0.30456706780844583
350	-0.15908823575005765	-0.06427951350150297	0.17158357325238285	0.08573804726434504	0.11861924746187727	0.14636098734678288	0.0366866758603182	-0.0353093469818952	0.05091819095341002
351	-0.06286530640715626	0.008141039556453658	0.0633902458957637	0.039659513404213684	-0.017885004239775616	0.04350575111540768	0.020051801131289074	0.11766641857695741	0.11936272780619801
352	-0.1668157529862411	0.02842804657363749	0.16922071172394798	0.02791722161892514	-0.19833830445497264	0.20029342045357756	0.11644216731399609	-0.1293829404977244	0.17406528551270167
353	-0.0630489101433867	-0.03250372060795799	0.07093417317223796	-0.00822313861524831	-0.014360839506377154	0.01654852621877582	0.08665621943287907	0.17140761111708583	0.19206735671442302
354	-0.41576831197397596	0.08045543560489159	0.42348124676313853	-0.08002111523574969	-0.10117519213380156	0.1289953425007461	0.28429078282915266	0.012359482752681653	0.2845593189750184
355	-0.14275798941355874	0.05699638377392087	0.15371542311917116	-0.08974687550332443	0.020645223045123298	0.0920908621807403	0.028673573656439976	0.016019684084656614	0.0328451534385743
356	-0.16401885995822302	0.12364973471404778	0.2054055581449771	-0.04222426588395135	0.06203911867621989	0.075044925714939	0.14733012726327446	-0.17593921652840255	0.22947935487106624
357	-0.21937976160816144	0.029228465401712544	0.22131828436212148	-0.1447914402690897	0.13003138365067043	0.19460915165866485	0.21122016117458597	-0.0862353593717475	0.22814577290099528
358	-0.27521152598665033	-0.039641010803680404	0.27805178253958057	-0.08514636062742201	0.0075427863608945244	0.08547980085482824	0.12445374172642357	0.09454622020679777	0.1562937029604828
359	-0.14679799976897748	-0.13312410378646908	0.19817083474901975	0.015074065368429718	0.1274977300142821	0.1283857414416666	-0.1534086586393709	-0.14376446690915962	0.21024375969622944
360	-0.12447351935455654	-0.01579404786523228	0.12547154644969677	-0.1770713321159934	0.039174227948664514	0.18135290676663102	-0.10563600407865399	-0.00570107600337283	0.10578973308077508
361	-0.3016215319864655	0.009060543248091366	0.3017575881428882	-0.11789555240595274	-0.0002889725918014954	0.11789590655431409	0.24902295287473006	-0.020096689580934603	0.24983255990875664
362	-0.2696807778524439	-0.02147548604677948	0.2705345050895442	-0.16457477626433126	-0.006545136847788831	0.16470487484835103	0.11885306346376696	0.15906890074303515	0.19856728300079995
363	0.0962539686024208	-0.07832041336578645	0.12409235923900984	-0.009618376826032112	-0.015891233904635826	0.01857537315316704	0.08076525511851658	0.08262120891396751	0.1155391301540934
364	-0.22777583958521772	-0.08055425641646898	0.24160054082216179	0.037499408261954185	0.05856470888639921	0.06954157567200649	-0.1557861478873804	-0.058891927219072514	0.16654603857542002
365	-0.24266807381150204	-0.0735203621421624	0.2535607179688907	-0.04418937517572826	0.18291649527219678	0.1881784927165824	0.042027392381542274	-0.12080829978321461	0.12790991754708925
366	-0.18869466110259783	-0.049159545940311446	0.19499316933083025	-0.034336436336452746	-0.08469594820695497	0.09139143561057825	0.10353318285775703	0.012335500671425833	0.10426545223357785
367	-0.1599866816646439	-0.04989117510869467	0.16758540408934944	-0.12304360518446802	-0.15503281469905686	0.19792650759891497	0.024692984254084508	-0.046917650881276314	0.05301895355049732
368	-0.18678814404994082	0.032337234029128185	0.18956663066657076	0.06214229653642723	-0.05344548711823921	0.08196392567542826	-0.13824631281574895	0.1360309481694514	0.19394963745011198
369	-0.24565844126391398	-0.113546465810678	0.2706305039390633	-0.05839001143681316	-0.10251857707705786	0.11798072758504172	0.1499900832315073	0.045165679381859385	0.15664279000905024
370	-0.159007895443122	0.033038099689549995	0.16240390033600627	0.23445765956736975	0.16504254958772066	0.28672188145348076	-0.06548868732089305	-0.07191301376044314	0.09726381503479792
371	-0.24245263062464115	-0.026766513606551207	0.2439256533197326	-0.008810669952086927	-0.012244917084581036	0.015085287515088069	-0.011867280927975277	-0.07845882436152733	0.0793512411800627
372	-0.28446675435710406	-0.025533704352831296	0.2856104066599163	-0.060862753566463756	0.040396577274506365	0.07304901249974062	0.24271472117210482	-0.04817996341227461	0.24745048948842413
373	-0.1819004173084945	0.07593464750002366	0.1971137552479717	0.09479290667658975	-0.07887146527550726	0.12331424569327827	0.12189869163553375	-0.09570026938447991	0.15497687757442066
374	-0.17783639569535675	-0.0888036479800713	0.19877593297098098	-0.08192956145711515	0.1641395992530466	0.18345097733047364	-0.15929616579803763	0.0621322640632264	0.17098446325785976
375	-0.21561470412100617	-0.12452263982726924	0.24898913322219676	0.12932208268473613	0.10323261488228241	0.16547257732129322	0.07520588750415444	0.03828960088480808	0.08439205561665997
376	-0.18000894099644518	0.026974866645740194	0.18201885141165228	0.0413265817291892	-0.04143104653054973	0.05851852675893277	-0.026353243076602435	0.026937610541337757	0.0376845894541958
377	-0.20915447916807473	0.1409212295233779	0.25219910603816414	0.054086132939470837	0.029299398054079932	0.06151231179753802	0.0814593167089107	-0.011038762169728824	0.08220385969601704
378	-0.21316700663429997	0.021061744150511697	0.2142049714271107	0.02674443082355548	-0.02690458150315048	0.03793574944476004	-0.022562080828395312	-0.0016129247827503872	0.022619659981128224
379	-0.05383806932345354	0.026726506790913047	0.06010693698502454	0.07930553472326383	0.0528451788949014	0.09529942691421044	0.034412942155073	0.07158478117657528	0.07942689395832225
380	-0.1228622136260273	0.057490369868484714	0.1356475807550682	0.10057504508489572	-0.0009541852060161232	0.1005795713017121	0.10210529152090247	-0.19542117057441943	0.22048792362677105
381	-0.19471139103022303	0.031977230428862795	0.1973197128084901	-0.0015297102623818824	-0.10610349965734239	0.10611452611693883	0.20221339775959968	0.10685475527042275	0.22870985321446913
382	-0.20545534608335786	0.05114312228505369	0.2117251005225793	-0.02400551433859774	0.07372708030976026	0.0775367467054329	0.13755049010168155	0.11285628359567978	0.1779232364651714
383	-0.12260964832279744	-0.05967423548874811	0.13636033236614903	0.2648863106703431	0.07247231472486004	0.27462154682785667	0.22584321127314758	0.017546310527998425	0.22652379365380698
384	-0.334271373586593	-0.09769910844098775	0.3482563236893646	0.03669607761172523	-0.03862357184950459	0.0532764714907022	0.17343843532196884	0.16978227584609507	0.24270746185153083
385	-0.3093031747548402	-0.2327484072631561	0.3870920756059974	-0.03448329494886781	-0.0008405222667083976	0.034493537194834695	0.10047121426533998	-0.021276533582203216	0.10269934652774805
386	-0.3179603716231944	0.040850746545827994	0.3205738314587006	0.09985828977327586	-0.1908918028058503	0.21543295573080543	0.2136763458304187	0.01607600811279985	0.21428023428278098
387	-0.20656660388336623	0.005573569054905233	0.20664178307379494	-0.11197905617634184	-0.049476786380638134	0.12242247102840073	0.16308806599349027	0.03348020782295037	0.16648916356737753
388	-0.09267760814092446	-0.12242813641459234	0.15355060285349836	0.10901439214057336	-0.03252822572416567	0.11376389217383949	0.2574919098433841	0.02482130107307301	0.2586854859124369
389	-0.29623488464532494	-0.08534465767944831	0.3082836639772714	-0.20507396009380605	-0.13648230923377166	0.24633868929248373	-0.0032441636414208153	0.07984676090925992	0.0799126387089854
390	-0.3492856287388006	0.007344618345907139	0.3493628398414838	-0.067924779528171	0.021849066673333223	0.07135234676201195	0.15655568478715104	-0.06287790332243484	0.16871073814490664
391	-0.21171394610286284	0.11812198869359475	0.24243679421114203	-0.15371451020288757	-0.0415026287854092	0.1592187766659859	0.03381847289019492	-0.08835862489473974	0.09460938485115612
392	-0.2663597299457622	-0.1995472424819146	0.33281617706913735	0.10764084202602976	0.018395917780908447	0.10920146822765085	0.04896770702033211	0.05381465446374746	0.07275887138955371
393	-0.25642877246469303	0.2465384514298735	0.3557202881214247	-0.09796216442203243	-0.08514618564133877	0.12979390812945976	0.02399835781686845	0.07144954635330471	0.0753721357797395
394	-0.2632055048938481	-0.03082987900326275	0.26500494192709184	0.03712526683744263	0.004750373572419682	0.037427950609522566	0.003253282396425222	0.10392339849089449	0.10397430740451287
395	-0.24918576788735017	0.0002948736056967445	0.2491859423564092	0.03356924591345821	-0.023033503403718437	0.04071162672072119	-0.046539968406956886	-0.025297768440634746	0.05297117845957857
396	-0.1716741136789384	0.001307110048749649	0.1716790897113816	-0.13919778824554682	-0.0037045121016001585	0.1392470741608706	0.10460243544027002	0.08953941792175095	0.137691600549205
397	-0.15646558810342254	-0.09286618685547753	0.1819494680443621	-0.027472543161365104	-0.11503521712606066	0.11827020675974566	0.00991813875408824	-0.057844400922325886	0.05868853545973116
398	-0.19244581986645745	0.022377685845580662	0.19374249510078187	0.05464497749704318	0.14319698342949344	0.15326920639501912	0.03679527002725222	-0.07475155275088176	0.08331678423370806
399	-0.16832603444236036	0.04454209668076887	0.17411964922951587	-0.10322174137726955	0.09052271920226572	0.13729199024243244	0.10437578286760897	0.23122793736738365	0.25369403435713844
400	-0.2810624351929981	0.05666123445637755	0.28671691259278526	0.015660339488112632	-0.06923981994973996	0.07098872374930647	0.24426129318818848	0.12928406953648205	0.27636560926765125
401	-0.1924301028784461	-0.002625478334357457	0.1924480127990246	0.13970676529292836	0.05577772976877215	0.15042983549406527	0.05644117647058823	-0.046593902405797895	0.07318878426907433
402	-0.14671142470432033	0.027802044789290964	0.14932245589072393	-0.14784582431493185	0.0815459720449374	0.16884351727003144	0.09822672408899784	0.19912978679121435	0.22203864824118028
403	-0.14022300653789624	-0.06453475925383839	0.15436070327151846	0.0610668217342991	-0.030833665298108482	0.06840958728456446	0.18671162547501122	-0.13349980169267994	0.22952870874795975
404	-0.2681936710166303	0.18118032271678094	0.3236574647882131	-0.12176489747977541	0.0909151251722653	0.1519613445694295	-0.24792224276183567	-0.07168750913694003	0.2580785489387242
405	-0.026059270152060013	-0.054439809289118735	0.06035543385888022	0.23106768134812855	0.06862235541846548	0.24104211463306255	-0.04727662587626411	-0.05107027493289217	0.06959347911956579
406	-0.0959829215037254	0.14742063707814831	0.17591351698183239	-0.00955245333556321	0.07584089482995769	0.0764401118087671	0.10492890757245874	-0.04187580316865729	0.1129763627285359
407	-0.3285181929143054	-0.11793381345672097	0.3490452512671179	0.021105056262221717	-0.15201950707997125	0.15347753559615482	0.010177919356518118	-0.07799802165764265	0.07865927424616806
408	-0.23927297466082764	0.07553184067681463	0.25091156880277315	-0.016981048502765522	-0.1958606266001241	0.196595373954848	-0.04343591447878587	-0.007284380192755068	0.04404248927343915
409	-0.12142744996768218	-0.00833930159865775	0.12171347319342807	-0.08098270173330896	-0.05286264404340092	0.09670913666911413	-0.039770333832705736	-0.015294557907707609	0.04260989268652386
410	-0.16165586393784126	0.00784251420215513	0.1618459865875606	0.0011859189256908764	-0.07129489488398533	0.07130475748655786	-0.23453457886196954	0.029954910712765005	0.23643977109989583
411	-0.1767330790222796	0.0420201817615386	0.18165978337531966	-0.15893576185134514	0.05494524163062578	0.1681652638719285	-0.08094125282572166	0.08448508502437116	0.11700092307572885
412	-0.3057668698557749	-0.040283753055843204	0.3084090781116252	-0.0360464562105013	-0.00464988911656335	0.036345129991952455	0.2381385315092084	-0.07086300895115871	0.24845829876857453
413	-0.1807450252131739	0.00939804915255721	0.1809891915755876	-0.07526179391233827	0.047041266850725905	0.08875369518969045	0.13080067570149892	0.1208560923968294	0.17808709058603786
414	-0.23277878007218308	-0.06603982310769646	0.24196532538359625	-0.07291045675411087	0.14695475681376588	0.1640476615325136	0.10752173922000441	0.09387923273583525	0.1427383436360523
415	-0.22476134005954382	-0.07818641370779748	0.23797221534004503	0.03537336559860588	0.05424403507374755	0.06475870856382629	0.1447050544832449	-0.05076193673257842	0.15335034076858506
416	-0.003248625158335769	-0.05347876189548215	0.05357734165944636	0.05934426866244111	-0.0702012686405931	0.09192366584198386	0.13740223881969385	0.04717448186902826	0.14527493580200082
417	-0.1312947325905629	-0.03441763005704448	0.1357309104985706	-0.036539048303245836	0.08596664399350258	0.09340966722139922	0.05859080053791228	-0.1558977288820406	0.16654423970300397
418	-0.1419745835291138	0.138875531384304	0.19860311071465653	0.2539735058235302	0.17913800829432566	0.31079409208662995	0.190450769344624	0.23886309842618944	0.3054948041026535
419	-0.280930921462833	0.0428858237335545	0.28418546147060714	0.0432955122044596	0.07820812022346545	0.08939245743313322	0.20664019321172786	-0.2541911900680051	0.32758713429982095
420	-0.24256802699717822	0.0014357413822231341	0.24257227598103703	-0.11751921511366831	0.11877902546853587	0.16709046296000182	0.22977964860323027	-0.019711328592061848	0.23062355340920454
421	-0.14655322167321588	0.05385017147501561	0.15613355741379667	0.006130676601374869	-0.032201257418167845	0.032779660994307964	-0.05972483212403412	-0.1954701975499862	0.20439093351338924
422	-0.21813146334467562	-0.057942060343791325	0.22569585210582208	-0.18173803040746614	-0.057347746761242574	0.19057144527703174	0.07313731904519222	0.07360309545782197	0.10376166487721508
423	-0.14840309020453957	-0.03653059900561599	0.15283311763477778	0.09799414765276074	0.10187004428929451	0.14135189739686516	0.10234349542530215	-0.12054864878942823	0.15813338604110694
424	-0.20385441645629904	-0.04921923399485004	0.209712079060263	-0.005263513053458875	-0.012070053522099448	0.013167792589886783	-0.05176080113348591	0.04865940927945428	0.07104166837431197
425	-0.2041015497629337	0.17990627362227385	0.27207298635528626	0.09579126348612543	-0.016882523325661192	0.09726759868584092	0.04522655520774953	-0.12416255722281085	0.13214303580615738
426	-0.25499160574607566	-0.00878957390615148	0.2551430493084493	0.11953203578236306	0.04233600638784603	0.1268079059646829	-0.07441438401158222	-0.046044615784904465	0.08750775503121251
427	-0.26210622325124533	0.12146179751631235	0.2888817067986918	-0.1459332804329162	0.016552280354866403	0.14686899033784584	0.11394387328376356	0.22740014428313984	0.2543502150164202
428	-0.16250712313761073	-0.03218285824233852	0.16566321690438413	-0.01709792613731642	0.19864171445819503	0.1993762016918976	-0.13780541614486067	-0.24099965603669593	0.2776169427982809
429	-0.20616683980160022	-0.0710682998289467	0.21807216483163494	0.3053767722406874	0.10120751707182488	0.32171094873501643	0.1687240854878732	0.023917660556578353	0.17041089023363165
430	-0.10913266304571137	-0.024475271391737084	0.11184353827176588	0.030809965716024366	0.03704065720914312	0.048179500556853466	-0.05209798076116407	0.18049861220901586	0.18786683743750865
431	-0.2366435057342391	0.019386004183177645	0.23743623557574575	-0.058351667548565626	0.2310445945501176	0.2382992273938935	0.06554126550882225	-0.08532744999252587	0.10759382513288082
432	-0.1640472467819488	-0.06729294289188767	0.17731282903328927	-0.11897773677909491	0.016156576981708713	0.12006971653519248	0.06708856136477998	0.0799067205566467	0.10433579949429568
433	-0.22004089677456376	-0.03697195122159086	0.22312534914367288	-0.07001004519961335	-0.12633053475737477	0.1444327194265073	0.11017655546656836	-0.05414358341792903	0.12276156157288019
434	-0.1899864907109966	0.030365139980500427	0.19239778683424347	0.0010592016091800069	0.051405691514171306	0.05141660265030191	0.226304766949017	-0.11391704503149094	0.2533593114384305
435	-0.23639333791428682	-0.08344032955347347	0.2506872529791861	-0.12669051841820253	-0.0386886982649191	0.13246623279351938	0.1256707725302408	-0.09645777069196378	0.1584210989584752
436	-0.42207484443892096	0.05738897472326652	0.42595852935224465	-0.30734515024337977	-0.07452616782844905	0.3162517842942864	0.21775981731134283	-0.0820003611684225	0.232687338003642
437	-0.1491282477365526	-0.0808711857661005	0.16964487307369397	-0.0431287465142386	0.2520731559384332	0.2557361232220648	-0.012479546157426642	0.12485840848955519	0.12548052136821863
438	-0.19532793755566033	-0.046662475771386665	0.20082427600980712	-0.19202543560540639	0.056471472842204995	0.20015692634633947	0.07687914029747032	-0.2334172985547215	0.24575198366943474
439	-0.24264625134195086	-0.056022826891653686	0.24902963764024832	0.16178104701326412	0.02587453197165132	0.16383710989107436	0.013626633499926002	-0.23673060941039856	0.23712247167309972
440	-0.04532334871721813	-0.06061162261883857	0.07568338480426903	0.009692316811766574	0.1411710228507654	0.14150335224972935	0.07946327043907173	0.2563978083263766	0.2684292224468908
441	-0.042711958342032105	0.0512063878754927	0.06668137329619789	-0.1346401098742563	0.05841809347390776	0.14676727439071022	0.00027082780917258014	0.02863858730687737	0.028639867852974787
442	-0.11241444724940446	-0.09731846998545773	0.14868723062421862	0.07031383205456096	0.048639271211917266	0.08549744839598108	0.1944792712709382	0.0581315473608528	0.20298143696565515
443	-0.18702467570820658	0.0717284491387187	0.20030776255453903	-0.1344688571119874	-0.24813239447636057	0.28222607732379423	0.17259406420146628	-0.11012245277254085	0.20473315706602183
444	-0.18130204086603047	-0.14209769076328632	0.23035230353188638	0.11431553790675188	0.14610156710835975	0.18550932623032346	0.12476336726723944	-0.06482717536636705	0.14060035731761772
445	-0.1119302774128503	0.027825645052593245	0.11533712985986139	0.10446544076245931	-0.00436612329538432	0.10455664180876025	0.10617612108800273	-0.263678163717723	0.28425260370108235
446	-0.09909578065019622	-0.013429096180488978	0.10000157182213003	-0.21834930638247857	0.013838459870497475	0.2187873912484375	-0.08400445426105917	-0.09492291152172205	0.12675609439967395
447	-0.124717749038094	0.10614637267671691	0.1637729200983895	-0.09897436299183299	-0.07618370904248027	0.12489948780162555	-0.061230253648290614	-0.22666612149585783	0.2347907038104554
448	-0.05213304384917015	-0.12783820889217445	0.13805963173114263	0.08818223615194332	0.12021168715112741	0.14908707690634232	-0.12089516879835081	-0.10198612373373528	0.158167035987321
449	-0.18176326213910568	-0.042701938983675095	0.18671191460754386	-0.08648382841822347	0.03632950859490667	0.09380450827449667	0.12083522358924896	0.002141685473818584	0.1208542017330492
450	-0.22675068831769127	-0.10496588556843989	0.24986738839975414	-0.23300949742094404	-0.15290484959249878	0.27869933426053534	-0.06609124837108529	0.055756636195486764	0.08646881282337783
451	-0.19540013164979825	-0.06106035760610314	0.20471829112158904	-0.1182668211354752	-0.02909383332901856	0.12179282458037992	-0.15195651364533305	-0.12650549577836523	0.19772309551838974
452	-0.19270242966217152	0.18259717878343013	0.26547307979788104	0.18054095961726027	0.15020697408544084	0.23485564324372854	0.16113176468555532	-0.23174971131390332	0.282261180973861
453	-0.11346326857529644	0.14077779505624746	0.18081012387775378	0.14373648807581466	-0.0062609569421575775	0.14387278264564274	-0.12090519499859356	0.06552010655841685	0.13751709181434224
454	-0.3058191916593168	-0.03827023244823462	0.30820445921303585	-0.09651766813766932	0.12579643519393593	0.15855725581074928	0.1587986324625844	-0.07423407212690664	0.17529319192863635
455	-0.14251929668878827	0.03570992605979606	0.14692497659643494	0.05680313347599929	-0.22290130721577053	0.23002519151430242	0.1275953146362192	-0.09293657022503049	0.157853636012313
456	-0.08913916033250813	0.08532527578870834	0.12339445932943557	0.019174275402110644	-0.13263710699987022	0.1340158758897281	-0.15607363825399212	0.15729162825135387	0.2215843786818017
457	-0.33080998145382506	0.027206777328586288	0.33192687833630974	0.06281655647808239	0.12296289675234852	0.13807894026785125	0.04372128226749721	-0.050618978320594074	0.06688670637230495
458	-0.13488170420486795	0.014008831106809972	0.1356072323963166	-0.21631965262410754	-0.00582025524334405	0.2163979377963483	-0.04003817577027431	0.07472203983894483	0.08477286568651694
459	-0.1620380873441	0.14576858731389253	0.21795601115276012	-0.08785455627354961	-0.014847703064279148	0.08910037791338093	0.038449372426904715	0.1485675771377682	0.15346230552356993
460	-0.08852534375006682	0.08323494594573408	0.12151046338754852	-0.03956685351891618	-0.10938759202739277	0.11632360545881774	0.029224063441157896	-0.24050342097599386	0.2422724527988458
461	-0.3528886003313289	0.13443836514292273	0.3776294986704643	-0.0054787191493138685	-0.06071647338701989	0.06096315693985797	0.05504182839033015	0.20680000325286746	0.2139996360229067
462	-0.20461472294453997	0.09713531358951973	0.22650045031258811	-0.12931128015826077	0.05439335607797664	0.140285581445827	0.029997889902081097	0.014225412828359717	0.03319993627576174
463	-0.1989843352962281	0.0732294298410598	0.21203140118418415	-0.19436634711731202	0.16090399515069084	0.25232592523793695	-0.16839938537340035	0.027322117729160714	0.17060143935894892
464	-0.132290527404332	0.03745785241773671	0.1374913609964832	-0.014553766229232691	0.07042240263707109	0.07191054793723178	0.2948302099808541	0.0036490546699408976	0.29485279092682626
465	-0.15965927320962342	0.0008035902460903704	0.1596612954948969	-0.24828966673272254	-0.031022539613857678	0.2502202161503738	-0.008195280531234032	0.000836459883459148	0.008237857010306748
466	-0.24756931133312993	-0.0012116515539143202	0.24757227634258305	-0.1581635408926907	-0.15599497685695118	0.22214891058097624	0.22226502448597285	-0.04951466895595542	0.22771351200920853
467	-0.18773978811293493	-0.012346098844875112	0.18814530075815641	0.15361018162960402	-0.15672906197137884	0.2194540652772426	0.1985988297307215	-0.10907230261144647	0.22657948355350946
468	-0.23357118306642116	-0.08605252638658606	0.2489187314296811	0.12152654995330489	0.07691650468101904	0.14382228977421524	-0.07486461726546827	-0.0027573245530733833	0.07491537730663866
469	-0.258169666386691	-0.0573758675308602	0.2644684609119472	-0.0569813918372785	-0.07582728739632412	0.09485070653188728	-0.010167829637592643	0.07877507539251204	0.07942856704382285
470	-0.09350405511369451	0.01201720784643317	0.09427312240044453	0.018965120348453646	0.2209214655105144	0.22173400666822565	-0.12200200317680902	0.1744425580381137	0.21287248491534733
471	-0.08952284112082255	0.11954156348930058	0.1493469935546428	0.13492085671302348	0.022694937211683756	0.1368162919802261	0.02227650506049536	-0.1694867864440503	0.1709444747771667
472	-0.2054968315796371	-0.07858361781589598	0.2200098470030479	-0.10400262903498048	-0.11598826652481471	0.1557877556729643	-0.0158835293704575	-0.16755872335943262	0.16830986982083093
473	-0.1444481816117052	0.07269307736987309	0.16170825788570764	0.03203757432079278	-0.09550893892354245	0.10073908666779385	0.13734318313160176	-0.14182555703599062	0.19742755274097312
474	-0.12529004513982636	0.06074173905476355	0.139237761668797	-0.08464943300953068	-0.09079218871799433	0.12413197831759114	-0.00041253939341371037	0.1137206336356306	0.1137213819087705
475	-0.17474538119967453	0.019669234342915603	0.17584887554447454	0.06739161982082904	-0.12731027517839286	0.14404699437361845	0.2834789514324689	-0.08852076138509846	0.29697851959603
476	-0.07633568293777	-0.03847611970758083	0.0854841989921403	-0.1687643030971779	-0.041935734691718185	0.17389650900466724	0.01177806457916872	-0.12231866710636849	0.12288441368989667
477	-0.31192597517669834	0.14265591754873247	0.3429993072902699	-0.06662259822065476	0.10150257708872339	0.12141393556475724	0.2621063934550957	-0.14813746136608658	0.30107219889924447
478	-0.2275944891100354	-0.09748798563738732	0.24759474715125412	-0.1635615783847059	0.04861028327072272	0.17063220552801925	0.04933136486525992	0.03458182340477186	0.06024521615421616
479	-0.2935444618495447	-0.009364532549450468	0.29369379556335284	0.15732455881105778	-0.06329477614817061	0.16957961402462562	-0.08260636751238638	0.040380645848507445	0.09194785757555217
480	-0.22014930651090822	-0.0673989858546203	0.23023540225487724	-0.03990824241980492	0.0038429219648711756	0.04009284053626041	0.2228304478165209	-0.01866354773311564	0.22361068062169462
481	-0.11915022863088572	-0.014949759010688046	0.12008443811447836	-0.01837482163469535	0.09792052004507125	0.09962962569438905	0.1255180764675282	-0.05654264964775797	0.13766575009528462
482	-0.229356567463774	-0.027036686856697995	0.23094461993073545	-0.12133955971594347	-0.1128065638520743	0.16567621917514633	0.27419500328184426	-0.20028623225378922	0.33955481833593437
483	-0.14446894344753036	-0.07677473335079092	0.16360206386818832	-0.07715503521340494	0.05484297204986876	0.0946607154105886	-0.045531577540256656	-0.06372181964009764	0.07831727045517826
484	-0.13013061586258343	-0.008432319174455926	0.1304035321279111	-0.11985862932855243	0.03028166516061269	0.12362471544727129	-0.07781395289914741	-0.3485322472351369	0.35711306140852
485	-0.10581506425635481	-0.03518824828447384	0.11151251338260776	-0.08678412466388566	0.023597103812545418	0.08993501877476255	-0.023166008039230922	0.11702541889689846	0.11929632264436432
486	-0.21549414611228673	-0.09988056746359299	0.23751600949307172	0.2860654145787804	-0.10503703115879909	0.3047395598421446	0.24875939957049376	-0.06212091238204514	0.2563986088687891
487	-0.06644806646360309	-0.03149106312018662	0.07353252745004071	-0.03709604896540967	0.04846246094974234	0.06103054128999162	0.06573370088801302	0.21937234010188317	0.22900904574756664
488	-0.21439719796237286	-0.06835343053822232	0.225029664623268	-0.05999926493942059	0.14762364240070786	0.1593507188214815	-0.046028158136017884	-0.000354456752853795	0.04602952292805035
489	-0.12643778154663857	-0.05696498482608947	0.13867776353356762	-0.027992800034828215	-0.029598310319395218	0.040738885939027546	0.17388277181993173	-0.15861546792477269	0.2353594803715734
490	-0.380746406844138	-0.026073104416935024	0.3816380917815441	-0.23501108403210927	0.018102853058654618	0.23570728225239532	-0.009156609829540854	-0.21376221902446288	0.21395824308923667
491	-0.33010918075212736	-0.00186065425243027	0.3301144244820087	-0.001707641614460061	0.02612520631433799	0.02618095576655217	0.011008020074465557	0.0951228602963661	0.09575768928353387
492	-0.16946104815898108	-0.008039203323320566	0.1696516302108948	0.13706938258150772	-0.05340353075594703	0.14710524374908296	-0.03424834110208111	-0.13785554153577373	0.14204611645647314
493	-0.2723344378240296	0.1148120444349381	0.29554669947786666	-0.10739255559210546	0.06495457608380466	0.12550799954915315	0.0531459376655506	0.1311750536938498	0.14153227689094447
494	-0.1025706318940419	-0.07509810554803789	0.12712379786667516	0.062144301760247704	-0.01994180442983946	0.06526553305678802	0.03948358064455064	-0.026617961636337575	0.047617948529816705
495	-0.22982749802145247	-0.10584752870998702	0.25303038983650217	0.08784885915869713	-0.010509449938754203	0.0884752541307443	-0.2337466186063899	-0.03734658715477368	0.23671132056162883
496	-0.12243958597370737	0.15550869030095688	0.19792525097251185	0.0482535959683478	0.08465027391325806	0.09743756153284097	0.039846096689916344	-0.04081858057093549	0.05704268525628957
497	-0.10475505641961624	-0.12890384186057444	0.16610184313213675	-0.0687078003639999	-0.26518201418973	0.2739384282655163	-0.027444209643217303	0.27677931028596026	0.27813660536742146
498	-0.07254891449552395	-0.14159638474778202	0.15910022365829898	0.008077211983516712	-0.009405500070999193	0.012397773389291796	-0.024852024192631147	0.07286523112125085	0.07698678466350199
499	-0.15592247369681653	0.10657271344258518	0.18886386910748656	0.04321550159499202	-0.13246792770451576	0.13933890859496345	-0.00385909207384987	-0.005101834068669114	0.00639697604331013
500	-0.22485875576591946	-0.020755497483701705	0.2258146379675006	0.026348045536697645	0.17667342505655392	0.17862731768914203	-0.0888324181958594	0.005173607442512993	0.08898294632396297
501	-0.07091002693787019	0.06685519257494515	0.09745690685919842	-0.016226920479124888	-0.007412174146765885	0.017839654531908042	0.029839704069050555	-0.020707552501887248	0.036320939821911674
502	-0.30521662440139463	0.03886963521819046	0.3076817127373306	0.14087198092754227	-0.02679153633020526	0.1433970063473521	0.32386419440981695	0.15242358465619996	0.35793989101546847
503	-0.05184256475014628	0.0512439452965879	0.07289439930085714	-0.061435336161949	0.06360347646942677	0.088429083158928	0.11969573976950786	0.061349611315654126	0.13450221160840287
504	-0.25445680493843176	-0.03524943198631689	0.2568867221847659	0.009603319908602973	-0.07648808159074666	0.07708858786292358	0.2284911074849483	0.0028745558070785203	0.22850918859158859
505	-0.012362789185399991	0.16014338579264298	0.1606198697844508	0.10472179433792743	0.1945644509087785	0.22095696360782488	-0.08318980694293371	0.11247180848487703	0.13989443049335967
506	-0.1560554914992766	0.011132070947269136	0.1564520355593235	0.07401849869020924	0.12729763339775665	0.14725293075868529	-0.0305830414695676	0.12307778102283781	0.12682059220424302
507	-0.0464401549545391	0.08727678843676613	0.09886316701399787	-0.021581590948871868	-0.06042244338088389	0.06416102190583117	0.04123108775485977	0.13120850730322522	0.13753426840678454
508	-0.3165143824027073	0.06449392283747304	0.3230182972383038	0.0938440287976273	0.16949185582051712	0.19373742779972294	0.00043971410032644047	-0.19105695861898989	0.1910574646153048
509	-0.17896639309973444	-0.0221646891935027	0.180333699862708	0.0861754961655482	-0.15463344865550863	0.1770246298752641	0.18075433275563257	-0.10718905257076834	0.21014666735628448
510	-0.2688089843468308	-0.09825652331691792	0.2862037987866387	-0.0607588064577794	-0.13513699320508143	0.14816760609081905	-0.0016640723261023202	0.12148461363391348	0.1214960101669505
511	-0.03030544619726282	-0.029739995424363806	0.042460421536489386	0.06985959186187041	-0.0641188183341416	0.09482397080735315	0.05856500448953346	-0.051514767122846236	0.0779976344678488
512	-0.2513295037588311	-0.05250917979461514	0.256756175042322	-0.028471726289631603	0.15365805540421718	0.15627359722140263	0.15689973949872704	0.08589091730709025	0.17887084147680926
513	0.018099939809276946	0.01550236960890688	0.023831308914757664	0.1430153688588968	-0.21069623255609382	0.2546493631313023	0.07531672704487027	-0.10252686648395762	0.1272177964113935
514	-0.03757547351543619	-0.09511971174614046	0.10227255630215809	0.01357814669036497	-0.03585501120615824	0.038339899532194945	-0.12184515821585407	0.005663573254847834	0.12197671352622819
515	-0.25303724135084804	-0.054305813938920346	0.2587990860455577	0.09512932594300107	-0.05113038526813144	0.10799955996223913	0.08480305725460825	0.07555175435859027	0.11357652092923576
516	-0.1960234300079083	0.1292329194779305	0.23478997548629413	-0.08083974099671935	-0.0011009994739610732	0.0808472381980877	0.20095223041662974	-0.11992616037821924	0.23401727041498585
517	-0.1109683293057556	0.0032452135673934385	0.11101577149220111	-0.05503084894275479	-0.055732953504280744	0.07832340928273371	-0.08621801060670059	0.07819431314573821	0.11639542929733496
518	-0.04433802344001869	0.1178262994208163	0.12589240309792923	0.28584921489027865	0.1465454910098088	0.32122477268836946	0.06674302346249555	-0.005831169273610617	0.06699726648164633
519	-0.14639318086728623	0.2446958542165974	0.28514386627671345	0.15123263262978068	0.06697062874838779	0.16539762479276596	-0.04552162472577891	-0.14895835485576425	0.15575881932979088
520	-0.3051752051245635	0.02798191836513815	0.3064553696351438	0.21131439108116437	0.099545237158981	0.23358729871086967	0.13267322708804505	0.07480253380623433	0.15230759747888087
521	-0.3121508826633629	0.027092771190277268	0.3133244194094761	-0.1565190532732146	-0.11542052975395456	0.19447393842421898	0.21905697613455694	-0.010170408385086548	0.21929294562282503
522	-0.20978059760069884	-0.03395875905628831	0.2125114030972206	0.032866436416132155	0.07575400958768098	0.08257646523862669	-0.03352110098266284	0.2949934625204255	0.29689191154505973
523	-0.19744918803322126	-0.09402374352416072	0.2186930410444638	-0.03101737179754619	-0.060313289280705534	0.06782160582797553	-0.013372251331657339	0.23078424416966134	0.23117133140300694
524	-0.07249348964431913	-0.009353123565614083	0.0730943702431634	0.18171654153815975	-0.09722169320810223	0.20608968702688665	0.24909269290934088	-0.15532804746335085	0.29355403589391205
525	-0.155341204960874	0.011475045673265101	0.1557644588213235	-0.09209860050141834	0.2158881342765334	0.23471224666753623	0.09556380320586817	-0.09337395463467618	0.13360814304258728
526	-0.13770715724113403	-0.0205844292968193	0.13923713543774935	-0.02723371546708033	0.1821953580978	0.1842194988879501	-0.1180913857495651	-0.09691475772800817	0.15276794707572366
527	-0.18116606895781043	-0.1063798007245045	0.2100899962963763	0.008385067138203438	0.14486440218570365	0.1451068722408883	0.05895732518988333	-0.19400793865910143	0.20276845527916643
528	-0.2994874560320339	-0.09450669851504402	0.3140449846514873	0.006865498940383976	0.030591270186526708	0.03135220705668886	0.08916194665106693	0.07994405688074398	0.11975351753146683
529	-0.273749025413479	-0.16445237840638102	0.3193479507971596	0.13463665245106787	-0.07117329069867666	0.15229138351235758	-0.015989676934556652	0.2462827505754012	0.24680126215126363
530	-0.09792683113180568	-0.03602447742673156	0.10434283506492566	-0.15474655022719358	0.09971088457860106	0.18408898747797067	0.030807157887860846	-0.008040655925868898	0.03183917594482931
531	-0.11920943444239265	-0.015610940749694803	0.12022724620969073	-0.1357537564884801	0.0022204389399872507	0.13577191443674852	0.2356890970774067	0.09778829095209934	0.25517033591014393
532	-0.11670633901393462	-0.016953634749489098	0.1179313160159528	-0.06513145730098596	0.06915197968346368	0.09499527895791628	-0.05496528246048982	0.043846116034348244	0.07031119517728994
533	-0.20590375467683314	-0.12355789228899798	0.24013102451977567	0.0842586746595599	0.005035984634504576	0.08440903622613237	0.0028495247485465906	0.035815863358443605	0.03592903922182282
534	-0.1819259654810109	-0.10680437278506437	0.21096025920113237	0.016596623561125106	0.1939468345561787	0.19465565121000583	0.18810317107279192	-0.020200681488459177	0.18918475229319673
535	-0.2976737958928208	0.040644109669496206	0.3004357375747212	0.15312732509144547	-0.10333131636046335	0.1847304485742602	0.11175559394790238	-0.17696594090245582	0.20929944342529894
536	-0.010980166594992801	0.19374146925191182	0.1940523665569253	0.010979552310330213	0.12861767989163705	0.12908546839068638	-0.025691846125349735	0.1610053910720727	0.16304234698874925
537	-0.0869494377734499	-0.018107468121619192	0.08881489250623734	0.07388018010668096	-0.01790775554286469	0.07601952855140985	-0.11901192406831727	0.16232305580958434	0.20127745158811094
538	-0.10714748560649957	0.06734668918669018	0.12655496914860231	-0.029547122009753433	0.033008362044749856	0.04430106526864268	0.12545385316052404	0.15165940797608332	0.19682287799053852
539	-0.14896304441567343	0.03119376350195643	0.1521940849146309	-0.010830021941429614	-0.14443757301328966	0.1448430249381075	-0.06380206675578755	0.16153173870604962	0.1736755778217233
540	-0.19811484880482588	-0.10140724454099011	0.2225599302712759	0.045894568766528525	-0.10694128028620623	0.11637331683645756	0.28818291551166725	-0.08649014636395067	0.300881934005454
541	-0.15697290505494496	-0.1800868754882899	0.23889699798139696	0.12488929142134306	-0.17735463255058273	0.21691473163175748	0.12925817873051057	0.12491229060927142	0.17975193215646862
542	-0.232403819254394	-0.12679355348780635	0.26474164842369297	-0.1496906866778672	0.154099805404216	0.2148349406025674	-0.00018116903181074838	0.07439097853911218	0.07439119914495756
543	-0.134767088510415	0.13396623917893752	0.1900240021295266	0.01418939747796415	-0.053768745490513296	0.05560950451506693	-0.013771850165265371	0.048147208680356386	0.05007811458795454
544	-0.16139785229070713	-0.07554667970848505	0.17820372481805577	0.0848062827790181	-0.05627657335607598	0.10177995041999473	-0.19145016891976388	0.07724860367331708	0.20644736362783456
545	-0.2774463322236253	-0.09388112731029732	0.29289952770428723	-0.009693083533453915	-0.12057614781116406	0.12096513253564517	0.00824926154139981	0.14073896034740327	0.14098051381537227
546	-0.2358156102083537	0.07728008323337984	0.24815562311278846	0.047022251841264705	-0.07148541841282773	0.08556434545931134	0.1877223876238661	0.0008432352138336431	0.18772428148971798
547	-0.1786336986151357	0.07750567140527383	0.19472320709382696	0.20758230530489594	0.09778681704961073	0.22946170718529282	0.005727100267211349	0.03160367380629276	0.0321184040002807
548	-0.22248875189539888	-0.06349765241053791	0.23137241966496752	-0.04515427642144678	0.2055967776006204	0.21049689698165003	-0.04600756579243446	0.03650944888268264	0.05873360169325905
549	-0.11203844173579776	0.0217094026507048	0.11412234921362326	-0.0985449883840291	-0.052618057080738766	0.11171291181667548	0.029351699149864883	0.0877523628557728	0.09253107277966356
550	-0.03660122605846095	-0.034863454972774884	0.05054809829876157	-0.04763232743717379	-0.18682549983809799	0.1928019865220203	0.04867741601073332	0.14155570012214708	0.14969137271918254
551	-0.15340455516991255	-0.04922530907965031	0.16110893395732542	0.009822670462800198	-0.03251038472743371	0.03396188996723419	0.1844243204638366	-0.10827866084056319	0.21386116611478023
552	-0.27979316080222527	0.05140259083431747	0.2844757268664238	0.09210166416827512	0.06526863184967154	0.11288361637586604	0.0850534848120337	0.0873992497745426	0.12195377870252211
553	-0.29133328455730173	-0.12557455478437068	0.3172444664611798	0.024268224113203302	0.00173387208013397	0.024330084545659315	0.22917626392126098	0.16738816672804335	0.28379668480354503
554	-0.12201984417188162	0.014920782733900337	0.1229287278430983	0.07517800754631303	-0.006238750287542608	0.07543642902327637	0.08517376481962041	-0.07619003460031547	0.11427813257988283
555	-0.1854098284149775	0.062102136905039684	0.19553383308533512	0.044735099212431545	0.029729498052840128	0.05371286769499389	0.27923693983450587	-0.1123367435403485	0.30098639922326975
556	-0.2181664727324275	0.07173699430960587	0.22965802005827157	-0.011413721322058985	-0.08457946368116902	0.0853461112823063	0.174160407627264	-0.1907180156290862	0.2582735160065606
557	-0.2994212025848241	-0.00022828936815411172	0.299421289612776	-0.06898983136417765	-0.02145862577993382	0.07225004811085532	-0.09333465913704299	-0.06551856380155778	0.11403526120830697
558	-0.26690968188833974	0.0537970428311146	0.27227724859618274	0.2553704923202493	-0.09113970792832232	0.27114670329758095	0.17770099248314475	-0.007275944030693925	0.17784988639589416
559	0.06350318448593495	0.08965664904786795	0.10986796238370516	-0.19541109870591922	-0.1440527071916225	0.2427687787724975	-0.05528008831870872	0.1240774755569091	0.1358348560020572
560	-0.2532113694136715	0.14366248814620422	0.2911269621672048	-0.07440139697820819	0.007640809648044255	0.07479271250854973	0.08028152179308652	-0.09161540290365477	0.12181340152303778
561	-0.19041277449904023	0.04369527304619849	0.1953619757757486	0.021739497234535398	0.018512365499510904	0.028553693568395905	0.109921072246404	-0.0347231976256055	0.11527507352912868
562	-0.24646226680627328	-0.008039638711565957	0.24659335909529098	0.008788172601500584	0.10008891939861966	0.10047399546179672	0.10591380801153319	0.1178407890383635	0.15844300643666165
563	-0.14088471100300975	0.03991977554537497	0.1464311793095811	-0.09969818358751312	0.04671174017975679	0.11009865794491128	-0.05053044045603171	0.017963948402895894	0.05362861973706271
564	-0.21602581763359702	0.1697928343110563	0.2747667382847602	-0.15712016370692922	0.05146823456850626	0.16533518988071177	0.052250459678685565	0.0381877824736877	0.06471798256197141
565	-0.27694284178522277	-0.0765255943535256	0.28732125610061515	-0.18006805810383175	0.03157561922420178	0.18281554988205106	0.11558548059380928	0.03903831204886174	0.1219999718513335
566	-0.20083534324049362	-0.004955922888883905	0.20089648146796263	-0.03837967439468756	-0.049188078033082124	0.06238963397256641	0.07434317129234903	0.05627066551166709	0.09323784057414387
567	-0.36486326412774295	-0.17062274480766243	0.4027869443709066	0.0179810772571021	-0.004557687647221513	0.018549707707010102	0.24416764385016132	0.15614680504751735	0.2898269535945313
568	-0.2733110271800077	0.0014476670303493634	0.27331486113642206	0.06026719163307413	-0.07772748674678817	0.09835495200196995	0.19909952366822542	-0.038787038599323295	0.20284243808488314
569	-0.28002392596862824	0.13162872211036622	0.30941803373315496	0.0938171776735122	-0.03321450158386179	0.0995231929857946	0.06930572007744394	0.05563912533558795	0.08887629100925783
570	-0.21320297077189787	-0.12100959485380915	0.24515062470376406	-0.1451677169817612	-0.1460705572782946	0.2059375481967489	0.13158829126287003	0.16134862824665094	0.2082038862138694
571	-0.0486029376915088	-0.014999001473861394	0.05086467927213916	0.00510590311624614	-0.09805514226787199	0.09818798893859222	-0.10038231161724469	0.3554214512840557	0.3693250824388807
572	-0.1726011906879816	-0.0225842962472006	0.17407246038328492	0.14325005728612877	-0.0393344624863756	0.14855227649407218	0.263504821294532	0.16162275214760924	0.309122475496737
573	-0.17242936987626203	-0.02266642242371753	0.17391277785549628	-0.1447588682246592	-0.10650477798445586	0.17971754968060988	0.10083030928052768	-0.0036998356276244145	0.10089816674884784
574	-0.18981442146281924	0.08981019839855373	0.20998901478804163	-0.024364644743747953	-0.08533635246060436	0.08874643071566057	0.05891355146070132	0.022264338844431908	0.06298021379681384
575	-0.1337239724841913	0.07907612273895345	0.1553548647592948	0.12831080423586336	0.18892166465537266	0.22837481879535482	0.08604674182278585	0.17772927694466853	0.19746325648482516
576	-0.07512986078277141	-0.03569194299765321	0.08317698465432814	-0.10488404342291811	-0.13541131986629548	0.17128014512100567	0.10123102557263838	0.197120246176436	0.2215944764454811
577	-0.14577588344426493	0.17337659519516546	0.22651722220490034	0.013972281485001093	0.15452366447048085	0.15515407674721876	-0.004909445921154032	0.045671196389824614	0.04593431004086885
578	-0.2162538056011813	-0.033599232865462146	0.21884838789934247	0.19081050444698874	0.04512922678757826	0.19607471973143042	-0.09734047670673446	-0.11571690529765094	0.15121365869907333
579	-0.3374923050632965	0.08199151169754537	0.34730917633628106	0.08563452162061282	0.08396074993721497	0.11992780671391746	0.27958171449397595	-0.007346350631843807	0.2796782150025222
580	-0.11849148633718334	-0.017739974659664315	0.11981209886868871	-0.03278286690257978	0.055077229918546716	0.06409537906786042	-0.06073857123063814	0.2371602757717445	0.24481456337250282
581	-0.2602314680740325	0.06529826867267606	0.26829886482729515	0.053644794569529655	-0.17415673899347867	0.1822315387666188	0.05470222025435924	-0.006227057857113728	0.0550555097180316
582	-0.10058788173674117	-0.09217641222320808	0.13643464707554095	-0.11468741360925712	0.003312498505109882	0.11473524082306695	0.036578456640571216	0.019544303889196195	0.04147244030340387
583	-0.22629640110418633	0.02213582095895988	0.22737646255106073	0.028219406164094345	0.0775989743186083	0.08257079204872722	0.20020810575569406	0.0671402910267719	0.2111660585639719
584	-0.15022454896266385	0.03232286714538619	0.15366256164575048	0.1420791130401654	-0.2559321340630394	0.29272466860232615	-0.029067397005930307	0.23303457739583913	0.23484043057096815
585	-0.14900951235037108	0.02036466549929517	0.15039466204554458	-0.14951338590539082	-0.032538223706391596	0.15301303397704882	0.22936554024834746	0.10296966701674183	0.25141858200808265
586	-0.2218006479146614	0.010603492335595132	0.22205396070566863	-0.10603316128353472	-0.16973668918117102	0.20013389254687858	0.07287477313974591	0.07213012282108638	0.10253529723151164
587	-0.3272414780391464	0.036361817625173994	0.3292554733489658	0.03889163412900029	0.10743297854025362	0.11425587111065502	-0.1113384219149764	-0.039896311630191875	0.11827070590898948
588	-0.13215045342417966	-0.0013935925397474966	0.1321578012846125	-0.06644207992257799	-0.17027894594210494	0.18278257415736474	0.20623784692934	0.12981439177250595	0.243692071716163
589	-0.2952558608916453	-0.15138821263186078	0.33180478344161357	0.031915288967476196	0.06409694464160451	0.07160310036769651	0.19042904394691368	0.046202261318439	0.19595374385163686
590	-0.17511849845124303	-0.021067514997569755	0.17638120276262667	0.1947569721115538	-0.044243120541091446	0.1997191325368556	0.03161954458140356	0.18324396144734853	0.18595199651106928
591	-0.13661255960571095	0.09429307573537181	0.16599450464898072	-0.1641769860985647	0.0073106039220114435	0.1643396716989323	0.014683096366273083	-0.016600638279586893	0.02216245722366876
592	-0.17205763447397007	-0.02527118664452928	0.1739036010414992	0.026376419518878612	0.13746917239743894	0.1399767440194001	0.22331079296317818	0.2207383145203421	0.31399540402866555
593	-0.3585711250072101	0.1103630867051821	0.375170977816824	-0.005285179459018673	0.007356050982434722	0.009057847866364932	0.06977754216892214	-0.06643364066597439	0.09634487014507577
594	-0.1265355504880451	-0.0847869601322401	0.15231570551252646	-0.0008075387424720596	0.0014314950413495849	0.0016435622513314807	0.1277225111673595	0.12199854273774989	0.17662583131872545
595	-0.23593193838044943	-0.07447396445535924	0.2474070551331435	0.05045593866073389	-0.04023498744378348	0.06453414569619059	-0.003348487184398588	0.08157867279610431	0.08164736506218637
596	-0.1770981647451701	0.12089154823924234	0.21442603944434654	-0.006930320331489095	-0.008414089950920614	0.010900745368975206	0.159152817436677	-0.02297482340581007	0.16080255535457263
597	0.0277994960040581	0.005583032287863898	0.028354580363796133	0.08139731796791842	-0.10842490018901874	0.13557832552944846	-0.03371986978265722	-0.16795064267569768	0.17130221245897337
598	-0.17347076227815464	-0.03210763644159523	0.17641713545806623	0.05367061216225235	0.15528738101394543	0.1643006552392326	0.19179364909733457	0.04739682024938305	0.1975633123933283
599	-0.2038179294963733	0.10135471127468952	0.22762804282812843	0.105168140170782	0.10509953761757393	0.14868170874189296	-0.07533221103003719	-0.2574859480728605	0.2682796218009372
600	-0.15483611503787476	-0.05790877053771472	0.16531076258130226	-0.017845527781918974	0.08937658400834865	0.0911407517569207	0.05908281091162258	-0.0033518381367584533	0.059177811417063894
601	-0.1976955060257159	-0.02216494987248485	0.19893415520119626	0.0417605837768308	0.05508456799194143	0.06912493029465218	0.019222011081276805	-0.0477133054261189	0.051439724189529204
602	-0.3224895143591332	-0.012332540122113315	0.3227252367222822	-0.02838272750353038	0.02603078424238028	0.038512088346557026	0.2651614535134802	-0.08012597939416373	0.2770031931282661
603	-0.10586563316363838	-0.010039432361999277	0.10634059660961664	0.051928019722349415	0.09974717291561977	0.11245451407988591	-0.043431986030584555	0.17416414063149618	0.17949786988281632
604	-0.07113285641451192	-0.037278890849089	0.08030939524505125	0.21545003760090006	0.2129113756209673	0.302902579340358	0.09208648591614313	0.048149204911654406	0.10391470936305655
605	-0.22512496107859867	-0.0802699302330443	0.2390073425655755	0.16083221951411275	-0.05918365410423179	0.17137592522570114	0.18260356662517077	-0.1934165576199047	0.2659962919022878
606	-0.22016224483010838	-0.06800127668063037	0.2304247983156939	0.0625690798697028	0.028554352306366392	0.06877674600747943	0.035521226868156494	0.07790184938324787	0.08561808042434307
607	-0.21252362286752782	0.0891439831220726	0.23046244814200767	-0.07372921174170295	0.08493238833143289	0.11247002823745615	0.04158491250639091	-0.17629492190721224	0.18113311248480837
608	-0.22800750266191086	-0.02202461072788118	0.22906877733081826	-0.09412500992101776	0.12199007242889087	0.15408145658656572	-0.12991923965090893	0.08904591416184789	0.15750613848478887
609	-0.11159754232845732	-0.033643705733692325	0.11655861353519571	-0.005853493183456995	0.29198842232240935	0.2920470889304984	0.2596122998857239	-0.014047816247579307	0.25999209102063237
610	-0.19478941389268714	0.009691025855045932	0.1950303354526668	0.007934392521282165	0.07801495361609821	0.07841739330278541	0.0006759851240212226	0.10763323753265974	0.10763536025697991
611	-0.18710486458316372	-0.14418463643094362	0.2362148169218168	0.14326211595382365	0.04633478500845295	0.15056874233832987	0.13836050138763123	-0.04374385701463914	0.14511083133506572
612	-0.1819045485976051	0.15517619425780918	0.23910022180005566	0.12974688835911488	0.057980560888457565	0.14211263307606667	-0.10342918603994038	-0.09051728126802026	0.1374444423504948
613	-0.11041184817631718	-0.0012652734281440507	0.11041909768947616	0.061381601199357205	0.15160166641260905	0.1635566147389855	0.006180915143189264	-0.012449750169986883	0.013899639970243646
614	-0.10145417796337701	0.05607357670662085	0.11591892093570344	0.06216401648722905	-0.03912302017384677	0.07345049797889533	-0.0835099888462833	0.020959417630792176	0.08610003150132016
615	-0.06483778937420187	-0.06996176352690739	0.0953865152247857	-0.0593245775506627	-0.030369050296728203	0.06664596550046972	-0.07430753572720314	-0.035814597054345726	0.08248815204630736
616	-0.23987661184816694	-0.04984748173830713	0.24500114356346786	0.06034912208328272	-0.08345560864843282	0.10298958758584936	0.11800766091743302	-0.06490838058316575	0.13468075551144246
617	-0.1829013049081172	0.13920935519521838	0.22985241332420359	-0.07098653133602856	-0.03104762978662585	0.07747930656948565	-0.07053129686228601	-0.23667296089711468	0.24695901331371384
618	-0.1718294003219813	-0.01480211042155123	0.172465780049097	0.07053586775387741	-0.05601614923843966	0.09007284615962585	0.068472778801871	-0.013592945965906702	0.06980895083642222
619	-0.08967876584703949	-0.05786700478777525	0.10672802484332097	-0.08540625357671057	0.1841221225663182	0.2029659680053178	-0.05130696496918674	-0.09389845674549806	0.10700151790295091
620	-0.2427596700798509	0.12940365102162577	0.27509555124538954	0.1325714730013421	-0.00356009974837537	0.1326192661869457	0.08364351000146007	-0.2509886990801577	0.2645591877658274
621	-0.25004892614700447	0.018378668041440775	0.2507234350958194	0.12725400622514352	-0.02455676282600649	0.1296017619511463	0.11886051266007142	0.08704794321038267	0.14732673174605143
622	-0.05306351248761169	-0.04353383231683148	0.06863622158680446	0.07442847412019354	-0.1035846677381311	0.12755148431233304	-0.11132712282166171	0.2090705494176661	0.2368633000478422
623	-0.22822835571186198	-0.14627366701789807	0.27107963408157965	-0.024061119152537957	0.09836702149252248	0.10126701522303799	0.12111423486412598	0.033062839062800345	0.12554604419739918
624	-0.12581344622379106	-0.20955425677505446	0.24442178663787775	0.0605700661741292	0.34613290751409515	0.35139254770199596	-0.062449198289108616	-0.06100805868024869	0.08730341110681228
625	-0.1748348101613359	-0.09378069663437778	0.1983986640715596	0.01759148239168172	-0.055350337965078475	0.05807856890097462	0.09649199493643135	-0.08882993868376624	0.13115434835861892
626	-0.2399244072241446	-0.04975303354210265	0.24502874429033575	-0.08964115167373199	-0.028111469846097158	0.09394568010452131	-0.023913831375185473	0.02206949006216515	0.03254126184776508
627	-0.05227706762480822	-0.09973284522347847	0.11260342897007658	-0.002479615958846221	-0.05035147587476074	0.050412494662236046	-0.041855622483029944	0.13635705999315093	0.14263639417560192
628	-0.3244844082306388	0.0641755789110667	0.33076976299740335	-0.021662860143430523	-0.11015587667228106	0.1122657413240238	0.20327110429455994	0.09767898201058481	0.22552233895504456
629	-0.25395719832546904	-0.05596280472409559	0.26005017610820585	0.011255288559829034	-0.045625849225276335	0.04699361273718661	0.05814738772073781	-0.03173750978187168	0.06624491094340916
630	-0.336760399305148	0.12511165168196436	0.3592499017769551	-0.029450416013823526	-0.17994589378272519	0.18233993444292748	0.0842073922283116	-0.11090211728915023	0.13924857099844562
631	-0.30898373415065306	0.2520153628975849	0.39872633610796626	0.10342796267981252	0.07498586310912836	0.1277506286885416	0.03599850019245318	-0.12886200443305948	0.13379577049597605
632	-0.18743035159751767	-0.006346647218769037	0.1875377738773941	-0.01625567615770134	0.19521497337379365	0.19589061446806233	-0.08344309221959414	-0.06729909828052366	0.10720036505786386
633	-0.0873268361558279	-0.008782264142954972	0.0877673314876523	0.2307604653952261	-0.165963818025332	0.28424352461044183	0.15785047316947443	0.10106962887196316	0.18743490005904273
634	-0.11079446859313329	0.12271778024090343	0.16533320252777256	-0.18602942110634765	0.04190834877887304	0.1906915184651234	0.054997672925694116	0.1790410848980902	0.18729776856312721
635	-0.04788180841649409	-0.031330745984336356	0.05722135284287547	-0.1995144249773516	-0.10911907944286277	0.2274048796145348	0.18402806124362134	0.06333696526735427	0.19462245115701343
636	-0.15700290342354378	-0.06524765358596665	0.17002108099261373	0.0074804020323082955	-0.013994609938393842	0.015868381199503425	-0.13806532780650232	-0.03679847602812581	0.14288513771666211
637	-0.2040131480793313	-0.0755895356162956	0.2175664093648796	0.09595482447861937	0.04950950922751437	0.10797462592976177	-0.0038066348868443945	0.08602664399690398	0.08611082363171192
638	-0.2692523420851594	-0.042569860480077194	0.2725968025117627	-0.0015173878119095043	-0.08550524760701197	0.08551871043291147	0.004225675414979671	-0.12089245653648338	0.12096628613022013
639	-0.1458444631184061	-0.03290725527943921	0.14951085202192615	-0.07343346864529764	0.05780440176284516	0.09345492592924318	0.0010391821237395746	0.06673037781650691	0.06673846883934377
640	-0.10085406643827283	0.08429337053341976	0.13144167920800445	-0.03231174732012881	-0.0090908822853375	0.03356625024642631	-0.05469759053881638	0.1112661939346354	0.12398383896077711
641	-0.11573250382981452	0.037101986691227384	0.12153423328080878	0.011449055412558884	0.030275800106842794	0.03236827060485849	0.32282117055472453	-0.08665898602845232	0.3342503373488231
642	-0.16660884575614188	-0.2123248732884001	0.2698895316627324	0.06948061161907375	-0.1718501723242252	0.18536460589558745	0.05397610174154303	0.09981371892282659	0.11347333627076642
643	-0.24944225730188285	-0.033446171105982636	0.25167456385083775	0.032956802973186705	0.021334736471303052	0.039259671961357455	0.030327122671951045	0.012508168259825323	0.03280531424595211
644	-0.22343445174260082	0.1350610346398659	0.2610831999641257	0.17104856653580458	-0.1984685639729267	0.2620064560262385	0.28311688846623373	-0.26228178525010143	0.38593640332156043
645	-0.25289877911105674	-0.09958828594086952	0.2718006975202666	0.11122492677868918	0.08996596086876896	0.14305543838654172	0.053398994378483694	0.12352659311994948	0.13457440993166153
646	-0.14563559862778175	-0.11421624875682435	0.18508127692382373	0.04837609277750644	-0.30746651013417714	0.3112489376793244	0.09990992299869242	0.1155014078855427	0.15271728106912835
647	-0.17041550928379615	0.08690060403511234	0.19129338929017645	0.14158117377948118	-0.06031402127372956	0.15389285211140752	0.11293240941409644	-0.009238519660894933	0.11330966128974986
648	-0.29457219696309306	0.016233026933812275	0.2950191356286862	0.1064624009402303	-0.09862196628095644	0.14512248291384924	0.12277926897839556	-0.15591495871170655	0.19845458735172225
649	-0.17334415046930948	-0.0923470180308277	0.1964081623586775	0.09577561947504144	0.11900359183596178	0.15275740294888537	0.14044124146302658	-0.11302319346151807	0.1802719738725792
650	-0.2681516768245693	-0.03282837686044977	0.27015370460373106	-0.11761541975054746	-0.0015953840572510002	0.11762623947651986	0.2415422147139301	0.05019653670267252	0.24670292618015913
651	-0.2601657908786917	0.02831456430719083	0.2617020315080515	0.08185421843275316	0.033038738932247416	0.08827044434843448	0.0758032491797995	-0.027786973888383814	0.08073567058053396
652	-0.17289529163388423	-0.03398556093749767	0.17620385983684422	0.1172263994971347	0.04191025904671137	0.12449296587528258	-0.08235372388834422	0.027429512180732012	0.08680157819274119
653	-0.24756662738674007	-0.09104493038624424	0.2637772058853476	-0.0129706640488737	-0.029910439375557592	0.03260172556027749	-0.11003058443798672	0.01607812405110069	0.11119908086296174
654	-0.16332044725727968	-0.11917590413314132	0.20217928830191673	0.23480108999985028	-0.055938328167812065	0.24137242680829893	0.033903249010104	-0.09726398795318414	0.10300346424270529
655	-0.00033060785860834833	-0.0038946443842704324	0.003908651485628108	-0.09251441093394437	-0.17160455225555718	0.19495393965058766	0.026119681986211687	-0.06386415689451867	0.06899904581158009
656	-0.1584978638037221	-0.05064386461340726	0.1663922289451174	0.01959114067427568	0.14337415152050437	0.14470646190527844	0.252151226262247	0.14816307514724186	0.292459463417825
657	-0.15605326189660793	0.08483032918109086	0.17761983362660697	0.11535311077143325	0.08783764014470356	0.14498893471860874	-0.08979615845034918	0.10889609096855764	0.14114428327308404
658	-0.28209148646411497	-0.239255086362983	0.36988998781542115	-0.03325775932840762	-0.11466730444991745	0.11939291966174685	-0.054092620945952345	0.1427431243541491	0.15264865276571082
659	-0.13687685942931727	-0.03460196896846776	0.1411827571048529	-0.00251592603402118	-0.0969535154378038	0.09698615385485251	0.024788855314400473	-0.05319402914452524	0.05868638755645879
660	-0.12469769234941766	-0.07221823202814434	0.1441006159408797	-0.001264455586940754	0.032401012735783184	0.03242567615695515	-0.2386129648761563	-0.20682768773397406	0.3157749822585255
661	-0.18815076574721287	0.030410279281207552	0.19059248604607582	-0.0741019323826825	0.07961178185403704	0.10876181403793535	0.05840885990053227	-0.16041218694435935	0.1707151564306816
662	-0.18785514699279204	0.08611173330828488	0.2066513655049022	-0.11083245516460785	0.1901512157758133	0.2200938844648681	0.09913932228711302	-0.11410165034589152	0.15115486044187978
663	-0.06097634231551522	-0.025145305596557324	0.06595756753946548	-0.19983263233041662	0.16489522529710665	0.2590820647398948	0.19690379075102268	0.09692475398151641	0.21946642282249013
664	-0.19169410492444028	0.005207738936655393	0.1917648309977997	-0.054536726579176124	0.07203998931556342	0.09035493681342657	-0.08472106265592666	-0.004853673321586705	0.08485998233715426
665	-0.1817640912115722	0.0010475177658070753	0.1817671096415367	-0.18321741097981353	-0.09037174997917893	0.2042931053179356	0.23549482324714105	0.03923235405338445	0.23874042259485992
666	-0.1405487611431533	-0.06675449311882457	0.15559600448091962	0.024777634876128482	0.10434981071445121	0.10725117335580311	0.11389276441245866	0.0016320500113123388	0.11390445721196003
667	-0.17002449118805182	-0.09788601468879828	0.19618868335205153	0.12944927346861201	-0.026864158081826472	0.13220740293567854	0.07621592046229117	0.07874333373325441	0.10958731285756111
668	-0.11244292126834003	0.027497905661953547	0.1157564052618766	0.01302290645068631	0.09499406276287985	0.09588257429075046	0.13504259186967238	-0.014982345640888196	0.13587116066252597
669	-0.1628268016306171	-0.06409942555550827	0.17498943878360912	0.22280181663606283	0.22501869415851003	0.316660799937616	0.17824933311634555	0.18673789526565673	0.2581547332215106
670	-0.2325540186915888	0.04175623676012461	0.23627305161184892	-0.0569580679245283	-0.04113005283018868	0.07025598015478321	0.16275257344084537	-0.0759665121113448	0.17960877240263312
671	-0.17557375751637042	0.12700260269730715	0.21669288271723944	0.035151949986701264	-0.06546587554697017	0.0743063957475999	0.2517288309941347	0.1707577421045864	0.3041802275663723
672	-0.25582058922820233	0.12138286923838636	0.28315715568851135	-0.009433640278188904	-0.005054248805647473	0.010702289469438627	0.04626082625304617	0.030122066346132736	0.05520328728051753
673	-0.13289726352044332	0.0068426793696119	0.13307330653507288	-0.053150966558802686	-0.03096693364743401	0.06151403275399477	-0.004644823122536104	0.1458989010126897	0.14597281835516596
674	-0.2642889356800404	-0.06968166058158273	0.27332064566054176	0.03008469322349134	-0.048247046420152644	0.05685829978657425	-0.032774705621505196	0.1819928894904444	0.18492050495728543
675	-0.04942206643577171	0.06992677661579809	0.08562881955660465	0.11650148863258983	0.1226477357267471	0.16915987683995118	-0.08298535452334375	-0.05863335855953622	0.10160925056970053
676	-0.21357587186444915	-0.04764563894801741	0.21882586673751447	-0.09664145556722925	0.050246956816178794	0.10892349426748887	0.02078204324969162	0.1408570308168702	0.14238186841089273
677	-0.22465048779298785	0.07914238326691392	0.23818345554381917	0.08754992178062274	0.014176582321822376	0.08869027167689006	-0.008054340610737813	0.04021675841991253	0.04101536371263073
678	-0.20138560126890576	0.061700726555970926	0.21062559212017276	0.07875906901155029	-0.07449783260170276	0.1084108759023626	-0.005575292228619656	-0.08313272215842207	0.08331946577423495
679	-0.1112445766013115	0.13618686632034588	0.17584714493377712	-0.06781606333138367	-0.21529850184446284	0.22572652334680654	-0.12146891914134342	0.11383735714302752	0.1664741487399032
680	-0.3108328385629945	-0.019096672935958698	0.31141890829933816	-0.02054317397910794	-0.09844835564423761	0.1005688854775183	0.05144439808511573	0.10933217862005358	0.12083067233176832
681	-0.25216138167715296	-0.10757054170561237	0.2741473761540856	0.07654139278048912	0.011832447156901932	0.0774505753012719	0.06012440356221136	0.03928284658906043	0.07181981578820229
682	-0.17071579456840377	-0.04002817118649627	0.1753457641451794	0.10881236029356288	-0.10202760177581582	0.1491635386975671	-0.1536073652036302	-0.14249251216581127	0.20952169020921269
683	-0.24549209122067778	0.16248081088278574	0.29439154328381983	-0.3215336476673789	0.04445281691407648	0.32459195848616856	0.012599254870257509	-0.1389739547317553	0.13954390462169847
684	-0.1525838444392673	0.07898218843375916	0.17181389837161706	0.024634109934090015	-0.04750297135198233	0.053510481772378826	-0.13563606589438626	0.028478013068537575	0.1385934327435398
685	-0.22495174964330183	0.11713072377032731	0.25361958938249124	-0.06414849307027981	0.12715830084176094	0.14242283045969673	0.18654762349419704	-0.21873667751570364	0.2874817384147063
686	-0.28579460712888816	-0.07721378175785161	0.29604142540750045	0.003196388660588887	0.1486241675382061	0.14865853516328717	0.11243647135077506	-0.04084168266871816	0.11962442531952215
687	-0.21951963013298445	-0.0522431963382796	0.2256506582692865	-0.07014265187293695	-0.16017455545806478	0.17485960033111334	0.14168824008114356	0.03662037965278105	0.14634414775865004
688	-0.25095543161277706	-0.02530990418051812	0.2522285073214014	0.17079599632009107	-0.14046641828975726	0.22113816275379883	-0.16524595496718714	-0.2265478615071283	0.2804106973467143
689	-0.21074265859337382	-0.06912330601696284	0.22178931350657544	-0.05000533514573646	-0.10822366322704408	0.11921784608571856	0.006506542201138428	-0.02220835364507922	0.023141868183880462
690	-0.28599179680730197	0.009041664259626556	0.2861346877497605	0.22317025658819284	0.026828975021926122	0.2247771281210946	0.21515766871567263	-0.09418697670155869	0.2348701960388825
691	-0.15949821706521408	-0.1998217725315826	0.2556724897689341	0.08414734501639207	-0.0015446848304577607	0.0841615216386513	0.18800320482292232	0.06799841439705066	0.19992245842876857
692	-0.18328170133177946	0.06101460925725289	0.19317081711761447	0.14378860599401705	-0.028773921965639708	0.14663935965145034	-0.06957027880939498	-0.02112942057595938	0.07270815709047183
693	-0.23468432438595369	0.00913583334165912	0.2348620777463618	0.06284644294134599	-0.013455964350180174	0.06427082049400938	0.005001303055501189	0.011445280125866531	0.012490295009026844
694	-0.06308356346435634	-0.09697006012243194	0.11568374362679286	-0.07229841681489978	-0.022658178435113915	0.07576578465203435	0.18758892660684076	0.10561904121713217	0.21527885928054558
695	-0.1510071976736032	-0.18037957346470082	0.23524447766641002	0.0030059708125127057	0.016013657026425963	0.016293344404562246	-0.07068410416216717	0.09145429021011385	0.11558602761166172
696	-0.18990730784680154	-0.02702792662702925	0.19182099570009517	-0.06971825889647316	0.016599649370173587	0.0716671750717744	-0.006624211876501725	0.12609614655032247	0.12627002161172377
697	-0.2582433807397405	0.06974577246961089	0.26749601206984996	0.13365275583232644	-0.08159915729466803	0.15659336388485767	-0.05278693245663732	0.17546646247508724	0.18323465745241205
698	-0.22658621727174205	0.03116549328720014	0.22871948283727736	-0.017046488080609486	0.008589950028672074	0.019088478131518097	0.36537952801090307	0.11372684886306578	0.382669564561637
699	-0.11383914341712083	-0.14245633435804567	0.18235448382936764	-0.252441107494137	0.054652035423010954	0.25828929077440377	0.23840308000796887	-0.008408821819206642	0.2385513295743144
700	-0.17190802456863088	0.03136215668668377	0.1747453970298763	-0.017120370581822596	-0.041156433558616756	0.04457531954034399	0.09064624886780685	-0.144586624050895	0.1706517925139939
701	-0.29576995342759227	0.05902774731364364	0.301602619855139	-0.1332111098091295	0.1994409616436216	0.23983723013308944	0.10093011216161767	0.036587948951003084	0.10735718676175307
702	-0.2660029447008099	0.059797152349591286	0.2726412771731792	0.006995931859749971	-0.13273913906419585	0.13292336928505155	0.0031696189879981624	0.12054538908577002	0.12058705284718074
703	-0.1500642255434743	0.22087334525075586	0.2670286621885791	-0.08418714528268952	0.08336160933888362	0.1184762986525884	0.15887955545465357	-0.1690602060562817	0.23200014313198333
704	-0.20558587909290713	0.00708140883647601	0.20570780255866025	-0.011689154352294043	-0.028900479298236227	0.031174894276316888	0.15139479243931	0.040448795675714085	0.15670509962779586
705	-0.20705722106953003	-0.150103316345848	0.2557414678441061	-0.09675135952051875	0.14815743527476738	0.17695042016413964	0.0029618508402221295	0.19572540383119585	0.19574781292592883
706	-0.1051538168454609	-0.0029877378094385794	0.10519625361383687	0.10622552036993117	-0.024487094770869976	0.10901137091230542	0.09780228343094383	0.027022080022940285	0.10146664207054876
707	-0.1619603866605075	0.05318462039499084	0.1704692661267138	0.0016914556884026813	0.08249801039687447	0.08251534852249391	-0.11914543665471992	0.10641533013955427	0.15974935857259084
708	-0.29101499077206383	-0.03860401261082772	0.29356429388418703	-0.0719249782340703	-0.08167164691517548	0.10882766377998096	0.15333685724471105	-0.03680025568845345	0.15769099723326135
709	-0.16425220857343148	-0.08773914432566941	0.1862174682145869	-0.001772724995831409	0.1094088698006693	0.10942323037166585	0.04934977132630742	-0.1311931122072624	0.14016787299729624
710	-0.1346783630833258	0.003458092808634132	0.13472275193402658	-0.03423570886614727	-0.040235394266891204	0.05282963858838877	-0.156602279253069	-0.0145619152272166	0.15727785362962216
711	-0.24685300470542978	-0.1597868072543626	0.29405480731428585	0.15880001404582814	-0.11009138264226243	0.19322928606461356	0.06495834801315829	0.043652121057257125	0.07826298390296665
712	-0.35298136524976825	-0.15749098236477038	0.38652199645015123	0.10038050770061324	-0.10364225039404042	0.14428431097307096	0.03882667689329608	0.1589082077001871	0.1635827903939232
713	-0.15472244858184325	0.2855684560924319	0.3247897461592289	-0.12608091162935	-0.12772751952014064	0.17947343959498818	-0.04273338300121301	-0.03816483460327109	0.057294821956468275
714	-0.1727514761153765	-0.056243856936569823	0.18167675674984632	0.07633070972894485	0.18783854835705246	0.20275526502808547	-0.11426135769409441	0.18730582046099628	0.2194063085707992
715	-0.27600565986791004	0.1353587341152735	0.3074103303085466	-0.14899524508114473	0.05452229687895544	0.15865769415237113	0.1153866446611783	-0.09164021026504052	0.14734994368368745
716	-0.15713544722974987	-0.012004358326379081	0.1575933164665355	-0.05769645020700213	-0.009670635297318427	0.058501295315085265	0.14213404757217507	0.17269901464051474	0.22366724645565353
717	-0.346367812500317	0.12978795499991377	0.36988589429621993	-0.011893170521776865	-0.1454336196180563	0.145919105055745	0.06340103319221396	0.004459519811121181	0.06355767716638172
718	-0.13479229266237527	-0.0094091369259761	0.13512029462249997	0.07638136306572475	-0.06616654305351541	0.1010550545169848	0.040030878691379404	0.18843950711493967	0.1926445407752977
719	-0.3476949607152163	-0.06118063087583443	0.35303662034004474	0.0930233319809291	0.07855926839163933	0.12175754162705393	0.2207987257998409	0.02540231634399788	0.22225515739904408
720	-0.2055535638960129	-0.11777180790596915	0.23690180743884745	0.04273641047057087	0.03461956397822172	0.0549992271759459	-0.01944641567818463	0.014472974471376998	0.02424108233511605
721	-0.28073449857266236	0.0614170136990143	0.28737416073918176	0.051510208755373585	-0.0071781967151208475	0.052007962026050764	0.04673796713509904	0.05051032940418953	0.06881664732055269
722	-0.25365740130215836	0.04744006667684819	0.25805549240748205	0.09755135230034281	0.060486279872731925	0.11478177724912633	0.11348622485369238	0.06589002180007066	0.13122735311038097
723	-0.3133355841091723	-0.0845938685187837	0.32455401840065	-0.007144763035977606	-0.12978215604299254	0.12997867388924975	0.135489162983572	-0.07631661220993262	0.15550414330554083
724	-0.344588289033457	0.0963402311958871	0.35780236036935575	0.03215517768636857	-0.00013890973952825292	0.032155477728649455	-0.14736462768122674	0.04763309755618664	0.15487170650065096
725	-0.18021135248517273	-0.03935381851145737	0.18445827331938217	-0.13231438635102472	-0.08503175465327352	0.15728158231294195	0.19491799237423557	0.10319283523518612	0.2205488267823677
726	-0.10408559728597958	-0.013511607011582508	0.10495892094726662	0.16560476972438948	0.14684309879388985	0.2213319575182494	-0.049938723968602	-0.0020294209544652643	0.04997994298738893
727	-0.2162889607854996	0.1335848145690018	0.254216083757708	0.03921508720726123	-0.07488463769436059	0.08453124882130131	0.08475954572483856	-0.03525981512966329	0.09180106292662972
728	-0.0971505126642493	-0.14438916488396125	0.17403003489861804	-0.04803717117674836	0.1385593909638704	0.14665017776648934	-0.18859636453429185	0.06651739810050061	0.19998288168143788
729	-0.23412611212254322	-0.12111187746993399	0.26359651598970346	0.12802164296793087	0.09292038177926815	0.15818893266664805	-0.19596453364108965	0.04065020495780554	0.2001362975781289
730	-0.2846849700632991	-0.11940752971990677	0.30871295783259883	-0.11742406108001556	-0.0831087550658904	0.14385922038272483	-0.06317884044106023	0.10140310285999356	0.11947449581024137
731	-0.3201445196486306	-0.02790932392636002	0.3213587462993328	-0.06385320939712885	0.10507182894594819	0.12295251761700603	0.13829268452291363	0.028422084508516944	0.14118314871245577
732	-0.18320157656793112	0.026385644503101238	0.18509192281895925	-0.003143783376991765	0.0667034909056994	0.06677753419323128	-0.047326810761330704	0.2624915966338598	0.2667239496562537
733	-0.23855093221362964	0.022305684640821808	0.23959150825370984	0.14566454115488228	-0.03048856988795606	0.14882107190742572	0.14066508948591097	0.02416937393562766	0.1427264027309577
734	-0.34997209254108036	0.17575821052403773	0.3916266259132472	-0.0062911846113243965	-0.04580545223605642	0.04623546753698302	0.0356136077743718	-0.09442695784120375	0.10091966818143659
735	-0.2349455119681699	0.02133661508099998	0.23591236664723664	0.1623505085354954	0.013880847068231325	0.1629428290446241	0.06785518316920444	-0.11375017901382832	0.13245161044171672
736	-0.12580649993541418	0.002757542173550662	0.12583671747482242	-0.05957653152974581	0.10747042138289982	0.12287902417147056	-0.007298404927452608	-0.0854857342990361	0.0857967218670414
737	-0.0702796163868872	0.0915136276229167	0.11538617126932452	0.04928084859431394	0.038899533558640335	0.06278356273146245	-0.039854703251405575	0.02722165360402675	0.04826402175736312
738	-0.06735884314201115	0.09751322871228596	0.11851600534663938	0.1306320223709935	-0.1713161640356624	0.21543897820178626	0.11273936949993817	-0.036523203608415745	0.11850784715395593
739	-0.29187598396613595	-0.09335168841023624	0.3064410673281926	0.0076240725189805755	0.029483990563273107	0.03045377121654808	0.013309956516891515	0.006421409856171257	0.014778005515714097
740	-0.317136102862744	0.09725962508676494	0.33171485105582327	0.03275399251684779	-0.014484610241030427	0.03581379566072667	0.21396705248438153	-0.1906924523750004	0.2866103817757582
741	-0.2063255194232879	0.040388394943637225	0.21024139081401827	-0.15526355269927183	0.09990888995774168	0.18463086710890922	0.1628166521436629	0.16365358245350953	0.23085007529809942
742	-0.2620766062337949	-0.099952180568812	0.2804899034466018	0.02690570856620985	0.11053667138020604	0.11376411065562583	0.10533042897490408	0.2444462875576761	0.26617379053687346
743	0.017598848582519942	0.015522975137085577	0.02346661945268302	-0.020480431575985607	-0.22805548416486904	0.2289732559387918	0.029162022116734066	-0.07649355040398863	0.08186383076392428
744	-0.22362546406740938	0.11829641949992607	0.25298693848866327	0.12874537493016586	0.1142873157748528	0.1721538907864992	0.18719486950521574	-0.15729309575029427	0.24450569960593144
745	-0.13036174348699836	-0.03801292436604512	0.1357908928604147	0.014359738889903623	-0.031520306460450905	0.03463714509521467	0.3803208713064668	-0.1447791645700492	0.40694590751709425
746	-0.15450936980593835	-0.02620893375927095	0.15671647509635375	0.06597658895230725	0.2649606242597439	0.2730513554221896	0.12605454214454762	-0.17222515929364646	0.2134273953572817
747	-0.09549941639447178	-0.03500561828268535	0.10171298758289317	0.054033661207256535	-0.0437866480304366	0.06954787623789757	-0.1312202104888722	-0.02958356749119052	0.13451368371377592
748	-0.13427024222666245	-0.012287379675395239	0.1348312932775397	-0.038028676317794566	-0.08943021683203162	0.09717995629299173	0.13444256597953094	0.005244072079938686	0.13454480234903216
749	-0.0730201719673452	-0.09331985650611883	0.11849278936907207	0.1538362459488576	-0.2373274179516883	0.28282484664408947	0.05212255071945445	-0.1376304460508844	0.14716962992977697
750	-0.08471163209477119	-0.11024896098577884	0.13903558541108693	-0.020289450902980177	0.06504053351066433	0.06813173135401956	0.09497676046348613	0.2657888551693861	0.28224865023661555
751	-0.1380005210880909	0.10858404143141914	0.17559794382100483	-0.07967055280854217	0.087335746240768	0.11821560622967903	0.19676374708860842	-0.3098758916892466	0.36706816862614977
752	-0.26053499886735054	0.027875985890424258	0.2620220529348121	0.0935560407211481	0.1063581397049173	0.1416502263920105	-0.05980710867684488	0.006685182325117685	0.060179580515354214
753	-0.24057740492650886	0.057545952878930155	0.24736415353465724	-0.1152311785402833	-0.06768266934664731	0.13363819902135107	0.06577695501635479	-0.007009963279587127	0.06614943232110704
754	-0.2457900190915305	-0.15444192045294652	0.2902844127372485	0.029550833016538044	-0.1412481424276178	0.14430623503932158	0.13501439290905826	0.05508157994442088	0.1458179232528539
755	-0.19857718982146896	-0.1734408619055285	0.26365627793762914	0.2583378985506898	0.022882705096898843	0.25934935515658825	0.11602369472167534	-0.0795352248281979	0.1406675148189535
756	-0.10332032000463985	0.09054497693970492	0.13738078968645098	-0.002560817983405943	0.04582762222618532	0.045899114889615136	0.005644246851633215	-0.13962969795356162	0.1397437299957498
757	-0.2761970827720222	0.09097794295887426	0.2907951420447107	0.1085189587614087	-0.06056947961963014	0.12427802006812433	0.0812188232900331	-0.14603939322545756	0.16710476244044467
758	-0.30433591106990054	-0.038210207591475545	0.3067252300201763	-0.09711222961069366	0.08733134484177667	0.1306045517270872	0.1535292052916898	-0.16331294102458238	0.2241480171306375
759	-0.12214103217204102	0.09265414143206893	0.1533076047186355	0.15501559209678112	0.0544583190081224	0.16430320234951615	-0.06659130524318402	0.06224088197871542	0.09115003742993906
760	-0.14585669284754108	-0.10367268268381248	0.17894747828142318	0.04953508827040272	0.1130011535906344	0.12338146409720845	0.07383064994894446	-0.2017744769775118	0.21485787030367776
761	-0.29707718099786756	-0.08745253670804934	0.3096817683466569	0.017953105363404952	-0.03065988571835449	0.03552946079596589	-0.03809810523408813	0.06371577066283891	0.07423722148347915
762	-0.28110111268242544	-0.027127890230438455	0.28240707848715896	-0.0024134061560311046	0.1280471525108449	0.1280698941805198	0.10068080168593797	-0.030472723345959303	0.10519130523119553
763	-0.013992399419041303	-0.06092929225664971	0.06251532529226911	0.08584359307546545	0.0018010672513795098	0.08586248491250467	0.08221460605476512	0.1829825744963714	0.20060374876372658
764	-0.2257980283715283	-0.20986799065256204	0.3082682648554881	0.10345716254415045	-0.0414403148448563	0.11144812325080931	-0.014442198963007687	-0.04773060475586129	0.049867702385886496
765	-0.2831290631268155	0.028225698429293223	0.284532522638256	-0.011720066094663592	0.10394604978313979	0.10460469021407337	0.020581348442171726	0.042912844214079	0.047593109818963274
766	-0.16930500641636997	0.04507348640005136	0.17520218141879026	-0.2662585559053519	-0.09477207948275279	0.2826223020964351	0.04007794737145825	-0.10159039759939985	0.10921012201217212
767	-0.10919298162883581	0.130609719176359	0.1702410232004103	0.014703898828395843	0.06300658397681681	0.06469956928128169	-0.06316494281789423	0.07311327216326699	0.09661966967242125
768	-0.12187969706858434	-0.03963373735477744	0.1281619822499534	-0.06971700457792009	-0.007802452843100884	0.07015225582749668	0.049512540625800586	-0.17461299791198875	0.18149708184715738
769	-0.3970412435866891	0.04542398421393755	0.39963118928673796	0.021131941520029455	0.010539131061072073	0.023614237991694733	0.20353404453069704	-0.04477929531464793	0.20840175760271362
770	-0.24649859715560454	-0.1415685273585916	0.2842590479442322	0.019971556666685552	0.02350365344828997	0.030842905198893718	-0.05463641962040423	0.20998413625676318	0.21697574940171488
771	-0.21246609849759973	0.11154590850945177	0.23996735760513496	0.005397691299048351	-0.0678081559193425	0.06802265123134857	0.048668823346753466	0.10183888876991605	0.11287078289729734
772	-0.1675384434838302	-0.09974893204087723	0.19498456217936874	-0.033677580869085524	0.21197926918137228	0.21463781124457657	0.08869185809666338	0.14139176075574292	0.16690678746608215
773	-0.13151818946176086	-0.1336155440609075	0.18748372669112362	-0.051227845851588516	-0.23835294874073393	0.2437958579713713	0.13574067673228699	-0.12455668326813199	0.18422784443861084
774	-0.054580049414654046	0.034840474997833625	0.06475214662218348	0.1736645104843546	0.020273874885719065	0.1748439081142157	0.14846834720967048	-0.007278840668884317	0.14864666711586327
775	-0.1343913627754324	-0.1868100392508488	0.23012828846871813	-0.12750426904157863	0.02197486311169218	0.12938405323920285	0.018040258993908282	0.06208801195356499	0.06465579767440285
776	-0.35714885113252987	0.05461441902132329	0.36130047969843976	-0.09348339399268832	0.09038034520581725	0.1300298110123786	0.3086817569233195	-0.09439840229644858	0.3227932549068977
777	-0.11657790915407536	0.0793657037202784	0.1410295140378455	-0.01664883741782019	0.10319739767246221	0.10453174959663365	0.058629045146134956	0.08959538065529157	0.10707332613454262
778	-0.24131730205995963	0.10322311234627678	0.2624672383288053	-0.10767461605356037	0.057837695529620474	0.12222529184444077	-0.021359717055057077	0.15007814871552316	0.15159052818217497
779	-0.09030196654072131	0.1034763346672017	0.13733825758789966	0.046649846684945075	0.09454604680346224	0.10542847415139495	-0.1872893467902378	0.17851421560617026	0.2587365930721826
780	0.005741212528546746	0.02600851765034703	0.026634648705518064	-0.010491910088605925	-0.15693030666595803	0.1572806451143275	-0.06254775622797554	0.09928511823453437	0.11734460580699788
781	-0.17720335017588218	-0.0865141772941645	0.1971946505015855	-0.032475491299433806	-0.04267698093864437	0.053628185100532876	-0.019354595163467478	0.12212638637859988	0.12365053418338628
782	-0.26428693091352523	-0.0626408969614985	0.27160902750798166	0.0709253284620329	0.07929056649399252	0.10638325127756484	0.022582732007737246	0.1343222114489795	0.13620732826642493
783	-0.3025214624905338	0.07051096742598648	0.31063005616771855	-0.023524860673439518	-0.09484813524091934	0.09772199255226259	-0.005194935353940803	-0.10131968085307808	0.10145277266541917
784	-0.20973228470771008	-0.03344976475196994	0.21238295131831575	-4.669459597612399e-05	-0.0263427434731692	0.02634278485806867	-0.076634159106769	-0.016624436972657492	0.07841661970946878
785	0.07750491277627414	0.12635448813709613	0.14823113093019777	-0.17498664740007885	-0.02135224126222046	0.17628455682571742	0.231698513282614	0.17235305341594948	0.28877287975011573
786	-0.336931634759458	0.09906882825411728	0.3511944749470364	0.05880610803985416	0.019772146664188677	0.06204108418221903	0.1620745304224757	-0.29651439952353814	0.33791854423288226
787	-0.3137107077509681	-0.07932791073768344	0.3235851133467348	0.08592952255718488	0.0038962832277225053	0.08601781135262845	-0.08973049268903421	-0.020520373279507998	0.09204698277372904
788	-0.4006413880294792	0.059352277073569736	0.4050138449436087	0.007630120558375635	0.09515666243654823	0.09546208224105807	0.13318094318253065	0.14329605622116004	0.195629556446684
789	-0.37534301929012176	0.07867433033855074	0.38349971627635415	0.20312682150583775	-0.052534248779702836	0.20981027837051305	0.09178747677447115	-0.2976219707474655	0.3114542957870854
790	-0.1904922482189951	0.23660056830154613	0.303755042019292	0.10222471280891386	0.09087947320338075	0.13678073898977486	0.2546161416936897	0.13328965440293955	0.2873943485558408
791	-0.19136797260422736	0.10520360680176281	0.218379256850902	0.010907191863654866	-0.054094011598067385	0.0551826868240613	0.032253497422693074	-0.07102077569813324	0.07800152996422713
792	-0.2636536042201263	-0.08143991902441379	0.27594507321017	0.036412698919483504	0.26360691366358485	0.2661099200966428	0.020220905736354922	0.11361133626214735	0.11539679699224441
793	-0.14359779267074274	-0.02917251272961207	0.146531094170722	0.2615663832913518	0.07175771410579344	0.2712307917656237	0.08714058858850678	-0.07867262814859209	0.11740044548194033
794	-0.14790332190305125	0.2563280949005524	0.29593831260129905	-0.0991007811036322	0.08498412704586722	0.13054986275403788	0.1967699751146116	0.12432199632466549	0.23275390840274843
795	-0.13971814227410814	0.04418972285951178	0.14653972460370052	0.05841287763177756	0.07721259489626493	0.09681864016727221	-0.09812860206895545	0.08230024658213812	0.12807245266445139
796	-0.07359988233886408	-0.05013982231174219	0.0890558502387559	0.10529114151718566	-0.07160768115424272	0.1273337523293793	0.05099733506295737	-0.13947758773846955	0.14850833533800725
797	-0.19025639310767867	0.20743282447483205	0.2814709075338871	-0.15655800168072795	-0.02617500655122455	0.1587310267660972	-0.03318678871002822	0.0218616897223103	0.039740362635469546
798	-0.20117757313292778	0.04128098726601278	0.20536926703212244	0.09982167820165455	-0.14848127591525304	0.17891634004868356	-0.11462855466597602	-0.08656596902430935	0.14364321264135085
799	-0.13857848055478272	-0.07167474932853528	0.15601687397259523	-0.1041186031664401	-0.0840166685258678	0.13378895363787016	-0.005332839924987885	0.047994663815082494	0.048290029368269524
800	-0.23753980076426714	-0.008730278851394463	0.2377001781992408	0.1224298192939799	0.12411310824834473	0.17433623917998778	0.07159145493616484	-0.10799058799983147	0.12956582696230617
801	-0.24611313393512887	-0.012407486564519453	0.24642568944454515	0.0004894433298638871	-0.08295269988284333	0.0829541437941844	0.006960699257068159	-0.06072268901889429	0.06112034273327248
802	-0.05800546142648855	-0.23289760729740044	0.2400123518491371	0.1449270238544816	-0.18691520654721774	0.23651878716479702	0.13696512594340254	-0.1176064385967264	0.18052900078407816
803	-0.20240621209440207	0.10321216364191214	0.22720260873953213	-0.24333343582119604	0.05049257475434563	0.24851692315387963	0.042719269435550246	0.02001499546603056	0.04717558716764807
804	-0.2352507211922977	-0.03502087734490918	0.23784314930538433	-0.05270298226175213	0.18690442636066318	0.19419286529759824	0.021523598815661182	0.0015691301132755076	0.02158071999007261
805	-0.3087416696320418	-0.012378019087219106	0.3089896987339617	0.020994079484363437	0.022867888716538845	0.03104338428309282	-0.049940928745231254	0.10477302235828043	0.11606671606461946
806	-0.1849520764558345	-0.08892868383216429	0.20522081130686015	-0.16294980805557657	-0.08151752860430275	0.18220249014517492	0.07051872096359563	0.008781130358421173	0.07106333975203423
807	-0.07828325364519025	0.055702758061380184	0.09607843179882697	0.000860355204313127	-0.048924337702872404	0.04893190197348036	-0.011113293906123083	0.0875846498553423	0.08828689705571707
808	-0.1670081388623137	0.08099153617132308	0.18561074154704676	0.25618757550790655	-0.13280784599043893	0.2885654133835853	0.11691472897597704	-0.0706280834075562	0.13659202032824203
809	-0.22131479969888446	-0.021944309490040368	0.22240007483081478	-0.018376509385361	0.19637090761493023	0.19722887581361337	0.031672397974709034	-0.12090234354444222	0.12498206858588429
810	-0.08394542614397706	0.03792426682376005	0.09211451885893805	0.00860566505925696	0.10290990621087935	0.10326909638146402	-0.002487874657107757	-0.11675742342173401	0.11678392631005159
811	-0.18372979242637288	0.07986090218371149	0.20033571903840414	-0.08922122059407674	0.07544870424500778	0.11684576661799759	-0.0018062032628082406	0.18679086282787624	0.18679959530526039
812	-0.30040055271799637	-0.1382425622354463	0.3306833804210592	0.0441566771956027	-0.050365869678676116	0.06698158679402903	-0.018186482944641653	-0.17328155018639388	0.1742333027779003
813	-0.321548077290335	-0.06080183014518895	0.3272461284081382	0.2196957728470043	0.0452529437619295	0.22430796135216172	0.07493299956687435	0.09578393648384072	0.12161215774925478
814	-0.10544767283653239	0.1505855666760126	0.1838347752678372	-0.0549113967540967	0.06758706612982804	0.08708199011003119	0.05217605949182105	0.13009381039928347	0.14016683162681093
815	-0.29941997455184166	-0.06883132799902482	0.3072296744696626	-0.019597487583961775	0.1265473158672743	0.12805578734604395	-0.017124560127190165	-0.03143213595288405	0.03579426951497037
816	-0.21958002341420396	-0.028535523868394867	0.22142642752170774	-0.12075143483633437	-0.03401780210376985	0.1254516635003488	0.08249254189087463	0.09829058006786512	0.1283201371480529
817	-0.3383821427138564	0.055840470504268575	0.3429586456903496	0.08375825285753692	-0.0582060610385529	0.10199701203158275	0.10438273902578228	-0.08198003258972514	0.13272709576396588
818	-0.11560099231545318	-0.11223285069389533	0.16112045866120064	0.09412754385192866	-0.14920453306138534	0.17641424885100065	0.19175952603288843	-0.11544136906117616	0.2238267756884254
819	-0.10538695377760429	-0.0884550153678994	0.1375888795297724	-0.15077940742036358	-0.06926193694639762	0.16592662719287327	0.010927657314095516	0.16623715366794678	0.16659593318564192
820	-0.21815443307195873	-0.1091095740950679	0.2439185434282413	-0.0058571425559858425	-0.014652933103691071	0.01578019541901766	0.21155541696280314	0.03870677660519163	0.21506721972785559
821	-0.05485167220662877	-0.0882717195013617	0.10392594674858888	-0.031126616272130495	0.1380893798488164	0.14155402879318965	0.052646743317968585	-0.1864303780925751	0.1937213603548369
822	-0.07821730130705792	0.030102021701563696	0.08380977230777148	0.25870332652183625	-0.010533646906658044	0.25891768744258853	0.032326123119912495	0.1254504379523339	0.1295484103275533
823	-0.39424047217875424	-0.10836955520541722	0.40886368192729844	-0.015848546967321835	0.16811738815868804	0.16886276274618509	-0.026072599507432404	0.12655411789610643	0.12921193908279752
824	-0.1441099199480602	0.056563983066997336	0.15481328498497757	-0.06061842974651385	0.09383644426703089	0.11171334878882036	0.027790585553333746	-0.05293733339590053	0.05978861022356924
825	-0.16427653094770336	-0.004794761230843468	0.16434648872267563	0.015546862299181648	-0.10542272251758208	0.10656291733229166	0.15068047218620073	-0.11407320757743881	0.1889902150516313
826	-0.17850818539294644	-0.055477779826837055	0.18693035148631573	-0.1326720872699185	0.05812934844602163	0.144847864641892	0.06762499305748404	0.16030458206053874	0.17398476575731786
827	-0.22821087521455716	-0.05596055163387306	0.23497188535091074	0.04362505622632884	0.016385187141051638	0.0466006425749435	-0.0863627365854317	-0.06348655056528565	0.10718705319768444
828	-0.09158427517640613	0.10292644873784833	0.13777348550926843	0.10809162092140365	0.1309908124700732	0.1698304786102492	0.07520561371725865	0.029795948229310015	0.08089303347923878
829	-0.3330909851875275	0.054772527414191446	0.33756426672936823	-0.08391455300994406	0.026279524892172102	0.087933302197842	0.02783980653810906	0.10236320471226827	0.1060814805093004
830	-0.33623042655118707	0.07140623656114542	0.34372918170940836	-0.07492736825443833	0.129323822701952	0.1494615724250957	0.032959116109314096	-0.014691136683539012	0.03608507768817567
831	0.02449575200371427	0.15252593221451902	0.15448042550477234	0.05884147148339288	-0.1342389690206284	0.14656882195764612	0.029996837025171162	0.0740139000840059	0.0798615529348127
832	-0.20605635198474595	0.08866529005574807	0.2243228785789168	0.14005467470044486	-0.14005365793810085	0.19806650147687768	0.10228767042257367	-0.1426251711998932	0.17551269749016993
833	-0.26435806366579995	0.0061444000184294805	0.26442946030410003	-0.0796685857691172	-0.1154768707677362	0.1402925202594908	-0.19793648563107621	-0.02876342554214631	0.2000154668841883
834	-0.16870326633651897	-0.10465364209376136	0.19852752170945862	-0.06875356378405881	0.043228442944365494	0.08121422789390358	-0.0008066897600275866	-0.001533204643911708	0.0017324736214574215
835	-0.336583405802113	-0.11190437434439529	0.3546984325575184	0.12901770752397176	0.028294149249309935	0.13208379058947145	0.00047479798328613855	0.01232328461910353	0.012332427860253885
836	-0.11429772069181013	-0.02400083090358504	0.11679044840827321	-0.1023593851572781	0.12726678432085198	0.16332261974737686	0.011416252549802526	0.03405220585044052	0.03591494877570687
837	-0.015575274538132936	-0.02695718407794045	0.03113324509828968	0.11310220415116476	-0.014659067715573697	0.1140482216000825	-0.13767038065750703	-0.09354841081755376	0.16644650454987842
838	-0.23382645450588002	0.12683626030601056	0.2660117436415251	0.004447983253157651	-0.11669918066804658	0.11678391723012953	0.01434452264832655	-0.08638840128599717	0.08757123504187224
839	-0.38840816502783	-0.04745725878427646	0.3912966829294669	-0.02793896192261278	0.006132297310019599	0.028604032296368292	0.22137924064661768	0.004277517362293958	0.22142056215279057
840	-0.3019584686762233	-0.031114750686072053	0.30355731668919816	-0.03578031122267725	-0.1082744162622828	0.11403324027725308	0.34254930914884885	0.20548385733943847	0.39945418363743335
841	-0.046338241305792255	0.017992142730842493	0.04970864922084325	-0.05329829267040431	-0.15987061735471955	0.16852098473175156	0.11181172998222272	-0.04864970895523331	0.12193710322558263
842	-0.16868120825458183	0.12385233774341695	0.20926717750936247	-0.05964177547354159	-0.11183924563989533	0.12674840530332993	0.057315505432119655	-0.07792169731874884	0.09673085379533279
843	-0.3596416431060356	-0.12606772560698798	0.38109734044693605	-0.2082586323494091	-0.10495040902455033	0.23320858968414257	0.09331974309308731	0.09179425030093509	0.13089980458071945
844	-0.23241219698068022	-0.04689257502004446	0.23709564082326987	0.1427460654718658	0.0025072102260214764	0.14276808225515839	0.08646875462838523	0.008608988529832856	0.08689626119972416
845	-0.20695170602701793	-0.2187921079870496	0.30116273863960996	0.19401533128352758	-0.01796339931385719	0.19484515002423344	-0.09719280975879947	0.024604033066959012	0.10025866901156329
846	-0.09049151982335661	0.08956435286319943	0.12732041652360648	0.1075922975397554	-0.00687285248298589	0.10781158838982079	0.010406543148055416	0.07168016392404698	0.07243163701360468
847	-0.2784403089375472	0.07668584254544535	0.28880741695486556	0.11372052446910927	0.22312421677810934	0.25043317232023	-0.07349434672798211	-0.15886237518897048	0.1750390620737385
848	-0.10752340010718313	0.08060844898638035	0.13438379224668157	0.005813523967827797	-0.19493063059601526	0.1950173012978199	-0.01817748262494095	-0.09174392873074659	0.09352737210855623
849	-0.1440274711295066	0.010807779401846246	0.14443240818998976	0.12326363336333018	0.14887942291253697	0.19328477921631473	0.022124950064172852	0.003363135459962091	0.022379099523086195
850	-0.1897339017002031	-0.10498951889726094	0.21684499655897216	-0.01475529038716412	0.05517767120495725	0.05711649493808165	0.029814597350873485	-0.1490525299459916	0.1520051541839797
851	-0.08986454805102491	-0.009323599341420699	0.0903469230305842	-0.06834395127069047	-0.03280204080690609	0.07580811009640358	0.16168946957680444	-0.10722764461780193	0.19401353649245712
852	-0.1755783088401723	0.14906999084629713	0.2303249980051884	0.13678960909160903	-0.002596568565497384	0.1368142511719833	0.12190694712484991	-0.246834798981743	0.2752975149645533
853	-0.05909043509611304	-0.0855953985809992	0.10401082529279375	-0.13850511263484966	-0.021822306037207195	0.14021369143836818	-0.02185081003219303	-0.10580891859762183	0.10804158992657019
854	-0.1828060946253381	0.04591499253595686	0.1884840968669374	0.14535109324150308	0.024734812340440736	0.14744067026440483	0.060797845030086096	0.03406226955450477	0.0696894265115312
855	-0.24494142764760918	0.06666026071745695	0.2538501395252094	0.0307700144787093	0.12710195149867753	0.1307734677440044	0.08015780437307479	-0.09871231631570973	0.12715893595939243
856	-0.2407395926073805	-0.024301647883664144	0.24196305821060607	-0.1120388132277139	0.09163546837011184	0.1447403009976293	0.03725175196382189	-0.1027536823137106	0.10929781449508068
857	-0.012201194781819967	0.06588742839696764	0.06700762922883818	-0.040095773820506005	0.08330107140058338	0.09244857800285661	0.013942632064667488	-0.01664623569832216	0.021713916086574272
858	-0.18270016376534112	0.08772803669820761	0.2026710592630446	0.024954372556433787	-0.08725208135062348	0.09075046231122524	-0.04270263659077805	0.03022286765704025	0.05231574238428645
859	-0.20360063183375385	-0.02940710197550618	0.2057133805315094	0.10542080351472463	0.08384157012076775	0.1346957857321668	-0.1432333646995564	-0.16792257023793522	0.22071199867354382
860	-0.2799665385174158	-0.13321677010774224	0.3100451104716259	0.15917353757808486	0.04017322616160432	0.16416486580676573	-0.19670970804592805	0.05394818751495217	0.20397332221558462
861	-0.28239019835102325	0.008297308753430058	0.28251206957806246	-0.1733389396389366	0.0709359212732372	0.18729199908707742	0.0361411755768449	-0.05709029537251102	0.06756838312255876
862	-0.16724461201823387	0.009554162291394172	0.16751728945461086	0.039388412493462026	-0.11102754086675017	0.11780730821843352	0.10671377180458601	0.023975341871329235	0.10937388221421222
863	-0.23094702546357518	0.16455578704070417	0.28357562592553476	-0.05516628685235461	0.04586087895486729	0.07173938544195414	-0.07038860488786725	0.12225557804691163	0.14107084057892613
864	-0.3007477541826307	-0.04690677963361058	0.3043837341605037	0.06721792925265387	-0.09157903917253755	0.11360004590131093	0.22136670088170024	0.1213823142189151	0.2524616455313313
865	-0.20481397944597043	0.12429409896258378	0.23957835714733286	0.03757509337940629	0.013886049896410122	0.04005883203735094	0.08644365049120697	-0.008673858103711326	0.08687773319239668
866	-0.06964168001147589	0.19136568051829028	0.20364377543899823	0.06212923118334609	0.177647954950421	0.1881989300328258	0.01691137945235947	-0.037997075664846496	0.04159053394778379
867	-0.20450417324488815	0.032440765423856245	0.20706124730586573	0.017086074183090855	-0.09320496546788411	0.09475811057033351	0.10730760532343646	0.06448699585375048	0.12519382889939917
868	-0.38653206535280493	0.08322259370024958	0.3953897288095657	-0.03877433533441455	-0.00685532537278394	0.03937568496664361	0.15744142850255397	-0.08971818691621987	0.18121025487664483
869	-0.1286129290450447	0.233331653033699	0.266430001735886	0.09852422471019519	0.0571555643625395	0.11390250827942917	-0.12121415150344628	0.05691833681435068	0.13391253709198514
870	-0.19713085783192652	0.11162986679972835	0.22654315763508795	-0.04050531383433194	0.155382640358353	0.16057535730475891	0.023085708019178298	0.11676662240785245	0.11902686261212106
871	-0.017393984836922543	-0.038867812262283266	0.04258236182462392	0.011373387895060698	0.09959408852638368	0.10024139076056687	-0.11752908836938306	-0.0029681839346050133	0.11756656297097359
872	-0.24435062454653414	-0.22459977884129392	0.33189198298819966	0.1520891638492133	0.16886678449010184	0.22725999354127277	0.03185172163353086	0.033834865869901636	0.04646859498041847
873	0.019052048096701846	0.11944223589579711	0.12095217340943604	-0.004404918326163179	0.005425747097205641	0.006988707822123033	-0.15493386287739638	0.09719368968270822	0.1828964602726101
874	-0.12476794464923292	-0.08755641197959543	0.15242429363698787	-0.026881273366728214	0.15956734889177843	0.1618157646527906	-0.007596417683459532	0.01917621256830066	0.02062601973445747
875	-0.06867080646789127	4.5642588903880225e-05	0.06867082163624154	0.11844024205480994	-0.16667727068033503	0.20447347871899585	-0.14796965262366413	-0.043774331134078116	0.1543088142777455
876	-0.2719204034512661	0.004027003995398187	0.2719502207652685	-0.09849592519023577	0.06301897466216935	0.1169309131348578	0.015169362085953495	0.256872180584761	0.25731969746691535
877	-0.29024862290611964	-0.04970679181070856	0.2944741554890886	0.12073992972009207	0.05161902000496229	0.1313112860918111	0.091227307125377	-0.10991495553452572	0.142841587135906
878	-0.2588738361957771	0.11389377595770606	0.28282053544363106	0.14024051180170258	-0.061758057376964805	0.15323661051256635	-0.184900253535795	0.07847708985383435	0.20086502281265414
879	-0.16341506472204825	-0.10501929265739318	0.19425121674875145	-0.034275286825458044	0.015358753270688726	0.037559107936655116	-0.07076308864289026	-0.10452469973751005	0.12622530479067254
880	-0.18676358110628347	0.1595247917825091	0.24561920613196395	0.026718431969159604	0.06851024003913797	0.07353589325704091	-0.03596844818905599	-0.197280815922352	0.2005329139969739
881	-0.00839130357418578	-0.08195555356571942	0.0823840199063972	0.07447075720294632	0.03871689775390562	0.08393385401652044	0.04101601601601602	-0.17618188658457115	0.18089325783545604
882	-0.04925224110611882	-0.09728727881361858	0.10904401805204181	0.02229012381712166	0.05747501280978602	0.061645978922129877	-0.09414628650988402	0.10359845229721787	0.13998629426476045
883	-0.20980828096052365	-0.07113145333710848	0.22153825496617793	0.1201950927850285	-0.00883730364504305	0.12051953478717174	0.11432597334247212	-0.06809627553455809	0.13306964688606526
884	-0.2138331885777197	-0.036706874622243424	0.2169608885994149	0.08528269429889922	0.024938139059748426	0.08885408671886087	0.06570930243071282	-0.023875570321188127	0.06991248303481204
885	-0.21297410768935193	-0.03619754035173082	0.21602831405533596	-0.012539295128963802	0.08477355212666714	0.08569591041878256	-0.003277588367425143	-0.020950980984076797	0.02120580556596302
886	-0.16650421560028636	-0.17059829519218792	0.23838505015027164	0.14420037880277714	0.03331219209810094	0.14799814657368246	0.03516658896927212	0.14140177610488572	0.14570913240202196
887	-0.30285757091837057	0.0027279431353259584	0.30286985643395653	-0.1277545350864963	0.06741708625406541	0.14445166926745748	0.00751279076792943	-0.044730288200108756	0.04535681544803906
888	-0.11425791149186314	-0.13195227179477795	0.17454590333286363	0.15641276007979463	-0.0157131690972943	0.1572000483424212	-0.08470490104390467	0.27589111038091146	0.2886014986933885
889	-0.2166201995433321	-0.13475800273532268	0.2551157191382104	-0.0006738533102761405	-0.060767861030111975	0.06077159708662239	0.1836738470808496	0.059348755801358614	0.1930242391945857
890	-0.3157499187154862	0.2158875562084019	0.3824989517560434	-0.08859110852841293	0.12778112462288757	0.1554876211155826	0.01939076044312388	-0.20461494408889253	0.20553169326180143
891	-0.2364961157407129	0.0544351752272577	0.2426800384507694	-0.06774455432060468	-0.08021033676580741	0.1049905841691606	0.1395307273183975	-0.20121990857793073	0.24486378963438388
892	-0.39633688549897816	-0.13261607063670067	0.41793534069057675	-0.09235236841823687	0.10871489102173144	0.1426460216140804	0.1252314973516305	0.13737584731237493	0.1858898904021528
893	-0.2460940426211034	0.09650627026804023	0.2643401937175758	0.1438025166306003	0.04620617135529374	0.15104361641793684	0.17714772896172457	0.023340897956038026	0.17867880510483278
894	-0.25489397886548226	-0.09009291905121447	0.27034732202307016	-0.08608672265347658	0.06820429495428922	0.1098305497911591	-0.06601128778749148	0.16324556948330424	0.17608692759910183
895	-0.20256244328389478	0.00032597642207190505	0.20256270557476477	0.0037331509737606955	0.11517469449366924	0.1152351798189378	0.05723190247295573	-0.0956723621182036	0.11148404161112295
896	-0.044332639262569314	-0.1983728329784994	0.20326623863273682	0.009597157621036634	-0.014852692826303698	0.017683549377756572	0.023727015720830677	-0.20280957511888056	0.20419278889059084
897	-0.24694640804916326	-0.010268107160421034	0.2471597913760281	-0.11884075533928427	-0.10293178084416599	0.15721983538142711	-0.0008435880200164314	-0.05768185552590662	0.057688023866822466
898	-0.06542122245985907	-0.06760670531755816	0.09407764321047545	-0.15317671018656584	-0.042786910087161026	0.15904032261783796	0.10601698961372959	0.02146152168242632	0.10816745813636788
899	-0.16784462184931304	0.07192754699724943	0.18260719892923286	-0.08749835387551971	0.101724270169909	0.13417819894649918	-0.004798958242616721	-0.039606534241452794	0.039896209780300576
900	-0.1938064586644295	0.19416906434441483	0.27434024307132326	-0.06953910659459857	0.09810114582758811	0.12024775323747487	-0.0692488000769134	0.2054752730795684	0.21683054249624412
901	-0.07421865694835586	-0.05644869875880229	0.09324625799880518	-0.06626771898501325	0.00962961234648055	0.06696372162163762	0.20341268680724123	0.06283087181586876	0.21289537244215276
902	-0.15355162149082532	-0.07974999014963235	0.1730264759836718	-0.117878529114334	-0.12765349986098934	0.17375489533511995	-0.01234497010605555	0.18654310104445077	0.18695113488342233
903	-0.2593007877134605	-0.11828732524256427	0.2850066487327292	0.10827502471285297	-0.01322703277583718	0.10907994945278437	0.0731168369613505	0.10479609062638827	0.12778220712527583
904	-0.1192555742050377	-0.12702054651200437	0.17423005256034768	0.15603222802594116	-0.045736217156901404	0.16259722550696412	-0.16549714423844486	-0.004452416154166152	0.16555702570622155
905	-0.29717525724522115	0.14485273489976178	0.33059862118088756	-0.03285622334645335	0.09440186310563388	0.09995620626257715	-0.0018631496578336176	-0.1676572851820822	0.1676676373104647
906	-0.019191799034531862	-0.05635671375583771	0.059534900147218565	0.07704635006133037	-0.0008126827897952189	0.07705063602002188	0.04372021199436831	-0.22723501889082195	0.2314027025493538
907	-0.2695349872260791	0.07902193936972644	0.2808800032766935	-0.08127750756707054	-0.08092137082577568	0.1146922032774587	0.031144314822934126	-0.013798467338106557	0.03406414605814782
908	-0.15506194705110607	-0.08250298500072646	0.17564438492963594	-0.03475870562972541	0.09028908458292272	0.09674857317746902	-0.0379383977955845	-0.043303871071049695	0.05757210502521256
909	-0.2357111302426625	0.013046189092405208	0.23607189576505752	0.09908844692652015	-0.03507714926536535	0.10511387498753208	-0.018100733142650493	-0.11144065740179755	0.11290109238818846
910	-0.30630447038671	0.002910759525003088	0.30631830030198215	0.03520443144096504	0.1823137217632537	0.18568156918835724	0.029087994498947455	0.035199487627596615	0.04566306333587492
911	-0.2967111736215454	-0.010475415505773482	0.29689603379279667	-0.16136539182707108	-0.07016736817360059	0.17596093099297297	0.07778576663990786	-0.13472418445065273	0.15556744957622626
912	-0.1233440979755094	-0.07102654666535085	0.1423324869332273	-0.07281666723039405	0.15439452030446585	0.1707042323042638	0.13827591883710616	0.12786730124924173	0.18833554220860785
913	0.013461627979243584	0.04454416878088131	0.04653384145147696	0.1873578534214749	-0.15166416472042654	0.24104975440569848	-0.06638103288741552	-0.1285226518986556	0.14465308008564196
914	-0.18106492214738365	-0.06409101191620345	0.1920733293320055	-0.12587121520061043	-0.003414103798487501	0.12591750839666907	-0.015484840044363192	-0.03373288902618745	0.03711722071023895
915	-0.22314936380995112	-0.016849483884290146	0.22378459213259716	-0.021090773017168957	-0.03479448132240011	0.04068754891802396	0.07191769477282167	0.12008804898836387	0.13997604913437306
916	-0.38907298232236665	0.11805497502605825	0.40658918173215564	0.1624280485131601	0.13144530364188853	0.20895152259148955	-0.042874248048362706	-0.15335224591558821	0.15923288753604758
917	-0.2062865168024393	0.05913198854071296	0.21459431279337784	0.10781178550927684	-0.047571643657025	0.11784075006095845	-0.06454614494430783	-0.0323796282902315	0.0722124999940118
918	-0.25327467040379287	0.041391503763481635	0.25663459480738804	0.10265009679732182	0.08463482420786324	0.1330417071492825	0.014636662372449132	-0.05707143568939	0.058918423748885604
919	-0.2119671330017193	0.10252769964383722	0.23546123814170658	-0.03505683389708026	0.044121692594406514	0.0563533970607166	-0.07986229510455307	-0.12845924134866757	0.15126057935642698
920	-0.2057483336213145	-0.07986225078056007	0.22070422716315335	-0.21262862014820283	-0.13459089007167185	0.25164585789639693	0.10829358707971289	-0.1822655364563657	0.21200996859185214
921	-0.2334348757690516	0.07876107230727848	0.2463638523328958	-0.11657254711533743	-0.0139049906215916	0.11739892463367846	0.18792465244086173	-0.062432706634930904	0.1980240335231611
922	-0.34296265595939796	-0.07737102690788145	0.3515816536560241	0.05658048912859979	-0.041466341614697116	0.07014847993319856	0.18869958690181912	0.043844712260054874	0.19372633504530093
923	-0.334660057694385	-0.27057685443562135	0.4303593711914317	-0.05365778563017911	-0.02571761371850318	0.059502551324362545	0.01893748272350967	0.06223421614012006	0.06505171719853681
924	-0.17196141889774516	0.15107878834257057	0.22890069872410837	0.11718746387404948	-0.013992691245414688	0.11801990127737422	0.06298760444953133	-0.20277130695632006	0.21232908712436174
925	-0.17483842602545854	0.022221758051188107	0.1762449481430469	0.13204167657108226	0.09767423152319933	0.16424146813563814	-0.18434790330331588	-0.10618300913060738	0.21274158239601246
926	-0.21335187611705536	0.1391854305168131	0.25473831103863814	0.100089341314404	-0.052273388326285156	0.11291759549273915	0.025358054646804025	0.058188760862075556	0.0634741114639198
927	-0.24316945389347072	0.011423086523169245	0.24343761051358642	0.17652132711561197	0.09228911523318656	0.1991910131436187	0.19784193667142003	0.22622329044006154	0.30053021319565626
928	-0.27892193296522844	0.13209806534650495	0.3086216835501823	-0.07542477890881162	-0.08984886022710528	0.11731033610706695	-0.004761401582727231	-0.14043338757212778	0.1405140821768959
929	-0.11077628939199913	-0.004680460434903781	0.1108751234558169	-0.008649438072710038	0.14655918690286776	0.14681419565084083	0.026299537152796357	-0.12146916590326176	0.1242836430093898
930	-0.06175723990941788	-0.16991874250699346	0.180793627477263	6.288932292468927e-05	-0.08953179586077718	0.08953181794827364	0.02220555109388518	-0.05827570019126987	0.06236299970467999
931	-0.2607301966451227	0.08647829711328346	0.27469752695322486	-0.09670592701500172	0.16092140101855992	0.1877437978352601	0.19472624206251873	-0.04002895647671218	0.198797954477417
932	-0.012052888611951983	-0.10302773472422835	0.103730353543686	0.14015985818161675	-0.026172593995161926	0.1425825743978783	-0.09281585475978575	0.19117269280547158	0.2125130145880126
933	-0.23421638858592056	0.20152857290719078	0.30898395165483894	-0.07400001237685033	0.11925441853557105	0.14034820330888156	0.10133958337269976	-0.16504180040005292	0.19367113114102286
934	-0.1615591943171762	0.09655384242106561	0.18821269286285416	-0.005656062159865757	-0.07553183378335401	0.07574330963083462	0.16685211342182077	-0.12323488745668973	0.20742821707711592
935	-0.23064611392326997	-0.11159468976379447	0.2562245200042017	0.01006701845572399	0.07443257984090285	0.07511027760806283	0.13775653446250027	0.005300014631875318	0.13785845255992146
936	-0.1605706273419293	-0.022858241405092017	0.16218947427349964	0.02240998543976451	0.09350368743062834	0.09615168750747488	-0.011854123823596902	0.06496548438064086	0.06603812847466574
937	-0.016441095826426406	0.011085545538024877	0.019829244863316383	0.04617212010721736	-0.16491120297802672	0.17125294024586915	-0.03749696090349398	-0.1936264359019444	0.19722377837646235
938	-0.46513135179183507	-0.061767228198889884	0.46921462562357696	-0.09264871475893784	-0.12409474695649095	0.15486539500055702	0.3083588811255288	-0.008268983049336945	0.3084697321450813
939	-0.2656091557171514	-0.0281915330952028	0.2671010785059392	-0.10923523319684847	0.0889520817219525	0.14087160471237198	-0.02227276030655391	-0.06998645613107823	0.07344508079824368
940	-0.10336643110677705	-0.025881852561241613	0.10655744634587457	-0.07282517280395344	0.09087179197964068	0.11645251552249428	0.06843281707002645	-0.17066807679738294	0.183876705674909
941	-0.3263076027450017	0.015818916424060803	0.3266908167151646	-0.07660448211237289	-0.10707781303347437	0.13165828771382587	0.15263504317072274	0.05310136843045651	0.16160820441090074
942	-0.19104753176770065	0.128264506108209	0.2301107188327249	-0.04866306079543926	0.17919420224946817	0.18568429014271487	0.14054782593692222	0.27584912622055047	0.30959074891255484
943	-0.23061710639905553	0.17378249813209934	0.28876392853143273	-0.0012075767765075097	0.018530866328237052	0.018570170934758518	0.03495462835250177	-0.19240837890251725	0.19555769050373895
944	-0.16596767177220292	0.005648044806271208	0.16606374825234835	0.08086774005167925	0.23587391512962458	0.24935134894289887	0.2739186223197704	-0.1247478755135348	0.30098744840724073
945	-0.2688930686358631	-0.05526715072531543	0.2745140074927065	-0.03865563385606854	0.028689399427747654	0.048138754328911335	0.06818423674109099	-0.10634501720038783	0.1263263742189885
946	-0.22326941488606444	-0.11953131655706514	0.25325277345259395	0.08593968379263112	0.23650953033222666	0.2516393991177611	-0.030171083488694402	-0.16410600372866566	0.1668564494967893
947	-0.10313633195650841	-0.09785841549720678	0.14217374037798633	-0.02198953994977442	-0.14155507318628985	0.143252848530068	-0.21772269839669256	0.0035967086820611074	0.2177524046032116
948	-0.05057884922074744	0.08855364691885143	0.10198023519841337	-0.1637763667517944	0.004866166708848932	0.163848643219456	0.04887635650011887	-0.11604038303708271	0.12591373523218025
949	-0.18268718613678217	0.10284826416349252	0.20964821349112145	0.08140656386046911	0.07091295863522559	0.10796145766878962	0.17198082715799676	-0.3004514930083742	0.3461914276248184
950	-0.2177733488906125	-0.03513543214689122	0.22058950582287734	-0.08183902544419153	0.1858943292706439	0.20311161399742161	-0.01495420279099491	-0.0026098340632283654	0.015180231057259538
951	-0.04979561586856267	-0.03600033109297408	0.061446132494512674	-0.03218657395283448	0.27847628630104887	0.2803301938337093	-0.011780278455029845	-0.10025364566066049	0.10094339219944666
952	-0.34972969318862446	-0.1740591422901843	0.3906500266384274	0.1269211518976525	0.03941734384261576	0.13290111284196976	-0.001938376897579876	0.2635460338121112	0.263553162081375
953	-0.05096573989906905	0.09141195662395112	0.10465969834314773	0.07979972380324805	0.056864052952473494	0.0979873279422211	-0.13845059314863	0.05979937241438815	0.15081290291073296
954	-0.33547621274740097	0.13128642589794226	0.3602504891660736	-0.09732078539984627	-0.1287995400926167	0.16143313414201096	0.043965129286878846	-0.05611675974715463	0.07128831122794148
955	-0.08383251829149765	-0.09405791088308435	0.1259951654738567	0.030236107539577617	0.08932050720202243	0.09429939133404544	-0.13240592400737558	-0.04131678548303188	0.138702579193387
956	-0.1465224764196763	-0.13150124923381834	0.1968791879458299	-0.005862456112417771	0.04946989537223811	0.0498160510258512	-0.06344237993806899	0.02033612696484091	0.06662202062483867
957	-0.17790891221746039	-0.10817924801894084	0.20821702799805672	0.028461939715524364	-0.1593072301936521	0.16182977354103723	-0.057039211704472556	-0.05720185750269978	0.08078071659515537
958	-0.09650747811978701	-0.05065143621032425	0.10899202412658329	0.0760698704686516	-0.10631915085004946	0.1307302070318601	0.059578249070888246	0.05652195711984759	0.0821236835450693
959	-0.15526075480927945	0.05337394021666855	0.1641788033766835	-0.03589517283453787	-0.09278023096057574	0.09948183095379337	-0.09093062060735352	-0.14326799697960174	0.16968823389553456
960	-0.20295658157479426	-0.09180420592676236	0.22275409363324733	0.04633022119256107	0.029682126686581947	0.0550228865145217	-0.017835557307657082	-0.02250117802280652	0.028712542849576233
961	-0.19161830024571008	-0.11968056792175774	0.22592257817033154	0.22345296561055886	0.14206642465647706	0.2647906661021647	-0.21597562156573022	0.16990197395343606	0.27479474133246723
962	-0.09678518847185529	0.06001961766538335	0.1138847101775798	0.07251796879156203	0.04853855695273935	0.08726309247733709	0.27318084202343856	-0.04238503040164426	0.27644938641780925
963	-0.11932676946418642	0.11723883547575194	0.16728365865938466	-0.10993764624425698	-0.01787227333700326	0.11138089699746517	-0.1315875022035777	-0.30497291466850723	0.3321501910545607
964	-0.16115258880668495	-0.007376921547173063	0.16132134344410112	0.0786170629886754	0.04644127328261378	0.09130955293437688	0.25999426121293573	0.05983711359824922	0.26679110934855016
965	-0.011127436684048019	-0.08047878770121854	0.08124441591282014	-0.07921187621859578	0.11555126318291699	0.14009502402740037	0.005295770926754743	-0.09412527407203194	0.09427413435743544
966	-0.20256845876993365	0.015492868254774732	0.2031600587103334	0.14749267498391563	-0.2106918148136874	0.2571869553523198	0.18726531028071502	0.0022708381972773232	0.18727907822458623
967	-0.3072414512824188	-0.12068695757249848	0.3300949122816542	-0.16246128808038215	0.04723294474133037	0.16918812367797711	0.12000153944695367	0.09796738021865646	0.1549128046887848
968	-0.1341568638745833	-0.030303172969661656	0.13753670934224327	0.15201077292474124	-0.18712453149623065	0.2410868419737192	0.15740670570506674	-0.27313520713767303	0.3152454795537297
969	-0.06354644318202451	0.002518826233029651	0.06359634365809459	-0.12920299455052842	-0.12099555164050595	0.17701225188560882	-0.07028176568327273	-0.04446121705471908	0.08316445400256828
970	-0.13158157357564912	0.03259150782727559	0.13555779906408677	0.15319794362025824	0.003027512756353994	0.15322785570178063	-0.14364132898047124	0.08725260613385707	0.16806501321936687
971	-0.1623547011340192	-0.09478654816584683	0.1879987731170422	0.1783495243172763	0.01607879473665298	0.17907283564064694	-0.1105912159908197	0.2091232670162657	0.23656491257556453
972	-0.2889001166799834	0.007145007718074412	0.2889884574736496	-0.06667871831659493	-0.1032459748126893	0.12290558486645871	0.12057195816972267	-0.20656809721443678	0.23918188870329285
973	-0.21905487749598385	-0.149582909755959	0.2652547572539272	-0.15531094340511897	-0.028431909697981927	0.15789193339262858	-0.25395357175736377	0.13118926138942322	0.28583743441373266
974	-0.11984914772645379	0.15806001228034944	0.19836024221809562	-0.006905214784667507	0.014267223546450747	0.015850415103295854	0.22592304879699696	0.08821731357786024	0.24253560231979301
975	-0.24213085733807135	-0.050479852650497765	0.24733695154360869	0.0765155706879504	-0.06947707300616177	0.10335229185270284	0.022885956987292913	0.0737854897600248	0.07725325576537825
976	-0.16613117238177072	-0.15157137625175326	0.22488541201196705	0.07700960695629702	0.05469893330865941	0.09445873632792533	0.09714366386080081	0.220812818748125	0.2412367972590263
977	-0.24007837596740123	0.07849069354941104	0.2525834823994087	-0.10034901568433022	0.03982791472331986	0.10796382607161525	0.10024987424629435	0.08918622653958466	0.1341798058232607
978	-0.11376407352689251	-0.018193951587453905	0.11520974047275177	0.16159198730973168	-0.17022688995402716	0.23471081020295798	0.3297300209231457	-0.009245875559823835	0.3298596260727369
979	-0.09105721485570897	0.1481620663284802	0.17390633765335783	0.2149709897118849	-0.004206697305850096	0.21501214551724834	-0.20218211273698103	-0.12369369419012484	0.23701843112549162
980	-0.2900776812458829	0.0402261829300123	0.29285355888243336	0.14012685899563984	-0.020798469127731943	0.14166196712611737	0.17593792722999066	-0.11151224426162665	0.20830058775301183
981	-0.16377624150377165	-0.027216089635865286	0.16602220579238547	0.015944166874283162	0.07858284347062955	0.08018403672330579	0.012863056762389177	0.13413290476022277	0.13474826295239373
982	0.06394121619603209	0.09875586248394351	0.11764862729150424	-0.29906437636573746	-0.11084231475691983	0.3189443837908101	0.016870058344791706	0.027267204281095546	0.032063987554009424
983	-0.26369486777219114	-0.026589273297000705	0.26503202211026494	-0.0717913453628926	-0.052013161467049734	0.0886530666971623	-0.04198421316397275	0.038434259377095215	0.056919824743789704
984	-0.05414430493565022	-0.0794304664817784	0.09612910465867036	-0.008923920293310187	0.22445462807121933	0.22463195769077637	-0.02577530584363162	-0.10643234179966465	0.10950894836630198
985	-0.08497772597963128	0.008806038419138318	0.08543278191249914	-0.07444478286090536	-0.05788330614065796	0.09430006800093242	0.0870158261130866	-0.06116354484900085	0.10636133325903104
986	-0.1926186833563969	0.16460790502006706	0.2533726890827962	-0.10712515597516424	0.1671235924650841	0.19850968289012702	0.011921153675276732	-0.012725549090302027	0.017437130056269314
987	-0.2044176176503989	-0.05174689615284054	0.21086560570021262	0.015272218454820805	-0.055050160615336054	0.05712933432402365	0.20641561423650975	0.12791905855338692	0.24283881761740736
988	-0.3442072413291038	-0.034522363980201885	0.3459341246511732	0.15629825988497337	-0.06808590072174374	0.17048412219371578	0.08715881683902894	-0.06790061990162921	0.11048598796139229
989	-0.026851888266310887	0.03628739441764158	0.045141985967477434	0.01076924851845493	-0.1601216285489199	0.1604833718576804	-0.12315896272949378	0.06983063453461334	0.14157841509252594
990	-0.2400304576096101	0.008651353553210296	0.2401863162184338	0.029215421278532466	-0.0427867152980145	0.051809688731698396	0.08899216072395973	-0.06650788035947308	0.11109861754418487
991	-0.21483902041421216	-0.027520976127845084	0.21659457246100997	-0.20799785344467497	-0.1984742498722424	0.28749806068901024	-0.09174417025184607	0.07472259185932874	0.11832353320187637
992	-0.19784560411035618	-0.09393642228254304	0.21901354866088998	0.009942949796157131	-0.17226447020764546	0.17255118065828956	-0.0705521159465348	0.21251120335578458	0.2239165304667275
993	-0.4148685288716238	0.10222707922742373	0.4272777457058527	-0.02647831435627538	-0.12003188022408652	0.12291766919885519	0.20171192388214024	-0.023782773454192996	0.20310913457894453
994	-0.13446651145283506	0.0984124538471451	0.16663209107045343	-0.1476954907462517	-0.07263061531048948	0.16458786184635985	-0.20806105010042195	0.0434826380571576	0.212556205228876
995	-0.2644702998312963	0.04793103263303857	0.26877857686602397	-0.05722903177042654	-0.12320759114156862	0.13585018436604507	-0.015524991863744847	-0.01139493504556303	0.019257983203387216
996	-0.23460175447113288	-0.10836240869439412	0.25841902952179163	0.005904257106516076	-0.09190295377011812	0.09209241642856546	0.18087426801304204	0.1422765201374903	0.2301262892667577
997	-0.26139285752103036	-0.2045475587402959	0.33191253328192427	-0.030812822866932012	-0.07284357447426103	0.07909245472999393	0.16249944561996854	0.1843295721330684	0.24573046410560734
998	-0.19544299170081095	-0.09935928922638264	0.2192492448345837	0.10141930649932787	-0.24813325161749128	0.26805966926987324	-0.15263979832696314	0.037967121961818416	0.15729084647035116
999	-0.23448879080380078	0.017111209299374295	0.23511228486898686	-0.17910880391007075	-0.21733153149398873	0.2816255638602767	0.18500649061478547	0.01981070617131943	0.18606414390904297
1000	-0.1476994327402502	0.0734038149070794	0.16493405492712676	-0.13869035079280612	0.0411379120966102	0.14466285361038625	0.0856919962938407	-0.0015326370500990318	0.0857057011239681
1001	-0.23691321767360687	0.1302164300983161	0.2703408799571598	-0.14620664508434147	-0.05096425285397853	0.15483455084632386	0.24018511842249635	-0.08537152217188897	0.2549062335635869
1002	-0.17914991588892215	-0.10178242006107656	0.20604454226331095	0.191644423314659	-0.02573207655876375	0.1933642282109964	-0.06636889069004899	0.18668577533802455	0.19813230015569658
1003	-0.24287364561956018	0.0008266099787551248	0.24287505228119394	-0.014436332162761236	-0.08509841410615798	0.08631423851078524	0.20289690130729335	-0.02564290795080212	0.2045109075044039
1004	-0.15546238056770384	0.014945912142399511	0.15617916654133454	0.0428340383591365	-0.09620225365714909	0.10530730483146186	0.05911368229748295	-0.05154433466579794	0.0784298786873187
1005	-0.06343459402244457	-0.011985404281816062	0.06455693328056201	0.028829782865508736	0.045649246114521556	0.05399083302651055	-0.017931189764962854	-0.1397859601025828	0.14093133863051174
1006	-0.26005716007646457	-0.030272501744726846	0.2618131984238388	0.02436416082132835	0.0519050623753146	0.05733888586912769	0.21463030005522488	-0.047180744922378344	0.21975483701895254
1007	-0.1395148266046647	0.03186578683973449	0.1431077049408768	0.08018302391862524	0.18481105338686188	0.20145580850076364	0.03753950266250921	0.08181894632094493	0.0900197435967144
1008	-0.03972482739828032	0.04414311576118775	0.05938582811520595	0.0431144914677694	-0.05638426545692815	0.07097918543940683	0.1596094523957184	-0.1482749270424751	0.21785461042519255
1009	-0.21787191415859894	-0.0041539567015636695	0.21791151033254388	0.06534136900180262	-0.10690863472262914	0.12529545355393498	0.31471704987573357	0.07950254388361895	0.3246035673963731
1010	-0.3706852483611764	-0.08767192078413294	0.3809119570800663	0.027069559532499617	0.09730901176237804	0.10100398419594234	0.0704237436551557	-0.04701784291347661	0.08467692260966649
1011	-0.15989795033173632	-0.08834245889149298	0.18267934903345132	-0.09833740057160276	-0.06635307670154555	0.11862957109819224	0.02713125222224641	-0.0022645686241785246	0.027225596746458372
1012	-0.25527155859667544	0.04187517543829742	0.2586833951887212	-0.12955736568440507	-0.05827727791515606	0.14206108589013036	0.13111520262796758	0.032371973696832305	0.13505236407113133
1013	-0.1560141048849771	-0.1241399359379535	0.19937684072564657	-0.01887588539347572	-0.013284714980455189	0.023082086160041093	0.15919568441501472	0.1077836149813047	0.19225132924066635
1014	-0.20222681014828742	0.014749175006311604	0.2027639536656313	-0.11479198647641708	-0.0043423615126431045	0.11487408873505117	-0.027380235817941953	0.1603134276055409	0.1626347822087364
1015	-0.2897262647310254	0.09516315932218665	0.3049546447706152	0.0489273061146427	0.037411946283053166	0.06159167970044337	0.09780527533213036	0.031292053697940005	0.10268916450837737
1016	-0.12152528891517443	-0.1398264764771029	0.18525614529596157	0.026212135237882926	0.01040423504726424	0.028201491815997706	-0.10368440114832943	-0.09402306778658968	0.13996711155657007
1017	-0.05473308760001121	0.10292000037345975	0.11656859506360817	0.021544280117224337	-0.04506717014958337	0.04995203530448911	-0.21183668707816455	-0.13926758654882662	0.2535157641161337
1018	-0.02486756129575374	0.030891758372609504	0.03965723565945765	-0.05454275906192169	-0.060818307524026394	0.08169320104007363	0.08492036394155571	-0.02338073347829957	0.08808022996081218
1019	-0.22958751651114262	-0.2075285547854184	0.30948106370031525	-0.10652196091988733	0.16104231512093822	0.1930843220402153	0.11625031350647998	-0.006110146932106292	0.11641077822043287
1020	-0.3073499904563717	-0.10062701638245276	0.3234034833757457	0.14786051720010895	-0.12375131033382215	0.19281369078989616	0.09198069813482358	-0.09066688091377209	0.1291546829348501
1021	-0.29590982770795043	0.07366001359693009	0.30494003301837697	0.05959615584822059	-0.06426189461008437	0.0876429854053534	0.2828575022189571	-0.11752754579770258	0.3063022862839558
1022	-0.21282716473932578	-0.09559203202690458	0.23330931965528695	0.19512928667901616	0.2628768858889535	0.3273831022739805	0.031225750364986853	0.03967829750483793	0.05049172980537411
1023	-0.11915962665868671	-0.2015898673684454	0.23417406186652057	-0.1221191792111209	-0.14996595612477623	0.19339824696107297	-0.2160018875613169	-0.07519087050791161	0.22871484962238312
1024	-0.20181912102994898	0.06479915956376252	0.21196671600388386	0.013938602000229599	-0.18690106224212097	0.187420094154693	0.042454521564794775	-0.03236202930816088	0.05338246287160127
1025	-0.15840276668308476	0.08860537193378475	0.18150027115235973	0.1981845023194518	-0.029507663202508062	0.2003691571756528	-0.07476931654396012	-0.1381722079389194	0.1571050913979776
1026	-0.2606593613867104	0.07346325795988348	0.2708138714109898	-0.03784604213080061	-0.08659945718378324	0.09450814192170028	0.10466682434902273	0.09503529934561823	0.14137486424757564
1027	-0.1462319804247668	0.12355025860153769	0.19143787112130192	-0.1090339136398322	-0.08225575772015853	0.1365811260816655	0.06943298803430788	-0.07967379174554208	0.10568279386203011
1028	-0.23462407544875397	-0.08445192433936777	0.24936035030614812	0.07764138484989128	0.08701966534993351	0.11662163949723629	0.2515195824115586	-0.044459281211456765	0.2554187307585804
1029	-0.1733461003807401	-0.06332527821793524	0.1845507013765825	-0.03232067436807121	-0.22683601600866848	0.22912704805476763	0.2830684029888318	0.13799082720892966	0.31491139891158654
1030	-0.17288781824813657	-0.02936356456589105	0.17536366962006683	-0.03060904704097555	-0.002256145177610753	0.03069208288499023	0.23963695906274474	0.10678972145209609	0.2623545630566693
1031	-0.12671606474438632	0.0020699577354684516	0.12673297041153156	-0.013055473100914835	-0.2116027253253148	0.21200509131383927	0.05706507511694855	-0.13012954300107954	0.14209194473921732
1032	-0.27392860334344155	0.051332943989999595	0.27869687990425906	0.2012182397683407	-0.029422625164282297	0.20335798702541116	-0.04988594472392513	-0.15066661235463044	0.15871054016485167
1033	-0.22612665265744433	0.028149956952975327	0.22787207621495628	-0.024981363563702244	0.2432331352906698	0.2445126308165514	0.16019194482699325	-0.0027971912984602345	0.1602163645406256
1034	-0.1929934618514748	0.09228155196657355	0.21392139011977293	0.11426240413627062	-0.06647175312108275	0.13219073705063683	0.10931155768035399	-0.11384549675920218	0.15782843145281167
1035	-0.29721984722783346	0.06479676311753768	0.30420101593625054	-0.0920762302660038	-0.03103790914455421	0.09716678436618018	0.19699549897119342	-0.10787037037037037	0.22459573330486568
1036	-0.1062487870101645	-0.15741032073612643	0.18991264785522186	0.015054188604871293	-0.033951393862565585	0.03713927489548083	0.14469903829332834	0.22869843099917925	0.2706303457199514
1037	-0.14662873185320824	-0.040635473737134005	0.15215527178090593	0.13359640589748703	-0.08759930775068331	0.15975493227792698	-0.029220183335541716	-0.0752895621826369	0.08076098865055961
1038	-0.052520636188806424	0.02411718750206408	0.057793217237723314	-0.07219514579152099	0.07714844993418274	0.10565993755017117	0.08622730888377567	0.15587596210901983	0.17813608382568266
1039	-0.2153857116659779	0.11531613905735753	0.24431294832029593	-0.016751526415908134	0.02115299561459276	0.026982639988219252	0.12433288181510328	0.04662425217293149	0.13278737286027442
1040	-0.05893289022504394	-0.14238205123279513	0.1540965089271505	-0.1385209036136948	-0.2179179561661649	0.25821749816306616	0.049264644878366765	-0.005683141934364193	0.04959136353477002
1041	-0.2783263545559231	-0.02578937254060027	0.27951860649414245	0.08110536418743107	-0.17906885955856452	0.19658010215578975	0.24250357634095576	-0.09403092111273954	0.2600957490299755
1042	-0.2849686509300587	-0.028565402166515333	0.28639677758981924	0.10594177760822551	-0.01309045790149641	0.10674746053589079	0.2186639002962668	0.15645254595775823	0.2688704156827972
1043	-0.12635680321269	-0.13388719129312784	0.1840973158698765	-0.013728199754380492	-0.05999067191018381	0.061541402199913275	-0.09385343550835552	0.07259334352270652	0.11865184735404134
1044	-0.06805503915012137	-0.1495335620804787	0.1642917360739758	-0.05017128338536843	0.03599350950234745	0.06174698699394588	0.0731991566862136	-0.1838024476258701	0.19784199830378174
1045	-0.1603091665042368	0.08663134795475579	0.18221970067405197	0.07098924988873294	-0.07530134832871146	0.10348800249249623	0.007044684187260732	0.11362853115590883	0.11384669809857284
1046	-0.15202071981952603	0.008811737159733391	0.1522758876717488	0.11028400127963289	0.15153627648895213	0.1874187931622179	-0.0874069670806593	-0.3117940578974099	0.32381400901500984
1047	-0.2601633971641294	0.02899440482134282	0.2617740795703892	-0.03679782825238167	0.04742208955352879	0.06002445119877968	0.041732777819793725	0.0932254740057365	0.10214016716331788
1048	-0.23717273618209492	-0.012477426444662798	0.2375007220173942	0.1247414697461066	0.004097275100035092	0.12480874143129636	0.1049087291098606	0.14794758617289497	0.18136794010472823
1049	-0.04052586657906035	-0.12697760292614743	0.13328787456799726	-0.019522140295741165	-0.09666048860416078	0.09861219001179164	0.13544607662383784	-0.23599105234297718	0.2720981743024682
1050	-0.00018516435928526696	0.027543738091113806	0.027544360473095452	-0.04373708287228833	-0.03904103898458064	0.05862708540574879	0.03242130677983894	0.08516072653109079	0.09112349025698951
1051	-0.21678755913352782	-0.028263114392566322	0.21862216134289797	0.04893913866015086	-0.026201043284391556	0.05551156601995689	-0.1352870810400503	-0.1026429643287497	0.16981805682120532
1052	-0.13173745519804525	-0.03616397489970167	0.13661109099411817	-0.0305246400400574	0.06932459107554007	0.07574729419171304	0.121073745210354	0.06481613894574802	0.1373316556628377
1053	-0.21052773700469227	-0.1008699542596094	0.23344523066589423	0.05903058343344664	-0.051209746638845706	0.07814760349049658	-0.03379914147608646	-0.0853012497252607	0.09175339322996068
1054	-0.16930291337452927	-0.07653973286838342	0.18580044990437147	0.05223052150715862	-0.17191881388825167	0.17967778367303255	-0.07464536557741851	0.133462756326918	0.15291905678680062
1055	-0.20419559145854255	0.17420826399935493	0.2684108023473961	0.12244167530930158	0.15258268120724516	0.19563598456557077	0.10534836690029642	0.15957691774939747	0.1912147250787905
1056	-0.1742390042171678	0.12581544487995908	0.21491569686956846	-0.007910357740790352	0.04759450837139308	0.04824739357418063	-0.08625694358944647	-0.12060372111213309	0.14827514243286408
1057	-0.22969653398460047	0.05172546126571156	0.23544855291058667	0.1097806376585879	0.2625302252542918	0.2845591460079879	-0.07155921170029765	-0.04425828878150451	0.08413986513558874
1058	-0.1866381245411699	-0.1151374711413907	0.21929529587540134	-0.1131406303117631	0.02631264036571626	0.11616005023397057	0.17232215002170923	0.12889812859213906	0.2151967726120912
1059	-0.17529414156686352	-0.07746770704045203	0.1916488499881199	-0.1707275166249955	0.07815659200635702	0.18776671112576443	0.012916648615646254	0.05566906484967614	0.05714791853337726
1060	-0.2534239005855573	-0.09819075595598299	0.2717813421543242	0.08007862645544007	-0.07763258723501183	0.11153208065750243	0.17003912326787207	0.07930580581620858	0.18762386382831148
1061	-0.37626664418713196	0.24186226168443006	0.4472962565849992	0.10384400759838432	-0.06380936960588442	0.12188196570286214	0.07603398279087532	-0.07963004274304787	0.11010045525020663
1062	-0.13996718604239977	0.06419319753323813	0.1539856479616496	0.051301059803179415	-0.10032838758516276	0.11268355732922188	-0.13017028619709944	0.12136071580340863	0.17796833074721607
1063	-0.18921569282003142	-0.0830741764954874	0.20664921294253186	0.1399943461151516	-0.1704146221815206	0.22054378340247832	-0.06023322769485983	0.18183813341132363	0.19155455745310565
1064	-0.24476854735800518	0.11590832953014966	0.27082537294392817	0.2030333777671515	-0.02432722068104925	0.20448561356145156	0.033377235039446944	0.0015896140286406595	0.03341506683576342
1065	-0.20951004199838102	0.01031636151540836	0.20976387919057937	-0.05049249099841335	-0.18958160348327147	0.19619040758027195	-0.10362447083037726	0.08895000272868313	0.13656549322690723
1066	-0.02791857112144388	-0.15000250660152073	0.15257849979666988	-0.038834255417735185	-0.12026181716464918	0.12637643792097245	0.2273519911795611	0.10143979424729593	0.2489557385364815
1067	-0.17646947587082634	0.0644842409518258	0.18788212593340883	0.09683321514481569	-0.07912440384321251	0.12504936160903	0.08675659809848883	-0.17114036202545435	0.19187425785609258
1068	-0.336112490843689	-0.056817632652730064	0.34088099078917483	-0.02861222758973097	0.004817847071737464	0.029015017112750622	0.12260672136041627	0.00984875593715045	0.12300165086802824
1069	-0.15268616742547395	0.09340691287539844	0.1789913883291376	-0.03585970707195943	-0.10379488253169178	0.10981482700917229	0.22741254692262966	0.08247374400618904	0.24190573566626244
1070	-0.15735190402891566	-0.026919949471808723	0.15963804490499692	-0.08558737128650232	-0.004437687790898489	0.08570234067202069	-0.11086190035001028	0.08289434779127491	0.1384262758473132
1071	-0.20473040386094754	-0.04364123022977703	0.20933011068891902	0.22007623904285534	-0.020576551425236695	0.2210360727569222	-0.16501569705876862	-0.05949912112474694	0.1754147248391896
1072	-0.5117181021523766	-0.06215525434596302	0.5154790895014476	0.22462244952082114	0.0018488625609616516	0.2246300583659791	0.2063741152266178	0.1360393717058726	0.2471780453229977
1073	-0.14905906204252242	0.22151588931486615	0.2669979273251996	0.1400012944125577	0.03346814692740135	0.1439460985784116	-0.2078571153719921	-0.22893059482069822	0.309214808273673
1074	0.06320319529286393	0.00302053398992547	0.0632753310604709	0.1807038428511794	0.2433814741272993	0.3031310290444728	-0.13862359231278015	0.2577578545239222	0.2926698001408333
1075	-0.3817224125127009	-0.02433735239253306	0.38249746003861895	0.0013832153249536984	0.005654735976066725	0.005821453735469351	0.281419290535481	-0.050760306549816926	0.28596053190348636
1076	-0.25879736326914976	0.08152742389323313	0.27133520980833137	-0.2570340650176171	-0.09641799243708993	0.27452311349880787	0.16392381136344822	0.27119070614531304	0.31688391412552463
1077	-0.1295747257155686	0.11259687825488486	0.17166148821739313	-0.1739088511988559	0.003242899935196979	0.1739390839497998	0.16029543320419434	0.18557342504423194	0.24521851885362878
1078	-0.34104450197479824	-0.07737513775766389	0.34971168735153196	-0.08358468938602667	0.07045019666379397	0.1093143655231361	0.033930477416472524	-0.007377409742497812	0.03472324109610815
1079	-0.027514106342411103	-0.17804566582493192	0.18015905518975403	0.1370544182219488	-0.13014767039815298	0.1890035175974858	-0.19026313936852757	-0.21756314784034325	0.2890221193967112
1080	-0.1446656758975427	0.1719484021744332	0.2247096143764959	0.03818093607627724	-0.1597689031544356	0.16426772749031437	-0.09108050954474899	-0.10163509202085469	0.1364747271439614
1081	-0.060673035260145926	-0.20632568604313775	0.21506163286102511	0.0352370114759867	0.04270778548392996	0.0553678780404324	-0.003717823023780752	-0.12386668072687475	0.12392246286420262
1082	-0.23378644367079357	-0.09947909131393058	0.25407123184824065	0.010657114632676766	-0.0637810090136376	0.06466522406279696	-0.20879857235545643	-0.011941287272384575	0.2091397574814468
1083	-0.1442973765864768	0.1487653296117795	0.2072507085253049	-0.030321076395013916	0.03574378523808049	0.046872015711918034	-0.049257652106728604	0.07499859891573896	0.08972795623656758
1084	-0.14790870753403992	0.05816245756889746	0.15893349941042623	-0.07617839627355938	-0.0261223058106065	0.0805327443942791	-0.038844989576465816	0.11993061854670095	0.12606461232316557
1085	-0.0750868187503632	-0.08215767782269104	0.11130100797057947	-0.10156696320750777	-0.008758711152029995	0.1019439210362243	0.21646447255765897	0.14239991158584894	0.2591034594507049
1086	-0.18427816470728328	-0.08471784490691905	0.2028190208869903	-0.09522478656604073	-0.032906038299263134	0.10075002398560798	0.11251135923307422	-0.22971051365107473	0.2557845304906347
1087	-0.13024987588506562	0.1730374574889757	0.21658022038571315	0.10362233789970701	0.012412321401372856	0.10436309038339195	0.1252871741039868	0.003593428879510415	0.12533869604425762
1088	-0.2541811955475074	0.10193026288879106	0.2738573691952405	-0.07547720188545917	-0.1252647440069909	0.1462465866117747	0.08516037125580088	0.03456849950780481	0.09190903106140842
1089	-0.100325982861724	0.030601368192183277	0.10488921094375962	0.1939389150325096	0.016194036279619194	0.19461384733623813	0.1585652247979428	0.2000498890003542	0.25527022663106674
1090	-0.16311938132604978	-0.06561350858972147	0.175821116688658	-0.13950225621289167	0.07866493303291597	0.16015321157429355	-0.06696110140751796	-0.0004956101572295955	0.06696293550267829
1091	-0.13015062404963268	-0.07180638538148927	0.14864501983606374	0.04544407826745197	-0.00010836896273872379	0.04544420747917589	-0.0011065873734933808	-0.13386773392437926	0.1338723075234889
1092	-0.15515120477121852	0.031615693963534815	0.15833966163522162	-0.10296444269028772	0.31363170284166664	0.33010077474293364	0.07313524314884472	-0.1301295124810708	0.1492730846770502
1093	-0.19370633878837007	0.11880707934012846	0.2272383501703143	0.0937792086826226	-0.06164513559848271	0.11222594496859539	-0.03717092891778137	0.15059293597022977	0.15511257305822918
1094	-0.169645809515434	0.0476453502574776	0.17620947785889568	0.06082664965314423	-0.03518306356295317	0.07026897800381869	0.3377983851804915	-0.13061721550068317	0.3621720668628375
1095	-0.2311833477292911	-0.0477080013138846	0.23605464125216422	0.01982602698111741	0.07761760339003422	0.08010969792645986	0.0929758085691779	-0.08469637984770471	0.12576954217297245
1096	-0.3716418488332596	-0.12322828652234133	0.39153910967288524	0.16917929650865773	-0.0364446425920621	0.17306023905226608	-0.03631548856115048	0.22657143334084517	0.2294633502665733
1097	-0.33874298003828174	-0.028629194531292982	0.3399506395121597	-0.16041648734962075	-0.05123934378568409	0.16840106818300934	0.2724219268594426	0.10519323284937565	0.2920262359294358
1098	-0.24223473183421465	0.008835901734241267	0.24239583013379387	0.04616619826564322	0.15712173033933566	0.1637637200576782	0.2207158733051834	-0.14916195813967617	0.26639216671090815
1099	-0.12628578997116763	-0.04666904267574613	0.13463320650163718	0.1434822450067027	0.028553905979454276	0.14629586521445842	0.07181937272418985	-0.09586357448146379	0.11978249960181689
1100	-0.23256044641310797	-0.10585158490701602	0.25551696472678925	-0.03126171961628258	0.054239880930444274	0.06260399185927236	0.22989181504951448	-0.04409042011137395	0.23408163484638772
1101	-0.2790814611025333	-0.03466152855857572	0.2812256807141584	-0.05745489291039457	0.11875877002030445	0.1319269122509902	0.29194677561083776	0.20026524340142288	0.3540326079673961
1102	-0.11822815341801292	0.009999596139733526	0.11865027679525646	0.03583907129505444	0.07053864675629151	0.07912104471947315	-0.04011912869013409	-0.053561217977102615	0.0669204644189372
1103	-0.41345866332085546	0.1466038932985747	0.43868071282581866	0.118302425977251	0.0034139161452308806	0.11835167432507926	0.13201184858137477	0.013646561145088974	0.13271532238953598
1104	-0.15797708918417644	-0.05298805388366606	0.166626812252661	0.249731729163007	-0.02721503946416632	0.2512102603871538	0.14313945331559597	0.0726522394899471	0.1605218084821882
1105	-0.4233238743773085	-0.005833863062568986	0.42336407095554063	0.039551366243811586	0.04405057330788531	0.05920104374506835	0.24961406387478421	-0.09937858848120182	0.2686694711585239
1106	-0.3292990127901521	-0.03898088090136673	0.3315981738496388	0.11392653041602316	0.08040370412657968	0.13944177985778733	0.2179351089053353	0.3559412755799974	0.4173606394415937
1107	-0.17922197868184908	0.10811482224417444	0.20930679021839355	-0.08016931356428064	-0.15290112235859504	0.1726437721317685	0.19105312017251425	0.13089941423484275	0.23159436818428492
1108	-0.0975497317487706	0.05267812117365864	0.11086448761728782	-0.0857325069661041	0.18562684209538266	0.2044685483320044	0.1919191477612627	0.0553146886935714	0.19973150493268735
1109	-0.22152360008520094	0.059998848635921406	0.22950504838095448	-0.010819808115199154	0.047615026083252035	0.048828874209411184	0.022698254495673982	-0.08513309305594437	0.088107061524162
1110	-0.18717229865526436	0.04385511625532185	0.19224136028873515	0.13529453624140078	0.1548267616232044	0.2056111321196016	0.037800575901366755	-0.12688323802571277	0.13239425829832907
1111	-0.2550928063489973	-0.0303719890804795	0.256894526161442	-0.20086160614635384	0.16752316723115585	0.26155189997943196	0.05745180473938306	0.09650488920402668	0.11231163567544399
1112	-0.1774535929350144	-0.1015420098618182	0.2044518461944606	-0.03797507294055648	0.04662900149782361	0.06013626148610023	0.19937321794529095	-0.06601180332798717	0.210017233132125
1113	-0.15435187799604275	-0.028776661811260453	0.15701145979165	-0.04394232173479937	0.05744944494506847	0.07232818512821315	0.180442725426288	-0.026028668978514465	0.18231036385257926
1114	-0.21593807369634258	-0.1397388896495708	0.25720849315717004	-0.3164396753248813	-0.03695866069927586	0.3185906632662051	-0.027324533353680108	0.07607890848807286	0.08083706105328757
1115	-0.22783006036613243	0.16423171604573858	0.2808533299816181	-0.1406845427759366	-0.11496876136733683	0.18168642400139307	0.22802708868490543	-0.17624961827947333	0.2882018062361404
1116	-0.11453936200198793	-0.16430239630730886	0.200286152492244	-0.06439886425359294	-0.1438362147006004	0.15759463942834448	-0.27793861878213166	0.04937696812436631	0.28229056093265636
1117	-0.0963532547745868	-0.032447088492871715	0.10166987389251883	-0.20579844232756478	-0.0038534103814977403	0.20583451517182497	0.052430779017152734	-0.02015297818573065	0.05617053603180265
1118	-0.26096788974202284	-0.05197105544421847	0.2660925216543874	-0.0628041115508177	-0.28195697242781403	0.2888669083303705	-0.08414760076156055	-0.21354305444789165	0.2295244100675617
1119	-0.17069153273607623	-0.14019463619805692	0.22088489166644357	0.013893578060539495	0.15528308634568366	0.1559033944991749	0.04500812620842324	0.1095457729705495	0.11843144768391768
1120	-0.07582558220817849	0.10953413359528692	0.13321878748764904	-0.008891570537936589	0.09461296761986807	0.0950298567212921	0.0929044537134795	-0.07463331550017281	0.1191694982046513
1121	-0.07212171435675431	0.08215779397922347	0.10932266367633835	0.001788128446546704	0.15201263818063662	0.15202315471657102	0.02284102778002771	0.07058971093234963	0.07419312528503351
1122	-0.18685652287468554	0.17126411504297856	0.25346944045046627	0.16843462780466953	-0.06213907324983031	0.17953130163858705	-0.01982635417921732	-0.13675955581624127	0.13818921964862305
1123	-0.1534642241016112	0.06705281235725342	0.16747342393384862	-0.06681372834251861	-0.006487047766297316	0.06712790838205893	0.00448668872186208	0.046701674238170586	0.04691670014328683
1124	-0.28692030118987266	-0.11901352765402001	0.31062433742310247	-0.12669153425806967	-0.04764559499894788	0.13535452550789503	0.10805193581073122	0.13036456983292882	0.16932259713390577
1125	-0.1681970783236706	-0.10445482363837806	0.1979925941492349	-0.0782147421948894	-0.004956819711338761	0.0783716527723113	-0.11352355483584237	0.040694350075927685	0.12059696360468063
1126	-0.23777970304124024	-0.08515530523778372	0.25256803675152667	0.12121781697812592	0.09929854600507138	0.15669703376791697	0.0773570001644867	0.11003456731837717	0.13450543289916164
1127	-0.22104170227474115	-0.00015988648168492738	0.22104176010021803	-0.08432225613225046	0.045015986637070016	0.09558599234271577	0.05986506548931212	-0.09942306111146447	0.11605503499122143
1128	-0.1801461107793432	-0.06407644149710649	0.19120254073587908	-0.021802656882091927	-0.10075819570373908	0.10309010548346148	0.07425946794797417	0.05706489241817121	0.0936529258838914
1129	-0.07187644190637195	0.04104511327691607	0.0827703100455407	-0.008377411604195764	0.017996138698858088	0.019850492015430033	-0.14214700308168815	0.11952906684484466	0.18572282656126252
1130	-0.09699996897155158	-0.13381358994715598	0.16527271654761283	-0.06605950271988331	-0.05906030004435627	0.08861138155410772	0.12168687742337857	-0.16611935819815365	0.20592070635372936
1131	-0.12693158015117967	0.024222054742916724	0.12922203363066304	0.022455014037462605	0.07681544412677943	0.08003024498161314	0.016848698290301174	-0.2110631735296906	0.21173460240239875
1132	-0.2956955934240986	0.07567811398218377	0.3052262454415253	-0.03304443383337976	0.1307325613783773	0.13484412190347714	-0.07242779944834013	0.05648900813961354	0.0918520232413326
1133	-0.0947590520625305	0.05140032494723429	0.10780200068862657	-0.030430497114814627	0.013488951773973041	0.033286137874726646	-0.037545801328800296	0.07365364236737593	0.08267131444100219
1134	-0.38765945587226286	-0.08764845783816144	0.39744446893696594	-0.02569807197997367	-0.08952722726736079	0.09314244642304376	0.21328961827337514	0.15704521934878163	0.26486914162187525
1135	-0.2314893940745927	0.033177550581489794	0.23385484692776712	0.11169555039084882	-0.1292464423820028	0.17082312151907017	0.023511159881207954	0.12739920698971893	0.12955050204676544
1136	-0.1617049793286893	-0.1465641265323721	0.2182419380547401	-0.010097813818298378	0.02466149374484794	0.026648735760560798	-0.07524474158472935	0.10625484164881638	0.13019931839286927
1137	-0.14059542638962114	-0.05138036462734393	0.14968973174843422	-0.06985798580352916	0.12917573260179005	0.14685539851750512	-0.2661532204358436	0.05195203277698789	0.27117623505394417
1138	-0.2936343478019846	0.0072936415544098895	0.29372491793550826	-0.023185653083698212	-0.20046058057428934	0.20179697439034794	-0.07115921827482685	-0.13446224544395832	0.1521306339805226
1139	-0.4269497917018773	-0.05667215811514007	0.430694622835837	-0.036604350568326095	-0.0016634177108048852	0.036642126562326245	0.2547010929987938	-0.14227521633587908	0.2917445525767386
1140	-0.3893350184145375	-0.012785868252524816	0.3895449075406059	-0.021385365923353227	-0.14083251451308823	0.14244694106843755	0.16625733572558382	0.14446122706153353	0.2202511017150503
1141	-0.15296225954730094	-0.09666754536860729	0.18094769181563938	-0.2038101000332017	-0.006611683304161321	0.20391731469313293	-0.0880536764113715	0.19313906841427075	0.21226433915637097
1142	-0.19184040091406868	0.055934219816490396	0.1998283672788978	-0.04376812165418877	0.07236398866151024	0.08457065287757362	-0.09885930727947996	-0.06725613612366634	0.1195681834020396
1143	-0.043835128994342415	0.10743061532482828	0.11602954642254648	0.013230718119434413	0.06418142405733403	0.06553096288002538	0.17825169642296856	-0.04491737941023332	0.18382393274747713
1144	-0.12703257803252788	-0.1595938785737401	0.20397912138206692	-0.015184333327172575	0.04405907757011457	0.046602213412241016	-0.1577296062989639	-0.09507912394373759	0.1841702161402184
1145	-0.21271073906885665	0.03770169103709981	0.2160261003265026	0.01273051067520215	0.10501785466619208	0.10578665180797092	0.029146646562242702	0.10321549098772903	0.10725187450885074
1146	0.011804358198612816	0.056452335750153286	0.05767329610945774	0.1732419302939476	0.13292028912101725	0.2183588094673256	-0.12303572230928154	-0.1435059675389889	0.18902844146706596
1147	-0.1766073345735846	0.022954931366022526	0.17809289570110554	0.011359021082756741	0.032369874853049006	0.034305045663292254	0.13107496128685647	0.09783260120721803	0.163559968621058
1148	-0.20532279712733703	0.008839289183551351	0.20551297782248218	0.0396880835578472	-0.01631895019152407	0.04291214410686216	0.015123105974634359	-0.1627430420006839	0.1634441985937598
1149	-0.056197589528792634	-0.20772493529758565	0.2151925133763552	0.06471425253352567	-0.01481640037651431	0.06638870537290291	-0.12470267781784701	-0.0709857394964431	0.14349122992991117
1150	-0.2733988241812448	-0.09806214736481926	0.29045326957961193	-0.1302152436113155	0.11642327525582624	0.17467223216655853	0.12997657620721464	0.22308464520641277	0.2581872756148547
1151	-0.013128855275002292	0.07770977382386651	0.07881101311738382	0.04816480835124918	0.09131439911566816	0.103238404914877	-0.09890822616541507	0.1526802336531821	0.18191781372801064
1152	-0.281204306751705	0.06262333724149362	0.28809294420892856	-0.07646363425609627	0.23163565628449617	0.24392983545683647	0.18071407935947467	0.0649271602791328	0.19202373452428925
1153	-0.15289654724288848	0.12386272121040448	0.19677227412530254	-0.049947607024136066	0.00018888329523013733	0.04994796416608733	-0.24308311130303945	0.24244418009033306	0.3433199374642255
1154	-0.1949262312230853	0.12293734162047008	0.23045569115025968	-0.164044459642253	-0.05329094556931765	0.17248336041192713	0.06900873682920691	-0.0692167948445988	0.09774032150203937
1155	-0.22700420045373884	0.011331395315701195	0.22728683979377676	-0.221997711325391	0.03394800805471529	0.22457838516783993	0.2482044922614454	0.048278948236663816	0.2528563363287548
1156	-0.16669648149950456	-0.045354885909187424	0.17275642569858313	-0.006623299587926091	0.2086680564383213	0.20877314452576953	-0.06247007356018439	0.07783358752063149	0.09980269253355167
1157	-0.30707688171436137	-0.16701154544344418	0.34955552862860506	0.004594989512427501	-0.026827301016877924	0.0272179721593931	-0.056216875258214304	0.12189227266388546	0.13423137933793508
1158	-0.17955533852510439	-0.00315939287179064	0.17958313215940733	0.17627874250344938	-0.1726006129954084	0.24670866759193558	-0.17951613087592752	-0.10020780379170705	0.20559096571936325
1159	-0.14903246559954994	-0.09800204139486039	0.17836781077380795	-0.01529919518217214	0.08851914574826164	0.08983153420277416	0.09397277641693945	-0.035153521552611866	0.10033271044409214
1160	-0.25260664415235506	0.0509946668903001	0.2577024887756562	0.05646698965873717	-0.015699384279369108	0.0586088012833502	0.0020287092581294268	-0.12976387620458757	0.12977973350601993
1161	-0.08214370900500394	-0.04770912301219409	0.09499341739137207	-0.1298768523679007	-0.06574340067365773	0.14556851140659016	0.017671193267063005	-0.0135300615367335	0.02225609212484726
1162	-0.1706999768081533	0.22121669714854747	0.2794195934067907	0.015641502452994286	-0.052677082711246846	0.05495026516728166	0.14565238307521094	-0.09281445335676694	0.17271114453735598
1163	-0.22072664813716	-0.16654145716873303	0.27650734195270577	0.030971933649166502	-0.08419340842308004	0.08970947940916801	0.0043058035611364285	0.10095496450903092	0.10104674563451703
1164	-0.30260790440191426	-0.1840745942893417	0.3541962733701525	-0.1079051017373439	0.06349238951123216	0.1251990195919783	0.01704387109339399	0.21494213984566463	0.215616829174537
1165	0.06420356331973315	0.09097898715097794	0.11135202578295911	0.00587799558249906	-0.11715031624006236	0.11729768722022824	-0.03522879270235518	-0.19631923422172745	0.1994550314248076
1166	-0.34756027073350765	-0.019626953247175692	0.34811400300205675	-0.11823534618605426	0.18333372156268526	0.21815327306680574	0.16188332425214588	0.05406957737049534	0.1706743386334026
1167	-0.07097203327548651	-0.022748467331254657	0.0745286674587566	0.15824793172389423	-0.09903248488427821	0.18668112105203644	-0.010817933875691856	0.07453208895249334	0.07531307972033292
1168	-0.15685704115856533	0.12107276117975885	0.19814829007768597	0.08151292919287033	0.060570733037695806	0.10155378538649215	0.2946290395994538	-0.22480048551054468	0.3705961808506304
1169	-0.14040513996571743	-0.025424097986239125	0.14268843010982563	0.06590410910951791	-0.03768681243273308	0.07591868958865956	-0.27711153807075883	-0.08610429003117719	0.29018055292130573
1170	-0.038290113767813945	0.12551175555304553	0.13122245842217556	-0.17326631847612783	-0.10921779847356089	0.20481636805119438	0.04282396785863618	-0.127533344241036	0.13453120870809157
1171	-0.11597234513245838	-0.06928396554065003	0.13509201573949522	0.07325490677815451	-0.10287600127331432	0.12629233153704572	0.16522552840355517	-0.12189059610681406	0.20532119387805167
1172	-0.21610832391109397	-0.1747311517251367	0.2779096670626177	0.21035826932453855	-0.01854576696300535	0.21117420994397304	0.06628400847191951	0.021918965418865725	0.06981411622400537
1173	-0.282169354272474	0.03529643713729532	0.2843683930487564	0.13727177941841193	-0.0022474250414343828	0.13729017570100932	-0.10299564812099377	-0.1410629372826679	0.17466211898026848
1174	-0.14176791118154963	-0.2742298281933606	0.3087072064460754	-0.08429737337986232	-0.031246775013473272	0.08990221414117974	0.053975325645341604	0.0011376097423101467	0.05398731271740121
1175	-0.21530169266848917	-0.14293136001361145	0.25842637741000274	-0.07330962472745053	-0.12757902157937978	0.1471417949626532	-0.006770707648639344	-0.04048752835799152	0.04104975559735419
1176	-0.11961624623576024	0.05173376794182932	0.13032432278355824	0.04056871432013415	0.067389278707387	0.07865834645026896	0.02100194960637694	0.03292383373230342	0.03905202574644697
1177	-0.25819309424400766	0.011321254145945956	0.25844118230408275	-0.03181579665297405	-0.11672382748863927	0.12098221695877875	0.193402307837215	0.0754335731004812	0.20759257363274466
1178	-0.08451609921979776	-0.014242839394279918	0.0857078147040394	0.14663749376351237	-0.004194169373220767	0.14669746294321312	-0.023851254593882067	-0.3549685074103635	0.355768918820691
1179	-0.030618127577726632	0.09234708216388958	0.09729056131275077	-0.0680939389146411	0.1809098273134156	0.19330067287901695	-0.057278206804694067	0.08954039765992994	0.1062933478062465
1180	-0.1915166308052725	-0.15039845511903768	0.24351245384414377	0.14972659306108058	-0.04865040954557229	0.1574322553310799	-0.010706070009383454	-0.08790007319739328	0.08854966291947652
1181	-0.3277230815495533	-0.03512175402340864	0.32959969020922336	0.0565754350416746	0.10051584054755315	0.11534389472848518	0.03776918580355315	-0.007909133132436363	0.03858841514198171
1182	-0.1887501443034888	-0.012959873443995042	0.18919454351083229	-0.007251130634717905	-0.03806994382304331	0.03875434837758748	0.16819253574724707	0.02348462963197087	0.16982419412451166
1183	-0.19046592760584674	-0.10664302517220493	0.21828880960011485	-0.0059428817581758985	0.13565138287255418	0.13578149917727358	0.008996775522795389	0.03750482433129252	0.03856881924467849
1184	-0.03563948573265316	0.1547386235525775	0.15878984401476778	-0.018649156641618748	0.04037974319675227	0.04447824978660125	0.10342472922136564	0.14152557071344413	0.17528879536433262
1185	-0.27974287597670605	-0.04457535768817904	0.28327202327929923	-0.003069329114809579	0.05413681955515429	0.05422375874800965	0.10329101357681175	-0.020978355402060993	0.10539983340167239
1186	-0.2768918249398013	0.06671758453538341	0.2848162895705399	0.1297460687690467	-0.14266221399758233	0.19283814369494995	0.1743529238051326	0.0251891603506421	0.1761630944283414
1187	-0.25841567163876183	-0.0293550386751801	0.2600776377240721	-0.14863758148606163	-0.03454208630673507	0.15259844808007564	0.05813152449742383	0.13471111977643466	0.14671864207324
1188	-0.16619097068893735	0.009650281021924534	0.16647091836814426	-0.014779780880253402	0.03316514022549432	0.036309343825591305	0.06557567823018128	0.11542435883519409	0.13275146774278587
1189	-0.1090246006915857	0.019451950601020913	0.11074629536984192	-0.10577312114653224	-0.06664184671332818	0.12501635449188925	0.13002376564326001	-0.050990071460605	0.13966448016446775
1190	-0.24808553971948374	-0.08659398437788626	0.2627640636547265	-0.20737907416378304	-0.002957329317796597	0.20740015958943167	0.012151107165608181	0.1917377673898105	0.19212241110546988
1191	-0.15867153311483292	-0.07025984629281169	0.17353126929202425	-0.014348375738898852	0.02059589957903897	0.025101134751530235	-0.0509962266063853	0.04889329628585279	0.07064820981303056
1192	-0.2129656791595379	0.06206155950159684	0.2218242945839195	0.008697708095463531	0.007081493033315695	0.01121595603124364	-0.02979389017363266	-0.02713210858495696	0.04029673942075686
1193	-0.24255072622554197	0.12565359523568967	0.27316603154161084	-0.0415523435892014	0.018454957155824923	0.04546628092750033	0.10970248407652305	-0.2274441531082373	0.25251827220160344
1194	-0.1755856654666677	-0.002756158557159782	0.17560729576918138	-0.07725022625675343	-0.04273213028732322	0.08828155195516424	0.23691452053794154	-0.04032744195618728	0.2403222682492248
1195	-0.21291676270256948	0.029156795311252832	0.21490385420593222	0.11639455743586107	0.032895436462447164	0.12095372148365201	0.03801454956627921	-0.2920904228763882	0.29455376608496175
1196	-0.14641545178432094	-0.02909564713878315	0.149278401664914	-0.061676379897074675	0.040748939473822805	0.07392193115341043	-0.12253284983048242	0.0031385802935477284	0.12257303934323649
1197	-0.09250894228368471	-0.14165697361541435	0.16918806865829608	0.10256894625475522	0.0848789829979764	0.1331346329494382	-0.19619821414929423	0.024183162792230456	0.19768299015850563
1198	-0.182110706782692	-0.049839695931036924	0.1888075867527305	0.04035913360965658	0.0837675246547042	0.09298310519927042	0.21964529727270365	0.09408981466355	0.23894968055520718
1199	-0.06282504365823686	-0.08650713407929629	0.10691337782182693	0.06848784441547964	-0.07312992083160073	0.10019266516824041	0.06708448452563061	0.10742372474561122	0.12664985077879254
1200	-0.12684413504479738	0.2551514789451145	0.2849415936698993	-0.009099653058720018	-0.07082198875560815	0.0714041859913588	-0.07667328094474668	-0.06836261574986639	0.10272409280687728
1201	-0.16905194927701012	0.01527213001650999	0.16974038856323498	0.03770288002587509	-0.023181318944705164	0.044259244348064476	0.05996819314301264	-0.053194592834312146	0.08016139280006257
1202	-0.17169875823037947	0.04153972813070593	0.17665223630349905	-0.07510595199832569	-0.009905141985164708	0.07575629256583954	0.06256961192176343	0.05940129152437131	0.08627554561289906
1203	-0.28571369704536764	0.011633639397020541	0.28595044718438895	-0.08231673955475871	-0.1296231562526214	0.153551972464757	0.21557853810919728	-0.15010653972730886	0.2626900823445849
1204	-0.16554445915486105	0.07405643542672877	0.1813541385934953	-0.08342630886117935	-0.07439104657068524	0.11177645914987087	0.10279174780697836	-0.1546646374144677	0.1857075482681364
1205	-0.32955912901382317	-0.11346589311331037	0.3485451597947544	-0.08010010928772483	0.02292928212128278	0.0833173420513571	-0.028339774504868766	0.07791441360981656	0.08290837513272334
1206	-0.241045518985941	-0.15421572486413998	0.2861563069697639	-0.25056777854681955	0.15901929009923943	0.2967681692324062	0.20714463857675308	0.2003512393831488	0.28818313693458447
1207	-0.18593700936610036	0.027710432181962577	0.1879905303565061	0.03906412349710553	0.07131251623497105	0.0813110122699264	-0.01190391954081779	-0.0707369894423521	0.07173161768566004
1208	-0.18328553528194258	0.0717113874155196	0.19681491439585305	-0.0258285889140781	0.016608104975013985	0.030707412071900857	-0.06256086296436415	0.18668360102392265	0.19688734968530885
1209	-0.029899274871731163	0.013844664405751751	0.032949072374851826	-0.018178336745224236	-0.020591545278293835	0.027467501957236573	-0.03551953202725449	0.03307222063877043	0.04853255539753362
1210	-0.0606207995013734	0.2504807892265723	0.2577120623947437	-0.04202680057007891	-0.12583984839659712	0.13267222546801472	0.15026145986064873	-0.05029276574613782	0.1584546263314809
1211	-0.20187129159472586	0.08976888887858171	0.2209309208341331	-0.04983889439489043	-0.14102411628675257	0.1495717779828954	0.10650355352188094	0.04951656281945188	0.1174516790269125
1212	-0.18057520640669258	-0.024323932158471354	0.1822060889335742	0.0653224934700505	0.06278596104973351	0.09060411170627658	-0.029995079547318355	0.0432541391030197	0.052636730014252724
1213	-0.11864325817538103	0.0266024178359999	0.12158910866188322	0.11228443650653606	0.049982235088204575	0.1229065437883715	0.18545462630194026	-0.032062937794587694	0.18820587237600186
1214	-0.26013084473362175	-0.13331396366116904	0.2923023593624915	-0.10371108073763417	-0.10207649443347624	0.14551838022598926	0.085566590902552	-0.019737563656241908	0.08781351204552121
1215	-0.1187669583232457	-0.05695776897096803	0.13171855539560762	0.0990319895942232	-0.01705159233148373	0.10048926193394718	-0.03467614341026099	-0.03646826279571206	0.050322650100586945
1216	-0.2228237138681568	-0.03668170795886811	0.22582284021059051	-0.08320402545569969	-0.020944285736586583	0.08579960930591995	-0.07484576346534465	0.1469568636541698	0.1649187923912268
1217	-0.11167551051214182	-0.06920519804669434	0.1313802842318043	0.03314575317663034	-0.11051090131160614	0.1153746083952169	0.08816780019483038	-0.10308272686500894	0.13564516050755945
1218	-0.27578187821245226	0.039750800508163646	0.2786319624368814	-0.1279610232196322	-0.06959663389203971	0.14566301834205506	-0.12276871232383708	-0.0020396600659256165	0.12278565445050003
1219	0.019326951331924736	0.0019019191627326956	0.019420307523006868	0.04938021742451952	-0.026721946866188544	0.056146846013041776	0.13741797415972215	-0.007975705526758256	0.13764923356419978
1220	-0.14908695756146184	0.32094268515376206	0.3538801040870198	-0.056403129425210294	-0.11455447564352325	0.12768727774887983	0.004744864637508757	-0.1293513980081722	0.12943839425416578
1221	-0.1381589534466447	0.03436761165301928	0.14236934061870513	-0.04726323379074371	-0.1621943063736373	0.16894024472689692	-0.012527770392514154	-0.11034128564110214	0.11105018841919562
1222	-0.031303425831477126	0.052894782494049726	0.06146350530094764	-0.02598315887428118	0.11038157263169995	0.11339848377175679	0.031241947155691268	0.08328670773249555	0.0889535549992081
1223	-0.19405815603510052	-0.10994793767708072	0.22304061720499843	0.013781897728980839	-0.21519199136068196	0.21563286820609676	0.11765626100119694	0.12080271333521088	0.16863063571584763
1224	-0.2409208557605506	0.03816966788509408	0.24392577208416175	-0.015127661791781013	0.02800097997451335	0.03182610612091289	0.0439138328646199	-0.2228029625630557	0.22708937633393636
1225	-0.2587493483902036	-0.13125332340603305	0.29013558933278705	0.053500939849624056	-0.1194243987986051	0.1308607565055367	-0.01465849875930521	0.09048922851342206	0.09166881728718261
1226	-0.2818406318604952	-0.08992550993383282	0.2958390425626459	0.03289657480813021	-0.06525819399932528	0.07308089023924436	0.18032483241037597	0.0037801544739143106	0.18036444980005575
1227	-0.17033444791700408	0.034810188083169685	0.17385503542197514	-0.029631848915700157	-0.055094188836266704	0.06255730264077164	-0.039936947977758284	-0.05251989038240493	0.0659795324290647
1228	-0.2353973383732647	-0.0865637709685335	0.2508090775022108	-0.005995428541220888	-0.048558149484304786	0.04892687446315139	-0.026262554236141992	0.32194981726136757	0.32301920467618367
1229	-0.26574565840849196	-0.1602385196531046	0.31031780184768853	-0.11243506990578986	0.05416756885323885	0.12480292648888577	0.01818692295484461	-0.032369389806352435	0.03712871615072418
1230	-0.19427853721229116	-0.09406448752400383	0.2158524445877347	0.06412869658885807	0.0383942579287453	0.07474362025005772	0.002961587832110248	0.02862208197963484	0.028774894949178197
1231	-0.19884507938194587	-0.06758975596085551	0.21001842944194293	-0.09895841415709478	-0.020773115973342745	0.10111523169003295	0.12699529251676814	0.028743789868573885	0.13020756420971955
1232	-0.19934142494542337	0.13198494312543738	0.23907536240921354	-0.02168843869581221	0.09454269268577252	0.09699850057262961	0.1276920747419995	-0.05732462982539733	0.13996920781563071
1233	-0.06565849324867581	0.07934885646730662	0.1029916441191014	-0.07403496393256628	-0.12377051630140173	0.14422314859276905	-0.05481864104695056	0.044316718566951366	0.07049152396406809
1234	-0.07339392788876961	-0.1413112332144303	0.15923420889848078	-0.07139924291861946	-0.253387414377701	0.2632546935087175	-0.19329443994451118	0.06920439627964137	0.20530949558627792
1235	-0.12139218254115902	0.09932077126665133	0.1568460314675145	0.013306504975542857	0.09759305811235386	0.09849603071385883	-0.01482377177404869	-0.0009367793086478859	0.014853341882626733
1236	-0.294232610694787	0.02982633119348848	0.29574049304877703	-0.03954484381685922	-0.06961006173971514	0.08005844969712281	0.07344064720450438	-0.012822693477482001	0.07455166081204319
1237	-0.25724062277516235	0.03296839890514619	0.25934466127553546	-0.17932517148095123	0.08898609170388568	0.2001900138453587	-0.0007716503179322469	0.1793604461902385	0.17936210609204667
1238	-0.15338503700018158	-0.015931283669197483	0.154210166250139	-0.07517580766822728	-0.03164499565155145	0.0815647461122574	0.058127289668688506	0.04879859401083865	0.07589522107262275
1239	-0.274782213169058	-0.07572368705067638	0.28502515933621436	0.038308037116825996	-0.05533184103047439	0.0672987246503662	0.05998327342105232	-0.057215396963682635	0.08289508272519248
1240	-0.1618507586952278	-0.10153093927723243	0.19106072260079493	0.08651126151227469	0.01962174768741325	0.0887085754070805	-0.0050390011089471946	0.1089067110823874	0.10902322344784424
1241	-0.18565350776838857	-0.014969305522088184	0.18625602018329698	0.0008065854880020605	-0.15686865940732897	0.15687073303966564	-0.03182833919507613	-0.0235533027257104	0.039595470008648416
1242	-0.2275869202529001	0.021746407248183167	0.2286235169408513	0.16558551952328887	0.11124921699635922	0.1994867227614422	0.1129192214338004	0.0009144549069736196	0.11292292414294157
1243	-0.19380067437720835	0.0041190553128591205	0.19384444280332394	-0.013774329313596616	0.15650237183517174	0.157107366275658	0.009608734372878654	-0.2088822209849648	0.2091031085848802
1244	-0.14329658265177223	-0.09342342936925876	0.17106094748594453	-0.08541850377065593	-0.024204166551847667	0.08878154349236751	-0.07071265868029307	-0.06123349992714375	0.09354048113497783
1245	-0.26182956336239593	0.05668947628404503	0.2678962802502159	-0.05940453978843758	-0.15689307723994217	0.1677627403009814	0.05199754022910656	-0.07402435758111241	0.09046186879107655
1246	-0.29890349316992637	0.10997899109448496	0.31849439039227206	0.1309503432641279	0.06896110363958753	0.1479987372114467	0.13884094305964034	-0.0815048890229886	0.16099644221019288
1247	-0.3625589639468845	0.035487097241078444	0.36429155412778386	0.06388524916600496	0.022761906400804374	0.0678190935061913	0.06707246193173053	-0.11991491108221863	0.13739832986408476
1248	-0.21138316635856133	-0.11523858153894519	0.24075459226124707	0.10688193402837198	0.003023438819485689	0.10692468846782036	0.15913211864089422	0.0404309689795593	0.16418798505300475
1249	-0.1418530200382996	0.09734911560208503	0.17204397578088673	0.14362706981110696	-0.06757520920671403	0.15872978322248082	0.1457795371325169	0.10130417614758128	0.17752241985594677
1250	-0.2160429175448409	0.06544162649551408	0.22573690150187073	-0.07439545057694945	-0.019348559297599766	0.07687034417407056	-0.06322153364762446	0.027184959787474615	0.06881848847079049
1251	-0.12748680750679708	-0.06729852131587735	0.14415955417376516	0.04145982141999104	-0.04006225378298884	0.057653282390078636	5.117529622089256e-05	0.11365633300811541	0.11365634452929836
1252	-0.14843799663832458	0.03768519233709351	0.1531470292479844	-0.03974576499557903	-0.018553816601186823	0.043863081806392396	0.16955212355212354	0.014214549379108838	0.1701469247888004
1253	-0.1869907376860332	-0.1855526614955776	0.26342992648607577	-0.19778947911690326	-0.037283404286854255	0.2012727758156898	0.0756978729689808	0.006063087149187592	0.07594029890517022
1254	-0.20801620219261396	0.1647107237322892	0.26533066706857117	0.07383532338724748	0.09900302064245131	0.12350406096978778	-0.030500927557235647	0.011915914953964237	0.03274592510590967
1255	-0.2768800255738098	0.15646112029182088	0.31802929224322285	-0.08907715221786443	-0.10486860850112893	0.13759420080878276	0.07299621591311319	-0.021824073409582704	0.07618882935063837
1256	-0.2259734285418011	0.03889175627956109	0.22929578956763527	-0.16102306714383346	0.1203132693028417	0.2010067434757989	0.2396728103418769	-0.13077641557548103	0.27303026734767744
1257	-0.10105334458565596	0.04690404088875457	0.11140811237805477	-0.07971361419372125	0.06821613555186244	0.10491759355539713	0.021724829844612818	-0.07327948824964683	0.07643200658040786
1258	-0.16521685239723805	0.10013494186231862	0.1931932061378471	-0.1141888665887482	0.07171134736297836	0.13483921756461167	-0.03946286470977709	-0.10012814831163099	0.10762417839601908
1259	-0.28097052910487647	-0.03447223185501838	0.28307732688179105	0.13386786224623032	0.17218423114277415	0.2181009261708991	0.08785990569560437	-0.07321675332267194	0.11436807245010945
1260	-0.15076920859137494	-0.013648097643157171	0.15138568237632868	0.0350231591793645	0.02682664567873068	0.04411678362341551	-0.0569249972663836	-0.05758058778142774	0.08096900272964022
1261	-0.15746098751801318	-0.1768242843111248	0.2367715990406987	-0.06740102062753883	-0.14806828982653855	0.16268717230866647	0.07345933064623966	0.05286625978210345	0.09050477712442816
1262	-0.1331845794113482	-0.15298194564585008	0.20283394165318472	-0.04724572701996391	-0.001492008790591353	0.047269279790114735	0.12728271311359235	0.21798748799193687	0.25242708645981693
1263	-0.05315012786745869	-0.11955115373109822	0.13083353717898133	-0.030490205304349188	0.03303433632898885	0.04495464376678027	0.01997196906572232	0.37020323403812105	0.3707415731215559
1264	0.08052697814396842	0.07815408091114656	0.11221699769671799	0.05086094991084454	0.1826211055276382	0.18957137022760107	0.19440488316092527	0.050369813775765535	0.20082424339859545
1265	-0.22935644751712753	0.08550126409095109	0.24477509305243342	-0.03706368639396639	-0.14336951527062564	0.1480828644983762	0.08273147361783614	0.08403609762226633	0.11792608884618277
1266	-0.26825630414817925	-0.058703111534030905	0.2746042607444708	0.027868930523122993	0.03009153718087665	0.04101436209927856	0.04939493318143488	-0.07310262359898809	0.08822614692399156
1267	-0.4068250146460423	0.008409254929327882	0.4069119168938395	-0.013007074856815105	0.05524254299663272	0.05675317218504713	0.11052838566444656	-0.040577164605137966	0.11774137049049964
1268	-0.270121270282134	-0.010942623439614881	0.27034282248022584	0.03906688304494885	0.08696781229184021	0.0953395076853057	0.13341170806347363	0.10307508145255966	0.16859168504070812
1269	-0.4142275345219112	-0.10000473847915446	0.42612838215071436	-0.17080079971440723	-0.16727737380232255	0.2390703515061686	0.21037477567969817	0.018286955429929384	0.21116808229744277
1270	-0.31642212198675984	0.012580591380903736	0.3166721183844533	0.056569804996700015	0.14819976066237614	0.15862947991388687	0.1818935929986968	-0.1291363804880241	0.22307282205486909
1271	-0.2733541561619575	0.03643063507313013	0.27577107510188126	0.16557401002679734	0.046736746583219545	0.17204382080603206	0.054636288292475126	0.13276542349250608	0.14356803848183947
1272	-0.0840254602552113	-0.06286289366623933	0.10493817880634775	-0.09119361420406086	-0.07550579012309944	0.11839509961866088	0.029859869694328304	0.05564261970540872	0.06314834080039637
1273	-0.15243184529982184	0.05887163473411287	0.16340543698964127	-0.18804161097792038	0.005556503781056407	0.18812368854942338	0.04798646950644148	-0.006728092684241945	0.04845584058563413
1274	-0.2824277848355635	0.034110884776774056	0.28448023851821014	-0.0048383535959342795	-0.021374185790095944	0.021914960271668973	-0.013227136613398716	0.012794414687058284	0.018402559337600995
1275	-0.21771924921027358	0.004160053755645945	0.21775898953644846	0.05047962855661614	0.022055907108657867	0.055087711312049266	0.20743703890242832	-0.010264899674777622	0.20769085987096497
1276	-0.3455097083425181	-0.05784610640139254	0.3503186129578803	-0.08238725356058534	0.07685639081088828	0.11267015735203433	0.1757104541525215	0.2357518448336072	0.294029073462021
1277	-0.08653375243361196	0.04946092741245904	0.09967182977522879	-0.05716978567166477	-0.0017899832540950477	0.05719780095243197	-0.13242386053635066	-0.11079280542943458	0.17265898347400113
1278	-0.19197347240812043	-0.0023480947972743227	0.1919878320561185	0.07410860522369053	0.06423871643227029	0.09807496141761385	0.08695681357801244	0.06537510937443815	0.1087905894522176
1279	0.06489070013274809	0.005557976435175934	0.06512828928946471	0.031669905425948164	-0.01802587928323064	0.036440571258174646	0.10977504751708864	0.27183762145102025	0.29316591461752034
1280	-0.13721187695566447	-0.2643540716331717	0.2978425328369548	0.12294314062958528	-0.15100851555456857	0.19472695652595293	-0.007235292323886237	0.06893996309104584	0.06931859754789367
1281	-0.10638281683459165	-0.05399814274417847	0.11930256970192617	0.15623037191025943	0.1059645043174949	0.18877607179531622	0.04380976179909453	0.14614177971647255	0.1525670836307471
1282	-0.07518105745462662	-0.09796851071068133	0.12349097331734311	0.028152241128523398	-0.17234205861817095	0.17462626906999876	0.1359497228188481	-0.0727267367573617	0.15418010693308073
1283	-0.19160889040889717	0.040982628764582654	0.1959427027071546	-0.2053480725877279	-0.07697335298691564	0.2193005426020261	0.17254755283145212	-0.16988411165338466	0.24214307625943474
1284	-0.21131995445050145	0.14242460673163113	0.25483502850201306	-0.05755391793052264	-0.01749995723536277	0.06015564788440784	-0.1916564469016215	0.031871901064068245	0.19428847551100864
1285	-0.42992722090261287	-0.10428881076801268	0.4423952659381093	0.030539195214976944	0.03993061811076412	0.05027023679162606	0.05395105863202669	0.08914386088721361	0.10419858281855505
1286	-0.2646125369109596	0.16932656333658316	0.3141516826977565	0.04544031363793782	0.07524721515199403	0.08790315973640901	-0.021221885101414255	-0.0233680472590275	0.031566343468285504
1287	-0.2819961210938909	0.014839274542175858	0.2823862892934755	-0.25526505812213274	0.0709822005699824	0.264950415541952	-0.025187674618858524	0.036996202523803916	0.04475642919053982
1288	-0.26456855848741245	-0.05164232604667259	0.2695615921818578	-0.20866151716677636	0.032689112830603446	0.21120655019196927	0.13294065488631326	-0.02460743507839826	0.13519890377787622
1289	-0.21330716170307187	0.03811681701332878	0.2166860331748404	0.051761220021358696	0.12535445768778744	0.13562066199624156	0.1511894576201519	0.06437040589211872	0.16432224818992655
1290	-0.2258269614268274	0.023245276995262944	0.22702017401513083	0.13552579830629785	0.08971861994181812	0.16253206690011585	0.2841829686539911	0.049981588087383594	0.28854482982845525
1291	-0.02397476986147977	-0.036697956329018566	0.04383525508808489	0.010282246891344257	0.040152802552734575	0.04144842764175074	0.0277367287116072	0.014568263907305751	0.03132986487194292
1292	-0.15493253906510482	0.15706428238013737	0.22062021770623777	-0.026227459734352674	0.08240039274347682	0.08647372068088847	-0.028517833067977238	-0.05759346687331374	0.06426720959696712
1293	-0.1830499557761007	0.06567281206565813	0.19447417451745017	-0.04147483333247267	-0.07329921662389167	0.08421957585759135	0.2551675618020503	-0.11495143643640948	0.27986481975196
1294	-0.2365258807223398	-0.04784391341915529	0.2413162495621423	0.0158497368542293	-0.15257401556819195	0.15339505984532614	-0.008902419385198415	0.0032264952796054697	0.009469072958810323
1295	-0.17650731657945912	-0.029744390423961976	0.17899598198779346	0.06617065287424892	0.010771644037253203	0.0670416558347841	-0.027523873942959465	0.060797537166010586	0.06673757683854248
1296	-0.16448756032548698	0.15299504962883412	0.22464114207499955	0.07048858871330926	-0.0640214214945508	0.09522281002457868	-0.02620580796927639	0.09085401800092682	0.09455790267468565
1297	-0.2735024591784968	-0.04451032468034979	0.27710063908232957	0.17072221754433237	0.1453251376702986	0.2241996235548704	0.0328510121659665	0.22307460627586595	0.22548052901627916
1298	-0.1366126742161286	-0.04421242285003365	0.14358886130460213	-0.037634575576711876	0.15140503593749333	0.15601232703242676	0.0386164963605823	-0.21500209966405373	0.21844252482316384
1299	-0.19681166548094384	0.10844556366853585	0.22471153052028597	0.013652134751545643	-0.01667174350917184	0.02154826709761074	0.012557769860788196	-0.11347441067642292	0.11416715579464175
1300	-0.12031012233842844	0.019826286388755276	0.12193279775784922	0.038957860024489206	-0.0634024271742416	0.07441493552555632	-0.11045120015993802	0.15345441141557647	0.1890706851938494
1301	-0.11860418150564964	-0.10946621605352054	0.16139951774308722	0.1164053483355541	-0.20072972667027977	0.23204014370415932	-0.1875888171676502	0.1698993772324123	0.25309160932421215
1302	-0.16311793260877525	-0.23072952422030174	0.28256605119066897	0.02643291037582037	-0.043852710540142996	0.05120311487257119	-0.07999232507635524	0.13515020471716252	0.15704887744333682
1303	-0.27833944371010205	0.14214469362214308	0.312534733829349	0.14052912561883715	-0.0117256027281019	0.14101746312613975	0.09284681135570048	-0.09384969577372142	0.13201627087499895
1304	-0.1188855677203143	0.031325785390439696	0.12294341398590379	-0.05556976981007379	-0.031482415142446124	0.06386815935930759	0.0035964936630793055	0.03365196359453845	0.03384360235608365
1305	-0.18300068962287844	-0.03683940407218053	0.1866718888714701	-0.09214242703556974	0.07039174839865073	0.11595354717568686	-0.033449872152436	0.11454348653010991	0.11932771787597292
1306	-0.33455154119394026	-0.1654932158701895	0.37324621661082896	0.002983474184873578	0.0010907808923797159	0.00317662102980317	0.16103545684359433	0.16783124271412292	0.23259351751885082
1307	-0.14366343771155804	-0.197462467981038	0.24419379516331938	0.02798349244867333	-0.01147352086592803	0.030244297490367385	0.21067103413633426	0.04172329321846213	0.2147629340018111
1308	-0.1661393920308022	-0.014720714098361197	0.16679027851745515	0.1263391436084992	0.03720973389494484	0.13170475885199287	0.032440154530111676	0.03940447950932467	0.051039951325783144
1309	-0.10734776082148931	-0.15438363448142262	0.18803682710863096	0.07483589267579993	0.011804782574645884	0.07576122837057561	0.08127065514244489	0.051931999403725594	0.09644610904204876
1310	-0.10511980475055811	-0.09809562933304318	0.14378082572109976	-0.2081567072113198	-0.10340745249338164	0.23242701217420939	-0.23083637693936176	0.128421283052362	0.2641542330898863
1311	-0.20393144450623904	0.09573481549078433	0.22528468424519177	0.01293388190902491	-0.05227142936413619	0.053847819166670814	0.22400385636552694	-0.17301679840899686	0.28304158740073354
1312	-0.10815862481815725	0.02226542284073793	0.11042661444068524	0.10011793815132763	-0.01688065664203258	0.101531069670024	0.013803184204852067	-0.007853713934392792	0.015881080465646947
1313	-0.14418003470019908	-0.02987327806705841	0.1472423008127162	-0.02746145169159435	-0.09585525519261867	0.09971138990632826	0.07136020131397328	-0.020611620475626462	0.07427729956185845
1314	-0.22495997446788	0.1995007162901076	0.30067844271389865	0.048275515889284845	-0.1775944921000347	0.1840389335402862	0.24367351393954684	0.04685203114656264	0.2481368457488831
1315	-0.376163135299321	0.0289391536917538	0.37727467311576884	-0.032250550820732006	-0.07121835591100827	0.07818025484038578	0.13509942952783136	0.021352755949580974	0.1367764455064827
1316	-0.16155614630201048	0.14807175896825236	0.21914751701059457	0.014203335519383482	-0.1460041941057003	0.14669341988082218	-0.017562889771485797	-0.1648458837855062	0.16577883006629637
1317	-0.17950359971709157	-0.06650381200671095	0.19142700781973737	-0.08690666679075729	-0.008499232521669878	0.08732127854158529	0.10740455905087129	0.20936794361956731	0.23530974293555804
1318	-0.11846884316647624	0.08998772394665984	0.14877048518541372	-0.05859545885209031	0.017412986556967158	0.06112806146869151	0.0182831417926898	-0.01179496079834757	0.02175762795081661
1319	-0.2863775170905022	0.043872909090198434	0.28971868156361213	0.16636980188066924	0.09098594959049494	0.18962424423236926	0.08414799437038645	0.07339745901456232	0.11166052098370732
1320	-0.14935034068813371	-0.024314565949736494	0.15131662955863673	-0.020396382657269226	0.06592678845811646	0.06900980989615166	0.12511136728932018	0.020818730172107613	0.12683167487257352
1321	-0.08735224820740829	0.13799501065386457	0.16331882387602742	-0.05411215368597476	0.13281406333324866	0.14341443649654917	-0.12781581733923256	-0.02397253318300907	0.13004447512027004
1322	-0.18611618097424196	-0.18876983395769778	0.2650910844084606	0.11630536726632833	-0.04501868347932403	0.1247141544379269	0.03151730432982275	0.012772334833983916	0.034006955308143405
1323	-0.2753175596566907	-0.14688847870415594	0.3120512519304108	0.038910765777189174	0.1673039533376539	0.17176920706510568	-0.042883817912541894	-0.05302846415672825	0.06819853260574939
1324	-0.1663206474376687	-6.974998996275581e-05	0.16632066206321566	0.0071494077215884634	0.22626041313767756	0.2263733389425575	-0.058757636633116256	0.22080073401191563	0.22848506297548213
1325	-0.11179625160082748	0.22233057998141112	0.24885595967721202	0.013177997717626717	0.01039014437826992	0.016781380278364143	0.03350053880299583	0.006227588125714108	0.03407446190264147
1326	-0.2285106887485047	0.14337204527616695	0.269764115921646	-0.13618951903994836	-0.20487709176148186	0.24601261720687237	-0.034528829395382266	-0.22937034707872908	0.231954728726172
1327	-0.18886257352600722	0.08582176588218542	0.20744745642693027	-0.0014667631758500813	-0.11629989566899998	0.1163091446397673	-0.050078806775586064	-0.1055174542716539	0.11679820222947379
1328	-0.24939735902739588	0.005987845358515376	0.2494692305312968	0.15924415381226883	0.028512611360477568	0.16177660377810868	0.13738594386856914	-0.09832488915146416	0.16894579426344222
1329	-0.19406807011669225	0.11485080816603475	0.22550637236053597	0.03293689031408002	0.1190640701024709	0.12353579049379919	0.023175340161356608	0.060380102788608704	0.0646749812861012
1330	-0.15993941485044347	0.01954653366041409	0.16112939955464353	-0.23817174391073473	0.1236143263181763	0.2683398614976485	0.08255340162583205	0.0035759009686147894	0.08263081258061832
1331	-0.3324564704445016	-0.06642730118683407	0.33902786180988453	-0.10732652846797135	-0.04122985683320816	0.11497340913216893	0.09665859382774016	0.05175214404436744	0.10964108798231163
1332	-0.1939166912135017	0.04737187155166106	0.19961908061480405	-0.1050159308859685	-0.09685072430602688	0.14285800131056203	0.159976987559084	0.0022094901176651542	0.1599922447966131
1333	-0.20342313084464947	-0.05538462744660759	0.21082795621083772	0.01046251978992344	0.08051585028235037	0.08119277349028298	0.3039320957076247	-0.16565753780105205	0.34614612323632304
1334	-0.4185041742281888	0.03994705780672906	0.4204063644544792	-0.04525215665095097	-0.19225838940869083	0.1975121413472752	0.4597645243328778	-0.04685806948777326	0.46214618521757633
1335	-0.20775176438236528	0.037726261711439536	0.21114939362144955	0.022926069306664514	-0.0627119794607092	0.06677122899673478	-0.07831630495060672	0.14068389243451043	0.16101366777898493
1336	-0.14836973670319145	0.04352716907232744	0.15462274482373328	-0.1079419250041006	0.05609446559620372	0.12164722867420599	-0.05079632470853378	-0.22731383001776967	0.23292025227798954
1337	-0.08055899369149203	-0.054689569295145325	0.09736888853362943	0.15374690488973403	-0.028914748654052965	0.15644223679332886	0.06391195059934617	-0.13548613633611817	0.1498039738081152
1338	-0.1976661304179164	0.0939132991419019	0.2188415108477116	0.016509982211461736	0.07661306750432387	0.07837181652255401	0.021592723099059335	0.012758502147195892	0.025080372163758906
1339	-0.30181407381028386	-0.018704482089907503	0.3023931097102101	0.3124128608548676	0.07963955507530336	0.32240386840128815	0.0667562186851211	-0.033697882352941175	0.07477927525864621
1340	-0.16485869835150543	0.03634549699234487	0.16881761037810364	0.058241094294431923	-0.04029522192373614	0.07082181849187479	-0.019705086425283732	-0.0197036621336862	0.027866193362322753
1341	-0.20516643792411657	0.0604860848207833	0.21389678283559424	0.09372608103117515	-0.030164474264741933	0.0984605188546693	0.06546135084094555	0.14834563720643865	0.16214689800334042
1342	-0.33571845904140885	0.11190510454572151	0.3538779961576122	0.020195397081889305	0.11967422401430267	0.12136628014700244	-0.0065455484590115935	-0.07116156100197321	0.07146196169198565
1343	-0.06897279236807578	-0.14119610681297617	0.15714193159749268	-0.17341548064045414	0.07555713664621105	0.1891608041427556	-0.012387393469507766	0.1459622249404457	0.1464869230564069
1344	-0.2119341450741095	0.03885055470430951	0.21546565259717437	0.18902272398278272	-0.22986089980117994	0.29759977056321685	0.0625753552331448	0.1025332070834869	0.12011966382478546
1345	-0.22247639085629814	-0.030782490838336552	0.2245958731380802	0.0753754933710997	0.0027476727840200564	0.07542555738385191	0.2527751457648755	-0.05227218104357624	0.2581233333650921
1346	-0.36287259252003184	-0.09692932913024155	0.3755952785217724	-0.059476701788219226	0.09539147730989421	0.11241446525678456	0.04348772305994318	-0.09728251779013762	0.10656017231839837
1347	-0.12272187824094419	0.023564581414206663	0.1249637903402898	-0.19496564525745466	0.0646297846220556	0.205398665747733	0.10961201663650673	-0.040711289198378235	0.11692819702413877
1348	-0.16868590228506414	-0.027419107995057146	0.1708997984579584	0.14047305837137922	-0.10372169739963596	0.17461635272697273	0.02902621400813459	0.07396870532924506	0.07945999287522441
1349	-0.0798704891694775	-0.1666628503705791	0.18481288032444507	-0.057633304306300745	-0.08791044692266638	0.10511824029827367	-0.11593187320975601	0.08567193151314134	0.14415227738442193
1350	-0.15584168588628516	0.10648771928676445	0.18874921302823044	0.18070349841166167	-0.20019570864533373	0.26968885052634406	-0.058717577648122535	0.1309782544694203	0.14353765035251034
1351	-0.19393411104564828	-0.00030767851795311435	0.1939343551131059	0.01509573852977912	-0.10386581230677171	0.10495707831254157	0.0725922570741957	0.0013814240239560136	0.0726054000709319
1352	-0.28246999387959504	-0.018628423477669583	0.2830835841294967	-0.03993819494938767	-0.17718605240153265	0.18163137554248154	0.06713506137167291	-0.026733727914062182	0.07226208323568728
1353	-0.15927954387325982	-0.060346645799293705	0.1703281854412214	0.07536347753584034	-0.13379984531120148	0.15356448922715354	0.04617310850658803	-0.02155982108419494	0.05095862865446488
1354	-0.11127138777246662	0.07421551935824895	0.1337507571957081	-0.013561105545391295	0.18052822117539924	0.1810368532215668	-0.1023620764552563	-0.08234954658992182	0.13137519750621668
1355	-0.14809762819439642	0.002941462989621102	0.14812683646566208	-0.03822360847015098	0.1534785205251977	0.1581666858320137	0.1727910190093923	-0.012649031314209885	0.17325338162209716
1356	-0.35454961404856883	0.11190276456890802	0.37178980289964053	0.02131658179174934	-0.06785717821187098	0.07112660046819304	0.32486703608494005	-0.11065169963251613	0.3431943906391512
1357	-0.3395553935217507	-0.00951258285076298	0.3396886140308556	-0.020359999052908962	0.023439082547340624	0.03104706350197232	0.12209748873474761	-0.1206158865373905	0.17162747111267615
1358	-0.13864080844768137	0.050113739546756235	0.14742001444304229	0.003290095388690432	-0.016180919004188683	0.01651202190789476	0.11301746081364714	0.05907711960853567	0.1275266737196791
1359	-0.016760863135906676	0.07341799542878781	0.07530689600456324	0.11073504660959642	0.01441040801554822	0.1116687530458009	-0.024337427572292826	0.07286600040038448	0.07682294185453607
1360	-0.21509358048094881	-0.01788255861116112	0.2158356649550672	0.07153814988996315	-0.1637870179202873	0.17872854872375413	0.08495348152131013	0.17702090114001018	0.19635043535223656
1361	-0.1213203182099286	0.005902077359869568	0.12146379760126148	-0.09903666976098768	-0.04264240161361757	0.10782688149401329	0.26445097027659825	0.009723981720886359	0.26462968748940924
1362	-0.22574214204879478	0.041647367087814365	0.2295517760378373	-0.06671975127052228	0.10305163518389181	0.1227646721319871	-0.12363325550729021	-0.021019313692992907	0.12540731005589484
1363	-0.13913043682542936	0.00539478453793547	0.13923498896270844	0.049796966760328895	-0.19326307097391202	0.19957543060406174	0.05992242909153001	-0.014867452539654468	0.06173927966253186
1364	-0.0421273568309738	-0.06849323318323498	0.0804116731915037	-0.08083758215613175	0.11709881368257155	0.14229141525304664	0.03688458018496971	0.027052625769749036	0.045741849727132265
1365	-0.05480601131218223	0.055447626704650615	0.07796241519558851	-0.07282822178576824	-0.13148606284937303	0.15030813222213335	-0.0516804799421579	0.020204402485584524	0.055489547545923265
1366	-0.21494290173677918	0.019536737502869432	0.21582894875174352	-0.13479188976550038	0.0012838964530017263	0.13479800420131166	-0.06836287129489037	-0.07314978188743052	0.100121789645713
1367	-0.3169332120569368	0.016842375997434378	0.3173804129652084	0.2012497287291104	-0.08327218756268324	0.217797407089743	0.22924310267982326	-0.19385875067519504	0.30022260964094527
1368	-0.3401915433545345	0.07152118421696922	0.3476284884208108	0.06766107098622104	0.13779977459571383	0.15351481493859798	0.1888839562098905	-0.17320951302378257	0.256278528783501
1369	-0.1051021115132088	-0.10244759322597558	0.14677180656491878	0.036467155196550985	-0.16025333204878472	0.16435018661646658	-0.056334083078426744	0.035655906178435406	0.0666698774687075
1370	-0.24896502185983727	-0.05682277381343268	0.255367205673559	0.004248445710564256	-0.08548311617475057	0.08558862332051798	0.3685121595304354	0.02162339088970983	0.36914601820330434
1371	-0.1539956198134733	-0.028902425043715173	0.1566843996546669	0.2250957705104763	-0.21381313509786876	0.3104579885299853	0.05705355467835236	0.0949551759516943	0.11077722483188035
1372	-0.033288759265601604	0.017081877940738524	0.0374156658022474	0.10605613408635894	-0.17502714598109712	0.20465191278762096	0.24431997858436658	0.12474643990112781	0.2743244907103102
1373	-0.32170592682745985	-0.1913857812026355	0.3743303629181822	-0.04305163972358223	-0.010098637299732392	0.044220200793310176	0.15810117173490756	0.3289166345175885	0.3649412733116489
1374	-0.28219662233502035	-0.03918882685692939	0.28490471706820947	0.1340645940186522	0.10018651198781366	0.16736383287219006	-0.026713242242018747	0.1645423195800474	0.16669664736839554
1375	-0.1949369056380973	0.0356385606165907	0.19816786869363776	0.017262538181710346	-0.023914737398799932	0.0294942348490102	0.22279348359061935	0.008520746326699693	0.22295636220661555
1376	-0.24140233247103843	-0.12284782718521808	0.27086283385984683	0.027586161705609225	0.16805252927581177	0.17030164095993203	0.16423648383340103	0.03252045365914454	0.16742521473229643
1377	-0.2562996127833326	-0.007940049250293159	0.2564225729045384	0.14846439151208166	-0.026204688712765985	0.1507592824922752	0.12604492845992554	0.036480807954849856	0.13121803740151877
1378	-0.1622616501040709	-0.0916573044391779	0.18635961083762778	0.12803776695935662	-0.003987069016783298	0.12809983016102366	0.16871927494378555	0.053644942352629954	0.17704229318886971
1379	-0.2576741396891288	0.01244213135580625	0.25797435705357963	0.10939308979502642	-0.04546939139359865	0.1184665085524469	-0.002099016225179724	-0.045228409308819204	0.04527708998731756
1380	-0.18663578408829884	-0.105990992529329	0.21463225852514897	-0.15753440795464488	0.11626402496090381	0.1957917597595214	0.009995576815206604	-0.029891979164471633	0.03151891454726673
1381	-0.07149974112889074	0.007521087964451269	0.07189422609408494	0.0416505951438714	0.057524129193681536	0.07101969807968807	0.05066678467161152	-0.031186119895293303	0.059495353962162933
1382	-0.1912445041322973	0.09833360880210412	0.21504408613317766	-0.045897311079329255	-0.14877214299820252	0.15569108419106836	0.15449485370425936	-0.15649941779002452	0.2199107264089616
1383	-0.149103499488219	-0.09657605979439485	0.17764793521187872	-0.009229753772992315	0.015603589974643913	0.018128992658360085	-0.166760957186292	0.16157196878293614	0.23219543048493096
1384	-0.2285241646142201	-0.019207518553634964	0.22932994261895978	-0.020286375215312	-0.05606606857929908	0.059623326520038204	-0.004960439468577399	-0.05646034333482609	0.056677829256313796
1385	-0.1676488718921213	0.040259227143869786	0.17241505043621513	-0.12351835699268499	0.15702868660191477	0.1997868687629263	0.05655315797361632	-0.1102497425088408	0.12390829431500743
1386	-0.15550119178266605	0.0857437999039365	0.1775742657813789	-0.0005610599320801645	0.12065298703783424	0.12065429154986235	0.0002524129265964477	0.0351547699663047	0.03515567612305745
1387	-0.17132591887007925	0.022405853816750438	0.17278481635240572	0.11067964768251753	0.015060823716482331	0.1116996545301066	0.028548051729974225	-0.34457418992001154	0.3457547738160812
1388	-0.2543446207218568	0.03423138752328433	0.25663782648299227	0.18469495218120865	0.0633664677406785	0.19526273222289345	0.12512727093222673	0.12970313268820732	0.18022135433982728
1389	-0.2328771356369829	-0.11355229416658165	0.25908663379838726	-0.023627716885630277	0.21057590764449738	0.21189733808033404	0.18334405497650175	-0.07414603388549797	0.19776925149318816
1390	-0.20658897533633983	0.09019165449462387	0.22541858679132123	-0.13550532119021372	0.13979104116126398	0.19468751182295485	0.006500657855030479	-0.14784151125595993	0.14798436067028942
1391	-0.08022914558594836	0.06215905823139568	0.10149120317379894	-0.006027197406558582	-0.03408186762723647	0.0346107036845265	-0.001977064817972745	0.22999239590148382	0.23000089338478524
1392	-0.22213704381767968	0.03313741084756554	0.22459508951385845	-0.06157673357682367	-0.19168166674064566	0.20132946998008777	0.11433028388304275	-0.09821511196278172	0.15072366115059338
1393	-0.11054545423706007	0.13346124337151033	0.1732980119180467	-0.010584488642715847	-0.12498311707027371	0.12543050248017634	0.10831314875367297	-0.02500639159488292	0.11116230392328111
1394	-0.21366017543075913	-0.12527090472732988	0.24767613961846735	0.028261266101600936	-0.06465044126241777	0.07055762692360641	-0.016642165949746195	0.06295632183274368	0.06511881560813963
1395	-0.07924128897393266	0.20122054637972173	0.2162611619399194	0.09965542772723696	0.02658485484013644	0.10314048081315927	0.06548310041913438	-0.08838367234141901	0.10999868170599933
1396	-0.26586479673298147	-0.03781805012163049	0.268541049109576	-0.02804723014881304	-0.01335634988548712	0.031065080094602026	0.05301956464673234	0.15170243952066176	0.1607006670547732
1397	-0.20002291415732154	0.0018687179506018522	0.20003164323367972	0.08755053709770771	0.03568893467213942	0.09454520931347782	0.11952261515547598	0.12331872036429482	0.1717357339807041
1398	-0.2728142357183421	-0.15840532067648866	0.3154676731920472	-0.11059739584721594	0.023320834555001734	0.1130294001246027	0.08004587309606416	0.043445799408827396	0.09107622788622327
1399	-0.2801719797542216	-0.08275200475218226	0.29213735216487663	-0.04538151708967044	0.02680057070787137	0.0527043896049244	0.022701502870727888	0.11016341297481899	0.1124781569499171
1400	-0.06302269030880647	0.04025001690608909	0.07477916390746948	0.05665692881497014	-0.1278218693473772	0.139815728250446	0.03877545940103657	-0.16291378696335249	0.16746473728669578
1401	-0.14280597481435536	0.10047316485926172	0.17460928755227967	-0.21835742604739264	0.12837830692182775	0.2533001286974753	-0.2508901898618283	0.08836527343974804	0.2659968212572957
1402	-0.07516200770707475	0.046472215451617255	0.08836851368864307	0.170323149186747	0.10524463712290344	0.20021590544215637	-0.10678467265021994	0.21518998050242513	0.24022842051191348
1403	-0.2986154355060341	-0.028338991873064455	0.2999571249076108	-0.17326355879231897	-0.03449170700507319	0.17666334837057512	0.07353684668357117	-0.01893047791071735	0.0759343849260084
1404	-0.21245420734061807	0.10070255662710278	0.23511230322542712	-0.0626004740902018	-0.09670242079625825	0.11519625664132767	0.04128094975611944	0.08384030150174017	0.09345219616825468
1405	0.005079721357552252	0.0004062180009491353	0.00509593780718207	0.1834460780224739	-0.3047111568499559	0.3556702864320634	-0.01784462713430948	-0.02391556160918422	0.02983931642389316
1406	-0.09726650863353821	0.08399763595516058	0.12851605560323523	0.09958656279496851	0.07518746725813019	0.1247823654288081	0.019399485985547124	-0.11424896441205817	0.1158842781646034
1407	-0.19247071629543935	0.04291970498326836	0.19719806719927632	-0.01616174034288113	-0.003603542255439196	0.016558604038307313	0.035378246327731004	0.002410098870796943	0.03546024379206422
1408	-0.22154825477420242	-0.13073743449931843	0.2572467802965831	0.025291178001254237	0.12641259028924565	0.12891775156404106	-0.10767062561658403	0.08823487207082548	0.13920616462650473
1409	-0.14875737224464516	0.03276919862034313	0.15232391859242406	-0.1060153170512231	-0.020743154520290692	0.10802557988237793	-0.26102630999373166	0.13063461180085775	0.2918906238804263
1410	-0.16529171029876086	0.06605846998111921	0.17800300826035476	-0.035728741397058554	0.10735614095850918	0.11314541070375404	0.09215230208111015	0.052523650214717714	0.10606969694840368
1411	-0.15405074692907164	0.01152896746128117	0.154481551390864	-0.013273236635281493	0.03913910911505855	0.041328545499408016	-0.010930201827103504	0.051813901743160945	0.05295422292727137
1412	-0.32658775977189763	0.17042983387310934	0.36838280783288785	0.11243300237237502	0.08333875567862037	0.13995187823150954	0.048664695589998655	-0.1687416902286875	0.17561893581872534
1413	-0.34943993777884413	-0.020511834973492436	0.3500414339601275	-0.04551219552043353	0.10816222656220545	0.11734746352599204	0.20830215208621997	0.13702953402180068	0.24933286938946206
1414	0.018616001549006993	0.12208849469302148	0.12349961963536797	0.05022128414305371	-0.013467404681117245	0.05199565722079409	0.02422015640225272	-0.011551915597284843	0.026833984611242073
1415	-0.16977446965000803	0.1325086767718412	0.21536462096817524	0.03898061241243432	-0.02598643416155867	0.0468485101628798	0.034932389638864865	0.05630610486518115	0.06626197469869315
1416	-0.2557570469289427	-0.08158798178763604	0.2684553330183497	0.11469314669843073	0.059753585213708986	0.1293252057623715	0.08709112906435308	0.11624865682333745	0.14525362293221428
1417	-0.06306925128658394	-0.1169941836970982	0.13291113375786331	0.1319107876822916	-0.15288102674035065	0.20192341182771856	-0.08104864612956424	-0.10747116596483142	0.13460659178983647
1418	-0.2103347986356747	-0.00014242896689028707	0.2103348468588133	0.05156952471756579	-0.16750513892199462	0.17526376535060617	0.11827329827828117	-0.10770183973459567	0.15996330631691694
1419	-0.38107267398567485	0.0901847829446691	0.391598873764174	0.058154835755109206	0.07202893140273607	0.0925751148026498	0.1192810778302376	-0.12873379832850593	0.17550033151087677
1420	-0.07877288037422012	0.003187902063121313	0.07883736044550987	-0.05573559253612454	0.010152097307675212	0.05665263767113945	-0.034510239279715964	0.029335881858962094	0.04529404574098269
1421	-0.22899198834626242	0.0989465270180609	0.24945489759816433	-0.09479116092116147	0.025825592843002655	0.09824624895879781	0.20334653063377411	-0.17678015705693273	0.2694457931567428
1422	-0.2973706624858189	-0.06823481017003144	0.30509883681553923	-0.0419211042169553	0.11043770149205373	0.11812647835949736	0.16399344660504844	0.1608747530743927	0.22972709179839826
1423	-0.14773459031818711	-0.09826301945938869	0.17742922580499185	-0.05752815707279192	-0.23063127203903383	0.23769785968437887	0.25830535955041567	0.22172345477061978	0.34041584741002967
1424	-0.16189058894626965	-0.01347731018569388	0.16245060996872696	0.19787200138283448	-0.2262785142091645	0.30059157493841293	0.027006494172858345	0.11402154717541771	0.1171762089666014
1425	-0.09237220675244451	0.16912064125844242	0.1927029213063028	-0.08747472571851653	0.0912802853873595	0.12642752129155854	-0.1850255060062531	0.14140467602702259	0.23287275554512
1426	-0.2890928263718777	0.09549884603961341	0.30445802970947966	0.02827164007071993	0.0883873446489563	0.09279875175012711	-0.073476012726623	-0.01450589618072149	0.07489422855072837
1427	-0.15043597852269516	-0.07309733417663603	0.1672549069468863	-0.12264603391237204	0.0949091283022335	0.15507995444132852	-0.11582209359471414	0.02593193856326604	0.11868960696839352
1428	-0.19445276459868424	-0.031411807180910384	0.19697354972290568	-0.0006981856793377381	0.06718578511528066	0.06718941274337424	-0.12232379802249226	-0.09579998490452109	0.15537293416278766
1429	-0.060711325003461686	0.12671581526446357	0.14050894214182102	0.01141419601772074	-0.07158998559873254	0.072494206035777	0.11427055472864302	-0.0333226706256433	0.11903008046547273
1430	-0.06785254806402252	-0.029446786908310308	0.07396675968300843	-0.08440382508147666	0.01827275119824847	0.08635912878635124	0.0007755438974483195	-0.12792442486789013	0.12792677572000843
1431	-0.14643909410701464	0.08484849585655752	0.16924442540894322	-9.956927120989701e-05	-0.02471254543846987	0.024712746024839236	0.03806246472301319	-0.03371018890870421	0.0508441546006141
1432	-0.1241882393112363	0.03401285334504036	0.12876176830059502	0.0974618608889795	-0.015433748959432805	0.0986763139506416	0.01777717215641888	0.014167353457190189	0.022731954466343483
1433	-0.06370612827313181	0.04406209570799697	0.07745927354251012	-0.11665433044747886	0.035806738038092124	0.12202604353611629	-0.11265935931526536	-0.26742446408647924	0.2901861044799814
1434	-0.1900098766836901	-0.004058535945089831	0.19005321610372372	0.05212786307859365	-0.014513809730106844	0.054110671609418695	-0.25822846222704093	-0.03895746541815954	0.26115057498682515
1435	-0.1329335508038218	0.08926945326324276	0.16012608849038484	0.03372155938775211	0.0848324807230628	0.09128906480609009	0.09764163986133015	-0.05685533455144193	0.11298857863415258
1436	-0.2368626125619075	-0.09777294304548534	0.2562487963316667	0.27342731436958206	0.06705065526473634	0.28152848277712994	0.07893014291708228	0.13228598170772005	0.1540439820872152
1437	-0.0773315645038299	0.12591348155487872	0.14776459557648033	-7.157984842781135e-07	0.07409672872713319	0.0740967287305906	-0.12226218080192243	0.03535867691560164	0.12727245140902987
1438	-0.17252409638997307	-0.07729659503722122	0.189048479072234	-0.052605172442879884	0.13763213685210907	0.14734282901526904	0.11366325923522096	0.23494041502154434	0.2609910632770182
1439	-0.2971094506658799	-0.0006621059755031983	0.2971101884138337	-0.04852533656275637	-0.10738056322515523	0.11783587589134448	-0.10010708040789482	-0.06049131325230336	0.11696421045251838
1440	-0.1502247518608238	0.04952833313650543	0.158178797109242	-0.11211564384763142	0.011798651668665214	0.11273475851115054	0.01921948306479976	0.07092157890106777	0.07347964944866371
1441	-0.1638735997716825	0.24241787195873973	0.2926106309537189	-0.003266794470413225	0.1619104585374355	0.16194341150511354	-0.011409997947437531	0.16073476112952795	0.16113923013508208
1442	-0.10765752276734042	-0.021732049833295228	0.10982906809382134	-0.02619412070837393	0.09427962100119712	0.09785079915776997	0.14919558949754605	-0.0021637696150714177	0.14921127914627427
1443	-0.19375067333282794	-0.08986522703120407	0.21357687713395862	-0.10172187724362641	-0.11211996078682263	0.15138766765098813	0.017445442383756192	0.007610439960649916	0.01903318828676935
1444	-0.2992184376583364	-0.13524775003264963	0.3283650823756841	0.1113211150000111	0.10567158523290351	0.15348900472177313	0.03997235099092844	0.3124161587552849	0.3149629265408063
1445	-0.30239324684061103	-0.11540867368728523	0.3236677890941034	0.10676914456074685	0.10926789328226667	0.15277147224720483	-0.010819864418331517	0.04098666394854226	0.04239075474277157
1446	-0.14519828986176564	-0.03337560857319175	0.1489848134086566	0.09768524416960582	0.08998570562918537	0.13281503734915678	0.12852157256412358	0.27886667212980415	0.3070576744507569
1447	-0.03260177836997469	-0.09527289516027852	0.10069657643190444	0.08922532607330903	-0.0032140063792068727	0.0892831935466799	-0.05088559643804804	0.12724833205519073	0.13704554693854146
1448	-0.13335726884438773	0.05776611722262627	0.14533095146118222	0.060463116350603266	0.08063856085899875	0.10078871929058844	-0.013439331202788205	-0.12573315597120016	0.12644936588870812
1449	-0.19266559866068741	-0.1588690825954085	0.2497186783402231	0.1007856123346613	0.05283851240391274	0.11379652036301932	-0.12916143433047078	0.03517370332730527	0.1338651019648579
1450	-0.11249419425689884	-0.10769777534895847	0.15573616971218862	-0.08640812996218446	-0.039227623279418186	0.09489558130763366	0.05363666555034606	-0.19272019423978567	0.20004490785616214
1451	-0.1271581443039946	-0.009483497529126675	0.12751129513976583	0.005351250397605191	0.05105828986392787	0.05133794741365055	0.01881831944577381	0.09720258132007534	0.09900742882253355
1452	-0.2018553719764575	-0.15170011269240727	0.2525044858742971	-0.05429157105705982	0.01684683493957473	0.05684532113837559	-0.15152524663841943	-0.09718275657483685	0.18001218998811672
1453	-0.07653011641198203	0.0413445171935551	0.0869840664719677	0.05628873441016582	0.062110552946281226	0.08382208783364316	-0.02506796845269932	0.12339213252900184	0.12591275317615877
1454	-0.2165054877601927	0.058317845428042	0.22422220524659897	0.1914460614876169	-0.0016758266751302302	0.19145339603717004	0.08189227235682003	-0.11181071788243752	0.13859286022429015
1455	-0.21586202391062914	-0.06243917957399427	0.22471106895893342	-0.00454296353453769	-0.13992808498483245	0.1400018124354061	0.19838533851977297	-0.01560610144128851	0.19899822346393123
1456	-0.16850442998767673	0.1489105617931291	0.22487351631309802	0.012292731754162387	-0.13626441385619006	0.13681776835466525	0.06031565123692364	-0.19735374668881606	0.20636491735817786
1457	-0.3224134223472693	0.019157314129785906	0.3229820700818328	-0.10057844061161826	-0.02751505486027329	0.10427416247483683	-0.0639444391442938	0.15195842125347941	0.16486434753253415
1458	-0.20621688605878327	0.15632233023537373	0.25877031326255034	-0.004503221738173921	-0.04815254462610308	0.0483626566680534	0.04426531219449994	-0.07656904832745356	0.08844341143040824
1459	-0.2806443639061265	-0.030668114822563954	0.2823150585056424	0.049266123618774665	0.13807859798700034	0.14660440020161755	-0.03300117449866029	0.12880570608095931	0.1329661138685549
1460	-0.11404006649450542	0.07346525938003902	0.13565500765488767	0.029571017006945883	-0.2653302541373646	0.2669730113839666	0.18294069038435382	0.1573127824527096	0.2412770352132949
1461	-0.19847355758400387	0.08558296923209843	0.21613930156876424	0.0605580009899021	-0.041152618059341346	0.07321754883244189	0.16535531381140103	0.0471251632929099	0.1719394103195958
1462	-0.2353180505740929	0.07111677915430614	0.24582957755988943	0.08984035432875218	0.02327109633404493	0.09280535108766162	0.216937882248244	0.09463615188677961	0.236681317383292
1463	-0.152223518405386	0.059628143140444345	0.16348551926728008	0.025082783316823325	0.06856444639614284	0.07300841957287019	-0.09605224545476176	0.09032684473090763	0.13185208658168174
1464	-0.18912868704855823	-0.05845923480897739	0.19795742572372127	-0.04206109730337309	0.022070456048230786	0.04749990459506951	0.10470565058716289	0.09543314045051994	0.1416713011203388
1465	-0.1250763304210139	-0.03345103353339636	0.12947223669976146	-0.11749189972517575	-0.07498735623293093	0.1393823880403663	0.28203299699450896	-0.03417578670454177	0.28409610308939304
1466	-0.16270341467371538	-0.09974690975918363	0.19084508679291096	-0.02704728499555259	0.15542566572159217	0.15776150731604574	0.12591627822892934	-0.11954355056401364	0.1736247954771323
1467	-0.26380677733790653	0.11645921498203346	0.2883691462754698	0.07384608710979133	0.018022011088457825	0.07601340319377488	-0.0805251931730945	-0.0941526769311776	0.12389121562431653
1468	-0.35176404064551614	0.05929899493927516	0.3567272222470112	0.12409721391483813	-0.05502648091960023	0.13574988804349056	0.22986268840952093	-0.04856098080828289	0.2349362134280599
1469	-0.1922606790286008	-0.05619745946278961	0.2003055744371847	-0.12344028786747234	0.0960768551836513	0.15642335749748099	-0.03357737237085123	-0.07254686294527006	0.07994052325654744
1470	0.08954514580017686	-0.0995703112259826	0.13391258347897694	0.09120882161530389	0.09222342248214738	0.1297081678028526	-0.026376589646826366	-0.07486156352751576	0.07937240184838397
1471	-0.12158685456443187	0.25609163310887967	0.283489484375074	0.1509369984008833	0.05525329349042479	0.16073239850076046	-0.10944879236939171	0.021112185614246996	0.11146641885576408
1472	-0.3818032485713929	-0.08385892313816123	0.39090413097019183	0.03591177633027497	0.15847917387492974	0.16249708991633025	0.09945156569390035	0.03350053721123026	0.10494236471706363
1473	-0.24602946151627755	0.06454059063565783	0.2543540520093774	-0.2000497451769438	0.1158949067003721	0.23119586922012275	-0.00823749922808751	-0.06948228531008427	0.06996888140769933
1474	-0.05756044395205449	0.0035205808481953062	0.05766800844026336	-0.08958185190252047	-0.03989171836954163	0.09806251773618672	-0.07890521835971681	0.08343071354705273	0.11483343349114385
1475	-0.09368547551513523	0.14529997735557018	0.17288450405408293	-0.18578426386296537	0.041118222628555745	0.19028005920546542	0.24766710359195968	-0.061413170925445716	0.25516773260886355
1476	-0.06402882913820131	0.056682926854803944	0.08551400562268166	0.003254929793529952	0.02319885333436836	0.023426082984364736	-0.06902069710112939	-0.01743133099140258	0.07118783553710341
1477	-0.2784531368105914	-0.14077775403916212	0.31201686722350247	-0.06497771121677447	-0.07602325163705409	0.10000818838695852	0.07749420707605849	0.06948942158429101	0.1040871358164224
1478	-0.10390975776878308	-0.10390362850099306	0.14694625471661246	-0.21704828587123207	-0.075090112257531	0.22967037980220412	0.03516456291227421	0.02907316647144648	0.04562669715734124
1479	-0.3466673063738046	-0.0011122980086019974	0.3466690907988903	-0.0819225995143272	0.07577489889236033	0.11159367192333208	0.05560124423630651	0.10951460354315473	0.12282079119530115
1480	0.05113890148743014	-0.14543381446345477	0.15416284129040847	-0.030742038329281147	-0.06070429169241827	0.06804472022513718	0.026587654945322794	-0.16531958344865605	0.16744392514250464
1481	-0.04166948139995128	-0.1496734424091011	0.15536564949412526	-0.019595010566391968	-0.0457653427108573	0.04978384308728317	0.05942894449657381	-0.17545963753477756	0.18525086733349555
1482	-0.0991268666499638	-0.14766969077652686	0.17785520308912744	-0.0015864550576127389	-0.051913206278884114	0.05193744146378215	0.0878878906366594	-0.03948218368504313	0.09634897066964904
1483	-0.17234893317880026	0.0069937992074544765	0.17249077655116735	-0.0832665849323136	0.1586879199756104	0.17920708722725207	-0.0007577194330441084	-0.030073786723137375	0.030083330710012256
1484	-0.07194887943400403	0.11709616911679345	0.13743418087811177	-0.20211347781007902	-0.1306438322316893	0.24066090004956575	-0.163004772040912	0.08960063934589996	0.1860076081220973
1485	-0.2274402277672351	-0.04233371761966228	0.2313464952280736	-0.11620551076140041	0.16306283519289352	0.20023288679051376	-0.006354935872522347	0.16483394556373257	0.16495640278586166
1486	-0.17824287897974259	-0.040215341561030786	0.18272328150473197	0.05972594026634061	0.02430660973041736	0.06448254971141655	-0.053164455926428975	0.11198575512598626	0.12396478824686698
1487	-0.07277821033493424	0.007383307574619571	0.0731517677865502	-0.07313413582849342	-0.09653903511807754	0.12111311706380087	-0.06557561076733903	0.12415367227146099	0.1404076033055151
1488	-0.24132162664996779	0.07336018353994507	0.25222577984417227	-0.017724813234689312	-0.20443344466187907	0.20520039546873733	0.253820832216642	-0.13475524068096809	0.2873743025361425
1489	-0.2961262127357687	0.16778530334984354	0.3403566392615675	-0.1205866291500449	0.032318774045655516	0.12484245385919246	0.13844590771813417	0.021786921910236217	0.14014970328267146
1490	-0.1495066218215013	-0.03126432124499032	0.15274058973104485	-0.11119028732150486	-0.05811530123963392	0.1254618198210603	-0.03041474703234645	-0.08320208551507062	0.0885869283308703
1491	-0.11479894551973861	-0.011603724075227393	0.1153838996778057	0.04744961996871879	-0.002436382088472976	0.0475121289025957	-0.14277704383589745	-0.11330537076560505	0.18227284847406378
1492	-0.1425980016578054	-0.025827321130313996	0.14491804785314985	0.05548976620085467	-0.17106896780550837	0.17984355951511738	0.1504842758343632	-0.1163613531788209	0.19022481906154887
1493	-0.10619275515238805	-0.021978135366049437	0.10844325558107996	-0.15741083898472666	0.2223981723188891	0.27246856567438715	0.11384525064096546	-0.04247910498875418	0.12151220290221819
1494	-0.14143387964553586	-0.1034053914624691	0.17520335982821336	0.05393378957754689	0.026608998240802845	0.06014060563025745	-0.2222745467388745	0.04782992928594757	0.2273624337120599
1495	-0.15860260068892393	0.18145852014580155	0.24100203210511428	-0.05514862794754412	-0.03699289623050836	0.0664066678581135	-0.13629455729352694	-0.11139175064260816	0.17602365880489898
1496	-0.14581776627693935	0.03324553900286292	0.14955964303777605	0.03391912554883478	0.15474076575885043	0.15841468260749392	-0.06638832160193717	-0.055326851773693876	0.08642030879550554
1497	-0.2950484263622597	0.04350475531997989	0.29823855826216894	0.13130713932030624	-0.137694817154175	0.19026672727411906	-0.10140315793977442	-0.08725122822478576	0.13377360452231407
1498	-0.23708299256503051	0.16337459830508425	0.28792291457078917	-0.0600361620397942	0.13579606474084588	0.1484752907105032	-0.03572033421625878	-0.20046711528824618	0.20362467087391992
1499	-0.28583216630521363	-0.09612356165749893	0.3015622098348106	-0.06118673808762803	-0.06151258659663201	0.08676183047638024	0.3489208754208754	0.11824817620650954	0.36841336631647303
1500	-0.040385008734602934	0.05929511398003617	0.0717416160425693	0.05180903351989877	-0.16583790040487892	0.17374229526791837	0.1682066924641182	0.13716897330758715	0.21704566023760066
1501	-0.17504125619661523	-0.025686948416657026	0.17691597070318182	-0.015600098038343125	0.0406400425015387	0.0435313233583909	0.03648593543395472	-0.053052507079053936	0.0643878248729042
1502	-0.05247026397135257	0.15024493174157744	0.15914354562863894	-0.19135165912189245	-0.03439480054195447	0.19441825982407557	0.09383969077705137	0.10057694017363934	0.13755583760722206
1503	-0.2300841747150866	-0.036214858958668376	0.2329168166185489	0.09555079157226364	0.05877294523290265	0.112179378057805	0.36625450468487225	-0.12307113243927531	0.3863791736647393
1504	-0.2195003522968548	0.03883190114912256	0.22290877328023362	0.048580803063788716	0.018668435224329604	0.05204425904984731	0.08890359991034569	-0.010632515599129486	0.08953714572725975
1505	-0.2749867240812522	-0.07575310283207558	0.2852301369238982	-0.1466750679602616	0.01305146255703073	0.14725459665499388	0.1559662094749149	-0.12634321561650064	0.20071887462391425
1506	-0.204829347437292	0.06415758789206193	0.21464216187812338	0.10634132942789495	-0.04679937358542067	0.11618373256390004	0.04533867280288713	0.053321993049690014	0.06999164374636767
1507	-0.24651674185993613	0.01977607035959759	0.24730870784528827	0.014942100273581754	-0.06138520299109567	0.06317760288934515	0.10003629525400101	-0.038865444551109234	0.10732093527500126
1508	-0.2293863323033731	0.060950057098206535	0.2373457370754068	-0.06719752722433331	-0.07971942632715666	0.10426262321175299	0.22974743741719544	-0.19444961997071336	0.3009892684241799
1509	-0.30394595826845905	0.05187736745190391	0.30834138029377717	0.030957766138537634	-0.025454488660467314	0.04007885074767297	0.19429646460297167	-0.08466073569644737	0.2119399828391933
1510	-0.3096552396122822	0.020954848166474613	0.3103634531980528	-0.1071940691196874	0.019763699728207938	0.10900079027870893	0.03565324447986302	0.09437334001132462	0.10088350284775985
1511	-0.19022850611664813	0.050622393428201753	0.19684895543479847	-0.25231455517220197	0.03976542987238355	0.25542890236753085	0.10057701787852158	0.08389677672209754	0.13097482838199842
1512	-0.1273925243594553	0.0540034929583177	0.13836629833298816	-0.10567903591950967	-0.03566874658148391	0.11153617402247192	0.11284726300690165	-0.2476432684219206	0.27214278083910337
1513	-0.19756623120413058	-0.10839153775522928	0.2253467132423885	-0.11975144756195193	-0.11138028833324025	0.16354197571993148	-0.00030152147609993645	0.011054117948082809	0.01105822946093433
1514	-0.28776788614206683	-0.009214351509213953	0.2879153704969724	-0.022841690021204095	-0.004658330893307034	0.02331186070943959	0.12459147230739195	-0.06934348480150665	0.1425887578182109
1515	-0.2603137605798805	0.16555631001564047	0.3084998310100578	-0.01880786408037568	0.1069870035162038	0.10862759627572587	0.30552179367581306	0.048419172001158035	0.3093347420322583
1516	-0.12802445843645913	0.025174291359959265	0.1304760778971562	0.3555005511507763	0.054583626616376925	0.3596665318918369	0.0914895978706651	-0.07455655236445667	0.11802129476924908
1517	-0.22429409694641383	-0.025050744420058772	0.2256886831921494	0.01676605063972029	-0.033279187741761966	0.037263987854295806	0.18423005919999563	-0.24112150042402578	0.3034473474584468
1518	-0.06575795342207046	0.2962302590005324	0.30344105652627446	-0.07646751914155402	0.10382070200915663	0.12894192355218698	-0.12312628661460788	-0.25599231768886643	0.28406363577765475
1519	-0.2893526621581035	0.05349915076069057	0.2942568983560057	-0.011102680640193725	-0.1092405734842901	0.10980333516143632	0.05839962854047361	-0.01360105901682283	0.059962533469195556
1520	-0.2185386160948204	0.07945928474849043	0.23253581370915963	-0.14687625994159523	0.10984812068524676	0.1834100470326301	0.1575562875322323	-0.029745037525021494	0.16033948670961995
1521	-0.08559954797322415	-0.08578098973924674	0.12118440829523018	-0.05816017528783925	-0.08285261298740831	0.10122826417732078	0.08047353580243441	-0.03729686170549395	0.08869636890890424
1522	-0.24714360805901853	0.09616826837860029	0.26519483186398685	0.14160755359733615	0.2561504739322708	0.2926871444589758	0.14657564987889093	0.05120449262246897	0.15526210484900588
1523	-0.009972574650904346	-0.14474471625408689	0.14508785313955122	0.07115356055875337	0.11621544247763858	0.13626759794779353	-0.008104345590393112	-0.05754251967890468	0.058110429257110616
1524	-0.25660458960428234	-0.149048644740488	0.2967514345457463	-0.11460585532714042	0.031483416613568536	0.11885162008541979	-0.029558072228893065	0.11287591280465115	0.11668183802705401
1525	-0.26143343420606624	-0.26524832253137465	0.372430011044338	0.10612082916722503	-0.06219439359552176	0.12300314214626404	-0.08344081135178015	0.1579565692491161	0.17864111164005383
1526	-0.23782172007228639	-0.021566837061631275	0.23879761095744637	-0.023043862714449644	-0.15858784348540586	0.1602533110739182	-0.12901737948023284	0.006538862215253008	0.12918297460198253
1527	-0.08787489062414304	0.13698647437648842	0.16274916455793384	-0.004613969820576238	-0.10330897295262519	0.10341195583698932	0.19238793731778425	0.1999582422254616	0.2774822824241001
1528	-0.13971535548105599	0.15328261834828058	0.20740284869042297	-0.05001199099921339	0.07131855768150262	0.08710646309818358	-0.12044128548517322	-0.01665473872745215	0.12158734955331782
1529	-0.2208241898799749	0.0366651592244695	0.22384739609185295	-0.14969001270377388	0.07812842656860093	0.16885245316944983	-0.040614327558810906	-0.21629484667560872	0.2200749515539637
1530	-0.14137085305719174	0.060484664336481565	0.153766422583134	0.05084480588840325	-0.07697208292063096	0.09224909666208062	-0.12704231751674036	-0.03804066726190296	0.13261539430154815
1531	-0.2773695445496605	-0.04287491738301137	0.2806637183254832	-0.010048603232038267	0.03766004510040265	0.03897760156653166	-0.1957525213594101	0.09366867962240617	0.21700891954196555
1532	-0.09541890695149668	-0.09645635479746377	0.13567828191951944	-0.05643408919355432	-0.0019209916124636513	0.05646677458365407	-0.01797645927274505	-0.1830382044679555	0.1839188336817025
1533	-0.13647591313884666	0.03741607544995704	0.14151196970277424	-0.1494711529640706	-0.026189939862181946	0.15174827352689485	0.0865513246008523	0.0021696261529297015	0.08657851389233691
1534	-0.04368817021443592	-0.05939166849260414	0.07372941409655248	-0.06656422844613943	0.08382837716862032	0.10704201664465363	-0.15456076279082417	0.0010038425179714225	0.15456402263878327
1535	0.051088677741761866	0.01029515165983002	0.052115670782409536	0.014204876446834151	-0.22813449887147633	0.22857630693098852	0.12713358949871112	-0.1741438616283027	0.2156131585076482
1536	-0.2277692203423248	-0.034065704674002786	0.23030260521819307	-0.037281417499272766	-0.02823773412096094	0.046768298226909685	0.20235767308949013	0.025110611590570306	0.2039097120606212
1537	-0.33589662985821545	0.14190494535540646	0.3646416864079419	-0.06942297221020516	-0.04702545777634004	0.08385071704865295	0.0065181756561835235	-0.013350341372573392	0.014856588728544258
1538	-0.10923834138018722	0.23282611400982214	0.2571789544119212	0.15380641831804065	-0.0644701523943515	0.16677174480581242	0.07216425146725043	-0.02764822251171786	0.07727938533584502
1539	-0.2868981633912393	-0.13858004064393603	0.3186141613647159	0.05845238002101897	-0.14834938442561602	0.15944974314680102	0.1464346485240089	0.05195165156520327	0.1553772196581671
1540	-0.06979026036935022	-0.0019312134362697725	0.06981697521203654	0.04093516519048004	-0.0197333698049586	0.04544330129987412	0.25208769564676975	0.11933855376760462	0.2789084020101257
1541	-0.053108559659059786	0.09102106773886083	0.10538194286205871	-0.10255086846690578	-0.05861616087732269	0.11812084887653315	-0.14016122719631932	-0.14704252557362926	0.2031420043620956
1542	-0.056200404725801	-0.10634598601459631	0.12028280938172566	0.17027296210273604	-0.07085738944209867	0.1844279026118039	0.10007224139646292	-0.05659533338945306	0.1149673225728741
1543	-0.032264488252852774	-0.02866671095045742	0.04315990638237704	0.028447153299930663	0.0830777623223615	0.08781318308409361	0.009301982091987517	0.037470123319207585	0.038607473530344875
1544	-0.1475390471816853	-0.07109865579644532	0.16377664454781388	-0.0643548324530219	-0.1376958489593305	0.15199240533884342	0.0186638555203193	0.09281359335094996	0.09467155123688877
1545	-0.2561858644399537	0.09057322606474244	0.27172542468201477	-0.029038288960181537	0.06945869482291493	0.07528434440332087	-0.09434268571489905	-0.015413330363755407	0.09559347833823435
1546	-0.09640949034731379	0.13977100675084883	0.16979612527138133	0.009116829500603659	-0.08029542652722517	0.08081133646544952	-0.05890460535323851	-0.04962140200022196	0.07701971220595677
1547	-0.37559675013217464	0.07463847016445777	0.3829410136539855	-0.0344623630199046	-0.008625028714706173	0.0355252809312635	0.18113963801417762	-0.17638264686848565	0.2528288088336458
1548	-0.28897803306388076	-0.06805536708797588	0.29688354043791065	0.04535365125698749	0.052054863941713464	0.06904102072196458	0.2624039153882532	0.15716168050764354	0.3058686133474178
1549	-0.3826246538913931	-0.28836154559866745	0.4791179465909837	-0.035937712692920114	0.010893891406979156	0.03755257732281402	0.041681532356855115	0.20679552110978358	0.21095434977900432
1550	-0.2160896120099815	0.04147830636722209	0.22003447529357184	-0.03194077029272599	0.039869770239716794	0.051086313097154445	0.2222843118105154	0.01065922036452223	0.2225397363525307
1551	-0.1635390934505759	-0.0012661505029979987	0.16354399476511647	0.06422866178125095	0.024769118496670416	0.06883916200326981	-0.011612626292505602	0.17573961229761978	0.17612286739639205
1552	-0.20762115822212363	0.13212889253288793	0.24609873949994854	-0.07763293882970859	-0.0041897060243876955	0.07774591196910656	0.057248941673717704	-0.14366673684182296	0.15465307173651074
1553	-0.04159777987556294	-0.0004768142400855617	0.04160051252563287	-0.08298990787402406	-0.17962379692138655	0.19786872726480687	0.07052789862859334	-0.02309266433936071	0.07421223370345027
1554	-0.1437525953693	-0.007502733570103446	0.1439482535025474	0.09762968585763239	0.01743589126589935	0.09917442142456012	-0.037421631778887444	-0.013131986319915493	0.0396588904244822
1555	-0.28593329590326155	-0.0016101348141391975	0.28593782932697415	-0.0028078088368204425	0.057306332909758166	0.05737507805683718	0.10392965624048542	-0.02865189644301561	0.10780679299583472
1556	-0.1686359633175365	-0.012728226353013891	0.16911562869861282	-0.1747244127610192	0.17776533700205627	0.24925716730745703	0.10326010853652799	0.05910920900061713	0.11898129518396652
1557	-0.1175695560261702	-0.0520145272309879	0.1285617032683293	-0.028046753314610415	-0.25447252302266343	0.25601344758627537	0.2552670127904208	0.1404272757424227	0.2913435559462115
1558	-0.2776999505948103	0.1606863759990688	0.3208385481703752	0.03469653251767115	-0.008641935426383841	0.03575657165701992	0.155236589073071	-0.04703920018163455	0.16220692013835103
1559	-0.4045636865589182	0.051777496812995	0.4078635625529233	0.21244566504483636	0.09817412710881732	0.2340327323899822	0.2719308089791402	0.0962525437875316	0.2884630254601451
1560	-0.15468883259527869	0.014449960720014091	0.15536227436060565	-0.07373527513735066	0.02384234411790355	0.07749418154040556	0.03300780492643711	-0.06291245647021339	0.07104570616988912
1561	-0.17753143359283535	-0.15657970412037245	0.2367163147228148	-0.09799652586702516	0.05979854460666093	0.11480063161447043	0.09977964956218788	0.07931914401916511	0.12746570156197343
1562	-0.16949255396770452	-0.0679774529926821	0.1826161547231447	-0.1360769055476313	0.06078537286643092	0.14903618949077438	0.0994577370106841	-0.01679779001365656	0.10086628376533609
1563	-0.15803610367983362	-0.21695134942341562	0.26840882638792657	-0.030690239448632743	-0.04148935561241721	0.05160675756669885	-0.24076760204635936	0.01824263216473241	0.24145772264198093
1564	-0.17879779540111893	-0.06527175745852037	0.19033931270765977	0.06857793865524164	-0.14973289341981633	0.16469023359650736	-0.06805051062357953	0.0030738330698332947	0.06811989757678083
1565	-0.1576917672639255	-0.10506564035240663	0.1894874197551946	0.06824677118914566	-0.028937600937558056	0.07412831122968445	-0.02063012009353685	0.1388423535672437	0.14036666626790445
1566	-0.17144462400186827	-0.054761967345036515	0.17997814358038264	-0.0015407309778476199	0.09678177714031828	0.09679404030406177	-0.07365592460137124	0.06131721035611494	0.09583838226273926
1567	-0.23799894627276116	-0.035386936352304714	0.24061532306016323	-0.014433682724121485	-0.06666866962353175	0.06821321504189806	0.18020061036771454	0.04929588606469329	0.18682169135247675
1568	-0.3225821123157609	0.2086656451793852	0.3841881969350793	0.06431615063224592	-0.017182310106671577	0.0665717583720873	-0.051851553295715266	-0.30834585583315416	0.31267515153695646
1569	-0.11307016480629535	0.15048887793819973	0.1882332716403271	0.0496553147281085	0.10310487141901604	0.11443891292335548	0.003812297167058947	-0.20997659430789303	0.21001119914621566
1570	-0.1349081356138912	-0.060565846099595484	0.1478797713298744	-0.07480322373602087	-0.07953526854617148	0.10918507784497299	0.14813767658870403	0.09826630067862044	0.17776680532135494
1571	-0.21144597195030962	-0.060360053926357835	0.21989255368020982	0.002079009941208934	0.17090269623749482	0.1709153412177534	0.15608180492275125	0.06948444377040928	0.17084969345605203
1572	-0.11572369961620536	0.09860746448146714	0.15203751742358046	0.12211224564026005	0.06470620802247513	0.13819657699073098	0.17676319312337066	0.060739096737828506	0.18690763578756572
1573	-0.21944468033475312	-0.010391801063245118	0.21969059437436106	-0.14316705875639996	0.12905218498393403	0.19274665538495345	0.23536809755778598	0.07961003040507406	0.2484670969948904
1574	-0.3871250065852739	-0.09214680900083734	0.39794070554881056	-0.021542533004988516	0.04134123214512945	0.04661735946563795	0.212115036635985	0.2228918099330571	0.30769066885805835
1575	-0.11169246000389219	-0.02540903848690698	0.11454616911337619	0.03551013649403538	0.14054307214455233	0.1449597355187083	0.07475008198185469	0.056511185524270625	0.0937074641939079
1576	-0.02531703944740701	0.004708306162612862	0.02575112877724899	-0.02227017737157857	0.10022869544329255	0.10267303536189948	0.020432413707282455	0.03958019849931558	0.04454296401398056
1577	-0.19619927150114014	0.046038771263529864	0.2015284659720153	0.15411418024416967	-0.16474306770530633	0.22559135379993528	-0.012858025637161857	0.12638173614971515	0.12703413736276611
1578	-0.3506325872129328	0.0393240599193859	0.35283082759897605	-0.004340496436948269	0.13590581106334026	0.1359751057734595	0.1784153442583158	-0.06972820405314827	0.19155693019906855
1579	-0.1909283694933699	-0.1422498048825464	0.23809378250286023	-0.036053980695076475	0.16607231994888486	0.169940886714074	-0.11705750994848775	0.09263660662198796	0.14927826875261266
1580	-0.25581299907219623	0.05419323244568823	0.26149033813359884	-0.05224975588364098	-0.11186426588292414	0.12346518121084027	-0.029533011185945774	-0.13763637847812793	0.14076921336103174
1581	-0.14482686300206665	-0.11547759955558878	0.18522930720094027	-0.07720106280817567	-0.0092831182274929	0.07775718862418764	-0.06326435419420516	0.20662332334696618	0.21609159229954966
1582	-0.04870515597492853	0.05110161577973228	0.07059438613545342	0.04867560996370067	0.030592248306195207	0.05749087459559316	-0.04330748965652585	0.025435705262844104	0.05022463302572124
1583	-0.20670664949621215	-0.03601569250903965	0.20982080224052047	0.1971946459476378	-0.039269617409875904	0.20106673330497082	0.027183435450929806	0.22027289584005158	0.22194388435971169
1584	-0.22773119783647156	-0.13407203718325605	0.2642665503284563	0.1825227585225926	0.0239132589945733	0.1840825937845243	-0.11173438196309043	0.34688120729771066	0.36443263312852636
1585	0.053986100916459084	-0.0812029079321778	0.0975110832100836	-0.08426811657132209	0.04622813338770092	0.09611532545327513	-0.024690960361310438	0.1268909318314394	0.12927084785292778
1586	-0.21537011747871054	-0.009077269526353517	0.21556132381493587	-0.13006493297816882	0.06077678552299881	0.14356428681647865	0.038763192458024016	-0.0017068954964492877	0.038800754912419015
1587	-0.2741439193379984	-0.10996279149589012	0.2953755305091598	0.10761806435465453	-0.13596403283859287	0.17340088235408874	0.23374941632727178	0.14137915380424912	0.27317916238934803
1588	-0.2127207989166427	-0.030593000180050768	0.2149094459342151	-0.06830370686402275	-0.08518350103442111	0.109186195188987	0.046683030105980745	0.09316295207435596	0.10420480285996729
1589	-0.2773827549232393	0.14189978634645173	0.31157140769649344	-0.09962136848328854	0.12132991426156126	0.15698842362798907	-0.10167155771187565	-0.08067963408099962	0.12979333188959769
1590	-0.20252926753585912	-0.016399028929436857	0.20319210702790627	0.027748021411776475	0.0454894191805493	0.05328451885540614	0.13983180664588937	0.11704355231970694	0.18235165831291297
1591	-0.23546586118646717	0.1596242066530962	0.2844715436276799	0.0832112190830851	0.0003836036407102226	0.08321210328459648	0.1588921848875465	-0.1011418709115705	0.18835181037046353
1592	-0.057925159778440566	0.01546361312313592	0.059953711029258984	0.009720645909442814	-0.04397599302993049	0.04503752790579498	-0.081474819624055	-0.009883527574469806	0.08207210457937339
1593	-0.2399051718646196	0.07261295147901332	0.25065341052913326	0.13670531197979696	-0.00047862699090713234	0.13670614985175336	0.166376827127909	0.12810103743797926	0.2099788665505095
1594	-0.25048635898869276	0.13497806001160814	0.2845390882179627	-0.1005543236460848	0.1136445390715542	0.1517440386463586	0.08586502830695081	-0.3620537661785859	0.3720964024150887
1595	-0.3092339929241861	-0.0340123994151851	0.31109886803685677	0.13435299455593708	0.03540592683709007	0.13893993954706124	0.12453719802129255	0.04136968069161501	0.13122867130136165
1596	-0.20120734453086533	0.09032466936533873	0.22055144839497223	0.006847851957208468	0.07671735390394753	0.07702236990934112	-0.04612940859012388	0.014415366204261457	0.04832934015355018
1597	-0.1311576759435706	-0.12188065247691364	0.1790453278003	0.030738603301006105	-0.06041037764184551	0.06778108482258904	0.12058598055681982	0.1825510816460514	0.2187827143925979
1598	-0.06060360354521371	-0.12949539684075748	0.14297501378076766	-0.0274389953470649	-0.015405258838740919	0.0314677686775668	0.04110022088232318	0.05853861965413161	0.07152620601979974
1599	-0.15313093490365168	0.1268094242934591	0.19882080704520072	0.08477255852112599	-0.08084831866053356	0.11714451463236727	0.23172461811925515	0.06799057536382043	0.24149330628573948
1600	-0.07151456247528104	0.06168770112732939	0.09444419048520449	0.05918616607176956	0.20861646028878214	0.2168497861601346	-0.16385228898008503	0.029238664412538782	0.16644059631184438
1601	-0.21270316546195517	-0.15995017154291252	0.26613285023488364	0.019382838490244608	0.11206499822791671	0.11372888048232026	0.003221296663470853	-0.03647346638623826	0.03661544076509446
1602	-0.11344590621803313	-0.0747141370944508	0.13583878650591352	-0.11770553916883349	-0.004684347197527946	0.1177987141682488	0.3860034251179211	0.026834477961762592	0.38693505063543515
1603	-0.145582020996106	0.0881511230227893	0.17019032089836833	-0.051483253899058265	0.05062096112948833	0.07220115745407456	0.09630804368598561	0.03811774263179098	0.1035770321160303
1604	-0.213128975127617	-0.12152517156569952	0.24534124676258795	0.03603938119613085	0.20721688518263795	0.21032754099688084	0.030784983395475418	0.06772745800913549	0.0743957241448654
1605	-0.1653216654334851	0.09436480561588695	0.19035747844680365	-0.13269939831489502	0.014739488152788865	0.13351547784486023	0.17811313342310206	-0.04586990338493792	0.1839248116332848
1606	-0.27904969466801893	-0.02557074423321753	0.2802188342259585	-0.059558015772001274	0.009440079161354269	0.06030151189871268	-0.08316435284759553	0.18378640450059236	0.20172692448905952
1607	-0.16120840295546837	-0.02538009148941814	0.16319405083355182	0.04682266241766228	-0.035951318132931245	0.0590326942581278	-0.06143122711080334	-0.09408768034723758	0.11236675334574303
1608	-0.26265476337971605	0.16618051668966577	0.31081101790846943	-0.031109492618613448	-0.08541711573829176	0.090905908455041	-0.01453932815474047	0.023559633432054854	0.027684804327356653
1609	-0.10234755918284831	-0.09808908638778696	0.14176209556534275	-0.12658045536371984	0.1313353474250314	0.182405003120365	-0.056065826479306406	-0.1517645957894524	0.16178958382400135
1610	-0.2793067201382119	0.08824835767937836	0.2929163985636054	0.11985999710985294	-0.018837783335307834	0.12133128610610684	0.05042436982079144	-0.06778686960393693	0.0844847723706769
1611	-0.10350983316914067	-0.018270660954190908	0.10510995487776754	0.1868583865912902	0.12124600074818383	0.22274795024181177	0.007498215691612647	0.06359522320410281	0.06403573731079859
1612	-0.2527188829371251	0.014063643894876006	0.2531098968286112	-0.12851395993179882	-0.16696008868523254	0.21069292610605775	-0.1030923493516721	0.033861760234484554	0.10851106533909306
1613	-0.05356082045418075	0.051613272603032334	0.07438206367478598	0.12441520759183901	-0.06863523860008529	0.1420913081712285	0.10226149918803593	0.07954363254962955	0.12955540781987898
1614	-0.1485207991665353	0.02172492416738645	0.15010129951184636	0.0036420955658355686	0.12876429956304633	0.12881579756408998	-0.13821252558842706	-0.06746578482090236	0.15379965653743152
1615	-0.1440832534625688	-0.06215490664927886	0.15691786497699814	0.12743086819350632	-0.10334095935123402	0.16406699865659816	0.04709121287526374	-0.03552207580782783	0.05898644081278741
1616	-0.07218165398507727	0.10301380881813167	0.1257856747775358	0.12313940825626592	-0.07426526269937006	0.1438007062204834	-0.06993625232512414	-0.042016771912200115	0.0815873060666013
1617	-0.3265714356683408	0.01711574693830526	0.327019649849573	0.03342419931144586	-0.15933288571138352	0.16280093847618957	-0.03079607987458381	0.02139671854670217	0.037499574667035025
1618	-0.12102791699052311	0.13793150344617577	0.18350165212876793	0.01508555105391378	-0.0980483396885923	0.09920207037300091	0.1952550173839525	-0.06707209630724761	0.20645383967525593
1619	-0.21714315790919014	0.06869864837135575	0.2277513014558351	0.05757209194795671	0.017489336685189056	0.060169948221283034	0.20326446926838032	0.024864534247637425	0.20477961209629308
1620	-0.22384994926474058	0.03455495297559885	0.22650131249282593	0.018157953984617177	-0.01639496259655855	0.024464384142054933	0.07682639016544118	-0.08588327205882353	0.11523120517196066
1621	-0.2559175556683384	0.013833364464573925	0.2562911572248774	0.05925475515724086	0.03649166908551295	0.069589998716706	0.06704517827215882	0.17381867748931082	0.18630080132323265
1622	-0.09636684500767963	-0.02221826276205644	0.09889499490316955	-0.05250877944143705	0.00014261346423309412	0.0525089731096473	-0.0373318562050972	0.12416075686638425	0.12965169120899056
1623	-0.24816915650105678	0.030961389007139184	0.25009305837567225	0.017732098486559746	-0.04167109501917328	0.04528694598705043	0.14691278340287706	-0.16565749467479796	0.22141764037472575
1624	-0.270727503763957	-0.0028840862128284113	0.2707428655524396	0.02707641809033435	0.15288583016246743	0.15526496540130816	0.11398153525632161	-0.07670946375729416	0.13739043711015594
1625	-0.06839976470076099	-0.030550839642537613	0.07491249304344047	-0.19597829407888287	-0.13368474754058948	0.2372321720910978	0.06647727198532245	-0.16495684223584642	0.17784821475357143
1626	-0.18847642860270972	0.015681563587293963	0.1891276700416274	-0.07115236313978529	-0.09305791141160549	0.11714279174010706	0.1334462794220846	-0.08379505991641396	0.15757386064316786
1627	-0.10708537724972389	-0.09828638697071566	0.14535299062789506	-0.16643373120025012	-0.00388935773019888	0.16647916982250532	-0.23545494368639602	0.03885497482088617	0.2386393504321859
1628	-0.2591282642993383	-0.02927682409609553	0.26077689657625236	0.09731585310201651	-0.11568119788316013	0.15117048259715288	0.08617949459933504	-0.01388745592951084	0.08729127517450369
1629	-0.33804304245266503	0.10284440168211369	0.35334129323927915	-0.10013585455977668	0.08273908606206731	0.1298959034411899	0.21379821536694704	-0.08534383607983376	0.23020262216341716
1630	0.02365580380735427	-0.0435114043845018	0.04952614829848652	-0.16773146942996914	-0.15220012708432026	0.22649221735331196	0.2303797611636199	0.1491639594770502	0.27445349544262987
1631	-0.17652837295105592	0.023427347072113493	0.17807612711305343	-0.011530967252537968	-0.18083267967526911	0.18119994824590208	0.03887292116323192	0.1912522882135129	0.19516285954727
1632	-0.0065153200448972454	0.027028901968435104	0.027803074234816462	-0.08150534319829371	0.11408827822293968	0.14021146956560485	-0.02305599473702534	0.2265460888439103	0.227716291169048
1633	0.25375571061908725	-0.10125667657109806	0.27321214325505716	0.15532032995601522	-0.13277546149414166	0.20433728997084144	0.1552491437410231	-0.20832789630689252	0.2598130270251594
1634	-0.1987265454087458	0.010229273848866597	0.19898964267913397	-0.07586222896627833	0.1513096148781681	0.16926215565894104	0.2014572582325503	-0.2245798558336987	0.3016970973358235
1635	-0.020961579917286022	-0.042670264991476886	0.04754092286726906	0.22385379600645675	0.07654242423084225	0.23657824222365542	0.14818852863760865	-0.02942958312172654	0.15108256147715382
1636	-0.11385402371818805	0.0777932353308103	0.13789316944670085	0.03396127893636498	-0.09781070990282258	0.10353889819139328	-0.05935004302513616	-0.12221600131546957	0.13586455970792521
1637	-0.2765773058356898	0.07330669797514852	0.28612738084871975	0.1068712953755597	0.04800424928705293	0.11715750818818078	0.019415071306224035	0.012414309507811982	0.02304474070979135
1638	-0.18451800101900706	-0.0135005212233513	0.18501123418147464	-0.1225441328813336	-0.16324721351107596	0.20412426906854747	-0.06189441176998663	0.03826947493158028	0.07276998639474597
1639	-0.1864093285899022	-0.03184368306068081	0.18910964527545182	0.19448795744018108	0.0904386530902111	0.21448709882420722	0.026523507267881184	0.2575181255421961	0.2588804384664002
1640	-0.06776896589667823	-0.10956342273143264	0.12882847643022	0.001903260835029446	0.08520559876048273	0.08522685293930858	-0.0361643466314125	-0.07814449024029863	0.08610703410403288
1641	-0.11680440062511166	0.047812966926104566	0.12621152012264314	0.05419579055732018	-0.12438567360796153	0.13567969454947654	0.117065713650086	-0.10431743705879398	0.15680085773655505
1642	-0.18010526037058444	-0.17374456220189696	0.25025003038538246	-0.19662015360536764	-0.12068139910466577	0.23070215623972393	-0.03592718055772126	-0.09688266723522877	0.10332963521390741
1643	-0.14765121655775168	-0.12399159872941182	0.19280767180394967	-0.011506678195938548	0.02120001760315239	0.024121450816210428	-0.0717817152881018	0.0838291526308014	0.11036277216752172
1644	-0.1705815069209908	-0.16813449530938682	0.2395146321550695	0.007562120928272017	-0.010063338641313258	0.012587948901372223	0.37117841585671707	0.12179557544052225	0.3906501997884936
1645	-0.19868227786718762	-0.21719457543578535	0.294360546162738	-0.13360335373699297	0.04016454162148609	0.13951002305725624	0.09002023449477894	0.2524210069538095	0.2679925509600409
1646	-0.10647868312808514	-0.13660873908138088	0.17320409219789226	0.18350873927219932	0.2550292188384236	0.31419000596869495	0.04861403454657618	-0.09791599835492495	0.10932002144500964
1647	-0.03922375292773619	-0.2176540286973283	0.22116007551525546	-0.06334603873357582	-0.017904977922130215	0.06582787295384576	-0.15377296259122586	-0.16602994915733404	0.2263008352641887
1648	-0.06934900266414248	0.019479029102003324	0.0720327477281544	0.11270323779306654	0.03382152359375161	0.1176686673131093	0.08736497783179634	0.2085184538153825	0.22608092562865198
1649	-0.09010987750035672	0.13196363126579638	0.1597942114095012	0.15659001826218724	0.015446637679252652	0.15735003156957497	0.08945789244082825	0.18452708255130926	0.20506818064939403
1650	-0.2829514432996493	0.06829559754381043	0.291076979352921	0.06553992732385089	-0.03715667577554376	0.07533990063906733	0.1175877228296752	-0.07086080291148006	0.13728847711854095
1651	-0.30196673767970056	-0.02142404859962381	0.3027257843714673	-0.005247348850419807	-0.06112474242042203	0.061349562393883	-0.0895198630688094	0.17294414250986875	0.19473952426852692
1652	-0.4092077680869783	-0.0842307399884869	0.41778680570565446	-0.049140441853271245	-0.11048732130470637	0.12092241808128117	0.19965627376830325	0.21309231276560664	0.2920119199875902
1653	-0.009696501146433634	0.021344984369667787	0.023444199543259117	0.20140128958539938	0.11991483534990983	0.2343971996071154	0.02756478195451603	0.08174043684271351	0.08626306405083028
1654	-0.2368037641538622	0.019341052279380065	0.23759229579410124	0.009225513832253993	0.23452249163447725	0.23470387552810573	-0.07945654712580426	-0.059019618821526953	0.09897806972755879
1655	-0.134289475654496	0.03224644987396741	0.13810683111647218	-0.0640843846837683	-0.0032677922681110883	0.06416764626043815	0.06335977249176135	-0.00526669436223942	0.06357828905934007
1656	-0.3254905135789933	-0.03156148589181245	0.3270171277190476	-0.009697485864303515	-0.06382985451657126	0.06456230757721582	0.019214041197538438	0.07737514805277039	0.07972510843723475
1657	-0.2223929853738089	0.18052267079489703	0.28643860531429405	0.17318150963704562	-0.10692239250779537	0.20352944086730346	0.08044174121001678	0.049676684986317755	0.09454441686386965
1658	-0.11992065401860823	-0.030894092690163983	0.12383621531441914	0.11827729823999183	0.13109721264307758	0.1765672632220828	-0.2189368114825725	0.0545647296264654	0.22563385637214278
1659	-0.3056401089583471	0.05361996403606633	0.31030787413035354	0.13852719625894852	-0.07484970806419408	0.1574555902489979	0.2034694075384276	0.12906406778375173	0.24095089416088003
1660	-0.287114513129033	0.10846909465086511	0.30692065447555006	0.11598126118421012	0.04913425900315318	0.12595962985682715	0.0623855496850417	-0.14907600632623413	0.16160325637710463
1661	-0.16799910145420313	-0.0809456959044113	0.1864829852154589	0.09676941762832836	0.03115735457677891	0.10166169845300123	-0.09976577207652905	0.05617098151958709	0.11449187064110594
1662	-0.06203402305651875	-0.028725313620384878	0.0683620044993282	0.034055506679982854	0.15627918387981732	0.15994674379108853	-0.07914459499763508	-0.07102898246551297	0.10634370346863906
1663	-0.1334751901167595	-0.03569290666652287	0.13816515466285342	0.036406501821820064	-0.0263950977181478	0.044968150489571604	0.10573183041012235	-0.017880239150051595	0.10723303089038336
1664	-0.253906518867978	-0.03740084739426398	0.25664633975465906	-0.18686150102973798	-0.06703704473705929	0.19852250737426538	0.10681958458565909	-0.03528332975525977	0.11249594219202387
1665	-0.1786832602221702	-0.0043387071026946685	0.17873592773403665	-0.03758189285746799	-0.004858713930662074	0.03789466679903932	0.2379299938323784	-0.0469477598055661	0.2425175748597135
1666	-0.18148979828977466	0.10302122611971788	0.20869096749613564	-0.03116593728201271	-0.03962692916720251	0.050414374556160414	0.12857908005294405	0.10299835356888157	0.16474598831280152
1667	-0.3460598020042674	0.10007783014089987	0.36024014025222617	-0.05344079808971397	0.03628682740681145	0.06459607374846632	-0.042225330249614536	-0.05530749677042964	0.06958374604532368
1668	-0.15531373766658368	0.15451315339733812	0.2190814270556811	0.1571614811881069	-9.49708434034982e-05	0.1571615098829888	0.052983234032675255	0.07479234256516261	0.09165761067661468
1669	-0.09000628902971598	0.06821894727366526	0.11293784499461593	0.017046657448664328	0.005239126830710646	0.017833591341072475	0.21366094913045805	0.1954196506274218	0.2895511026307304
1670	-0.24981910427062295	0.018300960045660404	0.25048854264650355	0.04799491752320014	0.04516597463299526	0.0659050633305754	0.07256482617052776	0.09686664110147207	0.12103222775542184
1671	-0.08156939894814212	-0.1460029882729695	0.16724365288224854	0.04610583899949453	0.062321425659732164	0.07752230960251916	-0.19163159066699564	-0.06476836600205822	0.20228101190210498
1672	-0.12874752227156253	0.0813737526755486	0.15230762330089667	0.1741920085689005	0.11762923205886462	0.21018918165316247	0.0011287357728705046	-0.09035109302072887	0.09035814326603529
1673	-0.044206209503494555	-0.11242214385907738	0.12080118951623756	-0.07564515073003282	-0.11239131683839061	0.13547692397466402	-0.008175406267192778	0.12891610811706175	0.1291750757680583
1674	-0.21145140717375766	-0.08665225360268841	0.2285176375035128	-0.13901063629533217	0.0719568734772636	0.1565303441632198	-0.051226815891311006	0.13849316517720425	0.14766361592200922
1675	-0.19886128723356014	-0.043526061824981255	0.2035689799998531	-0.06578577101219814	0.04448770298897575	0.07941614058177777	0.1761685549965443	0.07806575057491402	0.19269048025887306
1676	-0.16245384339271943	-0.15417461857494696	0.22396665878160657	-0.04967814997199054	0.07642782127776072	0.0911544318719881	0.022356716808821037	0.13577075637502206	0.1375991318036397
1677	-0.2825100853723454	-0.12559311864011385	0.3091691766441791	-0.044239512908709915	0.1443256738343685	0.15095374997046096	-0.05174847962720826	0.16162428360196987	0.16970655318395214
1678	-0.17668358571173703	0.054242258753801335	0.18482237985339076	0.08428837023325902	0.016275301689023323	0.08584529574558919	-0.08202678645781777	-0.00730595609019532	0.08235150691388896
1679	-0.24238418121332184	0.005957082046873247	0.2424573738391258	-0.004871757629793675	0.0024127490985177227	0.005436486054047316	-0.012306803598360068	-0.027814957986866794	0.030415938299184084
1680	-0.14656437386870455	-0.03785218013336513	0.1513733900934181	-0.021802960355190273	0.05031518665266321	0.054836001751972556	0.3211565945043838	0.057241014973086056	0.3262178597023809
1681	-0.2849572792725686	-0.06078648782068094	0.2913685777704906	-0.11022701800534192	0.024747042095284905	0.11297084398558672	0.04956037546458316	0.1061721361631836	0.11716976279588542
1682	-0.148173107701835	0.0036361608403751642	0.14821771659176466	-0.004835738522215638	0.06025260856615757	0.06044634981602979	-0.03258142916690993	-0.11444061702731435	0.11898825300066727
1683	-0.22378453873906717	0.004066042094978881	0.22382147456617113	-0.057034091809870416	0.07125433083625564	0.0912692023165498	0.07880555149355915	0.05759559908538612	0.09760926175424406
1684	-0.3566716043335822	0.0895841021864624	0.3677498398401363	-0.05552072570618007	-0.3377204350034149	0.34225377017914166	0.2134865651938128	-0.30060555129884575	0.36870070652215337
1685	-0.26401438694932694	-0.09201741232844869	0.2795904159442034	0.12180175154950412	-0.01324604943734146	0.12251989432832379	0.19410036764649635	0.3038055925717966	0.3605173931981722
1686	-0.1883418699952784	0.10114091111872209	0.21378059756498857	-0.1176263121421249	0.04953473444191445	0.12763087096932146	0.10607332040388334	0.017109591877263183	0.10744434575961363
1687	-0.3056880642649162	0.07123317241304788	0.3138779340540819	-0.07659577890370983	-0.12124076563379634	0.1434093323230226	-0.04612293834618768	-0.215428960360493	0.22031105828734313
1688	-0.15843741105735967	-0.018665121221312777	0.15953306858693925	0.07237033932762371	0.04782984798494971	0.0867476822322003	0.05076690507747843	0.14241432175076196	0.15119232021129664
1689	-0.14969602244623528	-0.06487285938381562	0.16314835892786692	0.0756195697308321	0.07915978985876701	0.1094741597673183	0.159813688990352	-0.0498845007067933	0.1674182743892405
1690	-0.3334984637700557	0.0920553760974917	0.34597025537672715	0.061256602077904676	-0.1962536664166035	0.20559151947512389	0.035835571276762956	-0.15633773488330227	0.16039225516580802
1691	-0.28259256752362716	-0.20479961564852014	0.34900063293549677	0.23877244090616348	-0.0035767317381485506	0.23879922852935268	-0.062019538155226	0.02156276833950491	0.06566106983175561
1692	-0.1128504030211146	0.03211102441115986	0.1173300104438847	0.00909231407516502	0.08634499015480174	0.08682239054572416	0.009898225936742684	0.028941496302740323	0.030587335368356908
1693	-0.1593891278486825	0.0824050677523801	0.17943101534472242	0.03545380478677183	-0.04496367887432219	0.05725997460505631	-0.11255228472032691	0.0008999084901617659	0.11255588225879713
1694	-0.3688432447886884	0.10560330952771303	0.38366313115734	0.10327545501995997	0.1857206375595658	0.21250405837327288	0.028078327750628906	-0.0324649706873949	0.042922800596013624
1695	-0.279197119431643	-0.04380834994615828	0.2826131685253399	-0.029746367414700256	-0.07084771280596038	0.07683908370228124	0.027562646347300743	-0.039098678508130764	0.04783728812075929
1696	-0.1055627143701068	-0.26353464240849644	0.28389081424829304	0.013598055005813188	-0.11520255238340663	0.1160023067684116	-0.18671386176098223	0.20677584772729432	0.27860064137944907
1697	-0.24120563481133678	0.020831906694878725	0.24210354520593888	-0.1807293818035984	-0.13244498451172232	0.22406423938107842	0.2983179718855253	-0.0750360434595959	0.30761017565737875
1698	-0.2690284680665218	0.07166368124354887	0.27840976965544245	0.09317787587227143	-0.08002434588859657	0.12282512970465843	-0.06287183768890374	0.10787291025748069	0.12485764991300428
1699	-0.33345772197664053	0.06482137896806757	0.33969966664271595	-0.10956938235306493	0.08013278476271701	0.13574502842852135	0.12836723713796117	-0.18016899551232013	0.2212216411528311
1700	-0.060679383796633984	-0.017773928195153582	0.06322895018443436	-0.0353656238220882	-0.20027265484109055	0.2033712458176525	-0.04097077698171311	0.13660955661416233	0.14262109074328136
1701	-0.31662302544882	-0.0646595618275035	0.32315785489461474	0.04347042495752269	0.02057608337310178	0.048094210181314406	-0.11302651723387475	0.008472205274261338	0.11334360087904656
1702	-0.16978292450208163	0.04542831054938401	0.17575543477187505	0.1294693915162217	-0.1443561305364802	0.19390981347793101	-0.07426750553496589	-0.14802950806303194	0.16561520955446524
1703	-0.09673154305333105	0.0686824227598839	0.11863501429867095	-0.0318556698796382	0.07398896520930555	0.08055526473312788	0.011148599602821338	-0.2117023015597767	0.21199565032993167
1704	0.008403753990477759	-0.04056466730984932	0.04142602219730044	-0.0975904873183859	-0.07535848481100366	0.12329965307351969	0.01655155471943108	-0.18560676609083537	0.1863433003419452
1705	-0.08028108185737043	-0.18567069990001692	0.20228361501998118	0.21764621204596915	0.06892669502126594	0.22829972164791085	0.025602424967043746	-0.2205552257607808	0.22203623977761397
1706	-0.2249019153745792	-0.06450925499329373	0.2339707578287171	-0.14835489231284785	0.031218521570083892	0.15160399124752114	0.2902414949174604	0.19034643598956968	0.34709060930231683
1707	-0.2733691492420347	-0.02727233556614788	0.2747261764822319	0.03921399959975731	-0.15205753329796798	0.157032580050359	0.20224515205724505	0.14484765652951698	0.2487648390202102
1708	-0.18284420973647159	0.038376319164889	0.1868281212954844	-0.11776531467965053	-0.18869076255866227	0.22242498334622074	0.07793023405561864	-0.11417510432224696	0.1382355809007199
1709	-0.13527877178667289	-0.11066921740933092	0.1747799238416829	-0.12636074731081334	-0.08153908284581997	0.15038504078625878	0.07712824157165434	-0.1909656157386755	0.2059529850290763
1710	-0.23886791021589796	-0.11238643720131802	0.26398596515291506	0.1346294958500776	-0.1367222450118042	0.19188036229357572	-0.1154337345011234	0.059325265769326785	0.12978610950127561
1711	-0.21957344203943416	-0.059889690304445985	0.22759453300509483	0.009875566041092344	-0.08891596153067571	0.0894627018346561	0.12117193164368077	-0.10265053772637733	0.15880733583111098
1712	-0.14937719110679643	0.2045839724598631	0.25331432452669234	-0.07778999404500314	0.08540651305028463	0.11552296587661719	-0.18535957319215776	-0.16566105666643388	0.24859959185368408
1713	-0.4200382895810262	-0.11343618266299195	0.43508612049950024	-0.20695728747878214	0.1560433760245971	0.2591926967368662	0.18999079847202388	0.06015677429841977	0.19928708186440036
1714	-0.07247238092863749	-0.027717643268464133	0.07759196959623704	-0.14770375780245573	-0.046943463653735404	0.1549841567669937	-0.0431576078738487	0.07584244177779985	0.08726199110845366
1715	-0.34962944859664574	-0.00455757510280566	0.34965915234240935	0.03796723483130709	0.06567545505759358	0.07586024200961669	0.09011300774799401	-0.022056919227413898	0.09277317420027563
1716	-0.23364646473623601	-0.04156524800471546	0.23731485483516343	0.07531425187689306	-0.06010929835267102	0.09636059508028429	0.3067252881927157	-0.12024342231243539	0.32945239872599386
1717	-0.287492798250686	-0.09972201506238756	0.30429687697068586	-0.052693707697207826	-0.088617691144023	0.1031005432312373	-0.06638769511865558	0.012772376914117898	0.06760517491437959
1718	-0.055161069272230766	0.01525151101195776	0.0572306923896934	0.16557666651274416	0.05821378338610379	0.17551204252015504	0.012792898703177135	-0.0348346235816856	0.03710942275632265
1719	-0.32363442841894313	-0.024450353326099877	0.32455671774872746	-0.060410580820823	0.03952155346118548	0.07218996788401093	0.11968846076893587	0.02029690766996208	0.1213972491541718
1720	-0.2886256845442294	-0.06732579633000842	0.2963740012722013	-0.1213494841883672	0.04500771100591991	0.12942716624718006	0.18679830868190664	0.1675893181763857	0.25095774085141653
1721	-0.22981882991025118	-0.025639179404253396	0.2312445936705126	0.0874711393217447	-0.020753878544031084	0.0898995199590324	0.10347773241007725	-0.02773172605392208	0.10712931314379522
1722	-0.29199938650353097	-0.09342730205357618	0.3065816408192908	-0.009880180308183075	-0.17658760805199328	0.17686379301724423	-0.022361284475527123	-0.12115248325546231	0.12319882808842188
1723	-0.1816437029382554	-0.12735193808107392	0.22183992190344565	-0.04276335242153663	-0.123082089610089	0.13029929045514607	0.16391284084254296	0.021315933679687992	0.165293038031581
1724	-0.16718120236638756	-0.08223231167675613	0.18631078205078253	0.08547796162852375	-0.07669346805180019	0.11484062855096133	-0.03229077950796749	0.0351363425371994	0.047720614079489604
1725	-0.16108610825404987	-0.1035127924916431	0.1914774986306575	-0.028570074375392662	0.1615162870687084	0.16402365725186377	-0.03879122004203706	-0.15545353515564803	0.16022034934657345
1726	-0.06074219060325906	-0.039109379005720354	0.07224373499131764	0.025497385159154593	-0.1045078562380012	0.10757327114770195	0.03515245326033217	-0.01799640869055685	0.039491336973789426
1727	-0.14539093882009693	-0.0026678834892387253	0.14541541422181253	0.09423092250838476	0.08262299458136865	0.12532368487390597	0.0365162821090643	0.1369693125636154	0.14175341774792644
1728	-0.002044920565035448	0.01581200185986035	0.01594368536234744	-0.003118345959390392	0.11517744317021945	0.1152196489178455	0.015308327891195095	-0.04243286294329765	0.0451097856389168
1729	-0.21034597884662307	-0.0939362439150563	0.23036807230563214	-0.138936397520289	0.08656903044065654	0.16369947949627417	0.014372928384110334	-0.018972273144564407	0.023801853259919157
1730	-0.25614133731085303	-0.03487641835802364	0.25850483406868063	0.1541552537770757	0.0038093789171358343	0.15420231397358775	-0.05084262362355517	-0.03276355368082532	0.06048489750940157
1731	-0.3354668242032596	0.018341548877620344	0.33596785940957324	-0.013509997301102644	0.12452751412043586	0.1252582204890807	0.18261526981936957	-0.0026885328527784425	0.1826350595589511
1732	-0.16167761609848844	-0.098457893316768	0.18929767115225235	0.06334774604188662	0.11390613999835096	0.13033627913175705	-0.03233148818907113	0.08658150924778282	0.0924212252252909
1733	-0.11149540094099378	0.05268647057001317	0.123317024826736	0.14159665060302956	0.16050775807323012	0.21403820187922296	-0.1232613143675493	0.22855347585900274	0.25967295382239475
1734	-0.1695388834830326	0.04364417491438105	0.17506640744766083	-0.1353927458697893	-0.026837905930544085	0.138027058321541	0.03394252100140818	0.12052109852452533	0.12520954405112006
1735	-0.12180727383825538	-0.09730737268303404	0.15590297219226648	0.09066528080531945	-0.16537427842030458	0.18859704426778234	-0.11339161229461371	0.009599054900269872	0.11379718622949508
1736	-0.10243529228552221	-0.0492665033323061	0.11366695850691394	0.07063399612857175	-0.05824303759849389	0.09155005645978959	0.3033561794080912	0.1271247521029282	0.3289159074631462
1737	-0.13391385880024562	0.007457509419487852	0.13412134813486581	-0.06867720042266486	-0.08718227973070358	0.1109833670282963	-0.0777169019226089	-0.03528333565112587	0.0853512192011246
1738	-0.2695317675012927	0.023343969153450685	0.27054078174687113	0.05680498179617981	-0.021359966200356774	0.06068817111220854	-0.02271026050441114	-0.16097726909503052	0.16257132926033446
1739	-0.37867672034047717	-0.028150771273017457	0.3797216407463311	-0.10973388021084896	0.04857338854324674	0.12000374386119027	0.17611728937476703	0.10568378633669798	0.2053931895442891
1740	-0.15263342639324992	0.003922823909516436	0.15268382822017765	0.03173050750756561	0.08647975593008848	0.09211717153937887	0.08438029943311207	-0.04712754978438878	0.09664906042534349
1741	-0.0571894973758255	-0.06201318815905301	0.08435801156825393	-0.1417895363032957	-0.08861934996929553	0.16720544786006253	-0.009945180334432901	-0.04086788201032212	0.042060556248033634
1742	-0.1968838585558595	0.017090744004830183	0.19762425784928914	0.0035116923698053407	-0.07037493087021607	0.07046249270560785	0.29201281680549984	-0.26060231523371546	0.3913886200234432
1743	-0.23592354960497294	-0.06999633639506031	0.24608821257211927	0.024244879480626355	0.0580752766131135	0.0629329161466378	-0.01190705940904663	0.06703925379576799	0.06808846901835844
1744	-0.24456683874970123	-0.08930795849459945	0.260362919914675	-0.034750671216258064	0.006237450031678567	0.035306018366252426	0.13463160044420866	-0.0150533328338604	0.1354705527691388
1745	-0.07715931087104935	-0.015474318300469862	0.07869570370077067	-0.06963016053390243	0.02066617815868852	0.07263229430262877	0.03974190821681401	-0.21687599056105378	0.22048722083275477
1746	-0.11379623668631533	0.23551686859768348	0.2615679240236203	-0.2594809714857947	0.0840079289320143	0.2727410982720759	-0.012202342752209633	-0.3164721786261191	0.31670733653170186
1747	-0.3072797580035846	0.010835469842071696	0.3074707418364225	-0.06999427759731752	0.09295410828686355	0.11636006679173186	0.13473670813372146	0.052853835158666956	0.14473254094947405
1748	-0.23907039776609654	0.08707708796592026	0.25443481353121516	-0.0655113010194364	0.10796555379395589	0.12628654468032133	0.07479905517174558	0.20747480115446387	0.2205463483458073
1749	-0.21420098018139963	-0.07597952261347188	0.22727724867932436	-0.013890475592520258	-0.04672888207303943	0.04874970494251659	7.587634621199788e-05	-0.13672978065176433	0.13672980170503982
1750	-0.06736395478628322	0.07936209712925316	0.10409728558037151	-0.009477610022661976	0.05558209020505125	0.05638434040852227	0.12623400667027332	0.08172672395790719	0.15038045700463398
1751	-0.23135991666454409	0.07855683119594996	0.24433294245061138	0.1940556650773065	-0.131303394138469	0.2343036117111256	-0.09970447186844231	0.029073806465113844	0.10385695900100242
1752	-0.1305454417438815	0.2178871771763314	0.2540018392413236	0.008985545703481548	-0.013836895292736993	0.016498475776008	0.2282581158594178	-0.0873401267255409	0.24439735103336316
1753	-0.03874132241316986	-0.1572465415571084	0.16194864894154753	0.03650553373599442	0.09342027214556076	0.10029955753192764	-0.09692323432435324	-0.1352839048013232	0.16642069658004371
1754	-0.284968817318843	0.01423727678228781	0.28532424869659356	-0.12774898996661943	-0.0800096348621964	0.15073601463576455	0.031498869692049805	0.09621527296392753	0.10124009849560509
1755	-0.15291784421374005	0.007448138610902709	0.1530991242553167	0.10857028024081875	0.10650804562760854	0.15209033346989104	0.028961475183168855	0.14021474680379775	0.14317451681789753
1756	-0.24011743820761358	0.0785733420010958	0.2526463025745841	-0.10801285092922103	0.11357921444576248	0.15673868035674737	0.2125097367845915	-0.12810778550493984	0.24813704466531403
1757	-0.1210940903442941	-0.08491668802723731	0.14790071880091457	0.004403604330576289	-0.16695744808865012	0.16701551186454078	0.10218047082721456	-0.035041823274830346	0.10802211809113764
1758	-0.10230325483230651	0.10072252170146849	0.14356525459590364	0.004866519751057002	-0.05415201915428031	0.05437025099236686	-0.11635072466172772	0.13805863662383128	0.18054827131750736
1759	-0.29900452633388275	0.09420935726591846	0.31349499161008465	-0.06408718372479567	0.06463620105510817	0.09102200615572083	0.23596523939351247	-0.11623533571442383	0.2630403913293212
1760	-0.33718895180992015	0.02504128109779483	0.3381175165259727	-0.1661230811440529	-0.08050832579307737	0.18460354441558774	0.09889150982300447	-0.13373818517724298	0.16632929053409662
1761	-0.08828818196353122	-0.011953065259090583	0.08909365209437582	-0.1652617199032726	0.011074053338309917	0.1656323359816176	0.052611209702173686	-0.046509530808182445	0.07022161947949768
1762	-0.10962133612756597	-0.041617302050663794	0.11725543554295889	0.17339523098461163	-0.07183188691926881	0.18768517817502114	0.12189404395900083	0.06056656634460627	0.13611196461536515
1763	-0.2979343826314534	0.013566232024139991	0.29824308710398983	-0.1201190822366862	-0.03291971812763167	0.12454839123403603	0.040111705516819265	0.17641761578711818	0.18092021467895533
1764	-0.3964130359150931	-0.08517133234423364	0.40545955519226917	-0.015633659345770053	0.09495748741756853	0.09623583387282134	0.3670137514169905	-0.022037616180322434	0.3676747887142708
1765	-0.35392608356588784	0.10877321457290041	0.3702638043838609	-0.23833453606617233	-0.07871369879161287	0.2509964092558584	0.13723099873411168	-0.13648781876620597	0.19354914540012427
1766	-0.15590771602961678	-0.10258824195908234	0.1866321604274752	-0.08275680557759918	-0.06179713378450746	0.10328395138349841	0.15048785361677774	0.058524264395690605	0.16146728340206082
1767	-0.24330520972469782	0.04629223669874498	0.24766993410131927	-0.07465675435544578	-0.07493372303994157	0.1057766222731471	0.16982011226752433	0.003267449409696558	0.16985154328471525
1768	-0.22561423829995764	-0.04513243685663418	0.23008416151549446	-0.21204734196946892	0.046726947161900664	0.2171347112448582	0.09615996180162863	0.07817979251060939	0.12393069922619096
1769	-0.19147279098868114	-0.007857206197744982	0.19163393587313562	0.11749546407193154	0.009382641342534187	0.11786949578258656	0.25293264343148414	-0.13166250215639536	0.285148972621893
1770	-0.1720749166166204	0.16217968636423385	0.23645724264191637	0.050261184581117606	0.005877929541144065	0.05060372250326876	-0.1985903425073948	0.002060863602906047	0.19860103548570476
1771	-0.2469095833647117	-0.006440630901242014	0.24699357093604996	0.012256620148285416	-0.05804178594653924	0.05932178059805046	0.1955031432663492	0.05162604691965247	0.20220466796682224
1772	-0.254939249707964	-0.04436816642806654	0.2587712411259184	-0.06611461623928497	-0.012421355320099225	0.06727133526589227	-0.013785344639172583	0.022583883128541565	0.026458788785286236
1773	-0.18887672113689222	0.10017717770338572	0.21379869672203117	0.10250010371609304	-0.0023599137664371815	0.10252726688444812	-0.19239314685042183	-0.27302838809401647	0.3340054245970039
1774	-0.03880197631957336	-0.058094014061015865	0.06986063151751666	0.07034024046115564	-0.06004247093193324	0.09248160759710682	-0.04895116200926523	-0.04613328265551755	0.06726437415624416
1775	-0.1963785380633246	0.40016560418366326	0.44575446266253455	-0.10409126793791697	0.037022839360259234	0.11047933152956159	-0.20119807420399835	-0.19663188540678564	0.2813267911558103
1776	-0.18591742632767352	-0.007894518626142377	0.1860849613392883	-0.1595817028884444	-0.014395466898316027	0.1602296769140981	0.15569685020267915	0.007879345251485358	0.15589609759268386
1777	-0.15446714663388383	0.20384293019174876	0.255757775206096	-0.20238578714802946	0.0002350528904633577	0.20238592364438	0.005406134160370822	0.041637668776868066	0.041987161701311775
1778	-0.1914395060184896	0.03350678252172282	0.19434965639167295	0.015398002063257317	0.19121104204040193	0.1918300317096268	0.08642123112879119	-0.26949007933182706	0.28300800703882995
1779	-0.2421445362390914	-0.016523605705594704	0.24270765537155725	0.0510732804690313	0.08116120966072912	0.09589380549055901	-0.028393827586261196	0.1324328878348522	0.13544253107970505
1780	-0.21830519185825825	0.04660979952418542	0.2232255142315853	0.02453267791876666	0.053585511531470925	0.05893436460975331	0.10360394200472939	0.1556533977443466	0.18698063276253798
1781	-0.12519404435508757	0.029754217457297165	0.12868124260543867	0.07754720877600865	0.06310796382573222	0.09998092161597531	-0.0535081440898225	-0.03444483349446011	0.06363621640542662
1782	-0.14147784679838143	0.03612735205935224	0.14601769311123455	0.03324195521152385	0.16129254922269204	0.1646824642183845	0.09381810281226945	0.19364332070375512	0.2151733535279657
1783	-0.1580283341695383	0.06997906852040606	0.1728294663284677	0.01961026031711787	0.07537735138821938	0.07788650340083465	-0.05504955355170602	-0.05464848639547612	0.0775687463580448
1784	-0.21455697569868096	0.07559235879783469	0.22748384674430172	-0.08412592441360658	-0.09578497080831022	0.12748306472309445	0.06683370841069987	-0.0757884694875109	0.10104769511070416
1785	-0.22153293398882018	-0.06691982556866662	0.23141975692631717	-0.07667914770688873	-0.2247076171835338	0.23743042120452135	0.25028126079217916	-0.09880278759220394	0.26907749876144044
1786	-0.24095981107409437	0.06256160474563882	0.2489489605144251	-0.055383099989682875	-0.27837704634620375	0.2838328164552219	0.20692471305237617	-0.08700959870773013	0.22447384511138138
1787	-0.29647302332739894	0.1292013111676822	0.323402585593153	-0.3002532928904964	-0.07676222917644432	0.3099104382232441	0.21819960318010906	-0.11510459302836476	0.24669846810262633
1788	-0.27335124441949366	-0.04641099259496886	0.2772632017764637	-0.13450417700516337	-0.010269234543961146	0.1348956293211726	0.2356810593046045	0.02656786094509908	0.23717380325436163
1789	-0.18211066467871728	-0.06137855997104867	0.19217601779057614	-0.06048531884492233	-0.04396932273777479	0.0747781728700997	0.012884079319069172	-0.06442029786774714	0.06569607505223835
1790	-0.15327598625615507	0.0288880124838341	0.15597450185226813	-0.015197645417513934	0.06432899663725083	0.06609983535979429	-0.038404327497142336	0.01694616266074785	0.041976955576033474
1791	-0.1898118200984272	0.16415257425299634	0.2509473942541806	0.0058026498816483585	-0.08523170695270249	0.08542900336373091	-0.00776112532333806	-0.1410660357863083	0.14127937400324428
1792	-0.3203860979206093	-0.07967819368171739	0.3301452200004954	0.30101880446768914	0.16537360022923098	0.34345414293022347	0.009492509231090015	0.012896452536025468	0.016013313820577142
1793	-0.1446020775456293	-0.031034202267256467	0.14789483608590656	-0.03780772642885803	0.09815011368530584	0.10518017395953398	0.0004177445291197651	0.17207935002420657	0.17207985708747264
1794	-0.3503951440983853	-0.059785643927745574	0.3554589712295687	-0.17873928662764932	-0.061059962750067955	0.18888105155150067	0.06823761157096957	0.10845889615223527	0.1281393920208453
1795	-0.2174927464952911	-0.11598363156629281	0.2464858973032139	-0.09966434120305952	-0.15598682250582963	0.185107724590048	0.1282146516717479	-0.06065680780275525	0.14183880017868183
1796	-0.14916601422285816	0.005683527649026088	0.14927425191797533	-0.03054264253744071	-0.1340653996671937	0.1375004887303833	0.12387537758169385	-0.14971900471114466	0.19432161367872328
1797	-0.0872521003996608	-0.0007820214320784507	0.08725560487253939	-0.046685755848996806	0.1153078943340616	0.12440044330687595	0.18838067433043407	-0.15315557260694418	0.24278366477535102
1798	-0.3064673305920662	-0.0007845355621391948	0.30646833476931196	0.08665639339416045	-0.07175137470389248	0.1125059566777772	0.15675204181370522	-0.12032754252375186	0.19761052629495957
1799	-0.28865751126625105	0.041663587694111215	0.2916487842422299	0.0130723146222917	-0.026061737109545298	0.029156466705539476	0.1281584758891196	-0.10933337345961648	0.16845884213742543
1800	-0.13414449565875458	0.021390009826921484	0.1358391631155663	0.29974084189625894	0.08239998319642332	0.31086062718113555	0.13497455043579862	-0.21019030096292018	0.2497961006185423
1801	-0.2935343706491639	-0.014556978422402757	0.293895104370915	-0.22272288809638718	0.006034659458234899	0.22280462741328483	0.08797970482139135	0.15865045374541173	0.18141222377250155
1802	-0.21176477014445141	0.02325628262633244	0.2130379603637065	-0.03317906752755681	-0.1711086219812364	0.17429575737325284	-0.036841824689665674	-0.11588137216299904	0.12159692619817143
1803	-0.14560562224043097	0.08554997919527423	0.16887805117402005	-0.037727831592998855	-0.09419109261557031	0.1014660100961136	0.0312979442860978	0.09440533377505383	0.09945817393113049
1804	-0.2503769756871592	0.055026621294167695	0.256352411740752	-0.01819528147091748	0.07298921961018846	0.07522296489178176	-0.03576100244772499	0.11621042374391763	0.12158828842782139
1805	-0.1273960774039507	-0.029578799668862996	0.13078480771008585	0.05759305398263496	0.06630183662415678	0.0878230801485753	-0.277293361545495	0.2328149543994561	0.3620696222402832
1806	-0.1939340104559212	-0.07595132678397222	0.20827626953583334	0.055357945077598045	-0.1358030465715715	0.14665254699913938	0.08012883987544311	0.11289988039953022	0.13844498536968622
1807	-0.1566572879202849	-0.08853999241495353	0.17994675911329736	-0.07624131789449703	0.11289325866066625	0.13622637925641953	-0.009247009731574263	0.12128204394403357	0.12163404692855663
1808	-0.17613939199868217	-0.05523621514071485	0.18459719628622953	0.0044749565660575094	-0.12932650232251178	0.1294039004019691	0.13351825689443278	0.2092819485397274	0.24824596453661205
1809	-0.2886877312679876	-0.053820130454590914	0.2936617316348982	-0.026556139040864093	-0.0658221615451758	0.07097735886349199	0.14042188013179782	0.1982359858878871	0.24293169929157366
1810	-0.20996259334682726	-0.01530811152591729	0.21051990139512955	0.11031836993634994	0.04842562640085465	0.12047897757587632	0.22985632145031454	0.07744256240275993	0.24255160065886125
1811	-0.17447160281971094	0.18006737723487573	0.25072814069171817	0.0020314721522867877	0.09004057730326284	0.09006349116157095	0.0937375312923803	-0.17276428336622832	0.19655590141187929
1812	-0.07553811286587256	-0.24976125791042927	0.26093426844386935	0.13597120642577873	-0.03705951756022057	0.14093110663965577	0.00971296350308192	-0.013918372902448036	0.016972411857594114
1813	-0.19363480394630042	0.046529108636070446	0.1991466676843714	0.18147382963476974	-0.007133916506201774	0.18161399617602958	0.06934016021605958	-0.006873336474824698	0.06967998689067736
1814	-0.3271142814116819	-0.07393398318556751	0.33536545286174724	-0.172650357455825	0.09568789692685359	0.19739381841361775	0.2455540763059244	-0.15877960108769765	0.29241710981408753
1815	-0.08501134263559827	-0.07393700817343368	0.11266592011049964	0.10661075051207357	-0.11628316539557118	0.15775812714139756	0.10214385594328672	-0.1409963847262105	0.17410728822431437
1816	-0.024035456793700755	-0.06427911968829994	0.06862585818177173	0.05112851547341729	-0.10548237412644391	0.11722054574973859	0.08653975165169633	0.059567896400594116	0.1050593303687454
1817	-0.08060213389282292	-0.0026866433141081087	0.0806468972767942	-0.03820158386732209	0.06243267458600327	0.07319289491428674	0.020392591073644467	0.12311003623193868	0.12478757466881925
1818	-0.29460166696734247	0.013137243932614055	0.2948944376519876	-0.018822642861659744	0.002710823268199799	0.019016846402308767	-0.08701122363062888	0.18256550137894462	0.2022402416222962
1819	-0.18701543820876276	0.03763692902665483	0.19076507163255282	-0.10869611871914175	-0.013599981967612817	0.10954362479909616	0.1439493120947005	0.13616700529992337	0.19814857502613245
1820	-0.2610545872268872	-0.166465551930689	0.30961310936681824	-0.19806078798560625	-0.10988344073584491	0.22650043330074934	0.013801128629936843	-0.015286136081429029	0.020594589283596525
1821	-0.1863780026307852	0.006558720285665109	0.18649336898781835	-0.0076838639998338416	0.021102018586597063	0.022457447637633052	0.17989628667050792	0.04037421387502912	0.18437123176858197
1822	-0.25799145622828	0.0316582547417015	0.2599265984467134	0.006393239323275639	-0.02754661449767144	0.02827878143286942	-0.034607382631606454	0.12478340176184836	0.12949350674018092
1823	-0.29092822864507256	-0.03966247332223829	0.29361938970816776	0.04027613794733711	-0.04642305311214604	0.061459475658404865	0.15114701265717115	0.20777656494468258	0.2569368022985399
1824	-0.2685225498106639	0.0478073529021536	0.27274512415134305	-0.16470218850306392	0.08460087540122556	0.18515971218478522	-0.12835054531415888	-0.2202465656468166	0.25491648075724616
1825	-0.24049995341687241	-0.027028404062048726	0.24201397112493145	-0.028718739368846023	-0.05489956129107152	0.06195746783792754	0.04351131872291464	-0.05830151910165796	0.0727482095076439
1826	-0.23279232534525332	-0.15690585535431847	0.2807342412035279	-0.09398207099965714	0.056430464259902946	0.10962220106334657	0.2102177258247395	0.006420711624642298	0.2103157573475943
1827	-0.23102475135046163	-0.012914813121837846	0.2313854535931648	0.06102926448429227	-0.044472649759410746	0.07551415562738495	0.11482274974621083	-0.10850793906135177	0.15798176065173786
1828	-0.22493836562519717	-0.16587909684538793	0.27948728611580254	-0.07539185773374867	-0.032752004289434714	0.08219869827145043	0.07188153541449468	-0.020225011795884578	0.07467266056388325
1829	-0.2605408748498564	0.002395861505969947	0.260551890455403	0.11016581076659104	-0.044536950612975794	0.1188277990697589	0.06451825528822205	-0.12899900101531686	0.14423365601823285
1830	-0.07631547379947506	-0.17487809038534555	0.19080460696236726	0.11107868053579562	-0.044151668267423894	0.11953176598866924	0.0019401973614261848	-0.04958459901209984	0.04962254351594664
1831	-0.2241702871955972	-0.07730782369366379	0.237126163182402	0.08743010797223116	0.1062765987950694	0.13761809194827598	0.24847283499479733	-0.11859256473120525	0.27532334833768984
1832	-0.250225741482274	-0.033619685571528356	0.2524741669127403	-0.0950938098116966	-0.1790571668052242	0.20274195828396502	0.05510719076822837	0.03151070421244174	0.06348013038998823
1833	-0.1658043792697784	0.09208820332609284	0.18966109083537494	0.06374784471639863	0.009149844819580701	0.06440114413741795	-0.06773705776716288	-0.08818904456740717	0.11120079395698616
1834	-0.3242249803043458	-0.05212529265798375	0.32838831280670433	-0.028677133085785296	-2.2170578438883315e-05	0.028677141655931996	0.09377515314532728	-0.16789741421863985	0.19231048086033978
1835	-0.13525053268038598	0.1401908418926362	0.1947977893634686	0.11158765034651792	-0.23178105067606367	0.25724357943854836	0.17314892299782003	-0.10038457805281782	0.20014398078919904
1836	-0.2686584241940081	0.06985222528038346	0.27759085407669515	-0.13900995461961727	0.06439774761493271	0.15320194966522005	-0.11928288582466734	0.03702169853121346	0.12489600879450344
1837	-0.26152830159770163	-0.008954068058458692	0.2616815390343268	-0.02856821705193003	0.11161702242946203	0.1152150281931364	0.05497907254637587	0.13791824554452917	0.14847269402870247
1838	-0.21430341637814354	-0.07863893324886609	0.2282762276144049	-0.05400514341110785	0.012699430604343325	0.05547820340033424	-0.09481152557169056	0.06459128156240708	0.1147225306341587
1839	-0.2610935619172008	0.06613776941008247	0.26934003159046443	-0.014071165728439042	-0.08835600809069016	0.08946944657635535	0.20856296852591624	0.06418262161880935	0.2182153082581641
1840	-0.20187246041265036	-0.003288169135376719	0.20189923806027582	0.1247950272794963	0.06800639381800175	0.1421220195248413	0.056244267567991946	0.1909877184718263	0.199097278337333
1841	-0.1926418757664395	-0.05353153997067845	0.19994128655794097	0.006082758671341897	0.01145934257484887	0.012973684337979284	0.013333927611402951	-0.06955583933485081	0.07082237225002926
1842	-0.14470519807205265	-0.11468130277005142	0.18463855381287025	-0.13174230905345477	0.0026971599377969085	0.13176991563504187	0.09481804517440928	0.05158234584374461	0.10794072490695993
1843	-0.046188456513091336	0.13429234539740376	0.14201340622419178	-0.1253119127060949	-0.03895811302526572	0.13122808402376882	-0.09371873211247742	-0.07321667957113773	0.11892805773320678
1844	-0.07333318538339113	-0.0649186573139246	0.09793971689727098	0.038608582128010445	-0.02288604115848421	0.044881995207913396	0.04923918241211738	-0.07994166063946155	0.09388911646409612
1845	-0.21802470007321353	-0.023185077275301585	0.21925400258667213	-0.02226432691081254	-0.052784874388930224	0.05728824676185049	0.1836148390824648	-0.08601892634425014	0.20276504832119605
1846	-0.28389785322973243	-0.04808010105005388	0.2879404229791887	-0.011909759873338015	0.10280734542952617	0.10349489192470557	0.20095910039560166	0.07955819289993665	0.2161343704488322
1847	-0.18851309716326622	0.05333957850057301	0.19591400776030754	0.004734696849378361	-0.053064985101215795	0.05327579185753852	0.09668798848403283	0.029524482359149545	0.10109531233278919
1848	-0.23915110949747137	-0.03065343216959918	0.24110762343328707	-0.022336950795490463	0.162973645867472	0.1644972602148022	0.08161229709603023	-0.1368060731365513	0.15929993309582438
1849	-0.1747175675072554	0.025138087837253804	0.17651671834635335	0.09091906083553855	-0.11029713316983436	0.14293961385389473	0.11692180673569783	0.15131730906267354	0.19122666370647304
1850	-0.2210357639885325	-0.0746285669089508	0.23329430331852938	-0.02321026566011712	0.038973695397394745	0.04536149650245371	-0.04545045453594078	0.07758842694983012	0.08992056391100282
1851	-0.30250074092242285	0.025378097538320737	0.30356341362766254	0.03867542057074894	0.07108976555864556	0.08092924640392679	0.09392226364998162	-0.08447315152294357	0.12632143498771237
1852	-0.16639263503038051	-0.09142595530120681	0.18985577235125528	-0.19784010792143922	-0.051260244802169584	0.2043729947902733	0.18162782379455725	0.13547275479146725	0.2265867023175362
1853	-0.07136969445652099	0.016560690507579096	0.07326588399046984	-0.040135411570477036	-0.13025752043419095	0.13630067091395864	0.10537317118651755	0.24583789014267643	0.26746920091050813
1854	-0.23987937954522953	0.04104394840264889	0.24336540927478498	-0.028548806377066346	0.021494242318901412	0.03573565164396581	0.0659688651913111	-0.1969244344999252	0.20768034109598504
1855	-0.20877805673465752	0.2240987164093238	0.3062817521012416	-0.11967728620250052	0.1346648325871949	0.18015901300943132	0.20796662367634333	-0.025538044237152654	0.2095287767033363
1856	-0.2540645277480316	-0.10804272876583511	0.276083348826035	0.20650025832490077	0.0030421468257801117	0.2065226654523913	0.08705484891579376	0.10367634209857093	0.13537847181399112
1857	-0.07377631251819583	-0.05003223726627982	0.08914128703721871	0.1445661514888025	-0.10162639679287033	0.17671246894711568	-0.12696748155744483	0.1940627125981817	0.23190747679625287
1858	-0.10851009390159885	-0.1425468549591063	0.17914811284874393	0.1983535721871267	0.02059335265051655	0.19941972262738264	0.03806621050672559	0.046873146355274155	0.06038317838260335
1859	-0.2632186931707708	-0.0848461253994634	0.27655550153600245	-0.04189771912916698	0.015700970580240402	0.04474303683689943	-0.12045519610649871	-0.06558312638566169	0.13715174346530465
1860	-0.33777805420348667	-0.09778633209983008	0.3516478076812535	0.14849171232750885	-0.1185706324976373	0.1900231131227078	0.2103753087844332	0.1390365773855163	0.2521684762162477
1861	-0.10339322121973801	-0.0400330337786806	0.1108729091695472	0.028888578813429815	0.16531016036069163	0.16781537207400674	0.004188258930657294	-0.004746646731352608	0.00633025813553373
1862	-0.2867724596981581	-0.06294184329447187	0.2935985682503196	-0.05518886886738125	0.1530258029759804	0.16267362301032265	-0.022092143490265344	-0.000228592859270058	0.022093326111968355
1863	-0.09430814513807476	0.19018916178881803	0.21228740777850524	-0.14976536087637696	-0.11377007625847868	0.1880778922954303	-0.07746985717667482	-0.010476141929035482	0.07817498526185783
1864	-0.29852635521910237	0.14559865446948972	0.3321399598719304	-0.19858734685774598	-0.08459689820393021	0.21585543661841097	0.004859361482577834	-0.07578251216893715	0.07593814946819201
1865	-0.08356638516624897	0.12076571648647291	0.14685945324780775	0.13667017818902222	0.045525463375789575	0.14405313402283007	-0.08539037156541308	-0.10328376709703974	0.13401138795578105
1866	-0.3217245357964118	-0.17242349564869178	0.36501580621273255	-0.11116537740173718	0.1085205789663299	0.1553526864655327	0.2336740250989307	-0.007598894455000864	0.23379754746975842
1867	-0.120671065757819	0.02995153079066294	0.12433261964517561	-0.11687049642347824	0.056586858116879454	0.12984908719667648	-0.02413415447982893	-0.1382857460640939	0.140375941588861
1868	-0.20015649158441084	-0.07585135282523425	0.21404683797897717	0.14450760733855625	-0.008352085892092609	0.14474876827615235	-0.23637576313456565	-0.10538368587367339	0.2588034440376893
1869	-0.17992163495500257	-0.03313398728470431	0.1829471394645572	-0.10856182119983972	0.00014795766017942485	0.10856192202469138	0.04066706122855702	-0.13773541605645456	0.14361356031103698
1870	-0.04797892158148899	0.057041592039251375	0.07453670329773819	0.02235731893430694	0.09274941162622498	0.09540599072878618	0.03206572987464654	0.1308600850309407	0.13473148439284277
1871	-0.3053429922116791	0.03595993606094616	0.3074531832560672	0.04634623262545507	-0.16556829429549436	0.17193264191098856	0.07473271894635997	0.04487831082711597	0.08717248455683056
1872	-0.25251166161583305	0.07621379813692566	0.26376254904448626	-0.025162817688669722	0.15075812788228538	0.15284364728900166	0.025416439215497043	-0.14806226683113524	0.1502279276352082
1873	-0.21765610993747636	-0.06702405807865211	0.2277419736334199	0.06768138904218515	0.10645017937311388	0.12614440578657357	0.008656076759061835	0.0886870078180526	0.08910843405973473
1874	-0.1159690043733884	0.022321178308770014	0.11809760783541251	0.08241708289705865	-0.16248150999394595	0.18218895862036588	0.1712875435451085	-0.11960088770580755	0.20891097365560915
1875	-0.3279173972562502	-0.1726751691831715	0.3706029323625898	-0.11281580120204869	0.03756485467057572	0.1189055226105232	-0.045337625048533454	0.22574070434620047	0.2302484871693191
1876	0.003679290479701091	0.025484334450969693	0.025748562694700067	-0.037804731768871655	-0.09177680889024754	0.09925815026582631	0.013198200693906828	-0.16933887180992285	0.16985242420234728
1877	-0.19431362039673145	-0.06639118326303593	0.20534257300119496	-0.07816763661083377	0.023633634359952638	0.0816622806832095	-0.06700436914092349	0.22899240955249636	0.23859402573541397
1878	-0.09063509306214185	0.07967999861241158	0.12067983374722152	-0.07652379253821563	-0.09508179535912083	0.12205096735849987	0.04185988590047178	0.054141831043065906	0.06843674390483823
1879	-0.07635450159673204	-0.013440272432078947	0.07752838729867827	-0.12531798980539322	-0.06515081835590197	0.1412417349840633	-0.003903009914293276	-0.07959999287473789	0.07969562316745754
1880	-0.2920083243584227	-0.12384868609959368	0.3171866304610103	0.04568118431019377	0.019839649178972484	0.04980343642286742	-0.02045508052668664	-0.0573911600736328	0.06092746157481516
1881	-0.12757693711816137	-0.0685021925986389	0.14480478333008312	0.05624959451995547	-0.042505238363818615	0.0705032777395806	-0.0868007784626942	0.3507870325911357	0.3613667352923124
1882	-0.22639789128218432	0.07474494986878054	0.2384173079034034	0.16435462505325452	-0.10342068626743431	0.19418620219887653	0.22606812523076047	0.013925519980308438	0.22649661664597281
1883	-0.07862959288448795	0.11125585250403798	0.1362368437449304	-0.0210959554801485	0.006254384519584311	0.02200356024236131	0.11770554313567752	-0.11042356022512571	0.16139379646583943
1884	-0.22216340052891087	0.10008563319158004	0.24366721261985325	-0.007212984002063814	0.01946134123110095	0.020755022060392477	-0.08110072179886559	0.14252294652946393	0.16398206415256952
1885	-0.1778898798109281	0.10381469137583656	0.2059667436374296	0.08134985391239645	0.0900474965719817	0.12135217497205932	-0.05476016079232626	-0.16516645230026247	0.17400756355818645
1886	-0.1625887464987702	0.03646581512372477	0.1666278973061805	0.07051177430236462	0.0022126738726545594	0.07054648283886544	0.169924873551793	0.13670619467417428	0.21808953737831183
1887	-0.2356391948926228	0.14981510985451976	0.2792317985301196	0.1291874613928953	-0.028408637906328832	0.13227415049371408	-0.034981830902908004	-0.02164394872942385	0.04113622503246473
1888	-0.1331508317083685	0.07797064136595983	0.15430024270768142	0.13682703845420977	0.13779824285839354	0.19419061302496216	0.18140638764521025	-0.06636491695391106	0.19316464397188166
1889	-0.1516250268486757	0.019231049012779725	0.15283972655364692	0.17517282410268262	-0.12838590189298704	0.21718300603174523	0.04257071120860534	-0.17394230515104264	0.17907593633446375
1890	-0.18679874263989585	0.050500955843685615	0.19350482369432534	-0.13729972852713926	-0.07200803174144217	0.15503667981772143	0.07837217163052963	0.15127885647532024	0.17037455708692462
1891	-0.23134038678120566	0.06802201679444708	0.24113350933634645	0.010872794283521177	0.03338485010063604	0.03511076575316621	0.2351107558989999	0.10515411683754439	0.25755476277344014
1892	-0.17201487592226167	0.14728792779405814	0.22645717302046045	-0.11498668792288075	-0.05574987222644334	0.12778883618195577	-0.17510806971451265	-0.08745503980492601	0.19573252173929556
1893	-0.2823053409434853	0.027218225997467104	0.2836144166851655	0.02757344572467426	-0.11813554743735398	0.12131076818425834	0.2912938633048013	0.05828876811556689	0.29706850268493057
1894	-0.18275953315028418	0.1758152105238903	0.25359817666708423	-0.010993725388631536	0.07343230365351902	0.07425069169902233	0.06282556235816666	-0.1874847192097302	0.1977310578102774
1895	-0.03347764724662202	0.11197289586195801	0.11687036524663622	-0.0593880050432862	-0.003777881157789259	0.05950804591871393	-0.11451426960266986	0.024756261931959667	0.11715967927353144
1896	-0.22273979957192527	-0.09008971937060505	0.24026896563979255	-0.01441466139885178	-0.07746644854620655	0.07879614910390997	0.14923577327071394	0.016947625101769892	0.1501949999843473
1897	-0.3422216687997679	-0.009412111308089567	0.3423510748272508	0.05674286897926845	0.006815803400369159	0.05715075114109096	0.3356651216951469	0.001311741469075187	0.33566768475428116
1898	-0.2578134126140618	0.07269255259050739	0.2678655687575993	0.00022845994651167552	-0.003759874246593672	0.0037668087683553103	0.05718420004816186	-0.0882352730801418	0.10514511948100773
1899	-0.12963547358624214	0.03034762623067657	0.13314028101880412	-0.11722201892357383	0.05320967784346637	0.12873333498641357	0.012108486319711656	0.04364441606832121	0.04529294089479484
1900	-0.15343870432188772	-0.10936725075052947	0.18842672719311576	-0.04655196260928198	-0.08966804787948295	0.10103189611846959	0.007715756547433544	0.04401020605771463	0.04468144062518313
1901	-0.29173978818281926	-0.01929242172883251	0.2923769853205265	-0.08977975899290705	-0.12539395642068907	0.15422078145197599	0.20460747589961645	0.18477485686003217	0.27569179697926727
1902	-0.1742169031649824	-0.26466243237139336	0.31685601218398746	-0.008353154263133343	-0.04267231164197616	0.04348219597736108	0.17175340484397028	-0.0317201187125531	0.17465794573003318
1903	-0.17900823575591324	0.040493331683544735	0.18353108286957331	0.050520166668389876	-0.0569785323118174	0.07615011743005201	-0.004440134906460791	-0.07534564897757652	0.07547636463052358
1904	-0.16740825871396922	0.05281026279009898	0.17554044816395614	-0.013970867731429762	-0.006477471219207392	0.01539944085234154	0.18244902208186067	0.022500332369253463	0.18383120141954729
1905	-0.21681210685359828	-0.09021685321834966	0.23483306897223263	0.12033038332387437	-0.3300699223183882	0.3513197329643431	-0.09474724799931553	-0.03882219891302785	0.1023924027058966
1906	-0.11494975663193396	-0.08404083493018516	0.1423949032989014	0.013919526305586736	-0.038346564858948516	0.04079475761729032	-0.16952072662996603	-0.06360879217999638	0.18106174416411006
1907	-0.2978659922378527	-0.025656082096945258	0.2989688677444622	-0.04211866468911496	0.26841592605038117	0.2717003703948116	0.10915355177870323	-0.006646498871137536	0.10935572144679985
1908	-0.1892521012857552	0.0008296899929783437	0.18925391997672916	-0.017609781830513583	-0.07858721127397415	0.0805360428127589	-0.08368947582686119	-0.08061391156332359	0.11620039200327227
1909	-0.3100717910286154	-0.19419929462060004	0.36586593394689254	-0.16551090374890068	0.034753397873272314	0.1691202469354744	0.23659440602208848	0.2226530367818318	0.324886576745049
1910	-0.16622431628087003	0.04071084840646477	0.171137069336298	0.052426902284062986	0.08999645498778859	0.10415345406404795	0.06528222662107852	-0.03142268415617345	0.07245104686741584
1911	-0.19100175647102577	-0.020742025953761626	0.1921247058961537	0.041407598869984664	-0.03448198307011231	0.05388502946668089	0.06520841086454444	0.0890306403346282	0.11035665709812509
1912	-0.25058678339290746	-0.09518738289844464	0.26805666168603054	0.08079941045544009	0.04473058776239741	0.09235458955307105	-0.08096134053502319	-0.029572080692949997	0.0861930775511487
1913	-0.13287815200074796	0.0810939855646787	0.15566900068381692	0.08154801267666201	-0.3159635806665934	0.3263174262572686	-0.031191581898933667	0.23184428662068401	0.23393308449215078
1914	-0.24694984363247693	-0.023996456306504918	0.2481129887478179	0.15142305627102443	0.0038906816191189163	0.15147303183708705	-0.033722670169824304	-0.005179007270856873	0.03411803921233379
1915	-0.08633742567864477	-0.09090751473518784	0.1253727534520316	-0.010203418754069753	-0.022472107547369537	0.024680060208424236	-0.3114113433620321	-0.12191935295718787	0.33442690292505595
1916	-0.22216967002018026	0.031136261415725397	0.22434087690794152	-0.1953132777377991	0.018741493731996097	0.1962103974003139	-0.09243181814584608	0.07124722421387679	0.11670393294113611
1917	-0.16764628181645744	0.048505531410993806	0.17452238361982678	-0.09249752837529174	-0.024942255566283746	0.09580140326880245	0.07486932026389058	0.17738141860708184	0.19253462749292088
1918	-0.08213292230434203	-0.0029599939425295103	0.08218624270759005	0.042427647416308945	-0.1880452078828186	0.1927721594862056	-0.03296992464479853	-0.020118393074794707	0.03862338243856487
1919	-0.3116315786280547	0.10501201025036484	0.328849149451593	-0.17412851807884452	0.07491441814644441	0.18955978174326643	0.0124891024528214	-0.04479607455425381	0.046504472640245424
1920	-0.14547158918995173	0.014036022356655855	0.14614716276769327	0.0788889880720627	0.05775214631332978	0.0977690280345995	-0.1738010047096626	-0.01480998211677375	0.17443085967909266
1921	-0.13699709166693785	0.03745979615790525	0.14202619284269782	-0.1931683248776732	-0.04473260717274875	0.19828012477431456	0.22780965724574156	0.07737316586723425	0.2405906206208812
1922	-0.06132268747442797	-0.01780711747649446	0.06385581752595483	-0.1189658546238884	-0.022384040778621796	0.12105337602880456	0.14533789635377145	-0.05875255664829063	0.15676404890551346
1923	-0.22511752067088747	-0.0817671434194364	0.23950733570390306	0.062777352839401	-0.15867375837624423	0.170641019765956	0.10447330777759259	0.22192914441408995	0.24529006742703952
1924	-0.1225676156652956	0.0207648062785492	0.12431410857043255	-0.029294846817968855	-0.1310583318478649	0.13429249568324114	0.045750541769509	0.12033339318915144	0.12873708707524226
1925	-0.22159288033613656	0.019447585431569957	0.22244462950312724	-0.04160568747501629	0.07321924078987524	0.08421455012119021	0.18803866118465093	0.19637140794781874	0.27188282027286054
1926	-0.14557586560298044	-0.14119213084736087	0.20279928614094106	-0.18382104685156245	-0.027308417880147096	0.18583844315082135	-0.11388237741181442	0.0904805470080955	0.14545076580015356
1927	-0.2382262716016391	-0.078014848343132	0.25067523420397914	-0.19573799652842533	0.018828239212622864	0.19664146530375934	0.10905601594240526	0.15206233817265793	0.1871260786308684
1928	-0.1314103260436627	-0.06239584374352757	0.14547135493755617	0.025497805968889765	0.04829122832925469	0.05460934757690629	0.05340036862748234	-0.06770063610230413	0.086226303980906
1929	-0.2509180027913375	-0.07542196608992381	0.26200823859883354	-0.13535676998307922	0.06738891323482128	0.15120423541429814	-0.038706548036012936	-0.054549844869983447	0.06688708721572077
1930	-0.09777531304324423	0.08206688197798666	0.12765181141798654	0.11884024112338094	0.0917029958026337	0.15010810221117704	0.05087672125705162	-0.2362506926526338	0.24166677583961965
1931	-0.20850764515913237	-0.02101711010948803	0.20956420736175585	0.14949367191143337	-0.03381346458943509	0.153270050333078	0.1048754830016531	0.0320844912212778	0.10967352238237943
1932	-0.17303972612995214	-0.03411476588784304	0.1763705306186699	0.1333559484837482	-0.12103758695862873	0.1800941599629697	0.026247822886333646	-0.09864203017672586	0.10207447439814929
1933	-0.22170197820262819	0.037558960033566166	0.22486094062278056	-0.21267606043068607	-0.05289622223459872	0.21915546310098888	-0.1187290769784647	-0.14796649274127713	0.18971208895142297
1934	-0.17905053343948835	0.10635117029117368	0.20825384737686736	-0.03859193187626429	0.057254185267339795	0.0690462087052511	0.14213288589163756	-0.030499053076027537	0.1453683235454671
1935	-0.24654669380621164	0.03956433359724075	0.24970103868379806	0.01702600273100153	-0.014792532502605189	0.022554462681179138	0.20802310038681465	0.04911786510586982	0.2137432454303555
1936	-0.051537822491869764	-0.013557946694007767	0.0532913226122324	0.015987737750746536	-0.08509469598516747	0.08658357259431332	-0.012962962962962963	-0.08008347198000815	0.08112583369773095
1937	-0.1516076549237457	-0.17293756037985616	0.2299832185652117	0.17872624967099882	0.01750044459619995	0.17958100646372618	-0.18044395323096213	-0.08204676577279599	0.19822132082950536
1938	-0.1767571157701367	0.06625401465423306	0.18876618455957847	-0.18931880278349286	-0.1114344679220967	0.219679880117538	-0.05331537342087823	-0.15488436285126705	0.16380383053778272
1939	-0.289526192231945	0.0017436451283214859	0.289531442656342	-0.2665990945694933	0.015618397408174028	0.2670561955148641	0.11930468226814707	-0.24065409480231495	0.2686037984769112
1940	-0.037356824055372446	-0.07107228545291942	0.08029198006653789	0.09302924325608276	-0.16660657470999393	0.1908197862838029	0.0287963905261732	0.05619936623493303	0.06314745341297627
1941	-0.16024581085579453	0.08874037463652473	0.18317634669209296	-0.0008375691277115042	-0.14759230711594964	0.14759468365036899	0.03882068647737777	-0.06610375786614286	0.07665997979780914
1942	-0.18580691865148638	-0.029988683347823744	0.18821140280996826	-0.06546418146908416	-0.11293867975332544	0.13054004917971107	0.1318009459192141	0.07130531456566586	0.1498530521227651
1943	-0.18415857937031024	-0.0043135387003027225	0.1842090903614962	-0.029521585877471904	-0.19321872984084199	0.1954609976287577	0.1841122523994005	-0.21043017313187834	0.2796036109350035
1944	-0.26830897719088975	-0.011203012928946312	0.26854276147367584	-0.03863105974569666	0.13516815704837615	0.1405801887071221	0.19290698608601398	0.2674078825325677	0.3297272826463426
1945	-0.21174031935659374	-0.002358541378239637	0.2117534546557982	0.011399434459875143	-0.05140679051566771	0.05265553358505384	0.05882501441440489	0.14445217326908125	0.15597055069151872
1946	-0.1420225559022361	0.13889207711165588	0.19864897550552313	0.1660120803542019	0.0726382471121345	0.18120796275841053	0.057422085662066594	-0.08801472730643922	0.10508990505566447
1947	-0.23195070726308867	0.09231335752817646	0.24964552184642125	0.063601336352886	0.09767236908478964	0.1165548011388133	0.16307083599234204	-0.043891585376971465	0.16887441729920283
1948	-0.326653816617955	-0.057375574773964745	0.33165444741736755	-0.10021625109090439	-0.024300314814121413	0.10312032914406645	0.1196415291342228	0.10346256704244913	0.15817268497622577
1949	-0.20015450711908556	0.012969935941663948	0.2005742903724576	0.032847372085531484	-0.0342023769523605	0.04742101266439503	0.1199559807593319	-0.016830690742013273	0.12113096000109344
1950	-0.1437025051027204	0.23217673385784177	0.273050262255308	-0.06681151096581546	0.060831918325564074	0.09035651766587387	0.19011024034329876	-0.06410232660053385	0.20062654799150667
1951	-0.14538983899535385	0.19141660247290965	0.2403716309911942	0.040178619411956044	-0.019556951731745605	0.044685521356348054	0.0784842582570102	0.12518353219218234	0.1477521422053306
1952	-0.2572986925989352	0.06073440365466424	0.2643695992363892	0.017263064881769895	0.04853904323796601	0.05151749341310513	0.04382941981402222	0.008473443299509918	0.04464098209699035
1953	-0.21993773502842773	-0.07082143792186595	0.23105904734235275	0.035037935077319726	0.12269479751852386	0.127599648246357	-0.07861666343107362	-0.1484736248412339	0.1680029673622766
1954	-0.0058841944308679174	-0.13472873225210222	0.1348571653207901	-0.015294958330588197	0.08303438459516851	0.08443130210669966	-0.044982171911813924	0.08297657826630127	0.09438489461077763
1955	-0.3927566798578695	-0.08965891397122006	0.4028604354208485	-0.04292968321750686	0.22253228122434682	0.2266353323911946	0.03074759646886429	0.014606321257103375	0.0340405538920539
1956	-0.1689119048498996	0.05782185859267908	0.1785345874925453	-0.15218945981509113	-0.012847421667914494	0.15273076940264013	0.22948906519269285	-0.3033955588873096	0.38041305996976366
1957	-0.25196112497793355	-0.14594051878054395	0.2911752797235372	0.0934350983422607	0.12294942095568777	0.15442369544719114	0.007697427617527042	0.1393247189597384	0.13953719111812862
1958	-0.17988861140494056	0.10102681709176585	0.20631609313112445	0.005127916916900669	-0.13768835181007102	0.1377838080330215	0.09764363685274621	0.2043361117065769	0.22646749516253684
1959	-0.2736654053841541	0.17057006248860765	0.32246999910292573	-0.028209225193742013	-0.05307101554789756	0.06010235500640913	0.2502675469945462	-0.12247533811877197	0.2786288813565006
1960	-0.14042195071164942	0.10562998786263615	0.17571573229943174	-0.0681245406118504	0.0344975112878231	0.07636118987174792	0.20455110067205037	0.12034218753528828	0.23732550408021
1961	-0.21400081866129636	0.09204226059799336	0.23295520626011768	0.21441304625976015	0.010242093482646717	0.21465752930027246	0.04945539563543123	0.1607359138963248	0.1681721444637719
1962	-0.05457510871278595	0.08550778917754348	0.10143975798987116	-0.03363591329543482	-0.16645265874488946	0.16981714361765904	-0.07637586858265746	0.022134375900772708	0.07951857580636157
1963	-0.1467489836024664	-0.02303990725047571	0.14854663077453986	0.04612289107752057	-0.09858360543448624	0.10883955320475776	0.31641295786785717	-0.001209751954028672	0.316415270501404
1964	-0.11769268543861361	0.04321517096421398	0.12537591159077846	-0.10697360929149188	0.03880632443862701	0.11379492036679291	0.04359421173946139	0.050812962450151364	0.06695082113122651
1965	-0.3167551327087928	-0.18386634306143587	0.3662521620525271	0.013481652511287997	-0.0571740307740255	0.05874201860154563	0.08145313354528996	0.04283840351482645	0.09203120003588966
1966	-0.05663896253881774	-0.09504526378918905	0.110641647882839	-0.20948362421319955	-0.13725655632136383	0.2504451058948782	-0.0004702047842345819	-0.09785053718762986	0.0978516669272775
1967	-0.1076808234345631	-0.08925871521526836	0.13986521360733675	-0.0739008903197391	0.038788001132562214	0.08346167157390125	0.12664070408586756	0.09464008484867116	0.15809684877165625
1968	-0.01337923741689254	-0.13940401396178534	0.1400445754126707	0.08157918044271717	-0.05359883727624343	0.09761146469073512	0.13050386701402075	-0.1928711859875735	0.2328745449590109
1969	-0.20292834378956398	-0.04283774309773216	0.20740054230132277	0.002833842516621436	0.023853406917697155	0.024021150784053914	0.03173973832344439	0.16484360261676556	0.16787145174958978
1970	-0.0691024075226048	-0.010043664662498593	0.06982848935264797	0.17659646782096133	-0.06702929256876299	0.18888948755584217	-0.04988716821957725	0.05842471419003866	0.07682562581037725
1971	-0.08965397237406411	0.11820082384004031	0.1483552139930164	-0.024088141285295548	-0.09951911151699046	0.1023928323063267	0.1382869833096441	0.2913971184047976	0.3225454547308044
1972	-0.16773687323725484	-0.04686582244010058	0.17416102881068984	-0.06591547303071289	0.03278547942569651	0.07361886474291361	0.07605839942321557	0.06465008411439559	0.09982240980270825
1973	-0.16117853866181062	0.057499633228380226	0.17112781523339515	-0.13661034159155092	-0.010580668792086675	0.13701947300237313	-0.004320717604560708	-0.10670197570789476	0.1067894199843155
1974	-0.300902021879656	0.18169975471660893	0.3515065115120071	0.07915269337259116	0.07224798078583966	0.10716771713424941	0.09156226199856911	-0.11149442643921835	0.14427284896786674
1975	-0.019948082002934134	-0.08753372294246059	0.08977794065227403	0.166368565376365	0.17675381338563806	0.2427352675071235	-0.08559449513911335	0.1265344737561849	0.1527658032639319
1976	-0.17655347047363457	-0.1871729423884382	0.2573030087244029	-0.08890062303919403	-0.07191744730679157	0.11434789024674666	-0.042344139560063415	0.04129746336087084	0.059148175247632086
1977	-0.2634585985056176	-0.06525452072447731	0.2714195748311559	0.08439213616646582	0.1157590642647694	0.1432556931022091	-0.012386136766794745	0.008562535265200856	0.015057668948862995
1978	-0.2601969901011145	-0.13095879536322916	0.2912948330140231	0.12484553196100402	0.052607161329313236	0.13547664106315324	0.010179137761073351	0.020621677933540822	0.022997139960299277
1979	-0.19175812058469868	0.039604033018764126	0.19580514865939352	0.0644749867585418	0.025389699358261686	0.06929401670430899	-0.07363952425843193	-0.02704930285488339	0.07845026652563639
1980	-0.24934956038497488	-0.10503751192484807	0.27056992104730127	0.1345736405005606	0.07036612140609218	0.151859987354507	0.011946003790649624	-0.021701764969860555	0.024772436484392927
1981	-0.15727532995148624	0.07452756998698366	0.1740399037563329	-0.09864380292998451	-0.005858056637070138	0.0988175929885602	-0.03543967405599226	0.0036563469777509323	0.035627789300161174
1982	-0.25912068683257783	-0.10513710082150458	0.2796378735324278	-0.23298358452407572	-0.14244560356917824	0.2730789274804532	0.09593072083701715	0.14629273739306572	0.17494075629842865
1983	-0.13305931433101803	-0.10679431936101354	0.1706159657770128	0.09589798611043593	0.005761967209739509	0.09607093216037552	-0.01843891722571976	-0.08189651463127083	0.0839466067045411
1984	-0.3077075080409621	-0.22051734554542926	0.37856546354782683	0.040928884817854894	-0.07111546727589611	0.0820523204930993	-0.1632281111607044	0.2540333583410097	0.3019542406112276
1985	-0.29682839743022793	-0.10954431649954664	0.31639698923717685	-0.01621878565090633	0.07315353552519227	0.07492989235162167	0.05548191127610028	0.1400848979697888	0.15067189889974572
1986	-0.4475572645528748	0.0031144523445169802	0.4475681008153488	0.023135684289340132	0.02325821530070705	0.032805555421453594	0.32279986477212685	0.08559681445237773	0.33395593622706904
1987	-0.10260203574118906	0.021200130564160143	0.10476938137725961	-0.14876959148324953	0.03549737372030473	0.15294592145961897	0.11579911598180967	0.06048601876913153	0.13064453195104775
1988	-0.19018140836618164	0.07523976136086935	0.20452381225125085	-0.13838928112721444	-0.06100888426140552	0.15124046115285672	0.12603910254003836	-0.08360764460556917	0.15124844992789005
1989	-0.11525990718541466	-0.027119448281399575	0.11840739284131674	0.07878559137503115	-0.13213822739728556	0.15384303867257085	0.13091953728666206	-0.004898362310835378	0.13101114149827833
1990	-0.16730283096762957	0.03232501832693747	0.17039701892820802	0.23609335573617685	0.060952200010686866	0.2438344588217829	0.07610999409724785	-0.04836441062073763	0.09017675651837573
1991	-0.14920014688929323	-0.14092065325465572	0.20522990607001113	-0.1142468848435163	-0.04043464576150845	0.12119121781014641	0.16147490085313812	-0.012684145051949394	0.1619723159716798
1992	-0.12249639604882025	0.03350556361877116	0.12699602292340081	-0.08949521553425518	-0.025753142549779135	0.09312689168393862	-0.1464505708419204	-0.24886968093549253	0.2887626842042756
1993	-0.2775231014894898	-0.09580503128190361	0.2935944070980784	-0.05931517744155444	-0.05792405481302969	0.08290649191050092	0.12830057705602663	0.00640394486222611	0.12846029963653308
1994	-0.06423188115129767	-0.22553779682822198	0.23450593245025328	-0.24642554812746678	-0.1020692221144058	0.26672772048094734	0.09096910264497671	-0.05991716526803408	0.1089286203428154
1995	-0.23966959603496676	-0.1501945498199558	0.28284256762231413	0.01969891087637748	0.02808856697411696	0.034307647607711565	-0.08145635888104685	0.14180613337308418	0.16353628913602888
1996	-0.2304117621941673	0.13473461379708265	0.26691383686963577	0.04632346892810278	0.1443000581027178	0.15155319377030835	0.006836628070150189	-0.051305392237998265	0.05175889059924313
1997	-0.11716687380204961	0.0018072131174946076	0.11718081044180172	-0.045671337394043686	0.023030418908706853	0.05114949906373566	0.10590583234922303	0.3452502588166746	0.3611284903445898
1998	-0.23098230100461067	0.0218078340702281	0.23200949334934373	-0.059007563014419805	0.04061017090614928	0.07163154663922437	0.05119991225504533	-0.3334564200058497	0.33736421721641136
1999	-0.3759299316455509	-0.16699957205463684	0.4113540695963277	-0.25765563434120115	-0.122215357082979	0.28517191203673414	0.10157067360056454	0.14395498719069752	0.17618070289548257
2000	-0.11997542159852224	0.016164991997143878	0.1210595256640752	0.06620784956802071	0.313913873616894	0.32081988621902	0.03482549921406532	0.03320916341619608	0.04812134589049313
2001	-0.226377551397859	-0.003999802028541625	0.22641288433558243	0.033570353377594	0.03491615937635213	0.04843662675591024	0.17945144573492142	-0.08345300023548048	0.19790711110179077
2002	-0.037779030325677435	0.13906448636654312	0.14410477612049818	0.02815996467950133	0.1189421859205986	0.12223022213152117	0.1253365703223248	-0.1650595651198347	0.20725326510748152
2003	-0.39963113481484835	0.0246055563373524	0.4003879085537851	0.1141794141936674	-0.015750155258021762	0.11526060045072144	0.15729385323374012	-0.009524060465274223	0.15758192787519634
2004	-0.1599859508035898	0.10662745272189723	0.19226262800786087	0.027866177688207785	-0.0006898242547181114	0.027874714643439255	-0.14837390205455903	-0.08304994023723511	0.17003560622500277
2005	-0.15392569777118273	-0.16639871459793276	0.22667521402700777	0.07266538889189651	0.023174007104455486	0.07627118294669298	0.1633347197334776	0.020993058617623545	0.16467828994902955
2006	-0.06706808541532279	-0.04922332384515267	0.08319293053884932	0.1624910836059146	0.027150985172972982	0.16474382612798372	-0.11255132784034075	0.15152639309841429	0.18875393824775957
2007	-0.20882425347569744	0.1312569891418253	0.24664948010944515	0.0013437967446414255	-0.09809899319721	0.09810819668099685	0.1740871432954894	-0.019006987642612067	0.17512166924749967
2008	-0.03484060661740026	-0.1367991956009306	0.14116617082902724	-0.11289556471952074	-0.09937120032211536	0.15039961431731622	0.22997984878299438	0.052481618822325944	0.23589203284651405
2009	-0.34411587639143926	0.10543218715804273	0.3599051020388247	-0.09210385838160552	-0.03940718720927205	0.10018007353024583	0.0949718259589185	-0.14617508322876624	0.17431810773097509
2010	-0.18347938177629494	-0.015464338637590157	0.18412992507061274	0.24468267855431608	-0.12920105010724678	0.27669933959684484	-0.041314119640303903	-0.27919445600308	0.28223465546333804
2011	-0.0917974953215628	-0.05771836196648076	0.10843518550454938	-0.03540698374399245	0.06649397525234159	0.0753332811093899	-0.17159814485476166	-0.054863074938103704	0.1801551562105835
2012	-0.31972757142803426	-0.011581979686297301	0.3199372785167783	-0.015571047239397352	-0.054043445065667176	0.05624190134319188	-0.076391285545745	-0.03372243844615464	0.08350348113753245
2013	-0.1479565835233405	0.027227786795879387	0.150441028252605	-0.023628689358401088	0.03476247106206196	0.04203265819736496	0.062063595296497395	0.08604250460731593	0.10609053897604345
2014	0.012399867364942772	0.1608022646740719	0.16127964854555718	0.07626030277076404	0.07154266264752011	0.10456570354272701	0.1106787933574956	-0.033333085556233606	0.11558931564712374
2015	-0.18758610744148557	-0.11417359603560266	0.21959999484687964	-0.011406776573024007	0.07548793481547618	0.07634489409575777	-0.04042463754322515	0.036156580137051496	0.05423513259602262
2016	-0.32533317629720265	-0.2235682916953075	0.39474606603636325	-0.03701097903313044	0.015506415857189359	0.04012806376747967	0.10843602928245391	-0.027431695710262244	0.11185200211031372
2017	-0.10590378382839388	-0.06792324944404668	0.1258140661619732	-0.16991643964130462	-0.023482890692570563	0.17153146246580053	-0.07025331461343857	-0.12092378707002742	0.13985024309429037
2018	-0.21125727593752905	0.12926620728989277	0.24766790059202023	-0.01068208163122796	0.12143855545081063	0.12190746333984573	-0.1340857060300949	-0.08117327169137531	0.15674207028960302
2019	-0.23541084577767385	-0.04499378129570254	0.23967208153025513	-0.06624350433097591	-0.08872523538603627	0.11072655174056296	0.05655280784623499	0.12028005924228806	0.13291167265000278
2020	-0.3059161092513049	0.2645601164682957	0.4044461906424321	0.11551710107358878	0.019138990980433937	0.1170918511946705	0.16684200185159284	-0.13395191852991523	0.21396114147127732
2021	-0.30211747336326233	0.016083107102408664	0.3025452594992509	0.020682968311783116	0.024396315446342874	0.03198383006370082	0.046394883862764164	0.09680603902119067	0.10734940353635723
2022	-0.15153340498320655	-0.06370110225541145	0.1643782323008703	-0.0787762961631441	-0.03664198312145375	0.08688118187649323	-0.0038752755921632655	-0.0058001481767730985	0.0069756347229295666
2023	-0.264910078875518	0.002825708591572074	0.2649251488984722	0.0698102314129504	0.016854277738259284	0.07181598072858204	0.16485148091933466	0.22456096387189	0.27857429396189815
2024	-0.27807529111841717	-0.234308750521238	0.36362956164401183	-0.02892942213308346	-0.05017125429024742	0.057914300669271744	0.035219386977641945	0.3035659907753032	0.3056022185365682
2025	-0.07703192057904967	-0.03185700022873199	0.08335937410795768	0.014053991828306864	0.10123862591347665	0.10220946171054313	-0.028198723437493096	0.17837138802224184	0.180586599913962
2026	-0.15615717319015174	-0.1229701106386596	0.19876295139996092	0.15778253022518463	-0.06206273992358529	0.16954972878504962	-0.07328582543682016	0.13952829605354686	0.15760379947692346
2027	-0.09016202335351607	0.04326542330084577	0.10000543639523476	0.07763628437088035	0.13191472869023627	0.15306498063350363	-0.057547780963359906	-0.04635545781023159	0.07389570733542652
2028	-0.11980971593600553	-0.07457857768751112	0.1411252361647571	0.08387249852567721	-0.008256357585818183	0.08427789419251423	0.004124458298887373	0.28424275055157416	0.2842726726180054
2029	-0.09743658460659461	0.039636923573578	0.10519017886749568	0.06377125664532798	-0.018467216381964087	0.0663913492483966	-0.10177142687674155	0.1411348066426574	0.17400131314041353
2030	-0.053502625459714195	-0.09881825562754581	0.11237249919955258	-0.09908985437100516	-0.04300634902558116	0.10802011523682577	0.1342379741165555	-0.06894333797251684	0.15090731442083816
2031	-0.23903804857021785	-0.13635760367767463	0.27519553910805966	-0.04184481675405868	-0.11026642325877127	0.1179392758476295	-0.13101651528214997	-0.026417754429584474	0.1336533764099496
2032	-0.20934589963983852	0.024719233258618613	0.21080025187107188	-0.010444964279117978	-0.021726723489543576	0.024107007122061732	0.07518384095368508	0.09818281742803286	0.1236627493574983
2033	-0.28749094184566754	-0.03710809040060679	0.28987592521023303	-0.0640055820399278	-0.02828002093636713	0.06997481058517623	0.24203481371816785	0.010209302928254185	0.24225003801417463
2034	-0.17879396085052615	0.07467794391296756	0.19376293697115504	0.054235503137099336	-0.18602705783101564	0.19377191758817464	0.11444715606294041	-0.005469666355163791	0.11457778484912268
2035	-0.10634719825009806	0.15528774288139058	0.18821267137162295	0.03735658149710258	0.11405019488147658	0.12001233742266855	0.010020545615860233	0.0967700765880122	0.09728750720050999
2036	-0.06583315175046783	0.09936965963891413	0.11919871277054028	-0.05385000336706117	-0.06498401636259685	0.08439635800937594	0.03623024494463168	0.12803156596051998	0.13305905655403916
2037	-0.31590344929698116	0.057780697615039095	0.32114420171413793	0.10612871382924134	-0.14741203097577613	0.18164143463277366	0.02928008800880088	-0.10621314631463145	0.11017511517514485
2038	-0.21385697922104757	-0.006650330194137254	0.21396035720021275	-0.07227882934922841	0.0024965338377504953	0.07232193203515733	-0.15337933319951882	0.07361925635944558	0.17013234483673817
2039	-0.051922210295348874	-0.025442443985318624	0.05782070457803596	-0.045044511295432646	-0.12302791436024095	0.13101479194989832	0.09954291981469802	-0.039872093997680054	0.10723141687488437
2040	-0.22487521117661682	0.011355318165023342	0.22516172821409267	-0.032604049727067444	0.15304280114464353	0.15647722850563267	0.18520123346897252	-0.013634538720752798	0.1857024435072317
2041	-0.3895296919283972	0.1374748688147447	0.4130771361979059	-0.1184244656040567	0.1086981926823196	0.16074716528141045	0.17635508232564365	-0.06011756224621838	0.1863202521265804
2042	-0.20067131947026687	-0.06431924144046222	0.21072717735834262	0.146875412941021	-0.015512824571642514	0.14769236491026203	-0.018131407494747027	0.09226946623735885	0.09403404881992306
2043	-0.12459064229720569	0.03772043409495498	0.13017549422353697	0.010778531746909478	-0.03209727297780876	0.033858701676690264	0.09146874359393528	-0.004831589586301206	0.09159626254702498
2044	-0.07285360912000675	-0.12098091076494111	0.14122333069052498	0.14266422630636502	0.12969874830647726	0.1928077975079345	-0.1062252736239094	-0.10618307394204812	0.15019538590867856
2045	-0.297564124591392	0.19820270491997996	0.3575314258655288	0.015431187560702164	0.02141856463394449	0.026398417765313643	-0.00595113542395522	-0.18605355893391004	0.18614871153142099
2046	-0.13306350549855187	-0.10919684838880878	0.1721332280346001	-0.13539045414932083	0.05265775524119491	0.14527014236174252	0.17893994788718748	0.05865953557387833	0.18830944231135216
2047	-0.2999991847604554	0.03528229027962716	0.30206679867922215	-0.07365505567764312	0.09651083693773621	0.12140596720630752	0.29470464862212203	0.11911049898053969	0.31786497272722825
2048	-0.03784916798901748	-0.004869109726319616	0.03816107633424149	0.03069391359620206	-0.042263132618875716	0.05223302318085556	-0.12610709039699342	-0.24374018511887813	0.27443082204843616
2049	-0.025384451367865338	-0.10323531286126351	0.10631039550679171	0.13736531764105092	-0.017612993637381204	0.1384898842352655	0.04589766713541348	0.130131928451573	0.13798882074645952
2050	-0.33284758583216234	0.029793965317848958	0.33417838913319914	-0.0031347555686407503	-0.06430725015322747	0.06438360905342988	0.019342229066323824	-0.023011404703880668	0.03006071475697016
2051	-0.27359701742475084	-0.10534384123394704	0.29317682860287997	-0.07940536577444068	0.04486086433197684	0.09120147620726733	0.06940074477084404	-0.11079967557991335	0.13074032080181647
2052	-0.24191313602522468	0.09541223834129894	0.2600489580960779	0.11300422446230367	-0.011430619362242097	0.11358086901116392	0.12254661421020602	-0.13644785581821056	0.18340035444832775
2053	-0.2602306490779968	0.239515610573573	0.35367742142803943	-0.07658977402409752	0.14761850997250955	0.1663045939580931	-0.052597236583540874	0.08130952691895811	0.09683856909315494
2054	-0.11835897602698293	-0.03697616546553939	0.12400033878458103	-0.03138851870256596	0.08309676544994578	0.08882742557670258	0.009125162712123968	-0.05089910412618803	0.05171061201891996
2055	-0.21003838197883196	-0.0343092046034605	0.21282209336628527	0.09090559837827676	-0.2253601579515638	0.24300417405564528	0.11427597675799941	0.137093292488423	0.17847568380401604
2056	-0.20479753406609072	-0.05119515279043169	0.21109944014323495	-0.0767861385785498	0.22915290081696252	0.24167573943330123	0.1411975408061991	-0.038660936607318695	0.14639471831003117
2057	-0.2098909932076103	-0.029197530979245285	0.21191206866283266	-0.061903120887199736	-0.17881288789552627	0.189224853687652	-0.039488855300494737	-0.06659047995069237	0.0774187426467711
2058	-0.1868391115573172	-0.023568645474774868	0.18831976703746012	0.16150462362006324	-0.031431859424027535	0.16453481466701847	-0.040022455817736564	0.13042114972608027	0.13642387351763371
2059	-0.2386203582010069	0.04388004336677483	0.24262137901233452	-0.07160076158379305	-0.041239009282096666	0.08262762822414807	0.1449011994721867	0.06948892439694293	0.16070179906373944
2060	-0.23593871499601524	-0.03613760463417966	0.23869018350712956	0.00889845509766233	0.023467027524911973	0.025097487602947208	0.11005429697594359	-0.10412573848936782	0.15150616389713456
2061	-0.20559109248094654	-0.04892813179441515	0.21133305323209803	-0.05856024813858003	-0.06680336803001248	0.08883688784623964	0.034210254757529465	-0.10065076123570263	0.10630577250507842
2062	-0.27869373268330766	0.08020593339358376	0.29000549716943463	-0.07694558530495733	-0.06466007012558525	0.10050645634270501	0.12858999886963401	-0.002528049017306193	0.1286148468922868
2063	0.01474694103316819	0.03706670165326591	0.039892513599520965	0.1746201104363103	0.11854428257680896	0.21105669830744422	-0.03517591441358209	0.030879431135942978	0.04680688220882798
2064	-0.2264144189478899	0.04807770274213692	0.2314626419283939	0.14416990134485425	-0.03018981518155837	0.14729692934505342	0.12269542599590981	-0.15491558179399442	0.19761833174806825
2065	-0.09860904083759242	0.060140014602576015	0.11550136056041947	-0.030134133350110313	-0.08512515931648895	0.09030148803546846	0.12861261476132385	0.0191674173726526	0.13003305181561403
2066	-0.15793326712097916	0.003236161219105056	0.1579664192255512	-0.1321017759028459	-0.05780801473198972	0.14419655253833105	0.027954882135726108	-0.0692192186090363	0.07465102584739139
2067	-0.1962009162846938	-0.08769665072928236	0.21490812478844804	-0.04659649393587379	-0.10904345483248172	0.11858207406231096	0.2444727326232059	0.14853478628553424	0.2860585599718121
2068	-0.2429861787191646	-0.15452893684206298	0.2879608920844636	0.04812660361221512	-0.05122824118327715	0.0702887094061293	0.024873819925646082	0.0742265879540089	0.07828341635996532
2069	-0.3413991001079143	-0.06261415763191697	0.3470934719790164	0.06215454325343294	0.033174284209097946	0.07045367541746046	-0.002640846519522068	-0.09384868989238268	0.09388583846808998
2070	-0.20347063622367298	0.1176385075109029	0.23503003692009033	-0.22597616072013185	-0.13945175919309705	0.2655409918559852	0.2326806713552426	0.09758559321548947	0.25231576016084567
2071	-0.15462284409201896	0.011356209643164672	0.15503930924950712	-0.07146906584399323	-0.22826136231622157	0.23918837116187405	0.02666223119798243	0.1288516450908357	0.13158123352161338
2072	-0.3989943443742914	0.06305533672830023	0.4039461131544527	0.09535878946371462	-0.1178091764917914	0.15156615979056506	0.24981772430903534	-0.007935766480816942	0.24994373720616253
2073	-0.26065526761840563	0.05410847161773103	0.26621212451357185	-0.04397397725940686	-0.053556968702379554	0.06929689439360537	0.26466742723997105	-0.12442216142723235	0.29245464827225714
2074	-0.3786434868990531	0.01292616009335181	0.3788640597705625	-0.04765821176231383	-0.15390829536607747	0.16111818187552046	-0.14937497876034989	-0.08195709535862944	0.17038148302934347
2075	-0.409660629692449	0.03877863588074272	0.41149193688429064	-0.004272089182274609	0.08308428049859765	0.08319404072378599	0.1398394666530276	-0.09566922436308689	0.16943339967089685
2076	-0.24838030827958954	0.12214487259443932	0.2767889944383189	-0.08605045437340345	0.0008157481453208703	0.08605432088457722	0.04997483256167448	0.005049624769892614	0.05022930021296447
2077	-0.0937622593296575	0.056679573980112787	0.10956247250390538	0.13099945181941455	-0.07509400816179983	0.15099657757310783	-0.07582973447159601	0.025245199862199086	0.07992164128767085
2078	-0.21748932931779644	-0.1566484950914156	0.26803051949640017	0.2370361948128167	-0.04851930930149907	0.24195098889327593	0.053226720983742606	0.1771655539210139	0.18498842483469305
2079	-0.29757326151857644	0.036690291107829016	0.29982665564018873	-0.14065241475364404	0.011171424695888303	0.14109536670552653	0.13432555363350485	-0.05999002437258554	0.14711273698484095
2080	-0.3220017601067968	0.030812763325156343	0.323472657106605	0.04463900136939427	0.09640535640563122	0.10623856732351752	0.138401468200664	0.15378194357684571	0.20689091949713878
2081	-0.15257225968997623	-0.01927328549840375	0.1537847650478048	-0.252413361819341	-0.10815136192640683	0.2746073966802027	-0.026519642774889118	0.034660427510452035	0.0436421434867151
2082	-0.18435535214029763	0.009463397591832333	0.18459808167138203	0.08033524227290562	0.23501012908768082	0.24836165550433673	-0.12414898320070734	0.12234045872991108	0.1742990472493025
2083	-0.24294004897751356	0.009171524594662557	0.24311311001381064	0.07325670235284928	0.0853391330524928	0.11246916052751982	0.09520903579151303	0.025960762172797188	0.09868496171627238
2084	-0.04447190149441644	0.03486980693479151	0.056512418619262025	0.028162094719878003	-0.24507540968455588	0.2466881837686278	-0.12243964270121069	-0.18472959407702996	0.2216224019197166
2085	-0.1838675195255254	-0.17733339572963025	0.25544940394816174	-0.09431926658492654	0.04779360267261844	0.10573718601110282	-0.013227140238761823	0.242202259864247	0.2425631709931335
2086	-0.11947997999574336	-0.004415813193074481	0.11956155329343697	0.0665365656223275	0.08500435404580611	0.10794838938844362	0.10353653666977239	-0.03975069878876614	0.11090506065895432
2087	-0.22307473795215496	-0.06428395207452653	0.23215246112574947	-0.025580955912644147	-0.13512592002905874	0.13752599597568532	-0.0170751516149548	-0.09765365920138101	0.09913525083487286
2088	-0.07964027197683018	0.03994864022063277	0.0890980739186939	-0.18208695193757193	-0.06241243490277937	0.1924862854761588	-0.26235567424269796	-0.007658232438455747	0.2624674233717816
2089	-0.1726403092444486	-0.05228823384077389	0.18038496548827535	-0.08122484069107389	0.01579674117340469	0.08274667230160904	0.01388245048008254	-0.06952946784358556	0.07090182881946096
2090	-0.22199335630420258	0.18970061230192495	0.2920057748588714	0.08382284495116674	0.0042202566460759015	0.08392901704336879	0.17237550803717863	0.18621023563715752	0.25374705442058076
2091	-0.12216440844261453	-0.09505256353427037	0.15478737844078388	-0.009590503612825773	0.06763870030291455	0.06831523650120166	0.06407640227669145	0.047459262829339946	0.07973811483242352
2092	-0.21543141553987372	-0.12403683523956394	0.24858767326189057	-0.05578411794902143	-0.19259185350231692	0.2005080792656701	0.10168891561683056	-0.02532037715255694	0.10479387891701793
2093	-0.27700575155381707	-0.03965318654031697	0.2798295223822822	0.08414657349604145	0.006577301376529895	0.08440323882720618	0.1539441133315893	0.16079886031460777	0.22260966624997658
2094	-0.08072775871552638	-0.02801833072971245	0.08545172838574885	-0.013945948308593184	0.09562818928725668	0.09663974369060249	0.1433103658238864	-0.052350914631519384	0.1525728652655274
2095	-0.21334562470643953	-0.10327311405055964	0.23702677415659362	-0.09969421761036386	0.01898715736860001	0.10148620186942935	0.12113686041703066	-0.020764526877976613	0.12290363919820024
2096	-0.15216510316005596	0.07169445974547184	0.1682091382116488	-0.023181466393076278	0.003685395328115697	0.023472590885068947	0.15007089620822756	0.07839831922088798	0.16931500330862845
2097	-0.298287809557824	0.2838724324044181	0.4117756369796611	-0.0880347372447903	-0.007148056682862677	0.08832445684011131	-0.1424540071896807	-0.18459097362776788	0.233167261229455
2098	-0.2578701868010608	-0.06339307245285823	0.2655479521213209	-0.18707426882496478	-0.07424112451455477	0.20126730143165536	0.059714305828050915	-0.03363057178624664	0.06853330343122156
2099	-0.014311015088279321	-0.08417175557384038	0.08537967901813223	0.02423412274032226	-0.13727087599435445	0.13939363723373616	0.08440614422083854	0.09958939029413696	0.130546711338842
2100	-0.1364389175450075	-0.05399909237510557	0.1467360903056523	-0.20192878702637054	-0.101659042605442	0.226074757488306	0.11234454371334421	-0.013037521264825895	0.11309851220458338
2101	-0.24908928126655325	0.02771410690330383	0.2506262990257324	-0.1259156158933949	0.10367666321238717	0.16310607842955366	0.0007805348687656556	-0.029252708442457594	0.02926311989349032
2102	-0.21465915474414649	-0.0772202759027583	0.22812611364324237	0.06507384680385311	0.21872615441597623	0.2282010871215403	0.14528558621649304	0.15398947029853163	0.21170890043900464
2103	-0.2135796621118421	-0.047653514456527546	0.21883128091721055	0.10920626879231125	0.1974024139405003	0.22559637003523605	0.18187326104828494	0.09358177859780574	0.20453711734026744
2104	-0.20870458539710457	0.0017758722379717672	0.20871214072972108	-0.06432586253764472	-0.05946543963253188	0.08760111358825444	0.0890032196866557	0.14228681106540841	0.16783059827622115
2105	-0.2864935236398232	0.029822449366272125	0.2880415205725831	-0.04495149485132276	0.22145478829599327	0.2259709276623692	0.23787523336329605	0.07707816806108439	0.25005133600781926
2106	-0.18032539234012956	-0.033789336067511874	0.1834638012102249	0.03628182651893955	-0.04387935979156607	0.05693653617202341	0.21296237308089208	0.038188864146462116	0.21635933465658932
2107	-0.24079082218497533	-0.03534694199328283	0.243371375385013	0.0765727615544005	-0.05295955301327527	0.09310264264473372	0.0753893764795212	-0.04668263432935817	0.08867257994385612
2108	-0.09222123779769283	-0.01355680661422881	0.0932123581211966	0.07787367811581562	0.07639587064426802	0.10909004901814552	-0.05516602578289256	-0.04465873630629634	0.0709767083567143
2109	-0.09255091507749338	-0.017182719137639607	0.09413244774595209	-0.07738038841351545	0.017449351364314584	0.07932341630352177	0.047740421914567295	0.12449641917998325	0.13333606516325205
2110	-0.12966078310844245	0.06819192709140126	0.14649934333208983	-0.1326383677946394	-0.06614026995103073	0.14821427704651546	-0.013367178010344856	-0.2086991706418476	0.2091268162492684
2111	-0.21405124435072098	0.007155790006833363	0.21417082093206338	-0.005220897673155531	-0.15781556695265486	0.15790190291792383	0.22773737846885034	-0.02934831598670155	0.22962063758103204
2112	-0.24747059029505628	0.2515376197138851	0.3528638082777981	-0.10426270730143411	0.10877094797328848	0.15067126884987844	0.29395692073649204	0.027843058414638196	0.2952725980357155
2113	-0.05734490104178756	-0.05616641161681435	0.08026894461372858	-0.09757721447699394	0.2615768642251087	0.27918411251883624	-0.08237345555998406	0.0606147867676365	0.10227188546115061
2114	-0.11368543199721194	-0.024670170531321402	0.11633140058658788	-0.064206388771119	0.03967639420147609	0.07547633149444269	-0.08773938871113926	-0.01562932832479771	0.08912057133618878
2115	-0.4548332283678485	-0.07361135603057584	0.46075144857523737	-0.13271047300094654	-0.10950362392007658	0.1720555529349882	0.21738326584070133	0.06677536391839879	0.22740807702015253
2116	-0.30146352305472107	-0.029572944717001014	0.3029105722681186	-0.059779591164937786	-0.15470991561493697	0.16585764230034147	-0.005704909793719189	0.10544526647992253	0.1055994802012602
2117	-0.3744069629702947	0.12041743324109838	0.3932949683749006	-0.15851411701494605	0.18814042197944408	0.24601533219625013	0.024222002874385494	-0.0651808387161078	0.06953594149058455
2118	-0.2990096847687535	-0.015981004244281886	0.29943644414493886	0.054676831840083845	-0.18806501706266537	0.19585200173306735	0.19633014238597055	-0.2023134246495199	0.2819153181413036
2119	-0.09468476929209435	0.10760967947490728	0.14333544102066806	0.1088221643676673	0.04308914555854418	0.11704246204958697	0.0719844341292436	-0.06818050825908549	0.09914807342240513
2120	-0.10517018578986435	-0.04167472807082936	0.11312626104867143	0.03227005352905782	-0.015561679041358719	0.03582627819568368	0.02369817866020016	-0.041640674513535134	0.047911892529443466
2121	-0.24331956767811574	-0.07484127120709383	0.2545694952089879	-0.0746696447705276	-0.0888903160472161	0.11609067205047417	0.04587986841631781	-0.09583073444565726	0.10624731521451598
2122	-0.06489291283628312	0.08155039203498327	0.1042187918632571	0.03088985827560638	0.11638741790736161	0.12041683599659096	0.12733713253612358	0.3131420237502076	0.33804241207413294
2123	-0.15955779270525935	-0.07475597482387225	0.1762020005131665	-0.0015556441132797455	0.0740396120759784	0.07405595306907169	0.06418705702461588	-0.03344640057957449	0.07237844983978763
2124	-0.2839911140651221	-0.11104619334768356	0.30492984426743197	0.1597575703514979	-0.06300871166217065	0.17173403573532056	0.10183495504051963	0.20527641664240748	0.22914791139709725
2125	-0.250702454820928	0.0018208098358844574	0.25070906685179517	0.045629261480325305	0.10292165633620677	0.11258284436906074	0.16455581459171312	-0.2550841467099482	0.3035564824191449
2126	-0.16612161003511822	0.03452790077635922	0.16967193419267076	-0.10423750952802087	-0.07690079775263109	0.12953451697364418	0.07312745378948508	-0.22639758552845218	0.23791488232316638
2127	-0.12866009948643273	0.0021614614880173955	0.12867825424531895	0.01429794459219347	0.16948187745741095	0.17008391460114708	0.03983069509116106	-0.01628893294245586	0.043032703933739334
2128	-0.17278190239103286	-0.10811076289920918	0.20381737621830343	-0.28682740502748066	-0.09548459426876009	0.30230327159570763	0.09475826332829207	-0.03573759345971436	0.10127341238096876
2129	-0.19541502973138114	0.008446066511483668	0.1955974690133617	-0.03158382219524558	-0.1340710870330252	0.1377410403716986	-0.0432936421893732	-0.08955939193092845	0.0994747412012674
2130	-0.15837781453596855	-0.07629175319506855	0.17579523242331374	-0.06050993220974491	-0.097900706603947	0.11509126921526253	0.02882322920341519	-0.022977498399914104	0.03686114450787796
2131	-0.35816826919436134	0.0034026762443167737	0.3581844319108637	-0.03764670628965151	-0.05330828470502948	0.06526137994749856	0.08592681602459681	0.08471865281685671	0.12066759236525774
2132	-0.14220687002407173	-0.017484357339614086	0.143277690634734	-0.11177989387279114	0.05872274599493594	0.12626601114867855	-0.03456338569506822	-0.06430103133874746	0.07300171410270193
2133	-0.24828010811365256	-0.11441078394860241	0.2733730776222501	0.16272658531411735	-0.1638790614452442	0.2309465053820188	0.0843335096167228	-0.1505628311112348	0.17257261357615258
2134	-0.39655767559458643	0.08011383743687599	0.404569174581855	-0.12237465282655918	-0.0014506963198264403	0.1223832511997996	0.2842820044539997	-0.16067041172526988	0.32654439094915055
2135	-0.0962975074917947	-0.15057391790850383	0.17873364177862294	-0.05783906164496332	-0.0529294218355146	0.07840204555884825	0.2542201509045545	0.19909559595862317	0.3229039198524134
2136	-0.10583421393572852	-0.10831651060168411	0.15143760202908094	0.17406347329048055	-0.15621729075701257	0.23388444724993335	-0.1131633811183443	-0.12335735736597501	0.1674006823237364
2137	-0.18733529934158571	0.04405221227710878	0.19244508771571434	0.06201039765199526	-0.05754674028604699	0.08459856224847041	-0.10149434786234712	0.0799972705975117	0.12923105644950303
2138	-0.29180660575844625	0.09578025822402693	0.30712367709072275	0.017275224773208534	-0.02553095076826946	0.030826333516924723	0.004986452171928748	0.040271726097107406	0.04057926352342259
2139	-0.11295406551765787	0.023552507429539717	0.11538345428693782	0.037243791008864185	-0.2812375174368399	0.28369286417312084	-0.10022749888910445	-0.12764259274326178	0.1622904279857183
2140	-0.21623247309824384	0.07150693506312014	0.2277492572640008	0.14440591121828342	0.07902516674568848	0.16461483582583503	0.13472794189176043	-0.1186623134126701	0.1795337376395766
2141	-0.21853867274942207	0.11007888817708403	0.24469677788925204	0.0803430492446453	0.20162313583831737	0.21704122757486438	-0.056786096225970785	-0.1583400244671503	0.1682148152596642
2142	-0.2534218933773396	-0.007408383939679634	0.2535301563829309	0.02047822488015056	-0.07080284295274508	0.07370481846143509	-0.06594969951380372	-0.02349309741112862	0.07000920290883036
2143	-0.02242008012387961	-0.15323501250336183	0.15486648781988516	-0.15780297065416668	-0.11062306205273453	0.19271543634385635	-0.09933388653909357	-0.10691863971824281	0.14594114064978705
2144	-0.17307890628862851	-0.07313079580037263	0.1878947074732645	-0.011594680639854785	-0.16797854387656705	0.16837822846802963	0.20227859484358732	-0.15294887346938074	0.2535941399706405
2145	-0.21240822053010827	0.15673410468031904	0.2639750588951697	0.007606669929900818	0.011157913590680515	0.013504090606906867	0.16346516245715656	0.018286418129209687	0.1644848091014513
2146	-0.16923451499566183	0.15963007550906955	0.23264153127257423	0.07492726776393896	-0.01479403551823289	0.07637381057328319	0.1535021646202465	-0.058454072772285585	0.16425526830750029
2147	-0.2726896736533682	-0.02772962956408746	0.2740959512158871	0.10153217749942718	0.008496205300542275	0.10188703829380925	0.13938960504176473	-0.09152542835092733	0.16675240936346286
2148	-0.08680648751734493	0.0491917090653901	0.09977570102922327	-0.0882623695242134	0.023584036787214588	0.09135892219816018	-0.04310505197611633	-0.05434505976633222	0.06936447957614843
2149	-0.2076499645915428	-0.01519956901607935	0.20820551071752047	0.06266869497229494	-0.06292322466600946	0.08880708041535677	-0.04918662788849687	0.014145497600203429	0.051180264413138964
2150	-0.22704728689824524	-0.10473036332184757	0.25003783611561725	-0.038153427129303565	-0.058688887561057446	0.07000049660442074	-0.14361884389655483	-0.15666570298603327	0.21253356161860879
2151	-0.2873274198805998	0.09230337908330291	0.30178959558844703	-0.05418719859999079	-0.2021529381406749	0.20928942374382506	0.09006519593623341	-0.007156995314903016	0.09034911234190218
2152	-0.21729780788370603	-0.04435198682992573	0.22177789801246184	-0.01648989353116822	-0.15205796988667153	0.15294947791583066	0.2219396475604218	0.11572749003481508	0.2502999382920469
2153	-0.32642116468010524	0.01807951844576404	0.32692146723387117	-0.1789578270770917	0.052674425394486836	0.1865489184176462	0.007969504335338187	0.028923864548860347	0.030001715614141042
2154	-0.31927881662476054	0.1598785506436596	0.35707158064066746	0.15241197531215062	0.11011289968550626	0.1880272876358694	0.20563179144810048	-0.21134535050071532	0.2948750427425578
2155	-0.2759461476622138	0.0836397299726804	0.28834333846912297	0.11924899445031344	0.09966084474535829	0.15541108922071584	-0.008772659174823281	0.0198778505196822	0.021727597434609308
2156	-0.20063593228942678	-0.0986632470356975	0.22358267741771615	0.1121564517353991	-0.0750761752867016	0.13496481675442104	-0.021594628263577723	-0.02286339118581277	0.03144936607242841
2157	-0.16704776532305934	-0.019761825542287337	0.1682126203594478	0.1994000083567933	-0.07508023827306867	0.21306666917148262	-0.14997670286164105	-0.025205940914984255	0.1520800804137697
2158	-0.3070092721737479	0.03434069562155074	0.3089239009471854	-0.10674348582648795	0.06319027615235723	0.12404508360511833	0.1652102786135895	0.0004666012709121631	0.16521093752026797
2159	-0.27183345807847126	0.10704314629918779	0.2921500711972005	0.04086542732191219	-0.0036583841693298325	0.041028854784564604	-0.0947277731056915	0.08601622326343003	0.12795366998280122
2160	-0.33442516507916265	0.0884880016555177	0.3459339784918678	-0.04521104726729517	0.09147736027712267	0.10203992472692294	0.05763918741692175	-0.06649396123459203	0.08799842502426086
2161	-0.22104605544308353	-0.05037901335006898	0.22671436569629458	0.03452210713007662	-0.02768684096693283	0.0442531020769021	0.0939780869306239	0.03710156415557936	0.10103666109848679
2162	0.005565718890730413	0.055955735967790056	0.05623185586896157	-0.0765531190702916	-0.17246887409309408	0.18869523727516224	-0.04249261625404348	-0.046563841167420315	0.06303819271186434
2163	-0.14077252251587521	-0.04425684531707091	0.14756548191532373	-0.0463852533459357	0.021936834434584093	0.051310977704356726	0.20857705703532362	0.041694198827381075	0.21270353767009573
2164	-0.20673503550636835	0.01844863326226947	0.20755656331483496	-0.10533306851396074	-0.05012327520727036	0.11665075241965012	0.09201787326014181	0.015757221298188524	0.09335726550386748
2165	-0.25390662703305905	-0.007036155946099257	0.2540040998523504	0.18587917040172033	0.00922852772756886	0.18610811834321012	0.02546084917422237	0.13137212251112798	0.13381662607371075
2166	-0.19748929688744657	0.07638742172445181	0.2117476341846758	0.06951686550464885	0.0565488284064086	0.08961230152009757	-0.03236887161717351	0.11068904278066678	0.11532479369792664
2167	-0.21768237111615338	0.145222391929062	0.26167758370244254	-0.059138547637051724	0.04804320534410727	0.07619394592981711	0.18977026348958326	-0.03531158371919999	0.19302761680563726
2168	-0.26839175811203714	-0.06336891138525028	0.2757712000057692	-0.033634754576569954	0.14786086048954225	0.15163815740153916	0.10593760257424358	0.0821312708175268	0.1340459670608568
2169	-0.27712410780936214	-0.13713141602145906	0.30919701872622485	0.18418249029917572	-0.19351020595596172	0.2671504997972579	0.06134400087993511	0.01245706879117665	0.06259604625553908
2170	-0.1624718067853337	0.09063666039983329	0.18604325359583862	-0.06808366113327709	-0.08157353134609456	0.10625265140025061	0.13054307679062632	0.0392763398382865	0.13632360679301267
2171	-0.15069411293987084	0.01214640616562402	0.15118283916329545	-0.08409674401815968	-0.02247502535593634	0.08704819997682811	-0.0376657003614344	-0.17072138071949197	0.1748270425834833
2172	-0.2034000753880849	-0.04533823756985081	0.20839180994899695	0.08137726586578212	-0.10212669961793133	0.13058377454584993	-0.07226552420395314	0.06486788460546009	0.09710895139820748
2173	-0.09792024490999438	0.069400464420582	0.12001999343870064	0.08622595158506491	0.1160633569325648	0.14458775034284851	-0.06772033225672097	0.007848936354134741	0.06817366942487356
2174	-0.13225479368022325	-0.0036352883085230604	0.132304745842636	0.13246939697948093	-0.10309348567500969	0.16785829715784306	0.05997836375412453	0.08106488068827997	0.10084105810446033
2175	-0.11628960826277525	0.12160296263981234	0.16825740254945493	0.06299503776082079	-0.13828001869312245	0.1519530794431542	-0.12498451575407862	-0.05311768857154718	0.13580360090021693
2176	-0.261225029316857	-0.029092980060369356	0.2628400985968196	-0.19098121069835203	0.0664670224731824	0.20221693281290481	0.050881518416199284	0.177688078804218	0.18482960332552792
2177	-0.21159214412430133	-0.039119945316631155	0.21517807875500541	0.11303904915353635	0.09353414205630625	0.14671899114887915	0.08282008430554373	0.28693437047602827	0.298647784731198
2178	-0.1275630342599448	0.037741156602030264	0.13302902920514315	0.013561665968103365	0.19336029241313427	0.1938352946857801	0.17787691544653284	0.056504691100342015	0.18663594821233678
2179	-0.1789642869011689	-0.020748813028548013	0.18016306288509176	0.010754681244543799	0.03840159099291002	0.03987913438702613	0.0008645336882481812	-0.09974307056175744	0.0997468172103042
2180	-0.32465311415981746	-0.14056303842828421	0.3537762178353129	-0.05692263383151753	0.06903191640910977	0.08947397233515086	0.22507876136530583	0.18409197259811844	0.29077534832376467
2181	-0.051002872760350336	-0.027651830351048283	0.058016521367379836	0.14947605801932476	-0.039948872722358614	0.154722346003361	-0.000768966120593119	-0.11280722670579603	0.11280984755750484
2182	-0.31983060007550723	0.053319957953857855	0.3242447079920661	-0.1054437567896764	-0.09632921289133224	0.14282052759384428	0.055393609367478835	0.09288206915143568	0.10814587707633112
2183	-0.128216066937116	-0.1282798550770544	0.18137001141151504	-0.08450824182780883	-0.025571869640217917	0.08829248809340302	-0.06078353554978873	-0.14320933139495387	0.15557490412184785
2184	-0.2709176841706131	-0.058039637738486013	0.2770649583494506	0.02607884819456793	-0.054729400292540226	0.06062518931546871	0.028766056064012217	0.04710006931433368	0.05518969569487524
2185	-0.2673880644101006	0.012163530387471495	0.26766458200603804	-0.060181509603231285	0.2788530174796486	0.2852732364867567	-0.09649094992733519	-0.17358488571806052	0.19860064442904418
2186	-0.05501925304257168	-0.12162326697781617	0.13348909047453908	-0.1573492254701962	-0.04000399522993759	0.16235485330111787	0.05202889135938065	-0.047682570085321264	0.07057360006424362
2187	-0.2721165144058027	0.1014403212489198	0.29040925637356585	0.09960414276344642	-0.0915108276254766	0.13525981231814832	0.19403039380667492	0.0506781877788035	0.20053945356791272
2188	-0.09772851760661933	-0.09975941774831194	0.13965244209490044	-0.017684164590844095	-0.09009932114633155	0.0918183933006119	0.040968769802569784	0.10462483165474953	0.11236011524522674
2189	-0.13948229614154925	-0.01482252193853287	0.14026766588753495	0.13644373083398012	0.1736225294916077	0.2208204574557344	0.04363742072445447	0.22965638818214307	0.23376544038918634
2190	-0.36503877662173295	0.01326916906219679	0.36527986433020454	0.08669428628425355	-0.0955211998475733	0.12899689490315708	0.2232341132493424	0.016984943929115325	0.22387933722989134
2191	-0.14305798076521886	-0.05886380231151167	0.15469496786641268	-0.04335440169013697	0.05687530988241192	0.07151506848301366	-0.018933481657798557	-0.10374505641919111	0.1054585864645802
2192	-0.1572949772098383	0.011175754014657844	0.1576914941689617	-0.0006804817934971804	0.07914402283645477	0.079146948180006	0.02609721784022483	0.19281527083363742	0.19457336263129416
2193	-0.1653936147975312	0.08549847874275054	0.18618549267630574	-0.09932173810820003	0.009221723693472928	0.09974892404789452	-0.01986657202358989	-0.11877669653969068	0.12042667613469307
2194	-0.349216706331255	-0.008815835021536888	0.3493279647093501	-0.07096348181014354	-0.12406042816621321	0.14292237609066932	0.300776056054591	0.14023075562710768	0.3318597606211155
2195	-0.4707781038690188	-0.054011609087075925	0.4738663070937665	0.15036394486327417	0.06270137596223092	0.1629134078656597	0.11342836457651795	0.06794287669648671	0.13222037809769518
2196	-0.2729551114189565	0.14029586573001945	0.3068996949993118	0.024304476885770705	-0.04621454839068651	0.05221582211979495	0.052968303583551646	-0.1294429222961143	0.13986104288570558
2197	-0.25776816262726004	-0.1310373643927041	0.28916295843558504	0.03386046237808773	-0.027471850886010257	0.04360313639591855	-0.017096344396681694	-0.19345537377661526	0.1942093371462347
2198	-0.2156573067085297	0.09205310306212107	0.2344820840067367	0.0036080292560624555	-0.1973959109418889	0.1974288822125343	0.03966852891284557	-0.08774247951638361	0.0962929639059483
2199	-0.11091951475884697	-0.04775702375168533	0.12076370345413022	0.1057786285421335	-0.22698257494949162	0.2504200622692923	0.131945704345256	0.008299267536902211	0.13220645497408506
2200	-0.3006805983008441	-0.03445300525465223	0.3026480328130858	0.049184716431128	-0.08942142356370614	0.10205551098578759	0.0031099938500256485	0.17096692523010446	0.17099520924395314
2201	-0.15890226818800762	0.14251523188513554	0.21344910905076986	0.1624095785771676	-0.12418928626239205	0.2044501162532698	0.0787109435667189	-0.0021780001976647325	0.07874107137970777
2202	-0.2926879167179056	-0.03735527384884606	0.29506208342819984	0.0845595186760599	-0.11415773071487162	0.1420644208825562	0.25153955993333343	-0.02978931773903009	0.25329736213157045
2203	-0.44395491504281126	0.027847647348899465	0.4448274475046908	0.07201640677528179	-0.029883760874479946	0.07797052012668604	0.22993379453029028	-0.12739897847029158	0.2628688828719968
2204	-0.07958106084910704	0.03323361706678316	0.08624162886455043	-0.05611711523585506	-0.14864884209918036	0.15888866819198055	-0.07135948902673156	-0.18847199339921655	0.20152882912881362
2205	-0.03276921571727187	-0.0041827710151851084	0.03303508849830087	-0.030067015792123737	0.08338972089272063	0.0886446331664228	-0.10032857733634999	-0.23005014756340428	0.2509758829534823
2206	-0.07288116165148498	0.04770066124074317	0.08710348331997994	-0.14963664782818614	-0.045402666438867575	0.15637304273120634	0.024013762637974213	-0.03570674102587886	0.04303059551902747
2207	-0.15898663088512183	0.01939423393624466	0.16016518070472047	0.05084319953156814	-0.070509197854795	0.08692857942433822	0.0033111205156585717	0.14746223712481282	0.14749940642905565
2208	-0.06592472576680743	-0.01550277290821983	0.06772300521442176	-0.237171406988528	0.08172240856050793	0.2508561905830681	-0.031523982466354315	0.1403489478888468	0.14384571124661746
2209	-0.14589361298066753	-0.16436503947312742	0.2197744582738302	-0.05176825730546921	-0.07140872455382571	0.08819953745258202	-0.16050817012858556	-0.023366852621167163	0.16220013094768546
2210	-0.08474992567760718	-0.07059670467958538	0.11030160748591353	-0.10934765709740402	0.14821983015763973	0.18419019562574718	0.01616124512298135	-0.05025984979967883	0.05279430220972112
2211	-0.15028732536650294	-0.12738104215142723	0.19700814720564425	-0.021755747913275964	0.1314881503610425	0.13327582771318333	-0.023210517279776046	0.1640684573328444	0.16570210259370324
2212	-0.2819781835720174	0.18924905930907215	0.33959814849310216	-0.008926711809340654	0.004956478308318792	0.010210429028589181	0.1544737737997566	-0.04702089722000843	0.16147170516010836
2213	-0.1329344073390765	0.0028874480745481085	0.13296576255177392	-0.0018911965479432677	0.0174694867895165	0.017571556364535387	0.020698289858478467	0.1251023221712657	0.12680303709181714
2214	-0.15923415004137625	0.10390549253501692	0.1901364402694654	-0.006080473695527899	0.17283051259324525	0.1729374402597827	0.18215523276827303	0.09803538977533231	0.20686098344846246
2215	-0.08744261627176401	-0.022590126981824863	0.09031348170403984	-0.16953053352622655	0.1335031857882108	0.21578624240967856	-0.03580651671221358	0.06661187022633311	0.07562570921394307
2216	-0.1883734234917888	0.09420619441116605	0.2106166036746657	-0.1029814436806452	0.18574705570397945	0.21238443079766264	0.1053587389717867	0.06772615066721346	0.1252489335759917
2217	-0.17554444004056147	-0.15686482424217468	0.23541967529007135	-0.010011647994436218	-0.01169958512463589	0.01539848653774455	-0.09695259829604208	0.006937892467935516	0.09720051783941452
2218	-0.1772478302912005	-0.0673941640147172	0.18962796915587324	-0.1658368620507858	-0.21267654829086594	0.26969089530009793	-0.06365754063934044	0.017301617471675614	0.06596687386397411
2219	-0.12609008433619817	0.020905470034750337	0.1278113768225795	-0.07873505144886536	0.10089858514867057	0.12798333021006683	-0.15450531848802598	0.04182631584633918	0.16006665529823527
2220	-0.24609388977091176	0.04644777486272346	0.2504388116332529	-0.01832126236140909	0.03405418804982633	0.038669838094418235	-0.08299415632497488	-0.06889325799171139	0.1078624632613537
2221	-0.24720791404852013	-0.08827465796100194	0.26249603426785784	-0.1182808482147784	-0.09593084496524222	0.15229276433945502	0.005152996087676112	-0.010483308004498293	0.0116813147974354
2222	-0.2253398380067659	-0.043196210749461394	0.22944270573724365	0.08424867712754038	-0.10331906219842081	0.1333141710820785	0.1552127940615307	0.09462504606814497	0.1817825920812708
2223	-0.15052868089540503	0.015345091884547203	0.15130880878870162	-0.01877046996766542	-0.03981655504718447	0.04401918443852067	0.1298571763411055	-0.05561804479863036	0.14126660311095265
2224	-0.23572448601841872	-0.19221158400013238	0.3041567463208529	0.054291092222663984	-0.30084412971658975	0.3057036360262372	0.010812291038275891	-0.06403050001204483	0.06493697382299897
2225	-0.23014091469779482	0.05212341194594823	0.23596968171954777	-0.07852081401664161	0.1032583320580566	0.12972201576158113	0.2689927429730299	0.09551658214371572	0.2854479168544968
2226	-0.16671440534132786	0.045464542943721854	0.17280253937194934	0.07823490198129326	0.28475650727303903	0.29530825982752823	0.08702416106020477	-0.2865199926358561	0.29944433671098786
2227	-0.31428151807670984	-0.03915126731956624	0.3167107423775351	-0.07987738425326064	0.0007220671837099642	0.07988064782011249	0.14947206974703806	0.06658755934036012	0.163633134460504
2228	-0.39357772916448647	0.0311578018965892	0.39480911528649	-0.05523508068270022	0.06070643095644563	0.08207426452606263	-0.05307546490150143	-0.038912389794265596	0.06581169390018293
2229	-0.018605564632858694	-0.05080395122963142	0.05410368283074868	0.06035029610538935	0.10464736836947681	0.12080244180754439	0.12051056650473606	-0.14827937881114694	0.1910747780841627
2230	-0.10930772471382869	-0.05892135693797733	0.12417691003373649	0.0903573964690787	0.013305336492121561	0.09133176378368513	0.012688392455804389	0.1448680135219177	0.1454226139391637
2231	-0.00985891511346297	-0.22807977482537645	0.22829275479438438	-0.05847938139929556	0.08898770549880572	0.10648309621149477	-0.06949786732755803	0.10912906100017221	0.1293796951529032
2232	-0.31382437959418874	-0.02142978728720522	0.31455520502902556	0.16111371968660174	-0.07368682444195304	0.17716483501979755	0.06952581582119821	-0.06305784099251391	0.09386229475268726
2233	-0.3381534853712921	0.007892846740289861	0.3382455863694578	-0.04154125401682405	0.2898536943813817	0.2928153683327187	0.17527893379345488	0.24317729729246476	0.2997630773631705
2234	-0.12087402759401202	0.1723480872806734	0.21050984237347334	-0.016651537731207658	-0.04375913543494498	0.04682024821407603	-0.29271120302511117	-0.17245561333725812	0.33973634917085005
2235	-0.25383180905874325	0.06985425417451221	0.263268312024656	0.05158307724363894	0.012994409072250359	0.0531946287237744	0.07398106758193566	0.1262500105759821	0.14632929826592664
2236	-0.20599410468743568	-0.13189950100262243	0.24460386246075305	0.03371908464073263	-0.10521297656789196	0.11048414866977378	0.039233400762675376	-0.3156497026632685	0.31807859803327626
2237	-0.25728129400752064	0.06501313758836723	0.26536837095868876	-0.029028133497849704	0.14025971225607053	0.1432320474493215	-0.014831984472693044	-0.20642725954433028	0.20695941932267906
2238	-0.3006419127129418	0.03544274650793253	0.30272388072255163	0.027036573751361304	-0.013981822508131861	0.03043793161273778	0.22628983004885128	-0.005447161607520663	0.22635538154220333
2239	-0.21355949490456505	0.06779492468049057	0.22406206657157818	0.15775392552789275	0.0002141141673665086	0.15775407083285237	0.10379370593881675	-0.146685352039973	0.1796934219597489
2240	-0.24624799657538926	0.09041727629657069	0.2623230063686434	0.0035350038690882607	-0.11410083526787747	0.1141555818222735	0.06740443352931198	0.13748300814892148	0.15311739022424542
2241	-0.22344914117057346	-0.03519077314885443	0.2262032475555579	0.11168262741821454	-0.0208350070698631	0.1136094484919145	0.17632730160317422	-0.17625905230044828	0.24931620646983407
2242	-0.24718728537427323	-0.017268266253531023	0.24778972349576006	0.23828366455977984	-0.15445754477011955	0.28396520549611565	-0.07960911151802823	0.049789513409218354	0.09389678526028773
2243	-0.2485340135960313	-0.032646965240752675	0.25066906521065413	0.05169836300699204	-0.043173732261312076	0.06735496934134988	0.11920563844544162	-0.0645550123293543	0.1355630253941997
2244	-0.2806958532686301	0.1208154366043339	0.3055921002972756	-0.04425892182280703	-0.03460071575057637	0.056178836685797685	0.0721699397816958	-0.1446869665729531	0.16168740985053984
2245	-0.05869627243120792	0.010411191572200856	0.05961245932916746	0.15459590923553715	-0.12256835269565043	0.19728886495412712	0.046313289313761524	-0.12006973193851571	0.12869211823125454
2246	-0.19352501917544135	-0.03665323161288238	0.19696546000383555	0.05283727716483535	-0.03468583516183276	0.0632051027929507	0.07973627415481953	-0.03201235373708884	0.08592243134293306
2247	-0.18410326571477828	0.03596885265536229	0.18758403665607964	-0.10504178517852637	-0.0016569764375264082	0.10505485331200175	-0.009889294943905627	-0.2637899729409261	0.26397527910518837
2248	-0.27772459439178193	-0.025619044010120114	0.27890372128401636	-0.20761520892638394	-0.07175415322635793	0.21966504838680573	0.01155221810104566	-0.02127025837681524	0.02420490930515142
2249	-0.19753393937718233	-0.0495544777858531	0.20365486361611143	0.0230310231015106	-0.10766240381942067	0.11009823441490024	0.06757740881624047	0.06668338662965674	0.09493882364300485
2250	-0.08583949609367872	-0.07994075392886715	0.11729852185058588	0.06734730264785115	0.17482346206721816	0.18734700975224913	0.11486269897279071	-0.0326860660236807	0.11942285596743343
2251	-0.15077249520481728	0.11696253703577732	0.19082080698952156	0.10614123404396733	0.0713827146210246	0.12791189745697187	-0.0778593948619557	-0.1407707066462646	0.16086788746657493
2252	-0.1697357333059149	0.09654954500512353	0.195274252787184	0.07908003571917428	0.08821534490512908	0.11847193391718042	-0.10775600250457906	0.027558050056470065	0.11122410799229525
2253	-0.07355710468688033	-0.0072046307650991785	0.07390909520741061	-0.048503625857933434	0.043558017403529825	0.06519127703529512	-0.18270265743540137	-0.022116086978070902	0.18403636145386928
2254	-0.2830321087984915	0.18739897660628357	0.33944889312531795	-0.1171238642800059	-0.06005763625407023	0.13162415909059952	0.07924372018567043	-0.04054715228421948	0.08901482318818879
2255	-0.13044746707310503	-0.029388885406597808	0.13371704547749685	-0.034641150535798575	0.06742753077368578	0.07580554871960364	0.1726306611042207	0.10319720374337579	0.20112435957320565
2256	-0.267887645912437	0.1032753690538709	0.28710554276384226	0.14264680831528195	-0.038667667799485106	0.14779479170656903	0.2549098656298974	-0.049984058200454325	0.25976421167982083
2257	-0.32809061509355214	0.06763126193198116	0.3349887151875084	-0.007957974157115338	-0.005241153968949135	0.009528853425861204	-0.005887267740792821	-0.15011324481274355	0.1502286463683357
2258	-0.11538732458006436	-0.15917937981368324	0.19660190648011008	-0.13567764188878095	-0.19545756961539767	0.23793294019210184	-0.14431560118955986	0.10285292751340844	0.17721658343615176
2259	-0.0028812512862728965	-0.10020197831640362	0.10024339413395612	-0.07062636637233469	-0.13122048399155806	0.1490197941413757	0.23635508245258371	-0.14085141133317505	0.27514150009715893
2260	-0.16136590006503848	0.04552281479800015	0.16766418929196839	0.03771069913894499	0.09598071729261463	0.10312320263429002	0.2073915469808877	0.013637241716947567	0.2078394286962226
2261	-0.13777536515670835	-0.11008375618710634	0.1763532948950107	-0.048119247854736695	-0.0019818265273574558	0.04816004205241229	-0.009808532044433842	-0.02272183211807536	0.024748514211335726
2262	-0.15641235564683917	-0.03760746329170716	0.16086996703620723	0.11503832952893644	-0.14919253497440763	0.18839381559089993	0.25205913056850476	-0.3171160638504465	0.40508814257510795
2263	-0.3155188298254346	0.058964203163222	0.3209811664710023	-0.09228634943294649	-0.017181665214117656	0.09387214662076246	-0.09400838662034872	-0.09936661070837499	0.13678925425131427
2264	-0.251181599044194	-0.03347617152910139	0.2534025448937797	0.02471565141596436	0.14569053596205783	0.14777210729304474	0.1299786303822617	0.05632490097006414	0.1416578230290729
2265	-0.29366826914947347	-0.14836633261798737	0.329019180230817	0.021696436203944004	0.01620027321412109	0.02707737424795804	0.06199369513498197	0.014982472723193991	0.06377846600060509
2266	-0.061323327351746955	0.01934364976990908	0.06430184494950686	0.0923535731857936	0.01911125439843471	0.0943102461287501	0.11308607211074571	0.045107811669259396	0.12175045946125278
2267	-0.12330488180379838	0.10056683577663496	0.1591156256775976	0.09014829239880681	0.2910803421734492	0.30472033115995567	0.1302638374729003	-0.018738955227111765	0.13160477117555383
2268	-0.22501507846958663	0.04520239340787089	0.22951043965030035	-0.0421481050821734	0.01267022429766209	0.04401133201541391	-0.06837807135424565	0.19758239517263376	0.20907980180849875
2269	-0.2673029904081249	0.11126305264013053	0.28953472255314483	-0.021489803130385517	0.019545721645307858	0.029049042552528017	0.19616849743021264	-0.22970984271195902	0.30207398302862876
2270	-0.24015548345051765	-0.002109160823832277	0.24016474510371555	-0.019515282472773857	0.16058430793205278	0.1617657757500285	0.07555303580233762	0.00600522247834629	0.07579131820969831
2271	-0.22179317662113462	-0.06984240599539632	0.23252994403069807	0.03328734234066655	-0.045023402567839405	0.055992445373375686	0.07385845321608087	-0.11562793625309019	0.13720382922360694
2272	-0.17915249388579207	-0.17621431173889343	0.25129086678013324	-0.011201238404715574	-0.029132118094446414	0.031211344835941422	0.1954675526130382	0.11800279126957891	0.22832481878223984
2273	-0.1825065718450216	-0.1344478606571729	0.2266823239732481	-0.08261973492077287	-0.044971460133609815	0.09406621510897328	0.18995170467973993	-0.047637131489428976	0.19583397664164479
2274	-0.1900322584776853	0.08782863928612597	0.20934691098982625	0.10166519498742016	-0.17858960712212116	0.2054995368458619	-0.016492472254230096	-0.08170358521842845	0.0833515295516618
2275	-0.226715557140657	0.12570344225952615	0.2592321338983509	0.09822985681542151	0.0527993264371663	0.11152073189410416	0.008066406875041541	-0.1096135620090443	0.10990996267938734
2276	-0.19964313878084253	0.09448235149646468	0.2208716767866995	0.19323185326752515	-0.13756385992256404	0.23719689010186704	0.05635301828789823	0.1824655890254147	0.19096951025896183
2277	-0.20328439004184937	-0.09113088521655502	0.22277652810617118	0.21290254525512073	-0.21680502886634753	0.3038616697081857	0.06578373306878393	-0.17656804291676692	0.18842444988886728
2278	-0.07561713511583663	-0.007386848373103014	0.07597707978077275	0.05296580556021729	0.14877213592255328	0.15791936228848383	0.15433058312407827	0.021743841922754994	0.15585481561048983
2279	-0.22300973167213678	0.10162304892321679	0.2450726106543303	0.1561326002248251	-0.04998580281788583	0.16393891952893194	0.1019382541236248	-0.13375369439402435	0.1681709202502703
2280	-0.35048987345505184	0.15217234415411443	0.38209890567743904	0.09657857847463788	0.010867857663237264	0.09718812762045667	0.2100053580868154	-0.22228580538517692	0.3057993291374399
2281	-0.19949689082497035	-0.1203721237167668	0.23299883608489283	0.09101337869648084	0.17449420448830402	0.19680361404647803	0.2038417784810282	-0.0035961636269376583	0.20387349765759225
2282	-0.16921619739596222	0.06913461171306907	0.18279419027383248	-0.07985098557403243	-0.13402272604760002	0.15600727865831893	0.02945486591781769	0.09839834175702249	0.1027123302567341
2283	-0.19007577361419853	-0.0026505410668289757	0.19009425315611986	-0.03802925799397637	0.14760888498219066	0.1524290241038694	0.10858768251891625	0.06929933026554676	0.12881646622261564
2284	-0.2606838847993917	0.012743301614794004	0.26099517146902956	0.005741796336108243	-0.03686954764858713	0.03731396211844546	0.27304601869153755	0.07377179982479255	0.28283636041479665
2285	-0.10140482652462737	-0.018671429388578176	0.10310946182529725	-0.12579255466597095	-0.0016932431066251409	0.12580395018285165	0.059518103036211474	0.034135437230115286	0.06861219034486675
2286	-0.25989662443439876	-0.1013750589417416	0.27896802319949954	-0.02231880432320596	0.18261170592192671	0.18397055244286736	0.310282819302709	0.034436174136740653	0.312187889008548
2287	-0.2360283352933475	0.054824470405264336	0.24231198405478538	0.00408913088226363	0.062067968464902444	0.06220252165895211	-0.12045304422416206	0.038166516057118474	0.12635512973681054
2288	-0.264915733833834	0.1001933644179523	0.28322968824985023	-0.06358171092368915	0.041433288275983256	0.07589039030960576	-0.13521075878688452	-0.11763837105149355	0.17922258684488948
2289	-0.19751931395523353	-0.001933990035054142	0.19752878196050772	-0.19043288605187503	0.08277184373409428	0.20764359418288766	-0.14840548633213888	-0.004253752118640502	0.14846643654565667
2290	-0.3429497531262932	0.055200891688667514	0.3473638893330875	-0.12772603737066784	-0.11460916585268795	0.17160769656359287	0.008919763837289098	0.04153459618069524	0.04248158267774912
2291	-0.2839151265547178	-0.12578021321400776	0.31052932409475065	-0.0017024271292657965	0.0034528598683462417	0.003849740173167042	0.1780617696711001	-0.028622696689486422	0.180347588240548
2292	-0.29578080887358055	0.025507767234656163	0.2968786504402211	0.045180727425789984	0.02546640465643291	0.05186362787974554	0.12123213657405378	-0.05856282454055638	0.13463593634865106
2293	-0.1811911961431471	0.014840321418199753	0.1817979227042484	0.08534743728708578	-0.06109573397336636	0.10496129649169446	0.0579453043090893	-0.052290886401372715	0.07805123376420278
2294	-0.23913382847419778	0.1163730177245573	0.26594673747772724	0.00854868743985823	-0.06832584176709043	0.0688585558237019	0.18052514370328915	-0.054255849319335275	0.18850205488125485
2295	-0.1897368518965206	0.15389330968973344	0.2443015017040673	0.10353045533371187	0.03553874249934776	0.10946030056619001	0.08496380347524964	-0.04523006590518687	0.09625282729753132
2296	-0.18719231771148773	0.07323096423092926	0.20100681066170423	-0.14063165096552305	0.009317466267634342	0.14093997456696664	-0.07498646140868831	0.020727470828061298	0.07779844112528754
2297	-0.2295738944722763	0.17219839783686425	0.2869781546402981	-0.054214691204990416	-0.013623817361095948	0.05590027854976185	0.110977142313932	0.17388200415556307	0.20627864040011987
2298	-0.182490032091802	0.053429203539823014	0.19015070760785185	0.03364020676786746	-0.178644206741494	0.18178398200524304	0.005926673118439664	-0.046997153966408786	0.047369377610384206
2299	-0.035434093103870884	0.03590528170723237	0.050445655993053604	-0.14646468569469953	0.12611746385777245	0.19328093244177932	-0.15495539103540693	-0.21344790865225388	0.26376349807916327
2300	-0.10305544611912903	-0.025499576105210996	0.10616333338944361	-0.00822021226371626	-0.19874856276821828	0.1989184835355753	0.05361874425356498	0.04075538232814873	0.06734961710390629
2301	-0.17697988086254118	0.05123321692864919	0.1842463588432002	-0.03974846602190482	0.02072693268430154	0.04482796325502743	-0.14288736382478848	-0.010428111898685786	0.14326738728185484
2302	-0.05616094495728956	0.10522267133647084	0.11927221932067276	-0.01664786651930193	-0.09340849213694892	0.09488043983320768	-0.09158305043512878	0.11043778266783143	0.14347110847690034
2303	-0.21018449082464558	0.026062493962006102	0.21179417785844615	0.050140577870191765	-0.07018083386593482	0.08625211296701495	-0.028616973451805704	0.11228360654529554	0.11587294536845126
2304	-0.1547489543272267	0.05161220667329899	0.16312896353210066	0.2638091627691708	0.06431423864854331	0.271535625017994	-0.08129533833780796	-0.2651418871881438	0.27732499414432343
2305	-0.1067675813831562	0.05360162170535246	0.1194673607469948	-0.038609595747657016	-0.08899415074464533	0.09700855503798698	0.17834721950829052	0.10248821107299835	0.2056977494171529
2306	-0.2952465011954695	-0.08905120854881436	0.30838387476029094	0.06797525758844145	-0.16707746577347382	0.1803760383573752	0.20849709583063142	0.03605181861952459	0.21159105036740708
2307	-0.2329494675955553	-0.023277344777028135	0.23410956672661054	0.03563728674880028	-0.14377782022295174	0.1481285853401687	-0.10827963336687157	0.13651704343881405	0.17424517827285543
2308	-0.05816372275665024	0.18776987822647545	0.1965719863411313	0.02978759213899733	-0.1679966055701983	0.17061699835757288	-0.03516325268319655	0.011309838035907157	0.03693733579538164
2309	-0.17224527325853742	0.07387967030153136	0.18742102295039154	0.0529709694854195	0.03995086352162795	0.06634753276760928	0.050858418650002214	-0.040604884102291364	0.06507945421205841
2310	-0.26063818554827156	0.12296567163181707	0.28818886197380894	-0.037202087609486456	0.09217476680147134	0.09939910943972047	0.13504214245737722	-0.21763857447951906	0.2561306880109366
2311	-0.2869977889801076	0.12285147015748406	0.31218618579194946	0.17767522986646953	-0.01001950399667329	0.17795751675172966	0.049803564109070324	-0.017200866628930573	0.0526902724490255
2312	-0.0862732761402096	0.02777655135652584	0.09063451319021125	-0.07896530139043699	0.076926505473521	0.11024158048599543	0.27886280484877196	-0.07741852827543381	0.28940990385344173
2313	-0.2767947219759849	-0.05550088160297241	0.2823042082089283	0.10369344983759761	0.18112877883443035	0.2087102442652836	0.06945639254392703	-0.1200609662411731	0.13870409539728878
2314	-0.17449395679087623	-0.12028069291831807	0.21193297536119035	0.12955875748983178	-0.02040105082179653	0.1311551543666606	-0.1462477016790027	-0.033332768396181406	0.14999821230716062
2315	-0.24959040390847734	0.262954433316851	0.36254710552448643	0.1286381900687633	-0.05039163828595998	0.13815607533984997	0.11040374305487866	-0.0431913701790298	0.11855159610258165
2316	-0.1334762035633409	0.03536472200494197	0.13808171667592073	-0.0538001943392146	-0.04525336086180756	0.07030168973948091	0.21125302690979683	0.028309164395957716	0.2131413853932378
2317	-0.1621478949009734	0.11439331468373744	0.19843832861911959	-0.050867721235462834	0.18981862820023937	0.19651625041077256	0.0029707143320027696	-0.061144663855466894	0.061216787416854906
2318	-0.19241890208602452	0.04596778018972532	0.19783344180285092	-0.07464399287309141	-0.03507379830075425	0.08247361395792058	-0.05391911206395998	0.09392305745380916	0.10829963696724663
2319	-0.31999990604417794	-0.01860717540612404	0.320540429345312	-0.1839667560292047	0.041412979424483125	0.18857041705612676	0.018638863317313847	-0.0687316820941791	0.07121412324291304
2320	-0.19496778200450274	0.05476849623476438	0.20251425678102936	0.21109107358335819	-0.15994243203513506	0.2648415052666189	0.14670197224726395	-0.0014322318876777802	0.14670896342561038
2321	-0.19084290360060016	-0.04515038637571143	0.19611111963523128	0.04858398981358661	-0.24214558926275073	0.24697143653793546	-0.035045444153874464	0.13476798389659922	0.13925010822077072
2322	-0.11817199320221936	0.162646984471192	0.20104392936609042	0.036981210302608966	-0.05696974946823357	0.06792026405955068	0.05908804185377217	0.07130110865976626	0.09260261759920681
2323	-0.19311192113813486	-0.0904421164797427	0.21324162473353217	-0.13693056603086798	-0.005602957794051759	0.13704514967548403	0.11295207085089028	0.1406658116538777	0.18040244144065437
2324	-0.30448080843979186	0.02782815428043482	0.30574984689907025	-0.011766194933953453	0.05434246367588721	0.05560167894577386	0.03154469771646055	0.12259952020742239	0.126592694532951
2325	-0.28399425139026097	-0.15435783766821504	0.32323223365302195	0.04436796081703471	0.14894448778695168	0.15541227875936742	0.05075005524861879	0.003993877153071173	0.05090696575569676
2326	-0.10840992132855433	-0.05205562946525367	0.12026013305117837	-0.20684160039607632	-0.11032354757423404	0.23442425813847512	0.16040317058624926	0.05547270070965849	0.1697244757191629
2327	-0.03908283331597862	0.10912839312942084	0.11591580585499975	-0.01956943858811724	-0.037856960404789336	0.0426158700221394	0.11144157230773459	-0.08454363575542899	0.1398815584169932
2328	-0.22028914153786588	0.07623618881912761	0.23310783419944428	-0.20361076994546298	0.26417484933912855	0.3335351505630786	-0.010752723948457372	-0.16909703490982625	0.16943856788702719
2329	-0.10077513856643729	-0.1346359228195363	0.1681738988861017	-0.24338297533335326	0.0860854892998337	0.25815883511920995	-0.0060210740286395364	-0.16849532645153487	0.16860287176815125
2330	-0.2442056501155008	-0.06994968532084297	0.25402629396347803	0.09485400039619626	0.11344970903936513	0.1478787269091745	0.08026638539813373	0.056610067300014666	0.09822114000862506
2331	-0.25696231662197505	-0.08936492455259962	0.2720583060743119	0.22847113919845505	0.028870483319620718	0.23028800718610667	-0.13075474684186392	0.08736745567652895	0.15725735637187271
2332	-0.1826668986852477	0.02251129133241385	0.1840487818833348	0.007714869558979058	-0.12092674104570353	0.12117258729699017	0.24859628423128624	-0.011175454045939342	0.2488473494066902
2333	-0.15608451406962318	0.03515074370811436	0.159993594607984	-0.009556958514389867	-0.1437161385759381	0.14403355144973692	0.09382798876817147	-0.2744099964430615	0.29000782338440656
2334	0.03451443090817098	-0.1355958700708077	0.13991956947180145	-0.07334887074225793	-0.005664813441302263	0.07356729538653178	0.1273387438554284	0.13488492489474604	0.18549689660622273
2335	-0.1050972075200264	0.0447256554810507	0.11421824410625972	0.15357202244133158	0.18419033534210305	0.23981335598785408	0.20128818917666724	-0.0953498460168791	0.22272972014857903
2336	-0.0962141909260905	-0.24040926228057388	0.2589474539860393	0.027603810810199542	-0.022745669498002077	0.0357678046874229	0.09461261283461155	-0.003358531523125845	0.09467220416460119
2337	-0.30961630456448075	-0.058429564480765396	0.3150813705339896	0.0444090130210481	0.19413016237366099	0.1991448728456939	0.4261233910710944	-0.0707626595168229	0.4319589082306588
2338	-0.2777147221666033	-0.13174524120739808	0.3073796927073569	-0.03165607558886393	-0.011791764377900589	0.03378095364005865	-0.049416388103988525	0.06517738748222432	0.08179285575312815
2339	-0.14342316276405725	0.07745752327729231	0.16300267338144347	-0.02739473245360934	-0.04757630000035992	0.054899687503018484	-0.12402849881895056	0.028508600216365695	0.12726275498188377
2340	-0.2841558424799411	0.07671741573564489	0.29432992490170085	0.06151341517881459	0.07498082767786142	0.09698466253082683	0.08806720534460531	0.013211088426571585	0.08905259970727172
2341	0.07353965246064163	-0.0011423941796536246	0.07354852512792939	-0.02547135547675432	-0.14477197792085092	0.1469956310267027	0.08851532495909112	-0.007983054258477064	0.08887458527558532
2342	-0.3033908317846625	-0.1006245603473297	0.31964245487119314	0.09536662067250486	-0.17917782701474863	0.2029765652291432	0.21182809496400418	-0.07674110247113183	0.22530055176267086
2343	-0.24614440669783683	0.26821918026301095	0.3640447741825058	0.1757418163521521	0.010533440478342216	0.17605720485985324	0.14747918041983182	0.015913266987548025	0.14833523089112138
2344	-0.24344302723569802	-0.11538860471168727	0.2694049695291288	0.1515075207779651	-0.03608255263778517	0.15574491791754896	-0.20287115867996433	-0.09932492383964046	0.22588082592354236
2345	-0.061668069756592135	0.024690742473486814	0.0664272804756898	0.1474784808025659	0.11506706112077565	0.18705702567614274	-0.16120375248620591	-0.023988548137438687	0.16297883377106412
2346	-0.25605894278387603	0.005989600734462167	0.25612898605303264	0.12843163213187103	0.04438977958279535	0.13588648447680662	0.1958592181785003	0.08141078026113611	0.2121050411664475
2347	-0.15922685283146473	-0.08923799790804711	0.18252838391124146	-0.08653780227158812	-0.024357202977085518	0.08990030344144244	-0.21112998534369806	0.05530545183359142	0.21825343917965617
2348	-0.22189625668208063	-0.07207732387602386	0.23330899971207508	0.024714837710524618	-0.048646215396528365	0.05456443416240109	0.1709507659149659	0.0591077988677108	0.1808808896868302
2349	-0.29683033134316356	-0.028974745384860192	0.2982411465163882	-0.01581520508859519	-0.04163221367323637	0.04453495174947804	-0.008771827262462607	-0.005110333651071623	0.010151869953252813
2350	-0.28854911291688723	-0.02318285271157066	0.2894789029013495	-0.08298297926279972	0.009098658157735983	0.08348029963770845	0.169354101662553	0.05860084466539375	0.1792062240700025
2351	-0.11196923668066795	-0.03220266049275831	0.11650803107796173	-0.11272858190369868	0.022655513644561004	0.11498263119496697	-0.029606315126225254	0.2259595437226195	0.2278908714597576
2352	-0.1748167085779481	0.027397668935955022	0.17695059723310183	0.018980269308109386	0.025503776669303094	0.031791402098775824	-0.08236063389664118	0.0638120982633289	0.10418856895372593
2353	-0.16078991419574606	-0.032534819202359906	0.16404850187552958	-0.0013905115443144955	-0.12250832426245029	0.12251621540003813	0.11269879184135186	0.06983958068793948	0.13258425514806638
2354	0.024849489676227483	-0.02473798846700138	0.03506373069943399	0.032473329697184694	-0.050551566621124006	0.060083092708947634	0.06467623393030456	0.036920257440451985	0.07447228105058101
2355	-0.39892218175029737	-0.01536511561270828	0.3992179778895349	-0.06366999976420033	0.044134816374483146	0.07747096802275429	0.12495979217631493	-0.22785652817126115	0.259872174522415
2356	0.031441077245293915	0.014772842485075604	0.034738713468310735	0.03438969483995594	0.03662343491401917	0.05023870117834149	-0.06491939247761902	-0.09326501475837852	0.11363489999794825
2357	-0.29167002380283674	-0.018747307407346214	0.29227190135244424	-0.007357313328191825	0.1371706373133282	0.13736780481740915	0.08618120444854137	-0.06266931271318138	0.10655816606972833
2358	-0.1839930788239236	-0.014532951499413638	0.18456613918698866	0.09026182351050573	0.05930092016862967	0.10799905516386647	0.02248337262650973	-0.09217614189323102	0.09487857070478847
2359	-0.10485895246630957	0.06114664587226218	0.1213849752389463	0.07529935552036719	0.04363485273120371	0.08702869247929954	-0.07285429855583853	0.021552413721529898	0.07597536018530776
2360	-0.24453135713117236	0.15545393787317424	0.2897611282085464	0.0425811847088382	-0.036512181726992554	0.056091859531246825	0.13025883001922986	-0.05265352968773361	0.14049824549280202
2361	-0.1408606568610432	-0.004601929886616225	0.1409358095375547	-0.036558717421460524	-0.09633229475218098	0.10303616273776542	-0.0183115807704277	0.06192996603839961	0.06458045125135954
2362	-0.15376974198786583	-0.04072742125115132	0.15907185921080938	-0.034323634668710155	0.052850024007464705	0.06301775094733766	-0.028192783266855287	-0.00657596888745976	0.028949549135361578
2363	-0.2204222797112333	0.10611442132354108	0.2446349357837657	-0.07822825552153947	-0.1024280423135797	0.12888430398669865	0.11007760476877489	-0.049649212734598235	0.12075646316779903
2364	-0.24681534287044612	0.051941326953850425	0.25222155919346523	-0.020698347855834826	-0.08101167837186996	0.08361407558891293	-0.012041624755333689	-0.05332429033165792	0.054666997961505176
2365	-0.09006320381837207	-0.2166414311356562	0.23461647505351133	-0.07270835436543527	0.07222270179478812	0.10248230798078566	0.16493234988729966	-0.16941216446480778	0.23643849413324752
2366	-0.28739184271173907	-0.08106065250667613	0.29860492400839117	-0.03551399940578103	0.04579532277997366	0.0579521849658474	0.2175062384563996	0.07012454808032381	0.22853099573344926
2367	-0.3131238142576373	0.17605868254746712	0.3592258102581177	0.015630078330080784	-0.1911173875473997	0.1917554566930168	0.137216262603208	0.05585777894692049	0.14814990446056847
2368	-0.2376412835353216	-0.023270898341730437	0.23877796035217794	-0.05869494169262534	-0.02960897875739099	0.06574030577474003	0.06163535217408181	-0.018793420030022198	0.06443686269557149
2369	-0.08807379262943311	0.031578683318477595	0.09356391499002745	-0.05855679710864364	-0.007419177689376673	0.05902493274209976	0.10097798818543766	-0.1561020291652444	0.18591502792266473
2370	-0.23398743813387524	-0.07643715571746361	0.24615596677438042	-0.09067361778021676	0.08559816161339004	0.12469462792335875	-0.005504252640721267	-0.05493808091549939	0.055213128255975914
2371	-0.21406296598945665	0.016065446310580635	0.21466497612177313	0.22146960283097245	0.062241423689513804	0.23004951597646592	0.18937219532379648	0.03795006512116507	0.1931373495843173
2372	-0.04490691364591043	-0.0760562121324001	0.08832427920526667	-0.03815457106672204	-0.17539775908644817	0.1794997080382953	0.13864714389895635	-0.08550684226330917	0.1628939857243979
2373	-0.3116824173772228	-0.031373801934002216	0.3132574735739011	0.04064806028094015	0.009140671556163988	0.0416631333567293	0.19553819802508138	0.2560188236004286	0.32215031417747103
2374	-0.19830775734032907	-0.009667327040283124	0.1985432543136498	0.03101738837803451	-0.06422176405626044	0.07131979641229927	0.07052270974182132	0.1932337860957714	0.20570062877452638
2375	-0.28166325732128616	-0.008311483329433345	0.2817858606814269	-0.16339430803147867	0.021324794920538535	0.16477999507066615	0.0770956221562761	-0.042374145817763095	0.08797330952879026
2376	-0.10032633581470912	0.03597783530483547	0.10658226067797423	-0.12936046104221327	-0.00016140608138460192	0.12936056173725086	-0.022448267621850468	0.14402130506289157	0.1457602861936018
2377	-0.04865043130783866	-0.047125332742247644	0.0677322777743838	-0.08125152204034382	-0.01527356538325426	0.08267461299207285	0.0666912231808029	-0.13855240373778152	0.15376764234021692
2378	-0.17411332148233763	0.03862814778987305	0.17834680406244494	-0.08039923146674445	0.1613838671426669	0.18030193840989373	0.08315780012106386	0.17717286428349727	0.19571776505824237
2379	-0.3198127400768246	-0.05480257682458387	0.32447420720615217	-0.08120961671624738	-0.08680023872117772	0.11886666180747757	0.13676960431254037	0.18449980323292023	0.22966519557128187
2380	-0.24466856398910317	0.036873211134893585	0.24743148527196032	0.10669222411312211	-0.1646096954221733	0.19616213322959486	-0.07706193397415594	-0.09124462659262945	0.11943250625296932
2381	-0.15305981788720954	0.1203039813130551	0.19468013707473514	-0.10097232319495128	-0.11069184353750315	0.14982688102312205	-0.02774431682808854	-0.18153361495493928	0.18364149987098644
2382	-0.08273388888041316	-0.012520117718823883	0.08367586101719994	-0.10196808582460412	0.02665055557153684	0.10539327606164166	-0.10217494952662334	-0.10596517561907798	0.14720169413002712
2383	-0.21331205237859532	-0.14280020104109728	0.2566981283674394	0.11387425096539178	-0.01127318850104987	0.11443089535570902	-0.05938124178026052	-0.02226367123634965	0.06341768627351536
2384	-0.18975466851948108	-0.018696388430911797	0.1906735145878884	0.027749220524455817	-0.07300746941964448	0.07810319987539054	-0.05669169941710003	-0.1882909341924789	0.1966403434747693
2385	-0.1973984237834997	-0.024977577276638678	0.1989724028070742	0.033585870089182214	-0.031453166250682445	0.04601426231985572	0.22377920304127055	0.04568247772693718	0.22839444057388592
2386	-0.11742351603181325	0.1821681795298083	0.21673377159657875	-0.005790608327098646	0.03327784523370732	0.03377789407580705	-0.0030062440379535053	0.033027956148891494	0.03316448990394441
2387	-0.18217026487542085	0.07140843315221841	0.19566596466947397	0.0644784835195926	-0.06783211203847786	0.09358776768673878	-0.10274605820109033	0.1678075598537993	0.19676414719137295
2388	-0.14263838655974787	-0.10274744881749673	0.1757917732969099	-0.049327196228095484	0.03916985356060285	0.06298769495452353	-0.04345670493709129	0.10161058921714285	0.11051333424091574
2389	-0.10828637883169946	-0.05804598082645887	0.12286283299105534	-0.11910721520336001	-0.00863558136741476	0.11941985588273316	-0.20111222774789694	0.1620558673032934	0.25827936866336154
2390	-0.23701116576145248	-0.003703044223817519	0.237040092035348	-0.046797634726157694	0.12377625680116003	0.13232754952642928	-0.03962896053157872	0.1456414411781636	0.15093668838710458
2391	-0.41696001463372095	0.05722715448572467	0.4208688643911376	0.008099971245026318	0.05646170369056318	0.057039753837224864	0.13418005166079955	0.051129678831142465	0.14359153986593576
2392	-0.12729034785992324	0.12831178726813972	0.18073944619325524	-0.0803191880610624	0.03592535579648249	0.08798751706857154	0.08191514327319992	-0.08379367094701118	0.11718135512207074
2393	-0.20579962500150198	0.028663379552499008	0.2077861279732828	0.07928088349593403	-0.21238826439399505	0.22670296279534902	0.012584066968304632	0.08750686869395437	0.08840707443459345
2394	-0.20999596547852933	-0.08144485569276826	0.2252366978005039	-0.033773027216759184	0.08831372588696022	0.09455121124248543	0.05222930113101079	0.19664321483327102	0.20346118508599567
2395	-0.1680420286593434	-0.06911968845671804	0.18170210435848383	0.08335190939998635	0.07442645797291467	0.1117445231186637	0.3492574116863172	-0.08585264836938485	0.3596545799094777
2396	-0.24957132470464216	-0.015929481340302986	0.25007917644338357	0.2538857704135615	0.1101509393331114	0.276751176789647	0.1047818761665349	-0.03156088337037913	0.1094318551980991
2397	0.008986756904721453	0.20444467517866172	0.20464209490858193	0.12100304054205019	0.10560269186599144	0.16060406081343204	0.0317577768382432	0.15059556141570346	0.15390769801351256
2398	-0.21346264478326518	0.039150156778527005	0.21702312202539548	0.004259531125686317	0.013615426352884288	0.014266164171966704	0.09598063182215304	-0.16303044071425898	0.1891856397416707
2399	-0.1795539353373573	-0.011971314169604971	0.17995257169065207	-0.025270601942540653	0.014361479374814258	0.02906639661828681	0.016323954257702496	0.08667177022514855	0.08819561914612602
2400	-0.10120478170373598	-0.09843222952016974	0.1411782973690086	-0.14750025578777984	0.13893493068926283	0.20263079830837846	0.10749561958118092	-0.12581470119589686	0.1654830724459598
2401	-0.17436521448132128	-0.07748179634947112	0.1908052850071457	-0.03732924316716448	-0.157629856341103	0.1619896416612805	0.20549767305026023	-0.06225448098223255	0.21472054869396828
2402	-0.17929865661914957	-0.001216097969869665	0.17930278068034533	-0.07971277361619426	0.181044522187918	0.19781619067163886	0.14115157512744972	-0.1688308028963212	0.22006273461805512
2403	-0.2891905055687242	-0.0186239438906387	0.28978957848262243	-0.016759997756256747	0.16798110570927868	0.16881513380056182	0.139726145756617	0.018110394748932657	0.14089493321607255
2404	-0.23629427273577405	-0.19805305580901966	0.3083180115449291	0.11454453816858018	-0.036857617338817386	0.1203284470943925	-0.04799177546373454	0.3024723138067528	0.3062559568918983
2405	-0.004052558923541337	0.14675457092601155	0.14681051502364034	-0.11042693577698678	0.1499476238615623	0.18622136839477724	-0.09490941492708715	0.15535708176085658	0.1820538928313577
2406	0.0016294197032643064	0.059479093189412496	0.059501407842203216	-0.037964216775854	0.1385815395414132	0.14368759465267802	-0.12535609575917075	0.08998562095383204	0.154309956653578
2407	-0.1965828080949559	0.029702947069526094	0.19881414814623563	0.07135932214008268	0.06940446628925516	0.0995446271638427	0.018136169911982098	-0.03529593389098889	0.03968278730524537
2408	-0.18549310824649015	-0.026908917377295675	0.18743474342117644	-0.11542452222169455	0.08137142895909796	0.1412236870392215	0.1356494325158191	0.09145141052234866	0.16359746033600553
2409	-0.38389953459792214	-0.08027804644917558	0.39220328581769587	-0.041422286799324276	-0.09496632083300882	0.10360698787361516	0.28208940490603396	0.07383428707469956	0.2915920683216015
2410	-0.03569655548722122	0.09414962290238003	0.10068960009014151	0.09129934660394094	0.05011302087152661	0.10414838237426735	-0.17445290474649905	-0.006399778157785275	0.17457025272067384
2411	-0.13228844961796876	0.05927896638640264	0.14496285647767193	-0.06567761900427778	0.10710785336874541	0.12564092442883304	-0.020577848056453706	-0.08104859455759836	0.08362010828979151
2412	-0.18753902674574835	0.09869339729851062	0.21192280014916798	0.12777357561140398	0.020156459664362053	0.12935366052309547	-0.025091197029270422	-0.1231634213318355	0.12569326363224445
2413	-0.375076403767208	-0.20399197786881604	0.4269602273019973	0.10685735992210901	-0.014599341611669515	0.10785006325921823	0.07686789114967198	0.008391223152045518	0.07732454536423247
2414	-0.20048266523705874	-0.06984587614870989	0.21230107271404797	-0.04004679561001883	-0.08424540969539505	0.09327933797672229	-0.10772604262664386	-0.2736482789894823	0.2940888995761367
2415	-0.14627550809466713	0.005671332297751449	0.14638541005982988	0.11900276248677344	-0.0548448402351801	0.1310328736611765	0.20360223183411283	0.12605525664920117	0.23946564792622724
2416	-0.09417935946218785	-0.051801110457828106	0.10748537944005268	0.11474508069990062	-0.1595471397463344	0.196524103727922	0.1917312180429131	-0.04392554372760095	0.19669853421920683
2417	-0.2852785911584007	-0.0032043654215143545	0.2852965869600906	0.12221748461174721	-0.012234230156260316	0.12282829451042221	0.24209363661532635	0.0714811954478558	0.25242600934192233
2418	-0.12002802407313823	0.0245872081148594	0.12252043652299503	0.11034731216807898	-0.04928756222218522	0.12085442934590875	-0.016096443874500748	0.03661660563274767	0.039998391386018524
2419	-0.1156713906514539	0.10301293107936943	0.15489200942851822	-0.22642681824991567	0.007026179921291282	0.22653580561815542	-0.1900675090877618	0.1543136576077549	0.24482312581761922
2420	-0.017463231070851265	0.02911834266514895	0.03395353176031882	0.10547362192333277	0.09169969584624228	0.13976236667973066	0.13281474826932804	0.06974758234374882	0.15001494125800602
2421	-0.3664253938692117	-0.004017062269037	0.36644741240931183	0.0042258382539785535	0.1846514941248787	0.1846998429655502	0.12673229593709123	0.0813623275232034	0.15060180335400863
2422	-0.21640865514653976	-0.07473400459094441	0.22894950854835497	0.19429438284846837	-0.08339338335309619	0.21143501033070106	0.025994237313317244	0.07347472937026131	0.07793738659676877
2423	-0.2933772122962032	0.1443710995934461	0.32697584481504477	0.05451214679525949	-0.101225889633508	0.11497066965240771	-0.0834624297772091	-0.11696618323000128	0.1436908668068705
2424	-0.09687572317515634	0.08309096038728424	0.1276284194009734	0.21505418859546796	0.07577801708788792	0.22801449933332604	-0.012831606062268516	0.02232013564702175	0.025745651466581636
2425	-0.2743074670984742	-0.040154747301244804	0.2772309330446502	0.007332828207283313	-0.14862553480443136	0.1488063169540217	0.22034423228513167	0.05191173998866457	0.22637669811615943
2426	-0.23323914597982168	-0.07758893301534085	0.24580590258139776	-0.0025231439554889816	-0.043371489313607244	0.04344481949209213	0.045677309138935945	-0.05600974283882206	0.07227383940987846
2427	-0.25281890637140103	-0.033884780813291646	0.2550795518844975	0.05763239604845466	0.011807224660625757	0.05882944525042219	0.14945305265757144	0.07989604296561517	0.16946855941510286
2428	-0.30938913834155013	0.139208461013692	0.33926484424639025	-0.11769655638522657	0.01625934414878395	0.1188143327090188	-0.04511879762829741	0.0760308090313005	0.08841034906263713
2429	-0.21233807443810104	-0.0055811586615934885	0.2124114102116137	0.18154989276554417	-0.20098209932884525	0.2708397456316381	0.06848339446812729	-0.1756467305867524	0.18852519535513632
2430	-0.0024861360377271277	0.07407685160811904	0.07411855919113224	-0.0722894189599816	0.05816625843259622	0.09278509424266011	-0.08746424903527353	-0.1883408734001549	0.20765904616085842
2431	-0.1308671863950639	-0.15770093583852837	0.20492878187142977	-0.005916347430734935	-0.09944475294904204	0.09962059052232711	0.19795655411061688	0.08105216052835633	0.21390710610371044
2432	-0.36307067688444195	0.008296474540315995	0.36316545527228355	-0.0719340661127241	0.011913443652173205	0.0729139219022216	0.0032205520029652793	-0.1554071185395376	0.15544048522815956
2433	-0.3301696962465192	-0.0425494982898875	0.33290011733887975	0.11456661182092785	0.17334738173236924	0.20778552234839393	0.15469285648105255	-0.07225436314865326	0.170735388365403
2434	-0.10354970478979354	0.12129494399512092	0.15948355652177096	0.062085474118448156	0.06518105231438387	0.09001764092289323	0.164660419560355	-0.042721247334546235	0.17011219457643714
2435	-0.31399206511651107	-0.24061970012964737	0.3955867250636866	-0.042785142543992585	0.04134991840426383	0.05950112750653588	0.08944059476005073	0.12852084241023234	0.15657977814796964
2436	-0.3328753435573504	0.027898651361849894	0.33404240613466146	0.024578304384891104	-0.11489791473477619	0.11749733553079517	-0.1233983978055547	-0.23631632430410524	0.266594391751929
2437	-0.1257654145066396	0.05308812161009487	0.13651112827207568	-0.15947269667507816	0.111716188433157	0.1947101634297864	-0.02233475958411401	-0.22524779388208796	0.2263524025373439
2438	-0.23986506330574545	0.0769431805514475	0.2519037546922275	0.1731843194210556	-0.011721483169420116	0.17358053364656192	0.15415367238207556	-0.0834834372183995	0.17530784066515318
2439	-0.17960072670728455	0.0038499055488386987	0.17964198508845222	0.0021623394794756316	0.12406979739989027	0.1240886390403018	0.02700391121341831	0.08862985304939688	0.09265237218970632
2440	-0.1717854734024096	8.330162895049075e-06	0.17178547360438132	-0.14130522569097556	-0.02177190831834767	0.1429726645180822	0.29218677579741287	0.09386389731597354	0.3068933742690305
2441	-0.2095541196138768	-0.04584990999561091	0.21451140597588883	0.09063656096701175	-0.11765324556091149	0.14851690939062454	0.006676576232772358	0.03719045593714587	0.037785006060669216
2442	-0.17104885629070252	0.045479988737444486	0.17699192245386647	0.04297904527702942	0.1716470354823215	0.17694604579587042	0.18412669754412123	-0.0198366484614903	0.18519215256238328
2443	-0.33213268027542014	-0.1329611967996106	0.3577580148107366	0.0066706076638945785	0.07779012229516344	0.0780756052381414	0.3240416938007693	0.07353681493531318	0.3322810293593392
2444	-0.17926588919234493	0.04439491801705774	0.184681259941726	-0.16573055540286427	0.006927176479461458	0.16587526267686653	-0.01793497140012075	-0.027969637486873238	0.033225951006257956
2445	-0.07646367140828243	0.03085095095320754	0.08245286059289274	-0.01011135554282542	-0.07210596951460783	0.07281147128409768	0.15480908312609565	0.02405381385299034	0.1566666466712577
2446	-0.01597185375749561	-0.040834047200982895	0.04384654516906578	0.0631479014659399	0.07655059555225142	0.09923533210987118	0.024195757629397362	-0.03808729466339056	0.04512290662220775
2447	-0.24918327241689284	0.1169540814664711	0.2752645280889955	-0.015068318948582961	-0.07720123900466073	0.07865802908661629	-0.006703462659446093	0.07315759073460333	0.07346406940619549
2448	-0.30811829981337713	0.008947190807772292	0.3082481774532282	0.10694106167356879	-0.006910813249967938	0.10716412651464098	0.29585277546274347	-0.04123587066638055	0.2987126742852117
2449	-0.21785821557707252	0.02750610467715716	0.2195877680767691	0.009814112746863824	-0.028460817718882803	0.03010539742696695	0.11517332641961697	0.06921982630251429	0.13437365616782884
2450	-0.16055028031320598	-0.016018759123850108	0.16134742995324391	0.009623083307850246	0.1297659924570064	0.13012231373097263	-0.0598780372998256	-0.14569810825273505	0.15752243681236336
2451	-0.1727101541404749	-0.07110948215674094	0.18677621849643078	-0.029593910589146163	0.0685887431784732	0.07470083824670866	0.24602236616432036	-0.025394705339497305	0.24732952858963447
2452	-0.1713017118489079	-0.06454412240723069	0.18305796956069914	-0.07470737309570318	0.026602310429305293	0.07930242439571264	0.19364157084055594	-0.11805873029286824	0.22679268452920226
2453	-0.21346877714506324	0.08169424149643649	0.22856698779457799	0.017698096585313444	-0.025881812809998746	0.03135427972502156	-0.021740620914344408	0.025067679112711034	0.033181970011424554
2454	-0.2873747299224445	-0.04930981550071986	0.29157450729224077	0.12611021398429806	-0.13915215519870938	0.18779538963353481	0.3046903538308943	0.09785159196618015	0.3200174147884946
2455	-0.19137889298085023	0.1434484793007916	0.23917221178950823	-0.1251959611180628	-0.19633072624999706	0.23285141775416954	-0.032337852777791616	-0.13932650887811926	0.1430301115095796
2456	-0.16159166605792735	0.0030967000046342734	0.16162133550461527	0.10161077130731908	0.12186163162566728	0.15866633577460004	0.3143298664612224	-0.05577862095531587	0.31924053549824577
2457	-0.2985645913781307	0.09799175443265999	0.31423430615001424	-0.16918652108160087	0.08731672578963404	0.19038983564864254	0.03432608547601211	-0.10007893808158794	0.10580205098033214
2458	-0.3036688703268659	-0.055038614788490384	0.3086163183038621	-0.04240940015580369	0.018580409128941978	0.04630106721204116	0.1226768949744963	-0.08023039299968174	0.1465828657158366
2459	-0.12904508354942418	0.10005998726800844	0.16329309428249522	0.11817749547472316	-0.015426898419858505	0.11918015619865098	0.1487178335848805	-0.030152101553605624	0.15174367615910442
2460	-0.12189779417051577	0.013637081300334728	0.12265823335605877	0.03550663469700806	-0.03991935603973372	0.053425425540034786	-0.09938427125634355	-0.1343170720428321	0.16708772909856015
2461	-0.21803919691919643	-0.003211833393387983	0.21806285164354566	0.09060517289909616	-0.08344248338076722	0.12317445103926675	-0.014752454018455222	0.010887086979929633	0.018334763769276903
2462	-0.3006409939311257	0.12817194362794235	0.3268226650115619	0.07525127680062409	-0.10076443485574287	0.12576257786766853	0.02101538861957901	-0.0424907310407652	0.047403679005015825
2463	-0.012487071892166057	-0.0772628956845111	0.0782654586263683	0.022338863846883703	0.06482109121828025	0.06856237090925471	-0.016821347656596607	0.05926368094457819	0.06160472072889259
2464	-0.2966909711525846	0.17680150600343322	0.34537559972954923	-0.015361804421545005	-0.03335412462584336	0.036721692017690176	0.15268095629942222	-0.2179912666317567	0.26614219271702055
2465	-0.1880851355373423	0.10955983782335973	0.21766804146218	-0.19988903853895132	0.08043516846072729	0.2154656447170452	0.048349461707021625	-0.07527848820160282	0.08946798999238557
2466	-0.2250913022212763	-0.10065472607924089	0.24657142619889466	-0.049694420307989276	-0.02244578590768818	0.0545284211651215	0.08587125755850125	-0.10126353457098604	0.13277114260443698
2467	-0.1493102491467248	-0.03148661250157709	0.1525940931592095	-0.03303493873151597	0.05418961977703883	0.0634651248212359	0.11075482221990669	0.12022028672824561	0.16346115130508754
2468	-0.01000185363473717	-0.1312845434030696	0.13166498552266342	0.023567645039634353	0.09561800135345365	0.0984796226411498	0.02416127500911709	-0.09115123678022158	0.09429907304226381
2469	-0.05019353834986908	0.041708519603099875	0.06526095233416339	-0.2733628038092012	0.027881407384390443	0.27478099531110617	-0.0625474473931989	0.017789679541921215	0.06502811602383413
2470	-0.2716884095220098	-0.06800643159401241	0.280070467216289	-0.13858066304816002	-0.03345610841657604	0.14256195621991638	0.24199614517830012	0.01682545505932696	0.24258035827146093
2471	-0.26938945547540777	0.032363321554561245	0.27132648839245427	-0.07251397643054332	-0.05855911659064148	0.09320647463371702	0.013938031988957635	-0.018991854439345694	0.02355757353316553
2472	0.03872030601105612	0.106031864367795	0.11288054907246113	-0.10768844249769116	0.000659029802644918	0.107690459038205	-0.13613323589075205	-0.16452349118357934	0.21354212011994367
2473	-0.3003969319155547	0.0011274546130229457	0.30039904769852854	-0.11371398555280214	-0.0647374197065738	0.1308503115035191	-0.08056604497974787	-0.18175347522164906	0.1988094901125833
2474	-0.2195795439586419	0.014421902085789728	0.220052646848106	-0.08128586320958202	-0.22511772326869012	0.2393436460142726	-0.030098471841877493	0.09122802868705787	0.09606493233924097
2475	-0.3231985963758823	0.17534461937262302	0.36769969845278705	0.00536873986350784	-0.05929776420292247	0.059540307415963285	0.10089455951183077	-0.11367466089946536	0.1519922388469056
2476	-0.25508676696971105	0.04133193313626407	0.25841359751344406	0.1064403339427867	-0.010918784711520633	0.1069988997580278	0.10644969581121073	-0.10253463582631862	0.14780016671957807
2477	-0.17731611150512686	-0.018492228539830985	0.17827777740275963	-0.06584135032372701	-0.016562148084595656	0.06789247500001618	0.02884714687890482	-0.04757223758361645	0.05563520173204333
2478	-0.07624965390252735	0.09186191727350705	0.11938434388737854	0.1568248714915435	0.009954811405736	0.15714050588076553	-0.050475106877503326	0.014519004399993504	0.05252178503309283
2479	-0.05788537469213778	-0.04913928692405948	0.07593013975131502	-0.19311910028116214	-0.0029092058731646363	0.1931410116267853	-0.04871211855759317	0.15033908941193708	0.1580338960463211
2480	-0.07168906985951676	0.03844234300614627	0.08134578337642877	-0.09561460349376565	0.0035174520009209585	0.09567928129876814	0.10233644174078342	-0.1028165309631021	0.14506545538980425
2481	-0.2254233135131273	0.07878048878660691	0.23879287193862045	-0.05847856038599654	0.061823429009823586	0.08509922678468552	0.16608047406459653	0.05422935549605544	0.17470989343205115
2482	-0.2388547703668805	0.03366862283051277	0.24121603904035596	0.2056859255842654	0.18561281254577355	0.2770538145642619	0.09624099316507596	0.15413874721252974	0.18171703871032113
2483	-0.027401549346808194	0.09152836489982333	0.09554206658765958	0.07802695799298012	-0.08550577755859577	0.11575596818107628	-0.010787836072064938	-0.1371799643634924	0.13760348843647385
2484	-0.11000009481211794	0.04572686525064768	0.11912584549259589	0.008145452799631997	0.059871466859898095	0.06042301668459552	0.10750619703556025	0.366556161917014	0.381996076210713
2485	-0.20073745244475497	-0.08351221726611009	0.2174162258128685	0.19051486542738802	-0.019135393420420758	0.19147343740104017	0.08921438722248043	0.1609150995674091	0.18399151109839787
2486	-0.14546899163609103	0.10917350588840524	0.1818793059025319	0.07245227347237285	0.1617526416664565	0.17723783178935748	-0.1766106415191316	-0.07586054514880138	0.19221378984888815
2487	-0.10872038688795031	0.010071328722728033	0.10918586990681003	0.11580228141802489	0.02641124403926161	0.1187759327192208	0.011660000338213473	0.21521396934376724	0.21552959937926655
2488	-0.15086162234098807	0.03859172440921719	0.15571946021044344	-0.032573190279864356	0.04349290792304931	0.054338253234816954	-0.12965139467058853	-0.24908517586060772	0.28080760134572313
2489	-0.20763569493009906	-0.06003082131639143	0.21613949504203459	-0.0451153038980458	0.014929025783134	0.04752122111905908	-0.060110653967676675	0.06440341266413598	0.08809705036610904
2490	-0.2487621611882397	-0.1402061701339341	0.2855527674225369	0.014121759665969416	-0.026241743408083086	0.02980022136090725	-0.07640377000778492	-0.03854968836371367	0.08557811954198302
2491	-0.3866106133670915	0.09691165786823452	0.39857199575340024	-0.03496922742133476	0.01893106696999068	0.03976471002116453	0.2367406733316607	0.0072651695235989265	0.2368521249592976
2492	-0.1990314208061929	-0.007211954954950904	0.1991620414697642	-0.009256941935861799	0.07457726798729304	0.07514958332853511	0.18098101373811226	0.1465022106452214	0.23284549610763702
2493	-0.06506300885609095	0.05170488165278956	0.08310589574835678	-0.04175435313869739	-0.020946527160576548	0.04671384169729375	-0.04206305756553252	0.001498251442443147	0.0420897323482353
2494	-0.23983806751993778	-0.08336242016204166	0.25391256709145177	0.11518809760873473	-0.16647239456490584	0.2024385239594803	-0.014408536022370539	-0.13704576331548265	0.13780111448399554
2495	-0.06537693879093312	-0.06963971436037282	0.09551876225050099	0.05069508302261327	0.052945894471418224	0.07330251826539254	-0.030569588960927575	-0.003576862837865866	0.030778136996916672
2496	-0.1576726456015156	0.0855786279544158	0.17940001319270144	-0.012520823027277014	0.07255110845230836	0.0736235991169883	0.14725536611112888	-0.10672464830841083	0.18186339215212222
2497	-0.134498933839165	-0.028630708080895784	0.13751247452171586	0.014383379496707824	0.21548521493934503	0.2159647180981237	0.14770895031873335	-0.09972203053341819	0.1782201374086835
2498	-0.05571315808070948	-0.06261443983561532	0.08381243379865552	0.09811625700205087	0.20025679056319726	0.2230013050517076	-0.09030880067603858	0.11145350683080654	0.14344881897188666
2499	-0.20787823357808194	0.01879176073435083	0.20872587349689228	0.017446704091591853	0.07105705801324871	0.07316756779583261	0.116865716874285	0.20868918813854337	0.23918355509203573
2500	-0.28365557423336724	0.09217698374066684	0.2982567369317724	0.134278890353905	0.036913753447604586	0.1392603518172584	0.038193767738717965	-0.19753388042598138	0.20119243974420373
2501	-0.09981351044762399	-0.03043064316171836	0.1043492257331782	-0.007260115367412181	-0.06663223681885269	0.06702659366722885	0.003832531939373383	0.1016297892433644	0.10170202732845093
2502	-0.12341542063564905	-0.061973442235699054	0.13810167845908214	-0.09676869496971036	-0.22714817403674	0.24690174826105618	-0.06775380679249807	0.07417673105006117	0.10046275809546673
2503	-0.18688162897465235	-0.15034361742982214	0.23984984167204354	0.0986240169815772	0.03263589745933259	0.10388358161210318	0.103717442497631	-0.08473574592184606	0.13393078255270907
2504	-0.07716532154404869	-0.025036427710198362	0.08112527079452132	0.043791931269759485	-0.1511352501623441	0.15735182581072796	-0.06792379301455696	-0.04390749206917051	0.08087959889421217
2505	-0.0896967146917358	0.1530730424574597	0.17741718336642007	0.05991429903042476	-0.13599692649114992	0.14860984907921274	-0.004734496868882535	-0.199011981264541	0.1990682901605363
2506	-0.1697723238270083	0.10140264662881422	0.19775019261925064	-0.03401191704541657	0.05689598093439829	0.06628697570105088	-0.05224149552769636	-0.06262792739657382	0.08155630659219948
2507	-0.13145886118979583	-0.19239751756522927	0.23301982093929416	0.004814413712846278	0.044244674797536826	0.044505840373351375	-0.04944535102787167	0.010428187510389538	0.050533056834326726
2508	-0.08493041738754326	0.16072212910899655	0.1817822284574355	-0.024496406679002124	0.05663525478152254	0.06170596425266388	0.023324298832865714	-0.09992952195622018	0.10261545826260053
2509	-0.11309125866336597	0.08032735029313086	0.13871595434981407	0.037519252412083814	-0.0038729869906870967	0.037718620465118924	-0.10924175578091418	-0.011829947622052831	0.10988042986281683
2510	-0.2738359881217024	-0.04064711743283172	0.27683629918453173	0.025586218776728637	0.06948990110711406	0.07405066473143312	0.10060606205473083	0.006851919355860373	0.10083912197663943
2511	-0.03619213750760563	0.01624750328382553	0.03967180586168666	0.06154581442502656	-0.10837082810337614	0.12462794091635834	-0.06296637124640363	0.011985195252071076	0.06409687054115976
2512	-0.18334357775838478	-0.09731495662956463	0.20756943004464537	-0.24973474045772712	0.13419074243877532	0.28350413744380887	0.09512452340620804	0.0009720105601287157	0.09512948942250886
2513	-0.3220895765459095	0.09897702706979965	0.3369542212335366	-0.007018564245293716	0.13026291208449053	0.13045185513743002	0.09542862541881374	-0.00534072286704799	0.0955779570302006
2514	-0.27393387993791896	-0.23326675465091215	0.35979598302817534	0.08268741495925117	0.12581708424444213	0.15055612667844653	0.15754005868287432	0.128991102304446	0.203611332109781
2515	-0.24753900926270458	-0.0011127281640968734	0.24754151019723644	-0.14134673167624223	-0.05171446428683957	0.15051008063259558	-0.0194427993598871	0.08650386209851187	0.0886619456413358
2516	-0.1610818241772218	0.07130662233215765	0.17615898634098223	-0.06688741324707366	-0.2094653566997277	0.2198855650292419	-0.0607327731092437	-0.09385598945460537	0.11179184445227598
2517	-0.16047225267675944	0.0900656360073713	0.18401946274393377	-0.12844506352356863	-0.31491649666105026	0.3401037109659977	0.2451009447426721	0.10741881284083164	0.2676065665597241
2518	-0.1070848453514306	0.011424322265856273	0.10769252176067727	0.10713080530932473	0.020631157103474913	0.1090992854681125	-0.0889524266829634	-0.033059926810281484	0.09489727590130892
2519	-0.2466273070716047	0.05914425686797692	0.2536199355607852	0.1626637922421168	0.027018807984112877	0.16489246584204173	0.2078316387967752	0.08460835911487762	0.2243937711191318
2520	-0.1012591941715582	-0.08457748833528834	0.13193474120707996	0.1469928609106385	0.005188157863188434	0.14708439122050881	-0.10057394991092808	0.09094948324807797	0.13559840671548573
2521	-0.1877761959065511	0.09303430412082746	0.20955973251648816	0.10845730520482608	-0.00728383418255921	0.10870161586973677	-0.10783331974292998	-0.002337488976672828	0.10785865149118563
2522	-0.12563331367620562	0.050669947604743366	0.13546650174685737	-0.21400451945989346	0.059962019176914044	0.2222462105256972	0.00916007439821607	-0.22597466494104845	0.22616024442461138
2523	-0.02920324126777836	0.1071293233597006	0.11103837725782635	-0.053873880186834436	0.11947834389185853	0.1310628460912039	-0.11224095343328568	0.09472766531166685	0.14687192448869243
2524	-0.23944144989027183	-0.021110588320696066	0.2403702661828236	0.09766633655388247	-0.02979613586090555	0.10211034721367752	0.06637243422214505	0.08052095437809151	0.10435000775530236
2525	-0.09139407666258002	-0.10367090272686176	0.13820467908579648	-0.053239502389642014	0.07213021551678757	0.08965050253732502	-0.252140886079802	0.15815583499883332	0.2976378581049223
2526	-0.23619058513464175	-0.015491437578021603	0.23669807169573268	0.03755695018889446	0.1703355741293796	0.17442686811806393	0.11043974992689276	-0.026502264358254705	0.11357512218804534
2527	-0.2583845281416832	-0.009735041149267085	0.258567854555005	0.009516893051367867	0.06476794512407202	0.06546340938987198	-0.08290080323744559	-0.0510548443579037	0.0973608766898873
2528	-0.3061352035762272	-0.04445089831935093	0.3093455110876111	0.1657411942791215	0.056757691819686686	0.17519012261474112	0.22923433836723467	0.15468506463738882	0.276542675022386
2529	-0.14738162224819487	0.09696997359521325	0.1764214226095175	-0.053476469044526916	0.038076079130419355	0.06564693856849839	0.04374257901199844	0.02664263320733489	0.05121760559457569
2530	-0.3044132932445029	-0.07041325784676641	0.3124507640966156	-0.16443081171199334	-0.06907751120141711	0.1783513229388751	0.15022412547545064	-0.013119028760593373	0.1507958778961985
2531	-0.2212933077417102	-0.08020973473486075	0.23538124308768524	0.08236586715334974	-0.009950534538503293	0.08296474678756759	0.020903356020766293	0.1640801498043349	0.1654063053596927
2532	-0.2156805395399889	0.005443690303792609	0.21574922688247183	0.15753467258862613	0.12006885974917182	0.19807499627432013	-0.06818311515833204	-0.03383990161165606	0.07611882903579725
2533	-0.1342633966173358	0.010214852069044765	0.1346514124471648	-0.02135938080431016	0.14512100241329418	0.1466844521064958	0.08018846786544898	0.08995069204152249	0.12050442887029904
2534	-0.3135891957142605	0.006866416309930167	0.3136643609683097	-0.05730207859285131	0.0600917437480467	0.08303340218094293	0.005655000778438179	-0.17027984089334175	0.17037371642499882
2535	-0.2747161549342879	0.14516630549799608	0.3107124426762102	0.07126459257365148	-0.002814258559065022	0.07132013885240138	0.13831726658398363	-0.0966933913417263	0.1687639717606487
2536	-0.23795789767618059	0.11703615144807897	0.2651818655418302	0.02336614536847014	0.24479953782950128	0.24591216007126998	-0.10176961566781144	0.11316844294674384	0.1521977370139401
2537	-0.2523343793349585	0.1439219135095824	0.2904929537572615	0.04211521790032511	0.11171469661939525	0.11938955155102722	-0.0007639720876036123	-0.06795148433569026	0.06795577883281301
2538	-0.09882297118544646	0.07385473747243779	0.12337139814820244	0.10186043084821436	0.0057022594536383035	0.10201991538646005	0.1385383488749888	-0.16355721631681952	0.21434513551353343
2539	-0.1598610108579657	-0.04992348785547916	0.16747506510578464	-0.056632209460687845	-0.025729632665558846	0.06220306379515253	0.04584542784758356	0.06280033684760628	0.07775400673084831
2540	-0.21142078427213293	0.12190231804370817	0.24404696918149416	0.05710226679080654	0.049649347453081874	0.07566853094361813	-0.03756578817503859	-0.057053208246863725	0.0683100066789037
2541	-0.11941107621672505	0.09071555598765309	0.14996105234821985	0.07419325156660737	0.007933597149823945	0.07461622170655374	0.025228352595988403	-0.254289616925733	0.2555380187974845
2542	-0.28093732243002195	-0.008163285967017231	0.2810558990164224	-0.051360889438571346	-0.016062722695014575	0.05381405043571879	0.29887178703289985	0.05493308033299626	0.3038782460116395
2543	-0.16752110871292347	-0.023997941256781914	0.16923127089569195	0.07082193358868762	-0.09586091557263403	0.11918498819760881	0.08560180255985371	-0.1786894533237545	0.1981352803784283
2544	-0.25779965028882135	-0.0664217115796861	0.2662189013917186	-0.0961644133987155	0.16137903360788677	0.18785842246898196	0.13765178724132032	0.27615427372354	0.3085598765661303
2545	-0.18878600459777908	0.2706157380009783	0.32995913866084514	0.01181254498447605	0.054412904224274174	0.05568034092146261	0.1793795508107918	-0.09057113774666714	0.2009481381894522
2546	-0.20543330201419965	-0.007536294611419825	0.20557148954299934	-0.21706865558441765	0.19576258411014266	0.29230427738010817	0.08756434852838302	0.24406549393669177	0.25929805333585026
2547	-0.2347938557090721	-0.026677318665887476	0.23630453658348136	-0.07775741831426287	0.12694667539215101	0.14886797673112717	0.2616794727254342	0.15627617620291678	0.3047923714505767
2548	-0.019979820170305952	0.013075760574230247	0.023878206143518377	-0.014617595252954951	0.011518613906705112	0.018610549624096317	0.1111712577978003	-0.06750566842951856	0.13006176928852334
2549	-0.22432046927264823	0.07124722639871879	0.23536320911351333	0.08085103499511193	0.01575575310424612	0.08237192249585276	0.016518773793271845	-0.027095223032442092	0.03173359416786988
2550	-0.24142659500791971	0.03867981236572933	0.2445054777745605	-0.009442684147896879	0.06271361802358341	0.06342051852141284	-0.09536935105078659	-0.2569435450448117	0.2740717031363204
2551	-0.04886203473495796	0.09985721884783688	0.1111708711599627	0.1424823003470373	-0.13758122915614424	0.19806514213333656	-0.03366905533241952	-0.21673496787122598	0.21933456541347718
2552	-0.3277189166730262	0.03117811066452986	0.3291986678739019	-0.03333333747758221	0.00627553453039962	0.03391892865402185	0.010628381853443196	-0.049199123530735356	0.05033404669818589
2553	-0.26086485551208893	0.09605107330864922	0.27798611750424973	-0.21718639107986748	-0.10818648638042863	0.24264015394332367	0.20230463712921098	-0.19829940712174293	0.28328399366857365
2554	-0.2805224359651865	-0.18461623613362454	0.3358213687721322	-0.018046916322679036	-0.044922426987381824	0.04841193690810593	-0.14350749437725108	0.1045950834368758	0.17757965092206865
2555	-0.2107005128502174	-0.05823205915377486	0.21859935688064905	-0.19632465275344443	-0.14185978387318318	0.24221388803969682	0.11178193950851908	0.10965488961276362	0.15658670702289387
2556	-0.11730939946902207	-0.12890188295813412	0.17429053512435808	0.07981099677149232	-0.09553781032638421	0.12448802515751996	-0.11050709677758697	0.024529327298595898	0.11319675938794632
2557	-0.13493887625811357	-0.13732457529112313	0.19252672361178808	0.04118414303509929	0.04979621642245485	0.06462040550420184	-0.21328632412843312	-0.013657637210153822	0.2137231553070074
2558	-0.3881109203522821	0.03740456318049285	0.38990920461489365	-0.0737954997227227	0.0003178083890647758	0.07379618405783951	0.2465690382580129	-0.047073685823608005	0.25102235463101924
2559	-0.19979660116032583	0.019384544402217617	0.20073475632510643	0.11752847907751392	-0.1354011639734463	0.17929422355345895	0.1791294179923442	0.09919478340792945	0.20476072241917392
2560	-0.21637045847299602	-0.022861588035073276	0.21757487793240263	0.02086461347749168	0.010094893297375842	0.0231784159564568	0.056614397098162836	0.04454297243189015	0.07203656260439274
2561	-0.17161102967345218	0.0949059599344679	0.196105804954023	0.14251676516578515	0.07163314268373434	0.1595065374336356	0.06344214171675756	0.11876563826266603	0.13464836492712265
2562	-0.11393067812655319	0.04339360012205478	0.12191474049486001	0.1632037084409164	0.02407993117043019	0.16497058384463667	-0.15914363335571965	-0.19381550231494335	0.2507810698104096
2563	-0.015625198244872067	0.01665635303838412	0.02283814608786889	0.07565712849073464	0.0805524508584905	0.11051107831694096	0.06441250461208198	-0.2404261004707119	0.24890496286324693
2564	-0.10997426515185627	0.03560768959919924	0.11559518395799934	-0.0991548994928708	0.027336710366749964	0.10285421637986888	0.03225149982355017	-0.07825766628074715	0.08464290621533056
2565	-0.3965579220830244	0.10494845968363724	0.41021014706705394	-0.0015901588105520837	0.11854354457121609	0.11855420939195148	0.27451159181535345	-0.05766180930723268	0.2805022251134256
2566	-0.07479244665307168	-0.12974772640221988	0.14976108500841556	-0.05738294035828793	-0.051703706611992556	0.07724037235527695	-0.01533491622781269	-0.07086882537728204	0.0725089654185586
2567	-0.1939008582428032	-0.009821921306260627	0.19414946037896175	0.0300561076184682	0.04684163681020302	0.05565526519775024	0.1810711373939415	0.030636903669808375	0.18364470224759755
2568	-0.33819407480028985	0.09545608802826473	0.35140730921778485	0.10660598497924151	-0.012550826841442366	0.10734225304044132	0.2398784695401411	-0.12717707466415498	0.27150633228168447
2569	-0.10975768473734081	-0.0019896781893615346	0.10977571761641422	0.25072484529710715	0.03473990146057548	0.2531201469712532	0.1543134177646386	-0.19317804245356346	0.24724560054406358
2570	-0.2219687648226199	-0.0947033921675396	0.24132729859035496	-0.09507016224698248	-0.08464016328140453	0.12728822801017536	0.027504659588707302	0.19326657191377758	0.19521391886439354
2571	-0.02021754239661862	-0.14716193254006585	0.14854421365198298	-0.048881276786543824	-0.0528871905283185	0.07201690178188291	-0.11317501920556734	-0.13139497824954632	0.17341633510537377
2572	-0.21313056751075968	0.12137655139625664	0.24526904826395568	0.046417412286535245	0.08436783581226197	0.09629386212538671	0.04227780249222577	-0.11379224818721329	0.12139229106937557
2573	-0.24497581142021785	-0.07556628983277616	0.2563657784106242	0.14720008867653064	0.0013270008338490352	0.14720606997536317	0.015081559394819359	-0.07345980675460294	0.07499197718558347
2574	-0.2331468620856401	0.0643410458227265	0.24186200503167643	-0.17462233688227521	0.07909326980614423	0.19169951973558605	-0.04546013613342208	-0.12895793838935438	0.1367361468336072
2575	-0.13351311508945313	0.06099760379262131	0.1467871233089986	-0.01247807843217964	0.041720166631760036	0.0435462368654451	0.0850566167822525	-0.04099617417636641	0.09442094235677766
2576	-0.171731373396594	-0.07822206526550043	0.18870706426384945	0.054821975136719034	-0.008887806983187549	0.05553775356333237	0.001820925830366093	0.19648409400628236	0.19649253158415284
2577	-0.23464549437095866	0.004556725741722927	0.23468973513572525	0.03692687755848279	0.009784507745681237	0.03820118948468066	0.03642405888207019	0.13876074698574636	0.14346169164444852
2578	-0.13170752170358155	0.022348158570164207	0.13359008744954323	0.013306152581748186	-0.2095879347686736	0.21000989523621633	-0.016232824774788438	0.18278658464287387	0.18350596754758544
2579	-0.1393953644006038	0.023137185613979486	0.14130250165695177	0.06386889923381348	0.04094649046661431	0.07586732742670955	0.06396904532289555	-0.13323269969275012	0.14779374488435296
2580	-0.16082806266521613	0.11189795659850463	0.19592554308095592	-0.10340316370378395	0.0028994274389834212	0.10344380572767743	0.08204973786729662	0.13424160242861288	0.15733075766261934
2581	-0.17837128895759882	-0.03749345690721529	0.18226924050768528	-0.02325717938757202	0.0025161891296308606	0.02339289637479244	-0.18096368771199015	0.15639674061670103	0.23918151422267223
2582	-0.08551684489650448	-0.1300712486688873	0.1556652192730808	-0.07297087466860516	-0.1022008359702386	0.1255777027298911	0.13907632453823054	-0.1229597248122651	0.18563759848956027
2583	-0.12266547758704219	0.1869135368044174	0.22356987639750003	0.011878943458834572	-0.20364649706318655	0.20399265933803754	-0.14908407656077763	0.11748282504370289	0.18981115895602427
2584	-0.10364190954552936	0.07172752243453812	0.12604159190061373	0.04284499877795429	-0.049913693022119024	0.06578047332901488	0.11095449981241587	-0.1819792333325977	0.21313690997324564
2585	-0.26478605391043275	-0.07312072579318066	0.27469673257245003	-0.013003483273215925	0.09293974114152344	0.09384501084602309	0.09301809393912679	0.06436090381533706	0.11311362314060709
2586	-0.2950515898302341	0.06777194928816206	0.30273499594805015	-0.06941411876539716	-0.11325259385843017	0.1328324881180775	0.12557365817706198	-0.05625100562109754	0.13759694495647187
2587	-0.2844220549103817	-0.03492665977580477	0.2865585051652437	0.06012315595952728	-0.14171685871228049	0.15394304766961744	0.042976954680428704	0.17784152563624817	0.18296072495000654
2588	-0.3571790572849818	-0.1362706918862875	0.3822912246313742	0.03674475294658184	-0.06159284524622384	0.07172067661860569	0.226906959027712	0.2113281895955914	0.31007478416174705
2589	-0.2376242890699236	-0.00123851021780384	0.23762751663800685	-0.09864418725964041	0.05857833316565468	0.114726181826911	0.08659415569510154	-0.16501817117006454	0.1863586451358246
2590	-0.24382279347818328	-0.06996877520565745	0.25366352540971404	0.20385937295426082	-0.08046372530137291	0.21916444746052954	0.13885239577066644	0.09978999915511051	0.17099132066461953
2591	0.08167954365955102	0.00894243285869242	0.08216760284847503	-0.1030161817211528	-0.2313792980254594	0.25327596263988406	0.06725635945499084	0.05284128645767468	0.08553139447969364
2592	-0.04465600042361077	0.01918174053379562	0.04860141503844701	-0.004777059882999669	0.008690939303233444	0.009917294343632876	0.08516338573475628	0.08260122855627713	0.11864133018814826
2593	-0.13404371789743838	-0.0864216593044171	0.15948799799576388	-0.08666360022258876	-0.22140931513854145	0.23776598670469806	0.08350837639291918	-0.019654102976235422	0.0857900500733152
2594	-0.13088036309960893	0.10563088584748587	0.16818904093314185	0.2520057112091088	0.048817460511929374	0.25669051975646184	0.21081255278161823	0.07743890280413361	0.22458565421195237
2595	-0.14725274012396758	-0.003576680785385867	0.1472961714351642	0.03832255686689261	0.11462197314419509	0.12085865749827274	-0.03535087214322721	-0.0219775675310227	0.04162568480959156
2596	-0.32928209421435833	-0.0698055328593145	0.3365999257099835	-0.0022166474450226134	0.06711576148003978	0.06715235636179208	-0.00046440685432359787	-0.10634278225628827	0.10634379630112271
2597	-0.061512193600252306	-0.08200324597922998	0.10250991324084233	-0.08564178858687506	-0.1708100184173468	0.1910774145316326	-0.029149262646885925	-0.012665827017528334	0.03178211268772247
2598	-0.23858526382289624	0.0303500859898402	0.24050791220463352	0.018204487633435625	-0.2204067983318908	0.22115731984474465	0.15509873439349744	0.15086941796746278	0.21637282335890903
2599	-0.16821102140150818	-0.1204369619243774	0.2068816316605043	-0.07261903155189772	-0.027638034491414932	0.07770060935465152	0.03582029527770165	-0.012645613136163775	0.03798690676234712
2600	-0.3151599680142368	0.05166180935152393	0.31936616599791523	-0.03931906398658124	0.016797316248247037	0.04275673778393873	0.3735251596459013	0.12925002969094015	0.3952551265494288
2601	-0.30031054650179595	-0.05601227383670743	0.305489441978877	0.03110069819333477	0.17357939383275883	0.17634358335777603	0.07714385257361885	-0.05329329092657554	0.09376219306140858
2602	-0.24956539180628942	-0.22221344958878764	0.33415819900995314	0.08501123259751389	0.011172243658590675	0.0857422223651541	0.05668792334148204	-0.005685212555073794	0.056972294096043846
2603	-0.3729186447624139	0.028085784372330135	0.37397476772536997	-0.025850471475102207	0.03199171990296077	0.04113048769264193	0.20714780198470634	-0.08419104751038087	0.22360309556889035
2604	-0.22110053655978537	0.03827420219031913	0.224388862959663	0.1243432070471227	-0.03773598248134255	0.12994320879751975	0.04841097292633492	0.10252370158214762	0.1133787091379135
2605	-0.11654187259923549	-0.10653873476429496	0.15790031689047754	0.0870138813480061	-0.0615770573332031	0.10659807473430964	-0.03338889026796174	-0.038519726849011615	0.050976341079450344
2606	-0.25316661765609144	0.060527770515274186	0.2603016467465684	-0.0063677531447824285	0.10310709099651481	0.10330353572785625	0.166545244179985	-0.2837254135357465	0.3289945723640455
2607	-0.194784202628769	-0.17205734064595002	0.2598934667587507	0.06186960176803387	0.0013928427658674045	0.06188527800620701	0.00033071222576926373	-0.08668831370715309	0.08668894453138797
2608	-0.17184563155404062	-0.013512295020129348	0.17237605170358813	-0.20386855772575105	-0.03388670806769927	0.2066656667490838	-0.10165405069791597	0.021338109896741512	0.10386944188383745
2609	-0.3166823552172655	-0.0924893580559357	0.3299121026266745	0.052222634974570206	0.04352340578958007	0.06798154496046449	0.0011361328656947047	0.010705937935979456	0.010766053361262691
2610	-0.15160901929543552	0.046891435644040864	0.158694995095885	0.029611337621730325	0.01798256863042191	0.034643961815819156	0.21097160112769164	-0.035508281485442085	0.2139389037469137
2611	-0.0376191328862307	-0.010352735558304828	0.03901766641730478	-0.09720546045062069	0.13126309066202674	0.16333677023733706	-0.12181403583020833	-0.26042164613593183	0.2875032053758563
2612	-0.10868855914137653	0.03736932597327446	0.11493332594128368	-0.106232969475905	-0.1439069843359647	0.17887052284918314	0.18496783356219787	0.09931042807070346	0.20994204099293523
2613	-0.21249859834870724	0.09392025636939856	0.23232879472131465	0.3485424699456864	-0.1217803819378688	0.3692049766468119	0.12026411986083983	0.0737686854369204	0.1410860640779016
2614	-0.1583511730247674	-0.11121448687033406	0.19350389166151552	-0.08194868994829849	0.011634308446054833	0.08277043504331906	0.1841191616648222	0.03870537297261099	0.18814348670391395
2615	-0.1694705298287227	0.25137573434095484	0.30316665432709167	0.006068965698885294	-0.2449852077142445	0.24506036877358559	0.17047534160910285	-0.01843908540047872	0.1714696531959707
2616	-0.12098107096223752	0.11356479113607923	0.16593185745043432	0.12501308335732197	0.007213936586482906	0.12522105211017248	-0.07798876828620072	0.027192135746071853	0.08259334249945031
2617	-0.07245776235480476	0.00037489512639271095	0.07245873219854979	0.17894523346919478	0.11520645363938842	0.2128236912129596	0.027857082829553403	-0.033748217567867965	0.04376024740310264
2618	-0.17932897814339868	0.0037299516456605745	0.1793677644986259	-0.06115288287115853	-0.09041844060161959	0.10915662821964704	-0.25398314673382427	-0.022605857582144843	0.25498718325013814
2619	-0.2658430578526035	-0.18100262331965872	0.3216123148404317	0.18863075481182137	-0.25856177924104184	0.320055862850801	0.10177435131032739	0.12001488246131574	0.15735816024865495
2620	-0.22836869756492412	-0.016639147358849523	0.22897406676811524	-0.2100690336730595	-0.08423674302077945	0.22632902549845846	0.1354897522220475	0.007878649846005864	0.1357186283477246
2621	-0.08364788854274835	0.11533067958924656	0.14247152316227094	0.11295665872093275	-0.1270201060991989	0.1699803344591633	0.1255907575806608	-0.038581874372997635	0.13138340618136704
2622	-0.2805925971903472	0.08114651654919891	0.2920906755548589	0.07896985733400275	-0.06924243370559253	0.10502739163106986	0.11595626635561801	-0.0909580021182616	0.14737440027521984
2623	-0.28381101043340623	-0.13002327060525254	0.31217741837313884	-0.1648735541190909	0.11394790760902491	0.2004180992234376	0.16876999812374943	-0.04862803269461063	0.17563598102449995
2624	-0.29758515688610193	-0.06229217577950305	0.3040349334571118	0.044627708888631365	-0.04320406848728059	0.062114603230657914	0.0768462816375469	0.09056506164959646	0.11877449807560707
2625	-0.40855015098859576	-0.0542287087101019	0.41213344770980376	0.08300938715449559	0.02736839842546459	0.0874047343576989	0.17185469206575135	-0.02583463253853136	0.1737856824465559
2626	-0.1966190038926513	0.15442807170011724	0.25001412364255543	-0.014877436768521936	0.07932397953475646	0.08070707437413298	0.1938627227584428	-0.04138363536046203	0.1982305742083308
2627	-0.2208596088805505	0.09488025910124256	0.2403772668161211	0.2557095407867873	0.05985041012557239	0.26262033592543604	0.09678210648956964	-0.06648081654167079	0.11741582135558089
2628	-0.2985732470717775	-0.1088186031337297	0.31778526122990797	-0.09083649983752415	0.021722388209406286	0.09339770796038133	0.045930248507758765	0.14206564239012281	0.14930584206822833
2629	-0.19767814388748045	0.014663797052370768	0.19822127916748125	-0.03877862445210769	-0.1174455906523656	0.12368204590028671	0.040991732953349805	0.06284161541097744	0.07502926627643336
2630	-0.29621538549079857	0.041368201448447856	0.299090091264391	0.24688446264257022	0.15235663596750623	0.29011115527956843	-0.057627352810859615	0.029976862935878923	0.06495786406174206
2631	-0.11971624394617492	-0.1135804006747522	0.16502268474975587	0.09508477884237171	-0.1324324486627853	0.16303210918811054	-0.05739731177113532	0.08674909462581658	0.10401854073650423
2632	-0.08825549202590688	-0.07632489055034683	0.11668127866224871	-0.15148308219919968	-0.08080795675926364	0.17168881753968868	0.11266186204168048	-0.04332586620473833	0.12070553359763392
2633	-0.32678484580617406	-0.07285964355778139	0.33480869628480664	-0.016834310409435154	-0.06084739369674977	0.06313318720489629	0.034579371929314366	0.10225231414473027	0.10794104275473004
2634	-0.06536314900298056	0.02052350256901691	0.06850952784311304	0.021975218723183337	0.12368699934348391	0.1256239787800352	0.08941523406652273	0.10863867550985472	0.14070339690180386
2635	-0.28871227049326564	0.012360000767472712	0.2889767200871871	0.05949859237727421	0.11345860794123279	0.1281129900159988	0.20659223361697845	-0.034709256947673864	0.20948766910897607
2636	-0.12442949060224162	-0.011130859122615817	0.12492635493097864	0.15532136979720762	0.21805375287631443	0.2677165797240166	-0.06634299028029465	-0.035460473982725754	0.07522524559222682
2637	-0.16201363043163033	-0.053700055804797454	0.17068131836576392	-0.0754054874207593	-0.07509168660706364	0.10641780363574391	0.1476198412956519	0.13495703112296334	0.20001254409080932
2638	-0.22984146246430856	0.02531268919702866	0.2312311183688682	0.12665790037263888	0.0416298111106352	0.1333239097083208	0.0367381359825138	0.004618943053725662	0.037027358404337136
2639	-0.16414949371126353	-0.07800904580821666	0.1817428609700326	-0.01689670685708206	0.024810312908639737	0.03001750038292295	0.08443263344750214	0.04436339386313225	0.09537809133095324
2640	-0.14834885543434437	0.10718398800633756	0.18301855150126917	-0.031662763613869195	0.03243076377097321	0.045324221321898374	0.17536753148139492	-0.0745296773912721	0.19054774706074365
2641	-0.048434664454364285	-0.06191253573284041	0.07860711673682669	-0.05263293005584571	-0.06284605008870467	0.08197469937740255	-0.0760893327052016	0.09336500164170795	0.1204433895366574
2642	-0.16756047384039047	-0.0269033547418721	0.16970651988059615	0.0654612291248383	-0.017170916006355636	0.06767579238569651	-0.0969396543148117	-0.13682348794706428	0.16768411800965421
2643	-0.2291459008660791	-0.0036472701000819013	0.22917492546722887	-0.13636717636753096	0.1095114830443365	0.17489645996709965	0.10277894634853758	-0.00939892922107553	0.10320780824636454
2644	-0.07905370786782963	-0.02170919411225246	0.08198035030820255	0.055578349489046185	0.0425327462295065	0.069985623050382	0.1286531674607376	0.0007983648020704666	0.12865564458677195
2645	-0.17474386048928478	0.00742714850475745	0.1749016275327658	-0.08534985855686038	0.029315765610379872	0.09024418246623327	0.14644374455393178	-0.1200575711727959	0.18936628716560977
2646	-0.1441617275411445	0.033303131955458275	0.14795844783482234	-0.13475231014887779	-0.05952651808811888	0.1473146002477504	0.0322498156851903	0.20067378582619114	0.20324866279890938
2647	-0.033805189510364674	-0.04075880382813636	0.05295347889735077	0.027316455122293217	-0.01400019020194581	0.030695179526090393	-0.09569430086530362	0.13937442568343672	0.16906398123990538
2648	-0.20663454334910372	0.028128241843712855	0.20854024190623505	0.1189161147613781	0.1990035346542551	0.231826334040869	0.13922892615987803	0.007974131946434737	0.13945709254079522
2649	-0.23234724648711608	-0.11732950476552903	0.2602910978859419	0.10665981469975067	-0.09787558957602525	0.1447616907425431	0.07455498640258373	0.07513389013652079	0.10584681121571979
2650	-0.22626978136053244	0.07890112814904955	0.23963180502624415	-0.0699895301691427	-0.13805340734704125	0.15478138652120102	-0.06378583702214903	0.0664905331601578	0.09213915565349078
2651	-0.24562735750521844	0.035938344743006334	0.24824254949114496	-0.09692478058334172	-0.057547597475297516	0.11272151110727627	0.014196226760213747	0.13198996589973738	0.13275121073813695
2652	-0.24921707602411652	0.08174670035168129	0.2622816692039263	-0.016055116684585254	0.11928499255003076	0.12036060908543353	0.08967049763667606	0.048112784827995775	0.10176265626601022
2653	-0.16507846571691775	-0.03783608612812474	0.16935899520529302	0.04560976230736414	-0.07627327356604777	0.08886991998542261	0.08988932675936918	-0.08747302689063946	0.12542576090525892
2654	-0.2661536436205225	-0.011784388882058735	0.26641440245190146	0.05801840914359434	0.018656864499027384	0.060944354886146586	-0.004609650176822294	-0.07097838605172167	0.07112791407921305
2655	-0.2323045880658876	0.05378514867025935	0.23844970927628248	-0.07368956092552086	-0.17612087599176815	0.19091546388258818	-0.021707135380590464	-0.06358413361863609	0.06718736320517311
2656	-0.2674375442577266	0.09348968842560515	0.2833075394699551	-0.06342056503715328	-0.023676641656652488	0.0676960222595783	-0.07809818955935269	-0.1039293406931545	0.13000244255152427
2657	-0.21891414436987727	-0.10798111294220254	0.2440969548303136	0.009530011790335333	0.03325835077738909	0.03459680651672619	0.14546818363820282	-0.11753640520947484	0.18701817826233835
2658	-0.23336694695069485	0.1051357020746244	0.25595633959683944	-0.060694676024279706	0.03428835142665948	0.06971036322707246	-0.01331664839866617	-0.1765774792475997	0.17707890699349316
2659	-0.12390019790370245	0.009609750255777193	0.12427230721506317	0.014932337324220033	0.10811178361809307	0.10913813474239731	0.18201914426002003	0.12929710276847742	0.22326824597661038
2660	-0.11218698377566227	-0.025750330181630185	0.11510429545913428	-0.018483622559455955	0.0955598790995056	0.09733105771762965	-0.06758825091280105	-0.0566793450206012	0.0882083885660321
2661	-0.2533998997679916	-0.05883703559055635	0.2601409348017197	-0.14064944714834868	0.04863248672155916	0.14881997765037716	0.14135899662557053	0.07042522919377278	0.15793061398596375
2662	-0.1686040614002231	0.04857386796641421	0.17546153473017623	0.028220041197140434	-0.00930121630247545	0.029713353056727516	0.08352935911957601	-0.21176630168785224	0.2276447240009694
2663	-0.28207966582294347	0.04152488983481377	0.2851197193225626	-0.015592092128176402	0.02514737485719356	0.029588913449833727	0.22999044464262963	0.06258219199898077	0.23835296386307384
2664	-0.2610996571710779	-0.017704596591104488	0.26169922375755755	0.1425981352096208	-0.04816327536187494	0.150512222954965	0.03619323870536493	0.06111023875002341	0.07102402275335007
2665	-0.25589021067018103	0.2416845169461281	0.35198182573580833	0.03395987523695376	-0.04790739746229783	0.058723009610544025	-0.07636245663625851	-0.06870618013619427	0.10272177944541089
2666	-0.22781928865644363	-0.05580019404331601	0.2345533839858204	0.08900246128185922	-0.01353235855536619	0.09002534555501492	0.16876822238051206	0.11788624810310272	0.20586374226003049
2667	-0.12558096084101095	-0.038527008918046154	0.13135793901368403	0.00318372986279465	0.06528604124342786	0.06536362380619526	0.09073764056125595	0.16159699810366704	0.18532919146950447
2668	-0.12214706089607985	0.008706134113279095	0.1224569363357954	-0.03250108373359227	0.1704786807927728	0.17354913151238213	-0.113156964601296	0.017129300517936517	0.1144461077276669
2669	-0.0658158697413482	0.10933470976849109	0.12761585900651337	-0.021951946110576707	0.1156114520353756	0.11767708264470876	0.19506551937461333	0.15221922276587369	0.24742928005459322
2670	-0.19369559853454799	-0.20226555040078095	0.2800523839759049	-0.23380614671334854	0.03191162904632739	0.23597386785263802	0.07798979289168727	0.16078563417611783	0.17870206476900222
2671	-0.1689047471890903	0.1307080863769526	0.2135729792537797	-0.14047484296893953	-0.010544416162280764	0.1408700330778395	0.10106737333011565	-0.005574626211823803	0.10122099786729295
2672	-0.2142750369826948	0.06864672765640657	0.22500258818926525	-0.016620895665939543	-0.25524365564833645	0.25578424095605384	-0.06871506063642331	-0.24803095739902567	0.257373493947113
2673	-0.2802913682758951	-0.04476495303024298	0.2838435346273952	-0.030978447352594682	-0.006748448094049414	0.031704979925172	0.26042483413551204	0.02198500710430307	0.2613511713612266
2674	0.04105020801338564	0.03919005313315527	0.05675367690750762	0.02317039004082864	0.3327951590242615	0.33360078663670384	0.14396010136382073	0.0756747697729226	0.16263819220855347
2675	-0.05096170079575409	-0.06649804036715344	0.08377997565449355	-0.1773052381477263	0.08534904655178749	0.19677806590654642	-0.00040966968279479156	0.03652980213056119	0.036532099213526646
2676	-0.1696956310385885	-0.1120024141534618	0.20332522708652842	-0.1524644968120195	0.03696655751784852	0.156881959328862	0.12583711289622504	0.12283715692996748	0.17585205743662696
2677	-0.26556961443372007	-0.0770039994272685	0.2765082928924004	0.03221240845928682	0.04345504303637689	0.0540923286986362	-0.03763331935847673	0.10454224093787273	0.11110961644362441
2678	-0.2369948029143625	-0.011606209976407145	0.23727882484207055	0.03754406939379622	0.04109595942457235	0.05566358798777062	0.06013014350563772	0.05104784436471909	0.07887659077504028
2679	-0.18583344760729148	-0.05216151837983911	0.19301526947187944	-0.08173338134601434	-0.04145333326272645	0.09164455502016292	0.06593456139528552	0.08709575178060056	0.10923843812787082
2680	-0.2176988514081121	0.12004943972329528	0.24860542609180591	-0.11042781335736578	0.024369432892306128	0.11308479660140802	0.01599560365413304	-0.11016441490118764	0.11131961932553096
2681	-0.15764767865547297	-0.10484687857859432	0.18932949726108123	-0.08871501353325263	-0.11395081305705204	0.1444130929748699	0.020921535465417786	0.018078992977498678	0.027650689563032252
2682	-0.28666591205732656	0.11448544645083901	0.3086814905119949	-0.1560903278025091	-0.005236573586941859	0.15617814231327698	-0.0972349004882395	0.01954460527153209	0.0991797230696771
2683	-0.14066670457296718	0.16216107487594858	0.2146702959897839	-0.056757907188628665	0.03430539735022793	0.0663198335024298	0.0036959480027863537	-0.21492827652142885	0.21496005228904994
2684	-0.15039343243919484	0.04773015729577864	0.15778578020950568	0.023729005580250755	-0.005500091488501484	0.024358093361539157	-0.13628246623634255	-0.09130503675770622	0.16404121537219213
2685	-0.22424330621030122	-0.07723209249272724	0.23717052196875588	0.013774643271146164	-0.025654315200148294	0.029118459534046303	0.025378596249265157	0.04397224270727843	0.05077037794118748
2686	-0.24590363032372173	0.037801047632032396	0.2487921112263505	0.06369302286740247	-0.005968528441592786	0.06397206025872197	0.24678933486979024	-0.040713570821888555	0.25012511000405857
2687	-0.193553969232527	0.09866928179872846	0.21725277023859305	0.02599494288360272	-0.005751358803379248	0.0266235832225299	0.14910748017703856	-0.08477129465747434	0.17152029921455444
2688	-0.2561667140004338	0.0414290474284347	0.2594951855673001	-0.1382812343164271	0.07596410059435305	0.1577727617276937	-0.03634368676738009	0.09852663420176459	0.1050160045658459
2689	-0.16074494390741628	0.012143150391882566	0.16120295621742886	0.030591206302029092	-0.01130509302341336	0.03261329531466169	0.15413186868306875	-0.002524123302010198	0.15415253530895462
2690	-0.23811173220459464	0.046940631361271766	0.24269449908489357	0.028064700906829405	-0.030747068599306423	0.041629432670170344	0.27276545836042787	-0.004478839941765413	0.27280222741355736
2691	-0.17612293973328305	-0.09740808782189743	0.2012650627242894	0.025275831910004612	-0.15207746798223892	0.1541636271843385	0.10641688982929437	0.22251201221057737	0.24664985306896153
2692	-0.12873611843198107	0.0502541740239647	0.13819721486254338	0.08858334180819688	-0.013762446184616427	0.08964604492609982	-0.08065733661944968	-0.17573689976507326	0.1933625193505262
2693	-0.2118940534779221	-0.14670902959736123	0.25772588008328523	0.002299330735430841	-0.17140020669795492	0.17141562874467592	0.01825520207450509	0.1606998628748905	0.1617334174831832
2694	-0.22516209039782215	-0.15984947513522604	0.27613370249450586	0.0676202202099333	-0.09446075970714213	0.11616939917934638	-0.03538559385785344	0.06860721173354245	0.07719514074424684
2695	-0.15387061232874152	-0.06312275831159858	0.16631490599247664	-0.03377593732174535	0.15011193375287676	0.15386489722152527	0.09281341198071952	-0.07866127702241096	0.12166316593899425
2696	-0.3689023861902873	-0.16542869414077335	0.40429645482245996	-0.11349814497265442	-0.024531745328684695	0.11611905718315631	0.1691182770187891	0.19655137947017978	0.25929411176005235
2697	-0.20321994917121985	0.04980778217744453	0.20923470770067984	0.010149115662674834	0.10632151619357888	0.10680481896635473	0.07759862602675395	-0.004786887919665027	0.07774613210440408
2698	-0.2613454238457174	0.023148741237736536	0.2623686238596173	-0.04390769787394959	0.041445777486685625	0.060379122253191905	0.015364198661995244	-0.22314669224025271	0.22367499828611
2699	-0.12544446594759057	0.07747612130060827	0.147441050622487	-0.025637028818184544	-0.05970791975290131	0.06497917303139003	0.08308437203344429	-0.08264194822231562	0.11718662245398012
2700	-0.43554004313934636	0.0029484849997504126	0.43555002323684644	-0.0405643380813533	-0.10616557419066688	0.1136511973857395	0.22357805486284288	0.03248636978981119	0.22592589678558925
2701	0.031762939672160886	-0.006890407462702189	0.03250172382535108	0.14967774831101563	-0.22431229655238882	0.26966541254684956	-0.022536951708064176	-0.25970972260551234	0.2606857384056976
2702	-0.21726176123919036	0.1206609945955888	0.24851911096242008	-0.025875511834821747	-0.08766779970714837	0.09140670226086643	0.13194600468045262	0.10462068257366657	0.16839012849129226
2703	-0.2676777156395917	-0.07632724857753127	0.27834728007553144	0.04398795593521525	0.12509944773839873	0.1326077376769953	-0.048194348200855205	0.09759832338972738	0.10884910622963828
2704	-0.13011947835176915	-0.1091733739447493	0.1698525955792745	-0.06833451038256369	0.055338031635620184	0.08793124049238477	-0.01652099666124295	-0.07264094626291655	0.07449597576146466
2705	-0.1899913058153615	-0.03206459085422947	0.19267805861611578	0.04895316175675893	-0.0058607879614320625	0.04930274720045802	-0.2559625533898032	-0.1435562876641357	0.29347101469435777
2706	-0.21560174231515958	0.10054897467963465	0.2378953711160818	0.08569808609744187	0.11918762443183953	0.1467986777136286	-0.015101199078748526	-0.24187576303511446	0.2423467164156239
2707	-0.22846659110536757	-0.06527004837205538	0.23760715996324197	0.06650240701483212	-0.19347915064096777	0.20458922716388733	0.11840743931498951	-0.017936044362788908	0.1197581870792843
2708	-0.2490555323475666	0.05215185065518085	0.2544572139273911	0.03964018813757665	0.11015946254998082	0.11707455618059416	0.024758728007469973	0.0217041764109752	0.03292515582691463
2709	-0.20907217787706195	0.1847504478630034	0.27900520344222646	-0.03512271518092747	-0.025455892504782394	0.04337750090652514	0.13446126311957776	-0.23278846525069904	0.2688313613280419
2710	-0.30829214409242334	-0.07238949794710671	0.31667694188579265	-0.023885649154591213	0.13870091507308183	0.14074255958183537	0.26531632736239324	0.07285239754641235	0.2751367394466415
2711	-0.2678295419206008	0.10695366127959054	0.28839512684251145	0.04590328197161367	-0.18673551884848297	0.1922947354853419	0.16928914162279562	0.06482306003446728	0.18127559842299543
2712	-0.10551322876995792	-0.16167652316041195	0.19306045578186304	0.05382491123835021	-0.168751598181049	0.17712770240274248	-0.04809328465823706	0.023433934435353704	0.053498722529969595
2713	-0.09991939874440682	0.058753556875988905	0.11591318601015085	-0.0903050606858215	0.015465958422054366	0.09161986605197925	0.18632932973472027	0.006994595000269047	0.18646056816015524
2714	0.0039027656016708974	-0.05088912188346615	0.051038557046725566	-0.15893103104876727	0.10273168883204022	0.1892428929194102	0.1902359768241352	0.10712344492417827	0.21832351987510729
2715	-0.2451737823468373	0.12860673061787753	0.2768571377271564	-0.0235288104524118	-0.0748836980392853	0.07849314080443197	0.0755013001124395	-0.20454600802222733	0.21803558360161707
2716	-0.001900645063682144	0.007000920815531599	0.00725433276900384	-0.1976926345681005	0.16019432049620178	0.2544495983131361	0.12471608292847593	-0.054406621968340604	0.1360668286358891
2717	-0.2167761117652396	-0.05406422528970245	0.22341625520143188	-0.048318253873632803	0.04269103224752392	0.06447618080931872	0.24069167302891142	0.0948644908530326	0.258711718115476
2718	-0.1792978994528766	-0.26006695179332695	0.31588377002195994	0.008239748774712839	-0.1204097874153664	0.12069138480141865	-0.04241618450138587	-0.05540609172504072	0.06977798870631936
2719	-0.1613200650763391	-0.056819105469566304	0.17103383917399495	-0.0609505717512422	0.08432326923976495	0.104045114888135	0.0770182195405393	-0.10319757860664834	0.12876935338608358
2720	-0.0049973089172982805	-0.0870724972221258	0.08721578337039698	-0.05716219407417084	0.09374170338697765	0.10979537050925813	0.09111394075672499	0.12340786533478919	0.15339899421674658
2721	-0.1913617209945815	-0.2244417626342903	0.29494645798245345	-0.08939603400282482	0.02135500175815777	0.09191129960742114	0.09579605466328668	0.04449018109268809	0.10562319964246297
2722	-0.03674399461396269	0.14704102536181743	0.1515624764895505	-0.1105213981851196	0.042526153212288774	0.1184206618957554	-0.2200982823191989	0.029279006476421284	0.22203719080394638
2723	-0.11625678635302444	-0.05171184166941682	0.12723896785959718	-0.0477619984202271	-0.15938525640495696	0.16638770523199017	0.17561240718451068	-0.009168736642404883	0.17585159450160287
2724	-0.32566564721166213	-0.1234458863012729	0.3482771893456382	0.056131642380565845	-0.21490916222851375	0.22211868288395145	0.17031664944912894	0.1692957666491787	0.2401433273795269
2725	-0.32703924340509444	-0.2580948977835275	0.4166145016545465	0.05404732354862474	0.10155681858517573	0.11504303796367696	0.23949406050772107	-0.020254833546208537	0.24034904472550037
2726	-0.1081329209635404	-0.09838795855718015	0.14619479807830602	0.029926784490442355	0.20172240036646816	0.2039302313036178	-0.11468879125192154	-0.010884401949347491	0.11520411904364267
2727	-0.2595459142649495	0.15230058861664253	0.300931139805445	-0.12231303738885965	0.035375324319533295	0.12732593092532543	0.11622350932404836	-0.13834259600254442	0.18068364062172418
2728	-0.1977465622832994	-0.022510495142636897	0.1990236802152686	-0.03630789780900354	-0.018908767935961378	0.04093659668517994	0.029795316661638857	-0.15469197587683675	0.15753529222255938
2729	-0.24653484208286022	-0.07984587557033283	0.25914241684142314	-0.009362464960010202	0.03574331160153408	0.03694915525924483	-0.01172699984558389	-0.06607917403700211	0.06711169619962483
2730	0.017987703558297694	-0.05463302573320557	0.05751804047484839	-0.07484703363264943	-0.11688091313836872	0.13879202534607618	0.06775266928496715	-0.009549846135628369	0.06842239221521201
2731	-0.21076478665584547	-0.09926094005171136	0.232968945385503	-0.09187268604332065	0.07307733971411651	0.11739202707384754	0.2531562642418455	0.1676817259489138	0.30365318266419294
2732	-0.30595806712858814	0.08570241458951978	0.3177345475511525	0.15575355712114933	0.008284591794446747	0.15597373181754592	0.1562906615123027	-0.1497570543237211	0.216457723806916
2733	-0.26075824503581607	-0.25064708930615565	0.3616888520977757	0.019673481856278666	-0.0053676459199215225	0.020392584707951467	0.208546440916656	0.13824274260658048	0.25020526353854655
2734	-0.2619567800624865	-0.08882957112572187	0.2766081114629244	0.17017954342351124	0.012106482436241149	0.17060962433817667	0.004124790602996629	-0.009374965795708613	0.010242259574394494
2735	-0.1183907251727191	-0.11454131427211521	0.1647303143993411	0.020303573752358646	0.00907638172387831	0.022239959809204225	-0.04846754477350183	0.07106032447373793	0.08601553703072674
2736	-0.17390678519855177	0.050373640530277486	0.1810554434375527	-0.11178787141767371	0.062145358578784345	0.12790064029933562	0.11922176330590509	-0.1231519013009744	0.1714065915879964
2737	-0.0527893674403438	-0.0524412337536445	0.07440967888894572	0.15543188173363923	0.08694273917782937	0.1780957881450431	-0.018061623793611977	-0.12961892605798128	0.13087126593139684
2738	-0.15095723780462317	-0.02648762340150258	0.1532634393423995	-0.024252886491623615	-0.2239056860346379	0.22521536080342613	0.04052139602543211	-0.2238471158583335	0.2274851969116762
2739	-0.19678983945732834	0.07631089563897887	0.21106774672333095	0.2206689935548129	-0.016576296154292427	0.221290709951161	0.03327877293505928	-0.0823911154564638	0.08885816020053297
2740	-0.2809597358160066	0.1635091937137662	0.32507480612733763	0.05648794323534218	0.02138828423836099	0.060401543304953405	0.042255864873318734	0.007524595068746515	0.042920597003545696
2741	-0.18276165956868312	-0.20477131550647124	0.27446878850344714	0.008472377222283257	-0.061615945506797186	0.062195706576043217	-0.06757192948957186	0.10060740457860676	0.12119329812735989
2742	-0.04013727323205174	0.08484419745456064	0.09385914203855078	-0.11580169943184673	0.10690344746677392	0.15760196912343788	0.02195873122410027	-0.22033265515867193	0.22142417394278005
2743	-0.11660255633557283	-0.07508764685082107	0.13868781797109672	-0.04152252129650851	0.1397968356062342	0.14583303816466103	-0.2506414406320601	-0.008137483650200162	0.25077350418708866
2744	-0.2747379671635928	0.08416007664633071	0.28733929265295344	0.141151783910449	0.15726463687393882	0.21131964440674683	0.024176161587214674	0.07768901779066227	0.08136381428109767
2745	-0.15894614474188537	0.008790409695322363	0.15918903301082013	-0.14861028900285592	0.03657512821288307	0.15304495418438727	-0.03231762261261252	-0.13230345880518973	0.13619336967395948
2746	-0.20323086543075786	-0.03668228611442653	0.2065148294392329	0.01904603015239226	-0.07393979575062393	0.07635341944019154	-0.019050641640635774	-0.11035612684584407	0.11198839975343854
2747	-0.24084922959058722	-0.03845678443816944	0.2439001346119006	0.05482762031953306	0.018466218452863357	0.05785386049220696	0.05430634244675383	-0.04945537716696196	0.07345075330226748
2748	-0.1910784566236043	-0.00697973403462159	0.19120589235913382	-0.0763648909176747	0.07919606818362442	0.11001642504923363	-0.04648383399129375	0.036193336771392345	0.05891268495984186
2749	-0.24211436803433334	0.026395820650219306	0.2435489818423866	-0.061156690354275026	-0.054127012532688326	0.08166929815299306	0.16026931750785745	-0.12912924946949061	0.20581695071832243
2750	-0.20268401104669864	0.00970119257836039	0.20291604537695063	-0.1179574410384711	0.1155007333681605	0.16508899813411942	0.16985879421814865	-0.1883600225483851	0.25363656689773956
2751	-0.23461231559796242	0.003142427103079826	0.23463335968769677	0.09318240311908951	-0.23761656000010561	0.25523438216144057	0.1264789697686252	-0.010346385778985641	0.12690144795241856
2752	-0.2714352050322748	0.11876150260714156	0.2962792011471935	-0.034986850432848576	0.0015097392660339548	0.03501940913067953	0.13303187874331315	0.04748587826900763	0.14125292703853815
2753	-0.14308171887756788	0.06367565138226015	0.15661087719540584	-0.16380542078427976	-0.1635046960598059	0.2314433008577359	-0.0787030836504207	0.06482211495658838	0.10196117870802729
2754	-0.24425997504810815	0.15063147799479787	0.28697173654107416	0.04866544888419792	0.0059810543000877875	0.04903161149341392	0.16901352923375063	-0.04453533342772979	0.17478263354111284
2755	-0.3607952276916373	-0.16382420662729003	0.396246851094266	-0.02526730484201585	-0.03510576203834814	0.0432533377009507	0.11139162247179038	0.15813744403030633	0.1934309819065605
2756	-0.1091484960670333	-0.22364171457162554	0.24885540116748844	-0.15904847778682524	-0.09254822167994545	0.1840151939988287	-0.15296654052420033	-0.003261372415105747	0.1530013041446766
2757	-0.3928428910413225	0.000330999465244062	0.3928430304871786	-0.013252102094631573	-0.146571736570642	0.14716960342156327	0.14299649508044424	-0.051009670199738184	0.15182221200857787
2758	-0.056441785946674296	0.07250799537402275	0.09188625900541116	-0.19405575993929894	-0.07277182067118292	0.20725196223297288	0.16170710841006597	0.05673427588261015	0.17137084632535649
2759	-0.19894022967341266	-0.0011189739157332103	0.19894337658020755	-0.008473594323396406	-0.15766816192434144	0.15789569685510066	-0.260960984464985	-0.1865604320415681	0.32078876260940115
2760	-0.2951724299107023	-0.17463313850482098	0.34296282078883195	-0.0160258544713159	0.04263479882084478	0.04554727304712878	-0.01666574997487241	0.0018578573981215731	0.016768984952486382
2761	-0.2199883628098298	-0.08803871339114691	0.23695082786797314	-0.08882734049056275	-0.14681678394415137	0.17159680785588638	0.033879563980394344	0.05481442911151242	0.06443947931449055
2762	-0.11434721329808184	0.03334112618639363	0.11910884049647218	-0.1392151591902329	0.2279898316544159	0.26713334476656186	0.014028697489342958	0.010017867496833371	0.017238388046206872
2763	-0.1888717900420378	-0.030872939690763976	0.19137839867350012	-0.05263294605343764	0.017096453537521993	0.05534000120911388	-0.08673806350311705	-0.020212272153681356	0.08906193129438215
2764	-0.1539068987537426	-0.12078095438842516	0.19564092727998816	-0.09569540708707547	-0.04201707991685063	0.10451337685818073	-0.05869413607184515	0.2741281053641878	0.2803412559003393
2765	-0.2409919079334917	-0.03965652235269509	0.24423296144160056	0.016769434682108352	-0.13228887833103506	0.13334752067301775	-0.17157261685334846	0.1027989271704712	0.20001195534593866
2766	-0.21220508321872728	-0.1355971516711897	0.25182848306974054	0.02629774836540429	0.05019816705400197	0.05666945865871328	-0.05647353188956184	-0.058652862340313014	0.08142123841353106
2767	-0.08510318091572336	0.15689203019238038	0.17848714390639214	-0.07353111364098341	-0.02126564546704394	0.07654444689468481	0.11136762498005692	-0.03521791481951681	0.1168034649226355
2768	-0.22363386570809432	0.03364907663261036	0.22615120218511608	0.05303805553945283	-0.10828601866627877	0.12057734934057787	-0.07202593117092598	0.15187612193900588	0.1680895332145067
2769	-0.16739774586461992	-0.0856798728229997	0.18805064724036788	-0.014637718549566567	0.011790882750878084	0.018795949573811893	-0.030492396041113472	-0.039593210433368484	0.049974078568284896
2770	-0.20521764906355505	-0.026203633895021294	0.20688381743499595	0.0464819564588433	-0.25353358234427875	0.25775928625864286	-0.05233811996720139	-0.1208576694769744	0.1317036638560475
2771	-0.3045873783783846	0.1028455910072746	0.321482016070966	-0.11612361500204171	-0.04923509686911913	0.12613004687565113	-0.012907416060826694	-0.06499035848097476	0.06625970181681241
2772	-0.2469374555979955	-0.008016126777709959	0.24706753179187327	0.061683295249730395	0.01644216194203751	0.06383708641685959	0.04020963937348949	-0.013278444834193787	0.04234539167088674
2773	-0.21143567957327034	-0.011594181391990819	0.21175332733811064	-0.05807317302646826	-0.08519496789421539	0.10310516951083738	0.026312531451730722	-0.05622389844540521	0.062076372862769263
2774	-0.25936526743741317	-0.015701564090474004	0.2598401067344457	0.10441482527915874	0.05347450587508177	0.11731145944306295	0.11028616423530328	0.20686726764871716	0.2344293165245812
2775	-0.08647454162710673	-0.06815109705642024	0.11010185456935694	0.170949925946401	0.042290020338992054	0.17610316011177182	0.032078782260759636	0.05180422839566847	0.06093214546529451
2776	-0.26723014328085565	0.0828221761816562	0.27977037431681706	-0.04457104736175082	-0.03926532489541892	0.059399865337105257	0.035166166501381546	-0.04738810283277584	0.0590109443789254
2777	-0.10508567288020004	0.04548025322313513	0.11450524912826007	0.03722352301907297	-0.1301634350093173	0.1353813520370373	0.08059241675234448	0.0884141363314042	0.11963359537024583
2778	-0.20888685610710642	0.09780377515104258	0.23064972813360668	-0.07827904216814777	-0.01461782825882926	0.07963221299051838	-0.0916242979797799	-0.07953935308590734	0.12133227381703575
2779	-0.1442478729288464	-0.038018490809686355	0.14917390686022414	0.06568165968126936	0.06686581076783871	0.093728955334659	0.03408013775043047	-0.13115353485479642	0.13550906056052714
2780	-0.12584648927456443	0.0373123231010503	0.13126137405166166	-0.23211244323167832	-0.11476601064431444	0.2589351723929949	-0.07794361069576479	0.12977374600142355	0.15138174130170037
2781	-0.2752875443199718	-0.09160008174082378	0.2901272255970577	0.06752520446385438	-0.14935650630809527	0.1639116201324526	0.12638871639965332	0.115468745618217	0.17119327921328134
2782	-0.19262450555185537	0.034376034757557156	0.19566786119531623	0.04203197973456103	0.024924177381069466	0.048866163533978844	0.21911062834828826	0.057884484431401144	0.2266276262794782
2783	-0.12359222927222334	-0.07539263385041155	0.144772540128921	-0.015229121193247458	-0.031599373799454974	0.035077721659713026	0.17435881377884138	0.0706582418812393	0.18813182369847056
2784	-0.16572725719469228	-0.13814419278996315	0.2157529647046969	-0.03347860566052792	-0.11323732499268493	0.1180826355078175	0.05013928710183487	0.06820545984784031	0.08465183320008836
2785	-0.22090690839418897	0.008433093183158127	0.2210678159228847	0.2748358302599563	-0.18005275048572097	0.3285631241514373	-0.06005964764665541	0.10918948357240418	0.12461743296284321
2786	-0.19444604977947136	0.09856276204505063	0.21799973471724668	0.186711359245714	0.12193565240635214	0.22300097533227248	-0.01787458414255256	0.12965066724655505	0.13087702730329007
2787	-0.2056404931807085	0.08891490436788568	0.22403989076580821	-0.14477896821227534	-0.11704045615758792	0.18617040047812997	0.023396247872565706	-0.045749798040799684	0.05138509935076991
2788	0.013752885722702805	0.05787361739735932	0.05948527091942723	0.00935912715075409	-0.009649281291218156	0.01344254032767003	0.06719707911750028	0.018754061844369608	0.06976505054528401
2789	-0.18794158182436851	0.07275496140787216	0.20153243557330114	-0.005650267801425822	-0.13606269953568262	0.13617996817140646	0.10997681834117581	-0.131639863867378	0.17153412002126517
2790	-0.2194570328568929	-0.06975870967888563	0.23027736937531318	-0.13163155779066388	-0.03415211280454777	0.135989829823452	0.12467904391402257	0.08439075553609865	0.15055452039466743
2791	-0.27220598505871385	-0.015531955945123651	0.27264874831413777	-0.02314866147527759	0.0647954318941807	0.06880631164690061	-0.0725524985020412	0.03944949722207326	0.08258406547248116
2792	-0.06939867733528625	-0.04458324993625619	0.0824854083506038	0.17005716131918383	0.1487225687799786	0.22591556073111557	0.09385404779601728	-0.09439437102287014	0.13311228180938212
2793	-0.16531943828803633	-0.09480435579732512	0.19057382441987583	0.06145136147916801	0.05702624213997842	0.0838347309905079	0.03754028725973764	0.11468983933676126	0.12067738982359424
2794	-0.12359663948185723	0.014443844424522132	0.12443775123718682	-0.1720479984010051	0.10841906515904288	0.203359798002833	-0.058277439651103706	-0.11812678736171844	0.13172014980514057
2795	-0.33634346997418535	-0.07648624385585984	0.3449305369106275	0.14999276403791292	-0.22137163373962138	0.2674008778749279	0.1259863155097071	-0.031628268918158835	0.1298957239114161
2796	-0.13375204993923528	-0.0002895637248975409	0.1337523633813566	0.063591920980083	-0.09212962048258629	0.1119455197147367	-0.12054164160977278	-0.12653908285872628	0.17476391747928546
2797	-0.14090442547142085	0.011292837085768026	0.14135623540147385	-0.039349729090410686	0.10221122433115849	0.1095241323123042	-0.38456997366548934	-0.037503633617858	0.3863943415471009
2798	-0.14193938522837796	0.01785789992941227	0.14305835756396335	-0.20496916962254094	0.11174914705778906	0.2334528482668338	0.041678580566390906	-0.17217578856175852	0.17714854288108756
2799	-0.21096927476692495	0.1051268618950447	0.23571103492959783	0.04827719936965654	-0.026376410316218558	0.055012753068239426	0.0800166140191717	-0.024004759354364226	0.08353973300624105
2800	-0.25004428563754094	-0.10214039442455529	0.27010147158649817	0.1218085721623312	0.07147252233089521	0.14122906818557632	-0.05676553188765215	0.16709516612530165	0.17647413451531704
2801	-0.06361428124266903	-0.13093043333056154	0.14556632560503138	0.19037209737263786	0.07867626508933011	0.2059890534627111	-0.07263298726196883	0.16929516379835316	0.18421835772829087
2802	-0.19080630423118952	0.029125388300247426	0.193016408571928	-0.059348109109346604	-0.08066824597174835	0.1001477107227789	0.20770581789985468	-0.03149287793394021	0.2100797661604031
2803	-0.2559283571919621	0.040832166258038226	0.25916517863382155	-0.054975721932305405	-0.13017405715052063	0.14130681213941945	-0.10956499258860156	-0.04021256881365678	0.11671134602742528
2804	-0.1882546140104735	-0.06693315955030213	0.19979951837684334	0.1827841889934327	-0.08143538466522579	0.20010442679151358	0.00021816429909992868	-0.044398363230343976	0.0443988992340459
2805	-0.10554925046766071	-0.1387003800055221	0.17429411834012415	-0.025369861167273217	-0.17661490766949722	0.178427731776066	-0.004935905919290287	0.07298063715311845	0.07314736199289226
2806	-0.1418791855409248	-0.03228559233859818	0.1455062292907431	0.020487974870298922	0.14728395292289648	0.14870211801746466	0.024964624268007565	0.070992342494981	0.07525387138059728
2807	-0.3020087451717397	0.007860146508384725	0.3021110128137372	0.08022713550177228	0.012409606503220897	0.08118122692091143	0.11611301158765466	0.12759655811638784	0.17251989190555264
2808	-0.23773408461706533	-0.08735843000362283	0.2532765095333791	0.038364335689908095	-0.12328578819362641	0.12911703150030857	0.003259384363510807	0.07955439225844162	0.07962113358926193
2809	-0.12873163960607553	0.008126825977135457	0.12898790771282073	0.1283005264620399	0.19068521425227622	0.2298301025211299	-0.13379867504111181	-0.13415301128958212	0.1894706200993172
2810	-0.3143148545460782	-0.030735363598843497	0.31581401229818074	0.0036511911054937516	-0.014439667038949234	0.014894132424701804	0.28834077813509557	0.028164310577015062	0.28971301787429393
2811	-0.20925273531604113	-0.041332243825739974	0.21329571401440675	0.29013411287423774	0.03854478938047893	0.29268328316066566	0.18746837803433442	-0.18072005923965004	0.2603922667331093
2812	-0.2290009275554992	-0.005406208260618933	0.22906473301020433	0.08557820239488322	0.06098559360265274	0.10508506721798065	0.10124064112972486	0.041229618700564345	0.10931399212613023
2813	-0.1174744397206908	-0.05052015350148703	0.12787701082487044	0.08731708909707159	-0.06268484943711089	0.10748797326835778	0.06828254388870487	0.18648619350176157	0.1985940738458461
2814	-0.27534205931825734	0.0019378046027147247	0.27534887818238346	0.0011274413616102785	-0.0479254418923047	0.047938701532233265	0.27555795752027573	0.2510841243310195	0.3727940791426561
2815	-0.13766547010073713	0.14860775279674412	0.20257355663895316	-0.02295296596598284	0.09718800465249566	0.09986163875567577	-0.10976053722311731	-0.17207804986040565	0.2041034805564755
2816	-0.21605742466032007	-0.10852268875698533	0.241780860958628	0.09273155549705996	0.07619205225377974	0.12001820783342423	0.09840051767179836	-0.12169438403663348	0.15649979228143895
2817	-0.13140480641371174	0.024082652633219948	0.1335934029302248	-0.057201472803347274	-0.03407455062761506	0.06658140499678555	0.1290065868743263	0.09627025989202788	0.16096789244020593
2818	-0.3069770211304009	-0.012560972332511501	0.3072339003561175	0.08873580439054837	-0.0749188579303963	0.1161330196560503	0.16174315638063558	-0.07171066026086795	0.17692729419459385
2819	-0.3304890293197686	-0.10204225394718532	0.3458838245586872	0.2608947024689691	0.07436959302047577	0.2712874529763644	0.13900457227157434	-0.03817719367755103	0.14415189637842638
2820	-0.17103492678634036	-0.14078602622656117	0.2215257352125815	0.16189681150831367	0.20993482405429884	0.26510980352915625	0.1356195721884785	0.16939148149545402	0.216993415484919
2821	-0.05593858371901288	-0.08424076976824935	0.1011218692451648	0.10476582244104427	-0.25237910384497003	0.27326011346213447	-0.09242759300170574	-0.14035282271190413	0.16805289283820185
2822	-0.24400113326188996	0.006253204218646734	0.2440812479402846	0.051517694625367524	-0.08263694660669595	0.09738037689386163	0.19828190090727274	-0.03227797311458619	0.20089196045583177
2823	-0.18626686828733693	0.11026088647899564	0.21645509767318044	0.09569531618249026	-0.07939833535934902	0.12434504090273336	0.156019625452439	0.023670726792293408	0.15780502790847553
2824	-0.2891229255573701	-0.10233300329688647	0.306698727820337	-0.05655837623196366	0.04145731107555296	0.07012530615698956	0.025025264837197258	-0.08872924502815818	0.09219079565465739
2825	-0.3012857977020403	-0.040303951768416696	0.3039696373408134	0.045026641681304616	-0.06147169160924557	0.07619821080838309	0.24356167339045082	0.03692275099817002	0.2463444301907991
2826	-0.2774310260455404	-0.05669794204368188	0.28316537719973817	-0.1785877947122155	0.13915690444282922	0.22640283671871944	0.2907916977593048	-0.09298514252242175	0.3052966560833151
2827	-0.2538659627150648	0.09256707342516818	0.2702158213498002	-0.006054511761076577	-0.07898008093219129	0.07921180654877466	0.23558118838440648	-0.07952235286803572	0.24864090758818755
2828	-0.15368951837219094	-0.02269485888438271	0.15535612211064637	0.09206654561321646	-0.08581581754845045	0.12585945877310695	0.05159046770857274	0.00537058578487704	0.051869254381203614
2829	-0.2511369975239166	-0.01331400738525254	0.25148967040016224	-0.15099889545214426	-0.14569446445436937	0.20982741336730312	-0.030535233819531393	0.02498103673335474	0.03945190363831221
2830	-0.2707695056992316	-0.07203580990991132	0.2801879425064238	-0.03434189933928082	0.029848856681789118	0.0455007724707975	-0.11554154806370082	-0.0327928641775755	0.12010504264986296
2831	-0.04859294191298504	-0.016291862089302767	0.05125132948612746	-0.030358085446204934	-0.16178298838876132	0.16460664835892005	0.2024618670215594	0.04821876253711793	0.20812461809806782
2832	-0.1260996338490706	0.051970053595877634	0.13638916426031822	-0.15344336539130624	-0.08534114642290455	0.17557897839828532	-0.1921577364488694	0.05841469814141714	0.20084041584329093
2833	-0.0729524671014306	-0.047096758978902746	0.08683413592880491	-0.0270212971317065	-0.059762269455926484	0.065587188910661	-0.16012770712160068	-0.0379000211995097	0.1645517979085747
2834	-0.27721168618917263	0.06372402571385445	0.2844416819192017	0.00011487708236332458	0.030348667106715604	0.030348884524777745	0.04897064172648316	0.09675787209433168	0.10844449992197218
2835	-0.205769300945129	0.06483156755178748	0.21574090331383397	-0.16062920487466184	0.04410160333915931	0.1665733858566567	0.03150095040392167	0.04476853912912988	0.05474058797735704
2836	-0.21582734017736802	0.020717339850015726	0.2168193924410323	0.17650846883050847	0.012559735761837562	0.17695475843078579	0.05317962181532883	-0.0889496018829716	0.10363447231283876
2837	-0.10494519240362693	-0.05705308714961285	0.1194510283000343	0.06364767380310686	0.028583886666287098	0.0697715196731291	-0.030358026705194233	0.10110036585650037	0.10555990603326393
2838	0.017868125448621864	-0.11077238678788383	0.11220424048017182	-0.007140299897251476	-0.12258722921483003	0.1227950025416017	-0.09060048837190805	0.08427358371578526	0.12373554624896482
2839	-0.2509116703895509	0.12978742819380004	0.2824914916503423	0.006463037593187241	-0.11928336933451146	0.11945833187653518	0.08817636825937927	0.02627893854539325	0.09200899157411858
2840	-0.06926880359317221	0.12223890670608337	0.14050095182570124	-0.030298501862438775	-0.14024192374689023	0.14347751179657664	-0.2384859908377645	-0.1450954914196379	0.27915635306432934
2841	-0.29352975399494524	0.07143995388664875	0.30209830104067054	-0.10190058561970618	-0.047210083159627256	0.11230548206377991	0.184812528002734	-0.16338419683786062	0.24667806202237388
2842	-0.2415183174856528	0.03257600307987337	0.2437053418736662	0.086379081690815	-0.04008975347532735	0.09522885112958684	-0.04698432151250122	-0.25996644700995825	0.26417812180226335
2843	-0.3559152216613736	-0.027754163099377244	0.35699571227062593	-0.004333054622315041	0.1482941246203981	0.14835741558577423	0.17301364259896657	-0.060171624618449646	0.1831784510650381
2844	-0.31808457053464023	0.17634956071748314	0.3636989985928691	0.30586428519712844	0.03750224167794468	0.3081547972854249	0.05302157628589758	-0.2608264698667874	0.2661611071043465
2845	-0.1671771688960769	-0.10812135786857728	0.19909403262642597	0.07313922298237113	-0.05856758211387901	0.09369902674591112	0.07957518543249796	0.10583137072221686	0.13241030611534638
2846	-0.3267095874704947	0.07920883273723907	0.3361743501945631	0.03699013415892673	-0.051479168509509066	0.06339065243019532	0.27402259380783045	0.0866355183008316	0.28739188392928733
2847	-0.3104120215931942	0.10707373563404736	0.32836018030845876	-0.1861790305209561	0.07543608726682217	0.20088114562559303	0.11768379029063095	-0.01763937790148414	0.11899841238403382
2848	-0.3150316933705698	-0.02809198664189703	0.31628172179469566	-0.034803869029940364	-0.03212353080942038	0.04736275468252478	-0.07927771934834543	-0.09913115975845041	0.12693283113572484
2849	-0.12365625462489364	-0.007929571826858026	0.12391023935580883	0.1179676341399344	0.04408305893421141	0.12593521663764498	0.031072697759240674	-0.03222224566465223	0.044763664525039944
2850	-0.2574815382163477	0.04787524979919167	0.2618946010623196	0.07706847912949644	0.0962588699362394	0.12330985571614086	0.22899740359823237	-0.10856150748618203	0.25342733033831233
2851	-0.3792224865880641	-0.0981029255123381	0.39170636748477017	0.03488441264284294	0.12571216211814087	0.13046252316222415	0.08033746422601087	0.03821278084637445	0.08896249085023766
2852	-0.29778272210502826	-0.10749607325602868	0.31659114856506326	-0.054852416635213	-0.0880894138245906	0.10377153963723852	0.11156324753348398	0.07633437531987937	0.13517875223456396
2853	-0.22393760704717422	-0.05053871888411852	0.22956962768725	0.12665735119430538	0.19534060817866555	0.23280901575147075	0.034196168407454625	-0.000859611600872102	0.034206971012578004
2854	-0.06274148457623285	-0.08483491013897893	0.10551519257963896	-0.0332244255361971	-0.0586269540508404	0.06738681023382585	-0.0423203788820502	0.0721773762590871	0.08366951722321643
2855	-0.2750429610554122	-0.07241870055911119	0.2844171208222163	-0.20509629159635842	0.10348595687705225	0.22972555821531396	-0.048888899014845666	0.08591816462115107	0.09885370735966859
2856	-0.06379960857948731	-0.08409879296930757	0.10556039519531105	-0.0018499543742476609	-0.01170663369316196	0.011851902953225395	0.17824715424988072	-0.07255056915002386	0.19244644211357392
2857	-0.15470624554153442	-0.04077652325781615	0.1599898348600709	0.026767798351362723	-0.2337869148699161	0.2353143357149594	0.2595284835621219	-0.18098338620433146	0.3164016748723697
2858	-0.0005684283637573726	-0.16226226886414488	0.16226326450476944	0.052976009879935795	0.17459692347995076	0.18245696290211244	-0.0020507018076703974	-0.17434537489932625	0.1743574349624661
2859	-0.26626167852443966	-0.0009700114905972305	0.2662634454312945	0.03161427867109703	0.008157409214398332	0.032649746415323526	-0.07084214350436303	0.05736435587860694	0.09115524461960614
2860	-0.32646126243919193	0.14388034676680392	0.35676113866160747	-0.013920463884853688	0.021767353982113016	0.025837898795221855	0.08028001971330234	-0.15714907717437324	0.17646731714945216
2861	-0.2375994374078356	0.08051711970985174	0.25087147949276856	-0.052452252278081195	-0.07245253897943874	0.08944612441917517	-0.04604599686803703	0.08440012762815884	0.09614372247432891
2862	-0.19998744258146758	0.16908273861469514	0.26188537509322873	0.049092171091981676	-0.19360137142072603	0.19972864661462642	0.01762553390320426	0.017259427846595086	0.024668751386416474
2863	-0.18193469236724452	0.11089101204258044	0.213065832170697	0.019420590300358753	-0.09525886401251242	0.0972183650375212	0.17494121016104036	0.12986658580958158	0.21787555421030308
2864	-0.3880325594579025	-0.06812311345832453	0.3939670364214579	-0.048019980059909095	-0.0322028637789803	0.057818188492217815	0.1705582420901252	0.08279723893195602	0.1895929764512103
2865	-0.00036898899517268476	0.03805953030635233	0.03806131894743941	-0.10888278038741359	0.022536303208047868	0.11119057885980631	0.054572362655165275	-0.011723002438026844	0.055817305129582
2866	-0.1372104666248437	-0.19668478284063312	0.23981579587774107	0.07598228873887734	0.05569326402989129	0.0942074724228461	-0.12317197023372693	0.04656686354025955	0.1316807010584135
2867	-0.18837390485229227	0.10049379917983442	0.21350347000200573	0.07961077475125856	-0.03104758279791964	0.08545073349064537	0.10073616110698667	0.11659943477799752	0.15408829399120907
2868	-0.17476998408361788	-0.12036561904525246	0.21220845785391043	0.01631220245289166	0.1695988959885658	0.17038155260885635	0.014979452667145541	0.050602809111732476	0.05277336726233877
2869	-0.13465214463487163	-0.08853395433064067	0.1611504301086111	-0.027023623193893093	0.20151501824674017	0.20331890908006942	-0.12845352728812454	-0.11453134635528535	0.17209804755056138
2870	-0.3420486258512287	0.17317188351699694	0.3833872242101166	-0.058604872803842696	-0.24992546686767933	0.25670463592499076	0.020995552430962246	-0.04918697840818559	0.053480576537735636
2871	-0.01877004289442459	-0.044862939789194145	0.048631243833438996	0.0334533076307267	0.08314469861521405	0.08962234486583585	0.09309208639614117	0.21367859831090916	0.23307655378802367
2872	-0.22427445225260817	-0.0060687941561068295	0.22435654703109653	-0.0268242661169725	-0.15609976928118352	0.15838774959684504	-0.06581950234640453	0.1259307299890302	0.1420941787854041
2873	-0.16878027743612897	-0.15752540050754307	0.23087016666619906	-0.01641651623920519	0.03201753001975279	0.035980887065188635	0.1648006630738499	0.22142795389704645	0.27602463172081787
2874	-0.06765007726206813	-0.14127332675229026	0.15663551897709269	-0.06414671391673704	-0.14562546668625218	0.15912755089519992	0.10612128862518777	0.35918764105915124	0.3745363659100516
2875	-0.2609955663791062	0.009505469831644329	0.2611686038295391	0.07593403646482397	0.1473589030896351	0.1657728090297733	-0.06533112286047137	-0.0026671156689667534	0.06538554213434077
2876	-0.16254032048264336	0.11839960825307409	0.2010915786826535	-0.23666380631855743	-0.06268170724967348	0.24482392375934472	0.02391397099675303	0.1436364297637576	0.1456135363354397
2877	-0.1201291504815444	-0.014966028041834889	0.1210578159011905	0.052251041452117473	-0.11046792008471701	0.1222020159435773	0.1192606323956419	0.043679713188160565	0.12700793590799117
2878	-0.2288711408677735	0.16047736691676037	0.279526357280763	-0.11048810642906774	-0.11544313656035567	0.15979593061518785	-0.15106132873283268	-0.12245716025399404	0.19446151582254345
2879	-0.16926763969137862	0.02173892929406064	0.17065788845975607	-0.17688477680274706	-0.0751933323685353	0.1922036979281165	0.2662234894132304	0.2578275727567517	0.37060761404616943
2880	-0.14989808678570885	-0.08618144399835966	0.17290655774625294	-0.1126777871494501	-0.10171977729129027	0.1517998577373723	-0.031473624621232224	0.21691357650287724	0.21918505587304032
2881	-0.15433390292769558	0.10015069200121217	0.18398128899759622	-0.06174303634673722	0.0760135940853804	0.09792991893742939	-0.07662951303550919	-0.12065674448497687	0.14293401364885922
2882	-0.16374678539530535	0.18263800769366342	0.24529502967163205	-0.011899049016039808	0.10430002641793167	0.10497658252328164	0.0529828037005956	-0.10248409441295897	0.11536969747563758
2883	-0.248156697021142	0.008909135492622292	0.24831657007068372	-0.12045989828887592	-0.222244020190541	0.2527904104316853	-0.0595621546759257	0.10528781679597779	0.12096765946029658
2884	0.011372288847404027	0.024950549349247286	0.027420044975492185	-0.06059478542129679	0.1575296823308392	0.1687818972387386	0.14693283515870603	0.24076301211844642	0.28205688442603677
2885	-0.14496511573850573	-0.13735119207263652	0.1997003624054114	0.11623730365078407	0.038816310284721656	0.12254720194326905	0.13404745062802303	0.0347983125266854	0.1384905829815773
2886	-0.18653195833860092	-0.08909127427817429	0.2067158112824039	0.11147642249202057	0.08036869845978753	0.13742678219233587	0.02770494268832223	0.2699784567694067	0.2713962618920047
2887	-0.24375458805831113	0.03875888657591293	0.2468168359089012	0.023938358981349175	0.008073937025268858	0.02526328343283881	-0.04827842748746446	-0.024991086261455322	0.05436323162938223
2888	-0.1456731110316044	0.06652378347767866	0.16014390105717802	0.024942025691609773	-0.11080465830886298	0.11357718498248141	0.033673236864513435	0.023818422081434393	0.04124565566678493
2889	-0.2984869592672706	-0.0002829388436252649	0.2984870933675533	-0.005870338538777491	-0.06812221191347316	0.06837467828475685	0.16611915498331478	0.008117471253563066	0.16631736828101565
2890	-0.3345379506118399	0.17089143975305918	0.37565878743940395	-0.10802499282040164	0.10017898178440775	0.14732694073117966	0.135404325224227	-0.036600029768303365	0.14026365697666993
2891	-0.24833229232397633	-0.03944493986634829	0.25144548254430954	-0.12378532287454916	-0.2023659746494737	0.23722308878983053	0.060265012147262195	0.13362945243879648	0.146590252909947
2892	-0.27984785625164776	-0.14603467449442278	0.31565954571869814	-0.1545326897826122	-0.10216003369314464	0.1852485484305707	-0.12692660876711898	0.018066190404690968	0.1282058939708305
2893	-0.2034511641181863	0.005295918916993923	0.2035200799386158	0.022201570415283502	-0.1253441690528901	0.12729520982528872	0.051079654504944415	-0.03491624025590493	0.06187305502359298
2894	-0.30954106616974	-0.06704519745927211	0.31671869245097006	-0.028448631848188088	-0.22558320621440944	0.22736997950478535	-0.12234537445344404	0.13731011766240606	0.18390883356330992
2895	-0.24662758457667952	0.10779716612841908	0.269156821387542	0.1230512012456103	-0.003168711520875191	0.12309199348735163	0.10913011815507413	-0.10869650860257483	0.15402699007294166
2896	-0.25038652059068756	0.012803132568388454	0.2507136412265486	-0.12121549913402366	-0.23806051062840689	0.2671441632358235	-0.035734677862355804	-0.03868282194145805	0.052662395646997394
2897	-0.016416155364579434	0.03226232258187912	0.03619872394617298	0.01692694422182705	0.07990843290296049	0.08168157129791138	0.029485120098693307	-0.12238081616933828	0.12588262975290807
2898	-0.15562158301655118	0.040807298342491846	0.1608829161178727	-0.030492267570647477	0.022853551469193868	0.03810594699459722	0.19341419627710962	0.26020282931554295	0.324213762362633
2899	-0.1597812286684129	0.07983748075797183	0.17861708868013493	-0.02522981006842907	-0.007596357801854785	0.02634858569150923	0.10198902858942818	-0.25806528230615544	0.2774877508726663
2900	-0.34995886105616314	0.06802234020099684	0.3565084055084074	0.03884083335130175	0.11355878907232647	0.12001753584787819	0.2286697461680631	0.04714215294464714	0.2334785544687625
2901	-0.3013018602352075	-0.15839051168427168	0.3403973636396174	-0.010689727742460865	-0.11103789207671622	0.11155126066543763	0.08624069780981719	0.17332099342325133	0.1935913859652514
2902	-0.2457774129759316	0.014185752610747499	0.24618645841368886	0.0414626323408362	0.17496290198972497	0.1798086954329447	0.17938889148300338	0.05507154697422487	0.18765193756962656
2903	-0.2542280113282584	0.00958675345862262	0.25440870186728576	0.20764899356581037	0.11596684561359115	0.23783694795060847	-0.1496195522030651	-0.05864501017720306	0.1607023572326491
2904	-0.087425152305512	-0.10689961853535364	0.13809665346649821	0.048794766716725634	0.07818226555009715	0.09215962188228412	-0.08022353098648106	0.17810138596512576	0.19533540029046856
2905	-0.299619375900674	0.027897558249336138	0.3009153438616657	0.05413960263357222	0.14983452776321154	0.15931566866867086	0.12254345316633161	-0.093962083008977	0.15442075947655093
2906	-0.24661645153721792	0.09587135499974136	0.2645959010988178	-0.17313526605439414	0.09974832742446679	0.1998137862503598	0.28862990134354133	-0.009071664424083971	0.28877242777835554
2907	-0.12018891047877302	0.055985200294170444	0.13258852459414766	-0.28829965867851987	0.021524102319458987	0.28910202381652333	0.17205512021496602	0.009488442762482239	0.1723165544520993
2908	-0.2500140943676856	0.2448199354836726	0.34991977393786083	0.012915403377579699	0.00864377211871882	0.015540992273530604	-0.014879373458350373	-0.19656918656786562	0.1971315318828153
2909	-0.20159730479277543	-0.0677289273207794	0.21267035735084147	0.06603439162630033	-0.057907108611927265	0.08782809405451733	0.1699840509497925	-0.043532598850742225	0.17546983997257562
2910	-0.05790857683998572	0.01483230297087102	0.05977792638635302	0.06856563298219875	-0.02596769719605036	0.0733182605079754	0.11703585352017477	-0.03999548888969355	0.12368116324130124
2911	-0.13022861715489648	0.21488417203516874	0.2512661937414514	-0.05747921375349943	0.030783951694012594	0.06520361719735937	-0.2663519058062769	-0.07868142468843839	0.27773027259850197
2912	-0.2456752859438867	-0.17844957714100904	0.3036455132311614	0.031596350532963155	-0.12746594358214536	0.13132363130940503	0.12018639767599483	0.1360311944332586	0.18151929937411995
2913	-0.1536119302855386	0.002266691993662322	0.1536286529871407	0.04828772524914836	0.04102131765913746	0.06335971048094445	0.0616895626588073	-0.04972019318799356	0.07923193643781726
2914	-0.23115626004509324	-0.017908646360285153	0.23184895119989765	-0.01832297111594825	0.012151291789542717	0.02198602198376237	-0.020963598938819758	0.1726278060743256	0.1738960376503808
2915	-0.10349006774469695	-0.042787709143742705	0.11198652675912173	-0.15726970053533137	0.0006118324767707021	0.1572708906487543	0.06872562868957612	-0.12278733577288634	0.14071226622075642
2916	-0.2598580098589288	0.1312551693209151	0.29112558245764875	0.07271862028524781	0.1430854270010582	0.16050369826351418	0.05333613729503176	-0.07195990389217106	0.08957104057520474
2917	-0.22960053076085077	-0.052676221965772714	0.23556567680002055	-0.1097887160410389	0.03184491261490677	0.11431386892845032	0.06482132396016402	0.0494729084810018	0.08154368592060401
2918	-0.3625011479585672	-0.026650630155408084	0.36347948822314496	0.02956021205182095	0.024578876376297878	0.038443820055633834	0.04456031229980142	0.046623238418948956	0.06449300576749382
2919	-0.0976192023152065	-0.07545743059199839	0.12338286952492017	0.03190250643652988	-0.049248036499070114	0.0586782669814521	0.03028314063975653	0.001697437602610196	0.030330675914361498
2920	-0.18653148208716339	-0.014037358159318693	0.18705892449633818	0.08632353764492919	0.03686586402983762	0.09386610188029532	0.04553867143754192	0.060424168903651036	0.0756627436985558
2921	-0.229887696477832	0.022047068015428904	0.23094247378938496	0.026240051608461528	0.10081860111901544	0.10417739985241457	0.06342713397839676	-0.1512693698656384	0.1640287279236805
2922	-0.2905397365735652	0.028987545752908687	0.2919822192137967	-0.09639701952003593	0.060441808760319	0.1137787221696797	-0.05028502059953281	-0.010367236150368227	0.0513426029929623
2923	-0.26069189547647637	0.059335642679162165	0.26735927674061977	0.06834011759384895	0.01678999311263522	0.07037240610824275	-0.027014604499712547	-0.09990382834680413	0.10349185366309559
2924	-0.1700426995840575	-0.10292624570613756	0.1987670287975202	0.10458995130451455	-0.10854147575235511	0.15073257734272247	0.04951811153165833	-0.019778348897807028	0.0533219134576502
2925	-0.2424341203914139	-0.06907802698798615	0.2520834713790484	-0.13810741243285676	0.06087883016697824	0.1509300809361705	0.11287708940097121	0.15822414532060466	0.19436079201853101
2926	-0.16517777500129857	-0.17690686799572672	0.24203251289534863	-0.1835656035901251	0.12113815039820192	0.21993358611931998	0.1046000741334889	0.033107393296388114	0.10971451590201316
2927	0.001981360879049222	0.10071350429271948	0.10073299230069885	0.0311194374683465	0.039140317031019126	0.050003837909054674	-0.21426743564844467	0.14756185748060083	0.26016347891755587
2928	-0.21989349844173034	-0.00709341707452134	0.22000787991055318	-0.06312572908380688	-0.0012914617994627233	0.06313893842900475	-0.03191458936447182	-0.0472161883852416	0.05699043305620235
2929	-0.23130716599033732	-0.013539652552949557	0.23170310146766712	0.06910673111284987	0.005047178065769703	0.06929079514287104	-0.005204425866732236	-0.00760109055670461	0.009212091307273044
2930	-0.21218681685747603	-0.02024668911762503	0.21315058918129648	0.015900398899115924	0.11425553981019138	0.11535662556814512	-0.010695984630143525	-0.08387189429843458	0.08455116049124371
2931	-0.11152275591593191	0.1296695748940029	0.17103076840228473	-0.051542401610036336	-0.08191190439859397	0.09677902275769618	0.0022518784673597448	-0.07070203896648021	0.07073789133589893
2932	-0.24864535222128287	-0.15068961197928657	0.2907436505578647	0.06932021352920861	0.0650377142332841	0.09505364946400217	0.04976362831845484	-0.14894891561971993	0.15704202675624054
2933	-0.08787352593451936	-0.03842570092841645	0.09590772154526844	-0.05560364880542256	-0.16494720538958477	0.17406707421655204	-0.1689587854464229	-0.004946812691898091	0.16903118687194707
2934	-0.19512778938553751	-0.014474520165527022	0.19566391063379301	0.10858917456116808	-0.0680027448604188	0.12812486932842918	-0.07835700020828484	-0.05183452382410958	0.09395018542671076
2935	-0.21249841576873957	0.15578611245968849	0.2634860329116646	-0.12333008453418981	0.0573450115670332	0.13601014705834846	0.12761159526343802	-0.030760327967003724	0.13126658760826057
2936	-0.08409201860844882	-0.14125842324919846	0.164394068422475	-0.04767732637215273	0.07352345342006175	0.08762890877335379	-0.01755322667002614	-0.22275243299423642	0.22344297297382412
2937	-0.02193612286564043	0.017325892068695118	0.027953175532531998	0.0404372710516033	-0.041590641764447836	0.05800822676551549	-0.23089718970445897	0.4016348658674552	0.46327537997802737
2938	-0.22860292002645685	0.10900066948127544	0.25325963158780135	-0.15861841623749814	0.008240924146087295	0.1588323480921748	-0.04002834306307184	0.03379648511928315	0.05238769564308873
2939	-0.19616575459738303	-0.21909005417859623	0.29407729445970654	-0.1461002436325781	0.07847006098990042	0.16583977707792955	-0.10211205971485063	0.19961171343812456	0.22421353411628206
2940	0.030165591758795858	0.09295533316824785	0.09772746231524837	-0.002229693903841897	-0.030105295626834852	0.03018775181566112	0.025568179534079718	-0.023070876297293857	0.034438309160177545
2941	-0.14385576160414223	0.02220575039452905	0.1455595256150965	0.08165933002087994	-0.057931639327119956	0.10012153122374075	-0.1866148472655195	0.08893817530399648	0.20672469674989868
2942	-0.06016227500329891	0.025329322728807287	0.06527690191386719	0.004645060802862625	-0.1622085224361049	0.1622750176113583	0.10075242763884544	-0.14724702679428653	0.17841731579327755
2943	-0.2699108359920661	0.008973944041309079	0.27005997677847887	0.027755706911780944	-0.0356312221670163	0.04516595243419492	0.22326925845932327	0.17836585073194144	0.2857683300862874
2944	-0.17308517660137268	-0.12634514315207518	0.21429319531251273	0.1568576768950244	-0.04488479543577634	0.1631532275568441	0.0005841833105231814	0.007740330656970148	0.00776234428633037
2945	-0.1871937164914878	-0.18580546496527722	0.26375207734700096	0.09107819377171604	0.16958789095691498	0.1924975068408231	0.08142096412556055	0.09787244643746885	0.12731217212345025
2946	-0.14867909762782017	0.04443813347245734	0.1551780325237397	-0.0001678369932297252	0.07579906848701162	0.07579925430210363	-0.12645699094309018	0.22584658826356657	0.25883981917138205
2947	-0.31871912716416734	-0.12047287609620047	0.3407280380232586	-0.009362254309151573	-0.04050821033613568	0.041576037694636525	0.1631429129140387	0.07240605556841083	0.17848878653028435
2948	-0.2285850037025149	0.03615667305469658	0.23142689758120805	-0.03339844262599503	0.07092049717122449	0.07839115312875262	0.07558287030365139	0.04649397127347841	0.08873815215631674
2949	-0.22579084721867987	-0.017198358961897548	0.22644489448585833	0.10963776034681103	-0.06039817977019689	0.1251733941914886	0.045579419056331116	0.05491051187209163	0.07136278971262094
2950	-0.1927543724374527	0.025983289611983606	0.19449776202521313	-0.03303400186690412	-0.015944522590584483	0.03668069083297482	-0.02269543959853456	0.0783599508681251	0.08158041970121084
2951	-0.19606637023409096	0.07980467489726635	0.2116856340714457	0.004546754169344745	-0.011856642197489936	0.012698540769543278	-0.017710107042798965	0.02221534421309323	0.028410727022968145
2952	-0.004551520040758747	-0.062251035780649736	0.06241720748675931	-0.009806043957728472	0.1145455994751316	0.11496457218299111	-0.07689645621858167	0.02834141612773677	0.08195304049943349
2953	-0.3792892026041087	0.09480135244057954	0.39095728108915373	-0.05857618444542433	-0.06800866787034958	0.08975716288789375	-0.024820365456914895	-0.11832253588471889	0.12089777929972662
2954	-0.2302450662475546	-0.1130825438137268	0.25651598828674255	-0.1230453411533475	0.0027330785457854506	0.1230756909299359	-0.009679018663405736	0.03676205777630828	0.03801489568886366
2955	-0.1519655167955938	-0.03088512451099406	0.15507227092878825	-0.04585689419110135	0.0651965809917281	0.07970852475027265	0.0429097018930363	0.08084460359344922	0.09152645763237637
2956	-0.2352807941905253	-0.04216450545885153	0.23902907278302743	0.12129737500488876	-0.1217620734486645	0.17186929834497663	0.03538174610943791	-0.06040862820579647	0.07000764472155076
2957	-0.05295313643789272	-0.02835765545873933	0.060068221895829825	-0.15273783163627308	-0.10119709014187833	0.1832203489411969	0.13766347072503127	-0.030200915773984156	0.14093731402878668
2958	-0.20074894256051762	-0.0727403816510443	0.21352119581415233	0.29596125430963716	-0.20442211493035892	0.3596963512813754	0.15691697438044844	0.23672328600251247	0.2840085403373314
2959	-0.10083507979380216	0.010316598223637393	0.10136145971684903	-0.19444340490018067	-0.06372365910340463	0.20461901778354455	0.134382882436536	0.14428701695676333	0.19717378718844236
2960	-0.005261725669396452	0.07316563428698565	0.0733545894790293	-0.03331137088453792	-0.03789762138101382	0.05045668574674635	0.11239591915670342	0.024778486294311352	0.11509481320249662
2961	-0.20951848832863265	0.19564321677911337	0.28666054005250624	0.12998283927375612	-0.049986242250631675	0.13926292729942866	-0.022885387581438637	0.0765995213402473	0.07994515391384063
2962	-0.21107894058426654	-0.08084181789610234	0.22603034902181368	-0.12329321918407227	-0.06835906557332698	0.1409758126163141	0.24687198274435543	-0.04653610778158774	0.251219794585516
2963	-0.21162967241484038	0.09765413273160377	0.23307391077933698	-0.006163122373812549	-0.06618403112702159	0.06647036974184176	0.12477112766335828	0.02250815277576239	0.12678505921347008
2964	-0.29225769941454605	0.014499357401565603	0.2926171461690881	-0.03447057923218963	-0.054709704403631834	0.06466353368426006	0.1378549815314405	0.05027269318757671	0.14673561126518
2965	-0.34133816253274263	-0.22770268085243994	0.4103172578244999	0.041868421247839537	0.12105062223837676	0.12808675904278605	-0.0452641566714922	0.036017643309179614	0.057845609243301115
2966	-0.24366914146279425	-0.14102840418481774	0.28153802813852974	0.044924807458944435	-0.016774150010578512	0.0479542535527415	-0.02804589979026595	-0.0824080691732528	0.0870497694420224
2967	-0.40783315143155263	0.07466784926821729	0.4146120682287636	0.18074134120010205	0.056934457706334575	0.18949660918635486	0.12654123897041034	-0.11909633986998391	0.1737717564237446
2968	-0.21917791572684758	0.015519209593625315	0.21972665884861575	-0.2449140947806111	0.05934542679500615	0.25200157440716037	0.11492233701958701	0.13201070924266362	0.17502562926838633
2969	-0.044901042739907485	0.03185018165157935	0.05505031980260969	0.06871773633270312	0.10375633939325621	0.12444880574348424	-0.11490326099582339	-0.08886988843828754	0.14526051238553436
2970	-0.11866328203178021	0.019734360752299406	0.12029305672754229	0.22787407762299863	0.00045829015042020215	0.22787453846885655	-0.0014918316135967848	0.008638351139198693	0.008766223358289598
2971	-0.1592541020334024	0.13652606930563732	0.2097647172775084	-0.011807806364022504	-0.004710065902108399	0.012712553320732014	0.05055796835178717	0.07017863546412018	0.08649363583215924
2972	-0.07718333603501379	-0.004684910906891778	0.07732538879112974	-0.1306759539126856	-0.05952156398534319	0.1435932502252513	0.13518437856459475	-0.006753828526465979	0.13535298448006447
2973	-0.24415913856998275	-0.0436689292602551	0.24803358710056428	-0.08461776864272606	0.12537640875092235	0.15125941505027804	0.1243216851085244	0.17496090965187125	0.2146327125450204
2974	-0.29221129969635395	-0.10762296736726733	0.3114002998957584	-0.06766704165309807	0.06403170855659827	0.09316055080751322	0.0008908417627598599	0.19065647420799695	0.1906585554242738
2975	-0.05460548350125519	-0.1924055130548314	0.20000410066370825	0.12240009445267949	0.09811722505671257	0.15687183614293054	-0.03934808657118696	0.086496753431084	0.09502610310294413
2976	-0.10481541572339015	-0.06371164812008888	0.12265987721926484	0.07687074187592575	0.03734710411367126	0.08546295771989526	0.05144427947380521	0.06837129196940779	0.08556370408149114
2977	-0.21997671347771738	0.044411282253404204	0.22441505400451478	-0.06867210516233817	0.09020620374877428	0.11337114810300111	0.19090012377288346	0.0844608059982931	0.20874981438646487
2978	-0.23144311135723336	-0.09022001576012305	0.24840604871555277	0.02211186069643459	-0.00512872725802587	0.02269885959130428	0.09088205809215066	-0.0815788514366806	0.12212558079613399
2979	-0.23771290645150164	0.04163627461122031	0.241331732801804	0.017314161063429295	-0.06330597598928685	0.06563098939743735	0.344351365075572	0.006418292610072288	0.3444111744839856
2980	-0.07436335947612883	0.09567567704764081	0.12117650106807187	-0.11463063520554334	-0.1055584239815781	0.15582927645696412	0.20529692131441818	-0.0601766069512365	0.21393468612018485
2981	-0.27842810156241254	0.1639999804888518	0.32313805306709525	0.05055676252515808	0.10054337964620536	0.11253869302469355	0.10928488891862141	-0.22352489524353975	0.2488103007103822
2982	-0.300081463627806	-0.02575471675017045	0.3011846447744104	-0.09067629789025451	0.01437338373370532	0.09180841551316807	0.2426650091678409	-0.06741795620181698	0.2518560848835271
2983	-0.19340081640305046	-0.008971168674940801	0.19360877473079743	0.24021327495937655	0.05486499003092366	0.24639923822488247	0.17492971852926933	0.04306577146189957	0.18015289921713154
2984	-0.19542773669600233	0.08689361759869149	0.21387496592520974	-0.009697718183956715	-0.15357056258255977	0.15387645508621306	0.12174563584633262	-0.2552790662818449	0.28282397622789757
2985	-0.15769278251118235	0.12941457974142484	0.2039979095622518	0.23547654989951547	0.02690910514153448	0.23700908314260272	0.16196803734961393	-0.0428712515711977	0.16754578280030463
2986	-0.38671056197524983	0.2026873842375479	0.43660878881702886	0.0441928285529003	-0.07433070545649757	0.08647577619869416	0.12262156131602198	-0.1526739400138924	0.19581976217671326
2987	-0.02969174737889317	0.16046471874347193	0.1631886203870649	-0.022840930035767194	0.026493636707391147	0.034980292607152894	0.04439236057328087	-0.0013830584179858568	0.04441390016487793
2988	-0.32029602841644095	0.07277085313645751	0.328458738482558	-0.0283002104085072	0.10257293461601483	0.10640539847633217	0.1355353052410179	0.09332101827774071	0.1645558610903006
2989	-0.23124548206022083	-0.15792624191946525	0.280027089511121	-0.15773096920410612	0.08786773729314724	0.1805541411961637	0.29515525826830175	0.019058788554440726	0.29576995098317677
2990	-0.25849439877718755	0.083784316576125	0.2717336304238178	-0.09023447603417124	0.06969129151927793	0.11401375697163217	0.19265847822783572	0.06433569594432755	0.20311664384216874
2991	-0.34120038135995	0.1061643232095702	0.3573353659557383	-0.014363125358029406	-0.038478128878651895	0.04107147151068016	0.24664824485710626	0.06309501364178226	0.2545905289627793
2992	-0.29800109933120456	-0.19824026803149136	0.3579159944341744	-0.1663339115813549	-0.15803585056972777	0.22943909912491228	0.033949917644701476	0.15547999843732868	0.15914341589319284
2993	-0.1808726400471669	-0.02936358042527406	0.18324063897788487	0.061173918921472704	0.13052394167183942	0.1441483531149928	0.07175096426029234	-0.1951162906189475	0.20789075914330424
2994	-0.20697555490143146	0.11240608082170041	0.23552920696264004	-0.04805554560780116	-0.07241958566939766	0.08691335830694084	0.1755256584165388	-0.09498306240595374	0.1995771502616789
2995	-0.22363912683439333	-0.06692119917426159	0.23343715631872114	-0.0828708218153766	0.15433780066519373	0.1751791363790933	0.02992688036167231	-0.11973432789127748	0.1234176950188173
2996	-0.2818983113446085	-0.0041841206950433045	0.28192936137432106	0.1044407623451277	0.03648258907703185	0.11062934576772569	0.10097091411419823	0.007416407520697195	0.10124291875271993
2997	-0.1973292932538744	0.10129889761498781	0.22181144387539015	-0.20965182235840663	-0.16241476878322852	0.26520264654997405	-0.03174747170443731	-0.1623170739006478	0.16539266742903813
2998	-0.1260115025046336	0.20743169669211328	0.2427072466080157	0.06016460877072518	0.12361805542944396	0.13748164887246409	-0.04453003525652124	0.026324645143419294	0.051729208208457764
2999	-0.12576288203316618	-0.09919902703779221	0.16017724389729243	0.06711784950508023	-0.06666283632680459	0.09459777729588013	0.046997211240721315	0.12478596549098958	0.13334269776753216
3000	0.04636157497410123	-0.03358768163092591	0.05724969861422546	-0.14708438689028663	-0.12100244634715888	0.1904610429691295	-0.1254616618720956	-0.0261424402522682	0.12815637238175656
3001	-0.03038152112195059	0.03226801290647752	0.044319989650451516	-0.1511189782058091	0.021585331029111355	0.15265278277713815	0.20801450162652146	-0.03999488285390548	0.21182451119128712
3002	-0.1352151907892357	0.1700544924180887	0.2172594720875092	-0.03151603863050831	-0.008489938032110513	0.032639542563411776	0.02359790066134469	-0.23661678970240227	0.23779059292725094
3003	-0.020762836668066206	0.11856749436573097	0.12037169977479108	-0.060571580956338376	0.0860596854771842	0.10523870905699159	0.18521649743773255	0.08581364599121548	0.2041301858163247
3004	-0.20666002812965337	0.056019395923724125	0.21411805142539495	0.07175906847273891	-0.13293179021268686	0.1510636447237555	0.18471694735057523	0.10778705732669767	0.2138653790721256
3005	-0.16610976283859402	0.14457144861477264	0.22021207293168055	-0.08797686313528251	0.1449520314739254	0.1695612570003599	0.049705944315846524	-0.12196639552894381	0.13170604594570742
3006	-0.21328165639433158	0.22137834507689802	0.3074043536179926	-0.12979690035738187	0.044477780645387065	0.1372060797250737	-0.050588337842192126	-0.0679289708229198	0.08469666464918708
3007	-0.30691958708356043	0.10543587204521056	0.32452481576834347	-0.06056148853120477	-0.03987479837628954	0.07250995406607971	0.12295825517260688	-0.004650021265050523	0.12304615074376496
3008	-0.24281106074923428	0.01807119033586746	0.24348260542043554	-0.13953811067758423	-0.11895955071959359	0.18336373425210695	0.08840138055380897	0.012540172485769274	0.08928639319511232
3009	-0.1813826427564477	0.005607789313409752	0.18146930978624654	0.2540489527945609	0.06276978658642968	0.2616885869198711	0.09452042984748431	0.020108256806776883	0.09663567483264393
3010	-0.2189994574856599	0.08241645741887733	0.2339940914478205	-0.042557007622581695	-0.13957220888507899	0.14591607310659302	-0.03448490442116055	-0.15197756334031193	0.15584090731189645
3011	-0.12474801136752356	0.040736997219989655	0.1312309768410387	0.045994014183749994	-0.04933647513869888	0.06745025663291762	0.02743442263505135	0.13367780166573326	0.13646392271769756
3012	-0.20581912632330346	0.11050652920529368	0.23360908748909656	-0.2215628418923847	0.058767828133806314	0.2292242363516442	0.01660376383763838	-0.1018869372693727	0.10323096899530275
3013	-0.22454527878165947	0.01209294903255551	0.22487067758922494	0.07425042978586371	0.005716012132261445	0.07447012231815948	0.14028971442257743	-0.0951965697115609	0.1695393489949056
3014	-0.27892084159167996	-0.06813319129879788	0.28712186895248787	0.10656843613851635	0.04895474374250071	0.11727488442076142	0.19181724400808367	0.15594213697463602	0.24720802006219952
3015	-0.21601940565843292	0.08628993910306171	0.23261628750247196	0.017571854156125322	0.06238602814129871	0.06481347518634573	0.07523996520215599	-0.04420483580527808	0.08726465419740825
3016	-0.15964805664375167	0.06825890790525155	0.17362828254217155	-0.03833508631680909	-0.035567426892565694	0.05229360093429414	0.06060498160981972	-0.10523407665201487	0.12143794581896025
3017	-0.14981872029270715	0.0883136693025949	0.173910761989684	0.020347313422297536	0.11134190387738364	0.11318583269360945	-0.011122086009043583	0.04916742267355702	0.05040968408503243
3018	-0.22213319788513025	-0.07927886899137147	0.23585651712688688	-0.069155973869187	-0.048604792681108074	0.08452795155076911	0.03986532928797895	0.042717326880788324	0.05842956867100007
3019	-0.16476656531021544	0.040412188652390504	0.1696501283105966	-0.038101474790962375	-0.0033310093231644017	0.03824680384499271	0.060353621948838636	-0.29963410633626886	0.30565202005267006
3020	-0.08875225920882757	0.17264726322804325	0.19412377756164795	-0.025744662297766403	0.24359472403705024	0.24495137724763397	0.015507753667234581	-0.296786846762144	0.297191727399704
3021	-0.30650495595054567	0.07391198157537936	0.3152907690412854	-0.015919706118082817	-0.04584560310087698	0.04853098357306664	0.03326554411244947	-0.11896025447418307	0.12352383806237448
3022	-0.2530197102491385	-0.19480666943830355	0.31932524521591227	-0.028491193099467908	0.032381194867744816	0.04313107772006203	-0.2046817855048018	0.05788380379230794	0.21270911606910525
3023	-0.2758350244119617	0.1695981852561358	0.32380318888874776	0.1679444893751891	0.008910127134194394	0.16818068223503113	-0.12712774515557376	-0.13186388727803494	0.1831653579594537
3024	-0.3832029781415619	0.06314712379532941	0.3883710618727727	0.07154735239209133	0.08580496148600315	0.11172070108056333	0.11301270301103661	-0.06399632112596618	0.12987455547380536
3025	-0.39209820450372623	-0.06123571649846744	0.39685112441585274	0.06551363127685335	-0.047436224913490845	0.08088406095840384	0.019867243178247496	0.09183847555157158	0.0939628274539471
3026	-0.2815020561422279	0.0967085124207912	0.2976507080235899	0.06058258486772584	-0.07237266094996607	0.09438247529194149	0.14039558985477568	-0.14467856892248163	0.201600619929919
3027	-0.2202478938847691	0.007589814983930502	0.22037862884628084	-0.10415161359100251	0.14522992709375943	0.17871566897524171	0.027836070526430626	0.006652547393862086	0.02861997919600923
3028	-0.02132083526786401	-0.0749132178289278	0.07788817767802621	-0.16133129922915374	-0.054895700210369824	0.1704151578133634	0.07828762550579409	0.12123633454221128	0.14431632312585582
3029	-0.12048786426378855	-0.18824442700020474	0.2235023260091146	-0.03678515107307601	-0.17967833403536165	0.18340515549240166	0.06129598882544803	0.18318114726360277	0.1931645178569273
3030	-0.10767303437438881	0.0844628478313436	0.13684829189715528	-0.14819243837721668	-0.039744361142985206	0.15342950509875602	0.009319666191939635	0.2926069890765191	0.29275536926648393
3031	-0.09003880344683046	-0.0019747383951402874	0.09006045590527627	-0.12009239735804998	-0.04235697045798026	0.12734322459236685	0.07434226580003993	0.17322145566671843	0.1885005177382298
3032	-0.23600767342041234	0.11416620065698109	0.2621708284416214	-0.00814704137997277	0.18678931295615014	0.18696690005954955	0.1038843387708652	-0.0009593764366615121	0.10388876861820583
3033	-0.3159880147164034	-0.15193295483113275	0.3506166684687609	0.17147405808434718	0.1211853188813961	0.20997436535991654	0.1256298505713612	0.04374624893798384	0.1330285444960088
3034	-0.22939836075488879	-0.09515244438512487	0.24834974449250877	-0.04573094428338836	0.05040012708633899	0.06805506649302087	0.18297037121495935	0.15420124318858702	0.2392826365272787
3035	-0.16506196343690674	-0.0185061330460932	0.16609614304361928	-0.16193325536829647	-0.023639932733078246	0.16364970398322873	-0.018680834546849195	0.16378503408186249	0.16484693193554925
3036	-0.2779272821487175	-0.08486459477132248	0.2905952057558307	0.11027946205891444	0.0773999628235407	0.13473052362805182	0.018139567847550223	0.01744144752331576	0.025164419592044147
3037	-0.18801253039017707	0.06759010227481341	0.19979272636719536	0.028225036940357804	0.15331394739422546	0.15589040758136435	0.11889613426166476	0.11866737099772537	0.16798284341527145
3038	-0.13271894215981347	-0.03294018964221076	0.13674565331916302	0.07686354319682505	0.03628648128570919	0.08499831172951798	0.18530050454210845	-0.008023064782100206	0.18547411288925936
3039	-0.1410157729875171	-0.01244639019552488	0.14156398150718358	0.012898214975615491	0.039725191352598305	0.041766670654455364	0.006557916140793717	0.07681995066355606	0.07709935851912693
3040	-0.2159367733773889	-0.06114825303715259	0.22442771430047012	0.05209893942713669	-0.07670328238714758	0.09272374570947271	-0.16002939528752677	0.15320138408304498	0.2215402253340286
3041	-0.19384320721248843	0.08307405030346827	0.21089449214298345	-0.029096109813273825	-0.010228083626603319	0.03084148668496511	0.20812696861750574	-0.005202793073903405	0.20819198861071017
3042	-0.12683509067858056	0.07419378123385392	0.14694168027221116	-0.19638972898089796	0.04966036435061429	0.20257116635056016	0.06853543685886099	-0.05136963565617262	0.08565013469273029
3043	-0.08549464496799158	0.04946231846326013	0.09877173313232836	-0.0030452179134464147	-0.033562913015263984	0.03370077865881665	0.0331665324941452	0.07596639400558458	0.08289096389774285
3044	-0.13195410343952915	0.06262246294540458	0.14605977639267603	-0.17720309691421035	-0.12304515585082196	0.21573374315192348	-0.2854891996342852	-0.2194626740931451	0.36009436045006143
3045	-0.18505317909451957	0.1378085056695946	0.23072898241849685	-0.003127387741111215	-0.10773102415930624	0.10777640799588878	0.07876276219418667	-0.2505396071401181	0.26262838280426337
3046	-0.2978414194998075	0.1020848612603907	0.31485048843572333	0.08460557288465777	0.1622911839395715	0.18302057629580606	0.04519274762286226	-0.049846270667011285	0.06728324558991393
3047	-0.21840711049998568	0.19038704801428574	0.2897393552290522	-0.08122050939573927	0.12204152393562032	0.14659776502741084	-0.05161914213598606	0.07012567496815636	0.08707551966307546
3048	-0.28149857655368027	0.13940164354517118	0.31412460397880826	-0.017380530817197953	-0.13789078784870623	0.1389818413499565	0.05994913832669258	0.0010994508685780663	0.05995921929382785
3049	-0.1259223879403122	-0.029782139661516934	0.1293963818173004	-0.044720468642237284	-0.019045749248201745	0.048607210164817165	0.27321411659362704	0.10445519163523073	0.29250100951208496
3050	-0.23955201617473296	0.21196846865038163	0.3198684106869063	-0.01202668689629319	0.06699928191580304	0.0680701474578594	0.09102325991490137	-0.11256797651823705	0.14476457848156798
3051	-0.3130295796676681	0.05408832870162271	0.31766816813878557	0.09772753082867454	0.0342032500663441	0.10354000481442137	0.1359463916719358	-0.15185706184122183	0.20381851888302016
3052	-0.21473352454721628	0.01165652276754012	0.21504967120993262	0.21861557257810701	0.06013495094382641	0.2267354866329265	0.17079720978579055	-0.128447786359695	0.21370662294678003
3053	-0.18766101165751933	0.020025953666397825	0.18872650613141842	0.0053419880233956845	-0.05853538136316088	0.0587786330852699	-0.05448057754289692	0.08663365029677018	0.10234023008157972
3054	-0.18144664981950287	-0.23475840226484612	0.2967059051732281	-0.08583599678356454	-0.11193503304264577	0.14105768311611497	0.06103949891225298	0.04272089450270599	0.07450433044172847
3055	-0.13232568643788917	-0.05218710658589014	0.14224479387684325	0.12066798064085638	0.19097364802501463	0.22590196057565382	-0.1570858334709556	-0.1838344618358197	0.24180791640417862
3056	-0.05650205993433592	-0.15286780932505128	0.1629756113799348	0.014770915140766127	-0.02607282702070371	0.02996618499154091	-0.026821247153076527	0.0059412728293944455	0.02747140370785076
3057	-0.23149803342745431	0.024087379955508595	0.23274780633531178	-0.03448770697019797	-0.01657617576702881	0.038264494444872454	-0.0039017298230677776	0.07229949171518435	0.07240469596570534
3058	-0.2560678099628709	0.118162653458702	0.2820161980659662	-0.12646353695586635	-0.05992130789211253	0.13994137815131422	0.04858468662168366	-0.07923806315455725	0.0929469871841622
3059	-0.1227040034705369	0.10144363344204697	0.1592076732875081	0.12190274896235007	-0.09274198774023819	0.15317100409211998	-0.05509603544782302	0.030288881731461267	0.06287280396650223
3060	-0.2608135496513653	-0.0007576564749843184	0.26081465013507055	0.004980400468942161	0.04432201573279398	0.04460095814496675	0.058067212437636566	0.12575008762477574	0.13850951482810264
3061	-0.27183013627837355	0.09005849799453489	0.28636018586764256	-0.142965382271493	0.05796458689943809	0.15426922526044085	0.07076934739578006	-0.21365637653344244	0.22507187244128204
3062	-0.277536527246504	0.049672891061014614	0.28194666173304644	0.01813297256168751	-0.04383495095867224	0.0474374073856499	0.02571710587347628	-0.052531080504412686	0.058488323223261196
3063	-0.12482693421975542	-0.14364219716168197	0.19030198189230363	0.1653603904148585	-0.09378042348796187	0.19010214766734201	0.1263994676517	0.13964984507094463	0.18835844725143597
3064	-0.29497205687910555	-0.049250251412784975	0.2990553487294832	0.13715836127247505	0.02582158220690989	0.13956779777090056	0.1538043880863673	-0.04345074115229027	0.15982414304886858
3065	-0.21950119232688275	0.1406231902300551	0.260683054806793	-0.039769212196870615	-0.17379428639533978	0.17828641064990092	0.024877543480481223	-0.13695459468865417	0.13919573691732365
3066	-0.12378515781311783	0.026289767943887613	0.12654610698619673	0.057584918235700173	-0.07747405441432005	0.09653109299912281	0.23738952668519214	0.03387074671231653	0.23979369229124745
3067	-0.23916106056523032	-0.003725157428029017	0.23919007021310346	-0.021884169832677908	-0.11349896059253729	0.11558949322863138	0.0900537018619119	0.028885629515797588	0.0945729814035596
3068	-0.2212370581513688	-0.11275064874118523	0.2483113865513023	0.13487548074235753	0.1435442487467638	0.1969678822898669	-0.08786106439806113	-0.0309058295825502	0.09313826785669722
3069	-0.13454261941512347	-0.033280538269070375	0.13859765750748393	0.0696700768041508	0.038206870611141995	0.07945869721932783	0.06834405623996231	-0.06575209409230355	0.09483800873518101
3070	-0.08359727684763553	0.06233807082636058	0.10428106141909262	0.0573721983653708	0.05294185383045865	0.07806669605075589	0.09176411533683088	-0.005517861664105327	0.09192986272640356
3071	0.07579467561185757	0.00563245678196663	0.07600366715170681	-0.13764200175841745	-0.11896505742140154	0.18192857261942544	0.21856824719590023	-0.13856785438019725	0.25879167094367567
3072	-0.2531181909282862	-0.005537232885192347	0.2531787501486513	-0.11839327142486691	-0.0001572468886461935	0.11839337585045118	0.10832201950615744	-0.05075148598924426	0.11962179249622039
3073	-0.17454047285537333	0.0091099605490664	0.17477805367317392	0.07177264510315177	-0.020102442097354116	0.07453469503110918	-0.09717002021138274	0.006664400932040835	0.09739829088676823
3074	-0.014244009872404787	-0.023107048140748196	0.027144566510151156	-0.08192928087443244	-0.018931805572944604	0.08408816995780927	0.15210654992375308	-0.10867327984451053	0.18693925291888402
3075	-0.149538107106648	0.04318667121292586	0.15564939462616836	-0.02796219381689474	-0.1500068686094373	0.15259077597634324	-0.1277870405542805	0.03367587283029254	0.1321498851475224
3076	-0.15931427887011373	-0.11561374259908347	0.1968440421492901	0.1076975149120264	-0.020166816264921717	0.10956940812329535	0.11386339076778339	0.012017315961010909	0.11449579747765289
3077	-0.2502547270337328	0.07113956967335308	0.2601696884266843	0.009783137999208167	-0.17967311631619584	0.1799392634081978	0.05938946616675594	0.16192694161756827	0.17247447090277335
3078	-0.21845504519218994	-0.08134335414532964	0.23310801795205213	-0.001337250065910969	0.1545998516009178	0.154605634932122	0.1060537955868897	0.04076187223372421	0.11361750651367174
3079	-0.10795446937463112	0.01065992538562506	0.10847949791174949	0.03330091344088737	0.0678982558764597	0.07562488999702853	-0.15107990342173763	0.17700125333769276	0.23271136822475105
3080	-0.35129938494636215	-0.04002275812758521	0.3535718866536641	-0.16390434801753492	-0.04452626570511566	0.16984470447057146	0.09426060601914249	-0.03501115846942196	0.10055268800219604
3081	-0.1608420905774652	-0.025925168867725997	0.1629180545002598	0.10691994542989952	-0.16502233999848737	0.19663226446671728	0.21538480431486462	0.10048221297275702	0.2376705472995235
3082	-0.2899865679103564	-0.09749400675820834	0.3059367433346268	-0.12634598085558754	0.07600323334255488	0.14744422117154452	-0.12391574780150426	-0.006280865002451466	0.12407482346707178
3083	-0.08226112156429082	0.14279483502770235	0.16479459041972147	-0.16120305224867124	0.1724769081230191	0.2360819939977723	-0.013892885868018696	-0.22503102224636146	0.22545947141556114
3084	-0.1599818642545283	0.057046978724272765	0.16984862281432236	-0.024612593863702383	0.08810128472388294	0.0914746748925529	0.0452823690281757	-0.14624821837257632	0.15309811991646619
3085	-0.2630058291665183	0.033644589498664654	0.2651490610545349	0.08301797184528725	0.21069744126937204	0.2264627903359962	0.0785350775401344	-0.1861683540014113	0.2020554736596604
3086	-0.2601531091234119	-0.024897368634622923	0.26134176694800654	-0.004011862058687044	-0.08221080727711218	0.0823086378840788	-0.14333966424602357	-0.13335136565430863	0.19577754229745528
3087	-0.2438993488684108	-0.12694139034524646	0.27495637646946647	0.007862640877410376	0.08896228216447082	0.0893090631989724	0.32626037025071475	0.11273469835599904	0.3451882695132492
3088	-0.006800579110556742	-0.007731217563910052	0.010296582018293837	-0.04128716325038672	0.053600207139638936	0.06765805240085088	-0.2806350448730492	-0.13717709649953197	0.31236770674149433
3089	-0.09480518224645118	-0.01586401656542037	0.09612330415862096	0.06289638564822238	0.14377399062538315	0.1569296520991418	0.1671633759001385	0.012185426532994884	0.16760691770366168
3090	-0.22220259926383457	-0.036411312770841225	0.22516611382999058	-0.11535636155607788	0.006682607303918406	0.11554976153949842	0.17421556008791905	0.14561441027570413	0.22705641998562479
3091	-0.2189866994581261	-0.05561488483922361	0.22593846497496559	0.05946454234836155	0.029933567465189544	0.06657364537032007	0.169408364893558	0.0778019861964608	0.1864198035403513
3092	-0.19784557937922195	-0.053926879697076935	0.2050633600469938	0.010524841275533802	-0.13227634504609007	0.13269439981637302	-0.02573859329494528	-0.18900102397702037	0.1907455431960727
3093	-0.12108885650987554	0.14488198274194464	0.1888208147797969	-0.01056552577360239	-0.024910459035301306	0.02705847934053355	0.08133383453410895	-0.050148464610539914	0.09555135343267716
3094	-0.1802193065670081	0.08350967722009085	0.19862745190153605	-0.09713148638813099	-0.11865405093381041	0.15334050166531657	0.07719159679480779	0.003990705821552397	0.07729468512573393
3095	-0.20754408424573195	0.18052363431395388	0.27506968108338953	0.07633214194456098	0.022659236522743115	0.07962434862300741	0.13469090333166156	-0.10983785571089384	0.1737987168752006
3096	-0.2370954338907269	-0.20563553470517532	0.3138474436813456	-0.08024810389923992	0.13271352828565555	0.1550891316935223	0.005611631155091975	0.03930413162560795	0.03970270982016107
3097	-0.2746862642271888	-0.0013816600758783401	0.2746897390505409	0.009100494147656294	0.08963742071944518	0.09009820301740955	0.24302630893849347	0.06350108969733935	0.251185539450458
3098	-0.14614848694076193	-0.03587303669386671	0.15048672697853976	-0.13137765765623846	-0.109798932071007	0.17121884947392152	-0.044224059515695156	0.19369549872532207	0.1986799276889817
3099	-0.26216421880469876	-0.012458377356774427	0.26246007084477013	0.03352408275354204	-0.08559944155933816	0.09193001968746053	0.31798581357025146	0.1915223901984667	0.37120857153259335
3100	-0.2560609823114048	-0.08182872206625232	0.26881809168520915	-0.04707639984354101	0.034046064561701304	0.05809752089692366	0.1994419949996194	0.2546745361180886	0.32347523663549865
3101	-0.1056473022035342	-0.034677397440729285	0.11119296001162654	-0.023375664294960605	0.016748016588805592	0.028756177438762673	0.19409581120371955	0.138102898950766	0.23821333847086612
3102	-0.32301508132721424	0.1095396062755736	0.3410830809463209	-0.010286799940829022	-0.12695693817080989	0.12737300499999787	0.2270296286728298	0.09626210778896549	0.24659449647406445
3103	-0.23809535599805762	-0.015067728316709847	0.23857165586982032	-0.07276547092295817	0.3417490807810125	0.34940985672030905	0.22245617676846968	-0.0826839268043466	0.23732547763405257
3104	-0.10632995799933347	0.04936264833987387	0.11722939486010353	-0.169937104536673	-0.034540801948106326	0.17341189837357304	-0.012158455080536644	-0.3267630844592288	0.3269892068482605
3105	-0.10028636010528512	-0.09511030913914856	0.13821477825367057	0.05747001825455754	-0.09537634483567992	0.1113528183405957	-0.0067334944960927975	-0.12908900760548947	0.12926450337466597
3106	-0.17449938752228053	0.04309580246237836	0.17974227225538061	-0.1998474515914437	0.10714046640813893	0.2267555588067203	0.19007141498065577	0.05578132809031521	0.19808760525653302
3107	-0.22725884020471504	0.002536529057278113	0.2272729953840769	-0.08931744512305219	0.009753250773106499	0.08984838286776531	0.12727246812784743	0.03372477014992446	0.13166488242891183
3108	-0.19191588997204548	-0.08067949158661902	0.2081847477276796	0.13208765784210463	-0.0019574699108865193	0.13210216138528896	0.0010868418120547174	0.01976832162730906	0.019798175801956235
3109	-0.1875580538496726	-0.05669907253564635	0.19594082879859212	-0.1409821696429383	-0.011321451731671914	0.14143601884436233	-0.12302282560345876	0.18665211963845366	0.2235478234852369
3110	-0.0219287265574586	0.016942352844290097	0.02771123180827974	-0.020811326044294923	-0.034285447287970415	0.040107395670351695	-0.1595345548368792	0.12121202381532924	0.20035875050620863
3111	-0.16144902656192525	0.05430063361879792	0.17033598266131608	-0.028852436464530805	0.08112774302877328	0.08610559667572404	0.1490237505349042	0.16535778970489082	0.22260116091246304
3112	-0.2989311284413422	0.1517412184780452	0.33523904446889247	0.03176364228397984	0.03659405508840481	0.04845672129805976	0.015751002262719582	0.16949584855113967	0.17022613415204807
3113	-0.229701192241971	0.03551194149116728	0.23243006626909313	-0.08931333462469174	0.07067192076070647	0.11389201958780841	-0.0678237442282386	0.010331398381960179	0.06860610813669799
3114	-0.0012919728508262742	0.09250472857274604	0.09251375034104223	0.10568180753537917	0.17361756521902066	0.20325280661414205	-0.13651637829577654	0.23763207351819476	0.27405423533956247
3115	-0.11852103076186002	-0.11690952253428256	0.16647844062234513	0.09385264964073967	0.005266488685980421	0.09400029652967586	0.2716653005161833	0.16004381238084192	0.3153031198480952
3116	-0.31141508194069534	0.015703119740851344	0.3118107458535153	-0.03702969575718857	0.11824761968807966	0.12391003966493867	0.2512591683632206	-0.10604345037231225	0.27272033854012845
3117	-0.21800060656363351	-0.040539380387560935	0.22173792148461996	0.14866237010606462	0.0530690136539394	0.15785062716300668	-0.020918873938486317	-0.09048203509498337	0.09286871357881558
3118	-0.22765443620941014	-0.010228939529233799	0.22788412303123953	-0.01752157192571871	-0.004672123184563533	0.0181337866371001	0.11063274616282794	-0.03569496699648121	0.11624859221688924
3119	-0.19250523798356314	-0.1603124778976708	0.2505161815548039	0.19483047539523332	-0.024526013122732872	0.1963681223173178	0.05564224722335344	0.1561408415230301	0.165758927565259
3120	-0.2543162842212143	-0.003787666062526667	0.2543444885077848	-0.060068449289616486	-0.037967540207063694	0.0710616120661094	0.1849172825069539	-0.07272788742253936	0.19870517602393292
3121	-0.10274271178474495	0.0026700455422957	0.10277740008426514	-0.16165842430405367	-0.012854748239549066	0.16216871060957364	0.12265510831990763	0.03847984992002165	0.1285495019314959
3122	-0.20782952117999617	-0.06009733473507873	0.21634416912911375	-0.03107477547306701	0.006721912168491954	0.03179348634394233	0.2926802054088671	-0.024830867720230413	0.2937316370939913
3123	-0.15133971531368817	-0.10591563302557355	0.1847209537395153	-0.039168210244006366	0.08319113205419022	0.09195060166293856	-0.03927673158915979	0.12428491322872881	0.13034339761031072
3124	-0.2741661558395821	-0.0746423417869812	0.28414531527952125	-0.08487546746314455	0.13874881469459074	0.16265017232158466	0.24353076680889976	-0.042126820037939376	0.24714753356859473
3125	-0.36284638827834087	0.16829689723007984	0.3999766832002942	-0.0007423197859895421	-0.09267271717234367	0.09267569016074213	0.11399428203956084	-0.0872832559833265	0.14357250124158819
3126	-0.24606420487722666	-0.0025179768713320823	0.24607708777817236	-0.14093149711663827	-0.04669814594653896	0.1484668438217142	0.15626039971605882	0.2620912769559378	0.30513791959672365
3127	-0.14950401584098397	0.005394294838728691	0.14960130069417288	-0.011222001146255212	-0.015949159880170347	0.019501513033859417	0.3312238705593351	0.21282964704873433	0.39370764672685243
3128	-0.09794374859274639	0.08922624118759966	0.13249264132345923	-0.044407165245200504	-0.04690646518732905	0.06459266832609298	-0.08717327967053007	0.04830417215996095	0.09966179677577361
3129	-0.0914068045824551	0.02382378258059456	0.09446044960946659	-0.1452138080237909	-0.06424411980954127	0.15879029243273374	0.20891019741949657	-0.1199605893172055	0.24090249806754654
3130	-0.05976087835617424	0.14173612380401296	0.1538196716057083	0.031474611961080784	-0.06913953384075242	0.07596661331017171	-0.016024441613884985	-0.008902106824731321	0.01833112748730249
3131	-0.3142797534110296	-0.16260718633952595	0.35385429268747737	0.06708580700367132	-0.15096343066288512	0.16519825331655766	0.04424017391667636	0.11823334914936601	0.12623912958846656
3132	-0.19220431152326942	-0.08045558828983795	0.20836410212701686	-0.030712762644386018	0.061346419843837235	0.06860508011005265	0.04464232207298167	0.17612185541760575	0.1816916202685414
3133	-0.3224288533556495	0.0775641688015543	0.3316271487048594	0.020844724327764245	0.04394611870752896	0.04863911884231367	0.1856572284916328	0.03617463272859381	0.18914864668890183
3134	-0.18758216135421016	-0.18858538276160405	0.2659915672529068	-0.21028795081122856	-0.08599488669510615	0.2271918633976354	0.009598720652677717	0.14587381723330559	0.1461892813867829
3135	-0.208989289417181	0.1269144378364487	0.24450725474398516	0.05753540831056569	-0.07432664113111355	0.0939934720674625	-0.021444359922474978	-0.12177831283859318	0.12365200382646016
3136	-0.25672644490315644	-0.2047922552798034	0.3284027029961866	0.10073094205754829	0.038249081592432004	0.10774838713626145	-0.1448681716702302	0.19083670014366558	0.23959430979219562
3137	-0.12772995840815304	-0.133686024403285	0.1848969859021618	0.01400857910799119	0.06739210891948137	0.06883267126328957	-0.05159627993200703	0.056215507489294665	0.07630438640799739
3138	-0.30192993913201804	-0.007553702393399265	0.30202441385443024	0.0787976020911268	0.12102311561197285	0.14441487668429626	0.02267887235825556	0.025930651697259822	0.034448946992421285
3139	-0.16320357775217523	0.014696422335929386	0.1638639454565473	-0.18715985953933617	0.20537041282857027	0.2778593519897457	0.1079764170770025	0.026357863984261	0.11114694615057853
3140	-0.09249836526269062	-0.07657907472015546	0.12008456295987958	0.01009410967725375	-0.07220000691941891	0.0729022088097512	0.08293535131354314	-0.03315840515753775	0.08931826425816979
3141	-0.19614065725956278	-0.1929633635138504	0.2751472643672687	0.0062899616435147425	-0.11816169717438368	0.11832899178395646	0.11864719414357057	0.12656904204199484	0.17348452115843183
3142	-0.18249642577698616	0.05005554526148968	0.18923663237544694	0.1313370908620768	0.11133324714079551	0.17217585009236014	0.010703952452455597	-0.03509285844427551	0.03668900805274502
3143	-0.23496059431614705	0.0898473317599903	0.2515532228093824	0.10362034321711741	-0.06425932714239166	0.12192799782341265	-0.005409213428081353	0.004175128039907915	0.00683310208178986
3144	0.03973335666161854	-0.04442327650611511	0.0596000597913974	-0.0646752145553029	-0.012548219215434293	0.06588126579880701	-0.07473299632352941	-0.21711213235294116	0.2296142390060636
3145	-0.23951591105203157	-0.14484373795986316	0.27990637733583384	-0.19792317008363083	0.001771703373008971	0.19793109959982488	0.2263595036937091	0.04434528978994263	0.23066237152820637
3146	-0.22508836343891442	-0.10613609481738963	0.24885666954834615	-0.04844083187108045	0.15603943230490397	0.16338549086867837	0.026455084808490525	0.09340425380485222	0.09707845353664055
3147	-0.3075107989291404	0.0666720371281379	0.314655449647474	-0.032832420693913816	0.0041907348301448676	0.033098793135682904	0.1179276046215229	0.0496403715418694	0.1279495463789734
3148	-0.046768156417495495	-0.03591334434221907	0.058966335790297524	0.025887082261243772	0.16097461592861764	0.16304284100004626	0.06310194938037977	0.17919739641809126	0.189983059504332
3149	-0.10299116920917639	0.07330848780281747	0.12641722714491502	-0.15675497520786327	0.04315459932430456	0.16258672053786896	0.04489245725260451	-0.07147196414274207	0.0844012699939896
3150	-0.12365195485186299	-0.028588679201220775	0.12691382319179212	0.1331302515075526	0.00788967417959918	0.1333638287734888	-0.16086833689301738	-0.0012365965653757633	0.1608730896880856
3151	-0.15264180105106698	0.009377430524551783	0.15292957735950333	0.02713906797299355	0.01686916667271	0.03195462086575952	0.04135579125068321	0.0669728443235988	0.0787125361474466
3152	-0.3245901744859313	0.06736019965768983	0.3315059243373053	0.2219942279047066	-0.006664807627420681	0.2220942522527707	0.1726151762253252	-0.2022800440834763	0.26591956546616347
3153	-0.15808894347837638	-0.07948311738581008	0.176945415310699	0.08964890715368765	-0.118782814619785	0.14881627465720515	0.15970977469388212	0.017881105143791785	0.1607076415542644
3154	-0.3518689366164022	0.1164588831572118	0.37064055366592413	-0.023638611524302966	0.025781499112199523	0.03497813104311398	0.15333865428939727	-0.19239212876411346	0.2460233202557646
3155	-0.3304301476733076	-0.08542899598947934	0.34129488107379274	-0.13323960107438587	-0.06766797079809624	0.14943809944720754	0.0675673432090503	0.026627804090142725	0.07262496691216196
3156	-0.01713620608070417	-0.017480211921172616	0.024478712540684563	0.08873888009553324	0.03676651388370323	0.09605397120249619	0.363375844266851	0.06615774176398395	0.36934922633187783
3157	-0.11894576151780813	0.0352503761356674	0.12405919232671683	0.06725285257898374	0.026881495742506156	0.07242624519719972	0.019509964481455044	-0.010992650572953075	0.022393683946297958
3158	-0.21903048508596532	0.012047799888210564	0.2193615802257534	-0.17187114707920478	0.11976649612570531	0.20948437839741232	0.09472578530612145	-0.19393151831722807	0.21582958138004804
3159	-0.1677391206634354	-0.03664012225909639	0.1716942374108813	-0.08657296695135536	-0.0689389528406981	0.11066823313639947	0.031596402605194966	-0.01890950198942771	0.03682257355315814
3160	-0.23697604979023096	-0.00506179383297547	0.23703010342779154	-0.03827796177633892	0.11874508043419475	0.12476215966820327	0.009291080286414077	0.16057525368928172	0.16084382571384506
3161	0.059211382396184245	0.05294800305115312	0.07943222792023447	0.11979594806176774	0.017899365633266138	0.1211257877666482	0.10415541889735035	0.07211797497608634	0.12668604343152381
3162	-0.14936994336569578	-0.15173189724919092	0.21291770387619297	0.07169098723722378	0.14998686342862125	0.16623975713469888	0.17397791942172283	0.00012947547831002577	0.1739779675999549
3163	-0.03993360460341416	0.030446902348103867	0.05021659724848741	0.2864426702870791	-0.13929836207950766	0.31851756158683925	0.10801035863579324	0.23806305766253974	0.261419695119305
3164	-0.31980532525471383	0.06122836214502608	0.32561381787669236	0.023717803021956054	-0.0463832919161196	0.05209552715122742	-0.07066310656696241	-0.0890703150983274	0.11369606704459577
3165	-0.24318076318887893	0.0109284040336968	0.24342619743948948	0.06302698341462937	-0.05559011352015479	0.08403964159568782	-0.06641067309282235	-0.14131845522879627	0.15614507129235625
3166	-0.0950541828034953	0.03485215236060355	0.10124213644825471	-0.05100502677964852	0.10101101731065973	0.11315802390872272	-0.024135597700389876	0.06483906400287819	0.06918548472854981
3167	-0.16052064703749103	-0.23227162226821635	0.2823419640018886	-0.13264342872643428	0.13165797988800837	0.18689061734740955	-0.13328967934284908	0.000512789792953392	0.13329066573729492
3168	-0.2700139030241559	0.011829319892127491	0.27027290029791845	-0.12392104040388219	-0.13670707576967855	0.18451354644111426	0.16754557777137044	-0.009272168588318083	0.16780194796566736
3169	-0.09840331059142764	0.09054236913687641	0.13372035052403716	0.06138918581328593	0.08729164915146347	0.10671674726302494	-0.00017406213698971124	-0.07571420977846001	0.0757144098570687
3170	-0.09036019025343361	-0.11956837866896344	0.1498718157632093	0.05319587996996712	0.08483179801666468	0.10013109207693355	0.2792359109038167	0.054658062284600725	0.2845350553288497
3171	-0.2695804907735487	0.007115812243805579	0.2696743884568879	0.05510196333083378	0.014721837735282278	0.057034716350802796	-0.10402466887701636	-0.007500758734030796	0.10429474155756384
3172	-0.14941524552553287	0.20519221997562787	0.2538282150076735	-0.10772737933608835	0.10710548657014214	0.1519104127834836	-0.09398489062845787	0.08964127175606307	0.12987962607155726
3173	-0.16755077606899713	0.01472613563267112	0.16819667544869918	-0.09187213615535675	-0.022104826632019518	0.09449398267709987	0.0009463863570961764	0.06519026321380642	0.0651971323374139
3174	-0.1666278985884213	-0.15465177655016163	0.22733681747159729	0.04542386163275587	-0.006766673756681873	0.04592510293250433	0.11075876861578961	0.09995588271138518	0.14919344259684542
3175	-0.10625164976253978	0.0044868024276057804	0.10634634207759941	-0.08294179623613016	-0.08853690470417605	0.12131827998068587	0.09187994418541334	-0.1282198550182078	0.1577411023303847
3176	-0.22768564024322208	-0.08625420415868111	0.2434759505742064	-0.024480841438085075	-0.0073304978875012704	0.02555479987781794	0.08933336449362576	-0.04698651037554273	0.100936525445559
3177	-0.056363004944005986	0.06242234638305312	0.08410313700620155	-0.08231785142595274	0.04007274421801897	0.09155355532445478	0.06451863077449398	0.10560464136571959	0.12375376355892266
3178	-0.15231279401048406	0.01906701262819335	0.15350159018669426	-0.016158894549223774	0.19586339871541691	0.1965288295121286	0.023448707522991465	-0.026635671559341562	0.035486629649995126
3179	-0.19554429404519313	-0.0405140838117497	0.19969717554522004	0.09653370668569164	-0.08741141868578353	0.13022869362448697	0.08760860843167292	0.0703991661476132	0.11238910474602705
3180	-0.3297002579275849	-0.10786455497311132	0.3468962702265093	0.028904637642878577	-0.045452958419544984	0.053865104718685906	0.030303965856931382	0.015052758815322849	0.03383660583761827
3181	-0.23639221507057204	0.034244270837827946	0.23885968565495957	-0.20030504280871625	0.10683912229849533	0.22701697784111763	-0.013786786476299686	-0.23283454427536163	0.23324236426785427
3182	-0.15478169292571584	0.020244233464184514	0.15609997262492714	-0.1817725673990209	0.08770321709465737	0.20182447955484537	0.04142072082924619	-0.016531334790365233	0.04459777061653967
3183	-0.12028236049799075	0.0003003316544842538	0.12028273544474823	0.22303567241257083	0.10761409555178675	0.24764027283533005	0.17044015697427972	0.11174283687102798	0.20380458459367953
3184	-0.41266897027667443	0.0721732436984523	0.4189327584889572	0.10757837404421389	-0.1311796629789246	0.16965025947890866	0.11502341091264141	0.0355816675000266	0.12040116328366934
3185	-0.25687085320581776	0.02519484880329816	0.25810349790908654	0.14749521268722385	0.008158845543748986	0.14772069769079807	0.2016267799200964	-0.04208841020036338	0.20597279590795733
3186	-0.33338145004522973	-0.09201733879544377	0.3458473389709042	0.011153318758198513	-0.18786083661273867	0.18819163225861046	0.11695771846824912	-0.11042366105065686	0.1608492860696888
3187	-0.04557102437339744	0.07401634063265362	0.0869202907443929	0.03102155741211204	-0.09726887252204361	0.10209588917278958	0.15067973781454527	-0.2378727059685275	0.2815809077914368
3188	-0.1050190819303845	0.10438862481335873	0.14807428054839566	0.007187560083646346	-0.07951807547331874	0.07984225289241557	0.16254107577752658	0.0661141003530769	0.1754727203311454
3189	-0.08973519516644034	0.0033863187222098073	0.0897990668439685	0.060746505711257115	0.0536951103365823	0.08107590782831568	-0.140610901761039	-0.057345795465599696	0.15185508207378165
3190	-0.2811697154590664	0.036163034293453425	0.28348575615124266	-0.10575205624304816	0.20712589843730517	0.23256103543606285	0.09093008694528117	-0.2066736596328558	0.2257925647533902
3191	-0.4977117633504077	0.16096174578211062	0.5230924229833548	0.05433857264286734	-0.18625450706789445	0.19401912761366727	0.07213976466646642	-0.25057591441576743	0.26075358968081563
3192	-0.3092466725633404	-0.006203355473231525	0.3093088846293057	-0.07097596830169169	-0.011115431419103186	0.07184108081032418	0.09824701441955362	0.06564079450329781	0.1181574785842189
3193	-0.3918261991036171	-0.03979763699956241	0.3938421285423086	-0.015104973649117096	-0.13573457773647657	0.13657245630887704	0.13514265903211323	-0.005948982624144039	0.13527353283082533
3194	-0.09908222706872931	0.06580446267431318	0.1189433269618532	0.07726577618658673	0.20127287133361701	0.2155939908823863	0.15055775588082962	0.006707199658964161	0.1507070813967834
3195	-0.14456698316977645	0.046457847317092106	0.15184842508287225	-0.11662874720476864	0.10561349791088571	0.1573419067366558	0.06280624946233712	-0.07705520887788932	0.09940890396106615
3196	-0.2931015240418074	0.024011594721081834	0.2940834236686585	0.11600235639535263	0.04637229039621324	0.12492772312767547	0.22377877052790535	-0.15449103378846032	0.27192722861090635
3197	-0.2608922537054668	0.010339116819239602	0.261097042074627	-0.07696297367404532	-0.06871292089179265	0.10317346952697456	0.11837933268209383	-0.02057197407098313	0.12015353729056438
3198	-0.377875946460762	0.04584111531179955	0.3806463434300221	0.09145265317984382	-0.0005201758767725702	0.09145413252869206	0.24020001071260905	0.0037973489443353927	0.2402300251953168
3199	-0.1838952766779591	-0.008381106500713463	0.18408616387615728	-0.03226816956124027	0.19687258062289903	0.19949949315212012	0.09956036729088431	0.002233147643087874	0.09958540898892576
3200	-0.13723553772097233	-0.07257078057038893	0.15524210448895612	0.024636367245292945	-0.3497970354315523	0.3506635375794689	0.07882639118182073	-0.09922876264530758	0.12672784730621844
3201	-0.1431474274783314	-0.05447123503037597	0.15316103107317672	-0.1417792616573333	0.2011209689625185	0.24607113441547934	-0.004633007133130604	0.10480636125672921	0.10490871324619166
3202	-0.00012734430358939713	-0.1393175502624465	0.13931760846246596	0.15680730862477277	-0.05763400971449279	0.16706349425866496	0.08817837603605562	0.07135659789112875	0.11343363726405087
3203	-0.12549072538764705	-0.05968286425069341	0.13896030527990552	0.15808943758796476	0.101458258370586	0.18784581035645057	-0.023059998122124503	0.039159901098557166	0.04544514679744322
3204	-0.24998335305743796	-0.06537395590880704	0.25839007511320233	0.021084398617187375	0.05934096155753224	0.06297540459275329	0.17746587866872868	0.07863919683032931	0.1941088904965025
3205	-0.17321374599528505	0.08554457407295465	0.19318611739729735	-0.03725492916899671	-0.09880449699511142	0.10559478383823673	-0.07292295165719395	-0.1672974008557379	0.18249980057929627
3206	-0.326260032200569	0.06034040838921517	0.33179296782194406	0.04815912986072751	-0.14031818313966887	0.1483526012867994	0.09700453436229012	0.13270038585879654	0.16437539990496816
3207	-0.07120743983290886	0.03726771398580603	0.08037028053506581	-0.23420325839724307	-0.008711732452659608	0.2343652289189088	0.07440729832128468	-0.12857672859367722	0.1485544384369743
3208	-0.31456051294466225	-0.11973890723958708	0.33657944413011837	0.11796630928663751	0.08419845871115919	0.14493250351817358	0.1279819488502271	0.2611101481353085	0.29078839160245873
3209	-0.23574669208857854	-0.11389805200771846	0.26181915339000694	-0.20892396154692772	0.10620833616617673	0.2343702890292405	0.04917010449364368	-0.08112428086027876	0.09486225867547761
3210	-0.11312242181455684	0.13796569242529552	0.17841304493669113	0.020008208286313976	-0.03495654642296306	0.04027764313672406	0.20284173945420977	0.27545945358921453	0.3420857814006279
3211	-0.28958551129934457	0.05138811367446735	0.2941096846102195	0.1739169279504312	-0.08142652219064957	0.1920348310692095	0.17046109255430078	-0.00038435844416439294	0.1704615258825859
3212	-0.32808892605790474	-0.022840406350537683	0.32888299981009506	0.0903604852821481	0.025990996085230225	0.09402419464120794	0.15397622091567326	-0.040458136182765614	0.15920281841366823
3213	-0.18947450188595774	0.024747022924305837	0.19108375652720438	0.10034662481430814	0.15621174099046345	0.18566516403163832	0.016939168207769466	-0.13062400306863908	0.13171774974257242
3214	-0.1419452848893874	-0.06954319521783124	0.15806555571481962	0.15846966551112593	-0.051842222345809465	0.16673407241760899	0.026323456844834565	0.012233308256105671	0.02902719778329921
3215	-0.20761416108775588	0.10683688932438379	0.23349038696418162	0.13277721429304976	0.12122950829130275	0.1797953901410531	-0.013660161167223383	-0.3275249283866427	0.32780966843244563
3216	-0.31950608575151807	0.0636973996026213	0.32579364258437027	-0.005323118893541428	-0.0007156594622791806	0.005371011377825171	0.14882233319604612	-0.04380806283463756	0.15513617639750737
3217	-0.3262356394889242	-0.07589979186908065	0.334948460033058	-0.0038410742027337207	0.07769323328099954	0.07778812472792182	0.08571265702396275	-0.007473140539259365	0.08603782542362977
3218	-0.20649770421788324	0.0780114720020354	0.22074213827717792	-0.032392885068998456	0.09088778518314752	0.09648776346558828	0.0806412417968431	-0.1725052418513039	0.19042339232540148
3219	-0.2075610342141094	-0.072086995143475	0.21972282037341065	-0.07498060327078701	-0.06259487059455852	0.09767399188934936	0.10571972610979202	0.022271075539132035	0.10804009114397845
3220	-0.20364486194383724	-0.057322205994999396	0.21155865639641805	0.22945250811925685	0.039271973857766276	0.23278904916877577	0.11529745530381197	0.03952932592872095	0.12188548235090826
3221	-0.2883036466694999	-0.06203600100600454	0.2949024552351995	-0.06281830099561471	-0.06748332692847545	0.09219619489605385	0.02417370230265385	0.12511533582813833	0.12742925544161812
3222	-0.23770267935425923	-0.05722061129241525	0.24449286723516384	0.21782330153280924	0.048443778155635844	0.22314522251808483	-0.18980719985374597	-0.03913971861884651	0.19380064677364303
3223	-0.19957282420222072	-0.2291050237027139	0.3038394708491173	0.08448452638241818	0.026754007401789428	0.08861947929274082	-0.32261585192284825	0.028789192318455715	0.3238978318949575
3224	-0.10533548060728573	0.1402261563260939	0.17538226362080625	-0.2147680131990295	-0.042166599846382435	0.21886827462211933	0.076456567934542	-0.009485614658256989	0.07704273921515366
3225	-0.08763207988361812	0.0015506147321021607	0.08764579756483616	-0.03297266440330403	-0.05174048315294438	0.06135368118338975	0.021094828747269735	-0.2356269507117719	0.23656933804194577
3226	-0.01094586801330782	-0.0010061238445805718	0.01099201126979903	-0.0040683871634407355	-0.15578326519804442	0.1558363805081339	0.24288041910171476	-0.051822519173941164	0.24834748131712167
3227	-0.3841668190101665	0.0269371172626518	0.3851100532507713	0.16614021967749476	-0.003907301438920976	0.16618615946889445	0.11409968706250515	0.05713525429112599	0.12760554796196455
3228	-0.24589265047194211	-0.014345399728052108	0.2463107509823197	-0.02145011694334384	-0.061755435820116326	0.06537462328928277	0.35085885785455634	0.014252571672394309	0.35114822217160735
3229	-0.2428784522947879	-0.07167905601459088	0.2532347323339641	0.05828031363413132	0.23571509038444408	0.2428130943590962	0.15277844310970365	-0.013160186220460536	0.15334419839166447
3230	-0.2999585605256265	-0.049772357821113444	0.30405990468274324	-0.2860470518977645	0.12832991686362813	0.31351472606821534	0.14625528031916032	0.114519347392308	0.18575599034323573
3231	-0.10806819877981473	-0.14562130946021576	0.18134029159682488	-0.05612050832829449	0.028822216881915486	0.06308907703409794	-0.06782459002643419	0.15691685809138062	0.17094758075364613
3232	-0.20901249492765656	-0.08864893363962323	0.22703492346184534	0.11178360993131695	0.20708173472029356	0.23532619978243574	0.012010470561590892	-0.029089721578912764	0.03147162697811323
3233	-0.18919509733603304	0.08362352821697651	0.20685182940319016	-0.034543257020282984	-0.08875907097837565	0.09524394619351749	0.007628230323004466	-0.04553693507621391	0.04617144522316932
3234	-0.287351247967129	0.007873221336066459	0.28745908808467535	-0.06271519941219181	-0.06815705355360713	0.09262062505954197	0.19105756376059985	0.20966138584446872	0.2836562874049487
3235	-0.2561787908599855	-0.10127660732958378	0.27547145782943633	-0.009341965768202846	0.05212899521417811	0.05295946059444033	0.0600383382044941	0.057663841261952745	0.0832449436508963
3236	-0.27295017854445514	-0.09648748743109849	0.28950239238772507	-0.14043423718197467	0.11608808587285109	0.18220378331556555	-0.05101770010782931	-0.01949091897756174	0.05461411582074988
3237	-0.30505331186971507	0.08401805079885313	0.31641200347445786	0.050145689763000996	0.09848294429123658	0.11051461676211863	0.01771254814990791	-0.15543867160424857	0.15644460678481772
3238	-0.033884151056882625	0.09440037357097848	0.10029738891509554	0.12243236143945363	0.04061705501454346	0.12899390794024135	0.15325413953683284	0.030454379973075332	0.15625076174124555
3239	-0.16874564099528155	-0.06270018994201963	0.18001779126984585	-0.01881144592086505	0.02228462826478737	0.029162907168754464	0.0015930421792986504	-0.031643991233570035	0.03168406483668536
3240	-0.3534161476072473	-0.1502855861396433	0.3840426158525688	0.07377056964498017	0.015837734066301304	0.07545151268264773	0.08013840172501435	0.22354198384256835	0.23747248676701657
3241	-0.36366618416468144	0.07471564014605363	0.3712620642987034	-0.057637492548510035	-0.018779851171139793	0.06061982643731101	0.15445659051420488	-0.12309151351762392	0.1975053393033519
3242	-0.22267807829027536	-0.08285985189885282	0.23759478447085033	-0.08379784634237382	0.16203181891810045	0.1824181717744375	0.17937520268079127	0.1758539617338666	0.25119729137526775
3243	-0.2685328296160544	0.02369862404582086	0.2695765296966152	-0.01494246118223917	-0.0771392672296377	0.07857317414301258	0.232496688610194	0.2059363632613714	0.3105873402571731
3244	-0.23950512690809747	-0.10208945637625151	0.26035545494278095	0.03674360215050327	-0.1043348198848045	0.11061576261721955	-0.1103933669422192	-0.07112528818909329	0.13132213097883016
3245	0.055958684855902885	-0.055418480462932906	0.07875647521075796	0.05488281963643526	-0.033895263179733126	0.06450591257604885	0.14231807165252647	0.02669904483068188	0.14480080287679492
3246	-0.11641652157286544	0.027702671449176024	0.1196672240028423	-0.06054504361811004	0.08693930016082654	0.10594406174568324	0.06217988178612506	-0.1555092457035743	0.16747973966492524
3247	-0.2680117823902829	-0.043166014190861614	0.2714656889574482	0.020809161446138202	0.06970329074873065	0.07274317797081403	0.11021963780987812	-0.09202734859402754	0.14358760896465744
3248	-0.18521114416057186	0.0560843959261701	0.19351647833626864	0.21510430369489494	-0.014133565031623925	0.21556813105969244	0.12324117746515005	-0.19323187831227662	0.22918757954803548
3249	-0.18296781646540675	0.0020793647712551698	0.18297963170793272	-0.015335136757894791	0.23488439949139275	0.23538446750755562	-0.018541511012611825	0.2821191617486981	0.2827278002892869
3250	-0.26582681502894273	0.1215633435713223	0.2923038523329295	0.06052851136996659	-0.09311398606689697	0.11105816084345381	0.13413393785814948	-0.13815900044948504	0.19256121803347295
3251	-0.04677665459452429	-0.13765830842156368	0.1453886697529824	0.06047052940656339	0.055489296309734704	0.08207159637572298	0.06203844354243639	0.04063232890644557	0.07416033056513192
3252	-0.09055597979833041	0.06215753484093788	0.10983598961514404	0.05081802800232535	0.022300022153267905	0.05549561206150773	-0.06068228011379758	-0.2313802808300773	0.23920529567050733
3253	-0.1753237692770089	0.17954214110465078	0.2509458198614597	0.0742627891366627	0.10891495663027606	0.13182347904729017	0.09438631713609458	-0.20050191893476757	0.22160730213384108
3254	-0.28361353233305464	-0.0072078124744804975	0.2837051079608894	0.015878498630176072	0.03923846247518038	0.0423294655785381	-0.027108143290540797	-0.042586898621452186	0.05048262440537673
3255	0.10547952597224082	0.006869605446411735	0.10570298897532651	0.0938576536256076	-0.19602842450538988	0.217339371394531	-0.09318439097215582	-0.23426789883928598	0.25212056470551053
3256	-0.16978676028197048	-0.04510665734512146	0.17567627757866885	-0.11566777134837479	0.028196271917839664	0.11905487423354269	0.08174589576834025	0.03934319205591131	0.09072088092670107
3257	-0.2264902362050431	-0.03688411366876096	0.22947388726682236	-0.004532501542515424	-0.026665011603190503	0.027047484430741224	0.03395621607281336	-0.08509601648912289	0.09162072163163017
3258	-0.05431679148984095	0.20978407211929784	0.21670180145237744	0.08844973053611212	0.2359169922791557	0.25195273778618493	0.03502399647353776	-0.23928175882304326	0.24183142979031372
3259	-0.13474384984978777	0.07589967589490687	0.15465014023043774	0.16407806281538861	-0.04223866733778948	0.16942761202272505	-0.08219518369671847	0.17140223862716822	0.1900914927852954
3260	-0.20267884943102862	0.184083624172053	0.2737982773777133	-0.006492705692573163	0.05547071807687945	0.05584940278261722	0.058684378305830856	-0.13597769344630772	0.14810060557647936
3261	-0.25053708311011924	0.08713717447724093	0.2652578315322734	-0.09341140342519753	-0.07824614309720375	0.12185298190628366	0.30170201040366673	-0.08837479153416436	0.3143790814610941
3262	-0.06722362781609677	-0.05876561957970574	0.08928837651869248	0.014774027533875874	0.10020828231390885	0.10129151856831736	-0.06526046112054046	-0.09127744508198889	0.11220739621950537
3263	-0.15706666875684688	0.1064156852041061	0.18972147082455498	0.12627660819202194	-0.05738609771589514	0.13870452763893357	-0.0787241885882868	0.05300917092994042	0.09490769237297778
3264	-0.24206686841013103	-0.13472887531327432	0.27703472458352135	-0.004375502143046808	0.16413009165926867	0.16418840399700504	0.11278822827192403	0.12755028063910398	0.17026525930980113
3265	-0.29748138559263604	-0.005491921202396524	0.29753207553574446	-0.059154251988185115	0.1407593402369965	0.15268404432761218	0.026024828059450104	0.29473464231686963	0.29588139694339866
3266	-0.08753104174900894	-0.17273689696641223	0.1936484413654075	-0.0376434985445693	-0.10248417486343248	0.10917893148457532	-0.06777890964359534	0.009601384457527434	0.06845558542570439
3267	-0.06967604323571412	-0.19911444257900976	0.2109533413922019	-0.15107090892971686	0.022662412351074326	0.15276126622420008	0.1482526348664968	0.2597190136725528	0.29905318892782684
3268	-0.17012833966819813	0.053165592725783535	0.1782420607155945	0.1258517480417428	-0.01378586175830226	0.12660455153580116	0.04378708423584081	0.003554940312362589	0.04393115462289922
3269	-0.16790405186912222	0.06930236913758803	0.18164412735387678	0.02906316772183203	0.06480790632110002	0.07102627992336227	0.06974863112492823	-0.13712459213824588	0.1538441591770113
3270	-0.2082703862299241	0.09084220573718726	0.22721984975692422	0.06541652529756753	-0.003361921050262774	0.065502857152612	0.16761201159649472	0.050597400672069574	0.17508250451199692
3271	-0.2345757718983919	0.06866565034893293	0.24441923880817626	-0.006931302814116903	0.023667199044262184	0.024661290909068604	0.03951134300826813	-0.16593577781326485	0.1705749940196693
3272	-0.14232733780408446	0.03353374914215857	0.14622442825303572	0.13538467129920692	-0.1753056443622053	0.2214973547653387	0.007049902944572052	0.18695644612587642	0.18708932059191838
3273	-0.26023076736302114	-0.15984869479937563	0.30540408889111287	-0.04230939433565095	0.10476181933192999	0.11298284665729376	0.10869607341275005	0.09818362442194402	0.14647477762392852
3274	-0.3081307447570691	-0.05997328875422598	0.3139129676017603	-0.024374033729356707	-0.15725020731844527	0.15912800263289248	0.25379375057810327	0.01669723881154223	0.25434241804392393
3275	-0.24573823094650832	0.1798319041350901	0.30451074183609955	-0.09522602225796045	0.028441683179454346	0.09938271810105635	-0.14254086335998906	-0.2002592637016319	0.2458081984510094
3276	-0.1381838747947441	0.03960699026623722	0.14374803279085013	-0.2746508290476089	0.12406153304453597	0.3013707714392678	0.1386158131017029	-0.0147734122905493	0.13940085133367294
3277	-0.0006400280658828606	-0.006535688263089381	0.006566951880241094	-0.15667868893361808	-0.1844555253705831	0.2420166366299955	0.05870354338228016	-0.08951832473871094	0.10704969159068396
3278	-0.12099790516296471	-0.051078890688448036	0.13133752749229075	0.08302025193657575	0.014792795317061824	0.0843278662418598	0.10215056373411653	0.06810860832311856	0.12277426521429391
3279	-0.19563977423430107	0.05980182648975821	0.20457560879527997	-0.08506403723655225	0.16548617048991424	0.186068705198909	0.024593651843030355	-0.06949191197890488	0.07371549051223938
3280	-0.12228019667067816	0.09652366292149572	0.1557859557264462	0.1082086389433039	0.08067923757301161	0.13497499367410526	0.09413188119600638	0.04951372600687258	0.10635986141671447
3281	-0.16987393019588445	-0.08265965713644202	0.18891736573991916	-0.04614967899257843	-0.018310089350248162	0.049649292473630535	0.09390236788661799	0.055230137468287234	0.10894045520136057
3282	-0.19140059587456698	-0.003981082682755067	0.19144199414043472	-0.05427115729150339	0.005957375589075893	0.054597150453740896	0.2932025149200246	0.0772965119241312	0.30322016013297104
3283	-0.14041377593844123	0.15218198962929688	0.2070637255552556	0.09022485748671698	0.08120786838221618	0.12138880836255761	-0.0005659866346256183	-0.10317623696932014	0.10317778935420102
3284	-0.09243191705049782	0.02104957339712162	0.09479843790817927	0.03985812254882629	0.1588854991756581	0.16380864379334598	0.046764038791912044	0.02750904928604208	0.05425516672864757
3285	-0.1596241339243448	0.18852921346702817	0.24702859846907085	-0.044448892050582375	-0.1031149287380242	0.11228709869424952	-0.09770429664852645	-0.043954193117761976	0.10713589816777928
3286	-0.2598966120464939	-0.017246882424241754	0.26046823972722927	0.10407658491106796	-0.12704166122305757	0.16423008011038923	0.14588804282326795	0.09970746824645292	0.17670568825853084
3287	-0.030664567725422556	0.08345620331504203	0.08891149298908807	0.2650940552101524	0.08456914352023026	0.2782567126656761	0.16651320072124384	-0.04983435586356278	0.17381055502692996
3288	-0.27929638675607227	0.030223560168550774	0.28092692153700666	0.13321293589644634	0.1458951071141361	0.1975628218314265	-0.17431183920903548	-0.04906276476743767	0.18108498605644135
3289	-0.1660674366046511	-0.10990686942017831	0.19914294726699194	0.12620167776887964	-0.009135294826532993	0.12653188168697962	0.10507088163050923	-0.009070621585297405	0.10546168186861114
3290	-0.325631704413164	0.07802700568432154	0.33484954910389736	0.033065761924411234	-0.12421273669249461	0.12853851005936254	0.16830801755341301	-0.0066424882283224965	0.1684390436407883
3291	-0.0425249892487556	0.004244892574226234	0.0427363290839714	-0.08707692933342429	-0.13013319182876723	0.1565791788127684	0.19883477310446956	0.06599730646721835	0.20950157864902555
3292	-0.20289928082443293	0.0017212052093341693	0.20290658122999541	0.035838954383215875	0.03861392466452276	0.05268269003458031	0.1415611220821342	-0.1251321621818408	0.18893810970118075
3293	-0.25227115662152283	-0.06541237544635548	0.2606137281969157	0.08250491383207877	-0.0727246464704412	0.10998152122374648	0.08548656661512372	0.0001075543695131684	0.08548663427451325
3294	-0.1510536424651641	0.015564966471150464	0.15185345265499123	-0.0934848886456293	-0.13165621912639977	0.1614706922006105	0.1473441299340564	-0.22076508392149902	0.26541950739327846
3295	-0.2701594860004066	-0.05080903796310976	0.27489580974387484	0.12153785876648615	0.13357688768628967	0.18059411960941024	-0.01813341585921915	0.09314374643773154	0.09489245634495826
3296	-0.23050225774681643	0.004031930279737039	0.2305375181790601	0.08650511016009449	-0.07257456164892083	0.1129167883104328	-0.023550246936633552	0.05343540047520009	0.058394829862937626
3297	-0.2011321892660914	0.1644762709555371	0.25982032496787094	-0.10335139351483519	-0.06146333048516713	0.12024662796015193	-0.149406003434801	0.02513255096199318	0.15150511205968253
3298	-0.22575954751976424	0.04341292721501125	0.22989574929890408	-0.02797134072118404	-0.09719840326173629	0.10114309417044584	-0.054903782996694725	0.01703794075828759	0.0574866663899644
3299	-0.09381531491241228	0.003032741897705453	0.0938643214194466	-0.10762862665869591	0.01029531659764979	0.10811990945373008	0.07650212453955309	-0.05408479048081479	0.0936895918467944
3300	-0.22023867204295774	0.026930883635483755	0.22187912284988295	0.030674149641212324	-0.10666838204226714	0.11099120318172312	0.012283737627213161	0.040143419768576605	0.041980761794068955
3301	-0.020366903315186806	0.281246918954483	0.28198340407201217	-0.08313617358852915	0.12175288712879465	0.14742926738995574	-0.06796098383999438	-0.05218905902939687	0.08568776579462116
3302	-0.18778566102320624	0.0945619906646669	0.21025086103126203	-0.06237419701297598	-0.10882756136163393	0.12543515681392414	0.21449759106369476	0.09117898433638047	0.23307257186709454
3303	0.01958254163236386	-0.071089375915646	0.07373720434664778	0.03918064089004433	0.023775590254509833	0.04583013541879357	0.0008350056060569529	0.03250538000626914	0.03251610314465908
3304	-0.19189046584211983	0.14241706090497439	0.23896562538975544	0.027063453500604996	-0.12002280977218661	0.12303619541009021	0.19814406863321826	-0.04934583963855047	0.20419618954368138
3305	-0.2963768786272999	0.215170825392387	0.36624819219335725	-0.11159328743440465	-0.06936814646930535	0.13139635286036158	0.2783260429370359	-0.13111133339232334	0.30766145017031576
3306	-0.3524810897570667	0.020921880871160738	0.35310146379690405	0.052371419547307625	-0.04607138875913028	0.06975197809091174	0.2050169843466346	-0.03559066441918967	0.2080832988598258
3307	-0.24297044602108522	-0.1212364943334387	0.2715380732014334	-0.1114932133058101	-0.020734082958637837	0.11340475655540443	-0.011860211708430494	0.0007471700413275677	0.0118837235258756
3308	-0.14339502733823514	0.10540144798918795	0.1779651626120986	-0.15697530580512728	0.03980247452581376	0.16194284056725472	0.07418941225486592	-0.01124331976743348	0.07503653197020241
3309	-0.29418071892695313	-0.11457811520421524	0.3157062556746848	0.1277242466393024	-0.14376355464097496	0.19230559748116	0.15253798240843608	0.06241201135876407	0.16481230305739575
3310	-0.215935691454345	-0.03406531320144142	0.2186061948055873	0.026187353064031114	0.03738681180048085	0.04564593253625994	0.07767311506681765	0.12892227249934157	0.15051267438517454
3311	-0.1691717015243058	0.010973713891601013	0.16952724557782303	-0.14243072701910964	-0.044337116997948324	0.1491720213139243	-0.09784244221342524	0.10215800575840914	0.14145459214469713
3312	-0.21282089138303756	-0.1841770565320431	0.2814496757181967	-0.03203498027438707	0.02037009917638888	0.037962888478569275	0.02808249124045587	0.1776765841239718	0.17988216937827137
3313	-0.11779158819217359	0.035379828664420174	0.12299020499681401	0.01307925498253079	0.1088667093593952	0.10964956597105656	0.09605198417092929	-0.12088226182449244	0.15439723082677875
3314	-0.14796827694203252	0.03624967193078207	0.15234385349033075	-0.005131085660506386	0.18623602257377608	0.1863066937717362	0.18557091500800502	-0.2694680931387882	0.3271843787786374
3315	-0.342684599836757	0.12193596697657638	0.36373220232444503	-0.0368350887673431	0.09609449139516989	0.10291246300130236	-0.056001362122516184	-0.00865651311604236	0.0566664607938894
3316	-0.08257093591213219	0.033029561960644195	0.08893206070207456	0.03401319341549582	-0.027171169249961172	0.043533547578045645	0.2739143238955706	-0.09742010407376846	0.2907227777676036
3317	-0.1669788542863844	0.09732785855987201	0.19327351042148544	-0.02703646354769744	0.02258862360211027	0.03523089946912775	0.0857463577000437	-0.30829678894959817	0.31999898114752945
3318	-0.09685628800298206	0.07713716888088232	0.12381955963689406	-0.04858690707580332	-0.04513671694226676	0.06631749961751467	0.28045736129295235	-0.17747746969192857	0.33189544099257373
3319	-0.1312332438949466	0.06946108614629293	0.14848234505089575	0.03206202694224623	0.007054628998861027	0.03282897138134081	0.08341374190189547	0.17519831306817657	0.1940420089568515
3320	-0.29143187021157035	-0.04754305133355818	0.2952843996981875	-0.0255956325678057	0.0224875543591351	0.03407090412068884	0.22709134107407006	0.004473342433363222	0.22713539570781507
3321	-0.10094344603184865	-0.11932014566767946	0.15629099928959758	-0.15530616774057648	-0.25231727546633265	0.2962836702165971	0.05248897000053285	-0.12835349283316458	0.13867123383813265
3322	-0.273195164248214	-0.07008798754841719	0.2820424148371938	-0.09899967509701864	-0.02610193704407754	0.10238284420140047	0.15296833622686126	0.13262938630063809	0.20245954163362606
3323	-0.35274202060470955	0.017432515836398793	0.35317251550577894	0.05176379662749105	0.020419775166070516	0.055645825172470256	0.04025314111118403	0.04053338000335441	0.05712504060228951
3324	-0.2936096723147961	-0.2218662205459663	0.36800986331367985	-0.11687194758935238	0.09535711943250387	0.15083776834663504	0.2136444981471664	0.21125492137903568	0.3004540121140291
3325	-0.14068491872296787	-0.08879953612853976	0.1663658738225238	0.057693636813643534	0.16023592262933248	0.17030592071228184	0.08800644470972675	0.24081952062142073	0.25639652069163704
3326	-0.2936985454074178	-0.0018410961479522732	0.2937043159530671	-0.12069342322647397	-0.11121405804115282	0.16412028855722158	0.10754859209780968	0.10031568636706949	0.14707119566222782
3327	0.04188787019886598	0.1399614420316606	0.14609517078048453	0.04016905705966173	-0.024679788013960306	0.04714493696545132	0.05268677183980619	0.12253618302640375	0.13338295272477707
3328	-0.23338457052458528	0.07341810999415499	0.24466012473237023	0.11781291623388528	0.04967177857884768	0.12785604725126823	0.35532703676299277	0.012690593292590818	0.3555535883842085
3329	-0.287269630342091	-0.09678913643195906	0.3031368955573142	-0.010175486213044108	-0.11631612162465492	0.11676035572690485	-0.0053775043861687185	-0.037242836133741415	0.03762906319200598
3330	-0.2743210100028384	-0.01823261805818571	0.2749262535485344	-0.11969569820969543	-0.16635275619653817	0.2049397464234094	0.07595829141304666	-0.044266427891612156	0.08791574758069579
3331	-0.25921462634919823	-0.04951238292528476	0.26390092568290563	0.00670634656135882	-0.09180333323333452	0.09204796074303717	0.020700822569519804	0.04444924587049902	0.049033249061334036
3332	-0.23433497821915789	0.04660947078946255	0.23892535400046383	-0.11620607939613527	-0.07903312543726185	0.14053500562138552	-0.07465908345071667	-0.17556167295235497	0.19077704199282136
3333	-0.15259287424823142	0.05272586857838057	0.16144535449705955	-0.06650400600007142	0.20341611209657257	0.21401144239162287	-0.019013075932120725	-0.01295648071081329	0.02300798663095633
3334	-0.16905215864925122	-0.10055730389502046	0.19669876387666269	0.011145795077241095	0.092338455327631	0.09300870432490048	0.09441710894705986	-0.01928987150488846	0.0963674717142464
3335	-0.1425536567310615	-0.14810481989923524	0.2055640599053789	0.0968587635763192	0.08519006846877625	0.12899212319846542	0.14597317280638616	0.10758882418373356	0.1813381434458879
3336	-0.09108405233876392	-0.11506019462429716	0.14674860468649037	0.05304420605493358	0.0042792817116046895	0.053216539233264	-0.08811478148451701	0.06911131900246696	0.11198477186798629
3337	-0.20273800876801149	-0.022082745254295166	0.2039371173601912	-0.11943456957462657	0.08704698235971738	0.14778969364407404	-0.001529743029245556	0.08989124201714445	0.08990425743601001
3338	-0.20904238022978539	0.028775349289943592	0.21101359543615295	-0.21638232190703138	-0.00881988833683875	0.2165619995847666	0.09598313318486931	0.022659528125974923	0.09862158014793826
3339	-0.2294743374056345	0.04671839614358205	0.23418172444916288	-0.11599714034594656	0.009466885489343017	0.11638281011088175	0.04480000402119842	-0.07224984375968649	0.08501223608162829
3340	-0.2561737585227205	-0.12870659010554164	0.28668864800032284	-0.035045235038631384	0.11510110559729454	0.12031804938841249	0.0731870911734595	0.10772355511573374	0.13023330849365994
3341	-0.2309574443059117	0.0021706697405255355	0.2309676446765666	0.08708652099807991	0.18407017294263303	0.20363175269755904	0.06241858334836902	-0.05564441259262717	0.08362045323959812
3342	-0.19316363830802016	-0.08432235782948896	0.21076634265061397	-0.04400699208270471	0.09373826367248665	0.10355422458065082	-0.017730257693425806	-0.06237346339133685	0.06484451382581045
3343	-0.11184386568407002	-0.15251299196104542	0.18912763681721984	0.17948335231891813	0.19478044209851378	0.2648654269317333	0.08133591241965807	-0.16303300551788732	0.18219575060174636
3344	-0.23298252183239015	-0.12611461812515368	0.2649259375452572	-0.07278171770396419	0.013088344568938324	0.0739491933390405	0.16708956998623553	0.1487282873196265	0.22369404964641879
3345	-0.1979089371362774	0.0023671397668425897	0.19792309301616823	-0.03018877148950609	0.037574225740092414	0.0481994228597505	0.18483785019614227	-0.02353468407395154	0.18633011624424067
3346	-0.3883711556565426	0.02507255628259554	0.3891796341338308	0.11513166772057286	0.011820151127503247	0.11573684324707242	0.2442466167687306	0.05498064855685631	0.25035830627064026
3347	-0.22479044603256557	-0.018734730521338283	0.22556980018439288	-0.013990584286584338	-0.24119850980209503	0.24160392707783404	0.0032678450754824186	0.3535091925699789	0.3535242962554565
3348	-0.10119556564247627	0.05044508624473417	0.11307187639700417	-0.10316659113457369	-0.043187039917690434	0.11184125331549394	0.02647231107176814	-0.14806137503688405	0.15040928838104808
3349	-0.21402408447827337	-0.06759616878830337	0.22444498384151934	0.08180316541975001	0.2161472170868609	0.2311090161094663	-0.09443599570127947	-0.08420896107495049	0.12652788787225763
3350	-0.11574663885548038	-0.026470344090498626	0.11873484544399927	0.14115150215245909	-0.08999925120821994	0.167402544120261	-0.004734936846301967	0.030406632340009215	0.03077308754738403
3351	-0.4532164719728377	-0.08801927034005719	0.4616844836235046	0.06478199678038005	-0.08061068433581352	0.10341561553238147	0.12961139344686878	0.035785975746623004	0.13446095853955864
3352	-0.301654098728582	0.06292171275615072	0.30814661642783076	-0.15107559275281138	-0.16223739767747283	0.22168628268517604	0.10080238961301405	-0.06116477215317774	0.1179078076475177
3353	-0.0709292080048948	0.08743839023287363	0.11258962933910886	-0.16998729279333458	-0.17822232490672052	0.24629022880813506	0.1580642842288229	-0.15335105741112073	0.22022911877832815
3354	-0.09739500417971352	-0.04045571628954788	0.10546303532359953	0.043118615594302634	-0.01392126055723165	0.04531022518451626	0.032532247194205624	-0.058537224124062016	0.06696979704057321
3355	-0.17466935012882334	-0.05808462681550678	0.18407391381377802	-0.043685610982929786	-0.0511968010655257	0.06730189481949887	-0.08280556621534958	0.2405917516373873	0.2544428280620047
3356	-0.1982971809787354	0.03293114507670586	0.2010130152506956	0.010896642560403094	0.09081780455643454	0.09146917756020294	0.03976845191237548	-0.13063808655469028	0.13655709218556783
3357	-0.16511968283739883	0.01598005061459142	0.16589114406130331	-0.03267478199345539	0.09395892809763863	0.0994782466048586	-0.14299495069701468	-0.16603405284436612	0.21912293953113948
3358	-0.25334404310137876	-0.056881334374118915	0.2596510935373344	-0.009188050744722877	0.031065977159766982	0.032396222208442245	0.23756557163277905	0.11159045666577533	0.2624687235540367
3359	-0.18024241465816543	-0.008599391878778295	0.18044743717351833	-0.04635824255385583	-0.04550422577075918	0.06495938127536587	-0.15486422876029507	-0.11932327664639221	0.19550185088421146
3360	-0.2014298075734476	0.06048951337096707	0.21031630608902518	0.0776321077665836	0.06358274913851696	0.1003469488539339	0.25716576201241476	-0.09032001450406818	0.27256546767967693
3361	-0.28927943556809016	-0.049828577749682336	0.2935395697400079	0.20943344549872273	0.1465167771883663	0.25559642816583306	0.04985601009272923	0.08761841649815087	0.10080976466597745
3362	-0.1741305331595463	-0.034448845455734865	0.1775053957818211	-0.08707403087956275	0.14732085850058313	0.17112954801250393	0.18134946751684386	-0.0643112156656269	0.19241507692754636
3363	-0.2214631141656421	-0.11214190135704351	0.24823721915924918	-0.09656554016551104	-0.009100312593697866	0.09699339790294978	0.04065221195566026	0.24096436808509292	0.2443694519033344
3364	-0.1688070042410724	0.024067357764441435	0.17051405335222974	-0.041185280279373446	-0.009010122516037472	0.04215933608875444	-0.05275216755577387	0.19056227938908626	0.197729040628322
3365	-0.139714709413177	-0.039219566733904976	0.14511503864590922	-0.11107838914138528	0.01684131407523318	0.11234784552462795	-0.0008391115032077338	0.05363839642148881	0.053644959490930726
3366	-0.21820044946670245	0.16930495566832615	0.2761803833752949	0.015692224856329443	0.20223443436663244	0.20284233375834881	-0.016603841350072417	0.0978370050252435	0.09923591638055194
3367	-0.18052550983204102	0.0636997731805511	0.19143437727684126	0.04222998352058173	-0.06855262597400211	0.08051604831386122	-0.15058663737491362	-0.060177684028608	0.16216562216120503
3368	-0.2224679311378279	0.04884945407015881	0.22776797305086136	0.07467799468482411	-0.03508831539050913	0.0825105615487524	0.0047982055293736055	0.13921540802503293	0.1392980710845578
3369	-0.16225770777438667	0.02720797920564685	0.16452306180184337	0.07140270204395478	0.11038380372269854	0.13146455789857975	-0.08055822156105286	-0.009466636274203997	0.08111254072847031
3370	-0.1849721042807343	-0.14760097902238647	0.23664473028235766	0.05133632717691799	0.15420874339859542	0.1625292436104636	0.16059744179748806	0.01595797510210481	0.16138833688112955
3371	-0.3451923441615452	0.0950817489025461	0.3580478926653661	-0.13862771317724004	-0.047062769685328576	0.1463985899904962	0.2632111353646503	-0.24322982387943667	0.3583864520379782
3372	-0.3042934206387119	0.011192938866816578	0.30449920808515146	0.05326549022963582	-0.05079849684473729	0.07360502517551512	0.07802993366404111	0.03143666257308869	0.08412451664853055
3373	-0.1279534125214902	0.04767491897472176	0.13654659891458643	-0.17107648723424265	-0.002683324506580297	0.1710975298325946	0.05545153637025766	-0.16142048445601462	0.17067936514950033
3374	-0.10786385980428628	-0.10732794112503093	0.15216405356724969	0.05422928804061982	-0.17557229083222076	0.18375648285017437	-0.2400994758905334	0.15387966032762948	0.2851783795897849
3375	0.040277200336708764	0.04343652851254917	0.05923668522279813	-0.070536455438738	-0.008705232034860559	0.07107160199856082	0.023077956756893808	-0.0010373251553822235	0.023101258224413865
3376	-0.3489903010367629	-0.008141297239292711	0.3490852488124768	0.1269491103123298	0.13963786601445985	0.1887188656021552	0.025718213920370808	-0.01868792731770186	0.03179096026680638
3377	-0.15681691909802734	-0.10910887634562592	0.19104002987018803	0.12077932317885805	0.005739992269077143	0.12091564174577293	-0.11721952288751689	-0.03162651152595623	0.12141109000943258
3378	-0.2493105555879616	-0.1270269057044963	0.2798063399932837	-0.0452605973694444	-0.06223740863531316	0.07695464058702314	0.25388749898922575	-0.03894378379967802	0.2568569260106493
3379	-0.10166652699013537	0.09485913602032994	0.13904797156650428	0.19387895483451617	0.04521286056847727	0.19908101840333478	0.12325840879310465	0.12535940572939497	0.1758056197709139
3380	-0.17909376168088895	0.27505464473268304	0.328221926540616	-0.04751662845236565	-0.009915645542677952	0.04854018959592344	-0.03769600035251745	-0.03462213887373265	0.05118281882398648
3381	-0.06809296494735123	-0.14709064147042514	0.16208734893106974	0.14093791296914276	-0.08502259361941025	0.1645974991847356	-0.14663002915451898	0.026074533527696793	0.14893034193387883
3382	-0.10148272892891477	-0.06497730939085128	0.1205022614166805	0.08135793312946388	-0.014204919281918946	0.08258869786420023	-0.022155944087633033	-0.20711228120202527	0.20829398186966688
3383	-0.17991294137680264	-0.23793795530066889	0.29830041409209596	0.0021382232307729466	-0.006472310232544863	0.006816362543976226	-0.005457189653870877	0.1001016815776772	0.10025032455606811
3384	-0.4377336413959524	0.20147700136164892	0.4818752150582577	-0.03242936285546258	0.048200319253559484	0.058094185176799866	0.022610018863091972	-0.018802298365467172	0.02940645127881677
3385	-0.19865072983955073	0.03560952907941048	0.20181712273006855	-0.11553735521971906	0.027314347343086545	0.11872217156852513	0.020345592709033366	0.1897151197671436	0.1908029606975309
3386	-0.2544863069152896	-0.04120124254237123	0.257799966629979	-0.10469292005220888	0.005616238428864014	0.10484345302949559	0.0972538232893379	0.10239558916388168	0.14122026350567474
3387	-0.30612262799799683	-0.06571488873507048	0.3130966463791375	-0.019450327489385785	0.06009531972869189	0.06316456833334698	0.07815653089429124	0.14535293381504777	0.16503308362286623
3388	-0.3922055999043732	0.0022072874371299395	0.39221181103350183	0.1367342359435995	0.0112727682504694	0.13719812893443092	0.20102673573273222	-0.06123323232172446	0.21014579991026242
3389	-0.15077713116376296	-0.033664930337723956	0.15448971103804415	0.09963420885186408	0.0031377935806194994	0.0996836060849097	-0.02480782634073794	0.09574100899666706	0.09890282630669406
3390	-0.2510238984391286	-0.10461963361133853	0.27195268949681056	-0.07698198430514576	-0.12276921072418369	0.1449086091624536	-0.040636345337759214	-0.004344473068947734	0.04086792151133255
3391	-0.2326296959408669	0.038996548902665545	0.23587561607732618	-0.0293011452725717	-0.0009698377200177835	0.029317191193692485	-0.01770239573064203	0.09496994745343501	0.09660572309088349
3392	-0.2717240065735977	-0.10971161148377237	0.29303681243621044	-0.20365936280134622	0.037314553011128744	0.2070495397799056	0.10662938792302008	0.08052335035238985	0.13361824845735565
3393	-0.3937353565468881	0.08223216664582324	0.4022308543938065	-0.07818875543497479	0.007744299126590625	0.07857134112023552	0.17130959312990088	-0.14753244360908124	0.22608139820781123
3394	-0.2887428936885468	0.07954268513335275	0.2994987435931228	0.17052764986999405	-0.03184390569847334	0.17347539796846279	0.10588436602972957	-0.016254064333055263	0.10712466371877602
3395	-0.08926023590358328	-0.14355242927391473	0.16904049711239502	-0.012587757767178473	0.06291691872093276	0.06416377721847133	0.06535327552892019	0.07328891744235089	0.09819529541801218
3396	-0.24158636734966865	0.09611240630419308	0.26000301447250823	-0.016216267952085847	0.18380784469052955	0.18452179035569669	0.05525463407464304	-0.02590099829074418	0.06102406327982295
3397	-0.13922441522219098	-0.048982736902628866	0.14758979066464323	0.027901320086290503	0.07187508367686933	0.07710065704074516	-0.08687620755345826	0.1257208425417932	0.1528175568718788
3398	-0.35210909685489505	-0.0042989715093354865	0.35213533938531066	0.008013169487938019	-0.12219222382468904	0.12245468732745729	-0.04138412792835219	0.00418360026383226	0.04159505446032926
3399	-0.2671925567718152	0.13285972403800023	0.2984016901187278	-0.10108707730625541	-0.03207630041191685	0.10605416656801558	0.11872900430623089	-0.009740000976980828	0.11912784763681657
3400	-0.26554128693543483	-0.10460476942336625	0.285402054746357	0.03673094289613755	0.04247761644954309	0.0561561222421368	0.285614132256701	-0.030585127315658298	0.28724707580350284
3401	-0.15245569416985744	0.042113218131918546	0.1581652990584207	-0.08133729670759915	-0.08290598453042315	0.11614283493465614	0.055956044143847763	0.019404465370379074	0.05922509731978902
3402	-0.33209488118899205	-0.038742202015014424	0.33434707764373073	0.14417921941249076	0.04422363292177198	0.15080907472428437	0.13724431590745337	0.022158366523897206	0.1390215647153787
3403	-0.23745339847930835	-0.06023346019026551	0.24497384794272528	0.14673987356536883	-0.15698756903206135	0.214889942353235	0.14488079082200658	-0.18592502018228113	0.2357086266537389
3404	-0.11856386071097653	-0.13125016780720772	0.17687282328303586	0.05041182264481655	-0.04781487757776933	0.06948103611885409	-0.11588517259679988	0.041440677966101694	0.12307194244863548
3405	-0.18297558566837446	0.044665005988073034	0.1883481555805611	-0.0051596332719026205	0.05359689077828173	0.05384467027106384	-0.005285801593768851	-0.15777769252748883	0.15786620904356793
3406	-0.1772874874673792	-0.0033830665059271623	0.1773197630031116	0.020702964441440836	-0.012737688470063027	0.024307641683716262	0.0666649899250959	-0.05296145807134247	0.08514186351469942
3407	-0.4415320873665984	-0.07364786526477925	0.4476322064288544	0.09635189468981632	0.06345018092001395	0.11536729635862997	-0.07987286057340136	0.018637506130846596	0.08201847652178963
3408	-0.16555618247581524	0.024400030983192378	0.1673445878059586	-0.08712542784042893	0.1792236806817412	0.19927861875647504	-0.011707395776858493	-0.20553998151678615	0.2058731335502445
3409	-0.26593327846742626	0.060181928463619	0.2726579782622064	0.06248901796249026	-0.18022111018866474	0.1907472828733119	0.15442436333763643	-0.05683747130891396	0.16455206512537593
3410	-0.14941072067634473	-0.04454866113698701	0.155910700922428	0.13886184869471893	0.15112293255618436	0.20523341289199493	0.16384366871143818	-0.16671857275587126	0.23375164230134993
3411	-0.09106006891850855	-0.030022569512339482	0.09588165012955703	0.08434249716224214	-0.11430074735708533	0.14205040539875652	-0.07508361621222595	0.060393564890436714	0.09635835253718399
3412	-0.09955541050696817	-0.22816145576279484	0.2489355933911596	-0.10237611583529528	-0.12113947997461097	0.1586053047726997	-0.1991619319502692	-0.00870544755856015	0.19935210045384147
3413	-0.16769210802923462	0.22853802290926908	0.28346123369971793	0.11910244515544156	0.01733691002159176	0.12035763744400159	-0.043957115580333425	-0.14053980419882736	0.1472537421405226
3414	-0.31012947699192206	-0.1439030350890575	0.3418894207300448	-0.04461946849309832	0.08842773139575144	0.09904726471945483	-0.18500610347328098	0.08179220770639899	0.20228006220053688
3415	-0.043330182286148204	-0.04335562243942927	0.061296122993719386	-0.09213989289067168	-0.12598894768285396	0.1560864337478993	0.163648721174742	-0.20643342512838112	0.2634305657139342
3416	-0.12162657259746629	-0.08327612579315997	0.14740399007124924	-0.017338682878420948	-0.08077754283581275	0.08261743974821546	0.011496322414686868	0.008402419039328644	0.014239595316402225
3417	-0.1617112256012075	-0.020216525978164018	0.16297002303512875	0.08824063728313344	-0.045038310769745245	0.09906997277240803	0.10376589468071541	0.15112653730685863	0.18332100582653002
3418	-0.10869115475383762	-0.0902274957733604	0.14126134685487907	0.08579670718377798	-0.020106889412130784	0.08812129121506672	0.0017064301420849403	-0.02612517928650446	0.026180849806333974
3419	-0.11873468911815513	-0.10716366107305678	0.1599436671286673	-0.20182275347413237	0.07606161352818772	0.21567983881761363	0.00895682553189334	0.07752763616748087	0.07804331549419248
3420	-0.2089431785774344	0.006063770298674422	0.20903114883738436	0.039965732847344566	0.08781801648219946	0.09648452632880142	0.0012369043710205366	-0.11313856176849241	0.11314532288816018
3421	-0.18730331913947862	-0.0019404855048016916	0.187313370704442	0.004546751403180989	-0.1856889207028715	0.18574457790234317	-0.14097941758901372	-0.10267490000504882	0.1744056514989818
3422	-0.17328391834010123	0.18375898009596625	0.2525760858062548	-0.09205340160758659	0.0073494436117986835	0.09234632136111666	-0.13629587245645408	0.09947278282040989	0.16873470114562217
3423	-0.374079775513624	0.14714518339958224	0.401979332113008	-0.04563552400100528	-0.03312377481779341	0.056389586884691874	0.20877855153401564	-0.07752639002153329	0.2227079359394553
3424	-0.048818296475139245	0.010781679124806834	0.049994706474634776	0.01302867309475321	-0.018162644992587403	0.022352359959	0.0768117470041543	-0.0028025162491105066	0.0768628556271281
3425	-0.12101223186992152	0.04497732379401339	0.1291004257073197	0.0635890316319313	0.22168275952823516	0.23062265893866565	-0.09312022176831047	-0.011320732419025386	0.09380583502470673
3426	-0.11575189980779621	-0.09281187969821955	0.1483662607274001	0.04551490212230806	-0.0035135902862152625	0.045650319077775	-0.011024629297566771	0.10728220017653818	0.10784717393547026
3427	-0.25248085387389707	-0.09095572760259327	0.26836453930541815	0.0326917348032084	-0.017723210168697674	0.03718684852373398	0.15737256179879894	0.005042328103905777	0.15745332095520953
3428	-0.353214052651498	0.06512415812789137	0.3591675416325393	-0.20766223235381648	-0.08542598681634331	0.22454665878101268	0.13986351621082158	-0.08188988817731332	0.16207330734130046
3429	-0.13951061416302057	-0.07875274377218956	0.16020363952105252	0.10336860580802745	-0.30925442595428454	0.32607264319321455	-0.1410605310800421	-0.17559936863747377	0.22524034206700833
3430	-0.272136545558501	0.01710684027236343	0.27267369402386116	0.11866115802841393	0.012123125299558044	0.1192788354724886	0.09795181326978435	-0.0347469739512057	0.10393223716251117
3431	-0.3118003990362674	-0.0891143347284453	0.32428514226413296	0.013979321949315743	0.0015754921593591853	0.01406782206693073	0.25617111579564	-0.1729654335278023	0.30909655734647673
3432	-0.24142640646108196	-0.010093266875277018	0.24163729797555492	0.1583266905701284	-0.1076041445809208	0.19143143126947804	-0.02487112074769261	0.09125739343117673	0.0945858578387852
3433	-0.18732045963280586	0.037315454569764546	0.19100104121913528	0.11697103581828024	0.021523014276827727	0.11893470210145535	0.18186159216378034	-0.14047620714275713	0.22979817988304427
3434	-0.1092627293715134	0.04298542342426949	0.11741418422267523	0.07273186260508066	-0.040824974892704	0.08340624924425173	-0.2020110394570036	0.02417242130515463	0.2034521221669928
3435	-0.12497896279462856	-0.0165201760049753	0.1260660832914885	0.07348898330310032	0.03518388079783123	0.08147721236590852	-0.025550970327021055	0.10507921900936697	0.10814108540360974
3436	-0.08834145664837859	0.03897287707702345	0.09655619146599628	0.03480229593395767	0.12726853447608524	0.1319411977737252	0.22954986597652277	-0.2627448180765716	0.34889537170322316
3437	-0.28132819427519185	0.024850646747568008	0.28242363133759274	-0.03676269714242816	-0.11297698775812309	0.11880780977732477	0.19158665706253947	-0.028870274163835367	0.1937496835989523
3438	-0.17641600508515123	-0.13556381395102085	0.2224863018326097	0.1632593325148911	-0.10158561815122995	0.19228428814745963	0.14134311789757817	0.04517784223439736	0.1483877164928579
3439	-0.3260194350408479	0.02126338697277799	0.3267121112690923	0.014024121560888924	-0.14161737661559443	0.14231007464349704	0.19047593742920513	0.0213471935158175	0.1916684257005734
3440	-0.23610589434711454	-0.08953712627618672	0.2525131488205092	0.1031753325361324	0.037611583526482334	0.10981703173602471	0.02544630636580053	0.03920882840085424	0.046742344102856194
3441	-0.16663072241427454	-0.05302797727121328	0.17486498799296368	-0.030222008260031744	0.17149028278399167	0.1741329574566597	0.10138595417560037	-0.023041424567543007	0.1039712409765254
3442	-0.024334902622224985	0.051178874894954623	0.05666978666932309	0.033844188119582626	0.05243700794084199	0.06241048686928843	0.07699421237562389	-0.07377586926777879	0.106634833077935
3443	-0.14591840398286218	0.014100177226545062	0.1465980750853358	-0.09073177030397638	0.17150693110065343	0.1940280432258642	-0.046155948223318	0.12736734463962285	0.13547255086157517
3444	-0.19919504540285612	-0.08460017759857102	0.21641593324604283	0.0029729458231087004	-0.10067133169739208	0.10071521946852659	0.16310511963856214	0.08586093707735384	0.18432411824856504
3445	-0.2800931790927135	0.00805210693484487	0.28020889600502163	0.022997546134271508	-0.16113630309599536	0.16276914727196437	0.19885394086302818	0.06110430659818254	0.20803034894361305
3446	-0.15604845801277858	0.011448389165445931	0.15646784609832595	0.0709873303799141	-0.08247406617021966	0.10881715243984674	-0.09962135188107256	0.16048085956001454	0.18888758571100853
3447	-0.1578018341729566	-0.18734490124230566	0.24494801670933886	0.06990221992376794	0.027947065320793985	0.07528186242592265	0.1306162793141709	-0.06502073660583413	0.1459051356554757
3448	-0.04070874815215822	0.04084004310180615	0.05766377802982761	-0.031194827660909464	-0.21649204619672932	0.2187279665228949	-0.17962610647822838	0.08230971667970355	0.19758650659501248
3449	-0.322877590728733	0.043405611942962545	0.32578211390887357	0.08118299884555874	-0.03749865402197811	0.0894249873078996	0.10461613965299443	0.056355248843482475	0.1188295028522196
3450	-0.19821864762768046	-0.0809798622242844	0.21412232567672768	-0.12875817080079643	-0.01932875691184315	0.1302008732371799	0.0004233689068099013	0.1005943257577691	0.10059521666506524
3451	-0.2756026893883377	0.20173764289102597	0.34154782821343144	-0.0010803585983054182	0.15908576631098242	0.1590894346506186	0.0024372938434429657	-0.0663568671898538	0.0664016131169355
3452	-0.24231297238151203	-0.06639318352211708	0.251244166902567	-0.005672063890382585	-0.061870051240906235	0.062129506269798615	-0.037142321475133314	-0.08065710442092343	0.08879820120999014
3453	-0.026711261100948173	0.05473408269782295	0.06090411544694782	0.20773456047134867	-0.0692919129920134	0.2189863393463555	0.18538925510588194	0.006434402220062856	0.18550088258723546
3454	-0.2106118494515359	-0.09903014362971559	0.23273229358367636	-0.050159770697302555	-0.04988461005194815	0.07074232761537394	0.08789917766681499	0.032727624791944764	0.09379425813462475
3455	-0.06172119698996694	-0.08450717108773298	0.1046468734512679	-0.022078679678580907	0.0063193541721318575	0.02296524185594878	0.02552159921506813	0.16052916003788076	0.16254526523083376
3456	-0.13286408825500917	-0.020920076776258584	0.13450098720886558	-0.06603079200115831	0.04237745780981033	0.0784596356270056	0.004722004839019112	0.06530575120043836	0.065476243551026
3457	-0.2535126992087521	-0.09213087130992664	0.269734658708208	-0.024749984784090354	0.022510674440397224	0.0334558247630253	0.2466377039330776	0.10873457503350742	0.2695428812064935
3458	-0.304002260632035	0.12321706777186456	0.328024115363008	-0.11206732844195079	-0.06989265115549104	0.13207599626601055	0.1841387551338337	-0.2110170301656989	0.2800629717799007
3459	-0.156763990306696	-0.12127451751520531	0.19819802535702447	0.016430137223777515	-0.04179676535918434	0.044910121394657485	-0.006813108746125901	0.08186955282266119	0.08215255400880152
3460	-0.1420663710941323	-0.09132952673090253	0.16889030833279436	-0.023434252926266986	-0.09882388903748424	0.1015643896978919	-0.14967252359459493	0.21943133440194298	0.2656162171942668
3461	-0.055216943320086045	-0.09714579061328933	0.11174173554896419	0.01818456924007859	0.059030307708781045	0.06176775685291306	0.1588325962494429	0.05079696938530632	0.16675768567016722
3462	-0.1852741890017807	0.04896819403423724	0.19163613734690613	0.044495217913125204	0.1636902993413029	0.16963000476207576	0.1180793010624335	0.06599077519552575	0.1352682658656465
3463	-0.2263644782314372	0.051155187017756225	0.23207268293319752	-0.20503684498263328	-0.12732630807054074	0.24135471101121403	0.1547521952581211	-0.02698884013908864	0.15708799899820775
3464	-0.17543285652910803	-0.05651166511533065	0.18431021524611674	-0.2009914545593978	0.0742127082415459	0.21425473360102756	0.03193862718168239	0.14084169582259828	0.1444176553903151
3465	-0.14906654132730332	0.07992618904158777	0.16914203923920348	0.15632673401893715	-0.11777419153398855	0.19572635990206363	-0.12007957859216305	-0.012859276087230892	0.12076616320956418
3466	-0.05048576847944876	0.1138996985815555	0.1245871347930022	-0.032235971161678444	0.032625505545905605	0.045864817113583714	-0.023682529838570877	-0.06339683912419473	0.0676758555948414
3467	-0.05157914773594837	-0.09528840249989923	0.1083526101769108	0.02337625586655632	0.14274270882850962	0.14464415045911602	0.11661285132252659	0.032028043937442845	0.12093118990578264
3468	-0.22113216691173637	-0.05021976418237591	0.22676300394379476	-0.09120009242144177	0.01686244388698178	0.09274588331306749	-0.0868747329152374	-0.10109273760437962	0.13329276355242164
3469	-0.23136239556912522	0.003833391714935069	0.23139415069427424	0.11918228120764941	0.10329084861006314	0.1577130798648172	-0.026381203000411208	0.16207077056874525	0.16420384448756298
3470	-0.21067964510750423	-0.08409828789082369	0.22684451699080538	0.05794980009668757	0.13324372677645763	0.14529993137137176	-0.01935471521019612	0.1537006619572198	0.15491448765998403
3471	-0.2101122038401621	-0.05394645826762623	0.21692708120977097	-0.13698920768545406	0.035073127847190765	0.14140780501540168	0.14969816393497373	-0.09362128132123207	0.17656297630514597
3472	-0.18677048328266965	0.059736996622180356	0.1960911068638259	0.1275610949739955	0.11889763048396418	0.17438027263904018	0.09268641618663032	-0.08849947355791037	0.12815197448946514
3473	-0.26562681149315553	0.008174194680009782	0.2657525549128119	-0.019072711756438602	0.003568867780637677	0.019403740644006375	-0.02519619000057453	-0.05890903908110998	0.06407123282725873
3474	-0.22429092595324024	0.12592941783187658	0.25722487776348	0.06957346832620291	0.05121491093805609	0.0863911719872475	0.03560926323935114	-0.12001982291879228	0.12519096421829995
3475	-0.15114480778998884	0.024308124002301597	0.15308702693038342	-0.09654601675669434	-0.09677043468726709	0.136695465839751	0.07802001483511649	-0.15402987138708338	0.17266245681790016
3476	-0.23127849562659397	-0.11085853479779631	0.2564748667546484	-0.041373768517332404	-0.09885940152629492	0.1071679522593532	0.008363177816384251	0.05095732306065413	0.05163905030784682
3477	-0.06504080267709925	0.021725459263526106	0.0685733300423167	-0.17544610775412706	0.0069401039821590646	0.17558331859648837	-0.1443323610970579	-0.13027452843607804	0.19443066429731196
3478	-0.21146851896017171	0.1414964226091104	0.254440901040663	0.051005151459530045	0.05778360860943692	0.07707445036676026	0.05009687042904723	-0.16850805856012158	0.17579721905219692
3479	-0.2331508928287437	0.054717905033823705	0.23948567380561805	0.07999610292537479	0.047220514902551206	0.09289323716454938	0.0030099497257649543	0.0732102451164612	0.07327209419256395
3480	-0.08257342790328061	0.026293437605995645	0.08665861674893424	0.20484801982245468	-0.044941101161063	0.20971984598208554	-0.024568065823297573	0.01259662698605375	0.027609144675698666
3481	-0.2415820902903723	-0.18577377978563678	0.30475203626047825	0.0031786144028375213	0.03156673714357286	0.03172636889739115	0.08363479846740414	0.07805522018643092	0.11440016133308344
3482	-0.21261928427653765	-0.09755179815543322	0.2339301463463517	0.0718783002739333	-0.1765721058902088	0.19064154486567936	0.05089525204314326	-0.011358585381637021	0.05214733111489999
3483	-0.18683677737556154	-0.18601367712434397	0.26364572717456436	-0.04596406576831087	0.008553928133917633	0.04675323548668942	-0.11532570421361535	0.034951554689802024	0.12050572280020778
3484	-0.05230137579079792	0.0673686365302968	0.08528755534989559	-0.01876003307211585	0.13252979725226036	0.13385098430938833	0.10882693100471262	0.2180518225867688	0.24370042725714736
3485	-0.309442182188108	-0.02788658001442608	0.3106961947984545	-0.10400690936534901	0.05363843165244634	0.1170235811529714	0.12134766241651487	-0.15066921675774136	0.193459215475365
3486	-0.2573412336684266	-0.005052701317693477	0.25739083188138917	0.05221558806593988	-0.08945549045085685	0.10357969110243216	0.012673974460554396	0.11904224187289267	0.11971501567786336
3487	-0.2912002441930769	-0.041260167374004786	0.294108795566944	0.014918702731909669	-0.17874398613383854	0.1793654935326663	0.20429005109634502	-0.06315090027479353	0.21382811130079266
3488	-0.3017168798419118	-0.01795397744340928	0.30225059286555106	0.00719915672443322	-0.012618284759112502	0.014527524489912345	-0.04764496094865112	0.156168560802891	0.16327480420152019
3489	-0.2453476470966044	-0.06656158903076498	0.2542162722371257	-0.047693303142203734	0.029055249014060466	0.05584674260763292	0.11696179265464207	0.05048537458623252	0.1273924408593371
3490	-0.20215249896449408	-0.14371630376837144	0.2480322737194347	-0.1356830370387275	0.12538316711928615	0.18474529801030265	-0.054918831784562874	-0.07171999494279031	0.09033180923226869
3491	-0.18341822104874655	0.07671095590949097	0.19881351706872127	0.08852662355550632	-0.014299592744374675	0.08967408449933179	-0.1876561626262294	0.07574517285615605	0.20236641663727412
3492	-0.17412887345596081	0.0786642305084646	0.19107309002716963	0.12303106038845474	0.03192753266981939	0.12710629080690689	-0.23002284992107844	-0.09845503071541317	0.2502077228204356
3493	-0.3120339720887691	-0.04236224094775111	0.3148964261397866	-0.029847154597461935	-0.0398450508355355	0.04978434205301102	0.020219396518320734	0.0193159648591336	0.027963020115938205
3494	-0.24017964448927157	0.12075217316656646	0.2688258710605088	-0.0924610568853831	-0.12919899678917052	0.15887551042149367	-0.03548407368485936	-0.09612692943169808	0.10246709738857245
3495	-0.18473692365219532	-0.13685410231353684	0.22990601619035778	0.049900322265340157	-0.0706332232435318	0.08648175754432495	-0.12384609582984979	0.08458642707332063	0.1499757283607135
3496	-0.161667124259104	0.13179648833286106	0.2085822940785784	0.0887995717431972	0.0653289460285873	0.11024171230065913	-0.13431216809657281	-0.1384220269001779	0.1928740937242625
3497	-0.09355020012322511	0.004841153006603884	0.09367537939890512	-0.015804564748443457	0.21211998883016192	0.21270795454847416	0.21717256803184012	0.039225588358628403	0.22068659018532322
3498	-0.058389755194243366	0.046270780562221954	0.07450066204726619	0.028140154531263995	0.06124673643245534	0.06740201050910923	-0.10250151924207254	0.06636456401666256	0.12210985547471044
3499	-0.28313671139227	-0.04811502578897889	0.2871958444070939	0.11093627369372368	0.2602116877145416	0.28287272622912746	0.31504514491962843	-0.022397356883006685	0.3158402838980083
3500	-0.18062836027084736	-0.005263847055580831	0.18070504315032157	0.04086526745116229	-0.0007053045409124225	0.04087135351747549	0.11663287054374309	0.1728742423611978	0.20853951703030219
3501	-0.19057420874025593	0.1292277409330857	0.23025711294907558	0.06237560226596886	0.027906519192131694	0.06833366353023343	-0.10311738763090735	-0.04754593915040517	0.11355092232790025
3502	-0.2844717022714866	0.12571064406496832	0.3110101532498038	-0.05389425429998102	-0.05144625391484821	0.0745070982418592	0.19776746708445062	-0.1903089692989063	0.2744621555563013
3503	-0.3285832406005196	-0.21184055668073118	0.3909518735833619	-0.11357952540250563	-0.10657643604931774	0.15575251301867568	-0.08885790649529682	0.15813195446953832	0.1813875480044952
3504	-0.2488649400293435	-0.033414000853567334	0.25109809602792876	-0.056401975108571076	-0.04852529758199279	0.07440354360894934	0.016972211239341423	0.05171542817071624	0.05442923355360921
3505	0.01937398879868182	-0.20063918678357445	0.2015724056391289	-0.07420443848253788	0.03598105525746023	0.08246778175717566	0.02916584722125757	-0.005133705465122089	0.029614212397704627
3506	-0.11265816252305101	-0.030656399045323534	0.11675477029010974	-0.015906246707978085	0.08616276978574286	0.08761867142045687	0.18693787220863686	0.19793556878964044	0.2722577041296924
3507	-0.2238538853058449	-0.031588398004802835	0.22607164540258518	0.041120043990866814	-0.015485011663620898	0.04393908970419502	0.2908458641702892	0.04645550175372773	0.29453256245813114
3508	-0.2783045609444235	0.11384693254149557	0.3006901273596727	0.0628865678915051	0.007610684878167066	0.06334542560822874	-0.01803992391880515	-0.12820828786130772	0.12947124750817932
3509	-0.23719460260492625	0.00855889932441535	0.2373489714798747	0.14825347808358533	-0.06175624955641126	0.1606017687422958	0.1662907340276579	-0.11046553631138475	0.1996377793305143
3510	-0.25385299485108126	0.1660610561523535	0.30334405773856554	-0.0182679134586936	0.06932067701443902	0.07168732749848115	0.06003556914934747	-0.057974205207071444	0.08345824124960764
3511	-0.09941970253841277	0.05120245798486874	0.11183008967410663	-0.2823632433652592	0.00584877568001008	0.2824238116390041	0.04087562193401275	-0.22578974880927938	0.2294598595307027
3512	-0.10812337595784574	0.20736758969535835	0.23386316872176374	0.018776243839487606	-0.020245033033727742	0.02761174922486121	-0.13602180006617431	0.012171641185394206	0.13656529186578956
3513	-0.17197066597729974	-0.050704987159979446	0.17929000440506906	-0.077223807970244	0.1565078702560194	0.1745228637442674	0.07957829936561335	-0.1437117738634973	0.1642734904874069
3514	-0.0185134733016331	-0.04930160994503019	0.052663055711401535	-0.020839196100707478	0.00833865826513044	0.022445607939781228	0.20480598582305068	-0.06332051719611446	0.2143711261502702
3515	-0.23414189299961746	0.0063058642338589335	0.2342267917663993	0.0444697179173868	0.17192116474877792	0.17757939829898173	0.07318388322531923	-0.12433920719462845	0.14427792350088042
3516	-0.21387094155983483	-0.12007897233467145	0.24527482390298658	-0.06575217753076582	0.060476951036916714	0.08933538188623232	0.10759077306521757	0.14429783714196096	0.17999344502680933
3517	-0.18050239817550678	-0.1499009838592783	0.23463039169955965	-0.009714119446107226	0.03264175781355148	0.03405654811885355	-0.1378699687307344	-0.08439565062844002	0.16165009781256362
3518	-0.1496667339556772	0.15558867022609638	0.21588878052294525	0.013954739062645735	-0.06696974247266199	0.06840819504387759	0.16912971306616076	-0.14803047572421915	0.22476183302549504
3519	-0.18236428649507683	0.03434483443625081	0.18557020407735703	0.012808695493800372	0.004144670543305074	0.013462576802582883	0.3014363720729828	0.01947192162581686	0.30206463238903636
3520	-0.04344123959636324	-0.07909494707889819	0.09023941462067639	0.08559929297068519	0.008182188488143803	0.0859894596188202	0.0555145627951579	0.07119454107501341	0.09028028223936443
3521	-0.22815646421080252	-0.1439910624476279	0.2697939921976987	0.11845094202364967	0.21480776471681845	0.24530185781792613	0.01646178143873144	-0.007064353932399805	0.01791355198219425
3522	-0.32583251077628284	-0.08863236480326635	0.3376722096492333	-0.037131679580405925	-0.03190249609292315	0.048954375549289886	0.11000822667509465	0.200166814961544	0.22840438644660047
3523	-0.21498345075535658	0.03833153069246446	0.21837396901624556	0.005303337417952367	-0.04695150298007083	0.047250068993137495	-0.2167291656281822	0.03688990165848934	0.21984630103383832
3524	-0.2807442799649968	-0.04659916646843742	0.28458537040511706	0.25598229610142925	-0.045406433165825336	0.25997823003129006	0.06952887797038476	0.12074798366914047	0.1393353524127444
3525	-0.1188910071484632	0.15761300723331143	0.1974257623257507	0.24064921989956095	0.14021708178693337	0.2785190784544405	0.10278768389548294	0.14071059081410825	0.17425492339630788
3526	-0.32542876495263107	-0.0389660694104497	0.3277533151989386	0.24338734427080624	0.008697610126375448	0.2435427021553025	0.22932120007899984	0.03520167395818995	0.2320072642292292
3527	-0.27754993278642887	-0.013856209090322784	0.27789559140098985	-0.1539801820583934	0.007928921299876851	0.15418418939604545	-0.11909990525218409	0.08802794347822368	0.14810032499655282
3528	-0.24788289785376394	0.08131651901907579	0.26087987142315	-0.05939024859248243	-0.027863550918280654	0.06560166993036443	-0.06978358656975876	-0.22262433400888113	0.23330525722202852
3529	-0.1969942822947112	0.02529616523544196	0.19861179026539977	-0.1568058823443071	-0.1946454755883298	0.2499498867868993	0.004574564880695521	-0.10092560070381781	0.10102922112574243
3530	-0.31943093336722217	0.0014475163885415666	0.3194342130948873	-0.06563863529940388	-0.06303820187279674	0.09100684226652203	0.3221331046982581	-0.09874365393163792	0.3369273606199265
3531	-0.2322062764125085	-0.10396094140784624	0.2544162576247201	-0.10650943409890487	0.07305926384046835	0.12915849017768877	0.15450660696519478	-0.12153126114172148	0.19657603880075128
3532	-0.17694235503374028	-0.03864695961976127	0.1811137335840042	-0.06720376265942399	-0.027417925627467102	0.07258159795221862	0.09429407351315998	0.011815387969372029	0.09503144580912153
3533	-0.22460687848417463	0.20503579370640024	0.3041182772593885	0.00909729713725666	-0.10755272605529927	0.10793678565313027	0.07690768192022512	-0.3141871157876811	0.32346303539249155
3534	0.06860226214211217	-0.15938786949351655	0.1735245323079631	-0.010117223719518969	0.03440296640144052	0.035859758964742666	0.053344264431493094	0.02496589722929869	0.05889742415590824
3535	-0.16069285441252823	0.20007786590745658	0.25661906765735115	-0.05433375141484903	0.229269111933678	0.235619358775267	-0.16203003451651127	0.10482033383133274	0.19297936280839428
3536	-0.19606151841270686	-0.0037899910123976874	0.1960981464322655	-0.1213326210840901	0.06356088871655573	0.13697295905971285	0.03497244974277141	-0.04618671858677188	0.057933455056852344
3537	-0.2791396222894536	0.04662122989164478	0.28300612680383513	0.15208161018296684	0.08025466770534498	0.17195821540228667	0.17408479858423634	0.09969123996241182	0.20060872469401053
3538	-0.1961182729661994	-0.013264023533182893	0.19656630258397173	0.12999929059087023	0.10289986183412664	0.1657956486751443	0.15713461597741796	0.02474474090971143	0.15907102105996354
3539	-0.23059799684911114	0.12161275866930567	0.26070116843232877	0.044364742445186456	-0.021802959566275194	0.04943277675870899	-0.10113880366199647	0.07442829580507643	0.12557320105272396
3540	-0.20257934467588867	-0.09509104535389	0.22378717075786106	-0.03869811386074734	0.12419784791920413	0.13008708407886282	0.16033990890376543	0.1510668417270463	0.22029543131134663
3541	-0.23518442197285438	-0.0636452205638621	0.24364405685205678	0.12749378051538576	0.11896703340561683	0.17437837912837276	0.0521251773702303	0.38846633379444645	0.39194786210359184
3542	-0.29657738837191383	-0.026523585696737843	0.297761058386951	-0.08451537014036173	0.02144989141433391	0.08719487159030088	0.0799378135318972	-0.21297157648952483	0.22747955166276795
3543	-0.25347525851898123	0.033063102921785	0.2556225253299891	0.13121062491701005	-0.008675062143573154	0.13149709044046243	-0.12502503665425008	-0.11633066324707393	0.17077494840257074
3544	-0.14471334091348095	-0.016907524759864432	0.14569768506001318	-0.08613142218147855	0.04833420499145245	0.09876647841833706	0.03504943272092555	-0.10748330983656694	0.11305363606484373
3545	-0.148042433421038	-0.12787370262205516	0.1956227131891802	-0.1312868760317187	0.004402874127786274	0.13136068330650919	0.029983865979042224	-0.03729790795162645	0.04785568050521448
3546	-0.2741147466937843	-0.027856567894443334	0.27552655539866794	-0.1844462845977959	-0.0742372303201023	0.19882554732109012	0.02677791186944739	-0.1772848861328262	0.17929580980942372
3547	-0.18981529227271948	0.01968975828455477	0.19083378045273355	0.074402332551685	0.07860907907911173	0.1082362896758641	0.0029839198258920043	0.1275700468072119	0.12760493963762368
3548	-0.16206274303161783	-0.0234018039724137	0.16374363226732047	0.022660299540056387	-0.06615061481183813	0.0699241947771246	-0.06700174196003424	0.029838860327390287	0.07334569524734576
3549	-0.22126337050715228	0.03289628140459597	0.22369542788898414	0.04292909809084924	0.034402514812376564	0.05501309378965652	0.15758636554289504	-0.10871311241054311	0.191447129555411
3550	-0.1552378853092335	0.03986905963471273	0.16027583395958048	0.03062150319974872	-0.17267639864078102	0.17537050808434737	0.057451756684384195	-0.012306293945902989	0.05875499312232665
3551	-0.3017362475533547	0.08716377167873185	0.31407369546149744	0.0610480821883793	0.18220367003890645	0.1921589074555895	0.05225201822181346	-0.023685318747277216	0.05736957148535143
3552	-0.24469136892335797	-0.04195714985538854	0.24826249908025655	-0.053046957885511316	0.08034837861524978	0.09628001707003762	0.0924158551757774	0.15831872076690823	0.18331805048368946
3553	-0.25713199951233306	-0.042118342243631146	0.26055866887624773	0.1944128251087473	-0.045195720934954685	0.19959709355998814	-0.006316732005278997	-0.03557834728997237	0.03613474642380101
3554	-0.26127217025711286	0.06598909160227402	0.26947672842261366	0.12052800974355374	-0.0400524167985908	0.12700865019419041	0.06362342556521332	-0.12837590222607495	0.14327704824224638
3555	-0.4146211564202628	0.04808260445742688	0.4173998564957652	-0.014422148397550386	0.10291737235477313	0.10392297097760429	0.25160550423550154	-0.08753700026831232	0.2663983036311896
3556	-0.09864070761218426	0.10308039358574808	0.14267290121121515	0.03465844565173171	0.07800515353379757	0.08535813864433416	0.2197169548265904	-0.05166375055237673	0.22570928948407984
3557	-0.0768392131279169	0.025430413602240774	0.08093806650827823	0.17150814803983652	-0.04002027736772673	0.17611549461828807	-0.031166815940631615	-0.10348627060323437	0.10807765087770486
3558	-0.24147263631812999	-0.006847356910646905	0.24156970088794177	0.08850704948073997	0.06966949534561555	0.11263807699663067	0.14484833511325054	-0.05283587037952086	0.15418388172517275
3559	-0.16424874932540665	-0.011166553877519553	0.16462789429637922	-0.08789543515970674	0.08376253660399366	0.12141569116160231	0.2637130739918224	0.03930445373882466	0.26662600300406525
3560	-0.34241178601505634	-0.09697561702905852	0.35587933559029156	0.03082985484501634	0.0009928107981523693	0.030845836397246633	0.014649664239035675	-0.15273069064712547	0.15343166729154845
3561	-0.29651814402606136	0.04447456004542527	0.2998349483097229	0.024904018460747655	0.07485487862468376	0.07888892818012802	0.1936348720346931	0.006485092160285746	0.1937434388262461
3562	-0.2630689491808263	-0.03768057529539043	0.2657538292813403	-0.15736929671624467	-0.01709725945820548	0.15829533104279056	0.1456412190803472	0.14105181141674095	0.20274855905567746
3563	-0.21425192775312063	-0.08588212889540142	0.23082380425236643	-0.025821289227904443	-0.021191917946744354	0.03340413692422901	-0.28656832494765994	0.08854754085905314	0.2999367797644919
3564	-0.14150396498951626	-0.07069636178907528	0.15818137588845935	0.07495414275826497	0.01080133544126179	0.07572841186728414	-0.18184025145724966	-0.00896636563243328	0.1820611786260055
3565	-0.30954398624422924	0.08334007762895972	0.32056676053385297	0.10114380474013766	-0.052496793922053434	0.11395605560656108	-0.06507805390451527	-0.08359853980437122	0.10594276264767705
3566	-0.3428455739252833	0.034249861031945245	0.3445520868328394	-0.026442118519128702	-0.03383258415618693	0.04293983444850621	0.23526767785795	0.10811819288049619	0.25892165586604826
3567	0.0387407155308173	0.13627067162895545	0.1416705297020037	-0.03816615021862465	0.07300804258663679	0.08238221473620864	0.21642409635107496	-0.14597297516366045	0.2610507593544022
3568	-0.13477835833847632	0.12555695289362653	0.18420031025040942	-0.08760007442488958	0.23356014890256274	0.24944762214668129	0.049763000380583323	-0.06356485485935716	0.08072699040698271
3569	-0.22679566096039122	0.01703551829431897	0.22743456358701686	0.07909500776958263	0.015361654009177592	0.08057295245904805	-0.00040331245688222906	-0.1792393729980282	0.17923982675082054
3570	-0.2106121857700578	-0.12693973974982725	0.24590890655402298	0.004284242548432858	0.03485167428462077	0.03511401336582162	0.16540092442863635	0.12694464389299487	0.20850037989166054
3571	-0.31160102274981943	-0.014851305703115545	0.31195473815895286	-0.046031496668118295	0.029655306451810512	0.054757062432692453	0.04708299932489083	-0.058758788207786405	0.07529544486272174
3572	-0.07246600291945955	-0.06823005943067953	0.0995322188491605	0.014641386871770006	-0.0431893312470386	0.04560360230393279	-0.14779731198605633	-0.13049725519702934	0.19716383807448634
3573	-0.2060225216060764	0.04947237834263698	0.21187920055494647	0.09535779769502695	-0.07028998408211343	0.1184643045119898	0.10209554450916411	-0.08118527949742306	0.13043983216677876
3574	-0.23919459319055153	-0.02960437032583296	0.24101965097058478	-0.08423550768249795	-0.0956800385182197	0.12747662736900509	0.19584210956718157	-0.07461471136228515	0.20957453812761007
3575	-0.05290206833010159	0.09993255864211348	0.11307141597398607	0.13156223142519166	0.03277048998337731	0.135582173427506	0.04171426050930858	0.014967702622344493	0.04431829928629255
3576	-0.23780044025716573	-0.0006859349781318594	0.23780142954426509	-0.0003353379456823241	0.02896396416233774	0.028965905329110624	0.1237850900882186	-0.12102940158156411	0.1731209535999034
3577	-0.05648418831212414	0.11797825588590541	0.13080264672841935	-0.03655558484406344	-0.07786667458693923	0.08602051961317025	0.04801277168274283	-0.09887330731694255	0.10991431728601037
3578	-0.34007867832361327	-0.1253072686695375	0.36242988153814704	-0.19837079536229427	0.11221663396718587	0.22791126648675047	-0.017032362387145526	0.23315348705405084	0.23377478455545736
3579	-0.1512538233604746	-0.23696691469875125	0.2811245946960296	-0.229131100925519	0.10402259391125235	0.251638155801869	-0.1237152501546893	-0.03883833863696632	0.12966834489927379
3580	-0.31003476504655963	-0.042416736183455137	0.31292288993605477	0.05682779502022069	0.08234110911887578	0.10004727151595302	0.14027887970054825	0.07613654857445099	0.15960870314262512
3581	-0.2082580845766326	0.24952991317242557	0.32501785698537566	-0.18311219986861266	0.16379966835856294	0.24568355479172382	0.07001553233549845	0.09322505331632405	0.11658938774200117
3582	-0.17587690866217662	-0.05868008044751249	0.18540776370446344	0.0069997874707207	0.07273051513479784	0.07306657824483309	0.10287042353518579	0.17328764512340106	0.2015215422497612
3583	-0.14801238899209906	0.1430280803167637	0.2058268666968602	-0.06002857041230945	0.056648034698770985	0.08253744060109178	-0.09799886809432834	-0.08922842479324464	0.13253486310723409
3584	-0.08071724972373578	-0.04786860775000101	0.09384390236391164	-0.05926080680429588	0.07139224603598027	0.09278305889093129	-0.2731794285007422	0.1310828488372093	0.3030011772506351
3585	-0.14652820270914638	0.03201023348429624	0.149983896591907	0.050371008239591744	-0.08157552354794946	0.09587389901946763	-0.2958392238174526	-0.04245284994711654	0.2988696886898121
3586	-0.13655279665604744	0.20985360145060244	0.2503701266452852	0.01848034418535956	-0.10914261259202532	0.11069612913115921	0.02365032599031908	0.07011014521386941	0.07399169129948455
3587	-0.28054192635036984	0.009358425842059967	0.28069797394106294	0.18198773537558754	-0.05854807887193444	0.19117377792660042	0.1282126182371066	0.031920506989949006	0.13212643278961791
3588	-0.19476733951743808	-0.03429416586620871	0.19776351118232108	-0.13354650545053776	0.11279510517252543	0.17480676436834927	0.11359552749422856	-0.030075478658541044	0.11750948167374578
3589	-0.17866045222718516	0.08855736029562664	0.1994040201514296	0.05534750049015469	-0.13732236689247504	0.14805667245841775	-0.03444917764688025	0.17163669243813784	0.17505970419159927
3590	-0.21500117406326524	0.11424999720461129	0.24347190127371202	-0.10098259145248567	0.061278855400092175	0.11812104764014345	0.26659997571850763	-0.17366954884654598	0.31817708787665977
3591	-0.32439132750801836	0.10820875934976039	0.3419632567432191	-0.047670288273288425	0.17530414248874546	0.1816700271309849	0.038023529381662896	0.026832514350850305	0.04653786214499726
3592	-0.13913170651665996	-0.0961984069514844	0.16915012639144378	0.019864401811645956	-0.0319306319335333	0.03760531498351396	-0.05557029716649532	0.06915499076899737	0.08871567322312732
3593	-0.13380853002557241	0.06802699777278945	0.1501079449382464	0.11981985021253626	-0.14413091462885674	0.18743136625630571	0.06513494623796125	0.07272991975464795	0.09763299877059821
3594	-0.15192961821345424	-0.001461737606287978	0.15193664984892752	0.001960876084477965	-0.05117425699956304	0.0512118112790009	-0.05681991554716129	-0.10419714626019035	0.11868255175700444
3595	-0.2204626287892323	0.04606605919838008	0.2252240051653631	0.1961324295311595	-0.027192035998341753	0.19800842592054096	0.028704351091096085	-0.12990538469970078	0.13303889936983906
3596	-0.2192854801378776	-0.14764321687907897	0.26435703374357616	-0.05218541714745311	-0.08796369710111482	0.10227868678542157	0.22002463565229627	0.03619375594725634	0.22298167696807572
3597	-0.15491844371352267	0.1814311382699019	0.23857280259185484	0.13299403358709289	0.16408426240321813	0.21121330009772807	-0.15646799551138926	-0.13626028157934314	0.20748276544193742
3598	-0.28438577307212254	-0.029647734456845855	0.2859270118128968	-0.014614731843061054	-0.13109122879536217	0.13190337620365364	0.13351952902486164	0.030862459591039074	0.13703997972500356
3599	-0.08399007354692103	0.03986899667303938	0.09297241176893299	-0.010765229878241259	-0.1751386276094743	0.17546916838938256	0.13382362743128934	0.015200613032404157	0.13468415606681225
3600	-0.21179089236993587	-0.03657815873874861	0.2149263682928897	-0.05781783185805537	-0.07044819631295661	0.09113643642646577	0.003424330585226227	-0.002476943190977577	0.004226261649288409
3601	-0.256455872947139	-0.08694097613837334	0.2707920754028306	-0.04410700569293551	-0.13982696763466593	0.1466185828232648	0.24467871179633022	0.12655185724120457	0.2754687724180544
3602	-0.14904588130635252	-0.06192206632539307	0.16139707876040912	-0.008645973856737554	0.001228921061159668	0.008732875294308917	0.0013248605404186059	-0.029625679674539485	0.0296552887632203
3603	-0.20025226086249545	-0.05630536542892427	0.20801745637476107	0.01682277971597736	0.17430912433590526	0.17511903592734393	0.1189598313710049	-0.07371717876834753	0.13994879036769997
3604	-0.1462611673387174	0.047887539681627934	0.15390109008075215	0.04923580095187661	-0.0902322738793468	0.1027911832056148	0.1730956123717348	-0.02122138337292608	0.17439162289114282
3605	-0.2054469316870489	-0.0581145575172152	0.21350818142414274	-0.06068811816898399	-0.10772034848567363	0.12363948060699516	0.2512325566809872	0.01678774812631315	0.2517928236142126
3606	-0.10122819534660715	0.04758505489933765	0.11185474948746627	0.04964197891575949	-0.13293136927337518	0.14189811488376844	-0.045350534007691734	-0.01574527730273514	0.048006090156591914
3607	-0.2791109690068396	-0.1587104943744055	0.32107935786111375	-0.08735653259988573	-0.0015487649645898939	0.08737026073436223	0.06942296891781082	-0.006779175338317549	0.06975317793212707
3608	-0.07974236742291431	0.11260174397707638	0.1379782515793345	0.006239372405831644	-0.19169922473412968	0.19180073652539764	-0.061722981935701714	-0.23606438270265057	0.24400024442573498
3609	-0.15296672493970473	-0.02794818298252776	0.15549893848770846	0.1398198499587835	-0.035393065568142805	0.144229884326403	0.21930018653116357	-0.07989907436102843	0.23340187209264684
3610	-0.2385614385112207	-0.01886575636224074	0.23930624042774637	0.05275837857639345	-0.06314647479851965	0.08228562322477803	0.1161377450230725	-0.1249577540978841	0.170594302742593
3611	-0.2940691312664977	0.14087946104434068	0.3260731152793443	0.03333734532596558	-0.12184696314586592	0.1263252192606555	-0.03247240841701022	-0.19684727233936442	0.19950765884007818
3612	-0.18116159975113216	0.18006047025654176	0.25542376195921235	0.06011138532468925	-0.07681174218693212	0.0975367745183579	0.19818693201690957	0.022882876122956048	0.19950359907012627
3613	-0.26087882233104476	-0.06508297397540518	0.26887460542475206	-0.11163664359507508	0.15286709038102683	0.18929101276799923	0.20150721450797437	0.13209840512465668	0.2409463553059907
3614	-0.08898578424346586	-0.09328178906770092	0.12891843145607884	-0.04325593004412672	0.06680536715612015	0.07958663559195352	0.05618729742645841	0.002662309137279209	0.056250335839279575
3615	-0.17690813660663302	-0.027410467145592383	0.17901905626712125	0.14336507430758902	-0.059064937103923264	0.15505551046741592	0.21612952460323037	-0.19255131780091142	0.28946153698217997
3616	-0.33853366765919657	-0.04311346183983702	0.3412679515140595	-0.017216117284503788	-0.04314682468560504	0.046454743297150256	0.2671331869615699	0.08943850139996924	0.2817079784260953
3617	-0.2338935677304146	-0.05732949972638371	0.24081709358876388	-0.003527163336126596	0.05320461498425521	0.053321402239837515	0.05099521278002592	-0.026115924779814326	0.05729357078752413
3618	-0.2171170453881962	0.0948728217540619	0.23694021124679965	-0.10187787659650531	0.045146924863437486	0.11143314840942813	-0.027416621203385054	0.030593832334864866	0.041081062488009315
3619	-0.12802347856079715	0.18404458757402425	0.22419282164712492	0.12266783424329866	-0.15451022184609015	0.19728356802549316	0.102069507060753	-0.04407676305831067	0.11117978824104481
3620	-0.16570777826429176	-0.053930949006406444	0.17426306274715622	-0.022824658579258538	-0.061260458212754665	0.06537437402909783	0.00876487555364441	-0.17258334549015145	0.17280577011212286
3621	-0.14375942170645342	-0.06882373543609076	0.15938468523904964	-0.06600930724809936	0.03690922295961493	0.07562750414271616	0.15329284750337382	-0.030012334935109162	0.15620319248962167
3622	-0.19508245544127045	0.033366280228127404	0.19791531794496656	-0.10999107290538805	-0.12660268328991003	0.16770890118024046	0.12313001283188299	-0.13033121240753673	0.1792964723233509
3623	-0.2448548561689191	-0.10181523513395269	0.26517964230853797	0.05854762708776732	-0.06219086158863597	0.08541386247410396	0.010442660738987175	-0.00572659870032574	0.011909789921915357
3624	-0.23633696214120853	-0.19242893838573927	0.304768856680596	-0.1179238806120525	0.03518582221345842	0.12306130059219558	-0.029523334640044748	-0.07891930592301119	0.08426081020045971
3625	-0.21276796759303648	0.08224195480561501	0.22810950695646212	0.1566972339879139	0.2337455208201274	0.28140894023277874	-0.033958543983822045	-0.15470112967585162	0.15838441284572743
3626	0.046870974920758444	0.1622237502136564	0.16885921184053046	-0.07490284979450532	-0.05024508817273795	0.09019426696206603	-0.007907776495094606	0.048018702215388114	0.048665477410033596
3627	-0.1327556032876624	0.030731908282706267	0.1362662848652148	0.04638095078468509	-0.17972702233098123	0.1856151802834359	0.09749596774651874	-0.1177603289909648	0.15288217296627649
3628	-0.0766726091858164	0.08103345085488826	0.11155764947690736	-0.14465839735933872	-0.06559002667619612	0.15883357178492352	0.04265686576228903	-0.13129689495801752	0.1380524640210331
3629	-0.27169298255089175	-0.02211568464367132	0.2725915997874063	0.032900873192488835	-0.002786343806490021	0.03301864880088517	0.24029729908269284	0.09320006698139731	0.25773832550044645
3630	-0.2836637334110458	0.08996791431320375	0.2975892122684571	-0.08815616976802308	-0.118633926339945	0.1478022961492818	-0.11899172670037181	-0.05396158982108288	0.13065559383032466
3631	-0.3152573011757473	0.049411945390098355	0.3191061050682827	0.05520555130506814	0.04725993476620372	0.07267155102928755	0.06190436812645909	-0.025653880122633817	0.06700949453982345
3632	-0.17664023726531652	-0.1802159972906263	0.2523481307650254	-0.037606246978141925	-0.029854654230463365	0.048015936843943105	0.025536924723510525	0.07454721132120347	0.0787998809650269
3633	-0.17935447449904543	-0.08292317426320771	0.19759625591775534	-0.11951866337636162	0.051523610607466304	0.1301514246764201	0.1620149467323899	0.026329489584989665	0.1641404428728801
3634	-0.09101503814796769	-0.15122253951466577	0.17649927372751614	-0.05164089340420751	-0.04393006176947001	0.06779846752437825	-0.0214258327116131	0.19912148570673063	0.20027089747999274
3635	-0.07567649762598637	-0.015644361807860115	0.07727663520955835	0.02680292387107698	-0.0580989045508926	0.06398343096499653	0.22626422136295507	0.21126099091210224	0.30955888640151763
3636	-0.12094843885122095	0.11679420059415452	0.16813509494741166	0.023347213039203993	-0.08769758606594867	0.09075218431802318	0.175105986592146	0.02817831418973434	0.17735874359891085
3637	-0.2536501164455874	-0.00521131204441326	0.25370364472368995	-0.17016201373666168	-0.12956151251769418	0.21387214976426563	0.15923387970545785	-0.1968065373854002	0.25315655552184135
3638	-0.29175715404371555	-0.03772915697817399	0.29418655003580985	0.1328238019427765	0.01093053272778855	0.13327279883099613	0.2369718799777381	0.12860208321338784	0.2696185596486389
3639	-0.16405634349575568	0.18364235965800985	0.24624987330343792	0.03297972732204826	0.04983155860457203	0.05975656154095175	0.019307318226960357	0.12437010471301169	0.1258598247394402
3640	-0.11903775757205458	-0.06491374681514897	0.1355868070771065	0.026797429668841025	0.21774777078380272	0.21939050553333428	0.015376136528014102	-0.0117951065730353	0.019379115397700434
3641	-0.25171812787098335	-0.02954434835230276	0.2534460187464679	0.030671500907892398	-0.10723321091854049	0.11153341423915542	0.031990569365317814	0.11561070012502796	0.11995511873911988
3642	-0.2570218240609806	0.02602049849621783	0.2583356041772511	0.18222902472670888	0.10215641366829498	0.2089099095457544	0.2291519923865179	-0.04372590002396618	0.23328649756815467
3643	-0.13907740798215526	-0.06879932517552596	0.15516401823761403	0.017880782882632184	-0.06422629342482385	0.06666887702359627	0.21113277884325715	0.040424260531819536	0.21496783745858392
3644	-0.3386026415334936	0.03880456795146596	0.34081893044160494	0.06681607687084978	0.2586146927814838	0.2671066218776175	0.1866130424621021	0.07464937794931999	0.2009899431443841
3645	-0.11624407564405374	-0.055229587502474385	0.12869729001822053	0.008059414717813816	0.005658087538583593	0.009847239216551455	0.1234157507094914	-0.0952471113563674	0.15589566942323824
3646	-0.12617383935000348	-0.020104049052857578	0.1277654512168301	-0.09598590044074942	-0.12716585100998934	0.15932497213718969	0.16097083091502587	0.2339399484123784	0.2839709630730933
3647	-0.3006804105430252	-0.13390529159536216	0.3291494134911396	-0.06284120755977113	-0.16606470629788272	0.17755704448253323	0.0004637302613667305	-0.007968404006715673	0.0079818862538594
3648	-0.33734578327295467	-0.03707373363574868	0.33937683954232606	0.07893879576525023	-0.09676087570109339	0.12487594061031265	0.20259181281188196	0.23096406726827418	0.3072260454250396
3649	0.03565561485169588	0.15304748606775956	0.15714596992005087	0.06973853960608928	0.1089409410715645	0.12935065731548553	-0.09310899412279657	0.09438542081544933	0.13258164446509335
3650	-0.22264243580340443	-0.05485271228918475	0.22929996569112945	0.12361107766193592	-0.034111607203170545	0.12823143244434473	0.016455710102956406	-0.01556121647660018	0.022648219648002236
3651	-0.18794939466081445	-0.07509247459695034	0.20239529316281102	0.08383686895627317	-0.22093348652086497	0.2363053661317418	0.04263832953751099	-0.03492676693650829	0.05511720415974083
3652	-0.1730862517809528	-0.13394953774146776	0.2188637229344605	-0.04955985379507324	-0.03506820989989157	0.06071209478985128	-0.009276004229949885	0.17397993328122527	0.17422703991922048
3653	-0.0870261830484218	0.05085575394570329	0.10079615193728049	-0.036767580400572424	-0.2208919489018235	0.22393103415596144	-0.20181058533583132	0.03072694540317923	0.20413636992804787
3654	0.07119536189128411	0.13567400832129067	0.1532195029648529	0.053063443285832144	0.1889788678926284	0.19628739522274025	-0.06139280320192653	0.239458017374401	0.2472027879492248
3655	-0.40843353981821384	-0.04926102800193622	0.41139349208299836	0.1615761198162411	0.07158008939317742	0.176721678614729	0.06645169796902976	0.0037868444670856962	0.06655950986887639
3656	0.06485576622547713	-0.11015470695386208	0.12782929975864288	0.06775385916684289	-0.04668770434471428	0.082281997842662	-0.14638113741467715	0.1439682830114099	0.2053151331589272
3657	-0.06906273202163767	0.01493108957361052	0.07065832145011455	0.016992230498649456	0.06619687991437405	0.06834297921306395	-0.04676294001886419	0.12275079474131606	0.1313565002915067
3658	-0.23817867049966987	0.06436759900063223	0.24672305705405098	0.05217668596758191	-0.0364035754644636	0.06362096246644305	0.14479785774154358	-0.007574734035894275	0.1449958489138735
3659	-0.15173758568533954	0.07268707612530331	0.16824894039862892	-0.010901239565116063	-0.06761101115485944	0.06848420148792406	0.013174086235306894	0.18233394963819463	0.18280926053895355
3660	-0.33547347588275883	0.00235871009690243	0.3354817678118756	-0.006809054679688574	0.05168788582205696	0.05213444894103116	0.15417235160124843	-0.08490317556053943	0.17600472498919667
3661	-0.22115138603489262	-0.01546005580402111	0.2216911113928963	0.06924828373281543	0.15930682327265808	0.17370661686063205	0.1213307676082993	-0.08289011011236604	0.14694191207024393
3662	-0.06474841343755676	0.09704370291131685	0.11666120742312205	-0.03794106117554822	-0.1122152649235454	0.11845585593371133	0.16519467424086431	-0.3736173859328254	0.40850854516010193
3663	-0.15759791987835522	-0.04833693880826046	0.16484405965438362	0.15804991675691832	-0.2006270670268798	0.2554035947489325	-0.04255672618839618	0.09372373356163585	0.10293305191534267
3664	-0.11849540175210242	-0.19598561368735826	0.229022970482881	0.13894574108151467	0.21450195813939288	0.2555719253171701	0.1230609380577015	-0.09440135753997303	0.1550987130218406
3665	-0.1483791901108862	-0.09913125980947875	0.17844716509201508	-0.009398421043193007	0.025455953781785026	0.02713550996472166	-0.19821113642001761	0.10366462942498667	0.22368283348244372
3666	-0.21692909423049606	-0.042129255182578526	0.2209821396988957	-0.204931404373705	-0.032682056001404454	0.2075210767200718	0.01944330352213757	0.13595242476660163	0.13733573406718458
3667	-0.07389434958880815	-0.10989293975593045	0.13242670844415622	0.08020980120084914	-0.06811226812892972	0.10522781608656027	0.17548066657929728	0.1564748810573855	0.23511242575635483
3668	-0.06127768100341282	-0.0018164039438548368	0.06130459617714867	-0.10713875911271874	0.17213632423501793	0.20275509321680774	0.06178561781476984	-0.010335986036943919	0.06264419507112136
3669	-0.1716285208733945	0.006391489734969087	0.17174748999103723	-0.10156515779430009	0.028611389232043975	0.10551821108969105	-0.057853384101993664	-0.04453861840791763	0.0730116605874631
3670	-0.09617761348033618	-0.11914877960638019	0.15312271228156424	0.11450171476691466	-0.0511821348281421	0.12542030780591315	0.2247678058624169	-0.10134578816650712	0.24655939513897188
3671	-0.2669389740664944	0.08122032296664095	0.27902178541912825	-0.05504299624131432	-0.09936353622188121	0.11359068520674764	0.03426343135238879	0.1714527383645212	0.17484285578980008
3672	-0.24324193157000726	0.11328535751840169	0.2683285476835817	-0.0679410396504702	0.006614820963274441	0.06826229358264296	0.05057388433252735	0.00601253229465487	0.0509300335860298
3673	-0.20228399542761794	-0.0003058866903702322	0.20228422670299304	-0.03417256673664269	0.03855636529082622	0.051520458284160554	0.09457436867761218	-0.05121850661025174	0.10755299451969393
3674	-0.2719568260451387	-0.018696514070218856	0.2725987433406907	0.03386899299788585	-0.07254153688600878	0.08005862389820982	0.059981954917682885	0.02287060069720294	0.0641942309868873
3675	-0.25593028807281515	-0.05197684290367541	0.26115494357041663	0.056310412032206617	-0.03430975801283103	0.06593953289291563	-0.10407090028640771	-0.06105462450683813	0.12065827555577949
3676	-0.04189034099210796	0.029201865786142138	0.05106417172369429	-0.027868864276869448	-0.18323137008716	0.18533863218471308	0.05818284851765598	-0.16480310767096956	0.17477216071113183
3677	-0.22448827788192457	-0.0006685370497971055	0.22448927334770172	-0.08068881362554049	0.0506214065857483	0.0952534064956044	0.0519008011243851	0.07451193253689388	0.09080595381215703
3678	-0.25840164517460323	-0.19227963509787951	0.322091397436062	-0.02035750944085889	0.13708807147213647	0.138591368889207	0.18909840638567774	0.11796236788709744	0.22287513888976906
3679	-0.2203239330582937	0.0892283186390672	0.23770639100670052	0.09396809228792957	-0.04285908782342156	0.10328070379934778	0.13745943439962913	-0.008844017870443461	0.13774364870134181
3680	-0.176152393176587	0.03517155996533851	0.17962935242391287	0.1123176611104361	0.09284152936564521	0.14572167502561428	0.11083303747375921	-0.2898028028931974	0.3102734709259126
3681	-0.09277754211375423	0.16681647780109612	0.19088061605787277	-0.046587705777897594	-0.029401218883909806	0.05508943638763722	0.018444256482131834	-0.12507632131779528	0.12642893953352227
3682	-0.13433793387606766	0.09309276791758674	0.16344094932619668	0.01857554046536103	0.013596919219322821	0.023020141525130888	-0.10081694242044567	-0.1220807897861898	0.15832806167520436
3683	-0.024955002468766526	0.13415112370114837	0.13645246842214676	0.025007953430310457	-0.022261826387516965	0.03348113870346293	0.15325658571913994	0.15335902059362622	0.21680998654057512
3684	-0.2579454134497586	-0.043948203349218846	0.26166253246766374	0.09403493879527881	0.06987681768940747	0.11715519350259518	-0.054936354275101816	0.06986203185868556	0.08887466746190106
3685	-0.15825419336468732	-0.21159815778679544	0.2642312814491755	0.07760601925604162	0.08999595146207294	0.11883587633510721	-0.0404395357477074	-0.12192444346281858	0.12845593005076936
3686	-0.20536831613938142	0.1667291831252441	0.26452743861372124	-0.026780546774755668	-0.036258683383718	0.04507648839778432	0.18316844588555675	0.06318609642646487	0.19376057996853913
3687	-0.22857958200523337	-0.0440430908976585	0.23278406123595882	-0.005717324568564046	-0.16998778591988292	0.1700839062409088	0.12276314172163724	0.06076020345451246	0.13697660854759305
3688	-0.17411683377483805	0.16495429181345087	0.239847014139121	0.008849085744301093	-0.05110469841452356	0.051865176357064474	-0.0850152839491318	-0.02458870849913625	0.08849973497478399
3689	-0.08627290814216108	0.04646289254802044	0.0979888517293404	0.1869406558826683	-0.08347854424455188	0.20473269443601774	0.14820105470599246	-0.006680039028525504	0.14835152691290776
3690	-0.2697875867930081	-0.054668231712732766	0.2752706986698583	-0.008946928702346884	0.0054842886542056934	0.01049404379862824	-0.14605222831018147	-0.10591042179745144	0.18041139332005462
3691	-0.1620371947031392	0.005934700471571694	0.1621458390984805	-0.0416113552700201	-0.1837643915665039	0.18841670970276284	0.10669865536676222	-0.20563333471812553	0.23166715650771852
3692	-0.16479913890906586	0.0019052390749626181	0.16481015175377503	-0.16592555469497472	-0.09687008102650255	0.19213303281558902	0.16121800021051583	0.05102888221639919	0.16910112481037204
3693	-0.19172443174744866	-0.13705262992878228	0.23567282639132975	-0.27245784488229274	-0.16927973087624532	0.32076300367005783	0.19682872175685667	0.09031467800625266	0.2165601227645829
3694	-0.34918175111335026	0.06368024324945915	0.3549409369048546	-0.12199106820103094	0.010022513939925254	0.1224020894695208	0.2598849155436366	-0.0776798375505243	0.2712458782894202
3695	-0.24887531003183874	-0.09100995619975726	0.2649938340243516	0.013373427954612457	0.08124405917884137	0.082337389605891	0.07984421875112627	-0.027127057008786662	0.08432660606199958
3696	-0.10867281036331544	0.10845966348932087	0.153535918652535	0.03833380658466965	0.060853406662382495	0.0719209137156096	0.19367627330914347	-0.2229856494384025	0.2953524990555932
3697	-0.30474611020390235	-0.05522240310944133	0.3097090658821447	0.021471419085051777	-0.15767045352572728	0.1591257168170326	0.23496598929001813	-0.07833636153238399	0.24768044262954897
3698	-0.3414292899935785	0.00585552577525813	0.3414794975509128	0.0029105603344332215	-0.0015628698394984685	0.003303622798624261	0.21577043970253226	0.11438318456297546	0.24421383163160887
3699	-0.17496288515234826	-0.06397640091049293	0.18629275631192407	0.1076751084800316	0.14858085499684112	0.18349441260643032	-0.054092002362602726	-0.023218577667724918	0.05886465041523642
3700	-0.21596223148156835	-0.036282762125400214	0.2189888678767642	-0.11588704575609811	-0.015564776817955338	0.11692762569841542	-0.021536403940539486	-0.14935694868981525	0.1509016726766877
3701	-0.11942944416467248	-0.017864000885863277	0.12075808321239928	0.0382517526729978	0.07566328399088144	0.08478283509556031	0.05959572424746577	0.09562130510453445	0.11267246486375651
3702	-0.11259643725752497	0.06386534812215572	0.12944782877225827	0.04732559754106644	-0.06536796501228727	0.08070119597915885	0.026832518408287112	0.023582919428714995	0.035723075636237285
3703	-0.1109446017143356	-0.04838133669171141	0.12103494697660382	-0.09574983003062566	-0.11230691677539603	0.1475834459093886	0.13523382223909297	-0.06054160884635249	0.1481670445109146
3704	-0.2627601770246367	-0.10151014649805797	0.28168638673545376	0.03729826413142536	-0.26754154063362884	0.2701289256481676	0.03275373517475535	0.1544150010706942	0.15785056136599737
3705	-0.12137922641333838	-0.03856705348386035	0.12735907591972942	-0.05191780266983547	0.09557408285260045	0.10876517616948778	-0.01286339333873257	-0.19471472313160068	0.19513915622550707
3706	-0.2236999530819225	-0.01158728645648546	0.2239998531612889	-0.21443789845702768	-0.026742744154321322	0.21609902049655386	0.15966929041282912	0.12951468494051283	0.2055926455790106
3707	-0.21526719951748455	-0.09776853127765327	0.23642895951276774	-0.06748451972961371	0.11368938120591654	0.1322098173439508	-0.18105188811537937	-0.1726079735926687	0.25014655451936824
3708	-0.08343076651162373	0.09610110677826175	0.12726396003866902	0.09634849724317808	-0.0011255404560957928	0.09635507128499778	0.15214171904477963	0.12351724323320398	0.19596839553823758
3709	-0.2902090534140084	-0.005333759896854703	0.2902580639329286	-0.0911565783975361	0.012135941921666157	0.09196087685245395	-0.042624136817840184	0.018758140015838667	0.0465691406010436
3710	-0.022444521776627046	-0.004725613648205605	0.022936607903820322	-0.2013536724723378	0.15177889581579793	0.2521510155306941	0.1700179234367985	-0.024478913293469608	0.17177110201017598
3711	-0.16172705032182308	0.04371937887258174	0.16753215480856753	0.15803158061910214	-0.15841514392797496	0.22376178918370487	0.29106348807797827	0.20301524690450928	0.35487060256918757
3712	-0.19195919596884536	0.15406761218331497	0.24614053311243542	-0.1248764559576607	-0.04525093693830893	0.1328223495739342	-0.0865459879882532	-0.07045326955772925	0.11159691406233835
3713	0.08217405199424582	0.02829459665249805	0.0869089122062897	-0.03341381228143647	0.11683049206302631	0.12151480044368229	-0.14106638444848432	-0.008686038842400047	0.14133354906793807
3714	-0.19529078244815323	0.012682777538839179	0.1957021782078871	-0.060839614811354754	-0.16506807602817217	0.17592307538818336	-0.13861966646583068	0.046074104369761504	0.1460761274971849
3715	-0.11816931884591539	-0.03209541549591669	0.12245041287134617	-0.3228794434937591	0.047732016842175345	0.32638854217429464	0.0667368831834017	0.026351302094977935	0.07175097699081033
3716	-0.41563265119211323	-0.041727564987478	0.4177220252952543	0.07546603644110736	-0.3459242133484407	0.3540602830548324	0.19566361501321966	0.09288987629050409	0.21659358106210486
3717	-0.07196638239377447	-0.03034294408948064	0.07810156497064781	0.05614652787805555	-0.053605088032998356	0.07762691579463127	0.07377233444074051	0.02054978974356072	0.0765810106184361
3718	-0.28714058333505593	-0.05024209904120668	0.29150297273623577	-0.15262683469046504	0.09481757202621582	0.17968116938782752	-0.05643893717293289	-0.04843306739181363	0.07437147064695056
3719	-0.1508974283345804	-0.006052103087900869	0.1510187466170224	0.025167669113872207	-0.10888280905905556	0.1117536472658325	0.04585049996210576	-0.010311239109436956	0.04699563808213527
3720	-0.2708138946232453	-0.1124982190655475	0.29325077120773296	-0.1829600775427725	-0.06991552753299239	0.19586365401644568	0.057091412129260735	-0.053175472712325304	0.07801961443824465
3721	-0.11721752206224148	-0.13581263267473445	0.1794018357555307	0.07708717441473495	-0.03585075516227724	0.08501593441792729	0.06541316972991061	0.06154312558102269	0.0898133569153031
3722	-0.3177081818234709	-0.14394512376691906	0.348796054240654	-0.12784035903616062	0.043992813955583666	0.13519809569008379	0.14484812101684955	-0.06755537149052149	0.15982711403054944
3723	-0.08002975547195974	-0.09729197637510546	0.1259781347213704	-0.020230726695963448	0.11818602485375862	0.11990504065042479	-0.0963287856803716	0.10962832980832124	0.14593699204525568
3724	-0.2804070562435657	-0.07418134451778347	0.2900534245025359	0.14848772474713823	-0.06870948704210873	0.16361417423368793	0.15982752425440172	0.10617573346965747	0.1918804937639861
3725	-0.14841015253167705	0.04481689100097202	0.15502943944125147	-0.01530156188365559	-0.06338564481844111	0.06520642426271289	0.12353572262506547	0.003780240065128079	0.1235935474830588
3726	-0.24173720053085612	-0.07680505265500287	0.2536452054225215	-0.17233114252593074	-0.0717836732001938	0.18668400687366038	-0.15099029653144325	0.26726667947386595	0.30696831693782234
3727	-0.21530718294555953	0.18979252289714404	0.28701634931762265	-0.025960281388414438	-0.019224379758561793	0.032303451624664775	0.03006902322750786	0.04307306352909355	0.05253032419124915
3728	-0.2528582097645345	0.019731659215085177	0.25362691619917943	0.13704742927720537	-0.19278106811399603	0.23653020545939535	0.15675469633575942	0.1297677505571924	0.20349865824616595
3729	0.0336637924896298	0.029384117791174263	0.04468419522773639	-0.025659715567285916	-0.026947018668500966	0.03720971402892738	0.025372644680994046	-0.00727445124162187	0.026394861980595947
3730	-0.20220621264633548	0.00912029444271	0.20241178869694512	-0.08171604852712754	-0.07481509221387693	0.11079174432176239	-0.02844343503287284	-0.014689932964918353	0.03201285877554601
3731	-0.13035656279022514	-0.0731793002685991	0.14949262005290997	0.0027424352177775387	0.13948109807265166	0.13950805593397242	0.10148813515692211	-0.043411723264305216	0.11038305709848006
3732	0.026022218824170783	0.06190794678651446	0.06715467033539019	-0.05822872688720953	-0.15246804458919935	0.16320872910405046	0.06683336576588417	-0.14570538270831174	0.16030208148920602
3733	-0.12850294207849824	-0.09318099666921052	0.15873154778775797	-0.11904472634319295	0.06169311519690598	0.13408089846366786	0.20061669829222012	0.0008392736846943264	0.2006184538221484
3734	-0.17622002448479804	0.15803699952148006	0.23670485894289348	0.01400836229517838	-0.0030691639665172137	0.014340640907795682	0.04211435423366122	0.21368110865974543	0.2177917239717254
3735	-0.4024809699790088	-0.05537865710504239	0.4062729708681118	0.234963225096569	0.05925964613374758	0.24232090872988643	0.20236008793489105	0.14905828648649513	0.2513324053107893
3736	-0.22340836923690624	0.075568949182608	0.23584309514093776	0.041902951920539895	-0.062305378342927056	0.07508540171105407	0.1027655103347507	-0.11285933575216299	0.15263675763321627
3737	-0.2913343655160865	-0.030009559931723166	0.29287588876170123	0.08047223530665837	0.09818678524767038	0.1269504842547768	0.2198662782046913	0.04310769580291474	0.2240523459574109
3738	-0.17237210341304887	-0.17702248512710644	0.24708116535991861	-0.11494030540223686	-0.016464623412699143	0.11611355489382572	0.09490603980490708	0.10675387051185328	0.14284097892660966
3739	-0.20039821768358512	0.18244334822573624	0.27100741864859496	-0.014654730043267632	-0.0524073739151981	0.05441777240321802	0.19718958937060815	0.24852761520540942	0.31725338402582426
3740	-0.22915190760071855	-0.028331211625939667	0.230896631221077	-0.01830493333570832	0.0013037928017354684	0.01835130676803652	0.05646770567873839	0.10461742049939612	0.11888400420816962
3741	-0.31676479302063176	-0.11986785510918921	0.3386860445691279	0.12027824194027814	0.051634819079267785	0.13089312443972295	0.13154925575919874	0.1009018372895373	0.16579019108259496
3742	-0.13503145332053704	0.014860082941601342	0.13584666153751312	-0.06339479472099438	0.12964531187821354	0.14431495726263535	0.12083631948132001	0.2844295745621038	0.3090333299037031
3743	-0.14855006556159378	-0.0650094868510476	0.16215225980229303	-0.004020934483147971	0.10780388462334631	0.1078788461840482	0.0018185680363541645	0.02322582521374762	0.023296912811838474
3744	-0.09650745634721711	-0.08502737327666889	0.128620928844959	0.07422619621362031	-0.14933264916170075	0.16676261064757428	-0.04503384526329119	0.015856177227860084	0.047743749072306454
3745	-0.18777883184518243	-0.1660191187005295	0.2506456412213103	-0.07321009268185931	0.10512567056833438	0.12810591041372132	0.005472852645233206	0.051817841017287654	0.05210605304347409
3746	-0.1768944521721851	-0.030395662046581718	0.17948688943916624	-0.04830466852634078	0.12978202115788115	0.1384800130606015	-0.02279897789913396	-0.036185194942632413	0.04276870031087582
3747	-0.18878112025494978	-0.11157908540719223	0.21929022701666234	0.2047022392107828	-0.04349756012908445	0.2092726558227134	0.09632891285877877	0.09298868407767229	0.13388859107127588
3748	-0.30201736612809915	0.06075660825864399	0.3080679387571005	-0.006650581299800136	0.07064528784015182	0.07095764177058841	0.1647055575124028	-0.08020647391390005	0.18319661332342516
3749	-0.19244369614323975	0.08590075598953935	0.2107451448191535	-0.05448929871567728	-0.013243817589924368	0.05607568438174875	0.34614454749359713	-0.12351392411381368	0.3675210704293565
3750	-0.18957733053514256	-0.045680502758903216	0.19500326301151183	-0.2521140094744517	-0.16660812475532713	0.3021915634291774	-0.06702946994907852	-0.022865773977044184	0.07082226670492615
3751	-0.06956496947026469	-0.0005128277299872755	0.06956685970833744	0.19102133975448887	0.06914692363745072	0.20315129655043632	0.148265926447927	-0.16554999928357525	0.22223768179193615
3752	-0.2945651129949774	-0.04026169471784965	0.2973039015137493	0.009273814580059084	-0.11873304176916015	0.11909466337591472	0.049194595748415594	-0.14041930733782423	0.14878739907695265
3753	-0.2811412180474016	-0.16248805141746095	0.3247194963943804	0.15164912626003133	0.17469421103643834	0.23133422761250566	0.03038082662120333	0.11060866532127464	0.11470515014741649
3754	-0.1299700284725102	0.01869077595893751	0.1313070957987127	-0.09094197007316912	-0.09141592142558942	0.12894693719076358	0.03857119466599148	-0.02080342659408364	0.043823733478758245
3755	-0.017967223549259316	-0.03005407503712734	0.035015261649834054	-0.039902928195057454	0.08762747661915965	0.09628508886209372	0.024639609479095242	0.08626776391089833	0.08971754257372865
3756	-0.17232663385150296	-0.1216096191554307	0.2109155475675486	-0.07453082037088124	0.03631022576039144	0.08290522106554665	-0.15033365981767105	-0.011852525051394374	0.1508001711679041
3757	-0.15797038047568615	0.03581101110766064	0.16197860853886245	0.055702205847591967	0.11803645211208567	0.13051949955273426	-0.0007463369532010193	0.0767108686202019	0.07671449917267004
3758	-0.22023938230209417	-0.009051018346789135	0.22042528541417816	-0.021133881794126834	-0.06902496950267256	0.07218786168417099	-0.08743181659726315	0.019475879903405525	0.08957473109928568
3759	-0.2858786980520015	-0.006457258099738569	0.2859516151066017	0.07800519274058774	0.011809490922477009	0.0788940692976621	0.03823664423567351	-0.022603256607271152	0.04441788121533501
3760	-0.12611009018946423	0.28900848801631235	0.3153246913786958	-0.08902102002712493	-0.03890758454957856	0.09715215974003039	-0.09562714871908617	-0.059442727584214886	0.1125965782552623
3761	-0.3326825026837065	-0.03244813356937103	0.33426116879474665	0.032410909416735946	0.06329411597159547	0.07110985983564895	0.053380811224934814	-0.027304135796924287	0.059958542666154
3762	-0.2830164133418463	-0.042862371898268935	0.2862437303167151	0.04603057278093991	0.27687067456397124	0.28067095336719455	0.031005582352601906	0.07391267063512541	0.08015253593892403
3763	-0.2611773127942327	0.04872518313502357	0.26568351885270947	-0.06737413294956157	0.15083765151813247	0.1652006988671984	0.10992705985560941	-0.0038797315228875913	0.10999550356804783
3764	-0.20334625423001124	-0.029106793132193526	0.20541885141295252	0.05267509566358897	0.16932871396333152	0.17733267909678685	0.20776949723751884	-0.0917960522128641	0.2271446217373377
3765	-0.21271225744897945	0.12491967602442332	0.2466808260223883	0.11843383052429417	-0.061155206145782855	0.13329115293743402	0.046071350766017156	-0.03812761506276151	0.05980204337461646
3766	-0.18386388652891206	0.022073435557230906	0.18518413897204014	0.023354904698567155	-0.01368310526026565	0.027068042837313958	-0.0953977322825791	-0.0008402029777049105	0.09540143219942969
3767	-0.3506550836890609	-0.009149467525557554	0.35077442961678884	0.010912044685705296	0.029164533444684497	0.031139086856697484	0.17962405070396936	0.09039049113455744	0.20108515728130869
3768	-0.13458824930157984	0.04708225909117969	0.14258588980398157	0.1086016316630391	-0.11641388138474645	0.15920586100686193	-0.002420005124198951	0.25952134323173487	0.25953262611395334
3769	-0.08663017592520873	-0.022531434536126205	0.08951230598687732	0.1312124694735672	0.16415449964707896	0.21015092647841135	0.09538324272264126	-0.09200503159372807	0.13252504982398308
3770	-0.25806357833432325	-0.01861371503769044	0.2587339963171051	0.20543556175265554	-0.1981283707982394	0.2854095677229371	0.0487892610232186	-0.13301828836680119	0.14168365124891874
3771	-0.19663612929693414	0.08902451218021862	0.21584978831077525	0.04988072880438983	0.03619139809877116	0.06162714014458907	0.1671939740063469	-0.03513289357376781	0.1708453837681917
3772	-0.07471350017562152	0.058069121110588706	0.09462626450964243	0.1126948948328686	0.013611807635374711	0.11351396666707474	-0.07446754581534716	0.06720217257245861	0.10030726483270959
3773	-0.23983083781121678	-0.25529284272474423	0.3502759859192621	-0.13526322070817212	-0.023106302401142656	0.13722259320899285	-0.0030447830636887614	0.10489734034511962	0.10494152045489329
3774	-0.2288177277973966	-0.017571387755568508	0.22949140773026785	0.05152049099497359	0.13700759087637754	0.14637431793218372	-0.1010809732048476	0.04466325129721171	0.11050868364285678
3775	-0.06350453984309665	-0.03640813734387739	0.07320094975841562	0.24342751967864842	0.0858831582371338	0.25813344263323057	0.16264554802502168	-0.043204273981213764	0.16828601719276448
3776	-0.33354813112676934	0.006108346019910774	0.33360405823259925	0.06767054998860704	0.03416424676625352	0.07580566662767386	0.049464919168376205	0.07923365910127772	0.09340637538686254
3777	-0.1325037457314099	0.0072903555617172145	0.1327041518456389	0.044406006377079775	0.1068091781515162	0.11567235598777943	-0.007457308742200894	-0.07935710587046269	0.07970672309041646
3778	-0.2200427840787873	0.0009157407354018069	0.22004468956609308	-0.08888121906813742	0.06365789572792704	0.10932611212123966	0.2132357918803446	0.21728327255619492	0.3044364029999818
3779	-0.21646547550471998	-0.1800601075227442	0.2815651690223539	0.013415815274435266	0.012943533281844848	0.018641865606639153	0.0348514114602095	-0.10034483141663347	0.10622479029304513
3780	-0.36376443670085257	0.011179602765863696	0.36393618798670063	-0.09094891480297043	-0.033337969393627244	0.09686653347327137	0.26283996863607934	-0.03107800915794749	0.26467091220199596
3781	-0.17989434878400795	0.10163898144784222	0.20662153632711458	0.036521962471511175	-0.03830001272730374	0.0529220626741069	0.05296865636527475	-0.2451339166152485	0.25079137870404195
3782	0.050356637801353306	-0.04931722530361334	0.07048389661691559	-0.1184241911492156	0.04522163065088359	0.12676468328391347	0.04763344350906667	0.23976996141675386	0.24445567970150145
3783	-0.11832099626565867	0.06431358785013927	0.13467032241535473	-0.06653238427035092	-0.1787680922718669	0.19074744813816086	0.006163317585960274	0.03478567370976671	0.03532746210963592
3784	-0.20776123787832723	-0.07509544345643177	0.22091640408229762	0.16297324952492326	0.05272506419808573	0.17128984924800755	0.024397929339608198	-0.09510240984725975	0.09818211300851434
3785	-0.17181668819721507	-0.02989729571553982	0.174398459380126	-0.04162340823599007	-0.07922088122659586	0.08948997784946812	0.03958954935700112	-0.15845718095544323	0.16332792356065912
3786	-0.057975322368670486	-0.06191283157058676	0.08481943596157138	0.07747092669951629	-0.0018292595409155998	0.07749252011742719	-0.04558872544733097	-0.017155825409438212	0.04870989872080672
3787	-0.16463622736780797	-0.0444671952657491	0.17053568194576413	0.017225689304530636	0.008552647206111208	0.01923206037450026	0.03723665777273967	0.20087557948657625	0.20429774133884088
3788	-0.18051335606730567	-0.011240797918296888	0.18086300687681234	0.010526260750219028	0.09845475390275236	0.09901586100940157	-0.008254997812370941	-0.014189401652784421	0.01641597113016133
3789	-0.20023061060117386	-0.04155717401537382	0.20449766779565723	0.062012534935205005	-0.1684730852836388	0.17952363341376046	0.0042242096356830214	0.28207284429271756	0.2821044725530418
3790	-0.23636639861263695	0.08615259443297839	0.2515777095067074	0.2313929563874591	-0.030809933839601678	0.2334351136588692	0.15381398678091396	0.14107934939883437	0.2087154171503331
3791	-0.20394308833395275	0.06483428550359846	0.21400062583074975	0.08262038357334098	-0.006739712885632971	0.08289482198296078	0.06535224713634832	-0.06606493435070585	0.09292734665604857
3792	-0.12163517249743781	-0.0058326204599196615	0.12177493440733576	-0.11505716621061626	-0.06431213634103052	0.13181123767404915	-0.019206430311491694	0.056443746797092326	0.059622005315189276
3793	-0.21467446962490275	0.05811720823111201	0.2224021982834516	-0.0008193669857472659	-0.002728920177779914	0.0028492749242617706	0.15195642939961795	0.062191570822755164	0.16419058413101176
3794	-0.20595379851041387	0.11818370284519938	0.23745390023975294	-0.09047379751309322	-0.07722899463419337	0.11895303967805304	-0.056924060919817	0.15422640807302498	0.16439627020924244
3795	-0.0708842857208287	0.01633240679115003	0.07274152509910473	0.09551279154514726	0.05941107561605551	0.11248275092032298	-0.016023222626348668	-0.0450630883080491	0.04782703828581238
3796	-0.25544890588212654	-0.017690849954131088	0.25606075390124733	0.10454437713088269	-0.16802083894193726	0.19789019457375004	0.031562223122207037	0.19039433617750035	0.192992686848199
3797	-0.3073793057000168	-0.06000522550244358	0.31318152030447693	0.0523788766217812	-0.0077009278266084395	0.05294195883748929	0.018354370331743378	0.005335435039339888	0.019114125073719627
3798	-0.12142450451427486	0.10361327497905895	0.15962337250046824	-0.10672080342538809	-0.030964717676238093	0.11112220131247155	0.12494661034721666	0.053536958815578684	0.13593329760025746
3799	-0.0785639285795209	-0.08149420795396917	0.11319715899214446	0.0847402944064665	0.1628669890161678	0.18359350099414506	0.15777428910404395	-0.011475906180581353	0.15819109559312097
3800	0.14939612453141246	0.09838901363113012	0.17888432024163553	-0.0928530217712066	0.046596103465927914	0.10388878914614236	0.09074891802545633	0.10398999739154968	0.1380191496868659
3801	-0.36675870229760377	-0.064112194527747	0.3723201837104537	-0.08391228570294486	-0.14691105522016984	0.16918667157254566	0.07372719387449901	-0.09082982725502317	0.1169861386480694
3802	-0.2342534063405997	0.12221056981700397	0.26421597559036986	0.11015850515198405	-0.10556431790038881	0.1525736591653161	0.16628804671027733	-0.0359865383575715	0.17013743098354442
3803	-0.2146051436837733	0.12342156216830541	0.2475646374254567	-0.09906035138833998	0.16115764134088065	0.18916854542903613	0.03923830301846468	-0.09920646091622526	0.10668442393944574
3804	-0.20572003938427627	0.02092472011637	0.20678147527333438	-0.011048733411994348	0.1916001689755131	0.19191847034992354	0.007268307123334335	-0.14507383136386615	0.14525579105505773
3805	-0.09728830276270194	-0.008589417286463409	0.09766673918877476	0.07105705500591708	-0.1572366639627662	0.17254701840441575	0.036329727897523326	0.21516230784991738	0.21820785468999668
3806	-0.1836408805427658	-0.008687208464692555	0.1838462417277857	-0.10983984524447488	-0.08761330483328617	0.14050225189348572	-0.21824694798478703	0.20298026855656412	0.29804818356763935
3807	-0.03543134653575199	0.04845633596935584	0.06002830010013305	-0.16533627026839012	0.028647530611730868	0.16779977138367083	0.057683346231030545	-0.17403509922482654	0.18334553224609584
3808	0.009509509743910611	0.04427003448338845	0.045279871120951005	-0.07994053471738147	-0.14080214761862905	0.1619127353388827	0.11078272362617378	-0.05282206728380199	0.12273134337310786
3809	-0.3226111388802779	0.06395850544860718	0.3288900079796428	0.026869941619026998	0.09071013949874404	0.09460614763582502	0.14172283693507634	-0.02806080465207509	0.14447411971231444
3810	-0.24047928104156907	-0.010003599953756263	0.24068725895299228	-0.023820878959459675	-0.08278459076390222	0.08614361695649883	-0.007772523992554451	-0.19095414219063506	0.19111226163952985
3811	-0.21253693551895472	-0.1529410082632913	0.261845185115901	0.07627741821605084	-0.21645422452341725	0.22950092776226472	0.1077917969939652	0.02112679903955371	0.10984267447966611
3812	-0.15225308594927162	-0.0749372022368222	0.1696955699485366	-0.1767313562555645	-0.06672966040615594	0.1889095547129688	0.01290820098875618	0.015246760292251825	0.01997712071784903
3813	-0.10787436918444093	-0.03014982721229721	0.1120084443596662	0.20807251947069433	-0.15736563025607425	0.2608795027302336	-0.06407244395722737	-0.28360655006180285	0.29075411142855734
3814	-0.1666037175754284	-0.01072587632541905	0.16694862423183154	-0.021589294565828827	-0.06985043080161961	0.07311074013455188	0.13068913187401182	0.11934971417170255	0.17698588492546505
3815	-0.288346283694701	0.06261601768864726	0.2950666788909415	0.05221557650309691	-0.2007364965848207	0.20741650727629782	0.23927726737800736	-0.2157938585076904	0.3222120420678339
3816	-0.2118710917825956	0.023983925441605727	0.21322426741048395	0.0367359334998575	-0.10282176313991392	0.10918719606852496	-0.13692220923034598	-0.12277749501341222	0.1839075981635536
3817	-0.23967184773212857	0.03368489349730073	0.24202740887192326	0.03772290552060674	-0.13069962960785467	0.13603459405808152	0.11052268809591122	-0.14102383519763426	0.17917306348275563
3818	-0.23047751477419967	0.019147739957774895	0.23127153037497286	-0.06211612503132892	-0.026663245252864953	0.06759690552327165	0.24395164732284222	0.12445651425660513	0.27386462015461754
3819	-0.17008375858898006	-0.0632487607399251	0.18146319370850592	-0.02840311042063829	-0.1703717968771132	0.1727231479932649	0.008610187244086088	0.2068550774231071	0.20703419616116045
3820	-0.25127840749341585	0.151890007212084	0.29361779980667735	0.018624634392647485	-0.12884795280548103	0.13018706521165324	0.17139969212523434	0.0036687875484423572	0.17143895258283842
3821	-0.20197648712836164	0.14749818512690974	0.2501004117718429	-0.17700755119680023	-0.1702426184286889	0.24558954031095057	-0.05425206777221714	-0.13701931998305836	0.14736886002877603
3822	-0.34460378205530967	0.00751776660458687	0.34468577490454166	0.07731091422440876	-0.20017192983418897	0.2145828020875796	-0.05955472364963843	0.05874999418699282	0.08365600352608589
3823	-0.131303507756174	-0.05780077942721499	0.14346268243508206	0.07902689974730154	-0.02470010412329593	0.08279701701976774	-0.07076657219674487	0.09884418104376151	0.1215651260299968
3824	-0.16586548266682966	-0.06982381503135934	0.17996311701522022	0.010412995039894391	-0.12670465208078535	0.1271318186946672	-0.04046056290628892	-0.08226036834209627	0.0916723805214587
3825	-0.24691976140594352	0.12838788881623722	0.27830346488583024	0.036818748997417466	0.11018783039303683	0.11617649609305436	0.0698778348229581	-0.10747549003763604	0.12819474543979806
3826	-0.08971476667846964	0.17668723479593434	0.1981593255438812	0.14698769535074022	0.1232352542509024	0.19181321767492085	0.06687273639268379	0.12999326595337116	0.1461855398658474
3827	-0.2745572133486181	-0.10871511064740638	0.29529754263257324	-0.07914152608961361	0.030287512004423447	0.08473909685151881	0.04628844980235788	0.04469438930379183	0.06434445601871468
3828	-0.06706294269398011	-0.11060104851140788	0.1293446180349181	0.10713049798073918	0.04939350453668767	0.11796890220739085	-0.0997473087653185	0.030409471340193044	0.10427972743114457
3829	-0.08554006940910998	-0.09352601674371419	0.1267447012007242	-0.10869657283498015	0.12228268704978555	0.16360929221222714	0.057831873266592934	0.060337214621125713	0.08357694080162932
3830	-0.3388734121597927	-0.16437575550045588	0.37663586985995695	-0.03252267204186226	0.019885795351843434	0.03812045452926719	0.010964936827155084	-0.012679064524474527	0.016762712096772714
3831	-0.2692987597966522	0.037075405376194366	0.2718389370782341	0.04094617995757488	0.012233346477360997	0.04273458106912092	0.13151812152970857	-0.09094046780966573	0.1598974201672561
3832	-0.22598001594570213	0.13124112868141866	0.2613258530348509	-0.017065423305088617	-0.20653496083216788	0.20723879636430767	0.1555241530852006	0.14411682701578682	0.21203165334913354
3833	-0.11132385336561484	0.14242220489872423	0.18076804135793226	0.004271884005763689	0.12621622838616717	0.12628850027214597	0.019928577698880262	0.12232465081346808	0.12393735678050102
3834	-0.004747897486870566	0.01755305547428288	0.018183846871030453	0.02990284367773786	-0.033580401507453256	0.0449646908742515	-0.041670488352858394	-0.11709358450504277	0.12428731685817863
3835	-0.18935108839569503	-0.038291793852979976	0.19318409912079573	0.15093168853681643	-0.1320977202636512	0.20057463025873537	-0.12615789993546284	0.039403131500596725	0.13216815988799865
3836	-0.20438539118964522	-0.04426054576932589	0.20912289220346705	0.07207405512728642	-0.08840153842968777	0.11405920137905001	0.16584390839806	-0.16044272447702052	0.23075109921808226
3837	-0.14469022559257527	0.0287743492066109	0.1475236406624183	0.009241107388391435	-0.031062509678604307	0.03240798625797612	-0.015526495184751606	0.2547643471118211	0.25523703612923143
3838	-0.29901113090311365	0.0022348690681865627	0.2990194827159443	0.04561224554445409	-0.10744666966554105	0.11672730514247072	-0.021766174428705296	-0.05767759895487781	0.06164796647465792
3839	-0.23296612015323445	-0.00028314527804707213	0.23296629221949633	-0.013679043053251887	-0.0186519215957252	0.02313029178514181	0.040148512414166594	0.257409981725559	0.26052217130413896
3840	-0.049336372965959	0.060642165083643264	0.07817640234410926	-0.04670168978712952	0.06486064593438733	0.07992465964894209	0.09066356297849971	-0.11187980451448706	0.14400337603735625
3841	-0.23748610911512397	-0.012544929631373979	0.23781721401550537	0.09370063137607444	-0.11600174374099188	0.14911811717972345	0.10759205861498464	-0.07671075395887497	0.1321385290138699
3842	-0.20294868723961018	-0.21005118347376128	0.2920781904405203	0.07981917262981601	0.059252643270332424	0.09940812871103469	-0.07919748233711597	0.1668689848715616	0.18470922911593576
3843	-0.12803465749324783	-0.06120944755031951	0.14191360043642257	0.024755487645809263	0.0059820370439384336	0.025467998267961044	0.2111176794675164	0.11819423142784817	0.24195154665049926
3844	-0.27375259195160223	0.07218894431757295	0.28311080036251896	-0.15968734239959742	0.08407997002150115	0.18047018779139892	0.06690512429663462	-0.03729762626577436	0.07659901162684482
3845	-0.11361826246756743	0.013032410958935247	0.11436325153453628	0.04426182022525611	0.14554835663548207	0.15212965801888328	-0.007352989904044467	0.25799916825014707	0.2581039272818154
3846	-0.22310340931319242	0.1300504574950581	0.25824068761882546	0.10921775661332346	0.01056357485220131	0.10972742352440987	0.249773617489981	-0.18225915873416035	0.3092010041001083
3847	-0.11725612174953991	0.1723871213724718	0.2084857733823348	0.12125496389705608	-0.047994303803558194	0.13040789649121948	0.09391902436745088	-0.041320359164856046	0.10260679909073538
3848	-0.18523625790681608	-0.0008520146025262076	0.1852382173640294	0.012371486728828304	-0.096469916364665	0.09725995294717674	0.15952658151973442	0.13687724778679455	0.21020016929836197
3849	-0.23020541213987097	-0.054996266869365165	0.23668358867495287	0.019466621151523884	-0.13990498598539822	0.14125280330893056	0.10231274761856386	-0.20785002617821502	0.23166685500421635
3850	-0.06514255537005259	0.05701050136157454	0.086566447227771	0.07443533636900565	-0.0414355578524206	0.08519110725250793	-0.09263053177603998	-0.030438901916198864	0.09750354950962518
3851	-0.09508117822083166	-0.12778584553136424	0.159278538322108	-0.16821865061927924	-0.007494488675718148	0.1683855153410815	0.1933768530565997	0.1501333294820304	0.24481548954147828
3852	-0.11665936479423003	-0.07743234291477316	0.14001848136394088	0.006606786790943768	0.15273478835978835	0.15287761512729825	-0.21717503765212842	-0.23759326949598336	0.32189370712860227
3853	-0.4045378508582526	-0.04404770341531859	0.4069288303293067	-0.2966416249386208	-0.11012505182314561	0.31642341993802525	0.04829343359337355	0.0482004344162439	0.06823150010187531
3854	-0.2249348683440257	-0.05532585293771608	0.23163904031969645	-0.013363851768821424	0.04506536863489184	0.04700510593858634	0.21141614731932618	0.04701478986864059	0.2165806496752179
3855	-0.2820279564186472	-0.0006500165861636958	0.28202870549509784	-0.11644458810424735	-0.09491386219633674	0.150226440202093	0.21013939007038482	0.14598506283779034	0.25587145567825054
3856	-0.12176559400963091	-0.08158534918236164	0.14657090122437721	0.14105813665107506	0.08003463441629963	0.16218181347371874	0.06253701421062326	-0.020773390383625433	0.06589697940277837
3857	-0.31284364395953146	-0.04588127053571028	0.31619019047378605	0.09700884094683689	0.03758640270408627	0.10403582503196888	0.02772900222097138	-0.0005715237870834587	0.02773489144759427
3858	-0.14420588285869398	0.03230634689410707	0.1477803664249678	0.03265960312402835	0.11960760319791157	0.12398640416984479	0.018488283959356745	-0.17993257109352095	0.1808799236623202
3859	-0.23165468442844117	0.12676669515012917	0.26407136879435916	0.06742836120848751	-0.05981034152511195	0.09013246279012237	-0.05841972901790786	-0.009083040768830455	0.05912162352417279
3860	-0.13155259283920537	0.0715481986477212	0.14975055730264086	0.08432126241940993	0.07247634041967013	0.11118855703997109	-0.05147104698924815	-0.0012069521782497035	0.0514851960443968
3861	-0.2810186117110697	-0.010915563166112651	0.2812305275876898	-0.01363498989306549	0.0756208171430367	0.07684022992394408	0.15205507732702506	0.21665835929150448	0.2646915019259482
3862	-0.07777416944933185	-0.008154569052687436	0.07820050146877852	0.12490310904228391	-0.006202558694818793	0.1250570205258039	0.12534033667714298	-0.045781104502764645	0.13343953510048143
3863	-0.17665242079914978	0.17342965276316158	0.24755589718637425	-0.06273821944971048	-0.04511317999636794	0.07727407837758224	0.04625604808187241	-0.11266993671844248	0.12179547045884065
3864	-0.24439464591106183	0.026763601435163868	0.24585571645128285	-0.260864914352181	0.041214487830675994	0.264100620118764	-0.030706065081464687	0.0558613229391773	0.06374441021220763
3865	-0.18311476119525796	-0.09669912732650099	0.20707905976535437	0.1301827103198713	0.09337797000895094	0.16020918621982969	0.0016398464908668657	-0.10030718297563948	0.10032058638695264
3866	-0.23217590661563145	0.04842880935706096	0.23717293519399085	0.32832366267734836	-0.03183970203655889	0.329863902389525	-0.016574756796682376	0.13926398980628915	0.1402468588583551
3867	-0.10638957665407527	-0.018823477129162304	0.1080419608849518	-0.14888526459332696	-0.023694320366283807	0.15075888972344242	-0.07889178655356222	-0.10092594715423854	0.12810136921435686
3868	-0.17930974650285716	-0.19516006430112373	0.2650272361266624	-0.1728857559166053	-0.09303505551732408	0.1963288215060835	0.03721702363902612	-0.010267250535056241	0.038607295710751895
3869	-0.40039433380966666	0.047352036389602496	0.40318462011481665	-0.05557488680962072	0.07805607187853986	0.09581919641183564	0.17255994992182702	0.08695089787672107	0.19322886678390325
3870	-0.08931465071100464	0.02179394596537288	0.09193521040586329	0.054350123615226384	-0.0594953715062185	0.08058309480066737	0.16090261306621373	0.1624979667184917	0.22868152544352974
3871	-0.18957033831248535	0.009819350866040548	0.18982447897818805	0.0228547538353248	-0.11029563955092088	0.11263866066684189	0.23493175498885566	-0.09461867028453436	0.25326986056093825
3872	-0.3613700291011518	0.013628649314682995	0.3616269320926055	-0.07110283353918033	0.07853245084248325	0.10593846691654281	0.08467868497973867	-0.2582806407191756	0.2718075956631928
3873	-0.31048867632981225	0.08953691666593959	0.3231409562019063	-0.010936745230168826	-0.13980339101984435	0.14023052640875708	-0.08543365815312816	-0.052370806244958004	0.10020784047255232
3874	-0.1581213861746651	-0.12234311750459602	0.19992551404595904	-0.0972738685523688	-0.35149614815127067	0.364707756523389	0.03050631849204153	0.11106295526413416	0.1151764537565771
3875	-0.15917318725132992	0.08054262763228362	0.1783906342991684	-0.21260032690585653	0.0765302843236302	0.22595526862441767	0.07028650133639078	-0.15414370481770737	0.16941214243683644
3876	-0.0673395209029844	0.17056319970554856	0.18337506965026165	0.03047227856680308	0.04287291177193028	0.05259891942670082	0.02233849011265184	0.146635876634113	0.14832763888354675
3877	-0.36249731012406505	-0.049179221514318514	0.36581811829915833	-0.11150413474311022	-0.2695468749094529	0.2916996569046009	0.10352635964801528	0.1005362703493665	0.1443095589270895
3878	-0.18612376480124002	0.16780381654089918	0.2505996342165708	0.07813811185081193	0.11538952959944603	0.13935676540732217	0.10355622506615579	0.1356596448323563	0.17066760379753787
3879	-0.19741164212796933	0.02032645928564351	0.19845533853931052	-0.004773191788844996	0.0028012208995442265	0.005534455563209507	0.19380691818300105	-0.25920079988494804	0.32364513930629224
3880	-0.05677737861302253	-0.12880485795512098	0.14076349723918272	0.10026915066207678	-0.19449652914139925	0.21882139388676197	-0.1367844000040905	0.20456222160864732	0.24608062620601479
3881	-0.19908692739965614	0.07665761340802003	0.21333540342580132	0.017272780507839636	-0.11196384767057005	0.1132883583236628	-0.1387130296968144	0.07524572419294476	0.15780755247132508
3882	-0.2625280445704415	-0.11851315144457096	0.28803878428313	-0.032387366302121585	0.040439402937945935	0.05181010331938502	-0.06059489913695687	0.2107401370818312	0.21927869750317056
3883	-0.08061720838916146	-0.1508074379887229	0.17100297553312924	0.0730356594750191	-0.07204782757756215	0.10259189545766795	0.10914423740510698	-0.04164109983985761	0.11681800269913599
3884	-0.1515662354311367	0.023430369670426596	0.15336657375601634	-0.10776069759299566	-0.03867055306500699	0.11448921180653913	-0.027473914353205453	0.1177851292389602	0.12094690008315974
3885	-0.13489867303716313	-0.10933734021437898	0.17364419354629254	-0.10700966801800382	-0.02542429456063639	0.10998847122871286	-0.052104411098649876	0.09345371608506232	0.10699750794315045
3886	-0.04937430894847375	0.07939519118682618	0.09349555480199054	0.044470725019221446	0.04836389307126425	0.06570168595054385	0.18198392211426698	-0.09464153844331209	0.2051223262031915
3887	-0.1522187907887079	-0.2920511706670405	0.3293394093593496	0.03326264509230813	-0.08060321280827738	0.08719679738128745	0.029782034167151063	-0.037473116028413515	0.04786652258115577
3888	-0.251328199869988	-0.03140770823699713	0.25328305941493395	0.08483646671497032	-0.15579313325452213	0.17739426837962255	-0.04671364402099444	0.09172630996150835	0.10293629329286584
3889	-0.343530843610278	-0.09788323916928254	0.35720381999897516	0.0035129249377186043	-0.039809753312223056	0.039964447955628014	0.10538744419658595	0.14535100805712467	0.17953670637925503
3890	-0.36606358945378814	-0.07443559200206856	0.37355482714119753	0.01025908561723396	0.09214277370385003	0.09271213288205947	-0.02455356026518398	-0.019217598792481937	0.03118001643753295
3891	-0.24792584808096013	0.07327697901704244	0.2585280290423601	0.023893545820207328	0.027253215947173802	0.03624416244480807	0.08791629063474189	-0.17891119789794827	0.19934515517627013
3892	-0.11401512469277013	-0.01586862571786475	0.11511412572261322	0.24684871538653166	0.10764435282295876	0.2692983382471094	0.09960047556211703	-0.04638822657138004	0.1098732100952619
3893	-0.282041234805051	-0.022538197288331344	0.2829403266898617	-0.06408609912752145	0.09191382898342133	0.11204989986508747	0.13836223814546525	-0.10635249941195908	0.1745135039926515
3894	-0.1595717362158763	0.16353152602747312	0.2284856647665742	0.04036679137722963	0.04705349361792557	0.06199604106509498	-0.09645762618426959	-0.1830541160997661	0.2069127426481292
3895	-0.20981356446917582	-0.10382141879730794	0.2340953199795908	0.10258439993690298	0.07101704662980278	0.12476770424446403	0.11067763727838807	0.04713133145428392	0.12029506140394962
3896	-0.21774595831377883	0.057561772451220544	0.22522579783344535	0.15069521639719421	0.030852249433485832	0.15382103087713075	-0.00010852306038694537	-0.00028574176763728756	0.0003056560361063236
3897	-0.1356405451305519	0.045271340250048704	0.14299598501828284	-0.09019218967067986	0.14515356660237994	0.1708923315277296	0.17690940812621136	-0.2105189578274204	0.27498212721613313
3898	-0.21831892721706767	0.11894418512654258	0.24861792605648636	-0.05940362648556876	-0.038748142614601015	0.07092396911988517	0.21693134517438403	-0.10325682756362194	0.2402523276841898
3899	-0.18104549339369166	-0.002159060342454739	0.1810583668868346	-0.12817686631718692	-0.022953474805688233	0.13021586333680457	0.10572036085819467	0.046389690702735055	0.11545041404638756
3900	-0.1637739426825864	-0.02137420456517347	0.1651628315408554	0.15743231316764936	-0.02116273437425171	0.1588483382208072	0.04125288894662586	-0.08759059585562669	0.09681897194654761
3901	-0.16916193800286472	0.025933969670245246	0.17113834185167928	0.05569109219396858	0.16534431006143918	0.17447131173763336	0.10741681092976126	-0.026488133888860427	0.11063449962481989
3902	-0.1090353231774194	-0.010203088019782992	0.109511664700815	0.09983860801643345	-0.06411792537738473	0.11865435518917511	0.2745115212074315	-0.030090380706176246	0.2761557645363586
3903	-0.2594876794340601	-0.1342052156958323	0.29213848719064456	0.08202574284394018	-0.11412823368978581	0.1405470604966556	0.06888385743904886	0.20129095375044095	0.21275110781719886
3904	-0.1600835257029488	-0.12490753533963263	0.2030483380530563	0.02752235256426054	0.1887629691697267	0.19075884886537414	0.06908543076745095	-0.03685330938122715	0.07830046715488168
3905	-0.4154944305249825	-0.0768505872075988	0.42254187313381414	0.0012948710761777318	-0.03902912582941311	0.039050599920002295	0.23420901424387253	0.1347967139498017	0.2702295624922469
3906	-0.17237170680527117	-0.029886869009118106	0.17494350587012528	0.06156052615526238	-0.031074818246851554	0.06895899295659415	0.15344461258145206	0.13033862450202277	0.20132909915695546
3907	-0.17796959215831765	0.23903480126689333	0.29801142922663404	0.005824744902550074	-0.14744722587147047	0.14756223117848352	0.00836996186506661	0.04702882152784911	0.04776783767265327
3908	-0.23302462084867753	-0.07011220462647362	0.24334377978336416	-0.2187871117605658	-0.091484470422633	0.23714385634260046	0.19382070475042282	0.0033815247353235515	0.19385020066919245
3909	-0.18041262602408079	-0.10852390356096206	0.2105377716064598	-0.2127536854183543	0.026907261505487303	0.21444843524916832	-0.0493740631998146	-0.04015607279648826	0.06364203248872674
3910	-0.1448436138530919	0.05904185041819112	0.15641487325324166	-0.04747391225016436	-0.006653693990622023	0.04793791806135458	0.040394473420789216	-0.17653953295400665	0.18110196072533738
3911	-0.2291099795644172	-0.029284734968212676	0.2309739778376909	-0.07466998775891598	-0.10732465570176063	0.13074474671442107	-0.252609287174927	-0.11542565725050649	0.2777310467317907
3912	-0.336109316921577	-0.0029342148558893426	0.336122124440373	-0.008026032750542847	-0.024332677666063215	0.025622185779384982	0.1044022261310493	-0.05096406431566927	0.11617728122438752
3913	-0.10382557806838481	-0.015427793179042845	0.10496555370029537	0.05090444931622302	-0.10075520232373805	0.11288433795476373	0.15388053280647526	-0.12174059675174999	0.19621414646828322
3914	-0.15817240793346457	-0.1462342975498086	0.21541351028047495	0.14586108262789857	0.1810677926493375	0.23251021689441118	-0.10872491158877952	-0.06179144079115669	0.12505714115969124
3915	-0.10843521319084998	-0.0663735439979638	0.12713631582909238	-0.06204674982895094	0.012532779926422037	0.06329983994466772	-0.1114124597207304	0.07184480352018763	0.13256851803455352
3916	-0.18226960971953868	-0.11087123610415979	0.2133416078091128	0.048006309275430786	-0.1435025264492909	0.1513194661224317	-0.14007330482590105	0.06873806721311825	0.15603029388245396
3917	-0.20547061013537624	0.1220596322529708	0.23899105727021303	0.06372919485771228	0.1141595463566224	0.13074330690923372	0.15405303840198004	-0.07244680285860529	0.17023770993911883
3918	-0.12809260685756568	-0.062068369432701116	0.14233832377684213	-0.030995948534522214	0.0730590768083267	0.0793623180712341	-0.03719060775150683	-0.16470576677770188	0.16885239386741654
3919	-0.14193657827862022	0.03061286660556574	0.14520034385377	-0.06556801467483075	0.0873146798983723	0.1091925724312512	0.12162077981574493	0.03509331474766888	0.12658260079082298
3920	-0.2095889223694908	-0.010891265497628266	0.20987171330158877	0.17817925713488064	-0.0845549027321295	0.1972241852541868	-0.10408813896604618	-0.01787629036938767	0.10561203733848526
3921	-0.2276897234903954	0.12239247793227577	0.2585005393370299	0.02368324246494763	0.06309302230299413	0.06739158283479928	-0.02086648418290831	0.05133136983309438	0.05541046553763535
3922	-0.23169588800238858	0.018812850407218803	0.23245840027338177	0.10382240347219683	0.11577984223937189	0.15551226103339078	0.27474166934476224	-0.14890740367856986	0.3125002395913309
3923	-0.18832851147498633	0.018841125049783344	0.18926863508655	0.02141464092700847	-0.07224994483122682	0.07535676063995868	0.09368045730455021	-0.02201724019898681	0.09623298263469515
3924	-0.11603943996521385	0.04927175153623821	0.12606687561326038	-0.0927416777796225	0.0033294290707783715	0.09280142183887416	-0.05117979543948224	0.16978014274294057	0.17732644566178085
3925	-0.0635546693662638	0.1308585156430868	0.14547558941130675	0.0623954479365172	0.02560660351090246	0.06744545994033395	0.20678944809905253	0.048169897613750984	0.2123257282602134
3926	-0.31601886453701106	0.00984788282688824	0.3161722687704187	0.00329071049786114	0.02278792222562066	0.023024295319111713	0.02093129240569069	-0.08195263605986658	0.08458341184259162
3927	-0.3302604696503226	0.06157795253413306	0.33595211273624637	-0.14776043101659986	0.022422541669797565	0.14945205033436368	0.10797421883625925	0.07210195152920393	0.12983498506804733
3928	-0.17148631706314657	-0.11724303854591718	0.20773417395161886	0.10252879880856516	-0.028803362851187054	0.10649783235664648	-0.050477605917227074	0.205146969208644	0.2112658696397201
3929	-0.1335737304639231	-0.020078547138662892	0.13507438515591433	-0.008504138011021683	-0.04880142944251972	0.04953685374490122	0.02621756599127317	0.08963987928086947	0.09339522859330457
3930	-0.06713710419508241	-0.07920048689726894	0.1038272983586967	0.10473585901728227	0.14065076963447248	0.17536316364293122	0.014829307471327385	-0.019945327405100764	0.024854062955095086
3931	-0.17969590121778634	0.03821162501895842	0.18371375887794011	-0.0747252459630649	0.04503790352131496	0.08724835320987911	0.1433839833201259	0.10311062726482378	0.17660908280066334
3932	-0.10930282186612805	-0.13875843270257818	0.17663807492716407	-0.08624439950368787	-0.0550688865516063	0.10232633440021881	0.1305473725042292	-0.10017153878478996	0.16455076314095493
3933	-0.20899008360273352	-0.022039371633578584	0.2101489684635177	-0.08771349856171425	0.1349853961652711	0.16098048020748054	0.14879384948137514	-0.11637910374785185	0.18890131135764882
3934	-0.18855773982453458	-0.09055275042824822	0.20917414242170917	0.04939126098395612	-0.25105124986386484	0.2558636877710356	0.2695999227160021	-0.05402843699830192	0.2749603432005309
3935	0.022954705633071892	-0.07737560794630294	0.08070875550868667	0.028288947002805653	-0.013124898834574296	0.03118537304483236	-0.009954155325331608	-0.1062865954697047	0.10675170061774883
3936	-0.022518605110861796	0.023965362156168266	0.03288504461628771	-0.05492637127970823	0.017844184514469855	0.05775223963573017	-0.007986563581871988	-0.07541482624075597	0.07583654274009793
3937	-0.14398845874418267	-0.07412206409499227	0.16194677099969404	0.06230030384377121	-0.028494527862178827	0.06850741548996502	0.06988712348456444	-0.23696881639795025	0.24705956766333137
3938	-0.2577699554716957	-0.07970418134894233	0.2698112422942844	-0.03554844900969425	-0.18180911845460765	0.18525184960004148	0.09444196123631049	-0.0066837322750887655	0.09467817234867726
3939	-0.13397243070564221	-0.18747691760427557	0.2304261417972762	-0.005283333732618271	0.05730968653850762	0.057552704423617	0.12917619851240703	0.05378825239077443	0.13992736100338074
3940	-0.16038220807405473	-0.002445941763340766	0.16040085815798819	-0.13146403795218767	0.06699862183425782	0.14755205387382492	0.07115457554651404	-0.06416728554529395	0.09581447779670807
3941	-0.15835205323917595	-0.0634521195256253	0.17059174727212642	0.03870571053073909	0.01852878426722113	0.04291209472993119	0.09670125879777948	-0.10227404186532206	0.14075195591019252
3942	-0.027766583020227716	0.13213439828522733	0.13502030344662347	0.13704468467685846	-0.057962891498367544	0.14879832791073658	0.12885695716612583	-0.2551146985902384	0.2858104701491899
3943	-0.18794132872037753	0.04813493133639443	0.19400751185441353	0.002100175655202853	0.04158897875436902	0.04164197271520725	0.2969769464798315	0.07451852733330579	0.30618347057999284
3944	-0.1285145858695162	-0.18756096461275718	0.22736559596315625	0.04271608439090793	-0.08979733460634681	0.09943955534944522	0.08056354344785245	0.07075483151342739	0.1072228087459357
3945	-0.3488113185226349	-0.15436275819526293	0.38144094830936576	0.11395043113764265	0.04090263104510135	0.12106909590339861	-0.01093906300566664	0.005432625373598411	0.012213783930126228
3946	-0.1443765040873417	-0.01209838716304834	0.14488252449632844	-0.08298649941620206	-0.03319191005268554	0.08937819632494758	-0.019683685694539124	-0.147171323271268	0.14848180318118942
3947	-0.07467355801607964	-0.1095488131368859	0.13257859075462056	0.10731111105123617	0.18646374453042486	0.215138101180052	0.05083659034496267	-0.10025862253658208	0.11241063255241647
3948	-0.19992421338722605	-0.04414319109294647	0.20473962102721954	-0.04267159440046857	0.020492168259959653	0.04733702492418168	-0.04836889416751086	-0.0001669449587219525	0.048369182271433005
3949	-0.26648070091621523	-0.07629019903986192	0.2771861440085689	-0.029664648578809388	-0.06124135803937304	0.06804774287080313	-0.11404052416959196	-0.0653579286245554	0.13144162197328427
3950	-0.10069212692696387	-0.06032776811004042	0.11738119112623883	-0.031140855483712766	-0.030773289013997986	0.043780682920627596	0.139431583736048	0.09561529876704804	0.1690664126946994
3951	-0.16391911283741234	-0.18639980986349236	0.24822240968645523	0.10974734101994399	0.02576785033459106	0.11273180993762925	-0.13937040201506862	0.2088847216520012	0.2511114013689459
3952	-0.1818673892656275	-0.23587675095333888	0.2978482649246068	-0.05314178763729813	-0.07515013038249868	0.09204124993607074	-0.08328875818444123	0.08052255576517589	0.11584860476873335
3953	-0.2041699619587069	-0.0689223990020604	0.21548937433297966	0.06791771105541036	0.0456086045781262	0.08181051452331836	0.006460548974465477	-0.04053853805418108	0.04105011279669953
3954	-0.15231596520076263	-0.02351770227104928	0.1541208473086936	-0.015502019830272466	0.039561409832315875	0.042490207892391156	0.15671200486486303	-0.13447496056358127	0.20649980021138423
3955	-0.2125723696519002	0.14684908040110828	0.25836343540461615	0.019455372902066864	0.021177969221610672	0.02875791917211617	0.05306849749108665	-0.099299480649447	0.11259064030021043
3956	-0.3379667041998707	0.17855738648436573	0.38223583481386203	0.11521241600582348	-0.05676849157635088	0.12843894439675665	0.3182228987368254	-0.11905366508198732	0.33976401876879464
3957	-0.2695516174034353	-0.1107382945330892	0.29141215541034865	0.06877033832362867	-0.1274127201842777	0.14478729467015883	0.06132245706615954	-0.20179623509124875	0.21090795204930873
3958	-0.24464793593488862	0.10354889307422738	0.26565952987630453	-0.03332275124659032	-0.22198428520861127	0.22447144279444595	0.027351229651628225	0.027658525664913024	0.03889837792778459
3959	-0.19397407474287945	-0.017013567588319824	0.1947187796655436	0.03513614703255002	-0.1059207565676486	0.11159639555181004	0.15076058339253626	0.1212691712984245	0.19348117586024877
3960	-0.24674497342432744	-0.12573257891457051	0.2769327776025813	0.25967722670312093	0.06682924013572047	0.26813878758087545	0.01499522912011078	0.026055223089817864	0.03006212811204151
3961	-0.23641725059348376	0.03149592302487471	0.2385059947786867	-0.12931959780044625	-0.06402243986859187	0.14429979619527064	0.06482303649434008	-0.19195765320304073	0.2026074201098405
3962	-0.18513756635132136	-0.02571003062509936	0.18691421601695649	-0.07086607671756942	-0.04527478796423775	0.08409403816292284	0.018369216605266657	0.04644082239938185	0.04994174710422264
3963	-0.1315173236354093	0.03624599890335976	0.13642059541258186	0.025744023368019103	0.09699925479082469	0.10035741212859386	0.19296454437913022	-0.04442529633808151	0.19801242976684993
3964	-0.09174409153951746	0.07834514862860235	0.12064385871667548	0.0683404053152764	-0.03843303500924731	0.07840605320176681	0.05639230072395955	-0.13724371308143235	0.148377654521562
3965	-0.20911846983556873	0.07000951070865113	0.22052633859934825	0.09264040819577331	0.07675945259935661	0.12030901376884601	0.06090924495024246	0.07846756751631168	0.09933325360792108
3966	-0.10629620710934212	-0.009809661298268072	0.10674789506411306	0.09474198583832043	-0.13902746165766994	0.16823994464919262	0.3048168683495488	-0.14715238797595975	0.33847769279149487
3967	-0.10526431084726313	-0.07674987328432324	0.13027324432633475	-0.011949892248941309	-0.0743482304966756	0.07530245216955495	0.09639050029364418	0.08109852501890731	0.12596864414250616
3968	-0.21889756906787697	0.12540070840992443	0.2522726370685827	0.07111381515942207	-0.1663426991559415	0.1809062416529969	-0.11867736277638805	-0.09265464791972168	0.1505629443677494
3969	-0.08851900504453115	-0.04319128260961846	0.09849416808896688	0.1298442547114419	-0.1423084024029303	0.19264270522406018	0.2738774533269507	0.05097676139083512	0.27858120834463007
3970	-0.10654897472189738	0.03761714200055767	0.11299439537684003	0.052700114756728075	0.019344763761552794	0.05613841804292845	0.0452958108986829	0.07379286843386869	0.08658578357136634
3971	-0.11949090364183079	0.005927509465630529	0.11963783440704044	-0.040377102608745705	-0.12699157277772186	0.13325603165199165	0.11848001980430223	-0.16940170160649373	0.20672312787882102
3972	-0.2905979706994481	0.09665531015183192	0.30625059927318365	-0.11011099485676054	-0.0024683371314268006	0.11013865750289462	0.07184496018443548	-0.07069687957967274	0.10079557076680437
3973	-0.07409110812761922	-0.022147346219037686	0.07733044192376304	-0.004838196551123147	-0.14035980318113048	0.14044316464290094	-0.027076532781541426	0.015538677400153066	0.031218409998203224
3974	-0.12087782511253034	-0.13538311156712945	0.18149389935073104	-0.07211893759544731	-0.1698494437591213	0.18452635233261114	-0.07627714609698052	-0.14049085626499555	0.15986207715018516
3975	-0.04689793819919338	0.060248469044478475	0.07634981748202704	0.08272834033368952	-0.06680593319861615	0.10633443000695836	0.02233480195174867	-0.14227608591310112	0.14401849881517295
3976	-0.15510530639638434	-0.08524431016622541	0.17698657714084393	-0.044008605393007015	-0.1503021845641598	0.1566125921929529	-0.08678135853559274	0.08775868029471356	0.12342037982583283
3977	-0.29232678731287	-0.0742408940190026	0.3016067985397622	-0.007642992336551926	0.15119308185101313	0.15138613982615365	0.13532800231462247	-0.06437817606520341	0.14986066116212352
3978	-0.17527726827047205	-0.1698237435291135	0.24405373309703984	0.1160386224606867	0.04597031548267091	0.12481278703782747	0.05691354594068516	0.15737154344640894	0.167346808748322
3979	-0.18478766423249543	-0.12376071757078948	0.2224032285425241	-0.03733954536963493	-0.08201706040300995	0.0901168122248119	-0.18807236804465152	-0.1697755026794739	0.25336719782164163
3980	-0.25840573730809124	0.15499287152474406	0.3013242693465365	0.07573031514337357	-0.06938000688062122	0.10270669883931488	-0.19976816261671473	0.10156099794697307	0.22410255486995956
3981	-0.06287465398912548	-0.03934289069054571	0.07416930067177714	0.011717392356323493	-0.05820167236433555	0.059369453000996136	0.13703926991667992	-0.12797338249035198	0.18750186165827415
3982	-0.10017881152041846	-0.015907029181928406	0.10143385950972311	-0.0869005632598385	-0.047031269694940044	0.098811174590708	0.1759485877872208	-0.12758984964194467	0.2173409194697846
3983	-0.025030499820315875	0.026384112058309147	0.03636821813562286	0.10304182135192548	0.11253224052801179	0.15258152609597408	0.3606887591540265	-0.006025187869527444	0.36073908004114885
3984	-0.1019692339198605	0.04050041322207298	0.10971785696668473	-0.03019927804738113	-0.06379351836357405	0.07058051699857898	0.08865022033523151	0.012289586002284959	0.08949801947301768
3985	-0.19238902382254033	-0.04188346943898947	0.1968953059360145	-0.018957156480055484	-0.19650773850424413	0.19742002196804076	0.3285373050616953	-0.1159108619474473	0.3483849720274995
3986	-0.24641739683303954	0.076965894577648	0.2581574759523909	-0.1080231500876662	0.09867032847678009	0.1463039120344297	-0.10668040179209005	-0.21329653589205141	0.2384871492346515
3987	-0.13095464256162548	-0.009350728295841756	0.131288059350825	0.1290302762043014	0.08138571299580291	0.15255309389584176	0.0764397053226771	-0.13329269287228837	0.1536553628187572
3988	-0.12313279165603634	-0.007975303089924484	0.12339080127945118	0.15298916169920612	-0.03366768159022906	0.15664991663287564	0.22334597395274003	0.029709247610084703	0.2253132563220712
3989	-0.18714496404654543	-0.11407748597769132	0.21917324283537243	-0.03363302832602998	0.02596393335839302	0.04248889772421272	0.05098767951931532	0.19056622765139178	0.19726943651779028
3990	-0.22549144769141782	0.01996773029479169	0.22637381305066395	0.19159971880549007	0.05440796681796838	0.19917499617072423	0.030869992806638404	-0.029861572068006013	0.04294962097917308
3991	-0.06648812124221729	-0.03211614959995558	0.07383845428668256	0.1152690826812827	-0.01677822139996893	0.11648377627605812	-0.05984476382905723	0.03185566695894171	0.06779512722279268
3992	-0.25918116179149253	0.1709544735144552	0.3104839877388082	0.1251138078049313	-0.005696624018543744	0.12524342868453395	0.08628390217150506	-0.02336694051250432	0.08939197773210285
3993	-0.21465405571728308	-0.0688937899579227	0.22543894501759193	-0.03559706841662437	-0.08509930722073503	0.09224447609102066	0.1302127680100718	0.022770160624150583	0.1321886726149196
3994	-0.09027023322685493	-0.02858206109361335	0.09468711223387177	0.11088518602671803	-0.027778468070096273	0.11431171317280317	-0.0380823995601312	0.18708364979573536	0.19092030058941042
3995	-0.2531630254522044	0.10436987941027012	0.2738331411356701	-0.023704185656660902	-0.06994150208671661	0.07384918504487122	0.10915370347549395	-0.10648459742221296	0.15249098488299834
3996	-0.24027945041386894	-0.1618509415431427	0.2897066474377015	0.00926635677390631	-0.0920037440588911	0.0924692072460625	-0.021743413632673642	0.09595089641662535	0.0983836905160378
3997	-0.027955534144238812	0.00898807777657241	0.029364901351910187	0.07819626057175373	0.11449398249674045	0.1386489350675638	-0.11472526424283475	-0.04863854423499727	0.12460976783899423
3998	-0.30020113769144297	-0.039741963163326656	0.3028203208295505	0.00036255297893516533	-0.11197940857429352	0.11197999548719001	0.16941753319610217	-0.06151900769495808	0.18024119635095825
3999	-0.18622789385673025	-0.09340980675765898	0.2083415955799916	-0.07433852928830298	-0.05652086112792526	0.09338535580801785	-0.009011504453867138	0.024788339962090084	0.026375538110116725
4000	-0.21305705363066135	0.1386536616716802	0.2542009952709534	0.210026889844286	-0.017030330303170683	0.21071622293477774	0.02208660960614115	-0.28530212320971343	0.2861557614864055
4001	-0.16077708990406786	-0.04982877380375326	0.1683216543906527	0.10133698856355311	0.12435989756453482	0.16041997809933553	0.035899811015609386	0.005647153422616343	0.036341254418842464
4002	-0.1767992534549305	-0.06776364990386792	0.18934066723901322	-0.0034572710075926345	-0.02373213410577604	0.023982637720536056	0.25081079271398543	-0.08828613174993005	0.26589564645022634
4003	-0.2580262094307607	0.049323725603361644	0.2626982197514907	-0.1081643051717718	-0.27730946361730063	0.2976576145926846	0.046806684350442926	-0.08206552160803433	0.0944754758478662
4004	-0.13877223372979108	0.07202938717199399	0.15635205617684975	0.0621423423449552	-0.042499781271313965	0.07528547084416183	0.08482920068881322	-0.0057707934737865505	0.08502526299177231
4005	-0.29496058818963233	-0.014572760391123145	0.2953203581377196	0.0070561571815222005	-0.03242661485461808	0.03318545924196447	0.0669655462333969	0.19400950626032176	0.20524149897550217
4006	-0.16485803491578782	0.0009690137380545341	0.1648608827585236	-0.017165801555162865	0.1557826032529745	0.15672550596282947	0.034951263708637624	-0.0177265192132499	0.03918954348099053
4007	-0.27540613908865264	-0.10777994286195108	0.29574491970453815	-0.13467012204156326	0.1348455826506899	0.1905764228100989	0.10618127130855176	0.172690408887979	0.20272256830110863
4008	-0.13859451996665006	-0.10871646067367949	0.17614684154476876	0.023356978890666968	0.01338026680514598	0.02691802375130748	0.10953581787438542	-0.042227615066662165	0.11739364067797169
4009	-0.1664264362783043	-0.13799347389626285	0.2161942587818998	-0.000713870176465061	0.17292902947215083	0.17293050293342946	0.012719634623853707	0.06464573852657185	0.0658852078588983
4010	-0.21735975346425404	-0.03526967628529615	0.2202026623165825	-0.1529509384827044	-0.05586944772012579	0.1628354530539707	0.17817949480595305	-0.1738616334534078	0.24894939235995692
4011	-0.04097902053542118	-0.11120857511231919	0.11851846819190166	-0.00787232200822333	-0.014119846639418896	0.016166122692899076	-0.18377501146289352	-0.0659956735900641	0.19526567484018517
4012	-0.24236344192800308	-0.014630258710697893	0.2428046178579198	0.059803044589777074	0.0701109323867103	0.09215176060358655	0.12266037706048656	-0.08916527589855905	0.15164436859536493
4013	-0.0986385784233871	-0.06723637803639233	0.11937461909819586	-0.19288064723067053	0.03487249289429493	0.19600774177767832	-0.019374380335255893	0.043404756569597365	0.04753250999306849
4014	-0.10658942980017565	-0.08780604306115754	0.13809854359545007	-0.04783038180116463	-0.10414219223303656	0.11460079243333321	-0.12483358196396692	0.12521772578255386	0.176813183999693
4015	-0.08482270899832924	0.06536671733814443	0.10708734611232139	-0.15437537050995584	0.029662725290171325	0.1571993393488863	-0.19535403722900466	0.08712730382435609	0.21390270436199021
4016	-0.171083676255737	0.13664999335044678	0.2189585462224642	0.09544596241903157	-0.15597757980748544	0.18286316508443048	0.0977419261317155	-0.04075605264385231	0.10589872497365677
4017	-0.2310134420896534	-0.13415588489872132	0.2671423064193851	-0.12888171653663602	0.070734477073568	0.14701654024054886	0.11807040417209909	0.2668362673864761	0.29179138769694657
4018	-0.3206125484649711	-0.04818695871391621	0.32421349327765514	-0.15516773290056188	0.1723784385974284	0.23192962602217834	0.08803248373960464	-0.025583201689531706	0.09167452428047289
4019	-0.06342315056251141	0.12617842628036466	0.14122142644041097	0.17203518378356492	-0.0979014318329767	0.19794139237257058	-0.06899010465447733	-0.009524697913697384	0.06964448585913263
4020	-0.25830084210151505	0.09108310888314093	0.2738894991674013	-0.03804208764238067	-0.041202642259758504	0.056079034954037946	-0.007306755624663236	-0.15066222379082145	0.15083929977082933
4021	-0.1869611982426403	0.10389235582786611	0.21388808112605945	0.16542945201212292	-0.0249123150988318	0.16729473104857417	-0.14004688902506937	0.041250149388840716	0.1459955682553473
4022	-0.15208454820635472	-0.06532887651248069	0.16552211909444	-0.11817869321306786	0.08264123279819834	0.14420740926857548	0.12462011297024406	-0.04614426123493911	0.13288892129005597
4023	-0.03451711526947138	0.07821206719751139	0.08549010879531041	0.025346902160856843	0.04267758227322528	0.049637097798319776	0.18223709406258723	-0.07311629786377769	0.19635771302824068
4024	-0.18254076773537684	-0.07506112039189342	0.1973709798321605	0.10768180322929308	-0.10368894626414302	0.149488355145411	-0.09727877203290956	-0.04734761714588383	0.10818944651685755
4025	-0.11500358696170425	-0.09911771490558284	0.1518227467218357	-0.0725183843982966	0.06170967317749163	0.09522079520468171	-0.025654722441943934	-0.05015964751048949	0.056339639881257106
4026	-0.22880005275942802	0.10513663939798717	0.2517998750726843	0.1413454042154213	-0.09440222001655396	0.16997147536241103	-0.13899559133031086	0.022681072488531802	0.14083396415102722
4027	-0.1544174405234781	0.13180804597582405	0.20302242960270878	-0.03867368878795932	-0.0010335080810765101	0.038687495956983065	0.09226232338293582	0.10662815291277597	0.1410031890050993
4028	-0.2357908233724994	0.07998217953937191	0.24898686999629027	-0.09279877784777023	0.1195819989563185	0.15136534492554354	0.11319446705485668	-0.15212551622284418	0.18961845916972286
4029	-0.18249470800304293	0.01951219639923707	0.18353485842596307	-0.08530701710766832	-0.23012243820904862	0.24542539341943695	-0.0454713396225601	0.10899702702430591	0.11810162838507976
4030	-0.07418818689696483	0.08672465959551286	0.1141273571805488	0.052857417598125234	-0.1036129181724824	0.11631656548987394	-0.055265682402249085	0.10684058021007607	0.12028800950640076
4031	-0.30909175196558375	0.03426054845614258	0.3109847203861785	-0.11268595731913533	-0.058632301600565324	0.1270270513233683	0.17505747549809542	-0.033194916372766586	0.1781769407099618
4032	-0.19021196670458426	-0.12274544557404919	0.22637808349484223	0.03941540582723297	-0.0783866496613496	0.08773848107675805	0.09895590943121345	0.2630081341939661	0.28100809714944125
4033	-0.05214101370957577	-0.22311163697739134	0.22912330275507425	0.13812762103193943	-0.06415426298940044	0.15229907797375608	0.09916629714608428	-0.00645846463392768	0.09937638680840223
4034	-0.31425173562248887	-0.060581552262141694	0.3200379318397075	0.11899653698185632	-0.04615305630891	0.12763338286015816	0.0040028442305962775	0.02591874269268819	0.02622601732448515
4035	-0.1633782120189555	-0.0029987149047285854	0.1634057295616975	-0.0871254599075468	0.05455887842033807	0.10279842887217089	0.072500177005472	-0.10404040276330828	0.12680962531675652
4036	-0.1312050846512802	0.04855098403168509	0.13989986522078762	0.07071554367877819	0.12307267665902394	0.1419421426419999	0.16194409236353768	-0.03884538676886342	0.16653784292067858
4037	-0.11326955169402785	0.0803007669625457	0.13884597407105154	-0.2107351731488525	0.12323962186957063	0.24412561848489317	0.2758264171325613	0.038460055329606176	0.2784948621503493
4038	-0.09341921842305898	-0.117125171529686	0.1498180769354405	0.021021542076958468	0.10276025996232066	0.10488839906689901	0.08845225415755244	-0.04346044264938112	0.09855258160409801
4039	-0.14812096144339365	0.06142291750155765	0.16035147025617966	-0.047163210205688054	0.020362930203181865	0.05137136676559787	0.012409029924560208	-0.1160132468490584	0.11667500789856063
4040	-0.09345416237880079	-0.05779564165232912	0.1098818304358264	0.11607099397329794	0.15901698434210906	0.19687274303775	-0.09719386032603453	-0.12204446802353622	0.15601762291556892
4041	-0.3162657587466241	-0.23648901658809998	0.3949064257800631	0.04323036598680557	-0.035298197079075055	0.05581063751997802	0.058318710688720916	0.17157253574137088	0.18121315359851425
4042	-0.08438630639265192	0.022182324511417294	0.08725310439935274	-0.016906077552477694	0.16592990394582438	0.16678893393052457	-0.06085855769777319	0.09504156166852978	0.11285682296363893
4043	-0.04678968523740003	0.10850654006322744	0.11816490122328098	-0.09496120343792136	0.1919392697312366	0.2141455426184227	-0.08019164402282286	0.13040556852443674	0.15308922912231518
4044	-0.17050930771806636	0.05893052329193527	0.18040573880549246	0.007868569911746698	0.04646681575943899	0.047128328628094726	-0.0899445703791463	0.015044184777902076	0.0911940416711578
4045	-0.025570488249050508	0.055862906582228276	0.06143707513472296	-0.162358800728911	0.07729296448329306	0.17981819299710983	-0.0807765956652556	0.1856030640356575	0.20241876342546056
4046	-0.1684714752851304	0.008503855419459928	0.16868596130604163	-0.18167826637512446	0.03525022536464353	0.18506639581871379	0.18716721258623176	-0.008127059420448795	0.18734357358106304
4047	-0.21054870705681672	0.09353481017542994	0.23038992763975372	-0.1999527622656627	0.05333407713191268	0.2069435452513111	-0.18497225292601632	0.04730204103668637	0.19092463811347796
4048	-0.0754061123391527	-0.05165754010870959	0.0914034092809883	0.011440569060073487	-0.04028042215204368	0.04187360778778396	0.13309776440669752	0.12098866542181855	0.17987015330680495
4049	-0.3153675952384836	0.02120889520592913	0.3160799540659928	-0.011759955154863978	0.05961730130542199	0.06076610206509779	0.08770144044302297	-0.054154176299965766	0.10307384472556012
4050	-0.24215447350367877	0.0032477829722031668	0.24217625220503844	-0.07049735219924211	-0.04841636936922736	0.08552205265311073	0.03516240374156789	-0.2524473113371938	0.2548843652291428
4051	-0.16398943205930172	-0.043844341472410585	0.1697494038466164	0.05901331477361022	-0.05433174092736722	0.08021539373940487	0.20147912410775717	0.09965812522081931	0.22477895669692374
4052	-0.20184991835936097	0.10494955007857647	0.22750340130067578	0.2596689776890413	-0.05077522342005837	0.26458666120465835	-0.000630766950838085	-0.08107766745444288	0.08108012103345366
4053	-0.278705643319957	0.01996163257948995	0.27941958126378624	0.040100843409352785	-0.02740721167843454	0.04857193525203573	0.1100953339523543	0.08803960789039077	0.14096792229288965
4054	-0.15497851251328734	-0.23913252170062144	0.2849608785004169	-0.08169685923061366	-0.03607515501090607	0.08930729879023107	0.04309410416204701	0.06409010726424867	0.07723110553832735
4055	-0.22805996715897217	-0.1259056205265205	0.2605063797697086	0.029290882495881455	-0.058335617301965126	0.06527633601381795	0.07543215510823985	-0.14782965426344408	0.16596269672406197
4056	-0.06845086771946374	-0.011229890504159469	0.06936592630595323	-0.03346967552024077	0.0592558955005464	0.06805498020719629	0.01655871200448924	0.04205252795230511	0.045195199417936184
4057	-0.15049712242169316	0.045892829862137184	0.15733891981949402	-0.0012291570389219811	-0.1425799668182852	0.14258526489413148	0.026924261369224073	0.04639209598336588	0.053639000922911725
4058	-0.006166720801470464	0.04764882064357207	0.04804621269326635	0.10129962158013342	0.11036309650770341	0.14980529497666928	-0.21271615165695906	-0.15506232939988318	0.2632346618032365
4059	-0.3282208046753123	0.07174563646436573	0.33597073231665053	-0.015636886910251134	0.08056574690529986	0.0820691891433857	0.127360098198191	0.03041815441718788	0.13094219614471395
4060	-0.10407468221325845	-0.0011124812466524767	0.10408062784358524	0.05450652996122087	-0.022796475106018954	0.0590816476215145	-0.028213601698858216	0.025108504985326654	0.03776829812713287
4061	-0.3758088678246718	0.0035721205799885704	0.37582584421657284	0.05237670396897947	0.12894053813776404	0.1391724882795098	0.09586584649262928	-0.07338746805257634	0.12073102745738676
4062	-0.19690808048754685	-0.026719392030984283	0.1987126520174185	0.056723769650584774	0.06965147664863605	0.08982713533620058	-0.008115565092059776	-0.3227081233676864	0.32281015362633403
4063	-0.2518872753710432	0.15229011314643753	0.29434584769621347	-0.08441222409892721	-0.09874141698217948	0.1299049306415124	0.036074131959571314	-0.11567292193081816	0.12116751984195151
4064	-0.3599717092147664	0.005693569524114753	0.36001673317906524	0.11091064088353335	-0.025560178293724065	0.11381780605688666	0.08721485557929688	0.020814120793814277	0.08966414365919692
4065	-0.15961817647140875	-0.0343028330923411	0.16326250830554698	-0.24990458227882675	0.07430010831977839	0.26071594953183375	-0.058553155835387324	-0.016073418421716248	0.06071924602663244
4066	-0.13758028206075534	0.01099165731691272	0.13801866012423625	-0.04626250671477365	-0.052651351716253056	0.07008840392734779	0.08730951371218547	-0.011639290258087968	0.08808191790810599
4067	-0.07479247150652604	-0.06270845088374305	0.09760257991617499	-0.02050668703675078	0.00035419912960766914	0.020509745738225456	-0.05867373397704229	0.14397313538352774	0.1554698387822292
4068	-0.20919236468043434	0.0015527670484682737	0.20919812744405397	-0.0852949602238921	0.046758606922352	0.09727074360214566	-0.07449827647277345	-0.1290438095567209	0.14900435558172467
4069	-0.3269771008585191	-0.06500503281994113	0.3333761820792899	-0.13225195073309537	0.052933513221069504	0.14245187009876079	0.09610869818371325	0.022148920985243032	0.09862786912114965
4070	-0.12401866641975899	0.02796535626388856	0.12713257163882774	0.06607226886886307	-0.18302866559249173	0.19458940655145515	0.03301703542526172	-0.13585108235911914	0.1398057266581636
4071	-0.22349450582218844	0.00863179317439728	0.22366113204155477	0.08039601210890888	-0.12274519092618896	0.14673070796027124	-0.04154096418667328	-0.08395969600591967	0.09367434151871533
4072	-0.14595514674201426	0.04995707438368995	0.15426799454669932	-0.16798994103490383	-0.18938882209837965	0.2531575521779316	0.17437146992782412	-0.0764789786571795	0.1904059970201448
4073	-0.16933503885196202	-0.04250348385019754	0.17458780462105447	0.03192102500859646	0.07425546877221831	0.0808259022849812	-0.02197137627227743	-0.012626882913120191	0.02534126175626704
4074	-0.3045866587970516	0.0680207270537096	0.312089493616922	-0.09226678009750036	-0.06731984461108476	0.11421523623414297	0.09128918998465871	-0.04548425368099997	0.10199281122203012
4075	-0.036984350935829184	-0.018796150503402338	0.04148659407436481	-0.02433031712633158	0.2552983919466727	0.256455129139631	-0.13933849602568427	-0.023186013320179055	0.14125440767771869
4076	-0.20973974613032142	-0.08788339783826404	0.22740767955900318	-0.1947321039422697	0.020370449193955805	0.1957946564800645	0.20230014843169583	0.08595522853362823	0.21980366550117955
4077	-0.2587819678559623	0.1446568008011632	0.29646871151174065	0.028566235586370937	-0.07299328086267189	0.07838398348306208	0.034127374873430816	0.16349189412827855	0.16701579913709935
4078	-0.1974282434592657	0.21439292919385067	0.29144851930269017	-0.1639956693667109	-0.008518395289115984	0.1642167550201172	-0.08992083028407957	-0.029050583339885448	0.09449704816218267
4079	-0.2637849402353379	0.07381097224713801	0.2739170573714397	-0.054295245219597145	-0.171014694785259	0.17942686389153514	0.12893594698566138	-0.058927936248882824	0.14176381800601195
4080	-0.16582413248109734	-0.06916704318349615	0.17967115176303664	-0.17836301951844225	0.1672160080120867	0.244488363868783	-0.0717939162686952	0.1385351139771357	0.15603315102200044
4081	-0.13984610585708687	0.11206298204062254	0.17920671099941665	0.0033093043034319422	-0.0032103851987554375	0.004610647253596957	0.18184417441029307	-0.17546385716241084	0.25269520956534175
4082	-0.07512443791364758	-0.0013313401346096414	0.07513623385820926	-0.13048298487760374	-0.11246099690045878	0.17225935436548567	0.3081819753387311	0.05234426587239734	0.31259566870544203
4083	-0.38726788178909544	0.008656905029610973	0.3873646270248543	0.05151348659246142	-0.015540412345054388	0.053806539721171644	0.0336261830832597	0.049136034147030556	0.05954049076424424
4084	-0.1136914773303948	0.03427873845495802	0.1187467217553019	-0.05433904331783573	-0.05459404822704829	0.07702753878006814	0.1640679621498342	-0.07243471431992363	0.17934626854944147
4085	-0.11862304307480469	-0.13491857993833628	0.17965091027017982	0.008448449740500501	0.21720476701781957	0.21736901140292067	0.024825942353721576	0.051852044886942006	0.05748879867163477
4086	-0.3382702735143861	0.04635499916099881	0.34143163867854104	0.08131161838459178	-0.008043324276038058	0.08170847171334798	0.02655295920572421	-0.059320315862703636	0.06499199578895684
4087	-0.1768227983435094	-0.05431900528116158	0.18497798882235758	-0.035992669371424986	-0.07108673432047552	0.07967933260783869	-0.07742645667607209	0.10860884658731006	0.13338192437672175
4088	-0.28304597231816	-0.0067359345039514065	0.28312611193454784	-0.00687784791198835	0.2781103401656677	0.2781953739711785	-0.01416600330463251	-0.01955966861381049	0.02415069949109016
4089	-0.11757305249531412	0.10681848460739761	0.1588509091157074	-0.2341791594474887	0.05324970295951602	0.24015705191563505	0.05991371023753299	0.15717696902347547	0.16820895417852652
4090	-0.10763001044478508	-0.055548188440200215	0.12111903395970651	0.07592184197832247	-0.15842330109507047	0.17567603256916045	0.2352240432264613	0.003582675085079706	0.23525132533647794
4091	-0.13683603052448995	0.06372819967641902	0.1509482781740046	0.10034092757493422	-0.009442423220097914	0.10078423042751102	-0.0960326519914335	-0.13536747285035883	0.16597175348353832
4092	-0.13349184269832542	0.044706110697764694	0.14077893450625079	-0.05079960155531502	0.10088842562571348	0.11295607085683303	0.1512723030110184	0.005920756728611631	0.15138812707242524
4093	-0.1791540292202154	0.08587976286562131	0.19867435631125913	-0.07138821992786767	0.013284291398137799	0.0726137062986062	-0.09727090280522632	-0.17436605447895384	0.19966258910246878
4094	-0.15442742112301477	-0.15327823534695387	0.21758227369384006	0.029455306635996947	0.015307886712372161	0.03319557929332498	0.14759751280417927	-0.055356190355715984	0.15763671398718676
4095	-0.22473751719741378	0.01939561291352457	0.22557291822457132	0.15257270215573113	0.12709985305113763	0.19857694249011443	0.08202381819810674	0.13010027771971214	0.1537985338504314
4096	-0.23626980628360217	-0.05191889606205941	0.241906992725704	0.03231803711557037	0.1415941291786451	0.14523550853996492	-0.13895506350837009	0.02244713336580798	0.14075646866470307
4097	-0.3266077651623352	-0.015949407962880628	0.32699696616131085	-0.009112800461202534	-0.02702137243597977	0.028516621478878252	-0.020393785747577314	0.08142471691555826	0.0839398059438839
4098	-0.19433381540196892	-0.02295417243766836	0.19568476139184868	-0.03288380810787175	-0.09142656299276243	0.0971604922607172	0.17102403101114866	0.10189861492689041	0.19907924780679936
4099	-0.15914320029380527	-0.11848715734489007	0.198408076084183	-0.04988160885114779	-0.12226646230099306	0.13205022796337407	-0.1245829021725558	0.07912093889818177	0.14758395063781976
4100	-0.12507704028896713	-0.0639393662536594	0.14047244770547535	-0.025216537212995542	-0.07153541095968916	0.07584977765416326	0.22334953144777084	0.0011737460653303104	0.2233526155606078
4101	-0.18467003419846367	0.007674334169889419	0.18482942659601817	-0.0177101950873065	0.10733364341191318	0.10878493470194386	-0.08236246199840419	0.1475324212950338	0.1689656488154143
4102	-0.2605119289686749	-0.023334750181573573	0.26155491909160566	-0.11729104671885393	0.03520109183619859	0.12245940758824886	0.15780076675908136	-0.1482271704259477	0.21650029109042082
4103	-0.2578655261004257	-0.05289328452446284	0.26323436154657903	-0.014748710283978592	-0.08334871579411379	0.08464356372204972	0.285435500773329	-0.07357375798794291	0.2947651997203698
4104	-0.06143981034162822	0.09792667801374874	0.1156048639185379	0.05615888954518606	0.13313001246964623	0.14449021107021945	0.11960609767996937	-0.035317411113029246	0.12471141940478865
4105	-0.2955332316984998	0.007444983949133006	0.2956269927191392	0.12278853905017816	0.10268905894035867	0.16006894810716282	-0.07388026655826244	0.0815758055305516	0.11005864725081026
4106	-0.14213915940117172	-0.008354793563870765	0.14238449076625795	-0.07357896801340798	0.002843901810132242	0.07363390734861072	0.07872354045014687	0.03750276627012882	0.0872000762552294
4107	-0.31831138866120273	-0.020903164877627705	0.3189969944267885	-0.08265423748248028	-0.12764009363362125	0.1520648429999842	0.32526943888991816	0.06530254457640439	0.3317598984264305
4108	-0.11681306826119311	-0.06355675932364005	0.13298403878780818	-0.0659102229635468	-0.08630354060946806	0.10859308731606516	-0.04931772198910218	0.22568721141000983	0.23101288945905346
4109	-0.26832833851586524	0.07219218933029524	0.277870130548402	0.3361050843166863	0.02921265204904078	0.33737220801848083	-0.055038826904686	-0.10537685686962066	0.11888462655349726
4110	-0.2516249505233593	-0.07369859952479292	0.2621957270776907	0.038801437674936684	-0.04266171129885031	0.057667782830523734	-0.23035155923457037	0.05742760344411392	0.23740212821104234
4111	-0.13878428893586922	0.055665749435445354	0.14953178429900654	-0.013234696888943706	-0.06385244679251173	0.06520960177100268	-0.019045222112269188	-0.1124689596872193	0.11407009852906688
4112	-0.30765866782695556	-0.05669630985409875	0.3128391398788345	-0.057447195025927364	-0.01502237569012828	0.05937888503266368	-0.1243520871963046	0.1582658594049916	0.20127474715740648
4113	-0.1564469744404842	0.06276365274700574	0.16856729195703488	0.0022006943641177967	0.07343655537049561	0.07346952239104408	-0.033237826513865205	0.16503550046258716	0.1683492486597502
4114	-0.26140445431663345	-0.09454897807087821	0.27797805307402296	0.025763339134193226	0.016891698798880774	0.03080712793584566	0.1697222614017551	-0.09570570685669082	0.1948466790588552
4115	-0.08948427644780801	-0.046545790180260505	0.10086598195076754	-0.07209499546250138	-0.07656768100306405	0.10516795208106447	0.10020003055482908	0.010476773151109167	0.10074625997449475
4116	-0.3011971643898824	0.11456278751101108	0.32224891639662484	-0.04743519751840193	0.1114965711445203	0.12116758370370717	0.14236946198538628	0.02684100095607947	0.14487754497620603
4117	-0.16457427090290366	-0.011392228476926503	0.16496809847025823	-0.007152520757960104	-0.13552374075516255	0.13571235338562793	0.25775859436682386	0.001178027385070382	0.2577612863066927
4118	-0.20669639504365755	-0.17105913769561226	0.26829951232383964	0.1315946026716398	-0.21971805782364887	0.2561116248554584	0.08891969380203889	-0.06907786103551417	0.11259868041451533
4119	-0.2037609593247357	-0.0015368424949586015	0.2037667549670233	0.0966941100187044	0.0003417274954607951	0.09669471386787626	0.017788863943337674	0.14734289590654584	0.14841284531509322
4120	-0.20620896758320406	-0.282137045133132	0.349461658194695	-0.028358283729538435	0.13852300011254642	0.14139594695841018	-0.06356185090346522	0.13017197595927246	0.1448614932113284
4121	-0.1942809638408061	0.07804382081546075	0.20937031995578634	-0.034140427807821144	-0.16659101784982625	0.17005333292570943	-0.07252446016365294	0.17295201882879527	0.18754252354862147
4122	-0.25546320378832194	0.06793054413648078	0.2643407031020234	-0.008308677900340618	0.13438959193341002	0.13464619024866642	0.1757250004678932	0.01723126555744792	0.1765678121916686
4123	-0.18474413317166957	0.13308456143893915	0.22768815347915303	-0.09015362593769993	-0.12783526863234754	0.15642740225426996	0.10018678701266141	-0.01249496469015085	0.100962945849101
4124	-0.1862860536098641	-0.03859048427387853	0.19024121332148203	0.04805307231609483	0.023814300401692384	0.0536303893575078	0.0081765007770429	0.2356090932090065	0.23575092781944104
4125	-0.13479903905056473	0.15454915433904048	0.2050761371682923	0.0769906155274795	-0.06395642731969357	0.1000898570025925	0.16983964785118597	-0.0012450452559155695	0.16984421132291833
4126	-0.2986313957495191	-0.15966371078390745	0.33863433238316687	-0.011552083561211863	-0.07795089135409736	0.0788022340895454	0.22431932632748042	-0.12390359558824326	0.25626404578814715
4127	-0.25274979207621356	-0.01569500652124603	0.25323662970484967	-0.1254530982616946	0.1706958567624676	0.2118385125026402	-0.04036195473850886	0.03652665214731992	0.05443605154127868
4128	-0.18360155166997616	-0.017463996587709415	0.18443026040332547	0.005126258891310975	0.16114514169211375	0.16122665791112883	0.08626905903024884	-0.11467184774188673	0.14349907041686022
4129	-0.3459203986142433	0.11734927466405386	0.36528314283801344	0.040922566147378034	-0.02959872665414967	0.05050486154454441	0.007867170603849534	-0.08972998801274011	0.09007420897280508
4130	-0.11640350904918736	-0.09239629624947057	0.14861646099804748	-0.025717965272603782	-0.23079892398884716	0.23222738221874806	0.10984199700822739	-0.04404143070840901	0.11834235051577702
4131	-0.47267212874788467	-0.05622785333094385	0.4760047402970511	-0.11919678635060041	-0.008882336187997164	0.11952727626975897	0.028136468599233022	-0.10845649958470048	0.11204674545653596
4132	-0.13863777128718166	0.029195263890941216	0.14167849187910841	0.11036668972477502	-0.013136837672288074	0.11114577232100556	-0.023927984891680628	0.07558356002344395	0.07928065972728816
4133	-0.12757525802641037	-0.14343981401711953	0.19196464962531778	-0.0457066575607706	-0.025919470357056197	0.05254443347270825	0.04128177484384697	0.0905997188623462	0.09956150858737653
4134	-0.21716586041845556	0.024133687005659325	0.21850273632102474	0.1397533056913161	-0.11063493147801991	0.17824442351668845	0.12888495027282226	-0.07349799156379395	0.1483687472843907
4135	-0.17636093136174522	-0.04912532647581607	0.18307505513351	-0.014016093759345118	0.07151113353217582	0.0728717579266991	-0.029065010791643604	-0.1304835651789633	0.13368147079581047
4136	-0.08416046408846248	0.06797871561996026	0.1081854403000922	-0.17668975737728218	-0.020253711588684317	0.1778467969775122	0.20320612435741603	0.23024756258302093	0.3070939091740241
4137	-0.20017198458896443	0.008825501248634023	0.20036644650882607	0.09683407253335215	0.017841070414055967	0.09846390910843326	0.1337947375170361	0.09982091573048787	0.1669288680981386
4138	-0.17797870424029996	0.030841259312530983	0.180631122564853	-0.24438963591577814	0.0017851599406127684	0.24439615573707407	-0.06928542622413825	-0.13889308635756836	0.1552152045548098
4139	-0.26792558856713417	0.11833408923091433	0.2928943114557796	-0.06198090411758126	-0.18548715184469683	0.19556869886229344	-0.01774330399920961	-0.15657696606677132	0.1575790948682065
4140	-0.21834342051883102	-0.03367834359059783	0.22092550805841643	-0.11298130809245631	0.06020239667584423	0.12801993807137324	-0.04519348413624309	-0.038414360594054626	0.05931369241771172
4141	-0.17940729011006235	0.1154465861218225	0.21334218990115258	-0.109018560156539	0.11197764497778154	0.1562819229257658	0.047730398804608117	-0.10625012083732671	0.11647866391744653
4142	-0.18887466722966842	0.0012311805013454763	0.1888786799152961	-0.04290445436378238	-0.030146260015314792	0.052436525410870356	0.29809601510908207	-0.01465261530666813	0.2984559152693062
4143	-0.19367298276728592	0.0061071549583888085	0.19376924832300715	-0.01430629555897376	0.13553180736579415	0.13628477868221178	0.10751150558842865	-0.09078465394254868	0.1407145238607552
4144	-0.21369191016974426	-0.01940670350657	0.2145713229044971	-0.09574555325891083	0.1289975811634947	0.16064739934056613	0.10059772390531926	0.18754741863918192	0.2128237211711876
4145	-0.17542079520331047	-0.07749345177571391	0.1917751038531245	0.08509903336091315	0.10277194596396344	0.1334313244938445	-0.026178705563804697	-0.09469713512097126	0.09824903065738545
4146	-0.2312843342146553	0.009605807788401019	0.23148372469006123	0.0022573691272066957	0.10618096620113716	0.10620495891804439	0.15791838038573652	-0.1712887167405396	0.2329764780965559
4147	-0.1257827101556423	0.2331014684026632	0.26487277086476085	-0.1462141964864566	0.09798681235274584	0.17601138215817852	0.141006492951243	-0.03848571436715102	0.14616422703506793
4148	-0.1300056194025019	0.12825511018127625	0.18262210809165327	-0.08127174147821918	-0.005613557237152805	0.08146537907453254	0.14786447297694916	0.0021581680641603288	0.14788022199788614
4149	-0.22479178736278507	-0.018361808150916533	0.22554047012526743	-0.11421930821923189	-0.01832635948041803	0.11568018768088768	0.22631000424939265	-0.06362085100843246	0.2350826040063307
4150	-0.17668199930671688	0.1326488738496445	0.22093495108877093	-0.12542987937540054	-0.11958207104183782	0.17329895081847058	0.1377403031330202	-0.1679229617613352	0.21718773490663584
4151	-0.19284138287411637	0.03459819478489283	0.1959204788458188	-0.056931982598132404	-0.03817658772289353	0.06854708230638147	0.028765899114888548	0.00028325930049803114	0.028767293715594177
4152	-0.17659005989873378	-0.017419290273767322	0.17744712150012507	-0.14061200031233276	0.17135836819019631	0.2216651189985523	0.02940031708743429	0.12809618318840196	0.1314268267602863
4153	-0.10134067382623192	-0.04046666408198606	0.10912141436711233	-0.01122418014688687	-0.14784416701441594	0.1482696190733499	0.11861660862726729	0.18003701924548338	0.21559969420440478
4154	-0.30366915646338677	0.02791396044399538	0.30494941510823365	-0.0006273686649418283	0.09161775333337012	0.09161990131677725	-0.16587203832396294	0.16246096927992582	0.23217902497236745
4155	-0.2484323634370315	-0.05725937288218595	0.2549456314310377	-0.13757785557337956	-0.029267805248840466	0.14065657029891543	-0.0018590127151055854	-0.0916364267223978	0.0916552815211666
4156	-0.1887339999864287	0.024615171572822288	0.19033241821202387	0.15309864931275344	0.1004021656250626	0.1830841098609925	0.18430691453620454	-0.2255596582728058	0.2912837073816535
4157	-0.20101930847244776	-0.028540492415718214	0.2030352730095753	-0.039480550046602496	-0.11766671311273616	0.12411353353578022	-0.060354222121115006	-0.013893753289905202	0.06193277410487632
4158	-0.32943709412031436	-0.09136052890907172	0.34187065569449243	-0.19751399318486396	-0.13730333829446076	0.24054933841237983	0.10009494647876509	-0.055218887484854526	0.11431589498250831
4159	-0.13568454376064618	-0.012571295462039268	0.13626567023696248	-0.017504606089627416	0.05605690985814751	0.058726385698402196	0.05217375322508057	0.053685746471629076	0.07486160497750258
4160	-0.18914008743212246	0.0531576522710788	0.19646808562411316	-0.05734739086071062	0.005426206515925669	0.05760353249310836	0.15643859632384716	-0.20531264100183996	0.2581207372043673
4161	-0.23413699941471328	0.03723756094115938	0.23707967108078248	0.10606877291079128	-0.09522892836543838	0.1425451976898233	0.10710362198643181	-0.08925367947131461	0.13941809474304492
4162	-0.2437849774611714	-0.09807607449175337	0.2627737270418331	0.11548584220215105	0.09378420563395684	0.14876981204374912	0.023724658721727437	0.09616605614766055	0.09904933006566698
4163	-0.08759035727873275	-0.10162152664891225	0.13416037181922102	-0.06046819278688977	0.15257796020948192	0.16412323504183893	-0.041608974245820905	-0.05235809044532633	0.06687807094160506
4164	-0.26745137564696264	-0.05004347589212749	0.2720929764158176	-0.08500069284453476	-0.12763025153494204	0.15334470610661302	-0.01593655903770155	0.01741295855196131	0.02360476730439149
4165	-0.2554788356602805	-0.09247007079073953	0.27169863721111487	0.047873065525820456	-0.12493615324753986	0.13379414333644155	0.1075114938050339	-0.11088633583932728	0.15444902322793083
4166	-0.20550373851412643	-0.03652256689096044	0.20872394312964465	0.11847497523502448	-0.11249016684795277	0.1633718378253116	-0.04100379385173246	0.19258917296179442	0.19690581670520388
4167	-0.19347389470685863	-0.002380625046626111	0.19348854050990524	-0.08148962903696343	-0.07205954818937803	0.1087802285612565	0.04937921210693824	-0.16917043140287483	0.17622979727996277
4168	-0.3081514245888598	-0.07857776345906273	0.3180122094926108	-0.03532418008737246	0.02320770153434421	0.04226576758267053	0.10303921189184109	0.07201618900441492	0.12571161706863584
4169	-0.2223041886376445	0.13477186610905842	0.2599665520415259	-0.047644903797689	0.014646404930395103	0.04984530103506389	-0.002670740974896386	0.047700276516530325	0.047774985474706794
4170	-0.2656717540073838	-0.012564955356327047	0.2659687180486952	-0.10426105099180291	0.09211791233119586	0.13912611734025074	0.06358833890757679	-0.05513967335254599	0.08416567247073069
4171	-0.14104858600361575	-0.06639961977403813	0.15589616133746276	-0.03039507367678994	-0.1638493546373214	0.16664474644849805	0.0420516340418606	-0.020516180329596588	0.046789460147634694
4172	-0.24519656331994416	-0.09721623825804583	0.2637657135507883	-0.21270089479136167	0.11938744822766292	0.24391603768378745	-0.08460062080894722	0.07022753433592274	0.10995076907490224
4173	-0.25770923176526095	-0.0832007494705424	0.27080696602838883	-0.07356503269445187	-0.03491930336584681	0.08143200711570243	-0.2842157188490953	0.056928788355717214	0.2898611077474141
4174	-0.17439847333666644	-0.12173560966813925	0.2126837703338774	-0.058930851132145745	0.018314477080951953	0.06171114393614688	0.148038659346532	-0.11787202803174508	0.1892333470967394
4175	-0.09027343786268818	0.01957348203188937	0.09237107113377717	0.06341103327818097	-0.09717552392551537	0.1160346568556351	0.1980254528536911	0.18480047423949095	0.2708602873384177
4176	-0.2719466926210984	0.06950354274842943	0.28068798706417225	0.014887853457128983	-0.09567031335248809	0.09682177976841888	0.025621992617188224	-0.2294664465426305	0.23089247842789756
4177	-0.24855818374279667	-0.0843162183715036	0.2624697989978827	-0.10748221163493145	0.14243060007209463	0.1784345864871302	0.23226415696366962	0.05337067233366275	0.23831715690522862
4178	-0.14326155218721986	-0.08021282946528326	0.1641888252772342	0.06573448579204969	0.017703666967770124	0.06807673939350281	0.0493991434186759	-0.04061317640702886	0.06395080506426291
4179	-0.27522858285799895	0.07485129032240928	0.28522532931868444	-0.0567126174812175	-0.06764801877601738	0.08827556528219628	-0.054019750505999234	0.06849214874393132	0.08723134691320097
4180	-0.10890612754627696	-0.1460457247214035	0.18218094940614923	-0.01140331689482245	-0.14218086825122164	0.14263742472743607	0.010910287956685572	0.10913066883030761	0.10967468834078388
4181	-0.16085985003702738	-0.005361768107677668	0.16094918425135138	0.03455993226024485	0.03885585438393228	0.05200159937673131	0.048923618009337436	-0.007939260082447601	0.049563618207111484
4182	-0.1907258463457969	-0.0012731900496050499	0.1907300958874161	-0.1075244224295934	0.16978000292458684	0.20096455113250783	0.009468492989405492	-0.1032147576461257	0.10364814786304134
4183	-0.14162696714404818	-0.0838186621569391	0.16457146152416707	0.05769543874617854	-0.02574379984785042	0.06317837353652137	0.015157655065488478	0.25361863068684426	0.25407117966930887
4184	-0.21061458165581914	0.13060133618459446	0.24782092530546565	0.06977810111129631	0.11459702558188772	0.1341695258503738	0.26206085252654315	-0.13665156159864222	0.2955495554290111
4185	-0.20949345271599928	-0.09879400429843532	0.2316198653315166	-0.06869040760901512	0.08493939918161322	0.10923860870052346	-0.04830017596595395	0.16309530131956762	0.1700969850140286
4186	-0.19583915412390895	0.14077629489845062	0.24118652427800297	0.04169278313133117	-0.08198072993417152	0.09197351926383908	0.059904790727332166	-0.22295283070778213	0.2308604528122962
4187	-0.16979969731552258	-0.03171060517738242	0.17273534580148592	-0.0791536132745411	-0.08112527854832718	0.11334286618027305	-0.03214247509728211	0.005966745293649244	0.03269160067630042
4188	-0.1716356637778579	0.18030992480391964	0.24893868735747168	0.12605575712908895	0.08397577810533477	0.15146611902925447	0.09308635478092597	-0.033525859363763545	0.09893964166338623
4189	-0.03996708435104375	-0.005400643920204867	0.04033032092949785	-0.01710290442098076	-0.14461969404014724	0.1456274879406323	0.09684480006454178	-0.031196198373777594	0.10174535907114958
4190	-0.20227847973660384	-0.008271471968263427	0.2024475255790335	-0.18514709443882638	-0.04661832229947872	0.1909259399692922	0.007177690934151995	-0.020560754860806548	0.02177760059309537
4191	-0.14106420845066872	-0.004696247472170248	0.14114235950321075	-0.0397778378970286	0.2122961313262092	0.215990564062038	0.10245126600189776	0.11678565549285198	0.15535492021267533
4192	-0.29002553083968413	0.04577326885536778	0.2936153958506712	0.17686887944275412	0.11631449514268663	0.211687652676375	0.09708098017727071	-0.2529570180156138	0.27094643322164474
4193	-0.20541694270568475	-0.01375409992485956	0.20587689432108114	0.08675149831713025	0.012570255120553531	0.08765747985233693	-0.025688185316970445	0.017349317736217743	0.030998091728221846
4194	-0.29203747334933927	-0.05195144445647587	0.2966223835474665	-0.02235589983719086	-0.02623581284925375	0.034468886454186165	0.07539692835195246	0.0943998890991596	0.12081405492260859
4195	-0.306121176101417	0.11057602002969415	0.3254800004045134	0.06243837329786278	0.11363579988883733	0.12965972958655725	0.2224404609475032	-0.20376611182244986	0.3016627040152243
4196	-0.09320897112462506	0.10700599341679673	0.14190910797135867	0.057244088982963716	-0.13556000948669053	0.14715094935310846	0.05580769145425671	0.14167044413520274	0.15226625747984718
4197	-0.26493240583794003	0.07747066031657804	0.2760269604096049	-0.21321116806178697	0.1940351811321072	0.288285715399222	-0.014602706066130384	0.023946325642285146	0.028047558471641774
4198	-0.19104761999330297	0.03682527125958559	0.1945643690618803	-0.00624759091782694	-0.04954000544545998	0.04993239962001344	0.31130463274942693	-0.10202088058745727	0.3275955348399849
4199	-0.34926892901694073	0.11281192709367606	0.36703585066207045	-0.03914431686014058	0.0953677222311308	0.10308869960379366	0.09073829756499886	-0.04781882796251742	0.10256743612230501
4200	-0.29599929075231124	-0.06530706210132067	0.30311811639388536	-0.12739164353489724	0.04831260196470015	0.13624514065140772	-0.02952039200308836	-0.06662082759585015	0.07286829360958023
4201	-0.2847286591256607	-0.011158894005283207	0.28494724115688125	0.03682916629661824	-0.04020435764370875	0.054523186477380456	0.20069080462968975	-0.13460748753057447	0.24165259105212603
4202	-0.24506538067187977	-0.08629254482139323	0.25981424921586865	0.12787640667790598	-0.1124689048259997	0.1702986492536361	0.01278171624276914	0.06194737131740036	0.06325226543963897
4203	-0.18825072288965894	-0.177120183804289	0.2584760998222936	0.012974565181134663	0.06896140677045401	0.07017132580619759	-0.06427233856621205	-0.018673908875681603	0.0669301753879896
4204	-0.23582805619457997	-0.027520747021022796	0.237428438913937	0.03488052897445039	0.13747810334556518	0.14183398817290366	-0.060569592275084315	-0.03984846578426668	0.07250224640471373
4205	-0.2737597513983977	0.1207877642699834	0.2992224682122878	0.09257608894565157	-0.07056113157951988	0.11640105469563199	0.018536341583204666	-0.03277874859916805	0.037656902674233626
4206	-0.24544765043271552	-0.04089191281486305	0.24883066056376343	0.021462166101975814	0.04097875727552517	0.04625887073454351	0.005041709869969734	-0.03564760583641595	0.03600236992590108
4207	-0.18383261328879835	0.13413089680704532	0.22756433636853363	-0.0925997609632392	0.03593620682180114	0.09932837807589685	0.1997659920786403	0.16237084508221497	0.25743104498850955
4208	-0.13520073430014634	-0.22054435000709635	0.2586871641101494	-0.08810794661117212	-0.0012872114753545234	0.08811734885605353	0.021148851196011877	0.01056588097002771	0.023641314421661216
4209	-0.16877060264011626	-0.09440399154447997	0.19337949719408792	-0.08766253131505992	-0.1679821019613258	0.18948009387771877	0.1730605838626874	0.020775924380415783	0.17430319767793997
4210	-0.22955860696257108	-0.03366978747338921	0.23201467328403907	-0.12040484637321949	-0.00409000352989875	0.1204742925234806	-0.05305277746412229	0.2774781023663962	0.2825043264969829
4211	-0.06588300492944578	0.05047608852948589	0.0829964207166181	-0.07362876243057172	0.04758938370971497	0.08766951636075139	-0.00534158385567956	0.02245428833511695	0.023080892156149977
4212	-0.15961410490125064	0.010271662525308685	0.15994427008949486	0.1045471721290681	0.03844455081729061	0.11139162754771219	0.07334618593065755	0.03772604322284498	0.08247979951373885
4213	-0.15969588594281534	-0.08980086060677593	0.18321291044240928	-0.056916529525344185	-0.12009275618077503	0.13289755987340193	-0.005994722094331511	0.09255644553939221	0.09275037630044819
4214	-0.13284641166990033	-0.008567644975516616	0.13312240094738048	0.10974262865342434	0.20610955189903432	0.23350501478080535	-0.006753078673368578	-0.03761620492777467	0.038217573768320835
4215	-0.18224311792779843	0.0009276178886283478	0.18224547870109908	0.05003204160201068	-0.008980035617208735	0.05083154755220093	0.06865787637563033	-0.056891424312581276	0.0891657902377672
4216	-0.20210720276874608	0.05439617852741221	0.2092994640446868	-0.07263526001933591	0.05752216927864031	0.09265355339433609	-0.10922742099466237	0.2190903795645175	0.2448085454286054
4217	-0.12465148289059776	0.11790300177644318	0.17157829121051693	-0.14194632255026743	0.04491153079316966	0.1488818460515935	0.002649241353687744	-0.07265856271852132	0.07270684435506321
4218	-0.17169207201249206	-0.022310271785402604	0.17313554175582	0.02839407651172357	0.0663847009681988	0.07220216134985702	0.009127615943731933	0.04865184730988592	0.04950066281859995
4219	-0.2886946950855481	0.027306317853474694	0.28998320979886505	-0.13673305660440263	0.03349857190089992	0.14077671358496238	0.0985816345881819	0.23928663584727924	0.25879805403670686
4220	-0.2676959487255017	-0.06903009634283219	0.27645302524144516	-0.10839947498039564	-0.14489750316155975	0.1809578199428796	0.23529494903551004	-0.001193377250294557	0.23529797532253605
4221	-0.15689355620227463	0.1820361071601458	0.24031798161564272	0.0679171468363418	0.032555722439170924	0.07531675708582752	0.0885589419645413	0.01758336275501441	0.09028765612005565
4222	-0.17697425727473806	-0.14645977951666514	0.22971798961773834	0.14865136795996486	-0.1119897229100998	0.18611536001590465	0.03523893013093863	-0.08429308495103978	0.09136249978703727
4223	-0.04467270927452493	0.013272774567640432	0.046602762779148925	0.045635746930500556	-0.11075011080862848	0.1197840074552032	-0.16881253721024028	-0.025861349658810723	0.1707819724840243
4224	-0.19013776242028912	-0.07167173128545531	0.20319745511115248	0.054044489084517436	-0.08022676918366854	0.09673231773330024	-0.09390044340332972	0.06635964193089601	0.11498215230434095
4225	-0.2243738361526813	-0.11696125688766601	0.25302876113717365	-0.18534627044091395	0.024462832536950786	0.18695365773925715	0.1088313229812415	0.016190145682269525	0.11002898563133451
4226	-0.4195427835095327	0.006535715715740006	0.41959368772044653	-0.031911044741519644	0.13845108152862873	0.14208102179018234	0.3719945167758257	-0.07404157911079338	0.3792915447890975
4227	-0.2005106237794323	0.025555783476260547	0.20213265030049588	-0.08384212412229139	-0.039697468174243404	0.0927652454143403	-0.0006603183474868985	-0.03752768139656057	0.037533490262987614
4228	-0.27266043740537516	-0.04103231285407643	0.2757306019001977	0.10923276614779377	0.06663778975393744	0.12795464908938858	0.17360418068868413	-0.13335673559697048	0.21891192402806567
4229	-0.0601039540523754	0.018684798449079887	0.06294129793555889	-0.10875127339374448	-0.04649444155289533	0.11827329605653406	0.1864685090326422	0.07163639551490991	0.19975554566325604
4230	-0.4007808880412882	-0.0154966033121074	0.4010803721617107	0.028077279404708295	0.20557280093703323	0.20748134880963914	0.022182098136247115	0.11644544050719358	0.11853938625047987
4231	-0.2457655822191136	0.08823115358570412	0.26112345330621684	-0.060459130645513406	-0.07785718837058446	0.09857508944649217	-0.06622931384225496	-0.1025053431876397	0.12203961403590105
4232	-0.18227282733420164	0.01074081287686886	0.18258901567635333	-0.007498748069444943	0.001831222774332468	0.007719106130779531	0.06449968677879142	0.04781963815138479	0.08029276049241038
4233	-0.23678227852031575	0.1018672408810734	0.25776497470757154	0.08556549955513686	-0.06107255210195469	0.105125217404608	0.07202057385106408	-0.05641033627688536	0.09148272567380066
4234	-0.1425495485541862	0.05699769033042892	0.15352234526610697	0.09945911771506659	0.04685375867880154	0.10994267051054765	0.09283059611438282	-0.038338001826516026	0.10043566079337365
4235	-0.2032523804836665	-0.006372551259787345	0.20335225492193532	-0.09795229419019316	0.03796031846154589	0.1050506435716799	0.12382507132640512	-0.08059055375434533	0.14774127941581303
4236	-0.21973580711981108	-0.021154165188022454	0.2207517239692523	0.13389280699346473	-0.05691969234667483	0.14548929562489918	0.10268766804363726	0.11226661525714815	0.15214647570527806
4237	-0.07444010130602169	-0.05441933847469565	0.09221059094526106	-0.1027034803393859	-0.1391095056386069	0.1729146015605398	-0.11669898441338444	0.1665628166939686	0.20337606758943866
4238	-0.1446525213957506	-0.02378362526404425	0.14659472288199385	0.09089053720463777	-0.21401987010542858	0.23252009494512976	0.08159182806298917	-0.06871699909068504	0.10667357859699653
4239	-0.19683473180403924	0.14885808269545903	0.24678460330445287	-0.0231888186211085	-0.003589895082428948	0.02346505179507422	-0.008045918473885331	0.003238059827889829	0.008673052261885845
4240	-0.09918078820585316	0.03638528401514942	0.10564429772589427	0.09472766732834782	-0.0009511615892532869	0.09473244252017894	0.19184258818544736	-0.02226661567625121	0.19313047614337056
4241	-0.16730513021943075	-0.10264322702650049	0.19628203853678106	0.06705817016562772	-0.07791606651243321	0.1027993755172287	0.020662785698516168	0.22323352040994177	0.22418776805936289
4242	-0.29030580986268045	0.09053141000341441	0.30409439231467766	0.0203662791026407	-0.04349867471824805	0.04803040731381124	0.01379983153515422	-0.013523713258183363	0.019321650309644913
4243	-0.0538389101138583	-0.05523065812447367	0.077130109808755	0.044396380687954526	0.09370323895533599	0.10368864744469655	0.07116799512504314	-0.01349240979983799	0.07243568631776004
4244	-0.24711581749096045	0.06710496115488533	0.2560650367891414	-0.012346345080188673	-0.2493221644272924	0.24962767056468102	-0.008451487685603923	0.000575837669792421	0.008471082169467296
4245	-0.1357141714363887	0.0038788071308745254	0.13576958964887545	0.03824819287003011	0.0060528094096987594	0.03872416247736238	0.20382957149438793	-0.38240871697786755	0.43333926782169724
4246	-0.3218817849908422	-0.057213408051623546	0.326926991191875	-0.05241226050234066	-0.007012301422790238	0.05287927214144767	0.13404456356574723	0.002304034199331668	0.13406436362853233
4247	-0.12159513720966347	0.09675033091524872	0.1553898449875249	-0.026207247117835644	-0.06689181573555371	0.07184243045648285	-0.106902338338973	0.11224233820113987	0.15500468517822075
4248	-0.22665088907425407	-0.08383330469068259	0.24165812316889046	-0.08112720851887287	0.10822406489434072	0.13525558097290902	0.1131662745730939	0.036319637991073926	0.11885167985584191
4249	-0.18299332765103637	0.017989192698720687	0.18387541711373837	-0.04371020300334187	0.005823496869423363	0.04409642800025349	0.13425795733736307	0.1790848749293209	0.22382267878133288
4250	-0.19338571758368997	-0.16406363899809034	0.25360385132456964	-0.033229744280998105	-0.08173881466099031	0.08823519551269918	0.11650583914657131	0.027506524428553846	0.11970889457924745
4251	0.09205221382527745	-0.22941076812353786	0.24719002933202272	-0.05240319894569668	-0.005161221406269706	0.052656751382389726	0.09812656042018923	-0.1348595891642983	0.16678108600635855
4252	-0.12134065391875068	-0.07596317906174879	0.14315711252535565	0.14249076332719934	-0.09797948674056005	0.1729265666562299	0.08290877327427766	0.06422492677572915	0.10487471528063068
4253	-0.3160148014565668	-0.20285648184494987	0.3755211138752971	-0.05229019230565263	-0.02763327350102601	0.059142725805838875	-0.15246155746224438	0.10912865431343245	0.18749290572198693
4254	-0.2999028818163412	0.040158584874001674	0.3025796596944823	-0.052046405988314705	-0.1853602268540028	0.19252854872892974	-0.024363347380232606	-0.14241005642194182	0.14447905338031025
4255	-0.23081624937335216	-0.08575559430640149	0.2462319291432888	0.11437262846655925	0.08824568373452223	0.14445898670599527	-0.00030486775238209316	0.016679720765950857	0.01668250668144733
4256	-0.13301103733731165	0.14899267666472232	0.1997266976477261	-0.13101151852069198	0.09142800248714066	0.15975949932284533	0.020329444998636984	0.04358101246483873	0.04808940612456173
4257	-0.28916425279279456	0.13716722689193966	0.32004814204497434	-0.19046814580031698	0.08771901743264658	0.20969678248356546	0.02584825434062351	-0.040347424949995846	0.04791708414076455
4258	-0.3288082238945453	-0.015957563712955647	0.32919521858668976	0.055514373800353775	-0.16391613139968136	0.17306167638007847	0.10286877638984657	0.025594965787909246	0.10600512926093955
4259	-0.10072876133170146	0.0036834866362243676	0.10079608838252661	0.026094046478327203	-0.05362630203998855	0.05963790348509227	0.15325236965577632	-0.0216046932129859	0.1547677342792675
4260	-0.03986270033117396	-0.0004908301660739626	0.039865722017102666	0.09008109090170463	-0.22302136394309868	0.24052677961732505	-0.10591686830380853	-0.09632722760893951	0.14316884357328155
4261	-0.2626061748798543	0.07207753933893285	0.2723181498949052	0.0008773000888913638	0.1968805826394703	0.1968825372548395	0.11335927515552928	0.08924168113312048	0.1442719755020099
4262	-0.05174906125087794	-0.008949292966338484	0.0525171894235066	-0.02107827878758713	-0.05474243390363653	0.05866027536878137	-0.10230702231172258	-0.17939830078055388	0.20651991946841683
4263	-0.11202837593979774	-0.08541502386469833	0.14087612756430964	0.09816685986666335	0.028674361564722636	0.10226901479541867	0.007801331088807914	0.03966394624503683	0.040423871641474075
4264	-0.20466679392819478	-0.05014132631084416	0.21071936109683112	0.09588539198868921	0.18536614411643235	0.20869742638906344	0.2520049313249775	0.07262853846275427	0.2622620636145121
4265	-0.08981355494316225	-0.04853510530977806	0.10208883924778298	-0.1289412965798877	0.0024583094171251392	0.12896472870088505	0.18513055914461024	0.2053787365773435	0.27650271131998305
4266	-0.15134901150177052	-0.16481017685833027	0.2237608492981674	-0.006758861409564324	-0.05316236435083854	0.05359029008062007	-0.048179811031536526	0.0433930145841633	0.06484017200575565
4267	-0.1486667973675267	-0.06049030596389101	0.16050200545514184	0.12698798036968095	0.0926471065410337	0.15719234557953554	0.09813213543793613	0.0030088332948633723	0.09817825158050901
4268	-0.2289081533879905	0.10933360704698608	0.253678497940611	-0.1142814158925985	-0.05064984365190717	0.12500259469458905	-0.16374058234324496	-0.06025205482529421	0.17447432022155937
4269	-0.3039522089671614	-0.16129891694820478	0.34409923851220714	-0.022249929958359976	0.03172468538293351	0.038749387682878805	0.10189762678219154	0.2510853486283065	0.27097412909656343
4270	0.03728772700487491	-0.030720311812613733	0.04831264992788424	-0.010664241208533678	0.04184726824583657	0.04318471836417125	0.013080744459598186	-0.06282297931760829	0.06417034054731163
4271	-0.22255542987024748	-0.1526700025560405	0.26988710425878454	-0.03337441677022793	0.08803210027211188	0.09414617556264317	-0.0007308594148231216	0.11465505035058506	0.11465737972925873
4272	-0.09243408459527461	-0.09558283875881073	0.13296668402332665	-0.0096288822453193	0.19393456187565006	0.194173452519119	0.14862482359680868	-0.018896729030725593	0.1498213087556078
4273	-0.192498144285326	0.008235648477572211	0.1926742366252954	-0.14278666120998199	0.0223231189626246	0.14452111354301717	0.09247067537075632	0.05392517071780554	0.10704555030671882
4274	-0.1509225698178862	-0.124043095492894	0.195356882704178	-0.13680950733732192	-0.054033700037027656	0.14709344661667367	0.052891800829408434	-0.002560772971825185	0.05295375485450528
4275	-0.09829633379395472	-0.151675884812785	0.18074220113485887	-0.014634244172535602	0.1396022457769652	0.1403671903561284	0.14760881159981246	-0.08372183305052627	0.16969887032991443
4276	-0.4012081752881065	0.047540977521842595	0.4040150299948559	-0.22177429364052373	0.09462993267951172	0.24111959994716764	0.13844592537464903	0.022944770825424392	0.1403343748376503
4277	-0.15266850557433562	0.07390335339115628	0.16961538325505465	-0.02213282901943062	0.010069080976706186	0.02431560223639992	-0.20671740573765357	-0.1175223781294932	0.2377889719817075
4278	-0.26208324376129555	0.2252165518695978	0.34555769691395083	-0.057946362595806954	-0.06480534345614976	0.08693396044443315	0.031463419418431116	0.07918358373150211	0.08520555553521092
4279	-0.078222760799932	-0.16815343893234816	0.18545721698531528	-0.1128795568734864	0.2736766055071316	0.2960416841626543	-0.1118131517468719	0.21661363889197907	0.24376966476080186
4280	-0.18992386619291948	-0.1316308875823434	0.23107956533493287	-0.08994152304004356	-0.006405306531962121	0.09016931583710217	0.08634646542718309	-0.060603791212459276	0.10549185561497665
4281	-0.1524178096156758	0.02421923159010508	0.15433003553053287	0.0974633423353863	0.052948539507793074	0.11091731575905102	0.033298540647484304	0.05407281176642726	0.06350324229186757
4282	-0.3605601242529522	-0.03727509898358756	0.3624817736183994	-0.09649621024349621	0.06341825378727792	0.11547031438765815	0.08391322166076473	0.1665750208888712	0.18651720122716967
4283	-0.18800108718430816	0.01813829823596567	0.18887404968755947	-0.17179196086815948	-0.13588688061242582	0.2190381750780053	0.18828029698508364	-0.017264129856930238	0.18907014680405854
4284	-0.23484606820074894	0.1245326066410264	0.26582145486427433	-0.13503578131598035	-0.00033719853673093886	0.1350362023254151	0.16153186242050213	-0.12329578061679453	0.2032102165122137
4285	-0.16595216219139716	-0.033065508176356194	0.16921420734371115	-0.008866514402488318	-0.10189574912473141	0.10228078395935247	-0.19214368920134065	0.00229337396795553	0.19215737525283355
4286	-0.3163482003363641	0.01949789602059903	0.3169485002414216	0.21837850908642548	-0.138551020090571	0.2586224243930673	0.25547143295428676	-0.03581639747434261	0.2579698962742683
4287	-0.27824139753539734	-0.06112449813161238	0.2848762530894643	-0.09314633724862162	0.10526185164667538	0.1405570971346543	0.17626765518487914	0.2400369241892171	0.29780532439598084
4288	-0.09832714367929699	0.03345893673822216	0.10386398621168681	0.1132306881104333	-0.15836654588504387	0.1946821809655982	0.09158591993878235	0.20331276802652765	0.2229889288140595
4289	0.00665766551067487	-0.010915772379358637	0.01278587488950203	-0.09731545509753763	-0.12866192023663472	0.16132013984564672	0.21343116356495784	-0.0576168495104289	0.22107139780667961
4290	-0.2784925108564508	-0.08565881952986915	0.2913683441391344	-0.05646101284318294	0.04649962178866573	0.07314410979543756	0.15666701822679463	-0.07709967003570847	0.1746107491527653
4291	-0.08840788411352538	0.16887712336606708	0.19061856354990292	0.09859186130105495	0.21256365673014227	0.23431530739005552	0.14553447804587133	-0.14998702880003978	0.20898897843749598
4292	-0.25175521716551436	-0.07484493099977109	0.2626451085903101	0.06197900177863224	0.1650153975444514	0.17627103587438592	0.23728771629454637	0.01903556115644484	0.23805002182907245
4293	-0.2834762980895686	0.023232703322186018	0.2844267393938598	0.06992679190998212	-0.021185630826310926	0.07306563611117525	0.156177096526079	0.051823866363631114	0.1645508997368039
4294	-0.17912983812727054	-0.16331571996785418	0.24240363713467816	-0.21522991952479034	-0.06157882654418908	0.22386574132101378	-0.01315641004163303	0.04740550645850458	0.049197288215621214
4295	-0.20327854219186642	-0.04322083800644133	0.20782253620247607	-0.1131484356706713	-0.08499612745186333	0.14151646609682364	0.018238892990893547	-0.12277726779881996	0.12412459347637929
4296	-0.13964476716314037	-0.140149614166302	0.19784482643478704	0.15915474994935	-0.08685825726116887	0.18131351655595762	0.07072975153120925	-0.030684508721755127	0.07709887695136723
4297	-0.1851599984975044	-0.031403955388785716	0.18780424238460824	0.15812619005255485	0.09620532240631614	0.18509283087099818	-0.03946404089945172	0.1551996074524962	0.16013846720111474
4298	-0.19776986194927632	-0.07643929299345129	0.21202802599839132	-0.07893307806826234	-0.13949016112463122	0.1602745639953701	-0.08749125632009615	-0.16896482654260422	0.19027304733209352
4299	-0.3060858082053296	0.029696221075739868	0.3075229869959139	0.051507946075893714	-0.12730152539127598	0.1373271527262648	0.09410940602959976	0.014956128485080886	0.0952904301727425
4300	-0.4191334797138187	-0.07044416321245046	0.42501206329669805	0.10901171719451647	0.035881258323966034	0.11476506081821425	0.22970934029557652	0.0623874476374652	0.2380306170259331
4301	-0.24624740816935548	-0.11353184277569511	0.27115911445896546	0.10715111532165829	0.19037228547133644	0.2184558733251531	0.02105289520667982	0.11176171115266319	0.1137273251085893
4302	-0.22682221638692338	0.14379624259802481	0.2685622408902381	0.12695108435364572	-0.03492967194040851	0.13166875028050898	0.019675876400405214	0.015642929952562282	0.025136454993192517
4303	-0.20645956411339927	-0.048915437419016515	0.212175096634333	0.16991246036705315	0.008115044898053647	0.17010613787186762	-0.04877306568539958	0.01925845548234086	0.052437582361485796
4304	-0.08403400608922806	0.0065753194602139065	0.0842908595602648	0.08224425641446918	0.029712850844765736	0.08744696231712255	0.14132466166016452	-0.049153503437768434	0.1496286299261164
4305	-0.17441524595174768	0.03476008440810765	0.17784527401218006	-0.10623002587023293	0.06450022000684942	0.12427830372724892	-0.009317053512381513	0.03921187265779998	0.040303578544393585
4306	-0.3291710965016959	0.05493005079544166	0.33372282099448725	-0.10994168620769158	0.03180850357924096	0.11445066739054477	0.2138008859635554	0.06899154351805727	0.22465674242231237
4307	-0.23620680321940116	-0.04167887532882765	0.23985575360162797	0.1932566303329052	0.08233791555293273	0.21006584088145092	0.07361272530468235	-0.25605488129621407	0.2664262291186829
4308	-0.2678950580702393	-0.04408194261684712	0.27149766076953935	0.034019578590625855	0.007573120219622366	0.03485231523650362	0.13415572114758065	0.1358816766890697	0.19094917537517747
4309	-0.2130685858526706	0.07695668674226896	0.22654040238245493	0.015805760832288827	-0.016056679645888784	0.0225308463387023	0.12961431671860035	0.09340799387842805	0.15976521654860326
4310	-0.11194498339420973	-0.11206918503890795	0.1584019619272908	-0.03384354765949301	0.12724469539073596	0.1316685164466493	-0.09487672216406677	-0.1041663775653344	0.14089792980623
4311	-0.22959535427056202	0.06687295299809562	0.23913598337621708	0.03134353487095104	-0.007325045661299348	0.03218809519289149	0.02240076195502949	-0.13063864970563382	0.13254527880342326
4312	-0.17713900565419932	0.07210697628620207	0.19125282573937927	0.2293501444819101	0.1730462302145047	0.2873090436539101	0.003423486842202151	-0.0013597102913433482	0.003683622433843657
4313	-0.21404147487426065	-0.06368102874888402	0.22331373981209696	-0.011339047424276731	0.047144405571421265	0.0484888541128026	0.005585021792081539	-0.1685657626326598	0.16865826039761062
4314	-0.19203976039303378	0.0760099781829261	0.20653519398684264	0.007990958886073055	-0.07708055010084472	0.07749365540331507	0.17718265210683856	-0.10194946972066465	0.2044196335578794
4315	-0.20684036624003072	-0.022344057756298084	0.2080437310358734	-0.08867563188465694	-0.16987374810957798	0.19162582807894016	0.11069681079841687	-0.10041796359265859	0.14945752350764083
4316	-0.20556557627042912	0.2683466500377841	0.338034215330186	0.024608542810663245	0.3252712869065502	0.32620084375290564	-0.1679927941295917	-0.11663848085122376	0.2045143371373965
4317	-0.09077331438901863	0.03500927651461778	0.09729051365495295	-0.13979107527555412	0.03948276310779744	0.1452598819678788	0.02147599341122299	-0.013316148965210104	0.02526931174888939
4318	0.08555243792984972	-0.04546414874348171	0.09688244658714096	-0.040372993583712394	-0.02356573688268876	0.046747433787691486	0.023498652927807145	0.1615562514364514	0.16325626808064506
4319	-0.21132628843805032	0.15855095604537456	0.2641916082087096	-0.14146528256381516	0.034045902006315396	0.14550446595992747	0.26499593507750974	-0.3035087963189477	0.40291492284424046
4320	-0.12261023695420305	-0.047365118140196005	0.13144095489002103	0.011821663348223979	-0.07987380458519246	0.08074389378294965	0.1089721582393251	-0.13012941601721714	0.169730952346113
4321	-0.2459312707482297	0.05923783759507083	0.252965039748142	0.14996775764506284	-0.03930404453011226	0.1550326941309908	-0.09541961258930391	-0.06684546178688089	0.1165041554117028
4322	-0.27516069104959695	0.0177290736384594	0.27573125675369065	0.08693434314839199	-0.029538409553329103	0.09181556326452817	-0.050929192680661	0.2006965475858542	0.20705768973883806
4323	-0.23207956708202965	0.017165013988811012	0.23271347868616973	0.18699191112372535	0.03504773628033329	0.19024804504666792	-0.12109805542294018	-0.20669222382944155	0.23955461677616954
4324	-0.2514697697889843	0.006982030043690476	0.2515666787578509	-0.012857462149359095	-0.07691250232212521	0.07797978806314568	-0.03631375830883811	-0.04320025805816413	0.05643537311655416
4325	-0.21825108634546386	0.005273498478754436	0.21831478758247355	0.07529570220889419	0.03669045875534122	0.08375937281766065	0.28745515641848135	0.09866037217629545	0.30391501441939106
4326	-0.18456098308498375	-0.07466801908959558	0.19909311779180078	0.013483100252041	0.11528460245185959	0.11607038190205932	0.21594862643404558	0.03185272871810274	0.21828514742313554
4327	-0.2037509695656995	0.008356029458697345	0.20392224211026422	0.09949220027789235	0.09869853132596204	0.1401431339810772	-5.120697368526801e-05	-0.02022240141016746	0.02022246624297088
4328	-0.20776334965838256	0.02235379985773898	0.20896244119303156	-0.04891905607560664	0.013780651686057705	0.05082303029356664	0.1728279360445694	0.2240972539869355	0.28300013201747953
4329	-0.22635031126798946	-0.1509450534177963	0.2720640964229148	0.22316956991843173	-0.023779468216283423	0.22443288539389014	-0.0870025793665802	0.21198384302928072	0.2291431834506556
4330	-0.21813396060085868	-0.06452740049861314	0.227477933396902	-0.08790773440850617	-0.12755808915893996	0.15491557661744843	0.18906768152631312	-0.04419187329902035	0.19416361621944525
4331	-0.32950393040903675	-0.04884437316653059	0.3331045075423547	0.11174239702348161	-0.0322435838212264	0.11630138430040222	0.08817892201619788	0.10944309270107937	0.14054647924411254
4332	-0.10607995998527235	0.17773210973483297	0.20698227156273963	-0.037273447445811396	-0.08440413384404134	0.09226791259402431	0.034246048731636794	-0.04980059925214625	0.060439155682409325
4333	-0.145748088974721	-0.04381571253255572	0.15219172810806358	-0.0617277338510064	0.029298405782293865	0.0683279569997862	-0.052248596964325204	-0.12741590180429171	0.1377124827941948
4334	-0.1852738910980435	-0.15040830796386462	0.23864005076089476	-0.05066903119256712	-0.12575755195736918	0.1355813873520394	0.013572923040804992	0.30408560755342867	0.3043883719214804
4335	-0.23216063163519873	-0.04751717431921771	0.23697350218228486	-0.12863669394258523	-0.05587109935679794	0.14024613638819264	0.19272340816186015	0.07588188942242714	0.20712405267336867
4336	-0.13223174771879317	-0.008355686883662184	0.13249548146281956	-0.08500995306440672	-0.00552493167479424	0.08518930091287155	0.032163123105241914	0.017047240487920782	0.036401578209412186
4337	-0.32520152994303814	-0.19204225665883332	0.3776721639463384	0.11709009412048112	-0.05649541012096288	0.13000700560307862	0.028922490345554497	0.17831543574807748	0.18064580004477115
4338	-0.2087490031852037	-0.022221054263042484	0.20992837250685595	0.11653959798982719	-0.15595905754552583	0.19469130830655784	0.1843996732549486	-0.0017196680873168282	0.18440769169116114
4339	-0.14484578589219363	0.14858790103778707	0.20750582166662795	0.09464025822175298	0.13369487996684656	0.16380201282533005	0.14382748917080798	0.13497854739636386	0.19724491095694036
4340	-0.11281648572226696	-0.09238224273619522	0.14581508229155088	0.03145297712483045	-0.05640836397652466	0.06458477604299015	0.0002908389963408259	-0.023661902117093573	0.02366368946552312
4341	-0.22912834083803815	-0.07195503689103686	0.24016103745025474	-0.0774389507448936	0.1044143091476979	0.12999668860113742	-0.15872588452935754	0.2259568838267618	0.2761347855094097
4342	-0.28036788440060756	0.0966551858973103	0.2965609137497996	-0.03800523253647979	-0.05114017138595439	0.06371589149919109	0.09512688008875231	-0.006580772884641135	0.09535423371397356
4343	-0.1930889397259097	-0.0172780802938523	0.19386044130538033	0.10697090423962306	-0.08484879613338943	0.13653604857006843	-0.07026844477770194	0.12095011584278188	0.13988060928470145
4344	-0.12795415339574812	0.013006196995070636	0.12861347725451336	-0.035486081668480496	0.06892365019874142	0.07752245835176111	0.03386684153195518	0.14101810725232045	0.14502782329048974
4345	-0.23553630297245437	0.07780362333781725	0.24805393329359798	0.12655731893898126	0.03900310423828873	0.1324311032848622	0.18165916871196672	0.03459574400119257	0.1849240900481028
4346	-0.21114927045756485	-0.026922127816912046	0.21285867466690667	-0.0036598003482886856	0.08549349672609935	0.08557179512575913	-0.011029929639788	0.10449829586405428	0.10507879513179669
4347	-0.2895025114361796	0.16365241880607462	0.3325564888991555	-0.10228602350405533	0.0715779308100886	0.12484322481947505	-0.0708923935424189	0.032876990639889386	0.07814491650586473
4348	-0.24991804495764366	-0.10728148857353874	0.2719712245551083	0.09863029375132633	0.1431276366678629	0.17382018071444033	-0.02615300238074244	0.16657367075213825	0.1686142559849815
4349	-0.1646311864023864	-0.16422064846581974	0.2325335436421843	0.13334683465906255	-0.13951331273726664	0.19299052501228584	-0.12642969632467882	-0.0628625749979309	0.14119550788931282
4350	-0.017661450232599477	-0.052052909656912845	0.05496755614059368	-0.13386697888650184	0.03621945225300852	0.1386802680906952	0.04059575242440566	-0.18150859674303532	0.18599297246543872
4351	-0.16212482743290357	0.049984468961321575	0.16965525870863563	-0.05954181497782523	0.06458722379750459	0.08784496120280615	0.011321520150024876	-0.31094048758084886	0.3111465308106832
4352	-0.10958561106316199	0.0511550405612351	0.12093735703622854	0.013416527102651035	0.04628694780567661	0.048192164681217634	0.24262232925002924	0.06231881300605294	0.2504979622775263
4353	-0.23399874723331163	-0.1339048261634421	0.2696032569844454	-0.16056576112308138	-0.22735700482018703	0.27833895035700806	-0.11015956311535499	-0.05558600818462738	0.12338935793522611
4354	-0.3100208630607772	-0.08914754219428758	0.32258366327548493	0.030585826309049016	-0.04083477939549174	0.05101932946723028	0.1727211479326149	0.21305856792748468	0.274274585608056
4355	-0.2841716856589274	-0.0075109257495648745	0.28427092875609306	0.054348201136650606	0.009169202419320562	0.05511625204779715	0.02779530912217602	-0.01329287335931842	0.030810382849685573
4356	-0.15114878796626066	0.010351151146782972	0.15150281328652998	-0.01463650093238145	0.06680570726969313	0.06839027477169202	0.30034853975526554	-0.14102884428080872	0.331810759699412
4357	-0.32457507074471487	0.044673999459856374	0.32763507562023314	0.10270332219821572	0.11193949033583409	0.15191583817099785	0.1877607824264816	0.08648656354801383	0.20672212530774056
4358	-0.2114785267605496	-0.05241333450886235	0.21787685722708225	-0.0017936881408166894	-0.016891477508445447	0.016986445465865564	0.02555735850350242	0.03718804874053928	0.045123492138854596
4359	-0.20521999073173597	0.14026071235094087	0.24857254881649174	-0.01824203408543763	0.04023673399669023	0.04417880227320197	0.11723432214963926	-0.008848180979339905	0.11756775321714943
4360	-0.27754014031952523	0.2195800897026634	0.3538982131664576	0.05748883458329821	-0.008911777952769633	0.058175474970345496	0.18596765662734768	0.05257478344610103	0.19325650614111678
4361	-0.19191145026839468	-0.1153159958915799	0.2238923483564934	0.16584074976124882	0.1256817332263924	0.2080842433923415	-0.03471239423569286	-0.06675422806219851	0.07524013076646115
4362	-0.10314864906305476	0.04172673724401756	0.11126888336172207	0.19683389134776985	-0.06096976822969369	0.2060604120666758	0.07573084308758275	-0.004153359788421217	0.0758446503867488
4363	-0.22060168834969224	0.05761950728507311	0.22800243972929177	-0.04791745377712156	-0.00937235275476187	0.0488254377619113	-0.06833080311231587	-0.09426768105963927	0.11642806511462753
4364	-0.14802481678655124	-0.19153061890494327	0.242064711105941	0.03689546406646687	0.08047372136842451	0.08852849879876408	-0.044392558526806555	0.05789335819168426	0.07295437050147578
4365	-0.4046515420218303	-0.02210062752332125	0.40525462143887964	-0.04649149366552038	-0.037392405844560404	0.059662810846417856	0.13709878623109192	0.01402451329641528	0.1378142378683711
4366	-0.11178138431650955	0.09379624890620614	0.14592057493235897	-0.016776565517331064	-0.018565673378890632	0.02502273723174485	0.17367170517868255	-0.10752874798045613	0.20426525113664262
4367	-0.13498605193399302	0.05554222487018484	0.1459663418746145	-0.07632389830348638	-0.02499095279184466	0.0803111771404525	0.17673781056492144	-0.16173598467831554	0.23957208189425241
4368	-0.0864718386359132	-0.022622199740180295	0.08938200489002261	0.24582846526422494	0.059131801142784816	0.25284027416642724	-0.029140273643662926	-0.14242927536956904	0.14537968919463296
4369	-0.09847857027690611	0.12304943298849975	0.15760454232849644	0.012924159311319863	-0.05058387562312666	0.05220883418503351	0.2218776204184941	-0.23915644260679714	0.3262291870493988
4370	-0.5170495500599233	0.0024661788104105306	0.5170554315110654	0.07623029991510344	0.01135188349803106	0.077070901669174	0.3104337419699925	-0.08364809522008569	0.3215060061452047
4371	-0.19232417446867375	0.038042655111212305	0.19605058452595214	-0.07260858972896127	0.07224593010167421	0.10242793426934185	0.11473486487285392	-0.019995485460765162	0.11646419473900002
4372	-0.10908027226368155	-0.10221297497921206	0.14948577875911784	0.09583016577144098	-0.07062887937508897	0.11904561845596304	-0.22818178920575363	0.11759016833851658	0.25669900002730756
4373	-0.018097516801638854	0.2061491087786334	0.20694196086006925	0.02484003722290323	0.011873305868555136	0.027531851399487897	-0.03239227322589012	0.09784498861400157	0.10306745927602375
4374	-0.12808330349997893	-0.05800730741692288	0.1406064733546401	-0.10576680603414482	-0.02251432126153059	0.10813654294701594	0.1146809994917197	0.03886382602540819	0.12108727686158031
4375	-0.32201160471021373	0.05003481807463565	0.32587567658205	0.018054508028987525	0.12392599382313929	0.1252342493298919	0.038892332363354626	-0.20250002252272542	0.20620104907193354
4376	-0.21799365546729924	-0.13249470279400574	0.2551001373822983	0.19364173601593584	-0.061654966868796686	0.20322021766265727	-0.10148105603490001	0.014609101234536034	0.10252721869259615
4377	-0.1773201945977178	0.07921187321271797	0.1942085792905149	-0.20214824073338658	-0.07849202334820116	0.21685227451170017	-0.012798843075613008	-0.12142000189194775	0.1220926993866331
4378	-0.03653249626196216	0.07215747108384707	0.080878451495726	0.034507444430629	0.10521204121111878	0.11072640758619012	0.21101132948281165	-0.022161471862184007	0.21217189258995187
4379	-0.31794084517667726	-0.031111651531985845	0.3194594119645054	0.03162750297566344	0.10683868355005427	0.11142173597276357	0.07756926141663936	-0.0301582025371603	0.08322564206418187
4380	-0.07994702601342348	0.04435103415542646	0.09142505782905919	-0.1876193130759664	0.07804768145758287	0.20320543107899905	0.037838029004228176	-0.1816783814331787	0.18557680544481947
4381	-0.12175920026364935	0.16061523673514227	0.20155038357772795	0.01588610552149202	-0.08825175748066555	0.08967017925189057	-0.07641618479955961	0.031945066407890306	0.08282463744034722
4382	-0.13053322512106505	-0.07935938966947005	0.15276398655840792	-0.10977894940439557	-0.08759868692456578	0.14044553279916358	0.0356881697771507	0.00383755088703003	0.03589390280887936
4383	-0.3129551037983196	0.11592007680879923	0.3337339677059782	0.011534851825619488	0.11304537707445383	0.11363234611915943	-0.10397834811112044	-0.23427634128896402	0.2563140670420968
4384	-0.13812018336283077	0.1599865384799465	0.2113595929854555	0.09849525218565514	-0.010795403767462321	0.09908509194434015	0.19590426702530872	-0.03448214940701797	0.19891581250984391
4385	-0.3119223511009402	0.09074016431973118	0.32485278286804015	-0.012308668574253997	0.08389225166110634	0.0847904075402473	-0.10020375506040612	-0.002788766695355583	0.10024255457582368
4386	-0.18543242574439983	0.02556950126818639	0.1871870292316114	-0.15003535067437498	0.044579826260835585	0.15651826526456572	0.20911650643098764	0.056682144341474026	0.21666236117297574
4387	-0.2730767221914198	-0.011602744899517072	0.2733231053021554	0.015746154430364957	-0.16656045708677286	0.16730309992435766	0.16803074895673184	0.10962944369489505	0.20063137222232322
4388	-0.23047710135431473	-0.050451077163706684	0.23593432441182727	-0.043306197475637125	-0.12909864073750943	0.13616859322204736	-0.14396318361834123	-0.10730432891513861	0.17955393964337427
4389	-0.1159027959653796	-0.019094880881141498	0.11746519734992743	-0.010265693279061258	0.012360732600555679	0.016067736894852473	0.03003758643968836	-0.06764086443598184	0.07401042589236076
4390	-0.3086635202716896	0.020463380991455896	0.30934110413605437	-0.002654969774710659	0.001746268819576967	0.0031777852814269722	0.00847552463792049	0.07297247086204983	0.07346302486013429
4391	-0.14224776628077687	0.07443352814345641	0.16054524945869073	-0.07230433764081108	0.09997978921728495	0.12338506997853971	0.03428444392340982	-0.09458656140496352	0.10060835300089337
4392	-0.044078741238931976	0.06986517183067158	0.08260797579010144	0.09848510490625613	0.13343442816757872	0.16584348799034893	0.1022422764106721	0.25964596548894786	0.2790510893731185
4393	-0.32273343359675055	-0.13225225366935853	0.34878005642779025	-0.069554162239422	0.03414822959842137	0.07748472797612661	0.04043034614002635	0.31952044767975724	0.3220682060906895
4394	-0.14299677858716336	-0.017391842842225867	0.14405052892563394	-0.03562880431427401	-0.06303096706362593	0.07240382935895537	0.2310033298021355	-0.019301473078454905	0.2318082941628114
4395	-0.30872736978626236	0.09412680936957578	0.32275756396595884	-0.019268417408240215	0.01750224490644796	0.02603076038427341	-0.010812840091221599	-0.2263013993262549	0.22655957461087228
4396	-0.12780984987516728	0.1031097939560518	0.164216282185331	-0.2937068977795502	0.2160199256526755	0.3645934037832756	-0.16068407912670207	-0.0499471066274345	0.16826790170810524
4397	-0.24793177875855435	0.13955163244926108	0.28450804037431776	-0.02457486848439816	0.019165737303232296	0.031164878427517986	-0.1665089816720834	-0.2313636047026882	0.28505150158961795
4398	-0.1585602659839326	0.1248844991586435	0.20183531920603165	-0.1090760466423671	0.06323770557344056	0.12608168525730054	0.14390518209728445	0.034727434964273496	0.14803613131141477
4399	-0.07608159348531597	-0.0528839072110675	0.09265590380096496	-0.182704187847348	0.07280016206315251	0.1966740548556934	-0.0642078824264021	0.10248837150942311	0.12094014412235585
4400	-0.21564675552497906	0.02431378116674169	0.21701309435855312	-0.07635845747037177	-0.07735991902024598	0.10869761312040661	-0.07341423031241302	0.06641440885948345	0.09899759045814528
4401	-0.3134534372261119	0.002871885208558488	0.3134665931698547	-0.13662666753227157	-0.007180262804665142	0.13681521280514797	0.3105799797112489	-0.1331228036440865	0.337907686576529
4402	-0.19741991990277202	0.10034052846229892	0.22145619527687715	-0.028744680214735398	-0.11565482332181896	0.11917338124870235	0.16131112190574967	0.12061553508950433	0.20141843350453076
4403	-0.31820938436336704	-0.06717403300684854	0.32522232858049316	-0.04706365935919055	-0.11211315657985134	0.12159090389735651	0.08510625756723939	0.030713254524756768	0.09047861117746991
4404	-0.31419902858790394	-0.22184745725121427	0.3846262131659929	-0.23692636907809855	0.0591268519160348	0.244192729175199	0.15066334733657802	0.22613093839048024	0.2717253126376369
4405	-0.16488824045917652	0.082146664922107	0.18421782324071725	0.08711268266733423	-0.025814657195606598	0.09085711864034846	0.2240843971426965	-0.06994692952322965	0.2347475026332195
4406	-0.23835597602279268	-0.14090260397577126	0.27688827189487664	0.02035587966831445	0.007428166687480538	0.021668860085567336	-0.009456924054382209	0.027767733795788615	0.029333947104406767
4407	-0.08952191706168446	-0.07334683762968751	0.115732157262685	0.188413694424933	0.11380467754103907	0.22011638938768713	0.12457845229676703	0.15650995086165428	0.20003788515022672
4408	-0.14603060856452035	-0.1352202133486114	0.19902121679802923	-0.06410428355855602	-0.15124555481547544	0.1642698299201553	0.1303301796257766	-0.26948808385076795	0.2993489319487305
4409	-0.11760070987221742	-0.09343804443569892	0.15020184789281757	-0.013302609275815096	-0.03973837179214646	0.0419058182861982	0.10096752965893975	-0.1305349258332161	0.16502669150083601
4410	0.09992393073607238	0.1315073261774016	0.1651634607656212	-0.07437733614596055	0.1706792023712197	0.1861810362368976	0.25615561990047847	0.15265354893143748	0.2981925679958526
4411	-0.16828588936833733	0.12578048983336318	0.21009729218439024	0.01588905737246447	-0.017512819296386817	0.023646585036604464	-0.018279256489221293	-0.10305360023463851	0.10466219823374352
4412	-0.07845327954979506	0.013917187075543324	0.07967813481886962	-0.09369324374498461	-0.03195010360149953	0.09899107557554697	-0.17567672956298597	0.04651223994461075	0.18172974928341137
4413	-0.35780562249666054	-0.04667236375732688	0.3608367678451283	0.051154010710872125	0.022819743252781816	0.056013154650768435	0.268269783092341	0.1144596844502372	0.2916670977070598
4414	-0.19870198739196415	0.12171991733016427	0.23301978042298965	0.035350779286228845	0.09428797571088032	0.10069707026422975	0.13556035571015795	-0.026406527898560888	0.1381083442660943
4415	-0.3243714409695689	-0.12310273650693629	0.34694540701985194	-0.16400899354901977	0.0807470936840758	0.18280876101376356	-0.0015262256186401146	0.01929903770292605	0.019359292882178174
4416	-0.21132393845459646	0.047486425501718235	0.21659355385350762	0.1635314100811638	0.0968109628660252	0.1900391660005397	-0.126871393447946	0.10218005030978085	0.16290215823227408
4417	-0.07808782449924026	-0.10943320811801197	0.13443710564432823	-0.2496945325052185	-0.14495278555318436	0.2887190149654627	-0.04055794007598905	-0.14502068143798522	0.15058533975106975
4418	-0.18023323067918062	0.1126193524597151	0.21252561254940608	-0.10842921400455656	0.1654846107821949	0.1978435009177215	-0.1865019826718212	-0.08511088045545516	0.2050045158342203
4419	-0.27395819518090986	-0.07971327689624366	0.2853196439439786	-0.021898438346299204	0.018736031807990126	0.028819793370471712	-0.1356151520453129	-0.05439150437929866	0.14611606760694254
4420	-0.25979534648911606	0.04143130679095131	0.26307826827734326	0.07144096867513604	-0.08030908621211483	0.10748656350198689	0.1354445820376072	-0.21169457817744988	0.25131619373424896
4421	-0.2895521603542054	-0.08368686397057386	0.301403292561672	0.04250831629127609	0.011819421663537442	0.04412092114155898	0.10310618282806391	0.06689593617311598	0.12290627003473723
4422	-0.14891705506956235	-0.09213715824007851	0.17511580516660494	-0.008705509605926691	-0.07593196694980582	0.07642937591244145	0.035086315706650086	0.08920870620968209	0.09586053835375688
4423	-0.29355734550189555	0.09471863400718793	0.30845994022937057	0.048179509094629897	-0.22347540056096593	0.2286099729943637	-0.05620653938858236	-0.19108170796130516	0.1991767912871622
4424	-0.2905867791265116	0.07467701683444847	0.30002888701992103	0.0900497128344665	-0.02311102952403664	0.09296811532579743	-0.04012776479765525	-0.03375251345241386	0.05243538568573057
4425	-0.19838225523174752	0.13372566108303977	0.239244794348655	-0.037181209872595065	0.09510717354010098	0.1021166824097652	-0.02915141367367569	-0.028314418348288156	0.040638789420646415
4426	-0.16913800830340417	0.18281431870382245	0.24905569854148127	0.1229078500550747	-0.006119173950254036	0.1230600824597245	-0.05828306111612604	-0.05070552212569156	0.07725260634506179
4427	-0.11649830882500925	0.07002660182152036	0.13592490912911065	0.0691662950310514	0.14593589393880352	0.1614969396243785	0.15375872654553033	-0.10380641696656862	0.18551958978054117
4428	-0.25982336381937	-0.06371203313095093	0.2675208469485922	-0.0006384933664265886	0.08070429336554594	0.08070681905149694	-0.033348787537620654	0.03878925790864079	0.051154160723565927
4429	-0.0588725241022975	0.20523527045026044	0.2135122720851594	-0.08541320378768398	-0.04832699822491517	0.09813722096486832	0.06214815172615116	0.1293485074885464	0.14350410848645154
4430	-0.18720776640342088	0.0929135766537749	0.2089968433454312	0.04259537358678583	-0.24681087352660439	0.2504595239593882	0.14792442607420483	-0.03797122584580246	0.15272016835249963
4431	-0.16738621545791482	-0.15547840739072963	0.22845498525985633	-0.1544537624198163	0.018529627222118074	0.1555612799208971	-0.030649062576754087	0.11824381191496329	0.1221513982442076
4432	-0.1641138885165296	0.003649641583429051	0.16415446472058992	-0.09353087701382562	-0.19294332373260512	0.21441816883827786	0.13067940284765853	0.09130789214046722	0.15941843524434626
4433	-0.2950220790706968	-0.08031336597761285	0.30575850584055786	-0.07102383273639902	0.15825590153037758	0.1734627198730625	0.14772838625222676	-0.0887380370302438	0.17233141130005297
4434	-0.12363137524315354	-0.07630971511329379	0.14528554492854923	0.07012066421856324	0.058629833837671355	0.09140221532482376	0.15177781936778417	0.13631313797620984	0.20400435788718077
4435	-0.29399327133404324	0.09854188218661708	0.31006861520407625	0.04782158014882519	-0.03343890927173235	0.05835292778613305	0.18491015191361285	-0.1560028732391022	0.24192697398093246
4436	-0.12252049733480876	-0.048767984935634	0.13186958945052912	-0.04372133424668995	-0.13065358053355308	0.13777486408829595	-0.12214987231265961	-0.052332853333933324	0.1328883698600823
4437	-0.3269703467391873	-0.04986993467043216	0.330751595658702	0.072594769572091	-0.004241291147114848	0.07271856104062831	-0.04319033807236936	-0.031146925966430504	0.05324975398970272
4438	-0.13301321906630797	-0.08376237158996043	0.15718985762687185	-0.11484845195450545	-0.09276379648580749	0.1476322757895666	0.08356881042564997	0.18908045977011492	0.20672485661583195
4439	-0.1510241834034386	0.11834667612001515	0.19187037218218767	0.0025581714756612605	0.07158458374823072	0.07163027901457837	0.21280127995839002	-0.2405643350110173	0.32117843020854003
4440	-0.1292439580981513	0.07777229525508904	0.15083941996083597	-0.206665755679067	-0.007626998850373257	0.20680644497177408	-0.00684348229664759	-0.02415357940116159	0.025104355156680417
4441	-0.1788521045434496	0.025322074930620515	0.1806357738057802	-0.06078667294845311	0.02452367146256901	0.0655471591310121	0.0902468312380598	-0.17929763742073246	0.2007290047132384
4442	-0.20133113675695286	0.14297917123689333	0.24693576094894745	0.01995901962111802	-0.02140813749290166	0.029268939426483426	-0.08102241228264642	0.1984183432432143	0.21432328438011847
4443	-0.33164184181872586	0.01194441568180492	0.3318568672046678	0.10162293190514873	-0.1398205950505354	0.17284970086547533	0.07215510614639659	-0.05767120300043977	0.09237059596276127
4444	-0.2978461765244976	0.018615652727119323	0.2984273569844408	0.06067725829831944	0.0477786097174265	0.07723033873505372	-0.0483993692258155	0.08154997304938272	0.09483088656029671
4445	-0.36379392411753925	-0.0776565752437841	0.3719900037681542	-0.04939282364697336	-0.07179777158584373	0.08714683604419612	0.029651511435175897	0.23942857567581627	0.24125765268803487
4446	-0.30934138912240655	0.004787535967412328	0.3093784341624662	-0.09144026195716956	-0.03407659679001972	0.09758348198125219	0.21499108851041024	-0.02613560732113145	0.21657386294041905
4447	-0.28864849633262046	0.010970120080857867	0.2888568814649761	0.21448068992566882	0.048343070016784465	0.21986136261207562	-0.1542890018570002	-0.10512335787046723	0.1866976605745014
4448	-0.24513462217552048	0.03382670883570885	0.24745753013353827	0.07269500270703871	0.008007193191619973	0.07313466046536547	-0.015952812626073603	-0.00369131560485354	0.01637431041531974
4449	-0.3039037240431205	0.06470336065233462	0.31071530114718077	-0.14746194071158908	-0.03985571775967544	0.15275307589887388	-0.03929652220799353	-0.004130948304913392	0.03951305343226711
4450	-0.16783504834491586	-0.03995408890456392	0.17252516533286977	0.06171469286287927	0.028331832242501947	0.06790726053506205	0.04125957454462297	-0.01523070123823497	0.04398098170586545
4451	-0.05067662200099257	0.04677229394902335	0.06896207290014802	0.1945967260109288	0.04919400442210939	0.20071854883207735	-0.055512795538218015	-0.16222840277175274	0.17146348046841353
4452	-0.20677189184494593	-0.025679411017974774	0.2083603786888671	-0.07746594465193908	-0.13847685541461072	0.15867202672915062	0.15591372214253946	-0.06870157669349392	0.17037897579370825
4453	-0.24737782950298615	0.07201595509605349	0.25764721678684066	-0.07029116777871221	0.05916563359749029	0.09187720319365159	0.32413870320552196	-0.07847264881483745	0.3335024070794307
4454	-0.20617502040778138	-0.0468731945838099	0.21143612607745338	-0.039902038076183276	-0.0428355000820766	0.058541034411041665	0.05156038547243132	0.09760030843229435	0.11038248754283758
4455	-0.24178104649317397	-0.06548258382356456	0.25049160310785773	0.06250521540273471	0.014159607167943889	0.06408897274643081	0.32756900944012096	0.03937565851599719	0.32992711078229153
4456	-0.2093369349509689	0.06770909767364952	0.22001471369534809	-0.0033538199069750975	-0.1170495129690522	0.11709755161514154	0.09029730727011541	-0.08305155940691714	0.12268319045474127
4457	-0.294269428368638	-0.05884701780371262	0.300095764676537	0.06746511929020474	0.051897870136531	0.08511716187438226	-0.032918083106211554	-0.07499104852332229	0.08189784828684286
4458	-0.09854598059911733	0.1447759539219453	0.17513248449745364	0.11604652957203312	0.09753987772802765	0.15159427684748306	-0.026260322112346857	0.05492315960202712	0.0608782225275505
4459	-0.23156230599191363	-0.06122111989983607	0.23951853180512517	-0.008199451585677767	-0.10769044962970956	0.10800214788491423	0.06717815801087033	-0.02986421701574758	0.07351718419320159
4460	-0.23771924364235336	-0.21906577161397067	0.3232649858718338	-0.03851341628709949	-0.12475135980862656	0.13056103939615687	-0.043734749574462016	0.0011555884152236412	0.04375001377058417
4461	-0.10057021362429643	-0.018357871587182384	0.10223198774184182	-0.2463993046309369	-0.07226983484984753	0.2567791781898086	-0.12583694211284616	0.1339221161636309	0.1837663440297402
4462	-0.2753930002022657	0.020100716261407556	0.27612559344368415	-0.044735161770286795	-0.01929613209081545	0.048719353570012884	0.18616698944003165	-0.18502906296820515	0.2624764791368112
4463	-0.13344917733635414	0.028279474165610156	0.13641265187229926	0.04119073948379257	-0.05672482241017127	0.0701026568447098	0.38313578235292917	-0.05374325927468673	0.38688676074099165
4464	-0.1767667283606967	0.09187250003410287	0.1992160448303815	-0.03816910368810181	0.27197032486015327	0.2746356460492526	0.20788735545154186	0.14247458929882525	0.2520241281157513
4465	-0.09853228345621948	0.06055065542227429	0.11565030374004116	-0.05256667391861257	-0.29913015268993554	0.30371385127315137	0.11591495152714058	-0.007638172201411395	0.1161663361827245
4466	-0.29416542813243285	0.10153033453562835	0.31119400370067246	0.11597745264399793	0.05504810248268529	0.12837859287566214	0.11598083947523069	-0.15920526325766834	0.1969717517166426
4467	-0.19332846176865634	0.12127771398347843	0.22821958294347403	0.01980342192858584	0.037493506657252366	0.04240210562624245	-0.003696185166430705	0.15134084966982544	0.15138597875486767
4468	-0.2776884738500456	0.0383921595344388	0.2803298885650356	-0.036399627456793676	-0.21422534072430305	0.21729571898092492	0.06493163698753697	-0.05320730572510217	0.08394721475073351
4469	-0.18425858417169805	-0.05305492674817925	0.19174475506050587	0.05413396643706733	0.125192480156589	0.13639517370481793	0.22972467971927268	-0.12514403906199736	0.2615998069282031
4470	-0.22057789332223135	-0.024595601309834878	0.22194492701178375	0.093717082713304	0.08294710383610047	0.1251523616520643	0.05138162910826241	0.05072454993856728	0.07220146657990574
4471	-0.12615217178334823	0.02527333529265296	0.12865889756433582	0.002511110296842684	-0.0457235764582113	0.04579247884809037	0.12750128284272738	0.09462729837228748	0.15877941530242226
4472	-0.17522134189730287	-0.09243731351597026	0.19810899925632175	0.09525981667477385	-0.02275719692321546	0.09794040373979233	0.01875753250563817	-0.0904317678685402	0.09235664386241854
4473	-0.23716042987327302	-0.055180896624010344	0.2434953815781839	-0.15311874462534594	-0.1599768031738461	0.221445089151612	-0.03969072944841502	0.0033578996191475407	0.03983251804743897
4474	-0.21166387988779115	-0.022415863306501166	0.21284752518394248	-0.09324347572663466	0.03394772621353989	0.0992310126958955	0.078344950209331	-0.02674943335776002	0.08278564735667528
4475	-0.08930736904035408	-0.0034084277908887402	0.08937238692636387	-0.10985433953988409	-0.059073117474726045	0.12473014520927538	0.170838032608996	0.08214467824300258	0.1895610232863254
4476	-0.06171803892372543	-0.06597990898223687	0.09034635973792607	0.14768691314009125	-0.10497861462375972	0.18119584388493215	0.24077813356380393	0.10201679679846258	0.26149863562070036
4477	-0.1378376421938347	0.03169818113657271	0.1414354633496231	0.06443290353991254	-0.07758970239782136	0.10085514848913842	-0.022636565558409108	-0.11395262839184975	0.11617923918536889
4478	-0.09997682785982069	-0.057018196191854345	0.11509318314255199	0.06760375488423964	-0.14199022798289	0.15726249558328084	0.05579585019405042	0.04082517688535686	0.0691366181310425
4479	-0.26210707710488074	-0.02670504682197542	0.26346400018641597	-0.1560979600461655	0.02853310862022286	0.1586843137115566	0.3307515119844706	-0.22321411110701467	0.3990251897779238
4480	-0.2888325054167849	-0.15332807407545815	0.3270072086132449	-0.040431930253818804	-0.11225103159664583	0.11931066623969899	0.012480907265324744	-0.022168550715537028	0.02544047340347607
4481	-0.24813504246083873	-0.0682470960873347	0.2573493062384201	0.03232740203908208	0.24282915080703213	0.2449715440704508	0.10482447829326708	-0.0703297149508676	0.12623169195778813
4482	-0.3754956655714531	-0.1263732137263979	0.3961908429159947	-0.039287435652888135	-0.08845636130057134	0.09678858638660368	0.07661325916019185	0.05226642327493443	0.09274357379948936
4483	-0.37637765770641385	0.015697886836189442	0.37670487768502314	0.06867573039718165	-0.03576666138204544	0.07743132448824752	0.067851663388023	0.1764085130175405	0.18900743818585908
4484	-0.3072330867306707	0.0316380922995267	0.308857796512261	-0.006441051307206498	0.13970235877311724	0.13985076399045818	0.022614466522394912	-0.09028041183028396	0.09306968817148899
4485	-0.09016202035744139	0.020819466276752123	0.09253453458565884	-0.11052729456058326	0.03037827247481329	0.11462601049254022	0.0492735090426753	-0.027220286075045282	0.05629229669666986
4486	-0.12770165513375611	-0.07413548459056678	0.14766104022178275	-0.05012682186536846	0.10461400174292522	0.11600339491149017	0.2034627009276399	-0.00926110396469321	0.20367336280283463
4487	-0.13387936074091344	0.0030613676126125286	0.13391435772184845	0.14672562400098366	-0.0794921308250338	0.16687542539745726	-0.21289237291855478	-0.10926887017772166	0.23929657004814922
4488	-0.22105269728291113	-0.09819232854165276	0.24188019422946194	0.11156904989892542	0.2641755439408448	0.28676884578313266	0.16959402490176115	-0.16008067234045573	0.23321225297859355
4489	-0.10603332064906135	-0.09826524734604945	0.14456529294352408	-0.04458027078301075	-0.1023140181005795	0.1116044750132013	0.09105537164281113	0.06897791547014004	0.11423236637492999
4490	-0.24336226812529727	-0.026502540641774822	0.24480109927767482	-0.09983332069645952	-0.16156933406648438	0.18992456826848222	0.071791198227013	-0.056973554057043324	0.09165130661786068
4491	-0.19116497037337388	0.04692219138690055	0.19683937091547982	-0.02191661472063046	-0.08022627192685998	0.08316605502303832	0.07395423867811092	-0.052074248208833655	0.0904486414766646
4492	-0.17075718359111763	0.12779413312232998	0.21328233918554637	0.11229379826580749	0.0017257586717129728	0.11230705842445908	-0.029707042617861994	0.050987518592769836	0.05901046884534572
4493	-0.17115146702106396	0.024574128998449515	0.17290665828560442	0.02701306612369055	-0.10636375138755008	0.10974039069839071	0.19158587611715652	-0.050757902014302476	0.19819564209253435
4494	-0.24502131713813313	0.04642188733888322	0.24938010641630898	0.0756831357188979	0.035378036060199666	0.08354365605910424	0.1834541744093443	-0.07142255110167241	0.1968669980318822
4495	-0.16167935460373442	-0.13071657427993014	0.2079111264376214	0.12002131902852838	-0.03005708515335697	0.1237277066354337	0.08160279289729634	0.05914495404657804	0.10078264432833099
4496	-0.13811683414742038	-0.014925690241881114	0.13892097071393725	-0.12298937626582357	0.02282490185658204	0.12508941929283598	0.16737046519812104	0.015532139523734235	0.1680896188906983
4497	-0.20349477387242731	0.10579465249663944	0.2293526356732685	0.07836043108315006	0.03372588715151985	0.0853099796254469	0.07404362097188297	-0.10414081494279288	0.12778015160257442
4498	-0.25589030583292954	0.05966486341071781	0.2627541522889597	-0.08238803536734303	0.07168891592783419	0.10921121297100699	0.10866883386654964	0.08569526189402007	0.1383928949223928
4499	-0.29044416218797975	0.11026881161490375	0.3106718882744955	0.13354173198373134	-0.017681422317709184	0.1347071894012785	0.06276723893163462	0.054680058247896526	0.08324442956194886
4500	0.058055786069517806	-0.03737271045014402	0.06904486789428974	-0.019148565860922503	0.10022320923881181	0.10203606835162134	0.03417454822465769	-0.13809526408039519	0.14226103369438006
4501	-0.1616464018290315	-0.022998191554055233	0.16327423568655813	-0.007038295440500358	-0.07766855977865152	0.07798681158245753	0.02317394405594406	0.05259253146853146	0.05747178481112707
4502	-0.36039337889887524	-0.09812291155706794	0.37351237372620527	-0.13630361063766744	-0.04348867069677684	0.14307319368713883	0.15103081056374004	0.22274639454150233	0.26912127753260046
4503	-0.20648162371448717	-0.07852287631899231	0.22090835891196794	-0.049465223460936965	0.009499673019383578	0.0503691584157968	-0.07882247558436657	0.09526492685822358	0.12364622495875381
4504	-0.19355897793057456	-0.03746117963827218	0.1971507492185093	0.051696836972791455	-0.001234945221399954	0.05171158518834282	0.008410086320610804	0.055041076399595344	0.05567988544480148
4505	-0.1416233251868518	0.09708266221820998	0.17170384253229695	-0.09837920778826471	-0.14930380304726956	0.17880182921162865	-0.05354752616644786	-0.09792714753654225	0.11161121710289755
4506	0.0012309159495261354	-0.005248287854047806	0.005390703059318288	0.05924558354146277	0.158422193009608	0.16913790352000327	-0.15384354112502707	-0.07204757361580744	0.1698784506928795
4507	-0.11700003949055571	0.174070877219564	0.20973716775235646	0.010666857618323066	-0.20261517365800302	0.20289576251837368	0.10157128777687456	-0.014914830102081191	0.10266050193539196
4508	-0.024758093128365535	-0.03574552551234511	0.0434822466014181	0.07715848686030578	0.005195980463161346	0.07733324193091567	0.13298489414994932	-0.09124890331437714	0.16128032870796666
4509	-0.15748496772350531	-0.01501868743577434	0.15819948176642992	-0.004607102305656155	0.02869071752814358	0.029058263264250796	0.06449621953600278	-0.2877988360497449	0.29493716681019405
4510	-0.20913258801608314	0.09387301412180053	0.22923477517736382	-0.035023050575492945	-0.10761324713796402	0.11316901091372168	0.049867312412346786	-0.04026753894746399	0.06409542526667661
4511	-0.22236728400645123	0.022726026653827256	0.2235255718790944	0.016458844715373074	0.00728134527008275	0.01799754311862929	-0.07174523278510228	0.10678334784564938	0.12864704351252487
4512	-0.29524224748845046	0.03893261065303288	0.29779814115318465	0.18501278556033532	0.06604010665501192	0.1964459887801224	0.13286822139069038	0.11708830357370872	0.17709781220922657
4513	-0.22964039824825216	0.06210821764551992	0.23789103221163915	-0.0938330736912886	0.03498608968814723	0.10014325833535614	0.08296673854331583	-0.024722224212162674	0.08657175101909034
4514	-0.1905668018081233	0.10453913207388883	0.21735716249099893	-0.06379995750046731	0.17077548251887056	0.18230386722890574	0.06352665923412894	0.0017507289348161112	0.06355077879343685
4515	-0.18308005318087936	-0.016142049998266066	0.1837902925914754	-0.018952080194158418	0.040799263367587074	0.04498623383907064	-0.007102778339315383	0.1444953323953052	0.14466979831384014
4516	-0.1949540453996433	-0.0010269614171288836	0.194956750248455	-0.17151330936644618	-0.06563928742691538	0.18364457885748625	0.15539103249612882	-0.2293272836588497	0.2770151187400418
4517	-0.42141699730951354	-0.10702258785767714	0.4347943421125909	0.04856644115880398	-0.23138559024497543	0.23642755884170363	0.1169684237018667	0.2115136243378124	0.24170152135188688
4518	-0.1309185886063473	0.13536770369105897	0.18831912288790098	-0.12171309705958765	0.036834999932558	0.1271648348242082	0.07090123206937365	0.2870349996013713	0.2956620971736391
4519	-0.2703173922870846	-0.051913456657308475	0.27525715168729015	-0.06891625750310759	0.022831849612996842	0.07259988915270559	0.11418051302264942	-0.04025265809607552	0.12106802235898201
4520	-0.2505054104030492	0.2516478216995414	0.3550768745037112	0.06666466746406291	0.18165680202981896	0.19350289819998803	0.04934230000448495	-0.20148633726110055	0.20744012792279742
4521	-0.19560345756227498	0.05427598040975857	0.20299407543018888	0.09024512328137914	0.028301803337361695	0.09457893184117706	0.11421217809585264	-0.10130594826069103	0.15266734024799336
4522	-0.32735851127084	0.1295845768966764	0.3520735114588306	0.06668545902721258	0.0541375647432773	0.08589427432607247	-0.002175087269183802	-0.19064967744322878	0.19066208462574763
4523	-0.35821612282104004	-0.04896716551352573	0.3615474712224765	0.07469209996409784	0.06203640887155552	0.09709493201359996	0.08308939947753036	0.044933579658092054	0.09446097017512961
4524	-0.24269987767692575	-0.12378642735656983	0.272445059089164	0.09464937045989949	0.12836873150898948	0.15948991992499814	-0.254036904179575	0.03678167291700636	0.25668587835663303
4525	-0.2452912901265019	-0.12523761240887218	0.27541292012866536	0.06040528381679775	-0.03926641407685712	0.0720461628918785	0.12742964085809455	0.08192443352121934	0.15149233042301397
4526	-0.2857788630188809	0.17038382226502047	0.3327164039208202	0.05780269208821456	0.05344419455540264	0.0787237775028655	-0.009304914364586294	0.049292875091016604	0.0501634225912751
4527	-0.150478925059363	0.023098164450571005	0.15224136129188745	0.06378093391699491	-0.13230057986016686	0.14687222665521368	0.03934735402460503	0.09791908856905082	0.10552896367789849
4528	-0.20566859904803755	-0.04886717033342515	0.2113943541601299	0.13613844225236765	-0.013040604155822939	0.1367615911564724	0.23305422498931286	0.09897381372559766	0.2531996990297551
4529	-0.2144011448689543	0.0314106488024877	0.216689823894228	0.01669791926498068	-0.09558655410796153	0.09703406532766765	0.11765193659278819	-0.019541245011928436	0.11926373480924397
4530	-0.11810410892180204	-0.12651231539710533	0.17307208466806406	0.007804026701559976	0.05285355032610251	0.0534265908965986	0.16952281105137904	0.03247759284782689	0.17260584435050505
4531	-0.1472115974439316	0.03833219183356439	0.15212038440905726	0.010455797272389239	0.10099203413978172	0.10153184060329123	0.274030503516958	-0.18565680061285603	0.331000248446371
4532	-0.20944747738683214	0.025331364364988583	0.21097375145808867	-0.1318466873876587	-0.050697739315777944	0.14125795463204746	0.15017584737730783	-0.0009503121801283716	0.15017885413310408
4533	-0.2307998413696251	0.05429685669989987	0.23710064408122888	0.09280246805230685	-0.06505945635182593	0.1133359207726949	0.15826531395878246	-0.0893983028068963	0.1817689911597286
4534	-0.29184926722394006	0.00034623221967563464	0.2918494725982912	-0.08178452054251295	0.00421826071351517	0.08189323246652258	0.06331826736030617	-0.07016070531215937	0.0945078174089894
4535	-0.28354156277964115	-0.08919983976595292	0.2972413652871902	-0.1354119908524155	-0.07018589909581195	0.15252038453433744	0.05053912525963371	0.13802317971869457	0.14698503774761568
4536	-0.11636541802194755	-0.05066502667493646	0.1269167263972508	-0.10059710262304325	0.0928195498174417	0.13687675436122687	-0.014520651847401622	-0.07681405827575849	0.07817447715760605
4537	-0.08520557370588076	0.026676795009373647	0.0892840477494184	-0.03941332651972983	-0.06231558833985069	0.07373359381918511	-0.0029982322979649986	-0.12251449658609566	0.12255117816919184
4538	-0.06920541677917659	-0.012424663361847168	0.07031189068169597	0.05312175819956141	0.09287378390297023	0.10699280784551961	-0.10241434558834986	0.10032264849621132	0.14336433302458573
4539	-0.11684439764133552	-0.004067603377251036	0.1169151771901371	-0.16923792858262257	0.10593276536861475	0.19965777532963458	-0.09926002021980888	0.1436387502853602	0.17459851716889502
4540	-0.10682048626525552	-0.1458763805557233	0.1808052396640757	0.1298399758297213	0.012182444033853237	0.1304102421825087	0.2529196205766069	0.013801801338432023	0.25329592217957303
4541	-0.13057697985435937	-0.15431404663712991	0.20214641391182797	-0.01935151832836035	-0.004566135094934724	0.019882928640370393	-0.20597856033662276	0.06159768070931222	0.21499172446192927
4542	-0.26872615845408765	-0.0399663044840585	0.2716818980565395	-0.010936685743648015	-0.03385008710784089	0.03557301635037054	-0.02230470423406983	0.06802759699424187	0.07159087779724674
4543	-0.05861447160055935	-0.05846544442660171	0.0827880696297047	-0.06363757033969658	-0.09163632405245513	0.11156592779422575	-0.21401002438430253	-0.099725399781993	0.2361047350195419
4544	-0.3288704222883294	0.024481092777710056	0.32978034895926556	-0.002085025471335221	0.006298630026830566	0.006634762349248712	-0.08777561692831484	-0.17037675250394949	0.19165802023640527
4545	-0.36753291905763324	-0.08082776482125234	0.37631579046995156	0.20551892414539358	-0.016837397786045066	0.2062074832446329	0.17203473983151574	-0.046676564085515446	0.1782544623388894
4546	-0.14119036188116257	0.04808907645449383	0.14915521299096388	-0.0697163291521229	-0.06005203844078009	0.09201420472590126	-0.20004527648977843	-0.04730731552188566	0.20556287297992104
4547	-0.14571757714524614	0.18784094754566438	0.23773479733504263	-0.07910621498162608	0.2143767298493263	0.22850640155061364	0.018803707273354505	0.025799656444161507	0.03192493821229368
4548	-0.2538131557315852	0.046770825027581134	0.2580864740667099	-0.04215990748686311	-0.011539494089988252	0.04371061339255867	0.14138700492171147	-0.03161714050449114	0.14487901412700457
4549	-0.14486839887644073	0.04187335929299288	0.15079864459438488	-0.05747932620264999	-0.1364802920989909	0.14809032065647143	-0.05636267407666199	-0.028042821875527812	0.06295356135926392
4550	-0.10660601064195216	-0.13698532687104004	0.17357943796129108	-0.12629246626547186	-0.28165450566104117	0.30867304319389605	0.1613260380080186	0.3745900546391784	0.40785266895528255
4551	-0.06475498751068748	-0.03269072528783806	0.07253889940820847	-0.07272154777122093	-0.08327841690564972	0.11056092543278195	0.2088005107811989	0.07190609339394353	0.2208350958739758
4552	-0.28158652774326737	0.043731112706501894	0.28496207260802037	-0.04515417524720824	-0.11672946832000192	0.1251585726849181	0.013345197448348375	0.09886077250497538	0.09975743899687833
4553	-0.24527531143602063	0.06262628651232924	0.2531442872402244	-0.15656345847841138	0.08568144760718799	0.1784752839885247	0.2129807229145251	-0.05531981498910112	0.2200478817521816
4554	-0.04767863598946232	0.1433989328063707	0.15111752466150863	0.0418303332385819	0.04076459998369394	0.058408298988083786	0.006704431708685085	0.13763069333985303	0.13779389374622186
4555	-0.25192523537869305	-0.08922656648578452	0.2672596198220974	-0.04534859221354483	-0.030630970240365336	0.054724319581119736	0.15286621148403398	-0.047446193575209065	0.16006005091295458
4556	-0.22299737555229673	-0.007764968962227885	0.22313252619507634	-0.16926268340150086	0.11578621475793711	0.2050763358367997	0.04706954879197917	0.13930549559263494	0.1470427268714442
4557	-0.4997059983963548	-0.036816405775436455	0.5010604081021762	0.08031408406105824	-0.04673310182216907	0.09292112195022158	0.29899594401145224	0.0727122103812099	0.30771031843898383
4558	-0.30599892446423843	-0.01341796164722477	0.3062929699944762	-0.07506488492686736	0.1143524814792067	0.136788987018459	-0.058747257813647855	0.13801531571241116	0.14999822556223702
4559	-0.1442140058612911	-0.014899147050920748	0.14498159907176314	-0.11378685879241449	-0.02305223589378985	0.11609847033250613	-0.07900562937043075	-0.17341698808800224	0.1905658448666292
4560	-0.1770596552607453	-0.07882989313128044	0.19381504991136025	-0.058964688557381094	-0.018413491953075574	0.061772900066088265	0.11482832969394763	0.18949311406206357	0.2215698209983484
4561	-0.18684301426028235	-0.0305724603023744	0.18932772461213473	0.020734192747953344	-0.011789601898138085	0.023851655326745397	0.097916226886003	0.11797710613632521	0.1533172692813597
4562	-0.2410007624201279	-0.13011615506649374	0.27388242239393673	-0.0893837472692378	0.07080155834175642	0.11402769373933734	0.027385504755288313	0.040746592243010804	0.04909430364227714
4563	-0.10879767112756611	-0.293793382242692	0.31329137347265495	0.1341038335994519	0.042862064513366376	0.1407870546620586	-0.12689931611661398	0.21229097294314467	0.24732750276508134
4564	-0.22568087667736908	0.043208141877639716	0.22977989821214587	0.21461644952318473	-0.051121974984684994	0.2206211157896552	-0.11254037260712198	0.08097704272575337	0.1386456523485621
4565	-0.1266439933651995	-0.132133594591328	0.18302455538836893	-0.05634016215587524	-0.10613874920116408	0.12016508625111509	0.22065926897461022	-0.03861990521851017	0.22401341491860727
4566	-0.24391268181380577	-0.024550061261622333	0.24514506288634955	0.08429535123918022	-0.152810707939877	0.17451882047969253	0.18036623863087373	-0.11967302800946812	0.2164569556997516
4567	-0.2301402581885832	-0.14746152472220697	0.27333027587976017	-0.0004898052888138956	0.16634737985581563	0.16634810096335925	0.024063867627394316	0.06416695939144731	0.06853078434347884
4568	-0.2812529816369029	-0.00263747056225153	0.28126534790232294	0.1395973377685674	0.04270431087950626	0.14598313217548461	-0.07050711327669923	-0.03753983945168669	0.0798779855070952
4569	-0.2292801306150827	0.016333535851715212	0.2298611813427588	-0.059010374032112685	-0.02372475848603471	0.06360100949380061	0.02348015753996584	-0.23537481923316844	0.23654306865166932
4570	-0.22398774076696426	-0.03605173769413294	0.22687052652262996	-0.08771358449050765	-0.0761923173226262	0.11618494791996589	-0.0849839386846765	-0.030047513911349865	0.09013946375818761
4571	-0.18008260074905091	-0.14137278703388267	0.22894542582517263	-0.19969777749715045	0.036224231338664814	0.2029566388994913	-0.049235104584750125	0.06950802040486466	0.08517899050865985
4572	-0.1294970145893003	0.08831224930730179	0.15674351713948645	-0.01732186115529881	0.11997380288656771	0.12121782151543746	0.13207254930585968	-0.07438834317017386	0.15158094827435367
4573	-0.1920385101761388	-0.13403960605795093	0.2341909592252477	-0.14621371090717114	0.038073398954324926	0.1510894866136655	0.17181316424134743	0.15482128578852355	0.23127774198966036
4574	-0.0973187882058382	0.016678917840872894	0.09873769714853277	-0.08594877719179261	0.01731178952110053	0.08767491292945376	0.0695351097165184	-0.1190912627268147	0.13790525856962615
4575	-0.09910199030952643	0.06323349847109501	0.1175571342463036	0.07284585410955056	0.06426676254889921	0.09714285989956503	-0.13290104307782544	0.03841165803608304	0.13834067631848196
4576	-0.2771376898232189	0.08314462303233727	0.28934119558013194	0.08191936665968666	-0.030189126420589744	0.08730501696902952	0.1415063515116154	-0.04059434674243241	0.14721395486017516
4577	-0.15240512469672404	0.06605936272710053	0.16610587418190437	-0.12547855949700673	0.18382915036884098	0.2225713939812882	-0.06353099878083913	0.08498602839450863	0.10610755311646392
4578	-0.3102757389530643	-0.14847348654313294	0.3439700719381615	-0.017641421266748777	0.045393752099428954	0.048701257416778325	0.0968256037964491	-0.13328563419472364	0.16474300541521214
4579	-0.14245216204699984	-0.12397987356481668	0.1888481599619457	0.07275089603879417	0.07145932677515068	0.10197611611355477	0.017008423686499425	0.007539171213938172	0.018604450513050597
4580	-0.10407900816716623	-0.06930573313764143	0.12504289098868043	-0.0801375343835959	0.06016371739993822	0.10020826966104965	0.16054932053240953	-0.1316162021440453	0.2076027672990911
4581	-0.122718236258847	-0.001833672202611138	0.12273193498119721	-0.042119781205391546	-0.163784995136494	0.16911416439982616	0.023636811957057774	0.25152898431605614	0.2526371485561063
4582	-0.12621104799328767	0.010442301571187536	0.12664229268955765	-0.007155571839282966	-0.031286773218813506	0.03209461616521696	-0.0556495769588303	0.1896261166868865	0.19762322622972603
4583	-0.21696815597815286	-0.18108470718653202	0.28260723961956835	-0.0004326416609823334	-0.02300864018641922	0.023012707403409167	-0.13293261602049292	0.15743088423536486	0.20604747926917394
4584	-0.20099673031435544	0.07609733932918818	0.21491973071368606	-0.07968766455448678	0.17285483568887594	0.19033895582138913	0.04264962312869804	0.2417755145892829	0.24550843123594052
4585	-0.1871409154133781	0.056992203112458874	0.1956267707584238	0.05512788004302375	-0.016437173312073065	0.05752620120022826	-0.027184238861417714	-0.20010129463214993	0.2019393744566351
4586	-0.14723334348603268	0.025940679753082677	0.1495010913007931	0.004995485717201773	-0.07248322191559992	0.07265516042798935	-0.013374034720930133	-0.08717038480494155	0.08819036677414506
4587	-0.27194889787534354	-0.06884976001292352	0.28052895128569383	0.06992465393884731	0.06416305838884716	0.0949018192147978	0.10914280456022848	-0.04305873150981159	0.1173294768866983
4588	-0.3322723986917931	0.09580209567164259	0.3458077333829833	0.022623126136686975	0.09058516505471112	0.09336743524476672	0.17247948435330468	0.0025739595964966453	0.17249868924367592
4589	-0.14601393197554177	0.054478267466954396	0.15584591735800832	-0.04402105248842317	-0.1496398093308219	0.15598052955017572	0.016960573180817326	0.0825542629085009	0.08427851070698715
4590	-0.16388082744435956	0.09466624117405058	0.18925808522193038	0.014435743618265417	-0.03776666907930074	0.04043157166321514	-0.00042515549467221343	-0.005799320201903395	0.005814883661678435
4591	-0.31335271954155186	0.018796596935230697	0.3139159742676883	0.08184044021504527	-0.04798866507656963	0.09487238602682854	0.18301440032943656	0.0004168304806741206	0.18301487501182218
4592	-0.07159442915614841	0.02451604871931312	0.07567561648908114	-0.04594418215020106	0.19107913481264915	0.19652507126115334	-0.2856022547822132	-0.03721224951832905	0.288016318028855
4593	-0.2270857073018178	-0.05511997153035145	0.23367954493766374	0.09674307299139166	0.003744933644189383	0.09681552922861661	0.1925744220249392	-0.21217436571999942	0.2865359828833431
4594	-0.09627469597640678	0.16701803205670995	0.192779252300256	-0.0404989099946138	-0.04216515314180526	0.05846419288952615	-0.0807021304501078	0.0467066826238664	0.09324348803489067
4595	-0.290227340957408	-0.023830710168440163	0.29120407309366353	-0.13012892921079883	-0.0358087366520965	0.13496593584370942	-0.09993882935192404	-0.15050614896786668	0.18066507822313277
4596	-0.40421774865771226	-0.059941669050642854	0.4086379718265133	-0.05767373760051759	-0.013704044361720876	0.05927951451118143	0.3753507743212255	-0.04976945750395275	0.37863597647843944
4597	-0.0374342789130913	0.02971375807940905	0.0477936466169381	-0.0038339877466157892	-0.1756546496784438	0.17569648663447432	-0.2730443452633698	0.009055882140172423	0.2731944792297952
4598	-0.1038774876513132	0.014140942226298643	0.10483557930300307	0.031806067056945185	-0.029988894035067527	0.043714524669466584	-0.0757028345195382	-0.13585077911845336	0.15551962365368363
4599	-0.09817844281401317	0.06315367516949537	0.1167364267090551	-0.1468062731800638	-0.062520299458397	0.1595646254324158	0.035492480893107387	0.10335798485580037	0.1092821542311436
4600	-0.1975973229861123	0.04080194655665128	0.20176595573607012	-0.0301655908397937	-0.19907432936520808	0.2013468437371721	-0.11942743263096763	-0.046087486325103136	0.12801159346165047
4601	-0.05168346731904766	-0.10978151989629024	0.12133904114034623	-0.09650709621201181	-0.0412631692441363	0.10495841440944476	-0.15774059866155182	-0.05483438803796936	0.1669997202919914
4602	-0.29537180316053885	-0.019952120274294917	0.2960449107918392	-0.011256981920394394	-0.05146177686961709	0.05267859262104809	0.30361468217796955	-0.10151038483428265	0.32013471143134986
4603	-0.228494111486723	-0.008335225353878787	0.2286460910792199	-0.02178476036874036	0.01207804852165125	0.024908934951434647	0.15557713298100348	0.019451578842132222	0.1567884186604372
4604	-0.16133105548540444	0.043088195026143035	0.16698593358317815	0.14585539799785685	0.07873833326431477	0.16575138687309837	0.0769533123564929	-0.001635495000789669	0.07697069004844356
4605	-0.191821935301141	-0.14225886868558624	0.2388163323191653	0.0037479860510605824	0.08128606155727612	0.08137242286507283	-0.04984441701531443	-0.017919915887409682	0.05296781374578721
4606	-0.08566884282949756	0.21117270256705634	0.22788826415859942	-0.09096201999327849	0.038978622230946065	0.09896172023707148	-0.012363228543742544	-0.030456528984751916	0.03287019284737837
4607	-0.23601720008738822	-0.025988716478859888	0.23744374517200662	-0.13762567905203998	0.23110853780251725	0.2689832407042354	0.13902888130830676	-0.11878340526608021	0.182862044187538
4608	-0.16203479784482713	-0.07136697927794859	0.17705513673393705	-0.023325088434937368	0.10828002825102481	0.11076382202028051	0.07257871104207642	-0.08102728578774657	0.10878000891091331
4609	0.010364476082795388	-0.007240624478590742	0.012643140721782901	0.05957847272708168	-0.03210020877375138	0.06767582888897661	0.05544957651487821	0.24284664117655047	0.24909666129117747
4610	-0.31905472111847644	-0.17022227681892318	0.36162347627526464	0.12580319560175243	-0.0052364601282485325	0.12591213022694642	-0.12712362256694776	0.08757415498136445	0.15436854613308967
4611	-0.04920093193984835	0.0986924470314571	0.1102766104158382	0.09942269396367993	-0.1004331070402482	0.1413211982143992	-0.1160346745891608	0.062393252677351546	0.13174582986444874
4612	-0.2959663756174985	0.05540322047734542	0.30110731033208005	-0.009630532883447321	-0.05088620025438952	0.051789502217621214	0.019601198681682704	-0.1546767060671794	0.15591372739291243
4613	-0.21394052920166043	-0.10282903791806507	0.2373696717658795	0.15923098875939176	0.12948167889218265	0.20523160806764595	0.12315057521889632	0.09225445480648246	0.15387315753043596
4614	-0.0512356662262571	-0.0003176003708543905	0.05123665058963153	-0.034560947638079494	-0.0726382741578633	0.0804411460278568	0.09862979574497786	-0.002062161014042608	0.09865135131737371
4615	-0.11119057060612955	0.003041171720875979	0.11123215235332154	0.09919862519700466	0.07906363806352232	0.12685198502512865	0.23376016858749077	-0.007430977951426383	0.23387825006051052
4616	-0.35355866228868066	0.006719152494746753	0.35362250308713244	-0.13298010456271206	-0.20024284057549852	0.24037658665363884	0.17183718665764194	0.029067290679586286	0.17427830073151634
4617	-0.15850965983544082	-0.13425173950982675	0.20772299300405225	0.24369372524505498	0.046079649304119244	0.24801202753859128	-0.0803120872699519	0.054055077380828154	0.09680900140123173
4618	-0.039758220500412854	0.09326563658300549	0.10138636527952216	-0.23209126795604884	0.05493426847564299	0.2385039423456151	0.34167859694137886	-0.07145720408788069	0.3490707601961045
4619	-0.2684754785832885	0.027186819981821986	0.26984848671291417	-0.13972515294987053	0.07301239473191806	0.15765128655153476	-0.05264738171943966	0.05019383798307849	0.07274041636795821
4620	-0.16087156309675887	0.059573055009820415	0.17154768636270662	-0.12033003179211572	-0.04376112010460544	0.12804043183268826	0.16672685223055927	-0.024192782194195118	0.1684729472793971
4621	-0.0998071059127483	-0.024573500032545402	0.10278771957061829	-0.06443860829870662	-0.0032129201537231026	0.06451865695586309	-0.0028596717437011044	-0.0926900919829977	0.09273419474119725
4622	-0.22715660779248845	-0.03449843486887925	0.22976132501400823	-0.09889355314002947	-0.015367825543676267	0.10008049217804986	-0.1224955203617651	-0.24559947292501658	0.2744526436559604
4623	-0.18048954947512147	-0.0823659199615273	0.19839511647427474	-0.044555541183237055	0.017893168888344795	0.048014182727585425	-0.16750284134971102	0.05305213082158866	0.175703529972899
4624	-0.2501368853717367	0.0035683835306769504	0.25016233686247685	-0.25579020866538965	0.1452303313007833	0.294143638344974	0.05088398503874734	0.10901264084902237	0.1203035153198002
4625	-0.1268328075037992	0.1778014506308345	0.2184031064470578	0.018963418645583863	-0.03773234844331593	0.04222962663552075	-0.12638919818709093	0.051733174419718565	0.1365670192759466
4626	-0.29578148101331253	0.016711386280742282	0.29625319397747046	0.05488151670510088	0.05841517250179163	0.08015181379274171	0.012738235643816036	-0.06336653351063176	0.06463420314718364
4627	-0.1450166938808532	0.13692483751956244	0.19944486113683565	0.00287139047288447	-0.022869001565425786	0.023048559951702376	-0.11725633781910323	-0.03550177791014441	0.12251295847186482
4628	-0.10679396817043947	-0.07551308186790058	0.13079440802563808	-0.007827833758568365	0.004318911930508841	0.008940245053424103	0.05531173985405198	0.13927474075022403	0.14985607087043368
4629	-0.31088796823342296	0.1073622428208974	0.32890421094269856	-0.036317573370440136	0.01258788006489519	0.038437232731369834	-0.0294618695851853	-0.1358804984937766	0.13903780647856787
4630	-0.19659306376941132	-0.07968865931071588	0.21212994872243562	0.04928881372645173	0.14608529463999345	0.1541761994233045	0.2414235152061756	-0.017441443392559937	0.2420527166592484
4631	-0.10311626900751357	-0.026519990929423667	0.10647194397082554	0.12350171352454772	-0.032472700544263815	0.1276994499758589	0.0388956086128607	-0.01908511498461989	0.04332562732772609
4632	-0.14793107423787277	-0.01907804126673678	0.14915620799600107	-0.022656662416697868	0.1743306657083357	0.17579677288896883	-0.18951938887096903	-0.07669771613339732	0.2044508215148689
4633	-0.013963580959572857	-0.10076838923136876	0.10173126295047742	-0.05957784236218969	-0.1267447234461413	0.14004907790475724	-0.12371215465495596	0.09093156449402903	0.15353581546565445
4634	-0.2811640164404925	-0.08707996431802158	0.2943401507211978	0.04317370038251709	0.09228005267448422	0.10188020674461226	0.15300037693568935	-0.032629235464352584	0.1564409867951848
4635	-0.13567423965048908	-0.02977302695053708	0.13890260054633877	0.021990075138729477	-0.05352568604294568	0.05786676482208901	0.01394338935916546	-0.025022898479524613	0.028645480535991776
4636	-0.06204936721499371	-0.1253334208687065	0.13985203022635548	0.11455981422225416	-0.1484493845734162	0.1875131217138241	0.03990125898077763	-0.003862655569557344	0.04008778587425501
4637	-0.21693105231399798	-0.00452952329735999	0.21697833541475944	0.04859873092801202	0.0740618461148871	0.08858325856367291	0.0016828074962961454	0.1555994644048122	0.15560856391643105
4638	-0.12351042332793502	0.03283719176473365	0.12780104003348175	-0.023322039995977456	0.01584827221853174	0.028197256637599644	0.06386531692769067	-0.04514238275483428	0.07820878100992452
4639	-0.21814187028123885	0.03030517726145516	0.22023687097905534	-0.10094581136696452	-0.22287776525261815	0.24467234227949827	0.24588153721527328	-0.2201486963327063	0.33003511758650167
4640	-0.10593172119981124	0.09117991239515312	0.13976875895829632	-0.1318856236644096	0.04469068366105194	0.13925183997147936	-0.09320326159184526	-0.09760883781853277	0.13496048752002407
4641	-0.02720185534550539	-0.2168696116563752	0.21856891223187436	-0.04673394538303086	-0.08656132251081386	0.09837135866645963	0.2094097443780575	0.16653651120521298	0.26755719127858896
4642	-0.03158173889602843	0.121746361896813	0.12577592323973089	0.07488107404125657	-0.001071051304029823	0.0748887334681794	-0.041239665542210896	-0.13933289940606206	0.14530783485735801
4643	-0.1787881558633641	0.1028908503295927	0.20628071106763526	-0.0057946031104095805	0.034258508657296606	0.03474511247109779	-0.09156631562416657	-0.06578432208724753	0.11274736001105842
4644	-0.1909869587522163	0.14399655593456276	0.23918826587948755	0.05598090436168509	0.018156816599203852	0.05885177688200465	0.027990795006222587	-0.006992461192039865	0.02885098124158967
4645	-0.21582511948159783	-0.18463904037497006	0.2840282687160484	0.18299046635149854	0.08344344254420277	0.20111767420882382	0.14802346045674133	0.08843980613231876	0.1724312737130669
4646	-0.13150877836423058	0.08237384188917293	0.15517734568691008	0.07799890245065097	0.09703051280202954	0.12449397253735213	0.10652339705548121	-0.15689423975352915	0.1896392274506453
4647	-0.3266507748055404	0.00507389572696701	0.32669017906712167	-0.03751613690500512	0.01421880814945452	0.04012025714606128	-0.027564166716072806	-0.01228203237090176	0.030176673208147622
4648	-0.07356287196427248	0.07642463745245633	0.10607648816477351	-0.023768830438486252	-0.11870549522369231	0.1210617689310525	0.039596264875333444	0.2608953824041706	0.2638830512782054
4649	-0.22204855835437012	0.0738605507470231	0.23401056220587071	-0.018699807098620364	0.12163353250181431	0.12306258169888817	0.09500184822305313	0.0977538653954371	0.13631276303246612
4650	-0.17419525626656127	-0.057958626766266494	0.18358428506384836	0.010279053912154203	0.17025277504694827	0.17056279301335256	0.10275132828378546	0.09702712770476483	0.14132267678868451
4651	-0.2289022797165474	-0.026307040983157618	0.23040901472104353	-0.008681156187759564	0.00439746022371477	0.009731399137607588	0.18384769952084085	0.04257851424487214	0.18871382168353795
4652	-0.021283012805773847	0.08207379233396178	0.08478840735719133	0.019157504641492643	-0.03355489236340202	0.03863859192062137	0.03502620508887359	0.19419258050859475	0.1973261091886091
4653	-0.22888919146407885	0.012704157526623627	0.2292414831297796	0.05436126719035663	0.092038873757584	0.10689388033515215	0.047645620819489296	0.12425416922678206	0.1330759322849641
4654	-0.1439818874400098	-0.11120428841493887	0.18192629736423638	-0.04108005138982704	0.022278197083597226	0.04673209483306339	-0.052522504587812685	0.11979114545921397	0.13079958722644106
4655	-0.08398457847289642	-0.0830950555480389	0.11814481655071359	-0.08358259346840498	-0.12847568478271684	0.1532711698633917	-0.13936747999850688	-0.1013649541489878	0.17233150730716834
4656	-0.09011280975272459	-0.03751638886801821	0.09761043958115904	0.05713870003793	-0.19018977709603382	0.19858746776638142	0.1777420699208753	-0.07016640839614004	0.19109047147090102
4657	-0.17662512297399013	-0.07848828888201012	0.19327919069885152	-0.03638256066028342	-0.09670400928998368	0.10332161503265642	0.08490493119803022	-0.018048191642807628	0.0868019847890459
4658	-0.1104882464006021	-0.046708200593032836	0.1199554442087526	-0.05937154310775225	0.18158693992227193	0.19104658301401384	0.025512480388703372	0.24766334731525086	0.2489739348987732
4659	-0.15766946568916929	0.026401503694421638	0.15986462963405848	0.11107581141407365	0.1287901553944092	0.1700727491628536	0.030142337063369714	0.17838240670435054	0.18091114809562767
4660	0.039370900447826665	-0.006468348651929531	0.03989871346742394	-0.17440642771050732	0.02814119627670143	0.17666218880854004	0.12064946292825676	0.10616885979256546	0.1607112929900392
4661	-0.21189229302683962	-0.09991165986231582	0.23426626650163515	-0.18152800431194602	-0.12501401830019557	0.2204108008266372	0.14004059772472432	-0.07639760695993193	0.15952417798033722
4662	-0.25380703564229656	-0.05418173481932067	0.2595258594621376	0.0932698413092499	-0.12709597851433876	0.1576472361076144	0.0513763941763013	-0.03152771464157794	0.06027877461494596
4663	-0.2625202038104284	-0.03130827627453369	0.2643805317566923	-0.031208631411380534	-0.011300642572725172	0.03319161335530252	-0.09886616679089567	-0.0362749869734773	0.10531093777880411
4664	-0.15955092636161716	-0.15724604787026938	0.22401521750468031	0.037904019382965476	-0.1418753322902584	0.14685136907041574	0.16861144740193937	0.056919780527650905	0.17795977525916612
4665	-0.1579949302177066	-0.13924952712419442	0.21060111295719625	-0.11824562108653898	-0.09265215306746441	0.15022133128879603	0.04939201013509173	-0.03547130489305988	0.06080940828524331
4666	-0.06256070313362352	-0.04753687700654492	0.07857223588589517	-0.10404753899011247	0.2996028304963481	0.31715571319357067	0.10269564398438587	0.061629123694312817	0.11976871119243389
4667	-0.2574341096478992	0.11039619736866217	0.28010648190227083	0.08211267485852164	-0.09900837571407399	0.12862795121574674	0.05128051386089899	-0.13203097723887386	0.14163993099578198
4668	-0.24890157011553682	0.09640716486684871	0.2669200873738117	0.1322930908049708	-0.1240725137072458	0.18137103002510338	0.12406827126499327	-0.26247109236838523	0.290317085724794
4669	-0.04528936661057021	0.13864747101526473	0.14585694343059333	-0.14769947878213532	0.19541137276076506	0.24495048609211031	0.09763406924175859	0.1341217866609813	0.16589474112773522
4670	-0.09677377955903164	-0.19303071222547505	0.21593059133067324	-0.14272126949029698	0.07500221212323066	0.1612286965409696	-0.19271656491064437	0.21721459468016377	0.2903822558852838
4671	-0.20767485352188467	-0.022636088884389442	0.2089048522780604	0.09932841594522025	-0.020958493850931025	0.10151547999534946	0.3145807993513006	-0.03095085675266201	0.31609972295816247
4672	-0.27506303173537255	0.027855775754515467	0.27646991820149336	-0.11258291367171055	-0.06141884740101672	0.12824658773971806	-0.06341818568981553	0.1354734310560251	0.1495824749035779
4673	-0.3641134274953992	0.1047928985317327	0.37889330907938895	0.05963624953670511	-0.06367028807767124	0.08723753689036506	0.22887929161706308	-0.18772821279295093	0.2960196142311588
4674	-0.09288763206566766	0.02699857484035291	0.09673176951848336	-0.009446915928376166	0.00852502119370762	0.012724787106705219	0.12263394501646932	-0.07052500318895419	0.1414668178234897
4675	-0.23379397717177	0.041928974716123904	0.23752402548487486	-0.07767385022134776	0.02473073838949008	0.08151586612125129	0.20127168544334284	-0.01580220143646965	0.20189106203951357
4676	-0.09413276037824246	0.02790919216815736	0.09818299029825252	0.1731386466684637	-0.059000024230455854	0.18291526406886194	-0.05384052827085588	-0.1404031846950732	0.1503723936000344
4677	-0.33961375141669814	-0.17778378541745374	0.3833335029823014	-0.22124053778355549	0.1330893786814786	0.25818628599633026	0.1878755374628187	0.2662055185711769	0.3258260205918063
4678	-0.25408146264902426	0.14797717926933335	0.2940316908878632	0.027168117520808485	-0.0708526010528728	0.07588278912627033	-0.010238045246968664	-0.08357725462063817	0.08420198964633771
4679	-0.21755934850833694	-0.0042838750458737175	0.21760152046523173	0.2028156856908996	0.0025840949604816607	0.20283214712918307	-0.005927899247335867	0.05158300916610776	0.051922507875846305
4680	-0.23411228085767816	-0.06434680993043947	0.24279429976135866	-0.08689775218240285	0.15700262274285542	0.17944649030418422	-0.10341181369987129	-0.08498389062376496	0.13385165250473727
4681	-0.19946534181956252	-0.02752709651262316	0.20135581349841922	0.07107090119674697	0.034227710067416504	0.07888351623360165	0.03685687831187728	0.15727836910543208	0.1615392053569692
4682	-0.3145709304427431	-0.0980808634452679	0.3295067921208642	-0.10351152570364876	0.08339374938767512	0.13292536774608338	0.2741812492565025	0.03161325782159373	0.2759977454870799
4683	-0.32271437087113025	-0.05228214287698076	0.3269219901299979	0.02240842066215339	0.08756326966911855	0.090385084564428	0.019779497050325067	0.09892652901516975	0.10088452134273644
4684	-0.21276295935733733	0.10359634156914146	0.2366437805246574	0.04649286524723092	0.13284414946049158	0.1407449983650524	0.050841810054823904	-0.04587903657369474	0.06848193664449927
4685	-0.06707485023642662	-0.017514650838786186	0.0693238669452567	0.10955283918590554	-0.16912195814126835	0.20150449448890662	-0.09478221998427729	-0.08601861033896302	0.1279955880090962
4686	-0.31792839947519547	0.008315155860548921	0.31803711891828707	-0.10079606806663025	-0.029179521071218267	0.10493470249463915	0.36224238082954063	-0.006840561142230657	0.3623069634243793
4687	-0.23912113477846125	-0.09021987235548033	0.255574925345931	0.17501743732013544	0.11736987783322705	0.21072919016760394	0.09055509832820652	0.18126972311262687	0.20263005293035768
4688	-0.21676830837415068	-0.13086653149878086	0.2532085081151743	-0.016981157669354072	-0.044115128399253835	0.04727054335920114	-0.04967056846563769	0.0553809375827262	0.07439229542930785
4689	-0.25251665131818474	0.04917365201065113	0.2572599993100643	-0.03507555861620586	0.13761776850077562	0.14201741097264084	0.26157808910252095	0.19412831170281422	0.325743607923642
4690	-0.33451191114274004	0.10520230487623036	0.350664716855916	0.28451374467263313	-0.05873476525194377	0.29051306951124456	0.1372868525413513	-0.12316730374456353	0.18443932496194057
4691	-0.20383914624545443	0.043183272309211096	0.2083631266549032	-0.018752025980800866	-0.09553341907158441	0.09735642063003139	0.026729897588791345	-0.05829127120852855	0.06412768297867547
4692	-0.20914917491019078	0.022466327216595448	0.21035235492909682	0.09509148664150546	-0.10690046586162508	0.14307375871599962	0.009885977448836993	-0.09261365061199553	0.09313979187114223
4693	-0.34503053358694563	-0.13576599259185104	0.3707808973662788	0.06034681221329332	-0.06533609033396184	0.08894123028401457	0.2095772772397886	0.25494563634310036	0.3300301692658288
4694	-0.075422275890724	-0.05027391710813338	0.09064207875998848	-0.1647815066054542	-0.1335759681982093	0.2121213902444833	0.03115092482708683	0.13745012449200553	0.14093586073264192
4695	-0.23822823478071128	-0.02526415123184407	0.23956412332442267	-0.013815737695895652	0.12539990918972468	0.12615867720007604	0.002423285327470781	0.08510805976823044	0.08514255193081201
4696	-0.12664454194126135	0.1099442158051267	0.16770978084928792	-0.08165924780352395	-0.0008181531720278833	0.08166334628491677	0.22229970895880996	-0.17056615520383464	0.28019631315238647
4697	-0.3115670964227347	-0.05260311500466836	0.3159764916595664	0.2510304405237817	-0.0026182461874397806	0.2510440942995113	-0.006332404105215618	-0.05069868091137032	0.05109261774370831
4698	-0.21475961514484712	0.010584109624869848	0.21502026805330263	0.19670975066450697	-0.07174478304978678	0.20938490848519495	0.010110208535736206	-0.047909633596904304	0.04896477619703469
4699	-0.21254245207419506	0.10732882178213814	0.23810453569567605	-0.07718165090630945	-0.09595817008054443	0.12314616373168151	-0.01558033845947527	-0.08286684748051396	0.08431880785370821
4700	-0.11687065552480486	-0.012038660629659003	0.11748906107614317	-0.18546753772886515	0.04651703846624658	0.19121203523543773	0.018205380475041513	-0.033234312970265974	0.0378940026501109
4701	-0.22456964657432266	0.07039980387107223	0.23534582755511435	0.1570516634223724	-0.09641220582404993	0.18428385283467758	-0.045358740938090454	-0.10460516953775367	0.11401603779079061
4702	-0.22240758610549105	-0.10563977593309826	0.2462212351046648	0.043455225974894124	-0.02520998180597029	0.050238429983295314	-0.13200517778407023	-0.005867167241588542	0.13213550095733076
4703	-0.13956297232010284	-0.02601602132465834	0.14196709692174053	0.13692188450153978	-0.17856722035016293	0.2250196761153047	-0.10907290030582253	0.06143082051428266	0.12518244002327927
4704	-0.0858241467145179	-0.072147708259127	0.11212080969346946	0.26659285118035364	0.05515893989620468	0.2722393376258165	0.0419648835991021	0.17432688925275155	0.1793067644346618
4705	-0.14300515043349085	0.06489339768249375	0.15704020540385075	0.01421611710169555	0.035122012169979885	0.03789002143463811	-0.20481728318398762	-0.22071238257529263	0.30110475803768383
4706	-0.17539760155684955	0.1229418922867256	0.21419390166607497	0.2024756301355922	0.09731765559618225	0.2246488524109177	-0.08788677963116057	-0.10602034134243409	0.13771128788992723
4707	-0.11420165156218517	-0.07044953027235477	0.1341832833669164	0.08438646472654147	-0.045877610994928084	0.09605118749732235	0.0730098239516552	0.10977354030168535	0.131835748353083
4708	-0.21906597473576606	-0.029807244911569067	0.22108453843756137	-0.06207044665977774	0.043013220997979676	0.07551739885063145	0.012176680736450299	-0.06086876445685856	0.06207477781081433
4709	-0.24881940068805172	-0.03975603691856444	0.25197546831037243	0.047129222942946435	0.017743894043844594	0.05035880688663238	0.1003721357446542	-0.04761791372963796	0.11109469538149215
4710	-0.347605472108014	0.02743895237859825	0.3486867653741253	0.07873402833857185	-0.1421743094825622	0.1625194803562404	0.18922237744517834	-0.09663451439850365	0.2124696154725191
4711	-0.10071813135883907	0.11562531391021563	0.15334065084396983	0.10390446849696013	-0.07203702391013932	0.1264336639802302	0.07410527816878733	-0.16661503040674194	0.1823517496760393
4712	-0.32917124376723755	-0.07124162677971807	0.33679233528910774	0.007528518070507646	0.06040662306268772	0.06087395743809988	0.16129685063231264	0.07320988639807238	0.17713373899492224
4713	-0.2340009622903498	0.04191704925438966	0.23772565989182712	0.053496131928770944	0.008012909413525332	0.05409290941158396	-0.07969534802120982	0.10080555126157228	0.12850333716044587
4714	-0.14858457066039055	-0.11058958792230589	0.18522265410893457	0.0022096746769060638	-0.039087638686390355	0.03915004674653097	0.18636725397859	0.09178859601936525	0.2077447946754058
4715	-0.12604196057237366	-0.16889194373066765	0.2107393282755993	-0.08068580119377285	0.09078840547759107	0.12146082942020658	0.04823441946761097	0.02051307056316573	0.05241512458543683
4716	-0.12784206594679026	-0.10090498583690487	0.16286623343188558	-0.020979556352442218	0.0014798867451205607	0.021031686796918646	-0.09509963191925071	-0.03820532676936693	0.10248700885834787
4717	-0.1501070714080258	-0.11139615905024915	0.1869257530086279	0.1308154023981683	0.11979210921007612	0.17737761677729663	0.09608306489735714	-0.004896131422120846	0.09620773078590111
4718	-0.28386647315871544	-0.07652084989920799	0.2939993453272725	0.012714481655468853	0.08624104708996534	0.0871732541949701	0.09382643470207096	-0.020905658748317367	0.09612724076245549
4719	-0.09959617860840234	-0.012187555375850227	0.10033910154788209	0.007592623512843639	-0.12732569836301602	0.12755187727131861	-0.038691832490979336	-0.10600398648616301	0.11284459691304954
4720	-0.12744811284195554	0.06322575596884628	0.14226917334689174	0.0971228969113091	0.005471430383869046	0.09727689167983472	-0.08407778700772316	0.14277976807404757	0.1656959155784924
4721	-0.11834235228424661	-0.17143053221273075	0.20831068076051412	-0.0029454727001139423	0.010505997076953428	0.010911085372595638	-0.04808251119987742	0.1846023493572871	0.1907615141256648
4722	-0.327471873057142	-0.009781445412449387	0.32761792429277986	-0.02121567048669818	0.06131659769249689	0.06488320142212212	0.012377453757916873	-0.06588370541054407	0.06703628868122641
4723	-0.15910717216160125	-0.16329339789742325	0.2279908463735937	-0.06411256216226022	0.18854984205740358	0.19915186056595482	0.010065435177124984	-0.037329858703296595	0.038663048717257065
4724	-0.32963610769421536	0.00417744474578564	0.3296625767969371	-0.028410954398357714	-0.0377379874621624	0.04723704084211762	0.007153351791257656	0.07781402242917472	0.07814213030406578
4725	-0.1694604191535335	-0.0956799282775016	0.19460596685322654	0.12083194628316873	0.07505272761567111	0.14224370342876586	0.032438606386393835	0.2245451673592273	0.22687616747616923
4726	-0.13330342169676	-0.009435849646561648	0.1336369615586075	-0.0031494893300313995	0.04722264776377579	0.04732755798540234	0.20480598435800887	0.04141647349594503	0.20895170615645448
4727	-0.09982797411328377	0.13264347514736297	0.16601179450488313	0.05893909005373863	0.23760459796167402	0.24480555816584612	0.034977978970322954	0.0386753105918124	0.052146319738036274
4728	-0.15908589249086638	0.027780447430432075	0.1614932644076851	-0.06654899283642424	0.01167349834698179	0.06756507242058896	0.058784116999076146	0.05629885360872161	0.08139492201002062
4729	-0.39019177348671863	0.052647747065066315	0.39372757760631644	-0.019343608699702395	-0.03234464994319738	0.03768755202285206	0.20900329653979563	-0.017165987055618066	0.2097070553798689
4730	-0.3322433496719341	0.04768035593342845	0.335647225138486	0.14202628439906229	-0.15700723644864537	0.21171381097473105	0.12048194380934846	0.00885899335475174	0.12080720403741878
4731	-0.2516487438877017	-0.09108621094815139	0.2676262097126311	0.02756876841967704	0.06675489257179487	0.07222362961281893	0.06412550791017503	-0.07582114649451817	0.09930220048156589
4732	-0.1926989552598122	-0.10792114694321758	0.22086163387008317	-0.03764527017623023	0.04833497662521078	0.061265294678153975	0.15914776587046056	-0.04626437863575921	0.1657359469521076
4733	-0.0900371649857345	0.18937468095706234	0.2096889621946218	-0.0007589855543466487	-0.05424461761644365	0.05424992718359993	0.2299702044087686	-0.013448163624905932	0.23036307868383132
4734	-0.11605419201555661	-0.12638559688278883	0.17158640559147595	0.032842904705873685	-0.1766872670559383	0.17971379114919245	0.17534306092331114	-0.14872201203361368	0.2299204772900455
4735	-0.14498969397174158	0.07890049439547095	0.1650675600288228	-0.04452400000267339	0.05334430758927945	0.0694838235017167	0.007075956687028397	-0.058386767940171114	0.05881397651524759
4736	-0.1586335526839279	0.0438228372700023	0.164575347800081	-0.004480425980215615	-0.07002358329154088	0.07016677585546847	0.018709359654497732	-0.023018977720626946	0.029663335516830657
4737	-0.1927631700878756	-0.015026463291615149	0.19334796182370662	-0.1430243097797397	-0.00012728992099289945	0.14302436642298028	-0.027431321906550832	0.06655350294614207	0.07198504133459226
4738	-0.2419965567921494	-0.004236528984530753	0.2420336374909338	-0.16732736902523776	-0.04866343819563068	0.17426008906783005	0.04035406291591047	0.03693908045977012	0.05470782447725948
4739	-0.23202821429974171	-0.022605624169600012	0.2331268034251404	0.06219658175033858	0.21566593972301498	0.22445536825399762	-0.03078836691534358	0.02501806627133414	0.03967149073668256
4740	-0.14564075308614952	-0.04119831608004842	0.15135564147838146	-0.3101060528156455	0.021949864046729016	0.3108819076829171	0.10384614413700309	-0.17140825017607544	0.20041160116257564
4741	-0.16354639681219968	-0.09699667312848857	0.19014672889179118	0.10907734134480168	-0.08707735858612527	0.13957196270450248	-0.019072644680822183	0.08317094303256252	0.0853297810851912
4742	-0.06743819492691848	0.11149622995088863	0.13030471759787704	-0.0017019284716879592	0.09207357733706352	0.0920893055906437	0.042729367865278624	-0.08656075305366365	0.09653270351224834
4743	-0.1074476656277779	-0.10018072093507206	0.14690533583205734	-0.1161184346529863	-0.23292716449865744	0.2602663151997286	0.08136179221164	-0.029757754670005403	0.08663293366203359
4744	-0.282710175508092	-0.1006470324390705	0.3000914335241969	0.02066402070421616	0.010743568250504001	0.023290041013650273	-0.02850921749668748	0.2444928137764228	0.24614936821082029
4745	-0.1971122894739828	0.18311693045457036	0.26904472654333733	0.11595741470703613	-0.064762525299826	0.1328168163628016	-0.011193551315682592	-0.08562556442711543	0.08635411324609218
4746	-0.1605108282064252	0.031067426396975118	0.16348978853262983	0.015995013477274955	-0.00516162378735579	0.016807225120774833	0.19054480067687404	0.05141139292015559	0.1973586896667595
4747	-0.2629131063872672	0.08077213971892089	0.2750407970919503	0.008582377564547728	0.14969766750078217	0.14994348555317497	-0.009382190870652198	-0.06157679817744672	0.06228745924597787
4748	-0.2519060721693749	0.0325448443103271	0.2539996773363812	-0.04711507261118988	-0.03843792886916347	0.06080546392314234	-0.0980526303384265	0.1195173629503556	0.1545921031711877
4749	-0.2193487586133458	-0.005731635939052014	0.2194236303494992	0.06385527184475048	0.16383568665557033	0.1758397792431201	0.021687998110793857	0.0484988261917721	0.053127256695913797
4750	-0.06792145971402216	-0.06350633677769063	0.09298591022625416	-0.06251102142938768	0.1546862576458347	0.1668396418859107	0.01638339326577313	-0.08626387708401438	0.08780587716358695
4751	-0.12527232157027401	-0.10665920280126051	0.1645276271445211	-0.09077558221643632	0.10442690879121107	0.13836612882646138	0.09068187369264877	0.3234195924195548	0.33589199897770783
4752	-0.12145396638661704	-0.07256237466229094	0.14147920047721568	-0.047417255792533954	-0.10440367923898178	0.1146670152464552	0.1803926464975518	0.24373501236103334	0.30322972011500415
4753	-0.209163102717835	0.1595291569383903	0.2630565632179231	0.10187396672509219	0.017893628667953132	0.10343349091668416	0.17710353023435066	-0.0022977533787613214	0.17711843521231538
4754	-0.18980201515192024	0.010681171053367133	0.19010232079278003	-0.0826399844083827	0.1319833346203772	0.15572080028221086	0.07298832481074685	0.17771208957443094	0.19211684553830685
4755	-0.2629653031589748	0.06742157632812297	0.27147084488036727	-0.06474877060253985	-0.04168623254976132	0.07700743651578794	0.22103033336736275	-0.1207917433700302	0.25188301557441056
4756	-0.21744861241735958	-0.028276223688919595	0.21927937401484182	0.1395027457329116	0.010438852087847686	0.13989276500210204	-0.06040153827283419	0.04345141669733111	0.0744067969928135
4757	-0.17208383771557192	0.03624717462651852	0.17585990126041987	0.07992683955700786	0.08223441562938759	0.11467693227270488	-0.007504017684923445	0.06021540005029512	0.06068117240654407
4758	-0.29575913260123365	0.0032877180843851063	0.29577740550494475	0.10208927846653673	0.02828787691543331	0.10593594648749208	0.10488528680022881	0.10718851007229448	0.14996766344343912
4759	-0.16747309048190614	-0.13308921548576794	0.21391581361408954	0.014771646051379638	-0.20286999394516045	0.20340706961749552	-0.08350997534681079	-0.08617070847154375	0.11999711238572672
4760	0.05828999368381964	-0.06288207115042169	0.08574309439148105	0.06263983753596208	-0.13014899306143174	0.14443860163209948	0.3320657808567801	-0.021403362736015823	0.3327548448218787
4761	-0.26437040071187445	0.10031328126103475	0.28276220251284034	0.05151797830174878	0.05394007277490916	0.07458976832824965	0.008222185759703588	-0.046638955152504484	0.0473581722238559
4762	-0.1068928256767848	0.017994357443228453	0.10839683150794664	-0.1252443095401711	0.07525026950095913	0.14611208071942983	0.1286374274209381	-0.0850808097499933	0.1542281813456661
4763	-0.30677843070656025	-0.04066654019563629	0.30946207043555934	-0.000996415201784931	-0.02678685491006368	0.02680538078869895	0.07853359820138178	0.08327770882483106	0.114467038196895
4764	-0.33188384508223107	-0.03241616080410538	0.333463182537209	-0.030930473788844365	-0.08700055530581485	0.09233520906091314	-0.2556966049565269	-0.013636154157055262	0.2560599509616628
4765	-0.23530256079632933	0.045239506118215804	0.23961199475637765	-0.05000570341366639	-0.0318366063365241	0.059280181147853904	0.09074782618318435	0.05255832579448405	0.10486918311540605
4766	-0.24298180630471777	-0.02694914322666631	0.24447170493894538	0.026872269771990972	-0.013493907380543726	0.030069992003546528	-0.008982950287284536	0.13236180818931256	0.13266627929887911
4767	-0.14798508364006946	-0.07041447752799339	0.16388344524538967	0.01682955741699233	-0.008585516355432202	0.018892990603428444	0.14601541486914604	-0.12211012925459566	0.19034543610494814
4768	-0.17061631971843363	0.04742108746650014	0.1770838448045677	0.06870627141982703	0.27260938137063717	0.2811341788962994	-0.17102343962085464	0.00178556508116106	0.17103276043614327
4769	-0.16378790891599038	0.04398460367417854	0.16959105067027364	0.07837748129689869	0.02872492628694814	0.08347545126943794	-0.026852951967588076	-0.0558689159335212	0.0619872309186372
4770	-0.2967588847251722	-0.04149282322542242	0.2996456074140654	-0.05916197066046133	-0.14580784264313212	0.15735331502282898	0.10144980435452013	0.10751518974982914	0.14782279536834694
4771	-0.2478816247926708	0.061776017721772616	0.2554634538939282	0.006207343184690581	0.033353097916473326	0.03392580507575881	0.000684596566246307	0.0051608213754985284	0.005206030131330278
4772	-0.15201139415915474	-0.1535780234330462	0.2160871889673499	-0.07403911080599855	0.0215795803715732	0.07711983025108471	0.03411980903701594	0.06516845663236627	0.07356010541432792
4773	-0.11568691005477376	0.07275605486692151	0.13666347236119755	-0.08560607723747844	0.1103639110755264	0.13967316609813005	0.07151711744639376	-0.057117778663831296	0.09152671045837767
4774	-0.277831017306524	-0.09716583424996607	0.294331910473652	-0.12173385785205855	0.14376069825202512	0.18837799900586855	0.18765126810194274	0.12514051383501024	0.22555076285208522
4775	-0.2381374528631704	0.092158999784991	0.25534824788419574	0.025764697652260787	0.01931458942314808	0.03220051256885822	0.04572981614306379	0.01140238515068376	0.04712993180138234
4776	-0.27416231807953034	-0.051033408932026576	0.27887162903738527	0.09994819798375579	0.14700944216813222	0.17776787776981942	0.16999962751109898	0.23467778546036136	0.28978187718090964
4777	-0.008577845730403688	0.020954623613559337	0.02264234281518905	0.1420285905662345	0.12263388677238662	0.18764645140032257	0.09727495963213562	0.05271878265047855	0.11064216111221804
4778	-0.25190044644545045	0.11871328072532358	0.2784720415768641	-0.008274431456636705	0.004216284429424693	0.009286725489664704	-0.17147903594532807	-0.14078292961719927	0.22186683627874715
4779	-0.20127016776303067	0.2156182754235777	0.29495918552911066	0.035880066154386416	-0.15402234967670297	0.1581463352315687	0.08240901574968527	-0.2806076351541428	0.29245835734961034
4780	-0.01689924631136241	0.0103518067479407	0.01981778062344032	-0.10864745670489054	0.04261777492380744	0.11670708885023813	-0.05434856738452842	-0.10030404783222584	0.1140818512660102
4781	-0.17019617796055939	0.010644609651847705	0.17052872692605964	-0.019140459113331627	0.05619257562757647	0.05936297440939109	-0.003657379453118261	-0.026109282247124044	0.026364200043317805
4782	-0.2911203689251641	-0.08630294892552443	0.30364332397792865	0.03473761693316705	-0.029078043704474508	0.04530159661507289	0.08130513007429335	-0.09535184647666065	0.12530961177382374
4783	-0.19522454877159132	-0.12544724899110501	0.2320552449795258	0.07963084482568548	-0.1284633608389836	0.151142007812849	0.09525789499786332	0.08295769456541029	0.12631724208132417
4784	-0.36755884114464116	-0.06182946562071154	0.3727229326490849	-0.08107296921388887	0.04374129310856898	0.0921201772684243	0.08347302638493449	0.013501094107407928	0.08455782445141938
4785	-0.09636795983807116	-0.0803649481899697	0.12548031152706232	-0.10663806859497454	-0.21690534863052433	0.24170148517995457	-0.10135856297273452	-0.12647091821566234	0.16207544984423317
4786	-0.3247575650730603	0.05860437114430725	0.3300029520919513	0.006737595199285458	-0.04908480768640957	0.04954506569459007	0.24005162626995952	-0.018346108287799475	0.24075166243280646
4787	-0.12944245586530229	-0.1182886842840643	0.17534982808687258	-0.10449047046821336	-0.11324186944362713	0.15408432565889388	0.16835583321253383	-0.1548618287639952	0.228748491983697
4788	-0.16990555678914424	-0.14720326250050178	0.22480368929050243	-0.0898014278379642	0.09072668290122447	0.12765432790154993	0.023801282962767727	-0.26197318240197726	0.2630521799348817
4789	-0.13730222939310024	-0.07099898652275598	0.15457282517821172	0.07607160819458009	-0.045993290690706665	0.08889472628828748	0.11028117711422732	0.031076261913674453	0.11457605369459566
4790	-0.2420396102297112	-0.038738499783070084	0.24512006096114097	0.0737735365598791	-0.09305481170495351	0.11875071653676945	0.234979763679361	0.1698560262587651	0.2899423373624946
4791	-0.25418450647867885	0.12633095232592892	0.28384727028700774	0.017948781421689534	0.1620337242400767	0.16302480346754847	0.23363618703208355	-0.0025038728412956957	0.23364960361638984
4792	-0.22284221237751767	0.11606151215460682	0.2512547038781973	-0.19316630906916657	0.11747345602524295	0.2260823651458014	-0.18328672518160527	0.12607526849744916	0.2224612257327132
4793	-0.19835821654994612	0.08296521281086745	0.21500978724148312	0.002997281610214078	0.008270625240904704	0.008796984649663627	-0.061200037312868404	-0.2698194359706136	0.276673042768168
4794	-0.41883562226553517	-0.06435193697948771	0.4237504575473282	0.03941610637715549	-0.10953207477044301	0.1164083538473642	0.153195938421225	-0.12527219128725844	0.19789420774411573
4795	-0.2351934013504536	0.0176257061047495	0.23585292356569712	-0.10957457494440737	-0.10330721307159962	0.15059537757470656	0.06817411636403842	-0.02893273913327537	0.07405952697507334
4796	-0.21832107803855447	-0.012139358301225955	0.2186583113807525	-0.13111947707581784	0.033302728702247715	0.13528262640727906	-0.043367024175091515	-0.06190083789033702	0.07558050355302454
4797	-0.19201682538453302	0.18288380986654942	0.26517343219496636	0.030352208152872776	0.14733849790290343	0.15043234194826322	-0.13694534556292917	-0.041503416931513167	0.14309633569152322
4798	-0.175314550744774	-0.055532686391112265	0.18389962196985496	0.053775958259971585	0.013797507007680516	0.055517788918554745	-0.06932320193659824	0.08200318485652093	0.10737890227300297
4799	-0.16931415792542404	-0.02347075753641843	0.1709332048881339	0.04463621848169042	0.11009378838087404	0.11879829224529231	0.14370530810819776	-0.052825896089092904	0.1531071222252175
4800	-0.4236772443074139	0.03314960973445904	0.4249721214026528	-0.15818534725531821	-0.09007206504628627	0.18203181312064115	0.0033080918736614067	-0.0658377686418355	0.06592082562878324
4801	-0.2518740938477642	-0.015671220200418255	0.2523611425996528	-0.07268569469599405	-0.164550868770848	0.17988940665497816	0.10054999238968729	-0.25195977826985677	0.27128219778555607
4802	-0.10096217322859898	0.10674515505688849	0.14692817480374823	0.035106771983062494	-0.05060308867257513	0.06158861925936677	0.05171408949613244	-0.05501730644111907	0.07550662924836465
4803	-0.1636081494824829	-0.006706498540488802	0.16374554558752444	0.16452788577466507	0.060418374673187114	0.17527066267813007	0.047896874426433526	-0.30416638687814207	0.3079144385804685
4804	-0.21828558810376236	-0.07625986782295834	0.23122319393646582	-0.13346945328563783	-0.07001718164662142	0.15071994123573376	0.3064797232295673	-0.1874329039644074	0.35925048954650424
4805	-0.17581117802800353	-0.08002021687798518	0.1931652283119147	0.1822807855274822	0.11363275672372349	0.21479918103463264	0.00020253803147802412	0.13465275712983588	0.13465290945360506
4806	-0.22620128365840295	-0.14347649056541648	0.26786661619857993	0.22529683596832842	-0.03059249016206612	0.2273643876064499	0.11925451259964763	-0.18123980193483982	0.21695507502881672
4807	-0.2769652045948646	-0.043930974207206666	0.28042762890105793	-0.07705889564366554	0.04729032376334501	0.09041265464227521	0.09993164092477196	0.2525721430274924	0.27162293771222207
4808	-0.13956076353647642	-0.08795617926993121	0.1649651362883945	-0.02111611027816821	0.03948912483025062	0.0447803650402593	0.10000073814247923	-0.14300137589758127	0.1744979688639442
4809	-0.26376631493959934	-0.0737768340769457	0.2738899234057965	0.03993501689154906	-0.19274804254222577	0.19684159488783864	0.15428616039856247	0.06735113935909329	0.16834605805749936
4810	-0.2968876592990067	0.12696148066462412	0.32289549364553977	-0.2399900245549417	0.11152066105754764	0.26463573025688336	0.10425115025178214	-0.12600800025077832	0.1635430171423403
4811	-0.20788959369906787	-0.044256805188697956	0.21254822505463059	-0.010730218547794062	-0.06435667935349483	0.06524507466078931	-0.014955189357221647	-0.14948250158772605	0.15022874548379506
4812	-0.35126504544338	0.049975449795313875	0.3548023079583668	-0.10819855689464872	0.2048132664063383	0.23163635684002248	0.16691043241866735	0.0042103749548355615	0.1669635280755855
4813	-0.1027663637307309	-0.1590085927774353	0.18932685517775108	0.16580331583934216	0.10221436217467708	0.19477811832466374	0.10268990018609372	-0.13238183430153797	0.16754153411399142
4814	-0.2617324005830399	-0.07933370518448501	0.273491656715995	0.09943538058759993	0.06409736972643763	0.11830413229658755	0.19827555515665554	0.13063911264687622	0.23744425351194157
4815	-0.28182047326761167	-0.025915771534138314	0.28300955172394854	-0.20594873171288594	-0.0256806158412619	0.20754366799334725	-0.02584386798756495	0.032133991352696845	0.041237106018898566
4816	-0.21728277792600678	0.07838037155558639	0.23098763652722665	-0.2172364664585732	-0.09676282800394052	0.23781237823697693	0.16204960170433494	-0.13005383938495738	0.2077837206118465
4817	-0.2822530523016304	-0.08569145258469744	0.2949742540962895	-0.11184665688703375	-0.11670537372647075	0.16164720509010064	-0.08570863152654179	0.04873637438546269	0.09859616476512915
4818	-0.15913608341815305	0.012505986456995294	0.1596267294125013	0.0780498889473002	-0.003448152849545318	0.07812601949901019	0.020908517371352554	0.15973195509181184	0.1610945795988206
4819	-0.16560203325155656	0.04872964798624662	0.17262274476416242	0.02337900536416768	-0.02642013687600107	0.03527891047586947	0.09570324898893685	-0.12419237807257684	0.15678921722605899
4820	-0.1534661706544247	0.06363882172411064	0.16613778969808807	-0.09091630257023603	-0.032828183678948894	0.09666159380385526	0.1347788542207908	-0.19555055208137564	0.23749812202289092
4821	-0.39011976831797807	-0.18330138153932982	0.4310369242961673	-0.02451498696943079	-0.0353416186943297	0.04301179603372494	0.1172226736666901	0.1992392297794208	0.23116536484660533
4822	-0.1897120142473913	0.11346724867661437	0.22105534345960295	0.004732080722093078	-0.05722125420684845	0.057416587507140966	-0.10925704131095128	-0.179355960874554	0.21001347998939843
4823	-0.12236514467493918	-0.09014041232591728	0.15198198105566718	0.03841151772841841	0.050790345511874994	0.063679697639171	0.09053737701881497	-0.02041226214138651	0.09280989754964566
4824	-0.08950777426197967	0.050381434307491604	0.10271285497061018	-0.11121827396684429	0.310455527203525	0.32977589183471656	-0.12344179002103318	-0.10326609058343791	0.16094024042477273
4825	-0.06523096727693022	0.022969052852351717	0.0691567529661281	-0.05292130260319211	-0.10425271530269861	0.11691575136483603	0.09411205722580548	-0.07429998653158343	0.11990649404376214
4826	-0.28900775352943625	0.04449780423379905	0.292413296862097	0.0749044576020453	-0.12124237014960586	0.14251452588473443	0.008124647272393032	-0.05692934943176222	0.05750617984203514
4827	-0.2073165525456484	0.023655173347327734	0.20866173627549617	0.04571537995273973	0.23127477257767404	0.23574969012721567	0.07141970465592877	-0.013387226537309673	0.07266355377698878
4828	0.0034795025010801632	-0.03912394823231761	0.03927836889357922	0.06070803361236815	0.1391470187250214	0.15181356383782668	0.0008785544722647715	0.03038468518827723	0.030397383965589043
4829	-0.1466990950940823	0.007328531248152516	0.1468820338628171	-0.0356801228032362	0.06811433160027967	0.07689364949465512	-0.07009758153982694	-0.058491339397973525	0.09129571579379625
4830	-0.1454772034166403	0.053332008857956345	0.1549448930515352	-0.11479419644410424	0.17803016596499774	0.2118311769564911	0.1300576566011922	0.03341374719046223	0.13428131866310278
4831	-0.1880466297927122	-0.03987283042727838	0.19222741111163064	0.021996244611120506	-0.02770321382590597	0.03537375910581339	0.1394501809438372	-0.06416306609789885	0.1535032638622133
4832	-0.38776584911924683	0.032169519271352094	0.3890979718699654	0.1002386511718556	-0.04985618512248467	0.11195278640445003	-0.015546326233992819	0.006621282799260548	0.01689762247422746
4833	-0.2591434413207225	0.07088802795747841	0.26866416896796447	0.012465965892595883	0.1553963340145616	0.15589554493570545	0.18813852803227954	-0.10127012254535012	0.2136626861445467
4834	-0.28664582252119364	-0.011855341040244952	0.2868908793949925	0.0565781009668018	-0.13628634686547594	0.14756371454712855	0.3062910572930359	0.01654298092281959	0.30673748058478045
4835	-0.20606668581298362	0.02295419580749592	0.2073412021454389	0.0903022427756557	0.13601304392772975	0.16326066019957167	0.011151449325851858	-0.2156172587854215	0.21590543556892325
4836	-0.21837198419755524	-0.06869182068907746	0.22892114299897617	0.008483909625655582	-0.18058231186546697	0.18078149264018442	0.1027876691074487	-0.05940810892825609	0.11872079989190563
4837	-0.18370260828212398	0.15113129096829211	0.23788088489703846	-0.006047669833770474	0.0369344982716993	0.03742634731042365	-0.011607816975775091	-0.15458066433544326	0.15501588048109805
4838	-0.13899181825704865	-0.17516608354846983	0.22361100681341686	0.15311599532042047	0.24161712543473254	0.28604779902370564	-0.04072508812060923	-0.057049730143353704	0.07009425448537752
4839	0.03244883720636827	0.08166945700130075	0.0878796179038843	-0.003103319791341138	-0.040836478440988165	0.04095422524219718	0.02546621272422579	-0.05919307273433919	0.06443871390901815
4840	-0.19636391064087255	-0.007682949476400303	0.19651415499865016	-0.17893901689219632	0.09358837263538404	0.20193552252856659	-0.06243540387957072	0.03367926793798056	0.07093992350181526
4841	0.046919075324304865	-0.06660417901057081	0.08147095366423518	0.06645057457694503	-0.07618183680591122	0.10109080631159602	0.18092362718792682	0.00801582765868826	0.18110111089634354
4842	-0.1745508927925974	-0.21453445907711943	0.2765737664822987	0.27549248487996847	0.14053709928159136	0.3092681449807327	0.020288320933703915	0.08741649246397466	0.08973995275802805
4843	-0.19900754066448303	0.08326766656015451	0.2157255328784679	0.11778407976408554	0.07900753689487909	0.14182834812571196	-0.025607624896416287	0.07458282723939473	0.0788565062113264
4844	-0.16765808487248296	0.007054305094592282	0.16780642610900304	0.09828873781187362	0.1470645348481259	0.17688598980910522	0.06258889538211825	-0.007601411206251038	0.06304880076163433
4845	-0.21491326229047233	0.03954238443797209	0.21852073236966266	0.024191118583622453	-0.07543138024293389	0.0792155498856188	0.19413205784680718	0.09430969138401901	0.21582764830481055
4846	-0.30544167699451763	-0.05904925848045944	0.3110971439475383	0.14704666021676327	0.008077259562104186	0.14726833469194195	0.22622507739097764	0.0923380432189504	0.24434422413075077
4847	-0.30516210353209144	0.16081251487285833	0.3449414071575986	0.07888633266754509	-0.10197821979491838	0.12892870430697453	0.050286206422570055	-0.17365165546983727	0.18078606142008957
4848	-0.13890793000647955	-0.11799474285238426	0.18225853165074415	-0.009830936864706962	0.23873390388445428	0.23893623455547655	0.05518819394520329	0.1261214953271028	0.13766760088879948
4849	-0.09964339423701259	0.117887339656023	0.15435747751970827	0.007559006116501829	-0.14592088511328685	0.14611654008261477	0.04543617706051116	-0.13651578081152485	0.143878436871042
4850	-0.26398581320990383	-0.12524092805515888	0.29218795258568026	-0.029636453354601425	-0.026591616317521886	0.039817501501447354	-0.014146893248362834	0.02491966997102247	0.028655270720152913
4851	-0.2425726315219105	0.02874094286474482	0.24426936639746522	-0.17071992105825123	-0.14759777958731582	0.22567763731757162	0.031469289687823816	-0.14019795132505875	0.14368640071071345
4852	-0.17600340800279005	0.08137840558088501	0.1939062776794078	0.038375497697531596	-0.05825273282900402	0.06975714806083012	-0.022014022754706757	-0.043435986252423765	0.048696017286483435
4853	-0.12003623853884107	-0.0699075163344126	0.13890917681204407	-0.1899000191616509	0.064024925666524	0.20040261571196943	0.216458336851321	0.0005536823263662024	0.21645904498670987
4854	-0.1218559348859745	0.08368085834140404	0.1478220380041115	0.09379851481983695	0.07151482320165006	0.11795139388735698	0.37889594030423723	0.09723340251451605	0.3911731945616699
4855	-0.2654515381379294	-0.10486492136199611	0.2854140340488712	-0.10478622281407048	-0.015245109587815766	0.10588940389852299	-0.09755042013265575	0.12197612646400288	0.15618661880974335
4856	-0.12443842561253886	-0.0467884017571197	0.13294388405606708	-0.0679864771265955	0.15806235436148894	0.1720635607512003	-0.06554871411929078	-0.25436703374702985	0.2626770294105579
4857	-0.2851117289823355	-0.10991097861901655	0.3055636124022077	-0.08352651113853286	-0.0387147352522625	0.09206252651664647	-0.14082467003006677	0.07295298883962698	0.15859926314366005
4858	-0.3041001092446152	0.042591769326473156	0.3070682908685728	0.03213128319262691	0.09167667126771313	0.09714438436849104	0.14031576639862892	0.012109551709363387	0.1408373371753256
4859	-0.03568288363283409	-0.06849745772613094	0.07723451235877311	0.15406949401535833	-0.024758713071737434	0.1560461561818078	0.13587235966060515	0.09036482121500344	0.16317812057062178
4860	-0.08431633688041715	-0.1160496670593439	0.14344605219216233	-0.04931449713095228	-0.199458466247947	0.20546435064327367	0.12129376793812613	0.0425831991265481	0.12855157326333758
4861	-0.06667720013933877	0.080135664412044	0.10424765574909191	0.061360246806262196	-0.040399854877138645	0.07346582989539607	-0.08476946443834772	0.04848347383425479	0.09765505279401147
4862	-0.2933308077271676	-0.0660646765645604	0.300678406693019	0.008141924541746523	0.012095188952774092	0.014580278839816569	0.18646649164696297	0.026901505574071945	0.1883970368909202
4863	-0.1314188666868392	-0.09471385013285155	0.16199269097166535	0.14893219434063001	-0.035962932835553955	0.15321269872060134	-0.02638000741486461	0.12260214855226965	0.12540810029994517
4864	-0.30297278087133955	-0.08236441847139227	0.31396879363886365	0.00380803948688108	-0.06710126408313766	0.0672092315555581	0.05835377277065859	-0.08389312260108446	0.10219206826525357
4865	-0.08383658249325131	0.1014638920937922	0.13161874472493817	0.03949115854267399	-0.054370469155307424	0.067198954747904	0.22401035588920332	0.014413453679600504	0.22447357793865522
4866	-0.17237471220744977	0.19504629360489031	0.2603000154775374	-0.10221764484525367	-0.09594996434294976	0.140195729518141	-0.0726448057785236	-0.08654828157893597	0.11299501250438536
4867	-0.2777802767404425	-0.03643217198562895	0.28015921420075984	0.013511587825329055	0.15326811734290985	0.15386253214932336	-0.034652323301288736	0.08263043774605812	0.08960230327554211
4868	-0.08248694832526968	-0.004346142887929361	0.08260136561836014	-0.11078744763241528	0.038374642083722176	0.11724534834252036	-0.07084033946649783	-0.00731661582343649	0.07121717884637392
4869	-0.20475659578547756	-0.079500026438985	0.21964862330881285	-0.03468328363588994	-0.2544377051023304	0.2567907240176483	0.1544234993722665	-0.1222301176851151	0.19694369456190639
4870	-0.27272696313824	-0.01931136666711127	0.2734098120133192	0.12835955532411328	-0.20850529424189762	0.24484818392200583	0.06383353217334717	0.03373596628499713	0.07219996711154522
4871	-0.27249319885469064	-0.044497451094453196	0.2761024566641254	0.14046407720249474	0.14079032522202028	0.19887702899146156	0.08922073112850817	0.08243695594348331	0.12147506150783936
4872	-0.24341894630766253	-0.04055608608828992	0.2467743494375651	-0.03600090499134954	0.014696287454255302	0.03888503600531029	0.05088845657955025	0.06232376925032385	0.08046046996268655
4873	-0.25335478812599677	-0.01066937942586832	0.25357934522295356	-0.17994813632237786	-0.1571287018903829	0.23889487379107552	0.004722665402478024	-0.09420105420476643	0.09431936270879436
4874	-0.04308605307607721	-0.03524279301236779	0.055663834120433554	-0.20025958442772482	-0.017315523092968337	0.20100678718677178	-0.24049472485388534	-0.05814597073952167	0.24742406228131353
4875	-0.3846211315086475	0.023713120349556808	0.3853514329540048	0.06185016362633172	0.08135111969688828	0.10219318674227483	0.16537674817571885	0.05971033444404787	0.1758260301451272
4876	-0.21083542419219659	0.02286543616163834	0.2120716960491556	0.05128920672576445	0.07658767223326883	0.09217512823245118	0.022214305146924775	0.09686237003671366	0.0993770299530527
4877	-0.3714170930452909	0.1582978207314762	0.40374355357646124	-0.035086721818051156	-0.11972224621012881	0.12475774238714007	0.058323712175611865	-0.09728988233972649	0.11343269637816708
4878	-0.16392584387175405	-0.01334487396695791	0.16446813658049597	0.018197932188141357	0.14381828277432596	0.14496504128954738	0.23864009931876703	-0.06790108344866683	0.2481121805481823
4879	-0.072622785587298	-0.08056199646724511	0.10846337751170702	0.085503097858827	-0.07116617529133437	0.1112447942559699	0.20720242717465667	-0.1254607965682383	0.24222563304201677
4880	-0.2766998078529784	0.029875091784740685	0.2783079315704492	0.171332738816201	-0.07789672826009357	0.1882094781457284	0.10243813875577795	-0.21117199758279973	0.2347065930792273
4881	0.05174864109026791	-0.10346251257579579	0.11568238138621657	-0.10624271600714232	0.07965113015492852	0.13278485320070077	0.10674688995562785	0.0075809119891938215	0.10701574062625939
4882	-0.27642963109361784	-0.008026512135806175	0.27654613691682606	-0.08438516901566963	-0.25846827246869186	0.27189465721627015	-0.10236844521097042	0.15604983662557692	0.1866302496536419
4883	-0.18414356400355603	-0.09091771807152109	0.20536524443845	0.0863757483634779	-0.11897361481382307	0.14702207632603614	-0.12074527415756722	-0.08297412527885406	0.14650640496980682
4884	-0.12608243832464283	-0.027614436352612595	0.12907105930052584	-0.17211150514901452	0.2687202482438792	0.3191127418654907	-0.0031907176951926353	-0.11416912230285908	0.11421369955839628
4885	-0.23964360685936353	0.06668199807993419	0.2487479591403667	-0.1035998624202639	0.04619798821287721	0.1134336176290554	0.08184726450243612	-0.03795483643228397	0.09021942315894715
4886	-0.189262389993221	0.13773909694106914	0.23407757494490436	0.05535240202766754	-0.04046309390238975	0.06856493548736223	0.11796956642282837	-0.072134335878351	0.13827574268323736
4887	-0.21018519418598244	0.01346696571570134	0.2106161793893979	0.06709296569439965	-0.19063356172020057	0.20209557367691014	0.1329365338914688	0.07816936795517475	0.15421599180885598
4888	-0.13987056713387022	-0.04048406215651199	0.14561158895858126	0.047727259659778906	-0.013064945130638871	0.049483169925728925	0.08660096148944196	-0.07435697207296307	0.11414326886310563
4889	-0.13166147649167095	0.09155405680373262	0.16036486432254393	0.33894324169835627	0.19890836931156444	0.39299753240341856	0.027298295041202066	0.057066320119571974	0.06325947995475446
4890	-0.2352398279854449	-0.01337456405651907	0.23561972675122864	-0.021143910971338446	-0.06841424167020119	0.07160707670665364	0.05879806826308884	-0.04162141623046973	0.07203856689649554
4891	-0.16323169180248695	0.1046588979712395	0.19390221796889381	0.03304145689009855	-0.0957941081485713	0.1013323691097786	0.003210209335417115	-0.15912124040254544	0.15915361947257706
4892	-0.2782081454973883	0.02986890373937775	0.27980693992767264	0.23172432825575665	-0.021026988119804697	0.2326763815581033	0.037947557169721625	-0.1190786931935214	0.12497900730853198
4893	-0.2886215848951978	-0.07395038725686202	0.2979447583745278	-0.02841511843636045	0.06214165211436803	0.06833010963883734	0.2679181099388235	0.1957556616854106	0.33181379223155333
4894	-0.033209487527905784	0.002789536218298006	0.033326439566496245	0.1380271239513665	0.014327818670062529	0.13876877651016484	0.04125559745546426	0.17253552890740215	0.17739936036176768
4895	-0.11193952413179103	-0.033734042310641726	0.11691211516976328	-0.14834907549830162	0.2074076299429597	0.25500073168474735	-0.02388904332050738	-0.03375788210852804	0.04135554370604207
4896	-0.07842332631104411	-0.09693296249155724	0.12468447107430077	0.0594711093218967	-0.026183574639498455	0.06497993863400592	0.10984092384997818	0.13587091331055115	0.17471672397357962
4897	-0.16716385747587842	0.003718180875592567	0.16720520361292412	0.014489405296872199	-0.12411751895897849	0.1249603992406771	0.060951365645644476	0.12173388368999177	0.13614039596063138
4898	-0.11007757862034902	0.10246234090510536	0.15038485501762852	-0.1603739868743067	-0.14622994843239412	0.21703228673287517	0.08324896791070699	-0.17741668741604188	0.19597722222717476
4899	-0.19759903675889298	0.010546364654782826	0.19788027980441608	0.07460013400705469	0.055285460591283836	0.09285290596777743	0.03148274003951596	0.11328814055442094	0.11758131531273996
4900	-0.20507563743333965	0.06280735960971624	0.21447792774510574	0.027098741937432363	0.045366084053745835	0.052843385555460844	0.29659691593433923	0.07783800364781959	0.30664064530593377
4901	-0.2841620739395116	0.113864763540303	0.30612622991454613	0.018698024518904635	-0.09284158663286798	0.0947057354621033	0.08123249151530695	-0.1795699172059569	0.19708899726554663
4902	-0.22088919433158494	-0.09344075262346394	0.2398399683607719	0.0493147086466967	-0.18931229783123266	0.19562997367236423	0.07478193061214625	0.04194960456835809	0.08574442529705047
4903	-0.17562765068179872	-0.11079367065730314	0.20765430200630774	-0.12307510271397913	-0.05937301845908705	0.13664785482765401	0.09624188440794136	-0.04865497083710714	0.10784158057795375
4904	-0.1950989172465613	-0.04328073409074411	0.19984196119487585	-0.02649585351555387	0.011528495552764735	0.02889526714235057	0.19217124612038547	0.0565530264272915	0.2003198258624136
4905	-0.27000790256867346	0.044647038568390036	0.2736743055211095	0.04730309385042758	-0.053405810377867666	0.07134257683837272	0.010175982567074212	-0.028792935220093397	0.030538234064757135
4906	-0.038790549020783716	0.01993964498055275	0.043615319960815455	0.026421573891176615	0.1161671831728044	0.11913401702784474	0.10620544869307397	0.048166409942398174	0.11661732452271541
4907	-0.2715261202775875	0.2368456174048236	0.36030859062319204	0.06720011548116778	-0.11562258709392693	0.1337327116564044	0.0718192745562655	-0.021737514758308575	0.07503684258853066
4908	-0.16275095511070561	0.0015841274413938258	0.16275866443663603	-0.08164157709033376	0.32205013335192706	0.3322373180450849	0.04174204606089352	0.13279162646803602	0.13919775310462507
4909	-0.25736829521001037	0.023355696865500007	0.2584258654921759	-0.2484124231919857	-0.07664382821680034	0.25996732179226023	0.015794856353115398	0.10023815271419276	0.1014749463994408
4910	-0.19271357814179949	-0.18689042622702892	0.26845214585757365	0.07617512518292975	0.040248110428000534	0.0861542807390297	0.18279965389170605	-0.04835653178791955	0.18908746026504136
4911	-0.21211214529114356	0.08421998248539754	0.2282204364859814	-0.15224667614313736	0.0432932611320983	0.1582825222697863	-0.11786056139640937	0.055427739861946594	0.13024341165249168
4912	-0.09437917776189197	-0.03981590999867194	0.10243405627052532	-0.1114503545426968	-0.13704769736842107	0.17664442499461777	-0.07673169128680649	0.11071579872590281	0.13470612656909262
4913	-0.23082257544641835	-0.1678861828322501	0.2854204472733185	-0.08378511579579023	0.12002936930007028	0.14637962673639604	0.06706233608745996	0.02327168138759228	0.07098540748712401
4914	-0.13696504234224144	-0.07599121549027125	0.15663360959736844	-0.12268331706531692	-0.039146696418688426	0.12877756064876378	0.08004972561842873	0.18460687624797356	0.20121545002712976
4915	-0.24952291571678545	-0.06684916212349963	0.25832246504015083	0.19854228041462083	0.07293976030832584	0.21151653776022802	0.10192855966977823	-0.20359030796714855	0.2276805761906666
4916	0.04085765783057375	-0.023896819764479306	0.04733292932257894	-0.03802902963128816	-0.19628454992688807	0.19993456838350493	0.038091004054829306	-0.06918005809710516	0.07897344508265972
4917	-0.19001222509321936	0.0679853255901475	0.20180844922964605	-0.03971468319637953	-0.0867452711321485	0.09540439258849011	0.033753323142839936	-0.07535466932040116	0.08256883801757163
4918	-0.1535688759277298	-0.1313762670052384	0.20209681636764634	-0.1252646051722315	0.10804820201076638	0.1654256185320594	-0.06914272465967441	-0.09434573443670748	0.11696937197303095
4919	-0.1157760654405148	0.10980162132992649	0.15956344623868882	-0.00811691806094814	-0.03140339652517887	0.032435438522174516	0.1441658146066717	-0.10765299141471814	0.17992484170270265
4920	-0.21148407781235962	-0.02087614316664027	0.21251194912676846	-0.1148686186599097	0.18561453752047122	0.21828320157944855	0.22840128544444982	-0.08910805197617143	0.24516808952158747
4921	-0.09059439102008846	0.05945847336884223	0.10836352587311843	0.0439988063456207	0.017143238525515966	0.04722060553383626	0.024630963682461766	0.02017180499438508	0.03183686681597687
4922	-0.1907461677418294	-0.11083639201550372	0.22061007751961043	0.08383229423740186	-0.03753142068516791	0.09185021010184664	0.031704138113001816	-0.09226223744112515	0.09755753600379034
4923	-0.2641367041624304	0.10079070802353042	0.2827135746823556	0.0654206655348264	-0.06242929448976406	0.09042831575070558	-0.057733929405779906	-0.013824057854415666	0.05936590924254264
4924	-0.08664295868101779	0.01157907363001474	0.0874132554886835	0.018537597956125484	0.020776744022377454	0.0278444901220034	-0.09968415485808453	0.0041826761292719054	0.09977186732427612
4925	0.01074755651500892	-0.0767250134688713	0.077474109629229	-0.010080040714583507	0.07163963837637452	0.07234531779946352	-0.16010447771254474	0.08709612623603874	0.18226129317255138
4926	-0.21363095383210587	0.10380171475683786	0.23751416888614302	-0.06647368283909084	-0.03058086463520502	0.0731706210991049	-0.1779531178660417	-0.10209602999359552	0.205160696768895
4927	-0.17931852550774155	-0.08020590261908692	0.1964385919446915	-0.11501778722776719	0.06496907331142215	0.13209872015169893	-0.050157501301055014	-0.13826532544611106	0.14708186549498323
4928	-0.18898500511767982	-0.015126738308822624	0.18958942578950197	0.0250500382553476	-0.10384534672900485	0.10682396947250003	0.18669340743847873	-0.13751267128076064	0.2318710053968809
4929	-0.05120935942077393	0.1778207288857265	0.18504758878120262	-0.05776018059826005	0.031898518820153286	0.0659829823944272	-0.05159985517437571	-0.08522090217989657	0.0996250331110211
4930	-0.38752982582993967	0.1120779787658393	0.40341150111520035	-0.031422572872232823	0.038032387401408664	0.04933396981149612	0.021636439850135396	-0.225270856775438	0.2263075218408094
4931	-0.04879613974957636	0.010417651473328272	0.04989579858745548	0.11710448808531322	0.09923583772978782	0.15349662087373797	-0.03267301263464854	-0.23698021366360456	0.2392219626678779
4932	-0.1703683510920984	0.05366469134011673	0.1786204751714386	0.041483832499478054	0.10647029668900368	0.11426649743424018	0.062106690041868244	-0.09407926856331277	0.11273042943839355
4933	-0.11260437858898553	-0.14539921753216836	0.18390399271461835	0.08545540039655412	0.18159064276585896	0.20069326594844478	0.04071567426143815	0.10209662167323083	0.10991581454754527
4934	-0.2499974412370241	0.13809158271955826	0.2856011306753738	0.1008497552853129	-0.05976531177303367	0.11722868945968565	-0.03956019453017721	-0.10314367943325216	0.11047003031725368
4935	-0.09059980207815282	-0.030124390930469255	0.09547671478183674	0.062429667835963	0.0463596769430452	0.07776042098890791	0.14280962774882325	0.02899527818611074	0.145723422739268
4936	-0.23529948099518289	0.1544430570829074	0.2814578185762773	0.03430825050818426	-0.14147499003665512	0.1455755091311859	0.20234431658184734	-0.21838657154318708	0.2977178481101904
4937	-0.10478788964795561	-0.13980989242143235	0.17472065658005242	-0.13223116116396375	0.06449808679671097	0.1471226807232869	0.07266818538606358	0.015790725090149373	0.0743640515718178
4938	-0.22957341193692288	-0.06829328511066775	0.23951602088287754	-0.023901846157123447	0.0418402380999478	0.04818613674055144	-0.14646278027150855	0.07312694144453034	0.16370368221238019
4939	-0.2538683587756482	0.08638745590994885	0.26816400975155963	-0.06870299275408419	0.13738469308398693	0.15360551782780799	0.24724370313607813	0.02800087371896328	0.24882423047096208
4940	-0.36147477451339577	-0.023841383224516677	0.36226016088381646	-0.12168784815060615	0.019434150573027394	0.12322994196225236	0.06178396417826909	0.08100524732386483	0.10187790890856636
4941	-0.163669444857472	0.11669187163562611	0.2010091542337774	-0.2262610468323585	0.08754711305794342	0.24260782822995441	0.03369787314440631	0.007322534423664359	0.03448428866661236
4942	-0.3147215534989748	0.23791703066455536	0.3945303153333683	-0.035265537955032594	0.0036236909584485707	0.03545122428661931	-0.08234091322746508	-0.23549136597351777	0.24947186101684138
4943	-0.17041012645492332	0.0378169767778204	0.17455582181925977	0.09055371157710113	0.16972991574436908	0.1923752036489616	-0.18584676048372528	-0.0530280744237612	0.1932640552699521
4944	-0.06402523966276162	-0.02764287397653928	0.06973779316523356	-0.03880081211037512	-0.005526318194349039	0.039192387184373276	0.22455605965575917	0.06480545321228416	0.23372028301833458
4945	-0.24772700946392914	-0.018156160599282187	0.248391459969236	-0.0006750757317656131	-0.008519117153806132	0.008545822624176842	-0.04395569325278637	0.11394506265174682	0.1221293587637451
4946	-0.09989143364475157	-0.08503005827791157	0.13118082682445953	-0.15054418284543605	0.08432096041412772	0.17255021110900146	0.2194499861227414	-0.14670931057304776	0.26397332861122613
4947	-0.359052943375994	0.09849921208214316	0.3723185610841444	-0.12286642096607382	0.15689983850731593	0.19928300661279244	0.13421910742270826	0.0871629574206716	0.16003796406998655
4948	-0.18503570634056588	-0.085843687477148	0.20397880110596392	0.030487929210402723	0.09622329944015248	0.10093778867543995	-0.2065067675655647	0.14060919372327146	0.24983192432090545
4949	-0.3151487128034712	-0.11513014923122199	0.33551998814331196	0.15887882446801008	0.07333455161134642	0.17498696329833827	0.07127591708652589	0.23478554712450536	0.24536607242053382
4950	-0.2124498108241131	-0.08099541989524774	0.22736574096202122	0.0516827686551917	0.07161312455804131	0.08831505072654153	-0.1602222249924166	0.13387698397858086	0.208792260921524
4951	-0.14907702742472317	0.18504410164561275	0.23762424047142902	-0.15498350971434696	0.08484072144043218	0.17668569918901217	0.14627698157404231	-0.12798124006528416	0.19436088378853553
4952	-0.13665535652040126	-0.10715836167914672	0.17365943954613233	0.04036667822468793	-0.16697984808937716	0.17178980871648633	-0.14160467184072134	0.11520105685353732	0.18254634093098202
4953	-0.1774127718738918	0.0614707541131814	0.18776033988896795	0.04535479391305978	-0.0887198187825703	0.09964067229654885	0.11222917286833618	-0.1914576547318783	0.22192661128882676
4954	-0.20258524861494892	0.002182657909601391	0.2025970062758357	0.21239670023950305	0.10084183920294668	0.23512004339584122	-0.06124585438127619	-0.010701964110307369	0.06217384268895397
4955	-0.1380195420165138	-0.08749559366902293	0.16341625650449523	-0.00955852600744291	-0.06453276647157048	0.06523682524394649	-0.0008839049809776371	0.13489346011652723	0.13489635603019273
4956	-0.17186870644384153	0.05123103541744248	0.17934177216873545	0.27920601558741687	-0.03434241573906048	0.2813101502949998	0.12700193925012337	-0.14020691150738063	0.189175766438861
4957	-0.22025288885471625	0.01632766101477871	0.2208572560797166	0.14540809936669227	-0.26289933570474044	0.30043231529818437	0.251793836329465	-0.0023938824417134193	0.2518052157653891
4958	-0.17429507407108372	-0.03223621618607098	0.17725108315448926	0.05775478158613772	0.012850383564486563	0.059167112096306505	-0.13188246843153745	-0.06669323352508369	0.1477869171395994
4959	-0.17164972200798784	-0.10779444533556186	0.20269008241801306	0.11461675373609963	0.146205620948701	0.18577697336859847	0.10189141448650399	-0.050134074310268915	0.11355741170442431
4960	0.03952007687824403	-0.11581668325592268	0.12237377413835465	-0.24591352755002743	-0.04452726276453177	0.2499122649279138	0.11153874606484207	-0.014032629274561002	0.11241799926201582
4961	-0.2248191812487049	0.14942743037356096	0.2699485528862554	-0.027050867419179822	0.05208776085431857	0.058693136387031886	-0.10703597200836532	-0.20132589685841015	0.2280105612677158
4962	-0.14754773863497478	0.04875480878355964	0.1553942294804292	-0.016952162925433917	0.05632113291476777	0.05881705399502251	0.10097397548103171	0.0972205218139404	0.14016980269023302
4963	-0.26228448986319436	-0.07272635062316948	0.2721805939036806	-0.08445918849608045	0.005881659166897717	0.08466373743210252	0.059790293218688076	0.0965357874584355	0.11355191510228671
4964	-0.1473181597493582	-0.14299270078638848	0.20530356224411458	0.06101966582328596	0.19961268411578026	0.20873098303100993	0.22465975448572795	0.23202035891336437	0.3229635462956678
4965	-0.17876116824839405	0.08286317894134927	0.19703264119885494	-0.13711292004528464	-0.032637035957163454	0.14094370847758264	0.10587114279406634	0.02528559525420349	0.10884879514207305
4966	-0.14736612590429704	-0.23091769807373835	0.27393385761478134	0.07251253071096886	-0.1450072625680568	0.16212702830678963	-0.07997101898025923	0.1627908966461328	0.1813732061457614
4967	-0.16624253527421057	0.021776429259548858	0.16766273708159868	-0.07987183121097105	-0.05158496662488588	0.09508163967183379	0.21501278395729018	-0.10846877414340546	0.24082352922677103
4968	-0.2096334994242957	0.11221436994282248	0.2377777720951662	0.19984150799624276	-0.11390227955090823	0.23002251543078475	0.10991999482346634	-0.021991382458021545	0.11209828796375905
4969	-0.1909429041970459	0.011178528063294306	0.19126984120049903	-0.15074203457942215	-0.000824136786796874	0.1507442874227314	0.04428763707279645	0.15375448916738602	0.160005742823861
4970	-0.05727095893569779	-0.11951748093094688	0.13253071713943765	0.015186082265300703	0.24130749556248168	0.24178487237460822	-0.08806767778156359	0.023577026143489912	0.09116903000256237
4971	-0.28148802214878405	0.11756012826644434	0.30505063574963615	0.07742956855138047	-0.06014357918329384	0.098043807571055	0.1264277951597025	-0.13249473668820727	0.18313613144057914
4972	-0.20114442216690298	0.09235464487517123	0.22133336621231847	-0.052959368838658934	-0.0038953351444519614	0.05310243293557012	0.02994703334627921	-0.17876732330109976	0.18125832584045093
4973	-0.23931052736819847	0.09353484754092488	0.25694025806352205	-0.049798267341847474	-0.0648768675814397	0.08178554503963262	0.1293557369035012	0.036948361679542595	0.13452913476511363
4974	-0.357169397329976	0.07601835996577534	0.3651695078192379	-0.1072263783740016	-0.03449683493056801	0.11263892683895481	-0.13020840850069657	-0.017111416921422127	0.13132794917055166
4975	-0.21034424219671496	0.11410068149380806	0.23929827776785548	-0.03746564339131179	0.001206646633323105	0.037485069438679915	0.26550641063653363	-0.05694863616611953	0.27154521032468365
4976	-0.1774387877896628	-0.021769194798475756	0.17876918429762712	0.10279562166601239	-0.14248064503411795	0.1756919862800813	0.08359247865011513	0.0725795139589088	0.1107045090923644
4977	-0.21821652377705836	0.16054543045724048	0.2709119533908464	0.1298004830610818	-0.01598331532447721	0.1307808539949631	0.12962562989950835	-0.09772686471825175	0.16233713073263242
4978	-0.21009523125124396	-0.10719524746745764	0.2358618817743197	0.0692970496011529	0.0016654582097198217	0.0693170601978544	-0.1390046971149154	-0.15866989317003957	0.21094653545057607
4979	-0.21596864596016233	0.01250602489337529	0.21633043405055072	0.02445130240256426	0.024651621708730902	0.034721299544400945	0.07854153002834055	-0.0745563140445145	0.10829319416794848
4980	-0.22511181100837444	0.08784175515956238	0.241643335113929	0.02985989192157003	-0.056558737433868356	0.06395704750597157	0.17457115655643785	-0.0027507986518833715	0.17459282801614598
4981	-0.05407437955138664	-0.13699504813686825	0.147280961898985	0.017960073587573473	-0.1736541249599459	0.17458040943609784	0.03508581354048143	-0.04808034953329031	0.05952087300301299
4982	-0.19605333258525387	0.09130730032867937	0.21627281916851185	0.08851694530318756	-0.010764109156877913	0.08916902854550274	-0.1437667808939965	-0.0681635989632329	0.15910739615820138
4983	-0.15898464443319454	-0.02648056590000169	0.16117486632826356	0.016860912044832244	-0.09044854611503919	0.09200668372084683	0.07561938184443599	-0.07456721945735025	0.10620057028159147
4984	-0.04542542035445955	0.010514656881881376	0.04662646055324213	-0.03477337820111461	-0.0997962944407456	0.10568106838796502	0.2030313359841279	-0.12741153585512618	0.23969860838240578
4985	-0.2825600077957061	-0.01905656875244341	0.283201890562415	-0.018892072394037316	-0.02563883341301515	0.03184745167390774	0.05311648774029333	-0.09195472786427596	0.10619337666002424
4986	-0.008909776397395774	0.1354024603034635	0.1356952850016632	-0.09120569770898351	0.17982177277980405	0.20162923711667896	-0.0019201640442461968	0.028180873486593795	0.028246214975182447
4987	-0.17984616644618395	0.13826063418514165	0.2268493917793611	-0.1350034565603235	-0.14090676540382077	0.19514263967621873	-0.07708106709268998	0.11327882388842019	0.1370167246933435
4988	-0.27177488093861196	-0.01017247009542248	0.27196519089221505	-0.06873729120886238	0.025410982338288056	0.07328392201655652	-0.043217053507611576	-0.16352100023748525	0.16913554100941472
4989	-0.22163551276316976	-0.013815194422800643	0.22206566622225277	0.0971027421353353	0.17177300772918996	0.19731930649212656	-0.013167152202859751	0.003926266191467829	0.013740067806948322
4990	-0.28611244884552905	0.07314906257490081	0.2953152870069076	-0.09602459539667238	-0.07180541209516868	0.11990304469550234	0.10196509112299368	-0.11639410372602914	0.15473999867489346
4991	-0.260706001973116	0.11963552537646387	0.2868453911027836	0.08973927225548399	-0.013106245939931722	0.09069129322918411	-0.10994352347802132	-0.05859240480845135	0.12458189377272949
4992	-0.09463009058495618	0.05275190902979539	0.10834028775300913	-0.04081738477829398	-0.08976688631760826	0.09861111894354363	0.09079022133232317	-0.07161318253152227	0.11563439022135827
4993	-0.1657162227711141	-0.20848398961333098	0.2663220614493231	-0.04454876273653566	-0.11480442652931735	0.1231448277926506	-0.15356740018728185	0.040331095173235715	0.1587751354531098
4994	-0.2726387030862972	-0.13949892742550768	0.3062544908624936	-0.07251484619891976	0.01439377811207726	0.07392958655093847	0.041946205239049586	0.0811297253816002	0.09133190282946224
4995	0.0060292186478929175	0.011601024238230223	0.013074220469309243	-0.05819301373245618	-0.044787768536532095	0.07343276555971325	0.05824285025996914	0.12524800256124144	0.13812780948087872
4996	-0.09796603273009051	-0.12284267429719697	0.15712309250189924	0.0005353977097141904	-0.005685790055946185	0.005710942064831661	0.19431783826349153	-0.08122692990306417	0.21061157710077041
4997	-0.2939820144979913	0.04688841656760148	0.29769774681128186	-0.13746182150659397	-0.004004953187419785	0.1375201513304291	0.19916337899724432	-0.10503299361172917	0.2251621222156194
4998	-0.27442298135729154	0.07056604655510891	0.2833505595961338	-0.07151444119612474	-0.011747854802485047	0.07247294248237926	-0.15698182970396007	-0.0991336586715579	0.18566307424690584
4999	-0.06304631587758408	0.04712490983261486	0.07871210245234332	-0.22698829310047222	-0.04472698876601097	0.23135295271238868	0.04553913050378094	0.12238753071431784	0.13058529810582997


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b5/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.19535229997880826	0.0010573819773862338	0.14083083983245723	0.0009657156970253103	0.1698313163583349	0.001168497915144999
-7.86667	0.1968137819039052	0.0010593702300052484	0.14171808019435853	0.0009702316865685054	0.17039711357256368	0.0011725690898378147
-7.73333	0.19829371725298592	0.0010620165611695312	0.14272141181917986	0.0009755720480650925	0.17099407015761314	0.0011766866363796568
-7.6	0.19997244808214878	0.00106488784056205	0.14376924860413645	0.0009811365641981442	0.17161483280152626	0.0011806437547433584
-7.46667	0.20161923158213643	0.0010682651915326392	0.14486771648249605	0.000987059495340273	0.1722504793960761	0.00118458906701213
-7.33333	0.20332384162763908	0.0010719230028245995	0.14595839711536235	0.0009929281793658903	0.17287847270564066	0.0011882328622504438
-7.2	0.20498903528935566	0.0010760233053086282	0.14706418724892217	0.0009988978999604001	0.173519632310388	0.0011918078665473224
-7.06667	0.20676569687409319	0.0010798882378959891	0.14801075557269128	0.0010039884822822314	0.17410590931500547	0.0011948036927895557
-6.93333	0.2084766492791317	0.001084082373538341	0.14890959674788617	0.0010088667159320918	0.1746742946015769	0.0011975304949598143
-6.8	0.2101921750752377	0.0010881522299883654	0.14962376560707474	0.0010128092445966185	0.17517937718661697	0.0011996442362668296
-6.66667	0.2118518423750864	0.0010920013305516512	0.15016013044145152	0.0010158512101571021	0.17560436030826224	0.0012011072607620778
-6.53333	0.21346081637192382	0.0010956683470364334	0.15050790336731815	0.00101798766845939	0.17594924937098838	0.0012019763985401295
-6.4	0.21496853607771255	0.0010988325459406463	0.15062141356231012	0.001018943152908793	0.17618588248898198	0.0012020713096936844
-6.26667	0.2164088520407282	0.0011016221679792438	0.15051671399444247	0.001018870209886293	0.1763279309173151	0.0012015376095365004
-6.13333	0.21769897350901873	0.0011041513483513728	0.15026867919062112	0.001018147310465124	0.17639392122383438	0.0012005540441238922
-6.0	0.2188567769125587	0.0011064696667133869	0.14990613363338068	0.0010169313832897964	0.1763940955543985	0.0011992375306029807
-5.86667	0.21984463942424756	0.001108654224708243	0.14948325752263905	0.0010154913113803012	0.17634366181806818	0.001197716674350585
-5.73333	0.22070675184766222	0.0011107444779287468	0.1490268292156904	0.0010139482749312084	0.17626029147143557	0.0011961012218992778
-5.6	0.22145808706546374	0.0011128395293837478	0.14856693256758252	0.0010124484829258011	0.17616262460607132	0.0011945031924963962
-5.46667	0.22205029583010072	0.0011150707484916427	0.14817220734791528	0.0010113496448828556	0.17606595093456245	0.0011930911172134144
-5.33333	0.22259357766747584	0.0011171562350799945	0.14781079059905913	0.0010103927066733597	0.17597562964035304	0.0011918254305362354
-5.2	0.22308084970217243	0.0011193402348963536	0.14752172864598984	0.0010098217929728453	0.1759154160997992	0.0011908340375606742
-5.06667	0.223477357443944	0.0011215701911479914	0.14728504215072863	0.0010095189864358966	0.17586469775103203	0.0011900137553146795
-4.93333	0.22384690018148445	0.0011237374916412927	0.14710276369760486	0.0010094528756125225	0.17583182501481107	0.0011893879251369409
-4.8	0.2241978007984333	0.0011259329143626956	0.14696453030479387	0.0010096010879154164	0.17582173433773743	0.0011889536110249372
-4.66667	0.2244866455945701	0.001128124615041001	0.14688123099104924	0.0010100286244656574	0.17582566503636368	0.001188686541064389
-4.53333	0.22478247784764227	0.0011303692527242406	0.1468472715530182	0.0010107003884043746	0.17585066139910258	0.0011885772800041242
-4.4	0.22504716938840558	0.001132540175566603	0.1468399562182269	0.001011431905669758	0.17587695052365143	0.0011885661791348353
-4.26667	0.2253453072077345	0.0011349957595020003	0.14687585295015393	0.0010123795492814746	0.17594484004007907	0.0011887617069215814
-4.13333	0.22561513367840524	0.0011376937124624757	0.1469517545602327	0.001013495514216406	0.17600480985205608	0.0011889506742623018
-4.0	0.22601722097621765	0.0011398666757983383	0.14700193974092304	0.001014337217195482	0.17607978008577682	0.0011890591458889926
-3.86667	0.2264396460705901	0.001141096184961059	0.14694644726607042	0.0010145648953956623	0.17611445418780375	0.0011888613942908671
-3.73333	0.22677740657076353	0.001141606609444886	0.14676125728151573	0.0010139804579838724	0.17608182594338634	0.0011882988536608856
-3.6	0.22700335921423964	0.0011424405216188748	0.14663077781666947	0.001013709836624911	0.17604954512532006	0.001187963784203811
-3.46667	0.22713412941537042	0.0011441267790714194	0.14657973624763423	0.0010140294952672047	0.17602373933326773	0.0011877447700748196
-3.33333	0.22738290888469198	0.0011459620081902598	0.14661394684747633	0.0010147784041568439	0.17604596792980842	0.0011877181741650976
-3.2	0.22762112372035592	0.00114696268376827	0.1464910046300643	0.001014575908121409	0.1760015159706888	0.0011872317412579482
-3.06667	0.22783958034204507	0.0011480069617952706	0.14637331286279967	0.0010143945887619668	0.17595339009018898	0.0011867345023316312
-2.93333	0.22804329807214851	0.0011488642919251632	0.14622565347845318	0.0010140345198619625	0.17588654652595342	0.0011861319912714562
-2.8	0.22819780740727968	0.0011495295517047206	0.146047829419992	0.0010134873943898213	0.17579395829430408	0.0011853968094962782
-2.66667	0.22835071677511173	0.0011501631642275901	0.14587969598742426	0.0010130242799672809	0.17570645972517712	0.001184698148693811
-2.53333	0.22849912670381625	0.0011514515828137313	0.1457812267722348	0.0010130208506681565	0.17563878570691757	0.001184285267946518
-2.4	0.22876332202441949	0.0011528817131132017	0.14568218599718236	0.0010130335702892175	0.17559372141362967	0.0011838888953018105
-2.26667	0.22913087610522784	0.0011542154486933716	0.14556028338000587	0.0010128478222056951	0.1755717413097747	0.0011834662856699634
-2.13333	0.22898254475166196	0.0011535475249973962	0.14526682646929207	0.0010116587262633152	0.17539222732833695	0.0011822624954171
-2.0	0.229055566314816	0.0011527821803324464	0.14502904458163204	0.00101057755035312	0.17528293659180658	0.001181482077005271
-1.86667	0.22893669164823885	0.0011520627474535692	0.14482740521645113	0.0010095730335729289	0.17515720931052497	0.0011807406176465713
-1.73333	0.22895097102652195	0.0011535149643762254	0.14486854637767585	0.0010100811781479258	0.17518423607046893	0.0011810133567163224
-1.6	0.22964045422640378	0.001155487796846499	0.1449462989930933	0.0010111120180155942	0.17534082790384173	0.001181812765173488
-1.46667	0.2296865547919139	0.00115522808229629	0.14477305452450645	0.0010105139518304996	0.17524683887787082	0.0011811715409346822
-1.33333	0.22988464737529227	0.0011546870976523976	0.1445941420939759	0.0010099388391452684	0.17517511666938632	0.001180617357514168
-1.2	0.2296712079183806	0.0011540059245194341	0.14444661393397065	0.001009185744018115	0.17507321885674856	0.0011800739143730074
-1.06667	0.22969840718277565	0.001155550759066241	0.14449581178638732	0.0010097065422986129	0.17510677370605165	0.0011801187185214543
-0.933333	0.23041813075333334	0.0011564516032480843	0.14455925617432658	0.0010104187359441892	0.17525796707172903	0.0011809317743108902
-0.8	0.23006347891135884	0.001155446784028146	0.14440047438122952	0.0010098324791741149	0.1751021022518206	0.0011802000465374065
-0.666667	0.22997086930413216	0.0011551157311483393	0.14422842236770486	0.0010090962483116387	0.17499164482039087	0.0011795305878788678
-0.533333	0.23006569295993126	0.0011557522268186846	0.14427114706211158	0.0010095377947972948	0.17503542554220688	0.00117971856977063
-0.4	0.23035972304327804	0.0011566825533536173	0.1443839455987873	0.0010105457347869568	0.17512267908841103	0.0011802943703077419
-0.266667	0.23047819983533388	0.001156758958548056	0.1443927758277451	0.0010108342576466266	0.1751464184242946	0.0011804993695720804
-0.133333	0.2303525408601115	0.0011567878000873588	0.14439403673780798	0.0010110916377486982	0.17512013864918305	0.0011804527781289344
-1.11022e-16	0.23037397735219736	0.001156986746228789	0.14440383222605416	0.0010113856150619702	0.17512544109532022	0.001180586448040868
0.133333	0.23038145883574196	0.001156915720933502	0.14441578240335767	0.0010116230582084354	0.1751250210841466	0.0011807126525583411
0.266667	0.2305361913011027	0.0011570703370069437	0.14443875687996788	0.0010119930139044558	0.17514913792580714	0.0011809768795842353
0.4	0.23044132741423937	0.0011568217778335538	0.1444676243079894	0.0010123225559114913	0.1751355307698563	0.0011811764743456727
0.533333	0.23017974376747352	0.0011561789426651377	0.14436220190090354	0.0010117597712795236	0.17504537514620708	0.0011806639502537936
0.666667	0.23010996608575948	0.0011555158938026432	0.14433033104221574	0.0010116442991990413	0.17502001992273242	0.0011806679546654407
0.8	0.23023276137267337	0.001156278072135453	0.14452752911345343	0.0010130359557235368	0.17513470699442965	0.001181432039496156
0.933333	0.2306376735094389	0.0011570676256132109	0.1447450259818941	0.0010145083679061848	0.17527704907511546	0.0011825918621161536
1.06667	0.22992333134289147	0.0011560251261956854	0.14469511193529314	0.0010141494527356218	0.17513080321637106	0.0011819079652045242
1.2	0.22991895333317003	0.0011551221666915466	0.1446167237637982	0.0010137806505715503	0.17511698347812346	0.0011818367003111094
1.33333	0.23016098384659434	0.0011554975414410122	0.14478470328102758	0.0010149522230527143	0.17521053665718092	0.0011825626058386803
1.46667	0.230015497286833	0.0011561598915193283	0.1449998597537991	0.0010162946768827446	0.17528533920877432	0.0011830773284454434
1.6	0.23001632179229217	0.001156250506511096	0.14521513346057102	0.0010176628903249755	0.1753678205299101	0.001184222250189037
1.73333	0.2293391015061038	0.0011545167128253772	0.1451404490427124	0.0010170728122706014	0.17522867575072715	0.0011834488896381868
1.86667	0.22932273500397055	0.0011536411893101912	0.14508829300223838	0.0010168408810475637	0.17522204531888003	0.0011832618693103953
2.0	0.22946306005500708	0.001154520013784739	0.145306927070097	0.0010184788146085117	0.17535173176988705	0.0011842734007734134
2.13333	0.22941852486177672	0.0011552779221822617	0.14556889927772837	0.001020120529546368	0.17546255677825953	0.0011851301621353919
2.26667	0.2296049600804434	0.0011560779603833247	0.14589592538521617	0.001022278648103595	0.17563697360646957	0.0011865991628875823
2.4	0.22926527558524162	0.001154623674941036	0.1460246265180756	0.0010227857350148502	0.17566196157350858	0.0011871153353598801
2.53333	0.22901261859763158	0.001153335969382224	0.14612346929398698	0.0010231743476036583	0.17571803218279253	0.001187613490557825
2.66667	0.22886974308213712	0.0011521885738954296	0.14621966237773637	0.0010235205060982488	0.17579013001875732	0.0011881508650220835
2.8	0.22872831930276538	0.0011516566855308966	0.1463927491999198	0.0010244910532801103	0.17588662564825935	0.0011888358691110117
2.93333	0.2285885775749883	0.0011511079352840466	0.14657285188251992	0.0010254597911956897	0.17598832224224542	0.0011895857411151091
3.06667	0.22839675476641022	0.001150346379769949	0.14672026010005976	0.001026198522866693	0.17606406666218746	0.0011901686923626376
3.2	0.2281892810311012	0.0011494202801560754	0.14683819759826167	0.0010267390082473028	0.17612204195940934	0.0011906326213117606
3.33333	0.22796062840776987	0.0011485053567909798	0.14695895258106353	0.0010272826280699082	0.17617417262814225	0.0011910482813732453
3.46667	0.2277176704366795	0.0011467344539177037	0.14691873430244848	0.001026767473487819	0.17615940176405598	0.0011910019757027665
3.6	0.22759178458989732	0.0011452290231165764	0.14696307474861503	0.0010267006967104016	0.17619600047865192	0.0011912480948723858
3.73333	0.22736985484888547	0.0011443900437406178	0.14709478505229528	0.0010272954012850897	0.17623398872980114	0.0011916124660527778
3.86667	0.22704560219358166	0.001143941413497661	0.14728572046843358	0.0010283170193977652	0.1762684973655541	0.0011919502267937175
4.0	0.22663992297568658	0.0011427563715942727	0.1473420772456569	0.0010285152206106383	0.17624331479824637	0.0011919528913171252
4.13333	0.22624881705814792	0.0011406851619113398	0.14727870123072287	0.001027763301009555	0.17617795210885132	0.0011917145358236166
4.26667	0.2259865968849791	0.0011381816148824306	0.14718810773372556	0.0010268751565028708	0.17612762413477895	0.0011915467522594014
4.4	0.22569209994757752	0.0011358582184124095	0.14714362707412404	0.0010262213235454913	0.1760695359698073	0.0011913220277548144
4.53333	0.2254354692102393	0.00113378654073264	0.1471466707623285	0.0010259335268268097	0.17604975530386857	0.0011913334907027828
4.66667	0.2251512586716526	0.0011316615507884304	0.14717464952330747	0.0010257744346979483	0.17603117629916162	0.0011913594359898002
4.8	0.22487863298015093	0.0011295918148473967	0.14725036640202258	0.0010258721387160032	0.17603689435771439	0.001191577731063195
4.93333	0.22454736734640413	0.0011275479847291715	0.14738047227557943	0.0010262586623505292	0.17605593786156468	0.0011919459632999735
5.06667	0.22419915844670968	0.0011255339070022996	0.14755485831390447	0.001026912553937771	0.17609931425675543	0.0011924947848025213
5.2	0.22382546502875564	0.0011234984275094097	0.14778153274379233	0.0010278299809135267	0.17616250682206974	0.0011931873160257683
5.33333	0.2233616871278154	0.001121474981652442	0.14805749093377937	0.001029027476763947	0.1762339798989469	0.0011939818231361827
5.46667	0.22284437386403014	0.0011195515143551573	0.14840336046211006	0.001030631154647116	0.17633858124525126	0.0011950150665591712
5.6	0.2222763650515654	0.0011174592510657857	0.14877744212982416	0.0010323355274592053	0.1764505028014586	0.0011960950107456276
5.73333	0.22154549942061985	0.0011155124448417127	0.14921747774490257	0.0010343944183363435	0.17656408222605202	0.0011972144487269896
5.86667	0.22070844049192798	0.001113472579237184	0.14964335865855574	0.001036345931410846	0.1766625059771657	0.0011982339888335098
6.0	0.21972692667737304	0.001111323208196469	0.15003727339071005	0.0010381041666917713	0.17672768932649446	0.0011990181639966345
6.13333	0.2185764408922762	0.00110898754242487	0.15036412541098912	0.001039448699976402	0.17674126831177378	0.0011994587285577276
6.26667	0.21728156352097158	0.0011063631037956862	0.15057347854693692	0.0010401316552849276	0.17668837811028598	0.0011994390459485076
6.4	0.21582890388916526	0.0011033888954514357	0.15063414995200372	0.0010399788059952447	0.17655501408960966	0.0011988655793491658
6.53333	0.21428853984112337	0.0011000469561865949	0.15048530149668032	0.0010386750769146905	0.17632865605401546	0.0011976477006535324
6.66667	0.21263881496895076	0.001096170149257996	0.15010609390081942	0.001036065758638698	0.17599033619049123	0.0011956805091332707
6.8	0.21092616230228378	0.0010920461520413378	0.1495299274492479	0.0010323634958687166	0.17557010049028365	0.0011931615301210476
6.93333	0.2091505922257907	0.0010877377813705545	0.14878473274863832	0.0010276858980902328	0.17506566912739027	0.0011901027705682337
7.06667	0.20736990317114892	0.0010833136148428939	0.14785870040935647	0.001021947136283375	0.17449579669896323	0.0011866192130517202
7.2	0.2055188982500728	0.0010792386490195978	0.14689003046115182	0.0010159338265238718	0.17390398078253433	0.0011830032866055685
7.33333	0.20377139564291033	0.001074977002219759	0.1457669690597307	0.0010088622867452971	0.17325780844451272	0.0011790832771470857
7.46667	0.2019833731654582	0.0010712095284940739	0.14466168662381554	0.0010018006679675345	0.1726207503848589	0.001175265238942533
7.6	0.20024748546142526	0.0010677327201659098	0.14355714261578836	0.0009945359856397653	0.1719761489874074	0.0011714201531876141
7.73333	0.19847809913652023	0.0010648470332175527	0.1425048081405316	0.0009874441823274336	0.1713448704685441	0.0011678200273546684
7.86667	0.1969016585623097	0.0010621921041451998	0.14150798084257415	0.000980461387774745	0.17073452727889216	0.001164301233484831
8.0	0.19534056750121004	0.001060208811387994	0.14063141529341794	0.0009740566705911602	0.17015361415981856	0.00116118461764601


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b9/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	6.480558575999982	0.017332490322500452	36.093043059999985	0.04771318369186134	6.996644413333319	0.013431581229420071	2.7007204006666496	0.020322055417028806
-7.86667	8.138023850000009	0.021377579221527075	39.78561879999995	0.052260341121555344	7.438831032000015	0.013808458180061736	2.885605794000006	0.020918461759689443
-7.73333	10.170964281999968	0.026255384726740057	43.70763243999994	0.05718755863199649	7.846143841333338	0.014068663383103102	3.058470888666654	0.021338601922485673
-7.6	12.69410087800001	0.03201593132311937	47.86251876000008	0.06252524394522371	8.214650204000002	0.014220554682522715	3.2171866679999956	0.021593694180331004
-7.46667	15.783651167999997	0.038909887441612376	52.25187321999992	0.06829986251243723	8.54232947133334	0.014276659149606402	3.360668852666663	0.021701922043310232
-7.33333	19.573271438000006	0.04703357903710616	56.892027639999995	0.0745605033768518	8.828657585333346	0.014251694651475912	3.4879200186666655	0.021684465708836916
-7.2	24.259799200000057	0.05682891682233455	61.796436979999804	0.08135212430212443	9.074214867999993	0.014161374583582579	3.5988282119999866	0.021564739231219193
-7.06667	29.894497460000043	0.06796983523526552	66.97173406000002	0.08871194845840667	9.280076053999988	0.014018920080440908	3.6933318400000346	0.021362509347405044
-6.93333	36.844928319999966	0.08135254275418895	72.41499261999971	0.09666349843811355	9.44518634266666	0.013835261605859572	3.7710942213333336	0.021094518928502653
-6.8	45.23819068000001	0.0968662093525091	78.10344409999978	0.10519923789855834	9.56819849666665	0.013617849981438843	3.8315039573333136	0.020772265019404358
-6.66667	55.35368662000008	0.11487944185685954	83.9900304599999	0.11427112501948346	9.645622653999972	0.01336992039277276	3.8733542560000105	0.020401095903921588
-6.53333	67.38601726000012	0.13563283281179736	90.00218948000041	0.12378324897667643	9.67344171133334	0.013092526847486304	3.8951881766666636	0.019983067754859044
-6.4	81.39566414000012	0.15892867425131205	96.05366833999973	0.13360750529586915	9.647357053999995	0.012784356625522736	3.895366962000004	0.01951663222109455
-6.26667	97.57674300000015	0.18498298607124686	102.03134140000016	0.14355833979133292	9.564431440666674	0.012443894033488308	3.872815245333319	0.019000068744113717
-6.13333	115.94345568000004	0.21395156968397228	107.82460783999971	0.15343862979118927	9.423212847333335	0.012069740169634396	3.8266389146666473	0.01843144100483422
-6.0	136.3936155400003	0.24565068926028796	113.32843024000006	0.16304429059148517	9.224157876000003	0.011660549265722586	3.75686782200001	0.017809048969524937
-5.86667	158.75106296000007	0.27993435801147154	118.45771726000018	0.17219225793899917	8.970971655333344	0.01121801116080846	3.6647687366666446	0.017135763174530652
-5.73333	182.81099559999987	0.316569457509902	123.14503774000015	0.18072195775837693	8.668949820666667	0.010745024612591882	3.5518598893333397	0.016415817430973274
-5.6	208.21016540000005	0.35530913642169837	127.35139150000037	0.18852036245403794	8.325328687333341	0.010245972250926275	3.420886064666692	0.015656019286242197
-5.46667	234.4162561999998	0.3956534209662115	131.07469741999972	0.19553414560140353	7.94888904266665	0.009727545281972134	3.2750092173333343	0.014866379693148659
-5.33333	261.32142979999946	0.43731330137688657	134.32420045999947	0.20174467747530958	7.548228296000008	0.009196151135081813	3.117582128000027	0.014056597823337348
-5.2	288.37398700000017	0.479830901554051	137.13581349999987	0.20718236327230466	7.132148367999992	0.008659132243324022	2.9520664099999845	0.013237753549821867
-5.06667	315.150187800001	0.522541864860973	139.55599335999986	0.21190955312832693	6.70885062866666	0.008123578713936989	2.7818398373333326	0.01242059423177376
-4.93333	341.5994179999988	0.5652848314031884	141.63719577999996	0.21600536311967736	6.28529895333334	0.007595476425026144	2.6098693146666676	0.011614248052608283
-4.8	367.5046281999995	0.60788513672416	143.4350691599995	0.21956418353695722	5.867158811999997	0.007080058986903448	2.4386044219999947	0.010826759418352616
-4.66667	392.61629060000143	0.649876015121434	144.99966610000018	0.22267859900669965	5.460080652000014	0.006581946202310184	2.270714689999986	0.010065095189070675
-4.53333	416.86924959999806	0.6913223988717668	146.37494164000026	0.22543122666579413	5.066715946000005	0.006103822695171346	2.107412698000001	0.009333584839606291
-4.4	440.513110400001	0.7323033366200093	147.5962259000002	0.22789535289256554	4.690289889333326	0.0056484856326914565	1.9503397826666586	0.008636578203330001
-4.26667	463.1889284	0.7728785846587184	148.68830722000015	0.2301236856018623	4.332162368000002	0.00521679148831825	1.800252640000008	0.007975447237739033
-4.13333	485.25088640000115	0.8138109479763246	149.66873735999988	0.23214836578567646	3.993609281333321	0.004809703750653508	1.6579744946666635	0.007351833815344978
-4.0	507.3294611999985	0.854771405882478	150.5519312999998	0.23399201449575677	3.67514300666667	0.004427510854049235	1.5238005053333301	0.006766193248995186
-3.86667	528.4814302000012	0.8920554855690526	151.3472115399999	0.2356586787927474	3.376293244666673	0.004069209255346928	1.3977175713333443	0.006217102535294698
-3.73333	548.0524496000018	0.9246348727181716	152.0742138400001	0.2371639483419139	3.0975763693333307	0.00373536702482231	1.2800069866666783	0.005705443617471392
-3.6	565.9515280000005	0.9553553515679853	152.75663752000023	0.2385305978708234	2.838196065999997	0.003424561891272447	1.1705889740000004	0.005229203354382872
-3.46667	582.1198639999996	0.9857985059184357	153.42222409999928	0.23979517074771692	2.5968566620000013	0.0031353228135555036	1.0687932600000067	0.004786046414154784
-3.33333	598.8891917999982	1.0186282484582367	154.11402959999987	0.24101866366984195	2.374192819999997	0.00286821998622854	0.9750611280000003	0.004376926559519089
-3.2	616.2426461999991	1.0502838827183447	154.86823871999897	0.24228387686156336	2.1675840993333377	0.002620112165111284	0.8881540026666666	0.003996969032613135
-3.06667	633.2729582000028	1.0817043617306312	155.72485484000015	0.24369200916862555	1.9774910239999948	0.002391484484208719	0.8083964079999999	0.0036469698673019905
-2.93333	650.0257632000018	1.1121907271195175	156.7161197399999	0.24532652387126883	1.8024414640000033	0.002180599274414803	0.7350857679999996	0.0033242326257668514
-2.8	666.3668483999994	1.141252006126084	157.83430220000014	0.24720283379778601	1.641500988000002	0.0019862781829587503	0.6678937719999969	0.0030269904143280044
-2.66667	682.4463501999987	1.1698574695744148	159.0509895999996	0.2492888863571576	1.4945014086666657	0.0018083664084947134	0.6066728673333286	0.0027549339163562823
-2.53333	698.669962799999	1.201105614393476	160.31159559999975	0.2514802703025407	1.3596152466666678	0.0016447359978625173	0.5506098833333333	0.0025048127851807133
-2.4	715.0599283999993	1.2337652218386954	161.6023071999997	0.25373226973687374	1.2371071293333298	0.0014955324092046209	0.4999366826666667	0.002276862261360367
-2.26667	733.2169352000004	1.2697486409940433	162.90204060000028	0.2560099537521705	1.1252146418666658	0.00135888412766223	0.45368831313333313	0.0020681584638743574
-2.13333	749.9655368000014	1.292810724807816	164.19812220000057	0.25829353599004434	1.0239507695333305	0.0012346067487547453	0.41214252286666886	0.001878497024602479
-2.0	763.4551271999998	1.3116355949528136	165.47902320000034	0.2605600157387474	0.9319312162666675	0.0011214544512900713	0.37423679013333344	0.0017057300327757968
-1.86667	775.0662647999993	1.3262060722818159	166.73418860000024	0.26279000440315153	0.8490468307999987	0.001018646276470921	0.3402857560000007	0.0015488521603947644
-1.73333	785.6404989999999	1.3477821970073294	167.9493018	0.26495735317885244	0.7744528811999996	0.0009261374846958786	0.3098051462000029	0.001407739310860578
-1.6	799.6518406000008	1.382301244267865	169.11387319999977	0.2670398426207929	0.7075690018666665	0.0008423892519166397	0.28254006993333247	0.0012800425067465862
-1.46667	816.6066397999986	1.4089319249280676	170.22021860000024	0.26902478758536214	0.6481910287999996	0.0007674581026716264	0.2583745533999988	0.001165797678418712
-1.33333	826.8781647999986	1.424268964858094	171.25542939999977	0.27089074710482514	0.5951570337333338	0.0007002041866759768	0.2368342040666666	0.0010632683002046582
-1.2	833.8495940000009	1.4300605576001184	172.21898060000007	0.27262616224690756	0.5488037163999993	0.0006408385429500286	0.2180483277999996	0.0009727615572661399
-1.06667	841.7777052000007	1.4483716913216815	173.09728919999927	0.27421369746525986	0.5080704695333336	0.0005881341423252728	0.20156586506666785	0.0008924338656759384
-0.933333	853.4774562000013	1.4762338227767824	173.8808392	0.2756386988209124	0.47335515853333243	0.0005427420398709075	0.18748112246666554	0.0008232128536361229
-0.8	861.8559534000013	1.4828918171610344	174.57445220000005	0.2768975214428267	0.4433874316666664	0.0005031706120528997	0.17544016853333255	0.0007629253409071397
-0.666667	861.4800752000016	1.4785704004421423	175.1710176000002	0.2779796470387961	0.41880076253333254	0.00047032805020667465	0.16550870846666713	0.0007128491084211949
-0.533333	867.1425560000002	1.490616897106547	175.6595609999999	0.2788710326941646	0.3989392896666667	0.0004434443815623638	0.15756553493333353	0.0006719048191298589
-0.4	878.0762395999994	1.5151989835413564	176.0423832000001	0.27957022555366884	0.3835480647333334	0.00042256148306801415	0.1513179714666669	0.0006400399440734426
-0.266667	881.9985435999988	1.5228827122435553	176.32093640000002	0.28007918698329604	0.37286197806666604	0.0004079183727950412	0.14698950953333392	0.0006177051256666469
-0.133333	885.4321322000021	1.5275681913276493	176.48683820000008	0.2803849778129282	0.36624445786666726	0.0003989683772754113	0.1442996187333333	0.0006040639112614144
-1.11022e-16	885.4917104000002	1.5279948895948992	176.5417645999998	0.28048934503510764	0.36423246339999993	0.0003962814587223555	0.14351176640000135	0.0006000040572939308
0.133333	885.4753006000001	1.5279399310222423	176.48773260000044	0.2803934323741652	0.3663218323333331	0.00039948859600181033	0.14430314606666608	0.0006049040252970039
0.266667	882.0945469999995	1.523937983347965	176.32272799999964	0.2800958859081313	0.3730176015999994	0.00040895883488243387	0.14699683820000015	0.0006193880903159657
0.4	878.1890764000051	1.5158993855415055	176.04502840000032	0.27959517419176133	0.38378373666666593	0.00042411449266720717	0.15132919913333415	0.0006425516722430875
0.533333	867.3262029999971	1.4922236538451115	175.66304459999986	0.27890384026437454	0.39925780113333353	0.0004455279786823767	0.15758174406666797	0.0006752753398112756
0.666667	861.6931055999974	1.4801689638138666	175.17528540000043	0.278020180904961	0.419205270266667	0.00047294767487936077	0.16552875373333062	0.0007170844926731727
0.8	862.1597469999991	1.4859344420844491	174.57949999999988	0.27694549304282917	0.4438826334000002	0.0005063349553398777	0.17546528480000217	0.0007680416708138842
0.933333	853.9035618000012	1.4794758499338956	173.8865873999997	0.2756936821208254	0.4739471623333327	0.0005464951700610492	0.18751233846666487	0.0008292749786257635
1.06667	841.9157835999997	1.4505974104901114	173.10367619999985	0.27427497334489825	0.5087647982666665	0.0005924828308270685	0.20160355013333336	0.0008994617979407413
1.2	833.9537956000001	1.433369242459795	172.22594959999964	0.2726934290541347	0.5496087399333327	0.0006458340702067714	0.21809342546666854	0.0009808324655388198
1.33333	827.0905481999974	1.4269463915921032	171.26290580000065	0.27096330837816623	0.5960816319999993	0.0007059124159028366	0.2368886851999984	0.0010724854932441295
1.46667	817.1363430000005	1.4131612166583951	170.2281125999999	0.26910186362539856	0.6492448751333323	0.0007739212591136043	0.2584402402666653	0.0011762284394513044
1.6	800.1895568000015	1.3863028845458545	169.12210040000045	0.267121067883467	0.7087634512666676	0.0008496742621212079	0.2826171041333323	0.0012917992623216093
1.73333	786.2280756000002	1.352500605987845	167.95778439999944	0.2650420811117724	0.7758004130000012	0.0009343237440256619	0.30989647920000085	0.0014209451228964615
1.86667	775.8042135999993	1.3318215910724913	166.74282360000043	0.26287713673375834	0.8505650813999992	0.0010278496558758894	0.3403946814000003	0.0015636995246552257
2.0	764.2092087999978	1.3173498541628383	165.48774499999996	0.26064919833037453	0.9336306553999987	0.0011317453107156314	0.37436479419999835	0.0017223149057560264
2.13333	750.7239730000013	1.2984401641547858	164.20684619999983	0.25838388962787917	1.025852845266665	0.0012461269330554027	0.41229444253333425	0.0018970433674180118
2.26667	733.9644986000012	1.2757746453706624	162.9106954000002	0.2561010266094264	1.1273382898666662	0.0013717528046113875	0.45386460573333187	0.0020888509478657192
2.4	715.7419410000003	1.2396273454722802	161.61079279999987	0.25382321093384735	1.2394735125333334	0.0015098732592115033	0.5001445650666673	0.0022999037059631693
2.53333	699.3524249999996	1.207177497423707	160.3198492000004	0.2515707812075291	1.3622470760000032	0.001660701055074642	0.5508546079999992	0.0025304403771414887
2.66667	683.1537527999988	1.1760772940584294	159.0589937999999	0.24937856575159897	1.4974270799999987	0.0018261683114169762	0.606958930000001	0.0027834805950941537
2.8	667.0681995999993	1.1476754427248885	157.84212920000036	0.24729262017701595	1.6447468813333304	0.0020060743030098378	0.6682285226666668	0.003058702745837141
2.93333	650.7470617999998	1.1188018017796575	156.72375179999986	0.24541662709843753	1.8060414286666637	0.0022026340526171287	0.7354763213333326	0.003359482324609075
3.06667	633.9975811999997	1.088447253645449	155.7321506199999	0.2437818313447608	1.9814777786666735	0.0024159783175378546	0.8088513353333306	0.0036861011026319062
3.2	616.9634329999978	1.0571992973207982	154.8749710999997	0.24237068803202494	2.171993493333332	0.002647307091804536	0.8886828146666681	0.004040362991531577
3.33333	599.6037049999983	1.025646927240446	154.11987422000013	0.24109976842157307	2.3790672906666708	0.0028984280923541558	0.9756734493333337	0.004425054592961369
3.46667	582.8348438	0.9929603538356416	153.42695912	0.239867685816722	2.6022353439999937	0.0031687944002561142	1.069499807999989	0.0048393000156852035
3.6	566.6680267999993	0.9627251469371688	152.76009408000073	0.23859220488653884	2.844130267999997	0.003461690987656014	1.1714024260000002	0.005288182204896539
3.73333	548.7524047999996	0.9318723149787744	152.07641030000036	0.23721432401742817	3.104113974666668	0.0037764910459758055	1.2809404473333355	0.005770668120184038
3.86667	529.1786936000016	0.8993770357054917	151.34825863999959	0.2356986374598717	3.383490607999996	0.004114749513844027	1.3987861340000018	0.006289203413621851
4.0	508.0157434000013	0.8621870458407864	150.55199806000053	0.23402336863900072	3.6830598959999965	0.0044779426864502425	1.5250191000000215	0.006845894207060054
4.13333	485.93207160000054	0.8214941540478652	149.66806036000023	0.23217378329571603	4.002308152666665	0.004865502592952136	1.6593601833333373	0.00743984833127528
4.26667	463.86588459999973	0.7807070198213474	148.68719659999968	0.23014731642092587	4.341711783999992	0.005278520926260013	1.801822582000007	0.008072612603562018
4.4	441.17650220000195	0.7401197903950475	147.59502006000014	0.22792153099387102	4.700764062666666	0.005716772045962314	1.952113695333347	0.008743814418911726
4.53333	417.5140912000004	0.6991558746649253	146.37401334000006	0.22546459304633573	5.07819267666666	0.006179345624947948	2.1094105473333427	0.009451883356948161
4.66667	393.2422641999993	0.6577441512277151	144.9993812799995	0.2227236662356971	5.472644741333319	0.006665499685281051	2.272959450666666	0.010195605502773368
4.8	368.1092158000006	0.6157486365499747	143.43579360000027	0.21962542292105994	5.8808995326666675	0.007172497183517049	2.4411212553333304	0.010970683794895493
4.93333	342.191703	0.5731747113293145	141.6392603399999	0.21608632402863218	6.300307849333331	0.007697785946935044	2.612680976666688	0.011772996709663976
5.06667	315.72066179999996	0.5304078293771206	139.55967393999975	0.2120136976305241	6.725225151999993	0.008236817485077385	2.784975837999987	0.012595619538295282
5.2	288.92377299999976	0.48766140399797153	137.14136998000032	0.20731313944295807	7.149985417333345	0.008784455077119354	2.955557794666655	0.013430632100502356
5.33333	261.8438041999998	0.4450272137420086	134.33177328000002	0.20190431086467456	7.5676260479999815	0.009334805054579618	3.121462775999994	0.014269017159709532
5.46667	234.90887500000022	0.40319221324945004	131.0843545399996	0.19572488850833783	7.9699374746666765	0.00988080531178968	3.279313719333321	0.015100021127232716
5.6	208.67129079999975	0.3625957979210741	127.36308137999971	0.1887428475262585	8.348112353999982	0.010415084183322935	3.425651017999991	0.015912499039404605
5.73333	183.24248379999958	0.32356483295503713	123.15851322000003	0.18097583133754078	8.693537823333337	0.010931164650965618	3.5571216286666525	0.016696613683351305
5.86667	159.1557037999999	0.28650368440933893	118.47258752000013	0.17247483453789222	8.997415193999993	0.011422121810130728	3.6705636179999983	0.017442025585953255
6.0	136.7694929599996	0.251744985853887	113.34414483999991	0.16335042390272828	9.25248552933333	0.011883261995702804	3.7632245786666676	0.018141465053534114
6.13333	116.27981108000009	0.21949110373686792	107.84047334000005	0.1537604669090972	9.453428781999982	0.012311268576113305	3.8335876639999897	0.01879012355361623
6.26667	97.87139478000007	0.1899198447330168	102.04659622000001	0.14388551410139822	9.59651071266667	0.012703822797794558	3.8803742033333384	0.0193842711990377
6.4	81.64251226000012	0.1632130545619491	96.06751214000018	0.13392725806382025	9.681252480666654	0.013061708972087662	3.90354480933331	0.019924856341125074
6.53333	67.62672714000018	0.13937822577918918	90.01387662000012	0.12408146034875443	9.709083437333339	0.013385626523745729	3.903987434666668	0.020412892821046545
6.66667	55.561696440000055	0.11806661398608781	83.99898460000013	0.11453429604472423	9.682921178000031	0.013676427161972093	3.882765154000012	0.02084920108065114
6.8	45.40085969999996	0.09949502334892016	78.10923171999988	0.10541454203632608	9.607049707999966	0.013934826007710443	3.841506811999949	0.02123455490765587
6.93333	36.989138559999994	0.08352574599694515	72.41737973999982	0.09682044148411992	9.485472560666672	0.014159244620786002	3.7816596613333564	0.021566206322801918
7.06667	30.014848980000068	0.06973808352077605	66.97067041999996	0.0888027357639211	9.321665977333343	0.01434606991744351	3.7044233386666754	0.0218383257852582
7.2	24.362313180000005	0.05825650881318495	61.79201667999988	0.08137188411849217	9.116956023333326	0.014487530024582956	3.610395314666672	0.022039026028855442
7.33333	19.65891017800001	0.04817778192845592	56.88445272000014	0.07450689708846715	8.872370439333324	0.014572623544045971	3.4999036926667024	0.022151509553293473
7.46667	15.856063181999957	0.03981710961602005	52.241381859999926	0.06817271259403179	8.586799693333344	0.014588166292355912	3.372995864666671	0.02215613140891192
7.6	12.754494020000003	0.0327361116088135	47.84934107999995	0.06232610000534312	8.259616489333329	0.01451879698076193	3.2297650506666766	0.022030006758086158
7.73333	10.222976790000034	0.026821215702826102	43.69200387999994	0.05692038194030049	7.891300477333329	0.014350468339895072	3.0711981646666837	0.021752903631733
7.86667	8.180314566000005	0.021826127343078202	39.76770821999988	0.05193109816472051	7.483819467999995	0.014071585656662286	2.8983484220000006	0.021307886605661838
8.0	6.514608788000005	0.017682524938588594	36.07300837999991	0.047330374045848424	7.041064677333333	0.013674959223861327	2.71332633866668	0.02068522462787981


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b9/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.3705875855814744	-0.06987866359922511	0.3771182655527577	-0.26158505889400524	0.1735814195187436	0.31393829368001963	0.2021605883959237	0.22475375599825137	0.302296467620625
1	-0.514409200185715	0.07340069959137835	0.5196195607713501	0.28742416628072354	0.2728882524020626	0.3963340127483646	0.6030033529781119	-0.07503145760795253	0.6076534895264072
2	-0.346718771571891	-0.3404064664722138	0.48589141685814907	0.4653084011039943	-0.006701325844236208	0.46535665451997815	-0.39017319242478593	0.27842658253849994	0.47932919997744466
3	-0.36917848781741003	-0.13501790510835335	0.3930936155256123	0.15797749284274665	0.20434543035932748	0.2582904240455283	0.21862836977815267	-0.19149577974783935	0.29063550666270227
4	-0.3510156148741266	0.036733470974296405	0.3529324436422368	0.18197391751207675	-0.0749573674866161	0.19680730066543703	0.03130386954764322	-0.03946956822877409	0.05037637407378302
5	-0.5513350580678059	-0.004823440277343103	0.5513561569718253	-0.04434257980416401	-0.36910166503592357	0.37175570407995057	0.3610840507424925	-0.14399599391843496	0.3887371064937908
6	-0.39516615127151017	-0.04411828136937461	0.3976213146471469	-0.2025186073169566	0.013454310964562448	0.20296503342480154	0.24968745387713218	-0.11232164067386827	0.27378819475520594
7	-0.6583521107835876	-0.0838076745173254	0.663664996878099	-0.18986662344719754	0.1958731762814096	0.2727922944032842	0.38064601422570576	0.3258406439319036	0.501062384722575
8	-0.22309647366485516	0.21182329214119353	0.30763800749456627	-0.08877264736264545	0.27078787090312995	0.28496781212625183	-0.04949530476758622	0.19520409347162165	0.20138128836144098
9	-0.28839528042670115	-0.20437485049296913	0.3534698251427115	-0.1364010233625856	-0.17475479343109837	0.22168553629298077	-0.33278130434325354	0.36380215792400805	0.4930470633018333
10	-0.21684036678007176	-0.29828450505662485	0.3687728170868776	-0.01508833479303719	-0.15344394380817938	0.1541839866465856	-0.002021216496139602	-0.2231943237668586	0.22320347550580294
11	-0.46609654030234776	-0.05714438984156402	0.4695864842307354	0.0683374297485899	-0.14868162998474613	0.16363444441670716	0.3150551385129145	-0.16771880545088771	0.3569164300018486
12	-0.2579126260694859	0.03933302321333782	0.26089463275652003	0.19925282242845518	-0.18411927464379188	0.27129613808725983	0.3187295209761434	0.23107086445122607	0.3936778529964808
13	-0.17282694593364353	0.032945503742666395	0.17593907882448567	-0.12876474507559052	0.21160498577236408	0.2477035114367663	0.14386840047423252	-0.26139072471810915	0.29836760484957553
14	-0.5268106853340633	0.03247414703368288	0.5278106368838267	0.12153997752263092	0.15236839727282936	0.1949053478581139	0.46819382404535215	-0.13218290480981282	0.4864954030596489
15	-0.34209245856642967	0.13409234557380834	0.3674343578783972	-0.011121728577562292	-0.07302812800821862	0.07387015856851621	0.15882299805408873	-0.23656109781475432	0.2849313912334175
16	-0.44453758137162913	-0.21485839144452723	0.4937385842992904	0.22515768747113074	-0.028137104415038996	0.2269089704533741	0.2729192588615559	-0.12247949279909806	0.2991423540956133
17	-0.4156826868706814	0.189983728912658	0.45704038488473564	0.09434613851237003	0.13367686056021066	0.16361753237788826	0.2227441923906287	-0.01010234053607741	0.2229731654887204
18	-0.5375543517251178	0.05168912008935416	0.5400337454217313	-0.1592917535250476	-0.21964345983366348	0.2713247356744067	0.5579516089782959	-0.262517700499438	0.6166243110979179
19	-0.47968155546731556	0.17170245476852275	0.5094861407625138	-0.0867335688535006	0.04443058295644082	0.09745146826966794	0.2973731356072658	-0.279379920649506	0.4080244132929077
20	-0.5544775000535458	-0.04121909068517209	0.556007474322551	-0.03599777548132193	-0.2847325804831688	0.2869990979571327	0.36751128296742047	0.12282438531333742	0.3874924163592864
21	-0.17235530777040187	-0.197488662953696	0.262122345693511	-0.0849736933735017	-0.33169319649384726	0.3424045927931456	0.2310167276124314	-0.23131575755542536	0.32691850380514814
22	-0.32355359458493754	0.00177969793201463	0.32355848913846064	0.06477284570223497	0.20043950351378026	0.21064547493173516	0.28613751764635853	0.10673794745762417	0.30539755799987445
23	-0.5972273844863455	-0.17315206933697336	0.6218216688859252	0.10299908999719529	-0.29532665181431045	0.31277251127952616	0.5235158125004917	-0.05505406702706105	0.5264026559908965
24	-0.540264834125184	0.0524888866919645	0.5428085981434657	0.12982624236063608	0.3908077804352203	0.4118076911061594	0.21866369897425425	-0.19558636147796593	0.2933732060793774
25	-0.6688518908859582	0.10483865990638144	0.6770184610132043	0.04684782211096908	-0.01479798623901433	0.04912940904662971	0.46693265842720627	-0.08762045539480007	0.47508257356957456
26	-0.37342585573945586	-0.3163342499522287	0.48940190787080506	0.4306999953883854	0.15534335060833557	0.45785810313434383	-0.24269846252581057	0.1460485378648362	0.28325380690265894
27	-0.3845724094120549	0.15566586029330573	0.41488287279887576	0.05730213564043836	0.1269334478399893	0.13926821220042457	0.3307147315276568	-0.10160123509431088	0.34596971633670415
28	-0.07882243922471825	-0.1423593764553468	0.16272421144405508	0.3517534518824996	0.0023027600069211694	0.35176098933068667	0.5216261946477597	0.2283449318552723	0.5694166267740094
29	-0.4256361940321743	-0.09633571167921846	0.43640203827999735	-0.15425757734943912	0.2456837836924076	0.29009640076901316	0.18017511866005417	0.15570547585724284	0.23813288012388173
30	-0.36526416639085824	-0.13959562422701066	0.39103049695968384	0.4205484903798974	-0.11031039334873878	0.43477513227134335	0.15326560591409924	0.3123846780708469	0.3479576598519461
31	-0.4250682899559768	0.2564387899655057	0.49643116756008693	-0.057812896521015955	0.2343066540754364	0.2413336676640371	0.466123777527142	-0.2289675832159101	0.5193241089530769
32	-0.557571379050407	0.1548535553342394	0.5786756140842874	0.014423322943330956	0.15889999477597647	0.15955325313052368	0.4015688189968534	-0.15535718204374033	0.4305733043316776
33	-0.47080643462296656	-0.1123929694671422	0.48403603013415397	0.006344951995100855	-0.1913462929753099	0.19145146186752732	0.5082236686533199	-0.03890721399009424	0.5097107696330444
34	-0.05745535695528133	-0.21365404896659232	0.22124459469708593	0.06227030639089379	-0.027133070023168483	0.06792491845337727	-0.2666517735875943	0.16558963976066177	0.31388389119780485
35	-0.4597375309610582	-0.15182081556059052	0.4841571618923475	0.12461308702699744	-0.13338997882564416	0.18254124988479684	0.12511593283388725	-0.010290465846208146	0.1255384018387432
36	-0.4086402384563754	-0.2967424702854395	0.5050177602389725	-0.001502250954321959	-0.34099060361995276	0.3409939127243029	-0.03240079323299423	0.31765432679861616	0.3193024940961302
37	-0.5009947645424774	-0.07705092697420378	0.5068851935562494	0.22524307800069648	0.04050663714458235	0.22885635634605103	0.4073288918856361	0.3355154125615144	0.5277190713164567
38	-0.28502259952607656	-0.007411870449453182	0.2851189542351783	-0.07916691688835596	0.19860078877466128	0.21379820867239624	0.34598640557274907	0.13880738869571188	0.3727922799598635
39	-0.47132469395276566	0.20119978484555698	0.5124727510332296	0.09146217747796256	0.061372638417415706	0.11014504371657025	0.4459668368430742	-0.2600765793833997	0.5162618005504445
40	-0.2632320376209446	0.06586230577830744	0.2713465477070045	-0.07043271055092325	0.04689116457574916	0.0846141124802484	0.30231003466995077	-0.14655581288404582	0.3359612527543173
41	-0.6078219768214821	-0.10547745788651905	0.6169060298208932	-0.08276867984993269	-0.3790223898258397	0.3879544127257627	0.30391925666891306	0.1699514457492478	0.34821029348145954
42	-0.5245227941635145	-0.003619186623492251	0.5245352801374912	0.1045405036971165	-0.2603888499688496	0.28059057379275393	0.4186889847955998	0.09891510390800418	0.43021467172831435
43	-0.6106493372862499	-0.09562293806311375	0.6180908989881329	-0.3685289019947035	0.11295471926209665	0.3854508012820843	0.33820987727656143	0.1245296393538704	0.3604074807284552
44	-0.4566148058399883	0.09021170358975653	0.465440901057112	0.10732700568495966	-0.1888087103222422	0.21718152601648172	-0.11684811438749837	-0.0658671564909246	0.13413412742517788
45	-0.6013663477243427	0.041835652473770496	0.6028197956215614	-0.2776278346369218	-0.1706504442325703	0.3258815562163032	0.44458421374829676	-0.040751044508326444	0.4464479485255934
46	-0.38462367584279605	0.010266534686680411	0.3847606707465006	-0.19341187228639795	-0.04558569402209523	0.19871136817204496	-0.119557083223165	-0.052683941061942643	0.13065027284567393
47	0.237580188822351	0.19792915883332177	0.30922531920483204	0.505291029316807	-0.22599533742799305	0.5535277019691343	0.41877223276975245	-0.13891032372604412	0.44120999646045883
48	-0.2713061722156925	-0.059545613322055865	0.2777637830031676	0.2533593632111061	0.0957674727126402	0.2708548979739954	0.3414041679804979	0.1664474523748169	0.3798177988411324
49	-0.44577195351159027	0.031153214755949253	0.44685921421312297	0.12222023300675389	0.12433765341202668	0.17434918242490982	0.06049230683309597	-0.03403714740482772	0.06941070947229541
50	-0.5262742688190736	0.029939195717826085	0.5271251857588298	0.07344527826743893	-0.1436225837320574	0.1613122917128555	0.4624093622257513	0.13967940024717684	0.48304529096911514
51	-0.37953762184605744	0.0942737843211319	0.3910707772344901	-0.3120925574902182	-0.062170563919644976	0.31822467449723596	0.04187693800060432	-0.14745213120172415	0.1532834268022376
52	-0.5869202647022707	0.19351374878572755	0.617999165118602	0.03422222112623611	-0.09849991598092185	0.10427556697070346	0.2612877287183824	-0.009098938023963991	0.26144610888665937
53	-0.2685135105003807	0.0829184464596851	0.281024863819068	0.1670691479243654	0.38892239693426317	0.4232880000959938	-0.012682643233346473	0.2720822410831079	0.2723776704360891
54	-0.3757609432138309	0.15363139587651933	0.40595429822076734	-0.2454977097550835	0.3666831054449991	0.4412772658021027	0.4308702772825922	0.045136511173540395	0.4332280005799452
55	-0.24073228982195097	0.4134466984860571	0.47842471492591226	-0.4923345577467364	-0.10801769327372712	0.5040447785781056	-0.06327078453809579	-0.3706415255424558	0.376003101892132
56	-0.23528743124016074	0.12475669595338655	0.2663163691641937	0.16485231510889253	-0.05224227616500031	0.1729321867544089	-0.07179938544278197	0.24711847339385876	0.25733769961370306
57	-0.2546611010328604	-0.2366483194028296	0.34764163078586025	0.014065122347855284	-0.21728239877231953	0.21773715457613893	0.20120473161094068	-0.181244245918455	0.27080033364303685
58	-0.29561100726518225	-0.1810030911807585	0.34662369600667176	0.042605280152092764	0.31752534212387507	0.32037096121172126	0.007556057825717227	-0.18699569563559984	0.18714829466523994
59	-0.6718680219450451	-0.08947838197613131	0.6778001326006171	0.05140622325971946	-0.031099882501796534	0.06008163181417156	0.4210228821291874	0.2846520281079288	0.5082194844575764
60	-0.3766747539838124	0.301378337635786	0.4824031225903035	0.0791541744976293	0.056462837410869715	0.09722877839861743	-0.08793590438692234	-0.3071821085354275	0.3195208460877273
61	-0.4197680218687174	-0.16588177569892426	0.45135568645205326	-0.11928147190279079	-0.007821912561201476	0.11953765873318478	0.3767361649641158	0.06157706539608963	0.38173534415176147
62	-0.15308332848075465	-0.033704510310112124	0.1567497989599702	0.1799962773692687	0.2554560532220104	0.31250032799112604	0.17257875888920368	0.39292256988654817	0.429152157102801
63	-0.5248433959175233	-0.006984039451878531	0.5248898618237006	-0.020664046186289232	-0.060956749170651935	0.0643640277969214	0.08419802210746916	-0.2021402057336968	0.21897481522054338
64	-0.44525447460956064	0.07977786929388285	0.4523450625229679	-0.2474150959906575	0.17343385227669247	0.30214819350709327	0.015258248722279558	0.17249294413617336	0.17316648039050736
65	-0.07498993528366985	0.1215752403895229	0.14284267383950522	0.24093194463961515	-0.20695672901346887	0.3176150022146009	0.2524770352823035	0.34018970433931783	0.4236433503354136
66	-0.6288890739969457	-0.01717642648896293	0.629123594391171	-0.3942990906594592	0.04418558383959418	0.3967671089116665	0.30153697110071187	-0.0010206757550534087	0.3015386985439654
67	-0.372329040837588	0.3172348616958321	0.4891491307630138	0.473410885859222	0.09559564377337265	0.482966245154316	-0.2084737103772339	-0.47715230569520095	0.5207068376242981
68	-0.5293555962765492	0.2511727286145781	0.5859224239683897	0.2603612203355543	0.2636639427284617	0.37054910571979066	0.3975426222812851	-0.4609413051618605	0.6086928809626411
69	-0.22092926718722425	-0.16122934727773244	0.2735043756934934	-0.510307426597582	0.2232566493955095	0.5570073618364088	0.4950825774861014	-0.039391694679337716	0.4966472230265581
70	-0.38687509488637956	0.005315382427116206	0.3869116079076611	-0.16886912008589203	-0.11980779738681134	0.20705237992658443	0.3386893707094651	0.1145182639961145	0.35752611459899997
71	-0.3135067469522206	0.11774120089394469	0.33488725083602683	0.22951422328248097	0.032950183429224386	0.2318674045159864	0.07418992041612715	-0.00877322942040387	0.07470685273664204
72	-0.3988998122974822	0.06043490351208876	0.4034519027263126	-0.024673763666290083	0.41275467580129904	0.41349149569162297	0.323210185040906	-0.17312931708088272	0.36665867526497925
73	-0.3217841995580062	-0.11740784403970486	0.34253419234762306	0.3769254606966457	0.1053771873658423	0.3913785310137929	-0.19925581020300434	-0.05877242906662641	0.20774281291550697
74	-0.37059762886436415	-0.19394826503593338	0.4182804466268268	-0.034157669687140846	0.18262148843999154	0.18578846691464404	-0.0585990125027311	-0.2100855307945447	0.21810496215244812
75	-0.35283005178886606	0.042413498347135786	0.35537015953421924	0.0632797370850707	0.23016755493782098	0.23870783077144853	0.21854255065668976	-0.1184882777808531	0.24859669832683703
76	-0.22960145663974665	-0.1275953844696748	0.2626735826630794	-0.013251069056298033	0.2657029388686676	0.2660331606296134	0.09988957352959246	0.09738401381022006	0.13950474201873206
77	-0.6478341548114022	-0.08910656285624735	0.6539335376659146	0.08055634407086422	-0.32930371475848474	0.3390136591994502	0.3053966152834096	-0.0472079605082903	0.309023759866317
78	-0.18162761263557575	0.12569582388477743	0.22088012543860017	-0.05680204654686602	-0.04650465161911987	0.07341086509589735	-0.03926709229016668	-0.274961843114252	0.2777515431203056
79	-0.3748775686112772	0.15672182075243565	0.40631874255055156	-0.0821307293593155	-0.23044884903609722	0.24464694710368867	0.3492610176819334	0.26253818008590774	0.4369319792313677
80	-0.5019468519740038	-0.15222762531510942	0.5245225372809922	-0.08332997746853506	0.10573308394810349	0.1346230670653557	0.48130181200416033	0.04213290642124445	0.4831424386679247
81	-0.5125354656824439	-0.1520735401964438	0.534620393559953	0.17864333620853443	-0.18805813317681772	0.2593825418675381	0.24392166536441084	0.2541136498685795	0.3522378825221368
82	-0.5477787925570095	0.15705849463373225	0.5698499594733943	-0.2045059030587055	0.20541615452845843	0.289859381299133	0.27904988962472405	-0.0615448820727315	0.28575621324639133
83	-0.6133470753543724	0.09659087942063638	0.6209061385048582	-0.21701724155196303	0.07175063799827608	0.22857085812496467	0.3686737828057051	0.018414643118858362	0.36913338674449797
84	-0.3255476955259721	-0.2354711376000297	0.4017809835033549	-0.12250679763777972	-0.3474017552060359	0.3683692372982554	0.055946338021209706	-0.01688368940194062	0.058438443731884726
85	-0.28315194628369905	-0.10163543763318458	0.30084013506700824	-0.056732803203025074	0.048620623181152574	0.07471663775757581	0.2160794350118046	-0.0471691266097464	0.22116791978075612
86	-0.42333545752790963	0.2111201586065284	0.4730588028674768	-0.3481805333712441	-0.27646727268165816	0.44459401332307474	0.3722601587067073	-0.20781582888280234	0.42633911912301586
87	-0.42969864194353496	-0.33843353663281	0.5469718288960683	0.3197709381809066	-0.5171079303330055	0.6079918293187678	0.2172765952874687	0.08730854670090576	0.234162125858856
88	-0.4192679281232548	0.011327511087020794	0.41942091991243513	-0.08658782731201148	-0.14230571246664228	0.16657841288490352	-0.06055511205701691	0.03296898455665715	0.06894835414232144
89	-0.13497808440539036	0.09432664492550372	0.16467118513161536	-0.14119533104801424	-0.16062596461693066	0.2138616889928577	0.24062333213430964	0.2604168966238178	0.354565294430516
90	-0.4429770315139892	-0.08381781770028114	0.4508370847800604	0.06791825286741361	0.1679799226167169	0.18119090339992278	-0.10718178861216845	0.16198752267339467	0.19423669404097446
91	-0.310821263013515	0.07583703306468385	0.3199392334887527	0.3517431540708918	0.039639150840925196	0.35396964377631135	-0.025336214889473664	-0.2083909694571052	0.20992551044643845
92	-0.5512747091587055	0.08241694966378382	0.557401433932402	0.011595542202181262	-0.12811146035680035	0.12863515411315288	0.41681781902138915	-0.1197888834080103	0.43368937137297403
93	-0.37277028787234	0.18862082272817737	0.4177744634214515	-0.20200392722152308	-0.07435647071108761	0.21525443398343094	-0.04526523529539181	-0.5412336732459043	0.5431232185992434
94	-0.5665512162214307	0.26083555430184857	0.6237110444668547	-0.0019665169194730404	0.12433242329743475	0.12434797413632065	0.39009374250184087	-0.3581064924749509	0.529540732986429
95	-0.38278205213920924	0.21320863398151624	0.43815524765106767	-0.15276961407034603	0.23879343813963583	0.2834799130128104	-0.14053091327265382	-0.1277523413481822	0.18991997868889046
96	-0.2694826350749914	0.00017842221797958403	0.26948269414092035	0.20766077057505997	-0.021601224865310034	0.20878124568914083	-0.07596152156622032	-0.1709851430231482	0.18709909645239287
97	-0.32408597863403693	0.06632507705953677	0.33080317016941496	-0.21044134143416915	0.03547045482948351	0.21340972646630468	0.15816167625117347	0.1833399720971755	0.24213356067091174
98	-0.20929139717033485	-0.06410874941754184	0.21888997391701615	-0.028677598333880457	0.31002819918093216	0.31135171259135724	-0.2250877525055886	-0.10266839496174827	0.24739704050784167
99	-0.4926084333095034	-0.16830898924432758	0.5205679441034481	0.3699346387094492	0.2671385239016453	0.4563054107387295	0.17000462825098756	0.003001306853040474	0.17003111912112615
100	-0.5004077930264005	-0.2976377374603645	0.5822337864484315	0.13673161006349646	-0.19088403672429746	0.23480257380769698	0.1389994620023694	0.4527250061573898	0.4735829194947352
101	-0.2558511917510084	-0.06003685149445972	0.2628007912046292	-0.06945228426468959	-0.04281735808127233	0.0815901093432479	-0.17456826773885184	0.16349968535785142	0.23917823315147194
102	-0.5351219442666062	0.10070685270595948	0.5445157164101075	0.08600547184061132	0.12044330206603857	0.1479984128262773	0.19646054744508853	-0.08032404759835117	0.21224678872719385
103	-0.4528281917348471	-0.14484842653550792	0.4754307919136748	-0.3185382772974225	0.022788826571409352	0.31935241461449987	-0.03522764794236696	-0.04249439504273961	0.055197470862348066
104	-0.5987519190345312	0.09108084607564224	0.6056398113312801	-0.1732959201474147	-0.11709148333887945	0.209145622498388	0.5037119426039592	-0.06375290638591927	0.5077303951847931
105	-0.5818345638560043	0.004643883003172117	0.5818530960189642	0.03497394723745252	0.060789802675681535	0.07013256800314965	0.37364171617869935	0.012906380905120193	0.37386455667398016
106	-0.44309573051534124	-0.114150557334114	0.4575633028779873	-0.2299999689143653	-0.12571740463963457	0.2621161031488425	0.45183505570214016	-0.02275201859181081	0.45240752857502076
107	-0.3396563027652877	-0.07252311622124775	0.3473125485706288	0.21479575558007774	-0.28951490077315495	0.3604942362714087	0.14534404423005534	0.5776664109830554	0.5956705243431074
108	-0.2740571099836875	0.0036915886957361024	0.2740819719713602	0.23806259361285392	0.1417133378023106	0.2770495778534063	0.12626402066178383	0.03737933437419476	0.1316807410061822
109	-0.6049038118158527	0.20157953575032994	0.6376071916020608	0.30318210478454516	-0.17132262248574617	0.34823961526078623	-0.04251537242472266	-0.22610030476654885	0.23006282774046558
110	-0.24807833803026652	0.026373256634286645	0.24947627234941028	-0.019343364212928146	0.1968021281529562	0.19775045735625132	0.5720309649795948	0.21227715859010154	0.6101483565122285
111	-0.43242937611776894	0.30221738363119893	0.5275703861083278	-0.08182087835677047	-0.0808216147705235	0.1150077803854519	-0.3743998324157323	-0.1654343311280066	0.40932108720257665
112	-0.36728930882201904	0.12563883468556367	0.3881836590534213	0.2526305431698584	-0.07747861451147404	0.2642444456349372	0.43950988184747586	-0.22335413533834583	0.493007105439995
113	-0.4315750752601796	-0.0055655681530469275	0.43161096039685537	-0.20376550310619532	-0.28663828163773253	0.3516843538691378	0.15245132898649771	0.0466458906703116	0.1594278734292596
114	-0.5638562076776078	-0.16881262855652948	0.5885843410223707	0.0031509150293210723	-0.24984619606922223	0.24986606403387843	0.30961232773669795	-0.013403965426702054	0.30990233909361947
115	-0.5064659783992315	-0.10340704094462362	0.5169146964372495	-0.005068939323661366	-0.18486096378188194	0.1849304465906932	0.3546490770088812	-0.013198033016922303	0.3548945701173337
116	-0.4538463832960477	-0.06732889045880922	0.4588133815848415	0.02370789290148341	0.08106940233171257	0.08446485766429308	0.35578884354937035	0.21819568548409243	0.41736681511360163
117	-0.47966347664860376	0.4540430684078527	0.6604787345553554	-0.14551728459899232	0.361070946410097	0.38929103310832536	0.08262196514484073	-0.1931789346541889	0.2101059016746618
118	-0.3781176592377556	0.07325195560934727	0.3851477810244182	0.3162073901694984	-0.1787974927300226	0.3632570123264627	0.1386304716681583	-0.024238276498890193	0.14073344209026048
119	-0.13832992761815097	0.015081802544598228	0.13914966634109166	0.02786254585176641	-0.03056827107150918	0.0413611007789088	0.25836854987350827	0.16776285964816695	0.30805630108970355
120	-0.1990956097835888	-0.1684618744364292	0.2608034987758682	-0.06495568759336065	-0.10003680182924285	0.11927532465245891	0.0008819108143680613	-0.024483027630711536	0.024498906274580585
121	-0.5329467059802263	-0.06200912285864662	0.53654200463046	-0.10872023269486959	0.19318560399547247	0.221677167494359	0.2300192319290228	0.1332665464950312	0.2658360763175869
122	-0.2913428926309228	-0.3164370800524333	0.43013149933324285	-0.0036669691950546365	-0.19187220482503362	0.19190724230079784	-0.01321809581320451	0.1349740647838474	0.13561974864009038
123	-0.5053952412862043	-0.1199218634760217	0.5194281502328327	0.2528776647310544	-0.3556103054219994	0.4363551336264525	0.39291937936724086	0.3823342312165158	0.5482381809416979
124	-0.18962401331404524	0.0681502370673076	0.2014986879303571	0.18275760371349453	0.1243222772703344	0.2210347717911836	0.2089566100753927	0.01763039420955801	0.20969905983142634
125	-0.20375640579348708	0.024420047297660053	0.20521455019539947	0.06667587052298132	-0.06511293435121915	0.09319531066434375	0.24616727314861425	-0.0049474840440778475	0.24621698553875374
126	-0.5320511832507842	0.00454325811571322	0.5320705806496593	0.29739143589688793	0.28370693470660124	0.41101251920766174	0.14468303584702524	-0.17746984627703602	0.22897320192438764
127	-0.429277836833569	0.10243159860355606	0.4413294615012557	0.04667809460643508	-0.06651724730245893	0.08126123740618145	0.12801194151785036	-0.05400639082687479	0.1389379265043015
128	-0.5537862981911751	0.08114780039028228	0.5597001246850551	-0.09811839579198998	-0.08438144352532619	0.12941192991456163	0.5423786378031077	-0.43282678850448864	0.6939118211936327
129	-0.32031420842133174	-0.1589535224079249	0.35758553438648916	-0.13192898378393553	0.32325051182768094	0.34913629166719345	0.015131319419343033	0.034989747468662284	0.03812137530691864
130	-0.7217372461098656	0.10572664460798613	0.7294400426370328	0.3142926268626713	0.23071242051033092	0.389882131262737	0.6102256221655182	-0.13133648074876805	0.624199151811956
131	-0.3740066268183929	0.042234918791537644	0.3763837739188559	-0.19859028159715958	0.32397460149347573	0.3799968978264106	0.05986066202931577	0.15800718579193387	0.16896617892488033
132	-0.4240124771825267	0.09334635944218629	0.4341660092954912	-0.100097867069305	-0.0008112894337462702	0.10010115475043015	0.33424761656238816	0.08686219148819964	0.3453498363801117
133	-0.23181269428259654	0.2196645786982592	0.31935818819194267	-0.087784550978826	-0.2704678023503451	0.28435709855528396	0.23425212742488885	-0.12926404163009483	0.2675504656352391
134	-0.48897823865258716	0.023454838388758465	0.48954044502944727	-0.3080393739220738	0.12301555590321823	0.3316942611509597	0.47080701030232247	0.03257932133462852	0.47193289049232
135	-0.34043866336998163	-0.042901237206938246	0.34313116977480446	0.13809748221786036	0.30972429291858405	0.33911657614871776	0.47183752565429044	0.3209719795783368	0.5706607243275109
136	-0.33019823843958507	0.12798133338551115	0.3541328823531337	0.16762271903501874	-0.12391152483679992	0.20845009456479918	0.03309757075672325	0.08020719658763625	0.08676775653688433
137	-0.6103220270054369	0.07982277984613971	0.615519823263549	-0.21834614730500057	0.029434591828645343	0.22032120923564294	0.15744284383917584	-0.20556888578274057	0.25893399907722536
138	-0.7201288631092779	-0.15303646226952453	0.73621038994776	0.19357655762119605	-0.13428639873199297	0.23559439837330604	0.5327411406879966	0.2034964220875675	0.5702840667456782
139	-0.37621960018203815	0.018667890120976444	0.3766824626694233	0.13209319010674775	0.09377408820630445	0.16199441500095355	0.26008810142816324	-0.1358586404221062	0.29343379267195807
140	-0.494803474458263	0.13948425760785865	0.5140878684197716	-0.06902105142068331	0.38550054641665715	0.39163066379786693	0.26642015379602596	-0.1908595756292451	0.3277301877430177
141	-0.24187723653357554	0.023386623415843372	0.24300520921970728	-0.32472309491595386	-0.24004311234434839	0.40381404650625646	0.2343904888511397	-0.4220382100404068	0.48275786062785847
142	-0.3311924568345912	0.30194340756046195	0.4481721375022724	-0.07049011096366935	0.2696671617282462	0.27872788496711	0.051516724921061074	-0.10412255373756817	0.11617004408807394
143	-0.23197698012077805	-0.12361975145280511	0.2628595865765774	-0.22838189269746645	0.12456192250372579	0.2601421946741844	0.32219267541412566	-0.01682769060235702	0.3226318199767667
144	-0.6106410172536768	0.15953818929739097	0.6311377708526842	0.1480507180222032	-0.272046151416399	0.30972265594780796	0.41850219432896824	-0.31249433802731846	0.5222995289652227
145	-0.42396845323415255	-0.056511462324692494	0.42771812530197373	0.29979088453741304	-0.16024569925892254	0.3399312556719455	0.14907746657046206	0.16772081767665883	0.22439778011645806
146	-0.36063730019081397	-0.07237920916650029	0.36782878110404477	-0.1215906593877548	-0.4816617861801452	0.496771944373469	0.24308689308084183	-0.3022900211373685	0.3879052648094987
147	-0.47196621077347595	0.17080226918264865	0.5019218258551974	-0.05356037180590104	-0.15024119610876496	0.1595027599641421	0.09634540808707082	-0.13665447867621355	0.1672031225836764
148	-0.41897841264043295	0.143836838240537	0.44298075160635514	-0.23167173944312533	0.22098206490846312	0.32016381411366834	0.28830062706879334	0.31314713923492216	0.4256505402078978
149	-0.38533912899068196	-0.0321793885918454	0.38668043315047945	-0.2813564143975048	0.05967231087619111	0.2876147016547055	-0.1727209762410332	-0.04633902175085251	0.17882908200424655
150	-0.3789585648752471	0.1131610785812852	0.39549339260977123	0.12342325326763841	-0.05072296357124935	0.13343956864670203	0.2727682487178747	0.07538935575635668	0.2829948276382006
151	-0.30541522795308995	-0.08216427688064315	0.31627429528963763	0.049502531998857	-0.014745304832836181	0.05165195726118347	0.3135388890289632	0.2254604702034372	0.3861852645530012
152	-0.3465861896682731	-0.032654192645176064	0.3481210754408305	-0.06090678900561696	-0.03742079109578196	0.07148393213309476	-0.11230788100820895	-0.08579328905207122	0.14132780541325285
153	-0.5100155202588911	0.04180180849541546	0.5117257293691951	0.2296623137758364	0.22360021657565593	0.3205336725237319	0.5864598798497173	-0.23433638285147754	0.6315447181326584
154	-0.4550481628709775	-0.294992812220175	0.5423002764094991	0.2953735055163953	0.24940234033757902	0.3865838009111422	0.03580655955931293	0.2541821266288886	0.25669176692106627
155	-0.3161878772643432	-0.14366211046935998	0.347294652584001	0.0343762659334551	-0.03913304774729225	0.05208764810892772	0.37247853618621923	0.08567481253511151	0.3822047009422505
156	-0.41552051154293307	-0.07677578475336323	0.4225539215737981	-0.17168681793097257	0.3083892278972008	0.3529593168260254	0.18961447230608094	0.12268621773150144	0.22584409695445862
157	-0.3051083020648156	0.10879272799982502	0.3239242714810341	0.002411538519963523	-0.22981653286762152	0.2298291850425612	0.032311331206239476	-0.08577904812549854	0.09166279082395375
158	-0.6351796777914368	-0.12029744388345877	0.6464709568759662	0.0482619753358	-0.41547128740890304	0.4182649984453931	0.367725355711392	0.29465081485768463	0.47121230876258663
159	-0.5311212142142264	-0.021309015462081537	0.5315485098543287	-0.07274686308623386	0.15671451129148492	0.17277599410281572	0.4654288627925875	0.2911531612995745	0.5489937974650874
160	-0.4449746114348306	-0.09563691297850423	0.4551360499297286	0.2817914660116642	0.2683913165791448	0.38915334912099836	0.26391935652355586	-0.02360914625956933	0.26497324116769516
161	-0.2596020745893857	-0.24910856100872247	0.35978926095556185	0.13221885219116133	0.007533409582745847	0.13243329315051247	-0.09313408092505626	-0.23203151560651716	0.25002516126264646
162	-0.4954031228142214	0.07858158364719615	0.50159676970908	0.012823214502126104	-0.4230782065896082	0.423272493461655	0.39908563539829706	-0.0813737217097767	0.40729722189841006
163	-0.5486239166390415	0.12238677116332004	0.5621091741504891	-0.04627861223996684	0.000564553420970957	0.046282055609300016	0.3835421886912065	-0.3980268497088503	0.5527476672001365
164	-0.5089471083114858	0.017743431767884232	0.5092563091700729	-0.1244131470905902	0.21038284576181054	0.2444168017134309	0.20786845693095346	0.02525720963475417	0.2093972827555066
165	-0.24939705029084447	-0.2699780897899678	0.3675419127941927	0.17580480080275657	-0.13493857906285203	0.22162073031374677	0.12074195800369121	-0.04667533367713948	0.1294496318899264
166	-0.22940878874522708	0.18926720494883922	0.2974062326561065	-0.025133627864719274	0.07758884502366992	0.08155812725749201	0.5828263668755771	-0.06810461692674381	0.5867919672014293
167	-0.4083895309156998	-0.1810884718909841	0.4467382271681673	0.15740598767480468	-0.11519779067864194	0.19505685307909837	0.28423614388900814	0.04534858041908031	0.28783099075485036
168	-0.6278507476103765	0.33635944058857253	0.7122739883976995	0.47798450399704695	0.21812792112546217	0.5254036315403794	0.310696859766339	-0.670474882961668	0.7389648891193183
169	-0.5553642341706357	-0.13188466353176656	0.5708090723445309	0.0026192199364491273	-0.09341617247298412	0.0934528843459516	0.4052901338469073	0.09075622690144436	0.4153273231019487
170	-0.5426483001796096	-0.11919852976069785	0.5555856974265372	0.0883118016603498	0.043712996166908664	0.09853831917779567	0.33398592724739107	0.027509768491224308	0.33511697504265636
171	-0.5171208402415759	-0.0600909272400588	0.5206005022555429	0.12383981265123825	0.06234132889723908	0.1386460979839228	0.16736433770377387	0.3342477192282766	0.37380791771219574
172	-0.6177169095512015	-0.02321797224660336	0.6181530996288309	-0.02668249675442256	-0.012576575508120824	0.02949789627348423	0.4846784326822969	0.2036821108767288	0.5257371828191039
173	-0.45212419907558005	0.17898697087295404	0.48626394800767453	-0.048782933022085626	-0.038082960106810095	0.06188769186788421	0.37433910251970665	-0.0761515043032349	0.38200630267432106
174	-0.29586946381666723	-0.08506662920020187	0.30785560092784864	0.07637750078608142	-0.11184720582709037	0.13543751355387246	-0.36330833605042934	-0.18066532038943875	0.40574980595824106
175	-0.42870858771383075	-0.17926207277206282	0.4646783230516824	0.211015082881959	0.10380900987239111	0.23516733560247313	0.01848627869979146	0.3733315820224256	0.37378899480259375
176	-0.5692435754730679	0.09992809784224391	0.5779479846454448	0.05058412673894682	0.23135066830113155	0.23681614303362436	0.43814194094077946	-0.0034649627446449514	0.4381556417281139
177	-0.07715688444508811	-0.1541668829968147	0.17239667232932956	-0.5656308172538904	-0.03384288300054464	0.5666423582446802	0.3971305287521939	-0.07666807176743794	0.4044634100824624
178	-0.5604704790835834	0.010367195157537168	0.5605663534851302	-0.16751549402487048	-0.22415916696806978	0.27983704700095624	0.5198428601356279	-0.10455659052466595	0.530253410980196
179	-0.4339507139485745	-0.3110224219994088	0.5338990252124983	0.16342709333663766	0.1507756265295375	0.2223549063812999	-0.02372706090187777	0.12942783607206493	0.13158471860113063
180	-0.2619314032441065	0.00494337090917361	0.26197804664011903	-0.07276179494347124	-0.04825626630637347	0.08730948425702326	-0.016026046129134837	-0.07244587310943262	0.07419729567255919
181	-0.36738344212025115	-0.015078364567819243	0.36769273941997277	0.26118592156440196	0.1487332874704633	0.3005655942140042	0.37429873492346366	0.0482662511154907	0.37739789872500473
182	-0.20095976083240794	0.21870256660549528	0.29701117506526536	0.12497441480280369	0.5360228702060228	0.5503990568116973	-0.04680236419796958	0.0917930299770449	0.10303602111342444
183	-0.24136971766505447	0.006063428414464685	0.24144586509162969	0.11891730891108247	0.056233113554742656	0.13154272849045817	0.3855436789549708	0.25628813665766503	0.4629552217802404
184	-0.2933668220736806	-0.07758253556841253	0.3034520425352819	0.08331338687230143	0.3730644154981933	0.38225407590128113	0.6289978662763	-0.022462200135402503	0.6293988133251136
185	-0.514167321082081	-0.12158040484762639	0.5283463153194469	-0.023655948863839905	0.052685837995378175	0.0577529344875552	0.32295105416301234	-0.18262767210843897	0.3710124661042381
186	-0.19277390755509413	-0.04369586439998113	0.19766412926912538	-0.21378571027445065	0.15051554765782316	0.261456038377938	0.20032802774502234	-0.0640095314317827	0.21030582211229157
187	-0.4424496825810513	0.06192294169424516	0.44676187429562736	-0.17218114445418897	0.07370374239386462	0.18729278723008916	0.19863890634406572	-0.13963237200472828	0.24280571332905931
188	-0.596040989252992	0.10586998654393211	0.6053703948166755	-0.03149382733706138	-0.455066269208059	0.4561547659854912	0.4655089491648479	-0.04655897860434642	0.46783150838869425
189	-0.19156412811868812	0.24922055420285377	0.31433692086525683	0.282554052374831	-0.11845792406034654	0.30638060037496756	-0.16986833033513754	0.10825213770039702	0.20142932995855675
190	-0.5905224199119485	-0.014230063943975909	0.5906938489086486	-0.24593308908928105	0.2144355039505367	0.32629077471408363	0.20190107021022427	-0.07445473466422	0.21519189033500616
191	-0.37990804023959457	-0.11203652152767114	0.3960837047831048	-0.12724709965822678	0.2334151795393354	0.26584670472061694	0.2754752457378061	-0.33648623895223706	0.434867336113586
192	-0.13404295755340095	0.09625445527279976	0.16502252764251996	-0.11857533723869691	0.019197413094097296	0.12011932097200734	0.10657038562621318	0.11282735581959323	0.15520070655045642
193	-0.2617682458874954	0.14042826771916278	0.2970567503518833	-0.2767549446199256	0.3257637017443025	0.4274520894155613	0.03593704015526382	0.08685231346569976	0.09399359132124496
194	-0.48228507663366765	0.08769044083795494	0.49019231793031764	0.12823198708507988	-0.17420872512367358	0.21631486870070618	0.34307745485753793	-0.2375620507603806	0.4172982961779303
195	-0.6050715122262839	0.09777800720768388	0.612920935848424	-0.21645589493173378	0.03560101524125062	0.21936405069405868	0.5120623312473007	-0.0929454068908951	0.5204293225256763
196	-0.3904204467751749	-0.20925650537605464	0.44296321551831586	-0.09235861542182484	-0.10551597434030924	0.14022743912523447	0.13386023000890968	-0.12283328567590597	0.18167712362313787
197	-0.2956992465018972	-0.24437252022212508	0.3836091409514412	0.044796759125089326	-0.18141552124752805	0.18686449897619284	0.17829721210105376	0.1360074951242006	0.2242497147667475
198	-0.3784761460260196	-0.14414199306757539	0.4049951941396365	-0.068998650481431	-0.24608396480178252	0.2555741213441291	-0.3329049799503237	0.08801257323325061	0.3443427634245618
199	-0.582041307688794	-0.019026895528413953	0.582352218686879	0.41181537362628295	0.34887180191313105	0.5397253339663333	0.13642247936144394	0.02304361871229084	0.1383549827020373
200	-0.5099747852073216	-0.0875351272746678	0.517432778295158	0.13078299897179446	0.1019925498913374	0.1658513583103658	0.21761854955534451	0.12830489236860346	0.25262616356246803
201	-0.531329356634924	-0.30883840063130635	0.6145665488184217	0.2142943777930015	-0.1827891373724026	0.2816628287421624	0.1765142364506546	0.38399502027163135	0.42262211402524613
202	-0.22690412389550785	-0.2661969740693408	0.349780374584483	0.11908863806030638	0.20261560868270923	0.23502167686603592	0.38919364226861736	0.23415031201953512	0.45420046213225956
203	-0.4868008117181367	0.12162883659301076	0.5017654872352283	0.3402604249037904	0.11781139151849258	0.36007871462672086	0.22061133151244014	-0.1717117264384892	0.27956086383501233
204	-0.2913416288435164	0.2902173546798583	0.41122506934107017	0.12704780595306092	-0.07097736606973741	0.1455298302468746	-0.413932398228922	-0.32596436791310374	0.5268707616223699
205	-0.6062269498889218	-0.1102300086455016	0.6161669981243825	0.15396596080661162	0.08448162335782766	0.1756207896926697	0.41598325662758484	0.05611092348409189	0.4197505277289461
206	-0.49595415112040075	-0.10568206472747053	0.5070889653883415	-0.1224186270048366	0.21595935965798413	0.24824335894769844	0.6124020406178098	-0.004065151837644333	0.6124155327980509
207	-0.33652709792923596	0.08114166261344703	0.34617113838728386	0.24722582330587786	0.04862625684530978	0.25196253801717267	0.47905228735658206	0.04541982516756497	0.4812006385488546
208	-0.4789187530015465	-0.14516323272614587	0.5004353465854121	0.02295367972023497	0.05388641452330764	0.05857146987123396	0.46062404069445984	0.42866517748534777	0.6292283697150313
209	-0.3871855672977721	-0.10586041323927167	0.4013964257624711	-0.03953658952156842	0.08923397596565377	0.09760043226152161	0.1946058096938105	0.27799677050054517	0.3393429321133952
210	-0.2803011808180168	-0.03102513226463403	0.28201296211346844	0.20759544012106712	0.09984953164846438	0.23036014353502485	0.18985796050978648	0.27522620657848995	0.3343583555954917
211	-0.34773744706594073	0.12118204571604806	0.3682477702523999	0.07823568160307764	-0.10854356218525361	0.13380032424386035	-0.029500315849206094	-0.1388238988997027	0.14192372437657422
212	-0.45367725597646297	0.0523259647982167	0.456684857623282	-0.09618523986225569	0.09441338850857915	0.13477940605682892	0.14557948535657378	0.11452975908768696	0.18523080811076892
213	-0.3418116098348977	-0.1109447351390401	0.359365984579782	0.15516183093230063	-0.2677730931338664	0.3094796005954869	0.19619037494099686	0.12030924020973222	0.2301412099110717
214	-0.3859909904958995	-0.15830380148316098	0.41719196817295706	-0.25050908056717996	0.048259623680455804	0.2551152498859938	-0.22138317593772455	0.11092202466724625	0.24761705543955304
215	-0.19239144369151048	-0.07595354350011582	0.2068415054478371	0.15725724133725452	0.14388138679924362	0.21314711684720733	0.04529912615677899	-0.04767912730300069	0.06576708911715284
216	-0.5382278240408469	-0.05108257220479846	0.5406464831614124	-0.05239470621635009	0.27908117859774734	0.28395687962612454	0.3111376047580427	0.3659793187347932	0.4803618124249214
217	-0.6747941527489043	0.027064554442962362	0.6753366854327607	0.1753625782133306	0.07181058824227916	0.18949615938411168	0.6355484024984392	-0.009183961212099476	0.6356147552266731
218	-0.5081213681489253	-0.09852644578970249	0.5175855342737921	-0.18437141076478716	-0.01765817112343768	0.1852150860886404	0.31960164441349936	-0.05479105658174967	0.3242641993701392
219	-0.39876299274367527	-0.008582222004314573	0.3988553358254391	-0.0004278844554485143	-0.08573271744475318	0.08573378520495348	0.05622815269974517	0.4199168431994315	0.4236646791492085
220	-0.4083185696968968	0.03423930927236578	0.40975161336932925	-0.04472756506010354	0.20943188175927083	0.2141547762097194	0.39809771417189466	0.22520416400213863	0.45738244993964267
221	-0.09953996613204265	0.1177558019625051	0.15419025181055032	-0.10048725751512465	-0.14992831671375345	0.18048875055119232	0.20933962702343598	0.4803847037251208	0.5240157850822658
222	-0.06807881360784257	-0.004359972093871467	0.06821828361158545	-0.3183577195763929	-0.04322048204509156	0.3212781469102611	-0.08928283867586947	0.26263750093838456	0.27739841776978696
223	-0.3132383095271337	-0.14248976824532808	0.3441243563161778	0.009443530350885899	-0.275897909029303	0.2760594799535594	0.2938477978098648	0.154854482117468	0.33215423963811813
224	-0.3510308142453142	0.31837371301249956	0.47390342232051214	0.05156495143070165	-0.07075798142001351	0.0875536187183922	-0.05637596450120589	-0.19533906669756504	0.20331158440117716
225	-0.2328500032046457	0.06105370240914829	0.24072116352798803	0.10711723334425395	0.001867942377816506	0.10713351897540842	0.05284190183202193	0.22838366252257275	0.23441707253621577
226	-0.4009318187090637	-0.06524463140963678	0.4062058408998286	-0.1371103400553935	0.21730401900028656	0.256944122376408	0.22249069745253316	0.11519320675508063	0.2505425818806723
227	-0.3229818536862178	0.009737436873164959	0.3231286051828966	-0.14387685058407235	-0.026069676258656964	0.1462196161745156	0.19495083012455933	0.39633630481527543	0.44168800377741946
228	-0.4117850782220969	-0.21909170115443258	0.4664419837033559	0.24868699932181348	0.1829390590556101	0.3087262913323704	0.12230883682936078	-0.005891573941710185	0.12245065214224804
229	-0.41290715124263494	-0.03725298199176007	0.41458424983902437	-0.11302514276242831	0.11799761635088576	0.16339559468038947	0.18610241333978966	0.054844549595705686	0.19401554801419843
230	-0.6293632570398178	-0.004962251625601789	0.6293828193182298	0.015227087725010597	-0.06175026876363117	0.06359999915853656	0.508040289497767	-0.11588359656998458	0.5210891897813367
231	-0.35914899861154614	0.015482925469867098	0.35948257841623127	0.008660648172314926	-0.1658708707837834	0.1660968169512444	0.2333454528962809	0.13167295320951908	0.26793257919537644
232	-0.43012850573414485	0.04288046560617927	0.4322606456476127	0.16293282521926186	-0.09582182594839206	0.18902097201637302	0.3206220295792768	-0.035822644839575125	0.3226170295177193
233	-0.2761376187014025	-0.2978067643843067	0.40612910924376144	0.4183887208273723	-0.14162107163788992	0.4417076517872757	0.12176953133101702	0.154741832131144	0.1969082359168318
234	-0.5324496273973599	0.09596503780597984	0.5410285521085653	0.3039738421641178	0.39208570238047236	0.4961162109135362	0.2518527162676613	-0.32840879316380833	0.41386244830705304
235	-0.5103977901963099	-0.20082261250881653	0.5484848456722781	-0.07825725633816005	-0.05417935772617831	0.09518193617067101	0.026039295277011983	0.2796823445688038	0.28089189871198944
236	-0.2505670077113049	-0.19578510267739643	0.3179868421551367	0.12651698484880236	0.07862830319160083	0.148959583505132	0.11333357622846107	0.17173896212430004	0.20576387100816354
237	-0.519097917258289	0.039252492729847155	0.5205798746469174	-0.10325036545840045	-0.03184296850199288	0.10804912128431293	0.34199846318402893	-0.002524881614541176	0.3420077833140717
238	-0.39017382307778736	-0.04351956621474851	0.3925933836154863	-0.11473059678628289	-0.23096081880303537	0.2578875911344033	0.4715156373133992	-0.11657082385787945	0.48571159467935887
239	-0.4166997528752964	-0.310875806856081	0.5198869601507163	-0.004484327114890109	-0.27456030361656136	0.27459692189041685	0.23980088607148956	-4.237613064614955e-05	0.23980088981571346
240	-0.3884856470778542	0.0786648648284322	0.3963701034941644	-0.4493373031117941	0.053170422547103295	0.45247221550236405	-0.03443466630753299	0.11219878049346828	0.11736401743265533
241	-0.37837706424900336	0.05391653816683899	0.382199157295762	0.15271581413169094	0.3012611477989998	0.3377579000690821	0.4469957476612137	-0.04118005903246786	0.44888862281096514
242	-0.2077232863300518	-0.014747870747198678	0.20824616052963082	0.09997803800356737	-0.16992435278957913	0.19715449209693425	0.062234331687758306	-0.008391445768845388	0.06279751908087923
243	-0.3380478489452501	0.06944783213648716	0.345107736170849	-0.17377308260483948	-0.2029322782233735	0.26716772593806504	-0.037199516810952286	-0.08591585545682585	0.0936233852723053
244	-0.28946662563619063	0.04276469021990589	0.29260852018833466	0.308547370765172	0.06852218164796135	0.3160645019357548	-0.27081023806031146	-0.1323200009430206	0.30140797548811404
245	-0.0832019351571266	-0.029096208498537064	0.08814278962502287	0.07219122276321968	-0.12181461268549652	0.1415993379496046	0.3026227098870185	-0.13717716539974392	0.3322620641097495
246	-0.3693877905261148	-0.0853461144573085	0.37911910930830817	-0.15875066039214833	-0.4361832369591241	0.4641740927487041	0.004955207208400968	0.08552131712326498	0.08566475215032288
247	-0.2822040323874988	-0.12169926447392453	0.30732690554075914	0.04597588746993323	0.08072742380520143	0.09290155640715911	0.07614925727448972	0.08500745143379654	0.11412701775971236
248	-0.31491708941349134	-0.1996487503226798	0.3728704824869792	0.18815170959266475	0.25499028190050366	0.31689289939400783	0.4790145669879941	0.047691746673513565	0.4813828601928677
249	-0.44740946946278437	0.0897446994217551	0.4563215362431093	-0.21057864080048513	-0.14271196787279786	0.254381740177054	-0.04681375600023873	-0.1432193394550689	0.15067616581528795
250	-0.5887082075452325	-0.09825796315692194	0.5968517244298348	-0.0795945980519362	-0.050483909285283526	0.09425457620600722	0.20939825389072558	0.0645778102769551	0.21912992108028329
251	-0.31318932675252564	-0.011398582555718361	0.3133966848516107	-0.0983839987070332	-0.01541472272699959	0.09958426019374642	0.3883161139154912	0.38877624192102656	0.5494873707453751
252	-0.3639891436321994	-0.1197476326622217	0.38318088706289655	-0.24627885442002231	-0.27571014575128266	0.3696881910538015	0.1361543897862436	-0.45116265125966587	0.4712597540101587
253	-0.11365796156282354	-0.3781513183955359	0.39486269997417867	-0.03730291217543699	-0.31682035048863866	0.31900884273090646	-0.02251972641656608	0.18898199921723827	0.19031903243244283
254	-0.25682304759577984	0.29289502954242985	0.389545345379771	-0.1451404448325543	0.1865648266066276	0.23637297487858625	-0.009149359614788355	0.14022550180954424	0.14052367109885514
255	-0.517205582957834	0.1937245026638135	0.5522959333320271	0.01443151417964268	-0.33011727650495964	0.33043257231781675	0.4545364687857976	0.0279532149291907	0.45539519505715026
256	-0.4580334343255831	-0.12189612860691015	0.4739760469996776	-0.14782115561290862	-0.08493954846501493	0.17048701106001118	0.30486063044419176	-0.006810308458199648	0.3049366889964635
257	-0.40590979619380224	-0.2872839955052212	0.49728749905817865	0.07613608472273514	-0.3705736063878876	0.3783140245196212	0.18359161257779277	0.28049242867116747	0.335234071583967
258	-0.35900784156921717	0.015537877449411052	0.35934392431738854	0.007290126314187518	-0.13478019460755095	0.13497720844693045	0.3772002807983066	-0.05831259254932629	0.3816810321251831
259	-0.3662045378165534	-0.08621730125972271	0.37621694081200713	-0.040278007703619736	0.3942207299603068	0.3962730142654304	-0.14746920099826738	0.3650124783421619	0.3936766116859809
260	-0.22557950725426348	-0.3125650601669402	0.3854646947908968	-0.3138918079014211	-0.010569811761627334	0.3140697183561302	-0.3413970224209892	0.15453051259703504	0.3747420529396451
261	-0.7216659163054758	-0.1058465218851108	0.729386852741532	0.04668761808382733	0.11040618271222226	0.11987184349723636	0.5805937176989024	0.08562870784028166	0.5868742119379835
262	-0.3242654322536782	0.07991759426353864	0.3339684003428114	0.024425236842158273	0.0803147890629249	0.0839467541779767	0.2699619268513171	0.1510418659560404	0.30934299284250544
263	-0.4187605299281386	0.06957885577205367	0.42450158844961194	-0.1595469240241047	0.31593614354615274	0.3539362481639436	0.1988555648332408	-0.04648227573852622	0.20421590932877784
264	-0.3724709535204509	0.09955840852962787	0.3855469983353342	0.20320765885780384	-0.1773083078483259	0.2696879468024226	-0.2500611889912375	-0.012323136115141844	0.25036464990773705
265	-0.3733812474097545	-0.26280297347064036	0.45659496140701594	-0.07469624713257692	0.3295363644623238	0.33789605626395897	0.3283988265685003	0.4633909454199764	0.5679585879171012
266	-0.36388094066827154	0.007425128732065565	0.3639566890693368	0.20021684760784259	0.0772496941260459	0.21460265913680962	-0.0008571227884384196	0.017223894185440233	0.017245207751305933
267	-0.45957668060013496	0.06256032163213325	0.463815177839357	-0.10130988370176526	-0.3312007736910999	0.34634902198396395	0.45949163412960076	-0.1659028895165011	0.4885246468552178
268	-0.3105537571870119	0.18169576921798666	0.3598013183059303	-0.22702227621947751	0.026317920227719227	0.22854265865475823	0.27823666835041133	0.062395547698080533	0.28514706378863564
269	-0.4162797141063722	0.09408130255292195	0.42677873877049854	0.22550348221119462	-0.3878574463379208	0.4486482131571992	-0.04113864131487365	0.08812356472899317	0.0972530229338856
270	-0.13132433408816557	-0.07940389986871206	0.15346354628399728	-0.06044972785730327	-0.05038721890615744	0.07869587935285466	0.19050986673937492	0.008727506188981597	0.19070967120031723
271	-0.4716842812777966	0.025100330635720706	0.47235165692794395	0.09719145236342441	-0.13996447577598745	0.17040021388413448	0.29120122854949015	-0.05154497241120694	0.2957279825948239
272	-0.18543666778595957	-0.0117777783325698	0.18581031678034318	-0.19745452337293642	-0.004791462496876026	0.19751265000827786	0.07223414699213018	-0.08434662753990485	0.11105010386774118
273	-0.18236453784518114	0.11190503660203863	0.21396158973140506	0.08749070643523481	-0.03290694099596415	0.09347454454688883	-0.1377198885357989	-0.1329559471172724	0.19142636070344074
274	-0.3837570946696561	0.007895726029610778	0.38383831257292444	-0.191985141353124	-0.14883889602018074	0.24292243920413192	-0.004638839292455645	0.04146752390396277	0.04172618325113087
275	-0.6007595239435035	0.04966733723482078	0.6028091323104042	-0.04878155298714471	-0.1755162228629516	0.18216910934599997	-0.1338077906201378	-0.13165027413499295	0.18771339725885694
276	-0.22501076715563686	0.39690238364094593	0.4562470246213479	-0.036345133116465256	0.40556475198487546	0.4071900499199448	-0.16011436885844604	0.01932964398409059	0.16127692411343353
277	-0.2680415334684245	-0.045815275908047334	0.2719288568185345	-0.05432249524701472	-0.18237173866834078	0.19029026395161555	-0.21920443667075235	-0.021728000053680228	0.22027866678930716
278	-0.3513100718203924	-0.10787490810382853	0.3674993365447871	0.08890823012979222	-0.20352741412141112	0.2220992608807163	-0.06792758691894829	-0.09012417341027305	0.11285620805926558
279	-0.31392195410966284	0.06071886183824673	0.31974016553282975	-0.4118412541965689	0.15955766851046949	0.4416694105761681	0.23744887916372046	-0.3934771962849007	0.4595718379234452
280	-0.613439001244504	0.1773835206656619	0.6385705298959543	-0.01273900535551581	0.09420371997824532	0.09506115460685041	0.38449227076374065	-0.02589662482509506	0.3853633888349922
281	-0.5165418867531987	-0.008020897143979935	0.5166041575147733	0.027512418114752735	-0.2944499322881234	0.2957324733183717	0.2616034741940872	-0.13134561665217165	0.29272521026408993
282	-0.6355443612085737	0.1485716987877679	0.6526792357235652	-0.05493766474764357	-0.13716775209362864	0.14776041155310726	0.4131545789462211	-0.08006132874094421	0.4208402576560313
283	-0.46696914598947126	-0.30352842783153117	0.5569467567084102	0.2837662199787957	-0.1788041485776245	0.33540153719031085	0.09095187769713359	0.40240650368597464	0.41255695154172917
284	-0.2859128682581006	0.09676197620203268	0.3018427542183127	-0.041654825297514395	-0.2543322192779906	0.2577207834720249	-0.06951753696477013	0.16673428502079488	0.1806460897640573
285	-0.4692717325843478	-0.2400603505648505	0.5271099799055549	-0.08457468425749856	-0.18487807299802686	0.20330464601852885	0.4166952796493339	0.21614117592883064	0.469416620939155
286	-0.4185848450650115	-0.017435888970261604	0.41894782818661674	0.014533595502305317	-0.22703619791489485	0.2275009023320038	0.1025704607771993	0.09117870518733531	0.13723795285447093
287	-0.45912800043986	0.20393724765238136	0.5023832419258556	-0.12486602408391984	-0.009470645224249463	0.12522466646587505	-0.01892268316525552	-0.4485934869717573	0.4489924102829054
288	-0.4302538084708334	-0.1409506731545919	0.4527531689192127	-0.0015545783058427437	0.21539913943234887	0.21540474920926292	-0.18314354811965072	0.15506235849538685	0.23997061120063573
289	-0.42726989862367776	0.047545802592272375	0.42990716394825434	0.0946665341570393	0.07027894209725881	0.1179020033401288	0.21927048894443518	-0.2159995058965435	0.30779105553846525
290	-0.34682945215063715	-0.23358652426886461	0.41815467616555474	0.30140648623735644	-0.03791603211714321	0.3037819866902216	0.2700892032933005	0.2557334207371365	0.371951287425554
291	-0.20240471567032467	-0.3224975560355323	0.3807523375824189	-0.08870397145908439	0.44499502555877035	0.4537498951235853	0.021585409789774	-0.2504158905000198	0.25134448100308543
292	-0.46146614596642205	0.34768046987670975	0.5777825828170946	0.07556000398718549	-0.23911883200700532	0.25077306478754435	-0.09298577205227049	-0.40225913667707003	0.4128665242476538
293	-0.26108070256981053	-0.19713286527962948	0.3271459916118527	-0.05406151853768578	0.006452713427644312	0.05444525045566275	0.10124314570522591	0.11057823093498712	0.14992571396862162
294	-0.30588969634834	-0.14686407542542393	0.33931926409009594	-0.007478396913108986	0.08167827482297436	0.08201991830310078	0.03768838351507097	-0.23949540236206945	0.24244269839396818
295	-0.35694681718578447	0.052613242402292405	0.36080352489290374	-0.24879600399012403	-0.23441549404148432	0.34183340306085797	0.34922235213824326	-0.07615434023294085	0.3574293423451434
296	-0.33438521212633476	0.3038446383268054	0.4518130524107522	0.23159227106369	-0.15252716217825388	0.2773076183926237	-0.1104051929458987	0.05792237190502336	0.1246768133877545
297	-0.29950506507351055	-0.10474435202973484	0.31729270916114166	-0.14708631599334365	-0.0032252155105722963	0.14712167198473303	0.42850893066229534	0.132461094671407	0.44851515610834297
298	-0.4021134566512451	0.10874765505462344	0.4165588607866746	-0.11303284932064082	-0.22703299288936038	0.253614677977918	0.39620463253198707	-0.15239054024041715	0.4245008687795269
299	-0.5675463032675802	-0.04432136006232692	0.5692742654560019	-0.07142984424015714	-0.056702628976499275	0.09119983980808105	0.4030316089426747	-0.10117818947775764	0.41553760820522384
300	-0.20285533301681788	0.022315380791643993	0.20407905907574192	0.2742183187731416	0.19912073450931533	0.33888752302540964	0.0048027747514670675	-0.22168629560519212	0.22173831492204038
301	-0.419854555772125	-0.1938308023488194	0.46243726919636946	0.12528101823879745	-0.180465431270873	0.219688655635042	0.1424397635595077	0.39160230860194667	0.41670307695679754
302	-0.314243056911546	0.04306717034411283	0.31718051639178907	0.12269730134254818	0.17237178489093366	0.2115813318400997	0.05404908154548639	-0.12746698295835152	0.1384526451911097
303	-0.5689183102307744	0.07843047087758315	0.5742990357626583	-0.024850320082774602	-0.36604913606819195	0.3668916848669183	0.275995659994408	-0.12637724994877797	0.30355364211349
304	-0.608720086177578	-0.00011054162128310505	0.6087200962145803	-0.07485284469117597	-0.34082018594239727	0.3489431866424269	0.6149290477201769	-0.07833435354963199	0.6198983825403017
305	-0.548538357765748	-0.13149246242465404	0.5640785385164399	0.06128867325963841	0.12512400767892937	0.13932809755237271	0.30809106070677283	0.0076652142537229255	0.30818640008439674
306	-0.241871545865139	0.15324064587812583	0.28632942609577733	0.09355893625359515	-0.03416803756899716	0.09960285811271022	-0.04821454350410728	0.030864794729719734	0.05724751312517592
307	0.09469233467371894	0.23766193499403257	0.2558316508782042	-0.48272673961898543	-0.04483410895254376	0.48480429295618277	0.5645304482479131	-0.05352945165085043	0.5670626325134027
308	-0.460784321015078	-0.07177232495954688	0.4663404948355067	0.05533574642515404	-0.21659753128546497	0.22355432313285045	0.013556435756088808	0.05428583004003521	0.05595291139471254
309	-0.23527528255911856	-0.12066041049831887	0.26441140906718813	0.12988581663730522	-0.2304620584997674	0.26454316428796626	0.638027468986538	0.17472839835726658	0.6615202675457973
310	-0.3633012828584524	-0.36828312539979147	0.5173202901306267	0.21242921674161522	-0.13147596664712097	0.249824142010437	-0.1507241909803391	0.07486472659046498	0.1682929262748224
311	-0.25867478364553853	-0.07003174505148921	0.2679871060499422	-0.050409143296196696	0.25196442291861043	0.25695749092907344	0.4629504295312834	-0.0027663584649733094	0.4629586946395504
312	-0.30423415554960764	-0.3430253426683759	0.4585027885583027	-0.3329129181395309	0.06421622230368888	0.3390497519113306	0.1523232888560998	0.08652767408888859	0.17518396819107546
313	-0.2463084250591968	0.13456664759401948	0.2806706662617862	-0.16612810983241502	-0.17700570191213363	0.24275412949298736	0.21999941135460183	-0.06862484157160963	0.23045413833797784
314	-0.43214585704858804	0.15037301547836163	0.4575610183880553	0.11845654344581755	-0.15834544068542714	0.197750426727714	0.07980529755158129	-0.059409197368025114	0.09949039274829198
315	-0.3769352390624939	0.12514574949785282	0.3971670090333269	0.04410380512139923	0.09423826965637813	0.10404805185112598	0.3146682619532007	-0.24579052523130654	0.3992857339977597
316	-0.3605495183133988	-0.09222937124773119	0.37215885328280957	0.11747091737892124	0.07334151604604625	0.13848608018778566	2.5469357432905044e-05	-0.15727251581354088	0.15727251787584706
317	-0.3749299102418196	0.039415609197052184	0.37699605812569664	-0.23039072328138854	-0.054267490833563775	0.2366956821226198	0.41214909035326325	-0.16349367224926092	0.44339266293497814
318	-0.336180972460236	0.00603192814887623	0.33623508205049507	-0.10542924656218573	0.26997145512480086	0.28982738416663206	0.15343410697318766	0.2113376328680609	0.26116205744505633
319	-0.30720564975474735	-0.2884537079751828	0.4214034324562017	0.031891189581917695	0.27587940244282416	0.2777165689424373	0.12590583841284905	0.018426152807212017	0.12724701667904512
320	-0.4269146967957161	0.09071908155854308	0.4364471446796322	0.00884165562618483	0.06736850544370883	0.06794623168308211	0.13325071164846553	0.13744621908441718	0.19143462407679573
321	-0.5108310520269161	-0.1865481043820778	0.5438276923470086	-0.03011348256407516	0.12241227376223461	0.126061836412838	0.5709374606690166	0.07164171779529604	0.5754147371451706
322	-0.3890209211362351	-0.021197427557141105	0.38959800822992546	0.2649881292700488	-0.4022387656800025	0.481679077052151	0.29288215095562037	0.1493605442176871	0.3287681957206238
323	-0.13360114651772123	0.10850805561686164	0.1721141030961773	0.06469699883383057	-0.2334639907694425	0.2422625366087357	0.4000263196694444	0.09152433533695878	0.41036296176330606
324	-0.35892676196812584	0.14968982303433084	0.38889004047027603	-0.16322726172779756	0.070931677152833	0.17797314908398024	0.3323233610272122	-0.14002262615966307	0.3606177368364895
325	-0.47304382071478507	0.04716395011756109	0.47538920318738154	0.1632812109398388	-0.13460947091439587	0.21161394922318738	0.30319870617204936	0.03265912278597979	0.30495257619104393
326	-0.22344152431276443	0.22286126812608364	0.31558399772164913	-0.2302462678691434	0.34513810018804875	0.41488992765441407	-0.04801498367163987	0.3858108684980043	0.3887871717381789
327	-0.03656521219315815	-0.05066469661525701	0.062481407041188784	-0.1929926122362673	0.13189223847372733	0.23375566505945644	-0.34778328222064947	0.06815945659540847	0.3543993833453288
328	-0.32449705930852524	-0.018868184955141476	0.3250451505612443	0.04611464157278957	-0.0955228545146676	0.10607156028840721	0.35082027985486713	0.027606650589586234	0.3519048108710974
329	-0.4051230752566051	0.0938410837318768	0.4158495582555572	-0.26376484602291056	0.22313536507084894	0.34548702601225234	0.33361968841052775	-0.18882238283606276	0.38334839083401184
330	-0.17607931668203286	0.0690610409545181	0.1891384496630266	0.05963888416358419	-0.054862808936394517	0.08103532753477796	0.26453612356968437	0.3027704502730479	0.4020563470856038
331	-0.5844650019582157	0.31822261536591623	0.6654810075759795	-0.26804649715878204	0.2081979283167008	0.3394043340831979	0.3284399385679104	-0.39139267388163723	0.5109413062326341
332	-0.6069542000906504	-0.32037086206387905	0.6863169022159036	-0.16299098227200765	-0.04868520103098791	0.1701067579534147	0.2038139750217705	0.4489056316758342	0.4930075076146961
333	-0.33151976469879	0.09477885779284545	0.3448019522428165	0.38669398486423345	-0.05920334819516912	0.3911997883022158	0.1751139368290745	-0.32332686944208716	0.3677025365359853
334	-0.5342165828409464	-0.13930810393092707	0.552081610998852	-0.19453805627122292	0.18402829401194562	0.2677899705641206	0.2819712383614869	0.12674661801985357	0.3091479976363767
335	-0.363624160437891	0.022771147612552695	0.36433645880937277	-0.07787628690854616	-0.0454086331827987	0.09014798960704651	0.10604486323801626	-0.05025991908190347	0.1173523433310518
336	-0.2861016469159375	0.14591263550343192	0.32116140734460785	-0.03792386125004609	0.07699009529134043	0.0858236216031602	-0.0302422703180212	0.048135891296261855	0.05684768196570379
337	-0.3509113624467379	0.1736811003841026	0.3915404307665539	-0.20873320781376822	0.36621341130973356	0.4215232077446482	0.032050632158131545	0.2665265299240617	0.26844670639644214
338	-0.5352132856482056	0.05538443313740312	0.5380712746173123	-0.09130006716663591	-0.07022430655523418	0.11518313893880361	0.15208503689778866	-0.202638472228697	0.25336181416184667
339	-0.3585531373064162	-0.10650508555152902	0.3740370108967992	0.11448667529624995	-0.27788180478895047	0.30054200414110727	0.09411344898843212	0.04462539914738095	0.10415741706456282
340	-0.29618720261552384	-0.03862717108912047	0.29869535875128284	0.3353540717911002	-0.22264012742772987	0.40253071908601734	0.0012127899031646881	0.1285785557380783	0.1285842753023842
341	-0.5768134588960314	-0.0840759710407419	0.5829086851900968	0.16192972194614144	-0.30473729556448037	0.34508847294209666	0.40331566654187223	0.18346008348187592	0.443081402350958
342	-0.3475770517704553	0.0957565675485052	0.3605261809440657	-0.3158318919577078	0.1312049677837953	0.3420007712692063	-0.16600772703226624	0.0930674804052952	0.19031584627510506
343	-0.17378342036879554	-0.15931866545916737	0.23576071419718678	-0.10690418517557151	0.06105118111277481	0.1231086980002539	-0.013440013688151698	0.1364297073151093	0.1370901127216113
344	-0.7235221737957536	0.020233029456926684	0.7238050230933311	0.04561735682623126	0.27244881776934937	0.27624138275741356	0.6486680761858268	-0.03384096065072403	0.649550216442413
345	-0.5969936882844037	0.15963989637357212	0.6179695464710059	-0.21422860255652904	-0.38924944918252974	0.44430735740276245	0.49346795294123263	-0.28662995282967374	0.5706727174477081
346	-0.3577980938609384	0.08684286799249723	0.3681863111139294	0.3475308603400366	0.13732320139314177	0.3736781509930001	-0.00283448402398498	-0.13729376539197033	0.13732302179601064
347	-0.46042707909850306	-0.06536041579230548	0.46504309383080006	0.179879866992972	0.1326191827816713	0.22348291700057893	0.2892549751320247	-0.08212925506734949	0.3006886349307968
348	-0.39237077509373913	-0.10619588141317399	0.40648787236125816	-0.09347459539547738	-0.11539361447612073	0.14850315231068928	0.052334906004878695	-0.14333987678163956	0.15259509383435332
349	-0.3394444323658369	-0.1531705620176106	0.3724026634342938	-0.2068288336717598	0.20053037441469612	0.2880808870802065	0.14445639119516562	0.40861993667430946	0.4334027014277223
350	-0.487665073331075	-0.1845856700164352	0.5214298546520126	0.028883792675003798	-0.27051655872943636	0.272054189502954	0.4568857612286385	0.2664628007535561	0.5289111673985545
351	-0.13133006218228163	-0.3523534325702865	0.37603261384734354	-0.27755672071051424	0.2506764115990486	0.37400053013832746	0.003992216758008371	-0.23357592985976872	0.2336100443142343
352	-0.2924980687078621	0.20591904070678785	0.3577118554415452	0.2623849871396344	-0.07441015545795197	0.2727320162935454	0.11650719029614928	-0.3141717497944838	0.33507881723503635
353	-0.27049501503510465	-0.02474821461687504	0.2716247913677328	-0.17572082255988508	0.16357888922487374	0.24007469771128762	0.44669648962627073	0.02574348561889008	0.4474376838133362
354	-0.1246920451264028	0.09697540309941681	0.15796308088948902	0.08368640703289348	-0.19865166277714857	0.21555949954989478	0.25380277665537815	-0.5364740182476129	0.5934814417424692
355	-0.45237824295428897	0.16763974414272212	0.4824408342114575	0.0503616379197003	0.19371476234449028	0.2001541998663464	0.3829230691200805	-0.11446456082216272	0.39966512550953526
356	-0.3538965273809124	0.13632668840555348	0.37924624990089717	0.032403735971971985	0.3062812529713942	0.30799059730236644	0.5094468786289976	-0.17401249843731878	0.5383460520494475
357	-0.4290460330656999	-0.09306826569187887	0.4390241457691226	0.3254635074624205	-0.011234578402913148	0.32565735127835244	-0.07783896031832536	0.017350432799629698	0.0797492398820973
358	-0.4576380737284736	-0.28545341079627345	0.5393665323888143	-0.07622868785560821	-0.1431807176346612	0.16220829434577114	-0.009315735152257483	0.42748459789743115	0.4275860899993771
359	-0.20212562694053024	-0.02640238218140635	0.20384272086821115	-0.3299739959073032	0.11289823917679487	0.3487532801053687	0.31937625406822134	-0.14518765820860657	0.35082851617100375
360	-0.31729468695460167	0.09584115629752255	0.3314535346169427	-0.23422933666329362	0.21679675379528088	0.31916173738388215	-0.08895590835672336	-0.1683594700147856	0.1904155056061067
361	-0.2627147988824338	0.2875973213889751	0.3895270014029208	0.22323700575911534	-0.4694645956694102	0.5198382126463369	-0.03579071388152605	-0.09414551627602227	0.10071918106809663
362	-0.27406527193695446	-0.059283375151665076	0.28040380142082566	-0.10158017104677339	0.1618828433714013	0.19111406575106235	-0.05512907066821685	0.36510223172865486	0.36924091599656944
363	-0.1583053185711568	-0.2677281630995894	0.31102884625802124	-0.0845951809711653	-4.4157258717338666e-07	0.08459518097231777	-0.24352448285287875	-0.417954218310707	0.4837250276267253
364	-0.44821808310082195	-0.1287070356685016	0.4663313747209684	-0.22168333847480948	-0.05507702698456185	0.2284228129123602	-0.022080421453728044	-0.015096161205579977	0.026747693259776842
365	-0.2774574905042539	0.23776113972565102	0.36539433301648055	0.08891633364700552	-0.1363105365813172	0.16274727884764223	-0.3676361863939233	-0.12824642162004724	0.389362954330037
366	-0.3632304539783353	-0.03484163226184935	0.36489765967456894	-0.005610093207312398	-0.12669051036371007	0.12681466225169732	-0.11264471249357899	-0.16011721820286054	0.19577117974253394
367	-0.21954183495597163	0.4767770818072408	0.5248952305293537	0.17856419788757696	-0.0947324758141842	0.20213711866235437	-0.30564975065004396	-0.16268879748465526	0.34625050887967984
368	-0.35740780318903204	0.14675268435862376	0.3863634146071179	0.0499984901998214	-0.1256626381696916	0.1352440300125239	0.2045084020625269	-0.05504236843782707	0.21178609217182714
369	-0.35805416053461914	-0.026291188748718712	0.3590181172057638	-0.07783465905188179	-0.13054704456445612	0.1519893581611449	0.03744780422693691	0.3528293863067103	0.3548110960539267
370	-0.2680613019922265	-0.2574826662968466	0.3716909806130637	0.12501455843915474	-0.031134361979225447	0.12883318018891823	0.09722786800364458	0.328574526092041	0.34265795994423287
371	-0.4210891151283862	-0.18817306770696196	0.4612213636529169	0.25317921328120796	-0.1421131691660083	0.2903375051351407	0.2885341362283978	0.1441024403367728	0.32251738105113154
372	-0.3373581355002246	0.15950517330666195	0.373165394831536	0.19519756049272013	0.09406656826789886	0.2166808872236045	0.10263160893561903	0.08982188778436609	0.13638628478648832
373	-0.299460937881901	0.04009306226423804	0.3021329292858225	-0.24268382814845577	0.12583158492037325	0.273366106546445	0.22349700624429777	-0.31176460667524913	0.3835988552844449
374	-0.6077358304823628	-0.028892054190596716	0.6084222139661236	0.058407310117323266	-0.013657657141537652	0.059982876504357206	0.3174342390337574	-0.043505921185666305	0.3204017186114239
375	-0.37953516926854935	0.13333087762380869	0.4022736228484804	-0.03955104316773017	-0.008103474351734913	0.0403726555012781	0.27258975157142	-0.10499865300057214	0.2921128032005839
376	-0.5465988042584402	0.19946525015002334	0.5818562011650027	-0.09026062789404288	-0.07039042630306136	0.11446306418645967	0.32268644335241875	-0.1627840043280285	0.3614210464105561
377	-0.5164257179704949	-0.08580735113711427	0.5235058965193315	-0.0652905159439678	-0.27358288602998604	0.281265794224477	0.2618696081116786	0.1018188495204113	0.28096755999621076
378	-0.5412164561634683	0.09170252930924111	0.5489304202755169	-0.07240260724666538	0.2299488909386832	0.24107805785688027	0.29758810090230414	-0.032837337320588716	0.2993943361537524
379	-0.34849583877399654	0.019846961078224284	0.3490605269961528	0.03123802091153577	-0.21520958645443938	0.2174648938388915	0.5055638659479128	-0.15002577754913465	0.5273542988176181
380	-0.34049883112652574	0.08297744170004025	0.3504635641969274	0.10666352446528464	0.06293039655247465	0.12384402392367622	0.37431927441458135	-0.23903387702661844	0.44413073927013336
381	-0.22746237296581556	-0.08619400253522538	0.24324583693926238	0.04708319486321928	0.10977419845675532	0.11944539290132115	0.2994679911206611	0.019008365507058585	0.30007065112252196
382	-0.473631929646132	-0.13466477786387704	0.4924041096268855	0.11932192270169335	-0.035785711480094747	0.12457262292881799	0.32697152362906323	0.03876411435147835	0.32926134578138005
383	-0.21966811686018867	-0.028490719483793992	0.22150801940698614	0.017859840100823126	0.3943661139773936	0.39477032023957626	0.5573672254862801	0.002798856178887731	0.5573742527621669
384	-0.35431884832736227	-0.2965677020765402	0.46205437796323046	-0.21653707786932808	-0.24220439466371174	0.3248865569496566	-0.01106197546468324	0.22091363497703784	0.2211904189153526
385	-0.28495616134421536	0.05869409691144398	0.2909381564873891	0.13693211588465526	-0.21040608470174377	0.2510400861220495	-0.10351634922818957	0.3056111050217236	0.3226666733180411
386	-0.3303537272283562	-0.01997251243288878	0.33095692521315984	0.39320360344720817	-0.2457137745956019	0.46366403007984947	0.13711809603087968	-0.03991612072808927	0.14280990495449866
387	-0.5290907357104893	-0.32483168394585277	0.6208483144132431	-0.05140200617378481	-0.10404591584001738	0.11605050125560765	0.293655226158392	0.4436276260674741	0.5320139682944415
388	-0.43472990993578564	0.03612836715015489	0.4362285564995862	-0.34738323094238394	0.08081419384117097	0.35665956186000114	0.10246372423272286	0.21747258691724872	0.24040204001655183
389	-0.2243087123976262	-0.13037071973182698	0.2594434871429144	-0.16762787307319968	0.02025161724764258	0.1688467702746776	0.2798999905165439	0.3656138079120122	0.46045353861935207
390	-0.4283412612776908	-0.30844123442906135	0.527837315097262	-0.09184628354744112	0.23063464234622927	0.248250031322556	0.40028221265090597	0.20774809863008015	0.4509823968284335
391	-0.23856563677761272	0.08436471435336244	0.2530434114515379	-0.2291487915984834	0.09263037910556979	0.24716301467712914	0.048221248979478874	-0.18266786131060284	0.18892547845362342
392	-0.43834757826901627	0.06391607735972105	0.44298291650961574	-0.2977846643429053	0.013626177635736966	0.29809625800197065	0.34365725991106993	0.06102786572845318	0.3490339706747107
393	-0.48622387530442035	0.20590516924913027	0.5280251846641043	-0.2490771347893642	0.0462109441196948	0.25332759508453206	0.07454655941176917	-0.26345129852866334	0.2737951354874139
394	-0.4187854392768269	-0.0020072278409430373	0.4187902495449128	-0.003981399805237353	-0.15578948257574207	0.15584034915780504	0.11277242919223009	0.2304476517546076	0.2565613785921986
395	-0.509645167121967	-0.16739175739193318	0.5364309804751562	-0.08585836648919497	0.3227792390446203	0.3340031380906728	0.3562514994138324	0.32186856830382427	0.48011926236775526
396	-0.34195300409222307	-0.030119304363786535	0.3432768991689571	0.06426178971983562	0.30088810955732986	0.3076739054437021	0.2102202522261853	-0.13121840920254918	0.2478120767026672
397	-0.2644566337428534	0.05184778501486225	0.2694911945529001	-0.2776855636058459	0.19434674708128694	0.3389394198616827	0.07795633147425084	-0.23937240433371726	0.2517465741046497
398	-0.18848917770286733	0.07534764629169327	0.2029912261966049	0.04124778354801394	-0.24321923532540246	0.24669206732259819	0.2090050103291927	0.3105097859040055	0.3742985726460325
399	-0.21302538843084287	0.011181273726191316	0.21331862787448147	0.13547105240202004	-0.10407118950964066	0.1708309647717954	0.16145805118179785	-0.27213868901110555	0.3164303530764824
400	-0.37311947640884346	-0.1667419034998236	0.40868203539959275	0.035731853554859035	-0.02693250853877389	0.04474511565139843	0.488027210452672	0.07608004175484576	0.49392178621279265
401	-0.39657836014497444	0.08431531048096037	0.40544231071359316	-0.10541755623505517	-0.09750334446788081	0.14359583331348177	0.016925677578268745	-0.047287988190099516	0.050225813966032457
402	-0.3911319826605589	-0.028512483475266703	0.39216984786429854	-0.13043175932036957	-0.25464412132268344	0.2861050023393655	0.23549361790657544	-0.08268363663064629	0.2495873150646821
403	-0.1065162208238273	0.017104382380224128	0.10788079159516425	0.12793654928505702	0.33170068631938193	0.35551808104190263	0.2657511941325898	-0.22234402898763414	0.3464975676817246
404	-0.17146002599704913	0.20748760325897647	0.26916471912392825	-0.135655803295944	0.2725132304036908	0.3044108370490823	-0.12967061015121875	0.20980569560819884	0.2466432586685262
405	-0.44871710697640654	0.12743814383363822	0.46646277728993446	0.213675208450785	-0.1540091246736234	0.26339306215088903	0.22358756871874821	0.018056537665038275	0.22431549085609293
406	-0.1692109734550174	0.06785371593272282	0.1823087499366754	-0.06245901639344262	0.2887916856920037	0.29546872330868695	-0.11677945435837928	-0.10980561687237388	0.16029570941532822
407	-0.3206461071444688	-0.08282976482281088	0.3311717016405603	0.2073584400310629	0.2929116397659209	0.3588798564456865	0.15166817243644576	0.008109945747190024	0.15188484371468344
408	-0.3641745550413398	-0.06322244573212839	0.36962167710229027	-0.233413502330531	-0.0559968947399305	0.24003648741539202	0.5653637213970332	-0.0012159198948697072	0.5653650289265271
409	-0.22265647642425612	0.29115879580925474	0.36653697067384705	0.2795743721985725	0.3802021105663687	0.47192740381264914	-0.1811001931826781	-0.4392372198046602	0.47510695136203873
410	-0.5639161252521272	-0.015349517004651064	0.5641249896890307	-0.16014634387946358	0.0500738227754007	0.1677922500752095	0.19351659830623505	-0.22136563486677094	0.29402622012328306
411	-0.4388172912976796	-0.19429723044006714	0.47990835468713516	-0.04180272456664536	-0.02785915289451614	0.05023544745689883	-0.12463987998231883	0.0771676184437886	0.14659447813029308
412	-0.40418428129966866	-0.22351745771322837	0.4618711802573468	0.010065566405181782	-0.134465452570111	0.13484166107676773	0.048423438467427346	-0.09233759420740728	0.104264378850212
413	-0.35625476184882243	0.39641204131019225	0.5329727589996273	0.13060879210994095	-0.04408766282649356	0.13784911530336477	0.3490477442647184	-0.1293996787673764	0.37226147348522176
414	-0.3931281820449029	-0.0032540088443360356	0.3931416488894166	0.15192412683695333	0.0724854843658883	0.16833028770523778	-0.026281022013434373	-0.15135241397181687	0.1536172038971119
415	-0.44871150897452694	0.03353938372636125	0.44996323021658235	-0.2080205008285481	-0.08954684385663542	0.22647553070838497	0.18670706562635353	-0.1775981381349014	0.257683191193735
416	-0.4411306226891318	0.2031491706288466	0.4856601814039209	0.05757328638087786	0.15567329478467115	0.16597848659934725	-0.049647921575132425	0.11410986157486622	0.12444266400782986
417	-0.5866308411301306	0.16634361469561537	0.6097589211442895	0.20653733088804554	-0.14277149704788242	0.25108040429243283	0.09384644833485047	-0.2546873397731701	0.2714273326431956
418	-0.24276699834862334	0.03288730690568022	0.24498446979902397	-0.0716692223680872	-0.14654678132708776	0.16313318654453976	0.20556961015830258	0.1026611196521744	0.2297785240375492
419	-0.5398837471025624	0.0330650513410809	0.5408953299906479	-0.04736962745216733	0.23396005368303097	0.23870732775581868	0.44431675575290996	-0.025721436335544506	0.44506063826174797
420	-0.2866351635709657	0.05470678093213242	0.2918090966287901	-0.12423613556294738	-0.19980120739069457	0.23527673037169314	0.2685576551642861	0.11016498291619158	0.2902749345159936
421	-0.37464341735243273	-0.15086024974916745	0.40387684400060647	-0.20292231534039348	0.10591782600375738	0.22890183906746644	0.08826163487314022	0.18875596627080746	0.2083720974442253
422	-0.3646878617613011	-0.043316980546065455	0.367251408873619	-0.0022292261899803695	0.12342967201902154	0.12344980106962233	0.06049468052378102	-0.20608523467783885	0.21478065630753215
423	-0.35147622981641946	0.0008455746863978679	0.3514772469485255	0.046014479620428206	0.16880207781771334	0.17496134947558034	0.14609400648419685	0.010226814243125326	0.14645151573188972
424	-0.5187921000250459	0.04534756001107289	0.52077024132275	-0.07443222637037662	-0.11569674657937441	0.13757141233375114	0.46038985569610114	-0.019903267852854054	0.46081987728297846
425	-0.6360597887700636	-0.10054179188427075	0.6439570690702278	-0.08500986997544589	-0.06617733861529654	0.1077316951479268	0.5100910764078138	-0.08475832760649936	0.5170849836627756
426	-0.30164625986886123	0.0687878027565904	0.30939009017897157	-0.3819777598063225	0.11169142689098083	0.39797234053084635	0.13773381294964027	0.3617165063130219	0.38705223700289465
427	-0.2543053362912125	-0.11856632724165583	0.2805872021703094	0.2953168548388167	0.14523517207437742	0.32909770579474534	0.11843057961469225	0.061761273814195106	0.13356742541137767
428	-0.3800493864819811	-0.3301215650724364	0.5034061818166371	0.26304314133346407	-0.14457497548697462	0.3001559890117738	0.22980367446538558	0.29122042181728763	0.37097043397180834
429	-0.3187200843192109	-0.0637530759526198	0.3250337626183862	-0.02995594122146596	0.1887735442887747	0.19113557868123326	0.3851076713811379	-0.038309184802072425	0.3870084135995002
430	-0.6599407983602807	0.08951634234781981	0.6659842587387008	-0.013850709494732182	0.1430163314297466	0.14368546624182485	0.4090634925096265	-0.27115110036819473	0.49077067978339545
431	-0.48579396630376875	-0.058950209636059236	0.48935764519754105	-0.07437192642455805	-0.012914593105386616	0.07548490017995371	0.1350441148430413	0.28341790363492436	0.31394684431374015
432	-0.504616506482249	0.011868224325675273	0.5047560533198132	-0.06439675259772942	0.13680740295919888	0.15120584396634207	0.49331713760885343	-0.10214390194121915	0.50378087990948
433	-0.3095722667574512	-0.02881129947710263	0.3109100823757664	-0.13847953391115106	-0.20887987488294138	0.25061401286313356	-0.28967900441758765	-0.2996024565840743	0.41674399526757056
434	-0.4519392158230002	0.22986542082142106	0.5070376381375621	-0.35160518203133306	0.21799118661147446	0.41369839433041744	-0.11839352693447033	-0.2631935464736936	0.28859637926589354
435	-0.3395281801903892	0.14899584033563368	0.37078180319524723	0.3653760285768961	-0.06370135022107101	0.37088745500301346	-0.14445356875913512	-0.37871530881338566	0.4053296419667186
436	-0.3565375406626835	0.030383812067447297	0.3578298393615947	-0.11077661682135428	0.07695953104818294	0.1348859824204924	0.09614953763700661	0.010509368067300724	0.09672218155616709
437	-0.46800385834121044	0.10655382950768992	0.4799805516945594	0.09804344437296551	0.11363905367618082	0.1500878126462395	0.36119138367334186	-0.35000429566684366	0.5029534994660109
438	-0.410316948204202	-0.006070833795936494	0.4103618561788944	-0.14798968294444542	0.11674869330108488	0.1884972245034612	0.23064811699511809	-0.04235605342284128	0.23450498744153025
439	-0.4841785997491978	-0.09620200641758567	0.4936433353078547	0.1315767762204761	0.17220700488751456	0.21672032801032234	0.1472473330005201	0.16168678911178874	0.21868789369566413
440	-0.3345723298641431	0.21286589730882086	0.396548274675115	-0.1632639467027275	-0.2379789679868521	0.28859851956834126	0.01335035506714678	-0.25654679350968634	0.25689392604832156
441	-0.47349580383112105	-0.08463465643027264	0.4810003132168936	0.1937926106779433	0.029452598894249647	0.1960179367685479	0.086340662345365	-0.08959017410967474	0.12442310585754625
442	-0.25325151958024184	-0.13490862241881926	0.28694366794310894	0.006938381913831896	-0.22997682105274897	0.23008146245430183	0.05943257061180611	-0.09539358751954653	0.11239291343041476
443	-0.35145490171265936	0.06224958647307481	0.35692514474876086	0.27136973708081047	0.15851698423195384	0.3142756250384393	0.014769617594576828	-0.2287887196260159	0.22926495552526505
444	-0.48598717727134305	0.2105957877583269	0.5296547198824136	-0.153637016348624	0.25650085048043897	0.29899334288524865	-0.023563712785362283	-0.2686697661316937	0.26970111566971694
445	-0.31052136620817733	-0.056500037637441096	0.3156196653011742	0.16388205669689362	-0.1335646609597082	0.21141628878704133	0.22271369590559192	-0.0558613170273078	0.22961244975818246
446	-0.3119315390856769	0.19809317303455232	0.3695161569935153	-0.0013214679189894082	-0.42915219957122924	0.42915423413300385	0.22992967872341746	0.04289974407937884	0.23389751003362602
447	-0.4461560586819992	0.015583821463138232	0.44642814000693376	0.04321422028886052	-0.27274717414088107	0.2761493976763489	0.3505862877203309	-0.0769237237363492	0.35892618239825974
448	-0.26372087392496557	0.46100142320873533	0.5311035789224424	0.11282737876616593	-0.22133411414269102	0.24843270211985707	-0.4306395988270893	-0.35332900194201894	0.5570384615906693
449	-0.5639498630893514	-0.058245840677607345	0.5669497561819208	0.11117984563390268	-0.18636297293028334	0.21700717903929342	0.29170507467286977	0.09501506621267361	0.30678936324016076
450	-0.008670281614615116	0.18399565004345336	0.18419981818174985	-0.3768057957159565	-0.41505308023268084	0.5605815436631599	0.44780902936319245	0.57723522959349	0.7305706242814952
451	-0.3127919179820622	0.12906346694044005	0.3383728157721645	0.09544902218443226	-0.07626029439371017	0.1221726169686955	-0.012468887824252393	0.010798696480421293	0.016494999522584194
452	-0.3428867470304494	0.019737274509631014	0.3434543365488226	-0.049811307629432526	0.37658795865335065	0.37986794675314695	0.022989845758682934	0.019870691085868065	0.030387125106499102
453	-0.25247768075930344	-0.15450376956251838	0.2960006656928739	0.044036904046202224	-0.11627252917612226	0.12433241716859937	0.13852845326288046	-0.1937501777485764	0.238179058149559
454	-0.4468911601541228	-0.0825145250167506	0.45444510764517837	-0.06788688770541834	0.2618355791317799	0.2704930683429848	0.40689721087572017	-0.1255464731311175	0.4258253833839673
455	-0.6178292932271444	0.11554617100294484	0.6285411308760904	0.16253449667606304	0.17342900129745542	0.23768693927259432	0.4284441250266652	-0.3093792854748433	0.5284694036089405
456	-0.08260681847759088	0.19403429689365845	0.2108866871805948	0.24818245596463723	-0.24688134529093925	0.3500641799746199	-0.05147508180512724	-0.11668436860843351	0.12753401869459507
457	-0.21150134549870098	-0.005541410343827344	0.21157392650409348	-0.10014841470580628	0.03202786801218647	0.10514508689183814	0.20164598529814196	-0.18355788738640974	0.2726804015851164
458	-0.02357482897161044	-0.056669607318597846	0.0613776584327291	0.08363092495719021	-0.006596738355399413	0.08389069415688952	-0.23148940481241428	-0.029331062382837465	0.2333402146242943
459	-0.5745465004698151	0.1465258011502672	0.5929363301441724	0.14919484856168283	0.14079163998433575	0.2051374873757166	0.5565409958857566	-0.30434696926300175	0.6343224399318411
460	-0.29267281238241616	-0.08791301824582437	0.3055913511291241	-0.1864903114841671	0.052609716542940166	0.19376898243060003	0.41996299032822787	0.07957598631440914	0.4274356686606047
461	-0.38481848392736206	-0.16722898587245838	0.4195840789258862	0.08656664914396896	0.4115383692548636	0.4205444258493596	0.11358280279244626	-0.37399142598122315	0.3908588489437798
462	-0.5952868916136056	-0.059712009815121966	0.5982741908549539	-0.2534193265015069	0.29173502462050555	0.3864332796677899	0.41478972565738176	0.3798029917156992	0.5624062846618284
463	-0.4189343021043916	-0.11652915886502602	0.43483904418242403	-0.1367720145215891	-0.13806619041623852	0.19434211301811766	0.12407690357590664	0.15518884776776232	0.19869236641720928
464	-0.5121794706189591	-0.08630270082052377	0.5193996209975841	-0.23633847644087733	0.05625585754451733	0.24294155048995664	0.6737033616634832	-0.048580086327309265	0.6754526218057392
465	-0.25873183216742385	-0.1695529752182735	0.3093386047393381	-0.08260343945078545	0.047842770979436115	0.09545815284243851	0.6012445391025611	0.30667186056982343	0.6749389793648078
466	-0.26329263026130495	0.04144180253481458	0.2665341106636274	-0.03587416411753652	-0.3792120531037761	0.3809051546911817	0.40178802298640004	-0.07488554100177339	0.4087070584984412
467	-0.23463875367246603	-0.22577780600730304	0.32562395859401927	-0.2801799171815702	-0.24711725297181306	0.3735876372529029	-0.02107120286105163	0.12654019450392576	0.12828256473544233
468	-0.3890847144492077	0.07611039085372182	0.39645895955814625	-0.03852741893415773	0.19607098199559672	0.19982039933511722	0.18361225253780306	0.007664070477291962	0.1837721340635921
469	-0.12233440402593866	0.1451075062779229	0.1897943486687078	0.42709476842703764	-0.32393861219480613	0.5360467943085211	0.2233218878639597	-0.0063499298551166735	0.22341214651018393
470	-0.5287205177080295	0.09399636410503397	0.5370108958954305	-0.14101031759814162	0.06874484302640657	0.15687499198997285	0.11542438870141357	0.039985029422372864	0.12215396876484626
471	-0.43366574579430855	0.3288383177470663	0.5442431609988815	-0.10817498221069888	0.027882882853823232	0.11171070643642465	-0.19102907292083976	-0.1605753416583902	0.24955269393397514
472	-0.2642856062125146	-0.09065964576785225	0.27940302972922254	-0.010427790817308736	0.09861965126018815	0.0991694228883615	0.10827415464529043	0.12106526880038998	0.16241949351559665
473	-0.32931941054203884	0.11388746262345585	0.34845606366164006	0.38953190214525607	-0.07171963845614171	0.3960792967691963	-0.08311719012757983	-0.002464054036338707	0.08315370621324254
474	-0.37450189051454874	0.061786440352896044	0.3795645270707643	-0.24339696046689058	-0.39759135465061013	0.4661769681756364	0.04638013075624436	-0.08204720506189409	0.09424892777870114
475	-0.3974567920126178	0.11438582389006009	0.4135891901681778	-0.06542052460517457	-0.2638799914199976	0.2718685250473733	0.3614739416356746	0.05933792885568726	0.3663118893545686
476	-0.3890061857808355	0.1946082711985849	0.43496918487940717	-0.2534854736781295	0.11651242231845421	0.2789803396663276	0.3762464725961282	-0.1192975999277062	0.3947066321833725
477	-0.16104759154482676	-0.04362208888461068	0.166850871682009	-0.019695449011446594	0.14670573653751587	0.14802190326021858	0.1578627527528677	-0.19616761012427614	0.2517982922272966
478	-0.4776423596110264	0.10703032507939395	0.48948719511483624	-0.16914257033280997	0.17667787186944994	0.24459002331883312	0.5179707205698998	-0.00338559912499721	0.5179817850553593
479	-0.25388617324892593	0.31556580512732	0.4050184765324137	-0.09628816455153864	-0.034909265467365475	0.10242103030225375	0.2644710936507648	-0.033833586732657094	0.2666264633678132
480	-0.1618926278702755	0.11924530673747119	0.20106880945998834	0.03811151451193664	0.23407304586277644	0.23715538859125887	0.28835963111655233	-0.2642854231074209	0.3911496666555433
481	-0.49984106117496024	-0.02958348355213985	0.5007157566280395	0.25157801561212567	0.04140642247822809	0.25496272229834005	0.16697573848742414	-0.06935487786844179	0.18080651627518055
482	-0.5067094035330618	0.27845375994335464	0.5781789654211079	0.1433332544688404	-0.026826320589957917	0.145822060447055	0.13356401146289335	-0.14081862101667894	0.19408562332923826
483	-0.2116037468501796	-0.09058914087452036	0.23017936077202616	-0.10438710175894304	0.001557659353910597	0.10439872277137664	0.11512849355152269	-0.1495658426110571	0.18874456628840605
484	-0.5484858294521835	-0.10101459869259205	0.5577101884122928	0.30894231122317833	0.15942250021420615	0.3476505217002669	-0.05915546812451884	0.08219859784582045	0.10127180701878427
485	-0.32955410334576596	-0.1743524803697548	0.37283333333155383	-0.1383796880333252	0.21141223607099832	0.2526738443542187	0.008529342376402363	0.45545237569514135	0.4555322339941731
486	-0.3621303964920914	0.08275276919489889	0.3714652673843727	0.5201336030629669	0.0337631807146883	0.5212282776358519	0.4235172701167061	-0.36391235250225307	0.558389719094855
487	-0.45392691643944616	-0.09384976726814281	0.4635271559299503	-0.07412608204355296	0.013544030187700505	0.0753532799077312	0.07646954302129981	-0.16398297097037506	0.1809364689004328
488	-0.45383148332859163	0.15595298202922148	0.4798795139032676	-0.24241277507075076	0.13890673392999414	0.2793904691441721	0.1077173852752196	-0.3188527611423541	0.3365562633180866
489	-0.5136488788847297	0.09368593849100247	0.5221228072498649	0.07766878646701209	0.20662886073779282	0.22074402932142126	0.5223186288838907	-0.08285723207540131	0.5288497622069471
490	-0.12713354928255424	0.013482016073106517	0.1278464082818722	0.36147490325463766	0.006650832437983132	0.3615360829226701	0.1523189440161205	0.08862513076558522	0.17622563522201623
491	-0.3136037723518159	-0.006337708342794859	0.3136678060948046	-0.01791385645712665	-0.20238716313954588	0.20317841926946792	-0.028894458871884337	0.1854630877805091	0.18770041737454884
492	-0.5323743869122746	0.11917738405252983	0.5455508562084972	0.17589799126052433	-0.04990237069516472	0.18283968368624226	0.26868550125043755	-0.4144979060969901	0.49396397919381546
493	-0.5588165437774832	0.17976585079695148	0.5870193273753119	-0.05789322385158847	-0.114119268880525	0.12796418599653456	0.06726380185302078	-0.21818927886507425	0.2283220980356119
494	-0.1236823227817685	-0.048578632200382485	0.13288039913829883	-0.005839304087842803	-0.22416599687884084	0.22424203805021656	-0.07350785020173677	-0.05715107374785149	0.09311095140644483
495	-0.6936961277285323	-0.006843310735122844	0.6937298815298197	0.1070554510258264	0.09939755721410523	0.14608471506107146	0.26570598813614654	0.07471803549111757	0.2760116971417298
496	-0.5788035126807671	0.09816956563709081	0.5870696465573484	-0.04101878765419645	-0.125650018820585	0.1321758985981689	0.27609814913295755	-0.03718941096070505	0.2785915293799312
497	-0.37520880772349	0.10608786124002353	0.3899183038737286	-0.07296600864174584	0.11960764967276163	0.1401072028032442	-0.31542473926881703	-0.2658095282298721	0.4124893591846805
498	-0.1434469585472487	-0.20660216393785208	0.25151835730272093	-0.16101201292511133	0.08207594092747683	0.18072445430911357	0.02798665464012628	0.03763378159529325	0.046899406767121635
499	-0.5102417742755919	-0.11816397012234846	0.5237455413184721	-0.02998062468104246	-0.12017215778198728	0.12385550194579319	0.47084183371014365	-0.24418233529710776	0.5303932929842531
500	-0.25466439376245287	0.1275318455991157	0.2848127895518639	0.011662773294935687	0.20394317647022156	0.20427638020508637	0.035899529948844724	-0.30571315150804323	0.30781375416886064
501	-0.4256101603789423	-0.2484719692800054	0.4928309326084077	-0.2532948319675879	-0.2245831405031966	0.3385201011753469	0.1981222887158313	0.13106922594470286	0.23755332722515754
502	-0.4291674990209257	0.0007940716061672092	0.42916823363990025	-0.29050620854983394	-0.12223109227689807	0.31517343975215173	0.2599853285359975	-0.551403181189944	0.6096210620380178
503	-0.47834095853343556	-0.10235007719923085	0.48916828486051145	-0.1927418235710196	-0.11554591487307307	0.22472264905286582	0.18593165490621394	0.4469193565808936	0.48405319086113185
504	-0.5447808198007213	-0.11336309584559263	0.5564506565028413	0.09389082639299451	-0.046767824293898204	0.10489383523326988	0.3314216187447637	-0.3138355331365116	0.45643513365042127
505	-0.5069071188775072	-0.19160666838828155	0.5419113788614814	-0.14386188360067345	-0.10884018726031987	0.180395199259834	0.22585497190893356	0.11975054867952477	0.2556377559067369
506	-0.5041408268807941	-0.18114153454779847	0.535696022821135	-0.022469042583031985	-0.09157175889073363	0.09428809522384446	0.34657506523011705	0.09240407346394588	0.3586820160420511
507	-0.22484360098957495	-0.1020812785196481	0.24693163493194864	-0.0983777820334852	-0.0742830124782391	0.12327268124231804	0.19128198463079837	0.08937173348179245	0.21113053874282972
508	-0.41933616756251774	-0.11431770896798855	0.4346393447557523	0.30405737592083476	-0.15997366140550293	0.34357307839140466	0.07608419935188289	0.24204781958878088	0.25372416589418534
509	-0.40262002074056	0.057511774923186085	0.4067068789139719	-0.15699595685496862	-0.05672963566317109	0.16693106970029065	0.5241642130807207	-0.08609008788383082	0.531186996740674
510	-0.09942129344669812	0.29317887227635403	0.3095778492396527	0.2551094226789811	-0.2587368617918735	0.3633532457396109	-0.010131431705979155	0.029439093070031085	0.031133681266417433
511	-0.4479593515197154	-0.1578018492221466	0.474941053428626	0.4097867177194515	0.0419422330638299	0.41192754816067123	0.29448838473044964	0.33705757703268274	0.4475837563811852
512	-0.17473951879442448	0.04142999652205786	0.17958380784559824	-0.1853961189533675	0.29796299346335275	0.3509325667369918	-0.13126928342528582	0.20008563916042055	0.23930292051962518
513	-0.43747861360490187	-0.036127649098585866	0.4389678170333875	-0.20106140729649755	-0.24480296989171335	0.31678728442260934	0.34682404100015535	0.17523236403990994	0.3885785593965433
514	-0.04726909650240834	-0.05615335298905114	0.07340004452360346	-0.10242359408530557	0.18344850310145697	0.2101046070782759	0.07130011661288736	-0.0764374528748121	0.10452937783704855
515	-0.3555492806157986	0.06958971058081957	0.3622954854330014	0.15543654310733404	-0.4583451929358973	0.48398433323879714	0.10722258767421781	0.45046586564157387	0.4630509468900456
516	-0.22570312879757606	-0.09422428180242073	0.24458151530767244	-0.24273560682725864	-0.25952347356938144	0.35534913557699127	0.34439556161740775	-0.3269013614837353	0.47483976560697766
517	-0.3348937713571572	0.11191529092344488	0.35309895275446396	0.16453706430068735	-0.15712124018914833	0.2275072079017818	0.02826481597326443	0.40749244696041	0.40847153407769443
518	-0.3842532073010067	0.042965144984075415	0.38664781262101183	-0.08969476516989627	-0.16126440775502363	0.1845301062359781	0.2514469535215848	-0.13192418093635552	0.28395344680248963
519	-0.2023935900268077	-0.0017598469153198124	0.20240124096730455	-0.14383445260093006	-0.47172587824602863	0.4931669635752137	0.27409836881690425	-0.3724201537774249	0.4624139776517233
520	-0.5104472328481922	-0.12668104087554882	0.5259319952614491	-0.051303605972333854	-0.3021669548127941	0.30649131890903797	0.3020789168346027	-0.020130259450216792	0.302748904773411
521	-0.5201650987483096	0.07425851002619732	0.525438917731785	0.028117466553719533	-0.2986003986070674	0.2999213063016682	0.3193254976175629	-0.09585436389037964	0.3334019083711632
522	-0.3668258495057513	0.04016512566507707	0.36901821253876826	0.2528743976912792	0.028835901740981943	0.25451320248062337	0.07463034110502748	0.06383763978949121	0.09820861503628683
523	-0.25900965285999467	-0.027581185132694423	0.2604740333468557	-0.3543701058952408	0.006850775618398454	0.35443632020262517	0.4145986924894877	0.1266423682514349	0.4335093600492668
524	-0.31409151540734487	-0.23620396791895318	0.39299592174924697	0.0046743355946656535	0.16005995830240521	0.16012819759498717	-0.020792312858039147	-0.11228801402362704	0.11419684044384434
525	-0.41548715857913626	0.1759536512263388	0.45120867270481896	-0.06405454832944996	0.11632004630223546	0.13279058074066866	0.34341993012498945	-0.2624320587517672	0.43221271830863983
526	-0.47454529698427905	-0.045041213832759004	0.47667803582022306	-0.05569860302288688	0.05653683432668841	0.07936465217201268	0.2976973390281823	0.19009298806821903	0.3532124711518049
527	-0.5455682981549134	0.2003325708873873	0.5811866368990244	-0.046516276813201855	0.13829485329238994	0.1459082946776025	0.2712774021971467	-0.3802579019876579	0.4671054495152971
528	-0.566845731636109	0.04995033481036227	0.569042282630863	-0.2115735347115489	-0.20344450582541912	0.29351835980205393	0.28961273342713645	0.2614283370468968	0.3901542140926373
529	-0.6431643972205777	0.2197929974345392	0.6796833112364673	-0.15149783898026684	-0.15206941944460844	0.21465484747825078	0.2588553961057614	-0.24017198096594106	0.3531128665655997
530	-0.3580618214845589	0.011922928412806854	0.35826027441899977	0.08999009379243687	0.23712991041614098	0.2536312508243782	0.010406545451283614	0.17938086417538254	0.1796824716563546
531	-0.28200497698146076	-0.14634602463605823	0.31771680152156256	0.056093727440969174	-0.38719208517998366	0.39123422279274783	0.011916620949191041	-0.2648445124592152	0.2651124697833093
532	-0.27687786181550267	0.18430073849589743	0.3326080464655925	-0.05605273229352503	0.12684872143618367	0.1386813142696741	-0.001854999834808177	-0.22919756768082855	0.22920507423526887
533	-0.2140674683038093	0.11536736057649097	0.24317588053174286	-0.14623126982235762	-0.1809951670409615	0.2326861292944741	0.332250046466844	0.2775512582611955	0.43292585316609683
534	-0.42249713550917894	0.07957472943695869	0.4299255366670218	0.07418547805004272	0.10115413537570685	0.12544179629262409	0.10628023649030907	0.3785777325620866	0.3932131588086629
535	-0.3356672840894446	-0.01635637592202784	0.336065554083257	0.15087725257866139	0.28347755129168456	0.3211284282526461	0.39980903038798116	0.13502364007691078	0.421993654169582
536	-0.2047938501285107	-0.3174403390552796	0.37776830188620875	-0.183766038535581	-0.17878220952676463	0.2563845458726649	-0.12040575590988663	-0.04368099315689992	0.12808425047367977
537	-0.28896193783793606	-0.16601117965392068	0.3332547273320238	0.17537185382634723	-0.08895079862395244	0.19664061556638962	0.38132565857884787	-0.11035775588185401	0.39697366685193486
538	-0.3219622160485938	-0.07618033647022421	0.3308521002315657	-0.06187489734725693	-0.1381265601114844	0.15135207144259735	0.13086862452698453	-0.143555869702011	0.19425469006303459
539	-0.7054328055307469	-0.004717990226782069	0.7054485824996466	-0.19074167035273062	-0.1759285280775205	0.25948647710521	0.6111129589453235	-0.02543385971410645	0.6116419948064926
540	-0.4286244673147617	0.23690546776639304	0.48973782234832214	-0.08581145287318735	0.1714531523214987	0.19172842482320215	0.27785983198102127	-0.15538692625632783	0.3183570057025773
541	-0.43224037510422053	-0.14042575763462006	0.45447897121593467	0.014763476093368583	0.02397819218823061	0.02815872736781954	-0.00759114944198704	0.16478481003385556	0.16495956828188066
542	-0.3160829495029519	-0.23184211894036127	0.39199387633130484	0.08239530931542383	0.355000587730186	0.36443710607725144	0.34273712528520567	-0.06160244112329569	0.3482292316867093
543	-0.4031612870092186	-0.057077009988958226	0.4071815423275092	0.2348733928105147	-0.3295325436587635	0.40466925751845445	0.1726015981049325	0.341509359470617	0.38264860417151364
544	-0.6069171153397047	-0.05642083340245811	0.6095339985054946	-0.37668443417021125	0.07558227912300008	0.3841924568020034	0.34751698357876737	0.1223100202661953	0.368412533626643
545	-0.2550106142997313	0.014867504653785843	0.25544364564450744	0.023736310759576842	0.15752203106892515	0.1593003537992136	0.12426553281955888	-0.07466269820178935	0.1449704837189293
546	-0.38697142446869615	-0.1523739230327398	0.4158902448672235	0.13787620458807204	-0.08501480678482161	0.16197952081751704	0.1826882844585428	0.17792640714097172	0.25501532431699137
547	-0.5387312671738648	0.13819396098788178	0.5561734882968428	0.02302734453866811	0.08766504320083694	0.09063894524930846	0.3627820574805265	-0.09924254633360194	0.37611155822784964
548	-0.33570040560113196	0.26972067546442113	0.4306320994697772	0.21625235609327662	0.16184880542370206	0.27011130545197976	-0.007401201307838454	-0.14406122007751854	0.14425121459115128
549	-0.36139888536928094	0.21437242479815183	0.4201960148073729	-0.0955425674299251	-0.021934595424067768	0.09802810141749824	0.14713146216029538	-0.0761137307803711	0.16565315321699506
550	-0.3787919587855367	-0.2993328563662431	0.4827872274003918	-0.2298006043996577	-0.054965274949821695	0.23628266807524725	0.05952689990439084	0.5538558751770593	0.5570455836647246
551	-0.33105109846731823	0.031069371760452793	0.33250584304340763	-0.20251900635821482	0.11506116002694097	0.2329227736462538	-0.10278023289826314	0.24876016854687613	0.2691568273889619
552	-0.40378543033402503	-0.22899373310138124	0.46419909904020756	0.3039812676745968	-0.19784289303313288	0.3626932883591514	0.30170978472978005	0.45840503869995347	0.5487840866016398
553	-0.3838505744980377	0.04618521104758918	0.38661911135119015	-0.1777699515856378	-0.2963931938859658	0.3456169571486384	0.3064764813018988	0.18338366511669785	0.3571517915716318
554	-0.45155234869003824	0.16677511749193957	0.4813662466583424	0.19053734288918708	-0.10891086741687654	0.21946766521920288	0.38880816406526464	-0.1671110917540908	0.42319960471513424
555	-0.22329402686579553	-0.06056278493933097	0.23136134801117983	-0.3420416292489486	0.13903226666903767	0.36921869848966965	-0.07554055561121203	0.04960512362982692	0.09037169818245662
556	-0.5216453565912711	0.14309251493009875	0.5409152853102368	0.11592401603295101	0.2928891081290391	0.31499588434427495	0.20190445176082977	-0.18065134853115725	0.27092492939367335
557	-0.4505556872430814	0.0683101924916822	0.4557046298923636	0.4255331822621058	0.046714105240625636	0.42808958972923733	0.1757743304612638	-0.28201771113531937	0.33231100590126417
558	-0.467497416345168	0.12794769968941244	0.4846900536891792	-0.0498495587673854	-0.13796557034522158	0.14669518434490375	0.3210926171755335	0.09588704516831752	0.33510415430988716
559	-0.402527493710904	-0.152423494713304	0.43041991698084614	0.15219285282828857	-0.10022840558423168	0.18223171441318975	0.08775059345279596	0.1257416837246379	0.15333341996194028
560	-0.4409499820079165	0.014656017415685514	0.4411934785094525	-0.19422498880168756	0.11717994569509722	0.22683581275477996	0.4417787707831924	-0.023832856764335716	0.44242116515403934
561	-0.25659467815676085	0.013789033976910172	0.2569649126172444	-0.06599634963738311	-0.08562763591600682	0.10810925121387133	0.3025612769686757	0.1513508118802	0.33830517964954565
562	-0.4747582000730304	-0.1013733934073495	0.48546051685745245	0.1698251963318556	0.32438522275083786	0.366150747709552	0.569581706436286	-0.16958530382734735	0.5942915913767292
563	-0.31978953174441893	0.03915311928469823	0.3221774532195519	0.19359993977304896	0.010443303718743744	0.19388140517514854	-0.03290969696586359	0.22600679312591318	0.22839027714297358
564	-0.36258659452740866	-0.12945036465663784	0.38500186420421395	-0.047873304869153845	-0.3888817569729947	0.391817399084699	0.39526342975677164	0.28575958851882993	0.4877414492674755
565	-0.36225291329979353	-0.2889056861194977	0.46335048145692637	-0.11882010219075495	-0.22685996924355922	0.2560930735685955	0.06427552764400099	-0.13181489846637812	0.1466509833298649
566	-0.4580864450004812	0.11621691848715232	0.472598733849159	0.17332832599663434	-0.20059771120344047	0.265107808886978	0.08855642994509631	-0.0812480770487554	0.12018107716583858
567	-0.6353190395427412	0.19396319938747256	0.6642680217518644	-0.20877222505236886	0.0836858848753683	0.22492036208553987	0.23155786576365261	-0.27759380744680356	0.3614932463128887
568	-0.40977170258957485	0.33253002400887516	0.527720631689251	-0.2834973329945721	-0.38763314224386447	0.48023972220224287	0.21780028996779463	-0.31965189154799956	0.38680007507790054
569	-0.3667327682210615	-0.3638279970332726	0.5165885545696166	-0.15133144469259227	-0.433923636442732	0.45955514186703583	0.16354475391730758	0.16652365525287477	0.2334031154304736
570	-0.29393044542061336	0.1404106197439799	0.3257456812945471	0.25673990265447705	0.1293158016819803	0.28746817942110325	0.10438188081363604	0.29827481229256214	0.3160117730249228
571	-0.45359724947527374	0.10905473055293065	0.4665226671743893	0.24746352811929495	-0.0962154503008664	0.26551009514865453	0.1409226197180814	0.02899296510124325	0.1438741699318154
572	-0.38361314313020645	0.287642424670332	0.47947597234112144	-0.02099095395317756	-0.04432698570122756	0.049045915316377295	-0.2399182101772183	-0.3449375437773183	0.42016979506119817
573	-0.5008778116685396	-0.11534413743917427	0.5139872102138847	-0.2939060706944723	0.10149151526003267	0.31093617682868874	0.08887654832731885	0.2792511947722618	0.29305335798163773
574	-0.15932555332267953	-0.06632078998086433	0.17257774805942946	-0.0605974149895329	-0.10519546019918413	0.12140070654626273	0.12577614407171853	-0.09527017413954965	0.15778480439551146
575	-0.17642691846085498	-0.04431532182665721	0.18190740860721802	0.006672987679453003	0.08875965575593567	0.08901014130132777	0.1591415480509815	-0.2591463288574648	0.3041099341954553
576	-0.5478798818613457	0.07975052612887872	0.5536537829422238	0.4346417200987054	0.0651183620508164	0.43949269155077264	0.2874538924154117	-0.11015517447877067	0.3078374615429699
577	-0.3316688762200518	0.13881258710739308	0.3595457937349839	-0.0045642957710519665	0.18163954143004382	0.18169687891321154	-0.11685110120676159	0.017500979673668243	0.11815440805476107
578	-0.3558768308870964	-0.21163262668706423	0.4140491365052091	0.06452970837706322	0.15732083133775154	0.17004095752503304	0.1306303005676886	-0.016170696119535304	0.13162737876063255
579	-0.23584061730691036	0.20827047524184475	0.3146385030938973	-0.05034134317571753	0.19765750329579565	0.2039674960425382	0.2676910042916071	0.07983139123067735	0.2793412336273946
580	-0.5535164144072078	-0.10574333214045133	0.5635264619433391	-0.3178673870381478	0.2352874674179792	0.3954742318614783	0.15062580244511253	0.10046989882325119	0.1810589211604565
581	-0.3612470641265924	0.10326314915423121	0.3757162750179068	0.23333752854240458	0.0902952494917471	0.25019918926138496	0.37058136661209773	-0.25921385885385306	0.4522414995353647
582	-0.3340965117882255	-0.12490100648007721	0.3566801657070326	0.023821876760380032	-0.05235999048076854	0.057524346285141796	0.22946949261088523	0.004375323849908303	0.22951120124710403
583	-0.45234042113955414	-0.04913924442609414	0.4550016724578896	0.2782777731224384	0.22771659353024434	0.3595738672136809	0.08041317114485508	-0.14282930818071893	0.16391000387088805
584	-0.5816538600650001	0.07947472983838441	0.5870582983072454	0.04676767987912136	0.09215857377471762	0.10334611072249425	0.4780311540219746	-0.23811210577941336	0.5340516446321342
585	-0.2450346314457076	-0.2255586575656844	0.33304455949702505	-0.37071746468861977	-0.035343858515339485	0.3723984787293181	0.04469446933257492	0.2787420781992242	0.28230257127370073
586	-0.42662524000489715	0.052910113500294134	0.429893679320655	0.2577786882305682	-0.07335028331360446	0.2680114105183929	-0.07586946786047143	-0.3003430886561775	0.30977757674977635
587	-0.43499754496588794	0.012312784267107711	0.4351717692851388	-0.11042245724243513	0.0034875127261195286	0.11047751720812818	0.2127771681611293	0.20132099238375986	0.2929236509144514
588	-0.26487023115295444	-0.2418339071172627	0.35866401824356503	0.20354512943287	0.12364214629610666	0.23815541156260053	-0.1505888074271541	0.10853972904394892	0.185628289070568
589	-0.3415194699492835	0.08126256536915735	0.3510543446317338	0.3383561251325213	-0.17279341872004644	0.37992424635400107	0.19625045935680074	0.09358271836422181	0.21742117646216652
590	-0.3198996792171651	-0.12957888152430536	0.3451470574991696	0.19774385574547393	-0.14141480400514367	0.24310651837599914	0.0004394405234615843	-0.20863681187442343	0.2086372746589094
591	-0.5376385050736013	0.20196777298635463	0.574322334114602	0.2343080575699409	-0.4410125117224739	0.49939193159077366	0.33945819190256704	-0.13134926661221497	0.3639841945597731
592	-0.2969068771306951	0.00029281314387306066	0.29690702151858733	-0.014416513278188445	0.025183713593185927	0.029018188872564073	-0.025970982554632073	-0.3276398645852549	0.32866757187209267
593	-0.3780799456278765	0.03194844209911542	0.37942739521354885	-0.10103849747777614	-0.20776465449650394	0.23103014874820607	0.22476619633654446	0.003020144899301712	0.22478648600574463
594	-0.3728989337776997	0.06219387339841759	0.37804985478220154	0.20338141413963406	0.04219205300930923	0.20771174486431362	0.08137786145191059	-0.15977267431323303	0.17930327323194295
595	-0.11748190714647548	0.09740372795059514	0.15260892741070767	0.12311361771832172	0.18158111109188865	0.21938245776054624	0.09222908665110832	0.15983890491622565	0.18453910141028615
596	-0.31158485508460376	-0.0019386612577683108	0.311590886140089	-0.11900951612764823	-0.0022793362093376465	0.11903134168147547	0.454739600932313	-0.04604958572347531	0.45706527870905156
597	-0.2980610438816978	-0.145221954706616	0.33155663469256325	0.0327086283728616	0.11320759186735845	0.11783808054462007	0.29136958455192064	-0.0895241649835802	0.30481274730228414
598	-0.4225518402008673	0.2650805561367687	0.49881635789027395	-0.05078792360002702	-0.008534193123338868	0.05149995762977505	-0.07006201166944809	-0.3826855159754358	0.38904612787760195
599	-0.5952147162104154	-0.10128003105977822	0.6037699918718344	-0.2752021042698036	0.04489981620802063	0.2788407999020981	0.26320885432849356	-0.05469351628695951	0.2688313257802187
600	0.021284286586419635	0.031728484697263616	0.038206250753997494	-0.17352416383245955	-0.12503903073173298	0.2138817304962851	0.5193043270692967	-0.15037326148509966	0.5406376807831297
601	-0.4392400120637631	-0.0038004146554324082	0.4392564528260547	0.20478764563058904	0.02332812997917119	0.20611206042161828	-0.2739302888413547	0.08658767942935663	0.28728945224924124
602	-0.5762837120951467	0.17252431239568114	0.6015542828322017	0.15579130505207106	0.3478678176628453	0.38116000484748924	0.3627718384472115	-0.11706804912883574	0.3811933038462261
603	-0.5325357183720912	0.15276085559415845	0.5540127889714628	-0.2320301299054823	0.2664259454143766	0.35329982390867304	0.2472627649765842	-0.05012611646581451	0.2522924939347382
604	-0.5419665274306197	0.06644299430194651	0.5460241646182091	-0.30914791714531387	-0.20582337170962905	0.37139695073762513	0.39904371295755614	-0.2619116544896936	0.4773191800132079
605	-0.24307173085877146	-0.05745615986191802	0.24977004754124804	0.0963825671359457	0.20193734692110699	0.22375944969822079	-0.18060032753782387	-0.31797792309992406	0.3656862560798676
606	-0.38530626062135004	-0.13513419262429638	0.40831625548124845	-0.17381141393282942	-0.23610661965245852	0.2931838049023856	0.23069571070484132	0.6340805585669617	0.6747434072965827
607	-0.5933933676831514	-0.036383760630542286	0.5945077517139473	-0.010868528158256095	0.26805452139975305	0.26827476837596465	0.47422589881113913	0.0025688191583755388	0.4742328562374197
608	-0.30066157698538104	0.02390881098171906	0.30161070126554823	-0.14931282068966506	-0.06958732840872787	0.1647322515397887	0.5800742199232437	-0.061478204572000664	0.5833229553660275
609	-0.3040873762913004	-0.09266255378126699	0.31789224792843424	-0.008302063943379632	0.23434128704972695	0.23448830052231284	0.08020241864723611	0.32813352153511616	0.33779288907835675
610	-0.28183899398714024	0.20985993474328413	0.35138925814847943	-0.13236787937905808	0.12299445819932447	0.18069004465950592	-0.07314126843329499	0.040783627940024124	0.0837433546974423
611	-0.3802712793029126	0.1479345780346426	0.40803294626900105	0.009050675911183954	0.35367854874945953	0.35379433373073277	0.17874120456018847	-0.3948405357114621	0.4334137363403951
612	-0.31146725383232254	-0.1022539847011855	0.327822707567854	0.39443391901914837	-0.06584025355454433	0.3998913045577895	-0.020961598722316007	-0.2250231800768044	0.2259973897921685
613	-0.49637697482855603	0.11108922985460061	0.5086559919332881	-0.16487309483638204	0.1140505137963483	0.20047607612415416	0.16348620806448722	-0.2877050487248698	0.3309107663541404
614	-0.6668013690260994	-0.16327954056753866	0.6865014742176646	-0.22382198639796097	-0.4816630804384664	0.5311267312540403	0.31243827731315976	0.07004130469113533	0.320192850471792
615	-0.6396156613736609	0.03988062674797392	0.6408577522853858	-0.05249934051818068	0.24250866884072655	0.2481262485464709	0.5074723851704226	-0.13197583901590082	0.5243527856267274
616	-0.3536210803136958	-0.09725267714557788	0.3667505305438662	-0.01401468196150874	-0.4023253506531789	0.4025693717717303	0.03574411020943818	0.11749790047183825	0.12281448623820593
617	-0.48835531656216824	0.053929347579885864	0.4913240170650399	-0.32013127036402067	-0.2551851383195019	0.40939404622444747	0.35267132515257765	-0.3429338519348137	0.49191532847404124
618	-0.47284527283182826	0.22039316749020277	0.5216855377675048	-0.29421172046723476	-0.013151677439657969	0.294505523003843	0.3489372312191769	-0.05196678208775522	0.3527856824921634
619	-0.4361422168509967	-0.04619405287556153	0.43858171854373046	-0.22313781288335297	0.0999634672993874	0.2445059883374678	0.045779709733355704	0.13399305958942717	0.1415977465972043
620	-0.42295025121868396	-0.0889604783802294	0.4322046757261971	0.3802898480609155	0.16810340888627281	0.4157873550474805	-0.2565873903922952	0.09702719910294513	0.2743198247923228
621	-0.5158609808601179	-0.23187816780956266	0.5655793810604154	0.04872103941295669	-0.21686557519662564	0.22227104486829175	0.3341524038466845	0.36500722384652995	0.4948617003332028
622	-0.42272371680317883	-0.09643348379179535	0.43358362231998177	-0.0555727254237733	0.4657449465403785	0.4690487000716729	0.502281723037424	-0.07528237381211332	0.5078920801747456
623	-0.39239848201163663	-0.16974265668096075	0.42753846397973033	-0.100062482155912	0.1859017223893478	0.21112070178579914	0.3197097612190527	-0.05059798982462839	0.32368887530008955
624	-0.5251609117067999	-0.029340747103589276	0.5259799070547411	-0.14812313397655488	0.09678057135673655	0.17693767776020122	0.3563464091893385	0.3291057356134394	0.48507045731089266
625	-0.17619609712009993	-0.10822206933852943	0.20677785406631233	0.2828576894745557	0.32210807999731966	0.4286748041283088	0.39259404391175445	-0.079750392641142	0.40061229192499936
626	-0.25315051676985373	-0.2570960766410449	0.36080961290556274	-0.2295853108679478	-0.14001853285715649	0.26891374920186367	-0.06545060584408818	0.09299669539588264	0.11371968677371905
627	-0.6572473188724763	-0.0772434289769916	0.661770795279742	-0.04388121173570804	0.34101455036972245	0.3438262414465452	0.2612070880896785	0.04156692560188815	0.26449376584766976
628	-0.3407414602333237	0.07303388501711942	0.34848054620399044	0.3911867512985643	-0.008428019644484256	0.39127753054149766	0.3517144870825011	-0.3147564805189858	0.47199017198709287
629	-0.1789412066430561	-0.20379716477841145	0.2712070054526466	0.08226257658912596	0.01635867196112957	0.08387334293691685	0.4520884743959195	0.018322592711630194	0.452459618181895
630	-0.5775983737476406	-0.11168199695708993	0.5882964812067487	0.07517097199979708	0.2774138908177865	0.287418061106217	0.4514903861612167	0.13817505867978522	0.4721609001571039
631	-0.5217732409984897	-0.19604865905354554	0.5573889052885439	0.08724391476725268	-0.402535974348039	0.4118819142767023	0.4997443508163822	0.1990293122636851	0.5379192163448363
632	-0.5688423094912259	0.1851516043907819	0.5982162566127673	0.26507614653868095	0.019883910633231635	0.26582086706251373	0.20294122009682933	-0.2790600674007974	0.3450502282742722
633	-0.3032702476214959	-0.33714626859613506	0.4534759635534178	0.12365397070736724	0.21124807987455588	0.2447775637642984	-0.07882306714955385	-0.0030979773596978145	0.07888392344821775
634	-0.08313468734512751	-0.18401363559896156	0.20192175297951315	0.1093474334658704	-0.0263020765301413	0.11246626354320821	-0.1392409233142109	0.027869045505487067	0.14200252963514723
635	-0.3410616243270921	-0.01831257333621133	0.3415528977052143	0.16109260357906263	0.05453689891178484	0.17007380830332242	0.08584675745503434	-0.22857572134001647	0.24416495684608872
636	-0.6280880303121452	-0.3007380024370325	0.696374841540967	-0.16088750212600614	0.3354332973352674	0.3720218882022341	0.42432608714018977	0.42468313042302785	0.6003402281153634
637	-0.4810179737620925	0.21554114655761178	0.5271017709527819	-0.055837626407923065	-0.23303604298752467	0.23963229718498763	-0.04611961868819624	-0.022046812440407532	0.051118305593271844
638	-0.35684097028320705	0.17189432090147588	0.39608475814002264	0.3983575728664414	0.040869397546143764	0.4004485778671551	0.2582089110197343	-0.015614223314327642	0.2586805862443232
639	-0.40330082484464863	0.01491758784764237	0.403576621904151	0.24764154559167495	-0.02561781740400376	0.248963064874247	0.33457502204357065	-0.09208138877043597	0.3470150249389037
640	-0.4490570927162093	0.10448918338226369	0.4610534263646964	-0.07745761403804752	-0.12331306428989997	0.14562209240713492	0.5951341066187932	-0.22953291121550584	0.6378635921511858
641	-0.6172150230819555	0.06312014902681069	0.6204341527762843	0.002657875135325852	-0.3808097135062488	0.38081898876099424	0.42532787875083305	-0.22185505500550878	0.4797118613023662
642	-0.3249128429919864	-0.012023838744090794	0.3251352460735057	-0.28479608484279667	0.09220163266821538	0.2993492124734421	0.18930005391899787	0.44493505043893933	0.4835304639036066
643	-0.37962415072812067	-0.03417234870898536	0.38115908126704184	-0.28380818360813603	-0.22587367960479618	0.3627202837189555	0.5594458139851121	-0.1157084444635926	0.5712863230514528
644	-0.3884805523162297	-0.06317977672108734	0.39358458266864227	0.4131781077708686	-0.14284277626854103	0.43717297202963035	-0.11805955572224673	0.09508450122543308	0.15158865746032474
645	-0.32838445181965775	0.08254393858252608	0.33859983755697953	-0.43714051936421927	-0.36227462600317045	0.5677453111349811	-0.016651960776682705	-0.34254942222042334	0.34295392469142855
646	-0.522700914212769	0.10503603523445147	0.5331498986369944	-0.30917974802219644	0.017428645352960695	0.30967058992727764	0.023690254529950973	-0.2456364954167555	0.2467762469127035
647	-0.5009579995212817	-0.09640069648799214	0.5101490091803909	-0.04619787200287024	0.22736190364596565	0.23200792789711078	0.13084311198534898	0.03830151516619671	0.13633387700068156
648	-0.32313946778673897	-0.1606728485352729	0.3608807003677748	-0.0472533724380513	0.20919818007172428	0.21446855189535544	0.2395501754315817	0.029824268535271245	0.24139961380036531
649	-0.21711867402181992	0.007947705831643618	0.21726408961671426	0.01977407733348001	0.031829920214056694	0.03747209568764019	0.5120444458734453	0.2128379479594789	0.5545173636969771
650	-0.273392784947059	-0.23978004086672422	0.36364554563359747	-0.05069290049109117	0.00989966434503665	0.051650493844144996	-0.24593961417866606	0.3534746467921865	0.4306165576788845
651	-0.4289588583795609	0.005951342507349664	0.42900014062927294	-0.14347472816346038	0.10926599079018723	0.18034426623804856	0.478594590880002	0.04928768538283461	0.48112582382365815
652	-0.21744375475474023	-0.12096466107484992	0.24882571352413105	-0.18787819349496465	-0.098077762715722	0.21193740380181325	-0.1838678247681324	-0.013546804356322098	0.18436619238144805
653	-0.33533602612986696	-0.1284659072163491	0.35910129453608275	-0.17392075314827274	-0.1363120031806041	0.2209737327982026	0.27376873766568227	0.0415678055061794	0.2769064899522232
654	-0.29999635931482305	0.24361956920292396	0.38645609077975035	0.17953364309266975	0.15782261197140462	0.23904038539879127	0.11178007004099584	-0.004554492243847798	0.11187281822663274
655	-0.4672316098969855	-0.37283346642312765	0.5977542730688039	0.4056312246057527	0.13693855708859087	0.4281224810643186	0.09267869043061523	0.2637225223436887	0.27953337627419594
656	-0.5535897775965353	0.1815585967373884	0.5826020647994916	-0.31735149768512316	-0.38603999780568304	0.4997387847553985	0.37362344223838695	-0.287628292615366	0.4715130022628134
657	-0.42027708414910486	0.045421724450036276	0.4227244498640796	-0.10635748021644616	0.20352215028202644	0.22963705984316096	0.08255509376051777	-0.026469307441247217	0.08669468116457403
658	-0.5731220933270628	0.09583607671003815	0.5810795878868631	0.0030429394759960136	-0.05602433079823998	0.05610690797081225	0.4957479592772632	-0.1507349659115228	0.5181573786755516
659	-0.37885059040338537	0.3288838645826223	0.5016895117817337	-0.17109839475272223	-0.20422779746635947	0.2664275772980693	0.07197499254711719	-0.03652466012714831	0.08071214499417838
660	-0.2613197205803331	-0.2138382334126558	0.33766075643051685	0.2400988959382683	-0.13148250674499765	0.2737428161810347	0.3322064522578786	0.046057511364371445	0.3353839907849589
661	-0.2871792532623669	-0.1355284884486212	0.31755297933651744	-0.18652157361857444	-0.037686642148653665	0.19029077860366742	0.09831106682513392	0.10566477662290195	0.1443264039566694
662	-0.5218993289674311	0.09652696240695162	0.5307507551084292	0.32636551970330413	-0.3077192620838916	0.4485594684193642	0.41657728851043446	-0.14158774765637655	0.4399815082354161
663	-0.5352084790728984	0.23527389688898276	0.5846382835812693	-0.09773893579472649	0.03187134970692465	0.10280409769278048	-0.004806226829144425	-0.30816448066544966	0.3082019580731756
664	-0.48875652714209067	-0.07826914860745007	0.49498384059253114	-0.22366862091897874	0.1255991627259828	0.2565205677158573	0.2353892329182338	0.18327041383203577	0.2983222009170624
665	-0.17283519714564166	-0.23648061580138421	0.29290798388260897	0.21707948140715683	0.22795372799716912	0.3147799284513031	-0.0630692413051213	0.48005345385440124	0.4841787353409311
666	-0.4091034899365717	0.05060916005381806	0.41222197001086147	0.29738216289784414	-0.020440092531022625	0.2980837939111697	0.19975358169185164	-0.2600135756620967	0.327884969047549
667	-0.2905226927365702	0.06253211455818208	0.29717621093557467	0.04521418655011338	-0.12657830932879563	0.13441127578415707	0.7126679462571978	-0.27569921495136335	0.7641371989029524
668	-0.6655085888963144	0.106043940744041	0.6739042953293066	0.10077023433949624	0.04521184480739587	0.11044795624965198	0.5349655610814045	-0.07478950005608943	0.5401681412873048
669	-0.36016455787723234	-0.05291977441978165	0.36403160752267494	-0.11385415519643484	0.09046334280429046	0.14541796672633145	-0.2714882614992323	-0.025172181508963675	0.2726527367436383
670	-0.45472078059854387	-0.05669716530574788	0.45824181046894485	0.14384591141320802	0.03793965894796238	0.14876513015953768	0.31635412899025495	-0.0966587783025205	0.33079125495109246
671	-0.43801182031268143	0.11091531999164536	0.45183687647477144	-0.23308707596568937	0.18771249020288994	0.2992750640471155	0.045007346104234895	0.052939324214891725	0.06948548950446999
672	-0.4219869373296248	0.0585463766311041	0.42602893504252476	-0.21991119045885502	0.005285701422615629	0.2199747038378728	0.2422750731603563	-0.151655489899348	0.2858261686610714
673	-0.2843010730306089	-0.15515781742273418	0.32388431334929163	0.04788621928688721	-0.46182877884152157	0.4643047608670871	0.27382187644832817	-0.18048148614779583	0.3279511958566404
674	-0.4292843095002166	-0.12425778286845417	0.4469060471580818	-0.18174869987471293	-0.08366932239594398	0.20008284638205465	0.5060945325607511	0.1178657132975257	0.5196383379418994
675	-0.3805533832768541	-0.18273850675673123	0.4221542838526457	-0.17340302508522265	-0.018804019699733186	0.1744196097506651	0.25338616606008035	0.2144024967470629	0.3319231533984951
676	-0.2003173885075671	0.3407201679543639	0.3952433288359736	0.3494089581998148	0.05345283025265935	0.35347393840607194	0.1481126034434003	0.21430960221177822	0.26051093815606396
677	-0.608424537215243	-0.25694495573363196	0.6604552428155452	0.007131486842460785	0.2187152355595462	0.21883147024697333	0.3522761719415621	0.14683203590934774	0.38165186765832154
678	-0.42039678415579657	-0.25060348747261574	0.48942370606865054	0.1743104218864182	-0.1626481920085604	0.2384083839588588	-0.11611170664391708	-0.10065827201822128	0.15366852685393093
679	-0.5365859332908851	-0.060132946809031695	0.5399448444957948	0.09518308414291511	0.26635535314697756	0.2828515399587006	0.35037558472339964	0.19970544539575946	0.4032930885732892
680	-0.6136536517580662	-0.11047051575098218	0.6235178739749953	-0.045450182908573424	-0.1147424387142755	0.12341615116556684	0.6133286299082035	-0.011366743595569212	0.613433950091647
681	-0.5877551683274344	0.008852551584848758	0.5878218314805712	-0.11830008382229672	0.12936727685693428	0.1753020312310759	0.15466349649859523	-0.07198808760824163	0.1705962540815678
682	-0.4442375320693323	0.1844149302296477	0.4809946479854603	0.20486381212665	-0.25082677487964933	0.3238568395380737	0.3033899244510887	-0.005313929051458554	0.3034364580936201
683	-0.5031141332163487	-0.05693491262703809	0.5063254045748508	-0.1782707956244287	-0.49587835509195566	0.526949541817118	0.36898842790710634	-0.15090885028719095	0.3986551655558468
684	-0.40824369431470414	0.09084656446406905	0.41822961662541525	0.14978031551493018	0.05613206961934841	0.15995296857358854	0.15813754070864533	0.1105157952421481	0.1929280248677803
685	-0.390628107497958	-0.18045894275835395	0.4302972790860978	-0.12510162938917443	0.033567515425076896	0.12952681485946888	0.2481763912233274	0.12054412907875912	0.2759028963530296
686	-0.3417787625854533	-0.06056965940833792	0.34710431601362396	-0.06819547885379817	-0.02707824132390988	0.07337475375968722	-0.06466358987834357	0.14191500074805902	0.15595270851535795
687	-0.5301632011106608	-0.19915401922782866	0.5663350096775771	-0.18460781552386635	-0.244838800321346	0.30663672920133006	0.4115866626689265	0.212472250142536	0.4631933051843228
688	-0.38779678398792405	-0.15420852802055665	0.4173327398918559	0.041461780745337566	0.09680131346730826	0.1053070441688044	0.029671576149504032	0.35028189565408013	0.35153635495381086
689	-0.47014212520613824	0.20779687047597467	0.5140166896832759	-0.10246253938626394	0.035726095515832425	0.10851233053569569	0.2025584213588177	-0.4258303799697211	0.47155214618166397
690	-0.720631113828643	-0.046338801706900315	0.7221194407863162	0.25321218496661957	-0.3774848344786187	0.45454505923716704	0.5382729394766121	0.17367028942140947	0.5655962577674191
691	-0.18091486618043312	0.025592224962232027	0.182716038659997	-0.12390832831393869	-0.20595292740798463	0.240353660536871	0.012581927661575579	-0.25752315524750047	0.2578303325683566
692	-0.5056586871337255	0.06378437922624347	0.5096657285977546	-0.08983702026663244	0.1230312587606304	0.15233968899342193	0.287169807163655	0.1638018317588478	0.33060178195824147
693	-0.6301915715615295	0.008293969942189689	0.630246147790363	-0.0829868291796268	0.043172674785507	0.0935451423935188	0.44875660053540367	-0.34122356395981757	0.5637517247206714
694	-0.6851906200546684	-0.10666344410876133	0.6934430590322782	-0.20517781101626903	0.20019272556840623	0.2866619289405815	0.30637625873047036	0.15301927014669994	0.34246358777234825
695	-0.3994478974914275	-0.23898372134993684	0.4654802271639325	0.3418692228688805	0.07425060389798492	0.3498395599759806	0.11221329365223813	0.2904401369230747	0.3113636080343652
696	-0.2047612304999582	0.04169320098133207	0.20896287833949542	-0.06018691527833485	0.0003516363113706125	0.06018794247037301	0.2582925557961758	-0.1091164237155222	0.2803951467200992
697	-0.43596792180330163	-0.012829255510393114	0.4361566446111313	0.24493731610898842	-0.1788583445343973	0.3032896243399363	0.18722335371001358	0.15322018620419794	0.24192769505551437
698	-0.18493188324611332	-0.123598457032894	0.2224328663256989	-0.002336519159368283	0.1598888908627588	0.15990596218748468	0.09535971454476325	0.2138614840162616	0.23415851362633913
699	-0.4190196525599797	-0.25104801099689716	0.48846962347415657	-0.02060691228672161	-0.23725661361371253	0.2381498384157317	0.013225220222602918	-0.10811885591968781	0.10892471462123993
700	-0.5173671096689278	0.11206629306027506	0.5293652616175828	-0.04121655738389861	-0.02491368568344308	0.048161149663536934	0.09127826128224648	-0.12499397018965784	0.1547747187575643
701	-0.482102029575018	0.04955443978362499	0.48464214573499537	0.05408403457692601	-0.1425526019553752	0.15246746249730062	0.23046760035434247	0.14107420449858823	0.2702170349700374
702	-0.4211034821205575	0.10814612608428305	0.43476859044909894	-0.03643403826651281	0.34305620751991855	0.3449855079019337	0.5014406455776304	-0.2538776635402765	0.5620467854920803
703	-0.37137226070824564	-0.10141260381639719	0.3849699627716099	0.006455582395574235	-0.02491062436802896	0.025733514149277905	0.2394594127236757	0.3682090131250377	0.439225099110333
704	-0.446656604463959	0.044788907183802906	0.4488966122817066	-0.07627236445153421	0.3268041442875828	0.3355866837384447	0.1662356606541116	0.20209932009966555	0.26168383606531
705	-0.45571700186453357	0.25798591433527857	0.5236742477760473	-0.12385748759870886	-0.10995296677278471	0.16562104979863343	0.2799282160970946	-0.12623223631973815	0.3070739058493638
706	-0.5030958220612849	-0.22873240770955483	0.5526517171891625	-0.15320996984678986	0.20333620227554744	0.2545955734420703	0.055075536037722486	0.2887683359135999	0.2939735812894624
707	-0.36851797832253547	-0.08185685766796194	0.3774997291312958	0.009467370612216402	-0.1948980667367765	0.19512787480019878	0.32805593621152257	0.13773982401220852	0.3557990393502107
708	-0.41721627037522213	-0.22536313433134575	0.47419190058610095	-0.30088563223451825	-0.04575845025978219	0.3043451978516217	-0.2753149532104631	-0.09830420982926642	0.2923389148427488
709	-0.6163781692248124	0.1364239769788441	0.6312951362014882	0.28060329470127954	0.23580801297864262	0.366529163890336	0.31569337474652737	-0.38372185489321997	0.49689512855485385
710	-0.3341413740347799	0.08102101618487802	0.34382388355883736	0.14405242164284185	0.18977118070587642	0.2382523897207948	0.314963429080552	0.18830299992072858	0.3669604630438078
711	-0.4044011733080864	0.2244377194317177	0.46250686359952253	-0.22986863156884976	0.01671688467191295	0.23047568638029833	-0.010324561106195881	0.03153936866612047	0.03318626730882873
712	-0.44996293747849747	0.11971663591155036	0.46561649242510406	0.05807493142654498	0.08728939445477771	0.10484338817722212	0.06760749399664719	-0.2558682207421503	0.2646494277912961
713	-0.3835207853238404	-0.018789071606278206	0.38398075731375014	0.03491609234633141	-0.24313175326602635	0.2456261039689175	0.005445328082952586	0.08949541035749692	0.0896609171991217
714	-0.40679721746739417	0.22862547713179632	0.46664074504157466	-0.2423433814972348	-0.1446629213483146	0.28223691354701097	0.13664614895496496	-0.2368785578174896	0.2734659415318775
715	-0.04752466180492477	0.11738820333827459	0.12664353028347156	-0.09820133768764906	0.39011129956558577	0.40228140495478276	0.06539501549374398	-0.08350745857128622	0.10606603456555778
716	-0.4116835590979633	-0.1335482864423527	0.43280307027937653	0.25206817138165677	-0.1153434560999998	0.2772047544483768	0.2641489858413452	0.23048728977978958	0.35056964710460015
717	-0.44552082067938137	-0.06859589084887506	0.4507706710736406	-0.02359061305831704	-0.00752978581025677	0.024763172228444052	0.15274588901843564	-0.08615618435950194	0.17536873927647637
718	-0.2354260782315817	-0.08743778339461702	0.25113901384784243	-0.17772154645471425	0.042317827137679835	0.18269030233679542	0.19697063808928683	0.061330640484039356	0.2062980361794152
719	-0.5018604747253865	-0.26252844665378355	0.5663789556419261	0.17719153758089765	0.054020690715949005	0.185243288719756	-0.016084995711117617	0.22738229110004604	0.2279505064546529
720	-0.416795347418153	0.1531562643790678	0.4440441452693299	0.10987568667901416	0.2506363574524206	0.27366265766487474	0.11411942831038308	-0.43281446191998957	0.4476065262761243
721	-0.6063747527653183	-0.031337766712808614	0.6071839889306596	0.17322991778676383	0.11961507621747137	0.21051453839324363	0.35048954752317146	-0.0926906965706005	0.36253894708533124
722	-0.2454646859548338	-0.02869244969580476	0.24713593166606002	0.2576784909505366	0.08246223130833491	0.27055170354461844	0.27279395645470045	0.12729391563728823	0.30103203091445613
723	-0.3810183380530365	0.21317470735929744	0.43659870566736697	0.012363382877624203	0.22730539402008118	0.22764137450560934	0.1714246357615894	0.017949867549668874	0.17236183884794293
724	-0.2715507328218598	-0.07325325322587922	0.2812576036381308	-0.24817610924653222	-0.12985409618645424	0.2800954614004797	-0.1779099876986016	0.3128189997690542	0.35987176930043857
725	-0.4757781392914838	0.25160769948351575	0.5382111781327603	0.18833196491713522	0.2477914442990345	0.3112387008026967	-0.08966621851291165	-0.37690964630568013	0.387428589833892
726	-0.5029815608249006	-0.051547960668039204	0.5056161021752441	-0.2568515435146154	-0.032089255331164315	0.2588482870593295	0.48502512309753426	-0.04177230060196453	0.4868205985097171
727	-0.3342041698609768	-0.17561880781247358	0.3775372734048112	-0.039036550317662747	0.06775520279284628	0.07819603421020237	-0.05398846752163245	-0.36795254331559474	0.37189222734247757
728	-0.3936997571008336	-0.13740329805802726	0.4169882073374239	-0.06323764344785972	-0.23567494919032322	0.24401164157617575	0.0064738648323497475	0.099152169438946	0.09936329116085574
729	-0.20718801050454624	0.016408961664369955	0.20783677662948571	-0.3256385097511272	0.03741302851016702	0.32778067931962906	-0.3010563416326168	-0.015313717322506654	0.30144556851187665
730	-0.5022112429405271	0.36144058286550096	0.6187531232066811	0.09273832050473015	0.124246852798064	0.15504088660821647	-0.03158006933074882	-0.32834070969205204	0.32985591160386274
731	-0.5464396676757921	0.056131902472900085	0.5493151198400217	-0.12259511896723856	-0.40820154827010663	0.42621364033158715	0.43230115608681213	-0.2999695131153973	0.526180575803291
732	-0.45250651733988106	0.02181585124036408	0.45303209555219126	0.31810063391697524	-0.022643275871514986	0.3189055208687599	0.29659248822091017	-0.1900409286097692	0.3522536850281827
733	-0.22327541326616623	-0.0640467236198844	0.2322797730660575	0.009309229042335027	-0.3497071634409475	0.3498310476605475	0.23044390223021277	0.2556868284748084	0.34420945125111535
734	-0.3107769443523923	0.017372922455326414	0.3112621524947239	-0.024854810786770692	-0.09246484922649881	0.0957471146391646	0.2489590774568834	-0.085103961723669	0.2631032241331265
735	-0.5034468187081655	-0.08641038399411688	0.5108086273051613	0.052842168910179226	-0.13649538182170437	0.14636695007338502	0.16599068233064565	0.3064916605981909	0.34855422051214635
736	-0.21347247398576114	0.09052334176392898	0.23187275077876346	0.03361138183834594	0.038585059649250034	0.051171591896473904	0.35633325548404954	-0.09290072198002444	0.36824439317967994
737	-0.25630162503301496	-0.26576768561380093	0.3692194275916157	0.20266244294894784	0.15999529592314685	0.2582064300120562	0.10210578848646717	0.2879518785671841	0.305519027906305
738	-0.5135563753313287	-0.0486359573485851	0.5158542497553605	0.16003886836441336	0.26780329745586867	0.3119792389175897	0.20591580593709832	-0.14227317775678647	0.2502857891366166
739	-0.4098916725424164	0.05275198090833337	0.4132722525277649	-0.14322740612518856	-0.039201822699144455	0.1484953627837747	0.07272223010964991	-0.07213700131738386	0.10243178076742156
740	-0.27631552401993825	-0.028849550010579303	0.27781750367863073	-0.01692393689978217	0.06317308970060599	0.06540075613101594	0.11778142961279928	-0.09815099941153507	0.15331693920476613
741	-0.4087362220589282	-0.05344780382582313	0.412215922735657	0.02086213449613445	0.28661210333221715	0.2873703645685343	0.21291223610555635	-0.05860153913814526	0.2208297096697538
742	-0.30944854573273284	-0.25651981816782254	0.40194628940811983	-0.06402376713753959	-0.08897473007652648	0.10961544303004318	0.06119337409012124	-0.020355256016600622	0.06449004171215024
743	-0.27704285271056933	0.23679698469207996	0.36445240319865	-0.30749273104654024	0.10583418059003975	0.32519633058757763	-0.11252057946575568	-0.21234136516724036	0.24031174787012965
744	-0.30101940780669373	0.04491824196891513	0.30435231613685904	0.1006761178553483	0.07937992489558789	0.12820629151041363	-0.16079905520920368	0.1904291728260171	0.24923805090590323
745	-0.5663484095199808	0.1418114832097622	0.5838330392637645	-0.20051992566192708	0.1831477751617707	0.27157199438486157	0.2776716770269435	0.03868604423715423	0.28035365209262797
746	-0.2286500219434486	0.0500139640127443	0.23405603844166809	0.03721938701129234	0.1595939269908653	0.16387649099813556	0.12811951867592766	0.2256875977136426	0.2595178275716456
747	-0.3568775744479708	0.12413714219565873	0.3778513374547881	-0.050096155425959125	-0.1293733086643272	0.13873383791713229	-0.13883482902382416	-0.19999815190272488	0.2434632837094331
748	-0.5028155556120457	-0.21023358539601555	0.5449969205361751	-0.1622509764621132	0.29294669639556586	0.33487780800164263	0.19909307018109296	0.26832054880681006	0.3341166974368706
749	-0.3248358346397133	0.17935517819752464	0.37106144964459054	0.061767257451185366	0.0638199715006684	0.08881544266278889	0.2517708926124987	0.32523153124670673	0.41129567379681004
750	-0.4342373364522085	0.08977791335530401	0.44342094909413227	0.1052496219446804	-0.17375900705502434	0.20314939195637813	0.4406998249921687	0.11823167060262343	0.4562839726328499
751	-0.5043096878049476	-0.17076231246097265	0.5324359384667253	-0.26801636332433215	0.16041472726163145	0.31235501553844786	0.2244748921846348	0.14707065610327247	0.26836310310463773
752	-0.6689209848685815	0.10179258781027503	0.6766217665214929	-0.12317906134500803	0.011465529975288635	0.12371151737591571	0.3981641029039672	-0.08120664108821254	0.40636088812550686
753	-0.6505495319899506	-0.053223908655900834	0.6527231250882378	0.15869137662962246	0.15616732338868564	0.22264587557597154	0.24452375006634583	-0.007952389363436792	0.24465302949911832
754	-0.15576570704611728	0.0741085685267495	0.17249647944425056	-0.21322990081374	0.12607679391005613	0.247714247801123	-0.26556341644978676	0.20770976757785073	0.33714577811938806
755	-0.23050353137567633	-0.3696715158880509	0.43564768751323224	-0.04709526573503174	-0.18735632328629828	0.1931847714754276	0.033954608718089266	-0.00010083252229344069	0.03395475843524875
756	-0.3668787172540102	-0.07311105670448227	0.37409252837552637	-0.11515672207170671	0.04711005592899622	0.12442036813935833	0.02285940344474685	0.4263791899626874	0.42699152914207467
757	-0.523860884328265	0.20394071605123215	0.5621583778551034	-0.012384690515093152	0.2391897072649768	0.2395101179922467	0.419653202665494	-0.3468240219347458	0.5444223660894171
758	-0.4151164769112208	-0.10118671621326006	0.42727092218077145	0.05606630522311835	-0.02213463856488301	0.06027746515713707	0.13734189501978647	0.0775103683742525	0.15770432249351432
759	-0.5503953659246473	-0.09533824394433736	0.5585914782644974	0.026585753367811937	0.14031813303209378	0.14281449765253698	0.361273245722787	0.05566361446636676	0.3655363129027505
760	-0.6441182769985402	0.08107311281448108	0.6492004346771478	-0.2489862058341216	0.09907794138043402	0.26797494129835403	0.5558005035119383	0.15003207302072674	0.5756942093151718
761	-0.4215907972092068	-0.15726330647313186	0.44996727420375443	0.38925860846131116	0.13089755902731673	0.410678018915727	0.3293969448952424	0.048165424984675874	0.33289976790360454
762	-0.6359870209344359	-0.019619155944742638	0.6362895583592761	-0.2542774612879988	-0.23859276305545035	0.348688304795994	0.4525428729878846	-0.2544925392943139	0.5191931282755932
763	-0.47798575177724445	-0.11207277716753201	0.4909487613632412	0.16688876843319572	-0.07195725444412013	0.18174077004427122	0.28512217099565207	-0.17188028729649102	0.3329226419972035
764	-0.42914898749243724	-0.1940919264335454	0.4709995003951372	0.10135179997022942	0.09695907668179579	0.14026136284876087	0.029258634099423506	0.2653493715527427	0.2669575933604426
765	-0.5043384834561723	-0.0475770809895806	0.5065776194526964	0.3181679042146599	0.27225637568222943	0.4187533275951037	0.40934641023067114	-0.06045451428264743	0.41378645684203796
766	-0.2041982106775499	0.09173832160867301	0.22385894866073452	0.16388775065509575	0.18818000859202927	0.24954140026954055	0.5129937597888687	0.026218359601415765	0.5136633138180191
767	-0.43088465672076803	0.01170614969852633	0.43104364203423584	-0.23340717197558555	-0.03825737712954044	0.23652174283662053	0.3983489063923444	-0.30704133377405496	0.5029475438549506
768	-0.4736460968851076	-0.16248679344955097	0.5007420325277415	0.18512886556042227	0.0913890356870469	0.2064573871468329	-0.003335468797771812	0.192563812095624	0.1925926973716805
769	-0.3403868709932267	-0.00813196139968884	0.340483994837886	-0.19741094515549654	0.08573279474071488	0.21522358923045593	-0.06175374843746932	0.11912308487732089	0.13417836933264485
770	-0.4274898755424679	0.34912115090730816	0.5519358402044192	0.05962645703844967	-0.01717226516858294	0.062049988476858	0.19652927104658588	0.022049753254152003	0.19776234726729808
771	-0.2359639326560007	0.033552777597022874	0.238337505229372	-0.11094680287871346	0.15230994314694327	0.18843437014099415	0.3007180485342861	-0.24523951112881762	0.3880383518841542
772	-0.58525894999929	-0.25640111333588944	0.6389597557547384	0.12004812857895944	-0.21177516388264028	0.2434343303908254	0.3085416245663669	0.2185741259977771	0.37811715465678764
773	-0.5592232688549361	-0.35992270002130317	0.6650376037634452	0.059974011925538	-0.14308096249909014	0.1551420121569609	0.10918678187223643	0.5751063635024934	0.5853794347913817
774	-0.3863247112078951	-0.06127586262394791	0.3911540793986079	-0.054934513215495515	0.12023797509234402	0.13219293247572123	0.36187780128372454	-0.1251021356174688	0.38289174370570384
775	-0.43353317741852887	-0.23717321907168099	0.4941681411902524	0.10522538857329623	0.054232253202482344	0.11837871298430025	0.4780246303289626	0.10889952295283013	0.4902720196997737
776	-0.3100966174713552	0.10504739158828025	0.3274062715445101	0.18078272692761319	0.2637722382245693	0.3197783420017417	0.23151336900908182	0.028406822556219062	0.2332496250751023
777	-0.49784259429001476	0.08459055190826753	0.5049780293849997	-0.08614535599861498	0.13236468257604445	0.1579285647170426	0.37274018365970374	0.09345591476660134	0.3842775722307144
778	-0.34695073361867335	-0.3412021037245918	0.48661451596168265	0.058231051936736035	0.24955224147612112	0.25625607628974406	0.03391013710285373	0.27996248413813096	0.2820086699431909
779	-0.3722781611187061	-0.026260491541128427	0.3732032189865288	-0.0355606001857546	-0.051387163094347106	0.06249157396366425	0.36981172036777277	0.1275813867363129	0.39120035629192923
780	-0.5721862127648603	-0.20302973654184583	0.6071393052656411	0.239527454833908	-0.25973576802805387	0.35332148365522986	0.07907606349918857	0.3299629242774766	0.33930599053991284
781	-0.42327925411860096	0.0642949305691425	0.42813451748730796	0.12212829775221577	0.23157605174084533	0.2618067777039635	0.08857856224550589	0.0272119205149684	0.09266418028339711
782	-0.2841454625926503	0.09234475298351769	0.29877449241121323	-0.013830258883878396	0.3731844429131547	0.37344063047986187	0.4138925100813116	0.25215746678125206	0.48465492667974286
783	-0.6744948127821424	-0.0872241944349163	0.6801112501384148	0.04653156419645114	-0.06073978969877403	0.07651476013959496	0.3865338659270621	0.20499607508555245	0.4375292222343572
784	-0.47567523028427766	-0.030285279604070566	0.47663835647868014	-0.038263086635159364	0.0989554577693458	0.1060954590036279	0.29987642428857053	0.026756978607496852	0.3010677760045084
785	-0.4830496306757232	-0.06657126084219611	0.4876152976128541	0.18123185412315052	0.2478208105283369	0.3070181412878346	-0.08674518231655387	0.19736296288291746	0.21558493865076947
786	-0.4631235584843493	-0.020712946656819862	0.46358651466842166	-0.14265261439077706	-0.004949259135220799	0.14273844457086993	0.10547567769013777	-0.20987750561455862	0.23489079579068847
787	-0.2582966200813388	-0.1281060979013085	0.2883198159421983	0.22817350738665804	-0.09277508582029453	0.24631355225016	0.056957621415080005	0.1873487060636981	0.19581549555897132
788	-0.39494139738247375	-0.029238363151183736	0.3960222080214461	-0.027518262186757486	0.11216291939441399	0.11548928626005503	0.20433257286897144	0.19285269858489815	0.28096968464005345
789	-0.37276235144629644	-0.024256243793578425	0.3735507141189075	0.09159144079118152	0.15726996156792725	0.18199679348214304	0.449363293799393	0.3608289199979915	0.5763027670601248
790	-0.30659807118705185	-0.25890734338542837	0.4012921500783695	0.17576215306349652	0.019969054643406876	0.1768928986501927	0.032523524811221144	0.18746851017400554	0.19026881503022858
791	-0.35278058538778095	-0.04745645867862555	0.355958223527511	0.0791558920301103	-0.3667457879795518	0.3751907891244464	0.392670169665527	-0.018201474376014007	0.39309179057138094
792	-0.4774970185817261	-0.08486837699226302	0.4849804575111642	-0.22016854286090845	0.33236734817822006	0.39867560923703105	0.03452885412887302	-0.08116296727258156	0.0882024320749895
793	-0.4136179924809529	0.18031553381907708	0.45121340343614824	0.04699515550315731	-0.11679665075910156	0.12589679213272065	-0.05766246091210621	-0.15893045083347962	0.16906758293822402
794	-0.28214013901620294	0.166053181930746	0.3273785534719826	0.3294699865527457	-0.2293969383635943	0.40146410470882343	0.013251825541845457	0.15551690526540138	0.1560804879013368
795	-0.29641100779499835	-0.04811108912109605	0.3002901304379893	-0.10793268322603154	-0.025987589365678687	0.11101720096187799	0.09491972143443388	-0.18932463289966603	0.21178661463790346
796	-0.3365901488613317	0.04202168390252779	0.33920311058198954	0.0667670116103058	0.011212404201476055	0.06770193385235009	0.04600236397530792	-0.16823747398383362	0.17441348899605733
797	-0.4355636402344595	0.274316589005676	0.5147477787208048	-0.2294114841686007	0.213944663882311	0.3136908482441832	-0.053079594744554474	-0.45357941129466106	0.45667463880607323
798	-0.378897679359696	0.06183896062763522	0.3839108079693371	0.3610673325555533	-0.0583547343247019	0.36575250328178077	-0.016345133383353975	0.03264894323862557	0.03651187313626387
799	-0.5050343171400598	-0.03683330816580692	0.5063757044720488	-0.163638881638871	-0.18332099350694314	0.24573211073116413	0.6216283031855085	0.02271707716446561	0.6220432564670971
800	-0.4717898310944838	-0.12722202398498225	0.4886420858982543	-0.3251291324215394	-0.02517831628651343	0.32610259177167944	-0.06840257102207938	0.17274202991278095	0.18579214359282986
801	-0.3362421800209275	0.28606440768528624	0.44146534288611994	0.006636292383297096	0.06892182428540468	0.06924058231575472	0.32914961603789783	-0.05650696999144899	0.33396482957866996
802	-0.45433689806098715	-0.06577772374243439	0.4590737695408178	-0.08379957448191358	0.0874725640236501	0.12113553624028478	0.3510729809602787	0.18752984522225996	0.39801969902182105
803	-0.31335088837398495	0.1931951985481685	0.368121126786866	0.3668992230201547	-0.12187351569201539	0.3866111660052321	-0.17260799619407707	-0.39404176916993744	0.4301888378383483
804	-0.5520483234033747	0.2955935988411695	0.6262051796722471	-0.20833101804184084	-0.10368864068964088	0.23270828796245155	0.30083245854178264	-0.441714411565947	0.5344265987928971
805	-0.35189954672058493	-0.16207672629430672	0.38743019524610206	-0.19174853775535677	0.13531223139771337	0.2346846856894284	0.2408933630161284	0.4703051655261412	0.5284094634521522
806	-0.3794744363207425	0.3716839966535198	0.5311777867995602	0.0916985542096174	-0.09521914748027092	0.13219421655656396	0.10514913777238	-0.3320353262114556	0.3482869492625624
807	-0.37444543739994296	-0.09969941775038925	0.38749110891658045	0.44126020530649185	0.21025790482074652	0.4887933666967438	-0.06999929683654575	0.1805775315837585	0.19367020026450674
808	-0.4319530384064911	0.10572688043498464	0.4447039471773475	-0.037299366522330804	0.05430450259473588	0.06588035932680428	0.06671713672055826	-0.2040375563906532	0.21466835060170994
809	-0.43052031445318717	0.21738230742479722	0.48228913396239836	-0.02939711601752814	-0.1149848332414782	0.11868320144703949	0.12471416258432201	0.19391419160781348	0.2305565788608525
810	-0.29116797759089463	0.1603110571132668	0.3323829511379078	0.20251064953781528	-0.2915473891399622	0.35497949700025827	-0.10408282902790193	0.02376512736911139	0.10676149388858115
811	-0.09814759645879159	0.05800618092012038	0.11400731430735285	-0.07874855276390404	0.011939085093256935	0.07964845456927215	0.2170426011435954	-0.09634912672586152	0.23746714495275756
812	-0.47813671045112094	0.19322497008086525	0.5157039877136596	0.01863715904242586	0.13770428304281807	0.13895975412150538	0.22792757264158292	-0.2824047431253408	0.3629096544733603
813	-0.4229129602617179	0.023482601327138895	0.42356440422020675	-0.07031007927355072	-0.03581104867536636	0.078904616181073	0.2001122994935409	-0.09414603167882979	0.22115245350089116
814	-0.46819053357744866	-0.12200638098990323	0.48382634563838034	-0.29782997412145873	-0.12875044588794748	0.3244678270669283	0.6217437445436531	0.036603438480121576	0.6228202755111072
815	-0.4751792087819801	0.1351913559881227	0.4940364188929557	-0.3651433858193892	-0.2589282460600078	0.44763101860277654	0.32164108033516925	-0.033226355824524496	0.32335271033432317
816	-0.3129558388502183	-0.18570189038612828	0.3639045879944706	0.29208249693644067	0.15754036018673284	0.33186013635926714	0.04603580953885928	-0.006004875727293692	0.04642579339546464
817	-0.42402347674402235	-0.03536905098615379	0.4254960382867854	-0.1459910789518925	-0.2420296849186336	0.2826513108325358	0.15738611474980352	0.07559658370447996	0.17460020785734123
818	-0.2578288171689573	-0.026980264464394544	0.25923663636398364	-0.18953716506369336	-0.07786639236947528	0.20490854545630555	0.13494902130816808	-0.2537840850794232	0.28743277508250914
819	-0.4979159306849537	0.12781987785589768	0.5140604976118669	0.26801854816284504	-0.03145873635004021	0.2698584707806309	-0.005065128545274592	-0.17319987854752242	0.1732739260709951
820	-0.2909997666217197	0.17556996162223834	0.3398612593367028	-0.06652619837374744	-0.05540158110894068	0.08657407382948852	0.09246340873103776	-0.21936681106270564	0.23805730350061463
821	-0.4628497407740664	-0.13379547165653635	0.48179986588874785	-0.03240350161240524	-0.23022882421520033	0.23249795357434605	0.41191347485387275	-0.18847012663437318	0.4529831116054645
822	-0.584452043388967	-0.2440598716326954	0.6333635701261217	-0.2641447296293924	-0.05020724980943164	0.26887395955058846	0.06431448884760439	0.4213340225660447	0.4262143968091797
823	-0.6606901245456354	-0.043321374131417824	0.6621088899333413	-0.18533579285966398	-0.2024471039177728	0.27447073796602395	0.27572083935094727	-0.013681086028065895	0.2760600539145391
824	-0.10216713321640551	-0.24382455600339167	0.26436440233115693	0.1429386329390614	-0.26982825242027797	0.30535019009437175	0.5605106007972777	-0.14520598313177951	0.579013740029882
825	-0.18601323849246187	0.3693713859906174	0.41356516497776163	0.04203547085330302	-0.15954354918686936	0.16498825684575824	-0.052416523558937375	0.3041707574310184	0.3086540808383458
826	-0.41456158519816516	0.15863656763949052	0.4438770871699216	0.01711156794400444	0.09571339996440162	0.09723096569636544	0.1746966516936214	-0.36081132989544823	0.4008787047148856
827	-0.37591994843817617	0.0845634828809254	0.38531388538529676	-0.1095149792390234	-0.01856954445959482	0.11107816463716257	0.26516390014522095	-0.12722404238315557	0.29410516979566287
828	-0.4629906423924507	-0.18257064947616095	0.4976870271497152	0.09495385468573125	0.14714687535943619	0.1751240630174061	0.14067441524704358	0.21132060015830284	0.2538615511580337
829	-0.3480947386179428	-0.12101166506519576	0.36852919848411614	0.24297448025918097	-0.051408829813609225	0.2483535098202233	0.47085208427069686	0.04291421924926985	0.4728036754043203
830	-0.6926673998144292	-0.07437102773458504	0.6966485315652223	0.2285536618642049	-0.5223295050449739	0.5701446204184204	0.529410030202255	0.1813622028083803	0.5596134636391986
831	-0.3647001635660364	0.06197857017754781	0.3699291181650168	-0.3602412116267694	0.1253779563276795	0.3814359218626746	-0.07674229526500656	-0.3307505962079733	0.3395369446385345
832	-0.4840048917316761	-0.11595808804800604	0.49770173136522305	0.09915272338554489	0.05417618131259344	0.11298814617642587	0.17559834795481646	0.29975331647494574	0.3474001015287557
833	-0.4142634711409039	-0.03265373077998213	0.4155484203502187	-0.053775361349254786	-0.043165122494868174	0.0689566333882383	0.38659573676865777	0.07530942776561037	0.39386263290401774
834	-0.5774651399934183	-0.010199032228074242	0.5775551992372743	-0.1530611137452774	-0.10474661445383354	0.18547117776216548	0.47057119898621835	-0.12971817548425313	0.4881229951214044
835	-0.6074700508805115	0.13991896264363604	0.6233756322026411	0.29917151524126506	-0.0011539451192504775	0.29917374069442115	0.38618552575635057	-0.2322820151561888	0.4506597329124589
836	-0.3457740374556215	0.187454459105356	0.3933177585831119	0.13987257870180117	0.2770695337856538	0.3103737502188146	0.4731828369338276	-0.13256892070390727	0.4914026006294067
837	-0.4009602963407766	-0.013673145455779804	0.4011933625427249	0.23976523491167243	0.1314393330999681	0.27342945371341	-0.1707486302863107	0.03200049186726	0.17372140404796926
838	-0.4305909971952837	0.16732115354905705	0.46195776353538637	0.022866692981668005	-0.2585243947129057	0.2595337132427927	0.24774338372595373	0.07223858917886296	0.2580604540539633
839	-0.17157247431733166	0.031876217726618035	0.17450847314650997	-0.013023964729816815	-0.2365596792516598	0.2369179298933107	0.2409095724731803	-0.019160753220170912	0.24167034690498296
840	-0.10262030487744594	0.0404810767048981	0.110316111898162	0.3849430428740231	-0.22938513305100874	0.4481056633450875	0.2784670234671266	-0.22900408106000272	0.3605367558249471
841	-0.2528609871956502	0.2181743578597716	0.33397414461763725	-0.09784444830085441	0.34082788048304935	0.3545943882492591	0.25292156181976305	-0.029414594151174922	0.2546262649108033
842	-0.5236482820845337	-0.13349318665123255	0.5403961086206897	-0.006034415402501115	-0.24793542710618824	0.24800885101862374	0.2543805388687325	0.1873685511794678	0.31593738703458246
843	-0.5490771690161315	-0.1238345461140857	0.5628683081734581	-0.15658526143204227	0.11049603085085924	0.19164633294570252	0.2574575769225521	0.11090820659715674	0.2803302234962
844	-0.40291693159376396	-0.0527385972756133	0.4063538032399023	0.2664543141602181	0.269089670369581	0.37869136804817977	0.19049936514543572	-0.31379288091677193	0.3670912423837723
845	-0.5299756283062238	-0.09613558804486426	0.5386243755042177	-0.10020235880958683	0.29338507026025434	0.31002469605278155	0.39082670482289283	0.12965662688280236	0.4117722114195503
846	-0.30356181209209204	-0.16700722231195628	0.34646960337811705	-0.017887289338393186	-0.20275513239779883	0.20354262166318954	0.19513935520779	-0.03261529825119577	0.19784621712564154
847	-0.6702053073496633	0.16497034286364076	0.6902103795396037	-0.003297017537672205	0.006434978017793102	0.007230440286261863	0.5787414873079291	-0.2822361007587928	0.6438935670612972
848	-0.49185837482479094	0.02002524360529081	0.4922658542563518	-0.04227812379504328	0.16431445644981235	0.1696663795512425	0.33214200968952784	0.01068484371759492	0.3323138283097287
849	-0.36608728157277526	0.10472630918499783	0.38077223843769936	0.11565498029776917	-0.043218244881498086	0.12346615389779707	0.14335555464409103	-0.1494989514764416	0.20712496599847735
850	-0.38843255855563086	0.17708694294785543	0.42689534772434634	0.12955692204580863	-0.1743285035030019	0.2171990404757348	0.08705933506135878	-0.22301901655536047	0.23940929298305463
851	-0.43751665013794816	0.13309854719614964	0.45731394294691846	0.047114774462706614	0.18118799540966277	0.18721349217736336	-0.12314996207029638	-0.10127789829515964	0.1594463102144422
852	-0.3345493810888086	-0.4144810444868671	0.5326516916577185	-0.04530039157923808	0.19881149454386446	0.20390717456724602	0.05958706405485924	0.05811567487593377	0.08323490775487852
853	-0.5069554641885808	0.16259175007418608	0.5323907586189359	0.02744482454436616	0.012096183252927066	0.02999226639584672	0.26026044994349157	-0.19450100449457244	0.32490943746555956
854	-0.36389874618059215	0.06769402591929197	0.3701415656434289	-0.03929756397479743	0.09408994127386651	0.10196673763180297	0.02340025253721405	-0.16017348738193612	0.16187377143594525
855	-0.03996878252058757	-0.2608508956405421	0.2638952317353442	-0.373094930912006	0.13121710113904247	0.3954968458832109	0.23870743154309101	-0.21796259164475404	0.32324747366436957
856	-0.3928175909988846	-0.004926267882232901	0.392848479586487	-0.03589499547164078	0.08051635692943866	0.08815517246933317	0.190743532822677	-0.062343597812242454	0.200673415035102
857	-0.2652447060548352	0.0927537249066921	0.2809946753484525	-0.0603075599302239	-0.13692468264249041	0.1496174137641881	0.14745076037949043	0.23641131053687803	0.27862525816274103
858	-0.46431972299918206	0.03931853162089698	0.4659814932965264	-0.0029375660581750064	0.17270266454803254	0.17272764583683875	0.15760044595000217	0.08297638126581193	0.17810946188119525
859	-0.11976226719296047	0.03391373921218471	0.12447145195003605	0.18441283003039052	0.07598581456906008	0.19945409470738193	-0.015352874564029803	-0.2222847224851165	0.22281429174912476
860	-0.28646672384261945	-0.03222821855713929	0.28827390090067184	-0.12212673511428378	0.20798605380080462	0.2411910819356836	0.26466873513427325	0.36072433461339143	0.4474053921667128
861	-0.17044543418255986	-0.01008487885969682	0.1707435234944392	-0.038407042441876364	0.011171257769952514	0.03999872384582809	0.3665732791460684	0.203016111517237	0.41903640715274443
862	-0.1510423394720714	-0.09583438012074637	0.17887989469564256	-0.04768334395636017	0.10299033893267716	0.11349322096199521	-0.017094222103772143	-0.11754255565919938	0.11877905884552664
863	-0.35854317209451525	-0.010899836579350045	0.3587088132358246	-0.4009621545928272	-0.47812301102144256	0.6239970056690438	0.36281410476645953	-0.3647787184354315	0.5144876947419474
864	-0.4668630765627572	0.11618294642670804	0.4811024935479281	0.03558052250254845	0.0853431539864107	0.09246311434243694	0.3020591074943889	0.08471196485816625	0.3137129602207056
865	-0.43473150526832177	0.34643586635379253	0.5558860415311431	-0.48991473199123003	-0.1387897744468218	0.5091945071512833	-0.11177449893309249	-0.5531998525785312	0.564378964442025
866	-0.18388952052023316	-0.040926456261852505	0.18838877508841811	0.07352351897106958	-0.1113149865582718	0.13340440050597077	-0.1628719260602153	0.2751906209523017	0.31977670671685515
867	-0.3886094664512011	-0.10620832710927633	0.40286167125061456	0.07874831965380416	0.12253703384809901	0.1456592685433642	0.5129334449588188	0.23579637393655214	0.5645357817879642
868	-0.32811280230132817	-0.04433541393668245	0.3310946087796771	0.07647299202462762	-0.06024262397243013	0.09735138546668133	0.3157151501258707	0.15971899542982942	0.35381663827484844
869	-0.3028178055774617	-0.28300066768985743	0.4144731611186115	0.10277262506038472	0.3103789398201665	0.3269515235408652	0.4014046827917268	-0.02511631163425795	0.4021896921568677
870	-0.28746889083991806	0.3597206906643254	0.46047512255577067	0.11116641324571808	-0.1832980370884603	0.21437383663684412	0.12077523552661479	-0.09517119218003212	0.15376674977861074
871	-0.28119196550650705	-0.18586740230770685	0.3370691512227537	-0.05102015805265604	-0.06980523390947893	0.08646286606905343	0.4300711494538729	0.05038596220417522	0.4330126312012342
872	-0.4019872760810075	0.03531945192212733	0.4035359139099116	-0.049426622762343254	-0.011306948802752329	0.050703433107818746	0.0983554555291293	-0.019835769148354245	0.10033570336649528
873	-0.6449707322294773	-0.18768060665130507	0.671722603122472	0.019814900561092894	-0.04350316052014197	0.04780329757963606	0.48480323473657155	0.396119479688356	0.6260549645195836
874	-0.4144608935609722	-0.11028431485478758	0.4288828072962933	-0.21755283945798723	-0.026110844780821957	0.21911415785247867	-0.2787209405896499	0.1398527418431698	0.31183994632540496
875	-0.128331688250353	-0.24160172788055018	0.2735697664656188	-0.0016730171055654764	0.0013891362888084917	0.0021745541760092605	-0.4037199100979221	0.3389191130906064	0.5271204141632133
876	-0.1571053833467804	0.08062879638416415	0.17658738426880283	-0.05986497992508998	0.16709875622995915	0.17749876099576228	-0.1483969057420374	0.11639489454542869	0.18859855012712212
877	-0.3772443590461514	-0.013370262870479807	0.3774812185544697	0.5441360168448687	-0.29994913724739536	0.6213320285992474	-0.1822485316661463	0.4107599709110597	0.44937543435007765
878	-0.2527780234031892	-0.09718095715310325	0.27081519076450744	0.23582483709913948	-0.16843691038764677	0.2898005289397723	0.11944757646309503	-0.01919794979493646	0.12098051413031702
879	-0.4099003946033081	0.09597774489018143	0.420987008125135	-0.32449645366161894	-0.17867436326951036	0.37043552276844643	-0.0009439548735122993	-0.1826794779401634	0.18268191676050993
880	-0.383091258008886	0.07002546475852957	0.3894386699821667	0.11501245227073957	0.013782780536060923	0.11583535391509092	-0.20321551881816202	0.011979172897200314	0.20356828749055136
881	-0.42238634592709556	-0.27915016363363704	0.5062954069338674	-0.055364236752995524	-0.23529988343279684	0.2417255341388856	0.044391567900454065	0.11997253016289763	0.1279219265581472
882	-0.5667300066606221	0.002109321025859834	0.5667339320040216	-0.011978129396521715	0.07814443352716652	0.07905711906666954	0.3504292608978127	-0.09615650362486981	0.36338236072042196
883	-0.4682161250157632	0.009489706434438763	0.46831228283378246	-0.0011503079187743018	0.03372310678438691	0.033742719799968075	0.06902901889451354	0.005076996267071776	0.06921547038513116
884	-0.181353813218932	0.11090462404067036	0.21257714176893458	0.14470985993872787	-0.17418521799669207	0.22645404331131158	0.23787925560371503	-0.1755329238771967	0.2956321153248668
885	-0.3391851001100003	0.2716811615646485	0.43457701927937653	0.2564474579982143	-0.17631410596321018	0.3112104797003982	0.11380115394408075	0.027295481320692018	0.11702882525058778
886	-0.2949413975438496	0.22871274981699513	0.3732290850321965	-0.29667380466195814	0.004906359305792725	0.29671437230818337	-0.08271049267442881	-0.015029209853488577	0.08406487225510392
887	-0.42508603553059515	0.1965021900471045	0.4683067886508018	0.01813011250427615	0.1821345027328426	0.18303463624450306	0.31270042527045777	0.11655015333792491	0.33371468982863034
888	-0.3090594706012889	-0.008184174037629516	0.30916781377275865	0.42635493667090846	-0.14320628520599665	0.44976279542238223	-0.01198568545071557	0.4983507787320113	0.4984948899623
889	-0.19455539153488785	-0.1060629949860457	0.221587813926451	-0.045299454483196354	0.07781033552937112	0.09003604218127591	0.03336367978285233	-0.21707881533463536	0.219627746871249
890	-0.3539227278977039	-0.32406134769946127	0.47987191457236095	-0.3414102187803391	0.1887774684956957	0.39012545430833195	-0.07443598238952527	0.5206643477706581	0.5259582478807024
891	-0.49073529557575557	0.009536581899586099	0.49082795022100334	0.027823190375680422	-0.1309101216109365	0.13383418794490268	0.029664908685567593	-0.03875776341567771	0.048807489510409245
892	-0.46475098200863196	-0.042783311510919284	0.46671606681346217	-0.08701665233668641	0.32304386130635443	0.3345582671398256	0.3881250864562069	-0.015583758773284998	0.3884378151958715
893	-0.47883923404334755	-0.1296578350476973	0.4960828219647155	-0.05635785664676303	0.0602684133277484	0.08251357252513923	0.1268893967060444	0.11053755475277395	0.16828389705241084
894	-0.21125064958787454	-0.3285559537649193	0.3906095898792998	-0.07991118036166367	0.07593842745041782	0.11023811278517386	0.1402506674627214	0.23513867176321265	0.27378905142884497
895	-0.4724704702714618	0.12105351871620773	0.48773179071300193	-0.30315667517629097	0.21401299399601584	0.37108695921991375	0.1718017669212629	0.10197607343008772	0.1997873035742927
896	-0.3910960219692369	0.1552501388650958	0.42078344075996305	-0.11090651316569802	0.26281098031075795	0.2852540377180922	0.4638577509148035	-0.11063311626562393	0.47686863966755344
897	-0.3530921319649794	0.007278511376719762	0.3531671422760553	0.10072940662941356	-0.49750502840133376	0.5075999080422746	0.21782992339528862	0.3127937916283562	0.3811690328550324
898	-0.4738992693333659	0.2673600471240302	0.5441157158848307	-0.3368625164573307	0.07115324631047502	0.3442951342300447	0.20065290954886128	-0.24606120849727975	0.3175022967437642
899	-0.45140647223935454	0.312178181680869	0.5488378816163775	0.0898599253511645	-0.23733773073853484	0.25377944088565196	0.3358966291872978	-0.42047224171238184	0.538166750691665
900	-0.3836444736108473	-0.17875471521228015	0.4232450003753943	0.1549977191316248	-0.1816115099892517	0.2387614573095543	0.12115029413069293	0.3450464775872328	0.3656972319601423
901	-0.445254908480077	0.10623643080984647	0.45775333178123023	-0.12057866494781974	0.20595319655527944	0.23865442298842096	0.3385260841268476	0.27949681972145984	0.4389970180635259
902	-0.4833751943840784	0.21940627621425662	0.5308396109825002	-0.08448506515765802	-0.1350789591286229	0.159323731546703	0.1535928409303474	-0.15171494468324723	0.2158892892787777
903	-0.40497133148576964	0.2817009650001731	0.49331249022033274	-0.16859122676686103	-0.07442330881134451	0.18428735886431255	0.10936956081764825	0.0013613351837395554	0.10937803283533558
904	-0.3568192958989228	0.3419828239995222	0.49423907356307956	-0.1577812097158804	-0.039329961468903614	0.1626092125574442	0.12198425159847522	-0.2663387247029034	0.29294448947609353
905	-0.5463976934397784	0.382303072276988	0.6668628633150402	-0.00703900097438444	0.0662605992037692	0.0666334341120126	0.107193755986488	-0.28706756678449324	0.3064282774517721
906	-0.5532359172618658	0.1918981572490517	0.5855722695826364	0.010222448916602232	-0.23780064594708172	0.23802026315988703	0.3159300624626603	-0.10417360530823447	0.3326619070626757
907	-0.4420086417313373	0.1629617958564554	0.4710925453389628	0.11775251211907987	0.01613927694357223	0.11885339864982986	0.2556408891028769	-0.28164887527622556	0.3803660777799096
908	-0.20029118647210797	0.07075204795304932	0.21242036547364126	0.11650163157391363	0.013918597997370675	0.1173301220045233	-0.14819333484556801	-0.37893425460885183	0.40688135102092937
909	-0.41743619425157136	0.018437668471232155	0.41784318097809225	0.08258419669089222	0.29961032936446574	0.3107836852297166	0.12299532013960748	-0.36925636582847426	0.3892018916720428
910	-0.35012377308844156	-0.06363762471076335	0.3558600901485224	0.13480032771359637	-0.13535845553693168	0.1910315152979646	0.15465960379938232	0.003047653997912353	0.15468962874825481
911	-0.4707337648287065	-0.11073530042308617	0.48358306846869553	0.05306878873397424	0.2833370298705702	0.2882640609468471	0.25845548051797645	0.0802455128251528	0.2706262694905095
912	-0.3232717188968294	0.02329618031461856	0.32411003726475657	-0.19760245417060548	0.08044092216821842	0.21334824080249554	0.1395314869169669	-0.05875548100710691	0.15139763006611498
913	-0.43370294253794306	0.11609170685585403	0.44897163247445365	-0.14730453036955798	-0.37999083368457237	0.4075434435145441	0.40072389681442133	-0.2801880112881758	0.48896315111443506
914	-0.3787928160799329	-0.04656822940633801	0.38164459580060506	-0.18936687705451596	-0.1932973912510864	0.2705987723361947	0.047383900260063415	-0.1965490346392533	0.20218001142911737
915	-0.24552909526674302	-0.22386690019212485	0.3322663474144443	0.14210867381526923	0.03317812736935334	0.14593033717932546	-0.0837567284448984	0.45306336717719814	0.4607402785059421
916	-0.37673379231661536	-0.07043128782204534	0.3832608988372418	0.04289322123842554	-0.10020621662767164	0.109000524214521	0.41124058199305763	-0.03564579687618173	0.4127825566965333
917	-0.38028961720187765	-0.07435633817049384	0.38749071986007033	0.14922046981464718	-0.09447142603429828	0.17661143493176742	0.1459387161123647	-0.24291888768980893	0.2833861232611424
918	-0.2439185518006514	-0.025996629370674876	0.24529998909735665	-0.2895758552099569	0.30316433369491	0.4192407293492089	0.18681872528281063	-0.06594193568165793	0.1981150549497392
919	-0.31471466570680784	0.07586918060190466	0.32373052586395407	-0.2133826423785077	-0.281883649713529	0.35354001759949844	0.09857351262766674	-0.20129159228585644	0.22413175258479606
920	-0.3471461620270374	-0.2540651485083382	0.43018549196441536	0.13443703416980307	0.044104955403836174	0.14148697200642602	-0.14887257099351792	0.14883975138927433	0.210514403278828
921	-0.1613484685896027	-0.209704190207765	0.26459247099436617	0.02935515659898045	0.3022851914366415	0.30370719810507896	-0.013936952268022672	0.14503932642245906	0.14570739462224208
922	-0.2944100288223646	-0.019371055779926677	0.2950466113569424	0.01308132372782404	0.2938237394631306	0.2941147920499236	0.2205375257584317	0.2503999352889851	0.3336718865298346
923	-0.4856799966778788	0.009245461567210664	0.48576798755436235	0.23183325116869571	0.05843173838910452	0.2390835092569546	0.3177338802365071	-0.24198701234683215	0.3993902011751076
924	-0.46933123695901874	0.18706515902917328	0.505237749686316	0.18040309863872603	0.033308115081185606	0.18345219684897593	0.3343373471920684	0.06706780846241996	0.34099787779307594
925	-0.29557500791861524	-0.18547260159117585	0.34894794919455896	-0.16531461063781164	-0.0400753886003557	0.17010278440343293	0.31343457981790546	-0.0401112079890834	0.31599073535781147
926	-0.10404774886770916	-0.10345277820185673	0.14672563294162488	0.009312184092358176	-0.056486848537562445	0.05724928672285349	0.20398743291684793	0.09331279397443068	0.2243170753806319
927	-0.34140703373676845	-0.30636949649643996	0.45871672202833536	-0.15266922388512302	-0.21791804882197838	0.26607549290391996	-0.09432949911030684	0.11580876071728678	0.14936439823892161
928	-0.39277538097319253	0.11205770050157075	0.4084475831001283	-0.012198448523257206	0.0753082360131266	0.07628979327395857	0.4569072656117067	-0.1285767114741081	0.4746537897270628
929	-0.2824544831656032	-0.12982545774271353	0.31086200240372436	0.09863997066634167	0.018179709979668342	0.10030127450836104	-0.1475204096975344	0.010581260958253931	0.14789940622191514
930	-0.45351332330807104	-0.01264401521715316	0.4536895475308447	0.09369225832027638	-0.298517735450135	0.31287549863712594	0.09186594534079898	0.2953607788766277	0.3093175417139591
931	-0.2116075006578854	0.1668529492374535	0.2694766056709064	-0.04674932568812938	-0.2164330427636645	0.2214243921798884	-0.02306268831227234	0.014341918873948825	0.027158391505682968
932	-0.27484048990656923	0.021592708110014593	0.27568739531506925	0.024260957433978533	0.07976742685861984	0.08337527477171267	0.5293330052547481	0.1338068509397598	0.5459832449905752
933	-0.47826107887568414	-0.09295062697496781	0.4872098917534136	-0.07704327528842546	-0.04724727371475124	0.09037682856044868	0.441132447330253	0.43695244299911373	0.6209068154968764
934	-0.6164317488057564	0.05260827454748266	0.6186725559507117	0.06331865462869109	-0.1249402987021874	0.1400690196431005	0.32355937957621494	-0.1704722704667138	0.3657204767439493
935	-0.5469517622406719	-0.06293439398781349	0.5505605944533171	-0.062777374341235	-0.08918245342316745	0.10906194903702657	0.1970353230385333	0.43770263978931717	0.48000679099720645
936	-0.35546493257950595	0.09720393840848315	0.3685158394640221	0.10354632723024683	-0.14648229804679397	0.17938479736015295	0.22773424107575155	0.10078243930185023	0.24903811882918578
937	-0.48828304794177885	0.17561569864786442	0.518903852865722	0.1430140272866601	0.11044115328556399	0.1806938303866377	0.1157696457111346	0.0028796610522704717	0.11580545460321628
938	-0.2711932733209839	-0.033990946786691366	0.27331515866853334	0.23576386145745715	0.14034624017696568	0.2743750453323727	0.33047121405331564	0.4024359798257804	0.5207359610937277
939	-0.538468882800428	0.28220392892261276	0.6079373283848428	-0.03409812010507758	-0.21345697174369124	0.2161632729690391	0.029595659842095945	-0.4302943516554719	0.4313109460100589
940	-0.46713204481633475	-0.04591982250601047	0.4693836143212433	-0.2931478008653848	0.005548601950545309	0.29320030718915846	0.3001074767839558	-0.0543675150096888	0.30499233483804356
941	-0.5598438101016886	0.10635134329813689	0.5698558589068764	-0.2633005545482218	-0.2717925350586785	0.37841559711384004	0.10772804405688576	-0.2721482230140568	0.29269435725006915
942	-0.3702899262899263	0.0457949143009384	0.37311098039005675	0.0650139341449454	0.2376968844292599	0.24642771861213228	0.4798625735976535	-0.1568775239094147	0.5048550752916251
943	-0.4832533769049798	-0.167638838553536	0.5115042585176051	0.28075977951420433	-0.2381209279786783	0.36814077488685154	0.1302600557360543	0.30812106773333625	0.3345239520594768
944	-0.3440504500514363	0.09824936364490808	0.3578039262462407	-0.005463815138888974	0.021818908157939142	0.02249262165859141	-0.29413417068443054	-0.30143784430238235	0.42116467603763375
945	-0.2750108253354371	0.149380731496091	0.31296254886804825	-0.24113911482528383	0.1519254408432277	0.2850077407266871	0.1792813259388726	0.02675068077569159	0.18126608274126527
946	-0.4026267938240625	-0.26445424705506865	0.4817098544668849	-0.023529769444925103	0.1912069148470106	0.1926492521019568	0.12600717292251687	-0.09704209751103181	0.15904394461049334
947	-0.45973613267833124	-0.0744517003307722	0.4657256352963312	-0.01690530081775701	0.20508664330218068	0.20578221608461392	0.12686690180621382	0.4665513524283187	0.4834928905646914
948	-0.314672015147051	0.08562599921753117	0.32611392006276974	-0.11909829844655548	0.22351703464984135	0.25326718988357566	0.14393274978691253	-0.40599387978639995	0.43075244269212887
949	-0.5659494029063917	0.2088633559114674	0.6032600004083659	0.07566376377389886	0.18104090602459022	0.19621624500187768	0.15495803350747878	-0.08274193253963909	0.1756650777727295
950	-0.3433115808928388	-0.025726717853353565	0.3442741721167103	-0.3745849224872393	-0.17826498744707453	0.41484005339923086	-0.041571905458212106	0.04259690097767773	0.05952074677226931
951	-0.5106826842933702	0.11803735312985218	0.5241465642079355	-0.1574963490324936	0.012840807675145024	0.1580189428527957	0.24274826829840537	-0.2750505850545374	0.3668508499386609
952	-0.48836126135529473	-0.08122222241234456	0.49506946078922587	-0.029410375945132218	-0.14312194814507145	0.14611249862374723	0.17649337953835254	-0.11690290904897109	0.21169837780432083
953	-0.4224055541740317	-0.034752569074326736	0.4238327420744375	-0.15726797720900573	-0.24461551636344858	0.29080915993339845	0.2645497322616665	0.22419538774194853	0.34677100905998776
954	-0.2969944693562897	0.05610437109150617	0.3022472750643048	-0.17188618356658603	0.11723520429282827	0.20805997507129356	0.4841972831104862	0.13319968326577228	0.502184393020809
955	-0.5038246758140733	0.12715639278009963	0.5196229904305649	-0.13852036776555413	0.15118917467847612	0.20505135655699314	0.08853242127941283	-0.32145172042341075	0.33342045255317804
956	-0.47044677982929006	0.11454854593311604	0.48419163770881024	0.1334824088171047	-0.01296864772033568	0.13411092158102125	0.40092866390678195	-0.04790804202697014	0.40378084901705685
957	-0.13681413686856403	0.40047342495743127	0.42319862020595667	0.10935963035703927	0.4168823040715783	0.4309876845106553	-0.39568418949943496	0.0955636248211095	0.4070606640401091
958	-0.3201222867107019	-0.05278454797087014	0.3244448904719844	-0.06887190575988383	0.007158120128867201	0.06924289195850802	0.23661032034754356	0.19485466040334828	0.3065171812082829
959	-0.5515690507414507	0.15412461750563233	0.5726978395778025	-0.04001061630799215	-0.1858789144806215	0.1901363202174681	0.4952730982356078	-0.18135419999536295	0.5274322588653979
960	-0.32276182253631575	-0.008534811593971677	0.3228746461026458	-0.23519655587627938	0.31134644924967503	0.39019742612739555	0.11202217287982236	0.45606514583452495	0.46962153321774264
961	-0.5072150595379047	0.03961667188187139	0.5087598621285252	0.053941417114672034	0.20261315896566603	0.2096706194639232	0.36927686294317186	0.04985228630300864	0.3726266924883231
962	-0.6098441734137333	-0.0055868976719003795	0.6098697641892701	0.024756388371747297	0.2240740703437012	0.22543750301493035	0.4447962621851303	-0.03144058613614722	0.4459060722960023
963	-0.47571304770611006	-0.00514931414516894	0.4757409160393936	-0.2496405848076468	0.028956132516320957	0.25131430359891305	0.37125744402284055	-0.23505351947182462	0.43941125015008886
964	-0.3109517455786896	0.13289807709141838	0.3381610370415709	0.04880889462760957	-0.1436532860393362	0.15171873577336598	0.21771755922965463	-0.11807238806845383	0.24767322104156866
965	-0.4078368935915352	0.045948176615425565	0.41041706434878594	-0.01909676790492943	0.07897245923390728	0.08124860529181956	0.062365087097954915	0.10124666841945179	0.11891295957453048
966	-0.43349925967819514	-0.10620719782503613	0.4463200387741846	-0.15803144663811627	0.16614684374082034	0.22930048367060274	0.2760780906628507	0.40204545067375347	0.48770857748404095
967	-0.37771155203513446	-0.13124332260664867	0.399863509549975	0.24136687961603281	-0.15099416068591268	0.2847054743710133	0.12087240825771933	0.22020341174070013	0.25119650001595384
968	-0.2362651849395661	0.01160097029087801	0.23654982588498602	0.028746650887704856	0.15603757273115212	0.15866346158170497	0.4317440217614332	-0.059292425121792496	0.43579638824060973
969	-0.5395187531448773	0.21558981769388572	0.5809986699539733	0.18646389442095954	0.22241745758695602	0.2902383664543268	0.42895925956994657	-0.1333547707593509	0.44920990778819186
970	-0.42106118462140224	-0.1600737552053282	0.45046212748722164	-0.041503827411032465	0.07092713655853744	0.08217801646522133	0.3516259557420069	0.015318017759784436	0.35195944996486295
971	-0.6465279931814074	-0.12339750937961057	0.6581985956292136	-0.2003205750782573	0.16925421795061577	0.2622504968417758	0.5624657546255912	0.2710284790012843	0.624359000540783
972	-0.30303176030610957	0.2032276473200188	0.364869462122345	-0.11485789129011134	0.00037511460379829724	0.114858503832224	-0.091422597796214	0.18864901240592813	0.20963430365648733
973	-0.40344143928615966	-0.21633207522199344	0.4577822208246431	0.20868212475168207	0.1254918481595816	0.243508589469415	-0.2144765070729483	0.3809401118880015	0.43716763481696075
974	-0.3255115253722232	-0.0700481237906864	0.33296320036416466	0.036989788432759185	0.0422527803045864	0.05615640561652722	0.09738731050635693	0.28707610408273715	0.303145143096478
975	-0.4775112673044982	0.17150741879257542	0.5073773793771652	-0.14901836925586037	0.024652703623575436	0.1510438021622463	0.16458515171741028	-0.08889864179051427	0.18705945760116255
976	-0.545173330402709	0.07223453694990692	0.549937986059109	-0.014082444631907632	-0.1517397244870004	0.15239179516693652	0.5189774296414771	0.08940735424137966	0.5266224904708474
977	-0.3236048031992191	0.000991828952496112	0.3236063231432234	-0.017221718520170137	-0.4300520905025555	0.430396779883872	0.2584095159437625	-0.009596603980165624	0.25858765001105866
978	-0.46765073442051625	-0.001862421196839953	0.4676544429562951	-0.07287268228381776	0.1617611937114784	0.17741790105341876	0.45258646496401445	0.2023592510845721	0.4957658467140833
979	-0.49045145173487786	-0.10113060058564	0.5007694328567405	0.021531794088129556	0.03131344027171323	0.038001969663476166	0.36590689782452157	-0.0693693180624969	0.372424435508763
980	-0.34562598875556744	0.04657266288607102	0.3487496767476111	-0.14894999039268156	0.105742967074682	0.18266820939544245	0.18810950793559358	-0.36057774427277306	0.4066958281573742
981	-0.5919278762040178	0.06501006083635681	0.5954871271802152	-0.06583023227615077	-0.2537447945897363	0.2621450748400958	0.4858964296820625	-0.12813369071065764	0.5025072965369856
982	-0.3163150700306762	0.16090981529562434	0.35489039461076366	0.25296461286588906	-0.1413724242370336	0.28978829806782214	0.08018359500515218	-0.131832895147134	0.1543026932714575
983	-0.5504198714775775	-0.20493487078173714	0.5873332411669888	0.04900497401962961	-0.06263086408787434	0.07952428946591325	0.2523884598381739	-0.06367375884149609	0.2602965274921863
984	-0.405881136868721	0.2757863448003509	0.49071132577533144	-0.06654053648867245	0.28486406815731213	0.29253235773728364	0.12184178728225076	-0.12518450652647692	0.17468995907724857
985	-0.16829378402257247	0.023825188816370736	0.1699718722694199	-0.21501479961471262	0.038663606444693896	0.21846335737753642	0.2606133318565143	0.07337021243277927	0.270744338470419
986	-0.4034452172443894	0.09228756605562281	0.4138659664261408	0.06076296763992617	0.10027424942963785	0.11724787134565787	0.3255643402795685	-0.3933030253743205	0.5105677324608989
987	-0.4635186414652641	0.04558987517817081	0.46575526589032273	0.06086196791081903	0.3489688935887043	0.3542364575117897	0.19092664445901839	0.03676537802598468	0.19443424746112495
988	-0.6385503456303867	0.20742407692369025	0.6713950339348149	0.04392126286444352	0.1527444502860192	0.15893377370711909	0.21405349825351944	-0.10260821207096138	0.2373759577104826
989	-0.4448852556523206	0.2736279918375663	0.5222979691841525	0.1687469759421418	0.11476306717812981	0.20407376969554347	0.08927999262889358	-0.5411342289995451	0.5484497888400973
990	-0.29996768430212	0.1020317832835133	0.3168455403277599	-0.20311585778708946	-0.07560000939591287	0.21672889310206717	0.0737039528573019	-0.14085365342743358	0.1589717721818781
991	-0.20590235296203696	0.012021240048229515	0.20625297371819978	-0.06751685043063044	0.08284794561440138	0.10687519443069533	0.17405590345207278	0.2533183461218522	0.3073526346209315
992	-0.5795943010849289	-0.09876697017898949	0.5879493755830213	0.24053425239790227	0.3826782256868196	0.4519948572621487	0.38899382132412763	0.01927928774319416	0.3894712877276478
993	-0.5812311029098052	0.08497971761852743	0.587410544165044	0.2382006126282864	0.14702579146577333	0.2799216233387982	0.2181254795915522	0.01367442919047195	0.21855368873741274
994	-0.554429589006482	0.1305628831897767	0.5695953262033704	0.029532423691427213	-0.3537375551448671	0.3549681985318655	0.34066459219135364	-0.24406553420249044	0.4190708166389641
995	-0.38495341005427397	0.1548386977701054	0.414926680558814	0.04503510082834925	-0.18231014779796775	0.18779017625194463	0.5495412628432303	-0.14764098177271828	0.5690285221903596
996	-0.3594969841500177	0.25127109246872575	0.4386060231271169	-0.13464231837140034	-0.41636445203127276	0.43759331668996904	0.4229603604061985	0.2002561880538314	0.4679722292281806
997	-0.18693619073318943	-0.07112558217398257	0.20000996936508772	0.06274382099264314	0.11400720093760314	0.1301323516208935	0.41853410360275733	0.1713331955044733	0.4522453534977863
998	-0.2795150526270529	-0.12088109295899593	0.30453391154363346	0.2078894444723432	-0.16364536990823822	0.2645710267875596	0.0611340649138657	0.22022578485701189	0.22855364842587755
999	-0.4234610170865496	-0.1070140871711267	0.4367736803483522	0.07634182894742898	0.2883908837372022	0.2983242810596599	0.32051520369684156	0.10490860343963207	0.33724740306855117
1000	-0.4202834712953704	-0.0712320087427628	0.4262771344015715	0.12634083083664982	0.06241790755563506	0.14091841866881266	-0.10506641523366533	-0.058371908055575204	0.12019247588805844
1001	-0.5663107754209304	0.07299863795336098	0.5709962307239002	-0.22021898283463354	0.17177465988182603	0.27929005384767575	0.11440641996953778	-0.04102084362137538	0.12153821844035556
1002	-0.34422389899098027	0.007501370269521344	0.34430562468898623	-0.240610444891557	0.10559052368289293	0.2627598616275716	0.01703769404114017	-0.06729108211086629	0.06941449956522666
1003	-0.39209242658355353	0.050541495198146706	0.39533645635210984	0.1739732894463046	-0.0029927400781264778	0.17399902854310106	0.36560008075098416	-0.08261102904902921	0.3748172903771459
1004	-0.43634228521536783	-0.01070196955841691	0.4364735066638051	0.16803691314331776	-0.16134776751836347	0.23295816418811077	0.20589841829398392	0.02217724384247878	0.20708932565541163
1005	-0.18214178546729853	-0.11859660792894731	0.21734945462427055	-0.03862810277550696	-0.02069412957342217	0.043822109977004926	0.2499799106615301	0.28074799866296174	0.37591141840546016
1006	-0.4692875959698176	0.0526518880480454	0.4722320076468289	-0.0784788082418208	-0.11788737681227768	0.1416204679936358	0.5725068766005881	-0.14064146827278762	0.589528749386225
1007	-0.25840530915014887	-0.20839397586994565	0.33196589128382975	-0.37179740726344673	-0.2985428537883978	0.4768240216221724	-0.016930947723994564	0.4057987385792396	0.40615178594133333
1008	-0.3570442874229337	-0.16566211542084255	0.39360457272122623	-0.09950513142012392	-0.0373002805509345	0.10626656157095964	0.28900241942795885	-0.3328394794650853	0.4407998610773406
1009	-0.4821078587061344	-0.0898292439265235	0.490405220700825	0.2015634885087372	0.11119341464506297	0.23019951207646108	0.23524884665263518	0.021477363368002652	0.23622721475019826
1010	-0.6436399406748072	0.06497957740372326	0.6469116776743452	-0.09091501979369689	-0.27373321207152446	0.2884361492862545	0.2857376083323202	-0.2851774933300557	0.4036981341516064
1011	-0.3479975085243143	-0.12544809893172743	0.3699182226718693	0.03956874225941276	-0.14231371011058777	0.14771214387934475	0.038608847458181016	0.3112084985271814	0.31359428033303116
1012	-0.40545120261240614	0.24319610249936935	0.4727949047639264	-0.023880773788629392	0.15785352042418754	0.15964969548061492	0.29599673131841636	-0.15982717183004783	0.3363908289570012
1013	-0.42944292561299624	0.011611858156262329	0.4295998854851926	0.3796264827664854	-0.1620303744400355	0.4127591412177697	0.07159525533765415	0.25803513917749	0.2677835201001184
1014	0.07280743115104008	-0.12566022861647616	0.14522883696690028	0.21964001862266055	-0.32772843655146894	0.3945220727729095	0.36134069895076837	-0.31494536444569105	0.4793304531365173
1015	-0.32240167305773837	-0.12406534028452144	0.34544905188803593	0.15014195558284074	0.09290949362744914	0.1765638151840539	0.3423484813247128	0.23506277423756142	0.4152794125617065
1016	-0.204187687379104	-0.009015554208393966	0.20438662357138543	-0.0027221708746509943	0.2541014073303771	0.2541159881265817	0.08931825488414273	0.09886632882317851	0.13323776353017017
1017	-0.3778274111675127	0.21700447894893998	0.4357114831094604	-0.24112809781310715	0.00037896141068421405	0.24112839560432978	-0.06847519255151534	-0.3173906264809674	0.3246931809769772
1018	-0.2886179761413305	-0.02482655011129222	0.28968378232539377	-0.07422628924380263	0.08086094240162046	0.10976353684618054	0.12713613114455377	-0.02190631856984138	0.12900962226008011
1019	-0.4287259172011209	0.14977342592173132	0.4541343316599998	-0.33394138848805055	0.01410274447751411	0.33423904372039653	0.02438492766235179	-0.13479899923855107	0.13698684204263203
1020	-0.6099831916696274	-0.07914086200770723	0.615095740644323	-0.3453502254977014	-0.0027814437406042626	0.34536142616192	0.40950446108091476	0.24326510101528048	0.4763106266053121
1021	-0.22282120910385841	0.0652683788846116	0.23218366115799496	-0.27135472418850043	-0.2343942134291446	0.3585722153604271	0.30828281897157317	-0.15578033166241254	0.3454067286633412
1022	-0.042799762173258114	0.20066714387023163	0.2051807063812865	0.2775467958090953	-0.1955595745246883	0.33952285792295744	0.5412468960994027	-0.3145737078255118	0.6260230188997271
1023	-0.23576614331681608	-0.07836419975393101	0.2484484295332926	-0.22240098797045646	0.02133810756838877	0.2234222779510478	0.056901839490720335	0.2594805993760162	0.2656463829792612
1024	-0.22230876500226807	0.10289611836695878	0.24496693281302445	0.2561053032827483	-0.43280416542981004	0.5029009564347068	0.12943999605746015	0.1063835301585002	0.16754750988403205
1025	-0.33896973497496496	-0.0957242045854923	0.35222663807912535	-0.323845892380642	0.12335985789771149	0.34654554758697725	0.367091808883625	0.32009035366175553	0.4870464358321079
1026	-0.12802178038936177	-0.02569790898316744	0.13057549073302055	-0.31793102640460813	0.05396130477440427	0.32247784414381675	0.36309606953132445	-0.23585965009931814	0.4329763622347867
1027	-0.30232296414858645	-0.15786718510396605	0.3410589725901334	-0.025209189128462695	0.2594676575357227	0.26068941007181257	-0.14851135905309543	-0.13046199617995452	0.19767639265996303
1028	-0.41037347208270786	0.03180748524283022	0.4116043035570569	-0.19747324197635746	-0.2639706717379179	0.32966072989426665	0.30379028883714543	-0.04698395473404816	0.307402068298519
1029	-0.3118996125416815	-0.03206127992092483	0.31354312936790524	-0.33148519114646874	-0.3912725669704643	0.5128124936202972	-0.35452268422406463	-0.2083682584554305	0.4112221598615339
1030	-0.3161879412157985	0.04767698632109596	0.3197622698114135	-0.11765290758008322	0.12424988490623085	0.17111470001510454	0.050070621830520766	-0.14897278334860853	0.15716220076445378
1031	-0.1568505523116979	0.19443547890123095	0.2498144335622658	-0.3058297956093934	0.1434302303151464	0.3377929763194304	0.2730271690624612	0.015765194437736663	0.27348194895078803
1032	-0.3704695160236693	-0.11176561618032257	0.38696151651421223	-0.14377673977572258	0.3523340551398532	0.3805404542382176	0.20522125757078552	0.050111069802026204	0.21125076065102874
1033	-0.623347899979047	-0.14918290293026498	0.6409509676527441	-0.2006965874359703	0.2135051987446153	0.2930248967228241	0.49461340862536674	0.16622908708409456	0.5217993229056698
1034	-0.45880756466542383	0.044178269355888096	0.4609296051215397	-0.025111917288596502	-0.129347477536827	0.13176258321332832	0.44025336448826397	-0.02300005106961232	0.440853748189171
1035	-0.140916406754701	0.1473626171340451	0.20389500881888087	0.18974425207468198	0.11882723278687088	0.22388120163864958	-0.11126144057122776	0.5323885953482008	0.5438903608401376
1036	-0.2865813786424225	0.24878133167703936	0.3795010376475835	-0.07448308465551418	0.14659242649182186	0.16442952716760056	0.29726318136256147	-0.5047840138296263	0.58580909826644
1037	-0.24512148095906156	0.003974255220370544	0.24515369695788847	-0.23168200116057974	-0.43362578968689897	0.4916379512846396	0.1260566058636733	-0.0364734971567831	0.1312272223157807
1038	-0.5388067859270831	-0.15099708182615748	0.5595648946110618	-0.2411835759309042	-0.1488459251445198	0.2834159958981607	0.08001455085545528	0.33139616391761323	0.34091897249626607
1039	-0.31466255993566855	-0.1908374190605928	0.3680101182562465	0.07709032761062229	-0.10667482191208995	0.13161472653578388	0.22408758000392565	0.12044341642580497	0.2544049136167296
1040	-0.2960049915524662	-0.06390162503044014	0.30282399625113354	-0.338834457253693	-0.06217016696345802	0.3444908113181961	0.49324720490235174	-0.31643939571613805	0.5860261908013815
1041	-0.08582416269052968	0.031027003694558415	0.09126040685747927	-0.01578619190617958	0.3797136041613709	0.38004160961678524	0.12122624354458265	-0.2513578976900776	0.27906378277215765
1042	-0.4444316621916791	-0.007630245879701975	0.4444971574831986	-0.023137788821477354	-0.08834125350035768	0.09132105092234616	-0.017876712277303457	0.31919418620290135	0.31969439367555064
1043	-0.4970183194141706	0.310464108153119	0.5860163583762812	0.4276802209528449	0.13046811554059212	0.44713789882651134	0.21403762296524306	-0.7026910737056258	0.7345657554706567
1044	-0.3554638551334492	-0.40087052794946726	0.5357720900577208	-0.16763137567516115	-0.036066934344227364	0.1714674950646268	0.25926058989106293	0.016892520298788165	0.2598103360390169
1045	-0.2997399450051611	0.1890597386592855	0.35438343558018387	0.16087224533826475	0.07234655739465878	0.17639133676865623	-0.04117476136249298	-0.018586730898890666	0.04517551924179756
1046	-0.4949829547537297	0.042670742659547164	0.49681879772795445	-0.021823155640866412	-0.14446647971268395	0.14610548888628655	0.1415180169829369	0.14958130487524648	0.20591725498113134
1047	-0.30687372392040924	-0.09364859969703401	0.32084504462122343	0.08559136613433058	-0.09825632202711264	0.13030804570338966	-0.054176064063516514	0.11362003312173898	0.12587516770197094
1048	-0.44451318029047615	-0.05687605454049497	0.4481370917833589	0.3719403382607538	-0.01880177120788387	0.37241525455609037	-0.024710191416376443	-0.10856562099033754	0.11134220952025149
1049	-0.3311846725494308	-0.11168626691832421	0.3495098132382335	0.22037084408167526	-0.12299396744180723	0.2523704121888031	0.04394628875790753	0.3190057844809562	0.32201858149476975
1050	-0.24501461168650066	-0.15129394673499694	0.2879618347256087	0.06746213529016885	-0.002746710722630582	0.06751802809400509	0.2654880861804524	-0.11341509365602696	0.2886986445634352
1051	-0.19370788746079667	0.09327216814238075	0.2149940534398689	0.21576734981706802	-0.19491376563518162	0.2907695398097392	-0.07403160663387148	-0.11510999592811473	0.13686120686068376
1052	-0.5639435774933524	-0.0109201690715466	0.5640492963283901	0.07467402263898554	0.22536001304777473	0.23740965679175924	0.2862056041855317	0.24241963477210987	0.37507456217430735
1053	-0.6104048707278804	0.14908332764854354	0.6283469939381292	-0.21910720935601222	-0.14353973860994285	0.26193820979763544	0.3787759953382162	-0.40220278098758877	0.5524837840865618
1054	-0.20885692056409438	-0.0029360112530335274	0.20887755606956526	0.17857484120034978	0.14619390710401434	0.2307848183569866	0.10141021744139861	0.025180181997670557	0.10448958688284475
1055	-0.3817089205294399	-0.009478730283689937	0.3818265919753903	0.04243438341821812	0.11524382012620689	0.12280804115922488	0.21440211922513494	0.5310634035841488	0.5727098806154907
1056	-0.378171779374311	0.06185355608773331	0.3831967603148948	-0.05279941999979577	-0.025563752937158703	0.05866246002808715	0.28562076624347205	0.08506857131731516	0.2980199388220145
1057	-0.5492660729510133	-0.20844429835524098	0.5874880802295793	0.20808000570005578	0.07492673249602969	0.22115900165868635	0.34330587307509663	0.25460302048707684	0.42741270515626606
1058	-0.2538952446065805	-0.22862287012844576	0.34165949713070104	-0.2501492535737022	-0.00011442817991967119	0.2501492797456925	-0.07906755678288227	-0.19545413232967002	0.21084116386597393
1059	-0.35693890898024067	-0.05613110173634606	0.3613254562387496	-0.053082521872672	0.19349376909112392	0.2006429485565139	0.5104327104105307	0.42069984680534994	0.661460439451284
1060	-0.4377500543121337	0.06929661416909927	0.44320100494648823	-0.10357980476298896	0.07624595357074486	0.12861656732571855	0.18379878293562477	0.14852381759273267	0.23630767444358686
1061	-0.24968668224843343	0.10471309619023215	0.27075500328890506	-0.07678078335495536	0.0421288519278938	0.08757927184764093	0.022234871652208065	0.3329664305424584	0.33370800617542273
1062	-0.3404168119986048	0.19701319299767153	0.39331641728566485	-0.22936769271779708	-0.09554229225394284	0.24847106083369874	0.22165562898162994	-0.49748987430748665	0.5446351006845968
1063	-0.24675298165414827	-0.044234506209065626	0.25068650840197265	-0.0975655895600525	-0.07250282945743278	0.12155535588995742	0.23412742100483444	-0.23026021213043504	0.32838303025084586
1064	-0.7187486687846536	0.1825822102546741	0.7415766395870312	-0.2376916144654361	-0.01635690359259246	0.23825375523236328	0.45472899592574956	-0.23861149023198622	0.5135308199186973
1065	-0.48344726985139014	-0.15930550203549312	0.5090181781680723	-0.22587787921735386	0.18620436924490788	0.2927334682704106	0.28477544098406704	0.321059984047515	0.42915797224828584
1066	-0.2840057453774459	0.0461067376088127	0.28772399041499225	0.021577852351516994	-0.23060799562513465	0.23161530898959592	0.5379991733410281	0.012632752852363385	0.5381474676705805
1067	-0.4441826399863135	-0.057224876455470405	0.4478536637681496	0.3442486986189301	0.07317337001642255	0.35193963769428876	0.17186868991032206	-0.24275197607460733	0.2974346456948436
1068	-0.4492567807783023	0.10401510493281584	0.4611407563092513	-0.011576247248767366	0.038112197154659126	0.039831508536838034	0.33309346435620707	-0.2509342208377096	0.41703625643851183
1069	-0.5121443142162793	-0.14023905740072704	0.5309979207159925	-0.0842326245762898	-0.2473634838558738	0.26131174521694456	0.34492400474098867	0.11655406818657185	0.3640843581608548
1070	-0.32596346474198207	-0.17528900458877517	0.37010595168994653	0.3749670312039195	-0.22686098393315862	0.4382535573398144	0.4135834309328899	0.13558383751342626	0.43524042934576707
1071	-0.06881192652883861	-0.23732232491545913	0.24709708038722156	-0.10976966092865333	-0.148453598108099	0.18462895019912912	-0.09699778571863674	-0.3276637235209843	0.341719309003683
1072	-0.30991052718097767	-0.16310824456732703	0.3502125558905998	-0.03845594359460685	0.010423865088854987	0.03984365145342773	0.14753082394317105	0.40264727244925264	0.4288241714551241
1073	-0.29139090445482474	-0.021953171025151322	0.2922167019816977	-0.2096489063518276	0.02638548804484685	0.21130276362102351	0.2242507365229645	0.29245818280653674	0.3685378969951309
1074	-0.5138875143350977	-0.025483629259781287	0.5145189916317524	0.21955348688343018	-0.314424485170707	0.3834924907707277	0.403931062580027	0.276199547520766	0.4893327021237243
1075	-0.1315600894981601	-0.10589084331779999	0.16888140172120422	0.029849288678431174	0.18422166481807556	0.18662422624876895	0.08183624876334533	-0.03293382668772187	0.08821455975037817
1076	-0.7805191677904065	0.02708774802542863	0.7809890635478309	-0.07555636684689158	-0.3943373507035078	0.4015105362639483	0.6465179360021982	-0.14608417457752423	0.6628167375938383
1077	-0.638355230048054	0.08076697347322744	0.6434444060940532	-0.2946295254680959	0.09891832253458664	0.3107915568521962	0.3419593137565802	0.1316401344580453	0.3664222936244511
1078	-0.41675222792289035	0.2192605816730863	0.4709114801683145	0.2990746554250008	-0.15551295083764363	0.33709038460895663	0.1676179918095707	0.046139358690102564	0.1738523269864607
1079	-0.4293140234697369	-0.15496027153237654	0.4564243820187104	-0.18222187175967824	0.15749525751754642	0.2408517525120357	0.08116573702945877	-0.041539266994742516	0.09117778002340131
1080	-0.49034702832070204	0.043427390320090756	0.49226633686751003	0.2653831102117474	0.014752511866232469	0.26579283623157296	0.15537736389995646	0.18711565074952075	0.24321675922500924
1081	-0.5956749357584048	-0.0240679596613174	0.5961609646505199	0.15770613636467434	0.059184565919335755	0.16844595064926154	0.29628456012191284	-0.17352852754270234	0.34336087493739553
1082	-0.1717548329729097	0.08550479676261032	0.19186138985988663	0.042685491138480025	0.2775873002719627	0.2808500675200382	-0.1009078162152574	-0.22466825325094922	0.24628887793029716
1083	-0.5410054386592816	0.11383203978505659	0.5528513524814319	0.20237304792511437	-0.24330513007934207	0.3164683820690879	0.29641345405301217	-0.1434431475228185	0.32929754374257064
1084	-0.4627399922937411	-0.1490005178409713	0.4861372797727913	0.19950606652715872	-0.043455807184719066	0.20418393119737546	0.29328885264870974	-0.17916165638671128	0.34368190264723947
1085	-0.3179500305694404	-0.16254056584630935	0.35708774479775485	0.0487530100888113	-0.10337779002962322	0.11429708423283859	0.3789947155993842	-0.18265042973319093	0.42071150915321703
1086	-0.24296635973868969	-0.11357100151880377	0.26819959796885323	0.15094272236058065	-0.00012245822568247638	0.15094277203510068	0.4518916362565678	-0.1432885639354685	0.4740650413955104
1087	-0.2546037810844684	-0.03218908638917577	0.25663051771969314	-0.1359765682593218	-0.013053729280653483	0.13660170922691484	0.18851784179780742	-0.09456478338989817	0.21090631790840572
1088	-0.3153090738256553	-2.549908588182677e-05	0.3153090748567125	-0.10720342544428985	0.023127679046702966	0.10966979513556463	0.14474388444779906	0.019889782824990564	0.14610405725325734
1089	-0.36309899059449663	0.07533658608166109	0.37083214285331556	-0.025964070737571166	-0.2474982942532344	0.24885646189626304	0.0878210437206232	-0.026975053023403642	0.09187050237042928
1090	-0.5246367854216366	-0.1327284651160189	0.5411659653651574	0.1518488573421348	-0.05046293854746113	0.16001432324312984	-0.03128030190992236	0.26070787756112945	0.26257771175407246
1091	-0.2229261214296823	0.04540622867256091	0.22750336528927734	0.10668339375626747	-0.11952988908151986	0.1602146712607658	0.19408067213426664	0.2881325041808113	0.34740127700052276
1092	-0.3826469359539274	0.057680070521300614	0.38696985429135333	-0.05807000492191568	0.08532832020526344	0.10321360230455712	0.35852748895290204	-0.3377637517323446	0.4925711241223771
1093	-0.20820278072112577	-0.12304153751695865	0.24184213415893088	-0.34911517953233534	0.18425431883936433	0.39475443327574283	0.25107541346572243	0.17318767616707573	0.3050128430462156
1094	-0.26361284925467493	0.12496063635686176	0.2917308604362586	0.19039526801817808	0.04430077727132759	0.19548124449818108	0.3052438579329859	-0.362012504936817	0.47352599351719
1095	-0.41795967392358446	0.08606931168526172	0.4267296749000283	-0.0324569549675891	0.07140611190175489	0.07843651409065837	-0.004532297691368812	-0.45038766141000564	0.45041046532328377
1096	-0.4890932236979114	0.13386925035436692	0.507082988925536	0.12803868026045404	-0.0467943804764851	0.13632174326576385	0.5552729939931254	-0.12086250345567073	0.5682744430287724
1097	-0.21327707612516328	0.08505644470668727	0.22961208588974677	0.06434895300106744	0.2260510588094836	0.2350316339159948	0.21214980282694562	-0.2769519189913662	0.34886946595039264
1098	-0.5079951427506935	-0.33558579070591105	0.6088323972835291	0.004100510697737012	-0.19331030050188058	0.19335378576099727	0.20012592680071475	0.43368201749881913	0.47763006488253135
1099	-0.25484692324859504	-0.18074906995660106	0.3124374826736568	-0.0007021108406459688	0.053801236635870775	0.053805817744752446	-0.17319422500262477	0.18186741218557226	0.2511413848598766
1100	-0.55222632620563	-0.0425537375926576	0.5538634632629882	0.2153505192202587	0.20773197303698304	0.2992129989660757	0.3732338871836237	-0.37395103573042116	0.5283397691505465
1101	-0.3465339103598807	-0.1394734830170922	0.3735486628194899	0.04396632729377956	0.05441573768086898	0.06995791908752638	0.08494069384988029	0.02666755092734672	0.08902853331467232
1102	-0.47359215876130534	0.10797373257871443	0.48574464460987443	0.01166042892842979	-0.15677296267636753	0.15720600315866023	0.3314772941610551	-0.09950403423065564	0.34608994404996823
1103	-0.5310618349140387	-0.15088603317934796	0.5520808523313093	0.1100276590050405	-0.0306499438203209	0.114216919947608	0.3877123267566809	0.17786393858955052	0.42656351106214735
1104	-0.37856678184905757	0.014384816201008762	0.3788399810694335	-0.3776942668914813	0.13101071898374123	0.3997708940522438	-0.3199583105148423	0.1844656065828252	0.36932489826639353
1105	-0.4065674615544142	0.14640201226238295	0.43212341985742336	-0.21081835649884217	0.08416708571303443	0.22699884967615627	0.4430267818024462	-0.11950383845883233	0.45886152246688433
1106	-0.5844062936802014	0.05209116766595965	0.5867232787625125	0.018224965044186085	0.09486437059945377	0.09659916231568633	0.6266789072874602	-0.0688490880511667	0.6304495616339839
1107	-0.5105465490658444	-0.15991315980409943	0.5350046704857576	-0.09844167878000963	0.13177246874240223	0.16448327464971618	0.13914366781404147	0.12233469544717626	0.18527476353485842
1108	-0.32562179815359493	0.020714218791304025	0.32627999370619476	0.1071822970039558	0.408807422344165	0.4226246009814439	0.19766033369682634	-0.005188990769325285	0.1977284328121398
1109	-0.436468611697642	-0.20795013433918846	0.4834750328289492	-0.20034272600499411	-0.02489208398073417	0.2018831932282033	0.12518654184506187	0.3777807135007896	0.3979823334675688
1110	-0.1782968406347594	0.01010726717504373	0.1785830905491461	0.08858268293553288	-0.19461338077711277	0.21382530180863685	0.10188329257747487	0.0033173874100039364	0.10193728643462803
1111	-0.38209937293926066	-0.23218256761480138	0.44711147995189976	-0.3501623429965581	0.23321213228951887	0.42071553940859285	0.03615740950435853	0.4516390303759002	0.4530840672777505
1112	-0.6852432860876391	0.1868721933330175	0.7102672579876386	0.10509853910802591	-0.06021430913797506	0.12112582692227485	0.4682453411107494	-0.4434683713159548	0.6449169681668699
1113	-0.3578441883209329	0.031034688091907344	0.3591874371133117	0.19555228407360628	-0.015011878295377047	0.19612764286647513	-0.08069135348900079	0.20960900593024426	0.22460416268393613
1114	-0.4438975338285564	0.06790317966423294	0.4490610897724134	-0.015589907273580797	0.3085647848245669	0.3089583655488715	0.09920598172432693	0.20828622616349937	0.23070539399701928
1115	-0.3754095559466339	-0.04101950368923261	0.3776439253833693	-0.24833236856700378	-0.011690804766652827	0.24860740172848877	-0.22574265774180158	0.1389578885726146	0.26508308569369593
1116	-0.4817455164176841	-0.1420028958443922	0.5022385538932017	0.04472086061081997	0.014710729856333642	0.047078242816384036	0.1852748513866005	-0.08932503259564988	0.2056835725198802
1117	-0.3924418429878769	0.16428888907975142	0.42544263914513814	0.22502404920923252	0.08632224437738985	0.24101317930119281	0.27064069663289125	-0.05020477818017356	0.27525789076075025
1118	-0.4042376568046371	0.4157350976876039	0.579865290070224	-0.01895171400717928	0.30387131288580493	0.3044617254413971	-0.030350810928734	-0.12496312480259965	0.12859608969351227
1119	-0.22569697647888942	0.05842633087874935	0.23313678674045732	-0.15260811790157425	-0.0032845352176680068	0.15264345980439806	0.48202317649844195	-0.01641754810307207	0.48230268355812084
1120	-0.4248116931612077	-0.01565386580716167	0.4251000095991539	-0.16085557908096337	0.20031240656785998	0.2569038293729381	-0.18237678201966956	0.004926854590775041	0.18244331863899185
1121	-0.32680461508119124	0.22553131406099652	0.3970713160887417	0.07251238384777933	0.11276803801235954	0.13406966923374078	0.37570291870370914	0.11009045932257971	0.39150043723646394
1122	-0.38687068558840454	0.15391396928030746	0.41636334769917194	0.08635346016483322	-0.20109339784780914	0.21885034781881588	0.2780127903708112	-0.047212915134045595	0.28199321084951534
1123	-0.5495810680850228	-0.1750420992718494	0.5767833968787334	-0.02186777566435566	-0.2629878328085075	0.26389543349179445	0.19944890421769035	0.3719671205220338	0.42206563961437393
1124	-0.36655139098768796	0.05752594941412541	0.371037945621476	0.01204392597197751	-0.1043026819819355	0.1049957409681138	0.251924512449306	-0.07292334911376452	0.26226661018663533
1125	0.1594423055376686	-0.04621810364675739	0.16600590923177908	-0.043825349412263265	0.16811125374235586	0.1737298330337473	0.28920447808219646	0.14451529791205775	0.3233015642916168
1126	-0.5271374646068328	-0.15790270096549136	0.5502791742055275	-0.20119984749120456	0.22131993099320496	0.2991051495466452	0.43293879600869306	0.1957705613712092	0.4751443083833112
1127	-0.5328958172880895	0.07858037817695829	0.5386583591828634	0.06883474859366075	0.26674186417407897	0.2754803889880644	0.4523584087613326	-0.12371258888081206	0.46897007860275874
1128	-0.3746271311456039	-0.014038522629603879	0.374890073899013	0.13135685983952824	0.05790753284213062	0.14355454359498312	0.4052032550735841	0.007321359550141515	0.40526939216759333
1129	-0.5143126532811346	0.12583881151216395	0.5294836275163515	-0.016633456001866085	-0.009626921518490145	0.019218467069180713	0.14632516506053453	-0.09684143238905457	0.17546884896515536
1130	-0.2218828385076426	-0.17502768425697174	0.28260694308627093	-0.053669317955740696	0.16497502707261377	0.17348531709468684	0.20902792542679038	-0.1518941648669029	0.2583882948758355
1131	-0.49734722647449936	-0.06300899756439725	0.5013226480580617	0.1655806897623063	0.006010931140277468	0.16568975863140814	0.03380348980962793	-0.0003080059010260936	0.03380489300300603
1132	-0.22711904312817477	-0.12699117404114446	0.26021110282961785	-0.03967894519475649	-0.17449220060870915	0.1789467707589005	-0.44337679194968455	-0.31638425316708474	0.5446852075205345
1133	-0.3848984980319368	0.16676493716949115	0.4194727619958002	0.08248651607213292	-0.3704476508936842	0.37952007507688856	-0.19502975240214718	0.06646037229856026	0.20604267860835548
1134	-0.44009966030651565	-0.01615427561076762	0.44039603951718176	-0.16127831988182226	0.045162086411712855	0.1674822692495012	0.08886849093806161	-0.05826282895454843	0.1062646033230036
1135	-0.2225694949397019	-0.13157353994646157	0.25855130340370963	-0.15697889809921495	0.07876558639612312	0.1756314096304213	0.4531634768466023	-0.05008590179706559	0.45592294777355347
1136	-0.2564203101593251	0.14150685637694607	0.2928746589650428	-0.20268767101964577	0.12559247554521474	0.23844446291944696	0.1353009901978524	0.18296915848781128	0.22756113663421784
1137	-0.21147680941193728	0.1399430703307585	0.2535872706833931	0.0024099200877619018	-0.45053108412175397	0.45053752948533865	0.04579125909964865	0.17812558048038957	0.18391726898637575
1138	-0.4321220502103726	-0.19770202435175166	0.47520054367687375	-0.24320778198377418	0.33902494213481293	0.4172384649178216	0.34170072949379926	0.21022225757937368	0.40118921485798087
1139	-0.4234161707178333	-0.07620561241744445	0.43021918714682067	-0.21025946685577024	0.07927883701340424	0.22470909505551986	0.1590674985133596	0.4056699792710255	0.4357414384300074
1140	-0.4308377208192776	0.1071438517397564	0.44396052374775474	0.23980712663365233	0.029534652301550626	0.24161902588757794	0.4177585599329319	0.2195921251165476	0.471956476606094
1141	-0.6531802789227282	0.08050263170893683	0.6581224433839328	0.002979258077505657	-0.3964794578817802	0.39649065121503524	0.3628236092330622	-0.20620230175086243	0.41732524565889806
1142	-0.3846645822701246	0.019839663053685595	0.38517587292447747	-0.25696923368365016	-0.2948704023002355	0.3911288038647437	0.26172900840167024	0.21045932484781404	0.3358499683702818
1143	-0.4465818871973925	-0.05425265669920639	0.44986523841224557	-0.06856042072872394	0.03844310176700406	0.07860282033087534	0.26962894007324	-0.12268975666518361	0.2962305549999541
1144	-0.43345734838154687	0.03494799413309458	0.4348639271770981	-0.022497808652979377	-0.20368395404632422	0.20492267939428083	0.16317605797142193	0.1621500664197305	0.23004145264498715
1145	-0.3963910527310582	-0.13171409484866892	0.4177014118566523	0.5327396104862624	0.08735843583862239	0.539854599770369	0.32317654360769554	-0.04666458252469846	0.3265281941891406
1146	-0.30495454420231966	0.04512588501060636	0.30827523339969265	-0.09934974361616508	-0.1468514502794856	0.17730121264612367	0.10781925841703852	-0.057273282488062086	0.1220869418593057
1147	-0.5740119955447127	0.03148514260081493	0.5748748431039725	0.2583691534252687	-0.27566959669254937	0.37782052085920753	0.2796554022373165	0.003954152437173155	0.27968335546115664
1148	-0.00313467660010873	-0.0542552400602012	0.05434571989933826	0.15660666783294144	-0.022673249687421213	0.1582394535541797	-0.1657829377754543	0.023089496553767585	0.16738311536283043
1149	-0.4837407681460901	0.019257377550618925	0.48412392768453044	0.008033059860402857	-0.029381339499898948	0.03045969733154185	0.5258712423638263	-0.06577963109125998	0.5299693608236012
1150	-0.5647091875946334	0.06745503858273778	0.5687237016196789	-0.41378824885371884	-0.07649341432237429	0.4207991888349139	0.03105181147471124	0.24459596165461733	0.2465591195912413
1151	-0.29159269296926343	-0.10707119442235181	0.31062926338015256	0.13683753655629274	-0.11011821969953574	0.1756432000408498	0.4167187160370891	-0.1257788363110775	0.4352870362868264
1152	-0.5503317829302369	-0.22488247011454324	0.5945058424170379	-0.2607991421007361	0.03900412626195836	0.26369966701901376	0.16907240506140428	0.36234998295102	0.3998537086208555
1153	-0.5497887627495379	0.09212540767361184	0.5574538316171994	0.22465290631791043	0.16818066533471612	0.28063083314117787	0.2361012982367928	-0.188330382991517	0.3020135033186934
1154	-0.4077172461000663	-0.0473902813345995	0.4104621682109017	0.09714207332714221	-0.25479530179769316	0.2726852182067694	0.08081831556019273	0.23150270801595582	0.24520420866842352
1155	-0.4785586490819691	-0.08452813310108259	0.4859664452374398	0.19278003305249897	-0.10006051726963455	0.2172009398229884	0.2610638746398707	0.14170304265336237	0.2970422511010896
1156	-0.27531990998436473	-0.24823287579067446	0.3707028641069652	0.22512977870291379	0.00604537375050171	0.22521093180084797	0.1317450480933734	-0.04321142835418013	0.13865058686328635
1157	-0.3237136251980844	-0.23745573248930474	0.40146698000074443	-0.19700544484613353	0.2187128008993916	0.29435766437495703	0.25165160197948633	0.42352993364119323	0.49265214245850525
1158	-0.3807991962131941	-0.07626504754439377	0.3883611531983643	0.1812065243305105	-0.02369573542379372	0.1827492608390478	0.3519498729404556	-0.10131642829876103	0.36624272239325223
1159	-0.4595708303961482	-0.021688890124891332	0.46008233622456635	-0.22339978874515506	-0.0776783452905026	0.2365193246617503	0.37928148615981006	-0.09538184114815862	0.3910909630308616
1160	-0.3793707540032878	0.07694385997103285	0.38709498392547664	-0.00963740867263382	-0.12146149282653049	0.12184323487815264	0.21077613674820733	-0.11487807214144782	0.24004906015528304
1161	-0.44138923840397765	-0.11769893648004782	0.45681232407562933	-0.11882836572360066	0.0456000105655593	0.12727741930177916	0.052624471591341926	0.2391900632581164	0.24491063956408607
1162	-0.16457826305581497	0.0018931829609941816	0.16458915156289258	-0.031181382092607835	0.05912100836962849	0.06683989990901308	0.338206807877675	-0.2692096063263428	0.43227035178599865
1163	-0.4807562275082669	0.09748642776539543	0.49054067505808135	0.0004185356581901578	-0.0812166351889147	0.08121771360673997	0.11825403047262327	-0.33732018030966227	0.3574477860711452
1164	-0.46026110483664007	-0.049438124380423124	0.4629086440840123	-0.2310930271478608	-0.059227627819683694	0.23856214933117303	0.08146551392151577	0.37289521315515844	0.3816902801389207
1165	-0.5361209704419498	-0.3195853290089061	0.6241478009777401	-0.19025392183997267	-0.06377862697994152	0.2006595824647728	0.36562707492966834	0.29023626852324497	0.46681928996981525
1166	-0.6185587341731701	0.030866409800479794	0.6193283804863827	0.008256611751632358	0.24677197685097121	0.24691006499645465	0.263303570055011	0.02700696889651447	0.26468499461188083
1167	-0.4179678086789843	-0.27694163601275357	0.5013918216817388	0.08212513336168512	-0.007681164188901841	0.08248356086500772	0.1451081330287726	-0.018996667993880844	0.1463463141523069
1168	-0.49368674049327854	0.03330535703972107	0.49480889699602315	0.05628624126280026	-0.10098251286214825	0.11560972649153745	0.45949387772674527	-0.2936413289158772	0.545307118710038
1169	-0.506542606234496	-0.23812362324590786	0.5597216021189416	0.436140046322215	-0.1300100712151057	0.4551052170908401	0.2662623487596064	0.32695476870472673	0.42165751403923024
1170	-0.22100152985238442	0.02121913700115161	0.2220178550751448	0.47657439675619806	-0.01469529728225582	0.4768009096108647	-0.1632820362926312	0.05669421861157484	0.1728446059321643
1171	-0.2436442271530651	-0.4433993564832226	0.5059303299415349	0.32732151059710396	0.27016397571344963	0.4244148266411854	-0.41927237506451775	0.029014468455531208	0.4202751049871961
1172	-0.6324505546278385	0.08198745354477184	0.6377426178230655	0.09632447152856445	0.02325364059006542	0.09909155168806855	0.4210595724757052	-0.09961890741247406	0.4326835914238934
1173	-0.43160630291627466	0.14395157696687624	0.454979183291176	-0.20475983044591045	0.10579209505665506	0.23047463101329468	0.14066462434451588	-0.1017567735972035	0.17361157079784834
1174	-0.38489727878795404	-0.08267254601659746	0.39367583756593244	-0.3191335255810307	0.3082399657972236	0.44368692077235267	0.3365998983524827	-0.1558845090588861	0.37094402776622737
1175	-0.33027955238983114	0.23689291602284812	0.40645151788206596	-0.008172407740972146	-0.10414128329355599	0.10446145286330928	-0.10345976377027791	0.21198503954214232	0.2358846745956281
1176	-0.2308105935444496	-0.04808644323667438	0.23576648641292308	-0.056584238671112674	-0.05465314166295311	0.07866855763022647	0.00304811604874552	-0.025317686977299882	0.025500515393363326
1177	-0.3330517094006255	-0.10175429474383721	0.34824901670140346	0.061977647784228936	-0.16839615276726597	0.1794393855642688	0.12710398157574912	0.06741819742837833	0.14387715411732388
1178	-0.4244440526281196	0.013478872695746163	0.42465801984718254	0.19313673779073842	0.09256048801229644	0.2141710611299363	0.16974657695843534	-0.12547727328197078	0.211088717129515
1179	-0.3117729646614351	0.05086756221863841	0.3158953788516817	0.09324156594515705	-0.5069661839072552	0.5154693989417705	0.2145286411555973	-0.4219105097997325	0.4733191483085564
1180	-0.3388870509958632	0.17906662173275867	0.38328747481682157	0.08946021479032946	0.10449884857740545	0.13756140223309515	0.0801812040260401	-0.054451548027726344	0.09692263183426904
1181	-0.1649237559680343	-0.012773460438634565	0.1654176731010961	-0.048452567767029824	-0.07680884862349686	0.09081437413805082	0.058506920751296244	0.19798578494120225	0.20644958419571216
1182	-0.003573278579133797	-0.01617230956695125	0.016562364460831046	0.14262966828305876	0.26789082061074315	0.30349417464266554	-0.2363625833630253	-0.02086016415134961	0.23728130407274892
1183	-0.30542954874358635	0.0021239994737534537	0.3054369339478697	-0.16334825987771398	-0.2957602756077828	0.3378709733502847	0.21816281891413172	-0.23718228835356914	0.3222583644611818
1184	-0.42574954878365107	-0.05684331894239505	0.4295274626818049	-0.27212382274696506	-0.09227488921455898	0.28734305296279705	0.3376521854258889	0.11516644696319918	0.356752447544521
1185	-0.4699415118727008	0.2271535345762961	0.5219614476680288	-0.22843358062838692	0.09134157984587114	0.24601866792470323	0.06573260921073414	-0.41692349544553065	0.42207342603884757
1186	-0.6064536597422815	-0.05274717693888318	0.6087432185165012	0.22857070308071453	0.13490265319617742	0.2654115523977438	0.07017839947291066	0.07293533206816873	0.10121546530285512
1187	-0.36569370332843165	-0.0184828218643765	0.3661604830646437	0.0042113174855147525	0.03040300556243797	0.03069328822712608	0.18951921352871742	0.00312013956739477	0.18954489591509346
1188	-0.43525762028572157	0.040564666206872636	0.4371437843104536	0.2630719945364398	0.38089049440876205	0.4629086767822913	0.3798057749005116	-0.28002879836231	0.47187769025460125
1189	-0.5488001076515532	-0.04324351939214425	0.5505011899421973	-0.05346341668401306	-0.09460697941006599	0.10866838305885045	0.4048728986176367	0.001071032834523777	0.404874315246571
1190	-0.4462304840802941	-0.06280348469423441	0.4506283641896863	0.10899908792853566	0.18862895911970926	0.21785702969571027	0.09695033901628825	0.21556117446414033	0.2363598700535537
1191	-0.2602228254114358	-0.2703751045596401	0.37525806591031047	0.3483794080510081	0.2126727699645747	0.4081640834742515	0.22102411505597191	0.18545035272504787	0.2885194841984163
1192	-0.43095979225211506	-0.15339462921119798	0.45744535718359525	0.12211359318760555	0.13755494487365702	0.1839377408265711	-0.002530968990097259	0.3151584636032659	0.3151686262698111
1193	-0.3495393928820173	-0.1977731899379534	0.40161177999974434	0.06827700727556191	-0.17251702503139751	0.18553671778974365	0.17242989777987316	-0.025198413123607065	0.17426138319296527
1194	-0.4975505141400679	-0.08267002616909712	0.5043717352784998	0.25709993889747024	0.13030627122020833	0.2882361929050504	0.1412956247760103	0.053828419743989185	0.15120169427945634
1195	-0.244185265940898	0.3881604953093554	0.45857934343080825	0.34053711287702215	-0.009183960255552777	0.34066093167927736	-0.012834212576898088	-0.23730707605313944	0.23765387721928613
1196	-0.18594061091650177	-0.15831303594321555	0.24420673237558327	0.07720262714899087	-0.0641823020103998	0.10039727849927145	0.006801625926687106	0.13186532394587025	0.1320406216836163
1197	-0.3490833937721486	-0.007912856073069054	0.3491730646809889	0.08463156832775034	0.09969966216457513	0.13077662250320232	0.27856933521902977	0.27549064792644323	0.3917856194646553
1198	-0.5216800841989728	-0.12333547284688663	0.5360613296183679	-0.03622440240279262	-0.3018637282423152	0.30402946856808105	0.3131889789102922	-0.14758029243091236	0.34621854257804424
1199	-0.2543583250701348	-0.05968837497712255	0.261267792963262	0.15938301584676937	-0.18787321362492987	0.24637225927074274	0.190280521269834	0.0957181542419779	0.2129991592147979
1200	-0.5441226649617507	0.04343966810343313	0.5458538992166438	0.1250847937189503	-0.1775850658404938	0.21721570207810684	0.43660524587327	0.016092441899338072	0.436901713672929
1201	-0.13293080584814762	0.248142709724632	0.2815056012460869	-0.19156235292945842	0.2620005115342434	0.32456186329277137	0.07595676710582108	0.050229838601564436	0.09106298454974533
1202	-0.35510263484269405	-0.021337374606629714	0.35574311634566785	0.11318470003617462	0.12979665586690708	0.17221483152304604	0.16065983571229728	-0.12487193726939877	0.2034811625888623
1203	-0.37284406577373225	0.11123258649291469	0.38908274914289237	0.2393937782330614	0.30641682614775245	0.38884528080351205	0.15624726761338448	-0.20208420591367443	0.2554432127037416
1204	-0.46189235637514325	-0.07478738914046351	0.46790779268166666	0.07865598916809934	-0.004502454102493297	0.07878474931709321	0.32158562595858897	0.0811087878642638	0.331656373814808
1205	-0.5268880921900079	-0.2852314997707924	0.5991394413265761	-0.13708490087820466	-0.1108339851922158	0.1762851165651131	0.18594191455977338	0.15058683536827988	0.23927137433547602
1206	-0.33822705914285944	0.13222823499245967	0.36315540704448895	-0.252698900847314	0.2666931750389095	0.36739894406731094	0.21170902602489342	0.045852958730711366	0.21661764823016919
1207	-0.38003389096318174	0.026640953305935414	0.38096653222253596	0.10694136851067719	0.10652837802537594	0.1509461878407463	0.34929547017785206	0.29029586839260874	0.4541794983182151
1208	-0.48309444749742014	-0.024574246923765287	0.4837190701375208	0.13890972743185795	0.4014127568872187	0.424768305982203	0.2771284175658118	-0.17133699731151328	0.32581670686178216
1209	-0.37887125540406447	0.15411943802100864	0.40901861736033895	-0.2515734261292207	0.2788306182386718	0.3755472039594415	0.596731651090653	-0.1711135688074765	0.6207805706072056
1210	-0.4020013212452884	-0.3040320693288409	0.5040243659420988	0.44039925113975775	-0.2149633294208764	0.4900619689387941	0.11391771367322773	0.381594210070817	0.3982353407824403
1211	-0.25331643238265483	-0.24405644484168898	0.3517566817898994	0.16662125855908355	0.2162456222053329	0.2729923312600274	0.22706200107343028	0.3563120373721328	0.42251085229583235
1212	-0.3769446703509972	0.1665122544036375	0.41208447601505643	0.005911828878757268	-0.05883282371891124	0.05912910338769051	-0.04467134659343673	-0.14679861486105245	0.15344498209975638
1213	-0.3826446980982607	-0.11948348620653577	0.400865648888473	0.2583402343546845	0.03885124998499778	0.2612452799800029	0.11201102572297672	0.2718950600499608	0.29406358761853724
1214	-0.18228743455448493	-0.148757854162134	0.23528197544941337	-0.1459394336017721	0.4207605255820587	0.4453512525727264	-0.17292712896894802	-0.3559681905241812	0.39574884029963114
1215	-0.5485995541854991	0.2092928995029254	0.5871669171835807	0.07487661619436287	-0.022268202448605976	0.07811773481745374	0.1955120676474911	-0.5056353561138508	0.542118143902395
1216	-0.23193820413090133	-0.1388532964822195	0.2703249312946307	-0.1634555856381807	0.2561910241616631	0.30389401003857	0.2975787908975882	0.05576485159692163	0.3027587413530734
1217	-0.36340903926838336	0.07095174415996225	0.37027054949227345	-0.2168010614746287	-0.2592335647367572	0.33794192007303886	0.0879784002787732	-0.23292397189383734	0.24898549274689313
1218	-0.33368561169106087	0.03218428455292849	0.33523412061098634	0.14136627617169611	-0.14666565283290497	0.20370379907982683	0.06398654412679601	0.2606310081252635	0.268370639649127
1219	-0.4862101274230391	-0.1822808610367848	0.5192558139386015	-0.015125242715389023	0.21236131236547642	0.212899271855934	0.1800237993001024	0.3135991530300212	0.3615978388978427
1220	-0.2627450745754275	-0.06869375729958452	0.27157652053441805	0.007603670773223734	-0.0480601078788755	0.048657885060457845	0.1251206433369929	0.3749266608536641	0.3952533066375808
1221	-0.5081939235662988	-0.14406644296321042	0.5282198443241044	-0.19553657830331792	-0.241457693483997	0.3107030273382952	0.5248629255811953	0.06536062280011522	0.5289169137610087
1222	-0.3375423447531251	0.2333038012447388	0.4103236505207592	0.16186958427987191	0.08466162177369385	0.18267280179679338	-0.0612249114036458	-0.24696470123911557	0.25444066780786023
1223	-0.4848687679258616	0.06465353726063301	0.4891603029582992	-0.034716676928738976	0.09131584952440551	0.09769253825824317	0.4993442810568951	0.03030621643506815	0.500263108552726
1224	-0.34124484987586096	-0.3051777782650751	0.45780074695614714	0.12686751106335428	0.006058564116870714	0.12701209219034443	-0.017725447062239524	0.5099544815243777	0.5102624468843001
1225	-0.1604974742662879	0.21026988691931156	0.2645238450327641	0.097594763246904	-0.28553838403523624	0.3017563695610638	-0.288469084639319	-0.02363162727607035	0.28943542734150857
1226	-0.23838596846844254	0.1406641689883251	0.2767928438377939	0.12614335686985814	-0.05294197171673929	0.1368027735524847	0.10112201393118528	-0.025136831934990448	0.10419943388150812
1227	-0.5562830710158095	-0.09130719405136366	0.5637267589748721	0.13621021380013656	-0.08844118928006221	0.16240402182443237	0.35582846897369874	0.21094073426809104	0.4136543154685176
1228	-0.27045546474259113	0.012854525235008908	0.2707607749068326	-0.14323829766762444	-0.1804805285493321	0.23041360876511888	0.289322120814202	-0.23877574764125079	0.37512817443384067
1229	-0.3306486888900889	-0.028761764887404243	0.3318972651049917	-0.23166730134019564	-0.033025418814631155	0.23400943741253433	0.018594836762114153	0.30066830689769497	0.3012427571360615
1230	-0.5754522485485835	-0.10830669089262883	0.5855558296624943	0.04657220168062393	-0.1481740508559159	0.15532069828722847	0.5361465178911949	-0.0468898135339142	0.5381930353136305
1231	-0.5110894911772172	0.052249694493804275	0.5137533440927492	0.11263663817519413	-0.06485925386086965	0.12997590188491995	0.1334199878743611	0.04998030033444455	0.142474290964777
1232	-0.4142677936936404	-0.19216125155163238	0.45666590795644724	-0.029783487390898256	-0.033655753808496246	0.04494180554430257	0.28184007788833065	0.033616357001751584	0.2838377863537015
1233	-0.47285706612349276	0.15677480644689046	0.4981687915951552	-0.045032672778330736	0.2631920238116201	0.2670168215967238	0.36469430419453575	-0.35731616794712223	0.5105651568491064
1234	-0.6404888574568686	-0.11290448077652528	0.6503640505946049	-0.043947444786431936	-0.19201351797770547	0.19697860033371928	0.32852443684796095	0.11129539077994743	0.346864483069586
1235	-0.38005175816066794	-0.19886088517440656	0.42893471593397914	0.15881022789437724	0.16117337153176747	0.22626874325629068	-0.2753756194213381	0.28872164593382904	0.3989886221465782
1236	-0.09820277525508843	0.1353849030396923	0.1672508805324154	-0.06193507847699382	0.058626399707413485	0.08528193647311717	-0.034135031987097365	-0.030815748721967236	0.04598707185781223
1237	-0.5255431630564202	-0.09244645157560198	0.5336121837479605	-0.15349101730700063	0.017395598165461996	0.15447361984970828	0.343633729548733	0.1417575819483234	0.3717248338803952
1238	-0.37526217455600597	-0.05096836644725486	0.3787076366153764	0.22230107825771536	0.19757576832885332	0.2974120939458912	0.2232130243476081	-0.04558652809400054	0.22782051220658553
1239	-0.3375992254625934	0.08317359578667192	0.3476939517291431	-0.14460473306854882	-0.1836245306167567	0.23372739905721468	0.17173598030510656	-0.31320064258182395	0.3571944700650101
1240	-0.26280214555995435	-0.023843364859701018	0.2638815525169356	0.14806672030664406	0.03200589590328307	0.15148640544595993	0.25213078334995276	-0.1218327803319773	0.280023495935753
1241	-0.46926392141375145	0.047481045962497984	0.4716599173835999	0.18006716867610711	-0.006226312397876632	0.18017478236730455	-0.1787881232105491	0.1198205877813072	0.21522584941732353
1242	-0.5132931342901194	0.16726248480717118	0.5398579262484192	-0.3264951687046859	0.2792036762986181	0.4295972393372249	0.327534306112244	-0.11521256626387782	0.3472069370066468
1243	-0.3966472155082552	-0.04798115928295213	0.39953874057040856	0.025946636094083816	-0.15273514312774647	0.1549233741914112	0.30171463276061355	-0.25186215543757223	0.3930219649886399
1244	-0.4323565686873527	0.09271844329412193	0.4421865129263746	0.056319726106886625	-0.11592526591792014	0.12888203453893496	0.023099116634049958	0.2153541490107576	0.2165894242233933
1245	-0.2700241150327293	-0.28825025203640686	0.39496991087709543	0.33856776447557596	0.3234508155902706	0.468239854399431	-0.0008654446680479414	-0.06410955435967085	0.06411539561344876
1246	-0.4822172772049391	0.06694642734741439	0.486842198838112	0.019788281728668054	-0.04349020989580711	0.047780481899563305	0.16038241363694297	-0.16110989081514865	0.22732997057687002
1247	-0.4173998118721737	-0.25748529098612855	0.49042968713683843	-0.014227255948998445	0.20876557560207876	0.20924980374735258	0.1891003932662355	0.33837133816808246	0.38762626488294594
1248	-0.3564538672177077	0.029851453455204676	0.3577016476448598	0.07786091038915047	-0.16637945173566895	0.18369660673645855	-0.0971940992635145	0.004786333838656084	0.09731187966153451
1249	-0.15744620251555055	-0.18973448379336477	0.24655320121000732	0.1158584071154194	0.02288969422331996	0.11809787720767616	-0.18071898614007326	0.2301593348983946	0.2926306057000316
1250	-0.29303663503303634	-0.10960878776446005	0.3128650760738235	-0.19620631129736543	0.16283362378957478	0.25497393127408813	0.06327312831743924	0.019366454367978004	0.06617060013224986
1251	-0.6217852613490493	0.24070686049293474	0.666750855956909	0.2113085232592979	-0.28212262896104184	0.35248329006339424	0.11228686341011909	-0.09849384766629327	0.14936324086800515
1252	-0.3650511669732155	0.12110498802135325	0.3846150967293907	0.23828870028857266	-0.19361955440221026	0.3070342595413868	0.3834342798378344	0.2250899172834774	0.4446204199285514
1253	-0.38394410371768045	-0.08568576079568377	0.39338927842876964	-0.12739403347755537	-0.4665568765816641	0.4836368046905846	-0.28290250590149535	-0.4220261811793955	0.5080747242741066
1254	-0.0831414830265187	-0.4148384863958884	0.42308802393246797	0.45105559471607604	-0.015011239781392752	0.4513053144429473	-0.2689518173906744	0.32509661833588394	0.4219275901516445
1255	-0.37873603004291007	0.34376966577577467	0.5114866210960478	0.14994799064500972	-0.1960612786670611	0.24682873595073754	0.14092634306121124	-0.04600989560111749	0.14824690439207133
1256	-0.5324707627813798	-0.15965595000453447	0.5558912983568235	-0.0712534002687644	0.38099716000727074	0.387602738617088	0.4133520326918072	0.019311016216389566	0.4138028736944181
1257	-0.45328403614183754	0.11356062007697884	0.46729266188685503	0.3038970825324267	0.035177734468943234	0.3059263142884051	0.10645514790445125	-0.20299178937048698	0.22921248889881793
1258	-0.5566790339169333	-0.22901307251895928	0.6019456239456055	0.17568690156080252	-0.09978043973325983	0.2020446077810487	0.2758689409344683	0.2389747405739554	0.3649830122138487
1259	-0.5309841433130355	0.07033179025148362	0.5356218079670179	-0.16268017845463686	0.025480905120117525	0.1646636480458663	0.17521939279479645	-0.13449526921667174	0.22088642568759667
1260	-0.3158854083485465	0.17455902189963954	0.3609078044793252	-0.0034651955107406723	-0.1913426443788787	0.19137401897287337	-0.07693364479764299	0.012621217043897766	0.07796204731482541
1261	-0.4524512626774773	0.1453785219738005	0.4752336896198862	-0.11089331337102337	-0.1543885052847981	0.1900871839827139	0.3007218708807891	0.01165345310208978	0.30094758114203973
1262	-0.3531993355252728	-0.0061948620387794065	0.3532536580577386	-0.1601002747820296	0.0030598126475005144	0.16012951145469465	0.2647223664518493	0.2850170384882214	0.38898925888572233
1263	-0.347649132757262	0.15993518515993752	0.38267372912053926	0.14501559890493423	-0.12450167720699575	0.19112873031836874	0.18074459699914572	-0.09588928273069246	0.20460538577219878
1264	-0.2518456822446219	-0.049283184971854944	0.2566224463803373	-0.09779101380150844	-0.2638930090935593	0.28142956957075455	-0.1807795962958751	-0.4668613848078494	0.5006404049431112
1265	-0.6153455279724432	0.12225323672645207	0.6273722759939101	-0.24824416692932966	0.1322502559206944	0.28127441512787127	0.2002400038545161	-0.14005060558061658	0.24435677045491094
1266	-0.5903568850821544	0.054161853004730615	0.5928361983590493	-0.09669279805098235	-0.06855535045698785	0.11852988345226903	0.4984565220576078	0.15588764457243393	0.5222641688955005
1267	-0.4395962493054483	-0.09385658919196833	0.4495040842285727	-0.2603767846311661	0.08136114869330799	0.2727924238162769	-0.016439815677775523	-0.11436778571289467	0.11554331632937419
1268	-0.6811212733791698	0.03204176248095782	0.6818745218825439	0.2434928603090075	0.03148867048046923	0.24552048670139406	0.37970863901468316	0.23645398670276782	0.447313244125429
1269	-0.3322237570544911	0.14131487236549756	0.36102980195972517	-0.18547320339574527	0.4557958821232737	0.49208758909203626	0.2236951090241545	0.34240920333538405	0.4090031348658599
1270	-0.3097684056557777	-0.05114939054119942	0.31396293618078325	0.09697118728489185	0.0851061013313709	0.12902115968811914	0.23557511665617942	-0.36483726773072434	0.4342831651270778
1271	-0.6721322716213227	-0.05439197470627268	0.6743295021480873	0.018230753615235153	0.1197753530146426	0.12115484128651922	0.45121654602666306	0.04264671381077865	0.4532274413659109
1272	-0.29160369018689086	0.08632738127151601	0.3041136775743734	-0.1759883586315237	-0.34735293035336706	0.3893917829113615	0.02903915537500859	-0.3841299519637471	0.3852260278597029
1273	-0.27418578957893713	-0.17430752637175181	0.32490146345755994	0.022893236456509206	0.25219564541232	0.25323258842493057	0.30783559815325107	0.0635130813964742	0.31431937102069457
1274	-0.3665476929257855	0.030505273705368402	0.36781487587243583	0.15026816324388154	-0.2468655965753051	0.289003708725634	0.0912156274878011	0.07617012283524925	0.11883677171115957
1275	-0.3891853876809598	0.11288281629301498	0.4052256114791136	-0.32829220985727303	0.02414169235362181	0.3291786693615926	0.026276701220294307	-0.09813269415486565	0.10158981587301465
1276	-0.09227215310102511	0.11594113674904362	0.14817725003710744	-0.18482275808919618	-0.1711284554298415	0.2518817186012133	0.0736682857923388	-0.21351670098147	0.2258680985212214
1277	-0.21528118984113784	0.15829911035610755	0.2672163899145244	0.021481520962044504	-0.07445527913860164	0.0774922211221865	0.3131331573242702	0.2940715521921752	0.4295700781299616
1278	-0.6040938042663351	-0.22272906400784317	0.6438459134814657	-0.17353500786769646	-0.02905799551834368	0.17595103312906563	0.14496882008014414	0.2940563995808978	0.3278492411611011
1279	-0.3354485328280298	-0.05147945534106472	0.33937568047620975	-0.10493422687031198	-0.3552578539126663	0.3704312820692975	0.07597201590353023	0.07789212687871373	0.10880685010667246
1280	-0.48046318514488073	0.08669070145839777	0.4882214149327259	-0.16293132640613583	0.03673462395611978	0.16702110561740485	0.43377441439022757	-0.13717262903550573	0.4549467801140012
1281	-0.34814766083073606	-0.18716664062564245	0.39526971184875986	-0.09978593458975529	-0.2487035512888935	0.26797516520315495	0.04579400351895597	-0.2494298265907519	0.2535987562102518
1282	-0.476502731410307	0.07065404971835179	0.4817124119047448	0.23125421523486428	-0.180462170946502	0.29333446303940736	0.28429489512177936	-0.18926368638541258	0.34153232698603997
1283	-0.601199734158435	-0.14789684575122305	0.6191240564986423	0.03918971071348834	0.34296797754600833	0.345199749489779	0.4698782182315115	0.136407046935442	0.4892774493291795
1284	-0.2777594219394374	-0.0008212845610467234	0.27776063613201324	-0.2757949943961262	-0.0743286833938866	0.2856354881821023	0.3599228436432709	0.024562420210141944	0.3607599837327278
1285	-0.4781601546408087	0.06314268625027727	0.48231124008571796	0.08677631063364953	-0.027831143012965995	0.09113013008108682	0.42118885406217305	-0.13041169631726338	0.44091638813107487
1286	-0.5186170987840418	0.07522560546678725	0.5240444512338828	-0.041093077741987664	-0.45558037950896446	0.4574299107315143	0.4099734375196082	-0.30563701847661034	0.5113630867934407
1287	-0.2112604016767816	-0.07374758758103563	0.2237625169474495	-0.02588437066955489	0.07446281998103721	0.0788334459762306	0.556783168562429	0.25894497738657796	0.614052113511674
1288	-0.484479780166996	-0.0073433878811448566	0.484535429804915	0.23756494450827934	0.06525685107454021	0.2463646879554506	0.10383087993290531	-0.22515549897503495	0.24794324017068575
1289	-0.5325758967675776	-0.14225493337891057	0.5512472692797922	-0.12229076785100737	-0.16004883056488695	0.20142159781606558	0.2383652431641939	-0.2234145616448462	0.32669872283754653
1290	-0.23401677274391994	-0.3296462826769082	0.4042654098586516	0.2994638687764367	0.17716804623660107	0.34794701508971926	-0.268563901363709	0.22988883927171275	0.35351866646245345
1291	-0.17606611589460747	0.23676141960868644	0.29505126161623824	-0.13325934081288981	-0.09612163233249896	0.16430891672745587	0.09230469695832619	0.2073799635525889	0.22699472761199
1292	-0.4246696517701025	0.15511053149023968	0.45211015263287857	0.12946538381563824	0.14722694148348855	0.1960537117861151	0.25776948254138365	-0.07989863478592496	0.2698682974532342
1293	-0.5238352703659784	-0.03641105343279451	0.525099186146278	-0.21267868982844368	0.03796720827846612	0.21604104705264637	0.449731646522971	-0.05392156511135818	0.45295263446448897
1294	-0.42419484843526817	0.07081840638961857	0.43006571140069433	-0.1896028882029517	-0.1299014221129448	0.22983392848286452	0.3026191129759617	-0.2461202828647243	0.39006861085682065
1295	-0.25508302737659444	-0.16512450051097927	0.30386419914923973	-0.13232375028902368	-0.10043450005404231	0.16612243584674927	0.30304120369836957	-0.37537044033204553	0.48242816938279054
1296	-0.5230950051932228	-0.03476238644201005	0.5242488034981495	-0.2830527626468221	-0.14901569407346066	0.3198820775257555	0.37810433895974577	0.04827234537753643	0.38117333388949765
1297	-0.6164946415859301	0.03417162678508531	0.6174409633165778	-0.2556457383781275	-0.30202666753634544	0.39569540236652756	0.453442703049698	-0.2193078814981404	0.5036925965668139
1298	-0.4077591678182235	-0.05698991281176433	0.41172246611291774	-0.061953196530507945	0.023256265113112448	0.06617440915761252	0.28596747045870613	0.05883317575517641	0.29195673777118153
1299	-0.2567036750673322	-0.1196799353423608	0.2832314666780973	-0.08294329387565791	-0.18914678658573475	0.20653352482019288	0.019575942519783413	-0.06503720991638291	0.06791948320802743
1300	-0.30661262522275584	0.10569315010726574	0.32431827565770505	0.0797892206891716	-0.2951393379402759	0.3057344412034891	0.09834413961857248	-0.09333046940689738	0.13558077414231373
1301	-0.40949730951815083	-0.1426453865701384	0.4336308946700505	-0.030584684990988948	0.33046763815225355	0.33187992229408336	0.13235139813104227	0.2513814652724218	0.28409423378476284
1302	-0.1185544867438263	-0.09118164794217858	0.14956356256970976	0.02292149285215361	-0.11381704631743612	0.11610217425611258	-0.07969241080652505	-0.22737192742568121	0.24093333875042117
1303	-0.4913869883925351	-0.009337391827913015	0.4914756954800852	-0.060547708166205944	-0.24545046778174198	0.25280814286422026	0.4396931004831455	-0.2157686303864133	0.4897817110420826
1304	-0.3979632509417462	-0.22777109843077742	0.4585350830421661	0.18085298013986562	0.25458433261508684	0.3122834975443624	0.42281544037762553	0.3886729338093575	0.5743165904774984
1305	-0.4840161921499869	0.051767288587284445	0.48677666997407776	0.07250314915187553	0.2597360146681463	0.26966554090693645	0.5569958007439697	0.09270427353462538	0.5646577763371355
1306	-0.5173865687286713	-0.25534374187243364	0.5769655865077605	-0.2817765862463614	0.2981430337755603	0.4102283670658918	0.278841895838013	0.2587137256789569	0.380375596916027
1307	-0.5249725874012277	-0.23026104336121975	0.5732507004902281	0.023071114384831434	-0.02947733091144661	0.037432463940020054	0.442334879216972	0.3410488394889523	0.5585467359931972
1308	-0.5156176115168392	0.13565123732464668	0.5331629952407029	-0.1264006790159514	0.3052654134594408	0.33039991572374366	0.5698334035504508	0.15244980578408265	0.5898737586005123
1309	-0.6329710635015566	0.11980470518531765	0.644209232016146	0.05607686747283175	-0.014151079719407723	0.0578348348557387	0.3348030358468081	-0.12443482325852198	0.3571793639778461
1310	-0.4729543127841541	-0.055293867039710044	0.47617559126160236	-0.06783417168151305	0.07681267948272393	0.10247761988372223	0.018672253367755878	0.124094946068561	0.12549186700973386
1311	-0.5800782777705353	0.20170757336936126	0.6141471757614673	-0.046482004702669916	-0.08938382866040835	0.10074743464313256	0.3357109397256331	-0.26426123297688936	0.4272421260900351
1312	-0.4354571442956962	-0.03228127395091496	0.43665204129381646	-0.16881384660260002	0.01573091204364313	0.16954520458712774	0.05832169142914267	0.17695548585685664	0.18631871528644758
1313	-0.6538807140226506	0.05828497945373997	0.6564732492651123	-0.08674485961329535	0.12011548411493189	0.14816342393956336	0.41179116763863605	-0.06292920275320478	0.41657178289503144
1314	-0.37489205465308506	-0.02523704323697491	0.37574055010519775	-0.07326058851302394	-0.01707689308983056	0.07522455787092482	0.19199711144989168	0.3460278285794918	0.39572483995390073
1315	-0.24207026928697573	-0.06293023988552758	0.25011643361586416	0.00016560988657972602	0.008942231058642983	0.008943764472563672	0.11569874024198126	-0.3816863378937946	0.3988366320040793
1316	-0.6396865232844196	0.13588123138542055	0.6539591402484763	0.09913874726953642	0.10265259142302721	0.1427096553707421	0.1520337031036783	-0.1969512702027012	0.2488052445465626
1317	-0.42625653512310885	-0.08689078776923377	0.43502257726963567	0.25281615728566353	-0.06319362177440747	0.26059440365759245	0.16799620616058025	0.36286220087904936	0.3998646047240688
1318	-0.37890530466635236	0.056987873352698164	0.3831668665393244	-0.19381230136116798	-0.33334506912970857	0.3855932355112086	0.3624791141376368	-0.36619960985620653	0.5152603831509306
1319	-0.2891266893940035	-0.047250683089000364	0.2929622323309162	-0.004330596193473367	-0.16747064877139112	0.16752663150467023	0.0825855746276108	0.003466493293514997	0.08265829487913877
1320	-0.3764317044004148	0.19791964762732758	0.4252916822543403	0.046597539855926816	-0.1771649470851962	0.18319047244964753	0.3030231469026196	-0.2887634226460341	0.4185777607769179
1321	-0.29195934899935294	-0.0866387714277131	0.30454316308633406	0.07955738055831849	0.15824603909350393	0.17711912852677403	0.39834795012207436	0.12217585443036172	0.41666296784361284
1322	-0.17243089258233624	0.12612131185614736	0.21363285800891388	0.04038632881123782	0.15166603870388481	0.15695108426187346	0.12427521811905304	-0.4868486418895842	0.5024598789438525
1323	-0.5222494205880056	-0.23589256858716673	0.5730530178082642	0.035850946977729725	-0.0857590666376989	0.09295110494108862	0.1239160643437954	0.3262194583022351	0.34896178297552777
1324	-0.4099742327793491	0.17149284280670607	0.4443969696981984	0.19518223113566605	0.10101872360009606	0.21977462517062601	0.4671895926174749	-0.09667994293447162	0.4770881750954375
1325	-0.5979076476070239	0.2155079909389266	0.6355605787220424	-0.0012340862872180257	0.007066872421271423	0.007173817308994298	0.14529597264696464	-0.07666857699414349	0.16428326258549408
1326	-0.5911814044164133	0.3017671698331818	0.6637460943138507	-0.08366075192188417	-0.21514969985513271	0.2308430522235589	0.29787667459120626	-0.30218061468244967	0.42431549247626876
1327	-0.3625181216894033	0.1550081120914337	0.39426755302378547	-0.016448981297348352	0.28966952985788136	0.290136184426911	-0.06542007914124695	-0.2038414996477258	0.21408209577982185
1328	-0.24343633184297872	-0.1880593628821433	0.3076159482679702	0.14052667025640267	0.13004164423081674	0.19146428984958538	0.18534847846702032	0.051269774416403326	0.19230873157178377
1329	-0.6696859910224868	-0.364637641413964	0.7625220889310085	-0.1778475128063134	0.2753393707830844	0.327782712958778	0.20818437043842428	0.5002627156716893	0.5418519325295948
1330	-0.3870464333617188	0.19422949784932486	0.43304738702921225	-0.1761236862963891	0.13744048376377319	0.22340420643275474	0.012626476714119882	-0.3032011013280474	0.3034638953166473
1331	-0.4429231861065929	0.09167614483080307	0.4523112471759396	-0.12682811208631747	0.07010449663990892	0.14491380356789518	0.3492062325701829	-0.0712555533394684	0.35640194548792026
1332	-0.3519603340725885	-0.13542932573923597	0.37711693018302983	-0.5325812620948642	-0.1469682296980463	0.5524875213750408	-0.39218966245376574	0.18891435446450133	0.435317544624999
1333	-0.2598506470419202	-0.07096043230290426	0.2693654426995408	-0.23897100827320034	0.2846779533847365	0.37168357501836446	-0.23921844008057114	0.16765793226018783	0.29212094126293575
1334	-0.23829269515055052	0.07953945697087841	0.25121690583504813	-0.25943590478921713	0.021786750788643533	0.26034909487787006	0.26690877336814794	-0.11211612854332946	0.28950012017343574
1335	-0.3914435434689314	0.13511982472387232	0.41410797475649175	0.08279266143497652	0.1544303845610786	0.1752237668330677	0.021348508189016426	-0.014286954426169703	0.025688049141029595
1336	-0.3885119757234204	0.09658988278799703	0.4003388074337968	-0.28851104298252805	-0.12117258633418093	0.3129239805476415	0.12305920155650052	-0.11233055000773828	0.16661848502721543
1337	-0.4906673563375626	0.06947707556741106	0.4955618211733954	0.022308754593469187	0.19017298485229778	0.19147700827813222	0.5074760515455138	0.29591878720490844	0.5874520163494622
1338	-0.25351305035591876	0.11721410913314763	0.2792991480127357	0.06608393503027676	0.17976970698600628	0.19153128731076913	0.3311927624499741	0.1536640167751785	0.36510447265231816
1339	-0.08037227976315904	0.06630570564097779	0.10419284982605813	-0.10581506572728647	-0.20605577626327914	0.23163724024071022	0.30688155082572777	0.4027640820519826	0.506354808438095
1340	-0.22450699655334377	0.20902551977799813	0.30674917998238466	-0.16893355648876932	0.2867713548194095	0.33283082257042224	-0.04318876709689725	0.04976598118535937	0.0658932658675496
1341	-0.3143997155381459	-0.09615947351240439	0.3287762544294369	-0.3025741232686554	-0.04337272238736772	0.3056669643894923	-0.030059069440957136	0.12793244127419914	0.13141635052775089
1342	-0.5012551450382486	0.11013544474126583	0.513211980194999	0.2218780239699762	-0.1976757738368854	0.29716252974228224	0.3086789096377074	-0.09196202135412913	0.32208645210045894
1343	-0.33737540686196044	-0.15248732725041353	0.37023580341081014	0.3586002899463844	-0.14899558657560474	0.38832184173522805	0.2951866396178665	0.13653277768068448	0.3252327652468174
1344	-0.2938656800545302	0.08128812307746086	0.30490129036684627	-0.06041342996594866	0.06970589064331655	0.09224258078907263	-0.15928781027664085	0.0720387768004703	0.17482045608462157
1345	-0.24639639396911273	-0.23683653234758428	0.34176413798906774	0.07593262216407522	0.19099213893604222	0.2055328690114471	0.322082568214393	-0.17913211750706193	0.36854510751079433
1346	-0.4975484105707166	-0.05623419279048811	0.5007161923687351	-0.13901840932029924	-0.24526433346720852	0.28192323671712544	0.441290855007213	0.11291598388693708	0.45550810984015655
1347	-0.6052918967735097	0.05273430126005794	0.6075847157632093	-0.11163902770762082	0.10934798382756022	0.15626981178287538	0.3586178192858621	-0.17708775399242654	0.3999585140029268
1348	-0.3156678444900677	-0.17119388462917187	0.35910100832416464	0.058351468628229	-0.03542619214764623	0.06826352599414379	0.031473111267832046	0.28669324728662476	0.28841562851660296
1349	-0.5829291701766257	0.18891897863643267	0.6127779352521128	0.13082189514153525	-0.11051494704702927	0.17125396862330092	0.3053552724019848	-0.44991211743048193	0.5437487984303689
1350	-0.32450072245690564	0.07186076368756729	0.33236228461246037	0.003175375534391864	-0.03575922190987175	0.035899929824219245	0.03623487982603306	-0.2908252427533548	0.2930738615751238
1351	-0.16557127216729223	-0.11511153382841824	0.20165443557587975	-0.23184075792999784	0.00726146817735969	0.23195444802298287	-0.008754485431099683	-0.3839614618240825	0.384061251861275
1352	-0.4690761266793758	-0.22712297535713477	0.5211691266331915	-0.04688720963923122	-0.09859444462329557	0.10917543193562054	0.29510465592512874	-0.04180986780762829	0.29805171194740687
1353	-0.6618149819862073	-0.0996076024388368	0.6692688135906358	-0.20954937369732332	0.2865865212210044	0.3550250331490692	0.3882150959323286	0.4611777429963245	0.6028232505012817
1354	-0.45281260765667974	-0.08731879501074515	0.4611548867950666	0.17620049747516595	0.016606128161528837	0.176981295065363	0.20436196000714463	0.29730741424330825	0.36077071563806823
1355	-0.20867046731526234	-0.031659133032872475	0.21105843890724457	-0.03709777373201167	0.1621107462108713	0.16630134952223646	0.12862047227996048	0.2515958068237688	0.28256623276821896
1356	-0.07401583813479833	0.08039300549376927	0.10927661976432965	0.18200004333752942	-0.04074058931680838	0.1865041859925493	-0.08091081345385158	-0.3778155306936385	0.3863821100505038
1357	-0.4465201465201465	-0.16719308319308318	0.47679531071098247	-0.3803489437135531	0.15369060284606198	0.41022691328970795	0.04894880518537445	0.3025057264141217	0.30644036947244924
1358	-0.22692096992459856	0.01804171735662846	0.22763705796002778	-0.22547401929254762	0.0817735884557321	0.23984464376938583	0.37561115807775136	-0.23228207790382777	0.44163186681650296
1359	-0.27354462781828054	0.002352286793948371	0.27355474161747334	-0.09333941074250102	-0.01986018470160514	0.09542888731479154	0.17384156498367798	0.06332447267456884	0.18501588730562182
1360	-0.4649793926761098	0.2589159667846484	0.5322060817667091	0.18612509900589747	0.38379038097901474	0.4265414505203127	0.06252973388818059	-0.37023869000350845	0.3754818972941848
1361	-0.32852891637055487	-0.08363761506393218	0.3390081113265485	0.15099622642390617	0.0702826504234765	0.16655182780386452	-0.09294481352891473	0.28456379288020706	0.29935813097407943
1362	-0.6574406184098925	0.09964072214984024	0.664948449314474	-0.13945599901928918	0.12299538090385105	0.18594579690369825	0.601279146188314	0.034275456031766016	0.6022552768777817
1363	-0.4109394317237876	-0.1900326800267366	0.4527511855573804	-0.39772434605944995	-0.23558969474790573	0.4622630849633448	0.00043997600343571993	0.025412929736522403	0.02541673812032189
1364	-0.4546703659973624	0.04715235399365059	0.4571088340902175	0.2002523554882373	-0.34237195036107543	0.396635296302074	0.1037173000453361	-0.009732742003024713	0.10417295520235431
1365	-0.18235765906726692	0.41238297135786645	0.4509035716053228	-0.16188475648629433	0.40737856348391965	0.4383651085212517	-0.2387480072145837	-0.018414118875456992	0.23945707490674475
1366	-0.4525929927631653	-0.13391768241212818	0.47198979094992527	-0.22782541451833438	0.10508418612634075	0.25089261781544375	0.2177594878059054	0.12974204961880292	0.25348016484288904
1367	-0.36979245690963153	-0.06923173211142805	0.3762173493054384	0.10524092062913218	0.00221738723692629	0.10526427780128349	0.43506310277331417	0.10836122884817019	0.44835483638768625
1368	-0.38923918938204655	0.015452176395033537	0.38954578204125884	0.2412664175925597	-0.25275433956906035	0.34941986267088376	0.2619877143698402	0.25162567876147907	0.3632534166293664
1369	-0.1570986805658085	0.18786285794782673	0.244892729234339	-0.061261424459858924	-0.052938170835428476	0.0809654991848504	0.21119180459364034	-0.0714002892966891	0.22293492243067095
1370	-0.5513919049112858	0.005782072796713153	0.5514222204151035	-0.020194840501807258	0.18898598985229195	0.1900619266011582	0.1943687451176652	0.021655768988117944	0.19557142278227316
1371	-0.4657841290615447	0.07905727061833638	0.4724456655777918	-0.3087921062034579	0.11125599922040588	0.32822318963793307	0.26806923689221535	-0.26213757935269016	0.3749362962916002
1372	-0.32898793257133263	0.45071830896138365	0.5580143849495002	0.33575969452619203	0.08303603076032756	0.34587505673689717	-0.08726064195463511	-0.056333458514692396	0.10386471095883142
1373	-0.25178593253049025	0.26465946438603916	0.3652954802750148	0.10605544165959238	-0.052017964467185984	0.11812546437123803	-0.10445416628165219	0.15383123938554874	0.18594279514003506
1374	-0.19890275273540967	0.3166578080309161	0.37394447774057055	0.23755781480815083	-0.00610267335370491	0.237636188318374	-0.09767548384270082	-0.3817525481652016	0.3940501340876948
1375	-0.45079249835516916	0.18199223372286333	0.48614303420776533	-0.0681594105895987	-0.08144480183232138	0.10620245287858279	0.28679698572063295	0.07384756147890056	0.29615194302050585
1376	-0.44714479063668044	-0.1522948968786597	0.4723687112932041	-0.14322586636415238	-0.18710248135517546	0.2356289186942592	0.14687151804476983	0.3036165757098803	0.3372747661159498
1377	-0.37213319333516937	-0.08616653900440649	0.3819787769311646	0.05548860287315871	-0.014657335238486646	0.05739183326143624	-5.3104629126253045e-05	0.3761127736651441	0.37611277741415483
1378	-0.5118817465489661	-0.2988377273535162	0.5927283608364243	0.1336341246869635	0.13947827305499608	0.19316383702767698	0.10258334178110252	0.25771345557883696	0.2773798247842904
1379	-0.4078627650863149	-0.0994238707197647	0.4198060757215824	-0.17287032189532775	0.08262299604294251	0.19160038535270832	0.2558105369001907	0.17276244695647278	0.30868413284059787
1380	0.0024656672572477842	-0.11940969831998748	0.11943515214497732	0.12276118286222594	-0.0640438026613468	0.1384626905597981	-0.08187268787553002	0.24335395958723574	0.2567572524131498
1381	-0.3199725406514151	0.10377197612570546	0.33637932427537137	-0.09457332276528535	0.02317346464826193	0.09737105752055425	0.5969468244604391	-0.13609184772248356	0.61226342553669
1382	-0.41925982868743156	0.06372980180970235	0.42407580877682516	-0.0774951278859236	-0.025728604704465582	0.08165449127937974	0.2117334048147282	-0.31016659347428094	0.3755454039418901
1383	-0.3684052663350527	-0.12508024645460009	0.3890597747346089	-0.413969661075236	0.1301490697469652	0.4339466103643928	0.03398467272758243	0.17054161111343388	0.17389479319855036
1384	-0.4955485748114419	0.1683580161077468	0.5233668040537034	0.060105425268092726	0.29944498861950647	0.3054176867111573	0.37677895581005333	-0.3298394886008477	0.5007558983993926
1385	-0.23867028819535382	-0.09824154817220973	0.2580986405514873	-0.3706910969578165	0.13981973362204636	0.3961836029846886	0.012022961273934436	0.42676331612295226	0.42693264057231955
1386	-0.34791689761791866	-0.031507903541400935	0.34934068705727866	0.2742925151001873	0.07015374366848234	0.28312176106878395	-0.16143113260789252	-0.07948665353590072	0.17993926382366718
1387	-0.5834375031263445	0.023183871564772855	0.583897946524078	-0.16337058676420255	-0.21621162678771513	0.27099338770137926	0.4294494264837499	-0.09295745591963167	0.4393949231821778
1388	-0.293068682705823	0.2101065789653243	0.36060231184427866	0.16718224654400876	-0.17573269132940347	0.24255284447183284	-0.2733073482622529	-0.2388682911139315	0.3629806704410502
1389	-0.39030488232548355	0.05099693811657891	0.3936223937536782	0.204878924034511	-0.1457104209820461	0.25140982537741846	-0.10428290018726932	-0.21004468440097704	0.2345073404321793
1390	-0.6392773752748889	0.09213034302996745	0.6458820036548245	0.026401462210611407	0.1405731403083445	0.1430309231705083	0.38468896909254696	-0.42903280509766584	0.5762419203697856
1391	-0.4545623032280776	0.01238263818943135	0.4547309284011207	0.34532595276271705	-0.052823229825161896	0.34934267884219383	0.07965604897696907	-0.17817283157308786	0.195168245494479
1392	-0.37562848305650554	0.1789795410881443	0.416089453617193	-0.3334320525094185	0.022919954288959685	0.33421887730236244	-0.123783407596754	-0.07344237946419453	0.14393093863942832
1393	-0.6277347704320695	-0.10737399205729062	0.6368517222868461	0.17530617714810956	0.03280703032312796	0.17834953598175413	0.31756684666637636	0.05462146714279492	0.3222300525625399
1394	-0.27929077841714517	-0.1873731524460616	0.3363213302281465	0.24787413263276492	-0.3099258760887423	0.39685719635382694	-0.1582783306869121	0.38935139922206924	0.42029339994962883
1395	-0.47977772469861774	0.008641224055980822	0.4798555364588058	0.0549586059123286	0.09224382409831818	0.10737491070128118	0.12696880903314442	-0.04917375064399794	0.13615849668563906
1396	-0.31101313161138333	0.19122892001769515	0.3650995314785459	-0.24694907699043106	0.20105880160961828	0.3184469945393137	-0.04132499208366149	-0.2710952152838109	0.2742268599544736
1397	-0.293610481159328	-0.04036979800522824	0.29637279773554626	-0.15028495037165784	-0.24459043324063004	0.2870715003985083	0.24691586514826405	-0.09787913314555728	0.26560830026044263
1398	-0.6218924112358899	-0.10306168759061257	0.6303743987518958	0.07604004685814662	0.17233056573842093	0.18836112288344786	0.35002165378474503	0.14240690229313036	0.377882103226566
1399	-0.5220587279836509	-0.1424469599423529	0.5411436517790132	-0.10019498038002041	-0.05931036570700045	0.11643347273722796	0.39200078831072294	0.2792388303011219	0.4812888346763999
1400	-0.5067040459713128	-0.06075494817991812	0.5103333752872163	-0.011195660151516644	0.21666313653245586	0.21695220104509166	0.36226840685970496	-0.1625815619779153	0.39707828309270127
1401	-0.5531242691130217	-0.09391465683656407	0.561040479689785	0.28186829005491	0.04194963366395902	0.284972813971823	0.21183487276954677	-0.20669719600163183	0.29596916081954733
1402	-0.32406861424028455	0.09708874575540342	0.3382997063078473	-0.09785362711360136	-0.2531715535648119	0.27142433176432096	0.012372066778313071	0.31025231368428513	0.3104988988431667
1403	-0.5744916429744912	0.0360237479218109	0.5756199772956672	-0.25072472980578264	0.06919558014818628	0.26009790166056085	0.15047307831352524	-0.023081702743006912	0.15223308542713318
1404	-0.5040648014752976	-0.11227526337997153	0.5164175237667417	-0.05800949762721895	-0.08858160421350857	0.10588579895340546	0.06978054522588635	0.16867605077043482	0.18254022733505149
1405	-0.04541354104801498	-0.3437816254739824	0.34676821613875347	0.013884989576811911	0.22447810075220848	0.2249071156119051	-0.21205019539274902	-0.41539660538538964	0.46638999252965124
1406	-0.16284796649219374	-0.09212665072531284	0.18710098867859154	0.27885834472726717	0.21498791752352428	0.35211046719052963	-0.1134592622346169	0.31859258569157295	0.33819260761356956
1407	-0.17981874295130235	0.1346134781228685	0.22462317068575663	-0.16612865290019094	0.08314719507003368	0.18577455520723593	0.24823432698850081	-0.20945005532861805	0.3247916359338632
1408	-0.42555124599764066	0.1601147781850354	0.4546763740985313	0.10662462853705006	-0.05170214291898811	0.11849862021593072	0.1895030583779563	0.078322956413163	0.20505095619356997
1409	-0.49844951016024536	0.04676506434508043	0.5006384777683274	-0.2433321257572751	-0.12175707418912253	0.2720943008235377	0.1101356197952637	0.20991676421727964	0.23705464063616188
1410	-0.47919524708967703	0.06589668370609608	0.4837049283982931	-0.2701033395501389	-0.3501572961027896	0.4422283867529924	0.21766366366871248	-0.21702672099355325	0.3073728486820201
1411	-0.4215814805406634	0.02674529994518497	0.4224289949849745	0.17100409794941984	0.2903290072132813	0.336947078849104	0.12788026773553193	0.1325649315306114	0.18419235583440216
1412	-0.19896977359478565	-0.16286310270225576	0.25712518551508284	-0.029798559646946807	-0.17203669538143362	0.1745983353723535	0.362782357874234	-0.022580176110156766	0.36348439242690256
1413	-0.4816912475751371	0.20107869125809896	0.5219761470302661	0.16402056391097486	0.20645017083373246	0.2636748346409864	0.301879046512921	-0.437252471079694	0.5313385758523927
1414	-0.3440344912678544	0.19228565140555334	0.394123715244832	-0.24871484149138823	-0.3488892776649358	0.4284656350836635	0.4628265927044384	0.05712752652077272	0.46633894240217777
1415	-0.28896882234244053	0.15309811337104942	0.32701989634233525	-1.8437156639454062e-05	0.18839422321744764	0.18839422411962167	0.34595800550433503	-0.03556068300387358	0.34778082717171094
1416	-0.6804627033743641	-0.035895157845687885	0.6814088002369171	0.09960228640606406	0.28313511852763884	0.30014348368901117	0.30487677531027335	-0.13754186571051386	0.3344661611384923
1417	-0.5649012948022599	-0.05467965738917818	0.5675414855334081	0.02615169317062421	-0.050455750037199085	0.05683039475058033	0.5576744089953566	0.017329356286574626	0.5579435930608284
1418	-0.1183033942627367	0.11049251632741561	0.16187738958374862	-0.1976936839501343	0.07759975914750489	0.21237823639329514	0.3573084520062843	-0.016472577834132345	0.3576879585555386
1419	-0.2276117581965469	-0.021411763871352164	0.2286166575326607	0.07994594020014273	-0.0101467510971406	0.08058728133094031	0.2815824586916977	0.07086702754050037	0.2903632494571028
1420	-0.5391815959824949	0.04345703973572623	0.5409300396066232	0.20018800096385664	0.14009435520072805	0.24433923976515282	0.45479662777688984	-0.07223016887752384	0.46049665572434567
1421	-0.41733182855019135	0.16969021243128174	0.45051151296722686	-0.17793081363412905	0.0483285193780898	0.18437738534262157	0.10076801132390123	-0.18111021639141428	0.20725612798544413
1422	-0.33413051645702846	-0.0016471381191525167	0.3341345763189199	-0.15910672695152722	0.04604564173765144	0.16563559908503966	0.0897880844268492	0.23535325070035013	0.2518988938448616
1423	-0.2541440536322541	-0.11664115551115936	0.2796325430911297	0.0896279053430929	-0.10799721747260599	0.14034443486656595	0.12798126130943868	0.3313338297568043	0.35519193401267696
1424	-0.26101171323757083	0.005522900670775123	0.2610701378538556	-0.10708039632727977	0.06038921732609867	0.12293522215730561	0.3386074271963023	0.14998059981553924	0.3703365632415035
1425	-0.1995283499691769	-0.023246521682148327	0.2008779809031864	0.013659791629302333	0.010617476026655423	0.017300887391476796	0.10475424276521635	-0.031066729707969712	0.10926386901470188
1426	-0.3198360824742268	-0.019130193298969072	0.32040768397171177	-0.07120913374827725	0.11795564191038992	0.1377834321958637	0.11449604087309885	-0.23235693051755016	0.25903491373780474
1427	-0.10286111358436661	-0.12195796670008786	0.1595435812856027	0.17665939262551536	-0.1972307753962476	0.26478013476509343	-0.14233754923068404	-0.3418539264564479	0.3703026936908343
1428	-0.4289980390176489	-0.023199191207279136	0.4296248595619906	0.00954409081959331	-0.059808783680147255	0.060565504000803086	0.3518354157139307	0.04627233106517624	0.3548651692865893
1429	-0.1501926331208572	-0.06279015921216621	0.1627895301844243	0.0015153739369625648	-0.3242199095408138	0.3242234508804419	0.023764444189708866	0.012813217865334037	0.02699865477593843
1430	-0.47129581941847576	0.3167779609316548	0.5678626822862632	-0.12782858539863928	-0.001757534404504249	0.12784066712983091	-0.00921780446659341	0.011906633855931983	0.015057750461592034
1431	-0.45331495147335243	-0.08414406112334132	0.4610582048414457	0.0525047818762503	-0.30499303922600873	0.309479411425365	0.24204655025443128	0.2021094144585673	0.31533275742119765
1432	-0.3922594597334359	0.18518279560809026	0.4337743094508881	0.027527562255136404	0.3029757199392379	0.30422368999867505	0.2823322887980487	0.39661461840924467	0.4868415315416872
1433	-0.46962616044027866	0.047383135895645266	0.4720104788425608	-0.2812793830497601	0.12530716552800833	0.30792852589767866	0.15204476552031745	-0.35614113014562	0.38723909320150995
1434	-0.07960194866920152	0.16907603403505517	0.18687743447767394	0.11895015763346183	0.04674323650636503	0.12780481274238223	0.16908287818680032	-0.020022202723319244	0.1702642308232297
1435	-0.5475049278481232	-0.04289598582919206	0.5491827670441206	-0.3054041900455364	-0.01800428787810216	0.30593442709078633	0.4589807447698425	0.17553963154939478	0.49140358801496004
1436	-0.5521706211646225	0.21681983417847808	0.5932143249876117	-0.04239280806560478	-0.08474060936385808	0.09475294745307504	-0.006882664777741981	-0.21520114985445465	0.2153111840409648
1437	-0.4423845979143403	-0.09113287090485833	0.45167392290367403	-0.11098103649166653	0.0707010250088654	0.13158808987924717	0.24171874311876307	0.0021971613128209185	0.24172872872860834
1438	-0.3465308793045546	0.22650903083105262	0.41399274312433365	-0.1768924024734888	0.06109795482097036	0.18714668614792004	-0.06890522046298846	0.10104254360906922	0.12230096085494872
1439	-0.28921952005826884	-0.19302654634789954	0.34771709531993567	0.23730027497261624	0.04728032663821388	0.24196456308537306	0.27112836270700685	0.09167298037088704	0.2862071354705597
1440	-0.6194782340141256	0.17717426818210494	0.6443166952075077	-0.17308637604895874	-0.06300724602423373	0.1841977378398548	0.42022398904888003	-0.30753256896837944	0.5207345599712433
1441	-0.5374095647620902	-0.05898914474837752	0.540637364132303	0.09500597195039055	-0.13172436488599212	0.1624113389232919	0.1347306035291557	0.1316192309713059	0.18835062380785605
1442	-0.32500518728711986	0.1909672040285561	0.3769573514046649	-0.301792431046362	0.03453878078680961	0.3037624052036599	-0.103093526174608	0.046483573463123255	0.11308845096213918
1443	-0.13174471176246866	0.1351731846581494	0.18875502358348534	0.31979790800455743	-0.11622265208272246	0.3402622618234836	0.03150076808393538	0.17777302684287893	0.18054237027013031
1444	-0.5021274712205942	-0.20295026491083895	0.5415909964002064	0.010150923369869556	0.0505450136815173	0.051554239916089685	0.061540009425743704	-0.2769303494665886	0.2836857261404026
1445	-0.46095718947488407	0.22358948163845985	0.5123219562227831	0.33284912733426353	0.06170928157707346	0.3385211618199656	0.10394118399296433	0.09905217071359503	0.14357960249608728
1446	-0.2402203754172855	0.12270276385831701	0.26974394715005473	-0.18588041639865574	-0.126046052339263	0.2245865902293587	0.020960777337782788	0.06239565133393791	0.06582227200568556
1447	-0.30057512498873584	-0.1384118930646223	0.33091276479417747	0.07988269413243694	-0.010861534834198923	0.08061772609551197	0.19472453135616186	0.07231102951277377	0.20771742368196774
1448	-0.28614687399122124	-0.018432228934603886	0.28673991797174925	0.024784296579201913	-0.08946162743115958	0.09283126703626017	0.22587095707836	-0.024994963293849533	0.22724972484373931
1449	-0.32811773691170126	-0.10679807105515692	0.3450609761435777	0.14346082622228856	-0.16496854344234685	0.21862211458558156	0.5047454073512809	0.16156081588933213	0.5299715308137195
1450	-0.3837491917103938	0.046969375099379866	0.3866129386551966	0.22454288930298927	0.13176387562512049	0.26034828222265405	0.13199901489624763	-0.24678478302964524	0.2798686639632399
1451	-0.6084261765036804	0.26683168609987623	0.6643655326413243	-0.07092983967640756	0.04012149855558751	0.08149096147958307	0.1984708123866584	-0.49962022817528634	0.537597466299224
1452	-0.547399817350111	0.29071769464900965	0.6198091141770744	0.2632234477221972	-0.09006963388694199	0.2782069775891468	0.1387673252117548	-0.21489430964194692	0.2558044856192203
1453	-0.5182330491324033	-0.01490521082377849	0.5184473536655089	0.11934056973017053	-0.1891577290079276	0.22365781458951592	0.21166878252513205	0.2614136765128388	0.33636406431667276
1454	-0.2610327973842991	0.031543698385411406	0.26293179004848827	0.05057682791216461	0.2605140787304736	0.26537822205004713	-0.1451007236784637	0.013956350832868577	0.14577036646926558
1455	-0.6245980595284387	-0.10277691432164457	0.6329974961120856	0.05318470889288191	0.4007730208077927	0.4042865660239331	0.5415542994774974	-0.27610162577938346	0.6078759470817888
1456	-0.34057943680581104	-0.06239123063588402	0.3462470482693296	0.04554696484769812	-0.17240926588924566	0.1783240897111382	-0.2407244142562772	-0.1414703503014577	0.27921694725328705
1457	-0.3925460365309171	-0.00394564912342677	0.3925658657386519	-0.01893879923689691	-0.22459947110344045	0.22539654064887657	0.3363548488913438	-0.2527557800047345	0.4207375294628713
1458	-0.3204081778353153	0.20595465589742248	0.3808920066233639	0.32079299361236124	-0.17063844935351608	0.3633533062303863	-0.2839931825515679	-0.1897653355125724	0.34155967311432905
1459	-0.2688294276803853	-0.2067586977580327	0.3391436572981441	0.03391653921067612	0.05031444196099756	0.06067845335764519	-0.11482212522354186	0.24904160541588494	0.2742368349966358
1460	-0.5086828230171406	0.09645530246195526	0.5177468877798446	0.06827431549918936	-0.020172060162514275	0.07119195297281107	0.27895491089270086	0.19813252830243894	0.34215835673364964
1461	-0.3726064778789976	-0.09106991621060413	0.3835743956470483	-0.16874220227147027	-0.0062131872183706985	0.1688565501330532	-0.02260616485436177	0.32366062117965794	0.32444912758678307
1462	-0.35060480464922456	-0.14219638693982364	0.378343153105565	-0.02026886563647703	0.1463879329467833	0.14778448439068792	0.2721724916158697	0.35798591044272426	0.4497018759888565
1463	-0.5884729952120915	-0.11258377252911705	0.5991457017544048	-0.02816304214875805	0.059131633134473026	0.06549585467968665	0.5051580148114876	0.14263367869829133	0.5249085503469062
1464	-0.6003412547557518	0.129712046277623	0.6141944619672493	-0.3688473360107095	-0.09464798929049531	0.3807973203147981	0.23427981586729882	-0.17552130231177124	0.2927366729469262
1465	-0.34489744228268343	-0.261450770805797	0.4327941210877088	0.15207408202753386	0.12333390264445944	0.1958003523133452	-0.02825030418091422	0.15978472644695715	0.16226286849443747
1466	-0.445384431815789	0.3393704831045592	0.5599460839281717	-0.031002173123684713	-0.0637838200268782	0.07091904141774695	0.20830259055004482	-0.17604878377784888	0.2727327327247674
1467	-0.46250736934734105	0.2602586532224265	0.5307048457266514	-0.27622878472685636	-0.4849095048786421	0.5580677104378337	0.34356731816933733	-0.2924419188532903	0.45117710271761924
1468	-0.43835003068536116	-0.006382329337052523	0.43839649123781055	-0.18659228160717664	-0.18848686580741622	0.26522439204808224	0.4619483433199267	0.28766956688281486	0.5441967030463994
1469	-0.34590943282361963	0.20322948242894914	0.4011926697295163	-0.016978883368565383	-0.3218445452248322	0.3222920938704864	-0.021534807267727534	0.34614160875370725	0.34681084359440484
1470	-0.17935539189262031	-0.14038360465743085	0.2277628438915559	0.06255400311709684	0.11791195245230796	0.13347745816087858	0.11962627465615842	0.004121391447043456	0.11969724915623757
1471	-0.2378820432773238	-0.06208402044501577	0.24585014156679205	0.12904786976632457	-0.2736208681969647	0.30252558933764095	-0.2304116940246833	0.4662502836660712	0.5200758365488789
1472	-0.44572464475254664	0.1691785582921099	0.4767513434963563	-0.13288121692625454	-0.08928176173772767	0.16008950868434413	0.15906331783012184	-0.07185906772116855	0.174541870887423
1473	-0.45844199654008805	-0.015205802620788989	0.458694103542878	0.05134969491150011	-0.12019955185308935	0.13070854384158542	0.14749162252952208	0.004105516971333182	0.14754875121800567
1474	-0.26925638833632	0.028138093828946574	0.2707226532528184	0.24904817104167046	0.11036947884185153	0.2724085412739899	-0.3919181638377951	-0.14265169833764443	0.41707236084953303
1475	-0.5515119835525389	0.015925130256005858	0.551741857915209	0.04316244714029726	-0.3142977800998091	0.3172476815026501	0.38089729920081383	-0.11320760253939684	0.3973647113310294
1476	-0.43946943970952834	0.07067770325110102	0.44511653100672127	-0.14757650684902104	-0.3314153498774431	0.362787760967962	0.458443479417234	0.06294916820903884	0.46274509354329163
1477	-0.3680608304216073	0.10272203343754249	0.38212640715368884	0.21713188095701222	0.17856472721771302	0.2811256223368236	0.028577970257786987	-0.1780454324458584	0.18032436440727492
1478	-0.4616906699866435	0.15899114583649493	0.48829955888482773	-0.14807746259502402	0.13495342557282064	0.20034810206842385	0.053516010384825494	-0.31813695604397496	0.32260670508908335
1479	-0.30816212376553687	0.0464509867077723	0.3116433677937198	0.18764650990303552	0.021116032900610888	0.18883087545274393	0.20858481037178472	-0.22307322829509538	0.3054002100520384
1480	-0.6013909747884153	0.21145935083401185	0.6374842442069467	0.33873479120157507	0.42011007577864884	0.5396607587560139	0.29827369311989366	-0.2440468644925912	0.3853907991585238
1481	-0.1887520432572102	-0.1404369004464425	0.2352655028702163	0.12262786489264048	0.1770900612846105	0.21540307113389723	0.11397352647806079	0.15861073922738478	0.19531341821826448
1482	-0.06893631864800193	-0.12513975732364888	0.14287118285980763	-0.057171711443108536	-0.05162779110088473	0.07703267750306139	-0.21071290068680976	0.08741254248100547	0.228124700764391
1483	-0.2525825692976012	-0.0445441828436605	0.25648028879075085	-0.028543132536395857	-0.14789635136264714	0.15062549970497638	-0.12908036434560932	0.014007672535165787	0.1298381891026199
1484	-0.3411919262471413	-0.08889995828904051	0.3525835122634464	0.13476304915910667	0.12491868506862563	0.1837546116371893	0.3597523309432903	0.038007676698672214	0.3617545066853507
1485	-0.4911196911196911	-0.32508454315683233	0.5889639303089682	-0.07359040966462149	-0.12281990031734094	0.14317917554088785	0.06753813371706885	0.4165923179101173	0.422031466655875
1486	-0.5223453289481533	0.00012351320790233828	0.5223453435510526	0.09777822697130056	0.010092022807195919	0.09829766321735288	0.15910292073909602	0.1250648660120353	0.20237331864235317
1487	-0.37095980965826947	-0.114405756178877	0.3882007952446262	-0.16879986556843293	-0.07084738126292367	0.18306486841481925	0.1262872639215185	0.04749384283323851	0.1349227117124898
1488	-0.3823882543934591	-0.07030255490321609	0.38879715318401764	0.16004914972036924	0.07356051777357757	0.17614448643465963	0.12757511944594616	-0.17623938867053376	0.21756776696149385
1489	-0.572221782405259	0.00568695163166027	0.5722500412214161	-0.16121336919720047	0.07686156197630886	0.17859857255126885	0.32502202643171807	0.1996357121879589	0.3814364104887917
1490	-0.09288158268173198	0.10356070484001662	0.13911077596083077	-0.09021315464626516	0.21615666113099077	0.23422663260724416	0.13198086003879875	-0.07495403927996751	0.1517796278192956
1491	-0.5584942549082291	-0.07781118476500475	0.5638886532286598	-0.13038988256047554	-0.15483636332782988	0.20242485243349528	0.26789824299294945	-0.10817637608341946	0.28891451493694603
1492	-0.5333309633842873	-0.0714088803156306	0.5380902755972682	0.16893750649216152	-0.058011241538354526	0.17862022630321134	0.38857207990548615	0.3855297227275318	0.5473768613929922
1493	-0.31391127868165525	0.0414705312043507	0.316638746589742	0.2890080514328262	0.23480985394402096	0.3723725571282228	-0.26391588636282853	-0.1404651996593914	0.29896833844076215
1494	-0.09136397853767919	-0.20737535036437896	0.22660960375275896	0.11435326242346978	-0.24016516363472903	0.2659999519747835	0.0297192575548964	0.15812334248144966	0.1608919690572531
1495	-0.20060079582596876	0.3285399258241794	0.38494046571719287	-0.14534171765012166	0.15249765192402046	0.21066501544354102	-0.2796694467397984	0.07231357173045892	0.2888671876419355
1496	-0.4206109431928691	0.052435350080788846	0.4238667614612991	0.3998950780258324	-0.07495416254206434	0.40685894350704493	0.07174688144499958	0.18419311777673633	0.19767326484225806
1497	-0.2871780862351299	-0.05807902872044627	0.292992195784772	-0.32378299568907326	-0.013524047591190948	0.32406531465221516	0.19041453016882773	0.061555725963908105	0.20011696754238295
1498	-0.3241661785469859	0.05146250932565495	0.3282256863498795	0.24866256656471167	0.07020831141748864	0.25838397590145706	-0.012008673042375654	0.2743129714911479	0.27457569913694474
1499	-0.4327449009645343	-0.03512172572782516	0.4341678073382516	0.1862319070261023	0.06269971066060682	0.1965033763361399	0.12824349185158654	-0.16437165231265163	0.20848125404045129
1500	-0.5518612867541416	0.001929692001447163	0.551864660518462	-0.02528358448719012	0.16362513991377167	0.16556704399222158	0.23912004988542487	0.22689550442493311	0.3296361148076056
1501	-0.40882901865859156	-0.18746883367239928	0.44976185931650176	0.038206130970287466	-0.07482152840641386	0.08401172273433366	0.4406390835311975	0.40337809579784517	0.5973915718393666
1502	-0.46950147772439943	0.19508114558724376	0.508417437691732	0.14823879062381318	0.24580126307758202	0.2870418087598833	0.15321844033921528	-0.47450455981854983	0.498628586974892
1503	-0.6321614525628789	0.06813274805950595	0.6358224386293307	-0.07603328423974431	0.18418880140270702	0.19926508694311604	0.1813232930363126	0.15965395216426698	0.24159371067807733
1504	0.060295150908163245	-0.028083460314133613	0.06651455454450324	0.3551051884216275	0.19901671217913708	0.4070716725228532	0.21821267206754544	-0.09981899396423782	0.2399595836946103
1505	-0.4158775440539759	0.0317455324850541	0.4170874134772306	0.1488992638539441	0.28804023080693597	0.3242501585806234	-0.001051202809203	-0.07392080844032034	0.0739282824622391
1506	-0.5236734228530552	-0.19706489793076867	0.5595251806658026	-0.17768819226814436	-0.07073089901643607	0.19124840848277488	0.16032928415872386	0.20284773877874257	0.2585588607773824
1507	-0.5007319903675126	-0.11128979231705159	0.5129502354530926	0.12875289735065687	0.06591443272902586	0.14464446418089447	0.44490238821252737	-0.17791533979248705	0.47915759742561376
1508	-0.4007969363320636	0.03986373229433013	0.4027745043142655	0.13555614589420364	-0.1860416346825474	0.23018896264817965	-0.12572524801487658	0.3179676506909788	0.3419214308497532
1509	-0.42005888540721653	-0.09148109600325037	0.429904940813093	0.14512709652359215	-0.10413646249909495	0.17862328226520038	-0.10109038529715184	0.10870572904745125	0.14844595490367696
1510	-0.46470090270892644	-0.07928956647583715	0.4714167628865326	-0.021607452732512637	-0.12267679001100391	0.12456515090903923	0.1149876188663939	0.2832757049359286	0.3057241853362444
1511	-0.2928493632707775	-0.052583509107396315	0.29753281331333425	0.34399887992547096	-0.03273279472629348	0.3455526953166076	-0.1779164165078702	0.1288202708913247	0.21965635309618572
1512	-0.5418821434851415	0.06524660409706347	0.5457960945025628	0.2999322579241804	-0.2562242656318021	0.39447462990926724	0.4001242863246204	-0.10643383119788138	0.4140381684461541
1513	-0.37872023030620255	-0.17544372011134637	0.41738412975302686	-0.17328478952002654	0.1386428031970022	0.22192216013125546	0.31099898407263754	0.1843502796940995	0.36153200925714085
1514	-0.40136474209108935	-0.06895468024030067	0.4072448945301694	0.18532527372801227	0.09796099023378846	0.2096230251903332	-0.03765776163566067	0.05969769260235135	0.07058272815252377
1515	-0.5183346640655339	0.15238300343775665	0.5402697508732478	0.01841351344503393	-0.10421484886917573	0.10582907068577889	0.24593022009706111	-0.22434611321756082	0.3328856435366589
1516	-0.3881235088651599	-0.05885529280214336	0.3925605731917431	-0.15925824058447802	-0.016021112253835332	0.1600620605637497	0.1484997109924858	0.15889415902591245	0.2174845234434022
1517	-0.3689595868846293	-0.1471477660115628	0.39721989098768706	-0.37940471029410017	-0.17101956396802845	0.416167785217891	-0.030063891159393816	0.21718059333328	0.21925156253089606
1518	-0.5177707143374134	0.017861514999220146	0.5180787067073329	-0.30247969973223	0.21691132486301531	0.3722156520136258	0.28700622735054426	-0.061408359124739235	0.29350223356626304
1519	-0.31401368906517707	-0.2122086746309292	0.37899487926479597	0.31559383164215293	-0.17676658282934712	0.36172626580847017	-0.08587004241363741	0.17353181398036543	0.1936154814250039
1520	-0.41487779135836933	-0.015544236336398792	0.4151688873767884	-0.05324370680372149	-0.16650817466733087	0.17481379964192478	0.25498904959991475	0.07910092852886069	0.2669763515931621
1521	-0.262095854835702	-0.18357362397199445	0.31998986318361494	0.1118787994119058	-0.2528522960699874	0.27649800973192196	0.15669251402462636	-0.003766001547803474	0.15673776417639684
1522	-0.09242673104470356	-0.1072664821225873	0.1415937809318097	-0.10458978644331593	-0.012699260866896022	0.10535793588915793	0.02406140203359427	-0.13416695147112806	0.13630745370257008
1523	-0.48570399700692146	-0.03378938288541082	0.4868779057466835	0.29083868332353985	-0.18833430903756967	0.34649235442940024	0.47821223344365626	0.11774914461221206	0.4924954835042426
1524	-0.5980602613975247	0.0727988449583567	0.6024746866799853	0.13547930511886047	-0.1405280462460102	0.19519931838305704	0.34887730573517167	-0.22132248016894038	0.4131573727832573
1525	-0.1538278595164199	0.04933595078029896	0.16154580280155686	-0.2251026354798501	-0.117973887175191	0.25414372814452646	0.47555201404063546	0.3023457757770044	0.5635270057311392
1526	-0.45099359141194084	0.08468292339394906	0.4588751649514126	-0.12015187624447608	0.03498863741714447	0.1251426310790064	0.20415489906199022	-0.025487777834420883	0.20573976190797008
1527	-0.3836818460690342	-0.10018338875749117	0.3965456725093298	-0.15820683736642338	0.23634478090107233	0.28440861247272703	-0.0460890850315738	-0.057371074566443005	0.07359105894030879
1528	-0.30413631030460775	-0.15163748418008116	0.33984234852967493	0.19806849243365124	-0.31643761305676954	0.3733147340408695	-0.08648901464342644	0.12590206999565268	0.1527471141566382
1529	-0.3287277269998687	0.05684035710545761	0.33360567245533485	-0.23410386362764568	0.08593081476111522	0.24937667070297578	0.0031436660074572833	0.06280997856556186	0.06288860026565056
1530	-0.5592448875512179	0.010487109615243228	0.5593432074498237	-0.14818544201608422	-0.13982964311101037	0.2037431086394207	0.24323829417106624	-0.18883856756702086	0.30793647453982204
1531	-0.19881651842788997	0.1214592469378497	0.232981451335717	0.15106356616701488	0.10030787536736976	0.18133359005934854	0.24057548856944688	0.19052652962696007	0.30688259023952624
1532	-0.4149077717437399	0.0355933860890439	0.41643168489758203	0.11390481816429666	0.07843036702552382	0.13829544487364673	-0.3394394222186156	-0.20974158889880712	0.39901209940289256
1533	-0.48812152134647024	-0.0503773785886217	0.49071427518980326	0.2630470057692961	-0.21136671767794749	0.3374457239114778	0.18211624092250586	0.21307660019501065	0.280299773025967
1534	-0.20364769370739186	-0.2215208694243304	0.3009050992303901	0.10359957231395674	0.33957618731536476	0.3550279684409025	-0.42097527493568354	-0.26729839083209755	0.49866683451840177
1535	-0.5081844562109954	0.05257103756618685	0.5108964234805823	-0.1476129180266906	-0.07471638962032495	0.16544519469072133	0.40096668464506485	0.01666382045870344	0.40131280207281556
1536	-0.6606393956247293	-0.022821060511083187	0.6610334423115507	0.25548143304093174	0.0455290396505671	0.259506562691873	0.36611252432013797	-0.12312797902014241	0.3862627081167016
1537	-0.6025426377530426	0.14419468478924957	0.6195560809417218	0.17414443714260153	0.13122148553891042	0.21804899278545628	0.4935042388638424	-0.4598473674754422	0.6745413516980815
1538	-0.40528385531385264	0.02224691461615378	0.40589398688327255	0.007864621467871574	0.12542948191900777	0.12567580198790698	0.0887955371592386	0.07943018463126673	0.11913774234034674
1539	-0.4071309379180591	0.02962379595007476	0.40820726340491564	-0.2467312196408142	0.12953745370620637	0.2786687041239673	0.023165349308841367	-0.24873468240275712	0.24981107989559045
1540	-0.626687641520001	0.15098307218742954	0.6446187153046797	-0.22577872712014943	-0.34162587806622424	0.4094927034569891	0.26877798253149926	-0.11052054183643166	0.2906138229016668
1541	-0.2085696976888703	0.07463721727617079	0.22152208241337265	0.04782750890028713	0.18037553396021153	0.18660869180999706	0.12119708613237579	-0.05392062705096077	0.1326505473360262
1542	-0.0675390965935683	-0.16438699830078973	0.1777206087627971	-0.02890406635689291	-0.1703203500224507	0.17275551129771166	-0.14244803357681454	-0.325436919355435	0.3552472811288739
1543	-0.25944646869667565	0.11596182329122763	0.28418236148677667	0.1572542101783623	-0.03743792705235428	0.16164926538898328	0.28858449605216396	-0.3899771834134232	0.48514246870867545
1544	-0.49671222738677584	0.026198094592917307	0.49740263066838675	-0.39184702167714974	0.1574638083181776	0.42230195278652977	0.12502770620517553	-0.01868210394708812	0.12641577562479098
1545	-0.3653068715272006	0.025650039647103995	0.36620627372955894	-0.12226953803140064	0.1404488121874719	0.18621414762386845	0.21815129333646666	-0.1465986996521381	0.262832961258802
1546	-0.2698920288370618	0.06435134550193454	0.27745774975245285	0.07311169232331667	-0.2720261070674657	0.28167982263672997	0.089931982339978	0.35106129779266443	0.3623972906293146
1547	-0.5634167646360109	0.027099136854544455	0.5640680933107025	0.07133011608139889	-0.04840045945828681	0.08620086969375139	0.4123801961604479	-0.04509706011401599	0.4148387289251772
1548	-0.30670655022860566	-0.10309205345494292	0.3235689716871645	0.04934844631537434	-0.054298326462595636	0.07337286562742386	0.1991150190452458	0.03610525316530799	0.20236200264753157
1549	-0.5517543087843091	-0.18846115567299826	0.5830526772596561	-0.15016955952568298	-0.14171402112879436	0.20647944302673335	0.2971181639129889	0.2171180027557881	0.36799379131676685
1550	-0.4648635970588734	-0.1648757481391892	0.4932364303201579	-0.23631693092949776	0.3885158633855089	0.45474197952918805	0.35854874169221573	0.3265842174592079	0.4849891248909758
1551	-0.43993007725203925	0.015265196009462637	0.4401948421780889	0.23254639265667332	0.13116975241855175	0.26698937935276723	0.5351168892127561	-0.10948065174591354	0.5462015179651619
1552	-0.42383904536874967	-0.010348846243493125	0.4239653700453192	-0.10770827292801287	-0.15600365786918963	0.1895737675041103	0.22251734113059837	-0.01681634413444197	0.22315186876627108
1553	-0.4488812536585048	-0.10401069842194555	0.46077391991328226	0.09826041652586515	0.31104507569370976	0.326196487671376	0.17456167254371835	0.2833226106421031	0.33278142860189347
1554	-0.5338147480700128	-0.016725997737935892	0.5340767213213666	0.058574917526793925	-0.40377611771104027	0.40800266444849426	0.44545599473497977	0.022889325610665583	0.446043680004819
1555	-0.36454200183173535	-0.07685907685685445	0.37255628943124397	-0.08296443799693268	-0.07701291360550303	0.11319932347039693	0.019410433275852016	-0.20958380193103907	0.2104807234685051
1556	-0.43938063577168235	0.21216851851216198	0.4879250181521474	-0.06302926466777652	0.0022485056215019233	0.06306935850387688	0.07697754907616058	-0.5697303895535144	0.5749071749792065
1557	-0.24021480976526874	0.0700442008211392	0.2502185942315965	-0.18781837001827942	0.18373896315674065	0.2627465445980925	0.11958542575077999	-0.30552916191293333	0.3280986784965992
1558	-0.27015292887313425	-0.23303820505507342	0.356776414570839	0.2893286786389748	-0.11757522720010591	0.3123059690978251	0.1462608851578256	0.2744048274320164	0.3109505681698384
1559	-0.45097177473810124	0.018840429841992558	0.45136515528678534	0.1071958933179032	0.02917372549632616	0.1110948504817315	0.30585824194475897	0.24010286439531542	0.38884270554605227
1560	-0.47569919922320436	-0.06272027234828945	0.47981617386770264	0.13143591304449623	0.009512604779687416	0.1317796983132641	0.3302424598362858	-0.16276518695675798	0.36817467099705437
1561	-0.563729945984095	-0.20083022084661056	0.5984348165042948	0.23378059005326376	-0.002092919957779689	0.23378995829505136	0.18598728564851752	0.3420328691920815	0.38932987816332665
1562	-0.32908514986187654	0.049716701739055895	0.3328194499896663	-0.29406185427322923	0.028028436452947815	0.29539459607211305	0.1333022701975098	0.02191274829308961	0.13509131644027386
1563	-0.3408544508297782	-0.04128639490329517	0.34334577768567437	0.28567176883033574	-0.03841734820956448	0.28824339047080977	-0.09408250923983617	0.026728565244897275	0.09780559669525354
1564	-0.6999557032748139	0.25534504291066634	0.7450765581374771	0.022099670214510717	0.2842946494364079	0.28515231565210936	0.2741975817100897	-0.5243730342390993	0.5917359147903573
1565	-0.43352264201163015	0.34330739968739427	0.552993536867172	0.22593612886180675	-0.19905473273021848	0.30111446485905935	0.2780490229899776	-0.25993437891206983	0.3806272987136952
1566	-0.5144543921283673	-0.3612538081556194	0.6286236039850118	-0.14038910850687875	-0.18827803699060372	0.23485680956785415	0.5182144034547521	0.34867220106896335	0.6245946459474658
1567	-0.52138948063211	0.06069894627660829	0.5249108044162474	-0.07680109209632999	-0.29454640019798545	0.30439446384055796	0.3473553324162472	-0.009899298182027857	0.3474963640996813
1568	-0.520948431029038	-0.02757652133087258	0.521677805086941	-0.3594603349409341	0.3613758530972411	0.5097099563453781	0.24881624401593427	0.1556068712214417	0.2934672411999733
1569	-0.23470428916402578	0.29095635145636556	0.37382041384171455	-0.27429913499716396	0.06442750283607487	0.28176394123784687	0.08894319025857679	-0.4077374235038737	0.41732564936623606
1570	-0.3470868763281663	0.13775032372912566	0.37342261769571844	0.310257836145356	-0.042817084435755354	0.31319838379081266	-0.4565335892198208	0.03143030937005799	0.45761422883584996
1571	-0.32820081463373835	0.02174608109409004	0.3289204565988565	0.04269341148986395	-0.26135724793044796	0.2648213330349738	-0.0016426401707471646	-0.02671809963650668	0.026768547120022235
1572	-0.41099545727708026	0.05783443293506426	0.41504468137215866	-0.038353175786809385	0.03295109369882893	0.0505642232105162	0.08867383004819736	0.018798095139380744	0.0906444511058774
1573	-0.12560425077923978	0.10810095600694516	0.16571736331305073	0.26000955545134097	0.039912971635281194	0.26305515435125526	0.23597118623524718	0.4324532985208042	0.49264414756981895
1574	-0.035051951917670694	0.05221644089622526	0.06289034928435112	-0.2727890828265636	0.015284203627440358	0.2732169295447902	-0.14619283427230448	-0.3675789318173424	0.3955838923775183
1575	-0.3905812592627443	0.0982671316662354	0.4027532113505494	-0.2753553280801237	0.17759962623722841	0.32766169129410866	0.1980852332830681	0.11125396682496454	0.2271897990207699
1576	-0.4192613551600997	-0.15918566479962826	0.4484642235545471	-0.07106795639689195	-0.07058859180184661	0.10016687935140169	0.39068238586899035	-0.2058415441485568	0.441591969951616
1577	-0.39161965423111916	0.04169510342735821	0.3938330042415432	0.17843660338060474	0.07547730713189854	0.19374324586392733	-0.060099061715587744	0.15137963932087845	0.1628732403435668
1578	-0.45371119883924393	0.04245478662474309	0.45569316525431497	-0.12435859278645457	0.007738101252337906	0.12459910838693294	-0.21907015841783367	0.053053128202330144	0.22540268126459279
1579	-0.14627753720605025	-0.06341827842217974	0.15943335889675198	0.2360885841170916	0.23807700495279335	0.3352886515194116	-0.33913624337013637	0.10005477845948846	0.35358782538399947
1580	-0.44692035083702275	-0.18641121680572903	0.48423851740984003	-0.3123938855410011	0.06327932814303051	0.31873847131094396	0.4318543927096344	0.12634897125025152	0.44995808586867736
1581	-0.2888885888661328	0.05249198141712217	0.2936188428731389	-0.05566221549749131	0.18332247213650082	0.19158656274469588	0.2732539960866701	0.2278052905336091	0.3557569349604249
1582	-0.32149008588509853	0.03538372983914424	0.323431420334725	0.10128856378331055	0.11680162374721781	0.15460269228985762	0.3847637392907664	-0.3461910002525593	0.5175822096332914
1583	-0.6019905221830718	0.2313682711176883	0.6449215965357615	0.09535938821920165	0.07054735132755462	0.11861847116226813	0.38190257796613836	-0.16804468085707	0.4172392524937424
1584	-0.4120484284064615	-0.26729687637065935	0.4911532627090513	-0.259502053510306	0.0679994887630195	0.2682633896902403	0.1150737066206105	0.25413741397866124	0.27897631286395586
1585	-0.401119172237213	-0.02250098805193356	0.4017497788419805	0.09410184290745237	0.028312647222840145	0.09826882939846103	0.41766253858113334	0.25091683324525726	0.48723839477186615
1586	-0.3866997559990871	0.12257315638878646	0.4056610407185578	-0.03294626941116213	0.2714250247706894	0.2734172648899155	0.39445575303220703	0.07356361679306378	0.4012567093717963
1587	-0.2682221322485426	0.129400419654264	0.29780460176876766	0.02889686193879188	-0.11302887115511746	0.11666428049968741	0.44641765514971254	0.013126447456590995	0.44661059823094024
1588	-0.5981920280939665	0.05198444017121279	0.600446570891272	0.01981500421234437	0.23707755638297684	0.23790418687458778	0.5718108347636066	0.007992240409717374	0.571866686090228
1589	-0.36089732320328666	-0.019618681985273737	0.36143017386230614	0.07904560747951374	0.008184452240594789	0.07946819061916495	0.4907575118987654	-0.07211967639469978	0.4960284096786625
1590	-0.24329347837078938	-0.07956441570961946	0.255973070585503	0.07545539451801497	0.08518818885327914	0.1138004573012395	0.15277296820034553	-0.08868623019790235	0.176648881229005
1591	-0.1771229635755645	0.09766901440709548	0.20226660772614982	0.17177926981325042	-0.12912102999481642	0.21489615614174157	0.1893312895800405	0.2639867156035967	0.324862006441528
1592	-0.02645280564337399	0.028774043663516814	0.03908575846975585	0.12030981450134119	0.28233817506704423	0.30690274773213755	0.5340761923092786	-0.3518014903006723	0.639532382111611
1593	-0.5614213151459968	0.07506090123520417	0.5664168359031198	-0.26045169765592296	0.18191753764774984	0.3176933699586329	0.45578868910727005	-0.12138431929582352	0.47167518706100514
1594	-0.17100234755581892	-0.11740861986029823	0.20742851030439646	0.1861484361570955	-0.1165695904346596	0.2196354017407862	0.34872615944410895	-0.339484088459451	0.4866820117877611
1595	-0.41781934106357854	0.0643139797777575	0.42274021545348245	-0.0326369536993177	-0.09668942022164934	0.10204908000354584	0.25345899214180045	0.024485172568233328	0.25463892941424615
1596	-0.13401215141516745	-0.09758076601667773	0.1657747345747336	0.07906904649860944	0.366046729812651	0.37448914873562783	-0.050495244590185354	-0.3792461787250029	0.38259303940837647
1597	-0.27431045298276663	0.08958604637383218	0.28856868215470827	-0.004645001678284529	-0.026126584371401116	0.02653628556349225	0.18740977759777494	-0.026830391182432637	0.18932061332630903
1598	-0.0919947521920171	-0.20881195532048732	0.22817858601462984	-0.08683472383682618	0.03506854656558211	0.09364866374935772	-0.09625732485881712	-0.14700706445875758	0.17571724329091085
1599	-0.4513891017218275	-0.01719685434728032	0.45171656262824805	0.3375414950948038	0.13505699055095022	0.36355831940352423	0.04086593783721079	-0.014859611315178515	0.043483708716632694
1600	-0.09047253961703923	-0.06933559106582998	0.1139855456327895	-0.2819222063330437	-0.01574135873003235	0.2823613302107051	-0.009712415861047864	-0.2249970228097211	0.2252065525136782
1601	-0.43234888428824936	0.007645803587818957	0.4324164844889676	0.012035158210588377	0.0027747128116339956	0.012350873019383637	0.18859875728198042	0.4510818213021442	0.48892156912695817
1602	-0.09165859598991245	-0.09880604211728897	0.13477363309537024	0.06114977313451605	0.26585574918003585	0.2727976798407217	0.199332488697065	-0.10586190779788873	0.22569932337686402
1603	-0.37206055161468526	-0.011448934602285412	0.3722366615089805	-0.2690126682789234	-0.04257696785426804	0.2723611827816318	0.06355023071099841	-0.34371395140649597	0.34953957174387024
1604	-0.2950148359549925	0.015306306342750002	0.2954116389843319	0.10311314598278364	0.2687763905185701	0.2878768295202963	0.03228779521764807	-0.43800929720449605	0.43919773013711416
1605	-0.37767137710163673	0.11326502700210234	0.39429003972156546	0.009978839197661892	0.0939583035191959	0.09448671881242429	0.1385508945207214	-0.506571878222174	0.5251775111122268
1606	-0.5955515060398715	0.179987553644102	0.6221552184247494	0.1957515975037635	0.01851058805141897	0.1966248453153486	0.19326416317481623	-0.11859100146597591	0.22674845621605696
1607	-0.452182220517511	-0.05511582922727407	0.4555288302440988	-0.0027473439541913147	-0.04183158258764535	0.04192170321670656	0.12550474291624705	0.002480275558670623	0.12552924862883633
1608	-0.04662346616820274	0.1187869079812342	0.12760907924313122	-0.18854286881984486	0.25481566434472935	0.31698491474873536	0.008706323207762542	-0.2753404754727656	0.275478088960568
1609	-0.4849507812886454	0.016722696119114228	0.4852390223775906	-0.05902560783073158	-0.06985047060809009	0.09145004441747953	0.3004300270624897	-0.051930696790771426	0.30488522173097105
1610	-0.24041939867034579	-0.46233402139230767	0.5211086591045994	0.04847448947570417	-0.11593410102901881	0.12566022406209887	-0.24804437369273932	0.4630958788718117	0.525341607288704
1611	-0.5205208484477191	-0.38786152267023505	0.6491367455604455	-0.18079204195805357	0.004269370615385338	0.18084244513060013	0.2235564881317697	0.34471081276611487	0.41085648081013104
1612	-0.5514065484736128	0.2678582642062954	0.6130230268131796	0.23867651321236522	-0.12122447507035139	0.2676973128652856	0.3443050852584011	-0.3520864696024208	0.49245393064924475
1613	-0.40125407172703176	-0.03465680340308179	0.4027479659782801	0.030700716678811076	0.16928067668786706	0.17204209224633024	0.012259176453029846	-0.011869184149457007	0.017063555892024466
1614	-0.5317940614291091	-0.09209416750993592	0.5397094213191161	0.15893657573187808	0.01728522255686124	0.15987374401137677	0.19737574600675167	0.10065149089936754	0.2215579105606189
1615	-0.3684768353286102	0.13379993110998628	0.39201734622185386	-0.21683013850439103	-0.01905016891882901	0.2176653805722658	0.26963492952206336	0.21748347690096925	0.3464131318863396
1616	-0.4213868244646521	-0.23492673512815765	0.4824494032646108	-0.12687797812674037	0.10924271730828387	0.16742757424757498	0.3985181201231343	0.2857533189058559	0.49037908941163943
1617	-0.35805285486786287	-0.16942945142637145	0.396116379224172	-0.07353256926678396	-0.024253838200781887	0.07742924131388663	0.25607469695008195	0.22574491722138426	0.3413722573223635
1618	-0.2867020540342905	0.13355675689792507	0.3162838521021469	-0.15704015417667921	-0.017198205445781305	0.15797907549542908	-0.19638462840373114	-0.11548975088536129	0.22782626019147656
1619	-0.552737814705976	-0.08476698103406954	0.5591999042199205	0.1071577270334611	-0.15213532487777065	0.18608582841969074	0.2844058709657359	0.2891877996027112	0.4056060685922199
1620	-0.17888194772039845	0.04721305533201987	0.1850076317723886	-0.17760285006747922	-0.39487009637196635	0.4329724764472881	0.24070880941722936	-0.20287449195619572	0.31479960358543113
1621	-0.26483363413843347	0.11843487650756235	0.2901097615460934	0.28550837795819656	0.10002294005873208	0.3025221023699146	-0.022872824526668355	0.19191537070219922	0.19327357712214646
1622	-0.39483255966225067	-0.198855649291859	0.442081801734398	0.13155842843260332	-0.3200467267630852	0.34603110756609917	0.3301822013296057	0.418110501266959	0.5327632469911677
1623	-0.6331915738701759	-0.11217858620171317	0.6430517898446482	0.3858624316668571	-0.166805542765147	0.42037353064748884	0.4145998902355085	0.36269341443372743	0.550853503081256
1624	-0.5490801633311893	0.12639748450790886	0.5634406356074547	-0.04119782065774886	0.06283238730199565	0.07513434182193933	0.5496728241667806	-0.12143732190295436	0.562927381443154
1625	-0.2650136309778946	0.08322906248601905	0.27777563148409795	-0.21873664246895663	0.24823330375968478	0.33085569642072066	0.04540400225823186	-0.27892609376748345	0.2825973977329807
1626	-0.40955012011356196	0.03800123233394691	0.4113093659812911	0.025942220381118257	0.34954191721554984	0.3505032819946552	0.0723536094635866	-0.03656912292364234	0.08107000403240197
1627	-0.3393022704525101	-0.07351750130499536	0.34717553734725937	0.0532448646940021	-0.31435345429182093	0.31883084832161795	0.266075664827687	0.19287311435451024	0.32862790151522986
1628	-0.46479727675772037	-0.1315369783230267	0.48305122414475393	0.1862684282112683	0.13090988806445616	0.2276693350922448	0.0832244458856934	-0.02107979274030764	0.08585258327479166
1629	-0.3805650814891012	-0.08309770586700896	0.38953178300257624	-0.18670184311627683	0.06644347968327932	0.19817243555912914	0.16014894491345188	0.07367546446157063	0.1762831773610857
1630	-0.4150601963270141	-0.10635032932633505	0.42846862093138094	-0.04967236573285933	0.21027655996793576	0.21606382295388515	-0.04226464948806519	0.0075782920907506105	0.04293869009834536
1631	-0.550138757033056	-0.08923273314346095	0.5573285679508345	0.24653890937110548	-0.0012851673480436623	0.24654225903282104	0.44192043541250636	0.22390289361368887	0.49540506356290115
1632	-0.40438115062944247	-0.13345409430015145	0.4258334301929166	-0.4405302211977782	0.04601325329814832	0.4429267380364872	0.2982181664899168	0.13935898697395643	0.32917320983794396
1633	-0.6267677616931215	-0.05697006335702062	0.6293515831526195	-0.2713558792682022	0.08472528786934048	0.2842751969799014	0.3868663095449045	0.20116647659549974	0.43604299417229675
1634	-0.41219964208909543	-0.0337859518200489	0.41358195739026754	-0.04914803727658081	0.0816760422365814	0.09532316320586516	0.30070918547554903	0.06084027051547534	0.30680213940871465
1635	-0.3629640147448534	0.028549867775624453	0.3640851149795989	-0.24176778860876966	0.07180706072455643	0.25220610139065797	0.3956619511669222	0.0015847582954827764	0.39566512489739486
1636	-0.23489370811348648	0.14912507713576376	0.2782325335794707	0.29203476565015657	0.1112850794776858	0.3125198765881887	0.12286213607657784	-0.45077797023162963	0.4672214495583946
1637	-0.3756157389031761	-0.031660551699418484	0.37694770704394864	0.3717846694182361	0.13915487592901235	0.39697344987951766	-0.03393409496041512	0.04718813824758414	0.0581226564435555
1638	-0.5566568603012213	0.014377460446191542	0.5568425015112399	0.22629869256429572	0.3204569299472721	0.3923056744523847	0.5668792041279641	-0.07250836554106806	0.5714975897991094
1639	-0.20492853917619738	-0.2503721855526132	0.32354588154894265	0.10584015128783457	0.05216808693139719	0.1179985038833693	0.11145979253198564	-0.31476983308807466	0.33392114813765195
1640	-0.2450111908321786	0.021439902268251772	0.2459474599223875	0.15353228297509863	0.09368405957991618	0.17985790206415467	0.055791312186078496	-0.16566097174532227	0.17480339835097297
1641	-0.5402019744758304	-0.04198515194801032	0.5418310864205589	-0.10513857108201494	-0.31623710833262303	0.33325669958118925	0.27584485533319125	-0.14893911410274227	0.31348563591255485
1642	-0.355537936755117	-0.2095837364388409	0.41271366230323797	-0.2883863297608063	0.18975375292781602	0.3452146606723115	0.02975989212992782	0.18075439793764014	0.1831878913940103
1643	-0.3978787288138022	0.34785823413238703	0.5285005524085947	0.35777297357205323	-0.18416333762680603	0.4023899048739096	-0.46183204185107424	0.04784316348777175	0.46430356790880906
1644	-0.2610491044995897	0.2353012409216863	0.3514446029452198	-0.1793095110125683	-0.31107461886044685	0.3590533654468909	0.4437900340143393	-0.12344838722475146	0.46063987951418256
1645	-0.24690728041096238	0.18316901586658907	0.30743144519302573	0.4586991298262848	-0.20166576111183068	0.5010728199655264	0.449732879695796	-0.36094345620004004	0.5766626757933129
1646	-0.2845110720175593	-0.12404243517467928	0.31037570108603113	0.24601657474755437	0.24863731171579637	0.3497780265079227	0.28342913636474937	0.29198947901107597	0.40692742742856164
1647	-0.046991236048546756	0.056185995466674306	0.07324644941532242	-0.07092478249407874	0.3060948776284208	0.3142043902974468	0.23362564754883602	-0.01124165042600571	0.23389595528121787
1648	-0.5516629857417412	0.10418096533799014	0.5614140391691752	0.12338759994530636	0.3478007054416179	0.3690390636856077	0.3981196836806075	-0.07071965927430791	0.404352015874561
1649	-0.338121587661419	-0.13945747478992299	0.3657520954382362	0.1353033814484774	-0.25814050872957356	0.29145072873224254	0.005476200602610603	-0.11927529894616244	0.11940094518778506
1650	-0.4945383648771847	-0.1914388190759952	0.5302989871615927	-0.262661233170057	0.21726474665023873	0.3408737208225467	0.265978472599811	0.12557262990080925	0.2941309797806651
1651	-0.41198296779922833	-0.18167170096871227	0.4502605608861665	0.09456561768104652	0.06236065755756405	0.11327624489896206	-0.15828214691883144	0.08374380702641772	0.17907055382868628
1652	-0.30119530450796644	-0.02859550162792176	0.3025496887636791	-0.08374984487190852	0.3145873592766599	0.3255445332557913	0.19971996579535592	0.19112684160023274	0.27643721586895387
1653	-0.4715303425173643	-0.04693561845934445	0.4738605450918066	0.2679026532970361	0.11024229469503982	0.28969845561069174	0.2906965369146984	0.134934932469734	0.32048699283248655
1654	-0.12700110638165252	0.19771903180217942	0.2349938223846641	-0.13942638710858818	-0.24591368163058333	0.2826893281241119	0.020249291012422902	0.15486541541560495	0.15618364408078614
1655	-0.6056919539475148	-0.014706250666879285	0.605870462133149	0.030359629610296014	0.05051141597107741	0.05893309981222417	0.5599368535807642	-0.16983443656710567	0.5851264955904769
1656	-0.23178656627990502	-0.011581710175170004	0.23207573832352757	-0.04551725855613523	-0.004243797676832258	0.04571466553730819	0.09641144087725374	0.24212512576012338	0.26061416395964315
1657	-0.5037268865742364	0.11033848289010698	0.5156698139936678	0.314568941198965	-0.062405786992932887	0.3206993935405011	0.10169537102479918	0.11184188771051326	0.15116400475815206
1658	-0.3853802881919143	0.032357668522072204	0.3867363252127568	-0.33929460407548767	-0.21630317809857944	0.4023777991021469	-0.24494266443373905	0.10615939174887544	0.2669582838504745
1659	-0.528809569490975	0.14033989108136427	0.5471150206437029	-0.04208082851297698	5.9164150975249336e-05	0.04208087010430437	0.3204305272377072	-0.3213629162576855	0.45381697492654366
1660	-0.5995210863070434	0.27319083460488014	0.6588313631263226	-0.20792663192847916	-0.06599672069900289	0.21814914945546646	0.1727468140520944	-0.5107677994743806	0.5391893978418436
1661	-0.5359314504131952	-0.03171920564972956	0.5368692834843888	-0.08633122330413248	0.16265656819380864	0.1841473304008915	0.2872030532035727	-0.22577338466105634	0.3653207015633846
1662	-0.4824822439451221	-0.04388278144726641	0.48447374978410224	0.07308568534549277	-0.038724963998291353	0.08271118569510014	0.22060868324209715	0.1487662721591894	0.2660819325958716
1663	-0.35855847574611194	-0.08478148758025329	0.36844549280143973	-0.08075117993969799	-0.01203477049546162	0.08164305703813349	0.43589389402636936	0.2070901365889703	0.4825865844819042
1664	-0.33425494652056503	-0.00731278214825849	0.33433493095429573	0.035416186793331236	-0.054307758988894096	0.06483547619456448	0.2363397963616055	-0.005185875624411786	0.23639668493918656
1665	-0.33628085608964786	-0.09709463124220234	0.35001740183660257	-0.049996476081012015	-0.1640552727801416	0.17150446101336803	0.2981817667751277	-0.20856468664516298	0.3638840399805021
1666	-0.3672923474318851	-0.21817729427466864	0.4272060395395177	-0.07043914559507507	0.1383939689064122	0.15528864691867583	0.1301864743213397	0.34237635941737254	0.3662923553449003
1667	-0.451207333243751	-0.13489236175375166	0.4709394938125729	0.16542925838338415	-0.2467881891509582	0.2971047792171738	0.3774138933467673	0.013886915070726607	0.3776692909164665
1668	-0.5575112288890447	0.004795842413506432	0.5575318559883622	0.018186088232819028	-0.2371987473890226	0.23789489184960078	0.25599427374824657	0.10259567996359166	0.2757878564024963
1669	-0.38657094342359555	-0.1850287909234285	0.42857058668321435	0.05836490222176718	0.015454112397816494	0.0603762486526017	0.4049917729648487	0.1756988750040536	0.4414616980519393
1670	-0.4881708252307524	-0.0740146805072444	0.4937498633286527	0.22215950827778747	0.08012748324883784	0.2361678654898272	0.2167618597260724	0.12211838536808704	0.2487943003302409
1671	-0.3070271461768948	0.040345930688704415	0.3096666960017917	-0.1179155536151666	0.03467489029813747	0.12290820070914349	-0.1518746529003007	0.1678373150074677	0.2263521029336877
1672	-0.5226779113426666	0.06893042174811538	0.5272035679392785	-0.059480335692745356	-0.2390618990659424	0.24635036415466594	0.3914559926499288	0.06974651562190368	0.397620888061653
1673	-0.27325133155416564	0.19493306573993985	0.3356563574772512	0.06315080145377419	0.09194697379771892	0.11154492240712896	-0.020771678150532775	0.4622217349607865	0.46268822643692686
1674	-0.6365606049017145	-0.0685386750292289	0.6402397626573961	0.013722000214981695	-0.14102852933551688	0.14169452839273186	0.5717435970029203	0.34037138651346877	0.6653896764084478
1675	-0.5931448324136475	-0.17706921619325583	0.6190107426711655	0.18905306715393624	0.028598389888278206	0.19120389667711454	0.48829006129954344	0.35518023645704266	0.6038047567994083
1676	-0.2688903125259874	-0.337666973638416	0.43164914601612486	-0.20727498814037515	-0.4121696693215581	0.46135318034802275	-0.13829440279036553	-0.07717150494813838	0.15836913531084398
1677	-0.5133694282740919	-0.08802270077419369	0.5208609850411636	0.15029870446173385	-0.07695978096822989	0.16885647292761252	0.1754517595669765	-0.012258184086200755	0.17587945591296136
1678	-0.4277967214488766	-0.08066353292869466	0.4353350898181151	-0.025504773840159162	0.2487191235601719	0.2500233907321027	-0.05711499918938542	0.18491998411665334	0.19353946279275144
1679	-0.3877447210339492	-0.03980991967780104	0.38978301450223307	0.06143601693097865	0.006293369548900399	0.0617575151428757	-0.2627512291195035	0.36990846557193574	0.45372952439266484
1680	-0.4196538965304672	0.0747907772287712	0.4262664110995467	0.03296787183218874	-0.10014575052297331	0.10543268905303153	0.1556988306873277	-0.029505250815983774	0.15846982584427627
1681	-0.12254777277525514	0.12845343088992756	0.17753377289847969	0.17626297612685493	0.08157023946353142	0.19422240014795947	0.01403459346131167	-0.0040934977791897776	0.01461938910120816
1682	-0.42788106742115445	0.05803920971878817	0.4317994415492544	0.13652780352416166	0.17681443461394586	0.22339020887895114	0.128323576997554	-0.17782609941907868	0.21929218419280525
1683	-0.7202030853871106	0.13938522884708265	0.7335671245508943	0.3773699672686944	-0.13293501913491854	0.40009975194790687	0.31646455895728476	-0.1362849358591824	0.34456262249142783
1684	-0.37931702024272534	-0.0008010639481217961	0.37931786610871504	-0.004154410520772233	-0.04508133442121883	0.045272351827278345	-0.08530582164696622	-0.13833947261887006	0.16252659133609834
1685	-0.3456609548686886	0.12376976445358094	0.36715180826686455	-0.023596652172186608	-0.021146947429724675	0.031685886121910777	0.03033831000861705	-0.2941500174036921	0.2957104086649155
1686	-0.44694998414016057	0.10401962570778753	0.4588947274215274	0.1877000976185824	0.06343257824209331	0.19812879303237238	0.28522937002124477	0.02807139559550896	0.28660739134466806
1687	-0.4622957054628401	0.05911349409363393	0.46605978637224554	0.10926241237547098	-0.0014727713428114239	0.10927233782406084	-0.1871135917284138	-0.17986750238019675	0.25954539992455583
1688	-0.21047992011529645	-0.03221788110250265	0.21293141767826693	0.011747279535883755	0.11338576956705419	0.11399268097911948	0.1622057806715547	-0.13109505769147664	0.20855845567705975
1689	-0.4550410202691348	0.17524354055286043	0.4876193480913952	-0.0365128113623557	-0.09289222146631534	0.09981057159705051	0.1589976708414383	-0.06833181409428907	0.17305922729059794
1690	-0.38985493999511556	0.07783568244755375	0.3975490758392875	-0.09458605396567722	0.3713650188237412	0.3832212139362272	0.4832504512507739	-0.04569994416328207	0.48540651368786114
1691	-0.37880116345259146	-0.011779635283584245	0.3789842757166202	0.14094349908874362	0.03100802724997128	0.1443141285159344	0.17547529983195598	0.03368343845675744	0.17867891559270505
1692	-0.2251191926495901	-0.12201869041349984	0.2560609531135678	-0.16314833675547918	-0.04993330897690766	0.17061862480826223	0.03050096435197747	-0.26455012796914074	0.26630260801368305
1693	-0.22657444811173155	0.18027574364772242	0.2895433029529004	0.16716600279174507	0.2929298284850541	0.33727193317211107	0.300466922826651	-0.2515044245408077	0.3918352297541908
1694	-0.5941737192873772	-0.2427581991919878	0.6418519704470274	-0.13756448409679664	0.1915587451896842	0.23583625705871472	0.17039798451461907	0.32763836579809924	0.3692998400615595
1695	-0.3537428930506199	-0.10282593110277849	0.36838459046352046	0.007105323313247512	0.12925539806445724	0.12945054479679519	0.3954101488376586	0.19306217784616658	0.44002521554852314
1696	-0.06350850549386435	-0.1429731218500157	0.15644374018030774	-0.011199381942217427	-0.14911475423996925	0.14953473204554885	0.34755282514921243	0.07459581840195179	0.3554680047377767
1697	-0.39832117307520587	-0.0373962064837558	0.40007278485218645	-0.03645164165031277	0.09738363179197841	0.10398218078112444	0.5309649699957987	-0.24254955119210883	0.5837414531675242
1698	-0.4227529544109862	0.14074138588733534	0.4455650324752889	0.04108433861254363	0.09994942795373306	0.10806392102597712	0.34788285819448944	-0.13014745536860917	0.37143080535207545
1699	-0.19461889819395825	-0.09979482375435185	0.21871333380110242	0.16218229160767586	-0.1111602179644845	0.19662067482599307	0.05691159718346471	-0.31620593429613375	0.32128666760085733
1700	-0.5865304401845935	-0.1703906342444681	0.6107789497857348	0.0851733910047337	-0.04445485279246533	0.09607674261778973	0.20274239199347888	0.4563315143555837	0.4993424961940429
1701	-0.3594810817979537	-0.053776014676772094	0.36348109706715626	-0.1903629542980509	0.21754503178396514	0.2890742036622573	-0.13827012584397352	0.10789731516144124	0.1753865967511647
1702	-0.2641587894208103	-0.14589741144059765	0.30177130528487134	-0.12131686013959912	-0.10087759510602205	0.15777854654073087	0.04340375634606275	0.06954050679383493	0.08197419197583948
1703	-0.5570242180319053	-0.15207194681577732	0.5774096089280089	0.3436664410841636	-0.15667771243060896	0.3776963440383604	0.33990845409307524	-0.04956727618530825	0.34350352550210433
1704	-0.3325240958482515	-0.1661609849384298	0.3717280554860048	0.23521520855317077	-0.0026210723869924102	0.23522981179087288	0.31211686113165604	0.2885356016045171	0.425052618385016
1705	-0.5269112838456184	-0.006509724907498508	0.5269514945060969	-0.16605667915758135	-0.1695421013461463	0.2373169712045703	0.7129590033830312	0.02088261657609233	0.7132647644318266
1706	-0.238934945690341	0.2342295687020366	0.33459437999821257	0.22947123872781194	0.16255999746589375	0.2812166463411934	-0.23332207054296122	-0.2883967996833787	0.37096078319691617
1707	-0.4408749921589234	0.27897830515516076	0.5217275663201789	-0.057039268361479115	0.15411555198172952	0.16433222902962769	0.11735811594202897	-0.2725783333333333	0.2967690603486834
1708	-0.43269787152689276	0.0200280397654856	0.4331611367617728	0.36563540998073524	0.10054545564559858	0.37920791352866223	0.18360071218919663	-0.5030992007500618	0.5355539443526965
1709	-0.3355096769348169	-0.07096640599539454	0.34293290028343504	0.5953072215151685	0.058305518106483434	0.5981556832713163	-0.197921537882031	0.01604491091669641	0.19857082948890797
1710	-0.5290630807834321	0.13365179368107624	0.5456835579364888	0.2521673993906071	0.065168570388562	0.2604521834846291	0.26527342539618654	-0.16921197136532212	0.31464691556531227
1711	-0.28537221769561116	-0.11647952907065759	0.30822845962862266	-0.1749984699381275	-0.20408182799900107	0.2688379753682496	-0.14478393628824016	-0.22947089672506626	0.27132873170920035
1712	-0.7125641666482897	-0.06822430822533734	0.7158227768267768	0.15823421463779108	-0.19112349484790142	0.24812548632680667	0.30518076960356694	0.05491673218241018	0.3100824883952978
1713	-0.3716384987302908	-0.05296571546080161	0.3753938475158842	0.004129159477820418	-0.07738533126355258	0.07749541568869117	-0.023191079171147697	0.13935444607879213	0.1412709729387089
1714	-0.262731850814571	0.32133235276709826	0.4150692789972402	-0.50407270277081	-0.2535845014505098	0.5642644672975368	0.062206719403129974	-0.41521354925522547	0.4198475525997755
1715	-0.3714005649087598	0.02887373793684419	0.37252123745766685	0.14157695131196554	-0.14904587162130048	0.20556922189409543	0.21116310557062945	-0.20453453121375748	0.29397998505521483
1716	-0.4590491105793843	-0.06303875580970583	0.46335728186547315	0.050213449194138775	-0.24319763665570124	0.24832736650415885	0.3215961222366242	0.145460564288867	0.3529629464984524
1717	-0.3764291915058947	-0.14126534366159563	0.40206322082181334	-0.06080703439517546	-0.004706820464247611	0.06098893006783043	0.31502594819653257	0.11616260955869352	0.33576047995052943
1718	-0.5302693940058126	-0.016727032196910397	0.530533150543308	0.24683557134662226	-0.19611322264903486	0.3152589338619976	0.02070937013004938	-0.27537376544268405	0.27615138729556615
1719	-0.3183699401253498	0.1557868540741711	0.3544417620396133	-0.35017098166533084	-0.0017696458530916325	0.3501754532329569	-0.05676975280216103	-0.30831248427419167	0.3134954430171867
1720	-0.43044674706981484	-0.33209069045979983	0.5436622377478978	-0.22114164883857193	-0.1142366681743857	0.24890489188970746	0.2288630637577316	0.17579487422523538	0.28858645109644676
1721	-0.3876398034260215	-0.1064073518917285	0.4019790314640488	-0.004073492706652473	-0.41305599361506024	0.4130760791962612	0.4009425632920794	-0.23393976483449885	0.46420119843667323
1722	-0.2473637486989483	0.03922733187728212	0.2504548017838885	-0.07654096594523942	0.09419937001417503	0.12137561855207064	0.1359751382228644	-0.2873857785551675	0.3179305331837237
1723	-0.5979135914717867	-0.23649227167483242	0.6429846478949659	-0.14116968780834396	0.09692327290317869	0.17123960285567516	0.30619259683920613	0.1559987411198714	0.34364154811390496
1724	-0.21162710389320047	0.006173020264443806	0.21171711617488254	-0.09146931786142942	0.09776615296524481	0.13388374350778684	0.21836065066964086	-0.3200045064835695	0.3874070958703026
1725	-0.44541973622609743	0.07267726629908768	0.4513100114737482	0.0032773476340391275	0.10256015866372725	0.1026125097278263	0.17148732956794202	-0.17417297677727397	0.2444261238939095
1726	-0.5186716745379495	0.07000382496533626	0.5233744753785553	-0.09995223964311044	0.01067005107995347	0.10052014822771896	0.3734993048509359	0.021918335807016003	0.37414187705826446
1727	-0.4107835605047182	0.00291779348494161	0.4107939229099602	-0.045814863234661114	-0.3880023007764489	0.3906978207016628	0.10611420038035593	-0.10744725433218605	0.1510136946965003
1728	-0.562267565594271	0.14314269957901607	0.5802022472914736	0.10561831901636808	-0.21289669667983344	0.23765570215971737	0.36406548448341414	-0.06647879914868104	0.37008527088820187
1729	-0.5354174528112531	0.11638097837868218	0.5479200497365193	-0.05630898397915636	-0.1002284062497379	0.11496275525633243	0.06197864144592462	-0.10817972135295717	0.12467639755577613
1730	-0.503277573220645	0.09312945828142201	0.5118216600600769	-0.13379078463702337	0.26623481195187104	0.2979613215651295	0.25053383020077374	-0.01903335511250626	0.25125578338002275
1731	-0.43749291675839597	-0.12194443612186172	0.45417011979526745	-0.09651353778008341	0.03594265647758335	0.10298901654784919	0.39778748189767577	-0.05040721205094557	0.4009685371462987
1732	-0.30246769457899275	-0.12003755142326322	0.3254162258026225	-0.2948648721984045	0.23324686601183045	0.3759646171661932	0.2874646904910157	0.03499042194480454	0.28958639109421375
1733	-0.5297634566985361	-0.1280951728179035	0.5450299930760052	-0.021926632618534024	-0.18809499640485555	0.18936870092634311	0.33473832955556193	0.20998235446016122	0.3951485017791169
1734	-0.3514549858189077	-0.0255757178279054	0.35238434187599943	-0.11730602641636571	-0.2223609946025121	0.25140627628246576	0.4386325770514104	-0.2951672734920477	0.528698644779321
1735	-0.2815657095083443	0.0019897604424579567	0.28157274001145016	-0.05509732799808471	-0.07505779013319913	0.09310954522608245	0.16040758215168133	-0.0736178236321886	0.17649412559087746
1736	-0.2748543737657036	0.3503678134214006	0.4453117239191334	-0.2930224862133352	0.10934129574117062	0.3127582075357933	-0.13546079368168973	0.06514703106659825	0.15031221600943026
1737	-0.252611739072994	0.050704210099995026	0.2576501652228208	0.10248327948036147	0.11621991285153743	0.15495125270958227	-0.070069076342198	-0.09620810228161251	0.11901963873276537
1738	-0.26938255332212396	0.06293506149682165	0.2766365521762366	-0.09412114889661248	-0.14249425066078378	0.17077295494602351	-0.13776953636710842	-0.31054254102759044	0.33973094492359784
1739	-0.28402872426174247	-0.010937242284351539	0.2842392293026062	0.0904552155754771	0.21264747793734165	0.23108677136071257	-0.11975668609358212	-0.14315866471755864	0.18664422613044082
1740	-0.46852440486194863	0.21129945015874657	0.513967484952727	0.17813144286920993	-0.11168792723089734	0.21024986094597262	-0.03770513374629085	-0.34642253251806343	0.3484684320667431
1741	-0.4675824334959861	0.2251532189516764	0.5189675366709653	-0.035090096212158584	0.10559508850645644	0.111272806960483	0.3518635482204243	-0.11916809260145703	0.371495613514529
1742	-0.5625428235158888	0.013534817298826305	0.5627056242552948	-0.190205661374987	0.1347365689013305	0.23309254946994598	0.5206864050905132	0.014994579382182318	0.5209022651677861
1743	-0.41412654668831705	0.21633360311846836	0.4672269518234257	-0.4045087306257533	-0.23596655852552528	0.4683028185851954	0.15721668207377018	-0.15770835834064717	0.2226859030401047
1744	-0.517329057084548	-0.1308886320025844	0.5336301971323357	-0.1604429503307677	-0.10004925610515061	0.1890814479477963	0.2251092785242268	0.13293924051313627	0.2614326470544706
1745	-0.5218141176077105	-0.029152976983494342	0.5226278498144867	0.07256423064378162	-0.11003011922458383	0.13180362174652133	0.10903310737102073	-0.05676017070338367	0.1229224775265199
1746	-0.24668705784577866	-0.10991924139363944	0.27006803612638003	0.25226430032292496	0.10061296594446734	0.27158837628580024	0.2527407082948038	0.4933064032056586	0.5542824849055424
1747	-0.4985507996676574	-0.023580094298406223	0.4991081252558231	-0.008507944770987881	0.06768213511682841	0.0682147824023415	0.5907040609526474	-0.01403126678144813	0.5908706830377025
1748	-0.5526959854265948	0.056747208406985834	0.5556015640444694	0.11612064472320391	-0.09855757564757782	0.1523075830300664	0.4035555761096975	-0.2578357695018313	0.47889078822194037
1749	-0.241302162362138	0.026129114412709306	0.24271271944551248	-0.22114360196566427	0.1679124075299507	0.27766719160327963	0.29791188921706374	-0.2216800757863862	0.3713402075422725
1750	-0.33872435815193375	-0.05742760647573973	0.34355803118392086	0.33408803380596214	0.12503425964849635	0.35671890953267577	-0.07792460495833477	-0.18643183154109472	0.2020620495532985
1751	-0.19618735059551265	0.1590864723028722	0.25258262450821733	0.25093319026882505	0.22929567540872317	0.33991759698437635	-0.01628594153017663	-0.10726474775422701	0.10849404593019048
1752	-0.5195836084389018	0.10641099846352253	0.53036819922804	0.11279947644800507	0.10976717746578146	0.15739299582811306	0.525201081956515	-0.2703304301209279	0.5906900354142263
1753	-0.5126688669441687	0.1432181816070734	0.5322976748743643	0.10013460587374913	0.2623408710658403	0.2808018374674121	0.47442168033294607	0.0014810139720826203	0.4744239919864104
1754	-0.4463554396289594	0.333063435826416	0.5569240798985611	-0.032946043695472584	0.04466173032649179	0.05549875630084214	0.20444694329900256	-0.13757242610968018	0.24642387272747943
1755	-0.2899894318472893	-0.09696763566844838	0.3057721258555832	0.07275551300329897	0.054409824483504635	0.0908503917036079	0.30650053281556866	0.083044925304323	0.31755162766868017
1756	-0.343179571962288	-0.13202107071522454	0.36769794903563646	0.05373477875206526	-0.31513017848370717	0.3196786759211608	0.32515805114169083	0.3820833417776606	0.5017125056107801
1757	-0.3523769942539336	0.03700686212476038	0.35431490784859415	-0.14813154072600257	0.36790627282633925	0.3966080923819232	0.19082249517867064	0.10951917454483381	0.22001744080684957
1758	-0.18594864671260278	0.13540857477135523	0.23002691437277087	0.3545060107067454	-0.16091362463999823	0.38931697397107323	-0.35517956715207427	-0.2785075338064674	0.45135238041833287
1759	-0.4396684832958554	-0.03427500837273229	0.44100243922525956	-0.07736998932174136	-0.02784130528137787	0.08222684189130244	0.11467925864376671	-0.4614961994850783	0.4755313601669769
1760	-0.19232215017385584	0.12023058087690172	0.22681093894583737	-0.03607674602538546	-0.37617200404850226	0.3778980130056872	0.14287726029282727	-0.2990461607281111	0.33142498058385333
1761	-0.40670612092097236	-0.08000422693870006	0.41450035599821095	-0.33484796596278926	0.09145198695705244	0.3471118353323755	0.23668728660266852	-0.2050055168836668	0.31312638597229897
1762	-0.28572644271506115	-0.04594122918615072	0.28939626225253423	-0.10462513942821013	0.1220067298343563	0.16072355746823805	0.37168529379446047	-0.24034653338248993	0.44262446128976507
1763	-0.44900602892332125	-0.08846864180906819	0.4576386288252245	0.26216290956921007	-0.42285924887548526	0.4975332506610321	0.48802769330280066	0.23158961331615435	0.5401895763770145
1764	-0.5091895683095045	0.0004488928848204792	0.5091897661776418	0.18253800582855162	-0.010960732697726417	0.18286678548368304	0.23820772264828008	-0.0027165250624452677	0.23822321179451597
1765	-0.3548390761670286	-0.07349413025953039	0.3623701935282138	0.07711530540598797	0.046629127158415024	0.09011684541424225	0.13372558710081378	0.21374663550426581	0.2521312293922568
1766	-0.38687043952608635	-0.14665781329895383	0.4137357262561913	0.1869552242197724	0.23220317798960813	0.2981116766105263	0.2337608396195474	0.04021500382639116	0.2371948074313441
1767	-0.15336911827996064	-0.26571583330589094	0.30680122312568536	-0.23168031540427986	-0.288335466765903	0.36988256236397216	-0.7147558561158404	-0.17567169380836054	0.7360274980307369
1768	-0.18450008721992256	0.08523876865217245	0.20323860328563964	-0.1365981428609039	-0.33293926403427254	0.359871652355018	0.27051120807162155	0.5279165067933999	0.5931881251654605
1769	-0.5436615458335264	0.0453902253296338	0.545553067055419	-0.35210147471065956	-0.1119681400951085	0.3694757270644163	0.22860200898541233	-0.5363443104514534	0.5830301003085617
1770	-0.6435635009310987	0.09292697321300673	0.6502379580439942	-0.05296437139919375	-0.06400936821661145	0.08308082725395481	0.3220877927451144	-0.1372106783014001	0.3500961531855928
1771	-0.3391441976339501	-0.028045003085606476	0.34030179104266767	0.4099994854385891	0.10945784184819626	0.4243590427950989	-0.061708664837043396	0.39029662074127464	0.39514479811586656
1772	-0.5704609335502308	-0.044087432252250834	0.5721620211003152	0.18793301868363332	0.022625627924536703	0.1892900909992978	0.36623496870040867	-0.10785662853028243	0.38178672661174146
1773	-0.3641581005268887	-0.11387290618867224	0.3815470625535016	-0.006542461618166678	-0.19413151025214856	0.19424172331609205	0.20783463010791117	0.07283888049640205	0.22022882641484834
1774	-0.5856367480977334	0.061521617772023224	0.5888593297008844	-0.14582757323844417	-0.21494137618224013	0.25974117176860706	0.18238923076707372	-0.08124828768803885	0.19966751301111355
1775	-0.6531628350918149	-0.018166011605674562	0.6534154062484561	-0.38799160022284435	0.19643913572872923	0.43488598033201026	0.6303548898549219	0.00811976908891136	0.630407184139004
1776	-0.5646311801889331	0.02343167909740512	0.5651171676978777	-0.16677967850812228	-0.13195963747177233	0.21267065402860405	0.5033646606070853	0.05959758932768355	0.5068805127461081
1777	-0.3881261777836002	0.14623487146412986	0.4147608558109569	-0.02444968874165325	-0.09287168911815671	0.09603612819779478	0.136890188428166	-0.23253936713845372	0.26983973198373024
1778	-0.30201222442326375	-0.16956815219683535	0.3463592671497862	-0.14929315519705796	0.12341009631242938	0.1936969232087488	-0.10276526363145481	-0.09638571940930317	0.1408932443919556
1779	-0.4843561233966563	0.1911019475736535	0.5206926239522511	-0.0973866751227866	0.2893733896323279	0.3053213440275249	0.376379368441888	-0.05736748283963155	0.3807262232576973
1780	-0.472991218176622	-0.10805147486883715	0.48517606463379437	-0.11703057775849124	0.2069845988496082	0.23777884744320615	0.13497007376877573	0.18470437070759732	0.22876325179459722
1781	-0.3741096975883338	-0.12444869186345232	0.39426582750240863	0.13764414679414927	-0.07315391233271813	0.15587625231661276	0.36547272724195756	0.13005664231402553	0.3879240190651679
1782	-0.5410304325914055	-0.02386912786679417	0.5415567045611795	0.10693825740155835	0.29761501828666426	0.31624435173747123	0.29138975230885455	0.14493170968040459	0.32544306448517335
1783	-0.511977963546663	0.17314501850075373	0.5404633499035939	0.20101961594141318	-0.16522417022189043	0.2602074411286992	0.05712944939512166	-0.207907664749708	0.21561393983197547
1784	-0.1638546873095209	-0.18892436485255346	0.2500815350805445	0.0017995922175831065	0.04827704214333392	0.048310571620079436	0.21162672614073813	0.3273466819940397	0.389797025937287
1785	-0.4978297759864619	-0.07953320477148992	0.5041428532866002	-0.03446237059550641	-0.09199786359172334	0.0982408361757134	0.2940304745110962	0.12658073977726808	0.3201196707854437
1786	-0.5352439711325085	-0.2049326009347785	0.5731347830655462	-0.17361339501706533	0.09960581610354681	0.20015726199917194	0.29371115920980007	0.061017560416913905	0.2999823123512389
1787	-0.403370370108922	-0.4139610290293965	0.5779890907594066	-0.2045417174398884	-0.08682391424651863	0.2222064496326467	0.1791043452633995	0.021063325935179653	0.1803386541806349
1788	-0.39401687887955394	-0.02687697984887846	0.3949324915574586	-0.07337642163003424	0.15480313844739133	0.17131290355484247	0.5218983262757589	0.26282032581434983	0.5843392735651092
1789	-0.4960679030920421	-0.08423975985849853	0.5031696549069241	-0.14698310130553163	0.04051495947690085	0.15246473038315156	0.01012941439210774	0.2558684105760921	0.2560688356021925
1790	-0.36263516863011436	-0.04227201545087541	0.3650906583544291	-0.2489539293873332	0.31522931859424347	0.40168094584979297	0.05389746680885922	0.31723058938248816	0.32177660537766395
1791	-0.35667612618646366	-0.2287788497182392	0.4237423994242054	-0.0027857105577559285	-0.293554011393466	0.29356722873731456	0.4214963916692388	0.4868242279935917	0.6439386905224324
1792	-0.1691794452028105	-0.1549634718079801	0.22942397929142758	0.36045952808178194	-0.06722012096073272	0.3666737187840389	0.22675285310598747	0.10232659710605736	0.24877216256448575
1793	-0.39805631010389303	0.14736868113602536	0.424460073732852	-0.4552259904972666	-0.29678171739400727	0.543424410754204	-0.006035888105793161	-0.01915436409489257	0.02008286854772906
1794	-0.4638482037482203	0.4078842824707052	0.6176768928874484	-0.0861982320148794	-0.029908076942252754	0.09123940085771438	0.04529340623288916	-0.17641776337974718	0.18213928704178564
1795	-0.541877884341468	0.014751179058652234	0.542078627896365	-0.08149259134660179	-0.06174772811490259	0.10224394540380458	0.4373086654808728	0.11237362169358561	0.4515160016623941
1796	-0.44038926830992975	-0.1469549742785926	0.46426121107387064	-0.1293736743988851	0.14628380340648733	0.19528568500158064	0.3466718635841076	0.11786534311885236	0.36616064795305747
1797	-0.22033104044268823	-0.09487451824903999	0.23988943618997674	-0.1343298859664438	-0.01946230747636996	0.13573245623675484	-0.31235700871784583	-0.04168703731005996	0.3151264983698622
1798	-0.5242706559977258	-0.14223895929370492	0.5432233815671431	0.19729089853688053	-0.002103168411509693	0.19730210835887402	0.0016495219754914172	0.25842265130717545	0.258427915735467
1799	-0.45462246237793474	0.17915503671787775	0.488649271441144	-0.18177297207245707	-0.13714106369201262	0.22770394095542335	0.5048615318855786	-0.2886983167379252	0.5815770666602702
1800	-0.45147266373198025	-0.14891797439430088	0.475398915853782	0.42848976378034226	-0.08869941836192549	0.4375740674243361	0.02291857046111116	0.3165327938415643	0.317361419282696
1801	-0.48836784354166096	0.002767250581200756	0.48837568354834315	0.2411791124540419	0.21721993596499242	0.32457952009446744	0.4108280217725517	-0.1553808119001122	0.43922984891772354
1802	-0.44160393337205167	-0.10950991844855722	0.45497962175055395	0.13277034640671448	0.024507036848782138	0.13501318357873993	0.2712212901641657	0.09913424248176277	0.2887708196316717
1803	-0.39892784413926596	-0.29935498088851514	0.49875528008469827	0.011580922165709606	-0.3057557995912776	0.3059750426781729	-0.11480024951658016	0.03460137797830748	0.11990142887833641
1804	-0.3994778860277057	0.0189819072186971	0.39992861141311686	0.3423061298577407	0.11746742796918357	0.3619006537323189	0.23419646707704583	-0.25441089700540476	0.34579313137548656
1805	-0.3115087518685939	-0.12820475024864955	0.33685925915291065	0.14789873523254454	-0.12584811835970425	0.1941952233657266	0.06433220086981296	0.24684190201804132	0.25508735104006686
1806	-0.41553106883700525	0.11571332735593914	0.4313416781353347	-0.1366681192182547	0.0019961947801877284	0.13668269679902986	0.18846646497669992	-0.2089372849928026	0.28137945461774083
1807	-0.42402078094742623	-0.015289430330356369	0.4242963461486465	-0.29517416512273137	0.1304685728507038	0.3227225375730689	-0.17510495699191642	0.023982955955837118	0.17673971862465018
1808	-0.5513272720482358	-0.12787292049646656	0.5659622290404591	0.03551058442928476	0.024121002223239672	0.04292813011025398	0.49673046311588737	0.23040166935287668	0.5475637700103214
1809	-0.419654821390138	-0.0630454013995614	0.42436410280986353	0.3885422220972646	-0.30038678402373736	0.4911183954693649	0.33580181806139686	-0.017170828227969667	0.33624053645474383
1810	-0.32495621017932413	-0.33010361867853694	0.46321154735042386	-0.1064633930741862	-0.020302032501541903	0.10838185543974757	0.13669685282847652	-0.002727951619269006	0.1367240699118017
1811	-0.20295597314469824	-0.1293038381002094	0.2406462332606863	-0.08404882203685529	0.08731485122213216	0.12119442119885736	0.20366170831066466	0.3532627950796831	0.40776548875490737
1812	-0.3756879724978479	-0.017512937690297097	0.37609593944376474	-0.05708981910103684	-0.03332535863969448	0.06610466680540315	-0.08925784711807642	0.28711310711317184	0.3006674234903635
1813	-0.46741842228297154	-0.14538983562980673	0.4895081059532768	-0.2811803341563391	-0.09578993227344158	0.297048971452892	0.09904635186481807	-0.16877058901960842	0.1956877398708333
1814	-0.43530317819075637	0.00902891318047147	0.4353968054731154	0.19788811178167262	0.08820745084310636	0.21665700812287328	0.14210373817532246	-0.1619118673863963	0.21542730839879742
1815	-0.21504625553872087	-0.2546401892164988	0.3332964416033258	-0.18153921662044162	0.3597385826702574	0.4029495440284915	-0.0660308688554849	-0.1096724025625325	0.12801605963959536
1816	-0.3905239583193638	-0.12111416578379178	0.4088735784749707	-0.0999681863218656	0.17327399876094093	0.20004378751435845	0.27358092279167656	0.05909216999754815	0.2798899888716358
1817	-0.21085804434387556	0.09201606325317058	0.23006101530058343	-0.353312758450464	0.07004910254541961	0.36018992497194396	0.05413510887073514	-0.0402982530096424	0.06748747445323094
1818	-0.43299487790526264	-0.11831708543389782	0.4488691312596196	0.1975570043415695	-0.09353638372592925	0.21858139226599138	0.10998203288444235	0.2335082627892248	0.25811268149441285
1819	-0.46582090584417196	0.0031544869863318207	0.46583158663795204	0.04014648517118533	-0.028395019163459916	0.04917334018442778	0.3645991941788442	-0.21025702086715978	0.42088072802136683
1820	-0.504333357221502	0.2301418305720782	0.5543621536372936	-0.07344541914223046	-0.12249651957026342	0.14282726245295693	0.2322917872579466	-0.24350951508902843	0.33653582033178114
1821	-0.18796056217903714	0.13726065450771116	0.23274376513785483	-0.1078184385578107	0.07645486343569084	0.13217473978039276	0.3906612314353731	-0.22971931245683916	0.45319660221833646
1822	-0.25698381210407206	0.10363203470875025	0.2770925446514515	-0.07954735132296352	-0.2798258744144316	0.2909128754357569	0.000275698342432198	0.2168580494743895	0.21685822472623162
1823	-0.4514597753069385	0.029636941848251174	0.4524315164113879	0.11525905539531903	0.011761876849100432	0.11585763504247196	0.297877263116113	0.17585820466791713	0.34591468894883465
1824	-0.5438233198609201	0.2496716714876237	0.5983976493670212	-0.19522599464207957	-0.11907537002035094	0.22867473128763652	0.23637455076193914	-0.06485638768133001	0.24511074899110305
1825	-0.5356324589991228	0.315809127490341	0.621801846362374	-0.27312561919139505	0.09360667193470774	0.2887209948884475	-0.14635885509040816	-0.15153362000691586	0.2106735684792363
1826	-0.6468985347254617	0.014491968663613825	0.6470608405596002	0.03976373647292884	-0.2041941514934761	0.20802982056048888	0.6069244824605132	-0.08162859923347254	0.6123892190615219
1827	-0.41889949032955964	0.3724667998168972	0.5605428618439499	-0.38630672616496875	-0.11562809261804861	0.40324030364384983	-0.041298668943635604	-0.49747932875766876	0.49919060748144756
1828	-0.4761655460315831	0.28769591372886555	0.5563295480233299	-0.33053018638714887	0.15932491264763915	0.3669259215472535	0.08831238226933154	-0.44103109530062384	0.4497860645730951
1829	-0.40785000281078376	0.06161340135812483	0.4124776794199581	0.1028657420691854	-0.12093467240554759	0.15876572640617775	-0.006489430996806185	-0.2781507396201042	0.2782264305666759
1830	-0.39183312680284355	0.15353670031759703	0.42084048950226843	0.024523418085319375	-0.028818624745876795	0.037840602093928574	0.33996798422505303	-0.16228594077713646	0.3767160162137604
1831	-0.4280155599005632	0.16395542401202848	0.458343430824482	-0.026099114900388857	0.12148345090456408	0.12425535256988059	0.38587492652996863	0.11598296928833224	0.4029286637724436
1832	-0.0676831254632468	-0.17220625958901814	0.18502973089239988	-0.24070124188203657	0.140845794162428	0.27888102405290993	0.22773781663952147	0.2540598231210081	0.3411904260849273
1833	-0.40631243966890707	-0.00560847203460199	0.4063511456711573	0.17859877673582816	0.37040909580535875	0.41121821616615867	-0.014075604665710789	0.26175073028596946	0.2621289138037689
1834	-0.5485578510616915	0.13751008571059395	0.5655304939908685	0.0837099690749193	-0.05712893516386906	0.10134630805057233	0.45853368675919387	-0.07640474332428844	0.4648557052413458
1835	-0.47515474426759813	-0.12832329794897585	0.4921777116007065	0.0619840089986247	0.19373780622800862	0.2034117866142053	0.11094484462077937	-0.14071609016165826	0.1791920103640584
1836	-0.5248359857030391	0.23178591989389166	0.5737399450534522	0.2987344141502619	0.05350604211745072	0.303488297535135	0.4075119792585755	-0.26143153836756305	0.4841616078258088
1837	-0.3832554864146441	-0.08716895135962233	0.39304350134312316	-0.18426125379881153	0.09345689238665675	0.206606874004911	-0.03704413665364825	0.10310565410810195	0.10955840437626739
1838	-0.10593102362593604	-0.10190513819351414	0.14698992807902803	0.2654514957073058	-0.13852575198151162	0.2994225785328973	0.34521996060162724	0.007787164303421808	0.3453077773895016
1839	-0.5165161092943166	0.16465409013046467	0.5421253181297011	-0.1185282758120267	-0.2729351368109977	0.29756098714886986	0.3911945129251509	-0.23743298846655392	0.4576107198863514
1840	-0.40618218573108894	-0.12476465827188175	0.4249119767186897	-0.12470057039586807	0.22280476261064372	0.25532762188811486	0.2290516257641115	0.1271946513378758	0.26199833318963384
1841	-0.07239260851996059	-0.009652184724833195	0.07303324200859888	-0.16960583682163016	0.10168782625581559	0.19775377086821475	0.4301216124915547	-0.08492072272114864	0.4384246009062645
1842	-0.3032233171846483	0.18614000754869167	0.3557983733727415	-0.17932115074508484	0.1602989794149626	0.2405240900741962	-0.12284568566373273	0.07528360692313947	0.14407874221254988
1843	-0.5803879159619025	0.11590025462165503	0.5918471103384428	0.18779825925682536	0.22363318072623456	0.29202737149388325	0.30625158100798455	-0.1289223761437243	0.33228152211706574
1844	-0.5034048060514048	0.25008074563407273	0.5621003274261156	-0.1686409679614587	0.05959147754277566	0.1788600577845956	0.2739720653448226	-0.3256792418383097	0.4255909552066208
1845	-0.5287974569055963	-0.16744373668939466	0.5546748194990767	0.05872574401782548	-0.3299220204051603	0.33510782228809605	0.167044032483819	0.16723589246662748	0.23637164067959712
1846	-0.23581854748088263	-0.3099008545924983	0.38942127190634324	0.5342728126535963	0.013549249137325595	0.5344445906667689	-0.3369331257127486	0.4224518172484211	0.5403604992031303
1847	-0.037752814921872276	-0.023327467716095528	0.04437843828449376	0.37075939009179115	-0.20289640964201658	0.4226458072510101	-0.3393242065558577	0.30368236913257374	0.45537226362256095
1848	-0.3114221609086598	-0.008867142294973812	0.31154837267669766	-0.08757287166780132	-0.07831291447986996	0.11748157483825548	0.07134781190952738	-0.10638536610537573	0.1280951067982385
1849	-0.4955934377472596	0.19025579238413526	0.5308579113791769	0.038017291582257	-0.0729377159331501	0.08225098701410972	0.04896541327051843	0.0508769280637147	0.07061213426850277
1850	-0.24844847705460693	-0.06246917990363014	0.25618166247525537	-0.16486051557959977	0.04383912846388788	0.17058973820732806	-0.05089516531048556	-0.17261508635110237	0.17996190121239602
1851	-0.41185202700000234	-0.06803219484421356	0.41743319427104947	0.20136165646498694	0.1799077535044976	0.270024658994986	0.294244081366997	0.16996995916605206	0.3398078375176437
1852	-0.32297061565553675	0.020824211871137047	0.3236412618578948	0.06530049445837091	-0.07664821755065235	0.1006931170944661	0.38719035688479786	0.01008389620181584	0.38732164595744734
1853	-0.36445614861681364	0.04088840998471139	0.36674261592522733	-0.09763682158352735	-0.007114502223960396	0.0978956846384369	0.21162160843899214	-0.40478582181830647	0.45676609627185316
1854	-0.5193581163519119	0.0551702849127074	0.5222802057879997	-0.08129027083611243	-0.09450124524022352	0.12465389478296048	0.2768621165218309	-0.3510545434518715	0.4470927465785481
1855	-0.5590744987028549	-0.07362790762854525	0.5639019098048933	0.007893930581423448	-0.31782132862761453	0.31791934680142775	0.4723807588764159	-0.08082496063392086	0.4792455066227887
1856	-0.5477955520873976	-0.13524054052920176	0.5642428295418271	-0.04220656772953882	-0.1196190303154717	0.12684678463848378	0.08351281339624388	0.04127954071195814	0.0931578793379608
1857	-0.33526608121294005	0.25414523178540294	0.4207055312818431	0.4882975647090603	-7.411585640372087e-05	0.4882975703338684	-0.04286407924125207	-0.2528414083976833	0.2564490340978582
1858	-0.3334928112599868	-0.21455063702201105	0.39654688374597014	-0.2421418273137816	0.21238706236081611	0.3220883866163361	0.5159452360426023	-0.07213195805820471	0.5209630562413876
1859	-0.41792572160869357	0.09402856733387474	0.4283728285699365	0.3304291306335653	0.1690442694845903	0.37115950131558345	-0.10304045547323276	0.21240188128840243	0.23607603571515656
1860	-0.3667713089703342	0.0497077561650863	0.37012437653683394	-0.027437241778482224	0.13239859081843244	0.13521164553069234	0.17380142594412112	-0.183876331489342	0.25301668115400655
1861	-0.5142306254270722	-0.11147686396864484	0.5261750918918546	-0.0552087751344898	0.058625255221395035	0.08052905936135331	0.14884426186941624	0.055480444316307644	0.15884802168420692
1862	-0.43586043838107325	-0.0072898679947753925	0.43592139649382045	-0.3504654353577839	0.06108065470765229	0.35574832081126745	0.09589191987846248	0.23592741989548024	0.2546703904196868
1863	-0.22921250872438706	0.007358984072009669	0.22933061026016416	0.38379469592684	0.1804679331346029	0.4241073490420215	0.5056932472076193	0.08063855225627974	0.5120822554837994
1864	-0.4411168286900295	0.019296328039545764	0.44153867874667396	-0.14885552149453787	-0.207261022999377	0.2551766014629067	0.4183948833603495	-0.1452886038480513	0.4429029880574712
1865	-0.1346849044392363	0.07521556331329614	0.1542640737448051	-0.037983839139043324	-0.006144083757606838	0.03847754931075013	-0.36467422799900656	-0.36358707613899555	0.5149590804151095
1866	-0.4315376130233735	0.19266307412572797	0.47259260635931094	0.07706378332954224	-0.002659361776653882	0.07710965507718058	0.11177387426110752	-0.04361960692301322	0.11998362002980265
1867	-0.30027954779929644	-0.03137293266994294	0.30191400717896927	0.009049360351001963	-0.20066666853330123	0.20087061204421136	-0.11612030464240092	-0.08110350403440972	0.14163934311095738
1868	-0.4933268624868079	-0.33281150578139324	0.5950923387437922	-0.45789657347964885	-0.11253122904309693	0.47152152603497693	-0.08280991147714913	0.22212493368936098	0.23705899604393058
1869	-0.2957024169373127	0.04498093602254175	0.2991040019592388	-0.09592265995605631	0.04097237536987001	0.10430672191424069	0.13940883478811775	-0.05807930700755186	0.1510232734364415
1870	-0.668795836924373	0.09533350897797149	0.6755563258688543	-0.026502848984404605	0.08933980904337828	0.09318799538673128	0.654222098880906	-0.08676878870833091	0.659951041637218
1871	-0.19828331179228534	0.14519550430610462	0.2457600581990912	0.2452591016361715	-0.00958678110980551	0.2454463959960081	-0.24102478087356127	-0.056158833148427595	0.2474808266022666
1872	-0.3521681345778251	0.1427214431967293	0.37998921742620845	0.02996660906366471	-0.07583052902334439	0.08153690447113374	0.04249982956224009	-0.004821378197601751	0.04277243505511191
1873	-0.3817319946817444	0.1227647251289709	0.40098689941155824	-0.011336736482007757	-0.0113285830747412	0.01602680219331974	0.3718398453638671	0.22796626925573982	0.4361576441134617
1874	-0.07839128855841246	0.10470137867636042	0.13079592049669939	-0.026406504936813287	0.15042010906128775	0.15272037425631083	0.10019603621880889	-0.037184741102655836	0.10687352639841358
1875	-0.5056634707333031	-0.07838517288237958	0.5117028248523263	0.15510169477957822	-0.05181936468870824	0.16352914810589209	0.5865127385844598	0.07402543399045944	0.5911657613557461
1876	-0.3963749944659437	0.06819502354953803	0.4021985796528861	-0.1564027052819385	-0.14428719140284638	0.21279238666463265	0.07674072261919325	-0.11249989955437859	0.1361813713687053
1877	-0.21357083238485472	-0.06412338199271958	0.22298948083652723	0.1504733018760296	-0.0278927807852822	0.1530366681465934	-0.081284062258462	0.00129193346454068	0.08129432864175906
1878	-0.3921495844789624	-0.00526635896499597	0.3921849450753701	-0.0901462168753002	0.11108235263935781	0.14305813323549033	0.5318293452271234	0.0017949684179372617	0.5318323743025919
1879	-0.26457211634545685	0.012685812977452176	0.26487607403918695	0.032714580618138776	0.2944428654503842	0.29625469582717795	-0.011399076494521404	0.17502020597053836	0.1753910244080284
1880	-0.22952280777522752	-0.2339037744194875	0.32770672098189646	0.1020623380071459	0.07903972335951122	0.1290891115014468	0.3890669498406389	-0.34861316456003	0.5224023640479212
1881	-0.21498214285714284	0.10547792658730158	0.23946380675293116	-0.19156146000350313	-0.07013408398048165	0.2039965261823225	0.46681538677288825	0.008182351777536515	0.46688709149914676
1882	-0.6075469817057972	0.025029336992760314	0.6080623345431959	-0.15458354188577433	0.10642115103131154	0.18767400674781834	0.29408326158677633	0.2115216777598782	0.36225182526506344
1883	-0.36769023471914597	-0.4256555214316133	0.5624755386974969	-0.3364616962618077	0.2640636538116798	0.4277102831540851	0.05461498520319714	0.713673494286987	0.7157601924223946
1884	-0.5715653709674806	0.04890037777896876	0.5736533973019942	-0.08648523472408144	0.03177410757453795	0.09213734171028472	0.6546053964086954	-0.136063067781662	0.6685965774826718
1885	-0.4893049958962134	0.04429929733824413	0.4913062250304341	-0.05863889317932618	-0.20489682050560554	0.21312256296929885	0.02991764493372523	-0.2074956952322611	0.20964142963236024
1886	-0.4807832972550324	0.06590937348385824	0.4852799443954547	-0.034957915127922214	0.011427510743454555	0.036778306539083365	0.03743452999129874	-0.003745010196223919	0.03762139201357741
1887	-0.32626380429191953	-0.44062950753698676	0.5482722251795392	0.03661252979621959	-0.3614510006164546	0.36330056865454435	-0.201347244996226	0.2909111553577471	0.35379374412099135
1888	-0.23443863227326864	0.34321238457485387	0.41563952317809993	0.0640785182609959	-0.28526407550870564	0.29237244958846803	-0.09242778736785899	0.35016885109921353	0.36216173204503727
1889	-0.324354035804103	-0.27284558015047056	0.42385168532171275	-0.3309092973238894	-0.1154205586845873	0.3504609370849375	-0.05506876965322711	0.13809906643681893	0.14867387646066513
1890	-0.3770047163053507	0.13422602162738323	0.40018643280150407	0.08077764509153461	0.0746817638217825	0.11001088034402064	0.05045823419031591	-0.16636500590021863	0.17384863699720096
1891	-0.13592312971859985	-0.16223447644743172	0.21164858265689285	0.2057852579368943	-0.09967768743365199	0.22865522901581534	0.16961037458605613	0.3420385399611483	0.38178271567211675
1892	-0.4874449254859742	-0.3210645861164631	0.5836822970076809	0.15044594943470854	-0.15686378936053794	0.217348181758804	0.3535949753284691	0.37567096274889616	0.515905106419992
1893	-0.40520659954559773	0.287711791915093	0.49696122939551346	0.2077101234018514	0.33417132740669253	0.39346406624285685	0.3147525158898305	0.0026627251059322034	0.3147637786721461
1894	-0.4419550860177809	-0.1399086710541508	0.46357171429361677	0.07182565933214213	0.1949729492494621	0.20778204031515876	0.6143626026914729	0.20314000128778611	0.6470759365863039
1895	-0.3750018509834892	-0.15824689361417954	0.40702391524280307	0.21468307313806984	0.08759751603402503	0.23186665717031654	0.06125154515888545	0.4072229110889226	0.41180365600621804
1896	-0.33579564992605593	0.1061883348763391	0.3521855774631775	0.0051381120787143365	0.03896827811676748	0.03930555806904628	-0.2771645570109011	-0.18403573141972931	0.3327000783021305
1897	-0.1514071810944815	0.11755292320456176	0.191684178379215	-0.10395053037572756	0.012206941012141398	0.10466480867163021	-0.09613486472728361	0.4819697826054408	0.4914639188799814
1898	-0.44801115954015003	-0.14099160396666413	0.469672898368218	-0.005344583603348631	0.1355528172723446	0.13565813961706402	0.37598964851077904	-0.07391783592819673	0.38318671983194685
1899	-0.1956013344903629	0.01261571644218991	0.19600775075430196	-0.032701412358257666	0.07317326623663438	0.08014804590233117	0.041794243270524674	-0.1859755032509906	0.19061386775367373
1900	-0.6446915176488445	-0.1508306958912118	0.6621004846331088	0.05543106088109482	0.03807961738197086	0.06725072319582101	0.33419830037561205	0.07915776523021519	0.34344498215899105
1901	-0.23300219360636035	0.06179418655448336	0.24105713786840272	-0.0817982115613276	-0.04436419213499618	0.09305444083128202	0.3236510129552745	-0.08547978255134205	0.33474881838775766
1902	-0.43545459262536396	0.002626329286077111	0.4354625125588201	0.17680574217697567	0.07748810695767146	0.19304061020063817	0.26913772760421917	-0.13993086642278205	0.3033410025001456
1903	-0.5837921910884328	0.2924582018139142	0.6529510871298565	-0.19853635554624927	0.08334116556113101	0.21531937755500447	0.35711992023114125	-0.5728460052760506	0.6750460600482205
1904	-0.6051485196113191	0.08676286739298956	0.6113366715207134	-0.1038583823586468	-0.192051603013738	0.21833547995298724	0.30486385707004315	-0.3823426420223373	0.4890070216839886
1905	-0.5748447924955177	-0.016068558087624522	0.5750693297492313	-0.20943994547507191	-0.07458631939601204	0.2223245596006996	0.4887179951652101	0.29818975909408607	0.5725053809588967
1906	-0.18440549051289967	-0.10893198412725352	0.214176474191736	-0.11637352480787028	0.30250004091644184	0.32411274586269667	0.19472333647947146	-0.403659558878319	0.44817208440903206
1907	-0.47791650639720806	0.22708544491269642	0.5291237911662164	0.11544177190116442	0.10707150266130216	0.1574519272090047	-0.03341979807509309	-0.2066836980724076	0.20936817798382387
1908	-0.5148934862628655	-0.06338241224126293	0.5187799460054804	-0.01184700161355502	-0.03544744726208423	0.03737476374012039	0.06521960102890396	0.13458957049386147	0.14955918174452384
1909	-0.35448676639627186	-0.2549986963986167	0.43667516842050785	-0.3492193931016657	0.35020832104197047	0.49457057397840765	0.19273818788970237	0.4995740988769333	0.5354645546996608
1910	-0.3196067275618044	-0.06760891203755251	0.3266793922023043	0.137778621607478	0.002862471969466684	0.13780835358508783	0.25554747983241943	0.22179750949385724	0.3383764910072485
1911	-0.42630896575634347	0.01185895648698558	0.42647387860595104	-0.12302814034075911	-0.1226895553545606	0.1737488138342398	0.2800211853768296	-0.3561172576334707	0.45302468524819756
1912	-0.5261481554007073	-0.060210090657603674	0.5295820393938635	0.04814287270276229	0.31292472621520045	0.31660641255181887	0.46936848207366927	-0.08691505030966619	0.47734787936521955
1913	-0.28438233312423034	0.11830220022768986	0.3080076654433995	-0.5144381634049758	-0.02633065101499008	0.5151115676728274	0.3651249152011689	0.2286480457130929	0.43080869595340976
1914	-0.38230385854221066	-0.015491296172512456	0.3826175904390271	0.16871623326069207	0.3729356002670851	0.40932399063852504	0.027563304116049004	-0.19318208445918733	0.19513854947137022
1915	-0.6966862913165618	0.061132919985234596	0.6993632978748214	-0.0071843780890037835	-0.11705383053042678	0.11727409999813102	0.413978716197393	-0.221521615892189	0.4695212495424762
1916	-0.414234236470525	0.06604055222515959	0.4194655614022715	0.19852528661690372	0.02943977871002423	0.2006962630365074	0.10095274566500723	-0.10575957879391648	0.14620720010987923
1917	-0.19442254056713698	0.0016437800054213698	0.1944294892584102	-0.037261914660643415	-0.05517885717633743	0.06658195373720809	0.11940283736763609	-0.16987685589749113	0.20764196045370772
1918	-0.2657734466806287	0.2025102719839721	0.3341346064380691	-0.034579257001154606	0.3732368858923675	0.3748352945033112	-0.4747373261754091	0.28762086772613715	0.5550687276506513
1919	-0.4212291407259572	0.08816514922715082	0.43035692458118296	0.22787306197692545	-0.0047786644789244445	0.22792316251083794	0.0637926332198199	0.13942373373300737	0.15332474549521027
1920	-0.521128796653894	0.0459148109952125	0.523147582017409	0.09061138998066572	0.21193397296831173	0.23049171979132219	0.3886778620748444	0.043888317887891666	0.39114788113206034
1921	-0.3701869377859686	0.030368294044275043	0.3714304809658358	-0.14209438877535926	-0.16249185052074488	0.21585739924102448	0.46567164774614545	-0.17476456993178238	0.49738590492498985
1922	-0.33399025076871935	0.09447534904013961	0.34709520190404286	-0.11357376211694356	0.016076301163919515	0.11470591484535192	0.21880863372524711	0.12436144523860254	0.25168032750801816
1923	-0.5362095252832576	0.008216256562314395	0.5362724698102582	-0.009246535804740086	0.29953608185729286	0.299678765945816	0.1278145652017393	0.10489513947827553	0.16534676701972903
1924	-0.03771747194301637	0.10636238323147826	0.11285195725574314	0.0036209806915196963	-0.275418664875175	0.27544246670183653	-0.37829502772082885	-0.17547301822192762	0.4170106810649047
1925	-0.45691201607076776	0.008086651306630954	0.45698357121368005	-0.028357449052957926	0.20413366359063262	0.20609390463505872	0.20375928828810488	-0.2102058997170253	0.29275308339882455
1926	-0.29555891719935945	-0.056369412714439536	0.3008863310717664	-0.0028081272704497053	-0.12215801912397177	0.1221902910016164	0.26942721071995535	-0.1809495793767526	0.32455164789746316
1927	-0.3617055741794301	-0.009604354609577799	0.36183306374616697	0.06676810756722733	-0.006642763555040338	0.06709773838034343	0.24783033301207094	-0.5698887263855283	0.6214443132109212
1928	-0.1889555318579162	0.13170548881960253	0.23032700407229378	-0.0909998802261548	-0.0443860433526877	0.10124771131083007	-0.12106648916101631	-0.34642931574087055	0.36697461165925666
1929	-0.5412167169596559	-0.0028281575115323126	0.5412241062549767	-0.05536489689417639	0.0462279488164611	0.07212693713086761	0.1607357265923259	0.03810939359838132	0.16519170585595175
1930	-0.29522707216145505	-0.17199521300499312	0.3416743733932323	0.2240113406821886	-0.08735854449594117	0.24044250050829388	0.11877462884530361	-0.09274590400276805	0.15069577023470265
1931	-0.10295990449825748	0.01400419723887082	0.10390793749562878	-0.0794536832212164	-0.2484056735154715	0.26080311810270296	0.4332958841261775	0.20962551953160355	0.4813399854983798
1932	-0.4717013648588868	0.15660554791118783	0.4970185864193612	0.15761558868616907	-0.12881242106768123	0.20355665947889112	0.5139385874016011	-0.2225309402837899	0.5600472221196539
1933	-0.429921141273021	0.18913578784052493	0.46968556924345994	-0.2508165391286225	-0.3384631831485884	0.4212674478849923	0.3284416466785394	-0.057977501775769234	0.33351957361610707
1934	-0.42972283167800185	-0.12748999298393607	0.4482358869796174	0.129974083996857	0.1166228542800759	0.17462575025251534	0.2889069006325457	-0.009137360225533714	0.28905135977018825
1935	-0.534029545786239	-0.09388370873670954	0.5422192421325677	-0.015173493492222079	-0.11593450148617983	0.11692323780843368	0.09010018806870039	0.24883701634538266	0.2646467543607656
1936	-0.48068991693874685	-0.09007601050487779	0.48905672872894224	-0.28458461102952637	-0.10340434953275628	0.3027884745777475	0.39690821475311866	0.032009707691260235	0.398196876337557
1937	-0.4639807507330864	-0.08815676738425698	0.47228143377278814	0.03485410985158293	-0.06771187702794752	0.07615580912966585	0.2487868322411354	0.08863676075319872	0.2641048338319438
1938	-0.4374154769327946	0.03846589114643647	0.43910354615060176	0.10617352762028584	-0.15646478760791244	0.18908740764134652	0.010609395258621033	0.011958366902627929	0.01598630059555736
1939	-0.5282097215445261	-0.03795002987954978	0.5295712555473573	0.03015695753027515	-0.27846298970250427	0.2800911971511062	0.3692413394846158	0.21024572111422798	0.42490284775609005
1940	-0.5250398208944658	-0.13537537829849744	0.5422114961657987	0.10662016447915247	0.08089347051758822	0.1338342745560398	0.2686631522635579	0.24099759267102067	0.36091512722164876
1941	-0.30891465349746083	-0.20023308985566235	0.368132521544351	0.027303814038973265	-0.02818065091869198	0.039238340271678274	0.08954095649733215	0.05365314285793295	0.10438506899452092
1942	-0.5385461307713223	0.09444156538641214	0.5467642492348948	0.0642925045445534	0.20944238318720557	0.219088196888257	0.23442997571027252	-0.05935406437015455	0.24182704246790807
1943	-0.6618739196923582	0.029049204744138316	0.6625110881073561	-0.054187889275547185	0.16717104414735845	0.17573413255670348	0.40837318357718594	-0.23383901372527127	0.47058404287116834
1944	-0.09219847733734918	0.09839132187449022	0.134838464258294	0.021176427345943372	-0.22186259863348215	0.22287093517894974	0.3932608833206783	0.09125379650721338	0.40370952147198613
1945	-0.26160182044633834	0.23291347135512544	0.3502630405845485	-0.06958335049677457	0.04359756060258157	0.0821132751560474	0.0666465689475321	-0.13893579249238877	0.15409386615944926
1946	-0.37764827486948677	0.16547527770872314	0.41231091065442166	-0.21837512895946573	-0.32585058564913544	0.39225795226604115	0.13690112634500193	-0.3836595020132889	0.4073530801155369
1947	-0.638077628658345	0.05923176383883519	0.640820928217639	-0.04894020589207537	-0.21987410322557963	0.2252548890080115	0.4605964055427262	0.06968693774739114	0.46583829607653365
1948	-0.30096166586825124	0.12774039098572024	0.326948821394691	-0.2384826801216262	0.45420813435333984	0.5130097640695891	0.2191927176676485	-0.26572310205483834	0.3444622104733341
1949	-0.46054417585686175	-0.2327144728412575	0.5160009338997947	0.1457155892438801	-0.18946945132923645	0.23902239630564553	0.30274406812445886	0.05880276744100363	0.30840190700329295
1950	-0.43524732868647564	-0.2711340725489085	0.5127903298870501	0.29382164932723553	-0.14649604279287687	0.3283173040936913	0.22374720247403024	0.38620483993791677	0.4463373040721855
1951	-0.17329995938453402	0.029655136911902222	0.17581894968388592	0.1409223489007518	-0.121851095549163	0.18629760574477727	0.5775885388906894	0.12002747966478025	0.5899280601332341
1952	-0.4076553076700343	0.021792508176706415	0.40823738594619446	-0.07047095016307359	0.24904026535978646	0.25881887216228894	0.09894692751505378	-0.13750888110654808	0.1694083435012694
1953	-0.48354451976719726	-0.032414688279998646	0.4846297706633167	-0.06684999945085586	0.08586511149049512	0.10881975830635991	0.7097507954522326	-0.030745084090664593	0.7104163932798981
1954	-0.4137999044459822	-0.259130594458207	0.48824074584549754	-0.3501517890568317	0.35298382278724244	0.4971959920687167	0.2437722543582141	0.21907173679960817	0.3277458433897868
1955	-0.34867670116783755	-0.06896324425714237	0.3554312465101454	-0.09818459537663543	-0.020694417932051675	0.10034178443111347	0.20708839047021002	-0.17760452192534668	0.27281672909825955
1956	-0.35199360095216764	0.446113598143808	0.5682577210738882	-0.003002524034662635	-0.012279851133772977	0.01264159382539845	0.10401414358363383	-0.2868585345318221	0.3051340048227686
1957	-0.2850805956763901	0.10064830548475408	0.3023260283669896	0.004452202332867934	-0.14327758286432604	0.14334673995963987	0.36559214604844054	0.22163780756322282	0.4275288703628522
1958	-0.21300452580250326	-0.06622515003750938	0.2230620956367081	0.15614859926831928	-0.22052787922263098	0.2702127505649751	0.2817115216478821	-0.06990182798635562	0.29025445213639567
1959	-0.28889268013677943	0.05203310636110222	0.293541180746752	-0.05037505213677619	-0.17750731194296812	0.1845169143222407	0.41452743900446615	0.19100048751988313	0.45641448697476117
1960	-0.3603966833213099	0.3282784932446273	0.48749619329381777	0.01841646519712412	-0.07987703247214979	0.08197259607279592	0.037323919118748744	-0.3301688337491613	0.3322717768900395
1961	-0.36903134124038806	0.093967974289595	0.3808071835059965	-0.3243659238439403	-0.22059406135471657	0.39226903071247077	0.09775224453116549	-0.04902560512893053	0.10935726436382082
1962	-0.5526781495807482	-0.02184877080034267	0.5531098496767941	0.486619424530865	-0.12871271012141067	0.5033541755837021	0.16884730023770825	0.12260992021684922	0.20866864482510283
1963	-0.5458880477327073	-0.2131156010323967	0.5860136688344617	0.0648472934558019	0.10262407964848698	0.12139552377349788	0.32397031165098855	0.20756917242289455	0.38476190582172237
1964	-0.3806821484638444	-0.055536095400327896	0.38471178309399723	0.05105893136313704	-0.004798460176520587	0.0512839126043557	0.14637562836127702	-0.27729836389714996	0.3135605319522769
1965	-0.3324539047920905	0.3157718218482068	0.4585165670778364	-0.1781064073747363	-0.1198857508108463	0.2146962635804728	0.053400618019711514	-0.06522352675547527	0.08429551854819649
1966	-0.36191192860973337	0.08700033856502797	0.3722221151146802	0.18905888083086597	0.056494370473713515	0.19731921932807453	0.14822875096429236	-0.3373842486165974	0.36851037139681725
1967	-0.5649751483296874	-0.006948904754221081	0.5650178806970939	0.1663917441153033	0.3913359875570438	0.4252411876417656	0.45938201117767685	-0.13067448031844317	0.47760616830202524
1968	-0.31892519644348605	-0.18640789852258854	0.3694065315585579	-0.09535452969973776	0.4408621553796252	0.4510564558680288	0.06028175646757156	0.29105681716319454	0.29723384898087374
1969	-0.34743592577752597	-0.06834118573580004	0.3540935472282171	0.25624254961974446	-0.00852563609078654	0.2563843417730102	0.3275824774202452	-0.42803279745948697	0.5390012571541737
1970	-0.4171057176008869	-0.1602273535738724	0.4468220948975526	0.12031129409738801	0.21072316976760566	0.2426500809072508	0.29587660995456894	-0.10212450815124845	0.31300540487880163
1971	-0.5171882675674632	-0.19607350433011542	0.5531080574442264	0.011412964888822858	-0.045293814688258306	0.04670958591732308	0.4422989881322256	-0.14647617692656933	0.46592238120722884
1972	-0.44201597135401477	0.06870864831829099	0.4473242641370573	0.07516314897687873	-0.07451129638721508	0.10583681898764663	0.3385151053444442	-0.3844695325349154	0.5122590145560901
1973	-0.4610362037889204	0.12755900639287487	0.47835727371498854	0.046480290670761024	-0.17461684822738874	0.18069715300940783	0.2857126285923297	-0.28613602325209386	0.4043581703634308
1974	-0.48637903858793796	0.09618753469851378	0.49579896229127446	0.01066396247606173	-0.03492724192686023	0.03651893104005477	0.15687059685097035	-0.13111231539118762	0.20444760552184982
1975	-0.24853409994978246	0.003321709013009534	0.2485562966183226	-0.07448949252164591	0.41277936808094046	0.41944664882370064	0.082164621097145	0.2601074666728435	0.2727763171153277
1976	-0.2547824294229458	-0.08218701078620835	0.26771027452197405	0.17789073356482168	-0.15941530590142566	0.23886890304908986	-0.1659676003729569	-0.03839284205885737	0.17035038800928484
1977	-0.44262092915273826	0.21550792558297865	0.492297626353319	-0.07887075416431784	0.1291518387107471	0.1513300806344036	-0.11276241545510203	-0.18629696053348538	0.2177657453395369
1978	-0.5020324084220203	-0.1301449639460982	0.5186272753592366	-0.083656092002796	-0.21501417890232372	0.23071505988604374	0.09193791782398202	0.13563500408926277	0.16385797224457405
1979	-0.4574409015111203	-0.15986588384786643	0.48457123232169486	0.09366432730039902	-0.028263911188220203	0.09783585684344911	0.2906249253162724	0.3401931303622916	0.44743067972679745
1980	-0.3931897702079371	-0.009799344351864499	0.3933118642323123	-0.5443652814196428	0.11457842656411482	0.5562928863907889	0.050534388153110475	0.21176172863815793	0.21770795599111684
1981	-0.2940845159147396	0.2978293570345936	0.4185546898703277	0.33231565785138817	-0.08534769591032976	0.3431004599973643	-0.032636967341909906	0.08031475532111584	0.08669274225428332
1982	-0.3666476129420698	-0.1836693329693219	0.41007913376507404	-0.026333666492212124	0.06917626316930399	0.0740190338831294	0.22291670074327088	0.32093791643614844	0.39075951898404365
1983	-0.2680441915570466	-0.242759841999593	0.3616352160881709	0.120362349669302	-0.00117848500008535	0.12036811888872712	0.10355391174895305	0.44363732977956216	0.4555628310260287
1984	-0.2786778022371409	0.355482785152186	0.45169605709954813	-0.16053102437319366	-0.08940935338099151	0.18375048913761813	-0.027274743066725355	-0.15874847621958485	0.16107448684194522
1985	0.022416783441003226	-0.06169494980682753	0.0656412904466983	0.06206927161970261	0.29516029008355515	0.30161596662247314	-0.0429629549998925	-0.20995420438175916	0.2143048843118147
1986	-0.3402234508634514	-0.19371174045643824	0.3915050892492942	-0.0044144820851798995	-0.15051050678371475	0.15057523137744472	-0.03672701850358743	-0.06538997356630367	0.07499815018495287
1987	-0.48163644739646716	0.014671025942504313	0.48185984109790214	0.21498178169072013	0.012948467625976937	0.21537137524001984	0.14649255986311707	-0.1614934218697573	0.2180371422543699
1988	-0.4468914166971485	0.08417702487091049	0.45475016199414625	-0.10660094658747316	-0.16654228401933396	0.19773743747637118	-0.06824363495068166	0.06864508032024204	0.09679535507168915
1989	-0.36898175846574705	0.15515444031374942	0.4002754531938571	0.24117356004223917	0.14418025634378143	0.2809851106069609	0.4376646823460525	-0.26495035132233824	0.5116141738057123
1990	-0.4590912304567983	-0.18043900131892993	0.4932778031488036	0.2281257646042533	0.11329546929848652	0.2547100858620237	-0.15218763894424675	0.3123954455784613	0.34749387313388674
1991	-0.19677483632223167	-0.026049790220175992	0.19849163151164897	-0.042162644064017485	0.25672215904390594	0.26016140278418237	-0.06476757694553942	-0.13984865895368329	0.15411841692198888
1992	-0.4517558923365009	-0.29990837809822435	0.5422438764193246	-0.09287655045589477	0.17093722090816765	0.194539423039121	-0.30410538683875227	0.057894786744375495	0.30956726673943397
1993	-0.5830228455610049	-0.10206248123310982	0.5918888312187605	0.19207881644381114	0.0069228646041904285	0.1922035321756165	0.000796375622440295	-0.011741610280668262	0.011768586411082334
1994	-0.36772663086501634	-0.3369578938359828	0.4987619645339021	0.10039310156127756	0.06751732684244392	0.12098497536902005	-0.005260644671365695	0.40764102703617	0.407674970172884
1995	-0.29938106382149854	-0.08746782510539682	0.3118968448118071	-0.11891217730575299	-0.14204851440691058	0.185250874105374	0.379178513804503	0.5479054922696218	0.6663158213566659
1996	-0.22829628007726052	-0.0795291251886549	0.24175209047780272	0.06683443564676328	0.1595357192216793	0.17296961437142605	-0.3043449922378296	-0.21136275999624426	0.3705402685450996
1997	-0.45164443401982945	-0.04220514113792118	0.453612134669658	-0.24153755960109	-0.005046235836912095	0.24159026717600163	-0.00864559680454415	0.05220592315889371	0.05291696095751398
1998	-0.3656734647940309	-0.10998741591231005	0.3818564056206716	0.05733926303142911	-0.042191075058852535	0.07118902934869348	0.2520192780769044	-0.001404941826220125	0.2520231941388314
1999	-0.37679108346293416	-0.00011567175262354112	0.3767911012180704	-0.052435887985523094	-0.43869434168287397	0.4418169844781893	0.2389813425990871	-0.30568236017740175	0.3880126124678024
2000	-0.37804727662062526	0.239911612614186	0.4477469432920908	-0.4502100100296501	0.1383585895902745	0.47099060759669903	-0.32984249114883896	-0.5048238595708697	0.6030283560159514
2001	-0.27189785011689815	-0.02060729911773548	0.27267765158721574	-0.1469959048594081	-0.0054288448314255815	0.14709611960089178	-0.023170374696834257	-0.2866058613824714	0.2875409293342082
2002	-0.6643555382427786	0.1888705577132877	0.6906810904931308	-0.21979353836340154	0.2197013285165267	0.31076980750747146	0.13189644886941848	-0.03575036389999733	0.13665563194887123
2003	-0.053825578230680474	0.17012375474876798	0.17843566011783088	0.10473047605771557	0.583866970532152	0.5931855627825652	0.31081993584696205	0.04856026771307973	0.3145904196257025
2004	-0.23160529742567565	0.012646343873965087	0.2319503046107382	0.1393079346050707	-0.6103378959671464	0.6260343823605329	0.19027851414725852	0.11000770946830282	0.21978992035248335
2005	-0.27847452190941213	-0.015317425625466046	0.27889546945131133	-0.23806707122918985	-0.02940593146608593	0.23987629980686356	-0.017929317222777658	0.06784272530495501	0.07017190173337598
2006	-0.17723825798042017	-0.0594854727456048	0.18695433014429502	-0.0811005051056937	0.08758132174091694	0.11936406430029374	-0.36363007907693834	0.25945698844515175	0.4467043353970589
2007	-0.4573924334814166	-0.197078763203039	0.49804405137667457	0.13359965254724332	-0.0272359835790958	0.13634759243296127	0.29515328362286364	0.058783820406688385	0.3009501592871557
2008	-0.28317754883502827	-0.16549405440967532	0.3279905581097837	0.09119632568026231	-0.3542149548157459	0.3657663243557304	0.5689711624215131	-0.23613779169339735	0.6160269801990188
2009	-0.41916795483567443	0.01058114403557115	0.41930148457908356	0.22011364714651324	-0.07694179296801405	0.23317387753621213	0.07776070158968638	-0.11507778072785034	0.13888708481701048
2010	-0.5135143603795607	-0.06319732836048106	0.5173885393279714	0.005228956002057139	-0.3011261061554559	0.3011715022860203	0.28232152292305635	-0.09619260265296911	0.2982590469889318
2011	-0.40616558769281963	-0.09558054231833009	0.4172602601443368	0.12058318820251282	0.34130730707909546	0.3619820204687887	0.36540538036975573	0.2999617121463584	0.4727558786064332
2012	-0.14943450491051335	-0.017398275617590303	0.1504439139756603	-0.007243219175540796	0.12475786921944765	0.12496795651766786	0.2944681655680684	-0.08612644067349425	0.30680492876762633
2013	-0.3200026787830083	0.0508094251949845	0.3240112839345968	0.028547284678657213	0.020245181834787847	0.034997354900733864	-0.12346815250520246	-0.2381369205770481	0.26824164036362297
2014	-0.41907079825645277	0.30915379828509837	0.5207652109592228	0.08574622777094008	0.2715316518097806	0.284748755065749	0.3431360125188896	0.09728665342159969	0.35666092584040937
2015	-0.2854441662751559	-0.12707527518379552	0.31245239257134233	0.04123979686210528	0.17953820277743524	0.18421369954967834	0.28235978255187916	0.17083744584551713	0.3300189081034063
2016	-0.5989790241254216	0.1389238464346671	0.6148786111505631	-0.11276098612953514	0.05407274184274506	0.12505559325075136	0.4782288744534471	0.16310845648732938	0.5052793533667193
2017	-0.19692012352892083	0.18328029041150903	0.26901524102543434	-0.047212902773007284	-0.33777937522885076	0.3410629920091686	-0.11085135352573483	0.4600974083103817	0.47326276814515794
2018	-0.6452605422723704	-0.11504631949776747	0.6554363607884566	-0.016756334885858183	0.023709795417398084	0.029033242284352247	0.3400305891877213	0.49528352641583867	0.6007716480679308
2019	-0.48295278139650993	-0.029871274671611672	0.48387568869404046	0.0294868323531119	-0.1600060259377027	0.16270034301929823	0.27854082418414156	-0.11719609279287833	0.30219185115270364
2020	-0.32716334588892404	0.09501149951303083	0.3406802605566551	0.0460251946976664	0.05702286916150113	0.0732797799830743	0.2221826893333597	0.019015591578310002	0.22299493304215975
2021	-0.526720200360344	-0.1343693310380522	0.54358926276303	-0.10764338042850692	-0.02743116852044473	0.11108360075399656	0.22661244825592544	0.16661661997975735	0.2812726431027791
2022	-0.4431306344544235	-0.034617907590703045	0.44448077429506255	-0.04441178588530012	-0.41899608570348795	0.4213432407911232	0.34332758266420854	-0.32797255616009363	0.47480504063482176
2023	-0.32996709202830266	-0.0036800338646749762	0.3299876126021392	0.34305591691645887	0.16840943942536224	0.3821637102328753	-0.015389453738173787	-0.08920433580178358	0.09052209018906247
2024	-0.7152323699698102	-0.10045272028847164	0.7222520973081251	0.22132898893195602	0.03292645401261208	0.22376477094370006	0.5952166426397566	-0.009409819950725767	0.5952910182312924
2025	-0.3607548346384704	-0.1058441735898557	0.37596148712062205	0.2563385074898331	-0.007849955382136372	0.25645867546569123	-0.09186476858198653	0.13794183360292966	0.16573196784072852
2026	-0.46426698105299496	-0.036634742511123454	0.46571013952341456	-0.18223929819146542	-0.09491905225234043	0.2054769775079446	0.34299403571120035	0.13511782053605761	0.3686485236100511
2027	-0.3841472232762262	0.08664996169789303	0.393798558927126	-0.0015905715105766955	0.08658138118913808	0.08659599001310103	0.2650903329125792	-0.17760102337729042	0.319084640978476
2028	-0.391622998096328	0.13739272983188053	0.41502449909446626	0.3289681145895557	-0.25083257916231894	0.4136870836584436	-0.12335811236680459	0.2362013608888989	0.26647383881437414
2029	-0.28372060974319707	0.1532525686601624	0.3224650898841444	-0.1858133487213526	-0.025919881935824222	0.18761247517851806	0.3268255686304264	-0.1323055939529447	0.35259002042293114
2030	-0.23501318393247644	-0.04018336489409391	0.23842378118864715	-0.047063881863516746	0.057897202542744164	0.07461296829867178	0.16159936391429047	-0.39437482802220897	0.4261993188580317
2031	-0.32165157567037694	0.029383962594382498	0.32299094939175044	-0.07719670255562004	0.04372797015852352	0.08872128414109884	0.18583756289311062	-0.25554064687960293	0.3159693371036132
2032	-0.44845347520809015	0.07187175546548255	0.45417625285774604	-0.23630654351306643	0.0848155242627503	0.25106663590182177	-0.32253829191179895	0.03984662960811838	0.3249903131487266
2033	-0.36998154530933486	0.18911408342356062	0.41551231079068746	0.2898521681013244	-0.23450258024906884	0.37283473483100976	0.3445930778252587	-0.12352960313884204	0.36606550252205494
2034	-0.33792812166359315	-0.05279418009317674	0.3420272516376363	-0.3125283687151669	0.038101986871494804	0.31484240923884266	0.2979267620410958	-0.12543178564760069	0.3232545257085156
2035	-0.3289040695612022	0.0016675554614947099	0.32890829681711786	-0.4129212566116652	0.02610384323144077	0.41374554353274706	-0.09137475003978097	-0.14821462224200474	0.17411754417970818
2036	-0.49143376772295555	0.0315845743905935	0.4924476961036723	-0.2310814069994992	0.37945873444382683	0.4442831842491665	0.4241286576248978	-0.014772705228694777	0.42438585160025266
2037	-0.5151961058197198	-0.05286881086794656	0.5179016688661996	0.29645276675240123	0.11135174104438944	0.31667562765197194	-0.09721439460433315	-0.030020344258181862	0.10174408871117158
2038	-0.48031411944529084	0.1348287488953479	0.4988791886491056	-0.20319567330316027	-0.04275506761717242	0.20764507568462495	-0.10135562368718772	-0.3078417717307049	0.3240980081322905
2039	-0.49462543650839275	-0.30026219252751296	0.5786291616420204	0.002534676257133767	0.11585805197091423	0.11588577475351985	0.27088048508951895	0.4438996211988601	0.5200222215471417
2040	-0.5234414314369895	0.07187288343312774	0.528352764275722	0.17873563143634258	-0.31055530913305385	0.3583169350947213	0.1883926310865843	0.30463723408885685	0.358183790589461
2041	-0.4311803135947572	-0.05637571695367418	0.434850186033896	-0.05700174766553441	0.059511254650882826	0.08240624167529714	0.375629813732452	0.2149435552885053	0.4327799543933838
2042	-0.41625608727786045	0.008834918158926586	0.41634983604506043	0.14914492748414857	0.07062428199903448	0.16502120652246813	0.0010857044647220912	0.025042381548087567	0.02506590568450927
2043	-0.5185585051654561	-0.019203274656261565	0.5189139514765008	0.07584952608885596	0.10180125684712842	0.12695135487090733	0.4034616153063069	0.08700419572435708	0.41273599927703986
2044	-0.5413134306121217	0.0991155773214811	0.5503127545576558	-0.06917753953487035	-0.25595251789457946	0.26513623553311905	0.24340518013025	-0.1365732259449893	0.2791027190108698
2045	-0.5045221534469189	-0.17573001084806328	0.5342505405063964	-0.04753682141973982	0.08706692577288576	0.0991987850441397	0.27640613656261204	0.17754570893074542	0.3285161047638157
2046	-0.3177211092328166	0.06380041208297152	0.32406356758217725	-0.3181619994207714	0.17545799903037554	0.36333533725632333	-0.034040795779614365	0.028906433781346823	0.044658232066045786
2047	-0.5338304744632043	0.1335166796105173	0.5502741854746844	0.23300166853912882	0.10355598671440328	0.2549776851538419	0.2050707648647695	-0.25449275326429677	0.32683417824068495
2048	-0.13412323815568472	0.27541908867852966	0.3063408517026064	-0.03343267578540708	0.3340855987423859	0.3357542718972174	0.033739448138264204	0.3793130339229378	0.38081061968450713
2049	-0.2423589409001742	-0.05597098344777612	0.24873802930465896	0.27681797861436014	0.06644614905671034	0.2846810215111062	0.3590227989141955	-0.16901446860780756	0.39681640684195807
2050	-0.48564793375950066	-0.020885085820707704	0.4860968035017415	-0.04778625163023294	0.1385791451101649	0.14658685242658048	0.32808189301946045	0.1288737151642916	0.3524856918904364
2051	-0.4290849587380432	0.10819073916365597	0.44251456230954306	0.03757814928098991	0.07879643027823818	0.08729830884947093	0.16344997245762186	-0.38555729356341706	0.41877239655491183
2052	-0.4782126591054411	-0.09526592219618306	0.487609416706226	0.156454411459787	-0.10584966956240226	0.18889715564745296	0.3088979956910483	0.023558636607861023	0.3097950630671318
2053	-0.17999095390652994	-0.0941468822518062	0.20312650965818824	0.08682369752353734	0.11468517826481342	0.14384382004552973	0.3719379734490022	0.18404535313005174	0.4149825877095521
2054	-0.4293469849643454	-0.0767178949528905	0.4361473018419082	0.01771632272204921	-0.1371133844809243	0.13825320356001003	0.28139675919101464	-0.06733299564601004	0.2893404022701833
2055	-0.46485034861539487	-0.036290877770802435	0.466264811472225	0.0414829523290722	0.23603046430222344	0.23964810746730142	0.03282211626855082	0.029630534509577002	0.04421832076944467
2056	-0.38375356558012985	-0.08055186881757324	0.39211656770081343	-0.14767727002997852	0.13757520955407304	0.2018304099172231	0.5099913866259875	-0.15065948927908476	0.5317795559651877
2057	-0.29087966664616516	0.09737005658404575	0.3067440437683582	0.28878744201602735	0.026468607570361707	0.2899978859455258	-0.03149897709051366	-0.01276071290340417	0.03398560506378855
2058	-0.4479854902837614	-0.32405132862083996	0.5529016757848666	0.05574307558305882	0.049736639211227944	0.0747062497752796	0.4133320019897535	0.12290671033473609	0.4312185099391773
2059	-0.1564682555846231	0.05622320359812526	0.1662629352216879	0.24165644903852854	0.057628864245562635	0.2484329393541533	0.31532985178142464	0.2623583610066186	0.4102009568669659
2060	-0.6135059563994747	-0.011091053440146291	0.6136062010801767	-0.05152173849604072	-0.20277959760764921	0.20922250056715827	0.46085809900249536	-0.0204607920531241	0.46131207596120327
2061	-0.23904663074790172	0.1757797388279635	0.29671839891444335	0.01658644319503177	-0.01755225503987039	0.024149363445993173	0.19850565798844663	0.17247685368362745	0.26296912615367907
2062	-0.16199626090569175	0.030265939836933944	0.1647993193603598	0.2581005041470158	0.0925984382192502	0.2742085720789706	-0.18365368948317276	0.07237499802898185	0.19740014691098068
2063	-0.40013778415356216	-0.23279472891597897	0.46292940295296303	-0.06506744708892162	0.03894867043956896	0.07583384204746432	0.24563386124081305	-0.11074881141045957	0.2694462711133716
2064	-0.6306525073161974	-0.12146172286197572	0.6422425827557728	-0.09946606956081103	0.013728915962692434	0.10040907392953473	0.24099150513518808	0.3738513687901604	0.44479405514642384
2065	-0.47639525642905095	0.06319894758770746	0.48056898289870414	0.12423849634269134	0.06701938772246181	0.14116232607954074	0.48330902944084153	-0.18462570893765085	0.5173724677055964
2066	-0.3745948998925157	0.022019093721007008	0.37524149492530595	0.12682533051162811	-0.03810747592076395	0.1324267502449385	0.34967900259969714	0.045135371035403105	0.35257992934598886
2067	-0.48926991073064885	-0.13864225527872714	0.5085338931626375	-0.3814481052201006	-0.17856976354875087	0.4211767057065974	0.15321525626031302	-0.22011674991440686	0.26819078720902195
2068	-0.29065628574386376	0.11422154441265808	0.3122941524435438	-0.10095589307804252	-0.15726740399036648	0.18688266025785885	0.12451191974901586	-0.09856283596107347	0.15880129342129062
2069	-0.4403110979538929	-0.05191497403205827	0.44336105772847484	-0.04393009403298813	-0.19574821861659594	0.2006170936219489	0.2900862325473315	-0.1165765990427422	0.3126341724090263
2070	-0.4538420955688875	-0.2418490158930639	0.5142602397607682	0.10997906170685513	0.04048427395864742	0.11719373042905949	0.535383750030417	0.12001063190582525	0.5486695832348168
2071	-0.18890293760301627	0.16588772318346112	0.2514021808537899	-0.06509440991125072	0.10113768731425764	0.12027515951754329	0.2613339351712394	0.0405570886464336	0.2644622905284612
2072	-0.30868075681678125	-0.24495343620281845	0.3940634410048071	-0.26691336387605946	-0.08672995255882497	0.28065072329586066	-0.03643386363229956	0.2019979495371557	0.20525739459613213
2073	-0.5230040508516127	-0.04678723398045785	0.5250926417983197	0.3846203492755423	0.24442266599467727	0.45571400321779193	0.25682477392936365	-0.09445436338671283	0.27364318238658525
2074	-0.5119839571842634	0.11243619185951413	0.524184575940505	-0.34432824077588264	-0.023310931140993675	0.34511641065946774	0.35498321895015755	-0.3615676093218353	0.5066993406813579
2075	-0.318462505909322	0.0726347102425275	0.3266407335315987	-0.37748628946994195	-0.016480194036350017	0.37784586213595156	0.09200205840450673	-0.10316633891835802	0.13823050400140982
2076	-0.42210494152250166	-0.016266035354789987	0.4224182353590785	0.037518870284293085	-0.23992969103235284	0.24284546993157993	0.3366594989107116	-0.021633267915096992	0.33735384463126816
2077	-0.2279865322522359	-0.09189850361098247	0.245811297247172	0.33552788934381306	0.08536299623205842	0.34621641447688245	-0.22843552963158312	0.07116192485495329	0.23926305763139427
2078	-0.43153858315301635	0.23328160037270185	0.49055667748198245	0.1821221336490877	0.16114145799452917	0.24317697475192582	0.21856426749288482	-0.0722532767925983	0.23019746964719037
2079	-0.34978665590621233	-0.1317342981572722	0.37377082545463614	0.0965426809655144	0.1294265974992985	0.16146743754780565	-0.11244519821272884	0.06392731738387655	0.12934691534396467
2080	-0.33893345682739456	-0.05893575280084335	0.34401934700706804	-0.1799590752571614	-0.06584417178433422	0.19162652145613246	0.4970919491234414	0.40659415506464014	0.6421987331162143
2081	-0.568694539271501	0.016606425650202126	0.5689369493802459	-0.1517302906334913	0.4050499530614661	0.43253617833751157	0.5505567928730511	0.022482930910547837	0.5510156661665694
2082	-0.5217738127508503	-0.07605510182667168	0.5272876730840811	-0.13162465211104404	0.062227139071798346	0.1455928084776659	0.24352107275465787	-0.02322245700760815	0.24462582730580512
2083	-0.6023043327198018	-0.017305409510792315	0.602552890965915	0.05153172345619237	-0.0014940628215215155	0.051553377639880583	0.3361329820353403	0.08181041154825695	0.3459455521460936
2084	-0.5276605158339754	0.08337085196758835	0.5342062512999811	0.24177667477871484	0.19691600896916647	0.31182026081606257	0.43945672984047063	-0.16831332482931194	0.4705864349056163
2085	-0.6022625580711763	-0.05102954689697116	0.6044205518601657	-0.15550816638493875	-0.07286265884106875	0.17173164200518135	0.691696804498205	-0.013907427816326859	0.6918366034704252
2086	-0.2988628227650146	-0.01091624644177243	0.29906211941242244	0.11144370527002662	0.10448160502050889	0.15276159606384776	0.10865566247786695	-0.19211886168117082	0.22071635644458473
2087	-0.5636664008065366	-0.11408570539873575	0.5750959568407018	0.12306666860010244	0.214939614187288	0.24767810292253864	0.27857747720528286	0.00891911445162305	0.27872022066699975
2088	-0.4368147146348762	0.026806147965769286	0.4376364524240537	-0.047041065856532206	-0.10895753403262567	0.11867858315378299	0.45989969823250465	0.09801801025051493	0.4702289471819221
2089	-0.6077410309150724	0.15111064407045605	0.6262456286546861	-0.11205619806012516	0.18558025380254706	0.2167870432592958	0.4634467615347691	-0.1372921359590735	0.4833549744993526
2090	-0.15563814553629168	0.02655393198452047	0.15788712312856437	0.3514620350340466	0.16983700150113298	0.3903462170294074	-0.07595151918350321	-0.4112722386341736	0.4182265983141755
2091	-0.4850438766941241	0.13242241747132183	0.5027954444576976	0.07251558399039741	-0.432762050848402	0.43879551339545764	0.46200151507635495	-0.26068427305341696	0.5304730814567653
2092	-0.24178157167115424	0.003014370316552476	0.24180036151374715	0.09444488110673156	0.2866581597259006	0.30181573203646056	0.06898676563881141	-0.0651624904006509	0.09489638553980448
2093	-0.4080812164021389	-0.05846375331546175	0.4122478497602874	-0.15856304248585285	0.048259081898704315	0.16574431341097717	0.06910307518308757	0.149511006755856	0.16470815444570153
2094	-0.4972713825881032	0.17094703015622023	0.525834303807117	0.18253045720275593	-0.021275032828196715	0.18376614168145328	0.2149799018402573	0.05513335593447805	0.22193702965445966
2095	-0.43598289683134533	-0.03458420598039846	0.43735243640883736	0.002174403594614134	0.04658919578200736	0.046639909890634254	0.2674714092282054	0.031856889907301324	0.26936186847638255
2096	-0.3891222460714404	-0.15543265790978153	0.4190172234319036	0.13285143543707814	0.061006252658887365	0.14618914720721285	-0.1282375792698944	0.113986131574618	0.17157422571105654
2097	-0.32929905764454276	-0.13491288296672482	0.35586423725344624	0.10579639766907999	0.2115150731334857	0.23649842266369964	-0.161670089124012	0.11788855750253795	0.20008730521298743
2098	-0.23427609516169334	-0.04695852128513	0.2389359568702392	0.3531363321376758	-0.04639489819346566	0.35617096408050014	-0.137138203804254	0.2128028633003408	0.25316387098375753
2099	-0.658585169828254	-0.16567110299997742	0.6791033354997893	-0.20287198381615956	0.5404791063220913	0.5772994943599298	0.5087056530282156	0.20433840685333468	0.548211296799165
2100	-0.2942150221305416	0.23730261056240212	0.37798810593325044	0.06109722212301516	-0.1929158779705569	0.20235959706497703	0.2693620151098928	0.13247593109974415	0.3001762274145078
2101	-0.42692575704000263	-0.213555366918639	0.4773588762806594	0.09046281205627663	0.11919137073808156	0.14963322900863976	0.39488176692956806	0.18170650863999482	0.4346824877258736
2102	-0.3819389720352693	-0.09791136447995966	0.39428925125304354	0.30354746217667156	0.0022305491559727842	0.3035556574064055	0.35885005383469704	0.3136159456520876	0.47657981755884093
2103	-0.21867208258346693	-0.03309099021959743	0.2211616904780393	0.17010349750370637	-0.08495826227158147	0.19013970177530062	-0.06297692350193071	0.39681066712504526	0.4017770506611739
2104	-0.44405616064983894	0.03270082576516596	0.44525859656698297	0.07791136304121399	0.01196138362841657	0.0788242043362697	0.21404615335739652	0.04146294852651876	0.21802507164913593
2105	-0.5624881266017886	-0.009529625248669281	0.5625688458538828	-0.14197086402695167	-0.08905754612347182	0.16759168462096652	-0.0365552909158755	-0.07561408590236246	0.08398678039307221
2106	-0.509697975969251	-0.06083642309953528	0.5133157869018806	0.3485119418088016	0.09064002142300373	0.3601057998240296	0.19563228794178927	-0.29933770540984084	0.3575962163745134
2107	-0.13067203665385752	0.01376514927579072	0.13139505507381882	0.25923255743026863	-0.01418517894116172	0.25962037310933495	-0.050870690560859834	-0.2770161123438828	0.28164828005201353
2108	-0.4558400312389331	-0.04305928219492225	0.45786923445788913	0.28551996720996875	0.09134546927770716	0.29977599375724895	0.6621172420197946	-0.029979833894977048	0.6627956190412468
2109	-0.5468608862609909	0.20208234241703574	0.5830043756601768	0.0038185198963154796	0.44058200925720586	0.44059855648346735	0.3123554494715803	-0.36471952197019875	0.4801939780138473
2110	-0.35399839311896447	0.20658842066103045	0.4098702695756644	0.26200630330923735	0.11601882655060572	0.28654436146598944	0.16581523499258946	0.09457536370844613	0.19089052248928579
2111	-0.5163097980459638	-0.0015398429943409688	0.5163120942557041	0.22945394417037424	0.03392394536122927	0.23194815490581702	0.2568586817426514	-0.03684693546230686	0.25948810963035684
2112	-0.42263546288906023	-0.22862022713316427	0.48050800487179174	-0.23027754280204862	0.3548438278372196	0.4230152348002607	0.2519673700061686	0.19581919699553685	0.3191123837456051
2113	-0.40378112524265203	-0.07918278304574186	0.41147188267619367	0.024843697500949332	-0.04845785037165244	0.054455234534065984	0.09615796511904996	0.15537673220278161	0.18272461018114483
2114	-0.2316997545466212	0.04392116630856551	0.23582587878956196	0.17923818178376025	-0.14140329288225012	0.22830071626495543	0.1757304707498628	0.42667244929153636	0.461444013217646
2115	-0.4238316763918894	0.0642417924084694	0.4286727164224616	-0.45597725182246973	-0.2939323920614556	0.5425048435567569	0.33779980420949585	-0.38986883743696576	0.5158550359630357
2116	-0.5287661602712864	0.08208759777320565	0.5351000149095637	0.1905784325759182	0.09575805985674948	0.213283250609659	0.18442849707231923	-0.36144432766203943	0.40577810750632937
2117	-0.15727138596184512	0.04112732243042642	0.16255997506353126	-0.11868454743581511	0.04440215809105317	0.12671848106407813	0.11728747793976793	-0.17607835305338068	0.2115654482552917
2118	-0.31632938292860985	-0.22002429144471977	0.38532449614545145	-0.08589422444333938	-0.04321972071991377	0.09615488574081976	0.25409594597228113	-0.2734002902775195	0.37324585527957355
2119	-0.2900955306931085	0.3411718167973154	0.44783213987486115	-0.31739312351790433	-0.06807488750425032	0.32461143720634367	0.012755863949532422	-0.2482980869505753	0.24862552573783417
2120	-0.12488843283637459	-0.39066952169390373	0.4101460664651913	-0.16232363300549849	0.25676197250552174	0.30376911027461306	-0.034804449041439596	-0.39906331395062483	0.4005781799029162
2121	-0.33949688710646503	-0.004295350748826905	0.33952405863654983	-0.0374163926387554	-0.0564043120838554	0.06768628265572327	0.19782732811460355	0.07182603416397605	0.2104628968076978
2122	-0.5303923281248215	0.17991259103739782	0.5600754968282922	0.20467616177688266	0.45774280451055765	0.5014187933064608	0.5229167307729964	-0.3795123629639783	0.6461203765281055
2123	0.037007730475267585	0.014564550561388428	0.039770570123965905	-0.18558194823107274	-0.2928783931019177	0.3467252697096103	0.5387407493030406	0.4005132424563188	0.6713065263666633
2124	-0.44168369967641086	0.0010930512941276886	0.44168505218195175	-0.18372693524139108	0.003917975176575708	0.18376870588508418	0.17753630476119198	0.06614985931831949	0.18945960887770327
2125	-0.259659080386257	-0.14835460479771634	0.29905171257112584	-0.005747666433578972	0.021045982823229874	0.021816715207092413	0.21518875296891588	0.3193662600587927	0.3850986983466154
2126	-0.4764263412021306	0.18322931120562436	0.5104459217940099	0.1978715234650081	0.26858631662565274	0.3336041805446968	0.402033756513532	-0.1893535309200952	0.44439385802268844
2127	-0.30668890533702825	-0.1605344859381039	0.34616384246803705	0.11642621456885381	-0.10193339189453081	0.1547432706839195	0.03330164457594637	0.048792427413341034	0.05907368707257752
2128	-0.5514910860952749	0.1866326456662479	0.582214876545532	0.5374521961972548	-0.10863471947926112	0.5483214070903946	0.058755705819137506	-0.13631181969079514	0.14843565998007646
2129	-0.39550552134341543	0.019022007560192816	0.3959626929203645	0.14271888708254718	0.11757710244330788	0.18491364403159918	0.029405994885487948	0.031084399528666568	0.0427896299266903
2130	-0.5878669206924291	0.08929433928838092	0.5946099523833647	-0.2520179103248966	0.13729845739535892	0.2869911035688612	0.29185808024513304	0.23074889369788276	0.37205670394063767
2131	-0.4880853251923124	-0.31134948955519137	0.578935047578192	-0.0701038390156845	-0.013484944233283344	0.07138901852324185	0.37779927557791376	0.2588949746598691	0.45799443286063063
2132	-0.41989887947169685	0.049752423196333426	0.42283610606888067	0.009998950689531393	0.0381507358645832	0.039439290839223706	0.017026728932330867	0.16316455229433433	0.16405054289317555
2133	-0.3544591097628923	0.09869943663715718	0.36794407086729136	0.33805921397713073	0.002039245512141933	0.33806536450381053	0.17670069456694043	-0.010857654620166473	0.17703396319432607
2134	-0.4313115747957144	-0.05022873424321591	0.43422643896524166	0.07806230285878016	0.035062788852633496	0.08557524343956188	0.2436112661518682	-0.14475870669105387	0.2833752497290173
2135	-0.42738776864090955	-0.038602915511309316	0.4291275915969852	-0.07146651407189321	-0.04876141848380726	0.08651669530293613	0.28705909900397547	-0.39450474015155973	0.48789027078127295
2136	-0.54916126748742	-0.023668756937386876	0.5496710905290096	0.06824304285550478	0.18538940380104285	0.19755086418409915	0.22873690896587523	-0.057228533026617796	0.23578735868498502
2137	-0.4409913400474693	0.04686120982744243	0.44347416495592423	-0.161593994247467	-0.3045003296913098	0.34472172800530976	0.2437625558225082	-0.18860822100962388	0.3082097413345927
2138	-0.2428119060092323	-0.08438404614511136	0.2570569760649505	0.2633650440295653	0.1365389658244607	0.2966547414168668	0.35566390595778785	-0.019088470194868805	0.35617577640194814
2139	-0.3944753918690552	0.014305884987989435	0.3947347123518963	0.09278994306484817	-0.19787715517241378	0.21855283588438126	0.28051258027883386	-0.09751657961890059	0.29697944540869925
2140	-0.3630296968277381	0.10851389249381184	0.3789008124074136	0.14730810538233463	0.36652532613781547	0.395019610414173	0.1225168730678172	-0.2819459251681274	0.30741484821853826
2141	-0.4126013245498899	-0.14824760373968654	0.4384258261495126	-0.1723410133723406	0.28651487358678757	0.3343534023703933	0.3819793372471023	0.18288547367987057	0.4235036134047101
2142	-0.3361616553389202	-0.04475076853873791	0.33912724721704485	-0.13789588059740163	-0.02907758351267365	0.1409282787401782	0.14013342595250267	0.31947201978291107	0.34885491037587285
2143	-0.4701055423080756	0.012569574792354868	0.47027355349756855	0.010814774934171576	0.10817759083117498	0.10871683639121356	0.17139086878969406	-0.03795452938808003	0.17554308931301382
2144	-0.42472732867405577	-0.2356219952838524	0.4857067308408884	0.4643911667308298	-0.023578264005142346	0.46498934425545446	-0.11906804609302717	0.5112564245587474	0.5249384071041149
2145	-0.4571980964152909	-0.1593425192707569	0.48416953416475633	-0.10878775477846889	0.208504121235235	0.2351781115703965	0.13186051333934903	0.1894522526956696	0.230823202970543
2146	-0.3997504964291059	0.042849572234679244	0.40204047711146146	0.07871822470950007	-0.06308930179168355	0.10088022056864009	0.24090057013223484	-0.11508333084584539	0.2669780098221764
2147	-0.42441995494473256	-0.0753436986278623	0.43105564731043133	0.24175669752941845	-0.09539952758597747	0.2598987700316383	0.18107843996775413	0.07798600256170654	0.1971578505074298
2148	-0.6466751986199518	0.008746881029659271	0.6467343507483588	-0.08580325900435862	0.008354965043951126	0.08620907548892223	0.49999701931813034	0.050356688263730735	0.5025264325186342
2149	-0.7338422824862088	0.025649000615026753	0.73429038315718	-0.23308386804906367	0.05979094396838889	0.24063051869067717	0.2936852107077046	0.09914993058063072	0.3099705013748449
2150	-0.19976483087444843	-0.08724619427678261	0.21798597677391793	-0.08586482318806728	0.3142664981805811	0.32578551186294835	0.3329066955949685	-0.014599217615276593	0.3332266572874073
2151	-0.500057778618903	0.24978223351335366	0.5589713285457416	-0.1032220818463129	-0.04789692551495939	0.11379329353908554	0.4206969237664097	-0.3634147250323536	0.5559282004331688
2152	-0.25407685110826633	-0.23052708580152187	0.3430711056869033	-0.02243899154158356	0.08966697677884657	0.09243200239127933	-0.014360366863929806	-0.034199067533493714	0.03709172895170994
2153	-0.46041827071019703	0.006552924817761502	0.4604649007551341	0.07169064904081908	0.3961641886020431	0.4025985761159732	0.17278853010299447	0.001354984957996312	0.17279384282835378
2154	-0.5444719427757925	0.09721202625059629	0.5530821589219747	-0.08989444649028384	-0.30448983060449836	0.3174823907736468	0.5565778210324042	-0.3341674451315458	0.6491893038636138
2155	-0.3546786726586765	0.03702189616865518	0.3566056388152651	0.21053060630005987	-0.18475271813856828	0.2801012371423234	-0.13599417375125938	0.04170504581575001	0.1422453027019927
2156	-0.40408691413851705	0.3743811906384314	0.5508606993440708	-0.07519358258465116	-0.014197114703482778	0.0765221074449639	-0.03171283568087352	-0.18918728093606266	0.19182682610860968
2157	-0.42551099739567033	0.16345020723916992	0.45582406600703496	0.012898434763790849	-0.26128510534093785	0.2616032795902619	0.3254269759138858	-0.07801200395936124	0.33464696235617053
2158	-0.2772126717677528	-0.08564514938146474	0.2901412707651038	0.2485656574396803	0.011627322407326788	0.24883745836345542	0.35538049522253234	0.10322340996951197	0.3700680596192358
2159	-0.3045529973470344	-0.16787989606592293	0.3477588067844836	0.12873648329364915	-0.13990790823855773	0.19012444587297206	-0.20390059931423052	0.17732295435489712	0.2702200668748554
2160	-0.5069639146578871	-0.15609290611995946	0.5304501919183591	-0.056654243650455814	0.10930355317465439	0.1231136469292081	0.3697491046592707	-0.03698525718084509	0.3715942809638834
2161	-0.43840562068055233	0.008447027678978695	0.4384869901387152	0.23144559532379824	0.2200838789569742	0.31938061520940103	0.5483837206069695	-0.09761290734051026	0.5570035769240713
2162	-0.5922870507200897	-0.11264014015891236	0.6029027712871466	-0.2272490657738753	-0.16848593137910758	0.28289511654990523	0.25474054119512596	0.13051047373296787	0.2862267057463181
2163	-0.06283167621570726	-0.16198609404342024	0.17374496884663812	0.09714787623157775	-0.03984431957318237	0.10500133169896385	-0.07728604801795637	-0.016063794713995275	0.07893781551859186
2164	-0.34979599661098776	-0.01643562770091494	0.35018190858894643	0.025327626176229644	-0.03836718534067396	0.045973139534824674	0.358751772667016	0.20650819280451332	0.41394259032758685
2165	-0.36455203307036393	0.14579959287926159	0.3926266752266001	-0.009455403926773302	0.02868320934402792	0.030201509261819522	0.2635084202958541	-0.09046957037973027	0.27860622880960406
2166	-0.3453612800142027	-0.06924279881052772	0.3522342671009789	0.021398178615552106	0.23122866998568828	0.23221666579169853	0.3230302068308707	0.10071727133238095	0.33836737914556053
2167	-0.5147911481379785	-0.21128069573843758	0.5564615517652018	0.2578414364246448	0.04592146783750981	0.26189881165418755	0.4451092943490076	0.022653165768913783	0.4456853709010711
2168	-0.5285169970400934	0.14246168565192693	0.5473806244644275	0.06224174169148901	-0.09443575755547375	0.11310237271545745	-0.1727368954517565	0.11247038065310025	0.20612525700302795
2169	-0.41801094053290977	-0.0537258984765602	0.42144942587731865	-0.062150318975678666	-0.4124719297546529	0.4171279839381505	-0.033841159367773765	0.41756833901995405	0.418937396062035
2170	-0.6263474565982761	0.12359140463761079	0.6384246014114955	-0.12193832890907441	0.09132023135207848	0.15234283938319762	0.47722447014653424	-0.18479020344275324	0.5117524931009663
2171	-0.42910765125778805	-0.02887827857015143	0.4300782851309174	0.10127899653699295	0.09620544531288419	0.1396886639902844	0.3375040446160114	-0.07677374552404787	0.34612597148142155
2172	-0.501515306657158	-0.15571965321052508	0.5251344715474594	-0.1513042678552422	0.13279418257402578	0.20131387532088932	0.48121588890556166	0.12347306819351336	0.49680411663379953
2173	-0.3638041007305392	0.07557593414111986	0.37157118500989716	0.0001787415723395917	-0.08848130179085123	0.08848148232909175	0.07971796553078465	-0.12233218058726811	0.14601409670166557
2174	-0.39531736679200624	0.131187197754644	0.41651638784336165	0.15419320629499206	-0.018810474846804287	0.15533634098784557	0.07626776796004608	-0.05259805119966472	0.09264624881564273
2175	-0.4597869284573524	0.13185481485863007	0.4783196753026684	-0.27171963862643295	0.13684683277453238	0.3042344780850786	0.23556627673364752	-0.21827057477568684	0.3211440713247905
2176	-0.13728584365513127	0.04488308370411637	0.1444364707090694	0.050969256588890934	-0.04662506654980036	0.06907794111000641	0.21433304684468243	-0.4465881053616028	0.49535804305592024
2177	-0.47120050430636606	0.014489326015554449	0.4714232236822437	0.16930744925676175	0.2898116145979238	0.3356423458529726	0.37537266272269526	0.15049351257661084	0.40441678160923644
2178	-0.47813487320470255	-0.17652192746729128	0.5096792597813301	0.18751369384096286	-0.13054595002073527	0.22848113805016526	0.36899829108899346	0.023238229370842658	0.369729298448053
2179	-0.3092109872261725	-0.12592261365057086	0.33386814650393826	-0.1389661262952321	0.09857441948479564	0.17037752326603076	0.4049829239619199	0.26220736135966427	0.48245607992017653
2180	-0.33190175089597246	-0.026899412289426737	0.33299001581027726	0.11316533576801482	0.08506263679359995	0.14156993112157482	0.1646003383116631	0.1639084355727647	0.23229129691881506
2181	-0.4445894252076705	-0.15952134339670396	0.47234184231928467	-0.23672861991186195	0.015488972117694242	0.2372347945446399	0.4785611775895467	-0.06614728832718346	0.4831110270413347
2182	-0.38319320231406906	0.26644671782492474	0.4667235624428942	-0.19989604050492366	-0.13005865288221372	0.23848203328360448	0.35715111485136736	0.15217025937705306	0.3882173446388687
2183	-0.5141296441601135	0.013242516747708584	0.5143001606591411	0.23765158565247088	-0.3162499200415991	0.3955910616905437	0.3364570859686408	-0.06651639716134408	0.3429690974269184
2184	-0.516326077336928	0.24865942604675478	0.5730830029760444	0.24511133087481343	-0.040453213900336474	0.24842710608564567	-0.17139561813141008	-0.43248166746969113	0.4652062452418418
2185	-0.027803749218663548	0.00796599803207891	0.02892240645695684	-0.1265625085975573	-0.3573887636575064	0.37913691058923255	0.2832273836129963	-0.28102749919450937	0.3989914862898497
2186	-0.17697088732805305	0.13454637319157717	0.2223092924299063	0.019698077907889796	-0.15163561048331115	0.15290968785499418	0.2800773023198703	-0.20987846772708224	0.3499889519545495
2187	-0.03846937933132019	0.1933016155779076	0.197092383747232	0.004407350831608544	-0.11768537192691036	0.11776787128469336	0.409360957333893	-0.059698106841499066	0.4136910167622454
2188	-0.48789807379638905	-0.2439884413583534	0.5455042528988251	0.24650800826912692	0.054939262992959224	0.2525559754965649	0.20898310451026103	0.13221193133680978	0.24729321211581198
2189	-0.5063502029655862	0.0010773587973837314	0.5063513491097547	-0.26586924784145893	-0.26908100488230763	0.3782737687657652	0.45370387391589023	0.2064039498305254	0.4984473850988969
2190	-0.40774706813763983	0.19264891028694275	0.4509670433741113	0.36667824970322144	0.002630437045020382	0.36668768455521633	0.3666374997506793	-0.478611747300615	0.6029031936203167
2191	-0.5639214863608075	-0.17674841091694812	0.5909716097589196	-0.17908895082468929	0.18081069922786608	0.2544903952269276	0.1816421080821176	0.3399374319085094	0.38542355019000607
2192	-0.19206461373627406	0.2114547916515241	0.28566054113589723	-0.11837794877711216	0.05794536980639142	0.13179910712397125	-0.012579297507359425	0.05657317903811971	0.05795483855777537
2193	-0.44551720952067037	0.24675586052597406	0.5092877759017969	0.22400801305831727	-0.0017075159519216502	0.22401452079064274	0.3078794196506879	-0.04273046833888792	0.3108305486417078
2194	-0.5970624373524751	-0.16126971453870279	0.6184589516893364	-0.05799936267556327	0.16038897843400007	0.17055365863526256	0.33674583199048247	0.3567455075906045	0.49057630655081613
2195	-0.38739961652639204	-0.24620106083144638	0.4590135349195328	0.21699652283598167	0.043579286276404644	0.2213292685463618	0.12782290102789814	0.28541198572319365	0.31272782994425735
2196	-0.5576603172398031	0.02074629106382216	0.5580460895095518	-0.4914973076147558	0.08621388041183041	0.4990014394450374	0.05145700613072473	-0.0009744200795648915	0.05146623139913104
2197	-0.01793962724489219	0.06262901145302321	0.06514770372982145	-0.040134239438416604	0.033207942809163116	0.05209150257879689	-0.1941272464274359	0.12827643652680934	0.23268053630141686
2198	-0.3760098086936603	-0.24520680882046164	0.44889837973171326	0.009593556735580155	0.10325016333692816	0.10369490132085155	0.1890641447181111	0.02206388278340603	0.1903472241496333
2199	-0.5270110681969334	0.15242719335175997	0.5486116251731891	0.07476130711409613	-0.008871094497971303	0.07528578457451406	0.507485560843958	0.04470837303765643	0.509451109611885
2200	-0.3342858935312158	-0.13030251736778994	0.35878378537267613	-0.07826726980094108	0.2595768989362648	0.27111977423910105	0.23328374696627854	-0.07046718622160149	0.2436943391476637
2201	-0.44811152309119345	0.10774116377327334	0.46088186718326046	0.16861661930119218	0.26740036825463137	0.3161242180651075	0.06806983944237836	-0.12008000027010009	0.1380315525761353
2202	-0.286016738634412	-0.03596159743860251	0.2882686442702391	0.12451346086077698	-0.10109646435719083	0.16038733441594755	0.16574269570550546	0.0577788028656062	0.1755250159957559
2203	-0.4554705474386239	0.11783148687002075	0.4704653854238796	0.09040775369611649	0.04194732726792927	0.09966514031144705	0.11153619032616488	-0.3875684336352739	0.4032984161919982
2204	-0.37462960587754546	-0.1262691769125502	0.395336877407279	0.02756072055962291	-0.14407890742762605	0.14669125701044372	0.11270199996699422	0.28015426535548144	0.3019737624255291
2205	-0.26945401123551127	0.3425184720825959	0.435803129737159	0.20725120653869744	0.22730194698792477	0.3076024020001261	-0.0031422331000771227	-0.1425791668489651	0.14261378772124472
2206	-0.6390188916372084	0.04566586386805396	0.6406485112696836	-0.08823393945335697	-0.5521960569244643	0.5592009597223389	0.4858799129448738	0.00955902359268377	0.4859739342139285
2207	-0.3385580375249741	-0.21077423425318093	0.3988073753051422	-0.3508799477710703	-0.05411935336621822	0.3550290722695912	0.18431204494256354	-0.14193597800041577	0.23263007492979937
2208	-0.2349870871880141	0.1422865111232967	0.27470781276248296	0.028829210815249896	-0.13827662081462505	0.1412499460535887	0.3685638721440128	-0.393088099467567	0.5388483847918745
2209	-0.40750058472693257	0.2734822681557713	0.4907639733603284	-0.20021167557932265	0.06819655045032368	0.21150764650859197	0.15739177632476653	-0.25153689798385426	0.296720377294862
2210	-0.17364903265371937	-0.1525897230526853	0.23116576330172187	-0.10537917592443932	0.02864691502530026	0.10920355515724157	0.09218531587371231	0.13362332453760636	0.16233707316327528
2211	-0.3503953315074857	0.055782001529066795	0.3548077226285099	-0.009567927465234787	-0.27550985735028044	0.2756759451478345	0.207023784644253	0.0010519113533991721	0.20702645706750977
2212	-0.23971392662247173	-0.2800173002869634	0.3686088103623721	0.3225933595509411	0.1061457896470355	0.3396077211815942	-0.305627010711769	0.10437145030444635	0.3229570703905788
2213	-0.5007648862792502	-0.23252250910729527	0.5521161006272346	0.18692513365654165	0.08596888383555981	0.20574657853886158	0.3012875690181701	0.39866061861767843	0.49970440070256406
2214	-0.5486007833342794	-0.11520904443713781	0.5605675190332592	0.1781477279825454	0.14470769057986146	0.22951455007972787	0.2714774885412682	-0.04181217410561494	0.27467851151503037
2215	-0.5278083742685707	-0.19489946553652088	0.562643298737711	-0.21638395015639428	-0.0066091025215052855	0.21648485887337404	0.42702746044559686	0.3983263162377133	0.5839660145780082
2216	-0.5376501091387852	-0.22832122605009988	0.5841217528238171	-0.05760537418805811	-0.08065507202926937	0.09911417547148753	0.41685337431616454	0.12603163653351612	0.43548904588529974
2217	-0.5417192066753155	-0.07415667607254812	0.5467713521089616	-0.13817342633105278	0.14145072431311678	0.1977377130260392	0.2739013167963251	0.2925533419183946	0.400761012587779
2218	-0.23259013059312367	0.09642261153567787	0.25178460807739333	-0.02268187207965199	-0.2139204101055236	0.21511952301163437	-0.07603831084022637	0.4000611133471879	0.4072231809806834
2219	-0.20461655171851229	0.31064307068597735	0.37197721785398064	-0.18915992676581123	-0.12120275377680703	0.22465882002968052	0.1984072517059676	-0.26219443483067895	0.3288029184567776
2220	-0.5133362398687981	-0.1637988742191923	0.5388359364018986	0.30213274832580084	-0.3082145724056785	0.43160215506194705	0.29034576615961616	0.25264717057729785	0.38487823623521344
2221	-0.4270868066313559	0.1537993577165002	0.4539354390577774	-0.08400807661578459	0.04061175816033519	0.09330954848008367	0.38483630047139006	-0.03483148824802295	0.38640938230596594
2222	-0.48200357137819466	0.43545424013224215	0.6495751211911389	-0.20263789027873536	-0.3041765980498375	0.3654935257672688	0.0849556835847321	-0.48345182461461006	0.4908595877606393
2223	-0.35799770341283	-0.3251432484718242	0.4836119184590791	-0.08140355135149616	-0.17482376414260253	0.19284679588114498	0.12193910268557612	0.16017646122476825	0.2013098196667345
2224	-0.41472777665176735	-0.0776871959022282	0.4219412626582869	0.142352894653056	0.04102651806796451	0.14814696014729792	0.1741311687926557	0.023008587272873623	0.17564469543197084
2225	-0.24589340363669532	-0.08920457612767013	0.2615741240148881	-0.008283134038394969	0.2711095758091239	0.2712360824169623	-0.006226921342101466	0.04193873339703919	0.04239848945833624
2226	0.113534180432696	-0.10925787076550023	0.15756678727046103	0.27008574219931036	0.2278728809422681	0.35337283145182713	0.3897809629895031	-0.1197798455442313	0.40777004611376777
2227	-0.5819316640149413	0.02361376384303236	0.5824105694662771	0.44306232058969197	-0.11436123919931913	0.45758355844318405	0.05130616008270616	-0.09674285330969298	0.109505715508064
2228	-0.252207786092026	0.014226151737908107	0.2526086909801623	-0.02818116683835064	-0.2349713302017037	0.23665524329946508	-0.07672833653696297	-0.27427742999636345	0.28480755999997526
2229	-0.5239972085015052	0.33324345296817454	0.6209865324332903	-0.30847188508005946	-0.22784504904102876	0.38349481125219176	0.33406561745957436	-0.5736115920669528	0.6637997403752361
2230	-0.37549428467991114	0.05461721527939537	0.3794456456887521	0.21550166842385574	-0.026166625001358648	0.21708445673844823	0.45539501490821904	0.10493371914997338	0.46732826259269034
2231	-0.43229944212799526	0.18885010871769367	0.47174905535343753	-0.050043376782865516	0.1027995757595344	0.11433325122715657	0.4959626249547227	-0.08455130793923069	0.5031181263145004
2232	-0.5160099119083207	0.18238908530525966	0.5472951741301235	-0.2681986858700768	0.09196790894233417	0.2835288898466285	-0.11548727108891338	-0.27052939123671665	0.2941487061104853
2233	-0.2968014989014946	0.03602213235629137	0.29897947048195145	0.08992405306846298	0.34963874987671933	0.3610174382708055	0.24421508824047147	-0.033815282018903575	0.24654509247259265
2234	-0.10972597198875701	0.12103788037643187	0.16337061368219474	-0.062469193631493	-0.02842013280375507	0.06863019817508938	0.2937609753091913	0.044646445283483896	0.29713433946795587
2235	-0.5450713912834911	-0.24695411299387202	0.5984055109374501	0.46031162778636897	-0.03901968491871912	0.4619624773577317	0.15536245628049217	0.3224949615583131	0.3579671675615037
2236	-0.26675279490039666	-0.024800073626492253	0.26790314899054946	-0.1328778997483529	0.3890624660759807	0.4111278861262721	-0.09590558108868284	-0.28830433384351783	0.3038375707461349
2237	-0.29439304065460653	0.10306626059063767	0.3119133156150953	-0.04564962322358772	0.12610965224529178	0.13411760693467487	0.022415145379817463	-0.3701331208870817	0.3708112267987707
2238	-0.4663143104601221	0.04420306762821615	0.4684046832896142	0.28919216653146257	-0.005856656818313814	0.2892514643217017	0.22004637402925947	-0.17797763323905497	0.2830131527982407
2239	-0.28812742143779596	0.0039043860907829915	0.2881538741976918	0.08134580240881083	-0.3340430970539951	0.3438050759645036	0.30101586980001566	0.28257634765991296	0.41286795241127155
2240	-0.25119100751591716	-0.12457888304804442	0.2803869118884829	-0.1267676657055928	-0.043713710833585544	0.13409298856870655	0.35867622690598233	-0.004451687519269945	0.35870385176253816
2241	-0.5282848013588489	-0.09502962039944032	0.5367638774172683	-0.04745405259224085	0.10092544286465666	0.1115250291407908	-0.07970113782534147	0.11885827824506505	0.14310681911787215
2242	-0.4815591766062115	-0.12252966722349964	0.4969031695648096	-0.06777552652848101	-0.19348175377103546	0.2050090511136726	0.25466775670546177	-0.07543232280428998	0.26560440815062325
2243	-0.42387125719247976	0.09668151610110827	0.4347575855917205	0.31106966661865826	-0.10884354405742122	0.32956221654374	-0.10040800594664537	0.0380374198166451	0.10737137870256337
2244	-0.3259245398677626	-0.1552153132363948	0.3609966747091792	0.31658656878558633	0.09920192994252304	0.3317650952703615	-0.003963763877278578	-0.0023877868742851723	0.004627412909156374
2245	-0.3625252684066304	-0.35307725518969396	0.5060514977406821	0.3192334739679645	0.08586995866626829	0.33058079300377036	-0.07487684816055874	0.3128835498810202	0.3217182900871634
2246	-0.5172774902258733	-0.035936131820124416	0.5185242592826027	-0.37107045972829156	0.06480156857376512	0.3766862479207146	0.1957257017479834	-0.018262389935437637	0.19657585103693315
2247	-0.14730392156862746	0.03501878805175038	0.15140924947343792	-0.009600617719429601	-0.28206198998278204	0.2822253320551535	0.045014419271830176	-0.012117936974772746	0.04661697479357365
2248	-0.23273497189270326	-0.004583945545648473	0.23278011018698067	0.26306314219984644	0.027662827461996924	0.2645136079812319	0.1117147336683417	-0.061553431155778895	0.12755001609422764
2249	-0.20592167639324457	0.18626536563080104	0.2776662083188737	0.14395683230700412	-0.1977256972534986	0.244579273288333	0.13431082366684408	-0.2600289242522801	0.29266779597670817
2250	-0.3780329764168561	-0.10773840796343738	0.393085863150894	-0.14471700652510847	-0.04818343238937055	0.15252755532824003	0.5572244641484269	-0.016531277211314286	0.5574696283850259
2251	-0.42260254392110336	0.10748256836159163	0.43605666217842876	-0.0876924910141515	0.1349258812000576	0.16091912999354396	0.12333638109778386	0.09333536517630035	0.15467175984933745
2252	-0.5532478952102768	0.19902454493081734	0.5879574840407429	-0.188008679538614	-0.33724575693607867	0.386111336473357	0.20307015217667584	-0.19653216905050444	0.2825993279835505
2253	-0.46314169323810433	-0.04932926897368171	0.465761317407249	-0.06930727274221118	-0.14248513561150278	0.15844718970430363	0.33176990717167365	0.10888723512592535	0.3491814732743842
2254	-0.38576683652711125	-0.03198760894211374	0.38709076363298645	0.14399536890853595	-0.022222140110671442	0.14569999923885957	0.28824958706084947	0.15725245127708512	0.3283537084812691
2255	-0.4059841493998198	0.21635125757833992	0.46003369030933416	-0.056886176076530855	0.13952680669677575	0.15067769183130428	-0.14807007391792562	-0.10970754639921979	0.18428372832943477
2256	-0.3127585087329446	-0.062146630437964555	0.31887315418461976	0.13486970644263177	-0.1648012397425878	0.21295371876681463	-0.05520322980007656	0.11492072173303435	0.12749183842113807
2257	-0.4531818420862339	0.003734050525568461	0.4531972254217801	-0.03737336409707318	0.2852185599474426	0.28765673168279116	0.43622086424008694	0.009837216178288281	0.4363317696667373
2258	-0.4546176047814446	0.06169451073985679	0.4587846763271939	-0.2233373372557236	0.07863915305190847	0.23677770715419624	0.20993611487791222	-0.06797159011482579	0.2206656053687793
2259	-0.47033009681133875	0.15014784697837738	0.49371527819058375	-0.041231673879566146	-0.11298013079205567	0.12026870284783528	0.30025316109543976	-0.509904309944067	0.5917384270497726
2260	-0.43217070103946187	-0.0676410180747039	0.4374320771995606	0.2328666783236686	0.35028711332071516	0.4206280442767202	0.20441182248268863	-0.2648218115147249	0.33453667216709543
2261	-0.4748910581764504	0.09648946979960771	0.48459440248331204	-0.12594285165393135	0.27331300386298746	0.30093454431708827	0.12393475465287027	-0.21159003840616802	0.24521453416058114
2262	-0.32129329008231444	-0.010904087163591834	0.3214782688904329	0.016603534642262777	0.08988800255724656	0.09140859022186254	0.11193632133235365	0.30585219201567476	0.32569203765860333
2263	-0.263087540900096	0.15529741962029034	0.3055034250504898	0.23398974831359504	-0.19477474493690378	0.30444770253870446	0.20770481620073525	-0.01804463768743523	0.20848716896310912
2264	-0.47337838364504803	-0.0652210438796676	0.47785026804131	0.2269935190096115	0.03766216058885166	0.2300967101298654	0.14620975913120549	-0.06487180246516636	0.15995513252248172
2265	-0.4375377846240821	0.2675327777163023	0.512848028295274	-0.004389107384845072	-0.20119151404271618	0.20123938378566997	0.18714862731277795	-0.2076011829956565	0.27950466880940134
2266	-0.4227172986541755	-0.10750111435207269	0.4361724477410521	0.18473307577897718	-0.0706150435441475	0.1977695468506291	0.015895382939709914	0.09737245751914823	0.09866133326748809
2267	-0.29919998769857026	0.09367888235919056	0.31352251217239835	0.37193281135619766	-0.03239806928497254	0.3733411992490499	-0.09396275943342547	-0.09348673634626359	0.1325472369874966
2268	-0.2265474507798164	0.018796995469358556	0.22732592129695287	-0.14696920589953502	0.25683204090941825	0.2959098591132729	0.4927544199809652	0.15742768164652615	0.5172914008171579
2269	-0.4680669429188491	0.0665655619367542	0.47277651918147656	-0.27222015565501817	-0.1075262131885699	0.29268703365116144	0.2202290134957757	-0.3081339724224462	0.37874445652201877
2270	-0.6288901981688784	0.03661544442707644	0.629955214379152	-0.159359627623626	-0.04579202023316714	0.16580832317279953	0.3772508048697239	-0.011005728642963229	0.3774113085717187
2271	-0.35159551146634654	-0.044853520089845694	0.3544449773205032	0.4451661697358707	-0.04257289320005086	0.4471972382659904	-0.0191158097324196	-0.22194051422890348	0.22276221860521184
2272	-0.3389403243952747	-0.03398414223805655	0.34063978837597714	0.03351266994817201	-0.14101795840279205	0.14494538157232434	0.44129506906176197	-0.33600438941768646	0.5546533040433254
2273	-0.42677522788468664	0.1494191349027939	0.4521760420578755	-0.08998788035338418	-0.08663767646518188	0.12491559387754804	0.13817512651250674	-0.14691831418576348	0.20168628270146177
2274	-0.49641240909846096	0.0903711053901507	0.5045713196331867	-0.006334853698345505	0.10583221299061903	0.10602163778149815	0.3902469325093076	0.033708325306683544	0.3917000376919886
2275	-0.5299176190519388	0.057302383565797844	0.5330067974650957	0.22084865098289558	-0.22811513114661758	0.31750691283656074	0.08763612084399354	0.28080659170541766	0.294163953641156
2276	-0.40706229389001924	0.09645903993170798	0.4183348628689118	0.06058465832739603	-0.22131412279831533	0.22945684076670084	0.3292805004888074	0.08551751117385614	0.3402041926836442
2277	-0.4400164525756494	-0.06034358329679413	0.44413491934586263	-0.03766488136376409	0.02623683757154569	0.045902232341162835	0.36303936610110044	0.03599879996867565	0.3648198116033085
2278	-0.5918933836008221	-0.14772748514652773	0.6100501515598102	0.08351062137341267	0.15101570959937974	0.17256815589203497	0.2672789889133392	-0.14010242425515598	0.30177267470185004
2279	-0.4781376392697796	-0.06388911593577924	0.48238721088098235	0.05204020249721016	0.20753713007619987	0.2139622467544593	0.12164308000575738	-0.11835940200532896	0.16972326580744954
2280	-0.349448032358265	0.23884380496930502	0.4232733047231758	0.22767003451604798	-0.0161084336666547	0.22823918649463218	0.19332331109888337	-0.25072072404078194	0.31659877459928615
2281	-0.3745905470295013	0.12472335832103908	0.39480880693664794	0.18339120181075158	0.03504609726944796	0.1867098332584854	0.027842585294448823	-0.03734272318856898	0.04657991553252051
2282	-0.5942601419281845	-0.12959678729255467	0.6082272959684214	0.19840456169366935	-0.2876708031276313	0.3494550916397606	0.3014867534470561	0.013420743723586955	0.3017853191693396
2283	-0.416399711583577	0.13885451909859373	0.4389411091262561	0.091608515520157	0.34824705821003377	0.3600946176600665	0.21426350442698008	-0.22954840492327958	0.3140084704783494
2284	-0.5915455733117352	0.02244530174499808	0.5919712466624824	0.112538073300172	0.14808228853114255	0.18599242489611087	0.4132442334028441	-0.35155708988707546	0.542552471094339
2285	-0.35977043345381565	-0.13086974593792583	0.3828337174144979	-0.33736763608369486	-0.13438542082126909	0.36314785309293784	-0.046726800382575706	0.11568361545971721	0.12476414853564624
2286	-0.5059725508617243	0.17787234166708	0.5363271316609394	0.1558020687559207	-0.1948971135191575	0.24951787408264767	0.25261156242590743	-0.10123683611849438	0.2721424231143336
2287	-0.3659307345916063	0.22824717507258419	0.43127957921442034	0.3043045876839214	0.07256644971461645	0.3128372927092698	0.2295811910347926	-0.13357303042572347	0.26561114007899816
2288	-0.5484795530913198	-0.12479872223280832	0.5624984810914564	-0.29466079086539215	0.007742532636572244	0.29476249504481866	0.18185174864149367	-0.038842575820909386	0.1859537689329584
2289	-0.3815550187608789	-0.1810627774086126	0.42233631350445755	-0.17962620190796558	-0.4513745370829555	0.4858029900471318	0.08087944686861281	-0.05782042020857944	0.0994217577739876
2290	-0.5600585228183576	0.13263038001238936	0.5755487526558558	0.13815993623917316	-0.07439103843915534	0.15691460920407727	0.5049925426403543	0.06993656660506467	0.5098123100425045
2291	-0.35236489154622697	-0.28598223176138465	0.4538136772703161	-0.08330260107852057	-0.03496895168042221	0.09034462312763743	0.1431307609795711	0.13309688445012757	0.19545126090389317
2292	-0.2142006291069184	0.0212610883073092	0.21525320760864594	0.04975438768122128	-0.3138143258547516	0.31773405578440206	0.423231147526386	-0.19359013989011814	0.46540492745476714
2293	-0.3889370765261146	0.03870143040067949	0.39085783887717973	-0.006366710497698041	-0.18863688812959375	0.18874429942591212	0.10953419954108093	-0.1400239050320452	0.17777636189754967
2294	-0.47786880335679377	-0.00525082102735249	0.47789765048921856	-0.4414573571403251	-0.19832498120862369	0.4839601185477182	0.2669664887023702	-0.2542442220310071	0.36866140362970573
2295	-0.4403930054503894	0.1842604414408985	0.4773865410017562	-0.24087165638367072	0.07468202873982377	0.2521835844493234	0.2570387957473416	-0.1942761136275129	0.32219893054672594
2296	-0.2538462950795593	0.15904174748496092	0.2995533658109833	-0.21822487083731215	-0.15054988923966264	0.2651176406843503	-0.3658282913403722	-0.08770654468519141	0.3761951311827836
2297	-0.5376778603069489	-0.038732787261174996	0.539071155111529	0.02490111946427014	-0.06214304781689552	0.06694642740689616	0.44225432616535565	-0.19646919837824914	0.48393081625720485
2298	-0.4501423367718632	0.21001646821145428	0.496724310130324	-0.05458190091596224	-0.5717105418069651	0.5743101318284516	0.2551617600435086	0.34243417631262035	0.42704647158758235
2299	-0.5168435684992714	0.11989451081118759	0.5305675904366144	0.25155501423790005	-0.007703785429835096	0.2516729494764565	0.26154189801054567	0.2203179285170151	0.3419709842091683
2300	-0.29781097479054336	0.14124695055909864	0.32960897704391806	0.34888911712624837	0.120736055488667	0.3691893973885159	0.3096975909273114	-0.21791345783163954	0.3786804364240673
2301	-0.3234519042677585	0.3541809174316958	0.4796511822639416	-0.24375246374502646	-0.04263489597272842	0.24745302167558147	-0.2775600533714797	-0.2492556017048758	0.3730521923388715
2302	-0.44793690624106886	-0.10985657561096235	0.4612113823159476	-0.030453912556034846	0.13966226546291027	0.14294400716435451	-0.19084917981027283	0.1112218889478896	0.22089300128204728
2303	-0.5385762127857814	-0.053753138725055	0.5412520086812338	0.013405125405528589	-0.008150013335019515	0.015688215465722796	0.4438544326828197	0.14733811738968425	0.46767005275955414
2304	-0.28923300487607934	0.3034492400011535	0.4192101768408345	-0.07463795531859997	-0.041248578813364654	0.08527760332152681	0.2546627823896745	0.2633539033223308	0.36634466166379204
2305	-0.34722998665021704	0.2511229183709179	0.4285223258597346	0.07953767053945555	-0.0473346771392886	0.0925570780368723	0.15368319575366574	-0.019876296734000473	0.15496319507843653
2306	-0.5132157571153984	0.011793742613731664	0.5133512498439743	0.015464070530390256	0.1372907601880023	0.1381589313449132	0.1013103760711677	0.011346782619153206	0.10194381675946683
2307	-0.48391990197694845	-0.07565804378536936	0.4897985413604335	0.0381206767442985	-0.1228435505813566	0.12862240829216975	0.38746798204656113	0.10371525184858373	0.4011088263517139
2308	-0.2759942144298586	0.1697234820817659	0.3240044239955904	0.051567985323679226	0.0028386424403286556	0.051646055040508475	0.42182312068756805	0.17232034862607432	0.45566330519058745
2309	-0.5368363748950016	0.024253512530423023	0.5373839654106457	-0.118563445006596	-0.15840138174694066	0.19785926369814513	0.5886104208989934	0.07502964989383773	0.593373133832399
2310	-0.6130301368059593	0.2165196212877533	0.6501435957039994	-0.00831430035810356	0.08253037515451382	0.08294811880681534	0.1765982063752556	-0.42498065442256716	0.4602124326095404
2311	-0.4987104188434367	0.03408150590702747	0.4998736149347021	-0.3975104514925465	0.07878644423958088	0.40524296766473905	0.10904001972984499	0.17545175693242016	0.20657455049777554
2312	-0.5204760925257587	0.0905646444302425	0.5282966190613549	-0.039337622994754774	-0.07877233766606685	0.08804845123143458	0.3756376259438254	0.16301986825813553	0.4094863898490561
2313	-0.30362201027871116	0.037767135303419644	0.30596189572349136	-0.4244357393862991	0.008135043707006278	0.4245136933062457	0.009450205638983532	-0.11108237319473799	0.1114836311805196
2314	-0.659324676204947	0.011523768505600397	0.6594253755303391	-0.050231804492628186	0.04510226595959384	0.06750887776637646	0.3649028776820549	-0.11704084140491625	0.38321360714021563
2315	-0.49888803473538923	0.052016459300284715	0.5015924473517092	-0.27046237454563804	0.1490573639202271	0.3088170879075703	0.13448243652428998	0.004045754330403956	0.13454327876788075
2316	-0.385216929037261	0.03814608443314927	0.38710102838209964	-0.16364874199633359	-0.28096743625849074	0.32515167383030896	0.07996275585677268	-0.22010740767940432	0.23418222229613697
2317	-0.4834587509142643	-0.059691420015912204	0.48712978707845067	0.002521283090499526	-0.1450168920334709	0.14503880806001473	0.2717898602863003	0.08760734472377639	0.2855604577037886
2318	-0.4354572221278523	0.17956443576241438	0.4710269407305488	0.0798963458205682	-0.14183181246971277	0.16278725104848843	0.41346281272093766	-0.12199416433906013	0.4310847638642484
2319	-0.42036234306453646	0.07957059654875293	0.4278270436775023	-0.22214587655170656	0.14958940508707544	0.2678166921295818	0.11039494445900246	-0.2726920710825799	0.294190430492586
2320	-0.3235548859377314	0.02278722533980325	0.3243563192738278	0.12080373005895607	0.07850498130173034	0.1440714173087159	-0.014761043125557628	-0.196845799546324	0.19739847312779837
2321	-0.6303947587485769	-0.17573297750863792	0.6544307688684327	0.0003155290451228106	0.05804083970639078	0.058041697359753924	0.3984941778271505	0.37055724643366966	0.5441601626788203
2322	-0.5100969097551388	0.10675665911350551	0.5211485792044525	0.09254357748586453	-0.34755368300180456	0.35966355987506027	0.4291122738040795	-0.04667681373962084	0.4316434506281667
2323	-0.39776403073969	-0.04229214000547371	0.400006061524732	-0.23158575805994608	-0.0045326335020178295	0.23163011052681273	0.2290438670658373	-0.3685343637571501	0.4339109013499896
2324	-0.37716726844920256	0.05921822461885581	0.38178782918846704	0.0587985875307996	-0.09672354955263503	0.11319328130979393	0.03002890378987765	-0.11476202072135624	0.11862569899844942
2325	-0.48367125419531026	0.09563960221569912	0.49303632284735527	0.24717969103518897	-0.12062197692048365	0.27504083510718397	0.37195442421616615	0.04814158181005823	0.3750569364685236
2326	-0.26366078994688213	0.26171671868218177	0.3715005423861211	0.1768612519792011	-0.17736685155268928	0.250477349238138	-0.01298354337647446	0.21765583360761043	0.2180427350361222
2327	-0.4558797121670155	0.037774655711443554	0.457442058166495	-0.05679436077974381	0.2885954420285429	0.2941308018144815	0.4460251779601303	-0.23439060792179187	0.5038624975688437
2328	-0.31732235458619135	0.31197936736873394	0.4449995532401353	0.1624119944534972	0.35347295878167356	0.38899972819043654	0.24241148972383159	0.22526189842845046	0.33091729062367964
2329	-0.4564136941036267	0.014543931637821294	0.45664536142700995	-0.29765866318504597	-0.043198174465091645	0.3007769307081664	-0.047375869663900796	0.3001895021004585	0.30390493611939257
2330	-0.6047243537549245	-0.017682341039749316	0.6049828172840589	-0.047810175367441615	-0.0277887905452609	0.05529945522908795	0.24578899107680513	0.17470301636831442	0.30155160762751926
2331	-0.4286450946190098	-0.06549342793500412	0.4336196562007048	0.07044620345079297	0.33923993985572176	0.3464771339842562	0.18814608364449487	0.4453378375968702	0.48345086450043456
2332	-0.36573842989455313	-0.09466954095743785	0.3777921665239037	-0.08572680297991246	0.20926491855577528	0.22614351834026106	0.1516218932509802	0.12788397057722087	0.19835198119405595
2333	-0.5097503604125337	-0.12931675641041437	0.5258975693319171	-0.2537696761298397	-0.02100046779220306	0.25463713038466146	0.05613413420365844	0.023670597632116413	0.060920753566054094
2334	-0.4676391113912452	-0.17213322127968766	0.4983133395474331	-0.043703727752519114	0.10691577055591851	0.11550323724048657	0.5366169423357053	0.0355035119147971	0.5377901469532571
2335	-0.3667502200498616	-0.19921556526998518	0.4173638285147165	-0.09457867853767156	-0.016137174146395452	0.09594547838936085	0.3729590601830606	0.17752473176994077	0.41305385963893526
2336	-0.27524371248739166	0.09300715478107781	0.29053301379415264	0.00792001308373591	0.06536031633381477	0.06583842007903047	0.10515964014817429	0.3529353995663863	0.3682688504111884
2337	-0.38562300064768956	0.15154435610320208	0.41433173966673387	0.037256677083461046	0.2352291124775043	0.23816128011130536	0.32487799540983014	-0.12820642146574668	0.34926007273457743
2338	-0.4014695346382494	0.0791759367121145	0.4092024147007118	-0.052287918714619235	-0.22137187637524325	0.22746325877689036	-0.09403714488180519	0.01963847988651412	0.09606588629568062
2339	-0.5268053448298587	-0.13003048625059901	0.5426157007458166	0.015560358570064181	0.013336622397805921	0.020493663796662336	0.711439675250763	0.18360070636012493	0.7347486855359784
2340	-0.4991347495324687	0.18704963177423295	0.533031953017562	-0.009817607087697093	-0.012555041551191313	0.015937831636723375	0.005944721734525162	0.10057368427782067	0.10074922176233267
2341	-0.2382049594696637	0.3261485111583519	0.4038743047617089	-0.11854102663706183	0.016256780323121868	0.1196505658266723	0.1789553969877596	-0.2873588055107102	0.3385263907224794
2342	-0.47521206797155957	-0.12347434595217834	0.4909912663725541	-0.3204664172516095	-0.43029820618428655	0.53652145421362	0.18987689094096907	-0.23287536448315463	0.3004732418977949
2343	-0.19897655526999217	0.1475899777368418	0.24773871533426847	-0.02072584883345877	0.07125952048166864	0.07421239835192457	0.41557236071463455	-0.08059670812964209	0.4233157407317487
2344	-0.4980862244171976	0.1299406777420017	0.5147567063052502	0.30654362913950156	-0.19480553460786895	0.363205441699149	0.16228184977140253	-0.1022544439909209	0.19181076633265515
2345	-0.5847765345718301	0.0743654514986439	0.589486060702402	-0.15444481764123294	0.06722375663824119	0.16844059829147834	0.2635616035072286	-0.08755290873922315	0.27772329875615465
2346	-0.4153294873081168	0.2741713655061704	0.49766305939977223	0.47152214328297104	-0.308849230137696	0.5636674361383796	-0.20273051730219882	-0.04559681000435754	0.20779492709926925
2347	-0.49521641361616225	-0.05136734335740726	0.4978733777562842	0.08205879729434248	-0.08203191911760643	0.11602965986122477	-0.10960592529017163	-0.3611903817269817	0.3774545677439835
2348	-0.2680356476583479	0.2908561453941622	0.3955254805055928	0.08371692324844375	-0.04957636293034696	0.09729511292756333	0.42272052953472344	-0.10102706274076095	0.4346252563946815
2349	-0.2544776126680964	-0.07199517446719701	0.26446580212915205	-0.1554854671226979	0.153236753102819	0.2183053663743928	0.02554152905610176	-0.3168208129206324	0.3178487017532305
2350	-0.33551560759438254	0.1160826081246078	0.3550294281442581	-0.01367428808438214	-0.19620530483531629	0.19668123398060644	0.35896308260713977	-0.23498109156325864	0.42903450684890226
2351	-0.48121444236451394	-0.09415868340398979	0.49033987926800615	-0.023909274166790787	0.004041021572528022	0.024248365852824104	0.43770172492581866	0.006437363960923514	0.43774906014496756
2352	-0.3967966373242606	0.3002278472549035	0.49757846784115817	0.06750580356328593	-0.07452022029042316	0.10054997139163264	0.16136257069885593	-0.09844930550665294	0.18902419151337632
2353	-0.3715141233720977	0.05000023748039496	0.37486366536786964	-0.034876720510808285	-0.0691843640073886	0.07747813792739137	0.24422335472771356	-0.4697615613398617	0.529453464911623
2354	-0.143173469633386	-0.173271121025139	0.2247699352408379	0.23847591804565244	-0.12017600773020512	0.2670450080448744	0.07017372830777124	0.2527369097415345	0.26229810843830625
2355	-0.5240587923556959	0.12250906989012784	0.5381877832603176	-0.24400730922254804	0.05915118281444542	0.251074549451704	0.10284213404694345	-0.2516829097896089	0.2718837832889153
2356	-0.3687768217272908	0.279851689207563	0.4629398580761959	0.2314465829738803	0.2917801834461055	0.3724287800669119	0.08551800668395722	-0.42376632816767534	0.4323091837515267
2357	-0.4812217166166196	-0.09930778826652606	0.4913617581312524	0.020798221489307985	0.2183751685314798	0.21936335210848354	0.2584741642484639	0.22400630515097406	0.3420346741652565
2358	-0.34227931016836394	-0.0657753733907462	0.34854200021521536	0.10083688197239458	-0.08440121202999455	0.13149768575167675	0.3434552769041923	-0.0990354720497451	0.35744867038142875
2359	-0.42961046352828414	-0.05616335115526341	0.433266052658152	-0.20926601110462553	0.14742409252394562	0.2559807150160928	0.21819907548113215	0.15925094853871116	0.2701327472767788
2360	-0.4529879570486686	-0.00689268780919403	0.4530403937579534	0.09795410545086529	0.04187771999489482	0.10653051303100934	-0.15046600928876236	-0.14547370802616943	0.20929075392422167
2361	-0.13069563517606594	-0.038035918082052214	0.13611789051561118	0.05694384816285643	-0.11129324006086282	0.12501514758955928	-0.10354716325407627	-0.12314157825467159	0.1608908428501067
2362	-0.6169348448258758	0.1867593705379512	0.644583326843054	-0.019274497157635066	-0.026018148336965585	0.032379782018476085	0.4187333210238347	-0.3259275917412733	0.5306282966389146
2363	-0.5811306891982314	0.14050577939883754	0.5978751976562384	-0.2412047557795031	0.04484999662502416	0.24533906417020998	0.19096981635074067	0.09514142590094413	0.21335735675036016
2364	-0.3872125409692343	0.038194672987955376	0.38909174358820287	-0.2457913530570011	-0.21030962350100332	0.3234865174543216	0.2987300289715739	-0.2214470243329558	0.3718580573219815
2365	-0.40715924674416726	0.11826773117980802	0.42398809941753907	-0.034069686718467704	0.026288712077456873	0.04303300983879656	0.27152032400296106	0.15033867230405012	0.31036269546583317
2366	-0.4593613788038042	-0.17269530310129547	0.49075100004969974	-0.15488457186086022	0.16585693603446705	0.22693116540321928	0.11508542128961373	0.36105039102053127	0.3789485968432742
2367	-0.2289986724036877	0.17692920665736478	0.2893861367292082	-0.14597709885357854	0.3227095321405795	0.3541902815212455	0.38263381219831094	0.25953933572902876	0.4623519233528479
2368	-0.2299279982545031	0.3833457119621632	0.4470132204544969	0.26232230304218884	0.05568282842320109	0.26816705251496803	-0.08206450643077898	-0.16591150274607772	0.18509783888308667
2369	-0.6073887518671623	-0.12207190297591768	0.6195342164811489	-0.13131514592535934	0.14472631862844665	0.19542101947626073	0.407372430960277	0.29034329535488845	0.5002514634301649
2370	-0.4344611739095928	0.12986689493316403	0.45345553479308526	0.12460826038104937	0.02386826285994509	0.12687360847372015	0.006918081998266286	-0.23743895434909015	0.23753971647058109
2371	-0.37872628619223436	-0.0376908307550605	0.38059716049383346	-0.07779663420941524	0.008784825575258602	0.07829105603260998	0.2501046668070821	0.18364558572576867	0.31028703729811563
2372	-0.577439763457546	0.09999224107199027	0.5860333853088113	0.1937604676232316	-0.06028368919983001	0.20292176324168654	-0.09240465331917258	-0.10662809725323083	0.14109631844552473
2373	-0.2296394994941172	0.0735366852259644	0.24112640627258394	0.001142098296095852	-0.06333003457897352	0.06334033208226751	0.23024809815740216	-0.2583153738716306	0.3460361528562312
2374	-0.41394897176934115	-0.12150069529251313	0.4314118336177844	0.3458879910686935	-0.1576044425081178	0.38010217397935414	0.17046694411265967	0.24813283088423138	0.30104631005500004
2375	-0.35370404396903116	0.010766856240730153	0.35386787917717943	-0.1540662610840597	0.28805024270837654	0.32666397892754606	0.126704584578519	0.28186330271439003	0.3090323173557726
2376	-0.25479837914086223	-0.19766324177717312	0.3224794119981488	0.12699415346296525	0.0980882519180624	0.16046438912767044	-0.08791742562234364	-0.23334875559056822	0.24936141534673534
2377	-0.12307574458415659	0.0975699670336108	0.15705902512076297	0.1479227440810146	0.14196426623867897	0.20502436710094699	0.24433077851528767	-0.2862357985391581	0.37633557059522826
2378	-0.516415641469331	-0.15911505124011346	0.5403727549435895	0.1512156327992915	-0.03739830730214959	0.15577163089586044	0.22096704339217954	-0.14458584745562966	0.2640672292238171
2379	-0.37300539566953006	-0.05908867115832716	0.3776565850847032	-0.016280612040752537	-0.06007294952759496	0.06223999994671006	0.19864240336485453	0.10274461104536399	0.22364091645633344
2380	-0.34386898299925384	-0.11285077003062882	0.36191321302965296	0.02008425513106633	0.05633114735983848	0.059804476981624055	-0.04267261447178943	0.06707418274823726	0.07949778624088787
2381	-0.5809756821856337	0.004585112350282114	0.5809937749634906	-0.1854131985171275	-0.1367460585792146	0.2303856304575043	0.47533553858742233	-0.22142237596092074	0.5243774812292897
2382	-0.5528682334861291	0.03816793407699849	0.5541841524166665	-0.19176403800867822	-0.2866263306743604	0.3448595362016854	0.08277703755463064	0.025611537643602085	0.08664865150012652
2383	-0.3281883494066313	-0.0299698312998527	0.32955391588386673	0.16050400444387652	0.02467590214083229	0.16238976442184977	0.33030525508020603	-0.08228716261086433	0.3404008499756527
2384	-0.384477333672913	0.06880667818105615	0.3905856872320642	0.20874065242345102	0.17251346203788803	0.270801688618195	-0.06554197968001232	-0.4223421936700654	0.4273975662710519
2385	-0.4576003056493021	-0.2503703103382403	0.5216160772342063	0.1304800759089253	0.22933623730347155	0.26385632444516677	0.09412142937517079	0.02548962190179699	0.09751186744351599
2386	-0.5020300400820136	-0.1626506458910861	0.527720943068906	-0.13293455322713224	-0.1537408289060257	0.20324329734190283	0.16813057716307134	0.17565171291039944	0.24314895686707122
2387	-0.3753267528335255	0.0049562245007717	0.3753594751086755	-0.36813209685722026	0.2486948940702417	0.4442638754986754	-0.17307856885063735	0.16460696314941958	0.23885485825634611
2388	-0.26643111380066503	0.04574461384296041	0.27032962859572846	-0.3894023382071128	-0.3027173650252002	0.49322609834534	0.10979981783294511	-0.45487690895129324	0.46794123807720883
2389	-0.4138051881087335	0.13225521751189231	0.43442626102115683	0.15917646867382776	0.009652262608641297	0.1594688507293391	0.045503758290249365	-0.20469761605362083	0.20969431569924113
2390	-0.5297579619897484	-0.18042291195992216	0.5596391028615045	0.1402984315969152	0.020904121096920723	0.1418472142390855	0.1792284194925602	-0.06543845208121057	0.19080098889834407
2391	-0.5496752732644018	0.1687157459379616	0.5749851380389737	0.08339907346667975	0.11247786344962957	0.1400238380465775	0.19670233597544928	-0.025814228173549995	0.19838896984054993
2392	-0.33531617796438	-0.25831326606622873	0.423276130475653	0.052291098481516016	-0.12438363274857916	0.1349283034657185	0.09451075567292352	0.09814745349878214	0.1362541946736417
2393	-0.400844865384782	0.08492832364265515	0.40974312228772747	-0.00044246692980655583	-0.0140736111893122	0.014080564935112014	0.11994576006850322	-0.2541778689728097	0.2810575998509376
2394	-0.4012925289314146	0.07593872063449016	0.4084144746060959	-0.16072259209976356	0.11609381950389458	0.19826630207443177	-0.2678246287091394	-0.14508293302963599	0.30459660076841016
2395	-0.4702516703217307	0.11165910719129303	0.48332638005713524	0.09646083364319374	-0.041801884478762034	0.10512892072648544	0.4598954107598578	-0.03470566348850436	0.4612030701504009
2396	-0.7317244125002537	0.020511825029638713	0.7320118515535715	0.018595970207182833	0.030559214536931535	0.03577255513743237	0.4100761575440066	-0.033061743053736985	0.41140677417831645
2397	-0.37427405744070086	-0.2572951276860716	0.45418262054389197	0.5390270584298879	-0.15473078918461453	0.5607956729872934	0.17362650069614488	0.25188115377223014	0.30592528069713076
2398	-0.2759817058164019	0.14831453651219026	0.31330991635464844	0.28713496619926987	-0.36546647182053466	0.46477115964655713	-0.08560610539480416	0.06206145187880166	0.10573565666401818
2399	-0.23925867470841616	-0.2700772703145771	0.3608135881085978	-0.15674157274217987	-0.2149469663947527	0.26602653812730603	-0.13087032731036433	0.02659792595540629	0.13354584319794893
2400	-0.3386244530042188	0.08342172064565155	0.3487487686686327	0.03042843914869927	0.1543673538913912	0.15733775724998783	0.16271619280944935	-0.05332906453015827	0.17123244005171356
2401	-0.5939653447531845	-0.08586629157950221	0.6001398593639532	0.10531333424844273	-0.18913122195505233	0.2164752121808303	0.2950749850131867	0.10356830505509883	0.3127229454205725
2402	-0.4050950353075229	-0.07932260611275753	0.41278815810452085	0.07373807119609528	0.013536952501320207	0.07497034231443403	0.34009625078161887	0.15035970419713385	0.3718514494283482
2403	-0.35014792507718406	-0.145933472550013	0.37934172964012636	-0.09365289555082242	0.4061859393868308	0.4168427547656495	0.24147700884794163	-0.2530201192427845	0.34975752535689886
2404	-0.4335721811927736	0.2719054604609476	0.5117786784663262	0.02084211998847469	-0.07370110617898468	0.07659142913942754	0.19821436827598468	-0.20723215079576776	0.2867648864740722
2405	-0.10899898151108071	0.09402496412986107	0.14394954619613978	0.006110974511411875	-0.2337028851230107	0.2337827678087037	0.35822169588349473	0.15629821279505982	0.39083489445618436
2406	-0.5032281602835598	0.13347797602424033	0.5206293800640757	-0.12440051111123064	-0.256909892739555	0.2854438301175646	0.3520477942658041	-0.07361341450939425	0.35966176366573893
2407	-0.41964268218701595	-0.21657213719257257	0.4722324335761695	-0.23462624596371506	-0.18952490646311934	0.3016109505055807	0.1337393007991963	-0.11083285632990501	0.1736954881984655
2408	-0.22834619443303866	-0.26819641319379967	0.3522375626790397	0.1732572963916521	-0.21620448210713622	0.2770604064751219	0.14640059393206378	0.3696374888245617	0.39757390136701504
2409	-0.24382139934488667	0.08813204943407071	0.2592607431061405	0.025046463139011453	-0.02306235683273895	0.034046991327493836	-0.04048022314353662	0.12590970662051415	0.1322569570457995
2410	-0.4482535985159095	-0.0950659766480094	0.45822355733692055	0.11558134428670117	-0.03713971970374495	0.12140183658739964	0.3709670085081432	0.0130933396090695	0.37119800234322275
2411	-0.36750839646184585	0.16048433130948142	0.40102075016862737	0.3053243162591366	0.025234355244440128	0.3063653224235926	0.3051453357488008	-0.23916318940975853	0.38770182756584526
2412	-0.23742184818572468	0.18462348467167314	0.3007573192596264	-0.2405675053582231	0.2413408060979344	0.3407610736605334	-0.17705995670118874	-0.03322652659816273	0.18015057684283234
2413	-0.5076515273187322	-0.016246735023372583	0.5079114387252577	0.057260180571894824	-0.15395065390147306	0.16425447365541412	0.45180914681324275	-0.05720825202752329	0.45541661063706823
2414	0.18703788263047114	-0.16466613093079485	0.24919491209614927	0.11560667586301517	0.15199114535958141	0.19096128343675756	0.04857035962266108	-0.08048233169165858	0.09400258266877977
2415	-0.31741772298076776	0.07985725766443916	0.3273090167776929	-0.04779181546521289	0.06156589482900613	0.07793854650657277	-0.18323370197084254	-0.14651649884793438	0.2346096203752018
2416	-0.35525199055806095	-0.1544865945603157	0.3873888030058535	0.028597208057957967	0.0010460136241827037	0.02861633193147074	0.08823329877790008	0.5469216520269542	0.5539931483954679
2417	-0.49804972656127405	-0.12802062397927214	0.5142400317865209	0.05941452702377585	-0.1619110711133697	0.17246820278108554	0.30195178395773475	0.10731611587745182	0.3204553456603294
2418	-0.6410114651120469	0.03250383320887171	0.6418350236457676	-0.0677096801783693	0.0010740325630389643	0.06771819796630388	0.2776843524453845	-0.044447157950258075	0.2812190417501413
2419	-0.2738107923447994	0.07225510190411316	0.28318395038501143	-0.17008006443726584	-0.1256009087015834	0.21143040601022356	-0.17568148934455807	0.1824180828962903	0.25325943746656293
2420	-0.3740694562141987	0.20419254083139998	0.4261719744464308	-0.1305201789146074	-0.06744260956818994	0.1469150185966991	0.13886012236402248	-0.27800508798856255	0.31075547063644704
2421	-0.2954902122269775	0.2872051811440889	0.41206951063862163	-0.18757890845987757	-0.3670856809489278	0.41223505922802967	0.22372791917200066	-0.3827005372100494	0.44329886419648495
2422	-0.3567989492356756	0.0267603856679882	0.3578010738060769	0.04321263464201065	0.25289418721986245	0.2565595481019928	0.07385073792833682	-0.19791579483294944	0.21124533920756222
2423	-0.34310014140257655	-0.02587640240531165	0.34407454894529704	0.18027694055571267	0.08278674813487877	0.1983769668153937	0.37481819941265077	0.1586273866323345	0.4070028628901101
2424	-0.46913046942081454	0.0016835370765431225	0.46913349020943057	0.04311315338575733	-0.024265036004595435	0.049472577931295954	0.20106934677283808	-0.020148953428608313	0.20207637797606146
2425	-0.38977468541820876	0.1987377646188009	0.43751686193624756	0.0589845230511851	0.32680326135669996	0.33208364246519484	0.35157261806308643	0.1979104392225289	0.4034499321167214
2426	-0.47294980668715064	0.004125305023614528	0.47296779783295084	0.1017311947771254	-0.3924259406765764	0.40539777368243807	0.23718848952678473	0.0048804407377694365	0.23723869470597025
2427	-0.49485804959091284	0.06253662896801289	0.4987938644446273	-0.3050032606310092	-0.09519819417010494	0.3195147651811983	0.016331929531920704	0.0769346271647671	0.0786490227480122
2428	-0.7067564617025022	0.08312495627897512	0.7116280310068048	-0.38208551458140527	0.03190597670626576	0.3834153515477935	0.48244909388315704	-0.15074545737899545	0.5054516011539402
2429	-0.5315170667517346	0.314779487997448	0.6177349903577612	0.19270423805094886	0.3669043521759382	0.41443181225437037	0.394437486144979	-0.4305630680558635	0.5839225000375038
2430	-0.38286548377196933	-0.17442502981157254	0.4207256465782803	0.036665359972140765	-0.35718792994848714	0.3590648491885164	0.1819345052675903	0.3487313134983697	0.39333661566304895
2431	-0.5583962877726636	-0.17906598125541992	0.5864051840163571	0.13270072028602398	0.1199585763385404	0.17888415581487085	0.1051549913789882	0.2077204763709544	0.23282046412566768
2432	-0.44965317693597945	-0.14571077503424634	0.47267283557414214	-0.182119586884586	0.01383014308118363	0.1826439618072776	0.09696796826243426	0.5223281912831664	0.5312527894308778
2433	-0.48251895040392206	0.15600213057809112	0.5071106410279776	-0.012446723272680796	0.06565496543896694	0.0668243623764465	0.4230475476826555	-0.1646936581370021	0.45397492070692236
2434	-0.2859117274636621	0.11809852373622876	0.309342491762661	0.08368576577739047	0.002157552601580004	0.08371357373196323	0.05140246180711693	-0.4426096623766179	0.44558447718583716
2435	-0.3885388541147475	0.12383550794878771	0.4077961184044489	0.2863609952432126	-0.17831937173036444	0.33734317531409336	0.334879539414099	-0.08989081244376457	0.3467342845465374
2436	-0.5012990888872947	-0.23932434177487624	0.5554970000685958	-0.32877410798053497	-0.19498668576702996	0.3822462840954859	0.1511186676203888	-0.20186804732846045	0.25216573961497446
2437	-0.6056213370611061	-0.1582514415996139	0.6259558472225001	-0.26277985081631994	0.19588558379210105	0.3277566352228733	0.537501887821742	0.33420659771960287	0.6329315360852616
2438	-0.27487532234024936	0.026374423336251153	0.27613774287115445	-0.06309863870561444	0.3038127137402248	0.3102959929433531	0.4248732506249854	0.04720375358386152	0.4274873956610271
2439	-0.5296646502966029	-0.1229900702152979	0.5437565623929393	0.006299958039916009	-0.19917009355301069	0.19926970576888933	0.21379807393454756	0.11915873326773156	0.24476196626946078
2440	-0.5094968574929869	0.032961255166389834	0.5105619376112686	-0.1458799299827131	0.16196893332360007	0.21797910297490924	0.3334019306232719	0.1787493044162719	0.3782963932852467
2441	-0.3970169925323571	-0.17650648761602383	0.43448478975676846	-0.3015707333665694	-0.22905561107068115	0.378696950326001	-0.27619369761575024	-0.06495323311053834	0.28372853415575316
2442	-0.09431792504383449	0.17238744673646658	0.19650267880334987	-0.0739052306527918	-0.1752733353985277	0.19021757337209186	-0.12823674345752453	0.25431724186480353	0.28481910378749514
2443	-0.5401582396913894	-0.17609675427906102	0.5681381792963051	0.02985027096161707	0.25490998272702103	0.2566517834934566	0.2676358232607129	0.16603205312806774	0.3149532926615644
2444	-0.40543115521153367	-0.05358445604854907	0.40895686269602766	-0.17163348484552787	0.12364832442877796	0.21153477551992336	0.29387445208350316	0.09276350841133654	0.3081675876534703
2445	-0.2724056896395819	0.036427015273452205	0.27483046990781157	0.06331273296293692	0.01704394354971048	0.06556674589273039	-0.0005517766792325807	0.15862363772038135	0.15862459740264287
2446	-0.5929195095588732	-0.02490652232655543	0.5934423979376077	-0.1279699140494863	-0.29363699923927045	0.32031076507678635	0.4589150970456067	-0.15779912037479682	0.48528716105769604
2447	-0.2238464503332482	-0.03923213040635056	0.2272584286292067	-0.18158703282970082	0.04788596093937364	0.18779487678576876	-0.038671900332485895	0.2596367165522927	0.26250093420287346
2448	-0.4132220520069082	-0.12013795570504565	0.4303319563613507	0.280454959821617	-0.08746328619453744	0.29377680459915884	0.009363329046162402	-0.022521968854282537	0.024390797688882197
2449	-0.30080630897635685	-0.209997777182902	0.3668562415193985	-0.07000140850697584	0.08054404936275217	0.1067124223354993	0.06180370677082695	0.10717009442005984	0.12371389294909
2450	-0.5719644865146098	0.11576221405434435	0.5835617054234155	0.018855028636286547	0.4107745495818711	0.41120705573842514	0.4611187171322295	0.04511900712146645	0.4633208349441022
2451	-0.2552171746579177	-0.04275229267910331	0.25877319175233315	-0.18274963236660346	-0.04418995137910872	0.1880164352736662	-0.07362804933361876	0.2988010399393308	0.3077387709039915
2452	-0.35114747819329883	0.23322003447187895	0.4215401949050383	-0.5881112217433919	-0.14301386965788698	0.6052501764188328	-0.21455183834277405	-0.2522777438779134	0.3311745029322063
2453	-0.6530011841522897	-0.09830672506928503	0.660359567734231	0.13651256778053797	0.10726153270828324	0.17361082213089737	0.49949606214286185	0.09026441615720239	0.5075864270451155
2454	-0.12439378357958362	-0.06300856579199847	0.13944135956167697	0.22549920922818462	0.1774963583192893	0.2869753483823064	0.37065713955982404	0.03215671593477582	0.3720494180702084
2455	-0.36373212267981353	0.06050154390112098	0.3687295674116495	0.12487110090226702	0.06986016514013879	0.14308471097203787	0.1789489175086511	0.21158946198491085	0.2771151664932507
2456	-0.348941613698994	-0.003028720535724648	0.3489547576963831	0.118923272949762	0.08592193819753928	0.14671511276179205	0.07029211246352571	-0.12845096764810152	0.1464262004025187
2457	-0.5347249643353007	0.08201888439866215	0.540978636252292	0.030867326206917386	0.03285886062726814	0.045083218040491306	0.0854276037437955	-0.20149164843969247	0.21885328389665887
2458	-0.48523875336777855	0.17286080047130303	0.5151092157101205	-0.06675173407475929	0.05145208239013323	0.08427995481885617	0.4427883531545298	0.012423453607961203	0.44296260326222775
2459	-0.3017592175852293	0.09207324573907831	0.315493435713928	0.2770212379556143	-0.00327807171196874	0.27704063245778565	0.15594779885157473	-0.32963617732923456	0.36466385256957096
2460	-0.3797141177117572	-0.039513306344150165	0.38176447263707614	0.00013110606554727524	0.11720545036043886	0.11720552368806568	0.03251426188098957	0.045682042190420116	0.05607161674459632
2461	-0.26608077452639256	-0.11626138399522244	0.29037163770080837	-0.24883168778628922	0.010840625205882895	0.24906771770229022	0.12748300509594845	-0.30153625187103716	0.32737750041920594
2462	-0.40053226793548996	0.06977669169259768	0.4065647357569406	-0.03745538022459827	0.10351075050460026	0.11007897609350674	0.30862216279837096	-0.24431069974047206	0.39361828892725914
2463	-0.4216324302236394	-0.1395952585903718	0.44414045350227327	-0.026092355701609775	0.12470376550330516	0.12740423916323448	-0.030983462733850088	0.03637506003389403	0.0477820045147676
2464	-0.7369832730039374	-0.028203383261160866	0.7375227288124564	0.213583179973769	0.1891447013737484	0.28529544830836656	0.5611925181484771	0.0050306723972240045	0.5612150658086408
2465	-0.49795223329926824	0.2949623022220341	0.5787565864677926	-0.004526867023461686	0.10981961065921508	0.10991287190493065	0.1977270002286861	-0.6516847032373417	0.6810204982619665
2466	-0.0810023684257039	-0.22148867633282862	0.23583599690090143	0.24883158057948335	-0.18743770275601507	0.3115285667609572	0.22098100883028912	-0.04678755464929409	0.22587979443436945
2467	-0.37074582673820594	-0.09823094661360222	0.38353850773605536	-0.11461724170786115	-0.25374988790619996	0.27843512298043027	-0.04833117255102965	-0.12200823284661048	0.13123227927042236
2468	-0.5062829938763366	-0.04527745250481511	0.5083035683464286	0.2421130525356293	0.1546637050482223	0.28729704465476824	0.16807974743344903	0.04552703460477591	0.17413647629717469
2469	-0.3900381261052872	-0.04902050538943093	0.3931065374225658	0.06405955263652546	-0.06741030063798499	0.09299341329414301	0.30327303899208835	-0.027195668244805512	0.30448996789841576
2470	-0.27875202104090663	0.2476167051451592	0.37284946278804637	-0.47386868041168306	0.0968827899764584	0.4836711705991296	0.022784678441308596	-0.4558172003048572	0.456386307491178
2471	-0.3009670715848061	0.0758772472625835	0.31038449515154753	-0.19317397520242266	0.21377248788512743	0.288122996777597	0.28783476651628775	-0.014832276717032458	0.28821667066305606
2472	-0.44603156051961546	-0.04633255575937693	0.448431554089093	0.05546473419374426	-0.19189029506816493	0.19974539313969197	0.10616374015114971	0.13486991477729537	0.1716410021961995
2473	-0.29748430817676974	0.1633864550309581	0.33939953933232525	-0.23399733750915483	-0.008041868815002745	0.23413548559629108	0.26892955937531154	0.08845135157395155	0.2831020125344537
2474	-0.3201068604119297	0.1492979164871297	0.35321136724372365	0.33622405275239453	-0.12775001913220743	0.3596757999053096	0.1473672311568172	0.4199049721893552	0.4450138048287603
2475	-0.6405119703610236	0.01964861883891637	0.6408132742055503	-0.017622683901252358	0.07105031741537475	0.07320318703928787	0.3844891989009957	0.06444313477307272	0.3898523588371755
2476	-0.4420393388753787	0.028397493943736262	0.44295055567824554	0.1089284007021002	-0.020378154776950985	0.11081816489921982	0.21275561287851208	0.3101234701287986	0.37608711429140873
2477	-0.63915956842703	-0.06952389946423722	0.6429296435136124	-0.12136061381074169	-0.14742209998948952	0.19094940206722574	0.36778896771253855	0.042859530047090255	0.37027782013903043
2478	-0.24638753591567694	-0.11020688966396756	0.26991179371047297	0.012174032586982565	0.03583400823372157	0.03784551777322301	0.2858643378541206	-0.08882186615574299	0.2993455253785557
2479	-0.10641739083551724	0.16947293729817786	0.2001143112041499	0.2781509223684809	0.27714484948096596	0.3926540502888821	0.02978905811674587	0.21263386578195653	0.21471038368197745
2480	-0.4914143206062578	-0.2732381514311589	0.5622696167270883	-0.07708512624894917	-0.024060378454187455	0.08075282348113383	0.29970017380183706	0.3470546838753723	0.4585489589745962
2481	-0.4806142277203152	-0.2709277797807734	0.5517172262528461	-0.29608491859930586	-0.15613484284779008	0.3347302916872952	-0.17893462293187412	0.25107807314874653	0.30831444679070635
2482	-0.466716523986432	0.03439471275507457	0.46798216849307606	0.355823904669341	-0.00020269149164761012	0.3558239623999163	-0.0562316295632678	0.2548734339399261	0.2610028036088319
2483	-0.323095141232001	-0.17246289795936887	0.3662429814484782	-0.1798128819007056	-0.03464974562222343	0.18312093645763694	-0.16308448336144132	-0.22493161531816877	0.2778322880496593
2484	-0.5903247169963645	0.05687611603935847	0.5930583142259792	0.08852872586013094	-0.2185560885254209	0.23580521439092444	0.23743715695556025	-0.2583630770260895	0.35089582937608194
2485	-0.568180302708839	-0.16053735916434064	0.5904245083613725	-0.03352658252158713	0.10062552969204047	0.10606379665739159	0.36582181686587756	0.0817649434360069	0.37484811280056496
2486	-0.6702202864783289	0.004375582488284043	0.6702345694823604	-0.22105204302105924	0.016153721951500607	0.22164148631668804	0.5532889586531293	-0.07041770968503402	0.5577520287769019
2487	-0.34186178409382756	-0.006778221654212579	0.3419289746608327	-0.07907911023092971	-0.187356811947115	0.20336194495997068	0.042454700514412136	0.013150536807387266	0.04444477712949941
2488	-0.5120984737702299	0.06271232965088415	0.5159241059768771	-0.2389867273148532	-0.09926225579878005	0.2587810875217246	0.4010510837536631	-0.26307942994177036	0.47963815344327493
2489	-0.3510297940717343	-0.35202934500698035	0.4971383872445255	-0.030952017472637025	-0.07574932620595187	0.08182901567465012	0.16569471178778725	0.14751713055320204	0.22184688711155795
2490	-0.3068663303407224	-0.05457184787310551	0.3116809767648111	0.37630767649002167	0.035012315103351614	0.3779329697105231	-0.09305415519630833	-0.18145058966138367	0.2039200634752806
2491	-0.32784297036019017	0.06690258881868151	0.334599715488872	-0.16901320809085313	0.12873221665596069	0.21245575566295966	-0.06899449958853354	-0.009087273467440492	0.0695903693950837
2492	-0.44775697828976513	0.4231609403740551	0.6160775057291378	0.11353909018510638	0.24599522591573506	0.27093315812833846	0.3712580659684753	-0.2579923345160274	0.45209799404076384
2493	-0.3551910590829332	-0.13335395197679492	0.37939947938852664	-0.05193051161719009	-0.3148469058225041	0.319100849486221	0.504887297709185	-0.0027872023996710123	0.50489499094891
2494	-0.5759381658772275	0.2275927647561787	0.6192763821456346	0.24083857555983165	-0.12000427609093019	0.2690803704431019	0.4580270999921473	-0.12911380751098703	0.4758772947065248
2495	-0.5178342524697659	-0.07961482833368799	0.5239187283553851	-0.10657888013551207	-0.36076834505181443	0.37618194598141586	0.18798091376433623	0.297227065702647	0.3516827441400565
2496	-0.4255071829681673	-0.15161043335683766	0.45171017949582837	0.3497907175463689	-0.07722862394501995	0.35821474905152206	0.02590997453621508	0.1847318150856691	0.18653999647612615
2497	-0.10140897157106979	-0.13566262191561876	0.16937569630889246	0.049603315150545974	-0.09941846668364517	0.11110589719565496	0.09847422721461027	-0.014707078170001725	0.09956641790188714
2498	-0.5221263083881107	-0.007888332672690424	0.5221858938188119	-0.21405147254779763	-0.3180762828039442	0.38339347227392284	0.4197792204644673	-0.292764180438166	0.5117865368309202
2499	-0.5667390124796527	0.041007763262239656	0.5682206832861542	0.11603185556372589	-0.2184804174312018	0.24738044447060392	0.34978359979413753	0.020972762767403993	0.35041179127284394
2500	-0.3494360935746144	0.4395985643498695	0.561562535494626	0.2809170285634898	-0.08918988450312529	0.2947358350025008	0.23049114271814097	-0.23047780671379098	0.3259542701961642
2501	-0.027834881523488755	0.011241585722357724	0.03001922515621902	0.3254774164749845	0.34135186490619973	0.4716530974245488	0.3746488265919541	-0.1154985991405871	0.3920480451043802
2502	-0.6837328021548026	0.06476907765592882	0.6867936940325371	0.22814272440188724	-0.06770436783342156	0.23797685627228277	0.3133459749828775	-0.0554339946396348	0.318211608524386
2503	-0.3580888307164211	0.038794836797367976	0.36018418905608296	0.2941174513773357	0.04445999725741524	0.29745884851661214	0.3952583869663602	-0.16392622496939133	0.4279030260467486
2504	-0.45191226467059903	-0.13719661918993528	0.4722791624419372	0.04183443178650746	-0.11382290571821896	0.12126736390735353	0.32630671804599815	-0.026010165447313324	0.32734172197956546
2505	-0.39083389267520313	-0.018209385326311445	0.391257860467511	0.11690915557787265	-0.1812802625443851	0.21570879501330587	0.1434592151148365	0.05100986632861596	0.1522581783163985
2506	-0.03504827048319399	0.09075530227988864	0.09728774925846054	-0.16525206908945325	0.038934413814615806	0.1697767207759449	-0.28683177208259164	0.08532229576022488	0.29925300270813504
2507	-0.5349101723890519	-0.0222745061119604	0.5353737443579176	-0.18322526049255836	0.44718908554071707	0.48326967038011875	0.5113548359803956	0.12186150213759628	0.5256747986957037
2508	-0.28115251810171094	0.09265785146348635	0.2960273904096754	-0.10988116715084194	-0.164218776656107	0.19758966951958706	-0.08614343032484291	-0.05601999137485295	0.10275665439167268
2509	-0.16569968606246138	-0.038296871724107694	0.17006774045965042	0.07308729906060916	-0.15584542982107635	0.17213236557977976	0.4299685652135541	0.011425575352635487	0.43012034460594983
2510	-0.3174833489751069	0.07655577233366175	0.3265830111228276	-0.26006228908454204	-0.04335031498376295	0.26365060973394955	-0.018097619949286364	0.34674737133721867	0.3472193303620923
2511	-0.24332687427764085	0.07341022073260474	0.2541594543858965	-0.07113272906981459	0.028701893546103936	0.07670504441072652	0.2963252094440213	-0.11987397658035033	0.3196535624910654
2512	-0.44497000657219743	-0.044427172473238935	0.44718237935190197	0.24160239462643038	0.11392157174480469	0.2671139112776272	0.021428637714849038	-0.15020781291361007	0.1517286181793149
2513	-0.3704900568181818	-0.10611809784655951	0.3853880289937813	0.3380631254618697	0.23784762894093242	0.41334993817571974	0.04370115748460156	-0.18458972144553043	0.18969226770965775
2514	-0.3766920462252932	-0.18571028397352848	0.4199823892295092	0.2852766320138743	0.08572078701867922	0.29787717284189674	-0.15464541050673572	0.044813675759875375	0.16100766604701794
2515	-0.43918455404511475	-0.03756566775877821	0.440788216614248	-0.0019803530288238645	-0.056557316014043915	0.05659197639976184	0.5076514130240417	-0.05832540081099111	0.5109910072839531
2516	-0.4331097502245537	-0.09187003433824403	0.4427461563344006	-0.358249536599253	0.0021704831013254	0.35825611156053244	0.16297619399612245	-0.13426463693309737	0.2111592587130344
2517	-0.34194501301249086	-0.050283666630757104	0.34562239373910025	0.12625137749612533	0.21232871826253583	0.24702812576441666	0.5362040961911454	0.2943619582971675	0.6116892963463612
2518	-0.5661343751314516	-0.06884681413788753	0.5703051941920361	-0.04855921966459759	0.3290599634165697	0.3326235970855778	0.5471755071940814	0.08931091800699198	0.5544163379161474
2519	-0.45717322334188687	0.03314905018975107	0.45837344564153526	0.27293223840935565	0.07960389973992629	0.28430404080305577	0.13666238408537532	-0.06719297518520437	0.15228756724742218
2520	-0.5016097353528084	-0.3579949622166247	0.6162570239544513	-0.20537724805241664	-0.029492742813176768	0.20748406178843729	0.3509739100625852	0.4807774803243558	0.5952559711012195
2521	-0.4610522743849717	-0.09778708162861131	0.47130829936358637	0.07907920420189284	-0.015210275945915067	0.08052870936228611	0.27008286153302197	0.2701266626618245	0.38198581907536916
2522	-0.42286350642745657	0.2488485103574281	0.49065173613800106	0.010339839258366287	-0.01698158736090144	0.01988181543986314	0.24937800178218128	-0.19639835564825786	0.3174298377188465
2523	-0.30581398464968707	0.18796763785267132	0.35896242991047406	0.27822026694679064	-0.12727438538790875	0.30594980979862263	0.062325806559581795	0.3133434758663498	0.3194818305182756
2524	-0.5371594210243805	0.06591692257364477	0.5411887695405619	0.039560489438960775	0.40401568812969874	0.4059479136287858	0.3189097037992152	-0.0033477588566290712	0.31892727488671346
2525	-0.36199396791555083	-0.013698888339992315	0.36225307776331783	0.10846814684939653	0.2093631734658285	0.23579286945246003	0.05817416459508693	-0.0925055856137714	0.1092772473851856
2526	-0.4808237718060707	0.00038844031076372344	0.48082392870955515	0.17446534906956773	0.19760792439269212	0.2636039639473467	0.2829856111295331	0.047452845901450685	0.286936628352851
2527	-0.6060818394217962	0.13173330130794594	0.6202329068587042	-0.05060684404239747	0.013291449539652703	0.052323181237350955	0.1727732472046042	-0.25448752606236336	0.3075946941528175
2528	-0.589905013600971	0.156409892220754	0.610288439556305	0.3920789232720358	0.07046394302155072	0.3983604515263825	0.23166790091276046	-0.22928887793397024	0.3259500051503968
2529	-0.28393005663066107	-0.37502794450301163	0.47038519982716753	-0.16131866568007877	-0.10823080246066318	0.1942617267968143	0.14122140150853252	0.177849775817019	0.22709915676241088
2530	-0.36453179595488544	-0.21480397967145742	0.4231124908872227	-0.06824137125874304	0.2262888665318261	0.23635468234738272	0.0940073688370082	0.4725201616053973	0.48178074735220383
2531	-0.2712527907387385	0.01969595158446233	0.2719669226070908	-0.41498937580850914	-0.3642231925830369	0.552154612449553	0.43959018424568086	-0.04764545981305277	0.4421646977382397
2532	-0.1412393146507309	0.10757747203482952	0.17754283002254045	0.09698219806869467	-0.04905696837817243	0.10868363671083395	0.17669628343310767	-0.05698915647706278	0.18565920536035985
2533	-0.17685419334874805	0.1366356939633313	0.22348762509337625	0.09752687171113136	-0.13842564969875873	0.16933148319282787	0.4078410407791233	-0.22347962372036034	0.4650564016998286
2534	-0.30158953370109476	0.06368353131976001	0.3082399049432092	-0.22085663617828624	0.06942351121368297	0.2315108586075916	0.2770828158672259	-0.14190600213373455	0.3113072441985417
2535	-0.4716463775633905	0.22277942859720445	0.5216138219744232	-0.19844382567916613	-0.17500433978936977	0.26458735966651253	0.46052550250353363	-0.43575094032246475	0.6340052211520378
2536	-0.21707298583424936	-0.24861529873504085	0.3300458270363524	0.0883953669541736	0.11576104025581672	0.14565149961490897	0.03412946757824071	0.24824888561632585	0.2505839774744623
2537	-0.10367300774115769	0.03249671935829234	0.1086468099078374	-0.2659053899895971	0.047275303811235105	0.2700752316965854	-0.04457380978792979	0.2932227243569647	0.29659128543895397
2538	-0.39242174425747955	0.029246305227405928	0.393510065608921	0.12440978442794223	-0.27396328933644276	0.3008881492605691	0.4255685965522652	-0.18991056627714223	0.46602001411438276
2539	-0.2947020576612353	0.06838313233662324	0.30253190836329014	0.21748480320154864	0.05387482046910793	0.22405833147686105	-0.028951786495329156	-0.07924761300845927	0.08437055237942706
2540	-0.2621873599963552	0.19483769068971019	0.3266556863964831	0.2725375700765028	0.14492634383169625	0.3086751888954273	-0.26610183760714057	-0.2925335689421707	0.39545679528355654
2541	-0.2673063812462811	-0.12832498608792434	0.29651307476981204	0.32688526970912124	-0.22566164190479035	0.3972117271430575	0.2103123772289584	-0.07422347993731468	0.22302560613010486
2542	-0.4268438193979271	-0.07259808240362797	0.43297358779363687	0.010755247096563256	-0.0013410973863781268	0.01083853690808324	0.4603748283993596	0.3939933663804248	0.6059502911753731
2543	-0.5721406399430755	0.10905797219710742	0.5824418882379745	0.22604173288034485	0.2033394937748865	0.3040424554764947	0.39741029494092345	-0.30224850467014347	0.49928859500330014
2544	-0.39145064802101825	-0.19733835789979456	0.43837887418836974	-0.16007424448599594	-0.14535002790041995	0.2162183950509652	0.268433505554465	-0.04070072592064614	0.2715015579968677
2545	-0.3680372049946343	-0.09393629999150788	0.3798360339888213	-0.03945069702767907	0.04789530377398649	0.06205092762861947	0.1828479335127062	0.30638267710446926	0.35679645684839484
2546	-0.34149581208023994	-0.11089080427975527	0.3590489662179151	0.16426873970283937	0.016151283334401863	0.1650608457415244	0.07884166956227755	-0.22801257008160924	0.24125865989553227
2547	-0.09353929373002434	-0.20196251244585625	0.2225723610535558	-0.2381020993472492	0.142599585938873	0.2775378381833824	0.28410294998298546	0.028766655864690467	0.2855556104836189
2548	-0.46727995130411576	0.21588480866297557	0.5147395491918475	-0.18914334995295407	-0.06679721046225659	0.200591809795327	0.14471628855467755	-0.3446314895063302	0.37378291524947005
2549	-0.4950887231866226	-0.3113015910664783	0.5848260633958452	-0.23835562841845925	-0.0059217442779694795	0.23842917743861022	0.1828827811062035	0.6676651943849216	0.6922592891526951
2550	-0.3607510445801082	-0.025882945080949148	0.36167836956569943	-0.24677773609482404	0.06068754467923152	0.254130338824943	0.1838786830971218	-0.36432079704783044	0.4080943680805926
2551	-0.5913739675817575	0.06874184281238778	0.5953558687765097	0.12958792337807326	0.10724091516382736	0.16820714542080728	0.2068643513302938	0.23097898846284673	0.31007120627788565
2552	-0.14308028688240348	0.16816747018162223	0.22079915425933516	0.058845917674229045	0.4630430648009781	0.4667673102169913	-0.09834034570991476	0.41553408135359676	0.4270121735509693
2553	-0.32235359797229224	0.05018999311857106	0.32623745575105934	-0.042307998823947354	-0.47909512383897446	0.48095956633668224	0.49421465975080064	-0.1255325192059157	0.509908367543408
2554	-0.3338486961026441	-0.17893056453969866	0.37877578963805336	-0.33403628310015976	-0.05747087095173549	0.3389441538591883	0.005003279644340791	0.005164574490363566	0.00719066317289226
2555	-0.5277900306718024	-0.10433106398579314	0.5380030551855164	-0.17905258468761992	0.11531774521853926	0.21297420136158568	0.5332000531861745	-0.06818805875970786	0.5375424709501163
2556	-0.540991539595961	0.17914549213584632	0.5698815256410782	0.2474131545356447	0.0518331368368647	0.2527843806718048	0.2213167804601603	-0.1174722324851638	0.25056105586922156
2557	-0.281250823912655	-0.1315545608386869	0.31049738876358857	0.2270029722342916	0.08902694776890328	0.24383631155398	-0.18095309929847467	0.21407600320049047	0.2803079722234458
2558	-0.17646908451829366	0.42715438340218653	0.46217118587210393	-0.11600185134105348	0.6737771097574088	0.6836900051540896	-0.5296554770660332	0.4449976168979373	0.6917787243265657
2559	-0.4418369908082624	-0.02888716887697995	0.44278030102097776	0.03142114972939635	0.2903974516374708	0.29209239731265574	0.5529780487899941	-0.06028943481090858	0.5562549221296005
2560	-0.4486056812537158	-0.05718997480317393	0.4522363878228931	0.11513668354605308	0.07447228720621478	0.13712249071435695	0.24845212660090232	0.29495782425729233	0.3856534419697386
2561	-0.5409953118819693	-0.023252265707572963	0.5414947786810181	-0.17146027018058418	0.1162830344937751	0.20717231562513222	0.28366832617618687	0.10955159369651724	0.30408760408317587
2562	-0.5087285964342287	-0.14740245505124716	0.5296529699577595	-0.038369423528216186	0.2766457746810924	0.27929392637647776	0.3855926332579773	-0.14417977390407113	0.4116667171703951
2563	-0.5749973227775506	0.04415362999108453	0.5766900937615803	0.16385383392744166	-0.059812778729379804	0.1744294911763816	0.007764848940731013	-0.17890558227836065	0.17907400774381424
2564	-0.44426982128684417	-0.348854078290776	0.5648671012250149	-0.4862745413921945	0.14572673407691256	0.5076408283726914	-0.19722002111882722	0.4004047284995338	0.4463403223269169
2565	-0.3627025320142374	-0.4041159410514957	0.5430127259479973	0.20967203775074944	0.06119685955274808	0.21842028072885192	0.1309779983610027	0.2662833294438806	0.2967525022546113
2566	-0.22266149112220157	0.11201367822465777	0.24924928031627175	0.18287261443721212	0.1598647015408095	0.24289733615219689	0.10193887991715875	0.4304583389834687	0.4423640094302109
2567	-0.4853152588653024	0.04015919592050902	0.4869739844226561	-0.012056918439381684	0.14203606255281565	0.14254687772014252	0.30354889289474773	-0.17098334351728964	0.3483923566009715
2568	-0.4554034723953754	0.0822780540937783	0.46277640481686627	0.0222383623453922	0.22512698112640875	0.22622268319267935	0.423117416146676	0.038593678266655884	0.42487388699329304
2569	-0.3540131681877445	-0.24771251629726204	0.43207269525005343	0.2385910930985724	0.1387025233881477	0.2759784406438505	-0.22439949551587315	0.2585449381625722	0.34234575890065677
2570	-0.26195375088532524	-0.006287338677895944	0.26202919347000553	0.07831895156301115	-0.09791231272765487	0.12538213252934954	0.19860969338894563	-0.36577952936881886	0.4162216649975414
2571	-0.6406465112462505	0.03236461495913908	0.6414634990967495	0.15059361978527797	0.1157545971084565	0.18994095153961388	0.37036465156314297	-0.00977991540919324	0.37049375416179325
2572	-0.5356753705493452	0.09465750378460669	0.5439743979599694	-0.3470163836964225	0.029317234329413543	0.34825259623220106	0.030886145980748233	-0.15286252355232938	0.15595161147077174
2573	-0.6785819621128	-0.008941935817910666	0.6786408752212241	0.16968238482667589	-0.0685993473446422	0.1830245398207	0.492630268222544	0.1289345458036063	0.5092236230484578
2574	-0.3971794860621484	0.14631375744608532	0.42327208715740305	-0.25218620448897044	0.19148236745224478	0.31664393059029144	-0.02525488373023014	-0.4203167176534101	0.4210747585538272
2575	-0.48298170250944783	-0.052478850040328796	0.4858244072301021	-0.2216376515429027	0.11062354217581442	0.24771115571362012	-0.1443515327563833	-0.13239769709574367	0.19587372260048946
2576	-0.32424716857822056	0.03955969865197751	0.32665149025900414	0.16391612236243924	-0.11154375581422105	0.198268768673941	-0.09904040446473956	0.46169883172368015	0.472202089080036
2577	-0.5248006329082111	-0.03339791088017065	0.5258622678534929	-0.026879388772926855	-0.024076006774521094	0.036085393762752986	0.12134681317544464	0.000866875333731701	0.12134990952069348
2578	-0.48381886053597073	0.24393273984342356	0.5418338042036916	-0.269518681052062	0.028208504148670478	0.27099084697153275	0.18604634370399295	-0.16110755274808886	0.24610746749764117
2579	-0.47413044075799904	0.22383683838198254	0.524311553439571	0.02563767045788013	-0.022734223333547163	0.03426565419025967	0.35681017726260045	0.08285841593748991	0.3663045450029776
2580	-0.5373458258166842	0.07365474322896218	0.5423703141975403	0.012312536558294458	0.07386035788463072	0.07487957681067026	0.2734003937679817	0.020508225849709856	0.2741684931570186
2581	-0.35699178022421085	-0.08949337847559267	0.3680383077053623	0.22052286984822772	-0.10745738089862653	0.2453108738635344	0.20776332899869962	0.15289620522520392	0.2579590092415645
2582	-0.40980721593314334	-0.17469744568200554	0.44548978861326466	0.16443444140075517	-0.130045102539424	0.2096435408336438	0.132756306283372	0.0070641041493417125	0.13294411767896025
2583	-0.3016313589323521	-0.1342534719623855	0.33015976651514106	-0.17395332246896125	0.030927496678512755	0.17668126230245765	-0.021403408280934132	0.11714196647710781	0.11908125879484231
2584	-0.4307853822371494	-0.0238566249249316	0.431445459011931	0.06860112510311787	0.10978049556220368	0.12945219801647498	0.3714636315620124	0.015088025219012003	0.37176992626925603
2585	-0.6570526089762978	-0.1602800330467276	0.6763193180414262	0.26210310282602184	-0.279125497061699	0.38289565108651824	0.3104174815662418	0.5249140341761583	0.609830924221638
2586	-0.42309052013005444	-0.15008647860861626	0.44892264287408656	0.09851687360820244	-0.1648451999142696	0.19204039762589026	0.3040376459081084	-0.1813071792551203	0.35399319679732916
2587	-0.3317057965884942	0.1123842233515255	0.3502269966018226	-0.11490019350691148	0.028148056582421123	0.11829779185298805	-0.03775408622288036	-0.22729934939824006	0.23041346588988218
2588	-0.6113247412749909	-0.1009601819247903	0.6196054370558907	0.16132215201280153	-0.026328678394127898	0.16345652644058867	0.14233177597877075	0.14914053429883056	0.2061582727522998
2589	-0.5142151213946333	0.06488639653498789	0.5182928086769033	0.18893327098959342	0.07488369735862792	0.20323225387946106	0.005056978835450661	0.015555231896888896	0.01635659727168783
2590	-0.24998895889988296	0.04042750232165599	0.2532367716501987	-0.06852586685557831	-0.13082023396963371	0.14768117024244543	-0.20428141196527588	-0.035390981746634874	0.20732442418469998
2591	-0.2556390557044891	0.15268140755762818	0.2977632264321124	0.27144094080720826	-0.155676391204792	0.31291424244487465	-0.06984553782887207	-0.3560635038896497	0.362849304748926
2592	-0.5302768209290463	0.01365841074989328	0.5304526925172768	0.0068988802456435875	-0.36543648043460025	0.36550159477226873	0.22392535930185364	-0.12003067486938696	0.25406678147303063
2593	-0.5196226003317904	-0.15377992715794203	0.5419002793616863	0.02147958166582352	0.03208921657508928	0.038614637754895056	0.22442727858481726	0.17062734301780696	0.28192426918997865
2594	-0.338065110328774	0.18453894211346453	0.3851527488905704	0.20050187606533468	-0.13929273884013554	0.24413821781790954	0.19450294973382518	-0.2304629366897761	0.30157016205658455
2595	-0.34323041510013047	-0.013040647586894806	0.3434780580172385	-0.12774837612799164	0.3507242033218536	0.37326547442683167	0.16155026223436264	0.10976788528864163	0.19531378821970485
2596	-0.49175397683208233	-0.14962565780775727	0.5140134348483241	-0.18995512417538304	0.231009838598511	0.29907941207945976	0.10269913822865116	0.26993141387507374	0.28880803518860754
2597	-0.40470881732873293	-0.07806584071324642	0.41216926414992144	0.23143363300676667	-0.2919269216422217	0.3725357084444585	0.13864944144398855	0.295335888629361	0.32626209514012555
2598	-0.24670220007152827	0.04085161507236058	0.25006165234628175	-0.164193319596908	-0.18402147823938442	0.24662390527615244	0.1375664601011204	-0.426457558440881	0.44809661915273424
2599	-0.3387652216489704	-0.15816993389973433	0.37387110531401374	-0.13456205014784062	0.10480387138293133	0.170560243893001	0.2486348479419431	-0.2568378617801859	0.357470243313945
2600	-0.41083284736844444	0.07207451956249805	0.4171071383314226	-0.0007252258192677964	0.32250647284576517	0.3225072882585837	0.3638862446454069	0.15469544577769984	0.3954034395228476
2601	-0.3808576756578535	0.5027702395143236	0.6307380461402285	0.19129270349251332	-0.16453422247205723	0.2523180706448887	-0.053211981709519934	-0.415109980285092	0.4185066435909277
2602	-0.2676398305177148	0.30057580799567357	0.40246353279744873	0.2024441611372821	0.2248040227792433	0.3025235313761698	0.17322618186814887	-0.24447316451517492	0.2996238279120684
2603	-0.5873036488227714	-0.021570368689235092	0.5876996313814828	0.2747743482675103	-0.2560570303722776	0.37558773311824833	0.3180136012741205	0.01762121364922489	0.318501425060873
2604	-0.3177876598775444	-0.06477864030021367	0.32432278521496194	-0.19881858848139797	0.052268859261601776	0.2055744750066131	0.10935598929014069	0.062271114601171275	0.12584285481225213
2605	-0.267692512387964	0.07843280663486854	0.2789462069023398	0.0589149716742074	0.21706101713795728	0.22491433713380135	0.44054158876645844	0.020892388320935595	0.44103671425701985
2606	-0.4197811959043126	-0.13711843728177783	0.4416081048593331	0.0549753062104961	0.2639199018324911	0.26958486395977344	-0.10146766989418148	-0.20874683636457073	0.23210111961378269
2607	-0.5305715728950732	0.03391277765049782	0.5316542771880276	0.2168143256246641	0.1751097682937862	0.2786967576919067	0.30509956605160754	0.004363764636792367	0.3051307713861133
2608	-0.4982798986669015	-0.011212021099055905	0.4984060260797648	-0.10167571142543572	0.137788485344406	0.17124139974718167	0.1313973127304143	0.21049917368665474	0.2481434180379136
2609	-0.4264581400873711	-0.06421655754101858	0.43126594058561907	-0.38586881510986176	0.24492485697456742	0.45703711888456167	-0.0840903140071456	0.07614483238218045	0.11344256876644986
2610	-0.5275415325680483	0.08221415820813843	0.5339093896852891	0.013152461962992074	0.21731158691138824	0.21770923972499148	0.1255012717179969	-0.001170295899855041	0.1255067280878906
2611	-0.5684741642609722	0.021571134057608098	0.5688832826307538	0.012845436619406124	0.4734565443678224	0.47363076826433376	0.38075337730887765	-0.3073049581241695	0.4892948718511304
2612	-0.2626187323464423	-0.13522983958578452	0.2953907718491715	0.0691414189841029	0.17967411878531575	0.19251837517602058	0.13833451824945595	0.22036126309961476	0.260183637483541
2613	-0.3970137811245965	0.08802729000255914	0.40665556210144677	-0.18585293181367132	-0.2576497673755729	0.3176865041080971	0.35635757566039716	-0.2569335692181061	0.43932400426303936
2614	-0.07640837267025685	-0.4826505329876116	0.48866120820804104	-0.4945224259135708	0.19179534624662553	0.5304129377883858	-0.21889153546553672	-0.22001319411846795	0.31035352404100547
2615	-0.44133865861685684	0.04371764022268782	0.4434986399712707	0.13653379781118438	0.2547616883493253	0.2890415122354298	0.36048122505340957	-0.3117833908555023	0.47660843092559935
2616	-0.42117265015697103	-0.11284059118263513	0.43602683433327	0.19180618520153547	0.1472068640640942	0.2417839397254301	-0.2281432381285235	0.12274311381882955	0.2590660323039482
2617	-0.5706595545235229	0.0496100692973983	0.5728119116644471	0.37955020052899563	-0.22702364023045404	0.4422647260918368	0.1511799150774574	-0.013686453689683289	0.15179817435472365
2618	-0.5537182649126039	0.2256454526391309	0.5979295838094506	-0.1392220095065053	0.054567485499385227	0.1495338704265862	0.1409069936959813	-0.2264445174261661	0.2667056436313423
2619	-0.18144130653374993	0.005114554163197786	0.18151337796692146	0.05235482940679647	0.2220275439643717	0.2281167649276698	0.17631291976734606	-0.17984920032899063	0.25185706370055216
2620	-0.21235952680766948	0.13887069132960805	0.2537353691079361	0.2182215301831432	0.07882131621595857	0.2320203355861046	0.056268331963593855	-0.013636300988764736	0.0578970973937501
2621	-0.3658215530487328	-0.10653601963152445	0.38101880813670524	0.024824922952366473	-0.08299376035837477	0.0866270226777665	0.233058035300013	-0.1826902169400599	0.29612795069616155
2622	-0.5054604043285302	-0.07429357470266111	0.5108911386842222	0.11212624904636351	-0.1404004527754239	0.17967911081912435	0.3962112819226478	0.11731655824172763	0.4132149014259682
2623	-0.36677103596308824	0.13228832277662256	0.38989895250499057	0.27386428732060025	-0.23140953314977472	0.3585415176827043	-0.1664786787043108	0.46579995111485295	0.4946561886014695
2624	-0.42628100395129637	0.23279985113352317	0.48570697443779387	0.5035311337676557	0.1409127757545639	0.5228766709695478	-0.029071962924142467	-0.23345037712970387	0.2352536027572451
2625	-0.3817691609742796	-0.10674342182585761	0.3964112137340446	-0.013826032131490763	-0.017005421779742992	0.021916740962286622	0.2707467331989732	-0.1199578113295073	0.2961311703230203
2626	-0.3309106426342271	-0.2238909623590854	0.3995360014249961	0.016499641680897778	0.15472069534235994	0.15559798116563522	-0.05851705867285917	-0.08264094547194215	0.10126091064285053
2627	-0.3553172819711898	-0.2118239819230066	0.41366625458830003	0.17091178399329218	0.056272164928272896	0.17993719585867873	0.146573790599389	0.12850427670214046	0.1949287696093468
2628	-0.5197662914104344	-0.15876066256695098	0.5434721204121273	-0.025073834181809713	-0.12704674915661737	0.12949738851359646	0.26519094897384404	-0.3089960322414929	0.40719133998482054
2629	-0.38499823126862576	-0.24942013605234425	0.4587309040694121	0.19467718688453325	-0.20760772371968525	0.28460529517446553	0.23520944195418841	-0.2199006456388535	0.32199344020769327
2630	-0.577709939096226	-0.25186196848618914	0.6302247415805756	0.07726288916028687	0.2571981090178702	0.268552455441694	0.35927244656058216	0.20670562704461012	0.4144923486742932
2631	-0.49032644974757145	-0.08135042955616723	0.49702909342515417	-0.20727071959060153	-0.2615175208753072	0.3336953175044153	0.35969830410736287	-0.300689857408718	0.4688254049496337
2632	-0.18253662913786578	-0.11433478681491245	0.2153881715717607	-0.1466712941296075	0.05770937078773792	0.15761611592210503	-0.09803868010463421	-0.1545595796336786	0.18303072543482485
2633	-0.4020007348119486	-0.10388903874505281	0.4152078072010661	-0.16451753459385232	-0.09631393920988697	0.19063681196181706	0.04140726890360909	-0.0009345217686601667	0.04141781318456942
2634	-0.33805660249424074	0.09126473316982898	0.35015927520274137	-0.21044154325395592	-0.13182655986422015	0.2483221395944015	0.3332446053181122	-0.3651133231240429	0.4943275287664102
2635	-0.424567989161575	-0.15174732118472983	0.4508716301869578	-0.07574308394534689	-0.36346746379171035	0.3712756550068024	0.3888563405527065	-0.2990177788599791	0.49053122801958066
2636	-0.3608672080011883	0.09730801604198644	0.373756594318549	-0.3208484419094321	-0.04699564735506894	0.3242719746540429	0.4105847436209402	0.007313959944794203	0.41064988214335
2637	-0.36364143549381284	0.16418794176798682	0.39898969138313417	0.28190007488823354	-0.1610046832208042	0.324638507021307	0.06329648553809221	0.05158266878310278	0.08165302688976817
2638	-0.2973945801373258	-0.006622194141613672	0.29746830041250694	-0.09068768367505382	0.11451070318966021	0.146071753310957	0.2191658104379809	-0.007146723160619776	0.21928230233393556
2639	-0.5667187514819276	-0.004137020211121334	0.566733851307174	-0.01848263856858903	-0.19663777800615279	0.19750449024681468	0.26516393636631314	0.211235399765014	0.33901667696908866
2640	-0.34987328558448444	-0.09083574052814232	0.36147260992083236	-0.27400839202370875	-0.0359358319336752	0.27635481344855173	-0.25667746896627486	-0.3463474495587535	0.4310914971218828
2641	-0.5530353898004646	0.03755348440135595	0.5543089450499917	0.031681981944303376	-0.24313859629206974	0.24519405577378348	0.10825202208950352	-0.13458282203627228	0.1727166357758085
2642	-0.3403221083815598	0.01017662936498563	0.3404742299183631	0.3450754643009825	0.0723147573538538	0.35257126966570235	0.3579814139110604	-0.06831311288483466	0.3644411805734611
2643	-0.2541920903535489	-0.29423201988312453	0.38882656843740776	0.3992516295163756	0.0539515241057465	0.40288041727640994	0.12959219242299952	0.11919192292438026	0.1760705847874969
2644	-0.2633430264150198	0.11909548069671633	0.28902125022877423	-0.16863341276316268	-0.12856652269478386	0.21205324486548083	0.01009643457775848	0.06255778459703891	0.06336729759799195
2645	-0.1974651875596878	-0.020975438980883224	0.1985761046511474	0.21459609748456623	0.02811131553600161	0.21642950611404652	0.014649941337960567	0.037857612127850084	0.04059334400155311
2646	-0.47601619036171705	-0.25416044217278244	0.5396192582293062	-0.09483398964479932	0.270824381849201	0.2869483078813181	0.37871074484451733	0.1361837231691537	0.40245227632217684
2647	-0.5125948293959017	-0.12280448485044221	0.5270999911049098	0.16602343809824993	0.058973361493033054	0.17618637678251794	0.3172902709916986	-0.11768097563373825	0.3384108864857838
2648	-0.34825793930801674	-0.17836209663214925	0.3912756442791736	-0.043229168295320294	-0.3894819099056955	0.39187360096757395	-0.055039765267817675	-0.20144398556509233	0.20882781203921474
2649	-0.12564638504206926	-0.13838626974367127	0.18691648864588717	0.2986563528091691	-0.36378986249797746	0.4706789576022835	0.43501968745305164	0.058865610168760955	0.4389843830164022
2650	-0.43382113367403613	-0.005294818234245152	0.4338534442900732	-0.21632125620417236	-0.2406542657548541	0.3235882592303978	0.41810446865385137	0.2850373291193571	0.5060213688173811
2651	-0.43602216676625305	-0.263500339114553	0.5094582992012424	0.25478973568308266	0.2910589857592762	0.38682443382065934	0.17483533251263988	0.09343956139434581	0.1982381021105001
2652	-0.43542375506556025	-0.08189335154734456	0.4430579730724299	0.18521678838504463	-0.07652144429457726	0.2004015721909349	0.44994306255509153	0.4497160375162047	0.6361550706712409
2653	-0.34840518923800234	-0.07683910179779162	0.35677783486794634	0.006425279411550581	0.14738951798777433	0.1475295029076725	-0.21622343467902777	-0.01841080567588941	0.21700583280186536
2654	-0.41389158687927013	0.27145929718229844	0.4949711059406881	0.27647720589601665	-0.32127956960625426	0.4238634299234228	0.0418764637275484	-0.17449565130460862	0.1794501895751137
2655	-0.5375948693349455	0.0830410426920221	0.5439706410337192	-0.15848369936947745	-0.45643917417283736	0.48317057307478556	0.7511291228010388	-0.09972632202743219	0.7577204619283929
2656	-0.5440611038253796	0.05776011914023429	0.5471185575894723	-0.033539147056931326	0.2563138779729669	0.2584988944402808	0.36816198738821015	0.0029128028301846536	0.3681735098808226
2657	-0.3314416237287033	-0.10083119224282522	0.3464397195314488	0.019919991399928033	0.14430479070776517	0.14567319135168666	0.23657664049510832	-0.15647884976214796	0.2836443851918042
2658	-0.42961993255918385	-0.09400305457719041	0.43978387956131354	0.3707625715486642	-0.09608976590988523	0.38301191570758597	0.3840286963474817	0.29334126867191235	0.4832464583671497
2659	-0.5252353583150515	0.0810444306019822	0.5314512031747977	-0.24520583234038495	-0.08379872050059894	0.2591295540290194	0.3293755023962709	-0.20356901067489108	0.3872060997530253
2660	-0.533237985286703	0.043305263670532154	0.5349935465164009	0.35357155883171604	0.26153320471843894	0.43978683971327126	0.4732208466696951	-0.3504309407073624	0.5888461717017698
2661	-0.3837734504753881	0.06296314839330847	0.3889041261614267	-0.09916752295875048	0.09836162092682822	0.1396753596062217	0.49264733112064696	-0.23163221495461217	0.544384860062324
2662	-0.3366015679514017	-0.16687123917415753	0.375694857578409	-0.2165510378063572	-0.26792979870616485	0.34450069522387955	-0.028924575440289	-0.04910772989665857	0.056992983778743705
2663	-0.30087327599480873	-0.18857959457892573	0.3550873015180919	0.20050563195203236	0.149203035484749	0.2499280981449407	-0.07622982085757758	0.37699731735661185	0.38462704387765073
2664	-0.49160556808591294	0.13215502599961884	0.5090589214128686	0.1203575722997264	0.25115059937914874	0.2785005723124991	0.2045813974376771	-0.0062134395388145375	0.2046757313617208
2665	-0.44218642523370416	-0.019591084341630687	0.44262020429104126	-0.08041263133450834	0.10022896037194379	0.1284991664384646	0.17448509933625506	-0.03036812184261154	0.17710808201386657
2666	-0.5793593255386356	0.10495621039528626	0.5887894650799403	-0.055940147761952115	0.11837846846151374	0.1309303705292345	0.3509569958765083	-0.3186755225971186	0.4740515812200294
2667	-0.4340461078560881	0.1103873380572799	0.44786313550948914	0.03526275729351893	-0.02890770529300715	0.04559734068176538	0.13233209420917466	-0.024501840258524078	0.13458128894404345
2668	-0.377742116900508	-0.008276264052919766	0.3778327717749623	-0.20889537029270158	0.09807453355635404	0.2307723767308846	0.12230942818629323	0.03703297795843247	0.12779294847419306
2669	-0.39842877989975256	0.015064881669944801	0.39871348523988365	-0.014380746740085805	0.11146566705329441	0.1123895048856359	0.2462732905137891	0.1516877809748492	0.28923989440871223
2670	-0.46194571062471124	-0.06638767959921019	0.46669172219693034	-0.04753481162005879	-0.019439066749978143	0.05135596977825054	0.14453853677849068	-0.15272398762600095	0.2102760210068043
2671	-0.32870677572440316	0.19405271673370741	0.38171272087640146	-0.07304307073936885	0.054372140720641615	0.09105833223588983	0.3476831091180867	-0.04022525237989673	0.3500023075567442
2672	-0.4807686379433191	0.20962687760829418	0.5244825173880222	-0.05449275215364521	-0.0076483469512792	0.05502687750877518	-0.2520768942284066	-0.2865320558888136	0.3816325191276413
2673	-0.4944779691024872	-0.032253108312630285	0.4955287326922089	-0.15498246244878217	0.14077397481144413	0.20937257616722701	0.3469114904651376	0.040875588495327346	0.3493113166669276
2674	-0.40546279655026796	-0.3282227415057122	0.5216610464927294	0.0291106463200367	0.004588992465175729	0.029470130318946776	-0.024696503650551035	0.2662368944450413	0.26737988192139983
2675	-0.3439208060109706	0.03518912201941322	0.3457163506629861	0.08036612176811526	-0.18813262701953223	0.2045790773205265	0.28494923459667837	0.1239025483560078	0.31072159208260003
2676	-0.2065007402243052	-0.35349228789561116	0.4093889999925006	0.12768403989522226	-0.0018079938670167164	0.1276968397642944	-0.1129816425691542	0.27810880063800564	0.30018220558509806
2677	-0.41150318257799	-0.27955176017007166	0.4974776938577245	0.25605302988051254	0.03677431049039274	0.2586803123993677	0.11192711663407892	-0.21373686430672992	0.24126982115816348
2678	-0.4107683610372195	0.23126196934970003	0.47139446846214167	-0.034856424718626815	0.007297514562907952	0.03561213364797386	0.2652210141014021	0.0676992085530213	0.2737249881901205
2679	-0.13938535036282854	0.34601143966089576	0.373031087540937	-0.143641543009876	-0.09969653099277556	0.1748493384896023	-0.1114522990639367	0.3153340197953222	0.3344505329744802
2680	-0.4178058951180051	0.22186689437325047	0.4730609736748409	-0.07169619489860134	-0.10610799380395032	0.1280595592372447	0.35136943446649876	-0.09100353188416531	0.36296297647652637
2681	-0.35282500057741145	0.11793865337931557	0.37201479405176446	0.10162225910534493	-0.03867962643872333	0.10873452555243458	0.07209115542097404	-0.18190027781352147	0.19566513679898961
2682	-0.44540995110091997	0.17843600298367268	0.4798222917919853	-0.33768890805820995	0.021301575120710705	0.3383600977186427	0.2989364916648666	0.16787586763176326	0.34284884859368586
2683	-0.444666793222451	0.05901701201793199	0.4485661207695725	-0.14488170943802026	-0.18059470546844922	0.23152787601694713	0.48124751405555904	0.044781949104982156	0.48332659015441787
2684	-0.3390126955875791	-0.1221670493041482	0.3603531541491468	-0.14620377884981137	0.2007431225290472	0.24834118907800334	-0.1013953209107569	0.059395595885130326	0.1175110544295518
2685	-0.48150127902263107	-0.07314905156627854	0.487025939191616	0.1367462088437543	0.10774133612641741	0.17409112884763922	0.551182443419933	0.045229326986259366	0.5530350603298111
2686	-0.5543179166772746	0.22894640287177215	0.5997372825974367	-0.0064609840195429796	0.032969462277251484	0.033596573595411454	0.3849063338361101	-0.13938917098120795	0.40936808230977595
2687	-0.4061275597979911	-0.06915475794069224	0.41197327021702096	0.05601794740048666	-0.14729543952279164	0.1575879339771166	0.15104238334322775	-0.11613778347014903	0.19053027663697386
2688	-0.25940691904549507	-0.031998146186440674	0.2613729729869652	0.2453477408829236	0.18047861231871234	0.30457846847871944	0.4175942295004314	-0.03976881418010184	0.41948361004138224
2689	-0.6367245741053462	-0.1077083535524111	0.6457702940633037	-0.04023220437201372	0.18019162962422156	0.18462842049712747	0.5040409807686802	0.2095956155749135	0.5458824345612158
2690	-0.3755935159604567	0.09892394234929933	0.3884024145154936	-0.008010742339704214	-0.1991728992556704	0.19933393035492616	0.39371249597186814	0.168117095674493	0.42810382775960426
2691	-0.45292803664334375	0.15610002064455572	0.47907308714101743	0.026753327465804274	-0.2991127998347664	0.3003068556584841	0.391394625619753	0.09549568049942181	0.402876132276503
2692	-0.40939135080268185	0.0976242754494217	0.4208702618017446	0.006457782328056565	0.21445926966088055	0.2145564757728716	-0.1554373725105043	-0.030409324821442065	0.15838403899719583
2693	-0.43573867655330795	-0.176957799479325	0.4703001775897956	-0.09558436215398747	-0.006383859795478088	0.09579730661283203	0.4527680555708902	0.14432974080482522	0.4752157259879273
2694	-0.403839770306359	-0.05865095330257453	0.4080765790931814	-0.055738168043665305	-0.04407232058104154	0.07105710955465308	0.07376902360283821	0.06680913247349583	0.09952551946700514
2695	-0.3254114083557713	-0.24513115135318259	0.4074087211288234	-0.08201385283814816	0.21608182621750172	0.23112253823209894	0.21980049386615888	0.17942507076383998	0.28373511083828934
2696	-0.47565317368062787	-0.20090812405958328	0.5163429247560137	0.1195091616382863	0.14423714542638658	0.1873146919924826	0.4403420994275792	-0.21151832460732983	0.4885091259874065
2697	-0.5016882511286802	-0.0865099673583586	0.5090924039630703	-0.14576845720171921	0.16483291255189142	0.22004166009033135	0.5880634746139022	0.15823249570434542	0.6089796161381769
2698	-0.25113908934168594	-0.1988893057723106	0.32035573687069036	-0.20148822294850502	-0.28199558134639224	0.3465818978045971	0.28620899776914815	-0.16946131354026095	0.33261498341297085
2699	-0.7274156161936393	-0.21231663898953304	0.7577676648380977	-0.14672971137675975	0.5170403015208207	0.5374572369942081	0.4991249799362271	0.31246038153510025	0.5888609645963974
2700	-0.2713796772901459	-0.00863138260666822	0.27151690557275876	0.0799417260383561	-0.1306457359629451	0.1531632719919862	0.0350480989768982	0.0672790551588997	0.07586066507069868
2701	-0.6886899841484571	-0.06482781645328736	0.6917344433035723	-0.35711078653620953	0.003919687870530045	0.3571322973542334	0.4844149984629017	-0.13511672905477495	0.5029059765068163
2702	-0.4694523709427593	-0.10178442322168442	0.4803598623889688	-0.018126143680413	0.010105490025489019	0.020752783268232582	0.1648217532331406	-0.013754388037856237	0.1653946599172483
2703	-0.4102078268908138	0.09085141233265999	0.4201481171745541	0.16018131158704962	-0.15698695403318022	0.22428320560925494	-0.01541658154088732	-0.026872351439325478	0.03098054644910973
2704	-0.32676185534735763	0.10163602808372575	0.3422034370293252	-0.007965411734160627	-0.06431517248807402	0.06480655210906854	0.05788998760440464	-0.16178223003472295	0.17182764800766534
2705	-0.4858919611633615	0.07874862616477334	0.49223200225708286	0.02827775387760955	-0.1298028544510594	0.13284732736493263	0.4309825430752613	0.08206638698271501	0.4387263888894948
2706	-0.35377643378808576	-0.0029802775677793885	0.35378898676781456	-0.20165456200427653	-0.0919434641875964	0.22162617847166077	0.08804269798990966	-0.20261110655512105	0.2209135060806221
2707	-0.49102784106038644	0.1099284809394576	0.5031824834173789	0.1659080118044818	-0.036903810985013566	0.1699628184225411	0.266498279996505	-0.11659347617614475	0.29088721513317284
2708	-0.5119783327288436	0.13433432902130657	0.529308534918351	-0.11201905160727933	0.042010117606599125	0.11963744357146135	-0.013840275513952477	-0.4390903683834369	0.4393084392922636
2709	-0.44647456338804675	0.010217156031989666	0.44659145315369503	-0.43759571512622997	0.032859135930842345	0.4388276799735384	0.17644923732003157	0.2258737745672116	0.286623961643231
2710	-0.02103995646522984	0.04157150407756523	0.04659259296636955	0.08748380454994381	0.10873587274756681	0.13955968644529054	0.433725572298481	-0.1341480523152299	0.453997325989498
2711	-0.5176332328084136	-0.062146656476791934	0.5213505256724439	0.2154273504137152	0.017769444518006574	0.21615896110212998	0.2941820377229499	-0.19342368568270277	0.352073562628477
2712	-0.3775207540643376	-0.2211695640530679	0.43753616514835686	0.03475739320415199	-0.5412879416410086	0.5424027213688256	0.2650600500354449	0.34816905529029185	0.43758258784659937
2713	-0.3386203789306152	-0.027586584709365602	0.3397422268176867	0.11917786794717225	0.07682246876973668	0.14179229850845496	-0.014221783740086659	-0.1865436645664071	0.18708500186443064
2714	-0.3078803436829605	-0.13519256224492526	0.33625486600595966	-0.008932231307788027	-0.051719735757731464	0.052485386756557256	0.31224927167397787	0.19921859826541205	0.3703885224406465
2715	-0.478838164767694	-0.19682065727289783	0.517710690605698	-0.3307121326800249	-0.19016319430612544	0.38148729358981226	0.2703795215549916	0.049839288615887586	0.2749346110733312
2716	-0.29535908893742735	-0.004309008215887128	0.2953905194310604	0.07668948619415097	0.2008735641812299	0.21501503686857243	0.2629424148852628	-0.04829058418800609	0.2673400345382498
2717	-0.37237716811587285	-0.1480352754648558	0.40072334361246387	0.2673309655259178	-0.06905635379729652	0.276106184517473	-0.21546844166732076	0.1614922285838915	0.2692701046301566
2718	-0.45367462294512556	-0.3328660512219346	0.5626903869451525	0.16109294872998997	0.2683044116928834	0.312950787607872	0.009012720084922581	0.1701504447454153	0.170388975495458
2719	-0.4221969429856305	-0.3261422359134238	0.5334969697318056	-0.2720257021501179	-0.13976214094343764	0.3058291004325095	-0.011347197106690778	0.267415990332782	0.2676566284773098
2720	-0.4705430381483157	0.23069321316622385	0.524051628516508	-0.10411364024816672	-0.2402576319568766	0.2618460994539553	0.466642954216846	-0.01329059343483019	0.4668321824746826
2721	-0.4259946846937538	-0.1763352580856553	0.46104836474220945	0.1444372066368863	-0.004241744089448308	0.14449947769451266	0.11540659735387439	0.2134960387938776	0.2426916588873136
2722	-0.2609020011354916	0.03412528707575833	0.26312428510973096	-0.17743546865880233	0.05716738665487219	0.18641742309965686	0.12653515505066013	-0.1235844967400531	0.1768736082579501
2723	-0.42854163291292335	-0.0007642570107000315	0.4285423143966687	0.040072128954484344	0.26377500981852725	0.26680148298633755	0.29283044941682185	0.0693831475710529	0.30093802231111366
2724	-0.43913047616932305	-0.03589319956043631	0.4405949351449489	0.13071267132324793	0.13401810402418712	0.1872075176126677	0.14209642301246553	-0.09493544887320939	0.17089216742055585
2725	-0.7711331638700214	-0.11959303773625049	0.7803517483130115	-0.06728469640056714	0.14002546708334643	0.15535237945273264	0.5289207926803717	0.20962527012893498	0.5689463584612012
2726	-0.4323092980893244	-0.14846283911056743	0.4570913954684058	0.2547062934851705	-0.1199131959399121	0.2815217052049052	0.13339945309426754	0.293979977830082	0.32283066993522347
2727	-0.23381867799203168	0.1241596793771837	0.26473911717195564	0.09696053577424292	-0.16316434901942228	0.18979976366834628	0.24966097407021476	0.31401766391471625	0.40117040671533105
2728	-0.4639120992538758	0.07503415256484688	0.4699410174535339	0.3084948423205031	-0.07588834998119474	0.3176918466080305	0.3233764693715743	-0.10747933399979318	0.3407699343842761
2729	-0.40640290241795934	-0.1890023247823032	0.4482021841388734	0.0009373781168083156	-0.09925455106168764	0.09925897734810203	0.32352856299599925	0.2710556473106483	0.42206859041304035
2730	-0.6538387129799935	0.05795005042499385	0.6564017603081161	-0.12262487604903069	-0.14960625434819838	0.19343963287325058	0.4452088638991866	0.09844914943566811	0.4559639980513933
2731	-0.5225669866058634	0.19695686234547066	0.5584516640814183	0.4427537174021637	0.12069588810499737	0.4589099603178047	0.2092785447425393	0.1663260602981771	0.2673235261324148
2732	-0.4659637641832111	0.027409694437783193	0.4667692372907193	0.10887988233079215	0.14827283876963948	0.18395560196192628	0.17516972452883586	0.019861487583128258	0.176292118600132
2733	-0.36528977323507666	-0.24038449559497016	0.437288605102605	0.1754205027491897	-0.07366846996564066	0.1902613892828941	0.26368777830788803	0.2522364026717558	0.36490333961439436
2734	-0.44660026071073394	0.12248187637767925	0.46309135481877944	0.11101980327630154	0.11012736427905896	0.15637593511330714	0.21079893490677146	0.11213613284426215	0.2387691421584776
2735	-0.5035478666456606	0.09808508118165625	0.5130118294482187	0.0558990148946419	0.05379994396012984	0.07758307699688449	0.17263798807251945	0.14736636841291795	0.22698176460883204
2736	-0.1718130784472121	-0.16848632691218712	0.240639515212835	-0.0607041008795795	-0.06834851903640458	0.09141393722003184	-0.29744225997327733	-0.16106892387209365	0.33825300627684746
2737	-0.19211357136674034	-0.021546384175531265	0.1933180565139305	0.1694128605858087	-0.02900563232496685	0.1718779917221452	-0.08456877675073136	-0.13139754871333725	0.15626001986749163
2738	-0.32232198410635665	0.4852637820480365	0.5825567780103694	-0.24850661480613442	0.00493895112132931	0.24855568961619715	-0.19897642447826527	-0.10249292874199786	0.2238222909816336
2739	-0.41152298703607637	-0.1871591886040219	0.45208376517854576	-0.13188319822214514	0.1606601700735373	0.20785780769881984	0.14908102559782385	0.1695994111824348	0.22580768912224314
2740	-0.3638422482124051	-0.11524305748018401	0.3816571024907547	0.15986035398023288	-0.2512300897478673	0.29777825771773003	0.1601322442294015	0.19308597168042416	0.2508476192865267
2741	-0.1402206247493172	-0.11841766621464181	0.1835335589934744	-0.3435836976051485	-0.025521095653759342	0.3445302360945908	-0.05480475913931299	-0.3509077039996556	0.35516162285729586
2742	-0.41398592154400343	0.05552352568281714	0.417692716169301	-0.13443981391330523	0.21469378262618294	0.25331301558226893	0.41232402009008357	0.009835636896900637	0.4124413137604128
2743	-0.2842212956161516	0.1417513126290735	0.31760853186554855	-0.20953624755250247	-0.04550094727127573	0.2144196241974298	0.18081174773947073	-0.06889001586461113	0.19349088455642652
2744	-0.47353168246108146	-0.06189764249940356	0.4775600197267423	-0.2749878488341794	-0.08782846701742855	0.28867309646913936	0.2979072155641321	-0.11125132597557948	0.3180024632239488
2745	-0.4805754855298035	-0.03949463010176445	0.48219562741597066	-0.2048262472719123	-0.0132847465435329	0.20525661027655231	-0.00035126313604890314	-0.06764396983818526	0.06764488185561464
2746	-0.40726976372986295	0.22593870878466654	0.4657434493107345	0.4438364760729532	-0.25218547822483023	0.5104785332610408	-0.1159179781819983	-0.10392253494966505	0.1556819544332823
2747	-0.3183132422736692	0.14838298536063638	0.3511991323327984	0.09179930428997732	0.1759771017642977	0.19848186973496051	0.06773989420196429	0.05357136311352117	0.08636309519889877
2748	-0.2612491144977985	-0.06498671201213739	0.2692106471966373	-0.01569502761720433	0.030360599026485507	0.03417747599153336	0.26784829345398226	-0.039994518773532446	0.2708177797673872
2749	-0.45926035900489853	-0.2507931715748806	0.5232755414329011	-0.0983165834732243	0.26107593764012255	0.27897454328400045	-0.17322238346255153	0.5112804973689684	0.5398275105274897
2750	-0.4796477432439644	-0.1566828562448481	0.5045904032381826	-0.13843582909798482	-0.058918067081044315	0.15045204354415695	-0.03937161961280876	0.0971868719032527	0.10485901249427708
2751	-0.4113882946513331	-0.10406683255369953	0.42434683292548775	-0.11160284049901871	0.5632636364879127	0.5742134778956662	0.10636568137426583	-0.25927416212753973	0.2802440888246344
2752	-0.597236636168315	-0.034613142152985416	0.5982388061563269	0.23437185855240705	0.0075885736390598315	0.23449467911060354	0.31828113277093883	0.05553019232428222	0.32308896876483384
2753	-0.02278830815883133	0.016115977544639816	0.02791113972881067	-0.3396225389119446	0.12628899894726767	0.36234290415585385	0.3176206280439189	-0.3663167260641108	0.4848410122435418
2754	-0.2889365459152592	0.018793975084537756	0.28954713099065393	0.17129151364199446	0.18410356359625124	0.25146551408613566	0.24800300662988897	0.028082553294915286	0.2495879025454289
2755	-0.5049385434967224	-0.09488804021576094	0.5137768707178042	-0.3207653009559863	0.2755239230270193	0.4228519959247956	0.09585548617915045	0.41883711641466986	0.42966592175456153
2756	-0.3935495355303826	-0.20607463957128974	0.44423866782464677	-0.09369783260797465	0.06359707996559666	0.11324253801280919	0.05255767325534068	0.1595815408937964	0.16801362210265441
2757	-0.36706225035301576	-0.09483878162195132	0.379116196084731	-0.21280177210235673	0.204156134291022	0.29489713694533753	0.3671410752419709	0.3003749154547231	0.47436026284277083
2758	-0.4018622890221312	0.12743778853348997	0.42158473559228093	-0.2167704940463739	-0.2327147465285587	0.3180339609868109	0.08284138513375033	-0.4222737557488461	0.4303229251214889
2759	-0.4749648558231575	0.09924654313549734	0.48522313484773055	-0.18412833627187652	0.07127132424598752	0.1974407401678436	0.19489572412255224	-0.15664463119050914	0.2500437636936075
2760	-0.6987987485427558	0.1928824078355066	0.7249298684820101	-0.003847490058365312	-0.008852236316655777	0.009652215681134533	0.5053019098450261	-0.5366889589093948	0.7371329993347747
2761	-0.3631747630107247	-0.11829540963548855	0.3819551183434044	0.26244384838812174	-0.11633666378868017	0.2870731490373975	0.3036059242844869	0.03118701904500319	0.305203518029447
2762	-0.007497215780941427	0.029392595014143715	0.03033369226011669	-0.02447883031829714	0.3729230511702627	0.3737255881363897	0.391170515186275	-0.05049264375841604	0.39441587065534023
2763	-0.20907803682049644	0.18453379564479389	0.2788661815562931	-0.19402161849361504	-0.17367419384093175	0.26039799163814503	0.1175463990106485	-0.24971815524851898	0.27600056699415315
2764	-0.3085602726739092	-0.2112479183030329	0.37394535009806185	-0.008036496638162366	-0.1135558941745929	0.1138399155832722	0.11428991105092713	0.14213503849476683	0.18238572569128783
2765	-0.6434077103054501	-0.22285852276386117	0.6809107157689562	-0.25105265513716524	0.2123479960777211	0.3288147002334966	0.15852087868866033	0.4190878217137442	0.4480663692903051
2766	-0.5869818645036925	-0.1168883039679993	0.5985069630845965	0.36310631435305796	-0.03450398458234833	0.36474199165316934	0.27448931590604236	0.3210119474685716	0.42236602013435226
2767	-0.5239697414902683	-0.22068166358585845	0.5685461165467588	-0.14247325534565589	-0.13221396932690702	0.19436862445869388	0.1734179696874296	0.1905896967197312	0.25767852977349387
2768	0.0013715066750115083	-0.019600143276109098	0.01964806980351011	0.3290232975846117	0.11269239739211859	0.34778715730089155	0.2714740391533961	0.05027703675043104	0.27609044597498084
2769	-0.3216506283668424	-0.0938708357966241	0.33506844157864424	0.1261844677411793	0.20458646823447396	0.24037084449612467	0.22615986492607998	-0.15251273181512442	0.2727790642059885
2770	-0.5172916881490293	0.14570424005251337	0.5374201486708076	0.09558623206451324	0.06209300039286027	0.11398363241307378	0.4840384352129732	-0.2227486968883273	0.532832233192467
2771	-0.53203351063473	0.11911219623441345	0.5452039725920024	-0.17250922502596586	-0.00798620566266242	0.1726939842610207	0.31768189092380433	-0.03370495253064693	0.31946487701469956
2772	-0.7658206814440349	-0.30813220834990984	0.8254857805861942	0.01040627960155739	-0.16574069076265777	0.16606705642489344	0.31884933518057573	0.5842298364845265	0.6655744889821361
2773	-0.22427173833686212	-0.061197646686622385	0.23247142744134947	-0.13803914059663747	-0.24453875501888755	0.28080955653760387	0.05051658801758685	0.046161468563185155	0.0684310371457903
2774	-0.1016117008606982	-0.07325271824847591	0.12526331658787662	0.19572199298203086	0.13013272786148883	0.2350353705243754	-0.019899261338063596	0.29034943373324673	0.2910305383821732
2775	-0.3194974095686327	0.1935176058824524	0.3735340125176592	-0.1496229508782333	0.45416570769239406	0.47817728665552833	0.18591768117458052	0.008423560793506356	0.18610841074431556
2776	-0.4540918077169672	0.1128410477087585	0.4679022033327835	0.1680051247643833	0.1691064216000292	0.2383751324560992	0.4779346180411027	-0.25055442474030637	0.539628593459465
2777	-0.4302916221956294	-0.1543487823021443	0.4571372077723503	0.031836923900684835	-0.01123750352556475	0.033761978747476835	0.20000419722970308	0.14843239735110955	0.24906596614731535
2778	-0.4733088942649779	0.01992128646648641	0.47372794623582837	-0.019127633536752484	0.358136565377291	0.35864699333043193	0.23500917493543563	-0.02797574738744213	0.23666844898659425
2779	-0.5790254274398372	0.05885941438066229	0.5820093438108367	-0.11029143547010732	0.2681127675555363	0.2899114638374031	0.29404346002665965	0.09674945673325883	0.30955131038751965
2780	-0.1075419196444716	-0.05252926238302078	0.1196853703980659	-0.12454846191550178	-0.440416736147021	0.4576890001342745	-0.0928896145959768	0.2661152209582663	0.28186129802698345
2781	-0.27514118184587266	-0.14017529698446543	0.308790841561447	0.10565289244308895	0.042134189434387063	0.1137445541592376	-0.13169066357127185	-0.30186287288935365	0.3293381619260907
2782	-0.3293590465854204	-0.05603594152589414	0.3340919159607885	-0.05649305177136327	0.1826981610481321	0.1912330592465935	0.26407884503740703	-0.00931177089152509	0.2642429667435391
2783	-0.5347791180581023	0.1415590422667367	0.5531976749395079	0.06720379360436367	-0.0649076762140435	0.09343102432449844	0.41484239318847954	0.05440423248476846	0.4183945885149589
2784	-0.4233900840374153	-0.1547608948910228	0.450788307133936	-0.10691864802059027	0.0923637712740555	0.14128929024705628	0.2511823240457686	-0.021920840832040385	0.2521370325355186
2785	-0.4082912625762109	0.12284665525809994	0.42637196883024436	0.21033541377844833	-0.29846537014663327	0.36513362412426204	-0.00044904305635832273	-0.0024673940867495033	0.0025079220972330936
2786	-0.2734045120859888	-0.09491903272481524	0.2894125947542576	0.09787949809301423	0.10720080277455715	0.145163384716842	-0.0928915761554161	-0.03027644499548505	0.09770111586978984
2787	-0.5815005616876145	0.2280705330275429	0.6246271458065833	-0.2523241636673934	-0.04906960190575636	0.25705118051010567	0.306167316008049	-0.377364387549771	0.4859447565129047
2788	-0.39834922025760117	-0.09242619164594276	0.4089311704700577	-0.23431262891093987	0.016966082689125108	0.23492606502678678	-0.08350475440873023	0.09912933339006005	0.12961353612651738
2789	-0.33299872996642943	-0.13264597114300475	0.35844540423853366	0.15452154733627418	0.18487756410448905	0.2409494185517074	0.29289567309732045	0.02866814957583545	0.29429532466424757
2790	-0.3266900557511467	-0.1933127272020373	0.37960005667146124	1.5982497657282728e-06	-0.21633433877316244	0.21633433877906624	0.06434028285273036	-0.1680019399236909	0.17990087219269615
2791	-0.38444499885180977	0.04932079585177289	0.387595792089672	-0.031803807076757826	0.3013490018471631	0.30302261146465154	0.5162837124772248	-0.16528472162886776	0.542095850356003
2792	-0.27598836255409326	-0.10676227987764797	0.29591850342613396	-0.10033657768553639	-0.043755600085879906	0.10946223714378	0.03223227782006965	0.033981323403634925	0.04683641824192559
2793	-0.4129867228639978	-0.1420171897718791	0.4367229275554999	0.12947040332656423	-0.17540155870209484	0.2180098441187178	0.17210805840073662	0.16610203907775292	0.23918835914872347
2794	-0.27427868634490093	-0.08709222871611662	0.28777396353010276	-0.18587300230391382	-0.15894834590051685	0.24456767907877996	-0.34687983395021793	0.08117379942876599	0.35625104198448637
2795	-0.5152745178304802	0.14443449690137303	0.5351347051169327	0.046310852298257946	-0.14584106754909476	0.1530173585723224	0.04087131698199707	-0.08664613933313349	0.09580197290859759
2796	-0.4649641132801342	-0.04299177715170406	0.46694744837191615	0.03149813577013305	0.13307351622345034	0.13675047816028518	0.21947669767742684	0.03932033332312123	0.22297109551695254
2797	-0.21829493044243398	0.0366682356071402	0.22135319324420835	0.17543010699277772	-0.02128545315464778	0.17671670253684607	0.33908318313140323	-0.3348893550351863	0.4765797784195294
2798	-0.6143514991294983	0.20492009436300387	0.6476264429101118	0.06152860191429781	0.03279464518859345	0.06972271944333402	0.23499520041206218	-0.23414321502153962	0.3317315019067803
2799	-0.5166043079707465	-0.03865849042648998	0.518048733128447	-0.23498127769903707	0.21759150662600807	0.3202534381155776	-0.06580241518752038	0.0860372404991295	0.10831604035052178
2800	-0.43105207966483083	-0.018616095342099268	0.4314538844293348	0.24088003985233764	0.21243704078227213	0.3211739246819276	-0.007206703534956191	-0.07365511914951253	0.07400684531021193
2801	-0.5668645426219764	0.06770898546548276	0.5708939624788367	0.051628832423351534	0.1492077208455831	0.15788755586597686	0.37444597575717664	-0.13349197315133185	0.3975297418515752
2802	-0.27179229854822134	-0.030029527461670133	0.2734462032460803	0.13498278520391688	0.044599420564063144	0.142159982470655	0.2758407747302536	0.08029802844562957	0.28729063050514136
2803	-0.4912816312867618	0.041474920047206834	0.4930292184371064	-0.2808435238471952	-0.17138180582405277	0.32900578756979854	0.30571742543662606	-0.08046404380583547	0.31612909793498356
2804	-0.28411627393205724	0.3922389111141276	0.4843278027380137	-0.12639693275360672	0.21361410289200222	0.2482079159976061	-0.13960274798174263	-0.1679687742697814	0.21840887430172504
2805	-0.5310645220408255	-0.011748767978229052	0.5311944654450541	-0.11338553192999395	0.09283930227563654	0.1465449245046538	0.3636488205931291	0.07856463202122195	0.37203879652988314
2806	-0.37869768896856876	-0.09307945263684599	0.3899688758520476	-0.15021099981682653	0.3099685402075766	0.34444715180182095	0.1477760619798988	-0.5385513386523068	0.5584579741202362
2807	-0.4549132770517227	-0.03595209434731197	0.45633172443508174	-0.00952464413502935	0.0790427689892858	0.07961456007158836	0.5803934991104209	0.17010383389504588	0.6048073479343911
2808	-0.4382306957564742	-0.26076723512469674	0.5099467556694349	-0.378307740775898	0.01497251169756937	0.3786039128660689	0.20201342692072283	0.25414887310084333	0.32465531622735333
2809	-0.454243865798698	0.12435901448326335	0.47095929133948944	-0.2064660390433825	0.15206959688527086	0.25642423359564187	0.31701713433076895	0.04697423601189847	0.32047845841521755
2810	-0.555106609696573	0.09262074386921389	0.5627805525457591	0.0754810629057982	-0.27956383134762597	0.2895743888108079	0.2875623949747156	-0.12587444361896732	0.3139052509276946
2811	-0.34626255951954965	0.08148558443124457	0.3557213243469263	-0.0683784185475844	-0.14566136345804256	0.16091252570115422	-0.39238030840741206	-0.1314621515638001	0.41381711385548003
2812	-0.35680901673586657	-0.007476869280958187	0.3568873463689353	-0.10545020634125354	0.10375641994826862	0.14793627242125043	0.10092640218003535	0.4780381938730701	0.48857614908879177
2813	-0.5373542350439979	0.1479197451383473	0.5573417487695622	0.2764959462878145	-0.20403770567548743	0.3436297333626862	0.1913785293673562	-0.4241872466905422	0.46536067921313995
2814	-0.43893292145944257	-0.27563220609952716	0.5183003208374594	0.17718880315956945	-0.17939029236216894	0.2521443018569032	0.14826376116220177	0.5719961348793815	0.5908990786851119
2815	-0.5095656008772965	0.08380027340405212	0.5164102898084372	-0.014697927779642694	0.22368881474781074	0.22417117326787578	0.5343729958422397	-0.028160624837121024	0.5351144919329204
2816	-0.4331045361109992	0.008359601258838613	0.433185205348856	0.1688061095595864	0.14774643384392602	0.2243312535921838	0.12667521256492145	0.007539541119578033	0.1268993859664492
2817	-0.38847875473531984	0.21854430268573874	0.44573238060197123	-0.044616482640269475	-0.006760632290767285	0.045125787219287734	-0.18437289121650827	-0.3325284674730635	0.3802217046612656
2818	-0.4934596478631388	0.13391703859085916	0.5113083192107856	-0.3212012969795226	-0.08975875505943914	0.33350698237240534	-0.19755286404482603	-0.0488029162729703	0.20349166746837588
2819	-0.4946067406557792	-0.22766999604067087	0.5444900871451126	-0.47381324542138487	0.08521071529345116	0.48141443428460584	0.04834055318558713	0.5656671075822827	0.5677288839602881
2820	-0.39869086239262247	-0.049713470306361196	0.4017783379990445	-0.04351826443353147	0.037680887669280946	0.05756464743965464	0.252992091316084	-0.2583707781947462	0.36160815435142574
2821	-0.18661177756252637	-0.010024974680365485	0.18688085948643268	0.11174943580482194	-0.02630549362690779	0.1148038126442293	-0.15499994632947262	0.013246766350726162	0.15556497093140897
2822	-0.31854593700980943	0.15758687812284844	0.35539434174162504	-0.16068503688986346	0.25783909598633437	0.303810270562644	-0.007920365788347216	0.016436250976568124	0.018245068933439457
2823	-0.30367776941103614	0.059994285593643774	0.30954725315911646	-0.06770620832053943	-0.03148368480898895	0.07466828680434583	0.23588416579319144	-0.02458963279861459	0.2371623699348624
2824	-0.29013075805087324	0.34288249533841475	0.44915950660836773	-0.10357237734321732	-0.21909506019095062	0.24234249059668025	-0.15572241501473455	-0.18965492600524972	0.2453945017641552
2825	-0.505364451138649	-0.30497209365641165	0.5902552044529917	-0.2895560415673733	0.11359964009389631	0.3110427292794821	0.056502973132754104	0.22356141961391	0.23059118437752008
2826	-0.4360522259348871	0.08006499519238001	0.44334179500462817	0.05855794865494683	0.07936144635122397	0.09862693606532441	0.21111128082736674	-0.37276588703261737	0.42839512068624847
2827	-0.19797976917080223	0.08683415568611794	0.2161854749853586	-0.2552508428620552	-0.15153210517232066	0.2968416609570578	0.09933081694805597	0.16963802937533418	0.1965799384624864
2828	-0.5063142287511606	0.02483057788781966	0.5069227316210289	-0.22451748006086106	0.19744739481434112	0.2989875792936045	0.016220585239255042	-0.18676356414854348	0.18746662710725623
2829	-0.22848316293266366	-0.017070285482286132	0.2291199476042208	-0.033186296070133785	0.24717526187009192	0.2493931441066556	0.04022296242450475	-0.09362344918943778	0.10189816948468879
2830	-0.5505229182218525	0.021039035375574267	0.5509247902364162	-0.08541542121709354	-0.029756812855301237	0.09045032942449095	0.07741384218634872	0.24155008707883985	0.2536520205514792
2831	-0.4911542783810136	0.2901584666697407	0.5704598679592713	-0.2720051500313113	-0.20306346128207947	0.3394430304946837	0.20751228134452232	-0.5256503554003656	0.5651279881950095
2832	-0.25869601809999554	0.13221202639747706	0.2905230622599872	-0.17116771794807195	0.16412275130310716	0.23713849363368295	0.243354545321908	-0.20275123612882617	0.3167483204069117
2833	-0.5409349289153749	0.09821028925611541	0.5497780081418785	0.10405864607430995	-0.1806206197591062	0.20845145743069804	0.3090248080562997	0.21473150347941838	0.37630566110645264
2834	-0.4423550442884473	-0.1318562595967104	0.46158862464565703	0.18696515372942357	-0.04184664556895482	0.1915909978429068	0.05098307126395588	0.35620753505457914	0.35983757667198246
2835	-0.2773410354229564	0.1146731556959231	0.30011328288954314	0.26507347401156317	-0.01179805106740459	0.2653359015164513	-3.877862333744692e-05	-0.1027509255450432	0.10275093286264919
2836	-0.4604589077684593	-0.11280357673856807	0.47407494414737483	-0.18389052175213605	0.2528239358173744	0.31262704059703583	0.01098156332472176	0.44264906889318745	0.44278526728546497
2837	-0.3863471721280025	-0.23693385004988105	0.4532127389105076	0.02758796684362485	0.14590984446307162	0.14849504579548334	0.3614131122301382	0.2783197595453721	0.4561593211206675
2838	-0.522501535573868	-0.1615634168623159	0.546910040450234	0.09754513741833797	0.05599172924129215	0.1124727859412783	0.32729371173097477	0.4067710220093833	0.5220956215916741
2839	-0.49034150892150724	-0.08386334919641487	0.49746141228225965	0.10620730230816733	-0.2513534408565552	0.2728709279018346	0.5200096529939813	0.1013563571575915	0.5297953853547406
2840	-0.2521678769895074	-0.22908693175699435	0.3406896835644266	0.09653541672677081	0.11194198230859066	0.14781777324052792	0.21164384090268853	0.03745326796250632	0.21493222809321508
2841	-0.5907211957269268	-0.1466305075420659	0.6086477115894662	-0.02849155133911879	-0.05123239886285062	0.0586219002673221	0.3367764689709685	-0.15364509498157075	0.37016915763532976
2842	-0.23548391236664223	0.14722119196458935	0.2777170364723326	0.02923068001202801	0.027175737789423945	0.03991182003323199	0.11821596503917546	-0.2398776845436424	0.2674253502048053
2843	-0.19142011784779583	0.023129279266456915	0.19281240903077218	-0.21711723933795415	0.08079700314121077	0.23166365993468915	0.0686282579086998	0.1443094113759269	0.15979688355925317
2844	-0.49747194864908684	0.03069701215177454	0.4984181439792956	0.16353101834109401	-0.1733510943634566	0.23831281097893847	0.379640934909325	0.14459847685280477	0.40624618024909165
2845	-0.19233835559581616	-0.23144915799480806	0.3009364646728745	0.36028280262068846	0.031197184462623265	0.36163097514263476	-0.28125106575880976	0.08259565865122477	0.29312830777408033
2846	-0.3441912210909582	-0.0605669407236424	0.34947954301318707	-0.38523452834192506	0.11935029806686759	0.4032990645606256	0.06175356167027859	0.1814721504150224	0.19169153282087717
2847	-0.43550605336513165	0.054138131628547616	0.4388581317623075	0.29051191048849306	0.09209971368127523	0.3047614270143895	0.17707856360635937	-0.19028094357745923	0.2599300967137505
2848	-0.5665308799106936	-0.338059213037531	0.6597281784280096	0.12917759479650398	0.08029885229043253	0.1521011396294271	0.22937445882380475	0.5123095644848003	0.5613142900580023
2849	-0.39254858734118475	-0.08587558739919941	0.40183206683229916	-0.1783275664919289	0.0724901039681479	0.19249814582028113	0.16278833244766314	0.3084454460086085	0.34876730687456975
2850	-0.4035869100055604	-0.23152993167374575	0.46528325049230573	0.14954938558740574	0.1556911397478263	0.2158813325082735	0.2278094864360098	-0.08892861555008104	0.24455155034039888
2851	-0.3494030570356796	-0.04466510023384367	0.35224631643890564	-0.007101196647826935	-0.08015245371272657	0.08046640808437942	0.2888340611384815	0.5093130806207723	0.5855125352758636
2852	-0.691991611059337	0.029279238772090592	0.6926107590844731	0.17630946002721254	0.04879610428655676	0.18293738133206067	0.4124653880207306	-0.05319924657263864	0.4158820219136531
2853	-0.39624195140062723	0.23847206073455987	0.4624679532689423	-0.0292702126329592	-0.11827862811255721	0.12184653961343035	-0.03497844453518552	0.014389188256410206	0.03782248432849782
2854	-0.3098751640889908	-0.012794574480367046	0.31013919206593776	0.2780038540309582	-0.2016804631718251	0.34345473075977306	0.359150742789735	0.07178332006850653	0.3662541482174312
2855	-0.3651770298591691	0.0838516502996826	0.37468034695556796	-0.362194263227583	0.21367966748686873	0.42052786425190714	0.203616617617492	-0.0060507790520218105	0.20370650185284794
2856	-0.40657290031961346	0.09908239125221409	0.4184720343470507	0.5003850615112952	0.024497394356275695	0.5009843631431121	-0.1086589061792671	-0.004705895543070217	0.1087607619729517
2857	-0.6229516327421338	0.15600603102805222	0.6421889273829128	-0.17030348497977968	0.3125522068379042	0.3559384202295421	0.4072293032975063	0.047856419444538036	0.41003163578707424
2858	-0.2789348193192027	0.26579262053705127	0.3852925519142424	0.3796090104850956	-0.2011003011416321	0.42958623343949065	-0.3094456713143893	-0.08320959495938197	0.32043791939862154
2859	-0.3228103074613776	-0.29571759259259267	0.43778463788953104	0.10228957835743704	-0.12075242604329266	0.15825392960644963	-0.07248315007208099	0.0623858844378785	0.09563370546762341
2860	-0.4830611970738738	-0.19720848310665492	0.521765566061686	0.22545305562436876	0.028218770127865545	0.22721218998525156	0.3797755534746515	0.3704989156117939	0.530564715644089
2861	-0.27579197662548827	0.06390278550340166	0.28309853472967256	0.15457235550402962	-0.09639977302377498	0.18216895818195658	0.09050458662644391	0.13519716337163218	0.16269404778343705
2862	-0.3461167344704032	0.17211083311964184	0.3865474521421566	0.32143246663761094	0.02605812055155671	0.32248698617993615	0.008276254309617379	-0.029993567519348074	0.031114473769214734
2863	-0.4380605866751962	-0.05464639195117783	0.4414558933251416	0.11082036789086097	0.0589519867898768	0.1255248608282024	0.23109196574225122	-0.11501819052797846	0.25813306797647634
2864	-0.5085062394393004	-0.08696204904087419	0.5158885475779498	0.19626715341176892	-0.2869893325796561	0.3476832934192773	0.5289199850227706	0.24084963122926478	0.5811754428911814
2865	-0.580518369733671	0.1456073351761043	0.5985006880992916	-0.20898386913648448	0.05806080550947195	0.2168993192604901	0.4468867278408624	-0.09868914856457366	0.45765412219788165
2866	-0.29196318207980676	-0.0334082878063049	0.2938683606384248	0.09872063438304242	-0.06846966728897975	0.12014099629874027	0.1273705691003035	0.2020684191138493	0.2388616919393008
2867	-0.2324123076580798	-0.1704608975446422	0.28822282758775186	0.00940376542412269	-0.16706380857912023	0.1673282610353459	0.2185880959246818	-0.00247998191864951	0.2186021637365347
2868	-0.4541925970161763	0.06666548801441623	0.45905904029492656	-0.1856286824422955	0.1306639959390512	0.2270045981473128	0.05459228910641158	-0.1959719417996803	0.20343382216980369
2869	-0.44462705956348714	-0.3046928362753569	0.5390092267982007	-0.13621396873658623	-0.1035270625700398	0.1710909055541896	-0.02219869065280021	0.11016318739462184	0.1123775321122567
2870	-0.4032121169051798	-0.010962616032963215	0.4033611163330478	0.33906636342791985	-0.2089937141995468	0.3983018596280415	0.1584732278190177	-0.002391915649512017	0.15849127798037554
2871	-0.0643647778514811	-0.04983337465186347	0.08140141188617984	0.043606936102227545	-0.04979528629212818	0.06619014589150536	-0.09983670276127359	-0.0031561937686801845	0.09988657956576724
2872	-0.41959529681056623	0.023535193087892262	0.4202548255751878	0.14134469513572837	-0.07656295284546215	0.16074889919196478	0.45342098472398756	0.1903251655147675	0.4917461316739505
2873	-0.4703003163976132	0.14577068891538703	0.4923733150268825	-0.1154289876432961	-0.013461269968592912	0.11621126011503165	0.09900487217141606	0.11009006086618867	0.14806007637172
2874	-0.42128666533296144	-0.0022994294759560697	0.4212929405571396	0.2671825559907263	-0.16707125643107346	0.3151179508552236	0.08027259313620355	0.32963290756537045	0.3392661830463074
2875	-0.4232141455250299	-0.0893498156583685	0.43254317996087466	-0.09289298758978726	-0.11074946492306502	0.14454947638819582	0.1381416323253579	0.28968230636057773	0.32093449362743476
2876	-0.341703891651989	0.015996860949123656	0.3420781330783069	-0.022112382128326277	0.03792825687072593	0.04390341800635677	0.4151787486089217	0.22498287162118488	0.47221889608462797
2877	-0.4175249640725215	-0.11736022926688829	0.43370556721967146	0.4138287972841799	0.10004538337686827	0.4257503402191188	0.08708224911247933	0.01816572108388907	0.08895679587859244
2878	-0.2992801657172449	-0.2323685440375895	0.37889808372422623	0.2200798605977064	-0.04241821959994976	0.22413043165696048	0.054370798090262476	0.03422338036533706	0.06424502664489001
2879	-0.41998845903590687	0.16330444716620254	0.4506202926939872	-0.034659833086217055	0.02707398974835059	0.043980733855385125	0.16215686203921825	-0.2194527375721347	0.27286324767969444
2880	-0.39029437136687317	-0.04232280490073917	0.392582368599672	-0.2679038891202095	-0.0399629025909517	0.2708680996153431	0.27066505213127257	0.06928930619508507	0.27939323255623205
2881	-0.16043808967367781	-0.026278060893274478	0.16257588106004445	0.013670023919666822	0.08016932446081446	0.08132644181610066	-0.10066907875183184	0.14986109894187805	0.1805342416075407
2882	-0.4516067976516858	0.04276892311862602	0.4536274688220916	-0.2014020810939671	0.09146703624398254	0.22119904382306654	0.1737968308626277	-0.02197229966486859	0.17518025108571916
2883	-0.0929225898435862	-0.3423129161366676	0.35470091662868386	0.19761547051310885	0.052344814309992355	0.20443055977828992	-0.13206823143746313	-0.35751682001945884	0.38113028527243203
2884	-0.3469786462306924	0.08566235126119191	0.35739644565059653	0.11662603270900168	0.04027551642727807	0.12338455628207722	-0.23129314429755837	0.13454051227153033	0.26757740570036354
2885	-0.14887465120183785	-0.2982152994134061	0.33331070576070054	-0.014443369290817798	0.0794109633065981	0.08071376592473434	0.03287340748104367	0.02743760944343464	0.042819193492932485
2886	-0.2010735834326832	-0.21729463833632898	0.2960532820358123	-0.285675042896559	0.07290503719498961	0.29483109500585863	-0.01849539587988743	-0.10450142968996133	0.10612553168771259
2887	-0.5331849895580777	-0.09304208737378786	0.541242148315261	0.2123836902985724	0.02674282206375852	0.21406076342191666	0.30495559606554823	0.12428357428113719	0.3293088556473827
2888	-0.3467730872242851	-0.06717305739362932	0.35321918643056394	0.18703974972044257	0.08169747904514015	0.20410376296829247	0.10951830380211822	0.1741810471393175	0.20575056755752147
2889	-0.5180904338120833	-0.22215044644168355	0.5637096047273206	-0.19742098104995917	-0.43986995324015904	0.482141700667167	0.3655406746895627	-0.14646847443064723	0.3937930914256138
2890	-0.3252836915297092	0.06305185840707965	0.3313382211936641	-0.1108519802732053	-0.0826530413367621	0.13827395551117933	0.5917058045035188	-0.01909769090744041	0.5920139194994933
2891	-0.41024304416661694	-0.0386698415899943	0.41206153901533693	-0.2785503275276915	-0.19640031348022843	0.3408274755663284	0.2090467793893966	-0.20889828633188376	0.2955318087879488
2892	-0.29946603141942835	-0.046820572730223414	0.3031040580475428	-0.025253212127859304	-0.15753733100642914	0.1595485361368254	0.3770698935481032	0.233875616837155	0.44371106451308784
2893	-0.28775601253469174	-0.1374722496117022	0.3189077329936793	0.19004494247182588	0.06315169852508105	0.20026287021243439	-0.07720275687591267	0.17178514564412084	0.18833587532175886
2894	-0.42042998503048196	0.2448223141639748	0.48651756168234594	-0.2974125515310463	0.1508450573724212	0.33347932041117073	0.06501449273398872	-0.2657740488275415	0.27361054310030214
2895	-0.47788595204769435	0.1216308943167107	0.4931217472560038	-0.1721709147541194	0.12208047414640977	0.21106033747505112	0.12301472328027355	-0.07867751446347132	0.14602319482148038
2896	0.0987353456433587	0.23875514943861276	0.25836541924717366	-0.024760943729674086	0.12492389644146593	0.1273541685085423	0.3272236252250511	0.3956779121706803	0.5134552668784043
2897	-0.17688496674927764	-0.09112547913975581	0.19897774853069156	-0.12408711977677495	0.00756265677895772	0.12431736432233433	0.09059885279427504	0.040654927506428476	0.09930244336466083
2898	-0.5625295519790083	-0.13612079939726954	0.5787645193671218	0.02070804017054892	0.14775591577410005	0.1491999784649717	0.5026977632006305	-0.11282592259321772	0.5152035810589131
2899	-0.24083284914520856	-0.02278588859343919	0.24190836683833694	-0.12423920642190776	-0.17082780898199262	0.21122859828615434	0.2268224586090404	-0.09328509667734058	0.24525606412798567
2900	-0.579889825878463	0.13589873152559453	0.5956011042531903	0.3664787259575562	-0.02052653568193224	0.3670531231941437	0.10863990160443514	-0.10276717129068709	0.1495450424310708
2901	-0.3683954048642109	-0.11746719994993951	0.3866700368390923	-0.009183273090267993	0.07580531158679428	0.07635952965688964	0.16106156643928998	0.14954329238713357	0.21978176558090878
2902	-0.3130442848693828	0.09373179672592148	0.32677572432304813	0.05787777846203227	0.1993388981885295	0.20757127347182946	0.46348689048136926	0.06044358667569624	0.4674115154960468
2903	-0.2988103639249541	0.07254157103216745	0.30748969595220343	-0.011410717662687564	-0.18111406431824997	0.18147316267551175	0.08127671304827241	0.20972839759537998	0.22492644318055846
2904	-0.5892841428529298	-0.2903822583974756	0.6569457032433735	-0.10452869421446828	-0.17735926648029246	0.20587024389311148	0.12528276257852222	0.28767941670090025	0.31377574379272305
2905	-0.425758633262149	-0.21410177613417367	0.47656057782936784	-0.1556322461265709	0.01395028189961521	0.1562562203545199	0.08626184698016638	0.0983831731855224	0.1308447744867258
2906	-0.3784218851658578	0.03812953730375874	0.38033798756826853	-0.034526189009534136	0.16714385534478024	0.17067256987295557	-0.02041028931541606	0.040782402621810834	0.045604651884939
2907	-0.2630862634972116	0.3799607114134662	0.4621520575078635	0.2654306558664797	0.22539864647833127	0.34822116952875415	0.17662389645952778	-0.06896334651226578	0.18960997854205044
2908	-0.4141003156787092	0.061209044298182275	0.41859959215114323	-0.025660272645788944	0.1711782039590465	0.17309080594561096	0.00801396457984988	0.031607311120793825	0.03260744921906259
2909	-0.6578598553146922	0.0943231242493705	0.6645874216405467	0.058331701861070055	0.09651304723835724	0.11277125400225955	0.4382520891937687	-0.11372555067528667	0.4527674839905138
2910	-0.4622161059339422	-0.0865623074978882	0.47025180665691885	0.05548125042767308	-0.3055955144237632	0.31059102946631056	0.22831133458775146	0.09226772794153026	0.24625068349292442
2911	-0.526820968593309	0.13272775172458556	0.5432835254519093	-0.13237643072221653	0.02391423983839849	0.1345191818210408	0.3876756342680527	-0.11774334963237898	0.4051615650426254
2912	-0.3013784060237109	-0.16832245869062692	0.34519761545678523	0.05205440917872024	-0.08636480580758206	0.10083918482974262	0.001442911213443605	0.36030939497257874	0.3603122841345763
2913	-0.263695622544459	0.12040758276987987	0.28988509333457496	0.05026570554539445	-0.12378069295508722	0.13359753404317715	-0.18219869302671848	0.2789576721189192	0.3331872545201134
2914	-0.3222422166493364	0.18479283136583277	0.371467948436038	-0.03873854819088607	0.18177482752215898	0.18585683478594014	0.1097431812905983	0.19168302424147474	0.22087541199087535
2915	-0.4672611834496373	-0.17865432342165066	0.5002503181768138	-0.33356374134142164	0.20249605193893666	0.39021714543128855	0.3227611768681159	0.24554451235803101	0.40554516991629236
2916	-0.5278981855898409	0.15070312773755878	0.5489880937314844	-0.23634162437230075	-0.08881123547501055	0.2524773236501359	0.2059973416880281	-0.15095307604671035	0.255385465425302
2917	-0.25292354741289297	-0.0986425920868741	0.27147869494591903	-0.16053882884858808	0.1106343724868726	0.1949684075527118	0.23036514421807142	0.18137302861394938	0.2931966493314842
2918	-0.2850916664905635	0.18014408788554143	0.3372375286092584	-0.18442984753525954	-0.001222352603197472	0.18443389820682538	-0.20350091803376572	0.03141474227881357	0.20591141219716239
2919	-0.3432137336463972	-0.10583051290486857	0.3591598034652648	0.08009822150154827	-0.15530115229329974	0.17474030156588882	0.0033990348991314863	0.0826836377825169	0.0827534736140784
2920	-0.5550352924388811	0.2705857388531741	0.6174794068820695	0.11161734002678415	0.23190385158360724	0.2573671054621521	0.2697932799138105	-0.3702729101411183	0.4581380161818318
2921	-0.16313079627053942	0.10532407945804047	0.19417728601858628	-0.10278916313354726	-0.18421683588806503	0.2109536789968482	-0.08030340318036322	0.24926014660530652	0.2618764159828961
2922	-0.32915470710909833	-0.21434110344657378	0.3927912038714349	-0.17310505951393962	0.12646118277990706	0.21437768629084894	0.09391374053052015	0.17528093199660685	0.1988547102334591
2923	-0.35810657130243273	-0.1241626639916105	0.3790206901205763	-0.0859776818088845	0.03352361826487415	0.09228214751943516	0.4311375957732961	0.3339658837891826	0.5453556986263809
2924	-0.47722797759961805	-0.13472357610360672	0.4958800102463961	0.21734672838661326	-0.054390756012761304	0.22404900062264052	0.12628646220510964	0.04817592988437203	0.13516357037495907
2925	-0.5428851650948705	-0.305197055976952	0.6227917352189923	0.49065336718012786	-0.013971631762663249	0.49085225192445514	0.14116513670681236	0.23754031060998543	0.27632045705329417
2926	-0.23656309809418552	-0.17336577081704724	0.2932878958820295	0.05989087534282323	0.09980671928451106	0.11639715702570566	0.3289594036438483	0.10354684967543276	0.34487133734687636
2927	-0.4540758707800409	-0.02048345028157413	0.45453764218169	0.04915003456054817	-0.04200058796832722	0.06465118163644244	0.3416900319056367	0.15342444625534638	0.3745545869595441
2928	-0.4630178663049107	0.007894734312461474	0.4630851664083147	0.17188417634334155	0.012680408702390986	0.17235127745998466	0.31185588972211353	-0.10669967615864895	0.3296041820831945
2929	-0.6443371378402107	-0.10335833913955447	0.6525743585751757	0.07723670005222809	0.03820621252884642	0.08616973082676556	0.4433313842446233	0.26747676804660325	0.5177707385522189
2930	-0.45982569667046486	-0.10319903951866308	0.4712639526592851	-0.15436163116176457	-0.2995151139266997	0.3369522468324623	0.19702316466836806	-0.25372812273701395	0.32124147877194825
2931	-0.47644949688818183	0.023068636510085092	0.4770076362862926	-0.1845448803806585	-0.07837863850445857	0.20049943603043913	0.185489447367712	0.03980366676546327	0.18971206332955015
2932	-0.03023985696017448	-0.013797252181373712	0.03323872916836976	-0.05796559690313163	0.0996707435721569	0.11530076993915954	0.44565802504494495	-0.20872949872152766	0.49211693622908464
2933	-0.5719757641283304	0.08781387333519015	0.5786774154054366	-0.08066293773557562	0.05806871451436848	0.09939056861435383	0.34905514397364423	-0.03494847678317908	0.35080035570666956
2934	-0.3060269014307488	-0.11467109953570767	0.326805638672336	-0.0029010953229545275	0.22910593294056242	0.22912430002651038	-0.1192834025188208	-0.24258631871006026	0.2703269356571149
2935	-0.25874360966957993	0.15830360577628705	0.30332867841108935	-0.39649488729797205	-0.02473266008254774	0.39726552849220437	-0.2045925429783434	0.05107073286447868	0.21087040664270612
2936	-0.5714540793331813	-0.12836431650556476	0.5856937446639452	0.34782168648647815	-0.07557936480248366	0.35593843003284265	0.2507581377833461	0.04222877219337157	0.25428903410397247
2937	-0.25666674632509134	0.1618194515251933	0.303419435041698	0.04118116392850216	-0.0051360805924189875	0.04150021188329031	0.03203865025860058	0.23877383861864507	0.2409137213175615
2938	-0.3488207108198538	-0.022295584825570237	0.349532518372157	-0.34257475155053424	-0.007899857728306934	0.34266582577204535	0.704025002285202	-0.31663877269423135	0.7719529235749988
2939	-0.5815159861352818	-0.0838611706386304	0.5875317336721233	0.20882547664712858	0.117720243223399	0.23972095311314917	0.3452725170902967	0.2783388913467836	0.44349255855541236
2940	-0.556294691159385	-0.07235236695958382	0.5609800784491102	0.07783158185713047	-0.2108614243396766	0.22476720269857067	0.33573494731074394	0.028820367060666235	0.3369696846947208
2941	-0.09052937847005552	-0.16788458615337845	0.1907375228791275	0.2501153145987257	-0.1749178960057073	0.3052113053933012	0.36726108420816983	-0.21407025791476678	0.4250962000505946
2942	-0.1793963732323755	0.022667910757554276	0.1808228218645042	0.12881489810620556	-0.031097819325296983	0.1325154796274795	-0.0955612000869006	0.1148389634098694	0.14939856250681255
2943	-0.4969689846862623	-0.21575505071279985	0.5417826258271644	-0.15306379557813388	0.3078012786139369	0.3437588582613678	0.37060578987548426	0.2337155207836458	0.4381456334877735
2944	-0.4958485112769333	0.0756660393970733	0.501588572092298	0.14558678260114413	-0.04843275691753238	0.15343155871849048	0.22787879382498905	-0.1872130214669754	0.2949194128604051
2945	-0.3625719449657918	0.3023994970365216	0.47212696500434964	0.19324006631284538	-0.11317987932251389	0.22394510111197274	-0.09385880000514649	-0.20352950792748598	0.22412883557367325
2946	-0.4228488419379655	0.2737985048059807	0.5037526817420124	-0.09548338144631477	-0.046150067191239263	0.10605142542266155	0.25842959004401606	-0.15995640373874148	0.3039274652073245
2947	-0.5194560231774751	-0.22084741319039852	0.564453842159169	0.3940769740370578	0.4284681756102865	0.5821354129212646	0.05498791555874986	-0.07959900818694442	0.09674540279435219
2948	-0.48373238629854504	0.1775168009902802	0.5152758835690912	0.07085342525000564	0.03225545585465825	0.07784999872864447	0.23572402662811626	-0.24616274410397979	0.34082534136207404
2949	-0.3097163715226689	0.2309859878825014	0.3863660924398296	-0.04913028780604627	-0.07944175419697339	0.09340651738394531	-0.057161675210916946	0.05668551453628435	0.08050282399494854
2950	-0.49839396505448796	0.09128987794333136	0.5066856877963325	-0.23496128147829412	0.08305550801163875	0.24920879038467633	0.3481649099923209	-0.1723832218784833	0.388503255758774
2951	-0.48113726812976987	-0.0934680027127759	0.4901319601030865	0.144378427562968	-0.13180163151821483	0.1954911773365194	0.3324666449116591	0.31399123583982097	0.45730139532154646
2952	-0.5114139187196818	0.241762571609192	0.5656795358604648	-0.007828268419021784	0.09380850765291207	0.09413457332195603	0.034664712267034874	-0.10346574476708639	0.10911829643448519
2953	-0.5538989838577038	0.03751462384145837	0.5551679307385855	0.11353478960545754	0.10427798483330618	0.15415591643414386	0.5651545418710714	-0.19213245248708277	0.5969208787571446
2954	-0.32772964130614873	-0.07805715859210736	0.33689707300321015	0.17266716196873644	0.2329281974013504	0.28994739862081936	-0.028177310491646908	-0.2861787810087298	0.2875626114886725
2955	-0.5905007209816419	-0.1299585550851496	0.6046323903990413	-0.08012689551341029	-0.21875737428348213	0.232970187337394	0.4421371980185561	0.128823174258315	0.4605222167254128
2956	-0.4590038052483797	-0.12065004533176395	0.47459554008760896	0.019991276355928775	0.0007517389676756596	0.02000540531493024	0.5288033825408639	-0.034817420818914306	0.5299483655783275
2957	-0.28749675612589143	0.03614622204890722	0.28976013209432244	-0.0756959667419512	0.17794200138759722	0.19337330539353728	-0.08031553022542055	0.07597486406888757	0.11055661158735096
2958	-0.3637382248279184	0.027082130453303335	0.3647450314820684	0.3138907394960577	0.0850952554664236	0.32522084626339354	0.32484798649730595	-0.28846837229543393	0.43444241982814125
2959	-0.606652503202997	0.035367558099933506	0.6076825847499782	0.08737083841181034	0.08119133904518501	0.11927152611052168	0.3747019618357356	-0.22315534177178856	0.4361190969962595
2960	-0.28249261576054396	0.014868574926811658	0.28288363770212754	-0.029022284310478	0.056477678168743446	0.06349819775340382	-0.17295724755823183	0.03242784827695802	0.1759709488148339
2961	-0.09632480787005616	-0.09846403771284032	0.13774481962643412	0.4174827438181824	-0.09080825810533327	0.42724463849893185	0.5338715739276906	0.2393942206593701	0.585088412407165
2962	-0.21975437816150803	-0.13495558776249192	0.2578856285051006	0.18170507957402907	-0.14919593457456032	0.23510883189829493	0.44006087529407073	-0.06358765706087405	0.44463126756344407
2963	-0.44300572995322407	0.0054615538580782275	0.44303939479682114	0.03528975692547226	0.11905138036018188	0.12417164776841619	-0.07248759701183731	-0.06319486007844587	0.09616674092889327
2964	-0.6222491360292969	-0.043543523500628054	0.6237708118596574	0.005388042340782799	0.14793474525483957	0.14803283370212283	0.6185062701510969	-0.025607065005677533	0.6190361281818911
2965	-0.5122229294432354	-0.15320528810177103	0.5346439841144353	0.14512872876229946	0.055614093474543	0.1554196747685321	0.0932496817157967	-0.26365998852777817	0.2796642499329607
2966	-0.4705779220779221	-0.09912961038961039	0.48090566684451835	-0.18768139628295163	0.06078261168760158	0.19727856547097072	0.10646872249590125	0.019739728502240907	0.10828317390643577
2967	-0.359501460086869	-0.03211953571691492	0.3609334625374334	-0.1896864066455845	0.18852372454231323	0.2674362121729592	-0.0065030821394017205	0.07515310450861344	0.07543393927533136
2968	-0.27574291926341943	-0.2350011278949376	0.362297788615671	-0.06914199454131406	-0.3486429459777291	0.3554328617181884	-0.2182502644743794	-0.11125306306074392	0.24497024713939125
2969	-0.3457191641316983	-0.09382955602959113	0.3582258031362765	-0.20077469488797822	0.224512079750945	0.30119122175364843	0.33374774286305675	0.10458528963483689	0.3497508236933657
2970	-0.49625978444856234	-0.04162895137061042	0.4980027542626147	0.21574818252934333	-0.011098226072705155	0.21603344390782583	0.20565075212557227	0.18037893349442585	0.27354851763151644
2971	-0.19996380129578661	0.11891617269195158	0.23265119375658247	0.03372705824046703	0.21652068712139613	0.21913174669380375	0.49071665553287325	-0.3378542132388889	0.595775381683934
2972	-0.3430278962739861	-0.04064579695136962	0.34542758782698374	0.08694874344152435	-0.02461371348296483	0.09036547392384721	0.3087533887936845	0.01669969001650287	0.30920468097723136
2973	-0.3489034424006008	-0.030814624878097992	0.3502615497387163	-0.29933704075489975	-0.038825363622983104	0.3018444513791124	-0.22887090716317354	0.2939951838622217	0.372578931610304
2974	-0.400331987962924	0.08229539437502398	0.4087031104869248	-0.034264168329701875	0.3625299246754592	0.36414554716008857	0.22381365085383048	-0.12704936808838282	0.2573598497049952
2975	-0.15443526720511994	0.21644233785997893	0.26589008513859647	-0.15877923514221562	-0.33235219779264563	0.3683324977380476	0.36131857517764454	0.24968103778997724	0.43919441412691396
2976	-0.29669256626289764	-0.06388657119080124	0.30349295354947076	0.1653732697887969	0.08872119814259032	0.1876693085203198	0.014268644602264936	-0.13687482519400038	0.13761653966974283
2977	-0.4148721209967131	-0.10815711478414634	0.42873865962698343	0.1391192854949675	0.16776152854679746	0.2179406021304617	0.15935858720255633	0.06157891448080749	0.170842389423203
2978	-0.31910406213735243	-0.21332520114448242	0.38384247278785233	-0.42381356029477907	-0.11960088585364632	0.44036610426634026	-0.3696589037501898	-0.037859998999692016	0.37159263265846476
2979	-0.41818621858877836	-0.09794025574103846	0.42950204552737764	0.1272451641402912	0.17100942806132688	0.21315617814867993	0.2551806662047689	0.18625027048810944	0.3159214074126722
2980	-0.4627254819295385	0.14227714910706907	0.4841050080147476	-0.14798293147645916	-0.2641808683222144	0.30280435795385374	0.1782316741003656	-0.08319547846824878	0.1966926976025795
2981	-0.4504033216367729	0.17484688774479215	0.4831506869450547	0.15614806968172223	0.05713310957773234	0.16627210191535186	0.11803407963924302	0.0036849858778214254	0.11809158766484133
2982	-0.3216418784878277	0.22711042550351573	0.39374184863888484	-0.04525998087254375	-0.1759055818185931	0.1816349073926066	0.10235653587421177	-0.07176685278947262	0.12500936603100837
2983	-0.5516666701824035	0.025599914778540223	0.5522603286737237	0.13798285891318018	0.02395191756371842	0.14004629130695948	0.06886152248689588	-0.20425348220231807	0.21554905305054334
2984	-0.010251654504391017	-0.14329740138209043	0.1436636407130814	0.04046443776094798	-0.009656479520091615	0.04160070095601253	0.11638133359420927	-0.12171481443216965	0.168401635566357
2985	-0.5175087956543164	0.07693706093354268	0.5231965834413225	0.021192960021862568	0.23902158573854318	0.23995928822084803	0.42701680589937363	-0.013032548774991673	0.42721563624014963
2986	-0.2956013899760982	-0.008761958463314528	0.2957312186292041	0.4239131977298132	-0.05420009973403159	0.42736407198160054	-0.1521353899844912	-0.09571934125151023	0.179742507981157
2987	-0.32279110164011454	-0.08591907755868188	0.33403021298465435	0.14074372951821776	-0.11019662510948221	0.17875148554408438	0.5159732069785338	-0.06219760963784781	0.5197084692059337
2988	-0.4720321009428625	0.19667548525967438	0.5113663567567396	0.10145224925994209	-0.09722563907693318	0.14051826847004448	0.03351896453103724	-0.1355695686727106	0.13965181321177944
2989	-0.4014177039604699	0.11480490292334682	0.4175120822061734	0.08376560194287438	-0.11790085965036289	0.14462810506656945	0.17263017765581481	0.14541515442459896	0.22571385729238722
2990	-0.41550781837142964	-0.07245523670504961	0.4217777951170139	-0.22350568747841454	0.23963461104492928	0.327688173643562	0.054429892374016436	0.405476586288131	0.4091135236236064
2991	-0.3479297914425851	-0.04817960425065915	0.3512497886675961	-0.3478551984040762	0.0030416225487911426	0.3478684960217992	0.26942117312213837	0.3687121024625665	0.45665784021395645
2992	-0.2298663204723597	-0.15970548134950593	0.2799006360489003	-0.027266055080065747	0.1268204102119391	0.1297183649525143	0.14688511213371883	-0.27589487749414265	0.31255914575331684
2993	-0.4455182062965545	0.116968442106301	0.4606170737070808	0.04686078010878848	0.060250209467669236	0.07632837253146595	0.07358096376525004	-0.03803914509329592	0.08283196718690108
2994	-0.2672057878945929	0.08675770905901432	0.2809374185927157	0.16306144146104143	-0.21640005553188307	0.2709575939617761	0.16042312302234607	-0.07021250175943249	0.1751153157309808
2995	-0.4587893374322466	-0.028094746919073432	0.45964874735602906	-0.49931609114067366	0.0862122841777526	0.5067041709075889	0.3106169250186728	0.1439416991262062	0.34234790324375447
2996	-0.34337645966963787	0.08155978215550821	0.35292972547025336	0.03542220844015509	0.24412533607415438	0.24668180428255468	0.1441036617882325	0.0549674853350714	0.15423128666012803
2997	-0.4431205125631043	0.04945162678827068	0.44587134023863284	-0.05744063758788201	0.41806789365585917	0.4219954864122946	0.1464018130648598	0.5156868035709959	0.5360656398669374
2998	-0.5702337360506754	0.1554629565305259	0.5910458904209753	-0.23529801994303542	0.005740504908907085	0.23536803433287684	0.0744057022149434	-0.10186931466624224	0.12614898252728282
2999	-0.30355668605530906	0.17971001773425252	0.35276387587581415	0.14177596034835518	0.002031975593806395	0.14179052104253023	0.2839723300345159	-0.024933383503482183	0.2850648309387949
3000	-0.5803011201959443	0.25669311073491097	0.6345397885077286	-0.3423410266424267	0.12254701279098418	0.36361401082271894	0.2015243504866803	-0.052458933133106476	0.20824025428466542
3001	-0.2177859122213045	0.27022450688264127	0.3470619363774028	0.5964418920148241	-0.01782669055614225	0.596708238125139	0.07136516798488629	-0.3850215473689652	0.39157959489726135
3002	-0.48560064527420344	-0.05883117100527329	0.4891514012783511	-0.3329917731020219	-0.2773416327634069	0.4333611683313365	0.3874757419310149	-0.28366494872427983	0.48021167595107345
3003	-0.27326930726828436	0.13804901809561695	0.3061595102100407	-0.045795282404233126	-0.27745383945879254	0.2812078251416715	0.2762037839510408	-0.5676577614679927	0.6312874657584496
3004	-0.1790199779711994	0.15577909884651664	0.2373084072472813	0.49777978071665313	0.049575248381199685	0.5002423566056525	0.2138338220428895	-0.20974177756614287	0.29952715520646117
3005	-0.4820246524606373	-0.12651907590980316	0.49835212666233175	-0.33522334386582664	0.09500909655100499	0.3484270636733382	0.07372611907317381	0.3327043373950376	0.34077517039107
3006	-0.5626859758719525	0.1761990359495784	0.5896283640671743	-0.23169753346480154	-0.16999748094445807	0.2873723900118698	0.3358645943629305	-0.0353149296626834	0.3377161085936768
3007	-0.3890741858585445	0.023731640618719733	0.3897972714988463	0.2530142884449967	0.07831692631176526	0.2648580206530481	-0.1624617229120704	-0.2538885198277117	0.3014186323236583
3008	-0.5126450636317765	-0.014332449669894306	0.5128453766775793	-0.16299129407943264	0.20102357162675183	0.2587984511067713	0.4483789287020196	0.0012788562879546491	0.44838075246087006
3009	-0.23322887215996188	-0.12360133139334013	0.26395642809224046	-0.24406037684078588	0.04845176774684381	0.24882331350068568	0.3594453786243243	0.23834485931782926	0.43128789941015
3010	-0.2939082810647376	0.23214583449877407	0.374531395417742	0.05209837962962963	-0.08163381123058543	0.09684172807247846	0.1307855676708233	0.11541217820182736	0.17442716413526266
3011	-0.41022117340363445	-0.4026206664449724	0.5747911030602757	0.5786948926447797	0.10339253981398644	0.5878586531321452	-0.5213703922360077	0.4195246393577297	0.669199528488
3012	-0.4010672262949117	0.12982610425472407	0.4215563276169062	0.11085089068917546	0.1097971861559589	0.156023530450858	0.2569960568399134	0.3747296631533869	0.4543889233666627
3013	-0.4922915931049979	0.06960696286989101	0.49718823590449845	-0.12778200032334514	0.244166479363089	0.2755821279604342	0.22647730441631891	-0.028090297992671272	0.22821269521435272
3014	-0.32811020984036654	0.13810629332351843	0.3559910926653237	0.3393058114860085	-0.0013176516172051344	0.3393083699438655	0.35643116781958795	-0.1995559475899928	0.40849204840703474
3015	-0.3714550952339604	-0.07624795051613793	0.3791999970110522	-0.1276498173614437	0.216011196827947	0.25090897358893327	0.10132362297606556	0.4155599511525043	0.42773420435460585
3016	-0.3809365543316068	-0.0170823326097805	0.38131937337804955	-0.17490076759476256	0.09038355171627716	0.1968742363187375	0.14567762043395302	-0.14623933820684093	0.2064168431462745
3017	-0.25200835652856396	-0.1730416598139246	0.3056985897765736	-0.08383725689390206	0.26922467631893765	0.28197626138122134	-0.05285540582348243	-0.10024886861550195	0.11332929711002884
3018	-0.5225767678933902	0.03380744811901829	0.5236691912746274	-0.3019232782302898	0.0987633643506036	0.31766628413348347	0.34393215665032256	0.05455780590123648	0.3482325122140364
3019	-0.27472227523437265	0.20529155504663893	0.3429532782806101	-0.0860796885151372	0.17312696178322343	0.19334595333534332	0.15469870491276894	-0.19843287309572227	0.2516094084622254
3020	-0.352376799183859	0.40293617819782956	0.5352821427095572	0.13201623296817827	-0.1656067190291595	0.21178732529287794	0.30086955713132935	-0.29955375270315926	0.4245644134485929
3021	-0.4300435465601654	-0.08026808127354715	0.43747047535734557	0.22626279451607745	0.2954793842995013	0.3721598026765345	0.3226060668089026	-0.07750820181007789	0.33178637056054894
3022	-0.4505330579119206	-0.12706137753129082	0.4681074982646777	0.12763269296987353	0.04655656564354595	0.1358588168624466	0.23326050966194387	-0.030949084386617823	0.2353047198679189
3023	-0.21484937972130305	-0.22797292130832006	0.3132601296310754	0.04976822619308686	-0.1698641913348794	0.17700485822784293	0.11764952213115111	0.24692853123486894	0.2735235083050411
3024	-0.44061098469412896	0.04435394511138919	0.4428377945479293	-0.30858792064943313	0.0251658109118528	0.3096123750911645	0.16288745594709964	-0.44944923395736724	0.47805537044340646
3025	-0.328670707683834	0.10751606711797916	0.3458093966015239	-0.2080735123791485	0.07295683470830028	0.22049327945415914	-0.22888026523619442	0.04646403465833682	0.23354888638424684
3026	-0.48578926355364066	0.33996861466460393	0.5929332741050704	-0.10311246977927759	0.03543417954563738	0.10903101624792325	0.36712663090619235	-0.200205898469963	0.41816786689402224
3027	-0.6905201519764735	0.2539235639002676	0.7357277054654293	0.00010112795957050042	-0.08818340216994779	0.08818346015626148	0.4659833584244831	-0.5804101033696156	0.7443227649495131
3028	-0.37192284997544145	0.048543976239216496	0.37507749061089807	-0.0073892785758867255	0.08663839294795002	0.08695293307574768	0.28424815633342043	-0.07267561765800877	0.29339181955351396
3029	-0.6165940426167046	-0.24347990124234803	0.6629258447966817	0.05387998478200958	-0.18859626374224067	0.19614179426537934	0.26250556724177315	0.17520884359321476	0.31560626056242397
3030	-0.5335587142270437	0.19279337636160665	0.5673219434294113	0.04008457498167075	0.1623422410738968	0.16721775141520237	-0.0006924847292749666	0.1583963229833611	0.15839783669529556
3031	-0.4918455496654114	-0.16518470515594666	0.5188429738785403	-0.24825611156811161	-0.1688687157833257	0.3002461325333406	0.401636922180206	-0.1439096461954847	0.42664060229483375
3032	-0.6271391969783651	-0.03998013053561432	0.6284122717009218	-0.08962360515436346	0.3035523825788665	0.31650661852506623	0.4712081714172442	-0.0822285638058478	0.4783290473261637
3033	-0.2522293738605342	-0.04759549808521516	0.256680713097141	0.26804480100154365	0.016566515672896975	0.2685562600005769	0.314821857796875	0.2554123544726341	0.40539890597278416
3034	-0.49444771086365685	-0.030234238393618964	0.4953712223671785	0.2739283048556616	-0.27568840652801035	0.38863969649927654	0.003215741651520422	0.3176254681130275	0.3176417462935078
3035	0.016770839025811973	-0.1495850183070113	0.1505222200990226	-0.482108119650216	0.16980656290614643	0.51113844292781	0.19289384739244536	0.05208332951267328	0.19980167560605117
3036	-0.2539957452417431	-0.21835427878162544	0.33495138402931296	-0.19993652977203838	-0.08619581060483976	0.21772536302211234	0.070338273285194	0.2859322268849319	0.29445663697753327
3037	-0.4025146980284195	0.10829268238180684	0.4168277668130527	0.20186252894846174	0.003383623625604639	0.2018908851392462	0.24971445538293055	-0.14604363569057066	0.2892854174563829
3038	-0.3082328566577153	0.1541558104294076	0.344632424203706	-0.1672068284040126	-0.09671413372419511	0.19316248892305776	0.05970902055841194	-0.1536771027017261	0.16486909665198551
3039	-0.1657557879874948	0.04096274365734538	0.17074228421598653	-0.2185714059675695	0.36382719500424576	0.42443337207540305	-0.00707118699706717	0.21193098131022775	0.21204891540553467
3040	-0.3426058387607765	0.020911283386377003	0.3432434158521333	0.3823088184271514	-0.02599370544495063	0.3831914735089019	0.17361342830144585	-0.05149648949897886	0.18108978689395963
3041	-0.39030797483391527	0.0846885864215392	0.3993901249267823	-0.22749044684964834	-0.2168229366113094	0.31426754405856894	-0.008224462190603755	-0.4289929410103248	0.429071771636183
3042	-0.5474903768023108	0.1088494273530127	0.5582059750004609	-0.20078399637810984	-0.1968379882046465	0.28117504654932907	0.1741571902646591	-0.2622097479919822	0.3147771892353375
3043	-0.3278435882691202	0.04414248703061331	0.3308020216540707	0.07610497108390736	-0.25581024728412444	0.2668910812283679	0.0008384079935418029	-0.10221051081697205	0.10221394938769363
3044	-0.3628712781515375	-0.2771091585766387	0.4565797304681661	-0.13121108405591972	-0.48885928308159693	0.506161779705049	-0.08658549259863649	0.11147734374261856	0.14115327022941576
3045	-0.6683853396337998	0.2258929950207099	0.7055257666710808	0.15652901060494226	-0.03401420090719256	0.16018207460361159	0.24560499706717526	-0.2435234295791882	0.34586915927613004
3046	-0.3128820538685831	0.17653594674991901	0.3592493843111122	-0.008756383350734726	0.04239537590247372	0.0432902084459878	0.2850743901198243	0.05990074576545389	0.29129968631196174
3047	-0.5026652675997795	-0.20677086627691582	0.5435315652214361	0.02347274579077632	0.08620825132895575	0.08934669771264526	-0.07439499685177856	-0.031126655915778213	0.08064418308269601
3048	-0.5942382676558464	0.09707539442392202	0.6021152306238245	-0.10139456411956597	-0.3057637674512885	0.32213714333960686	0.12941229898520928	-0.3054061227161901	0.3316932964670431
3049	-0.3412605987330709	-0.10823632234120971	0.35801382336664644	0.07411057715407403	-0.06130039844396319	0.09617752593770856	0.0860232039204321	0.3494919968180479	0.3599231132514313
3050	-0.1966630811359233	-0.11120399181548882	0.22592630497039085	0.25310376176771443	-0.05495663499713934	0.25900144005618336	0.3834032026998891	0.08985097470097052	0.3937908245442581
3051	-0.19968511574216377	-0.007919529361712925	0.19984209865359293	0.09735071577810797	-0.030755569836141156	0.10209342260133958	0.16486028688616197	-0.2533012304700597	0.30222578902177416
3052	-0.28982812687423953	0.10064275221325789	0.3068049978414457	0.03566120567152566	0.12261022633893245	0.12769099104021042	0.04046183923375364	-0.29112633365664403	0.29392465460137523
3053	-0.35021670660545756	-0.06307081993700771	0.35585062865351186	0.12573988054153226	0.029078002681200192	0.12905831162124617	-0.04939072208161554	0.08400224970684834	0.09744650524033731
3054	-0.20108339218514046	0.03230577842188466	0.20366195995356354	0.025584471547743508	0.24477901071707292	0.24611243217685327	0.09958680725564162	-0.2494596887089767	0.2686031803053565
3055	-0.515511433633449	-0.009510237918531457	0.5155991493709827	0.07809543104075656	-0.04087642036234606	0.08814634474032819	0.4464279308365619	0.12043233875017938	0.46238711665427285
3056	-0.6094612040636209	-0.11611106416539914	0.6204230318744622	0.10908273132251456	0.2533593197399926	0.27584413564890536	0.30716424176691975	-0.05072599549173569	0.3113245863064372
3057	-0.45083481293523536	0.20261260280682183	0.4942710747864006	0.13457080407022082	-0.16038593904364828	0.20936320295366762	0.31086129453903477	-0.23579330832300663	0.3901707686288057
3058	-0.5295625729303276	-0.1877046437902085	0.5618447756711791	0.11586910713387084	0.014698159584935594	0.11679762790050435	0.06594305160464171	0.32875489125565743	0.3353032427213485
3059	-0.4118267869302224	-0.020473584653705194	0.4123353854592682	-0.23813742362243642	0.12084124407740023	0.26704314033448895	0.15624881805267857	0.13165182360728123	0.20431812401738064
3060	-0.545000921645395	-0.06715801425969756	0.5491231223265287	0.20059535045812943	-0.029198309785528623	0.20270923984799374	0.09578668407025515	-0.02531701928958406	0.09907593204650683
3061	-0.3853007714101039	0.21284289088503755	0.44018039557608774	0.16014835648182005	-0.18761607849938464	0.24667243258077176	0.17133079577750712	0.09452902963865205	0.1956782538407858
3062	-0.1773599697022897	-0.08311841171099253	0.19587043987839303	-0.26448975054715346	-0.18589576925102752	0.323283258412691	-0.07771631782992135	0.09324236044962574	0.12138354023202357
3063	-0.2317476338459632	0.18734126035515183	0.2979995195040748	-0.09431109914686699	-0.08588594695348627	0.12755774890765056	0.09344195932633662	0.3372202430315059	0.349926981058867
3064	-0.4820006109685832	0.09268152979744694	0.4908303728781284	0.30526833149201393	-0.02900938434057908	0.30664360190901996	0.20587447921387925	0.15098953777619764	0.2553079350695074
3065	-0.27259532743753634	0.2591211762153502	0.37610104560344443	-0.1797128844458693	-0.1046032015847981	0.20793881460094046	0.48811103656338	0.07519961296035126	0.493869786284162
3066	-0.4750920212281417	0.028536297355928997	0.47594826284106456	0.08712577673050746	0.1887425970307905	0.2078813818138161	0.3281830194857817	0.020755971262523855	0.32883872129336544
3067	-0.23212451772281906	0.07787377059797745	0.24483895906329484	-0.14841836595560268	0.279447687795166	0.3164158996747726	-0.15307687976635145	-0.45095824178983607	0.4762308966847723
3068	-0.552131182428184	-0.008260430202526014	0.5521929710859017	0.11947519372261674	0.3534736175666079	0.37311917698060143	0.5397347535134467	0.30284642289528896	0.618893819657858
3069	-0.5037647193033602	-0.15170217890053617	0.5261106760919831	-0.04680870215972138	0.13236181086214474	0.14039481319686878	0.3814773508009151	0.2942373194939751	0.4817681697217906
3070	-0.2567815641691078	0.11807636214555987	0.2826283761313839	0.18725629391119689	0.04174431494057923	0.19185282755074215	0.09799776587320311	-0.08160384035174746	0.12752548324273316
3071	-0.5727211628044742	-0.03297949797780159	0.573669920434196	0.16167613349519694	0.23696031445994464	0.2868612256316852	0.6220674481535612	-0.0021532011789846418	0.6220711746477252
3072	-0.2772720951489842	-0.16876590665753954	0.3245947411746664	0.00506346268332075	0.2710166952795458	0.2710639920288041	-0.043705755219825206	-0.13356903658012204	0.14053782612619728
3073	-0.3585049252090435	0.020707131871680023	0.3591024459809387	-0.054715283869656024	0.026792191641787307	0.06092276932237485	0.12464516369533005	0.4144272360911224	0.43276593078333064
3074	-0.4111371926692455	0.045180993943515844	0.4136122742492929	-0.08181300955773524	0.016800592027694853	0.08352022764202167	0.37061037457072116	-0.2268004038928885	0.4345002565539261
3075	-0.49135639855900926	-0.08643416445597173	0.49890076687662244	-0.07329354479047202	-0.20028137956461856	0.21327112957045952	0.6103395675339603	0.09604115006181185	0.6178497310857529
3076	-0.44993388144655905	0.05424293058510129	0.4531917841179674	0.17002040673787855	-0.1672582413148323	0.2385000167610986	0.3046151423824817	0.07057899719615415	0.31268479306470015
3077	-0.4102871200320063	-0.005419358682976242	0.41032290980725494	0.051372758302874716	-0.12979909866703074	0.13959572454204736	0.35384285882073874	-0.2470323483510317	0.43154345073266803
3078	-0.3152673916254508	-0.0905976231040016	0.32802661101564623	0.11980940855683063	0.004367372358467108	0.11988898331396036	0.3696280722594139	-0.03273568070455753	0.37107483961244425
3079	-0.4275138777757951	-0.20421734717177356	0.4737856483440314	0.09882015919516748	-0.09830918766676683	0.13939196620701577	-0.09811536708476121	0.3728384045685732	0.3855322310513305
3080	-0.3103582652997883	0.2813052784528126	0.4188733848376001	-0.04106104226287999	-0.07415407221720773	0.08476340966542625	0.04414579430060731	-0.05189336873939662	0.06813055756086633
3081	-0.531020127388535	-0.043912726114649685	0.5328327159686763	0.02505444274206125	-0.17373237019547952	0.1755296600431231	0.48829379578966897	0.24371006213484186	0.5457338411647673
3082	-0.26705629099731737	-0.23488140871316104	0.3556519910253883	-0.1479119782895513	-0.011287722440923766	0.14834205741943865	-0.10364680900042202	0.11102016237324493	0.15188198533516617
3083	-0.1684660223223111	0.07500912019747072	0.18441032723223508	-0.010943059185455068	0.022919965947954094	0.02539833426411559	0.09706143555472674	-0.01904094073193175	0.09891147403563103
3084	-0.2836326483761661	0.18386078143943835	0.3380122278504119	-0.3289329730035343	0.045331336507502235	0.33204191120775733	-0.19893627379387568	0.3197125261671778	0.37655244046372904
3085	-0.5827927027302592	0.13651009765668712	0.5985669061332063	0.1744146886001109	0.31122019500416076	0.356761115282904	0.496813429912686	-0.25190625940144457	0.5570281390264187
3086	-0.4369403455293629	-0.0639551810055101	0.441596117203001	0.17835632562069964	0.33650612038741906	0.3808508211191217	-0.26107448176584536	-0.05008869625059481	0.2658359692016659
3087	-0.0668046923748908	-0.18146409143964587	0.1933703271066167	0.10099617415357745	-0.0654776855214264	0.1203642575472576	0.04120461378446465	-0.26711680332487875	0.2702761676797066
3088	-0.07218321001193136	-0.0927762401956805	0.117549336673897	0.023132220659280847	-0.30692997055580623	0.3078004328424795	0.4787354164953674	-0.4013618190802837	0.6247230657038583
3089	-0.37863394649393584	-0.09955994973263836	0.39150459643321955	-0.009231441266819268	-0.16515977717307917	0.16541756709528738	0.38122505370398124	0.1873605720615266	0.42477820746223066
3090	-0.5360017062961567	0.13234319912755454	0.552098316885414	0.08831211165637981	-0.06425679602469718	0.10921522284264422	0.3652932665742281	0.14493418693114268	0.39299502432710454
3091	-0.5074406726433486	0.03585168901503256	0.5087055925168945	-0.028875918073467493	-0.19234032579872562	0.19449580862565014	0.4310950498203387	-0.07380122271170361	0.43736662247288927
3092	-0.4347352420146238	-0.1257570017228415	0.45255889576035546	0.15889263636773027	0.09731183760508676	0.18632354555977765	0.5901321364505112	0.18911772690088297	0.6196946450468985
3093	-0.6041952917468169	0.06973330498910302	0.6082061199903569	-0.08167496235602867	-0.1877481368415875	0.20474413877653783	0.3899267948970812	-0.13138743822158191	0.4114675738149246
3094	-0.3420180349294856	0.030189503752494563	0.34334784454522027	0.03715634756355569	0.04962413610390006	0.06199313710663582	-0.016602102506410987	-0.22698996653676745	0.2275962976763818
3095	-0.41895611974970615	-0.06181170928261923	0.42349134309944186	-0.18568325184984102	-0.07323798107289435	0.19960478924405878	0.3125726133554171	0.133431892623338	0.3398613078726101
3096	-0.5709383839789071	0.16843704248398486	0.5952660544506109	-0.1305648203199647	0.1600488857308127	0.20654979576087554	0.15753375551308602	-0.037794410446618236	0.16200401719421714
3097	-0.36929472590052814	0.1649832259399385	0.40447256942776105	0.15089832157616334	0.13359179090095913	0.20153677096408187	0.2042276288735329	-0.3134230193293127	0.37408944577575054
3098	-0.3865387163556043	0.2337245672620473	0.4517071535670755	0.2048844329434399	0.05474102085327392	0.2120712385652837	0.28912441604111305	0.12915345941919276	0.316659981732867
3099	-0.3548795677031177	-0.06117636126082892	0.3601139468977384	-0.1995428716780125	-0.22022446515459776	0.2971803706339576	0.20979347534609324	0.08119490161901251	0.22495758343899624
3100	-0.5277124133116317	0.13404631733389086	0.5444711253629201	0.41714194739603566	0.19230681039903558	0.4593357308148449	0.21849928244379146	-0.46012969164066003	0.5093734087658883
3101	-0.5467966799327145	-0.07875856007052381	0.5524396075317389	0.1717968303676917	0.3437085924343985	0.3842521924955288	0.2718405222570657	0.08494310001380588	0.2848027383663114
3102	-0.4894997949554602	-0.06943708241606128	0.49440019991489936	-0.035203094547607484	-0.08978150959457179	0.09643639007557252	0.11919196295203204	-0.05566919291063197	0.1315514464826584
3103	-0.46430216412317354	-0.03360784181287044	0.46551690263703777	0.31801484860248447	-0.09995175244010648	0.33335236124483875	-0.04019619879168238	0.33708317626562617	0.3394713568456456
3104	-0.32163362182158634	0.20219977050340818	0.37991174485359375	0.0007159557580704247	-0.05865427584153283	0.05865864528901206	0.21181746982401178	-0.20056240210080165	0.2917051896334547
3105	-0.2424054677650828	0.07277934681773852	0.25309532616313807	0.084499116712293	-0.03638803665337996	0.0920010322585863	0.24008570589961842	-0.13439081303199293	0.27514003126538705
3106	-0.5181036583114917	-0.0320731047042465	0.519095448642271	0.024029579860933983	-0.16499646839824142	0.1667370843339444	0.23973125772953027	0.14805907368774213	0.28176686326439226
3107	-0.5869824404732537	0.15840109136479805	0.607979679898511	0.04938922072621242	0.4499054952794325	0.4526082741251799	0.47672971861354957	-0.02797339437725643	0.47754972034578724
3108	-0.1745746665693085	-0.005315729972127032	0.17465557876266596	-0.43112170314361314	-0.06921118194017206	0.4366418562472055	0.30047778691934707	0.3543988671916539	0.4646347570927902
3109	-0.25761850474658254	-0.14561955193234694	0.29592625414593154	0.01633396574993916	0.11091762174480607	0.11211385842367598	0.2708447100376299	0.17564911908648065	0.32281491599866396
3110	-0.5368855769101727	-0.11948866041766557	0.5500215110907728	-0.008712900632675324	-0.2793918934329277	0.279527717325977	0.26081078768434257	0.31314512591546423	0.4075317617770904
3111	-0.2030000265847087	0.20355333528287867	0.287476905330109	-0.14347150788215826	-0.17526911363076753	0.22650239682373144	-0.058164848596990684	0.0819164725501926	0.10046620370740257
3112	-0.15301934812684378	0.14816540180980223	0.21299743471371752	-0.006134163705424608	0.2971692853212287	0.2972325892339109	0.23930346085110027	-0.010004246104234399	0.23951248676306663
3113	-0.1629584926806861	0.1291717799262074	0.2079442691349434	-0.16533006923236648	-0.34002518346323896	0.3780888218151766	-0.113606960275037	0.38622839241533174	0.4025902538942856
3114	-0.3601329058653237	0.04094899094421783	0.36245348632114405	0.41545737217542805	0.11519657687764863	0.4311323224014179	-0.06248903443302851	-0.032405110528322165	0.07039155214033144
3115	-0.18426952433879237	-0.21483024656353492	0.28303231695089875	0.18376305006458968	0.07196074812905029	0.19735046957211302	-0.06925649383828883	0.23817588193831216	0.24804074801505047
3116	-0.6532667442883823	-0.1303751108004371	0.6661494642415986	-0.020376868286725802	-0.056313397923139934	0.05988668922911395	0.22529983048565488	0.3431838589267484	0.4105303577626375
3117	-0.30842766720136033	-0.16303866092133143	0.34886850079979126	0.0905020586287065	-0.2296523060537971	0.24684165833963426	0.3620701216755597	-0.047718837490240966	0.36520112330272836
3118	-0.5232189440292208	-0.0644375218477943	0.5271719431200202	-0.05214662284350699	0.2897107945459346	0.2943664633588882	0.5139130656357727	-0.002534601565997969	0.5139193158816434
3119	-0.2921474646294101	-0.08547323521103689	0.3043941770580273	-0.09908289377634175	-0.20097520977954292	0.22407243200586974	0.0457653372014411	-0.0899880236928161	0.1009569734951501
3120	-0.28238577354525635	0.1754531706457902	0.33245381662783413	0.13550843921245423	0.22302639359882892	0.2609661076452173	0.49358691207392935	-0.2795268153861801	0.5672418181786463
3121	-0.4514040540267086	-0.04739366482443225	0.4538852051535039	-0.021231060866578163	0.16617646894809296	0.1675272418968833	0.31714508144155346	-0.01434136540758195	0.3174691755813836
3122	-0.379211601522086	-0.026256908609478442	0.380119539064584	-0.39609761695420387	0.03537820578809608	0.3976744140645512	0.10296846573384599	0.1313829345236524	0.16692507426875255
3123	-0.713527297502103	-0.04885900403918215	0.7151981589436283	-0.31617993820582063	0.1643848944950818	0.3563595752354575	0.36819038830426337	-0.00912177750088416	0.36830336526350105
3124	-0.0733884366285265	0.16620836721931004	0.18168952629276203	-0.13957483515238864	-0.1560159323964747	0.2093373014284789	-0.016053522691372023	0.43253355718093445	0.4328313686395604
3125	-0.18534828656412078	0.2218188150979345	0.2890632700010624	-0.05956131859087657	0.5284907083844912	0.5318364217699134	-0.24864674527243308	0.47668257875738757	0.537635085188241
3126	-0.3348275960612048	-0.23092819700507863	0.4067399061515132	-0.16432942705928844	-0.30238771462655256	0.34415474797640583	-0.13773657280961193	0.29487835195033046	0.3254606058162501
3127	-0.2849916609340744	-0.10775468794077038	0.3046823256691718	-0.020901746553376996	0.19425579356284636	0.1953770619640719	-0.030873366243412	0.1331605525017322	0.13669271189703727
3128	-0.4190171098437154	-0.21304556737487634	0.4700678165114724	0.3738416396257372	0.013371471869497137	0.3740806968797191	-0.14869189578364755	0.3906573269935552	0.41799811842337836
3129	-0.5204768850987432	-0.02120697935368043	0.5209087481463504	0.054815517744634806	-0.044426656401719715	0.0705582651760149	0.3276028472430494	0.025518447735669667	0.32859521709329675
3130	-0.45897855403004756	0.18774167160133573	0.4958913674537772	-0.2732869376773646	-0.09960610305797672	0.29087304115622	-0.1390770350096142	-0.011139526921340712	0.13952243807752476
3131	-0.30314610926922203	-0.006977296271518135	0.30322639434641513	0.18332230905970565	-0.08504988639879305	0.20209045542882484	0.07296977525636063	0.060282964551257236	0.09465000748046414
3132	-0.585858879825759	-0.03843551930303608	0.5871183153460529	-0.07669586180596526	0.10499940335771918	0.1300274198914857	0.16890836738958132	0.013597868960195922	0.16945482765171502
3133	-0.16293071467003417	-0.029739759278868478	0.16562267678326276	-0.07645312767705825	-0.07542510093475827	0.10739658552590507	0.35024555607412383	0.028749135809163426	0.3514234800912511
3134	-0.22277400847996767	-0.06586400305776613	0.23230653402998833	-0.04683128591413802	-0.22792070242947762	0.2326822209287126	-0.014173315191844095	0.12204870170475375	0.12286890758586291
3135	-0.3472107084091315	-0.17869094781065983	0.39049421361070497	-0.3082356883063909	0.012327077253281409	0.30848208437334407	0.39385380508698214	-0.1499162995892793	0.4214210681302456
3136	-0.31493234374590307	0.2436421012692199	0.39817565803068433	0.13395350853204502	0.3328283992786146	0.3587733069981789	0.4659336150895599	0.12444137031990542	0.4822652675836422
3137	-0.6225046792244633	0.12075949061022803	0.63410955696062	-0.20758519672139092	-0.1571089877863061	0.2603360288955339	0.4789370799663259	-0.30241948908685334	0.5664258768331689
3138	-0.3517067818068069	0.26724121793703415	0.44171883470525714	0.0791228835552306	0.13177756357309503	0.1537067238716501	-0.1068447121038118	0.0575508709435623	0.12135854008230731
3139	-0.5308746474816288	-0.096933341371757	0.5396517062033968	0.16700725691332757	-0.15828625935028565	0.23009989952370707	0.27735777302736475	0.16868290205619396	0.324624792190613
3140	-0.4714515936525012	-0.42707413534151306	0.636128070623506	-0.08625770678906218	-0.147248639189615	0.17065331442342763	0.18830887233709895	0.31904443736379856	0.3704721101697841
3141	-0.21569826999876882	-0.048836979687755876	0.22115784920613613	-0.0004516991616120111	0.08164466605199873	0.08164591555537237	0.31573218073740905	0.24605051199683475	0.40028447934825606
3142	-0.4070262532865278	-0.09312129465118232	0.41754274796957136	0.026267759153673416	0.055238125945465004	0.06116572348074081	-0.024460603035596797	0.21656161061576581	0.21793864341451616
3143	-0.15258508449142397	-0.023938492008760852	0.15445147914121282	-0.052172308936988564	0.09892485621870767	0.11183951447368039	0.054964201546514914	0.27034124600881865	0.2758721673986822
3144	-0.234932523449151	0.08985421375123735	0.2515294620974627	-0.14132616310556323	0.25938774720745283	0.29538972185825574	0.37978794496406226	0.13314730794732776	0.4024513495487947
3145	-0.44869723340401824	0.07825798350285734	0.45547065684449256	-0.16957421906022604	-0.04498755224637568	0.17544029077439965	0.38065792195652676	0.22931349939088397	0.44439299561441575
3146	-0.64375439340812	-0.1188005631881273	0.6546245434186475	-0.11164396562780557	0.10959431690251237	0.15644580326244273	0.40333433398188456	0.18399584216499199	0.44332048779930644
3147	-0.3724591891839138	-0.12653051133073515	0.3933647390211225	0.35407673814341695	-0.08643131512818819	0.3644731934300107	-0.07676919454835587	-0.051818139011693305	0.09262088728919889
3148	-0.29476115413787946	0.20164454844252272	0.35713395512788143	0.1255061634425797	0.08778668722014592	0.15316102479143726	0.11450883090907467	-0.1748651701445626	0.20902176940656175
3149	-0.6380018148611861	0.09134265268381213	0.6445074056715584	-0.0940403461716306	-0.3111359287572403	0.32503715614020284	0.4578237981967843	0.06287460048881369	0.4621210291492456
3150	-0.45674828362513253	0.22304872830111447	0.5083008260776771	0.1589201821021908	-0.22645395022322415	0.2766532411722226	0.0990844285772621	-0.16733591758398816	0.19447116315834034
3151	-0.553985516801981	-0.17388318774716452	0.5806335469187719	0.11827118474598303	-0.367695799546059	0.3862489794744241	0.24914086881658717	0.32112747383991447	0.40644068075118767
3152	-0.41477649146718243	-0.19260524354516964	0.4573142439449265	0.09228544286747295	0.17687296976010616	0.19950100349874195	0.45101417987615205	0.37285577869460046	0.585179649471267
3153	-0.17290355139957542	-0.09719113929487415	0.19834756273778928	0.15857170929612519	-0.2929122789420948	0.3330804559624392	-0.0023418534935639797	0.08333284476254688	0.08336574412793335
3154	-0.3911573664183947	-0.0442123286456788	0.3936480856141026	-0.14302712953930827	-0.2863540924036871	0.32008659144143076	0.5281928341362128	-0.007510913701283666	0.5282462341157511
3155	-0.32554182603309273	0.1770135455022108	0.3705553613000676	-0.07178662507342799	0.2697444454184463	0.2791332752889524	0.10591862239437691	-0.4774784058661474	0.48908525089027166
3156	-0.4046014700283648	0.05043936218741318	0.4077333427707217	0.12150321296985288	0.005236353509936425	0.12161599467207614	-0.09626068313656305	0.21195226105700984	0.23278719914354537
3157	-0.2784169394371271	0.03273553058897063	0.28033481255184545	0.09143920330103787	0.17969204754022228	0.20161934393685058	0.21007206356479838	0.024359396301504944	0.21147967296774997
3158	-0.17816680259099898	0.20445378728935637	0.27119137280242045	0.024933609673255197	0.3354801448577944	0.3364054287391108	-0.3133042163963025	0.1705673762538809	0.3567250507797765
3159	-0.39312690842262393	-0.26701802484886955	0.4752340388904415	0.05477988882088497	-0.027099970152930933	0.06111664749901016	-0.24516632030900415	0.243060584681017	0.34523176626627955
3160	-0.46366935415010313	0.05724624343704401	0.46718989968280245	-0.15794714824109102	-0.10074002160860128	0.18733887367867522	-0.002876789290694518	0.1555771588473669	0.15560375404096743
3161	-0.2121081623575836	-0.11988184710833345	0.243642216795072	0.03722063733884185	-0.06691830455764262	0.07657307182540742	0.18958601384183202	-0.1003594276911975	0.21451077215594566
3162	-0.31025286140343356	0.04896577605735246	0.3140931155468342	-0.10129207994922954	0.2868946685912722	0.30425094301667666	0.2526696596585868	-0.2833486739822962	0.37964250020185
3163	-0.4345833992176161	0.0105901303416084	0.4347124126778417	0.08006864613122991	-0.2017735184850053	0.21707957263433816	0.48173460401108387	0.0028900659853668166	0.48174327310624226
3164	-0.5842807162397673	0.1446174889802232	0.6019120978088083	-0.3309041185990359	0.1839393157881072	0.3785910823017386	0.3946050752200392	-0.11889225068346264	0.41212684050179516
3165	-0.2009908244785368	0.07678915062408251	0.21516013845071308	-0.185008545530476	0.2044094937256121	0.2757016558609383	0.2687627414039928	0.32203222554206246	0.4194498366367107
3166	-0.29744557028076096	0.02610761616731714	0.2985891406290374	0.2139731171948027	-0.09809120070607555	0.2353855954344283	0.2712146106491344	0.30159573800267003	0.40560738924597606
3167	-0.5653708565228044	-0.12279827785361755	0.5785530420360295	-0.05031121203018453	0.0002885528510744389	0.050312039500442114	0.36085202918046855	0.29271934773070263	0.4646491186901679
3168	-0.3796941972215686	0.07646545877337468	0.3873172469554565	0.11031774856054426	0.19431371681552503	0.22344535392379838	0.019207229209471273	-0.01381763734933839	0.023661038773118093
3169	-0.36734407934510876	-0.14484621710974221	0.3948697243913594	-0.07833161535447156	0.17972603206515256	0.19605430004446506	0.52170221183415	0.322975600166015	0.6135849054004197
3170	-0.5802709970251645	-0.06290646384151423	0.5836708431827156	-0.13263969371420858	0.14468378150145098	0.19628215654551656	0.3926488891962107	0.3556110655616252	0.5297474682685068
3171	-0.4169393368351228	0.06935078550359915	0.42266764963796105	0.3968310198763393	0.023633657114191135	0.39753415964503824	0.1926490429381568	-0.19824271718150652	0.2764305132587475
3172	-0.4343716280255654	-0.01209872226710717	0.43454009057171783	0.33581467394638365	-0.42078768173731673	0.5383621163673957	0.12597341746950236	0.2343118214142648	0.26602881716726823
3173	-0.4716872973547135	0.04621785681532448	0.47394619607545724	0.1726662434781973	0.014257000297959229	0.17325384178819273	0.21309091608270594	0.14481523302785007	0.25764159259303876
3174	-0.6469833992578812	0.04282669496377268	0.6483992941982609	-0.21708380342073197	0.3351222227236488	0.39928972171951765	0.4630510882846711	-0.11597266133394649	0.4773530858164599
3175	-0.5040835230778746	-0.1260893829838342	0.5196140209230754	0.28300921826763786	-0.002517403546415561	0.28302041436100506	0.03818023330403744	-0.03774519525334555	0.053688266687088246
3176	-0.3552180840091974	0.12480375792655997	0.376504801031483	0.13948401320040127	-0.19554849604093882	0.24019784395860586	0.3007865954892595	-0.05726900462312584	0.30618999806744673
3177	-0.19396724731610968	-0.11765412901972806	0.22686072182460248	-0.2102735341119979	-0.2898560212581067	0.358094222527437	0.37771312505427934	-0.06115664175281942	0.38263212053975865
3178	-0.505646695580224	-0.10950637782726279	0.5173685606374309	0.14655661334386055	-0.14675591722723508	0.20740332725399782	0.275866906903402	-0.16722308542101813	0.3225927938162528
3179	-0.5817148071262996	-0.212890386804062	0.6194468771602382	-0.09105036507181814	-0.09326880854246855	0.1303427774241558	0.05104291127650509	0.05670155351482352	0.07629184073395769
3180	-0.4622063152948777	-0.13227819013427894	0.48076210071475933	0.015392688956466059	-0.08061292282204734	0.0820693499378658	0.5174325139271192	0.04119871983950227	0.5190700732900637
3181	-0.6080948868147463	-0.10248011469605754	0.6166697376054352	-0.17318925165188814	-0.03656787566831445	0.17700770158	0.3333648247101499	0.24187948478800628	0.4118710860394795
3182	-0.5118203309692672	0.06451937758279425	0.5158709153239416	-0.04963940847786308	0.12720752730068724	0.13654971942844568	0.11630336415893378	0.06358662227638971	0.13255086211415534
3183	-0.219229825622003	-0.15428256161336332	0.2680761557099682	0.11543813652984246	-0.3715720412371688	0.3890909215011818	-0.3515903852367465	-0.05168245756617643	0.3553686471975313
3184	-0.32318683500909307	-0.16306549049938338	0.36199459183114774	-0.09992917327616747	-0.08945270093940648	0.13411795322406764	0.29864259548556416	0.119022682881876	0.3214868564634547
3185	0.0036533529506499853	0.1822195002925602	0.18225611999231298	0.12214232480274605	0.05985574058765062	0.1360200617170704	0.13846629369463406	-0.005773209245500703	0.13858659543592589
3186	-0.4934709669618838	-0.017486691721495095	0.4937806999282771	-0.1116361959271251	0.14670628219719425	0.1843512231508168	0.382504373799872	0.24934627693620653	0.4565995639485211
3187	-0.3828435141259977	0.10059093318566772	0.395837961983823	-0.03504588603466889	-0.017102477361357334	0.03899626725535074	0.2179941361100459	-0.0671668844488308	0.22810706640726372
3188	-0.14250382972130848	-0.3626362105325015	0.38963105968930717	0.2690161355664967	0.32140909737911094	0.4191342136752696	-0.5707320228740976	-0.15012506576734316	0.590146233831589
3189	-0.5285861859000404	0.179261596071879	0.5581559600600798	0.12734836343448533	-0.27961796122407706	0.30725202995025314	0.26303558665236637	-0.020151330258928492	0.26380636072081154
3190	-0.3060244827932641	-0.14870617814426404	0.34024184264601903	0.03106033500861654	-0.017551337064900616	0.035676236399223	0.14772124095759606	0.08778268253569348	0.1718352827076398
3191	-0.5311689391857676	-0.1047637096018538	0.5414017702273194	0.018142650655992885	0.21880841352981198	0.21955928038745848	0.39609017868381696	0.07262205473671578	0.4026926774650374
3192	-0.33845839962221075	-0.22327496091439683	0.4054698465313463	0.02592608717285302	-0.4606009500814431	0.46133003068521605	0.329132554480106	0.3572778742456111	0.485773319403261
3193	-0.40296800464531685	0.17732331468136425	0.44025761855692425	-0.18233715358070807	-0.12976154794609088	0.22379655247854102	0.23892983374661747	-0.3534682308177657	0.4266465230745793
3194	-0.43134927042252885	-0.008797784172470919	0.43143898073817266	-0.10204292314886484	-0.14053374812003538	0.17367352281056167	0.3270170432833159	-0.11538488855127074	0.3467763243125909
3195	-0.5157557354121944	-0.00016825622979293195	0.5157557628575102	-0.10323981456234965	-0.3543824605584166	0.3691143287144324	0.5572690894010981	-0.08677104415293496	0.5639840885214047
3196	-0.42994456664294195	-0.10363193383519805	0.442257739441844	0.13802394564131978	0.09574925208004116	0.16798371600927653	0.09273103440099119	-0.18456905392828138	0.20655454584457503
3197	-0.2811341739374694	-0.214103670074046	0.3533791240221743	-0.027534949858693068	-0.035386737219916274	0.04483742448883688	0.2885810684245298	-0.03973427911572935	0.29130370061138916
3198	-0.3188925918684326	-0.05458444733945679	0.3235304422151348	0.10996069800601012	0.06998376145158501	0.13034217265674727	-0.12466172246350486	-0.12877205499716898	0.17922831025192928
3199	0.05391449792140521	-0.04456514614234	0.06994873363260644	0.12705429330285478	-0.18250490383018106	0.2223754333750729	0.12341461358066981	0.09020178651418936	0.1528644142225961
3200	-0.5473742366276169	0.03731373449822705	0.5486445750263739	0.08974568394848143	0.34818253703599766	0.35956274401584576	0.22970086642607707	-0.055067220699889195	0.23620941309037796
3201	-0.4358863042730832	0.10391900282751153	0.4481026996141747	0.3861804344956601	-0.06619795815259691	0.39181309019841304	0.0642371552799811	-0.2328217982333185	0.2415210174106189
3202	-0.42918680742697707	0.20568829779912004	0.4759296077371743	-0.07511087174781747	0.11129196337741608	0.13426669046013312	-0.12708665250888798	-0.1266499292413841	0.17941912334743598
3203	-0.313013298909889	0.38504086726780823	0.4962195026002076	0.28075462222879183	-0.12126484658811136	0.30582400317972064	-0.04904824242491909	-0.20914620105034423	0.21482053788864008
3204	-0.2763821047751507	0.09303133982382938	0.2916194404174029	-0.42404776923013504	-0.16419667961181061	0.4547274570383863	0.13286735803709862	0.03215236155786453	0.1367022647416867
3205	-0.43026838934092076	-0.0695753269424341	0.4358573309985468	0.2763556913610856	0.0150106774864362	0.2767630549518223	0.26786184321533424	0.1323805667105367	0.29878852302810954
3206	-0.2543543381523297	0.015894114694146595	0.2548504506937752	-0.11612634641024605	-0.08672816451860531	0.14493827255545283	-0.16248850429723674	-0.05884768123312922	0.1728165605932172
3207	-0.35590218469548285	0.10068789031031088	0.36987081031916913	-0.002187901970612288	-0.08506836907871017	0.08509650012042012	0.13834256384373775	-0.22283007899634535	0.26228211734004314
3208	-0.5092122483775492	0.1500939550576638	0.5308722155496282	-0.019211908748857812	0.1802365299618387	0.1812575630710598	0.40912292941600154	-0.2526188393812811	0.48083037485611924
3209	-0.4448604099507329	0.06742256056090373	0.4499406472126328	0.24317126967467947	0.07044407310991316	0.2531691802560305	0.21360394796896393	-0.08938242590656792	0.2315509979440187
3210	-0.3566229557361442	-0.15432333689421848	0.3885815549767518	-0.22392830807046293	0.020656012811440912	0.22487898528000913	0.27744069442864516	0.2282324927153245	0.3592539626171151
3211	-0.5570318472918632	-0.027840043687633424	0.5577271258688382	-0.1624841884035198	0.24722233134297086	0.29583778087966417	0.2320039899617384	0.058315485131134055	0.23922070805899295
3212	-0.56904669089258	-0.04048124732088581	0.5704847656164449	-0.1874552865139748	0.10321061500518922	0.21399045654371082	0.48882994258423534	-0.0058755652336410944	0.48886525243028023
3213	-0.6415430000641313	-0.18635071292674066	0.6680598843962946	0.12474124830373051	-0.2275118720037593	0.2594648934461614	0.2400051691284782	0.38012943092287527	0.4495562984345102
3214	-0.401632066052426	0.09637870471440914	0.4130341041657063	-0.04974475166522725	0.08616258846764072	0.09949136630722862	0.281613610596636	-0.09253421222954929	0.2964267297431475
3215	-0.5118120076589948	0.002690339193235411	0.5118190784924939	0.04431577816896476	-0.39668213633371013	0.3991498534147258	0.40795887234561873	0.29499125376291596	0.5034384583264631
3216	-0.3934437046582665	-0.07589203894616267	0.40069633179083025	-0.23937019053966893	0.08888389061473276	0.25533984046718833	-0.027406145098606224	0.05689302866818454	0.06314992874267339
3217	-0.5840322978156522	-0.1734907763179752	0.6092559186083008	-0.054893789362742085	-0.02196073393640252	0.0591236158030491	0.2208500115543198	0.1459425018408892	0.26471483042534877
3218	-0.21793536381161435	0.033490262709837196	0.22049358379797498	-0.09532908748806568	-0.05422974319083857	0.10967451831602264	0.30245693877161245	-0.3142087729493906	0.43612767948097103
3219	-0.4824318659336592	-0.19166025683795493	0.5191090052382283	-0.025801372845016875	0.13762477465209697	0.1400224604794818	-0.10310257160842023	-0.10240868655775867	0.14531923257007204
3220	-0.3834524518851153	-0.050677750165913395	0.38678678521710813	-0.10033632973174973	-0.31686041631747996	0.3323671200539023	0.11881332089187306	0.01018550856929153	0.11924910819863732
3221	-0.4054150484153933	0.18086742463332922	0.44393061031556347	0.2756487095993691	0.20100945474963108	0.3411554074062747	0.4793707898423274	-0.3707356483430339	0.6060043523823789
3222	-0.3289947451814336	0.2826639368146277	0.4337469810068311	-0.0003114820035977978	-0.2759620279125854	0.27596220369946517	-0.009786123884078327	-0.10860269050513459	0.10904271000680686
3223	-0.5969290838272011	0.0349253706665029	0.597949924855731	0.015758089388130343	0.128959392312525	0.12991859854070179	0.4464027184934779	-0.06075019747054177	0.45051745090626294
3224	-0.5238444442633468	-0.05270068769289337	0.5264887123850601	0.1129328789842786	0.137633904905483	0.1780363079127661	0.06875466380619887	0.2673922494203555	0.27609023677989963
3225	-0.3797010302823983	0.18182019165678645	0.42098866313907474	-0.09656996306117799	-0.26185434148913905	0.2790939876141153	-0.036953422285299485	-0.16368881568453844	0.16780817560179384
3226	-0.46114140258791625	-0.07967238318039531	0.46797337725814536	-0.07895743362470001	0.16908273492552275	0.18660988069899592	0.31283545734896206	0.05360233530702663	0.31739444501298564
3227	-0.4711837380473139	0.00519294183499484	0.4712123530268931	-0.18361793189140085	-0.22423377691230456	0.2898212062986977	0.26150747945983477	-0.26597215825313464	0.3729977892417948
3228	-0.5114354764301292	0.1164217413185707	0.5245190829731188	0.10700240075873808	-0.09243568957288208	0.14139968343298304	-0.010325928611153015	0.16068389731858393	0.16101533982565716
3229	-0.35233949380510876	0.15880309798906064	0.38647321100661486	-0.27075545505794313	0.1322695508370955	0.3013366066747962	0.028224000958583146	-0.0714075147721416	0.07678298897570819
3230	-0.45214091455315913	0.24201009845466237	0.5128355431978194	0.30647008245488466	-0.1254878779182212	0.3311663010397075	0.10562022277905288	-0.10519389638738569	0.14906839804954233
3231	-0.12217032894388916	0.16534107435612672	0.20558030096168334	0.045246767727719225	-0.32294315979504606	0.3260974615789194	-0.10255690236207175	0.0638146575878772	0.1207900192282522
3232	-0.17355583250872234	0.08389912441647647	0.1927710820523843	0.12144060097025228	0.18735525270521453	0.2232707107532263	0.21007329289658347	-0.41959094097326294	0.4692412451343573
3233	-0.5859807549323051	0.08074522043354716	0.5915177391878423	-0.025966211555574274	0.3961151450370425	0.39696530361010895	0.4562640260724138	-0.09052242503942784	0.4651571464815167
3234	-0.40460325391614926	-0.12693510765349222	0.42404753817766666	0.017768045582546618	-0.14009377783889462	0.14121604028224632	0.347618711675022	0.10541447094160529	0.3632505738336839
3235	-0.5057838742476307	-0.07526374674375283	0.5113530668949301	0.018171703343946684	0.11520517795713002	0.11662951526330888	0.06260270171105885	0.1844835068231893	0.1948159709862247
3236	-0.3032167616906234	-0.18559088840707724	0.35550581209014925	0.29273592200343257	0.0008427723723192431	0.29273713515109645	0.14149101657512644	0.06265396736898331	0.1547424550617455
3237	-0.2925362157697439	-0.10304117161191943	0.3101530599301564	-0.3500836361118501	-0.10005875381181044	0.36410205504455306	0.162816219226579	-0.154475400952197	0.22443656284700908
3238	-0.35307914386739114	-0.011744982045900779	0.35327443501814343	0.2213375534073727	-0.031167948992284877	0.22352125982274534	-0.2557426348318767	-0.11314015440989869	0.27965155070309616
3239	-0.3376193055072015	-0.010904052712338658	0.3377953430950737	0.2283021433024021	-0.18756699992507286	0.2954712305747597	0.2549347093927875	0.13409416733095814	0.2880502590961654
3240	-0.15099114392099572	-0.42987828924521443	0.4556244825587878	0.06720561397885105	0.0013070021746336453	0.06721832194393755	0.01931774380467051	0.24491604620765928	0.24567670812613715
3241	-0.6400586114156708	0.03313259183374798	0.6409155909236242	-0.023763741271154406	0.003920447510667723	0.02408496020105219	0.47157771547962235	-0.16503390217132582	0.49962158740678364
3242	-0.35208412511000414	0.2854230325511002	0.45324335479424677	0.25219979268859344	-0.03238769756083202	0.2542709153353199	-0.19900682887245524	-0.2930867700265186	0.3542648341318231
3243	-0.4944994916812591	-0.16412336281537027	0.5210242081658484	-0.370045025707283	0.3324707374145293	0.4974636793653026	0.37312909263174593	0.31004569278950045	0.4851326121644589
3244	-0.5707652993832492	0.12349969687424855	0.5839736313465542	-0.06193933962823612	0.2648559317437766	0.2720021072959657	0.5134742311099524	-0.22388274509908246	0.5601600392450872
3245	-0.18877522712029748	0.1406697762331565	0.23542317710838542	-0.10744043628368674	-0.1616427784015828	0.19409233668079776	0.2300679023324356	-0.29812839829259613	0.3765790508673523
3246	-0.5073823716045576	-0.06027250185397081	0.5109497485025335	0.19890093901284173	-0.18387953022807127	0.2708749991732097	0.4075332741952026	0.1559972722087372	0.4363697039355837
3247	-0.0882999638323114	0.06668392958418416	0.11065093798778179	0.2791501390001645	0.11644993498049415	0.30246551449838455	0.2646712800913394	-0.2911918609325836	0.39350169806313334
3248	-0.36576687981165135	0.03919534544409504	0.3678609594284679	0.029309788988256025	-0.07085782821411273	0.07668047697919467	-0.024163102178680285	-0.27064907358762264	0.2717255537131827
3249	-0.5396095155189192	-0.04379214945595526	0.5413835808302053	-0.0939748900317466	0.08690428358820135	0.12799857211100985	0.32462700963791974	0.021459674286801757	0.3253355391084006
3250	-0.4947713026704149	0.14078673198898436	0.5144118445859479	0.23291304690842551	-0.13257577596591785	0.26800153692307743	0.3730262819618185	0.1658239005722093	0.4082231902222607
3251	-0.5291494180203159	-0.029631555641890954	0.5299784294487819	-0.0952724568584689	0.11458588827172282	0.14901935051149756	0.3507838626157007	0.015437374683481189	0.3511233840243469
3252	-0.38227568114586524	-0.04147245445797239	0.38451873930187563	0.20000761322289934	-0.14322562737714956	0.24600127171358074	-0.16587548493663554	-0.15164103507258617	0.22474358727414073
3253	-0.6535087122288813	0.05888221643052837	0.6561560426993128	-0.043590655942959085	0.2588881822643004	0.26253235267610553	0.2845805521280866	0.030753266832176253	0.2862374085796223
3254	-0.4699491070373536	0.10319716076625238	0.4811463573544143	0.26625903848911286	0.0888978790134078	0.28070751409648687	-0.008459933361569435	-0.12051725700461828	0.12081382250553706
3255	-0.2573737658674189	-0.13879433260674448	0.29241258885439353	-0.10552338653844394	0.5293433510442722	0.5397588057654285	0.33151559373787276	0.16604249887102934	0.37077311165011695
3256	-0.4867914701305996	-0.09733494643932974	0.4964272627387195	-0.1515952161398522	0.059293026206733546	0.1627782925123645	0.6756037211141565	-0.0726014129688823	0.6794934533521079
3257	-0.3083725989277649	-0.1420633071440008	0.33952266935530956	-0.07387820285328979	0.1029353531461559	0.1267031009255719	0.31772336106745386	0.06327174368189696	0.3239621084579913
3258	-0.37651844422155356	0.2895973204899985	0.47500815453422063	0.18320208426661636	-0.1691940424652093	0.24937848280345168	-0.08076841942945258	-0.3768324441017733	0.3853910072962887
3259	-0.4494295541445997	-0.08025407531392849	0.4565387614903113	-0.11252185447133277	-0.1944212048617626	0.22463475384180262	0.029697923535856527	-0.10465511319930362	0.10878722066998786
3260	-0.11054881853411493	-0.21271478336294578	0.23972613612293847	-0.018387905646088686	0.5964458068869709	0.5967291811425844	0.18356642246571045	-0.49283692313274385	0.5259133619331322
3261	-0.5078817632695025	-0.18910075825729342	0.5419437076258219	0.20181808898271758	0.2368581686355459	0.311178940627448	0.14773808989268555	0.1393746975389021	0.20310551326638004
3262	-0.5042346650088968	0.20344390509019705	0.543729730578514	0.052685109988876176	-0.09643243986683649	0.10988601491186682	0.14706912923195942	-0.46969270652305173	0.4921794056378186
3263	-0.3050273165535951	0.035809227697275015	0.30712206796673275	0.14149123966922006	-0.10078758581943355	0.17371789878548022	0.22266267835390294	-0.096706138069719	0.2427565559816937
3264	-0.2143619044229995	-0.1656381845396295	0.2709004138893839	-0.20875099336863825	-0.05841827179051624	0.21677101215657013	0.1163618628330586	-0.33218503438264746	0.3519758233029368
3265	-0.6143965651492901	-0.06684571100560248	0.6180222393628649	0.27886589230759606	-0.09248503499770253	0.29380208915363076	0.24988928422020554	0.2646691988120731	0.363997855993564
3266	-0.5072382846095714	-0.12972032714703283	0.5235628335250639	-0.03428903292805394	0.1758973844388326	0.17920833583168957	0.17444372320729154	0.2234476648695397	0.28347746207074787
3267	-0.5310025839288101	0.10323887167355823	0.5409454767012128	-0.13649156609137644	-0.10624093990710155	0.17296555994307347	0.29775846217615287	-0.21994683188466319	0.37018469802736004
3268	-0.1700150166575506	-0.19875093232559296	0.2615473933904898	-0.11200366607162045	0.06803333121895587	0.13104714941665543	-0.22230563038809606	0.15408898068891674	0.2704869817052165
3269	-0.680917928728374	0.15441902185988712	0.6982080348835175	-0.11636576583606137	0.07201305039867241	0.13684615773318154	0.5200910792302973	-0.1239408262495645	0.534655084242505
3270	-0.3513461383529769	-0.2975200345005711	0.46039361405733054	0.44126044274714693	-0.2919961744360802	0.529124318302149	0.1325896515270355	0.11379315720500616	0.17472520802318123
3271	-0.4081204171325769	0.10700440006273053	0.42191493990288303	-0.20862119901933787	0.0886982730562494	0.22669404121729173	0.2252755698565791	-0.12615387515038937	0.2581934983489446
3272	-0.3981960927515063	0.06377223270376456	0.4032704129323019	0.19994992796654837	0.007265902262904529	0.20008190080445049	0.5286285755176199	0.2873191624531598	0.6016647504770187
3273	-0.23297004196150342	-0.09872596775826574	0.2530254081339477	0.08307363605169851	0.22209066300659575	0.23711915064279251	-0.018800696657226845	-0.36326718479737785	0.36375336939389213
3274	-0.2890185417393517	0.14612751346328556	0.32385948752522925	-0.016388773781001915	0.09325775726056214	0.09468685861995203	0.08557981134988701	0.1163459041590051	0.14443086070940186
3275	-0.2538047294100445	0.1876632002350497	0.31564904148969986	-0.03792214264073983	-0.15403535014211814	0.1586347313669663	0.10999787338705	-0.24169879857108795	0.26555195608464427
3276	-0.5811885939073754	-0.07061423512792739	0.5854626818941874	0.06312748886852286	0.030499193018597066	0.0701090623645126	0.19375703636988495	0.15369994548665017	0.247316522669716
3277	-0.3299617629979156	0.08812745293313995	0.3415277631484378	0.4425128279403184	-0.23915858953227845	0.5030054014012242	0.16841604942789873	0.3620898564515176	0.3993407440394494
3278	-0.206629078442341	0.01213258710738675	0.20698496498018745	0.0656959225833719	-0.07599607637864161	0.10045575080117973	0.41558890261278614	0.1268453994098132	0.43451569744525326
3279	-0.4284865556583184	-0.05041798925863103	0.4314425825307611	-0.04087768313256928	0.02133200377005055	0.04610899438430847	0.2533814751920911	-0.006243887553171815	0.25345839520974034
3280	-0.3209138104438248	-0.0278893373924738	0.32212340628052216	-0.054577539369043505	-0.05316129595668501	0.07618944278162	0.09988239005071756	-0.40178077704324494	0.41401000548744876
3281	-0.09304324049969709	0.1402999492443964	0.16834821163488692	-0.0985457318139152	-0.007776750966221905	0.09885210728320733	-0.09214673408079647	0.250938909021795	0.267322570432812
3282	-0.17578169379789207	0.03444150797114346	0.17912403899472074	0.14069511144150912	0.02164813126575546	0.142350820056781	0.2631624197744142	-0.10692255155027469	0.28405438072937045
3283	-0.23346759245949908	-0.17432785957564637	0.29137144567211976	0.1806635773881358	-0.23935867045317613	0.29988648071527185	0.15254730470027425	-0.028158333194090703	0.15512437558162076
3284	-0.2600897695501332	0.13181058890774475	0.2915831263513852	0.05436448598808245	-0.0405263665270899	0.06780769661798317	0.5598150765845611	0.2299026325792482	0.6051843854878006
3285	-0.38398268743218605	-0.09564556249244667	0.395715526448155	0.25774690573644343	-0.3433855134322845	0.4293565863613422	0.27428296569055177	0.001229707296429444	0.27428572228251197
3286	-0.5676451238767276	-0.016731045691117132	0.5678916397966638	-0.36223199861736793	-0.025969161924218106	0.36316169703505224	0.24824039015304683	0.024849714579799495	0.24948106063995
3287	-0.41515403562488196	-0.014030213778758205	0.41539104491346873	-0.3402355619833432	0.08507600132759419	0.35071094029130906	-0.022323414271269493	-0.0007586598538157832	0.022336302055186087
3288	-0.4338499505380463	0.16503761470056494	0.46418013081983306	-0.08355431405437386	0.04060934275419917	0.09290017285250317	-0.17567542839069683	-0.11876944278146145	0.21205668270270028
3289	-0.13261314657389037	-0.26998501115592377	0.30079586581782075	-0.068130136105263	0.19401374567089524	0.2056284244820557	0.20273409823579422	-0.1080673444806575	0.22973825439090845
3290	-0.2580422239202831	0.14247458378588582	0.2947622709077383	0.33917931505905274	-0.034907793545455056	0.3409709105101787	-0.38402493928375436	-0.3996087211618274	0.5542222334230938
3291	-0.12644261569553497	-0.08199052338051009	0.15069897474149824	-0.11967705154658713	-0.1413013865206674	0.18517202407369077	0.18730462074978202	-0.06763896541702995	0.19914329161914004
3292	-0.15443743525599765	0.2200878797141197	0.268867246434941	-0.005382672292448585	-0.07785282848616056	0.07803868312768626	0.5092160646494406	-0.27697168097306796	0.57966741547038
3293	-0.34672177695790024	-0.16706797707396293	0.3848736150743905	-0.03421943298275668	0.10787597767510303	0.11317330141433846	0.2621101250562826	0.3897055875902337	0.4696511073723445
3294	-0.42357945114529155	0.049267064106820115	0.42643498336587254	-0.06826117155105973	0.11531106652717249	0.13400085673292245	0.12734665045433152	0.326262362783132	0.3502346338538919
3295	-0.18821602863835898	0.24047044486428548	0.3053707718325756	-0.010535411504653255	-0.2455083843574348	0.2457343315155013	0.07318139819899178	-0.21722453478741688	0.22922045187105158
3296	-0.5017520563032628	0.10295862918323297	0.5122066041431358	-0.027216404267488836	0.10411313166294099	0.10761169474511714	0.1064898242420795	-0.3134936579261703	0.3310866294899866
3297	-0.4714172319800148	-0.06607503165956725	0.47602533169623634	0.19401025050953355	-0.07406825838666584	0.20766820701110184	0.5487036301970816	0.028661581698592297	0.549451690375888
3298	-0.339757175859453	0.08107488952798124	0.34929654487264206	-0.15796292554880245	-0.06816263783672112	0.17204194559698666	0.39118738882628307	-0.026349291065578515	0.3920737919274689
3299	-0.34903005882165034	-0.2367926609077122	0.4217733351230249	0.07329743195389514	0.19972018934172872	0.21274554651444966	0.33882848928806086	0.15093563066220814	0.370926286149456
3300	-0.22610379817951537	0.33294860358873013	0.40246453282604716	-0.0355826767025076	0.2930449119367284	0.29519730231375774	-0.05763917665584244	0.2756481348934279	0.2816099589073313
3301	-0.28402846617803273	-0.06287938635966057	0.2909054602932254	-0.09236032211162384	0.14873422612964063	0.17507798012013384	-0.18624665218446984	-0.2310840690603221	0.29679565768959393
3302	-0.3665565970056303	0.16797339197383565	0.4032106139718347	-0.3597305131158237	0.17693863454272324	0.40089066147818553	-0.2070819802862772	-0.26710230659650724	0.3379742427293249
3303	-0.5576506352478924	0.02670834187886573	0.5582898588710853	0.10873588720563435	-0.2314602249122364	0.2557290145502061	0.20613443398751594	0.04755503270912965	0.21154877927163737
3304	-0.5670990483309853	0.01456368707052701	0.5672860227424941	-0.010000598537823228	0.18051909771776628	0.1807958976635011	0.2850748228630807	-0.21899825575088352	0.35948280995389226
3305	-0.2134283941272342	0.12414625996467613	0.24690883597584545	0.34558726872391465	0.286187070348561	0.44870212785181596	0.4548805938549152	0.2679015023526921	0.5279086754625556
3306	-0.23558251060205038	-0.15618703990191127	0.2826544015841367	0.055623008970052096	-0.0626979879006416	0.08381501544276834	0.22886776605486547	0.3055700105680787	0.38177674850299664
3307	-0.5569783509324651	0.09308194587858735	0.5647026935087104	-0.2138576362189216	0.1795901291027561	0.2792627849182365	0.09194536799789188	0.1204043415333132	0.15149638991190018
3308	-0.2521448448119575	-0.11807165843984659	0.27842043619673806	0.3733476457150716	0.19702725209910688	0.4221471338653286	-0.0355484725109076	0.2846638649080031	0.2868749028448125
3309	-0.35801643255231674	-0.07595262929539434	0.36598438200881084	0.18725260908749752	0.005791549898498224	0.18734215131758777	0.251221999704837	-0.22116896105084635	0.33470614345722416
3310	-0.3810455657575183	0.10473954900703907	0.3951785625633875	-0.16518670294347293	-0.173460436608586	0.23953114598685588	0.4196263268328807	0.0943633446287112	0.43010544635097625
3311	-0.28279040923386506	-0.23974131002929877	0.37073752344377175	-0.2863998900269959	0.20280624580347992	0.3509348519944647	0.2958625654228561	0.05013884889649215	0.3000809253972319
3312	-0.5415989528254954	-0.05715585555951252	0.5446064795119621	0.08990304180495934	0.0418146877327897	0.09915152563614431	0.20554084621184532	-0.0001506525853623508	0.20554090142276532
3313	-0.3602471555914648	-0.21011139220387026	0.4170429357339477	0.43477243761038126	-0.04245544926966745	0.43684040298301413	-0.04563228039467803	0.19714485967539808	0.20235711183561328
3314	-0.6428202130225866	0.03803698447642995	0.6439445926929303	0.0978091395538242	0.030820396340176612	0.10255010780503855	0.21868229093680114	-0.12428425845386393	0.2515323463668134
3315	-0.31247488518525857	0.1167932938640067	0.3335884101151369	-0.011224639214836983	-0.14203700878091038	0.14247983853490173	-0.31114326900179234	0.23703185572097335	0.3911447743120826
3316	-0.27381285994759846	-0.06842103798486394	0.2822320334611388	-0.21111282191896394	-0.25998186074961505	0.33490176395089416	0.07026840426497226	-0.16343405384854823	0.1778997993121851
3317	-0.20720425392488798	-0.15164110931980565	0.2567657081471564	-0.15755737768172165	0.12534800432753573	0.20133665699727063	0.3737565990359669	0.26310869368648754	0.4570778708451575
3318	-0.2870153764648811	0.17106093777925294	0.33412523215284845	-0.08610193345483332	0.0660411628814943	0.10851257134268179	0.3203776558691679	-0.16011672944164063	0.35816087087691545
3319	-0.4410022824500792	-0.028253127455504692	0.44190638413265365	0.21782509709387973	-0.25934524277957033	0.33868529326847424	-0.11632220813547285	-0.007506163578000999	0.11656413941333749
3320	-0.4522332571618158	-0.16992892515859065	0.48310532856587174	0.22540100714516262	-0.22369448961266825	0.3175607637998211	-0.016325651380693276	0.2741199191906274	0.2746056390354721
3321	-0.29729048640310757	0.2832578733348195	0.4106295850422384	-0.025269519082649662	0.0023441242439747267	0.02537801239537063	0.3648136474295166	-0.1991166175956936	0.4156157176450108
3322	-0.28074025455644686	0.07428236693070928	0.2904013783804187	0.2254153228243931	0.19511038452835214	0.2981277073920282	0.07425481789658851	-0.06155065546576525	0.09644823051316627
3323	-0.5430229173886839	-0.13561602739591083	0.5597013450903667	-0.2298332140239745	0.07112176725316635	0.24058597641135204	0.3908085108924581	0.12601677003284273	0.41062332923920786
3324	-0.3717960494526978	0.17447613161206166	0.4106996748123163	0.17959804855058709	-0.19627615355604777	0.26604470958456644	-0.1655451504295484	-0.3421468254930979	0.380091629775961
3325	-0.45398119080908544	0.14944733162740392	0.4779470959624993	-0.00016626466738130506	0.07659189710958075	0.07659207757192792	0.3073862912134602	-0.36483781936891	0.4770670460929235
3326	-0.5012161761005955	0.22450323279735146	0.5491988316824472	0.26523581864160106	0.13817171636772038	0.29906765571435845	0.22158180664604646	-0.43909464019207056	0.4918359483424629
3327	-0.42771664078130744	0.19463293822806416	0.4699186157671725	-0.1738891670019641	-0.04848145055198426	0.18052117174520405	0.5440331122220643	-0.10284571494671375	0.5536689157582588
3328	-0.7087777439434385	0.06999854701264253	0.7122258678912412	0.004352810565216346	0.2979537870128962	0.2979855804483549	0.3082447463163827	-0.0014283923210526924	0.30824805585157217
3329	-0.5992794175475252	0.32996865884507254	0.6841163176800542	-0.1172677054408895	0.04234286079672613	0.12467811596195283	0.30639826494682426	-0.4473440329988245	0.5422145153185017
3330	-0.46399367430378774	0.17554372701792284	0.4960904452710942	-0.11145409363592414	-0.030093589113445725	0.11544539442495853	0.4177763847533476	-0.20909331522401572	0.4671799676023649
3331	-0.4902923774617977	0.10781289377570535	0.50200621058054	0.18738226444762565	-0.19215802660585693	0.2683967589569165	0.2493682652861657	-0.07946528757949703	0.2617236398606815
3332	-0.33920855430804386	0.2881145689992432	0.4450533093747004	0.05820860721320316	0.0036551322986436868	0.05832325390289498	-0.03696292706566513	-0.22979646232129877	0.2327502353868751
3333	-0.4175752170063147	-0.10584996025051868	0.4307821676240873	-0.018151906938147545	0.10994659287727804	0.11143493622205333	0.46143398784636486	0.0822378854760685	0.4687050191190341
3334	-0.439403043507864	0.09929572070538571	0.45048271309160776	-0.12528258166502665	0.1591646529581071	0.2025564415661194	0.04659526160099193	-0.34092549844874914	0.34409491989303326
3335	-0.36751031643934723	0.08984690159832522	0.3783335808729754	0.06979431257511773	0.18625953977091705	0.19890666711678387	0.2050569787790381	-0.02994293150943825	0.20723161846920415
3336	-0.5187748176544301	0.15237271057707616	0.5406891476264274	-0.29929691374587775	0.1552981856884389	0.33718862533592114	0.32387643507018166	-0.12333864603180364	0.34656654021807726
3337	-0.34312595570727705	-0.02512319469002142	0.34404446862500926	-0.1255117200593498	0.12942023947451597	0.18028530239012178	0.43273057751618094	0.35277681247556575	0.5583074709673048
3338	-0.20244170365103104	-0.11093972978937303	0.23084684754804635	0.16015799225053767	-0.12734048582539242	0.20461227189973297	-0.004226706723845305	0.09201499619586857	0.09211202187909626
3339	-0.5062869883202555	-0.03183214704372544	0.507286704071581	-0.13626662336570003	0.03416709110959506	0.14048481326599296	0.3331816827972651	-0.09465289483417179	0.3463657088282646
3340	-0.448625224882263	0.06304670182914474	0.4530336400447478	0.3630914455812531	0.05486877185221387	0.36721380690117633	-0.286348441099871	-0.23681547627701677	0.371587135843851
3341	-0.3394895436699214	-0.12718548877890098	0.36253179007797287	0.15599078725142312	-0.11257189444837001	0.19236828513820492	-0.02737028381041879	0.30141578309167416	0.30265592135728986
3342	-0.13320795076665423	-0.15336761560201076	0.2031403053628145	-0.001409783324907553	-0.1449953705544542	0.1450022240217255	0.04978264583051087	-0.2983236044271922	0.302448813494644
3343	-0.5885820927644241	-0.14649461651509282	0.6065389951114876	-0.09506106237905884	-0.09710767311392735	0.13589152202487353	0.5048298456010265	0.15747545636187718	0.5288210400182067
3344	-0.425461109409923	0.2224171433967988	0.4800901387209641	-0.17016163148096639	0.18789340411492286	0.2534934163605791	0.16425750520862936	-0.03822609956487326	0.16864685797638362
3345	-0.5962254477092668	-0.016661681946360342	0.5964582098868263	0.33099693658534757	0.3126308264968333	0.4552988092505599	0.44521817306603234	-0.16406317249971686	0.4744849272621074
3346	-0.23602183384554623	-0.1034540427790326	0.2576995246777544	-0.3788103026761545	0.3828602141142076	0.5385900008031868	-0.02024441635061104	-0.36425149693569836	0.36481363655060095
3347	-0.4900177428946732	-0.08272729203562956	0.49695190229954683	-0.2102242837074929	-0.028721519255744916	0.21217722575405354	0.35680841350782283	0.1474489605783743	0.3860743968791669
3348	-0.734716465606536	-0.020374329072981017	0.7349989102839093	-0.042729768809330444	0.006365995695122744	0.04320137779850488	0.48302153232777556	-0.3041153611298805	0.5707853831059709
3349	-0.4585674542673834	-0.1025316078173129	0.46989024326418183	0.05998950466778925	-0.1713309011127068	0.1815296624421993	0.3769762162188468	-0.20334893612534363	0.42832447679065444
3350	-0.45633430513698575	0.033175349419287355	0.45753863427468877	0.07668023641349926	-0.004343548224066325	0.07680315792729442	-0.025723288291325665	0.16693784913828477	0.168908060895374
3351	-0.2620767066936126	-0.0989007956299139	0.28011706047222446	0.009868216096792993	-0.17220054450407507	0.17248306936169983	0.3936519407512154	0.2805705123249667	0.4834063123744793
3352	-0.5175608537651506	-0.2085668942114674	0.5580048267812108	-0.2901332034486299	0.010915386323427239	0.2903384600805648	0.2057726234241539	0.17807266013225875	0.2721254211525222
3353	-0.6991383564293928	-0.10512091267468185	0.706997063439694	-0.22871977832147614	-0.5061356441298202	0.5554151845728861	0.45434571025760245	-0.06569109664451601	0.45907008681446926
3354	-0.3539463060153411	-0.1467730959882465	0.38317140974749214	-0.04957291970936177	0.040792557415656495	0.06419896501518121	-0.021527440529566455	0.44178765621169225	0.44231184008205615
3355	-0.6463532645082649	-0.1681610610827204	0.6678702606082693	0.02786838637997629	-0.2041265766137105	0.20602015978893104	0.5182303881062382	0.22344622013763202	0.5643500229915274
3356	-0.3174699429745564	-0.10801269255027929	0.3353414773693067	-0.0235861186852573	-0.20364234631230357	0.20500368339670197	0.47149895445504153	0.07046406328805471	0.4767351972188128
3357	-0.5205125349304894	-0.0766330825054093	0.5261234915436156	-0.008799353553091152	0.19541224665547174	0.19561026242477983	0.1547944151797868	0.3683863050044725	0.3995870126589457
3358	-0.5779960948790079	0.08430353226432935	0.5841117797542058	-0.37405318030432655	0.15389557600850845	0.4044745109531275	0.2619717742699589	-0.12465258696379956	0.2901163179673248
3359	-0.2879641117864644	0.012730686211639622	0.28824538166011715	0.15919640183708128	0.16419447193764367	0.228699188832744	-0.10214162733224798	-0.3226229517797116	0.33840579346272126
3360	-0.41736733972145973	0.1869640120577289	0.4573303380171612	-0.1827630332767409	-0.1616680571680834	0.24400591599594013	0.3239956513178732	-0.37429129077348083	0.4950425763727513
3361	-0.31217438556248134	0.06983616092856355	0.3198905068528183	0.21576922648407496	-0.18412375236158	0.28365104491477633	0.07212420539676244	-0.10047691352239528	0.1236831078001409
3362	-0.5917649012120206	0.028791646514448238	0.5924648995640885	0.07895048695108657	-0.07522773355783077	0.10905224108683723	0.2920478663042217	-0.18082662411576067	0.34349705122744667
3363	-0.29217493921583876	0.18824834033171847	0.34756816992271544	0.25264376595484084	0.2817734598244208	0.378450994366865	0.10842298423106565	-0.32866899918035797	0.3460908183292184
3364	-0.33407262757473266	0.12293572248736553	0.35597431418316766	0.15168549171965293	0.21890351246507017	0.26632167799069234	0.5069471284477846	-0.26557106313040946	0.572296584485414
3365	-0.4052932645377214	0.19922660716775903	0.4516125233905942	-0.20086501045564978	-0.15973652213732883	0.2566369204340592	0.24236053148052064	-0.2677954811151377	0.36118284417343044
3366	-0.4936815387152246	-0.08312274740288804	0.5006304553301129	-0.12396230192299347	-0.053809624622536474	0.13513744114813508	0.20285148592440036	0.06122882782721132	0.2118907612399169
3367	-0.5867458151182969	-0.1603000538213132	0.6082489283294715	-0.16389090443296112	-0.06348951781002558	0.17575877624631878	0.19732306971524452	-0.0765237713893474	0.2116418706907883
3368	-0.512793780719447	-0.10303209509076312	0.5230421342141915	0.038395856954087336	0.03221680506515305	0.05012149598570266	0.33196239742608913	0.04545485699913015	0.3350599607975983
3369	-0.5333152600845577	0.08092718288068251	0.5394204070741695	0.08951844137022007	0.2834603960838928	0.2972597306958864	0.3904679943273415	-0.13714803456927796	0.4138536431883048
3370	-0.35811550910116696	0.17533176945689938	0.39873292720776815	-0.1396528482862593	0.1535317698398047	0.20754498882075598	-0.293265944645006	-0.23397288407541117	0.37516426371803263
3371	-0.3055607908570245	-0.16969458489688707	0.3495191683620471	0.09112438987360164	-0.19134942370784844	0.2119392752256218	0.14123975739610597	-0.12963874754091154	0.19171560691108866
3372	-0.4617086981583347	-0.23585626612207	0.5184622457075432	-0.12281546039181986	0.28132991108862715	0.3069693082123839	0.04230054815074347	0.39308640027173514	0.39535585799687367
3373	-0.4067228256605127	-0.017231409243254756	0.4070876789805611	0.0012854592953682174	0.35410793057201145	0.35411026375917504	0.24783918657474	-0.04222508956344306	0.25141046237312714
3374	-0.5113534270857577	-0.05111403002585579	0.5139017138109517	-0.1258211534764529	-0.1134951812464789	0.16944650727682825	0.05785853321775421	0.23106232449014552	0.2381961537575686
3375	-0.39713963310247186	-0.0846528478247525	0.40606156285175116	-0.11416153083995764	-0.13921374129068326	0.18003699866380768	-0.04170334956912701	-0.22608377669539154	0.22989789788107345
3376	-0.3888766610676117	0.02489553111161427	0.38967274088961307	0.17650982017528363	0.13301958003272674	0.221020192042252	0.3301723927593149	0.20597103068671785	0.38915019519789557
3377	-0.32738023565274077	0.31501404131465005	0.4543255054709477	0.015162907858782857	-0.08033645641826401	0.08175487755833026	0.1129504694996203	0.08131062195653034	0.1391733659977456
3378	-0.5086623230212255	-0.029398960688960484	0.5095111949220945	-0.13549837545541785	-0.04061711680610633	0.14145515165132116	-0.0678921871295345	-0.04053392723069628	0.07907179225220023
3379	-0.25724018773471213	-0.14248192009258406	0.2940639585856442	0.2507595251181098	-0.06673498576020519	0.25948776033153226	-0.029739773055348848	0.13680423284456417	0.13999947223319587
3380	-0.4633680445407957	-0.1109381602621117	0.47646324108361476	0.051483518905374295	0.06054568331294179	0.07947535773251398	-0.024902897121267847	-0.040537990237052395	0.04757607526364282
3381	-0.28448997837101303	-0.24751746384508055	0.3770934137608879	-0.24442946160502216	-0.03992194985975365	0.24766817272537403	-0.04232803132303628	0.31840609440097556	0.32120725892695345
3382	-0.4309941758230589	-0.0828742189780174	0.4388896396186793	0.06589327423495726	-0.008006855884235548	0.06637795816801087	0.532857601387799	-0.07402782682999355	0.5379752248030852
3383	-0.4354034088444913	-0.020470299105142177	0.4358843442690472	0.06919936543720125	-0.12591767382637195	0.14367954885353698	0.3526122261375823	-0.17412469558938073	0.39326173426332234
3384	-0.44914412010650706	0.06844208679004467	0.4543289115502385	-0.32987747627418973	0.181998711664555	0.3767528107401276	-0.13358945831305197	-0.17923728729375066	0.22354451129204037
3385	-0.333610719104945	0.0025718055914434445	0.3336206319844723	-0.24644204948862825	-0.14684972676353214	0.2868771967352573	0.06148073673977573	-0.03485132641231851	0.07067174784002146
3386	-0.31025901516739907	0.08218376394451805	0.3209592303529104	0.2113119059754941	0.201122338644178	0.2917240420477878	-0.006637420921166281	0.04209463781310549	0.04261471446696864
3387	-0.47722902141746504	-0.0406252695992376	0.47895506199755533	-0.19843461567405893	-0.39833302099918394	0.4450230244785631	0.45535336393985765	0.10217740672838477	0.4666764494776678
3388	-0.45214501951515773	-0.16360670247976683	0.48083497352903243	0.36420774487147417	0.17027245423425752	0.40204476130814354	-0.18557691795524633	0.05942485312055566	0.1948591944101377
3389	-0.2973645408103454	0.07426138628305559	0.3064970205793668	0.07360959676487669	-0.11529086663479568	0.13678580578879518	0.1458520620190203	0.10003720123749757	0.17686227869908192
3390	-0.3346922848999045	0.11136475239371062	0.352733658228459	-0.47369550831877183	0.09460497898590284	0.48305024236646726	0.22316557414687402	-0.35293331021783236	0.4175701078209749
3391	-0.31759256495218763	0.002019741882842274	0.3175989871995546	-0.30854352606630137	0.1564881259109301	0.34595901640012433	0.10036891420551873	-0.2825991166697624	0.2998936139388846
3392	-0.537366127594794	0.21999759053628365	0.5806559178446342	-0.0020202461683565195	0.28600198066493754	0.2860091158317302	0.5228731943648289	-0.27350883866117365	0.5900876733258068
3393	-0.22113874036197004	0.05095608700850566	0.2269336142842157	0.17772664751486084	0.08715541177451314	0.19794652570443497	-0.1891769650098565	0.2659650078094774	0.3263821524983188
3394	-0.5538746182642105	-0.007912816471283618	0.5539311377976807	-0.11150262497283309	-0.009350266883869128	0.11189398047541181	0.09527745290381966	-0.3094155194596206	0.32375261653661797
3395	-0.34792312773886425	0.06354973617813817	0.35367933468596247	0.07475779235690638	-0.07414402525412546	0.10529037942263635	0.3511254804378556	0.2352179347889578	0.42263054771170677
3396	-0.5180007698493151	0.007130215376430116	0.5180498407834881	-0.11529793152525093	-0.30841871718283903	0.32926542199676767	0.27984381366001204	-0.1916074906303128	0.33915481790684465
3397	-0.27483430512321416	-0.01647804328328586	0.27532784309438413	-0.015446786102995757	-0.09473463663844439	0.09598569987206321	0.04143363448805467	-0.3446455681420063	0.3471272298550145
3398	-0.3752318359707334	-0.04291853533143732	0.37767834383369564	-0.12337078542991495	0.3126202074229375	0.336082943314228	0.33209792107204605	0.05818691963915318	0.3371568578532375
3399	-0.16148834885171956	-0.11160104587109385	0.1962989563252354	-0.020606720993498705	-0.07378696379112927	0.07661039730752818	0.33789814235834664	-0.14582729719547768	0.3680227645357821
3400	-0.4291546799869712	-0.11004717228246881	0.4430396364684395	-0.21783142062260807	-0.007043283308591288	0.2179452583797791	0.1974936309188135	0.37898791593882625	0.427358835969436
3401	-0.3472242604827313	0.07924492310691238	0.35615227769312396	0.21190440424358842	-0.13270804024851818	0.2500297991928811	0.5569467943305347	0.16557047799603838	0.5810364144344962
3402	-0.35222185613468243	-0.025398315052574894	0.3531363905723549	-0.06926247557108478	-0.1656789219512983	0.17957392823341453	0.21953798894482976	-0.15308432794657842	0.2676410657070319
3403	-0.36379603612539413	-0.14068313939314575	0.3900503834250908	-0.09846477005763675	0.12222472781449857	0.1569528433378368	0.3664191023038934	0.02551083024769112	0.36730608624567823
3404	-0.3750127133851979	0.04582022312875651	0.37780157232083833	0.17939618003274288	0.030075730323756454	0.1818998047410926	0.1016887636289199	0.1428306314527012	0.1753316683590152
3405	-0.4936577650591586	-0.07686501723857676	0.4996060646932642	0.05766786962647134	0.146841958023196	0.15775976617421109	0.2485505718635727	-0.16850705690871268	0.3002865548134734
3406	-0.27265951512360986	0.18139444021392648	0.3274861128780361	-0.46852337573926855	0.05249671961272388	0.4714552568210654	-0.0802726046198007	0.12043934467593598	0.1447388227063346
3407	-0.17978326204221146	0.12973410272718885	0.22170466553721252	0.06895318005912203	0.25973748156763377	0.26873425604370316	0.05658417564633277	-0.21556976047745496	0.2228723638450545
3408	-0.27350985733734384	-0.2631314585132435	0.379533669810731	-0.13741163071709325	0.1576396894401311	0.2091225189765841	0.1076698422702283	0.30710104721764236	0.32542871437024184
3409	-0.34542481960042226	0.037797811939355976	0.3474866624539526	0.11087543584499326	0.1734520957958423	0.20586158410394903	0.2383521471416262	0.028021973383264783	0.23999370208260848
3410	-0.3504740339488574	0.22783005833589193	0.4180174445567084	-0.16390072072719258	0.046684983136792015	0.17041987532378883	0.1218127300120218	-0.17415231593514283	0.2125261638917795
3411	-0.5873183540829046	0.030517541090236862	0.5881106778123029	-0.2324841599268582	0.16088909714814065	0.28272634507247607	-0.016289511291487046	-0.2611377350474329	0.2616453035004044
3412	-0.37621018091006764	-0.3364697370076758	0.5047236710739852	-0.07903347610479752	-0.282956275812882	0.29378656260473074	0.21377028041654422	0.04755867854927692	0.21899671389023487
3413	-0.15976535709158365	0.011731087094837687	0.16019546726118036	0.11952468948672466	-0.09749496343979004	0.1542446734672674	-0.28416885023508204	-0.20250097563695157	0.3489392218966589
3414	-0.5265564002465585	-0.10209353756150154	0.5363625015345831	-0.0021688863133793213	0.1278919506622132	0.12791034012942948	0.26104104565072805	0.20367006442967026	0.3310950356909803
3415	-0.5316189561046466	0.09088006566759894	0.5393309752142382	0.2444901132119898	-0.18170313723657014	0.3046168832156606	0.23255612808858936	0.16277830281617237	0.2838646307296312
3416	-0.444236473137435	-0.00031495746180103295	0.4442365847876441	0.05678627384333892	-0.16926228376867028	0.17853403486057368	0.3029699356837185	0.10806400484944206	0.32166537126693756
3417	-0.24791562738622905	0.24352175549406857	0.34751259502530335	-0.12118709780277118	0.20149097670258315	0.2351274683366861	0.0652008608727308	0.08989568551360944	0.11105127884228515
3418	-0.4283954234462755	-0.01172240194150338	0.42855577645971815	-0.05025512715700136	-0.18568334257432687	0.1923639298702883	0.2543994558643142	0.13289962351922516	0.2870215899119976
3419	-0.368613842063739	0.2825725133900791	0.46446032110889474	-0.09659121090044748	0.021725876287509344	0.09900442274805143	0.25766530176194397	-0.5037193785390198	0.565795563828323
3420	-0.48129226518241375	0.0892230808384619	0.48949259716437543	-0.00962568687546472	0.0592874371416654	0.06006374988835962	0.309020336759239	-0.02958715055186622	0.3104335162455438
3421	-0.4495312853489823	0.1239337204439661	0.4663024164322884	-0.17823521324733752	0.17357655357790466	0.24879029561722676	0.4086333186101295	-0.05372512392029839	0.41214994603733607
3422	-0.5791603143465235	0.1683015527973833	0.6031186304434429	0.3272204972955541	0.5108343910475786	0.6066506646557803	0.37508014088426433	-0.405350682868539	0.5522628796033193
3423	-0.3403594518548351	-0.16682546870149853	0.3790452393506592	-0.1278932152036168	0.15258037361634674	0.19909154906229093	0.2116315800234441	0.5267647820516315	0.5676874679549675
3424	-0.5152615078749812	-0.15459077918493422	0.5379523496617562	0.03650893234335669	0.029094630440274175	0.046684040756000605	-0.0011027570701692103	0.5666777107245691	0.566678783708367
3425	-0.3616305988231222	-0.00012728279681550707	0.36163062122292733	-0.34120269716734414	-0.1202321961913954	0.36176658435416137	-0.10072559835631832	0.23882848190742892	0.25920009632414387
3426	-0.23158970262591125	-0.1313905095097018	0.2662653870700753	0.1408307753354519	-0.18088502029676912	0.2292437520399348	0.011654641619551341	0.13281256113938952	0.133322942765618
3427	-0.5806292662230601	-0.12439339745758615	0.593804734004176	0.08884844784930716	-0.21209902266873257	0.2299566091728233	0.4775389216535763	0.12042848757581685	0.4924900428575781
3428	-0.3100541110715362	-0.07396367023754075	0.31875410006361987	0.2737342733096015	0.19360054667498616	0.33527842766451454	0.06479116737142163	-0.19758744140176435	0.20793915544949015
3429	-0.37893870582732947	-0.09612767936781359	0.39094126606784874	-0.10331185528696138	0.1967105579133463	0.22218997060491727	0.42926987594382415	0.2949079255722958	0.5208102446747577
3430	-0.38439247337376153	0.05442585897871728	0.38822641294992954	-0.20276066870794948	-0.029235763876591464	0.2048575570105791	0.11269968369344989	0.02743583738636529	0.11599113706527207
3431	-0.3718109160972918	-0.1689928027273875	0.4084139134539433	-0.03285587121877277	0.20022641728679944	0.2029042297564349	0.22441935568337543	-0.14315446317130864	0.26619024687468723
3432	-0.48859516155449434	0.20554288797325465	0.5300689678625304	-0.03735574961153441	0.1498945258548587	0.15447919248330033	-0.018068190848877962	-0.2917130470764585	0.29227206735366207
3433	-0.14806633042220585	0.051405760495762634	0.15673605334078547	-0.07966451389284979	-0.13730773843213132	0.15874460560009795	0.3256378501157726	0.115122175864258	0.345388368078231
3434	-0.4715908752856544	0.04968419131069734	0.47420087781328246	0.017380849430772328	0.041543244285148676	0.04503260011003936	0.3053527147703589	0.18425486437558003	0.35663726034122056
3435	-0.6057502451823428	0.07350514211625286	0.6101937114195777	0.16830200376209625	-0.18595224152765966	0.25080630095653045	0.2793969628446807	-0.09662783594645863	0.29563423605280836
3436	-0.5740978286067536	-0.11967274553743915	0.5864383026674316	0.01485248822509197	-0.12590385709069327	0.1267768813182838	0.5449004533558702	0.16751625075009505	0.5700685909018333
3437	-0.5396374351168872	-0.0824868282402529	0.5459053381426762	-0.10016982905633598	-0.16310065278856264	0.19140485258537945	0.42350960741894406	-0.10789640366781385	0.43703778040416136
3438	0.12656775629260278	0.02211136906030812	0.12848466669087344	0.19023293735701413	0.27883279708982417	0.3375445143805669	0.07429745609100569	-0.03519804362772673	0.08221322434264619
3439	-0.7186423696561468	0.10872100789944754	0.7268198628433827	0.4481231230127639	0.1818005553603742	0.4835967072965378	0.43966638970816974	-0.23100913963039824	0.4966606052746614
3440	-0.48436770742464436	-0.11119741043001563	0.4969677455148847	0.07090012873128171	0.1379553260013612	0.15510802760094064	0.32112771695456793	0.07290615296590829	0.3292997384401353
3441	-0.5249109095824424	0.002647487503935192	0.5249175860920935	-0.1387927535980371	-0.09402344047236044	0.1676419870127557	0.24703459477247916	0.14850654899761323	0.2882365107157375
3442	-0.4319558467166063	-0.1321918775895059	0.4517306122162845	0.03412963661751247	-0.06936474251392247	0.07730653012305112	0.2623019163674976	0.14979736562673812	0.30206215598577124
3443	-0.39885917312508795	0.2066494652226279	0.4492133585088794	0.041942547929843	0.2499767845257782	0.25347104396497544	0.22384768850289724	0.16663799850956829	0.27906273523235775
3444	-0.25582535293376973	0.15296232365704726	0.2980672468793764	-0.24126281686454	0.08114953770676626	0.25454468030472455	0.17443047771147635	-0.10533809540585261	0.20376973744495613
3445	-0.5597720865175638	0.16045523504864653	0.5823149245028358	0.017569698804634593	0.05707655135452045	0.05971956991314312	0.3410755632092031	-0.045626187246234275	0.3441137730186102
3446	-0.4370797165802465	0.146428724897585	0.4609555836748278	0.0388225638394858	0.15929659596254675	0.16395913194551204	0.007684391295740052	-0.10324371730773882	0.1035292955308126
3447	-0.3030783255413403	0.24964741855879694	0.3926580000534992	0.07067146310122893	-0.10049364675933377	0.1228553162702295	0.28127393078107693	0.2153010023505255	0.3542168061373981
3448	-0.6232194702545679	-0.12754745787624522	0.6361374553625001	0.3587214609485784	0.44266799410491997	0.5697684086977409	0.4068953513956103	0.0054897689544991315	0.4069323832659806
3449	-0.22284170573413975	-0.14148007314046523	0.2639602941927674	-0.11838572269525582	0.19596700024514815	0.2289503101617465	0.1443143146680624	-0.09394358488962155	0.17219761484999166
3450	-0.26039564355501016	-0.03816389767310143	0.2631774577505278	0.05049154880993446	0.12765316012212138	0.13727609329519092	0.06426476505881863	0.34398043379187054	0.34993213464857525
3451	-0.40301010592372893	-0.16419238488042226	0.4351738557512112	0.31468790931563034	-0.05012577565690241	0.3186551014100488	0.15787384622334913	0.29745089125628593	0.3367509228354282
3452	-0.4020942365743998	0.14478790663587876	0.4273678895218373	0.15094323002025342	0.06592185061339255	0.1647105008104874	0.2852397807787198	0.22122710692339861	0.36097529746007406
3453	-0.4868433075850052	-0.16699093673014953	0.5146866805060344	-0.16825563309794261	0.06929412150789381	0.18196602250074115	0.544406278132061	-0.027634353258201894	0.5451071941825774
3454	-0.405504418812914	0.20767463336118985	0.4555903719554483	-0.10894672074840034	0.11613707102248363	0.15923946504403777	0.3794890658099884	-0.21721189941618205	0.43725617241763814
3455	-0.2930414336826956	-0.055553969213798494	0.2982608344221839	0.0012613797584042326	-0.09159221397180564	0.09160089922676491	0.041694759613380816	-0.17740853826596806	0.18224226301515536
3456	-0.2852216685382744	0.06951981564664048	0.2935718054774677	0.03127493443973475	-0.008782423227024714	0.032484649943446985	0.2672667375132837	-0.16372784778098276	0.31342992377880446
3457	-0.5630786864593674	-0.09989172332506752	0.5718705828538992	0.26791344315971183	-0.039937775807797886	0.2708738432594887	0.2785174127574371	-0.18519602760297482	0.33446900880203895
3458	-0.66156136624099	0.049123731523264776	0.663382681641159	-0.25380042491932264	0.4388310500439304	0.5069391937618232	0.4560008004759974	0.18576394534607185	0.4923870158983568
3459	-0.2285808885253785	-0.0797045234877332	0.24207856919491683	0.10142093593184735	-0.4388300851908041	0.45039765753593825	0.3079525714733999	-0.23044253709956564	0.38462780604366625
3460	-0.35188955604772887	0.013937988075440463	0.35216548264567166	-0.03377608564591062	-0.22196773666237238	0.224522827526682	0.12566922877396433	-0.19077037236470137	0.22844275001148495
3461	-0.5961967530185225	-0.18136408979076046	0.623172128208138	-0.08937569853320868	-0.19254292312525445	0.21227527584228134	0.20561529901287	0.10687820056222416	0.2317339011529624
3462	-0.23876184970881295	0.026437082761688307	0.24022102368719134	-0.14776576084914914	-0.09755998493202717	0.17706685386956336	-0.11893948212680955	-0.3026750417902525	0.3252057523035605
3463	-0.39714190447976533	0.2446580833728948	0.46645393133032265	-0.023947042463709132	0.09939000814000813	0.1022342142378449	0.030203732849581128	-0.028810717022057897	0.04174114149581876
3464	-0.29675581577317095	0.29505806396542156	0.41847732950092165	0.16039679996549167	0.03943959341752964	0.1651744985405132	0.2204670246408588	-0.15260349934055553	0.26812970175826467
3465	-0.3802099826370525	0.19847394825613843	0.4288957204650661	0.10610788385702323	0.05771865077187701	0.12079042041296746	0.17555712684095195	-0.41976086734953877	0.4549939456110237
3466	-0.3881637025294272	0.0918236054452724	0.39887671588891066	-0.016197324409753723	0.0027187084349933493	0.016423906161120987	0.07650527413686983	-0.1047240338329033	0.12969263754351162
3467	-0.4681302404901388	0.004229320953538927	0.46814934499268845	-0.2874936077747907	0.07082256912395238	0.29608851853572815	0.34319155253952505	-0.18467717288179783	0.3897256726443653
3468	-0.21943713223908332	0.16140691132445545	0.2724056644576496	-0.3103144813681735	-0.0749408325212307	0.31923534535789366	0.3611473828135077	-0.1485821014885329	0.39051769869724856
3469	-0.3175388826920413	-0.13291295847147952	0.3442336365768912	0.22552804170520474	-0.20779668712688137	0.3066632693628169	-0.06039140453711576	-0.10805953286500515	0.12379008193295898
3470	-0.4827620707929236	0.12041718189373822	0.4975535294734642	-0.23028318152939478	-0.16299630162523077	0.282131419800779	0.33906747962635636	-0.13675570826133873	0.36560754844810023
3471	-0.3820083393481903	-0.11758528254422715	0.39969572177165946	-0.053724339611642455	0.06291779789991041	0.08273423692330198	0.4127987842494094	-0.22640285280089076	0.47080897191342086
3472	-0.4959021878120128	0.018655222547250785	0.4962529568728314	0.011197155221723536	-0.27405218144688714	0.2742808313405385	0.15037831155665277	0.28493500029730506	0.3221825429489546
3473	-0.4530042162495099	-0.10210923254510368	0.4643695891321726	-0.09035208687937417	0.18187044623322365	0.20307722377590715	0.2617882496406951	0.12563513493895445	0.2903743700485086
3474	-0.22705936229027776	-0.15457531107883482	0.2746806887984413	-0.22402486782891537	0.16758348884431085	0.27977020416583726	0.6434624302720963	0.10560354300473868	0.6520705540559442
3475	-0.28927063425525673	0.13598750175797414	0.3196405801471608	0.11822747662422517	0.18599632548741854	0.22039140029446122	0.19715857623217953	0.1575329334403077	0.2523650714742604
3476	-0.6000413677040455	-0.08542506099385909	0.6060916465370118	0.32952948607991017	-0.21098215916823423	0.39128398086732336	0.41859810881668486	-0.06788037234512623	0.4240661760322534
3477	-0.6022856826190891	0.4312632716445882	0.7407672056439433	0.11038793441995949	-0.14497150252874508	0.18221479800210305	0.16812989063652536	-0.4339705591139544	0.4654010166545924
3478	-0.5326926897630192	-0.003418266940399105	0.5327036570888508	0.0015523826995781738	-0.39118090012756573	0.3911839803936998	0.22110503115975072	0.1589441784465724	0.2723062369212468
3479	-0.37706697674774814	-0.0498750400471759	0.38035118584460104	-0.1340113341020539	0.045800172778631236	0.1416216561630487	0.12593263602414245	-0.03593247477099682	0.1309586635513568
3480	-0.32046811349213583	0.11103676182407692	0.33915921665433957	-0.010741321647653622	0.4129675870517798	0.41310725477302823	0.2856831522507315	-0.3304738077284464	0.436838415291573
3481	-0.6121369359262029	-0.12125546791777157	0.6240308620774119	0.09702768463151012	-0.1274001340387656	0.16014108073210706	0.350248992329302	0.11514867280235482	0.36869170518989874
3482	-0.46394348026017534	0.12969024959743658	0.48172929505747225	0.24820679404177262	0.4349930649992545	0.5008248987479962	0.4599961443473005	-0.29113231141168994	0.54438449239696
3483	-0.6038933721900849	-0.10686641797284009	0.6132761500869394	-0.3985587299136361	-0.10887368971458852	0.4131616408894215	0.27574438271706697	0.216810553733041	0.350773118710719
3484	-0.3649700571018491	0.046036123260806354	0.3678620219944037	-0.06381434074337317	-0.063827963539981	0.0902567394390717	0.3030256705369471	0.1987674995808174	0.3623990561438822
3485	-0.24660722488790865	-0.10727888064549618	0.2689309978404612	-0.18795599777547634	0.3406115696406074	0.38902917432091544	0.1035228416901381	0.11623575974798614	0.1556525958530501
3486	-0.37359457876019064	0.20995884703609288	0.428550611629163	0.41361556153703943	0.0904045100318676	0.4233802170386596	0.021751647187215565	-0.6412215676241108	0.6415903934300132
3487	-0.46869291038415234	-0.1725909440516731	0.4994603870308583	0.12090873612051967	-0.1262885567561479	0.17483627208852356	0.3031506026812245	0.1414401232822253	0.33452293849612275
3488	-0.43709035293959814	-0.0733652352986554	0.4432047319053459	0.300598187687983	0.1618855144558027	0.34141791141051725	0.4261263081483274	-0.1279800375052931	0.44492979277182537
3489	-0.382179958126506	-0.18047164416874886	0.422648239961495	-0.07073952681958402	0.14155945594440125	0.1582503087577826	-0.033125496597629936	0.26557314709183155	0.2676310799983799
3490	-0.4026737232243289	0.14583710496167102	0.42826929443861006	0.14478405708655814	0.0012247291905324645	0.14478923698961146	0.1791406629185802	-0.3417668825540462	0.38587041752590934
3491	-0.23213523879168838	-0.015680060368903792	0.2326642073505219	0.17992230436615073	0.08489014300893491	0.1989431375757988	-0.1023598235277777	0.29263882540412084	0.3100242177742592
3492	-0.5406809045906763	0.191810818482369	0.5736961135268989	0.25873554585957675	0.3121129068440508	0.4054115801378844	0.05108474407257416	-0.4068681717799427	0.41006262970979607
3493	-0.2708984997605621	-0.25584578767931043	0.3726165109677375	0.05164423355338116	0.11566328742197952	0.12666934481781938	-0.1759302322893527	0.07013108895602707	0.18939328465271354
3494	-0.5508862390897706	-0.16596749986683698	0.575344122617517	0.05264086109152708	-0.011875969857261479	0.05396386676756988	0.2738781234064253	0.16197238363660238	0.31818906257372803
3495	-0.4122802218597961	0.28921134485297656	0.5036051859626051	0.013875307178127584	-0.04489675544805919	0.04699194398032743	0.15383797932475565	-0.19931419699731032	0.25177822186878385
3496	-0.21719462221320335	-0.07534975603698668	0.22989364857074573	-0.085214898972856	0.03714997814943679	0.09296074377637953	-0.1375361291378088	0.063193229535911	0.1513590799304434
3497	-0.22879457980412077	-0.10618218255356884	0.2522332564107747	0.2469118915934689	0.05071365759642436	0.25206617638444134	-0.05081501016333276	0.09896455343078249	0.11124813748397684
3498	-0.5338905021085347	-0.15054004756971295	0.5547083685721668	-0.21243534530179525	-0.11368305245786868	0.240941097261616	0.08384042968451023	0.2084042585760864	0.22463649000625785
3499	-0.33524085996442515	-0.14644292900219782	0.3658305149169901	-0.33332714386188483	0.12038280903623741	0.35439949992427594	0.02984560378898584	0.149901380181262	0.15284365817977655
3500	-0.43791015875115574	0.11037814044010137	0.45160673270499097	-0.1865833513700316	-0.16276487510130175	0.2475999829871057	0.290428361853039	-0.10374395212798179	0.30840142829074696
3501	-0.5656366812812899	0.21447503216639935	0.6049333803268666	0.17690998700111285	-0.08070509896142519	0.19444911030680326	0.3492158550078151	-0.016543372154443264	0.349607489266291
3502	-0.37168966094483463	0.015155926316009736	0.3719985297763722	0.3047697890311359	0.008560603568028829	0.30488999366908065	-0.046311502355992254	0.1979486112588955	0.20329389550548344
3503	-0.31609046200186863	0.22528145903155783	0.3881557882499529	-0.002737725816433214	0.06969848728208515	0.06975223488933491	0.32023902409609933	-0.18793861131769318	0.3713138216900161
3504	-0.479000864383397	-0.22172258444911302	0.527828317291556	0.16133476183883	0.3394953755963778	0.3758803206193663	0.0609301479478952	0.15878140599226873	0.17007062597001887
3505	-0.252920847751511	0.16382136344560722	0.30134099347503446	-0.28065238788480096	-0.19347125677178698	0.3408766492769716	0.04946423260840534	-0.15904080118777614	0.16655535641338037
3506	-0.4134489893134678	0.1922826823081073	0.45597444739801873	-0.2837465185958643	-0.046336048360125705	0.2875049846401016	0.0355206876293851	0.0003958305025137678	0.035522893061391725
3507	-0.46432822956803893	-0.2693325390387345	0.5367874079734368	-0.1362667563808126	0.2961562253596393	0.3260017464889064	0.3080575542454983	0.24876472435131602	0.395958766551903
3508	-0.410192657373605	0.06318657190373186	0.41503079287224603	0.08434416679643308	-0.0697643473187132	0.10945776641879082	0.42675824229922854	0.3182999473241142	0.5323884426214199
3509	-0.38319338635771016	0.07682886967976037	0.3908194552022186	0.1635616893625248	0.2710553049079386	0.3165808025541957	0.07629366964352806	0.0013135729851017428	0.07630497691280029
3510	-0.3640275732150287	-0.036297819821981485	0.36583275657689823	-0.08530578216243294	-0.1361202139835234	0.1606418037911199	0.37997791021629956	0.22560521499220093	0.4419060140844695
3511	-0.5081837606837607	0.02640599464637926	0.508869345879622	0.11823453218136344	-0.034241237958790964	0.12309292009330355	0.6173964837455309	0.10588906358715787	0.6264111364979958
3512	-0.3884059480287426	-0.1004634222541341	0.4011883344205297	-0.24803420108405222	0.1264990053595075	0.2784294583271475	-0.06845077494556168	-0.09207726399385167	0.11473330438561154
3513	-0.33568411893810157	0.022459049648787498	0.3364345948596491	0.034345066571435434	-0.09693727661681824	0.10284171914005458	-0.31903582663858776	0.007805780880326547	0.3191313035321334
3514	-0.21465037133862777	0.040923181228563275	0.2185165638519804	0.028659569275308654	-0.11109616825025459	0.11473329730699407	0.0212222741678683	-0.0032343064692982454	0.02146731606870115
3515	-0.3997477282782561	-0.19409650137834802	0.44437787761199543	0.16487005206978664	0.07589385348303747	0.1814993417784178	0.02166043648394999	0.3118863932809468	0.31263764460229776
3516	-0.43371614615610177	0.12689620024649917	0.4518985960074457	-0.2367761553309332	0.1014326445098448	0.25758790558867234	-0.07151155625154058	0.08832648223063203	0.11364625000744814
3517	-0.4296015485153784	0.34093485841678867	0.5484469602162881	0.00829640153470348	-0.019762546713551685	0.021433350905314428	0.1112985423244548	-0.18953927488937075	0.21980105151963425
3518	-0.33331932246795365	-0.0226669543069493	0.33408915209573775	0.0427731994198207	-0.2547895583448381	0.2583549218229941	0.3229730321710793	0.3636509879604864	0.4863677832200843
3519	-0.5262014694385388	-0.15574965388626363	0.5487676567774092	0.1496545267019715	-0.11193868872165914	0.18688699097346395	0.28404016837065127	0.2032412234881579	0.3492646735256677
3520	-0.6603567259356908	0.09528346688055399	0.6671955819317772	-0.09791355557892523	0.09322010726679987	0.1351926505581607	0.37322456626783096	-0.2470623927281893	0.44758954720411936
3521	-0.547779861559984	-0.04146314891860808	0.5493468571393869	0.35780738260645284	0.12523510562665266	0.37909095838465917	0.2567582845957984	0.08722091234781051	0.271168405717483
3522	-0.1684939167676557	0.08768370232339949	0.18994375915213488	0.17501957517960812	-0.10650002027707849	0.20487583072453575	-0.24451919127600782	-0.225780203809334	0.33281576785731964
3523	-0.3226872953525959	0.1867092453564486	0.3728101834493634	-0.06589997574051232	0.04609869852973837	0.08042323550278126	0.22706475779048357	-0.27603763252117847	0.35742856460885736
3524	-0.3224738908873834	-0.3117608377301939	0.4485356510315321	-0.24485367972325014	0.01277143336099539	0.24518652896134058	-0.10585338120956873	0.18180948858142268	0.2103797244311741
3525	0.0027529934676030782	0.04842555433368237	0.048503745067335666	-0.3720345987729775	0.021159734106334184	0.3726358504379592	0.7816792440989354	-0.1839770115393365	0.803037970104794
3526	-0.5518346888831555	-0.012627525217735452	0.5519791465697718	-0.06880367542876614	0.2263952344366869	0.23661941578862336	0.3531390387939612	-0.1755779502138733	0.3943790021307273
3527	-0.41164034376884634	-0.07580834749471524	0.4185626335066396	-0.055069335165230174	0.24757858118524792	0.25362922847582225	0.12863181556318193	-0.02644581655987022	0.13132221894484863
3528	-0.37634205951505056	0.03205049797028657	0.3777043555218462	0.19241729224071497	0.2396909760899235	0.30736977465617693	0.16099246987234894	0.0466391883538378	0.1676120199923142
3529	-0.15130316135149513	-0.21971020302233732	0.266768101442195	-0.001437564794431644	-0.09931686651255202	0.09932727000381247	0.2960474979485547	-0.1638716847678537	0.3383756050755644
3530	-0.5105218806661306	-0.06284685626253406	0.5143756584257914	0.18326486344743192	-0.14148452756928837	0.23152512113356205	0.21144312269048704	0.14833508666579376	0.25828567917957224
3531	-0.369051636184631	0.015225654401071338	0.3693655786920244	-0.337338883591117	-0.235609900551062	0.41147241416671243	0.3392123793792924	0.0743677097023283	0.3472687641734148
3532	-0.5818311669943463	0.07208614558154766	0.586279727835448	-0.03538103679239595	0.21285344359827602	0.21577397020064615	0.39698907586812476	-4.52620694037656e-05	0.3969890784483657
3533	-0.23562049026471202	-0.06105981908796895	0.24340360913437323	0.31354645783748686	0.32818230313779106	0.45388875874520174	0.1246398518938883	-0.24445137012108048	0.27439308488772796
3534	-0.43513539018300923	0.05114522091664949	0.4381308496469207	0.15597507666461072	0.021756896928315825	0.15748519646138348	0.23001162455315394	0.2747303191070945	0.3583044734109065
3535	-0.3051472174523543	-0.06917705126142742	0.31289021835164577	-0.12895570630300446	0.10121278692659443	0.16393170049003622	0.2883388921452737	0.09910816139440452	0.3048962846256791
3536	-0.42803423046180167	0.12521287285275642	0.4459726067541226	0.1161159100186459	0.019711531539703786	0.11777711592282691	0.5578825154208349	-0.12285300950772592	0.5712493001810885
3537	-0.30202038721392066	-0.07049207169349961	0.3101377862571539	0.039113965375546185	-0.08269512452508827	0.09147888230416505	-0.04813715659947522	-0.022679404484295743	0.05321222823040484
3538	-0.1653865006909044	-0.03257606170420201	0.1685642144909129	0.03924909492971946	-0.15336166180098726	0.15830442433224198	0.0653219759157586	-0.07661805019968386	0.10068409086812187
3539	-0.115894180200879	0.18367976876785094	0.21718590759771914	-0.13386439894533766	0.16856122579835994	0.21525000382727572	0.040923832012260665	-0.07964091788545156	0.0895401352925322
3540	-0.45214007462415035	-0.07332861504008789	0.45804774081402216	0.014873192289709482	0.0483073141458601	0.050545113006832704	0.47297772401456756	-0.11111928998245547	0.4858553529809108
3541	-0.5328649103328398	-0.07959941328679394	0.5387773930480261	0.14065152657243996	-0.26360026631967365	0.2987774294202302	0.27628833682855164	0.0006221744058049047	0.276289037365724
3542	-0.5087430953268495	0.29597131015298206	0.5885733203912802	0.38280486366059435	-0.057170876597401096	0.38705047832695094	0.08822293627015713	-0.4302932352120744	0.4392442996253928
3543	-0.5214406364509239	0.17906531068132386	0.551329958220795	0.13449543583655904	0.2082112517490264	0.2478728456603555	0.29879268771437917	-0.3882252583075736	0.4898937858552247
3544	-0.4488590559989001	0.0874657076258741	0.4573015440196092	0.13047611561193456	0.0093964584060043	0.13081402897149327	0.3109780019889844	-0.12439163063504871	0.3349337180594202
3545	-0.5000103368254575	0.18256371360791387	0.5322967654031159	-0.2269395671027988	0.16910277780045857	0.2830146932168664	0.46434741990790424	0.050162311287074525	0.46704901653765307
3546	-0.6603629075652098	0.1672983470277387	0.6812252979787168	-0.00010137071348810317	-0.14704630590525825	0.14704634084670157	0.3074409295259992	-0.4356733315542053	0.5332271345077546
3547	-0.33220908999803467	-0.11493247121387824	0.35152859402422904	-0.01585276847093867	-0.10862678645475549	0.10977745216427752	0.3611730917806535	0.2983858931362048	0.4684870792765655
3548	-0.42042004805924454	-0.23489010754080578	0.4815873538940457	-0.016068199040161657	0.1840071369838719	0.1847073725691415	0.4087628443064939	0.11923272721880916	0.42579749426877783
3549	-0.46268026517814864	0.16109907350275268	0.489924421996666	0.12599560342218322	0.1350869585540822	0.1847251429911813	0.364553216204921	0.005965445582674912	0.36460202136898767
3550	-0.47654372659786165	-0.0306419642006807	0.4775278560773741	0.10018154182430895	-0.12035415408925289	0.15659330678172484	0.5835359014034802	0.07432396774981676	0.5882501172195786
3551	-0.3266195480167668	-0.19492570356761243	0.3803634565228444	-0.057577192704616045	-0.15605333911495733	0.16633633929082473	-0.04883599780045104	0.06831031747268561	0.08397174616729579
3552	-0.5061052262269421	-0.021809086860890337	0.5065749068834047	-0.12455738378449022	0.17872054686382147	0.21784300706366544	0.4850085684994233	0.24323069682602413	0.5425813150084815
3553	-0.5398831641469531	-0.007808889283638371	0.5399396352196882	-0.018854954086550656	0.15391617201900798	0.1550667511189642	0.4436181592460629	0.17776664419707655	0.47791008673384916
3554	-0.2523179152400247	0.18460888550032797	0.31264160144924014	0.17870881514569686	-0.3737954526637833	0.41431857433972413	-0.06737060643273983	0.1737504706729278	0.18635456707625672
3555	-0.41163274509296355	-0.21058928033765806	0.46237361713867436	0.08876890179677993	0.032704876963412406	0.09460193921584431	-0.08140091498827805	0.18808155113003733	0.20494091547665563
3556	-0.6067137709210537	0.011435542449129721	0.6068215318002079	-0.18817826798287285	-0.03255197885797889	0.19097301345636303	0.4937579182007931	-0.07949153890531893	0.500115773140097
3557	-0.5561638959175446	0.1235089758647627	0.5697128629769069	-0.14594511953029352	-0.04308820862779862	0.15217283475530172	0.24067512855971004	-0.12116860651483426	0.2694556525886582
3558	-0.3294735625715951	-0.33128830965252515	0.46723096274331627	-0.01861446897759041	0.19485023070181812	0.1957373517238583	0.315769831185333	0.2978011254311127	0.43404619177554254
3559	-0.38990752446797705	-0.3325619853101734	0.5124698544404247	0.14956466930103562	-0.21948068522532277	0.2655962377182805	0.3098776112137912	0.4108608902886583	0.5146171441959104
3560	-0.3323974108385267	0.24851740455783383	0.41502884128734757	-0.254800993904134	-0.0683774081475997	0.2638162550706798	0.08388725434098597	-0.18449980988382614	0.2026752360009413
3561	-0.5466751270173675	0.045464863386262835	0.54856243792497	-0.1195463401808167	-0.07958421258435752	0.1436139768382582	0.3859140904694844	-0.03863595873559903	0.3878432963586045
3562	-0.2736669259874465	-0.0035825636312118094	0.2736903745870326	-0.2978216362566356	-0.1432947283183689	0.3305012952870456	0.0730362464065092	0.1081147214903886	0.13047254995629012
3563	-0.314897963515854	-0.027766822627712618	0.31611979353604375	-0.16430450560310586	-0.30579348898862485	0.3471392061829336	0.5313578568192833	0.03885525073094842	0.5327765971896163
3564	-0.52472271094056	-0.017812064325268537	0.5250249451334079	-0.20662502360653365	-0.10351881588552182	0.23110613497426058	0.26453066698872996	0.005476552191952112	0.2645873511742644
3565	-0.09098617774956325	0.11323247208779465	0.14525865646008265	-0.22914662211223363	0.025660621880079244	0.2305789277898551	0.3498034975867588	-0.2776466705285769	0.4465984332479613
3566	-0.6319216620717886	-0.03638789717232013	0.632968455814502	0.020134727638903612	-0.09825537576437648	0.10029718901191424	0.45151701931683125	-0.18141309509443987	0.4865987359257112
3567	-0.14422616243237205	-0.255345829591051	0.2932621329451026	0.004878566948564494	0.11478458410363021	0.11488821159420572	-0.13158015534590436	0.1665196960728652	0.21223135126802478
3568	-0.5685153767619598	0.09869795554590406	0.5770190811782002	0.08968309453945204	-0.0901982688940854	0.12719585353957896	0.4463209622873604	-0.20967784865939224	0.49311986534264307
3569	-0.4261258812049037	-0.06727890998586536	0.431404355983504	-0.15859644252125296	0.1564055998059789	0.222745467363682	0.1620818228545547	0.05658409005704903	0.17167491531216633
3570	-0.49898931279479375	0.11858881127231476	0.5128875514597729	-0.38712452524649893	0.16228579494910217	0.4197643115959112	0.2527152644156495	0.04400885293612223	0.2565185841326606
3571	-0.2667460404820392	-0.08741186092815811	0.28070319475162614	-0.10201683182885686	0.12064562412255023	0.1579962043731334	0.4153131157371712	0.3705069196202581	0.5565611930325446
3572	-0.45636564604917984	0.17572950378538316	0.48903012319747985	0.4495805449256259	-0.17136634466705028	0.48113313174231626	-0.0761243153455228	-0.33802680572794136	0.34649247145855855
3573	-0.38415455446709124	-0.09065699931107489	0.3947067433448504	-0.04404559625379596	-0.3862587083932323	0.3887618864535983	0.3502842169897925	0.20732246317338146	0.4070400918932067
3574	-0.39943549845630355	-0.2718016514110938	0.48314061631872085	0.21238856335133707	0.013228574688913418	0.2128001340007686	0.15882169401486484	0.14284095909370928	0.21360681188707928
3575	-0.2517200184663731	-0.1058800819647789	0.27308159852611735	-0.09554528710465758	-0.11489931423930393	0.14943478276684366	0.3288957361707145	0.04119256738935486	0.331465281559627
3576	-0.5426274738255902	0.11672222491922478	0.5550393257602886	-0.2638788870995643	-0.04478035000615266	0.2676515398864317	0.3712293183512954	-0.2714838933764402	0.45990728540261
3577	-0.2781557371211565	0.034610865375449634	0.2803007779073248	0.038267303794068556	0.20368874838030784	0.20725224427350333	0.24349125653340215	0.08156758633616333	0.2567903096865661
3578	-0.2526779518555079	-0.13960795045463284	0.28868066645350116	0.09944085170825237	-0.45851962772230187	0.4691787846813419	-0.003221082425057468	-0.15009101002361258	0.15012556964720294
3579	-0.5807872618685623	0.10282421744688262	0.5898191784287331	0.3923949201857723	0.027556679222041542	0.39336134019161717	0.19301784862115795	0.09627743140153155	0.21569708779586444
3580	-0.0786287654813012	0.19557181368946325	0.21078618804584798	-0.24252331227249194	0.09246808933073176	0.25955327880821855	0.3949489362609204	0.2499717839604998	0.4674083386398101
3581	-0.2559114588931645	-0.15981411813602198	0.30171381663494	-0.13047539111801662	0.06064183169444019	0.14387932248469973	-0.005766957139077232	-0.017899593745134144	0.01880567071084675
3582	-0.5806727344578506	0.09173382255837687	0.587874067078936	0.14030020898656043	-0.17684125320014993	0.22573652224456736	0.48032832984665724	-0.1285651227295774	0.4972366591832811
3583	-0.17601026142854442	-0.18396624757723778	0.25460399128017236	-0.10094053864090015	0.10815925859383174	0.14794396763870576	0.11445457823957685	0.033034208091820894	0.11912644284227218
3584	-0.6932573710934808	0.09129404301121256	0.699242722425323	-0.1424753395668959	-0.011399576766795802	0.14293065708645	0.5117295512009837	0.09033095114697162	0.5196410437094792
3585	-0.32782941636074353	0.014901183767339293	0.328167901399716	-0.38745303525334795	-0.11064390421530178	0.4029415938657077	-0.11921065768542123	0.2853711752607512	0.309269928340104
3586	-0.46446798922850024	-0.03257967609158503	0.4656092227525125	0.09814802636840766	0.13023308444845724	0.16307572279457366	0.39090059470263117	-0.01892096134718449	0.39135824728395896
3587	-0.2845869096530122	0.0020826756972975903	0.2845945303127097	0.1512771727637496	0.10359185727625934	0.18334681860708202	0.21432570202110537	-0.2523455106421034	0.3310796932583809
3588	-0.2903276695890553	-0.23355952501735733	0.3726126775290197	-0.13313662336550602	0.20304073394397243	0.24279806449326483	0.3916452238936468	0.08029155575083965	0.39979083946933414
3589	-0.5080870363618204	-0.13626928228214136	0.5260434904194022	0.024565045185167007	0.2328635812524499	0.2341556937566662	0.17507842345119887	0.24494744601078722	0.3010842168984698
3590	-0.3809769299710897	0.27244647750812584	0.46837005057623216	0.4344496249182336	-0.10278019790956286	0.4464417606742483	-0.28496227134586716	-0.3588679670437606	0.4582463462600845
3591	-0.3606317232911801	-0.2723384087431745	0.4519108858179129	-0.319781035867182	0.11981182314787464	0.34148906844334787	0.2458138123800145	-0.04860421227584249	0.2505729430879402
3592	-0.3292066098313013	-0.11616498861164588	0.3491006968422757	-0.03246689872097261	-0.09354426285238061	0.09901832469373116	0.3862688888852193	-0.0018403186361527196	0.38627327281770935
3593	-0.35300211652202157	0.11930985776906537	0.37261955991319284	-0.0016131139219087102	0.15855831464951986	0.1585665200508014	0.43011440866506967	-0.34677345621445677	0.5524945560602587
3594	-0.29780082351719944	0.13608597005481876	0.32742132143964475	-0.1276223116422754	0.10247712489381777	0.16367350291180668	-0.1366584779035845	-0.25893882383563505	0.29278807023563397
3595	-0.1746764608618826	0.07093354984871891	0.18852966470392266	0.025322013307590034	-0.23853684690073235	0.23987711789016725	0.1185055992060675	0.2893802392621263	0.3127051325427751
3596	-0.3855072392055182	0.22601240017021781	0.44687519120058933	-0.08409870151835762	-0.16097072671217388	0.18161543561966087	-0.05009194951971368	-0.2843659830752917	0.2887442046813453
3597	-0.19208637172679358	0.11147945725541242	0.22209197102354974	-0.006209651383693168	0.08316766804576049	0.08339916533441336	0.3106488768888729	-0.4621685049375578	0.5568684329970011
3598	-0.3557967989910516	-0.1999960963305507	0.4081541384326976	0.148574915881931	-0.3461927854710007	0.37672795269463766	0.3486327258596102	-0.10146020992121539	0.36309633947144
3599	-0.40592163045512786	-0.08773199141865722	0.41529419980254084	0.24139329444741534	0.048005985480329985	0.24612049334851055	0.02342995051072569	0.14674954084448424	0.14860817716061928
3600	-0.1316138621989412	-0.13688406189467284	0.18989327298171071	-0.020129842898158005	-0.027438983015024954	0.034030991228633796	0.33785596485094055	0.06394445056445085	0.3438539599064543
3601	-0.5042973206504053	-0.21925312615722992	0.5498979186584505	0.03371355887303066	0.12167051031712153	0.12625496874465608	0.3377623725554225	0.17124480697362215	0.3786927570335894
3602	-0.23451945597785587	0.07346734270201213	0.24575765639313127	0.00692432097108559	-0.21634516541692606	0.21645594660389378	-0.1694455586363692	0.03151445831880992	0.1723512646449664
3603	-0.5070452669775244	0.2132587156452667	0.5500674345595982	0.3414919486803458	0.27868026297801474	0.4407714146663726	0.3276458883371163	-0.18404929774615494	0.3758004419170777
3604	-0.19026997203137888	0.030075893865979534	0.19263234839626328	0.04082258789030217	-0.0951865244268827	0.10357102932061159	0.2802643806441	0.041188793983776714	0.2832748485264072
3605	-0.42389774118603957	-0.08318659623285844	0.4319829913034022	-0.19470729511810672	0.47341974106703466	0.5118956749223299	0.01671163678997297	-0.07499604538962218	0.07683544512972022
3606	-0.4709115060122608	0.10661305983217491	0.4828291530360552	0.0651591999178872	-0.04646527913271114	0.08002964137630476	0.38163793591153516	0.15768624166398748	0.41293154994130743
3607	-0.3850447265764391	-0.27122511794726956	0.47098036696855533	0.12918080463283746	-0.14640360709190953	0.19524778220279365	0.3438456672346417	0.03300266302074299	0.34542585114970287
3608	-0.551812767132573	-0.10341427594127947	0.5614194888307372	0.17594533548688612	-0.09417003994481785	0.199561412860306	0.21294285875391628	0.33075756027249054	0.39337669576590395
3609	-0.2690138020374825	0.1268811110968599	0.2974344331778611	0.09832823299179223	0.138507369690557	0.16986092211537296	0.006404932284894351	0.5030680740476161	0.5031088453640542
3610	-0.548596744066977	-0.08683553145157975	0.5554266802408456	0.12669184364162897	-0.41864533258970454	0.4373954020614063	0.5122055341921576	0.1595591661528469	0.5364826528047906
3611	-0.5632166832672496	-0.09521966924842895	0.5712090840684709	0.38133616961635847	-0.265738928682266	0.464795065028529	0.15411805862104636	-0.010513820570669578	0.1544762648956548
3612	-0.22695577652932136	0.1524963514713627	0.27343017703264694	-0.0289838113030064	-0.24207457547604486	0.2438035303467848	-0.2702389309565475	0.15212139505791664	0.31011288047887403
3613	-0.22714131574147525	-0.007269738649274051	0.22725762125129556	-0.055256609822995004	0.3161885441353332	0.3209805108905403	0.36521634276034065	-0.3224271798974166	0.4871778559785324
3614	-0.6130477445560709	-0.22206370124424513	0.6520274722092458	0.38467702548755217	-0.06322535438431988	0.3898382477066273	0.11428793911999083	0.47420037676233573	0.4877783619122889
3615	-0.2607286576412351	0.049451290978889804	0.2653768322496883	-0.21236355419102473	0.1584948958321165	0.2649885113612999	0.31308173494696984	0.0781528350856597	0.3226887639651108
3616	-0.5531388692352223	0.15993928648334224	0.5757978673281283	-0.16557509627063435	-0.26246351032407667	0.3103259685502754	0.2699046352538068	-0.2877757011585139	0.3945419702753622
3617	-0.42604348563933464	-0.047905606123326144	0.4287283507697587	-0.11240654941276694	-0.10026465024742574	0.15062613465173771	0.38446246751909485	-0.2879174061309412	0.4803205405601976
3618	-0.48030031485408736	0.15776238924812325	0.5055465991481021	0.21155747620516388	-0.11213399921686497	0.23943809120243664	0.3361684002572211	-0.22454107913525986	0.4042621544873156
3619	-0.4593783751183675	0.2618782676691563	0.5287804067888577	0.05035581604948279	-0.21239493454702174	0.21828265261179827	0.03745516984432962	0.2201197090697034	0.2232836224827035
3620	-0.5372256921858445	0.01664900717463315	0.5374836125729423	-0.013088038903406679	-0.09839423718482865	0.09926088188970217	0.33875040607269735	0.09787720594089441	0.3526071256472473
3621	-0.366221838275421	0.08598978367641828	0.3761817083891052	-0.04942971309473613	-0.0661077454465216	0.08254411271950306	-0.13784527743221106	0.019228912232847006	0.13917999703988274
3622	-0.36799322898007947	0.012163415083217605	0.3681941950135442	-0.059395284109265756	0.06513448305053998	0.08814930888374269	0.4440196740690703	0.1646803784701699	0.4735748071989069
3623	-0.30821965274845375	0.059765394073374896	0.3139605973193503	-0.17571764205680437	0.007628114107267869	0.17588313692573468	-0.021102478412695237	-0.0045060244339273385	0.021578203154049198
3624	-0.6507827361187024	0.06362662184373488	0.6538857060965549	-0.10344961366981	-0.01988122401605137	0.10534270566493609	0.3515785835263212	-0.0039610164414180865	0.3516008959681753
3625	-0.3779047915595332	0.02059286447791989	0.3784654509345077	0.13871906222478664	-0.004901576118315163	0.13880563271340204	0.24856697053836893	0.028673796594343562	0.25021535814924745
3626	-0.35144562798747325	-0.03524266523817374	0.35320825993257776	-0.35522903608971423	0.04863197744527603	0.3585425181362252	0.14281377450884358	0.11985935553432053	0.18644580794044546
3627	-0.1847923952221393	-0.07716705116511974	0.2002572922953258	-0.12637463795208884	-0.010829874586624573	0.1268378307173516	0.1181219553084842	0.3859943582853269	0.40366377215945554
3628	-0.025607377248420028	0.04631746475449684	0.05292490255850224	-0.29055421534598763	-0.18399856631623127	0.3439145598280932	0.1361277367343672	-0.30950138574160335	0.3381151704440278
3629	-0.5719859267134246	-0.018039838170068448	0.572270334823864	0.00013532371742590353	0.12521371303663673	0.12521378616162723	0.1192893803393895	0.10517823777248579	0.15903590148982424
3630	-0.4447998460190392	0.13316056556100964	0.46430446825234084	-0.000715328841737015	0.17533822091513043	0.17533968007566028	-0.11767207843721983	-0.20929966859038443	0.24011053562011803
3631	-0.4838460876665766	0.23290190828230445	0.5369826211636569	0.13859105599458096	0.0767923212961491	0.15844412709767464	0.41591257143109817	-0.003084762200954822	0.4159240108869224
3632	-0.6389492990314384	0.05510055392170156	0.6413207292574012	0.430168753141005	0.10069702077439538	0.44179751716337873	0.26208663198583726	-0.13352122432964686	0.29413826682729943
3633	-0.5590420251947836	0.2099279092765973	0.5971580301956328	0.19326365769703263	-0.09677883212093055	0.2161411199497381	0.2054298767637868	-0.09844858030751913	0.22780157425213432
3634	-0.2421882462091719	0.16515913883441868	0.2931427770599188	0.043745649085440666	0.2961448394137097	0.2993583934438426	0.33967955419215895	-0.1748197688699994	0.38202637490616254
3635	-0.478357926504039	-0.0018186496719175677	0.4783613836168977	0.018654984157064493	0.06837227296928616	0.07087154679338463	0.08659290328405744	0.2832937634920505	0.2962324886514846
3636	-0.3758604995070654	-0.0921220834702596	0.386985262448846	0.001254849993141424	-0.14987120573768883	0.14987645898463822	0.21858767655053327	0.3083400007004103	0.37796048519876996
3637	-0.5029006819898789	0.06263409535439671	0.5067860750324036	0.12302631140039386	0.28937324610375	0.31443973803800324	0.3384552457675328	-0.28436073227790104	0.44205540314443065
3638	-0.3015452399865135	-0.15589265610981265	0.33945846872260577	0.0161564502322834	-0.08092262571679025	0.08251970817330835	-0.012532028121884543	0.17002366532840368	0.17048489229416408
3639	-0.6689790849817172	-0.31769268469976647	0.7405819725423519	-0.0027484493391843226	-0.14640839576939416	0.1464341911082846	0.5252171084450797	0.44065066191860097	0.685584434517523
3640	-0.4352377286807749	0.3837076859088567	0.5802270837290601	-0.20544205446222968	-0.09958624101122404	0.22830649824393381	0.33686156110770693	-0.39396269823718266	0.5183457523258417
3641	-0.4329031980018358	-0.0773940415718154	0.43976700252637935	-0.056263901987993935	-0.02656413862086105	0.06221961208158494	0.41678578375385905	0.06854206670224386	0.42238419057433174
3642	-0.23000350991053042	0.15514334342156677	0.27743660821741906	0.24822883685076289	-0.389606216765919	0.46196380765914435	-0.476373389577062	0.010714471115232167	0.4764938679441934
3643	-0.25625235506271193	0.006421105399149485	0.256332791639566	0.10221423084249284	0.1475377037993708	0.1794857181758852	0.11365730328364691	-0.08820113515557979	0.14386598914421625
3644	-0.494643383466236	0.08682170855623969	0.5022052228756193	-0.17775841263932732	0.002724169623821914	0.17777928553178718	0.28997443490299196	-0.2994386072772066	0.41683168356714767
3645	-0.38598105932215665	-0.24414600371397205	0.4567150635625642	0.23517151197621547	0.17611377995504957	0.29380555395573255	0.0642947180862659	0.2282943642527004	0.2371753096832321
3646	-0.5111321487304721	0.11304337397441606	0.52348340744034	-0.012562943767904913	0.01311476654282212	0.018161075342288172	0.5596919588627293	-0.0275620129704813	0.5603701931532262
3647	-0.14652535941594413	0.062070756750039	0.15913032330606922	-0.035950695306442654	-0.23456931170293263	0.23730826889471054	0.05831538400354516	0.2920740395650346	0.2978387627548139
3648	-0.570229340186435	0.14365620560339312	0.5880464316853061	0.012103796863806419	0.21920581140616513	0.21953972226628038	0.17349379563332287	-0.1355172883361941	0.22014775166067985
3649	-0.6376872496108004	0.24220046616554497	0.6821334870294776	0.016164703525910224	0.11492780486275292	0.11605902795841257	0.369463953941785	-0.32868217232072544	0.49450539295721385
3650	-0.47891481215976367	0.22420651939132313	0.5287986012118351	0.024370268077440187	-0.15955956347358022	0.16140992615711644	0.37731671027904795	-0.36200365818085306	0.5228905701885653
3651	-0.5199719626693338	0.004996324431434025	0.5199959665420715	0.14943728172917115	0.38502556467379345	0.4130087004204357	0.009411971650292792	0.03666345841339712	0.03785227064756902
3652	-0.35591001456598753	-0.03363557757437345	0.3574958608811061	0.19757577469931362	-0.04133451275118775	0.2018532355262408	0.2821211028672271	0.0718973348082283	0.29113835789113574
3653	-0.34367392814850845	-0.028978091306770443	0.344893459875379	-0.23377115565456258	-0.07531476297594086	0.24560388176531714	-0.052834223799344125	0.08837892381513197	0.10296741901786255
3654	-0.5359384519350812	0.16843770287141072	0.5617840190065653	0.02280061489642648	0.1906395717256041	0.1919982144379913	0.0890426502873776	-0.21340797339187775	0.23123917634654523
3655	-0.5251264328108011	-0.03193028780808264	0.5260962969990416	-0.25116849331267077	-0.08075731903134861	0.2638320613763387	0.46403284952841867	-0.056918721708623936	0.46751066974178007
3656	-0.3351911058952672	-0.08439158692300656	0.3456515838451715	0.1970848064968728	-0.12806057821186012	0.2350360241406958	0.048301833573550536	0.0882720713612261	0.10062318673630033
3657	-0.6097645423053023	0.13786511796574466	0.6251556508618501	-0.21973567903542757	-0.2701926890075091	0.34826406336897436	0.18941524400835555	-0.29595060150275476	0.35137571514347316
3658	-0.3107469582302321	0.11771305959290272	0.3322951044599723	0.24000089536720556	0.2087146181487278	0.31806009118723083	0.37101616556594363	-0.2867060257305128	0.468885210154299
3659	-0.4854343549085969	-0.04125431837078849	0.4871841866376247	-0.3106446948522186	-0.16973311884567138	0.3539907598693881	0.09069321566877435	-0.2639243674694612	0.279072268619614
3660	-0.050835533376931544	0.04576122619280685	0.06839840112448795	0.01966574900858699	0.17187312047162856	0.17299454102578984	0.3194706111224335	0.037262666980755026	0.32163640608839633
3661	-0.26782621446240373	-0.21705943445256465	0.34474001687957356	0.13421696757949955	0.23328980015725917	0.2691436888423177	-0.04896110717978046	-0.014372376427752642	0.0510270048155971
3662	-0.22063954377014602	0.20506142731469057	0.3012175248013241	-0.0943672155631073	-0.02551898703513243	0.09775679041597682	0.11126749735273213	-0.16030737318498964	0.19513818146280798
3663	-0.30073248780289275	-0.12534281629808255	0.32580799685957973	0.25138651149658453	-0.028350352276775653	0.25298007952532486	0.22315385747309766	-0.009748250980041135	0.22336667724236187
3664	-0.3375875940095039	-0.20164563059808166	0.3932255637270085	0.04155587262356164	0.158984984795847	0.1643262484816147	0.2923275850228683	0.33715361507837627	0.4462375792397142
3665	-0.43371064360890305	0.015043241487146287	0.4339714523953039	0.07712205020478431	0.08787450046923265	0.11691765675254719	-0.05040962227060176	-0.22439095683681745	0.22998354621060876
3666	-0.1515517870574306	-0.3409776452075835	0.3731403203777494	-0.29308783135493127	-0.48183963108313915	0.5639768674074073	-0.5162978809178571	-0.12205183709153332	0.5305281828307409
3667	-0.6106334520444003	0.03508147005911077	0.6116403537187268	-0.01773551839571257	0.007873132797404642	0.019404505477085148	0.346587025988313	-0.09561239872361234	0.3595334440258744
3668	-0.330242355119755	-0.1449825677014572	0.3606659923701568	0.10341800629450702	0.28750720420023124	0.30554161172083283	0.09178924278166102	0.011156248639896938	0.09246473367801322
3669	-0.5305751494934264	0.13446957681520355	0.5473500309206456	-0.11721691983063401	0.10050354642492819	0.15440456320513646	0.4183620046671511	-0.0034386210113952595	0.4183761358676871
3670	-0.6162394767182445	0.1341436915160804	0.6306707719876807	0.2777437916696426	0.11849449665005503	0.30196450047543627	0.4021803340053628	-0.18190986008221305	0.4414070890411656
3671	-0.3436713469394471	0.3007769828764822	0.4567020780940826	-0.07674389912296721	0.09914025625103998	0.12537310900714732	0.20713054798189348	-0.22650430491344076	0.30693201861584984
3672	-0.6007005720515195	0.001866143794815191	0.600703470737173	0.24689212215790107	0.0584734852179301	0.25372202990115666	0.252314825392111	0.1739389015181805	0.30645964265136566
3673	-0.4528796940250242	0.02942342241633996	0.4538345018251586	0.07746574981731041	0.17709079178653955	0.19329275964283202	0.4327823049056474	-0.0737632622856307	0.43902339607640906
3674	-0.33989305530649333	0.08897309813470751	0.35134527353768574	0.1483235147630047	0.11805234183347625	0.18956851121433435	0.22334814785616447	-0.18263813474974624	0.2885153088063882
3675	-0.42946613185016597	-0.23435531503951018	0.4892479658553648	0.10434943953555625	0.24176933814891896	0.2633272078619128	0.3897026096313833	0.07835680775495915	0.3975020921643784
3676	-0.5868747885702674	0.31334654155799324	0.6652879621380138	0.04515383820642628	0.18825528020899446	0.19359473038112157	0.29887037820366813	-0.4866735268278398	0.5711169973680101
3677	-0.4574883083916029	0.03053901043946773	0.45850647048175047	-0.025134985411973263	-0.00901512609339178	0.026702808656391602	0.1582565591163684	-0.19503946491314267	0.25116833275108075
3678	-0.20866014850316933	0.16673675410098177	0.26709586807267527	0.1338626046027019	0.101715307405975	0.16812257632962713	0.4105667493043085	-0.13973783682602448	0.4336954215519499
3679	-0.4729185200995396	0.13444770530053504	0.4916585320257528	-0.05264572267786762	0.0008613172576498118	0.05265276805347722	0.09585005716016405	0.0278849860429144	0.0998238744200016
3680	-0.5983130248227545	-0.18027018420126376	0.6248806405902744	-0.04762712463881332	0.07807988370263182	0.09145934200713216	0.37118231887168396	0.036690226423083734	0.37299126874222893
3681	-0.6621609075950463	0.2865858375912935	0.7215181978682164	-0.00026866625526362434	0.060981450971447616	0.060982042800645724	0.28331624349600226	-0.15898557354808687	0.32487614012897315
3682	-0.4332055484563957	-0.23968218141748615	0.4950904920339829	-0.09971964116371403	0.15815623682389016	0.18696898694733924	0.20275034931770086	0.13425110952438174	0.2431687984856965
3683	-0.5479293832420514	-0.1946591149314594	0.5814798191217937	-0.005771277710897847	0.02220670765005928	0.02294440042954942	0.07256943497292521	0.1593305428150091	0.1750786816434687
3684	-0.5664406288745707	-0.13165244720421146	0.5815387802156249	-0.40042003155720124	-0.054803596862923576	0.4041529857632923	0.36533300606782443	0.34245730794611384	0.5007446585718639
3685	-0.4424605396341821	-0.10528469748138765	0.45481446399286696	0.039934546015036564	0.04845119450851902	0.062787627879459	-0.03137547839675923	-0.09423915950098807	0.09932492047858972
3686	-0.5574052013140635	-0.0946397537812959	0.5653823851587136	-0.06719537567177371	-0.02407836765166029	0.07137917273574497	0.3984209462503362	0.16238482765472362	0.4302418885504613
3687	-0.5045462983618475	0.11984393793085159	0.5185841654441603	0.3937551009908492	-0.04253930539997615	0.39604630039962035	0.1249372858851432	-0.25211656970262103	0.28137535450526324
3688	-0.4808551810811628	0.03880989534377748	0.4824188150862203	-0.33254158001462497	-0.04787408306890106	0.33596998417762153	0.0959514619182791	-0.26675685527326004	0.2834888055629957
3689	-0.24518101519022437	0.11928872979092811	0.27266010207737046	0.005593481646302939	-0.03565622803393481	0.036092293284515554	0.05402031665973688	-0.14819056612672138	0.15772963735765205
3690	-0.1745631540984971	0.09747159938135895	0.19993250724876077	-0.1509715495553633	0.04665123637439954	0.15801502026835174	0.23464128356471858	-0.016365671147048642	0.23521132444036788
3691	-0.3049211698890654	0.21994653682455564	0.3759699441546251	0.22447792474467868	-0.10241124096632372	0.24673548786897284	0.115366491383495	-0.40047642042105985	0.41676227114195874
3692	-0.21547209913759655	-0.07235634610300704	0.22729642832244498	0.006645987582985981	-0.245085038215393	0.24517513150397988	0.012299712081990594	0.0576782208075792	0.05897508010022308
3693	-0.2867803663247707	-0.033364433507594604	0.28871467564474856	-0.048953445486176715	0.19762264465414772	0.2035955537458213	0.09584848498832477	0.04842377410036087	0.10738619079136712
3694	-0.28705139844459276	-0.06113520980184731	0.29348938520245027	-0.009023353890573996	-0.008403088510265045	0.01233015863425468	0.055910356521781016	-0.20871590016812067	0.21607474389521228
3695	-0.33150024255483834	0.012174081698283584	0.3317237089493501	0.24012057664773617	-0.16174318259381074	0.28951467742623366	0.4720939829119967	0.3260920070493822	0.5737671354854745
3696	-0.4971267300663668	-0.10673396801936873	0.5084556280302519	0.033888358460821104	-0.01993857873508012	0.039318796537331786	0.33725705508009657	0.2042599078341014	0.3942897806812838
3697	-0.4424873559406351	0.07147000184957238	0.4482220669843378	0.21085586556578573	-0.1945665555139871	0.2869082441619169	0.48319953670011584	0.1306976148255963	0.5005633414347345
3698	-0.5295786958454274	0.0950560973208719	0.5380420585151487	-0.14502899735112976	0.11496644545277278	0.18506942927647285	0.04826011901353337	-0.0600190163965718	0.07701507265732052
3699	-0.34184972335975466	-0.1279671116107332	0.3650161845934159	-0.09219994467854614	0.12542251953009123	0.15566514768567524	0.11716189167196467	-0.043737714971251396	0.12505957208890334
3700	-0.4260192499704103	-0.12385434907300906	0.4436578649473598	-0.192399385507347	-0.009743562147946918	0.19264594609525432	0.5629790643002595	0.448214394315925	0.7196120969747432
3701	-0.26667638067736094	0.04215827655788447	0.2699881706547674	0.0025694865170662116	0.18721932932408075	0.18723696091722913	0.1959047402431159	0.27739130052598565	0.3395947597611312
3702	-0.311387059146018	-0.12719283360487757	0.3363627766624062	0.1402061792969225	-0.032795602366965514	0.1439907088935008	0.39692257109978635	0.2606691744591968	0.4748641342128337
3703	-0.47556136343496097	0.20619063805698218	0.5183369460249428	0.32962208904498064	-0.13001819335452233	0.35433804789995543	0.05170254265105214	-0.3231188731640403	0.32722921494173324
3704	-0.25463279074537704	-0.0036105186946043736	0.254658386800873	0.009470059560138695	-0.09261964176192743	0.09310252449950186	0.19753059813890875	0.39895083471421117	0.445174241977544
3705	-0.23365263007967546	0.0008305776685617408	0.23365410632474057	-0.0016300860364693586	0.014320408879044835	0.014412886281009729	0.10679913433955379	0.07606555299889511	0.13111835664278965
3706	-0.3789803312397021	-0.3519199601327114	0.5171786439967948	-0.31878588440144795	-0.07500422342756881	0.327490570284987	-0.18367416291854075	0.189507700695107	0.26391166466560906
3707	-0.4749489743523914	-0.012576546494313369	0.4751154572944477	0.03024852740620375	-0.29737931501416975	0.2989137507853071	0.22277443279657239	0.2260940544110122	0.3174066309134771
3708	-0.3414961911512196	0.006761577314683684	0.34156312373933573	0.020802452099393756	0.07514294557543098	0.07796925216455367	0.3049984609406933	-0.1688524672886821	0.3486190139474138
3709	-0.5133462675205444	-0.06019688659893887	0.5168636720968883	-0.19315812311582506	0.19297313807175026	0.2730360645462189	0.37052769486093845	0.1937746482639028	0.41813799991002965
3710	-0.44892394367478583	0.12979977755588964	0.4673121969926323	0.014087972963999565	0.17801428234366634	0.1785708702464233	0.2884804506759316	0.027103023991042467	0.2897508314598038
3711	-0.3554241078066651	-0.062272241284820715	0.36083809173201054	-0.06546844660875929	0.0072275003701636475	0.06586618451804144	0.08503859900441967	0.24522491885640638	0.2595511975483172
3712	-0.3907931517091968	-0.10008947001795791	0.4034069774201768	-0.39176901191711083	-0.2644546427718404	0.4726724201623055	0.20298930313963606	-0.28123176856713566	0.34683708688736564
3713	-0.3870796769512785	-0.34707455564542683	0.5198955890226196	-0.19696400251870236	-0.22901301124174248	0.3020625392302029	-0.0125984633606051	0.13868995404644963	0.13926099465555608
3714	-0.4423314700658902	0.15528666647173764	0.4687974810027846	-0.16479805444019127	0.05775614556884694	0.17462580307114436	-0.07856066482915108	0.2642087818540678	0.2756411770168032
3715	-0.4429072286969295	-0.160053073475287	0.47093927375074573	-0.04408137256200098	0.24644810190273164	0.2503594103252545	0.22485985300730962	-0.0012753572402952537	0.22486346975567037
3716	-0.32660646250932845	-0.10544805072947627	0.3432070406554964	-0.2391555094118695	0.09828323326884617	0.2585632449205208	-0.05183140964522109	0.5980375624121965	0.6002794524900319
3717	-0.49044269839998184	0.05481922221969789	0.49349689719250334	-0.1753749513516697	0.12636013990851808	0.2161556349469076	0.41089429125751487	-0.07256272886238833	0.4172522836462036
3718	-0.445000253276992	0.03475914536096684	0.44635571420427883	0.1601197008767231	-0.20128782592146166	0.2572063519298074	0.038348111632031986	0.0227763890527942	0.044602035424709384
3719	-0.22569745447211728	0.17167862364863878	0.2835716677897925	-0.03630903577017526	-0.2539883877001937	0.2565705500736664	0.2702871166590462	-0.3596484583730423	0.44989125246215533
3720	-0.3699471671179314	0.12348557375268626	0.3900122990158295	-0.13178259070162465	-0.18315515337435348	0.2256378988991319	0.3606532200797864	-0.31436725876825733	0.47843235523884386
3721	-0.3106296330020044	-0.0008736330968005078	0.31063086152819364	0.22119483573681042	0.13558632066906917	0.2594432610595431	0.1688409443970773	0.2788011742191432	0.3259407296593508
3722	-0.4362917859481327	-0.17917076749881228	0.471648901633328	0.2106077046422833	-0.024282183040033954	0.21200290014025974	0.2900701738495542	0.28187376218211624	0.4044669622649183
3723	-0.4800597973770525	-0.10925000879003863	0.49233420912863674	0.002782033379281856	0.091168417050943	0.09121085449275274	-0.05717974371109687	0.202112476361073	0.21004517654940807
3724	-0.5940087496917167	0.0034084137462145033	0.5940185283259958	-0.10792673320937939	0.06513419069728978	0.12605809192209547	0.24496618686406257	-0.010979334579427189	0.24521210919227832
3725	-0.3674432079404967	-0.18911544832190252	0.4132543573340725	0.025652270354906057	-0.14930731341336118	0.15149492669088577	0.05827413560861204	-0.25212916997353746	0.2587759518047917
3726	-0.20380241080533812	0.07200751267396902	0.2161492644714749	0.26862634881183955	-0.31587108080789766	0.4146500391495574	-0.3347018501171212	0.060326128552040545	0.34009494300548077
3727	-0.6518635696675625	-0.17703884719596638	0.6754767700492844	0.12290903770119717	-0.055453263340852745	0.13483951929528773	0.403333303083744	0.06107009939006745	0.4079305215547815
3728	-0.15026925396754817	0.07749349241151904	0.16907421463398153	0.059200614911606456	-0.4311135763924657	0.43515931399409885	-0.2347215525181902	0.4744819581733771	0.5293650308138911
3729	-0.32543187808989404	0.06727998823436245	0.3323138638304632	0.1807227014801	-0.14261202333240744	0.2302148649180336	0.3927091467973748	-0.007703140317354823	0.3927846895553223
3730	-0.2663495657756609	-0.3287201154461247	0.4230827407113137	0.08140910065565553	0.11336639294835593	0.1395685520440894	-0.1534211203732247	0.23057207234406335	0.2769503939726598
3731	-0.24034700908377762	-0.20300470339569637	0.31460704756297525	0.17787770516882262	0.06707013142941508	0.19010228963925077	-0.1768160382328275	0.004441472840447904	0.17687181250087633
3732	-0.2519785241980343	0.2996007321682881	0.39147640461820127	-0.20207037591821558	-0.11122512964908148	0.23065876590579415	-0.029990829540097647	-0.1333556910661531	0.13668646676329907
3733	-0.46160175073122484	0.013699480983578661	0.4618049935387786	0.23911290483219683	-0.07927529585344689	0.25191179763945704	0.04602889933066684	-0.17389744943659294	0.17988602640045462
3734	-0.4107100364629363	0.29189011119481545	0.5038676126371968	0.43249733230695714	0.1283204416956441	0.451131996437406	-0.12312680048174605	-0.26007081098330015	0.2877447405642424
3735	-0.5983861256194601	-0.12343465769136276	0.6109845088488352	0.4506746572034215	0.2181281657307313	0.5006870712635536	0.3312659338624863	0.016379505286334875	0.33167063049237605
3736	-0.6878549726616252	-0.016722195837747658	0.6880582062943229	0.14242691889282602	0.21087900210227334	0.2544707856571246	0.586749488676801	0.22854148846127076	0.6296873624351854
3737	-0.19552808795241874	-0.2377204376349552	0.3078022736233172	-0.12945643165519852	0.002320427654507532	0.12947722611099177	0.2718755369840521	-0.23312078818296242	0.35813630016156184
3738	-0.5382442528646165	-0.09543000123499457	0.5466386017082039	0.02529638105776727	0.13548747922349008	0.13782874852858318	0.24069410715709655	-0.052326038261071274	0.2463161941494123
3739	-0.36970005083884083	-0.0669781113990601	0.3757182388397274	0.029573398471672414	-0.17741143010078333	0.179859393492721	0.20207805607563312	-0.08535767489580737	0.21936607169506653
3740	-0.5106635556264624	0.1964637843012125	0.5471519766819949	0.28913154271135394	0.040319696176571274	0.29192931831253005	0.3357803527626219	-0.025020387349563935	0.3367112488238446
3741	-0.4857614426380451	0.23604942171548352	0.5400773172852281	-0.1842636065859932	0.044293281547616	0.189512457380337	0.16562187070352155	-0.2132759406429856	0.2700319072118781
3742	-0.4538800260115363	-0.0031882306243613237	0.4538912235621515	-0.049900670608874466	0.3829355770575687	0.38617319055525917	0.4113406434439688	-0.1806332592749189	0.4492543815091606
3743	-0.3367694913162424	-0.059143348851879024	0.34192342124343533	-0.14522104140986772	0.04615722519143913	0.15237992093953764	0.2332345142040357	-0.0520656163108309	0.23897524352497101
3744	-0.32401448134158495	-0.1766260750273755	0.3690286635190177	0.17977130555730292	-0.10862044783665215	0.21003838694393948	0.11739176099156612	0.19958241855580092	0.23154690096238364
3745	-0.1550185157937727	-0.19220659032998402	0.24692936966910695	-0.1508443018387524	0.011946393353322324	0.15131662073735636	0.21785598376132778	0.3554852865360008	0.41693047214637413
3746	-0.3838138663473631	0.1301189889321484	0.40527032371151483	0.05576929432681705	-0.0879610778262234	0.10415068603740485	0.07505869768561824	-0.1039456550932143	0.12821274238943062
3747	-0.48301968490049013	0.003393082045034041	0.4830316024931838	-0.12880342027356836	-0.24698646046152795	0.27855454174269606	0.41803545248071605	-0.10422196335752673	0.4308315879515506
3748	-0.489116679140421	-0.059871424836975794	0.4927674028640319	0.05179504781514145	-0.11489099151030138	0.12602645320881223	0.42403413609208	0.22921347479554124	0.48202050329752866
3749	-0.3363914621982845	0.20441859166167964	0.3936320317972667	0.062338784884059625	-0.05496296983925732	0.08310867676946956	0.4788715025828816	-0.09349116356244659	0.48791240366509114
3750	-0.4932600045183707	0.03419906333896512	0.4944441404149974	0.11937537795290952	0.22675011039328383	0.2562539627493913	0.1661392689315745	0.15582191586830052	0.22777779994105168
3751	-0.1736043136037222	-0.042030518549186026	0.17861976987817726	-0.4698532966072121	-0.0377836900690053	0.47137005374535135	0.26284933860814774	0.3899056784272528	0.4702299574426931
3752	-0.3054770502687369	-0.050730646308125106	0.3096608252842592	-0.07691895922066556	-0.09918003803809167	0.12551177726742507	0.27850213453734124	0.2825569941966351	0.39673907535216724
3753	0.08208599573236679	-0.26440197597264037	0.2768510711440554	0.2519701319741701	0.08159787531519685	0.2648530926061372	0.3640814075591804	0.18034551279913522	0.40630010499267294
3754	-0.256241271847395	-0.26124543751425194	0.3659354697484018	-0.28334499319058276	-0.06909839130359631	0.29164871480415666	-0.06615316007958835	0.22191299622406097	0.23156342215828418
3755	-0.5277787203477463	-0.035604970990173186	0.5289783470153723	0.40343045553796775	0.09579999124085763	0.41464897296064845	0.09301932494669242	0.05465531943831757	0.10788789902692002
3756	-0.4953503226226944	-0.10754811765826561	0.5068910531211254	-0.34732326905914307	0.02007450151817236	0.34790291582729366	-0.1515253508974202	0.43239703667616164	0.45817805413497514
3757	-0.6282089606696916	0.2679264214918464	0.6829575869694404	-0.29638799972497465	0.11328013629036572	0.31729833856945333	0.28258798020415077	-0.3332479227266948	0.43693265448752927
3758	-0.5168076433804479	-0.22072830674048002	0.5619707515992017	0.0804851539993287	0.2083825797590292	0.22338567447650676	0.37240295758368996	0.3035557502414516	0.4804477664863582
3759	-0.5444396878773474	0.07818477590172211	0.5500249384516905	0.045174277422613714	-0.07213602654841908	0.08511358097771173	0.33199483166672394	-0.23900552823443685	0.40907726749361006
3760	-0.44929047454174637	0.2773529330000733	0.5280024431361003	0.3692085077491106	0.1327550024128295	0.39235037002653056	0.37942785008178653	-0.31962742692553875	0.4961120694568187
3761	-0.37952982329783247	-0.3518262769233954	0.517517744532747	0.010988506317146724	-0.42348887561752296	0.42363141413601024	-0.17092456318678984	0.2647904910485499	0.3151653700049025
3762	-0.206623360670775	-0.3290614924935033	0.3885546023623155	-0.2267589938659482	0.0891617184279386	0.24365847683206127	-0.04592549571166089	0.10933009839961781	0.11858423829679852
3763	-0.6161884266212982	0.1011360779322626	0.6244330895793013	-0.04059148362200645	-0.1337328604989772	0.1397574560439425	0.6387938976321441	-0.21784717286591543	0.6749185390680407
3764	-0.3596565723098502	-0.12519240669034915	0.3808227785973317	-0.10222424969371352	-0.3311945003884571	0.34661158998654734	0.2258376078136549	0.27898121449167784	0.3589333408061248
3765	-0.6049120058749905	-0.11479479026579556	0.6157080304201599	-0.15934643675388882	0.25380602114232886	0.29968113600001817	0.47273460904691167	0.4141232042667051	0.6284711917843647
3766	-0.3273103339438821	-0.11782858409204232	0.34787300834584894	-0.16017449545168852	0.10035879722307842	0.1890178752744458	0.19981044261895506	0.3553354391604798	0.40766099556243274
3767	-0.23934369426853358	-0.008536278251422433	0.23949587059591443	0.05333528391058229	-0.06127088235174598	0.08123283531912397	0.315467648765288	-0.16249505907154466	0.35485839660372126
3768	-0.30086152657509807	0.10993738096489272	0.3203184133116896	0.09984777352517049	-0.007149396623694852	0.10010340528681648	-0.13585155724534786	-0.2740907116433749	0.3059107121615027
3769	-0.34688220958570265	0.10848543072087026	0.36345062388961735	0.061083646327223455	-0.05401614690931796	0.08154113057566924	0.2620320974153601	-0.24090413138463204	0.355943282833202
3770	-0.39653313160068193	0.04438707734525863	0.39900969548658555	-0.042531186580633575	-0.05443185602720196	0.06907770105122715	-0.13405018719546705	0.19302995952485844	0.2350106762709053
3771	-0.2758471980992227	-0.064322226726278	0.28324728692472684	-0.388822277570037	0.13965318850406494	0.4131413518326419	0.03513440722070908	0.2047079901518797	0.20770119836624126
3772	-0.2403502390649235	0.0256837803354259	0.241718625659845	-0.0766549627284183	0.3879240026343039	0.3954251068542748	-0.22342999145382966	0.19913966216941967	0.29929511544629156
3773	-0.17704256854129588	0.23099126686081484	0.29103442483950864	0.022708988807884932	0.04265669611391675	0.04832485795148997	-0.3034732286009688	-0.06584519403457924	0.31053436211625157
3774	-0.32344901107958707	-0.2205263570195128	0.3914730347146026	-0.27116567413559933	0.11989128964242995	0.2964873423293802	0.3349586572500574	0.27625889115136465	0.43418461166529493
3775	-0.5486865520063292	-0.04356572567208231	0.5504133944644963	0.0662015716585188	0.08048102985214863	0.10421057650795545	0.2597838558271118	-0.11741990277491995	0.28508785543420334
3776	-0.16662466228077474	-0.36097705371726924	0.39757793121673957	0.07085012063351606	-0.19202055954594785	0.20467446074711587	-0.012022056428355321	-0.3819179173688916	0.3821070863621323
3777	-0.25342243330624037	0.10429384611651545	0.27404404033043894	0.07919914894259485	-0.005881372260383148	0.07941722566859488	0.17820851252940345	-0.1899864399856394	0.26048631694651353
3778	-0.39998878967677803	0.09578032628793783	0.41129661166962905	-0.33894042376083205	-0.3938836781385317	0.5196392621454915	-0.09033252817704113	-0.6298061452490978	0.6362513231737783
3779	-0.5400153742865772	0.13438271666793114	0.556484787756975	-0.3192104140442921	-0.01070301233706019	0.31938979775098586	0.3421846280760491	-0.01494259167241554	0.3425107308354478
3780	-0.5608159527502028	0.3272179436520192	0.6492966313688788	0.39509650168088184	-0.09181151085849089	0.4056237162279714	0.27998488599526744	-0.3946419827385756	0.48387377581929064
3781	-0.6199304164229423	-0.14859735293110032	0.6374910936667685	0.15104539276107384	-0.08567434473134777	0.1736513864600363	0.46459609306181665	0.08780682936939738	0.472820863511976
3782	-0.3828225880025863	0.07443773940154408	0.3899924498400067	-0.15190063966474085	-0.12935874067194486	0.19951813982389902	0.19544405490862893	0.09524516874755212	0.21741669845914974
3783	-0.46051364872236544	0.09791930548178222	0.4708088901514295	0.18967450077657927	0.15790161573149877	0.24679816955452177	0.35897067449173203	-0.20635030276751187	0.41405361077678443
3784	-0.5047753309870957	-0.0036201722808781632	0.5047883124840306	0.2661478670076194	-0.014669838602405921	0.26655185476249477	0.2416048220732336	-0.12123259412068076	0.27031506048732945
3785	-0.49193275143267473	0.16758901639268067	0.51969597876796	0.28187500945522764	-0.15268579900455365	0.32057210448359913	0.30611052965629715	-0.11232614150788749	0.3260687326814835
3786	-0.16419038438605557	0.21267291409945543	0.2686787128084304	-0.039425035317126336	0.20512593797995368	0.20888030984732012	0.4137387004219761	-0.2047818050309411	0.4616441268971112
3787	-0.2748889761675817	-0.13956031238111186	0.30828725242924787	0.04705951560715158	-0.05003484345236245	0.06868830736364204	0.05607233390918399	0.19581564810262472	0.20368572525308196
3788	-0.3055546155147749	-0.0957501269055054	0.32020573053086093	0.05291523088124643	-0.36429329816202083	0.36811632501829994	0.11943493973797599	-0.44546166653556724	0.4611949708993571
3789	-0.4536617197075915	-0.03713279190144881	0.45517886612017217	0.1271808499643835	0.17023727146606316	0.21249869927572054	0.4328485672747737	0.0058471134455752	0.43288805819457493
3790	-0.5361777786737718	-0.061597815118332816	0.5397044572457156	-0.02748318353609327	-0.02917227376935197	0.04007925815372097	0.3104441009581928	0.13183230956586908	0.33727629277079607
3791	-0.5503218352028337	-0.14090596272244243	0.5680744780675798	-0.08011323329325626	-0.09691994363206868	0.1257442071124673	0.4267567873730318	-0.005172531040096806	0.4267881332069951
3792	-0.09098014667193313	-0.06171376300633259	0.1099362343945264	0.009478856254257895	0.10937077954458226	0.10978076395288247	0.3304384664951931	-0.062312367576599144	0.3362624143324616
3793	-0.10953027436215042	0.13605533237010262	0.17466520680486725	0.17527348809497806	0.46114654240128566	0.4933324732851479	0.2623996110864783	0.2541742855363013	0.3653192074422371
3794	-0.44023230630367766	0.08569749416150423	0.4484958684525601	0.07624835454761356	-0.2467040161298119	0.25821828584706596	0.4432009602697552	-0.09570041049699457	0.45341554864530875
3795	-0.3538777829485174	0.043491365631361946	0.3565402980716749	0.2217776065365233	0.43371526248838005	0.4871285617539105	0.4702377282747584	-0.27610737714971373	0.5453061569517621
3796	-0.5128589630631871	-0.1011099627917797	0.5227308490705351	0.018833090354564878	-0.32101723603924226	0.32156920114740123	0.05140242708523846	0.008122516164430722	0.05204022270412277
3797	-0.4986016550233079	-0.41875858026304774	0.6511239198001445	0.007596297404030342	-0.23441837407609645	0.23454142030509487	-0.13248192511424134	0.03782646089190764	0.1377762738122296
3798	-0.6222425769025266	-0.031639677005625845	0.62304646188813	0.09555831543011861	-0.19705568145030755	0.2190030439050725	0.25837480259104506	0.1400270448357206	0.29387941727753986
3799	-0.44313032241576883	0.07773736016421688	0.4498972991801622	-0.09319676396983317	-0.09057259054271277	0.12995780458312883	0.10702012796312282	-0.07500621641381078	0.13068756746515178
3800	-0.4781938874491465	-0.4170039524547205	0.6344774939716821	0.4319784654929297	0.1199804704776408	0.4483310249644366	-0.2422508000349742	0.5484697035935998	0.5995869126970971
3801	-0.5644889640546221	0.2807780607983301	0.6304634089026351	-0.06306714990489937	0.17066004404943624	0.18194041890707674	0.2532125059618769	-0.33035551973860944	0.4162347205571158
3802	-0.43878727225039266	-0.1585436347774073	0.4665515560121648	0.2351930459574047	-0.07376355595688472	0.2464890079782998	0.2137397236959916	0.5266783581592559	0.5683966594192547
3803	-0.5225930470715325	0.2542559455584173	0.5811622653780215	0.08405690437233754	-0.07767257308427053	0.11444907942920138	0.26603458619815396	-0.28553984140252586	0.39026580952192397
3804	-0.5054870623360758	-0.21804803148894517	0.5505107757577137	0.1919276783166079	-0.2038185247178791	0.27996111287494196	0.20369281308744847	0.36786947218112453	0.42049816963489556
3805	-0.13976190504009336	0.013336589252894984	0.14039677600762956	0.08438758980525503	-0.021267107573444372	0.0870261752444656	0.027009903776513192	0.24371277806518368	0.24520492061593296
3806	-0.2237280864981178	0.08582974219136758	0.23962679594057484	-0.17990750848351109	0.22037372292622412	0.28448425152389156	0.6511542445299637	-0.2164999344588231	0.6862026463006846
3807	-0.3369152972888106	0.05860821673348391	0.3419749122609532	-0.14546734456581234	-0.2398096684171097	0.2804807041515564	0.4965705371406961	0.009060215903553704	0.49665318469573755
3808	-0.16598724517570052	-0.024849027221949118	0.16783694383208747	-0.04019482495057453	0.09507805594578783	0.10322529087020144	-0.2729043672595214	-0.3031025545519446	0.4078577598198106
3809	-0.4943292899656842	-0.11620651548736904	0.5078044910786962	0.15036455929856946	-0.23727280170296383	0.280905470080287	0.1803002196823056	0.19298380035026272	0.26410398788189043
3810	-0.5069394418178553	-0.000573396855760907	0.5069397661010161	0.061164131447409745	0.28632382720581395	0.2927838537240413	0.08073520329799737	0.28673954945008656	0.2978888085685792
3811	-0.6126451087190881	0.22225384490708727	0.6517137414643079	-0.16766899055924514	-0.37267108774369945	0.4086522115873452	0.3285977947597617	-0.43666058902897353	0.5464878596383533
3812	-0.5033009930621685	-0.01158477486056319	0.5034343021943727	-0.3475975827076055	-0.08516372257377575	0.3578783859732153	0.2866120716326698	-0.2711525291218458	0.3945505970781746
3813	-0.15006545894660528	-0.07873987283688388	0.16946860931518826	0.1068456899704725	-0.5048256451886278	0.5160086564248517	0.1415632668083607	-0.5500567391542586	0.5679811394742532
3814	-0.39048231600396444	0.010577185115363558	0.39062554442430486	0.062177256368757795	0.09441608377113714	0.11305046697924169	0.3141634116967588	-0.010151771852325027	0.31432738938993027
3815	-0.32566130346393285	0.09557219361320075	0.3393955343929364	0.0008063433516394144	-0.031219356390105868	0.031229767898804134	0.014126500900393593	-0.0020171961978167658	0.014269797061952473
3816	-0.46562405263364953	-0.16300417246175244	0.4933316517627106	0.055575468755998156	0.07942619525998149	0.09693891489451299	0.19630458757634045	0.07966957890252457	0.21185545285883653
3817	-0.4389591804969162	0.07366684825962605	0.44509770463913984	0.04919403587624981	-0.008208219509897592	0.04987412188015361	0.3692114618089753	-0.32785194754173497	0.49376512942696643
3818	-0.4250473843821077	-0.24134015668435685	0.4887845641982786	-0.04206691890152623	0.04334758734000469	0.06040396505252714	0.39113789663828447	0.06289193277735756	0.3961618979597773
3819	-0.39534493007189075	0.2582324506802149	0.4722092886823149	0.10035205467359024	-0.08055374969322249	0.12868349337366308	0.14205189212814975	-0.041108559784908835	0.14788053876280313
3820	0.05002630694973024	0.10680898505741175	0.11794401500721872	0.10705571300718475	0.03624321485991061	0.11302431734303175	0.050029152141561166	-0.4490204472713188	0.45179893551417166
3821	-0.34630367199271567	0.03182040149175338	0.3477625212508311	-0.2614701863793479	-0.01107886856924266	0.2617047949389263	0.03648095132942826	0.1528031735371324	0.1570976436899011
3822	-0.45522209702439	0.09413897296232107	0.464854067261634	0.01240556587884274	0.12412371941628848	0.12474211713173627	0.17644509297121408	0.029295330418733372	0.1788605244819637
3823	-0.24839958820787178	-0.14037755011432504	0.2853212435097326	-0.36338458966874765	0.1992699131080938	0.4144355900243503	0.2201911294748385	-0.13064182998654061	0.25603011784092367
3824	-0.1975311398268388	-0.2176621761200401	0.2939309002377965	0.18875125138932278	0.14030967105631148	0.23518894253974962	0.295252014993982	0.24690779182021208	0.38488597015160186
3825	-0.5784823634336098	0.2069988043665934	0.6144024331111769	-0.30204192626171733	-0.002043847597298313	0.30204884130367005	0.37853375247329696	-0.2233981172963759	0.4395389864085785
3826	-0.3084410475266731	-0.11043227934044617	0.3276143588423404	-0.003102173759936092	0.04205020940685905	0.042164482603223453	0.4149715036690499	-0.0604582974456711	0.4193525421258127
3827	-0.2828319388425862	-0.0513664772694337	0.2874585546066209	-0.01297864008824954	0.07734229720317914	0.07842369562323119	0.3540379741083524	-0.09764011549501658	0.3672553325203415
3828	-0.34146232469561005	-0.08913523461623059	0.35290453275159367	-0.08369125889886146	-0.15831030989321954	0.1790708827100695	-0.24485067839599822	0.12712780345529173	0.27588644968962833
3829	-0.1638389783725147	0.039427007397894516	0.16851617057868057	0.31143658382372824	-0.020832784852039585	0.31213258507961883	-0.18115868811601316	0.08867702567137464	0.2016980048533861
3830	-0.4582171383269973	-0.09187908325580153	0.4673378989516141	0.12040332379800725	0.0532108673438017	0.1316372165654054	0.3623220426330788	-0.044047611743882505	0.36498966379631403
3831	-0.4751101368463617	0.09209072012826244	0.4839528312427881	0.09498044220801298	0.14843198979993655	0.17621957892923865	0.46414107782481273	-0.09417323347443829	0.47359849875966664
3832	-0.5469291873416353	-0.001473794371353226	0.5469311730337106	0.06459872370785558	0.004121807220704333	0.06473008882620596	0.2480769282234113	-0.1731756924198446	0.3025425305008474
3833	-0.3167764496540938	0.010401313007189422	0.31694716652421134	0.00815986712393775	-0.17945704766610732	0.179642465437646	0.5275495300482936	-0.005158380920297051	0.5275747487777389
3834	-0.2073958611227562	0.2550679014698223	0.32874409130974286	0.08902119886615484	0.04211486255203495	0.09848063512866011	0.04225965355487545	-0.09739723833807572	0.1061701481324295
3835	-0.3507583435997755	-0.16288839243802294	0.38673510830528635	-0.0757759891662309	0.15481839433010372	0.17236802417232797	0.3747692385210335	0.06560796420217477	0.38046864142579373
3836	-0.3689095709535355	-0.12685646401419637	0.39011130976082553	-0.10537449488653516	0.07901014090206314	0.13170568149459724	0.3326307047668643	0.3846403722528035	0.508518831234868
3837	-0.37333593847966384	0.1983962310920326	0.42277746802782024	-0.15553965519754503	0.25475846079580483	0.29848694726238667	-0.06344503142088218	0.1492076977104828	0.16213639032635316
3838	-0.48601806994892655	-0.07088670147735972	0.4911603493394188	-0.16574236600297249	-0.009978302445910067	0.16604245965404554	0.2254960037496289	-0.18548405303467183	0.2919807898427936
3839	-0.4375518546305082	0.23437975793817162	0.4963723364791327	-0.07454727328573389	-0.3205310768876194	0.32908580523181924	0.1340905723134651	-0.13227319876114887	0.18835201271517915
3840	-0.12914069666620592	-0.20151877379710728	0.2393473119300125	-0.08911452981101967	0.2539208387727588	0.2691044254309105	0.31218351648951564	-0.377565633239981	0.489912599727408
3841	-0.6143127529959802	-0.01633222673193202	0.6145298203696248	0.25932511365257516	-0.18812436719297346	0.320375236406745	0.309380706544927	0.14677567767443184	0.3424317758897777
3842	-0.25470562785899165	-0.005787862577308852	0.2547713802927184	0.02906819874964201	0.21534219394945095	0.21729523849710017	-0.3230266835361449	-0.27077709852685045	0.4215050122631762
3843	-0.4596560818673998	-0.10492370258555261	0.47147926461505313	0.16151610356393423	-0.10916427555352828	0.1949468921722072	0.4235019903512397	-0.27713298058756225	0.5061191803921362
3844	-0.5267139412875184	-0.012638732384060408	0.5268655554341233	-0.08528139962202007	-0.3538745325894485	0.3640056344850878	0.40935551708845364	-0.14436806340395703	0.4340669039465739
3845	-0.20551603148995443	-0.0031426557968139784	0.20554005810264134	-0.14459306823298965	-0.05819432964098231	0.15586447761883818	0.029333950494617612	0.022192321673508757	0.03678287363544566
3846	-0.6398320898431611	0.12038655097027577	0.651059156181361	-0.19981886012825284	0.2325183049478829	0.30658170036515703	0.09967041020589601	0.1423346377562516	0.17376230827142847
3847	-0.385539350858917	0.07197813046823402	0.39220076788096325	0.09782560804086653	0.1441188811500487	0.1741841022955514	0.587338286385901	0.14678487890350198	0.6054023978557092
3848	-0.014142368101126825	0.03008892389343512	0.03324680310304587	0.1815246858525472	0.031123488623775626	0.18417351361686143	-0.4616889715129846	0.2900381445197902	0.5452328233820852
3849	-0.5383429876259322	-0.0365023664734211	0.5395790906662105	0.006116151732590089	0.05122846980220066	0.051592280723874284	0.09516902689777879	0.13891764819540942	0.1683901917001512
3850	-0.370305287268754	0.011745499130399914	0.37049151478679865	-0.12308665015096709	-0.1186026167628996	0.17092952977292658	0.04744870766445626	-0.15505023833860404	0.16214794561722004
3851	-0.310419724433024	-0.04372091162048874	0.3134835297587437	0.004753512932178087	-0.04499043399456248	0.04524085582983004	0.1959633179612382	-0.37329055412742906	0.42160106710863576
3852	-0.31102592610276314	-0.042876044444747595	0.313967326158805	-0.2518918776242037	-0.2348408650845873	0.3443831440804328	0.017266799072859378	0.21845817834168826	0.21913949446549194
3853	-0.43370867171058186	-0.12440510619980899	0.45119822956827194	-0.028304534706253288	0.031176771670864044	0.04210864254229394	0.20680845539134773	-0.006947443917592106	0.2069251173694077
3854	-0.29765048074015843	0.22330821793553848	0.3721053196104476	-0.021477240808052314	-0.026080347441936626	0.03378544650317941	-0.3207985842446544	-0.17400355627971822	0.36495063947246853
3855	-0.2774430702596092	0.17307856029258134	0.3270028214985784	0.07318291848461883	-0.08108091205403456	0.10922387036468015	0.09246418645690554	-0.13667317981820676	0.16501267787281457
3856	-0.3836433082106362	-0.047831426581954224	0.38661354516321084	0.38207040020312155	-0.06115519494499555	0.3869337780294373	-0.002059533068843587	-0.0035799988888816268	0.004130141463201227
3857	-0.6823313004361026	0.13481856294957267	0.6955228597757307	0.10762415607115816	0.12066559185724729	0.16168841649385027	0.5229820359107475	-0.3665996783982081	0.6386748265643637
3858	-0.5576479900318654	-0.07226836342838468	0.562311299138828	-0.043092974346082655	-0.055589631342283743	0.0703364169599444	0.40152553834730037	0.17426562886743754	0.43771139732665504
3859	-0.21668867680867238	0.18015856428771557	0.28179973552738513	-0.25679144708831214	-0.21663674028324095	0.33596625505883443	0.3278103790978883	0.2729848642644193	0.42659158543244224
3860	-0.19038624165338705	-0.05927474899058532	0.19940014262482056	-0.16212459249932987	-0.21975359735858313	0.2730861165367292	0.1558534017105881	-0.22108749331716804	0.2704994686243039
3861	-0.5804756082809152	0.11845039572820902	0.5924376997265347	-0.14388315678581914	-0.4429192654905025	0.46570359516467	0.6302060960933943	-0.3050436619041853	0.7001509545956438
3862	-0.4091847175138413	0.005286361301235095	0.4092188640112884	-0.005851902037315644	0.025732108873920245	0.026389130045411196	0.2636608201469801	0.03712906033788415	0.2662622677026402
3863	-0.42558948648463757	-0.16651630206391824	0.457005568739922	0.0998749258669396	0.2996661551877738	0.3158715013766668	0.12998386320984864	0.13058757986211636	0.18425232891120064
3864	-0.32338293239660837	0.04963349975989844	0.3271696887913751	0.15655749040135375	0.07054440026146988	0.17171709352600995	0.11554619343981958	0.17014458762974394	0.2056698896730579
3865	-0.33356592186985784	0.23445397127712464	0.4077191298927521	0.09289684963543815	-0.1313209519878938	0.16085713258415343	-0.09801524593725627	-0.04544147413864519	0.10803664196944476
3866	-0.4448396073805846	0.2991095737098026	0.5360492639481678	-0.34999973148635	0.29713329945179273	0.4591165534846525	-0.06641542071721682	-0.13672953689858566	0.1520064944979214
3867	-0.5306692263150276	0.07020689394238488	0.535293224050919	0.12962620877263495	-0.028279091061537278	0.132675020226241	0.09115301900626195	0.16260173179389295	0.18640868020649964
3868	-0.18139780648371506	0.11261478316877527	0.2135117176766971	-0.06587151581161899	0.03469064719747544	0.07444795227741378	0.1695682587832272	-0.02142025218933209	0.17091583188993958
3869	-0.5008526689685525	0.14883102834791123	0.5224979148398768	0.15920023300369984	-0.35464846932042104	0.38874188220431044	0.3863589625464251	0.02600487285921901	0.3872331356590937
3870	-0.48333961021734595	0.0867940281962367	0.4910706488231454	-0.07869815910889155	-0.1954280855349014	0.21067875275633552	0.22179497956393546	0.2173769196974479	0.31055714156482905
3871	-0.15348605122920078	-0.39943937486546954	0.42791328807931395	0.12858805710457685	0.07588161177253956	0.14930809567846057	-0.12123792877430632	-0.38843288908309664	0.4069136821181183
3872	-0.27696792689173655	0.1948750177562168	0.3386554370923227	-0.1262090182636232	0.16688434148016965	0.20923455671169008	0.04837792185767985	-0.014991475750813396	0.05064748432503833
3873	0.0024993419799093394	-0.04335475037332116	0.04342673243827503	-0.12532280033936447	0.32089444069808565	0.3444982530519385	0.04074902568361871	-0.3078158275832694	0.31050131530307123
3874	-0.2882984668247995	0.05363844253020476	0.29324578170980753	-0.05327867395359638	-0.2249333099274603	0.2311571132653645	-0.07269378734550216	0.26220234811791127	0.2720927380088991
3875	-0.2274851025022799	-0.14622647830763064	0.2704286501440348	0.15671033896484293	-0.1487532313340201	0.21606863300995005	0.1109463707232501	0.031224271268025423	0.11525646312845143
3876	-0.43362035138461474	0.05943037687274912	0.4376740554683974	0.1469177247340154	0.27139906114072165	0.3086134608682601	0.46300210017123755	-0.15927217424958007	0.4896310552376813
3877	-0.44967533572163926	-0.06495566344795606	0.4543425423293895	0.25131697002089837	-0.0807536888213496	0.26397230475703415	0.19373975457123466	-0.018785377177073487	0.19464835703649583
3878	-0.4375267512410369	-0.10232792792792793	0.44933357640572485	0.49738246825468735	-0.03186919581970427	0.49840241308537	-0.02590000919341893	0.5745939867968362	0.5751774162285076
3879	-0.36335692934464486	-0.21719048771160313	0.4233201696767746	-0.17826367261005452	0.1563207356783262	0.23709514835912993	-0.11259003115052219	-0.03828134755862474	0.11892004324494582
3880	-0.5399697648057076	-0.0013401766314178531	0.5399714279271957	0.24411965167111008	-0.12269165538644916	0.27321721511188	0.27226070677522846	-0.10772609932328597	0.2927982324556578
3881	-0.40970798442399803	0.13412660670595128	0.4311039075759207	0.20648182676482	0.24258535733717987	0.3185630241860225	0.25495300728902176	-0.11604865401652922	0.2801219841868255
3882	-0.6182954635630208	-0.024764740113741572	0.6187912189224343	0.0678171419779649	-0.11649762524651038	0.13479933766208133	0.4547888849032264	-0.10921159634695465	0.46771797336447346
3883	-0.44769508804448566	0.057227576974564924	0.45133788609592645	0.0251573226148043	-0.2512694413780121	0.2525256879043469	0.3366767560525458	0.08848646183910541	0.34811074673854714
3884	-0.18170557013902552	0.06227966829670936	0.1920824596434991	-0.09447244765924322	-0.040988806884779766	0.10298119079019342	0.04822144215927534	-0.21236483314876062	0.2177708195379291
3885	-0.32104487765058015	0.04890282663764229	0.3247480560662793	0.2400412596922614	-0.10775441654469924	0.2631175034837786	0.3415910304324613	-0.1941026876871623	0.39288711538976534
3886	-0.3960171242144861	0.061175751626698006	0.4007144061026546	-0.21847781896061794	0.1498201231315398	0.26491248870700357	0.2943538165168351	-0.27523019152381484	0.40298365677067155
3887	-0.22985468264641826	0.08699332325672733	0.2457661763256594	0.10526419761087662	-0.07477997294179745	0.1291224056925739	0.29048284618615733	0.007472448776167317	0.29057894180260757
3888	-0.416947683605879	0.08269793638536735	0.4250697819731561	-0.2567132183726869	-0.0510995040642178	0.26174956695832724	0.18028943087915214	-0.20471851565303717	0.27278920348487296
3889	-0.4718179752180461	0.047656147151535426	0.47421863111879686	-0.08941156118314172	-0.1519682290333314	0.17632007800796187	0.45281911616009246	0.07032851900407563	0.4582480251406589
3890	-0.4929784964741759	-0.006510832879337125	0.4930214893194025	-0.05617854242672596	-0.3032734385223039	0.30843282435942687	0.3999888250475547	-0.008124288310510328	0.40007132392046746
3891	-0.45083271187604873	0.12702333408562372	0.46838559061924645	0.05208179922880201	0.15325281013221548	0.16186085883971496	0.26419822984426156	-0.2705931533549859	0.37818164854397174
3892	-0.3205378194531018	0.17121561559933876	0.3633996157466458	-0.1260875797170693	-0.16178607781632356	0.20511658327423898	0.0446293891460017	-0.0706489143699201	0.08356465447301005
3893	-0.5915403905666418	-0.15540027237017953	0.6116120325209936	0.1593501365356586	0.07392139068602172	0.1756611454331563	0.5172302492982622	0.16063691285684162	0.5416007279918659
3894	-0.4392798983385889	-0.21132230432531648	0.4874668659403659	-0.3564452179357421	0.09388862653856306	0.36860313018551055	-0.2068292330264305	0.5165476620808437	0.5564169469341197
3895	-0.2975224329996272	-0.049422930778466795	0.30159944334290606	-0.18319907356533646	-0.11173928897363782	0.2145869736389693	-0.0814989861911619	-0.09489047600047879	0.12508511976164327
3896	-0.4446488939365387	0.0719141581940768	0.4504267809841572	0.2852493832858778	0.04528159120040168	0.28882110928153076	-0.0131908170307705	-0.06551560879057917	0.06683032731581882
3897	-0.23584509035048715	0.05099222355768047	0.24129466116303921	-0.001980469369314791	-0.02901255080193914	0.02908006813881105	0.1694613387196986	0.03721016107113418	0.1734985343096943
3898	-0.33881814330464677	0.045025728165847705	0.341796796985099	-0.0008334333649645234	-0.1672347917399242	0.16723686848141367	0.40076275626952496	-0.10711950069311331	0.41483174208525625
3899	-0.5433825984231747	-0.09647512776393848	0.5518805111128581	-0.09206613962337694	0.3106331659067183	0.32398941005283166	0.42442448875548294	-0.029023869418650743	0.42541571627219416
3900	-0.33666766390850567	-0.03448652542573041	0.3384293668663375	0.03930242694226945	0.3541780717238948	0.3563520552117089	0.32377658550257665	0.11533211725820253	0.34370448730118014
3901	-0.43720890102999577	0.18185549922470823	0.4735219590875639	0.24932057995749363	-0.18714970554188287	0.3117463133298523	0.22276967143197662	0.27245447937166467	0.3519343260319966
3902	-0.5607039204796286	-0.0723246749547856	0.5653492239744751	0.10932304457392336	0.07269277379175294	0.13128506174142965	0.2613345758857073	-0.017873276243649455	0.2619450601882851
3903	-0.6522736964132052	0.10326736136822671	0.6603977005990421	0.23291544009913237	-0.050286715254859816	0.23828209325859104	0.4297696259854714	-0.21173726803804405	0.479097695773948
3904	-0.038547820113372336	-0.10082262542168788	0.1079404290913043	0.2977806610391583	-0.0632051569189263	0.30441454293457165	0.3626186740482173	0.04680683148716197	0.36562710818859545
3905	-0.5797921250649963	0.042257083715282744	0.5813300004399435	0.43660155805339645	-0.0067805130951790245	0.43665420626908796	0.18541626210887885	0.06083209445800929	0.19514029304727565
3906	-0.15967941823776186	0.20152539274411627	0.2571186506837269	-0.07182797538828779	-0.2032720750965505	0.21558941199056633	0.016528702882644533	0.1513640834799126	0.15226386237941256
3907	-0.3202271067757578	-0.20718089698543166	0.38140441002911935	0.018436981666187496	-0.09254635977619038	0.09436498821482152	0.3318744951403184	0.23852248742736534	0.4086975134903305
3908	-0.4507554861542203	0.17854960097787617	0.48483035002718866	0.177558047536599	0.29264178171594835	0.3422953003634346	0.2731095405418375	0.030961785579081507	0.27485896983947716
3909	-0.3813184565767145	-0.17147656520185536	0.41810043977431294	-0.007104433788921617	0.32433097041241155	0.3244087719962544	0.1032638911982341	0.2011341606231727	0.22609374559016213
3910	-0.42645058248024614	0.19565718138149946	0.4691927449608468	0.21831199922295966	-0.10440110569022842	0.24199115660302087	0.047085573337772545	-0.2536941712554796	0.25802671130243743
3911	0.010907264340161815	-0.10859110791777737	0.10913751478843806	-0.553641856386497	0.12620835989019752	0.567844921831005	0.14220625507266	-0.5090016366612112	0.5284934106548369
3912	-0.41281105914899224	-0.25740482149914373	0.48648762850325267	-0.2282864813517843	0.1710755427826213	0.2852745325232294	0.4026165400540832	0.4148915028938412	0.5781306405118409
3913	-0.3480358294428363	0.18762279326904013	0.39538746961688104	-0.30304842247051306	0.0631360054340005	0.3095553287282077	-0.06583336103064687	0.33586171455745234	0.3422530098188518
3914	-0.23448733027212806	-0.16578222716772775	0.287172517666371	0.17556857712977297	-0.07688431858448752	0.1916651343347924	0.15565402650831675	0.0685721273847003	0.17008913140561138
3915	-0.45096612249768453	-0.049064277475040774	0.45362732166916975	0.07608130298980742	0.11223675903386357	0.13559297453427457	0.5155167879372315	0.11949516250384137	0.529184894443275
3916	-0.5205218946663813	0.26001569195485547	0.5818515299368402	-0.11587736381644659	0.0562060237999	0.1287892874289009	0.11839564500081175	-0.5822616500491135	0.5941768742328116
3917	-0.3469871440059319	-0.014593046693054001	0.34729387428686237	0.1860963018745213	-0.018672495753338497	0.18703073455726846	0.13477964122830646	-0.08039549763462689	0.15693625371325232
3918	-0.4563603499365425	0.2692014598681579	0.5298435570895912	0.007913503306657797	-0.07643273253033524	0.07684130488635815	0.4172831506168767	-0.3668219903821043	0.5555930168897334
3919	-0.15094541814898224	0.12339012369855414	0.19496061624470618	0.16602501694842126	-0.08819538962992318	0.18799663030144326	0.5670199839154103	-0.2013238298667498	0.6017000470597025
3920	-0.27944132045475356	0.28171306673262125	0.39679932402335893	-0.39800927260213226	-0.1552359407427294	0.4272113977594215	-0.10973659172556265	0.20418171520143666	0.23180227001939263
3921	-0.28166987473718497	0.06860490390594924	0.28990438281337866	-0.04021781868207506	-0.006747489043384687	0.04077991598734433	-0.11856236395365329	-0.23715062681523594	0.2651366703138927
3922	-0.17950286635225363	0.2701854477055426	0.32437856769601703	-0.24137199665091233	0.06150428385018038	0.24908476007008454	0.23734821962463593	-0.15524841830141003	0.28361285010392956
3923	-0.38786405549581665	-0.029209661151076472	0.3889623758800106	-0.23697185209289584	-0.21750580884199952	0.3216588807484565	0.2722931449385644	-0.07037340327321748	0.2812400623467235
3924	-0.4611165539423074	0.11992385986687289	0.47645588304164976	0.06281862432389591	0.08931161101252266	0.10919131569680313	0.30460727399803883	-0.4334652938599236	0.5297902909204606
3925	-0.44545097449930543	0.10732937364726106	0.4581988270717137	-0.0760154465252333	0.2687658757902334	0.2793088686377892	0.3606577162206427	0.09483081259758228	0.3729167082438214
3926	-0.25549377643628834	0.04020400442981048	0.2586376456934843	-0.08123485749469853	-0.14036534918518717	0.16217747477397565	0.18327959619628337	0.02341929727978373	0.18476978613115178
3927	-0.29039611801945675	0.24224123731273828	0.37816758509366805	-0.1170867736783792	0.1484438822488762	0.18906321362848516	-0.2317645084585357	-0.15488981257872683	0.2787573163554632
3928	-0.364108967550542	-0.049815342990038085	0.36750089611854936	0.12400890494017769	0.0008349798893476134	0.12401171596215271	0.28286020992366406	-0.06662690839694656	0.29060117563525856
3929	-0.6198499109358543	-0.11650312766601918	0.6307034888465033	0.06084213469223319	0.21753144923155718	0.22587982813586827	0.520027818353669	-0.0957792361230452	0.528774615440256
3930	-0.16108514681370603	0.07507334071020265	0.17772009174368383	0.06728816561703159	-0.08362019215081182	0.10733142022466563	-0.0293409209291968	0.26068395867221766	0.2623299753173317
3931	-0.281882709865766	0.16520065924420654	0.32672483825994625	0.1261349104388335	0.2593214920280396	0.28837068481220685	-0.17244092819403148	-0.09631846321112411	0.19751739182100342
3932	-0.4299422086659877	-0.07170998035621413	0.43588143350603537	0.2605841117072353	0.03922060560089769	0.2635191362651867	0.15485079112046846	0.003831076093098382	0.15489817511728812
3933	-0.44620108555494065	0.026224506877845666	0.44697106563109157	-0.28315657511100073	-0.036532515679492325	0.2855035389105784	0.19009631228334867	0.05178496789970396	0.19702357941145465
3934	-0.4315260429188659	0.20873316420641197	0.4793581746010345	-0.13176350163165676	0.21648184100831058	0.2534285063851008	0.4283301094975472	-0.20580036485073713	0.47520571637436904
3935	-0.22394824164157903	-0.026783745249585864	0.22554419510142526	0.23525474442228797	-0.16671433859081017	0.2883374159989774	0.26379534466956805	-0.0026163267196322782	0.26380831873699523
3936	-0.3397013747305065	-0.08948982409362334	0.3512911223047114	-0.19711101607056092	0.11866818333471417	0.2300758361765317	0.2940624947346456	-0.11072965823475509	0.31421936290169816
3937	-0.4425882404851979	0.21105226719503625	0.4903339781250615	0.20102676783230722	-0.12339412624665747	0.23587681483621997	0.2105725291622223	-0.05457347528413267	0.21752943304841027
3938	-0.3960561783061519	-0.06909867537679346	0.4020387087250454	0.22968738795299917	-0.013213570181485045	0.23006715241775078	0.061506338109920976	-0.11850599739699096	0.1335166695463437
3939	-0.5310237166179365	0.03285523298153321	0.5320391470042382	-0.10277542076367258	-0.202806650645191	0.22736166048626247	0.4305647989038966	-0.06073707343290161	0.4348275958864003
3940	-0.5659202591717231	-0.12115389412373642	0.5787434714986733	0.18099790330140417	-0.07188363935332207	0.19474983595932227	0.24995419705984104	0.054525598483630325	0.25583225269271254
3941	-0.5846561126911313	-0.09804268836276497	0.592819651199674	0.15046990963013435	0.32715481528304485	0.3600992458572831	0.383852941736366	-0.008806606165385167	0.38395395191587
3942	-0.13659469994302328	-0.21693088700270702	0.2563535094128922	0.21716499003875211	0.1561830364206188	0.2674953714816308	0.015340149887167014	0.21528424467468116	0.2158300864191754
3943	-0.3308462747319581	-0.06498623306451266	0.3371683081072856	-0.12750680983638427	-0.14467869964256708	0.19284686330069256	0.17771693947588585	0.1259132202695302	0.217801399479707
3944	-0.2613173872501656	0.18432145464058022	0.3197830131824899	-0.1108571540051197	-0.19516094194830402	0.22444843919320118	0.21796272988932971	-0.10471607558711146	0.2418123406842061
3945	-0.055408854725312484	-0.22860910477214774	0.23522811049424683	-0.24366229721600327	-0.40471074172223465	0.47240035938803143	-0.23517360710036828	0.36648198845023333	0.4354488182726362
3946	-0.2426643594927534	-0.2507978581656546	0.3489778746976777	-0.21516542116784887	0.12651440871750483	0.2496037942008848	-0.030198745299562076	0.14537261227130788	0.14847612810230418
3947	-0.3159038192439686	0.20638859821830408	0.37734795148170946	0.3036723487839998	0.008772009220196084	0.30379901836864187	0.26954000759806573	0.16618164534223098	0.3166514723550427
3948	-0.4429986664332385	0.21362122093044197	0.49181484777651885	0.0861612448094703	0.10026778545045768	0.1322020760285423	0.04050221956231561	0.11550255205064203	0.12239799557053739
3949	-0.21015015934425318	0.030516122298453872	0.21235423987419982	-0.22232599358358415	0.09977591914157284	0.24368849267758536	0.23442042159632293	0.44319461407537925	0.5013725162060861
3950	-0.26934039168961643	-0.2148188028806146	0.3445161312138756	0.13256847235975855	0.09122545494807346	0.16092384377177624	-0.011464004946559492	0.14351128913945996	0.1439684462647438
3951	-0.4981314574014939	-0.15528461672288102	0.5217741475425056	0.09098463010725079	0.21984540078591686	0.2379289876464691	0.434233332119579	-0.05346876934420857	0.4375128524041971
3952	-0.397603590617761	0.10394752979664283	0.41096679211702747	-0.47546917199338834	0.03130415562437067	0.47649856628895865	-0.09481633712668391	-0.3151822065595627	0.3291351714993034
3953	-0.20207184214187854	-0.34640499842072814	0.4010354751358999	0.07575189208505435	0.07180854103365904	0.10437823393719792	0.26628037628178836	-0.11948960211775056	0.2918612749355919
3954	-0.46553753410464144	0.10478818997342274	0.4771852474858546	-0.09333682663406513	-0.21413123133871526	0.23358927081685904	-0.043226368677392685	-0.015526866823849619	0.04593040977826604
3955	-0.6231461488000873	-0.059634587000491984	0.6259931363290654	0.34691153909279693	0.07777213222438419	0.3555223206867049	0.08964308998870148	-0.1402333602995641	0.16643701188025994
3956	-0.10713426227261828	-0.1116793989014879	0.1547579991202258	0.04734251273973795	-0.47916724266637173	0.4815003218659421	0.23559897039681227	0.11015957591751437	0.26008077018181225
3957	-0.47357788503450493	0.14289984505397657	0.49466794813309395	-0.011739442452673152	0.13114492177108	0.13166930172003766	0.5203182534017652	0.021832364637503827	0.5207760910110298
3958	-0.35922329961943095	-0.08366551688618286	0.3688377661049687	-0.17390094295195807	0.06089753108313471	0.18425538595004903	0.04735240952729345	0.04970696983309721	0.06865153704054228
3959	-0.5181454117316655	-0.07326701123911059	0.5232998400864356	-0.03535271436256858	-0.05739816336974229	0.06741189487784027	0.7290733463078154	0.053564560578588646	0.7310383754950577
3960	-0.2529370179504029	0.01041142738560509	0.25315120554689874	-0.027224128587925486	-0.014834084145173882	0.031003277726685624	0.17376301191306193	-0.1195785261753918	0.21093271019777318
3961	-0.5220211776548982	0.09215957621114944	0.530093857168356	-0.12099876489315625	0.01902964974311624	0.1224860346121752	0.4808208882212077	-0.24294900925234234	0.5387141613569537
3962	-0.41443972736036194	0.009269282169308625	0.4145433719244168	-0.0282511652703446	-0.060783029133479376	0.0670276433255245	0.31113589393945246	-0.12768405885556897	0.33631646314644575
3963	-0.40459455304320097	0.21396444616532193	0.45768716015971045	-0.25954613202990284	-0.11913714893773955	0.28558335894918124	0.03286584425395979	-0.25069536484434024	0.25284052221303926
3964	-0.23603691198309554	-0.23836718409445212	0.3354584002102705	0.21924578928928506	0.35685805354502964	0.41882739464011765	0.278258781928165	0.3022275672667875	0.41081559383273986
3965	-0.37928587285499177	-0.009976231254564247	0.37941705093131695	0.07162750638953487	-0.07009665398711817	0.10021996094477702	0.02067787639368974	0.08344257608441408	0.08596649391336104
3966	-0.561361676400803	0.07604056397152767	0.5664883927324794	-0.3657967151338324	0.25831466990183183	0.44780989882895	0.24985754813054656	0.022335169548033558	0.2508538501927921
3967	-0.32489128906499654	0.07135554419377516	0.3326348800073512	0.06165468106325749	0.06507534928664768	0.08964430144627822	0.35402375701325334	-0.3381518158652551	0.48957070082139154
3968	-0.2915820718428718	0.15276778809407138	0.32917791800079294	0.04795376384309788	0.4438313133603783	0.4464143794569322	0.5732066425220184	0.11583600845062694	0.5847938404986314
3969	-0.26805839735490866	0.1356009051211299	0.3004045769660505	0.09299101766472571	0.07414965041175202	0.11893485621341779	-0.10124835450782128	0.2239308437268713	0.24575648936044378
3970	-0.4116360531585565	-0.14039440776526535	0.4349193373393664	0.1132928285810031	-0.016463170384766503	0.11448275410297575	0.20973616922101235	0.19166511665430389	0.2841210615593519
3971	-0.3091413649296489	0.1647219082511595	0.3502880108831442	0.1394193368433978	-0.12307133125229744	0.18596855664887424	0.02029299641261654	-0.1453103338268528	0.14672047853068726
3972	-0.3556999125840057	-0.02554305376918837	0.3566158653342907	0.052079837368797254	0.06700675196179653	0.0848658604435853	0.354241973618768	0.12582717080702885	0.3759253287377976
3973	-0.13765468660385566	0.005499262852578726	0.1377644897494542	0.2582663653301812	-0.277019905893278	0.3787367736594682	-0.18333756234109042	0.21861167926910977	0.28531338573230897
3974	-0.49236360130019313	0.1710878916021275	0.5212417697557985	0.29350573060164403	-0.10686675769113918	0.31235575518216646	0.25728462805769886	-0.28646876846835245	0.3850451079322563
3975	-0.5598264868556586	0.017250016794303373	0.5600921874696635	0.014275127626903434	-0.08044873002381762	0.08170543085505073	0.2854505094903331	-0.11068991919646601	0.3061604997056461
3976	-0.46145026476431006	0.12294240584614072	0.4775470469035371	-0.022730557263753524	0.027797674975440306	0.035908062709661716	0.13172742842882423	-0.10573879868224483	0.168916573926999
3977	-0.35860925181268405	-0.19165373777031947	0.40661007204321364	-0.2189159490099377	-0.17947447623758833	0.2830817555966444	0.1778870416491874	-0.16478595913060895	0.24248342605896686
3978	-0.5429812837232746	-0.09565386963558987	0.5513423049703674	0.018726577255862218	0.00043961037991504376	0.018731736518697494	0.38890370543009317	0.07902171984289465	0.3968507582255395
3979	-0.4591279076810835	-0.05651888604568833	0.4625935798208348	0.2831755232170426	0.21223488966233356	0.3538813718454656	-0.034641114481421535	0.13020295092077122	0.13473238378723845
3980	-0.4561555896085362	0.12678925739689775	0.4734484530784403	-0.062394265877924966	0.16609666584193675	0.17742927272085962	0.432765130282792	-0.01500291965252723	0.43302510964929286
3981	-0.23679442331205	0.08996601599646788	0.2533090660556053	-0.0421220786890216	-0.24263565233600992	0.24626475447697585	0.014580444255594792	0.13113533140884973	0.13194341400160658
3982	-0.3551421903604019	-0.09699530457384815	0.368149513762218	-0.27234702282618234	0.3822288196356497	0.46933119585464067	0.14940774349937833	0.28298925731459695	0.3200087398385288
3983	-0.4345474971003711	0.1415498060839681	0.457020650341542	-0.1619727052516938	-0.05560551781932899	0.17125165943285858	0.25433092666678114	-0.214748845315156	0.33286827247933437
3984	-0.32466001670369843	0.09221767860613414	0.33750292842218416	0.20705014965694604	-0.07904475410545406	0.22162544444299587	0.18755918359691856	-0.3137268434946103	0.3655174136489728
3985	-0.5899435168833025	0.062507940238259	0.593245813896288	0.0041565521028380506	-0.2206004436211232	0.22063959900983313	0.3983539256960104	-0.07221608690805889	0.40484690109439503
3986	-0.4632803567574958	-0.10093987960640867	0.4741492889927273	-0.34267657358241665	-0.19681375409031382	0.39517450307592966	0.03531349302754968	-0.19968689568048198	0.20278535227258032
3987	-0.27997596589131973	0.021130765716825522	0.28077223996783723	-0.35257871877659464	0.10461449818376105	0.36777159510270113	0.09579377093096715	0.11262126180270544	0.14785126025573178
3988	-0.24284623537522765	0.14803305172821848	0.28440829530780193	0.15675441171108218	0.03471710711546635	0.16055286704806682	0.20694416890414175	-0.237316895235581	0.31487330437444466
3989	-0.641239374652254	0.20131208102976755	0.6720970834432697	0.24326362467926177	0.11004414079417338	0.2669960749060192	0.4170343428874572	-0.16483261544596706	0.4484277358307928
3990	-0.21018241171474542	0.2345357542685094	0.31493438399851703	0.30099708680631515	-0.018275140640693428	0.3015513671521413	0.27295471030887863	-0.3777283699142131	0.4660289640331945
3991	-0.06818253559642475	-0.12413340535613304	0.14162612924763485	-0.3709232822280425	-0.2883988687372503	0.4698488999537509	0.5501436500499428	0.10221979659015629	0.5595595790487433
3992	-0.4753593844261607	-0.02981895387771301	0.4762937269924722	0.14416286747462093	-0.09500601675596045	0.17265304972209136	0.07195531672085169	0.10431315989333895	0.1267233322294335
3993	-0.5623172281754353	-0.031877455233509315	0.5632200611262608	-0.044204123229022535	0.12852889868911851	0.1359179248983897	0.29998454333823776	0.13908800976011496	0.3306602496534485
3994	-0.17597773448761658	0.13609520152296292	0.22246363053984794	-0.26948869635992473	-0.07119805355231217	0.278735215384439	0.25254719950392956	-0.14916922296392685	0.2933113449168636
3995	-0.4564625624118159	-0.1960379482842986	0.4967785704426855	-0.013208121540965817	0.37104503526858384	0.37128004615398547	0.24544901291214097	-0.08658321781589702	0.26027268690144845
3996	-0.37040912814042054	0.004576168359091196	0.3704373948815066	0.12539910101163484	0.18364105175088352	0.22237124459492705	0.13838903145938794	0.1749993186261782	0.22310599621680746
3997	-0.3449588933928804	0.18252560046521327	0.3902719986830047	0.05239894742300804	0.022422722153448066	0.05699498363724558	0.2406222666525967	0.002459395583356328	0.2406348350419548
3998	-0.1234371050394099	-0.139804702759841	0.18649952765162114	0.20799269111892407	-0.2949858858206783	0.3609399290634141	0.3357699844474813	-0.30394729394260395	0.45290776097445434
3999	-0.24153618508180352	-0.05205693139911575	0.24708227943453065	-0.02509702081927779	-0.2568822351399676	0.2581052947626392	-0.3156688601312171	-0.06836501399616023	0.32298700344632614
4000	-0.19966537176733495	0.25553589727260617	0.3242913126772039	0.10301314614697824	-0.1163071641882947	0.15536751501076934	-0.14684326992637983	0.013564265146034583	0.147468421065744
4001	-0.32526090403978575	0.2642020709075963	0.41904342253356186	-0.12601140573610137	0.258493729055241	0.28757239494859843	0.1839204440333025	-0.44171847055195806	0.47847877378225273
4002	-0.5393707544357812	0.01733769982586323	0.5396493366769531	0.08860145441993825	-0.18566912927000512	0.2057261366215053	0.49096083194873796	-0.04902823250610656	0.49340278281589556
4003	-0.3702519457238448	-0.08871730133797173	0.38073253455540856	0.41713267596032233	-0.006308812766347671	0.41718038121697437	0.09316858454240484	-0.1668774356210232	0.19112421004436875
4004	-0.45811088599358174	0.033889598622144204	0.45936269848627725	0.04651255280445726	-0.04851747660671037	0.06721133166862649	-0.13711688263428365	-0.06815250529145177	0.15312022557730665
4005	-0.46976317937335127	-0.004883776184695146	0.46978856517031314	0.049956564984435785	-0.24997446457418313	0.25491742059771766	0.30956872656008655	-0.11463880692151028	0.3301133934217468
4006	-0.06337338911385217	0.06393336289623035	0.09002033847412928	-0.24646005347962896	0.04452190929050341	0.2504491133305394	0.15850541200575347	0.306352703933276	0.34492889824185957
4007	-0.20782768956294032	0.0932448675889134	0.22778708014447152	0.1503184271929892	-0.1879982460344388	0.24070515172259893	0.15990359829606926	0.12356132700059488	0.20208058362489612
4008	-0.5060934898275287	0.16941681859431773	0.5336971789961296	-0.07807230609922913	0.30840641499303273	0.31813487986781086	0.4089563215401027	-0.22709880643278382	0.46778108214292596
4009	-0.59035605522282	0.1258030910567455	0.6036113730354001	-0.07372521391084155	0.49314362147481056	0.49862414559213897	0.5571378432752665	-0.04340993956782653	0.5588264482490943
4010	-0.21433515633840003	-0.03689190962923849	0.21748694728350543	0.38033059456335605	0.2500084871078857	0.4551434991152678	-0.32645590550835746	0.28733871639787895	0.43489883442297517
4011	-0.4505917280702061	0.23078375793165548	0.5062549242529415	0.10345386982385042	0.13654545933311935	0.17131072834479089	0.1628120602791195	-0.4880076629774974	0.5144504311370439
4012	-0.5100762843448323	0.04677649512065228	0.5122166107681424	0.42325734673495263	0.18875081125978135	0.46343678135894384	0.329821071925492	-0.050031195609202606	0.333594154655274
4013	-0.43506175481538206	-0.100201743914523	0.44645169950012653	0.2740383346138615	-0.048345444760721744	0.2782701760287126	0.04896054109091959	0.360780296000491	0.36408729250842786
4014	-0.5093707802854939	0.06340339265046296	0.5133016481643533	-0.23756081146436597	0.07834335334611209	0.2501455979167369	0.1506193022780312	0.08184907602603061	0.1714218348549445
4015	-0.3303663079949091	-0.07430669906282542	0.33861982071904834	0.02819532296588285	-0.5029531575820991	0.5037428460623082	0.3983164176916334	0.3002121505517564	0.4987818199790427
4016	-0.28124095818470074	0.05102541617122473	0.2858322404070179	0.12093029450545548	0.010875725682692976	0.12141835750125013	-0.12501898009090928	0.08562509392461441	0.1515302019155594
4017	-0.2900737540332971	-0.025590737232416772	0.2912003925324764	-0.17732337129987683	0.13314115409478028	0.22174342137444353	0.17991737797217888	0.02055947550559489	0.18108825177092253
4018	-0.0843743860690445	0.10159956444864299	0.13206630350199905	-0.02137964666238046	0.07964792423458546	0.08246745495215978	0.28528245069055724	-0.0032269526606006345	0.28530070083244446
4019	-0.4481644206683397	-0.01239125595476604	0.4483356902780829	-0.04723402199425864	0.029831716156398725	0.05586576879082619	-0.2873236192514581	0.05875302088574851	0.29326912493980345
4020	-0.6335682193595535	0.15849852677331194	0.6530930037687936	-0.11309929619827755	-0.06717743525836169	0.13154565218370803	0.37537073704324225	-0.25194172516765667	0.4520816553553594
4021	-0.363395135892683	-0.2247014100143045	0.42725489868798244	-0.20043999629639994	-0.014130267671232287	0.2009374444441889	0.06857752371339014	0.2959147194173498	0.3037571364207094
4022	-0.41844964973468374	0.17818155169628916	0.45480630462646054	0.11109229160776399	-0.24649750252565955	0.2703747695441496	0.3112849008223963	-0.03548255122030516	0.3133006557942557
4023	-0.3734241628157645	-0.18549065990373692	0.4169561011499633	0.12739383796465073	-0.005964529857216525	0.12753339001132727	0.050982457332122935	0.06573940842385655	0.08319183118275711
4024	-0.5795986150437715	0.08326313302432828	0.585548720331353	0.19144406255445054	-0.2011833053019315	0.2777148743217809	0.16067220256600107	-0.45079111265466715	0.4785688915149447
4025	-0.47617339339420744	-0.09451259275323685	0.4854623886208837	-0.18072284509068465	0.29940903510981315	0.3497234865476737	0.4738668344611119	0.043224824073914765	0.47583417512660403
4026	-0.3358551239943351	-0.1759041793473348	0.3791318301397411	-0.1295716223826345	0.12969209158859366	0.1833271500555556	0.2401750567992768	0.08088779025916527	0.2534302517884291
4027	-0.5142536431183501	0.04582160817871647	0.5162910315283223	0.2882244932911613	0.015412206683303604	0.28863626703481937	0.478113394089263	-0.2823619099219249	0.5552663016808351
4028	-0.3539251348916788	-0.11766523664268792	0.3729719949570916	-0.11964776256195554	-0.008293259306996476	0.11993483745774276	0.1602670805390327	0.24016980403369248	0.2887335655480447
4029	-0.3607105395294792	-0.12735937348016627	0.3825343165533106	-0.15728938053064442	0.20338271604020267	0.2571079119972849	0.010540868755620195	-0.1043104304069286	0.10484167017842622
4030	-0.4191376000123369	0.1277455362306176	0.4381726255380975	-0.2988962176279289	0.04184437153599608	0.30181103416131877	-0.12528564287052427	0.0010022430666798907	0.1252896516103595
4031	-0.3657146017852081	-0.23293204178852683	0.4335948639579179	-0.09754906948681016	0.24507119324721255	0.2637720810043305	0.19745499543644998	-0.0717576406672462	0.2100895861696579
4032	-0.4376942071459749	-0.10657753944004489	0.4504830639238704	-0.04291927441667776	-0.23668604909228108	0.2405459414568614	0.19779067375782333	-0.07873701015680859	0.21288651294529456
4033	-0.24810249694949554	-0.08073368054522187	0.2609076008224988	0.1375695282795347	0.21262187092521168	0.2532457997811436	0.03420830989223467	0.29295581005024257	0.2949462919039278
4034	-0.44848940198472864	0.2225344690326619	0.5006638928465567	0.27482761053207055	0.057599024742958915	0.28079861673823725	0.1863503733741146	-0.3331523047269796	0.3817288563909862
4035	-0.509972361620227	0.26470021542906286	0.5745763775728201	0.517211781322994	-0.08131651830223072	0.523565089447436	-0.09297870503263797	-0.4383395759118254	0.44809220412779466
4036	-0.19323012823879374	0.08874410011325089	0.2126344228108219	0.35524801291663316	0.12978555582360093	0.37821348625036816	0.21373468537470908	-0.16214148400846645	0.26827667913684494
4037	-0.5190783826141772	0.15422135927688826	0.5415040119468748	0.1871325376675867	0.4173482284558226	0.4573818212928059	0.5295351352010896	-0.3685853645144611	0.6451841832738109
4038	-0.29823573165498496	-0.14016077814332714	0.32952935433057734	-0.17434566732485807	0.26123041517550344	0.3140664603674133	0.5556032499350205	-0.031494565792893656	0.5564951742942967
4039	-0.1852411305074411	0.15643856846051354	0.24246092908683164	-0.3276785979882627	-0.32032985011834997	0.4582406316078901	0.2989390966306634	0.22533229112344752	0.37435173956761475
4040	-0.27836264019625695	0.23119317926432004	0.3618508609847085	0.34091848048531626	-0.060470571204752216	0.34623994616197296	-0.13532429016136432	0.13017681615652468	0.1877729133084076
4041	-0.40932835577155474	0.0955739220181988	0.4203380513450873	-0.3584715887038436	0.2311277077404717	0.4265230324299293	0.044302764838446106	-0.07961202231287985	0.09110877602666571
4042	-0.12949515960587313	-0.12490113069423277	0.1799146709138762	-0.09892710780170529	0.13907701628027164	0.17067216854377038	0.38159214261758445	-0.043506003807292436	0.3840642337874734
4043	-0.5640334602644612	-0.2036716623061744	0.5996798231760527	0.338692173206526	0.028909769527084375	0.3399237605191325	0.4881768042334603	-0.15955722260336272	0.5135904004909878
4044	-0.3469974465268251	0.027867952475583355	0.348114709070614	0.10265804010318323	-0.10521131253598344	0.1469969165777676	0.172087773269373	0.0725680684856184	0.186762753975584
4045	-0.5054950788837088	0.023473422954480305	0.506039797210503	-0.30131483056199265	-0.1529688208130512	0.3379202380111876	0.546467213614285	-0.013292704821231804	0.5466288608890176
4046	-0.6061151556761728	-0.1669971047535154	0.6286999403025324	-0.22883287677308858	-0.1248090786569598	0.26065646281542054	0.28321121147905615	0.06972093145487862	0.29166693091670604
4047	-0.45600396672136645	-0.04436976859105498	0.4581574991533423	0.08659526097106689	-0.0561339578434595	0.10319767655242278	0.3391859729857903	-0.07875251026059871	0.3482083889607816
4048	-0.23348735300244966	0.06030870024352924	0.24115033347925194	-0.08407747964790037	-0.24833795803106593	0.2621845990575773	0.2341254127920896	0.1301107365844946	0.26784979501509065
4049	-0.26690668568449316	-0.13280088821894273	0.298119531018719	-0.07881521592879465	0.135565735726816	0.1568116926923992	0.19643394321142835	0.12838004514651433	0.23466514448765438
4050	-0.4286511656593068	-0.045661706737601955	0.4310763427552865	-0.2007814940485808	0.05046081757957666	0.20702536671427396	0.3411944782278771	0.06719013662366642	0.34774730255273045
4051	-0.45172845784886423	-0.08753895970586587	0.460132230013176	-0.13657771350128625	0.10320518352243722	0.17118639470220573	0.2763843031330224	-0.06356890621592566	0.2836005797875166
4052	-0.36867147372244685	-0.005617737221073644	0.36871427217856084	0.2120211528407707	-0.15832069217525543	0.264609922003657	0.0977905764450222	0.21133846800441788	0.2328667964736581
4053	-0.2997743403167782	0.11348321694258601	0.3205356386425659	0.06104190750830905	-0.058405222792686354	0.08448245096892186	0.2495912251495989	-0.23112212416053168	0.3401664532962561
4054	-0.5976998596946472	-0.01143811100718122	0.5978092945600741	-0.3017177141619859	0.16786616820461003	0.3452718196824529	0.42798211653242946	-0.07619799734152236	0.43471234957203214
4055	-0.40150038688461165	0.07688300972047588	0.40879525174856374	0.20531070295547807	0.03303287405381018	0.20795108924054098	0.6185635513349997	0.08717396225662633	0.6246760494333735
4056	-0.3555492858402398	0.084924790133748	0.3655509740662247	0.13509175260385264	-0.05523203980047709	0.14594642798678564	0.05093790043939964	0.08055927948044553	0.09531247143780672
4057	-0.48734538939293526	-0.018536147652030096	0.4876977725316464	0.27752505818818185	0.24344055001094594	0.3691658967347683	0.19796698826132728	-0.08652474050616699	0.216049668273108
4058	-0.3926143680837988	0.21373082448359687	0.447020030155561	0.17944486216544028	-0.1060206284278159	0.2084246439598803	0.03458458620089024	-0.2724699280001119	0.2746560672314976
4059	-0.4248386353331757	-0.11717944353479376	0.44070272073006195	0.041402085982662255	-0.33375349669981147	0.3363116549914184	0.2680638854966052	-0.09851744638935375	0.2855940019514
4060	-0.3312210795839644	-0.0827989942180087	0.34141335211775287	0.06701654257562006	-0.3328246522599368	0.33950473653652863	0.20734418805742635	-0.04328786710465909	0.21181466370311572
4061	-0.3015724701591616	-0.17416733886365754	0.3482530928574024	-0.004713664581831709	-0.1779677943562947	0.1780302065994263	0.12612106527530167	0.45707510479979624	0.47415627648900904
4062	-0.5041475451881106	-0.02103714152674683	0.5045862747269434	-0.0315735024168709	0.11875206211795648	0.12287773725185187	0.17881200791964566	-0.1509862808308165	0.23403117564841142
4063	-0.3503608806712856	0.02100632476539355	0.3509900459912048	-0.09564338546153262	0.05999731017129783	0.11290409385994037	-0.08489282295181	-0.17195444314181227	0.1917684069520788
4064	-0.3580100704579325	-0.03263538240403523	0.35949447663900397	-0.31507749267032953	-0.024933352558698548	0.3160624913798503	0.16583681537444253	0.2922249187523741	0.3360018637944864
4065	-0.40146570870911297	0.14016624040920717	0.42523086696494883	-0.1958503410337907	-0.005107708612283307	0.19591693334247584	0.12261770334046648	-0.46620222311715454	0.4820576874315643
4066	-0.36611750931523646	-0.013754962808415478	0.36637580382587104	0.08852412181689713	-0.11663133782787587	0.1464219556862049	0.6217910002127638	-0.10413408110176336	0.6304505966310903
4067	-0.5037623016953225	0.08459556758851212	0.5108158833327247	0.1149865783874889	0.049559246391949315	0.12521194875969335	0.3908975442153881	-0.2960699701475724	0.49036549358290465
4068	-0.44988967755096854	-0.36429034412917094	0.5788852881121304	-0.37814039998471943	-0.05132616302520257	0.3816078315646749	0.08949415090382123	0.3780706563191214	0.3885184991934968
4069	-0.43140931534437166	0.09174470163929521	0.44105678505696155	-0.017830316042756002	0.009536943223358475	0.02022061958076768	0.14856525616886335	-0.0900145674363294	0.17370739100933352
4070	-0.12139844167562808	0.27227059319633373	0.2981088015486197	-0.023150428322664663	-0.36832470792023353	0.36905153135578256	-0.11077526192409579	0.06369363595942812	0.12778121112309188
4071	-0.6843300774547207	-0.22705944453592572	0.7210157045877345	-0.008220308686922573	0.3321574561039879	0.3322591595733381	0.6673047599971751	0.30553953311204224	0.7339278227518099
4072	-0.10391357626680935	-0.3366380117916527	0.35231120095108376	-0.07972969591963745	-0.16832665626273777	0.18625436268724482	-0.23645276576966293	-0.15435180857210049	0.2823727877285654
4073	-0.35655220376363767	0.06218447252313961	0.36193422417849314	0.08874292780788047	-0.42793142400929196	0.43703616657038247	0.10394240790973579	-0.0645129070333271	0.12233535603399619
4074	-0.3632211911580754	-0.07856703726135296	0.37162133018748794	0.12939183864380094	0.36979947194933166	0.3917829722711643	0.3734758798379103	0.015172354587502407	0.37378393914724334
4075	-0.21276535849667783	0.21891441300740272	0.3052746599352713	-0.3334000613085654	0.22056472637471566	0.39975542448015433	0.13226927626816393	0.222328071755213	0.2586985367853769
4076	-0.3896715002748803	-0.2560054547661376	0.4662431457903623	-0.19269634024057158	-0.07806808503496973	0.207909849317288	0.011172758475206948	0.40887410933808715	0.40902673240139126
4077	-0.3728324894486986	-0.085530527993047	0.3825173674583722	-0.03934769251619839	0.026886961825046164	0.047656580054917755	0.19935447663059816	0.3009290699203486	0.36097162281235595
4078	-0.36878376777383615	0.07213712985378569	0.37577284744511363	-0.01932624586153852	0.24996265789337313	0.25070866383158785	0.24302623427943296	0.18601655041650375	0.306045597218613
4079	-0.3580440459266517	-0.0579964214248658	0.36271079901433445	-0.04926792367124672	0.4059491145587817	0.4089278810669855	0.3146282558522914	-0.15119782393669634	0.3490726591181944
4080	-0.05225395932496755	0.09675540891389009	0.10996401874808616	0.14232773990134484	-0.13256325340865296	0.19449987583469458	-0.2603038162226083	0.3323886704207264	0.4221851548362539
4081	-0.4855568173384844	0.2801553439929875	0.5605822327114082	-0.2069904087411625	-0.03638271232865571	0.21016358168632174	0.00650494078089582	-0.22114425206440583	0.22123990253950218
4082	-0.05380561959317669	-0.014737436485986048	0.05578742451470683	0.052502711899563015	-0.04715649972951079	0.07057102963361005	0.2607016452429192	-0.26061959327106576	0.36862978749572134
4083	-0.4705333036165888	0.23230383132287344	0.5247539040918391	0.00855575972499828	-0.08030132444501278	0.08075582785220586	0.3057409860037237	0.09185795725211619	0.3192419690972049
4084	-0.3340868952859405	0.17350722371474436	0.37645558872594426	-0.27512299792023276	-0.010020697368212931	0.27530542740810926	0.20013052778798124	-0.13582413222101528	0.24186860698794244
4085	-0.16358953754231462	0.16618738562922206	0.23319473393621934	-0.2025041829267235	-0.14816312444088317	0.2509188226237811	-0.12957219458063107	-0.27929454060888315	0.3078869825477654
4086	-0.22624027039763406	-0.2681803409220169	0.3508637274023118	-0.08061978030713282	-0.136651894614991	0.15866092549407673	-0.3810023711738349	0.10951957775664531	0.39643075656674087
4087	-0.3359263652672304	-0.12330105234250142	0.35784028894245684	-0.18808445806590152	0.1603042712476427	0.24712997136361603	0.03127851091882332	0.028568443968988326	0.04236155374992961
4088	-0.3029665830179603	-0.01130986629729871	0.3031776104880461	0.00970333882319072	-0.011037869117985617	0.014696575757074191	0.26357305986347473	-0.08968498537229859	0.2784136391900085
4089	-0.44627356904439924	0.03630595760228598	0.4477479435855012	-0.008295657919756214	0.02545106348401711	0.026768910564105578	-0.00701418804053608	-0.3741120353865452	0.3741777837538349
4090	-0.42146070676215386	-0.4015171484962531	0.5821040696310381	-0.3358712427386415	0.16277209614098212	0.3732348415956482	0.13296853514970233	0.5330000762190871	0.5493357011786237
4091	-0.3326181255916551	-0.27378430004881443	0.43080466620653646	0.0036430369698785573	-0.09716243892505502	0.09723071148679799	-0.04050461687797568	0.21368472700324131	0.217489738936993
4092	-0.3287230910338129	0.12522633205645003	0.35176768586545404	-0.0603148674127087	0.1056110025772066	0.1216205866470614	0.07974366739867705	-0.34630490411375603	0.35536761121890187
4093	-0.401736587843545	-0.05528400246253757	0.4055226343133663	-0.18007623101003756	-0.30646649372288604	0.3554562712199353	0.17793425022530465	0.06906521426798845	0.190868020435914
4094	-0.3784995277011067	0.22353325593997833	0.4395782171367101	-0.1965553600882799	-0.07497124220440167	0.21036800312096995	0.0727297652048783	-0.5940539036340995	0.598489481252318
4095	-0.2229348440068994	-0.05351623730318038	0.229268254076902	-0.20572047635338775	0.2443064040532395	0.31938461680627245	0.18457984830083182	-0.29294835659234475	0.3462491300045585
4096	-0.6218163568773234	-0.008420712515489467	0.6218733714185352	-0.112224253362952	0.2839380476366778	0.3053114769192281	0.4911441340882296	0.05857762118013063	0.49462500760919853
4097	-0.35473218664630635	0.26469857685413656	0.4426062141808169	-0.3872053195944899	0.13251934893487627	0.40925461190363455	-0.23273066245078383	-0.1943852729550841	0.30323125760152636
4098	-0.5846960950556144	-0.08965446231260368	0.5915297508881916	0.15356922022051225	-0.13553866239272916	0.2048273282605288	0.21823979227489557	0.003600124376889012	0.21826948441712743
4099	-0.3961097250798762	-0.030383439190778634	0.3972732909218978	-0.12324517128718379	-0.11404866184915276	0.16791804404288915	0.2679259198423128	-0.39369661629434954	0.4762156278462203
4100	-0.34436556794516093	0.15358896345053688	0.3770639389811808	0.02581334174621158	-0.13224665484846831	0.1347423702133691	0.2835209672645584	-0.02705790976290841	0.28480918060934846
4101	-0.36233703616390384	0.11029273961681212	0.37875139100500216	-0.25161694400051743	-0.048390578648271926	0.2562278958467913	0.047902888367043824	-0.22396349910746322	0.22902911528092695
4102	-0.5264237379247103	-0.0007480263192566945	0.5264242693816447	-0.023271004792229984	0.07122577001564574	0.07493096808637702	0.15140901916704036	-0.010983826535663741	0.15180690211742925
4103	-0.41793147967190786	0.11393811258180096	0.43318427395215253	-0.19191450182266093	-0.1170558557826213	0.22479601727531107	0.10082745874441651	-0.28127329241140253	0.2987989984267139
4104	-0.28273297441305434	0.14119466366871006	0.3160282706799709	-0.18761872241553368	-0.10885162290185989	0.2169088767413768	0.2843565673857837	-0.19069860368510297	0.3423808038761427
4105	-0.21746490828469275	-0.09057878798803128	0.2355748356014508	-0.21582355162620345	-0.053252251646379006	0.22229621621151763	0.266477130898684	-0.20907391604697467	0.3387063088624299
4106	-0.5496848504035381	-0.03515786163588828	0.5508080518637762	-0.07964420205246656	-0.16916542718513217	0.18697631046553032	0.29730236200546983	0.0849626446914584	0.30920437488334224
4107	-0.2744034823267772	0.10510490319483795	0.29384402629398165	-0.009008836862037153	-0.1908555163966107	0.19106801741951407	0.39219392276580084	-0.17428041458444848	0.42917331692703614
4108	-0.48694684304125957	0.20161934648542806	0.5270366105168218	-0.18966818443644873	0.10380351266404964	0.21621560866138748	0.30306496897576235	-0.12527410093919092	0.32793593244169267
4109	-0.24141514808473932	-0.22713588995844297	0.33146943483825253	-0.03548687007552966	0.08255257452299844	0.08985680557494093	0.14914231821782334	0.20775807942861835	0.2557476307832676
4110	-0.41641595554268984	0.10244303193636374	0.42883192840884216	0.08327104902253743	0.2028759836502768	0.21930055254691266	0.40429103464749894	-0.15004560310101087	0.4312365055352936
4111	-0.34008036461467167	0.017371911114799677	0.34052376964351333	0.17467775934905244	-0.05480865380162496	0.18307459720767338	0.37455779456042826	0.026546087831313007	0.37549731855916063
4112	-0.48369985617663064	-0.11162066100443131	0.4964118479935378	0.27971471922237456	0.2718920541676471	0.39008411050586844	0.1470608071566276	-0.2278519459944391	0.27118884618474187
4113	-0.3577222100217699	0.24987730588549825	0.4363528933551995	0.03682006126904523	-0.004783560438033137	0.037129494506666263	0.3004868203285835	-0.23181407177168695	0.3795129682402846
4114	-0.2185464771404091	0.025094382318694115	0.21998247815323868	0.22678226941543256	-0.08162680549549897	0.24102517108512517	0.3507985280247227	0.1340909191359438	0.3755529015452209
4115	-0.5200258817157049	0.03454782368751852	0.5211722074091635	0.15206070436928593	-0.03213509756783666	0.1554191825643725	0.43758480312039383	-0.2046742737965126	0.483085932600033
4116	-0.33811712063097205	0.07784025724714555	0.34696151503024236	0.19928633258491377	-0.04687240242679023	0.20472436216631335	0.22890250515013888	-0.15563492306765417	0.2768006252563097
4117	-0.4602443941038552	0.00328372077839557	0.4602561081899677	-0.16432773368764242	-0.15860727059303842	0.22838535492428153	0.12672749254183122	0.21399617265982193	0.24870508494800062
4118	-0.48922821785895654	-0.17835970680958788	0.5207268325740981	0.061960920851991196	-0.016254962265185	0.06405762648638573	0.5295572479255676	0.05668966693215711	0.5325829486262023
4119	-0.6159352037162266	-0.14413092610140113	0.6325740265263798	-0.06953563293510436	-0.27755883363317213	0.2861365240151849	0.1830647354739805	0.2812156974411617	0.335551733509868
4120	-0.21479864244839098	-0.08347366060427473	0.23044806098630852	-0.16109579233949883	0.14989726489345348	0.22004782282955923	0.20327653953410352	0.3609440379091271	0.41424865724236853
4121	-0.5117774382653485	0.04582107664742511	0.513824597876135	-0.11628775329934772	-0.05999782490171678	0.13085327875275812	0.00027367473102248995	-0.11519981124688544	0.11520013632446983
4122	-0.11068458591780043	-0.08476394607137967	0.139413070095263	0.20660996518876112	0.2232458849064585	0.30418152942440274	-0.3231493092608081	-0.13902852363510512	0.35178744500037856
4123	-0.5523986013344705	0.0037945772233423606	0.5524116341756238	0.24302289250759024	0.024480141100542932	0.24425274530915356	0.3048664707903647	0.04142725872273722	0.30766829992290873
4124	-0.3325895816316494	0.14002328545097656	0.3608633401696566	0.1815613754504643	0.029135772352745743	0.18388427416735637	-0.07566008560087564	-0.011276567251326244	0.07649581375543053
4125	-0.2167037874429142	0.11544059477147686	0.24553423878004485	-0.33911491181712733	0.22542213821006998	0.40720273060471723	-0.08290655291985184	-0.1465055362912759	0.16833706864813394
4126	-0.6318951010906146	0.039244619676611255	0.6331125957962612	0.07590511772014184	0.13183654013783483	0.15212646124729098	0.6335251291933821	-0.2711472330161568	0.6891116827422167
4127	-0.438650013234842	0.3856914095188929	0.5840990476687985	-0.09700108547878167	0.08052352729099674	0.12606842995550394	-0.05728224370929045	-0.3597056304939945	0.3642381035167143
4128	-0.3869430985250472	0.10702598030398418	0.40147169508720437	-0.16361181143410988	-0.08299129599546116	0.1834567525379128	0.019435358707118912	-0.36344274880835997	0.36396203762130336
4129	-0.2519397544355521	0.0855874506778151	0.26608053588824143	0.13323625834754801	0.10343037096991059	0.168670513657331	-0.23371334102156108	0.0012739077120710043	0.23371681285761062
4130	-0.04827831825542744	0.09532104642966824	0.1068498849134584	-0.29295173995013335	-0.10304841205667321	0.31054741532850094	0.33136444879101606	0.020006371313911867	0.33196784906933985
4131	-0.5579181523855359	0.03651090772865487	0.5591115373022277	-0.07207212000444332	0.011893426926081453	0.07304686225965437	0.24463661474136653	0.15829309495682842	0.2913825272440461
4132	-0.5637822852208596	0.16278654331953551	0.5868133636981845	0.03907516726937144	-0.12195758231282668	0.12806451725876006	0.3663361172793234	-0.18563038343493204	0.41068332091465565
4133	-0.221632633910602	-0.11897281906789184	0.2515463299098443	-0.13972756352347304	-0.10988979523862642	0.17776264823014265	0.2806045710395862	-0.25099804812766124	0.3764823308632238
4134	-0.6038978487860108	-0.102221285696314	0.6124882064315843	-0.3189821407405389	-0.10333636826592182	0.3353028647623029	0.3525109098797312	-0.01214392333377258	0.35272002559845184
4135	-0.4231499602983772	-0.052477256996867366	0.4263915470579048	-0.08743077137158495	0.4085456521306978	0.417796229826847	-0.021482274224142787	0.050564454517976476	0.05493862181145228
4136	-0.44795802875657514	0.2701084261940107	0.523091729459071	-0.14839622193213678	0.1022733816167201	0.18022564543108524	0.4189278578504623	0.05866993537673621	0.42301620701846354
4137	-0.34311968760311196	-0.1334990851156081	0.3681754007909294	-0.03527564054063085	0.21058037046524963	0.2135145504194821	0.2031926150253585	0.396622780331322	0.445642085847591
4138	-0.48370377249133	-0.09650866030286243	0.4932375300357807	-0.11319626389052977	0.16064879806522903	0.19652335860802192	0.1200348700280042	-0.02284068669265968	0.12218865328348659
4139	-0.14861567110321428	-0.0021664152600432206	0.1486314605073156	-0.38473900091316	-0.1446313178944427	0.411025932198371	0.01779981857621771	0.5267794649313088	0.527080106069905
4140	-0.19051017562744527	-0.1282185071849805	0.2296390920604437	0.019441140975912756	-0.1884864459815922	0.18948640658690266	0.23551480935845348	-0.07595245838497587	0.2474590902793231
4141	-0.29369461636988353	-0.08340121201383666	0.30530687815709295	0.16622736679952535	-0.14695444711275035	0.22187191575167436	0.24086923978689492	-0.0666708227772028	0.2499259676090219
4142	-0.5608787879807116	-0.21596857611502207	0.6010219968319479	-0.23178804251970114	0.4605222249534342	0.5155641728545305	0.2790399750764258	0.20789516521603676	0.3479708427596421
4143	-0.024660831958490923	-0.02377348793533069	0.03425398314789451	0.15186602496028037	-0.2171429324031687	0.26497989099153085	-0.06768884598800089	0.44029516978318267	0.4454678623712254
4144	-0.5128776949271563	0.0238628808459016	0.5134325340646606	-0.21990775943797916	0.187082026680284	0.28871977308081037	0.14251015323319471	0.16491683338993837	0.2179603305877318
4145	-0.4733376547174449	0.10160922000999072	0.4841208206268862	0.06998240717324838	-0.359144639558023	0.3658994526328573	0.3089160812350041	-0.16082482778619697	0.34827255200209445
4146	-0.3869940697157875	0.10795385002500724	0.40176914233227207	0.05276752465444767	0.05988376208644599	0.07981526558111429	-0.16725517297451115	-0.15852216214751277	0.23044211589606614
4147	-0.3797320193900345	-0.0016693728124161057	0.3797356888094934	-0.09128335685035915	0.06109075329430157	0.10983957108408256	0.34103169242346626	-0.14297684834692576	0.369790473647488
4148	-0.17477418853277973	0.03280193375813051	0.17782571196417132	0.02016496086145333	-0.07571160810938125	0.07835096201740263	0.04851133388743143	-0.22135010932143268	0.22660366372181198
4149	-0.49569980696448557	0.015617553387737015	0.4959457698160627	-0.19465084918452816	0.0666194664409167	0.20573552536480022	0.0633015624109519	-0.04223027816683102	0.07609523111020534
4150	-0.34758785251893487	-0.029748157048132908	0.34885852156208713	0.26334840334210824	0.11299451248203679	0.28656612045720076	0.169126367641157	0.06532695552735437	0.18130454861907003
4151	-0.6505403546435587	-0.04474162502409971	0.6520771166277531	-0.0267526874143213	-0.277969123340276	0.2792535403794372	0.6102109166593381	-0.07738096546771026	0.6150976968148594
4152	-0.4135903565959083	0.2612546592024813	0.4891942150354348	-0.4653621450601976	-0.251433224866277	0.5289429010977312	-0.05860837086408431	-0.416156016148239	0.4202627403324204
4153	-0.07199904979557725	-0.03471377238310983	0.07993065222136231	0.17208306659187633	-0.2057298706696524	0.26821141193732984	0.3363096097276903	-0.1902336109023398	0.38638449802254515
4154	-0.19684759958189915	0.239644847306645	0.3101267971359149	-0.09498522886122038	-0.5126321681674848	0.5213577788255536	0.0837144227334479	0.09279608695774466	0.12497687117328442
4155	0.13020980714790606	-0.1137698095234768	0.17291085401588613	-0.03774883636976751	-0.12890801706774277	0.13432144844219385	0.13688719309193875	0.18188334145454166	0.2276393057695861
4156	-0.25200006827162463	0.1799664659633399	0.30966427511134936	0.090201245506024	0.11280114213314062	0.14443116823379573	0.4157971257903568	-0.1270047111794235	0.43476136727783277
4157	-0.30006362273964016	0.4161474777750295	0.5130466849616667	-0.08676856407730794	-0.008041541433268434	0.08714040452431275	-0.06202871370043677	-0.26398993064783843	0.2711793591090246
4158	-0.6011220856108678	0.050085347088908105	0.6032050263402783	0.14408173752911582	-0.263340171618909	0.3001792682343094	0.33014476304466706	-0.2586210881475902	0.4193810103002555
4159	-0.6715016271501627	-0.017872073259876137	0.6717394184264628	-0.03177236998387012	-0.06339509975195459	0.0709113683900699	0.6243316025067145	-0.038772855863921214	0.625534398926587
4160	-0.2989589232256551	-0.24722631350721877	0.3879397992815545	-0.007526171494613593	0.10375938673113957	0.10403198350598011	0.13145472491303523	0.11781873106452298	0.1765264798595841
4161	-0.38311028034483696	0.09791489730255189	0.3954248525569288	0.12693477024797495	0.14730761044844287	0.19445299687568815	0.2944545594206991	-0.3339889844794513	0.44525512834469766
4162	-0.18678017972173805	0.19407450914183938	0.26935432173167495	0.13702366361804613	0.038526074725896614	0.14233672338893022	0.11427978344611814	-0.18999750021420428	0.22171810704617298
4163	-0.3138735802484854	-0.0415139560161498	0.3166070639169524	0.05045506020995716	0.03130761503717981	0.059379119731658624	0.45475461259801053	0.20486876113683253	0.4987714576526079
4164	-0.24193025724901104	0.05599157704213718	0.24832500090050988	-0.11319725237006367	0.1061378245718999	0.15517363097184805	0.15108226006657022	-0.09061563609338805	0.1761733317259797
4165	-0.1433523387181924	-0.28454545454545455	0.31861576972657	0.30433199491943197	-0.03100526120406047	0.3059073215109001	0.14335202927874316	-0.11532427344138842	0.18398231529991613
4166	-0.5127941921896574	0.15063711153481527	0.5344618067879086	0.16611314213479972	0.14848128086383627	0.22280095771082675	0.10668353821050731	-0.20426430040314728	0.23044583256006168
4167	-0.4188974206064865	0.17219759273042187	0.45290954939471073	0.41267498022557136	-0.2608579775636761	0.48820848391111266	0.09126836339386885	-0.09610913156464546	0.13254010459745996
4168	-0.49841233065107815	-0.09652688047478591	0.5076734087966723	0.060914181176527034	0.35163203165884643	0.3568691961446585	0.40855767331974013	-0.01694272281927258	0.4089088263720535
4169	-0.22359856915086448	0.015681705286844424	0.22414779946949595	0.35530627210808	0.07851030418435392	0.3638769226846638	0.39953900993082797	0.14196555680599962	0.4240113675076928
4170	-0.5048196687613088	0.03980450272367216	0.5063865089093077	-0.11291932529373448	-0.029876410171568075	0.11680485396391711	0.10018118073865341	-0.1610185771216116	0.18963979316709645
4171	-0.4004926138103867	-0.09783702554802344	0.41226983552615165	-0.22538234091648976	-0.022631698438663573	0.22651576848249536	0.45322189130299734	-0.2168277700224689	0.502418515392479
4172	-0.4167181456957769	0.24760945718829488	0.48473132376731004	-0.14257683773063645	0.0659122085361105	0.1570750581453846	0.04598044896290635	-0.38822411413066016	0.39093754549718845
4173	-0.5946319559368042	-0.1695717946733656	0.6183378983775583	-0.05734124670600032	0.0461192952589725	0.07358673772482835	0.4218582431673609	0.053290428019477525	0.42521082658694304
4174	-0.1566813076863058	-0.11791253023439398	0.19609282741744458	-0.17093094072016535	0.12943295809673647	0.2144068029171468	0.3229127243440739	0.25130220904989603	0.40917652402926236
4175	-0.5647056340201534	0.12174604838310522	0.5776803211041595	-0.2894810928783274	-0.2525338919692682	0.38415188366995784	0.5627218695669753	-0.22242786290920366	0.6050868174793659
4176	-0.20566311422429992	-0.0749869727078229	0.21890720095127342	-0.06366630206933518	-0.18220869520669838	0.19301141579738582	0.2608456071959873	0.34319825438397816	0.4310747877174599
4177	-0.5544480322701155	0.3541774969216306	0.6579166511146185	0.20113435730244575	0.13535402606536745	0.24243708886961188	0.19055631412833676	-0.5754869836372121	0.606215289472341
4178	-0.5290234995958802	0.16292629391231125	0.553543892001956	-0.24531614201651014	-0.31736891282056573	0.40112720720336636	0.14894398629263172	-0.3415101990028404	0.37257687404842954
4179	-0.4466893583375619	-0.12807563943867042	0.4646878008616614	-0.018864025110540063	-0.4345197152785469	0.4349289992735832	0.494439315294431	0.14984879133501813	0.5166477492193221
4180	-0.3208385379960631	-0.24593112833847727	0.40425176233294	0.23308045691927834	0.06261693995619193	0.24134494104326468	0.20941630862053207	-0.011515970381204865	0.20973270581878906
4181	-0.42799630202570893	0.1649610260877401	0.4586861396157529	0.268711946657742	0.4822498187169883	0.5520606831944848	0.5663264888464425	-0.31328558109921095	0.6472044092045496
4182	-0.3795159747970151	0.007672240930210729	0.3795935173406151	0.03685292649513259	-0.060004573851204696	0.07041794568375538	0.3286094694155669	-0.032869760046940144	0.3302493066080894
4183	-0.4822945630374392	0.2150414174446768	0.5280633075229618	-0.11718303916493521	-0.22659925258298524	0.25510602881762373	0.11898117898807226	0.020926370151790087	0.12080742494201843
4184	-0.5318492292537933	-0.09618817613106143	0.5404773518708014	0.014514068728150191	-0.09973737123794583	0.10078790310598437	0.02083753395222321	0.0865457767397547	0.08901895468212105
4185	-0.3826478483638764	0.04959111055228994	0.3858479676029324	-0.0095419766584713	-0.320012227622796	0.32015445514103813	0.11132199115284187	0.17578749909239882	0.20807169569980805
4186	-0.5452756770719878	-0.014820546284176497	0.5454770504782728	0.14532694564545637	-0.02247216552270127	0.1470541374933637	0.4151391257889128	-0.2812778030153683	0.5014555775240067
4187	-0.3026370720145685	-0.2515572881635118	0.39353559760932844	0.07496206928178312	0.14357203959061798	0.16196370699393375	0.30535113141500825	-0.0018830184531325822	0.30535693739445396
4188	-0.24193017008798795	-0.09340915149343286	0.25933660902681266	0.1600870849062042	-0.07565049797962702	0.17706177622042482	0.16062641605143738	0.33012671086468526	0.3671300733525721
4189	-0.32218010525153645	0.05202609943694109	0.3263536965356967	-0.14356264021667678	-0.07436436830253995	0.16167959345266425	0.3622101100891138	-0.1890334545469649	0.4085704477672454
4190	-0.18576043581886278	0.0922140960163432	0.20738943806212792	0.22474770307483405	-0.13669893148564105	0.26305537041986	0.28906739703378903	-0.263536613167488	0.3911668525165194
4191	-0.34166220854539003	-0.011754858563143568	0.34186436118430524	-0.15726441310984438	-0.3320831740828021	0.3674388794611866	0.020983207309032022	-0.031192133853747934	0.03759314037592421
4192	-0.4414948594259293	0.12296282944076309	0.45829855806406294	0.11445877320555083	-0.004728037511849054	0.11455638394447153	0.39937088733191706	-0.15926290030983875	0.4299555524276718
4193	-0.6060943254427037	-0.06968555825623256	0.6100872137353223	-0.0727825620803686	0.10548488271835356	0.128157566398116	0.23624938381404453	0.14307193260045986	0.27619440481397567
4194	-0.4351282972840652	0.16380366709210745	0.4649390029349568	-0.004208064872405035	-0.2147306463371316	0.2147718749890978	0.18378675742407416	0.354728624774325	0.3995121643188594
4195	-0.6732500928170444	0.005573654782122912	0.6732731638093035	0.002307341286274766	0.10292967750546406	0.10295553571901893	0.36793048487589414	-0.26956927728917945	0.4561144998344397
4196	-0.3725760144834528	0.03486169788760462	0.3742034534153589	0.10986607877247966	0.03359034526140295	0.11488632015875938	0.36128217131283796	-0.08827096509161778	0.37190935802521075
4197	-0.34105110121257115	-0.2076569331023674	0.3992959497713301	0.05326952160542101	0.09035344811405802	0.10488749934177184	0.17275142314990513	0.13080883436008076	0.21668872916457982
4198	-0.5205351290551421	0.10394219020157362	0.5308114537991372	0.22995754029696022	-0.11557182183564038	0.2573661134295599	0.23832660542006717	0.08062360979343225	0.25159439045252185
4199	-0.43408749719257184	0.32775196913996163	0.5439239914675886	-0.37392544424854657	-0.10342266961958047	0.3879645427712613	0.15447095123300975	-0.36973879838110807	0.40070943812585263
4200	-0.4419658902919439	-0.0024294002832557756	0.4419725672112318	-0.1379870901584217	-0.026625448434218834	0.14053238614181304	0.37880794804022244	-0.09406600974823605	0.39031253590987713
4201	-0.533222831620846	-0.0776218122280848	0.5388429584724339	0.12042961065875882	0.11458810198777597	0.16623394430916083	0.29336253798729395	0.30398097895967924	0.4224523810604356
4202	-0.3696416453937377	-0.020937421547012135	0.3702341443335919	0.4465638878274189	-0.18324758439756847	0.4826996820996297	0.5164958099855214	0.047838097244656694	0.5187064731431341
4203	-0.29134911146942577	0.13038883050912353	0.319195162675691	-0.10975188612399499	-0.15236059717312653	0.187774407411463	0.1290351494003156	-0.1552554894250101	0.20187703380365285
4204	-0.36390209211362345	-0.10705699246279489	0.37932299202638775	-0.17157722459279917	0.09293423477840337	0.19512948519589562	0.27405821546803677	-0.02311028659683732	0.27503089065069186
4205	-0.5984927122293298	0.06086503787707529	0.6015796534353511	-0.1379711872275849	0.19212021259640638	0.23652954274905633	0.36710426807510993	0.061883374759329375	0.3722836226730445
4206	-0.3400287205269541	0.19876366647774157	0.39386104896888746	0.037757866797973626	0.4506330242846681	0.4522120952397003	0.4271614354919959	0.035720731440557985	0.42865237970438363
4207	-0.26343162130540404	0.12126066482934389	0.2900006343759411	0.022611803471346698	-0.04052248714143859	0.04640437070314457	0.31029386893009137	0.060093275803749124	0.316059309137431
4208	-0.3766281273782913	-0.1408088464060578	0.40208939001008626	-0.28873711352555326	-0.12275429161267713	0.3137478873815701	-0.04622749784102262	0.1259694008960313	0.1341837230022584
4209	-0.3721889373664836	-0.007489017389307559	0.37226427505127274	-0.09057938040605595	-0.06604093467346969	0.1120983015361539	0.07866329669870416	0.2612077554854587	0.2727955384042407
4210	-0.31853667508022476	-0.16313098514732183	0.3578789343986321	0.21153632366943945	0.33931046102069884	0.3998489779775122	0.5238388349498145	-0.14268837833016124	0.5429245788432039
4211	-0.11356651518962305	0.24376249929796373	0.26891915037108205	-0.10441976723417513	0.24716702062612367	0.2683188846772324	0.25851726865112	0.06496430000598676	0.2665549445538447
4212	-0.31414733417073154	-0.22266608796129958	0.38505679359617395	-0.015945066689603396	0.15710682460677772	0.15791389897586822	0.13563678037270135	0.06680749619230515	0.15119714857548502
4213	-0.24558730069458115	-0.16172511084240226	0.29405464413853066	0.008288943373698435	0.08853477808985558	0.08892195180984473	0.1903529820999869	0.37849603394102516	0.42366673872684835
4214	-0.4589450363830023	0.10137830432615236	0.4700086243981501	-0.08242826559821684	-0.10578907563006457	0.13411095217093083	0.1447337559741767	-0.06992587195568992	0.16074043575639602
4215	-0.2726983665350103	0.01328143297090369	0.27302160275813964	0.12549980096066227	-0.1525647778187218	0.19755052890853464	0.2723359403965326	0.05395750428135096	0.2776297475054425
4216	-0.448469652152958	-0.08352903417051777	0.4561821220210791	0.0032328487136462046	0.13742401958775322	0.13746204010729837	0.08186120135550568	0.3602573065493261	0.3694409062482683
4217	-0.3465995248990137	-0.08037285575102081	0.3557963274147113	-0.05794989876144143	0.06070054794654866	0.08392107773064264	-0.04290653297217716	0.16050396295052208	0.16613997921787244
4218	-0.3405527134083051	0.04941495241169508	0.34411914816180933	-0.08200498581162288	-0.10116633799008974	0.13022843637351078	-0.07105258227522858	-0.1545660878316168	0.17011509326203011
4219	-0.5815466267987291	0.06385807512614465	0.5850421633521782	-0.09420834680297949	0.044317114195660076	0.10411157100909404	0.39675031562206947	-0.2388648637959369	0.46310607435280227
4220	-0.5399497050488874	-0.08063143934891809	0.5459369130163839	0.17649344358388466	0.17130319625285623	0.24595674553575972	0.31913978314072344	0.24662197389796783	0.40332691354834965
4221	-0.20735080067476092	-0.2130809293598543	0.2973177374414847	-0.002732151184241319	0.22408521265782552	0.22410186786815595	0.27498222897414726	-0.37902502277107997	0.46826829290291266
4222	-0.09744664646397205	-0.1761801081351083	0.20133375129265538	-0.37070867258905316	-0.07285672004747672	0.3778002403239233	0.0029240720809273987	-0.043116782219494214	0.04321582009516598
4223	-0.48750491904764126	0.01411742563877625	0.48770928615550646	0.03992269676270268	0.20020666356696235	0.2041483035771337	0.1720217781348908	0.05657681242062155	0.1810867964716583
4224	-0.37064769078784887	-0.15622943936774514	0.4022279806422283	-0.00727796975545078	0.1391597564533581	0.13934994316439173	0.15573446951614855	-0.06098296794510984	0.16724875896361832
4225	-0.4130136925834047	0.1748107921317777	0.44848536576695425	0.15391997672640673	0.23216999194896049	0.27855747054609387	0.15676745501922112	-0.2741945876549446	0.31584601762958575
4226	-0.30147489242888553	-0.14989364721261095	0.33668266400233143	0.28434292759795304	-0.23024635469018406	0.3658746839056958	0.1798512464199134	-0.005740456156701765	0.1799428344660699
4227	-0.3807750337822585	0.04040694103355337	0.38291297606057856	-0.05991800911970697	0.2625395970757795	0.2692901926353463	-0.1512516790169902	0.24303131780645532	0.2862538940175328
4228	-0.4333415510355872	-0.09153761217947044	0.4429040915338755	0.24769693749010077	0.20951274281814858	0.32442158104102536	0.4900021865302067	-0.03628503914656274	0.49134381737257166
4229	-0.39769915404106293	0.11912632561591492	0.41515743830470636	-0.03349073592682174	0.08133607601136253	0.08796127928723099	0.20231006512309962	-0.2207276109122519	0.29941616634567897
4230	-0.16387143896521558	0.26092678203905073	0.30811788992816475	0.35872258054765527	0.0720074501286432	0.36587834408283587	0.15334619389963833	-0.17253073678631	0.23082874673561016
4231	-0.5348876755643798	0.12859151933440485	0.550127807255183	0.02633867043556886	0.13016160541187705	0.13279973299563028	0.18380261011939908	-0.02277578921163415	0.18520835850715978
4232	-0.3726799591889898	-0.14226191768332394	0.3989095200719631	-0.27359500308074985	0.030488927614181056	0.27528857662064055	0.054960100158220636	0.09349827714073188	0.1084552462432627
4233	-0.5751099707882816	-0.197547736790312	0.6080925807893668	-0.08478327421455017	-0.103479521362358	0.13377673537623166	0.40204216328939973	0.0045320996586840365	0.40206770697201805
4234	-0.4688409702666727	-0.13900606222517678	0.48901384513727714	-0.04034873379665832	0.12211806477373596	0.12861120504480147	0.4403481995387904	0.14618159981347856	0.46397801344576917
4235	-0.3942895788669241	-0.24101742829511102	0.46211867820403596	0.0505344800800554	0.17043726648313204	0.17777118856328683	-0.0011000419476905712	0.3063815395022061	0.3063835143085028
4236	-0.28364723931477187	-0.21897791784129866	0.35833934318324856	-0.14102311553826744	0.16977610518292682	0.22070669452285258	0.24207057036850207	-0.02295634070064143	0.24315664625277225
4237	-0.5428513916965204	0.031775522845680415	0.5437805782840772	-0.26277823921651033	0.10021607007642092	0.2812395130618947	0.09836199378707691	-0.23741975083904687	0.25698875444315467
4238	-0.551704149963124	-0.12310538215344861	0.5652719736566459	-0.1350512814635094	-0.017204294588813267	0.13614270592740071	0.2403700502422319	0.15216205336308303	0.28448383352507545
4239	-0.4351363713575073	0.09809532756930545	0.44605644818689466	-0.057491983798282645	-0.1684283002716886	0.1779702799162604	0.13434104702943125	-0.03778214815216485	0.13955288472817748
4240	-0.5417383063443725	-0.0323123602323935	0.5427010974603397	-0.1335496680226261	0.07838051800872162	0.15485160455180688	0.14338313390933516	0.12149385604791821	0.18793477631097075
4241	-0.4573905251344849	-0.09820272107689741	0.46781392338162275	0.17385718573151657	-0.15423024360483842	0.23240759254570587	0.4669135407847677	-0.062157851996475284	0.4710327516563839
4242	-0.5531281727347204	-0.028837140917523117	0.553879369690863	-0.15560627510093625	-0.0821282880057932	0.17594990349969153	0.38628898664690114	-0.07349673720236871	0.3932187070627284
4243	-0.18217870456284288	-0.11214956617994173	0.2139313104492765	0.09573465539454094	-0.09635364145426735	0.13582764249227405	-0.03888611690059096	0.29291450110806244	0.2954844074515465
4244	-0.2956971923710363	-0.07341216436427477	0.30467388377207677	-0.23721924902157562	-0.23679587074746833	0.33517943927009014	0.23440921913115487	0.12911544539438893	0.26761629295143674
4245	-0.5759902624779702	0.07229028732384213	0.5805089733249649	-0.3036202426977974	0.24815503323907498	0.39213030015258427	0.23106365192313816	0.2742281537143172	0.35859655816756014
4246	-0.29547406546901206	0.26465321637309164	0.3966689404294323	-0.1882557064231687	-0.17856978920828837	0.2594752023195643	0.14956813289718796	0.18214617084527787	0.2356859222184219
4247	-0.6986731386378909	-0.1688263694048369	0.7187812585623947	0.18128850445128575	-0.2188628484416794	0.28419441985054766	0.4534882842453981	0.17113387653033857	0.48470447454519766
4248	-0.14365212168018193	0.011043349763640813	0.14407597869603353	0.08543821032089037	-0.11429474071404104	0.14269889816577622	-0.04651875411703577	0.29847938710245464	0.30208266916468113
4249	-0.5232135009229146	0.1068205562410504	0.5340065531280119	0.002661235031752105	-0.13903874633322555	0.13906421234023247	0.4020670583396517	0.10784484808983863	0.4162792700356592
4250	-0.47113861744480634	-0.058040839667028596	0.47470025902358354	-0.08042850224388984	0.2527800342233558	0.2652668273176206	0.42762707659522414	0.09054300442785951	0.43710748367901586
4251	-0.18974809865037146	-0.11649549729296509	0.22265565753190805	-0.19729353732563043	0.3834503383536143	0.43122952340251614	0.1999137443817572	-0.14948465086910992	0.24962204637850852
4252	-0.4378621511727911	-0.26044754968916395	0.5094665735539022	-0.16510104873668735	0.025566605359245213	0.16706887083939184	-0.13076541037378897	0.16856445608370302	0.21333909253819394
4253	-0.2302361827560796	-0.1248761974944731	0.26192129457294905	-0.06240840474358634	-0.05283704312913981	0.08177140153666117	-0.24585263891632775	-0.1691506413243226	0.29842161369872633
4254	-0.4258041035815146	-0.07313599984154782	0.43203936059076853	0.010723920051322318	0.08052610364434351	0.08123703483883878	0.4941123808235851	-0.16723118534045575	0.5216448161666378
4255	-0.5706499373986976	0.10386368930342707	0.5800250141234052	0.010180947033222925	-0.3607974271656763	0.3609410410743904	0.23231866633916942	-0.014186593008507747	0.23275141707581368
4256	-0.40410104691041715	-0.04344603607441241	0.40642983916621367	-0.06319400944089436	-0.25665829027883885	0.26432359107365455	0.3994291511603987	-0.1786635311278589	0.43756634257194876
4257	-0.31300810802080303	0.25539180153115615	0.4039790192275982	0.08800549578096896	-0.0034366182829081585	0.08807257026382598	0.2825977450849667	-0.3405366164422122	0.44252307585595824
4258	-0.03547723018595458	-0.23819092543587386	0.24081850182588802	0.22401144043289836	0.09454546950446932	0.24314598752322134	0.33722258368658603	0.39335204451905853	0.5181166875092713
4259	-0.6059298532276771	0.025933543960281778	0.6064845717203812	0.3169033901088906	-0.22091545361478374	0.38630479715935884	-0.058050684773004596	-0.15465699551899695	0.1651928214710851
4260	-0.5021960400161042	-0.2508948094622384	0.5613813926582796	0.2359068754370199	-0.2315280242743459	0.3305408899105219	0.3612446359327876	0.27629659629470055	0.4547939050979564
4261	-0.4161450543708977	0.024852082857111758	0.41688647411458934	-0.017100585405053038	0.00011142862309213146	0.017100948439591215	0.49000135046695	0.23336588304956213	0.5427347039124517
4262	-0.33116945296216677	-0.06719890003164591	0.33791847943065195	0.1940406011041181	0.05769107645474203	0.2024352123010085	0.3831999490760041	-0.35587236050195087	0.5229601685989886
4263	-0.35163011870114064	-0.3623817526477158	0.5049398726876385	-0.013069953107700323	-0.059974586435968126	0.0613822017559072	0.19128481142739698	0.1042087144178399	0.2178286832431251
4264	-0.49092738482781667	-0.13009956978678683	0.5078736016299589	-0.38070349652126406	-0.10072284870992465	0.39380229115097654	-0.025240626149469442	0.43485645309233467	0.4355883653226555
4265	-0.5572547487288344	-0.017170593995211352	0.5575192232371766	0.15610395593612653	0.5227614625732304	0.5455712527347927	0.7635356929979333	-0.1320619696401067	0.7748723238747521
4266	-0.5803226231423297	-0.10784749128206432	0.5902587807958721	-0.026618537646145555	-0.061828552493754185	0.0673150536647798	0.06954505862308832	0.2692196021896706	0.27805702541394867
4267	-0.2406670111476796	0.1764037356617118	0.2983938474737112	0.021179945473305192	0.31955880710431367	0.3202599276965261	0.10782714289869405	0.27776475378842963	0.29795964692025384
4268	-0.4515101758312962	0.1412041400367174	0.47307509767764877	0.2786599178675527	-0.09919531751323703	0.2957888788350622	0.4329824370247172	-0.23210881109162637	0.4912721149813324
4269	-0.27724095558782696	0.029699834260819208	0.2788272361344415	-0.10499969654710845	0.14719202130138706	0.18080494299043054	0.00883231536309838	-0.4216602933142833	0.4217527863008858
4270	-0.500991616627925	0.2259349502384146	0.5495809327757802	-0.014294299369935301	0.32725381935641373	0.32756585487171525	0.1909156922718904	-0.19009376383751914	0.2694149969945431
4271	-0.3472601666220792	0.11969131949229717	0.3673086376389771	0.3024935652909844	-0.18176622234821171	0.3529041181811153	0.12472444039308521	-0.10526132817405137	0.16320580026559597
4272	-0.35839797578260546	0.21776011013062546	0.4193668735238529	0.12157568358717283	0.018854698600603882	0.12302904737909653	0.3417437183398573	-0.23960153191918027	0.4173699355760662
4273	-0.5715785263693711	0.04751234085358834	0.5735498534041914	0.11737432465913397	0.004076949263261523	0.11744510889978771	0.22290614708671944	-0.4197636683231422	0.4752774849002918
4274	-0.3199405090753476	0.1006394222084252	0.3353956210952049	0.02795514404370058	-0.1854887261079147	0.18758346833247602	0.40095287025455484	-0.12456263759480085	0.41985599299038184
4275	-0.1941707840303784	-0.03503754499074311	0.19730667228948492	0.18026665411490325	-0.0239998193153418	0.1818572459731842	0.042704329064312437	0.11580114204035794	0.1234243258789945
4276	-0.5420717705963647	0.14458095615055647	0.5610217975791021	0.238418630736115	0.19964296737724854	0.3109674547364677	0.4964867780531731	0.11223408997699758	0.5090143531714852
4277	-0.4994976842593535	-0.204266784682269	0.5396506795186023	-0.05833897277069388	0.19237815340766343	0.2010293253544921	0.31793710173998907	0.03624895989995621	0.3199968558543237
4278	-0.4345953997119946	-0.05437159316585939	0.4379833690840579	-0.016640643140937564	0.007864589146451448	0.018405509136845803	0.06810277990034116	-0.03184332942303346	0.07517969312851802
4279	-0.34340018461022076	0.061833077335629406	0.34892265080262075	-0.0020033177545897207	-0.07723153516148644	0.07725751293839175	-0.04249714067861228	-0.16818131274621934	0.17346746358582465
4280	-0.26005563039966756	0.12202494654789912	0.2872612373477949	0.021731167084848013	0.01504364983785836	0.026430191511104827	0.27203548954873935	-0.3603115513016862	0.45147283592199644
4281	-0.37104904353826534	0.015465368080009565	0.37137120286919356	-0.1325390722695237	0.10004623998500436	0.1660597958965478	0.20998354957849794	0.14097899210763823	0.25291929010906034
4282	-0.6052731977545712	-0.11302909553147579	0.6157363237268919	-0.02184636437941124	-0.020906920338761938	0.030238435056221837	0.27304597852344425	0.02536737476264831	0.2742218264292138
4283	-0.531827148938774	-0.08031573329465608	0.5378575400261703	-0.2245982800293749	-0.3113699893431215	0.38392142119929845	0.36497960769743376	0.20838743159247436	0.4202801871141213
4284	-0.5741949417221536	-0.2776260914636578	0.6377899950302565	0.26049876004669376	-0.1612262202648585	0.30635518289521	0.11974314076549042	0.2579256795233039	0.2843660948811271
4285	-0.13700812403180337	-0.16213649528049237	0.2122721582133539	-0.1342457010067809	0.027454677650029163	0.13702433201321956	-0.031088999559355898	0.16248893317871568	0.16543633004621072
4286	-0.33793778761190535	0.4079957406973052	0.5297758702726767	-0.20788313582645734	0.13937925379475702	0.25028378802756	-0.24385899553516274	-0.3406938206322747	0.4189743299063024
4287	-0.5450563393980836	-0.20033511847042143	0.5807069594990203	-0.04059261783878272	-0.04682766154964655	0.061972498006887755	0.42326613214905595	0.2694228755735758	0.5017398773336206
4288	-0.3780056477442758	-0.025153874241444045	0.3788416385720079	0.010748256780915148	0.023683898230902136	0.026008691994028034	0.07819640274978326	0.03935645379291029	0.08754203480705594
4289	-0.23503130759403257	-0.2396130216459859	0.33563986010556085	-0.13898789325336613	0.09569428045187005	0.16874545855284595	-0.2374054309163779	-0.11039393795922416	0.2618170356694463
4290	-0.4400692239843371	-0.002048919535045964	0.440073993743595	0.11672734341583663	-0.06404406338242878	0.13314246037778937	0.2142994784780871	0.23135188152420297	0.3153537054812722
4291	-0.43590016301853346	0.000506242185397971	0.4359004569861499	-0.19010469706611563	0.01433797763319597	0.19064462606957905	0.39785833651296565	0.36048397223818746	0.5368798284285661
4292	-0.3813050979358733	-0.11489893479039626	0.39824030801496435	-0.18988872555939412	-0.34285739644520263	0.3919297416524469	-0.15100001250512993	0.005579152356819104	0.15110304668526706
4293	-0.40821589420994014	0.014846744238700754	0.40848579179710826	0.06005874669451374	0.15259483440689323	0.16398852564183547	0.3282358758113657	-0.27717360310260886	0.42960912051135136
4294	-0.06591403965809291	0.26847268265140123	0.27644573057670585	-0.07341884034685438	0.4514012814122898	0.4573329672990283	-0.6033692749557389	0.19413208662608558	0.633831009827077
4295	-0.3667714254643955	-0.1888645912627406	0.4125422552539639	-0.026944623838198102	0.5213597102818223	0.5220555145374174	0.30818114543526376	-0.24044858274797704	0.3908850717887573
4296	-0.4083762103350123	-0.006185072183808441	0.4084230457326143	0.12702691147874548	-0.011115128753148946	0.12751228304374493	0.19156661000989983	-0.14693519151398576	0.2414284916407687
4297	-0.472178145366177	-0.0732442008174086	0.47782519179593647	0.022094725972789137	0.36089626776440664	0.36157197485713816	0.4548663423987592	-0.037990030288906504	0.45645003214873076
4298	-0.29618781120872345	0.06689745583111692	0.30364862770197176	-0.039963125453834646	-0.07686459985422565	0.08663266189370585	0.08510310741693931	-0.20430663694368303	0.22132270735570042
4299	-0.6063324643558302	-0.003896157832062052	0.606344982149326	-0.0575816721829167	-0.08647769083572511	0.10389436935493732	0.26221164948274156	0.25601197556149946	0.36646566108622225
4300	-0.4231521467575574	-0.2327659433069432	0.48294691599501954	0.023722122445485144	0.03622145263123295	0.04329818384222648	0.10047200652031779	0.11474460595964212	0.15251540476637868
4301	-0.40847334648036543	0.14870379399506467	0.4346990834282898	0.2527748002163071	0.09973400228324221	0.27173879155510305	0.41102568229370245	-0.4633557890541773	0.6193873576002524
4302	-0.26898753690503724	0.01569073495062014	0.26944478872958255	0.23086150346155176	-0.15093770797814093	0.2758246281067422	-0.34388984509466436	-0.02446665438329221	0.34475910827118655
4303	-0.5151042515105947	-0.13156641390434454	0.5316409607920927	0.3247607919663041	-0.07425931693852722	0.3331426393465083	0.23023491477129454	0.11889955998789652	0.25912394977126424
4304	-0.6444420342223186	-0.17178961312841548	0.6669461797262286	-0.35171794161418884	0.20671112653625393	0.4079644595883435	0.2562535926025751	0.3000687337378855	0.3945974514474017
4305	-0.17661540200633613	-0.13967064436373758	0.22516857934188195	-0.21510529716757557	-0.15894362067824847	0.26745721793188143	-0.1132683968139928	-0.18809912079846594	0.21957005479338026
4306	-0.5379180455121134	-0.08762007871334995	0.5450074328679433	-0.010391317987370136	0.06787211244652679	0.06866296772983685	0.25582083122232563	0.27475242138534123	0.3754106960974737
4307	-0.5887306004623549	-0.1996073843680419	0.6216484760819544	-0.014621504715687031	-0.06330039772437915	0.06496713593976144	0.1708970050660803	-0.14327177054666648	0.22300804150553075
4308	-0.378205388536988	-0.258471780833092	0.458090577730479	-0.09773988829916677	-0.040111690777340454	0.10565052532642977	0.07720400702052299	-0.2220725749732295	0.235109947163589
4309	-0.2122388141703728	-0.006288069415316805	0.2123319430924558	-0.3347348339453799	-0.0003816076676730584	0.3347350514673554	-0.023624640349166098	0.14385332341753632	0.14578032202563465
4310	-0.3803282694719258	-0.06545554674673389	0.3859197081770036	0.04801279828258235	-0.3363993223185848	0.33980837667033326	0.020507836984406967	-0.09283660437812968	0.09507474159965083
4311	-0.1274977755659111	-0.022221959311707312	0.12941985261120728	-0.2458323949789221	0.19381296584209054	0.3130447765888773	0.21247475554305092	-0.12907458053071183	0.24860766094844797
4312	-0.4453023403251869	-0.18916765243297431	0.48381667501863884	0.19350561041998773	-0.12687186649901538	0.2313890485156029	0.3180784588762287	0.43929040921121737	0.5423559436624951
4313	-0.5563265041984589	-0.022899055056771075	0.5567975808102715	-0.3082471066019809	-0.32259285188458214	0.44618653813794174	0.03941742142374407	-0.07316330919121374	0.08310597405425303
4314	-0.5675856635000298	-0.2515299187429049	0.6208226682665361	0.12402712109500662	0.38203473942272864	0.4016631286201257	0.30573293286513187	0.18927460820175332	0.35957962059638815
4315	-0.44644665203347	0.1672784745307643	0.47675643797775175	0.02677662119068081	-0.048399120018208744	0.055312406030891395	0.39341875951253374	0.042140211297652885	0.3956692024211534
4316	-0.13661214995593982	-0.3353865628686111	0.3621422732413396	0.44582349390689857	-0.1516782463498665	0.4709191842929371	0.12556926606245658	-0.04363353204413642	0.1329342909038548
4317	-0.21638835286498861	0.06759514378727369	0.2267002927198045	0.33601872805966526	0.08835678923892024	0.34744137320049584	0.2891269686602012	-0.056528777370875985	0.29460126727100655
4318	-0.25500391201434075	-0.010586372984982486	0.25522356167798227	0.11414009878517128	-0.0601108363764163	0.12900106511405615	0.0935876001718566	-0.10131896836219405	0.13792814163870465
4319	-0.28981594651483217	-0.09184976520202798	0.3040224699293717	-0.02738488931669084	0.5761543863694948	0.5768048275592851	0.22358407489803486	-0.30671388096274443	0.3795566404678472
4320	-0.3861668228678538	-0.12078972962458666	0.4046170706564828	0.05514173589049432	0.09104512958072107	0.10644165846785421	-0.026283932511190745	-0.03125023486751771	0.040834082425442716
4321	-0.3529354022536605	-0.1292322716060343	0.375851537429886	-0.08562120386672684	0.37148347413076194	0.38122298212968225	0.4148048318730102	0.20250225887774376	0.4615952917825148
4322	-0.2023164348899379	-0.07123544809158179	0.2144910928019691	0.14054304885799032	0.2446414810758846	0.28213791458310217	0.41940258725444424	0.24642721153304922	0.48644105581218766
4323	-0.285588607761053	-0.20593397724439313	0.3520932488227952	0.03191877974369295	0.09712426278181177	0.10223468550955106	0.34018111775902504	-0.025152420208792138	0.34110971420078223
4324	-0.37358194996492866	0.1950680383446341	0.4214439617828473	0.0822346488351612	0.3048298716977496	0.31572739530853	-0.09851016414685697	0.402225374705761	0.4141129127393041
4325	-0.6534036093402574	-0.00575339868460256	0.6534289389790597	0.019062553538238724	-0.0647779575782792	0.06752454913149408	0.28470647575021546	0.07257129985113217	0.29381009325105045
4326	-0.33365611927102995	-0.2126803963331186	0.39567582300592513	0.2755836159802035	0.07060763364660068	0.28448509157053703	0.15264591076271022	-0.25918395609633554	0.3007941109302582
4327	-0.2565767828752927	-0.0030315587635834423	0.25659469179850963	-0.21543210033225796	-0.1539764665419536	0.2648013257185723	-0.06735097666356615	0.43389068606131415	0.43908687239348676
4328	-0.4204283814751465	-0.1158276293626483	0.43609180647380014	-0.05161351491404014	-0.38373581979678695	0.38719134070494654	0.29225632354584363	0.09797790578862416	0.3082424835665216
4329	-0.44375822527959397	0.20419941485819748	0.48848619584561964	-0.3361509936327684	-0.05438267086969154	0.3405216078477527	-0.18766096506961602	-0.281225631036714	0.3380894753801982
4330	-0.3802529922378526	0.0461433938174682	0.38304249228882475	-0.25826723582882294	-0.10578369781332071	0.27909166204980185	0.08506069611977399	0.005193945428934983	0.08521912398927418
4331	-0.4319120761460884	-0.2829025578850408	0.5163156968161275	-0.00714637837797857	-0.01822016159378551	0.019571535770728267	0.21857482692189478	0.11541482492695865	0.2471751135872234
4332	-0.17838251875369582	0.21134110542775342	0.2765599136540533	0.3622308640804324	0.18675325907138482	0.40753892901935207	0.4378554920369783	-0.10637628517121216	0.45059221692542745
4333	-0.41837819062783616	0.33153011947697547	0.5338094515025372	-0.15530782254965353	-0.04648967072516439	0.16211665315213264	0.004838532465762586	-0.052329202299338996	0.05255241963703845
4334	-0.4659806252986571	0.051893034160067596	0.468861205633464	-0.10578483462985522	-0.05441917022889443	0.11896166326202405	0.6030816878313021	0.06655501422955433	0.6067430198333956
4335	-0.3791098528577193	0.26687712680906894	0.4636245046885092	-0.25974187123384695	0.09970155692066814	0.2782197694709446	-0.21884568496830964	-0.07138946504815664	0.2301953291209676
4336	-0.48614708229778003	-0.01933639697940566	0.4865314808671579	-0.03751821175137072	0.2928362124976221	0.29522984869923496	0.3774212844499558	0.12632458043141354	0.3980009115278847
4337	-0.13524723362634872	-0.022501418063523113	0.1371062654237566	-0.2444876833134734	0.2182126850532856	0.3277056655142747	-0.14571155388618265	-0.19887953127139696	0.24654598941101533
4338	-0.5253979404272685	0.2639788857835291	0.5879862650987088	0.11700193830474055	0.14489999387806865	0.18624033342144405	0.1954465028970702	-0.33046580753425187	0.38393617365905974
4339	-0.4603440156999747	-0.01518571375957572	0.4605944188688854	0.012356185584095031	-0.0905999535978885	0.09143865109530076	0.3824593557408666	-0.2408554246681881	0.45198063496770746
4340	-0.27808591064393773	0.3312616818765244	0.43251135890093306	0.00048716772679756527	0.10212304541711259	0.10212420740284683	0.029679824441940797	-0.15059934877616965	0.15349611014846865
4341	-0.4914676903865324	0.09100490569885143	0.49982235199631614	0.0007779611935443469	-0.21541496311224356	0.215416367893129	0.35407158420750484	0.05547671702938261	0.35839134040259735
4342	-0.3744041531777412	0.23585424795304877	0.44249937423033686	0.16911479957888542	0.015309043454668086	0.16980630803389934	0.2101945071205507	-0.2250250363793921	0.30792531208265095
4343	-0.5599468009870792	-0.14727681201413328	0.5789912601177241	0.14579538491447303	0.033129779696150156	0.14951212848820924	0.4951091271993578	0.029387868005987895	0.495980538551713
4344	-0.4413148620585581	0.22213519807919563	0.4940676610540783	-0.020745466146797314	-0.2899899703816584	0.29073107382528457	0.3179810853594187	-0.04710324952797376	0.32145090879082683
4345	-0.3668322117103937	0.043721044247212196	0.36942847921946376	-0.07869501823947488	-0.2265419701959219	0.23982112116317286	0.24615492463498143	-0.21522402891288092	0.3269764969283664
4346	-0.48012261516020077	-0.21914688077560496	0.5277718076422304	-0.016537343396369353	0.323203378755883	0.3236261852289277	0.25696019350237226	0.03776960262413473	0.259721165728097
4347	-0.4653181010252383	0.04607304459692719	0.4675934779059309	0.030117927831368345	0.33304894605216145	0.3344079694674023	0.2585745002936352	0.30625524975374413	0.400815481492209
4348	0.0968534112995802	0.19540408038093507	0.21809020590087164	0.016371583540305563	-0.21114740411736246	0.21178114886154997	0.04768410932660239	0.362111857699219	0.3652379659463824
4349	-0.2794664439135235	-0.037362045901945785	0.28195286086090643	-0.3502735124792843	-0.004268214988797972	0.3502995164195434	0.1279244352317822	0.07709150833942995	0.1493578313561724
4350	-0.3228469058523558	-0.13432745640641428	0.34967697974424483	-0.31213807241063074	-0.12662554666994064	0.33684448239163045	0.04587122988567607	0.32701771111230704	0.33021925006328273
4351	-0.3147843903107548	-0.12133251104943982	0.33735854905556495	-0.28794851269876576	-0.066429378813307	0.2955117735978604	0.12079119393129423	0.10658622661598881	0.1610935636069376
4352	-0.2522414324464844	0.05623791061560286	0.2584346006885743	-0.2032570772487532	-0.1172806860177245	0.23466614320027868	0.29963837180713565	0.1575981238733336	0.33855623241586597
4353	-0.4929346862378091	0.17682494335533447	0.5236904290599405	-0.31669080783741693	-0.03756599060028016	0.31891107133258334	0.030186757942758855	-0.3374620860732864	0.338809533354699
4354	-0.4088530957931371	0.065832116641903	0.41411921172675054	0.08183829981407745	0.1615896809818001	0.18113180923365935	0.2910717530107973	0.057588912609011625	0.2967140850318147
4355	-0.33477541582046705	0.2523462851595219	0.4192293246799147	0.2013370310087808	-0.31856221220398007	0.3768533973572806	0.22939576376024767	-0.296749427924954	0.37507684466644275
4356	-0.5696403209555833	-0.012344165381954137	0.5697740549352497	-0.04512448966049544	-0.10539362062522482	0.11464743710879008	0.15939975679350635	0.24945899074748437	0.2960372789541588
4357	-0.46371498441314785	0.19726524765000913	0.5039297219848273	0.23455938282935518	0.11684972892671099	0.2620533594967518	0.2872098374671433	-0.1585255319987509	0.3280546220271708
4358	-0.5757962157902097	-0.08641574190596041	0.5822447617346878	0.18869570823861012	-0.10679291126799317	0.21681973204661087	0.378059773681192	0.08052295607043224	0.3865399577407165
4359	-0.3364453827002686	0.06578907849585565	0.3428172959313226	-0.20581891188100887	-0.21788054868736914	0.29972213462504155	0.23190420806259845	-0.2316911707551597	0.32781147070082445
4360	-0.2019628275866438	0.10618706144935249	0.2281768519066756	0.25479397988363367	-0.18290879950375938	0.3136488500231556	-0.11539677442016841	0.09365995351884694	0.148622348385873
4361	-0.56438026512131	-0.02552614500351337	0.5649572264668721	0.26784404029589703	-0.1482157113388741	0.3061181585756039	0.34025197083157166	0.12781443955934788	0.36346655226394475
4362	-0.08191343038730756	0.24363410156260748	0.25703576700925346	0.08665491486076493	0.30436729735172907	0.31646251905513595	0.44411209053120404	-0.00923951707863787	0.4442081917658012
4363	-0.29438872335817273	0.08648348367685023	0.30682912734833173	-0.1679777110036615	-0.13291703631452478	0.2142042248338401	0.1438058900349728	0.17440568418256674	0.2260475097937155
4364	-0.26981378241975296	0.008337897393847878	0.2699425822589021	0.15361615333137296	0.022591696824326657	0.15526850076474039	0.050709485106571875	-0.47891223513531056	0.4815894318214143
4365	-0.3903358577543629	-0.02835168124598484	0.3913641522652632	0.24028575982714492	0.01623708236294243	0.24083373771000058	0.12362163255702469	0.02557862516189894	0.12624014457072266
4366	-0.3443612955688412	-0.03394610762855467	0.34603040344596925	0.11857830826321991	-0.060503185519286795	0.13312193902039002	0.2527445880064304	-0.03934464194806355	0.25578863856035816
4367	-0.13822539364841227	0.03056265159304659	0.14156389059946212	0.06710446261814478	-0.23993055836291163	0.24913787696696887	0.21833755401947355	0.062195792055553784	0.22702335572496546
4368	-0.31285505695290616	0.05458648706291311	0.31758144031236424	0.007963187859660492	0.08620236790709006	0.0865693975587075	0.20616480256920386	0.1322313412171212	0.24492662864310516
4369	-0.16857052098258074	0.06415268226681517	0.18036514958928634	-0.05166806325920958	-0.17936159281879832	0.1866552162128187	0.12154819391488639	-0.35215093216468496	0.3725375718882961
4370	-0.41905084606303844	0.2797964237594751	0.5038746375188378	0.1067562527445655	-0.008726664301286323	0.10711233434991926	0.1334986434868024	-0.13947453405075194	0.19306743242062016
4371	-0.4085333079550556	-0.15438344232889833	0.4367307076151396	-0.07682372654771247	-0.23448960712155	0.24675344133101074	0.22003904661081516	-0.14372816298084504	0.262821168986147
4372	-0.4975189067927741	-0.02432827287923888	0.4981133680976287	-0.2709980171173654	0.12777986452837653	0.29961244810660675	0.32880182441633443	0.4611416977415895	0.5663588130642142
4373	-0.5577498459551337	-0.1781185904678642	0.5855007454591618	-0.12201166897778709	0.16942431298675245	0.20878564413718234	0.1424976971760198	0.1867435267004998	0.23490155058025675
4374	-0.3800714513304779	-0.006209470261978813	0.3801221719886782	0.18292102231945864	-0.33004535371981847	0.3773460426696376	0.06883030063427921	0.3475369381476927	0.3542873602917248
4375	-0.44908004548123154	-0.056556401929236555	0.45262734544943967	-0.3375599580171266	0.21248677525476758	0.39887009779462584	0.029095664545828286	0.46772850347509065	0.46863259666652646
4376	-0.4111419087122051	0.058148301206514943	0.4152335415554947	-0.004058994083968945	0.39165865054904736	0.3916796828824218	-0.06639920047929383	0.04094281700237292	0.07800748738665572
4377	-0.4394001038668208	-0.10801196817186567	0.45248097920966035	-0.49973161674154487	-0.08496723496009267	0.5069034620002925	-0.08921484416085265	0.02017568059110192	0.09146773478095645
4378	-0.6089270320755591	0.09711974316531732	0.6166233655197036	0.33432349841223236	0.04996010772047398	0.33803581756085443	0.34213978941271067	-0.21569145875332021	0.40445326167371826
4379	-0.10991372533360619	-0.03368605205429538	0.11495989352689971	-0.07990932559332996	0.31775153001001516	0.32764544120205064	-0.04117904128003867	-0.2225531293582185	0.2263307509550549
4380	-0.5635906887861879	0.26420078459446744	0.6224439886984385	0.09495945519914403	0.029471304988659387	0.09942764177759032	0.45289864501031907	-0.44548563638874933	0.6352752434031033
4381	-0.4689824922091953	0.06780127147929231	0.4738581965239777	0.22758637680706567	0.16236576326904073	0.27956788082701106	0.3728569214999165	-0.1091636272616749	0.38850866325903316
4382	-0.3534850896219284	0.07633296588880528	0.3616330049461806	0.08894312865225808	-0.13644068701951	0.16287093420499563	0.3132227036233128	0.023199604303034527	0.31408069616726686
4383	-0.40896300990995843	-0.05268328314147201	0.41234242056472586	0.1498737298492111	0.32475111661820444	0.3576666361903007	0.30327068014436487	0.24433082759658356	0.3894491735120991
4384	-0.42594971403418014	0.17832203217256887	0.46177040403641556	-0.31652357195290676	-0.14300080799662016	0.3473275150193448	-0.2693246586416989	-0.3147256334976554	0.4142318144867294
4385	-0.33210178276488245	0.008648006594496271	0.3322143617209702	0.5058961860602466	0.387564889960546	0.6372891769051423	0.1607809572399961	-0.23009860926628017	0.28070604944903793
4386	-0.5147419765442055	0.18578410619375668	0.5472431237858074	-0.18800885668032427	-0.07098776587505277	0.20096415873029205	0.26589370743057905	0.04926254738496625	0.27041867950649123
4387	-0.41067276157219856	0.1743399594005148	0.44614631965433604	0.22255239665761756	0.028095392165596807	0.2243187917205962	-0.21783993827317402	-0.26629853054403735	0.34404817406400207
4388	-0.44533099212435084	-0.0030059675638831472	0.44534113709318807	-0.036070106743181556	-0.09983346277472731	0.10614976632125657	0.3401467401185209	-0.12193996772074318	0.361343549189677
4389	-0.43841230116753505	0.22782508902260917	0.4940745055183209	0.09522601432674056	-0.21251539706050682	0.23287504759493122	-0.0222508661534195	-0.19640252254883314	0.1976589282276981
4390	-0.1814360735762683	0.0993036650082003	0.20683391085321068	0.3134306077022556	0.04708054622570369	0.31694687832114055	0.08367241093390645	-0.04462676577911648	0.09482942884672789
4391	-0.562360146629188	-0.047721930014230474	0.5643813578787706	0.16895172224497282	0.10490478413850224	0.1988710591933582	0.23359382122979733	-0.15393781113175473	0.2797551125766503
4392	-0.4182665807587969	-0.010907227899420602	0.4184087716576997	0.04266229359953988	0.03519069945896487	0.05530331476127386	0.2691107825090935	-0.13214851449115744	0.29980634273623413
4393	-0.05527033573681839	0.10857405738320564	0.12183240927237815	-0.02397617561457494	0.1442272523125691	0.14620655698953589	-0.056892930387943956	0.22617729145439244	0.23322301065240675
4394	-0.4286013129786901	-0.2528364507893503	0.4976196904613126	0.06645556803839164	-0.2545369165017149	0.26306916274148573	0.23851655007177122	0.14166221098073115	0.2774136382337554
4395	-0.42428856451782937	-0.276046734964473	0.5061843398063064	0.013315073751445855	-0.033957601875262304	0.03647478463439175	0.2995338523871105	0.10972432239713399	0.3189983630857273
4396	-0.27098051690718367	0.24785219592545368	0.3672344640258508	0.23443296778176195	-0.13355173943403034	0.26980526957200035	0.3353827575848603	-0.2397707419645539	0.4122761244450833
4397	-0.27352506469259263	0.2562466019448435	0.3748043249795366	-0.2251604459519915	-0.041529188065102286	0.22895829288900263	-0.010157481741630293	-0.1640233489707821	0.16433755944069062
4398	-0.5226603938558306	0.11919716679847767	0.53608007972533	0.1894643679802529	-0.1931159477531438	0.2705374576851636	0.2942806295257884	0.06255383269216747	0.3008555648456149
4399	-0.4273633646015874	0.14351303989279454	0.4508164127700545	0.32523320800819433	0.29189266016323806	0.43701025691449513	0.33692806958197763	-0.33042568828773144	0.4719127668888171
4400	-0.519391683740545	0.03038365567314479	0.520279624501001	-0.002522376248725131	0.11829628934845282	0.11832317801493082	0.4580137579893836	0.029132718557036075	0.4589393399983065
4401	-0.0055919070753875835	-0.22876546554190821	0.22883379918479207	0.27322346795850005	-0.053100901505015154	0.2783357130946635	0.25107235927453536	-0.06538583690716315	0.2594467908063839
4402	-0.5894201458535973	-0.03853770599377306	0.5906786462378155	-0.14334726270072576	-0.148316153780216	0.20626710643228494	0.27004786061840225	0.14207829056695503	0.3051427332823184
4403	-0.48517863107131765	-0.12610890723606724	0.5013000703495988	-0.39660990000472335	-0.06304688555061268	0.4015897440913908	0.14426600357668112	0.1795875423781477	0.23035703845424382
4404	-0.5228977359283817	0.0936693994163439	0.5312212332221353	0.2916956127721509	0.33090012600714924	0.4411136179059402	0.09221892037682779	-0.2716316681757759	0.286859011417495
4405	-0.4138090217841545	-0.047428298413960845	0.41651812685692635	0.0045239630686126735	-0.10659869624448252	0.10669464973872696	0.423704812310789	-0.09322421025702197	0.43383928055602156
4406	-0.22142949500920117	0.15685181379690924	0.2713549571159704	-0.2184223182314024	-0.1643413437271981	0.2733429830078707	0.3776906142579197	-0.08887132365334235	0.3880055570045639
4407	-0.474221380761708	-0.09594694553724648	0.4838302743002634	-0.02398149167257342	0.009606423616461435	0.025833995384775783	0.02065343148881712	0.14416812045253197	0.14564000544863706
4408	-0.39830921600262365	0.0719015518192569	0.4047469143880432	-0.1989178618798093	-0.3491501491477649	0.4018384531434757	0.2902319472783133	-0.14147155316859109	0.3228758020925308
4409	-0.4084698933803789	0.0944988877809312	0.4192585044933629	0.012397951774272067	-0.22157430042002327	0.22192088638706337	0.4225922898201531	-0.24670413475604508	0.48933339710382445
4410	-0.23227638863565372	-0.28128241115685837	0.36479050911973737	-0.03012648085368589	-0.3664940047335062	0.36773014610476357	0.09966787302098919	-0.0671334078400185	0.12016896171949844
4411	-0.3717183012113481	0.24890120319132478	0.4473547858305974	0.10515983315757457	0.15354091652933716	0.18610052003795638	0.18401141695258122	-0.03411696141409488	0.1871474515589981
4412	-0.51838975714693	-0.22462245030194647	0.56496299480099	0.09767177795281505	0.2552178330046844	0.27326894900824533	0.35438379637906847	0.18481900124562872	0.39968229677766914
4413	-0.19801869231743804	-0.01418076665511101	0.19852580852381613	-0.18007451185029671	0.08776824468364824	0.2003249724646715	-0.3708691841106193	0.20139052002678964	0.4220214369905126
4414	-0.3433466810888545	-0.10742334596824432	0.35975925099119366	-0.00683524770352719	0.23734940478590058	0.23744780597720808	0.02761227973653951	0.28249800933737457	0.28384425883189585
4415	-0.49874609762949534	0.024070902791241806	0.4993266248277128	0.13947854580787047	0.15293356596085422	0.20698536261818412	0.23349168619734617	0.14441137877908944	0.2745414610658245
4416	-0.28498771991857874	-0.06484205043912042	0.2922712644266277	-0.10077964155813753	0.13745235572235634	0.1704396850683897	0.0167422485773238	0.5060727170125484	0.5063495806178651
4417	-0.33223383974719733	-0.03770118811260566	0.33436612247395586	-0.02289122897329423	0.08203546952156592	0.08516939957244947	-0.18092928293295776	-0.06467249478227415	0.19214040960713483
4418	-0.18208254897635703	-0.17418838350542049	0.25198342721290007	-0.043830215318887485	0.4414053111037183	0.4435760774043956	0.08637199632718223	0.15268740180254087	0.17542395622819976
4419	-0.3924821581531174	-0.21381076131435459	0.446942150755948	-0.02900158453124485	0.15683598078410851	0.1594948800865915	0.005894564193251146	-0.0009712751451630729	0.005974049082152748
4420	-0.3747686655676413	0.08145531215046513	0.3835186052447525	0.0778332085876934	-0.03849096023965199	0.08683065345386881	-0.05590091059321407	-0.14509557613554103	0.15549160112126667
4421	-0.40315656951948553	-0.3705769783820497	0.5475970383899915	-0.13538007429284754	0.09203887059976816	0.16370375138284946	-0.021273889211990023	0.33643701286890604	0.3371089467670006
4422	-0.35234528780882646	-0.07618448646958186	0.3604875557071543	-0.00030121243620438444	0.21409868191229223	0.21409889379796576	0.47394682117570547	-0.0847515537285386	0.48146486389139287
4423	-0.3496233300443234	-0.09490934339874808	0.3622764916133303	0.018896636663693633	0.23461113195552477	0.23537091178531874	0.19550713371746686	-0.11180182129510162	0.22521697666766002
4424	-0.4539566914767481	0.05332156467456203	0.45707752843019855	-0.11023746233910717	-0.26509009882766665	0.28709764645400376	0.1815538756628681	0.2412393094888864	0.3019241861972686
4425	-0.39748034514069824	0.08269414164274928	0.4059913125119794	-0.20472885920655243	-0.040850017912215375	0.20876453184256347	0.16419379108260077	0.09759510044613395	0.19100891251763022
4426	-0.5764891941698777	-0.09995085720667896	0.5850897066698275	0.2920680549849604	0.11597314491236141	0.31425072646465185	0.3999930399214046	0.23771974440449836	0.46530109484645144
4427	-0.23751646781585736	0.2623105041471063	0.35386561442111086	-0.04942944643481478	-0.21628668207802804	0.2218630185929467	-0.06531998282950748	0.07341881287689658	0.09827014928807175
4428	-0.3878897051533808	0.012292979326992604	0.38808445048044704	-0.13130072719663688	-0.3350887736045589	0.35989493905607095	0.2218896427644406	-0.19979391190179002	0.2985843612769284
4429	-0.5355100396322913	0.0688218849183509	0.5399143028210058	-0.4413297318922316	0.29327802486254956	0.5298904906859032	0.2645793064833649	-0.17195446048400623	0.3155480088664227
4430	-0.32977981760153446	-0.12520514761998744	0.3527478661705045	-0.018716211454942632	0.23645565348112416	0.23719522051342348	-0.018417595034500925	-0.018059312980209102	0.02579431317503961
4431	-0.22278206793034155	-0.11916780640988293	0.25265157010369566	0.055404996638635226	-0.2355374535377213	0.24196612504968829	0.2766896114690337	-0.29619100973967827	0.40532240913314305
4432	-0.49438505754220513	-0.1485967272742235	0.5162340287869635	-0.19637347962527346	0.04937234602057399	0.2024849921641428	0.2250926941241694	0.3867892399117865	0.44751830918926033
4433	-0.6827278715103611	-0.02071658982283697	0.6830421097055114	-0.1279410125618733	-0.1528079436115347	0.19929668920015553	0.6621204319822803	0.09744384585907243	0.6692523959943724
4434	-0.3346634339783938	-0.03111170358002119	0.3361064595360551	-0.07369180079087397	-0.06917084440052838	0.10106971464728672	-0.3191530311141891	0.09777079833221695	0.3337930291002099
4435	-0.34481079425814415	0.071873943301617	0.3522220145911613	-0.02745166475806656	-0.09907168541637994	0.10280463388987592	-0.29786117718213334	-0.32268519591005934	0.4391435033469579
4436	-0.5387323738542933	-0.20014912974637458	0.574710574791271	-0.02200213563649292	0.03859988501386089	0.04443022727434459	0.2991336000901629	0.04227874073460382	0.30210660803929024
4437	-0.41570981887927994	0.02770563851752345	0.41663203899641155	0.10096492728275987	-0.09806804797692151	0.14075247271439592	0.05178346028206238	0.2330435758345699	0.23872753296707702
4438	-0.6096371909615823	-0.28154729240825366	0.6715105229748433	0.013522981410910134	0.0422408441128585	0.04435267678062547	0.28762768329564053	0.4210351311127236	0.5099022120261155
4439	-0.18073645607244812	-0.05368617525809413	0.18854143302592874	-0.042911936255545624	-0.2933411345328689	0.29646324474077845	0.25065474525163983	-0.4555072429979173	0.5199179259659433
4440	-0.45431414441510176	-0.1143687646713615	0.46848858699874346	-0.11175725031224727	0.3352406563652292	0.35337795726041543	0.30599555806153594	-0.023218009704497264	0.3068751497401328
4441	-0.15598614104655895	-0.03173514199778945	0.15918164289960335	-0.08935727959515197	0.10938916500093603	0.14124699230867951	0.06367111560506691	0.2011183255707512	0.21095637426438785
4442	-0.3740507863606006	-0.15794777723900055	0.40603139178113384	-0.26399110867450176	0.21940086993850436	0.3432609025056088	-0.2396192175376839	0.38719472350618434	0.45534286348245584
4443	-0.6896852650619174	0.008194977153193264	0.6897339505157539	0.22616877789435205	0.0025938979008043616	0.22618365193033857	0.477671381975847	0.004282687618822569	0.47769058036762246
4444	-0.4745320978945084	0.10460427067505969	0.4859246498950475	0.035244707379054135	0.16556136045659464	0.1692712423138485	0.4477627354931127	-0.11294162286143049	0.4617870477512864
4445	-0.16254001656039538	0.010913986150446446	0.1629060222249188	-0.4003906814202625	-0.31547471843811975	0.5097420874734527	0.18759077444839134	0.04432975678000799	0.19275742785771424
4446	-0.33007542573962156	-0.16566722808155226	0.3693175018021993	-0.04063543975771956	-0.06965775807341262	0.0806439224251731	0.08905162124067398	0.004963726031453271	0.08918985268351878
4447	-0.46510067580818115	0.15160106315656244	0.48918454696303193	-0.10194801735031933	-0.1390126711977868	0.17238886563582057	0.11516437582992275	-0.21384195271451203	0.24288107007556453
4448	-0.4379097128633994	0.1340174830726887	0.4579580792924646	-0.03351495275366814	-0.06564340179627003	0.07370419430037313	0.4487622237981487	0.26606356375037327	0.5217061945806362
4449	-0.44379060377271473	0.10772031472057808	0.456676872854813	-0.003882179774648349	0.17483256115076642	0.17487565799258392	0.22551609664479544	-0.1883848967336227	0.2938475440823734
4450	-0.29357231861382327	0.06954779195097117	0.30169786479448557	-0.29696424265922206	-0.1341922560941683	0.3258762387990388	0.4437273567513333	0.033927062172862205	0.4450224855860727
4451	-0.4928261797164413	-0.24322608564945014	0.5495785404782976	0.17008333795235128	-0.11384531615276017	0.20466826294991528	0.3874905208984443	0.19358990630364217	0.43315811848423275
4452	-0.506276496214693	-0.17424708082256463	0.5354231371491256	-0.13813624880574094	-0.0188991256438898	0.13942309774289588	0.28511937443703994	0.21192874137392742	0.35525603316440096
4453	-0.40968018024744823	-0.34535241213496903	0.5358228612657575	-0.021220090538290125	-0.09302437472483426	0.0954139745288897	0.15210631901279503	0.19918199417008456	0.2506188322636465
4454	-0.26222511715996144	0.052619334434630426	0.2674524376892067	0.08113414647498715	-0.18292296947903355	0.20010887658285453	-0.3405330813017417	0.12671646230410613	0.36334534712821986
4455	-0.6018560296345142	-0.019604685050303657	0.602175243665283	-0.08549156560748937	-0.25170826450011013	0.2658305065406848	0.4650735551083922	-0.21669853625518234	0.5130805660676472
4456	-0.49069471055336106	0.10592374540224583	0.5019971501961804	0.03514828835322244	0.1103295449980002	0.11579296469832276	0.1722525285277956	0.07066081919747412	0.18618239700325367
4457	-0.3837434312259531	-0.04418018987008469	0.386278280758865	-0.05546080226872159	-0.11227351877128584	0.12522477233190127	0.16250520638177776	0.3658432408701372	0.40031140252502107
4458	-0.35989750030179785	0.04790968177820339	0.36307237340724685	0.06478603342182596	-0.2514792167027715	0.2596902511839316	0.3205480430501234	-0.28167797009791684	0.42672418110735966
4459	-0.3577147129751891	-0.04541770969707123	0.36058644488256814	-0.11961182298039205	-0.020619828202120195	0.12137613238103113	0.12484765408911024	-0.026598709562630822	0.12764963016770284
4460	-0.4786410097173596	-0.06280172366377557	0.48274348538162043	-0.1299726294382545	0.16861443504867296	0.212893663855637	0.0564323388419415	0.14257075720290685	0.15333306778572556
4461	-0.3196595742383034	0.31345206446004004	0.4476990508326709	0.03419178768309229	0.14434633102130365	0.1483406270186203	-0.1998309755434275	0.08166966735708778	0.21587578222870507
4462	-0.5029406937301674	0.10191161375371902	0.5131620781270467	-0.26779677023991677	0.22700048700829606	0.35106172000509306	0.3397702773187735	-0.035174371493558336	0.34158612056001797
4463	-0.5910564248379326	0.10621662316171453	0.6005244944030813	0.2796572549253454	0.10912109597149201	0.30019259454290204	0.039726939150136684	-0.2633793843538024	0.2663586488117603
4464	-0.33760934694464917	-0.0781923667390042	0.34654598159643896	0.18973219259151186	0.1755454744410382	0.25848504502642267	0.28359913385815405	-0.17298341433577277	0.33219230930344673
4465	-0.3064858607086237	-0.14323223832171958	0.3383032026288781	-0.06610104529308304	0.08478040347657984	0.10750379064242285	0.15581419925655127	0.627884366071703	0.6469287764871993
4466	-0.2875711694462639	0.1710064951423847	0.33457495255558845	-0.12144043406053545	0.02641640446730572	0.1242803502159193	-0.1624383184683391	0.04067108887018559	0.16745251499069247
4467	-0.45465705807195717	-0.10063804548900344	0.46566195534367394	0.21275229784709362	-0.34518628663044826	0.4054838008070562	0.54903189504124	0.07980807418909101	0.5548020822584812
4468	-0.24182829939731462	-0.2010530672256664	0.31448889047189815	0.3045806837196661	0.08042995504540969	0.3150212224021517	0.17126169110482148	-0.14701675393231586	0.22570886729784986
4469	-0.3799081829944602	0.09773447978752699	0.3922782890315124	-0.30151472834387955	0.18850844425049096	0.35559325775670153	0.2940585413494959	-0.11266595811909344	0.3149032293570304
4470	-0.6462731065926783	-0.09877985230818796	0.6537785462425169	-0.28113914990532113	0.17543942400114082	0.33138831165769667	0.513135418780134	0.27042217711621047	0.5800311300981479
4471	-0.5033182696862237	-0.1450987671706374	0.5238157432097408	-0.10434694808714282	-0.1599397799807014	0.1909686330143672	0.32931772388219543	0.04341214387467161	0.33216679168566066
4472	-0.39526353696393574	0.1173048787526695	0.4123029204752485	0.13477207662734883	0.3396177786885159	0.3653816473767802	0.18228323067950153	-0.41181114945206143	0.4503505290326464
4473	-0.4868805685680169	0.00908387009736383	0.4869653013768652	0.2118953333463157	0.22185939136514235	0.3067918216492377	0.3793101268696379	-0.3854807220645983	0.5408063973635158
4474	-0.4615178406014963	0.012045576000825604	0.4616750080897382	0.006116651765774546	-0.18737558006147653	0.1874753888706423	0.23942084429212826	-0.15687447198533513	0.28623755980344934
4475	-0.42323695539820505	0.026723443160979396	0.42407978356568743	-0.1634622715348751	0.002813820124103677	0.16348648812373473	0.1612987851976687	0.04293955480654448	0.16691645656803253
4476	-0.25647381285951815	0.1831253064137078	0.3151407535242205	0.019160957591153518	0.027580741051892305	0.033583322837109505	0.022489543448352	-0.1680826282230813	0.16958051030379015
4477	-0.5850324622978471	-0.23372823444786192	0.6299935472053636	-0.08348332453319669	0.3145343114591606	0.32542479708867195	0.2833225004373804	0.31952253966907534	0.427043665929686
4478	-0.3621969836485059	0.01865645384846517	0.36267715427674235	-0.1248848297903969	0.23139828303850157	0.262947496860006	0.19203054919318607	-0.01107701792908118	0.19234976514058405
4479	-0.2537912500686246	0.0708082820146777	0.2634839870148948	0.10414988570960348	0.2229740932349692	0.2460988519828571	0.41540409774791276	-0.1558592888860895	0.44368083388606605
4480	-0.5778192166793416	0.13300009919492486	0.5929283882137772	0.1822062320170235	-0.1897000875832	0.26303086171572176	0.49191201259941014	-0.11389184311975467	0.5049245290821363
4481	-0.5116715704364934	0.07879686951410614	0.5177033345828191	0.36561338934187054	-0.14720541733656362	0.3941352373986397	0.07200711238577809	0.11466169354483771	0.13539692832818756
4482	-0.4583658783882987	-0.175254645982924	0.49072748996696397	0.11405525076737176	-0.06269598188863734	0.13015139788949023	0.04247487111960548	0.023764617897196114	0.048671056495897334
4483	-0.24023204016855895	-0.2684706302335147	0.360260894938	0.07987618813386557	-0.06052896903272902	0.10021956656742113	-0.054443455592420406	0.21016629521686955	0.2171035732134048
4484	-0.2853663760068097	0.1762473895512474	0.33540588974985075	0.4282731439063144	0.20259849687188705	0.4737763572891187	0.20842854398526564	-0.39273625883244645	0.44461694406480307
4485	-0.32240029092772093	-0.10791074099656466	0.3399804047481365	-0.0061894767594845215	0.010518919911708396	0.01220480637556919	0.20956645053574716	0.18603583400523171	0.2802274589046796
4486	-0.3785934851157625	-0.08191875479263165	0.38735475905024636	0.0012777544915017998	0.43201187364406535	0.43201376323677054	0.4820032061908347	0.04378422829742946	0.48398775751649514
4487	-0.5788444088496267	-0.18941485625221624	0.6090474837198833	-0.12601139892182714	-0.24428617338024003	0.2748719832267315	0.48770222397993956	0.12001716579295024	0.5022525055785702
4488	-0.3702905464840726	-0.1622817116021515	0.40429004778252586	-0.09241505582484312	0.04528781676168472	0.10291515384115597	0.19544471945194133	0.06163547497234901	0.20493308697405382
4489	-0.29271643626356963	0.1383137689324175	0.3237493022928924	-0.05352872590334169	-0.17424659471813672	0.1822832967325906	0.39107550258302715	-0.04055427438818755	0.3931726057238979
4490	-0.5397445913255621	0.01959413526311822	0.540100133310396	-0.10442734243828121	-0.4018625435296313	0.4152090723248071	0.510194163097963	-0.23127817634640002	0.560167545394543
4491	-0.4602366807176191	-0.12136636492684329	0.47597016378500806	-0.21124665622995567	-0.11798085416098769	0.2419599795769815	0.01618668666067836	-0.12664360426703883	0.1276738474661014
4492	-0.20291385555547048	0.20088870679950685	0.28553512095005856	0.21908352112382218	0.24252995778382586	0.32683079666799547	0.11228304100562374	-0.025077179088908552	0.11504932076517346
4493	-0.3525472012560005	-0.0038354178413115745	0.3525680637032463	-0.2548601776582958	0.3047345615794377	0.3972617061548095	0.31104259163340203	0.1835721471280788	0.3611734029676553
4494	-0.07876766671156425	0.1521463583178632	0.17132676284974188	-0.03634202712820363	0.11045133148184	0.11627656497290581	0.04089176314710244	-0.3639843528187009	0.3662741396688104
4495	-0.43035186933956526	0.3198734311766618	0.5362105401955363	0.3292198476755326	0.054600949412801955	0.33371690364780776	0.23181214557284327	-0.35428041708073155	0.4233810160623433
4496	-0.37483792585422915	-0.0628392466450904	0.3800687327018931	0.136782069472225	0.06843789483391227	0.15294796493710605	0.002651326977090776	-0.34892201024132063	0.34893208331362097
4497	-0.24401836972046248	-0.05982642125964934	0.2512452296895791	-0.4112045120708854	-0.24823016122154046	0.4803200637986372	-0.021158199475660635	-0.06006665764734704	0.06368416416955977
4498	-0.22715977154394248	0.21374751389850824	0.31191274662265583	-0.26057517418624665	-0.27491619018426605	0.37878533898188865	0.32117807682169336	0.18107926165741825	0.3687072768922215
4499	-0.5337923538605217	-0.0040796084177019505	0.5338079432200294	0.08675765949924434	0.2846420941801627	0.2975701820765236	0.3387203871217091	0.09344116073412201	0.35137266708043824
4500	-0.1571894724054698	0.02825975672235397	0.1597095616583947	-0.02193458645807828	0.252496474281712	0.2534474217816827	0.2710942009054673	-0.09183900669277416	0.2862280016261325
4501	-0.21452658022792997	0.06363624858413855	0.22376600670824143	0.10933475047683931	-0.2504504725813302	0.27327555118971825	0.07542791984473489	0.25284972107333625	0.2638604793048169
4502	-0.42851353964691574	0.18674114617525966	0.4674356740082838	-0.1778868952921275	0.20830173958844542	0.27392218280424985	0.10237279470014425	-0.17233284163573606	0.20044649510771087
4503	-0.23518526467404005	-0.10639448092982882	0.2581315445506922	0.14282912521555163	-0.272788830433875	0.30791866624048814	0.4557968605195525	-0.3103726102783112	0.5514362476936503
4504	-0.276997885890004	-0.1689115450144404	0.3244363401758456	0.4364547627117855	-0.08372843489244335	0.4444133331745787	0.07825802022497322	0.0375958246480397	0.08682029578674831
4505	-0.41740246856673324	-0.28624727252686144	0.5061248085153207	-0.11544484918283104	0.16285286106186678	0.19962105990822285	0.14816673180956597	-0.016767717427397372	0.14911249700428497
4506	-0.7030098098917201	-0.12138159146701175	0.7134117209235191	-0.04337894795698546	-0.01566182563620589	0.046119691110346445	0.586407075932912	0.24636204590665076	0.6360562210744415
4507	-0.5742522146595068	-0.23408215617197387	0.6201290687263972	0.0637925681675267	-0.2839715859357966	0.2910487130572819	0.11502243831024343	0.2654583113247961	0.28930654393954885
4508	-0.2954861936529966	0.26821798844375433	0.39906513248384673	0.4619193402393644	0.0347037312682289	0.46322114141207665	-0.044872527477266694	-0.11757380640737297	0.125845713774115
4509	-0.5719123085096884	-0.18227375876618754	0.6002561218010486	-0.11032011029502563	0.20189757226004565	0.23007206788310264	0.52159294296635	0.13378439993295538	0.538476985411372
4510	-0.5766349644891106	0.02786852497573551	0.577308008740292	0.20170900482351958	0.026734027184812218	0.20347292408675144	0.160070107586339	-0.3162012778146327	0.3544089268547121
4511	-0.37045220688578145	-0.015195905720052954	0.3707637430186487	0.1897159213098032	0.07915370166313639	0.2055661433344612	0.23356543734733995	-0.1314915043200512	0.2680351268613952
4512	-0.3401795153204995	0.005143598018568505	0.3402183993323503	-0.18833738651815746	0.06640152317625296	0.19970010876465816	0.38342950439360407	-0.18820192437442643	0.4271277902194637
4513	-0.5537345441730325	-0.29410913359578505	0.6269945198125574	-0.0857051754718109	-0.08778069426706628	0.1226818136019437	0.06697361600341048	0.07993776193442279	0.10428571821518386
4514	-0.4149822306567085	0.06440651923857639	0.4199505345647826	0.17152079850725124	-0.11121371413768838	0.2044208270525891	0.22910080492602014	-0.30262474620425533	0.3795641129413321
4515	-0.38417924962612066	0.1010361021746296	0.3972429858234521	-0.2347493826863133	0.348487591849549	0.4201795739260811	0.3672022410186945	0.012914370657486043	0.36742926772187096
4516	-0.4878512692725478	-0.10557711106171194	0.49914465569709643	0.09914058881980396	-0.22990375660436932	0.2503689151079633	0.24227032739825916	0.06654175012383969	0.25124234525096123
4517	-0.1778105322736599	0.10382228782369726	0.20590204670276807	0.014532322204753537	-0.12387743148679058	0.12472692740714518	0.18581488482363115	0.021468759811616955	0.1870510065994519
4518	-0.15085860788235117	0.05852185866301771	0.16181201288401056	-0.042644457097081846	0.0249049764978258	0.049384284701330945	0.10264608117564732	-0.23555969893814463	0.25695250484193943
4519	-0.40055836684796575	-0.06632891039354788	0.40601296728787467	-0.2764728469840615	0.034534402424274385	0.27862135609151356	0.47414966937411757	-0.07216537638872013	0.4796099983496076
4520	-0.4162840370642681	-0.07553198802427707	0.4230809387450875	-0.34081534827139065	0.18539041955277497	0.38797514002742906	0.38651474871807595	0.1110582038484088	0.40215367164633986
4521	-0.45624363242487986	0.11582483174281202	0.4707160967892426	-0.14291076422393026	-0.12743555813339247	0.19147665133858238	-0.08031538425861509	-0.02807028894763694	0.08507938687022154
4522	-0.3994883030936834	0.2584917438356999	0.47582442764100685	-0.1131220974337151	0.04212862878605658	0.1207121795478662	0.43916695426317776	-0.18205956339857285	0.4754085593904206
4523	-0.28346576502735976	-0.011261396491871427	0.2836893706036472	-0.11355026064560649	0.039705840326140274	0.12029220859511273	-0.38153965196490014	-0.02154954263562946	0.38214773165531407
4524	-0.39253908674935556	0.18466609932810119	0.4338069880339345	-0.3656959952585021	-0.04783614587594435	0.36881141224258646	-0.13285462690076158	-0.3187623323845269	0.34534008808153766
4525	-0.4029049969761338	-0.43198267309772	0.5907126767261645	0.14689920483103797	0.25734765829864764	0.29632278618389907	0.0020460354255825023	0.4214292956840368	0.42143426239652854
4526	-0.49802369472379115	0.09517660834825732	0.50703667252282	-0.2097416407363322	-0.05217323632262566	0.2161332978676474	0.3209571768939367	0.04789178374553999	0.3245106043722691
4527	-0.42182987268740546	-0.09598842701076439	0.43261324484055447	-0.2822884649858642	0.04241736379924493	0.285457545382414	0.11826707280385079	0.22312274368231047	0.252528927566553
4528	-0.47301729706097334	0.13323207854549193	0.491422577902584	-0.17251082522399058	-0.11939506879536045	0.2097979200852837	0.19230515916575192	-0.050925602287827144	0.19893388653053337
4529	-0.418393444435232	0.19229845507558796	0.4604690762373034	-0.11505204041937309	-0.009545800680818471	0.11544736599550018	0.4434903970337042	-0.12326186499414846	0.4603012270491448
4530	-0.23451361431322343	-0.10875045635569257	0.2585020252451085	0.01818410277086527	0.31120919528794505	0.31173999554973963	0.30457834751316387	-0.04877030962474384	0.30845828384846957
4531	-0.32116978528843054	-0.07585426401869158	0.33000590957138015	-0.12793051762256535	-0.15703463051165134	0.20254898794886228	-0.07309907968251482	-0.01049634053652371	0.07384882270618348
4532	-0.4854992596231925	-0.15979651579356793	0.5111207856802853	0.1075710777530375	-0.11870262772172423	0.16019316651153473	0.4446128674348775	0.14018810187379024	0.4661902034530972
4533	-0.37551946879173753	0.17128500937596852	0.41273893186680893	-0.43080915860455565	0.05609807750998844	0.434446228476991	-0.22319712001939082	0.05587640266844415	0.2300850424519518
4534	-0.5391156082206447	0.02282696118559076	0.5395986556544449	-0.07003811817284432	0.11394404851009361	0.13374821190604333	0.03480638137309247	0.12706551766134694	0.13174646091199274
4535	-0.3531235891992143	-0.2088242615029833	0.4102485118086376	0.33733300161463736	0.25357314513501206	0.42201053767886276	-0.3502500610647254	-0.11601121156472577	0.36896301506324375
4536	-0.4729451983509426	0.32147496844041146	0.5718595246885164	-0.5045157724366707	-0.00400620163861531	0.5045316781817963	-0.2271514839730411	-0.36446663274585234	0.4294574752594892
4537	-0.4464212441284243	-0.06771946135018264	0.451528351994345	-0.1311573824500852	0.12089562078271478	0.17837603565388455	0.17299309927440415	0.20307265387390114	0.2667679050184881
4538	-0.38897766977183745	0.03247731065208587	0.3903311456805884	-0.3341034872022741	-0.18144245339770648	0.38019271962479634	0.10975978001956048	-0.21886545688007694	0.24484545641131902
4539	-0.5333081599865039	0.09145121049530866	0.5410923372302067	0.04978063289232948	0.034499032333518115	0.06056644816323642	0.36112157783961474	-0.17050976408757218	0.39935244287542854
4540	-0.37249332809062086	-0.1961181618157633	0.42096747245603294	-0.49822735168977605	-0.12563792703864687	0.5138242721810407	-0.18660353482447392	0.18585676334777543	0.2633697319190261
4541	-0.43634217085395965	0.14092975919038908	0.45853646211725324	0.1992679887993163	0.05056037676994062	0.20558230239795156	0.49626952510165473	-0.05323374203080166	0.49911649224927834
4542	-0.3275900649883246	0.19254170787499217	0.37998363116122985	-0.295997445703784	0.07237473527367776	0.3047172298526939	-0.059144502790923696	-0.16850775592279243	0.17858593454278804
4543	-0.4181491788818097	0.018365292405217393	0.4185522903588759	0.20328513481386049	0.2581524844779336	0.3285841616365877	0.006076909493944296	-0.31832004263114905	0.3183780431651877
4544	-0.41383454660117597	0.0905815781977333	0.42363197975293715	-0.10908227662895045	0.2985700351150995	0.31787263006302796	-0.1606356380598067	-0.22092561006563857	0.2731518504380957
4545	-0.45693211133955736	0.027468206725189737	0.4577569843857364	-0.23431769928585217	-0.2801434878217765	0.3652193285788211	0.506954444791507	-0.2348014530258105	0.5586900137257663
4546	-0.2798094702451979	-0.14594581389364514	0.3155844106288788	0.19144929978682634	0.3473363146075304	0.3966047778759195	-0.4477571617858825	-0.15884282586876208	0.4750973787135884
4547	-0.6789271672766489	0.14589365929876105	0.6944257039380655	-0.03230226578046166	-0.16252909023805534	0.1657080008574164	0.5078909063299222	-0.36572720352561505	0.6258670466890683
4548	-0.5481372328016473	0.03836350322778787	0.5494781018051181	0.3566881436343963	-0.13821645219682735	0.38253133135369394	0.34815871129456255	0.03267357054703437	0.3496885049048404
4549	-0.3236145845154081	-0.12208117926405168	0.3458760090575548	-0.025868789150427837	-0.18782002853210927	0.18959313639979597	0.14946421242349078	-0.30274109697413115	0.33762660231752273
4550	-0.45229090178316084	0.02127627012529275	0.4527910550201597	0.28863647645906076	0.06013507348195987	0.29483426294340803	0.28089988912802455	0.030625448379312595	0.28256444539356046
4551	-0.4347242274754445	0.11661554623819306	0.450093700887442	-0.15529845405053466	-0.11815208309737803	0.19513463191021668	0.3013174916359269	-0.30961516685253493	0.4320344688921127
4552	-0.2151202749140893	0.1558949730531613	0.2656689204674857	0.01536880126695162	0.2334117528615231	0.23391717856171185	0.2528197596307379	0.18625311786478488	0.3140191949134599
4553	-0.3131933365714274	0.015689185646436704	0.31358605935052625	0.031363013495442946	0.14845928547631107	0.15173594847514602	-0.08409390965774617	-0.049249214233897415	0.09745394165543791
4554	-0.3677206947737633	0.17594974446133177	0.40764791418687174	-0.19035906172497918	-0.13933862818353582	0.2359063917847163	0.633814538084242	-0.1767658860081287	0.6580023154542695
4555	-0.374209332358451	-0.2089885373513603	0.42861268432982536	-0.0012579290973445917	-0.1002564584016571	0.10026434978025413	0.12417259499880737	0.10534521212896182	0.1628387148906359
4556	-0.19442159635196113	-0.05086526085104958	0.20096525045263475	0.16042034788754733	0.02234343390776611	0.16196887681018357	0.3424380673265313	0.22007076204016932	0.4070564706023856
4557	-0.1853072763733512	0.030035021807279683	0.18772556888147476	0.03635694006693592	0.4020833511388064	0.4037237277570436	0.44323916814125364	0.15274839948623528	0.46882089727331594
4558	-0.4305998620280076	-0.1400686698574101	0.4528084290891274	0.004032743729190181	0.1424696403027655	0.14252670426970765	0.1768711230575847	-0.0719121331561829	0.19093126791262832
4559	-0.09180199583602557	-0.06590422858783833	0.11300873322551537	-0.1715766169011307	0.07695347650921254	0.1880435402083552	-0.08351113845362938	-0.4097206432547929	0.41814485020736836
4560	-0.5292170655577646	-0.3348444147658001	0.6262519337913636	0.18126995101584217	0.055315515604872426	0.1895220340960879	0.11328971494101328	0.2259414053067412	0.25275299828765857
4561	-0.3016001176248188	-0.17344311649758098	0.34791542882099663	-0.03624105481353452	-0.17259612699667978	0.1763599645845157	0.046983985698176044	-0.14686846600468054	0.15420065245858855
4562	-0.550206168266868	-0.017323351552854593	0.550478815312572	-0.029708477292725202	0.3142120864067782	0.31561341680472493	0.20022710047999576	0.13382108524245767	0.2408297627414341
4563	-0.34876882928971914	0.08653861888397972	0.35934472146181295	0.004063006487526428	-0.10521924481167717	0.1052976614196979	0.25754536481268436	0.2822718378440375	0.38210863033481623
4564	-0.2909580882137735	0.1872122223197822	0.3459841402187759	-0.20454950953452833	-0.15639030775485008	0.2574848154949585	0.334278426612427	-0.04668173020143035	0.33752222213223065
4565	-0.22394931536401821	-0.168434664534714	0.2802205061535185	0.23748408557305672	0.17660686098805312	0.2959538380364824	0.04124530513624076	0.022855483919842427	0.047154515594922446
4566	-0.44664294103524954	-0.18705454057580623	0.4842306453815612	-0.21428395662217806	0.13741992569518469	0.2545620750302872	0.5235071990250038	0.20261965421342307	0.5613506138809968
4567	-0.32840974743146567	-0.1675033460757032	0.3686601865601381	0.11860979953564664	0.22398257750813885	0.25344916565866954	0.12621226797084648	-0.3866397256141131	0.4067183472740091
4568	-0.3592825957156281	-0.0525299863200405	0.3631024415326109	0.1599173705772203	0.10939233371220483	0.19375305955606067	0.27283251809031006	0.007213930549379472	0.272927872745659
4569	-0.28535325212117435	0.028960118287275027	0.28681904913611206	0.06309745944601698	-0.1560991749020701	0.16836936120817478	-0.01743412008112486	-0.43289538159990204	0.43324630402754494
4570	-0.48345492844766325	0.09035451363861144	0.4918257882372631	-0.1083825305370242	0.007233527164029875	0.10862364770546853	0.1419495386440486	-0.3087054716874369	0.33977748567411165
4571	-0.3302378410304173	-0.27232283522436485	0.42803826725313676	0.14998344614554943	0.08001345747968287	0.169991727726816	-0.07844355677413255	0.21388401720714761	0.22781519794790683
4572	-0.6421206872133434	-0.18105424279068755	0.667157864211946	-0.039953306552922244	0.31848839666429013	0.3209846188126496	0.45719310791748347	0.2584057190735061	0.5251657391501691
4573	-0.36024766385572216	-0.0485396536962941	0.3635030636658535	-0.44643711820132	-0.13637037611304514	0.4668007926183424	0.16402446523000352	-0.14952979303659655	0.22195311261515577
4574	-0.46366839026712964	0.004685124181704732	0.4636920600155983	0.19524904208594057	-0.2893569948355938	0.3490697049240499	0.7188702496980591	0.12111268713310676	0.7290011789328956
4575	-0.3971979086964286	-0.1737922278691879	0.43355497591487996	-0.17639342854189216	-0.1380307973438089	0.22398022825269925	0.10874418770094796	-0.04058182274488726	0.11606973204085745
4576	-0.2968032112711464	-0.17232382685586717	0.3432020505811637	-0.1480754634613381	-0.1444014647544494	0.20682873567887167	0.03980018041010799	0.09876244595964608	0.10648039769182474
4577	-0.4418263257870125	0.29113947950101027	0.5291244642639106	0.1357057819721621	0.155140430614553	0.20611795766488888	0.07247447175216343	-0.1600387045095335	0.17568419393003148
4578	-0.4268471359498942	-0.027692660925374677	0.4277445042753387	0.18253848833760172	-0.13118348926249412	0.2247874720255995	0.179755466048217	0.22514352117302833	0.28810003939673723
4579	-0.49264473719734964	0.08345897141135732	0.49966412418472417	-0.2247643301608968	0.299082665136342	0.3741249052091212	0.30622753330015706	0.17930820983784554	0.3548615733865131
4580	-0.4404886551012859	0.48937851229997265	0.6584235594006901	0.18533789455921088	-0.107600197800273	0.2143080440074498	0.06440790067971484	-0.5875802621598177	0.591099773430652
4581	-0.42447450951443183	0.14266766045706422	0.4478087432909385	-0.195535647962443	0.329378050503585	0.38304580636998836	0.44948657843735096	-0.20723288192285166	0.4949582321220321
4582	-0.16565016665886548	0.1052714950519685	0.19627038845578956	-0.2598865411493875	0.11783580409815848	0.2853529235842028	-0.31801645915818366	-0.06217051240278696	0.32403648082883163
4583	-0.5104835934343813	-0.08291831879460747	0.5171740004654167	-0.009569807741483841	0.04665714834972515	0.04762846535777973	0.22053442613816002	-0.2214224713847376	0.31251135010782005
4584	-0.4204591276779982	-0.009689840494175985	0.42057076819073597	-0.0853310309035592	0.07989786677694587	0.1168976216634486	0.27546210606045873	0.34330404077403237	0.4401556955067626
4585	-0.2833932248771259	-0.10671410130112885	0.30281945004039096	-0.07066130698267625	0.23274245875166294	0.2432325480076002	0.2228609506390382	-0.19822429906542055	0.2982614223457555
4586	-0.374815831692384	-0.26198298401769887	0.4572985803630615	-0.11837560055950862	0.03702133215993933	0.12402968129734468	0.1861284379028246	0.39953678033335943	0.440764601840135
4587	-0.5961786670251903	-0.14175990319860174	0.6128008429912687	0.013862875065605955	0.12851445711882808	0.129259989918117	0.4050590706441613	0.00392132089336627	0.405078051082332
4588	-0.3540131447268803	0.06801482425835195	0.3604876183148453	0.0023402226081358822	-0.021378562385771387	0.021506268191807464	0.14822589918420848	0.0030957865703616916	0.14825822433664976
4589	-0.4140402449077782	0.021406547498555136	0.4145932520906495	0.2118402546911496	0.05333793522352539	0.21845189136631457	0.2877581531886048	0.11731443130181017	0.31075300564625874
4590	-0.6456549945945608	-0.023737171836777586	0.6460911896719465	0.09991360647659747	-0.07514334174897971	0.12501700111730538	0.13192913674038767	0.08546579253463044	0.15719318946645366
4591	-0.4456141681671371	0.029762652858346277	0.44660698872325766	0.19482833025112847	0.29522714943571793	0.3537190241312764	0.33996606870194923	0.18463251511282158	0.38686702302670456
4592	-0.20626395030214312	0.05338708799351557	0.21306102027042004	-0.15227373942302933	0.20626246631788714	0.25638154522002976	0.22931956331453024	0.04379290264539973	0.23346365978643507
4593	-0.22929379057863974	-0.2665167025729863	0.35157758055413424	-0.006530457202077196	0.31868071685151533	0.31874762142526464	0.2237496955225286	-0.1963853883412067	0.2977098369223812
4594	-0.4062138822530666	-0.17428307766302514	0.44202297371834	0.02612269949416291	-0.19662418454060082	0.19835187262821238	0.3058822746312081	0.07883476404459026	0.31587796054097855
4595	-0.4565546137920134	-0.06711239923403617	0.461460929554955	-0.14416355485994745	-0.04218287602855877	0.1502082740061207	0.2918713755032013	0.2869463770015043	0.40930077340804055
4596	-0.5587330013128647	-0.09448106610128208	0.5666650144553805	-0.25003682278335776	0.1147916028967521	0.27512819710673403	0.5304176269936388	0.20922605328662303	0.570191547113301
4597	-0.2849224359061359	-0.1456325239885452	0.31998379103629665	0.3298960512456075	-0.2728950122486905	0.42813910395764765	0.09745547472720434	0.2479638079990557	0.26642751290303585
4598	-0.4422473067773754	0.5261628206487977	0.6873354306195345	-0.10482644831760016	-0.044983811230770984	0.11407071289217113	-0.12731994390048146	-0.5414771292505877	0.5562444153573852
4599	-0.40420362954326555	-0.32465735413392804	0.5184428336173548	-0.03364389103715639	0.29554639134494326	0.29745517450724973	0.14084046631308095	-0.1263796626932031	0.18922963851821387
4600	-0.433041030367953	0.0938372237861538	0.4430913659168175	0.2178646620567025	-0.16609362071461606	0.27395638670265	0.21560410658544227	-0.2000765979355461	0.2941356418694765
4601	-0.07272833180924225	-0.36456188992861127	0.3717455875139288	-0.2767151155764319	0.2717129804942111	0.38781335582664717	-0.15376394443161537	-0.11160077434893614	0.18999495636055988
4602	-0.613273649129653	-0.17876376972848124	0.6387965670574147	0.07554855067937155	0.040923025914304516	0.08592018132974587	0.3190686201649952	0.26272109322081016	0.4133124208115837
4603	-0.4218157143227711	-0.330985546822494	0.53617154815881	-0.04101392321445262	-0.034916850642596586	0.053863980137364646	0.16815215894155172	0.17082357042638774	0.23969948012026207
4604	-0.30958081624051703	0.10679035543692049	0.32748200225125135	-0.29359818504102897	-0.16924853416482852	0.3388878288996662	0.3478627556637832	-0.008618712868164761	0.3479695087065888
4605	-0.5192202562524699	0.03060092404125491	0.5201212272682775	0.22061078135337778	-0.10093670050830451	0.24260530571042963	0.22560816238784354	-0.18362063113112545	0.2908875712590904
4606	-0.5458562520447636	-0.005803060620578869	0.545887097675813	-0.0371931023022467	-0.07762168850077748	0.08607237294612667	0.42129570107970893	-0.2789350468848605	0.5052670859346596
4607	-0.36499803533315134	0.27781289087121946	0.45869768707862973	0.06605781988824326	0.15017389465001257	0.16406045898613308	0.22405281448901856	-0.545438280742484	0.5896631087152794
4608	-0.3957881477959841	-0.1401677910112544	0.4198753000269847	-0.35488759766463285	0.27730560842470975	0.45038162422547035	0.3435036137767668	0.2891352283790271	0.44899210791225536
4609	-0.49058805825405055	0.23577603195039284	0.5443041246800838	0.13420025929995313	0.0019939234249511805	0.13421507116117481	0.0948235067779333	-0.43560810503466335	0.44580928501945205
4610	-0.5250729206627476	-0.008071679779169873	0.5251349579182151	0.1455682509894072	-0.0032169429202138842	0.14560379259437908	0.29828600606989014	0.11597679623139526	0.32003930802516295
4611	-0.3102822481945938	0.03168554585407991	0.3118958918625934	0.04648627061243195	-0.11860050599364391	0.1273854519849132	0.219494075906475	-0.18214798305251245	0.2852289204974414
4612	-0.44284894622998405	-0.23767474734038593	0.5025977265172651	0.015676183718550403	-0.022300897889841898	0.027259361376798606	0.08020325216169924	0.3881525217441044	0.39635204275192093
4613	-0.5022790166569538	0.05013374484437015	0.5047748041909351	0.01167987227632517	-0.05842167991794085	0.05957778193945796	0.3388594538113072	0.23520952539037782	0.41249151539354634
4614	-0.4124714812469986	0.1609758772476433	0.44277077127757813	0.10825801500022438	-0.052541739070782474	0.12033466730901363	0.1643412967681275	-0.45821140286413753	0.48679128128814175
4615	-0.1172146641353739	-0.05737109254525142	0.1305017997891382	0.07250307346414668	0.20331100940243524	0.2158519451058631	0.1679126421514132	-0.13560198085557945	0.21582991592044296
4616	-0.6388808635096831	-0.0478547448602594	0.6406706130021252	-0.24726402687517732	-0.20723337602180558	0.32262233512874383	0.4633272782419462	-0.24524255447510482	0.5242290313294033
4617	-0.5299055603308738	0.10700438709101259	0.5406013704443419	-0.07577928316501804	0.13979389082145152	0.15901204881393075	0.18680351287007974	-0.14164266115363275	0.23443164436416186
4618	-0.31863937026025	-0.07282240971930223	0.3268549397472442	0.22363381597384402	0.2508480866065659	0.3360607775406084	0.377157586080058	0.5016097440909811	0.6275828073686818
4619	-0.5502479169813516	-0.13881071151470006	0.5674867256364097	-0.1122459701070043	0.2178635061647822	0.2450788957125329	0.182829218538315	0.23344208743554148	0.29651598833384
4620	-0.2501109754340413	-0.20166397657363164	0.32128470159666467	-0.044521114491475985	-0.10997444234879263	0.11864445880651579	0.15692592950605025	0.19209346467833072	0.2480436383450762
4621	-0.3200363083001842	0.06595333018898708	0.32676150384252445	-0.18482939816194538	-0.17625080228085313	0.25539430637653476	0.3467435591158647	-0.46902205954872717	0.5832776252623333
4622	-0.5245272735945811	0.1883373482481456	0.5573148279829881	-0.15239079729568242	0.13665828300972047	0.2046910877776036	0.13984091019991102	-0.048565358713123445	0.14803403065671736
4623	-0.1641797871241327	0.10560479475669256	0.19521110413019205	-0.10645091749503946	0.003743434788097327	0.10651671765290383	0.023716341575906068	0.5087642902160465	0.509316765733058
4624	-0.5061735573404214	-0.05038353750144458	0.5086749168199827	0.18193617992197014	0.003993747336800656	0.18198000874378947	0.18830970813481804	0.11876896811378959	0.2226356080339233
4625	-0.5299948271456438	-0.10893557615002523	0.5410743724778312	-0.3239768121538445	0.23115286819581055	0.39798570739225947	0.36004344551969714	0.48590665744461714	0.6047615748463981
4626	-0.28703097814555484	-0.1847826225334182	0.34136695798732736	-0.15001341748826286	0.024208472043022365	0.15195418896879953	-0.12341679283813481	0.1686470060252798	0.2089820982661956
4627	-0.4205113593076231	0.10519480717365798	0.4334694346353015	0.3048004161583197	0.03299504876387506	0.3065810935677792	0.2046952510347878	0.06486042213024107	0.21472545297450849
4628	-0.3242640293536105	-0.17091006319523094	0.3665479647113553	0.36063382034315167	0.11936021403056744	0.3798731539194623	0.2045182691598889	-0.19589728972651546	0.2832021725593769
4629	-0.42564407052768805	0.19127778944233126	0.466647690993242	-0.3502370258866552	0.14034006220205522	0.3773079741548094	-0.006247815499376843	-0.2588462502471935	0.25892164155502134
4630	-0.5780479045612302	0.17299469441693296	0.6033792706615279	-0.10668446886982222	-0.2446021229850578	0.2668553437104706	0.4080305041295289	-0.1366228794960978	0.43029606493901706
4631	-0.5271718051726322	-0.0770592498447539	0.5327740986155463	-0.18670230602290194	-0.08414718599391004	0.20478891567895713	0.24955570862482876	0.20410819186140045	0.3223944876888727
4632	-0.40205427952115425	-0.014230495812909272	0.4023060410835956	0.34401589914179864	0.23173157529575827	0.4147848380201401	0.22964205277057964	-0.26929584175549215	0.3539148524539268
4633	-0.5673015016781546	-0.18870515281263842	0.5978633861546719	-0.06951024980494792	-0.013498989911937322	0.07080888049241316	0.25109207099750247	0.21698011749962226	0.3318547867787426
4634	-0.3483427397809244	-0.23043013625434144	0.41766100135429834	-0.0995701716160464	-0.1688818075025326	0.1960491876570046	0.1614602059116145	-0.26046091317604664	0.3064462194015796
4635	-0.46784140181408834	-0.08264328606803342	0.47508471874339847	0.02626460177503761	0.1275897585963434	0.1302650214181631	0.47020445474621103	0.213345235427503	0.5163413781044458
4636	-0.42908672635666556	0.16165017069821747	0.4585261131301497	0.048921203714406815	-0.13146291372866334	0.14027038838934067	-0.1415146044787834	-0.2894562133643711	0.3221975833801781
4637	-0.3484174189176169	-0.06773734060632952	0.35494090369754805	-0.1296899356525979	0.12149046072095149	0.17770596910561007	0.042468062254615226	-0.24815217580934992	0.2517598829650514
4638	-0.32524050361050066	0.19249233243321817	0.3779347605531842	-0.2009585355279586	0.020659564810381344	0.20201769877834005	-0.3541536518078095	0.05830951142203853	0.35892172992322996
4639	-0.3350751613205242	0.09272267217553813	0.3476677403345723	-0.10317696331568016	0.009118990698830638	0.103579156930391	0.12383123435105946	-0.02364978569395775	0.12606937361737441
4640	-0.694505442953425	0.07243204964670506	0.6982723051274164	-0.038436782637003675	-0.039643915504331946	0.05521798888042626	0.39520950877735245	0.01623160353576939	0.395542691477644
4641	-0.3294391402389292	-0.020675543690584712	0.33008729940466675	0.08210165552545161	0.22804724313539285	0.24237620952080444	0.2642910025988904	0.12018953923776039	0.290336458952216
4642	-0.4245208223574468	-0.2282518941423864	0.48199258894160407	0.026257731804050097	-0.27047870278274083	0.27175024772486905	0.32845178272313946	0.4082198187141993	0.5239503735708776
4643	-0.5238124944189674	-0.16984501082876258	0.5506603826432798	0.04344538993876186	-0.08298919092147983	0.09367340987031965	0.41712914733504974	0.21789914687175277	0.47061317848515816
4644	-0.23738773963699897	-0.09777852620943342	0.2567364000636693	0.18430252990015605	-0.23541783543189262	0.2989798986002832	0.06580650098250922	-0.3257395071479081	0.3323202101716401
4645	-0.4986830458922297	0.09250736542829596	0.5071906869401646	-0.23938340536081823	-0.2666259032089637	0.35832078787608385	0.5902182361923047	0.06587540001534035	0.5938830984807838
4646	-0.31279209169921296	-0.04912821057476147	0.31662671034492174	-0.13722327219241806	-0.2808153049793209	0.31254993511729207	0.10619744171948022	-0.06170164319958503	0.12282096482804268
4647	-0.39675106653628817	-0.05565665175390774	0.4006358342461866	-0.13745779897979893	0.2627414484494626	0.2965260785052344	-0.10896588198839889	-0.007877301121252525	0.10925024169522261
4648	-0.4592926683539741	0.1037685297311599	0.4708690507628212	0.13236019479098907	-0.22007662288117477	0.2568130469892279	0.23693454025805877	0.22214169812518672	0.3247844060499815
4649	-0.34609430010720377	0.10370146994299054	0.36129663634613624	0.3620817461265918	0.08310309000817828	0.3714960490328114	0.19249148676603192	-0.008107426934705352	0.19266214690202907
4650	-0.4780856827936894	-0.02304501012948119	0.47864077614028677	0.179548445898757	0.024930169209405734	0.18127095123452205	0.2660789244024406	0.0018056935195360137	0.26608505132804094
4651	-0.5594038426039872	-0.04569786282713923	0.5612672748228552	-0.22045407190758048	-0.03209645555358342	0.22277832093750916	0.2104532631263056	0.18548287373483155	0.28052535074292567
4652	-0.21312260612990666	-0.1591122590137455	0.2659660809427784	-0.002033354612615524	-0.0631372195836501	0.06316995352012453	0.1861493689352961	0.030928804732498264	0.1887012944237267
4653	-0.39606814769419335	-0.1217967213114754	0.4143723192252766	0.06345681814529736	0.03200628839860091	0.07107158550489609	0.12549905105033174	-0.052525154235509186	0.13604743158912555
4654	-0.37656503986569867	-0.14484874465317707	0.4034629946806231	0.06739310996200677	-0.05351348272744315	0.08605535488260735	0.33071732300003	-0.1896335478008153	0.3812280553472294
4655	-0.3496015127178489	0.06995841498385805	0.3565324634891779	-0.19922569009533153	0.003744541889375694	0.19926087721357236	0.10055993398516155	0.09345737814543754	0.1372828534556277
4656	-0.20658297340148407	-0.18812693423023727	0.27940699397521584	0.2237408677803608	0.19093518546372404	0.29413639856905777	-0.2685154121710032	-0.3073479911624016	0.4081216904857269
4657	-0.29434118059542985	-0.17596939008836426	0.3429314171119094	-0.10906910459195171	-0.1427560722815556	0.17965346016636258	0.09002494296577948	0.23048648922686946	0.24744395743707231
4658	-0.5959093993621436	-0.046955947660927436	0.5977565334388965	-0.10750061089912391	0.036247749926094024	0.1134472596336707	0.33654021348055346	0.18741943202891986	0.38520820187475163
4659	-0.3413783335395848	-0.008502652909692788	0.34148420419803716	0.014170157629217684	0.007578245438027205	0.016069323917198768	0.37325808777255615	0.06243066791084663	0.3784431111586254
4660	-0.5334134205900686	0.03842057134941568	0.5347953043627187	0.07562782845050113	-0.0666995625059863	0.10083848508693694	0.43593305422770273	0.023561378318593798	0.4365693144468185
4661	-0.5343326001401465	-0.15003958819805954	0.5549983834203239	0.024326512896726157	-0.138278236572874	0.1404017447876567	0.19518988266896065	0.35762687699111123	0.4074261570428904
4662	-0.36554727833907125	0.05559476763171554	0.36975071452145547	0.2849276038399229	0.01077596837966125	0.285131304707988	-0.005532175839061313	0.33568401687732813	0.3357295997620892
4663	-0.43218268532777937	0.07470179985210414	0.43859119051603646	0.032617626413824714	-0.3724509047619632	0.3738764314728555	0.4615028415941908	0.050006054753602584	0.4642041343111165
4664	-0.39218690555496033	-0.2703478197405832	0.47633865319461766	0.1634325341263118	0.1186195481685834	0.2019425423695239	0.02440494508104342	0.3497317744055064	0.35058225193702086
4665	-0.48816358740421295	-0.1070668603587523	0.49976694634042296	-0.02433069019033015	0.1995819919923767	0.20105957826669918	0.5490261075803949	-0.0675103201349271	0.5531611972378393
4666	-0.41398313522124197	0.3280128044187799	0.5281803064392706	-0.1250602205783359	-0.08863677712564087	0.15328580178973708	-0.04427328610292092	-0.09049300569741922	0.10074278109375501
4667	-0.26795458269524797	0.0990108085398923	0.28566203562095493	0.32765871321858375	-0.095240468503268	0.34121983996945443	-0.3923960966358965	-0.1536775101898356	0.42141603409604006
4668	-0.6071946453822111	-0.18996684773783518	0.6362175261813203	0.25809344238636023	0.05965673552567407	0.2648983788104821	0.24811269785107412	0.10539771350885511	0.26957112020361734
4669	-0.2893647817799245	0.005227455179565431	0.2894119956432312	-0.13981611103996183	0.009579561053940693	0.1401439006747176	0.40072629603931814	0.1177682887570601	0.417673238518052
4670	-0.4860629180685453	0.1325115011265595	0.5038020030251206	0.030733138282804842	0.3109980293096	0.3125128797716421	0.4549334529074863	-0.1711060047906463	0.4860470259653327
4671	-0.5115417582903812	0.11725094899358832	0.5248073508581143	-0.10370339532021164	0.2584141986705857	0.2784462107400656	0.4021361422527395	0.2231548769496612	0.45990387692683565
4672	-0.4494538387385444	0.14662955288297122	0.4727673623839462	-0.06271811383805032	-0.05553084492033248	0.08376894735502323	0.5777361101810309	0.06552266791669456	0.5814397931153575
4673	-0.43775190795638846	-0.09965225403942882	0.4489513388493203	-0.26342556965380076	-0.1851485786464469	0.3219829606085219	0.041398768770809266	0.008759654820955356	0.04231535901207999
4674	-0.41288659951580364	-0.04643885159985757	0.4154899649782618	-0.08741853695182647	-0.20309477415719787	0.22110967390134936	0.3597714291808289	-0.15565424454929516	0.39199964936339926
4675	-0.2899673977022852	0.059034572464630015	0.2959158199155917	0.18639602211652065	0.04884548938329753	0.19268979966245303	0.34172539815590947	0.20079038837664154	0.3963496282441267
4676	-0.4434261391372093	0.18116670036044122	0.4790074260276365	0.4641655855156608	-0.05269471202330893	0.4671471111462808	-0.18901908540960485	-0.4859526931736646	0.5214194421498121
4677	-0.2992982845239382	-0.014437673095198323	0.29964630737483827	-0.13268018904297982	-0.012194063191869085	0.13323936258331529	0.5149193246591586	0.22241439077906067	0.5609011250952032
4678	-0.36460419830179774	-0.09676188959599924	0.3772255090757848	0.14292629365164533	0.025420913972890834	0.14516937791494963	-0.2833868858690128	-0.02774206766876941	0.28474154842782506
4679	-0.369151866910829	-0.09161414072441729	0.3803501697441763	0.037609639744604836	-0.25047600018596394	0.25328385592231883	0.1527514690389381	-0.11779150815468308	0.19289336610393948
4680	-0.24676174214184363	-0.14243503774194524	0.28491945767431726	0.005419541526254538	-0.10980419557018582	0.10993785878927427	-0.00016382928051820049	0.32602783421216214	0.3260278753743401
4681	-0.3170565025044872	0.1495122308860883	0.35054062954943305	-0.2172236801296986	0.23820495037371195	0.32237823374358293	-0.1254039332542845	-0.03413524676336362	0.12996677093488462
4682	-0.3319140121368262	-0.06017294015238384	0.3373243160214626	0.19154818675305527	-0.03591150940593318	0.19488546471247095	0.12637296477115223	0.0024405209585667644	0.12639652830517176
4683	-0.6324298519533619	-0.10598797782991162	0.641249537299034	-0.11614644498961914	-0.09258803239075498	0.14853464385697404	0.3783447393649157	-0.08816805789231898	0.38848210800191213
4684	-0.6135880126058832	0.08870354531787265	0.6199665863299387	0.10911612151676665	-0.2637087404914359	0.28539205978169974	0.3385096405977777	0.07960751161163951	0.3477443496056175
4685	-0.42423180983933356	0.02219526212304783	0.4248120268310059	-0.1355910001018088	0.0027454779923304033	0.13561879279073047	0.47758369763531977	0.023262254274063445	0.4781498935699303
4686	-0.5060168014926315	-0.07819993588445251	0.5120236648487702	0.20294937348722178	-0.131518212432192	0.24183773154786045	0.21687322856355115	0.28661781086297217	0.35942143337795085
4687	-0.40599443007648295	0.279152532548723	0.49270438772299774	0.32455633390109173	-0.007209989431154741	0.32463640865268684	0.04987376536889004	-0.05970477739545376	0.07779494145451735
4688	-0.5531642626084349	-0.11044616455215965	0.5640824910342602	0.21167297122268205	0.09089676315584486	0.23036420793701468	0.5076346063321447	-0.1829090003962247	0.5395818714263274
4689	-0.41617084805010374	0.0011302605260745805	0.416172382860275	-0.16025400840369922	-0.040933823513852274	0.16539928995287767	0.2606436069221348	0.05558554227015418	0.26650486363075515
4690	-0.16885305067328515	0.13477054613078834	0.21604271065246786	0.18462655945357	-0.2177617354589052	0.28549455316299266	0.29304820000924253	-0.49714034844493743	0.5770838531622687
4691	-0.26112111082540496	-0.022293148767178077	0.2620710190018136	0.1261639641549698	-0.3160344371737785	0.340286807459595	0.39574970954356853	-0.3224769017980636	0.5104989567051992
4692	-0.4925830983118399	0.050717162713245625	0.49518717606191454	0.3363210989212421	-0.13829790062329947	0.363645694181031	0.19460261895501102	0.00544927145977321	0.19467889937944358
4693	-0.3315326477659549	-0.1518096122259516	0.36463688088137564	0.1863669547479736	-0.1131506991786999	0.21802688491711722	-0.19972543015797517	-0.10856460362390605	0.22732470303907593
4694	-0.3318565803627883	0.11457342809515599	0.3510781399568473	-0.08971929109303176	-0.053231442181853945	0.10432227773105908	-0.2544530160757443	0.1906657056948531	0.3179618667673206
4695	-0.38926065740364924	0.005009979156684967	0.3892928965361063	0.0548429616978004	-0.11911820258594452	0.13113693848451902	0.3258776118376019	0.12702620942628248	0.349759740076225
4696	-0.4600289940394999	0.24725682942300756	0.5222668044719218	0.09829498622536417	0.1304099789097114	0.16330544055932705	0.09938024898569563	-0.12858678848835522	0.16251460261222025
4697	-0.41507758818009977	-0.14371798739125755	0.43925421353608224	-0.057634836179574205	-0.11239908668165721	0.12631440546634834	0.25157241742129394	0.26882979604362633	0.3681822109337325
4698	-0.4104072195912437	-0.1316622661805177	0.4310093249900805	-0.1794993890379552	0.04165241928372573	0.18426870243529278	-0.08459051367452562	-0.018800478894121807	0.08665456139389562
4699	-0.3764968300519699	0.06290507137774136	0.3817157463928108	-0.0015527203340357108	0.02038310804113563	0.020442163140243646	0.026124929168574913	0.20070734395740025	0.20240046897795771
4700	-0.22593842384766957	-0.11159718126450721	0.25199623456899606	0.1522407149373116	0.056242803624470185	0.1622975300001959	0.11225326208164979	0.021392376649143386	0.11427348172988502
4701	-0.2528748098028425	-0.16498267991841759	0.3019353475595178	0.14085519348870637	-0.1110185477314082	0.1793468802994127	0.07908134946088376	0.013194655960127371	0.08017455193800926
4702	-0.5994103197047405	0.010244523798111489	0.5994978579080906	0.2880055152295544	-0.06313636399075678	0.29484466632553225	0.26018931822726127	0.011374055028665262	0.26043780533432953
4703	-0.0554860053174777	0.02540134107456702	0.06102396999931789	0.42997155099679435	-0.18110675526032902	0.466556739815763	0.45080894745616823	-0.09858888033275391	0.4614634053007934
4704	-0.6074323267363326	-0.15980327609591408	0.6281012009344527	0.3072163954998563	0.0678883745204075	0.3146279470405438	0.2735867763568072	0.2155791426529402	0.34831607907802126
4705	-0.5809636554872524	0.09550234445087702	0.5887609589576442	-0.14536863496717523	-0.09563965037064184	0.17400857092464855	0.4676389721277407	-0.13264443994738437	0.48608718940293527
4706	-0.38511127669210904	0.11344242894801103	0.40147214115184965	0.04990082442143235	-0.10712879677100882	0.11818067259726833	0.19637720032433664	0.04221500586898338	0.20086341510524747
4707	-0.30101059621575343	0.13067860623923216	0.32815282592534784	0.22791457807123552	0.03399381850986282	0.23043574938422817	-0.013869223365222451	-0.06430754636947629	0.06578613742131982
4708	-0.2195368768665086	0.08888109892510243	0.23684655380738476	-0.11038774895852553	-0.22428032252530447	0.2499742350567055	0.19970295652634648	-0.3691392693459083	0.4196964033901111
4709	-0.23382231382454066	-0.18671740832674755	0.299226110181781	-0.0383224952301885	0.2389364153471294	0.2419901324839584	0.14998248329543357	-0.15158112145127492	0.21324066609324582
4710	-0.36938352299023897	-0.121932768592697	0.38898815806314796	-0.16496255541687188	0.1922046007577806	0.25328887311155684	0.09088756417067329	0.09775299196181393	0.13347732675763593
4711	-0.3081600819171393	0.10143952849816402	0.3244265926663655	-0.04691059924878178	0.4622259997644725	0.4646003434998148	0.06606602415746103	0.2241200450198999	0.233654689933021
4712	-0.26916858614860656	0.08880622280403941	0.28344006946435873	-0.381616067769471	-0.21128323387236358	0.4362011326159039	0.13232531464657946	-0.33092942562792144	0.3564046487389611
4713	-0.4670774123938426	0.1927476797883917	0.5052850455261229	-0.28514208761273446	0.21904025494594023	0.35956173797406593	0.20533506516165614	-0.29209667543889406	0.35704755535838106
4714	-0.31127875160518925	0.004304039858607217	0.31130850608357874	-0.1489574031996453	0.19312480228954187	0.2438964887556939	0.3064304732811822	-0.2700681816618162	0.4084561882276349
4715	-0.4881053008062232	0.106805656975098	0.4996541133994755	0.3115517144090552	-0.09656246544963756	0.3261729303374729	0.17196107095863275	0.08258829950659644	0.19076539817438384
4716	-0.24678761707615043	0.06419576602868649	0.25500043983910015	-0.05778699214363805	0.3022303780562025	0.307705277629429	0.3375978486897257	-0.2500958073401487	0.4201430950153194
4717	-0.3904635672944626	0.03370485384017347	0.39191557069948724	-0.07797579576053733	-0.23684578685827204	0.24935146175028342	0.18462896940421222	0.019413437251702442	0.1856468095313984
4718	-0.5139447848812683	0.13687185830836665	0.5318582024406869	-0.2726857610080319	-0.04867453388465095	0.2769959106294126	0.07960470238823057	-0.3426321394838644	0.3517580015431192
4719	-0.1347842306273523	-0.09774703436722536	0.16649706169597958	0.11025695680147096	0.304113373616422	0.3234834470811187	0.1556708953059284	-0.1980074769969544	0.2518737552665
4720	-0.4163131771855839	0.010256114128686808	0.4164394906530552	0.08700577820190748	-0.1882839343127807	0.2074146700713791	0.22917979777296435	0.03408524847519193	0.23170063416156722
4721	-0.5093996427295463	0.10263765630582351	0.5196368775452159	-0.03548472944793865	-0.28076638177008634	0.2829998713007822	0.3342561118211731	-0.2869113562762849	0.44050570331166644
4722	-0.5442328798992296	-0.16993543960938204	0.5701468944041029	-0.028340696961156518	-0.03994426655424848	0.04897692859705435	0.3436603357978882	0.065798178263956	0.34990259596575246
4723	-0.514274888633777	-0.05904194856731202	0.5176529848942328	-0.010938688957430588	0.19727162618728883	0.19757466794780354	0.2958694258023141	0.20584223789867315	0.36042994330067113
4724	-0.5345721348968179	-0.06073253308303478	0.5380109738498123	0.10062804971724962	0.1711761229746789	0.19856301132522056	0.35539204689569653	0.25616909505960606	0.438093725429126
4725	-0.37944933689390303	-0.062296842494799165	0.38452918725897073	-0.4488851945707714	0.048507153720647816	0.4514984627514449	0.2898974073608912	-0.005513737842850188	0.2899498372125189
4726	-0.30170873005720134	0.3097148461533775	0.4323788196946509	0.29799820659602166	0.3787588196998223	0.48193482405284604	0.12940695472542607	-0.293539797759543	0.32079864837623906
4727	-0.42722537637477453	0.0665266494745533	0.4323740479132366	0.0168636943584237	-0.005399584591587073	0.017707052300595823	0.26772333909517143	-0.07731041048532838	0.2786623151157654
4728	-0.28682821779595974	-0.13551323035194004	0.3172290373285908	-0.09445568042553093	-0.09739186236965681	0.1356725853681583	0.27137206518833745	0.1093073903729092	0.29255923050677934
4729	-0.4943068694568931	-0.01591189922081789	0.4945629077570288	-0.12404494382022473	0.05336715910202669	0.13503777900270625	0.03966259818972354	-0.09165052404962022	0.0998646096158668
4730	-0.39754860519597746	0.11467673940959489	0.41375795829794415	-0.2895758760103596	-0.2123300669867248	0.35907971999787763	0.11094071927145917	0.014577304740797672	0.11189432964174185
4731	-0.21813837160472263	0.06637580658547855	0.22801336992867965	-0.1640821518831941	-0.4033197020304432	0.4354190333604459	0.250039106344314	0.01975101997185056	0.25081797681065765
4732	-0.41766006839481223	0.18907844146273844	0.4584654728085174	-0.09603013306558646	-0.008848740320142183	0.09643695692963125	0.15096072927742477	-0.18801553426760667	0.24112026648522414
4733	-0.34257999642110576	0.284886695460498	0.4455574970733714	0.007651917654399584	-0.06532877806455739	0.0657753835959769	0.22245040654377637	-0.27162650978391534	0.35109136159820686
4734	-0.49327443067710774	-0.06825775188395265	0.49797468274208073	0.25160163693398657	0.020244122908052505	0.25241475436308775	0.49419817096636515	-0.16359635312803936	0.5205723762775881
4735	-0.6152046702118535	-0.22262222317522942	0.6542457034646518	0.1929248369472876	-0.03352871943261943	0.19581666869275663	0.3269106865480142	0.5243648988294393	0.6179232509816264
4736	-0.435080989907626	0.04542693948292846	0.43744608194586154	0.01123866590040833	-0.2720758263754221	0.2723078458456345	0.322047393017441	-0.17244102951211404	0.3653086804450832
4737	-0.5027688912308707	-0.14733032452370926	0.5239110444663106	-0.15652866609857732	-0.2552497372876824	0.29942219639838125	0.13610980282066482	0.17149080565418234	0.21894057378156476
4738	-0.031738339169985134	-0.012876834543889002	0.034251058978368915	-0.03736973028506106	-0.08630726422801209	0.09405020255215883	0.5503288408471255	0.03187752313442028	0.5512513125148333
4739	-0.5930719570023684	-0.23853639028155213	0.6392448323382615	0.07568429532407125	0.002560442216847728	0.07572759353793736	0.25312085084041586	0.32094833381131654	0.40875175608972775
4740	-0.5786700482739897	0.10010608358220816	0.5872650617392369	0.004352963955892583	-0.006822548867610519	0.008092927050964538	0.43178410455382754	0.058264681718918354	0.43569747082253935
4741	-0.3124342191816866	-0.08326944122184879	0.32334028693787775	0.13923877937940035	-0.2736416642054819	0.3070296371235374	0.34760280559927825	0.10379457573302918	0.36276855488326043
4742	-0.21295228258950805	-0.17585200251879216	0.27617494718013613	-0.26472844310423294	0.060096922274337446	0.2714641572201362	-0.04225434091900215	0.1939728790831932	0.19852180521625915
4743	-0.5246817302085771	-0.12823153569780177	0.5401242864027526	-0.1933481078890697	-0.014731701169640723	0.1939085192652322	0.47624325175680526	0.15341550747123936	0.5003438345543529
4744	-0.3540880686765091	0.1743702863363318	0.39469400443390895	-0.030879838878996816	0.24525075770092808	0.24718717321510056	0.17073796395194052	-0.01996670378488786	0.1719014880519875
4745	-0.20123818902282287	-0.03324638732181862	0.2039660044986364	-0.0372371275123458	0.31473810065364594	0.31693323534844886	0.27312652011933186	-0.2832838240986001	0.3935070787017972
4746	-0.5268612363625488	0.021924041546088794	0.5273171967413809	0.11182934530070675	0.050805524770292564	0.12282916517492706	0.25077277568386963	-0.21413242885100864	0.3297570046410306
4747	-0.6590528703890848	0.01996334658821232	0.6593551555687518	-0.25557782531947437	0.1389819800340327	0.29092269689594863	0.2684058354929165	-0.0841920254305079	0.2813005326563422
4748	-0.27046111698616726	0.08026402265484717	0.2821197070999172	0.38760251635978155	0.04789866983947277	0.3905508843426494	-0.06498428337903149	0.17432986139312653	0.18604799826827748
4749	-0.4478135026517514	0.20006140567162256	0.49047069147558214	-0.09248921976400475	-0.04493436829965952	0.10282681181016852	0.2771364114747778	-0.08594581991726323	0.29015732719744985
4750	-0.6294526600885	-0.2522872056355221	0.6781294016777838	-0.39298791467631194	0.3848768134438522	0.5500633259983164	0.4622661410066049	0.3148794690026578	0.559320181220501
4751	-0.42572998350031477	0.19812810786598403	0.4695750908829527	0.00011398389845650381	0.09311006072174069	0.09311013049037867	0.29035857245312857	0.11163277761764964	0.31107873221364774
4752	-0.5046298584310149	-0.1192847119573601	0.5185365334543522	-0.04761260103784209	0.10678775111794807	0.11692127080397963	0.4188473494058288	-0.16126268519857456	0.4488192907415444
4753	-0.20968015188776362	-0.026130815907085034	0.21130211933543305	0.24332778101371272	-0.12029355312270315	0.27143866330340993	-0.03888396429458348	-0.10112108293553343	0.10833944846323278
4754	-0.20548148836944996	0.213276300954285	0.29615776642064806	0.06920782521148178	-0.12688977636925947	0.1445362875458744	0.18529044518482876	0.19178944932055866	0.2666753493434951
4755	-0.2755197976867715	-0.3264080603520874	0.4271456201111881	-0.02320490293903895	-0.11826459579311456	0.12051963383000709	-0.04511857702251451	0.19708761457922208	0.20218608709074065
4756	-0.4576433051311192	0.19849189712505788	0.4988350708958215	-0.22202685044386472	-0.1712841617722967	0.280417878160542	0.42013201945620293	-0.46543681137672815	0.6270106371959596
4757	-0.42546201201678424	0.10588499424586882	0.43843991113471636	-0.14720931834763146	-0.15826882050309704	0.21614717891246202	0.350392349475128	-0.3654833510306111	0.5063130241770056
4758	-0.5071621001376944	-0.0810266009459001	0.5135939114484545	-0.10372212440924611	0.28845268140657804	0.306534220769251	0.2821595551107451	0.05542014420914756	0.2875507032237207
4759	-0.33529528151158156	-0.05503818182026125	0.3397824705043079	-0.07803021194407848	-0.1802781366316624	0.19644062849477484	0.1987450875973235	0.10221356028592608	0.2234887508363507
4760	-0.5566998236577392	0.07427406598958872	0.5616327363492833	-0.20840384888057514	-0.21794832603353786	0.30155204699862165	0.31017818103080974	-0.15107980389919914	0.345015378112052
4761	-0.2033737375795717	-0.28188692018661354	0.34759331539800753	-0.007147327453012849	-0.0361669874887668	0.03686645187339305	-0.13065994231894434	0.13438225464590345	0.1874316165712346
4762	-0.3093153497473317	-0.03213569140976116	0.3109802055625045	0.1363353832534398	-0.2802110869551043	0.31161769843740156	0.3151677324386014	-0.11318080776175975	0.3348739984174559
4763	-0.5975743905668264	0.001716063640743092	0.5975768545850259	0.33134733005489403	-0.062272784463736866	0.337148265336445	0.09147048638843533	-0.10609087098361553	0.1400789876683833
4764	-0.10163598643751005	-0.30949980555305	0.32576065351190203	-0.1801023971615407	0.4603320569541488	0.49431010117432467	-0.17665984775199656	0.0979178304562185	0.20198169057865456
4765	-0.1715129521882384	-0.05070019160450957	0.17884966367611357	-0.005951602889594722	0.31676786010097735	0.3168237661065025	0.031334677663285675	-0.35741902092449573	0.35878993651283914
4766	-0.65693227386435	-0.010151758602986173	0.6570107081679253	-0.14839703205144864	-0.07696387587140546	0.16716793146661768	0.497976631772486	-0.00692250378102666	0.49802474521861706
4767	-0.3312872076520185	0.11674743583893875	0.3512565696593286	-0.20507638155878372	-0.12668237158173595	0.2410492595774085	0.07908643382648844	0.025870629318940012	0.08321029669908368
4768	-0.6216373008076144	0.10369333622526443	0.6302263416685328	0.04801935965261084	0.3755331238179437	0.37859078962107595	0.6858288707381369	-0.22434506499736695	0.7215898752938685
4769	-0.6245396569148303	-0.027728494420051025	0.6251549027737819	0.013001935429308154	0.05338161664627398	0.05494221801745588	0.3723871303709019	0.08787887006770512	0.38261582647644315
4770	-0.367312427863063	0.002672508771437522	0.36732215011593194	0.06059047797915298	0.2379407643910226	0.24553413893128254	0.361884673563255	-0.09210647935400534	0.37342217462139743
4771	-0.28540032757746914	0.364047271044649	0.4625837897466607	-0.13255062862523212	0.07736378269767534	0.15347580924118737	-0.25479796370565455	0.07812634176356964	0.2665065244715524
4772	-0.35194102796580523	-0.08050336138073481	0.36103085513460603	0.11981136586687677	0.05820364357166117	0.13320070388666713	0.17611899844845874	0.04259553432135898	0.18119680228583032
4773	-0.3603517762843945	-0.03345919121063267	0.3619018100918922	-0.33432753156732453	-0.09806063055056728	0.3484118046620625	0.055270597819025075	-0.27060681479704546	0.27619356834994346
4774	-0.4284118778494291	-0.01271074268051027	0.42860039671232725	0.012340450599281787	-0.08995143567601571	0.09079398383797083	-0.02547263422761308	-0.1921384549596933	0.1938196093505295
4775	-0.20240790402503997	-0.31649019090716807	0.3756793853171418	-0.03948191536449895	0.13076748357165371	0.13659779061358268	-0.25723995456816673	-0.2102087730224379	0.33220494048377924
4776	-0.49647053644595235	0.10780186513338343	0.5080396005088264	-0.06467955788853771	0.08133134689495237	0.10391454756868154	0.09000745039939259	0.12496637367449717	0.1540062845365512
4777	-0.43449019474560713	-0.1803313734153553	0.47042654428501796	-0.2580829181109185	0.08491453639514732	0.271693340205184	0.19734525405861936	0.43359952224657566	0.4763965732369616
4778	-0.37673269492049005	-0.16698113465444517	0.4120803595811634	0.021773920298381624	0.12940912447206324	0.1312281414247197	0.17748274386692028	0.2873326580373114	0.33772796855652537
4779	-0.3829183461347023	-0.017123095654040972	0.38330100470950124	-0.11761812660203232	0.01948962894394174	0.1192219331404429	0.29205806609997254	-0.009622689674801281	0.2922165466407292
4780	-0.5926431489700543	-0.07378044479121855	0.5972180975612946	0.2682765280811352	-0.30572537347376566	0.4067435303787162	0.40441429156347947	0.005188025817108208	0.4044475674703335
4781	-0.26634913518022496	0.07311473191551997	0.27620214668668325	0.12065062084094659	-0.08453278208946141	0.14731722084362786	0.1429412864454399	-0.0030869494862267176	0.14297461532666494
4782	-0.4298023094296765	-0.031469278820782216	0.4309528288578502	-0.4214568701144807	-0.4839355734461696	0.6417316671424025	0.29914348315243544	-0.49729382639827613	0.5803343633513444
4783	-0.13190748907211436	-0.09362566907069389	0.1617570758336248	-0.2900042096661364	-0.2155853602669424	0.3613578409077458	0.08875198167411252	-0.17119010078949606	0.1928288486181459
4784	-0.4276040187274584	0.026141542230307836	0.428402354174264	-0.10266097840146221	-0.021628895927623078	0.1049146587727065	0.1980629423863078	-0.07614083564413011	0.2121941469487514
4785	-0.45757096940331277	-0.11491054142027804	0.4717792116765943	0.19589566448987433	0.2135326691124599	0.2897780394443663	0.0010234198027036902	0.11216773965958197	0.11217240840969905
4786	-0.47929941746245963	0.037324299161214276	0.4807504913026392	0.02593458958369304	-0.07346293837153799	0.07790639416026766	0.4272158267518452	-0.2577529576835996	0.4989488448948511
4787	-0.47882402933814544	-0.10826427615111474	0.49091099454192505	-0.024773960407285685	0.06508180470181665	0.06963756470115223	0.2711131961685284	0.21603058809843784	0.34665772763761066
4788	-0.5204465472787853	-0.2108289868178124	0.5615278000749688	-0.04149639273919095	-0.28276334680052634	0.28579198887337603	0.36047435681217954	0.31654871468394025	0.4797341458424751
4789	-0.42469845556808355	0.024200513936597005	0.42538740347677306	-0.04020175299192547	0.29204226524819354	0.294796312112143	0.25213176447224706	0.034722947075762095	0.2545115119390768
4790	-0.43811718560892354	0.053979553526880775	0.44143001769798723	-0.017581023569987433	0.16554034686590696	0.16647131533766787	0.022856254300034348	-0.1756122165845427	0.17709336231029152
4791	-0.3556913522152373	-0.09786217843767823	0.36890831382509115	0.09667661772470548	-0.020869249030671833	0.09890345782526026	0.40341125356956636	0.05906542777381421	0.40771235480994766
4792	-0.5382072193064611	-0.04346352648041139	0.5399593401800792	0.37191376906664425	-0.013966978389573552	0.3721759370334036	0.3336093313980481	0.13991574667311765	0.36176180307344324
4793	-0.534287409640728	-0.012410452608240686	0.534431525487167	-0.0371478478262503	0.08972453635868882	0.09711052992803572	0.18050931867244321	0.0016859506428142622	0.1805171918603867
4794	-0.3915212222620252	-0.055671870772514225	0.3954595107932816	0.09606156315661492	0.036671926864102575	0.10282341239240411	0.02422268501620972	0.02809479306246835	0.037095227005875434
4795	-0.2214419802849179	-0.000759928068161106	0.2214432842133054	-0.08647208757249836	-0.060593169469479166	0.10558860788694416	0.19434955120088707	-0.08411313550663987	0.21177055417773402
4796	-0.45961017189716147	-0.016995010525835193	0.4599242769131801	-0.2842871224159125	0.2149133477216122	0.35638029547160793	0.3033496053857683	-0.10745311366547121	0.3218185120904421
4797	-0.44535450910902175	-0.2906722559430141	0.5318185772975018	0.01312039792825667	-0.07404017246889467	0.07519369641811387	0.18185189872097193	0.40483262961617367	0.44380127430007305
4798	-0.5555272265339193	-0.029354921244821103	0.5563022656989258	0.018100107578648314	-0.3149659136161284	0.31548556327413957	0.3771334449678399	-0.23674940139908293	0.44528632853045785
4799	-0.5139266654794662	-0.19129188471900685	0.5483732329811448	0.16630345916096428	-0.07878237139906812	0.18402038629500597	0.1923049767940407	0.2809407390807794	0.3404539660145129
4800	-0.31391353068694333	-0.0028891966478722894	0.3139268261961895	-0.005185043170080182	-0.04107669878746934	0.04140265517997705	0.07896106210296976	-0.07134135140000808	0.10641634154587576
4801	-0.35696390754339086	-0.12416319875210315	0.3779414388671885	0.40140121263589074	-0.1748393663321823	0.43782614988714713	0.26825727792944104	0.17937954809002882	0.3227057319526512
4802	-0.3914692396867254	0.19047324199278629	0.4353483909883501	0.28628069102434167	0.11685927474722078	0.30921307240771856	0.4214779490618559	-0.2747904315375966	0.5031435608352819
4803	-0.48670377510603247	0.2875242735462162	0.5652882208048764	0.10845643952265098	-0.12680105983173176	0.16685714862834275	0.36621904086719875	-0.2678570448464335	0.4537221422495879
4804	-0.36443290250960203	0.11781260859002861	0.38300280831132344	0.2606519526338334	-0.20914672734055834	0.33418826126765133	-0.12593861646256754	-0.13518270590815917	0.18475632355391125
4805	-0.11637635399861719	-0.001570062226319428	0.11638694456598635	0.054529267704679855	0.10642520445415382	0.11958162559322016	-0.042215735317623675	0.012645377157741618	0.04406896722036032
4806	-0.4759939080603386	-0.0741005890450896	0.4817272026856936	-0.09720030573539726	0.33465617273984977	0.3484862312745496	0.17180060080514425	0.3025596569579789	0.3479336035158696
4807	-0.4742430907773522	-0.008666839965747948	0.4743222778502479	0.1403494783163256	0.05429844156978222	0.15048686594042618	0.2525611332897287	-0.03385579731315792	0.25482021320982706
4808	-0.4080622401268626	-0.16897392755406052	0.44166387673251944	0.25745024531822264	-0.14070814041876856	0.29339292696743885	0.05514249782060639	-0.3846953978821005	0.38862738480138426
4809	-0.4739316047945308	0.1470785504953254	0.4962290459444361	0.2771303868352835	-0.09521744779145634	0.29303176222278804	0.49592009335439047	-0.025885001304380758	0.4965951794823981
4810	-0.21140443794793204	0.16050937880319643	0.26543379036563725	0.13991970256770891	0.3012759466096075	0.3321817562301566	0.22077242699103442	-0.12013880878729093	0.2513439832109392
4811	-0.29478560852375935	-0.1714959882189331	0.34104168215617214	-0.11572332092681459	-0.0051277079571186495	0.11583686975753453	0.3432183691298687	0.15584962566646737	0.37694555936971164
4812	-0.20360100282783192	0.2374147000482257	0.31276046449557493	0.21401597044196494	-0.052324214697358123	0.2203194477296801	-0.18064844483565384	-0.06611818826818565	0.19236807282240861
4813	-0.567150250152209	-0.07707335151017815	0.572363265558443	0.17053699372062306	0.1869699977125654	0.253062534310997	0.14005477031471403	0.1874823812171139	0.23401919142400804
4814	-0.46699519807185064	-0.28284186838658903	0.5459707295584476	-0.3851607398439738	-0.035171067672321366	0.38676323444501326	-0.2794574416289293	0.27344083695557975	0.3909812693681814
4815	-0.4022121506891342	-0.26239692794007097	0.4802361522775702	-0.2890678718829428	-0.08171543510583393	0.3003958170305791	0.2928357565328287	0.3121359580460169	0.42799723902083636
4816	-0.29113912203369363	-0.0323766680755993	0.29293384409150725	0.14245986322898696	0.18420659395687788	0.2328666611784859	-0.08738197450907002	-0.1098776974819713	0.1403877411779368
4817	-0.3216209040790167	-0.1506657319179357	0.35516217241560416	-0.15320275222318838	0.21999316785163645	0.2680822209512558	-0.03278880286274622	0.2551740562258861	0.2572720438834032
4818	-0.4396746212793859	-0.11966301036786099	0.45566765152627436	0.10434352753623827	-0.16334905511504716	0.1938310747679134	0.45114520570852257	-0.02890101534779451	0.45206997834618323
4819	-0.40829273253227333	-0.1920170623239699	0.4511912096464179	0.4843939665708648	-0.1453913970241646	0.5057431889594701	0.002345682559292086	0.3544469880886929	0.354454749709769
4820	-0.3866517341020738	0.24375869303206132	0.45707533723975907	0.31762371860705213	-0.12963940203651994	0.343061512242569	0.2427435828333959	-0.5572262451568555	0.607803862523431
4821	-0.04710306940083091	0.13249879995393893	0.14062229956949723	0.33118775100202685	-0.3700376639252506	0.49660165035673937	-0.3555921045250665	0.11469373284897222	0.3736313653260353
4822	-0.5178439287177578	-0.011833684115413794	0.5179791217699663	0.09143475715751982	-0.07815040630308688	0.12028217167058543	0.34035056383310874	0.2555471951799231	0.4256088289331422
4823	-0.49711470923841383	0.13594563119978484	0.5153680711719545	0.0037715943853727976	-0.008606830312552324	0.009396938450199892	-0.08036790578267172	-0.026184942676708154	0.08452604038327413
4824	-0.2528737819694694	0.1448390232800423	0.29141635553321193	-0.18935820516241833	0.10653005159609236	0.21726753497795892	0.06969470111000889	-0.09593545774399327	0.11857893326962841
4825	-0.2182898430309117	0.24735732811437003	0.3299031726769844	-0.08881264891034363	-0.14473771970779345	0.169813704136868	-0.2532872893137916	0.09908494350612691	0.2719784494358712
4826	-0.23623825635376505	-0.14082796968027905	0.27502914538160644	0.3667243861556621	0.02816659655219587	0.36780447599584937	-0.2621153603675217	0.20579323615352146	0.33324963343886044
4827	-0.3095885428562916	-0.3201412405533432	0.44534871704195517	0.08072057301506463	0.3114997289349608	0.3217885828217565	0.033881423375486996	0.2893517969352967	0.29132870308233305
4828	-0.4397289624007866	0.03255708481289667	0.44093256190214225	-0.2311356982130116	0.17161596025942188	0.2878814839550815	0.3077009112745008	-0.10559416197583381	0.32531519768147454
4829	-0.408565799902203	-0.17252436521420464	0.4434982180824307	-0.16432933951593523	-0.04824306207979904	0.17126448804284808	-0.09759529799043956	-0.00892255341998821	0.09800231706125749
4830	-0.6162173997896069	-0.1011828658196998	0.624469259562832	0.12824814595923967	0.3115932358492364	0.33695390125205604	0.47573862311248993	0.1008600919553846	0.4863126521798671
4831	-0.1923489433437873	-0.10905846350112766	0.22111504803314108	-0.20841742951439984	0.20569073807759977	0.29282504103354545	-0.026837074632204982	0.11065501609801903	0.11386290512044471
4832	-0.5188052248119227	-0.09374454126203241	0.5272066960012729	0.1355959344791615	0.10672302294741054	0.17255741384916087	0.5614257001577097	0.2019947707092781	0.5966579457205513
4833	-0.6272083633131587	0.06303461294281966	0.630367903242878	-0.0914270835734928	0.2117215199263032	0.23061854567804915	0.46961534353473183	-0.02462557410212294	0.47026055520647625
4834	-0.21081330476397267	0.17665537619597727	0.27504430807498975	-0.01144092665722561	-0.3179487399353461	0.3181545159655138	0.38694345856043244	0.3029245824661723	0.4914148377745771
4835	-0.2966109999240713	0.01339315323420575	0.29691322272595466	0.0748194706651538	0.06172307822293534	0.09699325531153394	-0.0793962506166749	0.027037553034040457	0.08387367814788141
4836	-0.4997524907537178	-0.006534674018653475	0.4997952120409668	0.12963569514438394	0.060540505131049006	0.1430753864824073	0.2457007089585052	-0.3515485697296075	0.4289000294493401
4837	-0.5408290898096643	0.1282228150868814	0.5558211894963653	0.10816979287719049	0.19962175020242406	0.2270452537380451	0.3530243508508959	-0.14156274168324873	0.3803501046753828
4838	-0.24373092373956032	-0.15954286919121216	0.29130514979434124	0.33845408022396445	0.13921393139508062	0.36596677870364674	-0.2611753551801053	0.653992465097769	0.7042149604759266
4839	-0.5062811685395613	0.2828780386257497	0.5799487963213087	0.10830294151344766	0.3338441180164598	0.3509721103943349	0.29362624712202606	-0.2500709381676381	0.3856836101197558
4840	-0.37767529420897755	-0.2640269330700352	0.46081324768522725	-0.06999928847957207	0.19648210921412873	0.208578809155866	-0.16289252445069083	0.16156548915489757	0.22942838056304246
4841	-0.34814554694528177	0.07946021324519138	0.3570983720864612	0.17978185202249908	-0.08758530291487424	0.19998174817550232	0.11408684736614998	-0.20586699706827782	0.23536573502499786
4842	-0.4151208220270322	0.03191311616661737	0.41634570234825646	0.01389115585688071	-0.08682530365850753	0.08792950339011471	0.5306818449548718	-0.4160848129364415	0.6743513862379614
4843	-0.572152466530366	0.3966847742635955	0.696216385249113	0.026252469022465613	0.11378055663016459	0.1167698899410529	0.17594751735557063	-0.3295715231618301	0.3735972667764012
4844	-0.2579606946418639	-0.1365455781472097	0.2918705447482988	-0.09313574614656431	0.19886995040437921	0.21959855278238408	0.19223100716722033	0.2678468754728401	0.3296888060233271
4845	-0.29230158651522603	0.11826644780661048	0.3153207417156567	0.08387221096421382	-0.23326310657635851	0.24788349009500246	0.1269119765097241	0.19247391259907637	0.23054903342413224
4846	-0.3038098939963242	-0.03642687473906973	0.3059858965594879	-0.22346675478659278	-0.05365621608610576	0.22981814554018587	0.001726241415560186	-0.00571529793848147	0.005970304845684663
4847	-0.25511064795899896	0.0947751873438801	0.2721466127625473	-0.5006012799503389	0.002761905445565876	0.5006088988517962	0.3727136213715225	-0.47132768373059053	0.6008870351461398
4848	-0.30843937615036376	-0.07321209759698945	0.31700924275890874	-0.0619190419361605	0.019315138774407353	0.06486171706150413	0.4718934429621863	-0.3224832038848345	0.571558254510014
4849	-0.17442818277329897	-0.1817498653516632	0.25190911952714834	-0.12167254642919641	0.3425775400640919	0.3635430916836812	0.0156321185878994	-0.402227620011799	0.4025312676450145
4850	-0.4939619875851281	0.1481295994593677	0.51569450589961	0.40668146497793967	-0.32989121686385553	0.5236583131398933	0.2977998082123383	-0.08591900587728855	0.309946449152506
4851	-0.2581267609506175	-0.02923909002559318	0.25977749922651494	0.10736182924075248	0.017768861137660057	0.10882230839331584	0.3604068960083983	0.4575315342508141	0.582433030935156
4852	-0.38238106080319195	0.23722775175644023	0.4499914242120505	0.2426282224566304	0.018305037563454113	0.24331775260482658	-0.1276601428940713	-0.4848391575592349	0.5013642595822755
4853	-0.30952948944246106	-0.23262966330011017	0.3872015819720178	-0.07406813081760535	-0.19161413614377473	0.20543141233253237	0.5215916224486932	0.240485471237261	0.5743614563015763
4854	-0.537056795415366	0.06661279999607647	0.5411721229194456	0.19453869629780288	-0.27000051539028014	0.33278458898853125	0.17474395593599504	0.15549389487118703	0.23390981483976414
4855	-0.404296762890663	-0.00822970973079409	0.4043805146222085	0.016538844148786175	-0.28814743290404393	0.2886216839653049	0.5265502344381006	0.3063485646371882	0.609183545774247
4856	-0.4235848946145624	0.07476546910360907	0.4301325822533242	-0.11612945225580962	0.057461433793121845	0.12956799780345335	0.16340887271623708	0.35250546410614814	0.3885390095049431
4857	-0.32584089518816484	0.02660500506822784	0.3269252441640214	0.08619660969360896	0.18150052804037994	0.20092858731800486	0.11510017200905892	-0.22763468585078991	0.25507959502653826
4858	-0.504590033579702	0.10354706940282317	0.5151049384056396	0.33232040598197765	-0.05605859163415277	0.33701545651205844	0.17506763146897752	-0.28467439296632724	0.33419782404872805
4859	-0.3203581546523805	0.20887987660965843	0.38243973395130465	-0.09563357321833348	0.10579422058595267	0.14261205221121936	0.22750584732116183	0.02987837410063788	0.22945942518061327
4860	-0.45659952998200704	-0.18867183196856754	0.4940447256657692	0.026893315394964444	0.08073019411877763	0.08509180134060243	0.13689224571795672	0.3207989837097697	0.34878571485501886
4861	-0.5069746777338403	-0.13565092640554088	0.5248090106867571	-0.23773199378058527	0.49726704732714816	0.5511724024516761	0.4321445289787231	0.29500238984537464	0.5232354192337564
4862	-0.3066262028430763	-0.15386915534285558	0.3430675520008956	0.1506338092730675	0.44159551861289503	0.4665802680730365	0.10816850534565746	-0.2505729011372833	0.27292344042435834
4863	-0.3543871818094796	-0.09615218655886663	0.3671995610167804	0.48785599094604226	0.03238549376711218	0.48892973739432594	0.11633823822712505	0.11082718379449552	0.16067747303716906
4864	-0.358881379229191	0.03365988460522544	0.36045642203889705	-0.19800067732738025	0.10522803842772274	0.22422579756452568	0.12069564584014143	-0.2890828073877797	0.31326715188791976
4865	-0.3129058454611241	-0.048477205113773424	0.3166387650610451	-0.28741232709107223	-0.28522993215521647	0.404922165312267	0.5610382535112555	0.24366494738263184	0.6116670078449061
4866	-0.327328257614571	0.02423366774297323	0.32822409857484225	-0.17911608399855528	-0.14919240663220495	0.23311144490068844	0.32361083180412764	-0.11150407858022675	0.34228223734366464
4867	-0.1377551656996884	0.018224421044336525	0.13895544321598152	0.09734500826901606	0.24034793138322777	0.259312897394425	0.13422918655561772	0.09800493794647265	0.16620000717591676
4868	-0.2732894938795525	0.11038821636943144	0.29474176117097206	-0.025787159999398266	0.011269864882859661	0.028142272035364867	-0.0002339570598044464	0.047221059677229324	0.04722163924459088
4869	-0.5548837519485824	0.25121416483965353	0.6091014158517615	0.1971349023289149	-0.10465834612602258	0.22319394958211827	0.4226371234117944	-0.1247610997084852	0.44066707397565674
4870	-0.15786098564844073	0.10215800075020681	0.18803283731087095	0.07431744924953716	0.15011673776654383	0.1675055766851564	0.1111316953010154	-0.2143315908665225	0.24142966790320552
4871	-0.5094543946012441	0.30131765131118216	0.59189197255091	0.19814953943103022	-0.008955093077682745	0.19835179270366923	0.32922805392700805	-0.3868316280912064	0.5079663571382049
4872	-0.5164990190647476	0.050287879620457505	0.5189413334198464	-0.06868675888022617	0.05820049560541806	0.0900287094997291	0.40059644359568586	-0.3982121983376716	0.5648455235959939
4873	-0.4260125836189779	-0.017570843657547023	0.4263747834341926	0.040259360503175974	0.2235980232911316	0.227193512512629	0.10217592579313746	0.04084739005354986	0.11003830735644554
4874	-0.3861040632785466	-0.1312962469216501	0.40781742500280055	0.12364949580295705	-0.19430400753672172	0.230311191992825	0.19990576502020696	0.5780610935887419	0.6116509975544276
4875	-0.22764978004432662	-0.00503463586432021	0.2277054455047498	0.344545176868348	0.18696303591083116	0.3920032598081756	0.1404845682429647	0.390226814519282	0.41474435581967634
4876	-0.4776627585218264	0.01253671759273337	0.477827249292755	-0.033273262398321235	0.01638052972972169	0.03708681362497773	0.13309490627113232	-0.08201250175923987	0.15633395191106383
4877	-0.37865984038934936	-0.31940342374856573	0.4953804818783168	0.2939784776639447	0.1667123657298087	0.33795910731453876	-0.31370396283200674	0.24793466979291046	0.3998521936688913
4878	-0.5843550087717743	0.16057829473161914	0.6060166375732395	0.07145907389059176	-0.007134326142616331	0.07181432900758924	0.5629535505417606	-0.0019614813470183214	0.5629569676952664
4879	-0.5679071037125552	-0.04115355494663975	0.5693962535281812	-0.2688999756457459	-0.15162790281220007	0.30870409426100703	0.28885107916719677	0.10870038799134969	0.30862715416101044
4880	-0.17964111865562893	0.3418827705949834	0.3862055933587029	-0.29252348798315037	0.0182950760471999	0.2930950371968129	0.2249316835799432	-0.04023925172252067	0.22850264693717678
4881	-0.45168280476808215	-0.08929997387797027	0.4604257176328963	0.05151782127209049	-0.25177461207242885	0.25699132513150147	0.14037942631169795	-0.10605389312633086	0.1759369534204018
4882	-0.49515167993914794	-0.27243205012293864	0.5651498987708904	0.08632842669221064	0.06038408228809333	0.10535100687192131	0.25854450551785485	0.12478601918756897	0.2870832839406579
4883	-0.5735053879922832	0.09613517847968234	0.5815070099298026	-0.34906328538460646	0.06645321756461904	0.35533253063600273	0.1955377135097669	-0.07066515158152042	0.20791479277018007
4884	-0.49375042599738356	0.25745918670228557	0.5568435291803255	0.17373229188424408	0.20977314071052222	0.27237415407286486	0.3466253082066338	-0.322453707500287	0.4734189453011196
4885	-0.3700770294689244	0.10027233989013136	0.3834208521814967	-0.12166123674167897	-0.34974833212837814	0.37030440498608325	0.5733967367332045	-0.21864709562037354	0.6136695936084112
4886	-0.22956795431315605	0.11438178366890017	0.2564851615255868	0.245732081923292	-0.1538086435785888	0.28989887016999716	0.27932891500432366	-0.39935136217225575	0.4873460302765673
4887	-0.44756371474436424	0.1456049844075442	0.470652834093343	-0.18855015553679383	-0.25115456158489513	0.31405377717494504	0.3659909458558236	-0.2790992506348742	0.46026705742795526
4888	-0.38203064036712425	-0.29183326650245367	0.48074324292371196	0.3818401598650133	-0.17694330601842606	0.42084538874801664	0.07854573459554139	0.21408952875554113	0.22804332646653555
4889	-0.4287263930076479	-0.05682069810612726	0.43247533085092366	0.029746290791835883	0.18066964764037488	0.18310205731877965	-0.05584111034952007	0.22828436135569902	0.23501484898756217
4890	-0.3093770312956197	0.17741049082710453	0.3566351493456653	0.028508714832555827	-0.10347434991972122	0.10732980905933308	0.04760624907880131	0.11891719495936734	0.12809236592536283
4891	-0.12522229129784232	-0.04969715808502447	0.13472353083114172	0.21752255992968486	0.22006006743151516	0.3094228455630359	-0.25795544886168	-0.41351660683728264	0.48737767462990195
4892	-0.4506167016328011	0.15831926051608156	0.47761951388190144	-0.23660998949849404	0.10587493918730624	0.2592176496274767	0.1576499692224382	-0.009177516726705828	0.15791687563115184
4893	-0.4128914777825895	0.04431478273680639	0.41526277511294096	-0.08243359503825201	-0.0035696976728119304	0.08251084978598758	0.44598962493350913	-0.12926470759887743	0.4643448181889784
4894	-0.6093429256979609	0.04157907548436626	0.6107598714849277	0.08372440857749772	0.05747750139045493	0.10155510699980343	0.489442995427038	-0.0998080622415729	0.4995158606701185
4895	-0.5186664968201204	0.2797113783182753	0.5892820972033389	0.037116225324228445	-0.0734683028117217	0.08231163769694862	0.3619121519890324	-0.0868774048148378	0.3721936179257964
4896	-0.4979202397989655	0.13101497616659716	0.514868419289233	0.4723585213358936	0.16911434313462584	0.5017192778162783	0.23710539009214318	-0.29500329947363624	0.37847841776127644
4897	-0.7178360741719562	-0.07747044655428338	0.7220043625020047	-0.003400863404021095	-0.04278946727074012	0.042924403096683245	0.49564329284511927	0.342240205087643	0.6023210370896775
4898	-0.3068674609635166	-0.16433545920528114	0.34810024669684736	-0.0015757516986893948	0.15253055245688193	0.15253869157108152	0.07255571656836872	0.300168349788943	0.30881284011803445
4899	-0.4059875088486456	0.16942341179879153	0.4399206176194428	-0.22293263410955425	-0.24351624617947779	0.3301501499384309	0.18385407547017965	-0.09430129126068938	0.20662781661825663
4900	-0.19751756799967773	-0.07815688960170808	0.21241866457710562	0.08779985786782266	-0.26905850644392804	0.28302172166010003	-0.014499515387010617	-0.0027034475499633794	0.014749392364214894
4901	-0.14677674301535365	0.2459317056800067	0.2864014946694109	0.020514046151486283	0.02982593812045361	0.03619962257082851	0.11514441489201299	-0.3958374797203978	0.412244522865035
4902	-0.4630619203935626	0.11651225295038731	0.4774949708700073	-0.16413359126367297	-0.41228855971722306	0.44375859682355756	0.5112811710064286	-0.30825372448850435	0.5970165780669241
4903	-0.42149699713429145	-0.1293347003651687	0.4408936190417966	0.1821039661058557	-0.17370171636922607	0.25166275199380955	0.15869452403915313	-0.014981096551736697	0.15940007909002368
4904	-0.5019324308727267	0.16315444353829156	0.5277836086959258	0.22630583021581513	-0.1569961422811852	0.2754307852816084	0.20185420173033175	0.07810882051404211	0.21643961420748353
4905	-0.4528231658436716	-0.04330230090921824	0.45488889719218006	0.054587524677685566	-0.1167820713069247	0.1289102402029124	0.2010881632305644	0.2010266356191368	0.2843381044105614
4906	-0.2805636498064628	-0.3272170966251773	0.43103014966071	0.21653796537114797	0.15964712448788446	0.2690276840853494	-0.2178435375478628	0.17529629340209946	0.279615087811588
4907	-0.5155739036012584	0.004964594573632138	0.5155978057303194	0.28732252072699144	0.010268029402838292	0.2875059361904202	0.2257960472258575	-0.14529712380581966	0.2685053242099034
4908	-0.4028906972640399	0.20493474710702908	0.45201677459329564	0.11701111132164427	0.10463863405086754	0.15697402303807342	0.4919724260296892	-0.45542232214326794	0.6704076069675109
4909	-0.5326415016252956	0.09658475338424496	0.5413276123014096	0.059180275160844925	0.17895585044585086	0.18848740376192533	0.5654981105010337	0.037214330056594566	0.5667212889435163
4910	-0.291842092218775	-0.09156173658904423	0.3058682042936688	0.4631215938839073	-0.2282524429827942	0.5163146215721423	0.1305198048439118	-0.6521067602001224	0.6650403342318364
4911	-0.46600615915895627	-0.24737822007753427	0.5275961752541535	-0.16621716792017188	-0.26941822274087823	0.31656646325259424	0.1550141032540796	0.05731741451554001	0.16527146824062733
4912	-0.4173553567477775	-0.02084195189090807	0.4178754369003849	0.03626138513699557	-0.3042708243393272	0.3064239262789171	0.30877694950774304	0.209944920466578	0.3733899759996579
4913	-0.3067333864962074	0.27301422085751126	0.4106362565359587	-0.35881522522864406	-0.12017213767978445	0.3784041602974413	-0.10568874893001193	-0.3437568784948312	0.3596371826756811
4914	0.04001161951680724	0.2259376477320793	0.22945315504272962	0.0564669599934272	0.46118374514638166	0.46462776968035613	-0.045350988155279194	0.50020535230241	0.5022570124932437
4915	-0.45678134457213937	-0.028366933933113545	0.4576613154832918	-0.06863397053962315	0.12415311494706967	0.14186126272909794	0.45160255687038037	-0.2618023163982039	0.5220012665150635
4916	-0.4407042157209123	-0.29014941362843766	0.5276427654986947	-0.11134179588595887	0.12840315003593625	0.1699540068673336	0.06091315317607941	0.22381402427284433	0.23195501652488107
4917	-0.39347122908908105	-0.004916717490094393	0.3935019469224384	-0.04565469203776025	0.2922079583014787	0.29575300809929467	0.32909418246003513	0.18383139688287584	0.37695750875788153
4918	-0.6542461693041949	-0.243260487314745	0.698006958946557	0.03275546072809708	0.12987889294330154	0.13394568690214512	0.3139435922197873	0.4446588418824054	0.5443179812940834
4919	-0.43833262658635896	0.08625592039060288	0.4467388222804533	-0.14554257068776155	-0.10135978017156884	0.17735964850785768	0.1566902292904747	0.043198258066068376	0.16253589589701153
4920	-0.42928426793273483	-0.08251670488399743	0.43714298493680165	-0.2245438481148049	0.1385630862766171	0.2638553933591387	0.19901602645018235	0.004804164626226925	0.19907400327962355
4921	-0.3318844555458498	0.1852786460777307	0.38009928772014573	-0.23232842803438514	0.1841937661403465	0.2964858208378491	-0.2601069551837895	0.06252012948064309	0.26751522335235106
4922	-0.4478896770914609	-0.1873373467240281	0.48548990136015374	-0.18785657713456835	0.007065394755896199	0.1879893969769909	0.10570072449673244	0.09223747771666223	0.14028683279148438
4923	-0.6672263186244444	0.11899872388267432	0.6777548646456427	-0.06491731109292935	0.13342106328133935	0.14837600010331634	0.3898295209573861	-0.15690859619888833	0.4202229919589966
4924	-0.6376948453087032	0.04394621590108353	0.6392073103659842	0.11361406369841257	-0.05658913865367184	0.12692708963665497	0.4027788185422294	0.14568278130735948	0.428315595601797
4925	-0.2966812131580894	-0.21764488337615812	0.36795249353792553	-0.18432100206250956	0.06257965991880798	0.19465468305920952	0.22182301171144117	0.3248639825059866	0.3933726676503899
4926	-0.49551087089015544	0.044168338996958594	0.49747549220044046	-0.04088373898507309	-0.23739091107748736	0.24088570894845363	0.15813408541455234	0.11286826461402907	0.19428235670507868
4927	-0.4888762940572151	0.046121742630788685	0.4910470914631481	-0.08932272030744534	0.1425541298658933	0.1682267169772509	0.32043123232006915	-0.015856037375102695	0.3208232980433291
4928	-0.511322763492602	-0.028269070918287172	0.5121036114267253	0.14985645028142588	-0.42114251407129455	0.4470100366314385	0.3656643570964148	0.09386842037424777	0.37752046619261703
4929	-0.3928578513128119	0.012116537905757084	0.39304465627831797	0.23602879893510498	-0.26896094785252167	0.35784016738828395	0.20951410278284138	0.3962567685275814	0.4482360827385723
4930	-0.5644936649051008	-0.0402974986733737	0.5659301954458013	0.11385270736697432	-0.13744371040205738	0.1784746830894357	0.31534581769860737	-0.24744659802021926	0.4008401222579687
4931	-0.3644542769553702	-0.27325464832826135	0.4555162157641191	0.07521305082766117	-0.2815129994503994	0.291387322775657	-0.018420573182115686	0.14197148038069077	0.14316151283722361
4932	-0.17706353501915326	-0.05117945856287141	0.1843117804489653	-0.0813938723892699	0.07249782555017473	0.10899952831101756	0.07447552554329362	-0.034245216636701055	0.08197157292283934
4933	-0.6053412919605616	-0.18634987257924424	0.6333753664003539	0.09559812584746687	0.11270300402028703	0.1477869032788256	0.2168372392446966	-0.04600025365145722	0.22166283328348077
4934	-0.3827780929043046	-0.46329895717360126	0.6009700426191	0.02350918267311811	0.18578431648124308	0.18726583756884416	-0.07571858286766565	0.310589888347658	0.3196863815293017
4935	-0.4037388855473086	-0.26951611361158145	0.48543179047037455	0.15714466327597365	0.13007837521517648	0.2039971296237753	-0.05748682025208115	0.28293683706428374	0.2887178350407819
4936	-0.2593875312842721	0.06903911588538005	0.26841812701079665	0.02591925592842066	0.16364068571805823	0.16568066226979922	-0.006582504452938939	-0.045455493959346505	0.045929634180571784
4937	-0.42118475884683704	0.19956431889602405	0.46607136627484663	0.05445970585878016	-0.14936783681974836	0.15898619511906004	0.208361900778102	0.0427607916313999	0.21270441226454995
4938	-0.14176891671170141	0.018533922351624092	0.1429752846590814	0.004840353217979098	-0.42681558053821694	0.42684302595854834	-0.1356345637235258	0.18046820502545377	0.22575541610685756
4939	-0.23621527503228693	0.015732963680451226	0.2367386371185518	0.3143968318529112	0.19077403991235548	0.3677500539546238	0.2768089035754069	0.27164044550305555	0.3878294737790275
4940	-0.22486807252169344	0.23432897588458873	0.3247702556866034	-0.07343158159729705	-0.31243043712336854	0.3209438817254188	0.3720546543210417	-0.17330204647541733	0.4104366761322842
4941	-0.35320232525261486	-0.10401642299587502	0.36820007987059256	0.06671023607842494	-0.13557007869280832	0.15109434746016617	0.10097633269563328	0.48899541357215065	0.4993122612747036
4942	-0.38681858886643145	0.0737373990986354	0.39378398230304995	-0.054913771433098474	-0.02047031720259293	0.058605086634023106	0.18946794198820993	0.15731952374166375	0.2462671995852302
4943	-0.36167327454396764	0.0707331039836907	0.36852507312057314	-0.3216004463570823	-0.0500361569464321	0.32546960549188386	0.3378846808330189	-0.06539109331286269	0.344154111738161
4944	-0.04718723812340634	0.0034810843875616743	0.04731546671257062	0.30615521359924447	-0.048785447592092836	0.31001779740969687	-0.3259117986170895	-0.3991495014307235	0.5153045943616469
4945	-0.22910230208801552	0.1182314117468253	0.2578110384480767	-0.31046718763729714	-0.04683255350305591	0.3139795577215645	0.04077021746384227	0.04853599720945213	0.06338733041519365
4946	-0.6229637045683971	-0.13159476401945835	0.6367110483782406	0.09814170405060874	0.1259766116338075	0.15969314560334902	0.4014479206588085	0.062435759620867254	0.40627411569126054
4947	-0.48331166227742617	-0.22741448842419718	0.5341418467398039	-0.1826593510940598	0.126889063837208	0.22240789793437205	0.179659540196222	0.21446697905989162	0.27977425809140105
4948	-0.4745693214676876	-0.16212211935003407	0.5014973803130461	0.1443031200054813	-0.1649801652499654	0.2191845007504459	0.20117543719417258	0.11474070701734876	0.2315966026890454
4949	-0.5530098375267437	0.10536581289723954	0.5629581111671201	-0.28978986010185054	-0.17125381521402827	0.3366096140088851	0.6347162961909251	-0.23478726287155188	0.6767494628420782
4950	-0.5312940031393196	-0.16220933179376792	0.5555044420099484	-0.14594998481581406	0.1309014599096453	0.19605251917333996	0.20508298456203478	0.13074456288426153	0.24321424974838218
4951	-0.04431731360502386	0.16808497902189232	0.173829181836526	-0.06638561430225404	0.00023124717073628656	0.0663860170633968	0.0313382929981477	0.008642542539740306	0.03250818588584995
4952	-0.4619294326458168	-0.12619234143256422	0.47885624959973017	0.3193907122157347	-0.14542143949370212	0.3509384876500363	0.46591059520997563	-0.028000513939972847	0.46675123086052644
4953	-0.32527458955024036	-0.37590847634360064	0.4971023447883189	0.12301176476790919	-0.08855796165666964	0.15157310725883927	0.06162125960208817	0.325854490137997	0.33162980622682564
4954	-0.5076140151347306	0.16315832877912845	0.5331909869935919	0.22879659736160016	-0.24063316894898876	0.3320424746364217	0.1861001171046975	0.08530331686194288	0.2047190988990308
4955	-0.40295693803277893	0.08981965918435472	0.41284605494632803	-0.05117126752212589	-0.000489487239136745	0.05117360860422346	-0.05830728260420782	-0.29573436513881596	0.3014275268265085
4956	-0.04280193613291132	-0.016566923366553316	0.045896281838064726	0.12928372259368237	-0.08823520459531556	0.15652390315110792	0.3540232590258381	-0.044666532313754455	0.35682988529579657
4957	-0.40508110693123495	0.24899239694445655	0.475487031293999	-0.3071976330421098	0.05790878200697089	0.3126080817576628	-0.010637219691002236	-0.1722332300410509	0.1725613976911644
4958	-0.4217300243867452	0.06442957186265177	0.4266232333097311	-0.25062116531472245	0.11372769487328697	0.2752180173696862	0.13164258987201724	-0.1308719755098285	0.18562662912970565
4959	-0.20677582311912587	-0.15906791103266132	0.2608808949441999	-0.00032870686474189306	-0.20778075195921725	0.20778101196437723	0.19283137880843895	-0.18114473420104066	0.26457013320087613
4960	-0.3935905503176265	-0.08571098468134217	0.4028149627240495	0.15751150029232455	-0.0035953228071428705	0.15755252797218622	0.5055222299064145	0.27136790824085094	0.5737536636506722
4961	-0.21576156639274485	-0.3771592626696086	0.4345137085866609	-0.13250427353793798	0.09150156762036803	0.1610276975641193	-0.6012404689560282	0.07193585296871716	0.6055285859914473
4962	-0.4987232728309418	-0.023821700085526944	0.49929187481689585	-0.09036120500993178	0.030587329380617697	0.09539775725605565	0.23847950079799066	-0.09520764108736035	0.25678194489153333
4963	-0.49980395046394	-0.3035136287321779	0.5847431160138056	-0.08276051476674047	-0.2617776290710497	0.27454841082496895	-0.06886110259373697	-0.0032268694325856386	0.06893666757800325
4964	-0.39917185566494257	-0.05011292983123969	0.4023052026649227	-0.16808208691822493	-0.07611245314075006	0.18451204152002817	0.24537822261870545	-0.2187384989791386	0.32872025047319736
4965	-0.432351125848996	0.4737177665672344	0.6413548303274429	-0.24551749262856368	-0.030795145645039497	0.24744126612575362	-0.01754085306400462	-0.4554625645139831	0.45580020754697687
4966	-0.3769187753242401	0.046441376729553764	0.3797690938773998	-0.08973360708915637	-0.06630556340016945	0.11157306117089816	0.25302139944565005	-0.053330660803103336	0.2585807184596927
4967	-0.3978404357231359	0.07503428576833225	0.404854487855993	-0.027342337036262418	-0.2129580882276344	0.2147061963152752	0.307894812718584	-0.3437521424566837	0.461481040935131
4968	-0.2935817575404359	-0.021067711008141997	0.2943367065244393	0.27057072277318434	-0.1800275607129979	0.32498990544057754	0.1654739973046678	0.17768739138128967	0.24280538058262385
4969	-0.25681935616917645	-0.07255516447970563	0.2668715676047702	-0.21459839838668177	0.12661690655773455	0.24916724025517292	0.4651422207865073	0.11293104034547834	0.4786551007058381
4970	-0.26782910684265854	-0.008885659512059638	0.26797646429696104	0.10882970208031338	0.06002463210746551	0.124285399442277	0.17516517949230637	-0.5023146009686142	0.5319800733606759
4971	-0.47066609968970646	0.055575825449687116	0.473935913148112	-0.20434466791144304	0.06061302747399307	0.21314474519302834	0.40392398021460124	-0.14194235104333253	0.42813807680713734
4972	-0.16512532981530342	0.11099145348170242	0.19896099439989146	-0.1126251044598097	-0.14630257025304944	0.18463167717710716	0.28101883941934186	-0.27908651873898394	0.39605665383937066
4973	-0.46280925214512897	0.10463521714763249	0.4744901817094489	0.09260987865780933	-0.025931994389036924	0.09617202274054139	0.15811223780210473	0.03787120556214753	0.16258446405951507
4974	-0.5203362727233947	-0.03726796389852096	0.5216691842967307	-0.30430843665317725	0.2477482531441396	0.39240644943001823	0.5234850775277501	0.1309225586317108	0.5396085087847562
4975	-0.4284844249201278	0.2212747838752114	0.48224623625089513	-0.5643057840634199	-0.038510273436926395	0.5656182980487972	0.013061073388659595	-0.4470598677495229	0.4472506198880946
4976	-0.27731076534440613	0.1639696643627778	0.32216038149831877	-0.05368969406684796	0.003417507642766823	0.053798351345372086	-0.08194201677013224	-0.19932127928241747	0.2155074627179674
4977	-0.3178175189579399	-0.13416168037810425	0.34497439301846317	-0.23728149669072424	0.10677226032969106	0.26019766380139064	0.381389616093419	0.1417010773152374	0.4068626728715531
4978	-0.3416132041787125	-0.014227087916517892	0.34190933198705037	-0.07360614264501761	0.053581832823792856	0.09104327017322898	0.40563677631301687	-0.22547807641596712	0.46409218614609443
4979	-0.069807811103037	-0.16555770914341963	0.1796732744395071	-0.466791360428711	0.2975809974936191	0.5535780200117993	0.4065955781278727	-0.6518546020890598	0.7682671321993578
4980	-0.5019823189660634	0.13697548201803475	0.5203350182609465	0.046047741807243824	0.03048735261963341	0.055225657038196097	0.31344940101041957	-0.32192808084254765	0.44931972606236276
4981	-0.4472964107917843	0.14796044869952263	0.4711330740741693	-0.13738323867415705	0.13753534111583257	0.19439682179616213	0.06399335001158953	0.07847513847481877	0.10125954870701226
4982	-0.5438826702397593	0.07602337954665343	0.549170204239838	0.18052146951743991	-0.32418964794900307	0.371061893481444	0.39044757759801396	0.13789234339472264	0.4140816455954613
4983	-0.15235823243388497	-0.03319037092683655	0.15593149685884092	-0.23562598477118604	0.1771592778460321	0.2947965644750949	0.2568860929636232	-0.003672784800427902	0.25691234712700267
4984	-0.4944557003160118	-0.03900307058702594	0.49599161191517566	0.09551708330945818	-0.23347651468190506	0.25225938260440545	0.2742991927466974	-0.03986895608015044	0.2771814943325236
4985	-0.5560051873295726	-0.26663727352302685	0.6166337681064722	0.006961669207816905	-0.10519751295166895	0.10542761293596482	0.37529137333445267	0.3552005852652283	0.5167311396384199
4986	-0.4263042734238859	-0.3755267647435344	0.5681159076968476	0.2741410681958829	-0.13568116889172152	0.30588021325905274	0.09027746110622195	0.18000782030765558	0.201377345686397
4987	-0.5343337954469358	0.030319799215790453	0.5351933250529323	0.07183906813730544	-0.3586195237604371	0.36574419275362263	0.4797822617668277	0.18503355704697985	0.5142260552904245
4988	-0.37880292625694467	-0.13531643603989094	0.4022464354141155	-0.32762886173682987	-0.44941736024372936	0.5561624175826813	0.4397466050108614	0.43294301529481266	0.6171035011334346
4989	-0.6567317613788358	0.07267455191653609	0.6607406426882013	-0.12507095137172652	0.3114243542041813	0.33560076172219894	0.4496824771943192	0.083877325544479	0.4574382319353225
4990	-0.386234024679678	0.004920505338020244	0.3862653662872761	-0.07941658150015916	0.11018039941695847	0.1358186799849414	0.3071865096977842	-0.0717974964849606	0.3154654216262296
4991	-0.4946577728573113	-0.4508260211260981	0.669276036902969	-0.08410791676793539	-0.2158065843522371	0.23161740762045752	0.13385325619486718	0.4189350680943138	0.4397991421923832
4992	-0.44074926823930616	-0.08139171309509698	0.44820143731813095	0.16719179851309057	0.32312174346958455	0.36381418140702804	0.4459761617591588	-0.41179594763876143	0.6070178245728348
4993	-0.2878415534432696	0.24373835807812416	0.37717522066972337	-0.04650463981384483	0.2188459032699801	0.22373245384223747	0.14026544291640677	0.04042707497945565	0.14597514469227388
4994	-0.3521585642909822	-0.12151723482965499	0.3725346866590161	-0.0326842132165162	-0.050523253942862334	0.06017355717055164	0.3456432623880891	-0.1135890477595951	0.36382926848346464
4995	-0.4203120520392912	-0.05844805186671751	0.4243564490572687	0.12916077651304303	-0.08723940665060484	0.15586282514506739	0.013551516327208876	0.21395540239263183	0.21438413609164186
4996	-0.35979642436689996	-0.22848657353848037	0.4262154165144214	-0.49118998879634695	-0.10119628600930453	0.5015060252836773	-0.01741896152601187	0.5357356337133642	0.5360187398318315
4997	-0.0969142404382963	-0.05165594227079562	0.10982124735958737	0.18003728612051337	-0.028831605439943692	0.18233125312431817	0.353741988791431	-0.13516807241450465	0.3786869451596789
4998	-0.3963496332268594	-0.0969390092820527	0.40803211059872707	-0.1998836851663267	-0.37960317818984984	0.42901289081740435	0.16365131960590493	0.22393958168005532	0.27736382361763084
4999	-0.4854315066790685	-0.35067837253385975	0.5988481181733036	-0.17243069897140134	0.2987474307649338	0.344938216694548	0.45423672183573377	0.49094970744881844	0.6688517135420632


==> anc/mcdipper_data/Processed/PbPb_5020GeV_Set1_b9/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.40689950418880383	0.0017061001262203197	0.2558256037269658	0.0017190139687126432	0.3405174701479419	0.0019779798642369463
-7.86667	0.40906531748574126	0.0017075878553389804	0.25732682587477396	0.00172633979267346	0.3419830943986619	0.0019820640526622226
-7.73333	0.4111901567229567	0.0017097064376071394	0.2589274547498868	0.0017342423726463463	0.3434218524533106	0.0019861932922537154
-7.6	0.4134887446932318	0.0017113921962429591	0.2605823556095657	0.001742305379062384	0.34489694946627014	0.001990283352557753
-7.46667	0.41570485145419517	0.00171370225662779	0.26227245389228776	0.001750453050802572	0.34633158547742765	0.0019943839952065493
-7.33333	0.41794363581892113	0.0017159988685801677	0.2639491691035898	0.0017584002565843885	0.3477443340553512	0.001998354377723762
-7.2	0.42010380080718746	0.0017188385739424171	0.2656416830099698	0.0017663379011475743	0.3491243237788887	0.0020023650165943395
-7.06667	0.4223518464095894	0.0017210545106153526	0.2671395173242492	0.0017731727620454794	0.35048866284767033	0.002006120712640852
-6.93333	0.4244853618405249	0.0017236868406654503	0.26857862158254053	0.0017796720825295116	0.3517854621291111	0.002009814382404835
-6.8	0.42658131036918023	0.0017260691967588622	0.26978442497918065	0.001785052032847258	0.35302524146187453	0.00201328462508729
-6.66667	0.42856213015093725	0.0017281493727445776	0.2707699962511166	0.0017894357531065227	0.35414174474601157	0.0020163816615960278
-6.53333	0.4304382412567018	0.0017298993256556626	0.2715037946454427	0.0017926625630702376	0.35515391342794256	0.002019148409793886
-6.4	0.4321424216647599	0.001731071614203943	0.2719275537174199	0.0017945365691735685	0.3560107700312245	0.002021404348490355
-6.26667	0.43371989541962397	0.0017316509234020351	0.27204712192141656	0.0017950839991318452	0.35674572904363044	0.0020232141997504503
-6.13333	0.43507862954396165	0.0017319396507800313	0.2719495501620276	0.0017946775783661067	0.357326672674025	0.002024637708299923
-6.0	0.43624249910217733	0.0017319608269004583	0.2716683457903746	0.001793438470854586	0.35777553823319896	0.0020257079301525026
-5.86667	0.4371693786443473	0.001731949752837378	0.27127415846467956	0.0017916755697285948	0.35807605298772344	0.0020264836475741856
-5.73333	0.4379192599304414	0.001731887544312212	0.27080668442993355	0.0017895245330384372	0.35827227882905804	0.002027045924038264
-5.6	0.4385280784007368	0.0017318053189952364	0.270278512966021	0.001787047133199086	0.35839452930712223	0.0020273984622123107
-5.46667	0.43893112100239834	0.001732157443999148	0.26981153591969215	0.001784797261943846	0.35841928341133517	0.002027711560904752
-5.33333	0.4392841864831787	0.0017323722991008075	0.2693609768340233	0.0017825672548606964	0.35842386218278893	0.0020279087568824848
-5.2	0.4395899978999671	0.0017328203825387343	0.2689820680095601	0.0017806285162475359	0.3584418513690717	0.002028193417802122
-5.06667	0.43979608875869963	0.0017334059315499302	0.268639267308578	0.0017788509719708701	0.35842116131543916	0.0020284159558683896
-4.93333	0.4399830153691593	0.0017340751086391886	0.2683663562854249	0.0017773638085806839	0.35839717358592543	0.002028649598718101
-4.8	0.4401690791841456	0.001734775567466352	0.2681266111038045	0.0017760137506206137	0.3583969094621654	0.002028893619918562
-4.66667	0.440295651178833	0.001735692645076834	0.26795147315838025	0.0017749814091628563	0.3583747101090478	0.002029163479682357
-4.53333	0.44044372561053813	0.001736672050331566	0.26782733967666006	0.0017742188766876937	0.358370656298127	0.0020294366825349065
-4.4	0.44057820325807506	0.001737593355404382	0.26773002993019274	0.0017735659073275759	0.35835088427961365	0.002029656652047566
-4.26667	0.4407548546620691	0.0017386870002316006	0.2676674278264854	0.0017730315537132977	0.3584005503483745	0.0020300935968840693
-4.13333	0.44087137252961617	0.0017398211023693744	0.2676215659328277	0.001772560040755442	0.3583709244361761	0.002030225957763271
-4.0	0.44114420685017447	0.0017404256572856674	0.267567118774214	0.0017720154279737292	0.3583980157603755	0.0020302787358016583
-3.86667	0.4414659354833406	0.0017404023226784211	0.26741629230723124	0.0017710648971807747	0.358435374732714	0.0020301505392875995
-3.73333	0.44174801349169035	0.001739540256911499	0.2670722760249383	0.0017692280288158764	0.35843757682643207	0.002029724469714545
-3.6	0.44191337436208744	0.0017390574575861057	0.26675742924492907	0.0017675548590430346	0.35839933599569174	0.002029326070272828
-3.46667	0.44191639305937885	0.0017390415736900213	0.26648508325902454	0.0017661419325071155	0.358267278089976	0.0020288535882470433
-3.33333	0.4420315046879846	0.0017394012253615276	0.26634140146988666	0.0017651936985348116	0.35818261523068845	0.0020284508317533925
-3.2	0.44214065271226305	0.0017388598122471401	0.26598939463312526	0.0017632942969548133	0.35805119318331113	0.0020277386539121205
-3.06667	0.4422112873637465	0.0017383827006539918	0.2656391110392941	0.0017613784844577138	0.3578953886745212	0.0020270044780493135
-2.93333	0.44225522144071877	0.0017377351755671646	0.2652482855211434	0.0017592547485035049	0.35771470188341287	0.0020261647587979993
-2.8	0.4422320131435022	0.001736976103167549	0.26481863825322627	0.0017569446371290072	0.3574908414550517	0.0020252175945903866
-2.66667	0.442204483318694	0.0017362697067290584	0.2644074682528217	0.0017547005691960968	0.35727067729124945	0.0020243031476768042
-2.53333	0.44217238157600564	0.0017359151366570134	0.26404447760823335	0.0017527447588079823	0.35705541443406835	0.0020235658763836806
-2.4	0.44221027098962346	0.0017354027577807447	0.26368984585326205	0.0017507339314168783	0.35687788353808925	0.0020228794155186572
-2.26667	0.442338456073097	0.001734925122981449	0.2633284872845651	0.0017485662723966866	0.35671643198995684	0.0020220734518004903
-2.13333	0.44189827429420625	0.0017347837624117207	0.2629305712572256	0.0017465731505338666	0.35635496062735555	0.002021382073337888
-2.0	0.4418627596022273	0.0017338480301053577	0.26259762727770386	0.0017448614838102303	0.35622859577443855	0.0020207402258401886
-1.86667	0.44169425363018816	0.0017330595359210928	0.26232674133097456	0.0017436324403644408	0.3560949932417568	0.0020202932053449505
-1.73333	0.44168415740786354	0.0017331914700264982	0.26223913314936304	0.0017429373318779624	0.35609514313084406	0.002020478063429543
-1.6	0.4422969198638666	0.0017327644900914196	0.2621475731224078	0.0017420090162033764	0.3562850536909312	0.002020307992430651
-1.46667	0.4421194006974024	0.0017328033810688464	0.2619142722532941	0.0017410770991446592	0.3560612912285078	0.0020199061455939095
-1.33333	0.44220612184820557	0.001731674513708034	0.2616700234968214	0.0017398331308405084	0.3560435226223724	0.002019406642520266
-1.2	0.44200116527901695	0.0017314154248014352	0.2615072979027688	0.001739101721013343	0.3560113647564845	0.0020193430156580563
-1.06667	0.44196292649782654	0.0017316797472666419	0.26148065166723145	0.0017386419243845257	0.35598454004345215	0.002019401128211274
-0.933333	0.44266071773180354	0.001731047936682784	0.2614354225532196	0.0017382164991940666	0.3562176159575996	0.002019212733702773
-0.8	0.4421187285233228	0.0017314892859758876	0.2613027854477053	0.0017380626053176587	0.35598101998757264	0.0020192203447029987
-0.666667	0.44205331318145596	0.0017298780199689024	0.2610585739677959	0.0017371703092376172	0.35597858185905595	0.002018930394486851
-0.533333	0.44212298071242045	0.0017300878459990648	0.2610616215558371	0.0017371224186637064	0.35601458968052246	0.0020190171962192307
-0.4	0.4422077735385852	0.0017311402949685979	0.26114131801492885	0.0017373658360735843	0.3559814466838883	0.002018868080269039
-0.266667	0.442313401172049	0.001730878828059607	0.2611116337499304	0.0017375408553820058	0.3560189370279081	0.00201883494591762
-0.133333	0.4420859985272385	0.0017313709946992913	0.2611341985957649	0.0017380529651196326	0.35594828826318686	0.0020189282159677846
-1.11022e-16	0.44206913982299373	0.0017312619294636723	0.2611252424247361	0.0017382315507640106	0.3559762234344317	0.002018977829361182
0.133333	0.4420342008171042	0.0017311932265618368	0.2611304985218753	0.001738584476166016	0.35596815130618126	0.0020189339327362477
0.266667	0.44219135335325244	0.0017306113583684336	0.2611028714482643	0.0017387447097233283	0.3560603920754719	0.0020188984278526937
0.4	0.44203386869816036	0.0017306313323770075	0.2611401424233665	0.0017392798116709597	0.3560483637696992	0.0020189573574279696
0.533333	0.44188580483348594	0.0017295525563358425	0.2610491542646364	0.0017393415091588298	0.3560915769011777	0.00201900000431838
0.666667	0.4417929676412176	0.0017290798696083986	0.2610438127996731	0.0017394022552712067	0.356064093568979	0.0020188142860682297
0.8	0.44180494556679667	0.0017305761382646761	0.2612903629787047	0.001741079370467498	0.3560916045189704	0.002019174792596837
0.933333	0.44226116094116485	0.0017302354661158782	0.26141464533372927	0.001742063608447268	0.356352890573717	0.0020194153427987535
1.06667	0.4415121730822419	0.001730554393309871	0.2614515786043303	0.0017428975551091826	0.3561402496156867	0.0020194353296801833
1.2	0.44152386440358027	0.0017302440358538266	0.26148382772916406	0.0017432241028675585	0.3561735987515932	0.002019317642798306
1.33333	0.44168821376217193	0.0017302344793550598	0.26163733559358104	0.0017442412862398878	0.35621085404232977	0.0020193720742635057
1.46667	0.44155215965256694	0.001731291768851132	0.26187257752995297	0.0017460174358370853	0.3562515055089808	0.002019813922555091
1.6	0.44163760847057804	0.0017313546892823127	0.2620964675560331	0.001748009874839045	0.35650527196100956	0.002020391190963649
1.73333	0.44099677395469383	0.0017316078853421818	0.26219855191624947	0.00174921247871385	0.35632424099130483	0.0020205284851176593
1.86667	0.440983901176258	0.00173141299017393	0.2623059542612663	0.0017500945354788754	0.35631912182848935	0.002020570812081154
2.0	0.4410958339110585	0.0017322005414675348	0.2625760906914169	0.0017518995662870068	0.35646146797838485	0.0020211093546805897
2.13333	0.44107146034026823	0.001733136179804582	0.26291478447338745	0.0017541276956444807	0.3566051346360138	0.0020218371576292537
2.26667	0.44143140440304096	0.0017334255875234895	0.2633108198614111	0.0017568213828143115	0.3569845184950462	0.0020227911764731533
2.4	0.4412501171876177	0.0017338570592954354	0.26366124220985415	0.0017593203672403427	0.3571728064793569	0.0020237920716711794
2.53333	0.44117363710646024	0.0017343721772356477	0.26401887637022975	0.00176176378784876	0.35736740112284593	0.002024770161782271
2.66667	0.44117793115598614	0.001734862443742562	0.2643887472956874	0.0017642235331071854	0.35760391220896165	0.0020258312595918576
2.8	0.44116609955302133	0.0017356575628807913	0.26480372733825486	0.0017667867150064414	0.3578427075368466	0.0020269793296818685
2.93333	0.44115544976537735	0.0017364617653130266	0.2652395801712643	0.0017694323569863344	0.35808595493390505	0.002028119182957337
3.06667	0.441082379000965	0.0017371577126719642	0.2656360889109481	0.0017718586152911393	0.35828467248556434	0.0020291290550548922
3.2	0.4409878129009668	0.0017376845852116402	0.26599325288608067	0.0017740599318821328	0.3584582281572535	0.0020300188917980826
3.33333	0.4408571859249872	0.0017382479449520693	0.26634964596036675	0.0017762222688570064	0.35860627021091573	0.0020308539911011426
3.46667	0.4407331050372858	0.001737953484557374	0.26649285294086994	0.0017773068899215102	0.3587067598193945	0.0020313434974259734
3.6	0.4407180619415513	0.0017379811180314078	0.2667820761292003	0.0017788821135908404	0.3588492077786192	0.0020319195444444696
3.73333	0.4405304403406878	0.0017384677201135877	0.26710103467137836	0.0017808455118367998	0.3589000573845836	0.0020324601289682716
3.86667	0.44022326546715446	0.0017393158388602982	0.2674510562455815	0.0017829955500702017	0.35891296277309676	0.0020329807109948144
4.0	0.4398804392579834	0.0017393446832337418	0.2675937344129889	0.0017843065664077632	0.35888547058830955	0.0020331555391414667
4.13333	0.4395912053020853	0.0017387319737971287	0.26764583105311596	0.0017849943389420292	0.35886718652663024	0.0020331654988709168
4.26667	0.43946056307424797	0.001737593089657754	0.2676964791327327	0.0017855838739353448	0.3589003094070886	0.00203314222409333
4.4	0.43927165003922636	0.0017364713091829308	0.26776679988675683	0.0017864128742622212	0.35885979086469866	0.002032907689121097
4.53333	0.43911912190996605	0.001735555177602858	0.26787386907961663	0.001787362939181089	0.3588845942093713	0.002032982979297447
4.66667	0.4389498840787566	0.0017346170109433536	0.2679977298836351	0.0017883885728570263	0.3588958463178291	0.002032949614011777
4.8	0.43879503885919685	0.0017337254505528574	0.26817477028567194	0.0017896972348286921	0.3589278292889435	0.0020329538032221412
4.93333	0.43857628086428135	0.0017330347980671224	0.2684169893253597	0.001791324080224095	0.3589389502534936	0.002032979215235316
5.06667	0.4383525045996629	0.0017323909929578434	0.2686948506014754	0.0017931252413588038	0.3589725484261748	0.0020330873695292647
5.2	0.4381076058623891	0.0017318230433067618	0.2690416121997232	0.0017952166695119774	0.35900354051559147	0.0020332157496113445
5.33333	0.4377612466122101	0.0017314151602174119	0.26942369330552257	0.0017974653619975223	0.3589967280689156	0.002033341205516356
5.46667	0.4373677315684208	0.0017312071229400618	0.269877178856077	0.0018000123792900897	0.3590023252469468	0.0020335772113183343
5.6	0.4369268710763578	0.0017308730401737373	0.27034800215113464	0.0018025488427335858	0.35898645955973035	0.0020337597166010307
5.73333	0.4362803255781414	0.0017309758833429962	0.2708844595542025	0.0018053325088987881	0.35887172915755783	0.002033914599158138
5.86667	0.43551079667982634	0.0017309950169653867	0.2713552984577981	0.0018077336415905528	0.3586845083109621	0.0020338615816134606
6.0	0.43455835729025266	0.0017309826505864725	0.27175648650877204	0.001809769920130727	0.358380589600953	0.00203358559919084
6.13333	0.43339300248035373	0.001730880618630429	0.2720415887203712	0.0018112509548864088	0.35793007720808195	0.0020329672660375307
6.26667	0.43204280688849445	0.0017304785732140365	0.2721426729630057	0.0018119383821513571	0.35734032848780106	0.0020319556416216423
6.4	0.4304933197521005	0.001729727927171009	0.2720217925627825	0.0018116518994516864	0.35659070973335966	0.0020304726247034107
6.53333	0.42882557530213805	0.001728434449348219	0.2716044564940321	0.0018101145013137937	0.3557116586210486	0.002028474527690864
6.66667	0.4270084614842479	0.0017265120501936972	0.27088203680107525	0.0018072153634075302	0.3546699226858296	0.002025865458593011
6.8	0.42510575746117524	0.0017242090907833023	0.26989305872868957	0.00180313456905515	0.3535244416288844	0.0020228323181487474
6.93333	0.4231032586855855	0.0017216326330426364	0.26868874425174993	0.001798021661319842	0.35224941494442485	0.002019302121513448
7.06667	0.421077591539687	0.0017188299722060453	0.26725023784826024	0.0017916916276123113	0.3509153054128414	0.0020154556262416087
7.2	0.4189454229972032	0.0017164964013555112	0.2657497438130883	0.0017849747811978596	0.34951165053243405	0.0020115169676770328
7.33333	0.41691508137659833	0.0017135715837432567	0.2640600978606234	0.0017768639925729024	0.3480914739676031	0.002007177215713123
7.46667	0.4148125236866395	0.0017112617091735607	0.262381735267431	0.001768555122564641	0.34663805080472043	0.0020028148977227407
7.6	0.4127465251035151	0.0017089583930236815	0.26069039916346914	0.0017597440797437317	0.34515976197063125	0.001998294994346744
7.73333	0.41059552239223035	0.001707382007331384	0.25903513516769383	0.0017506919537395712	0.3436410130491718	0.0019937125107866048
7.86667	0.40864381965471136	0.0017054461748578645	0.25743551713644625	0.0017413873267479413	0.342165382347245	0.001989013624936887
8.0	0.40665025873953625	0.0017042677284112582	0.2559341885473469	0.0017321659316336775	0.34065966740530396	0.0019842794088897257


==> anc/smash_data/dE_deta_Au_s19.3_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 0.0 0.0 0.0 0.0 0.0 0.0
-7.8 2.677834810493058e-234 0.0 0.0 0.0 0.0 0.0
-7.6 1.2159362820336726e-136 1.2159362820336726e-136 0.0 0.0 -1.0860325708463156e-305 0.0
-7.4 1.1951810777638769e-79 1.1951810777638767e-79 0.0 0.0 -1.911180984431515e-160 1.9111809816884905e-160
-7.199999999999999 9.905032640180516e-47 9.905032640180514e-47 0.0 0.0 -4.0638968982232154e-82 4.0638973945254944e-82
-7.0 6.0715619209754395e-28 6.071561920975347e-28 0.0 0.0 -4.385989642485397e-41 4.543460053548449e-41
-6.8 2.2786434895581986e-17 2.2761991974727125e-17 0.0 0.0 5.524914304398184e-20 8.181353894182059e-20
-6.6 4.851367737212549e-10 4.3415772309961337e-10 0.0 0.0 1.52228459178147e-09 1.7175591512804222e-09
-6.4 7.488019857464719e-06 6.677561636649067e-06 6.231661082829398e-180 0.0 2.1915665478657805e-05 2.650969234590457e-05
-6.199999999999999 0.00017712685068043335 0.00014302592699774736 1.1456667703840329e-97 1.1456667703840332e-97 0.00035166166366856376 0.0005777933611221629
-6.0 0.0002951461754466578 0.00020965211703323917 1.9669105914455077e-52 1.966910591445508e-52 0.00019741643592307567 0.0008906504842581316
-5.8 0.00023342285653838075 0.00013652525215380987 3.9862132056130285e-28 3.9862132056130285e-28 -3.9177720653444174e-05 0.0006069139113515417
-5.6 0.00023757625458813126 0.00010341128611585188 1.9147979892073418e-15 1.914797989207329e-15 7.547030527149273e-05 0.0003955604046593276
-5.3999999999999995 0.0003185968529153028 0.00011907914912835728 4.3951429098912064e-09 4.39514286265167e-09 0.00033786275551408746 0.00038995651141378475
-5.199999999999999 0.0004898281554039696 0.00014351290373991943 4.571585921130989e-06 4.57135015613922e-06 0.0004428613007411253 0.0005058689131953327
-5.0 0.0010298794665967704 0.00021491846164988393 9.431501535058693e-05 9.361918432127452e-05 0.00026648518733456833 0.000698517102717677
-4.8 0.0022474813140066522 0.0004194987572074388 0.0003289186830145184 0.0002866833114683358 7.539699072813618e-05 0.001020246071859763
-4.6 0.004450929768402716 0.0006041322206434501 0.0007694754563895395 0.0004116517317947758 -0.0002805399809656037 0.0013338826296109146
-4.3999999999999995 0.008675690058777703 0.0008265231665674198 0.0017000502647971576 0.0005857088137892428 -0.0006592476520212568 0.0016159495813439428
-4.199999999999999 0.017310391873751454 0.001127904575815092 0.0034166828173808495 0.0008181876305667245 -0.0008938135373631222 0.002040014010372553
-4.0 0.03726372731695246 0.0015260534919699824 0.0073565346335867435 0.001087163151252707 -0.000752467207503926 0.0027079272541281492
-3.8 0.08761416426123737 0.002168818922759354 0.01991822942004448 0.0015007398868062622 0.001418806709180387 0.0037367267668023296
-3.5999999999999996 0.22060559266758567 0.003280109895858422 0.06454793974188955 0.002257083195355274 0.014360144531106052 0.005291809004488014
-3.3999999999999995 0.5657799237098999 0.00517242137872165 0.2055169268082587 0.0036385979290999753 0.06474685396953189 0.0075500292346307694
-3.1999999999999993 1.3985312633275795 0.008267745592959857 0.5763470495981038 0.005957598802640139 0.20827790458235487 0.010767341733385827
-3.0 3.2266947194670585 0.01299102250438364 1.4019801278114807 0.009439229020681566 0.5360880940320375 0.015339303798161874
-2.8 6.852203161572636 0.01968608331653626 2.9890285721090044 0.014163049321261195 1.1692185115301252 0.021738579264801192
-2.5999999999999996 13.354414547301822 0.0287871627698592 5.650800151271834 0.02014684444812352 2.22760522792373 0.03028136723367743
-2.3999999999999995 24.043153140744376 0.0407562921684426 9.613616348152734 0.027333234312924337 3.7966361336566052 0.04106720237852814
-2.1999999999999993 40.440701395968425 0.056258077166961726 14.985954739455758 0.03541947646205561 5.921566549529777 0.05423257221415956
-2.0 64.29878011076417 0.0767837082670008 21.80481302770218 0.04387642805594807 8.624295143784755 0.06968255808322661
-1.799999999999999 97.50192050684171 0.10483482954388888 30.087134330488823 0.0523774402755427 11.922162052558223 0.08676015039813394
-1.5999999999999996 141.72299969187182 0.14247508655770064 39.83223271256017 0.06085492979730169 15.818985396663267 0.10449882193796456
-1.4000000000000004 197.9909693671944 0.19028750879977605 51.00850559492863 0.06934948785217106 20.296989047996057 0.12187076228618887
-1.1999999999999993 266.34263266266754 0.24815760326478023 63.54510685461665 0.07815110200572278 25.29703857841856 0.1385155535435811
-1.0 345.4937082675615 0.3138798625666224 77.2912485228938 0.08763779283025287 30.826965257826128 0.15442442172452622
-0.7999999999999989 432.51130113643717 0.3840167230057406 91.92642099950076 0.09836738415575881 36.797596142791484 0.16929031801375707
-0.5999999999999996 521.9750769727227 0.4565168439802617 106.74970425305716 0.11160090542502553 42.90250825804355 0.18422498179314276
-0.3999999999999986 604.4528378988408 0.526042234375051 120.2461257955268 0.12649857082235502 48.623700856434894 0.1957409274505823
-0.1999999999999993 666.5594535726915 0.5783456551683183 130.6957460134949 0.13932922830166503 52.93554486204371 0.21625171647516517
0.0 692.544665246035 0.595097509201345 136.10543304191563 0.14714022787795997 55.42640837052567 0.22604621973940933
0.20000000000000107 666.7734734571521 0.5711920870951198 130.77177028984954 0.13420170954311614 53.088376115136356 0.2119052421004086
0.40000000000000036 604.5824221178607 0.5173485851759789 120.2415156589018 0.1217527603168092 48.589012976936836 0.19860788596970533
0.6000000000000014 521.9959740997738 0.44806936518602947 106.69203533949857 0.11029333711498998 42.86979378647703 0.18005511789786693
0.8000000000000007 432.3836775910823 0.3733410110185294 91.84784540936089 0.09914247907224286 36.83724492341905 0.167332875090711
1.0 345.27808354325464 0.30320909070977276 77.21954635870722 0.08920947432970584 30.8408202822976 0.15255507624761544
1.200000000000001 266.11061270726447 0.23912404432852177 63.492183559270096 0.07982433351070765 25.341125050140803 0.13740146761671818
1.4000000000000004 197.8227886727552 0.1840104099721947 50.99067358915262 0.0706755023120465 20.307378453036858 0.1203386413751915
1.6000000000000014 141.6420524128597 0.13908339553421667 39.84743926717638 0.06164119963079714 15.823861577270566 0.10276457005577383
1.8000000000000007 97.50106540907593 0.10348035545883973 30.123799390756687 0.05267220495588197 11.921120484521841 0.08560888435293552
2.0 64.33936784304353 0.07633422696390667 21.849737221314687 0.04389965975240231 8.621778488267921 0.06940110533326542
2.200000000000001 40.493102741296994 0.05624774141638027 15.030817684671515 0.03545414979941255 5.9177275128000675 0.054664483205057735
2.4000000000000004 24.094990689852644 0.04111584162023225 9.6544050183566 0.02752708797759707 3.795379360848392 0.04152806979804847
2.6000000000000014 13.394133624452497 0.029271482462476652 5.683728753683939 0.020350286139520956 2.2296160780845904 0.030367617487476427
2.8000000000000007 6.8762993089719044 0.02001828918175546 3.0132218639996355 0.014201618184264454 1.1739951937005868 0.021507967787014592
3.0 3.2432175822144025 0.01317779069134994 1.419243481363138 0.009366774370887142 0.5430614508041389 0.014916705803079846
3.200000000000001 1.410133619068491 0.00842996344233837 0.5869556422807528 0.005886434542893032 0.21671614525174174 0.01032750158989368
3.4000000000000004 0.5720287927075723 0.005243572833208436 0.21044050223659377 0.003575005417959943 0.07346676609615985 0.007207784854243716
3.6000000000000014 0.22263794010952617 0.003232897137273513 0.06595643055350343 0.0021718184989828844 0.021271122253261866 0.005098958830750298
3.8000000000000007 0.0872265641173807 0.0020686603250055814 0.019618800699809886 0.00137460805043061 0.00593477878722916 0.003708919206746568
4.0 0.03596790759699178 0.001416881085151653 0.006457332706606894 0.0009470371737813103 0.0022443831114328005 0.0027766480022624984
4.200000000000001 0.015916450491688456 0.001016376073363654 0.0025959804690186285 0.0006883295131231347 0.001375656818890009 0.0021093735963183995
4.4 0.007551590553364755 0.0007501775728365737 0.0012135451830379664 0.0005197194109593673 0.0009509141436288083 0.0016272575482743359
4.600000000000001 0.0037450998035627055 0.0005378022021204103 0.0006096020093626058 0.00038476603625975066 0.00039768404996897485 0.0012324963411398898
4.800000000000001 0.0017677570537634872 0.0003028590834246012 0.0002410342776062156 0.0001841853769788074 -0.0001496030098319852 0.0008777896636514252
5.0 0.0007848311945996754 0.00015791731991776823 3.2597337103792675e-05 2.847077823668461e-05 -0.0003170405009021698 0.0006626261191052305
5.200000000000001 0.0004177978178063146 0.00011502027950142894 3.958693551511488e-07 3.8263330024293486e-07 -0.00041942603854467833 0.0006327592948098295
5.4 0.0003068986895019263 0.00011664706033783324 3.742425228412808e-11 3.731384172071994e-11 -0.0005629576251554481 0.0007232944048119781
5.600000000000001 0.0002754298459108493 0.00011500158671800032 2.968022115821942e-19 2.967860021109726e-19 -0.00032468505427171403 0.0006991945523300458
5.800000000000001 0.00024698765585659223 0.00011857662591749973 6.328772698816014e-35 6.328772095393549e-35 0.00041206160636048604 0.0006413526900701615
6.0 0.0002902126351205105 0.00015305790367568965 2.6586123651586974e-64 2.658612365146891e-64 0.0008515498412027999 0.0007984098770131905
6.199999999999999 0.00029247759891169175 0.00015444447953444874 4.880667276103111e-118 4.88066727610311e-118 0.0008978873605950752 0.0008043072734637018
6.400000000000002 0.00019057232266806424 0.00014074394817450628 1.9991614522319137e-214 0.0 0.0006133689044616861 0.0007147651388448814
6.600000000000001 4.102238724576597e-05 3.5073378530866375e-05 0.0 0.0 0.00013533941693050022 0.00017668356854894562
6.800000000000001 2.658265408689308e-07 1.8891438154002075e-07 0.0 0.0 -1.9326407783397067e-08 1.0499919677976622e-06
7.0 2.192581557265799e-11 2.1856625786534288e-11 0.0 0.0 -1.377656580265745e-10 1.381118902726508e-10
7.199999999999999 5.341066359890255e-19 5.341066357512456e-19 0.0 0.0 -3.3750135041915582e-18 3.3750135053780616e-18
7.400000000000002 8.061339164188093e-34 8.06133916418809e-34 0.0 0.0 -5.0939506700359514e-33 5.09395067003595e-33
7.600000000000001 9.783745247151594e-62 9.783745247151593e-62 0.0 0.0 -6.18233703385043e-61 6.182337033850432e-61
7.800000000000001 5.441614134069666e-113 5.441614134069666e-113 0.0 0.0 -3.4385495262948734e-112 3.4385495262948743e-112
8.0 3.3278536903735306e-205 0.0 0.0 0.0 -2.1028668054518203e-204 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s19.3_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 0.0 0.0 0.0 0.0 0.0 0.0
-7.8 0.0 0.0 0.0 0.0 0.0 0.0
-7.6 2.8924239055446474e-233 0.0 0.0 0.0 0.0 0.0
-7.4 6.210251197436597e-129 6.210251197436598e-129 0.0 0.0 -4.1980091509967493e-249 0.0
-7.199999999999999 1.1977371021917228e-70 1.1977371021917224e-70 0.0 0.0 -8.182868711809045e-139 8.182868711809047e-139
-7.0 1.0542018845029288e-38 1.054201884486541e-38 0.0 0.0 -1.3117550525438775e-76 1.3117550525438776e-76
-6.8 1.3142712189134716e-21 1.3142678268269644e-21 0.0 0.0 -4.096685451472548e-42 4.096685451472548e-42
-6.6 9.827802784072189e-13 9.810659350422964e-13 0.0 0.0 -2.2242985327208687e-23 2.2242985327208684e-23
-6.4 2.71725837639701e-08 2.5806140176394798e-08 5.210161592014401e-248 0.0 -1.817881580001092e-13 1.817881596212597e-13
-6.199999999999999 4.0244755115997315e-06 3.207544421724831e-06 9.361255156297817e-139 7.137752378154397e-139 -2.1273375668285588e-08 2.1279603579488947e-08
-6.0 4.193260516658114e-05 2.919667685178562e-05 8.838896462332152e-77 6.2714934478552715e-77 -6.065222698575684e-06 6.32595589076932e-06
-5.8 0.00012228816637823223 7.291881723332395e-05 2.907256175446395e-42 2.1194356236150923e-42 -5.7398184674026554e-05 9.087748303110461e-05
-5.6 0.00022410660120493898 0.00010669864231667495 1.9279078604088776e-23 1.4094295040197733e-23 -0.00010512738765789347 0.00033442996582512796
-5.3999999999999995 0.0003595834391503254 0.00013292294070431777 1.987951545827404e-13 1.417910845700697e-13 -0.00023962833626269873 0.0005537356207591319
-5.199999999999999 0.0005649751138362776 0.00017443988591869165 3.057347290983728e-08 1.9989183411277384e-08 -0.0004807517965119874 0.0006342142753940166
-5.0 0.0008399467229378505 0.0002135683274633306 1.2596560270188319e-05 7.124293724877191e-06 -0.0005018333851622122 0.0006597686803688057
-4.8 0.0017003252530531578 0.00027804594180406576 0.00024393515206286922 0.00011642640281323698 -0.00022108507143197618 0.0007616786467082093
-4.6 0.003945262827200779 0.0005476467717785172 0.0010945628073410838 0.0004204758835205449 -0.00014027824562000136 0.001090868939210396
-4.3999999999999995 0.008245418603979466 0.0009196295654277972 0.002765465351815819 0.0007730787962132403 -0.0006037322590413108 0.0015067719191601018
-4.199999999999999 0.017191631324887838 0.0013016768540024385 0.006218073403947718 0.0011040024294558365 -0.0011332463243165192 0.0019507707816365345
-4.0 0.038396545737002144 0.001807049922000633 0.01501463425440703 0.0015197330645540616 -0.0004987630554361567 0.002535566245677026
-3.8 0.09158535149882549 0.0026299118642223265 0.039324921426505816 0.0022029340954150068 0.004915267042951034 0.0033821525854265066
-3.5999999999999996 0.2240206718103399 0.003992432068340166 0.10446984190821353 0.003326501373387428 0.025807839487259066 0.004682568213540976
-3.3999999999999995 0.540721695704945 0.006143110171222518 0.2658307689564205 0.005009272827982933 0.08595258533084689 0.006664114879850752
-3.1999999999999993 1.2511712997777924 0.009487186658769785 0.6271248295727948 0.007426445745682373 0.22802998552654816 0.009544627756242497
-3.0 2.723473080062282 0.01453748186855094 1.3520752351976806 0.010837540089988771 0.5168564177916497 0.013604391445899193
-2.8 5.515312482357991 0.021970900808979316 2.648459952277125 0.015516479051913248 1.0337835142512481 0.0191835426143527
-2.5999999999999996 10.345125982663532 0.0327711901521569 4.708022912513534 0.02169905276327148 1.8537826658089978 0.026577231899372937
-2.3999999999999995 18.048756428607717 0.04759597346447548 7.645642621340941 0.029225150137394577 3.020392107291717 0.035851416900303246
-2.1999999999999993 29.593001012868314 0.0670106495648191 11.499931427464247 0.037610460168862124 4.550976882747294 0.046927679559624104
-2.0 46.10272277230335 0.09227264163259317 16.275024200133842 0.0465045348139402 6.460889307827841 0.05964632267465441
-1.799999999999999 68.78760495725207 0.12476801188436708 21.969434867632394 0.055746560374592885 8.766495531836936 0.07365089042646814
-1.5999999999999996 98.702760414856 0.1649418502734089 28.571128262430783 0.06522585380600013 11.465705272684568 0.08832377262165024
-1.4000000000000004 136.46048385482976 0.21218163269470033 36.04059718125498 0.07480809576348077 14.5119875018128 0.10343098220436416
-1.1999999999999993 181.9995897062214 0.2652540318435262 44.305347781167164 0.08449509408664628 17.86779464626995 0.11797208637795244
-1.0 234.443570172659 0.3225278757229503 53.25850134778016 0.09449869725983542 21.481653987824934 0.1315968345087832
-0.7999999999999989 291.8848877685792 0.3805358014893529 62.72168833079137 0.10415793196199596 25.24698962367791 0.14509621686176002
-0.5999999999999996 350.8052757333938 0.43759641874191396 72.31231875330678 0.11255962429747748 29.217887405219685 0.15777474873544473
-0.3999999999999986 405.20554490135515 0.4873284015895239 81.22837105044812 0.12129873464066936 32.985266521414395 0.16824961239774694
-0.1999999999999993 446.58794888999347 0.5263942083233368 88.48094335892543 0.1308565987711515 36.03356198789937 0.17877972286352026
0.0 464.54105799381443 0.5428056835360181 92.58219897818802 0.1404276596223998 37.4744144675178 0.19337273698021662
0.20000000000000107 446.61153151770657 0.5267262559230744 88.33764992051887 0.13278925807946404 35.6675077210929 0.18764820749728928
0.40000000000000036 405.3569616409316 0.48987883366626717 81.19346208911534 0.12656552746604366 32.72299496213107 0.17294921721084738
0.6000000000000014 350.9812968924705 0.43777450466650725 72.36360801391045 0.11543589375866836 28.874636685728888 0.15511696410799117
0.8000000000000007 291.9757892640733 0.38032191768635604 62.76860290636776 0.10468100164853061 25.047243542124512 0.14154271449466907
1.0 234.50166300304917 0.3208303856269086 53.321677344658724 0.09464115004712355 21.2032803942722 0.12871045719069593
1.200000000000001 182.03924702065422 0.2631744848325967 44.3844319226638 0.08500557506357634 17.6703897594924 0.11559900026902128
1.4000000000000004 136.4902378120133 0.21031934679042652 36.11822017428041 0.07550277620436498 14.413475564621706 0.10150052184943721
1.6000000000000014 98.73165317259709 0.16367260752137583 28.63437634042281 0.06597203671218196 11.424328487112032 0.08688234767419133
1.8000000000000007 68.8109215796159 0.12417641331387928 22.013442363237626 0.05635869792120475 8.775774334297305 0.07301224322322197
2.0 46.113822569647056 0.09199601645054022 16.299326461709903 0.04674721813762608 6.490900587810898 0.0598715131578089
2.200000000000001 29.595215096034707 0.06653168387482412 11.507996860299516 0.03747151087632317 4.581058237820044 0.047628663835614114
2.4000000000000004 18.054461785139345 0.04705730673852158 7.6454976273449216 0.028983952556643777 3.045140459054115 0.036753987932785046
2.6000000000000014 10.360954495297761 0.03260771279460554 4.708442372664113 0.02168309065331027 1.872678121980218 0.027566896176433875
2.8000000000000007 5.540590479514616 0.022133888566410763 2.653752972555947 0.01573135260361068 1.0469075398362728 0.020144524855526112
3.0 2.750746051925955 0.014782979631296853 1.3600674224431208 0.011090054177068405 0.5253643009099821 0.014394260814441947
3.200000000000001 1.2711142793354797 0.00971979152906235 0.6338128620018777 0.007579283316674399 0.23398196386903228 0.010144576945786507
3.4000000000000004 0.5515480656291967 0.0063041013040956665 0.2703357848209543 0.005080588333446559 0.09058112180371226 0.007097808215073166
3.6000000000000014 0.23008675300224912 0.0041209130036850405 0.10844230011092516 0.003444343744334893 0.029990277309109286 0.004958824935616508
3.8000000000000007 0.09592075701984196 0.0027727773837167534 0.043491469751413214 0.0024089426516075096 0.008694418511652376 0.003530686281177863
4.0 0.04115007308159021 0.001931836859456581 0.018550751589547453 0.001726963607632907 0.0021481746862597505 0.002606920832488071
4.200000000000001 0.01824875377504088 0.0013390279963954668 0.00829272607444726 0.0011983997001100974 0.00038982083284187227 0.0019724760327782184
4.4 0.008286090807235223 0.0008628457691323574 0.003430107231071087 0.0007284136997973408 0.00045579887259387285 0.0015259028218528598
4.600000000000001 0.003818626123130389 0.0004986864078702404 0.0010325266355775535 0.00031190833237382986 0.0011208551044093493 0.0012676081317025392
4.800000000000001 0.0019798549710589725 0.00034736035604482536 0.00014209193200784637 6.279513751239981e-05 0.001488927820937386 0.0011424128545156284
5.0 0.0012529342511175857 0.0002860679353661709 4.092139562203429e-06 2.840856121030583e-06 0.0013285874448571502 0.0009675958531899644
5.200000000000001 0.0007640294448168414 0.0002149314874289322 6.067137569656968e-09 5.625259071883612e-09 0.0007891116508138453 0.0007209752864293281
5.4 0.00047046455259442825 0.00019990652753757799 2.412580362822532e-14 2.398506444214192e-14 0.00037985155134449844 0.0007153208671153589
5.600000000000001 0.0003547465940790982 0.00018651026470744 1.1969685383925373e-24 1.1968181292340062e-24 0.00019410407478469654 0.0006832316930170698
5.800000000000001 0.00019418682195874605 0.00010394653914822178 7.687889088935809e-44 7.687886735069618e-44 -0.00011492196708345331 0.0004397129697856317
6.0 9.125198913032745e-05 7.491003918053169e-05 8.811795808642135e-79 8.811795808474088e-79 -0.0004501495188518974 0.0004900169954308299
6.199999999999999 7.75129155265639e-05 7.730568243598238e-05 3.19796551241906e-141 3.1979655124190604e-141 -0.0005134093023812417 0.0005140033308806988
6.400000000000002 2.350176207820854e-05 2.3501748244046432e-05 4.195446309276576e-251 0.0 -0.00015626257186282145 0.000156262612509874
6.600000000000001 3.2407270025182725e-07 3.240727002517964e-07 0.0 0.0 -2.154752328938657e-06 2.1547523289387475e-06
6.800000000000001 5.066201649341962e-12 5.066201649341962e-12 0.0 0.0 -3.368506447569061e-11 3.368506447569061e-11
7.0 7.844066520316706e-23 7.844066520316707e-23 0.0 0.0 -5.21550275289169e-22 5.21550275289169e-22
7.199999999999999 2.6299070138442043e-45 2.629907013844204e-45 0.0 0.0 -1.748619448219546e-44 1.7486194482195455e-44
7.400000000000002 1.1239033907443946e-89 1.1239033907443946e-89 0.0 0.0 -7.472809177777125e-89 7.472809177777124e-89
7.600000000000001 4.350036212767474e-174 0.0 0.0 0.0 -2.8923296078768193e-173 0.0
7.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0 0.0 0.0 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s19.3_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 9.668063684924947e-309 0.0 0.0 0.0 0.0 0.0
-7.8 4.664549828263851e-175 0.0 0.0 0.0 0.0 0.0
-7.6 1.4512836670426719e-98 1.4512836670426715e-98 0.0 0.0 0.0 0.0
-7.4 2.099502720519266e-55 2.099502720519266e-55 0.0 0.0 -1.1790454891126298e-302 0.0
-7.199999999999999 1.861020198426206e-31 1.8610201984262063e-31 0.0 0.0 -2.9388884759435226e-169 0.0
-7.0 1.938396150792367e-18 1.9383961507923675e-18 0.0 0.0 -1.1802728631559707e-93 1.1802728631559705e-93
-6.8 1.5277455831991436e-11 1.5277455831991433e-11 0.0 0.0 -1.7514030514897974e-51 1.751403051489797e-51
-6.6 5.220762302799613e-08 5.220762302799612e-08 1.7269824718495292e-259 0.0 -2.061561051168024e-28 2.061561051168024e-28
-6.4 2.802087081161453e-06 2.802087081032481e-06 2.3788762479076067e-139 2.3788762479076067e-139 -4.3022790326483484e-16 4.3022790326483474e-16
-6.199999999999999 1.733019194017863e-05 1.7329885100058732e-05 1.629652291273324e-73 1.629652291273324e-73 -1.0235831663744264e-09 1.0235831663744264e-09
-6.0 3.687176442338012e-05 3.6426443702137145e-05 2.7138397464403633e-38 2.713839746440363e-38 -1.4947092396157362e-06 1.4947092141849924e-06
-5.8 5.945601621670503e-05 4.7910895167791564e-05 5.033751964709657e-20 5.033751964709628e-20 -4.493412055594681e-05 4.4918849742849685e-05
-5.6 0.00010622925199351509 7.34464475809627e-05 6.157705297363969e-11 6.157705204742718e-11 -0.00019764479398877901 0.00018985492801017515
-5.3999999999999995 0.00017833104635600795 0.00010693331680379274 1.1124886012107191e-06 1.1124022829806606e-06 -0.00042610210666211673 0.0003338713063872555
-5.199999999999999 0.0003373732334843988 0.0001519262323419136 7.283479019605396e-05 7.20837700802926e-05 -0.0006021559544660012 0.00045963316566663355
-5.0 0.0007267124453447109 0.00034872216585021603 0.00036959208800405665 0.0003174607299535347 -0.0005046522225042276 0.0005244470936012638
-4.8 0.0013382670771101806 0.0005195856447713386 0.000835785075227778 0.0004839717816896534 -0.00020592092933069287 0.0005955453643218938
-4.6 0.0025016956250951097 0.0006573201569144264 0.0017278299810297327 0.0006199858829993519 0.0002693781058774387 0.0007110659719421226
-4.3999999999999995 0.0051350099498820275 0.0008613806049502986 0.0037793799821577603 0.0008344669607133293 0.0012646478186600174 0.0009059852061223942
-4.199999999999999 0.010503505690848505 0.0012101956293956164 0.007813822659215531 0.0011870637596194066 0.002923273157434246 0.0012025605619073855
-4.0 0.021125359918416565 0.0016712971340561806 0.015156464384447548 0.0016312709824064591 0.005402944677486921 0.0015636010748194583
-3.8 0.04477943762104153 0.0022509368770861154 0.03052130013620302 0.0021655339132572765 0.010156154092342029 0.002050451166694385
-3.5999999999999996 0.10233562929664831 0.0030876616488406485 0.06736733320548857 0.0029033595234953607 0.02243594910746364 0.002820673136509878
-3.3999999999999995 0.2384147203244053 0.004484311586842823 0.15309737093503997 0.004044880843654322 0.05345045468228311 0.0039986634652701076
-3.1999999999999993 0.5350589277993044 0.006831133199249634 0.3320489016176143 0.005803870318287136 0.12137274279454256 0.0057145745982280635
-3.0 1.1273541876475806 0.010531798947895719 0.6660245219081453 0.008345690245154178 0.2515025255305399 0.008173667777968406
-2.8 2.212384761804521 0.016204353703398545 1.2281940389961963 0.011841439849344618 0.4740108825677778 0.011635318526413876
-2.5999999999999996 4.042117630955294 0.024681563420808416 2.082220417105989 0.016457077070549685 0.8153306129210784 0.01621870219765247
-2.3999999999999995 6.912888778571208 0.036827414574979 3.2617338959340576 0.02213322247244306 1.2902034939751192 0.02190004876367895
-2.1999999999999993 11.168077135975995 0.053550810443341874 4.7718860126091736 0.02862203585316164 1.9016472790677028 0.028697384427319554
-2.0 17.205248241885936 0.07580678279107488 6.606307225595183 0.03574233180246741 2.6451072384803647 0.036523514204844336
-1.799999999999999 25.44593798501442 0.10434827517533553 8.759311264065675 0.04335391112445489 3.513929292818947 0.045127390246491976
-1.5999999999999996 36.24452621705643 0.139451884251554 11.218098081683326 0.05132777631440609 4.500425770518486 0.05411382688198814
-1.4000000000000004 49.79297758617957 0.18089325841972229 13.95648219667843 0.059594305288924405 5.596051043516883 0.06293539629080208
-1.1999999999999993 66.05928957818594 0.2281006779224948 16.945952069148404 0.0681374901734046 6.792670991998968 0.07147378072722045
-1.0 84.73913714236272 0.2801522234051419 20.145337290657537 0.0769067348178543 8.076207968512357 0.08050384378066028
-0.7999999999999989 105.07729379885164 0.335366189322719 23.46174451509014 0.08590112293744473 9.366503640428398 0.08978799867082406
-0.5999999999999996 125.55752123346137 0.3896517232844695 26.647435628207383 0.09498369412991729 10.624921916414772 0.09871389438279636
-0.3999999999999986 143.66231149390097 0.43672243143157435 29.18793626126031 0.10256671663793986 11.870300561687166 0.10667448772177697
-0.1999999999999993 155.98777424015935 0.4700436636799078 30.571490508776535 0.10756702789356055 12.545098091245016 0.1149696629187523
0.0 160.23356819741227 0.4802274165354645 31.027595647644425 0.10891886729518832 12.62892283274969 0.11323853273129102
0.20000000000000107 155.80172210097982 0.4661073668520008 30.51792219222362 0.10751727638193821 12.37929172614886 0.11083831780589555
0.40000000000000036 143.41896099726273 0.43177255845087226 29.120851907614888 0.1033286727149536 11.735781330889784 0.1076176207784791
0.6000000000000014 125.18723239175003 0.3837301641486678 26.51585090856315 0.09505795003090796 10.644027254896889 0.1004205206969583
0.8000000000000007 104.62937799783153 0.330903352049004 23.28659763417913 0.08629103429383163 9.303620786392846 0.09189990782462712
1.0 84.31818824865692 0.27743988491141336 19.962825301462257 0.07771087955880407 7.979830672691048 0.08270341153068188
1.200000000000001 65.6993457266944 0.22646130394366035 16.781234235978953 0.06911597745702837 6.726719853440005 0.07263007995272576
1.4000000000000004 49.507508659385095 0.17982085802324044 13.822234711260403 0.06060911503743482 5.541814909603215 0.06286204901710654
1.6000000000000014 36.03692624588937 0.13885226591370375 11.115128515624473 0.05238515540225416 4.440291876655576 0.053614609884502305
1.8000000000000007 25.30917074884634 0.1044507611532644 8.684865610406353 0.04445951260684967 3.460539775519137 0.045157827374749965
2.0 17.12214950337958 0.07675250192658631 6.554031615033091 0.03680141808459353 2.611892890146742 0.03705826831394522
2.200000000000001 11.12089040642435 0.05509909173707506 4.736578582416052 0.02952151376434344 1.8954448767158112 0.02930748425787818
2.4000000000000004 6.887724380207117 0.03855824220450352 3.2394567068792 0.02284240765884501 1.307321585190616 0.022364045247316718
2.6000000000000014 4.027658578861384 0.02621326081878341 2.0680196475027777 0.017008777736531616 0.8420325510350297 0.016544012787234726
2.8000000000000007 2.203819531922048 0.017275711503678102 1.218203673928193 0.012215825586669607 0.4973476494320978 0.011904952758578813
3.0 1.1229268814486792 0.011143390429580085 0.6576633853492684 0.008517912603109584 0.2661020999015964 0.008357626480794257
3.200000000000001 0.5324267228038333 0.007146665466898138 0.32429293929182224 0.005800841181810084 0.12843170683889527 0.0057387214291341766
3.4000000000000004 0.23605383571351357 0.004595814833879034 0.14610032285795424 0.0038843031083484747 0.05617589625726102 0.003934724769358978
3.6000000000000014 0.09932629570325696 0.00298303187898596 0.06076102386259693 0.00258072837244971 0.02237965711328958 0.0027371351005882473
3.8000000000000007 0.04077771467929709 0.001951187016970381 0.02393341246745107 0.0017099118808251664 0.008092583282875992 0.0019433843053983046
4.0 0.016774498725844043 0.00128098844132178 0.009225536045021798 0.0011346792531813604 0.00256798051136209 0.0014641311047592996
4.200000000000001 0.007028508791933588 0.0008354967144681793 0.003589601733843691 0.0007520167276768832 0.00048267991336898897 0.0011799410723455249
4.4 0.0030427503865333256 0.0005424329736004233 0.0014133622175507537 0.0004843491942393859 -0.00043323735322057383 0.0009850325378091052
4.600000000000001 0.0013634354836727796 0.0003625753751051686 0.0004933959342481724 0.00029562129557462183 -0.0008399700952286919 0.0008457625222681413
4.800000000000001 0.0006542887631687024 0.00021808024076298458 0.00012603131845548524 0.00011493774515599144 -0.000712151294345451 0.0006633498816796163
5.0 0.00033149676632646656 0.00016665086608676647 1.0357942572678626e-05 1.0315574736123421e-05 -0.0001804616999037398 0.0005117134109284519
5.200000000000001 0.0001775398382815438 0.00013826161266384976 4.1881797766294146e-08 4.188073107777637e-08 0.00021184316043007357 0.0003822359295791309
5.4 6.142881943860212e-05 5.901916523780652e-05 3.9853923982794595e-13 3.9853923702662085e-13 0.0001472251504959856 0.00015841017158726983
5.600000000000001 4.211830352538069e-06 4.204153791925001e-06 4.1254919606354405e-23 4.125491960635388e-23 1.1226184335761438e-05 1.1267958562718386e-05
5.800000000000001 6.351500204393947e-09 6.351418984153751e-09 3.2521414151632385e-42 3.252141415163239e-42 1.7022453026343556e-08 1.70229287727242e-08
6.0 4.2057609816181436e-15 4.2057601536518705e-15 1.01902858222222e-77 1.0190285822222198e-77 1.127217709165816e-14 1.1272182525082765e-14
6.199999999999999 9.777693008514765e-28 9.775208611605834e-28 3.1973307813271535e-142 3.1973307813271535e-142 2.6182634200671884e-27 2.6199307475344278e-27
6.400000000000002 1.9423658828282647e-46 1.942357394556664e-46 2.77739011611415e-257 0.0 -1.3032332078613983e-45 1.3032363688956431e-45
6.600000000000001 1.6731426656110352e-70 1.6731426389989954e-70 0.0 0.0 -1.1226050941709733e-69 1.1226051066750688e-69
6.800000000000001 8.397462019917826e-109 8.397462019852366e-109 0.0 0.0 -5.634327598065295e-108 5.634327598099337e-108
7.0 1.1036505595993262e-169 0.0 0.0 0.0 -7.40500974211913e-169 0.0
7.199999999999999 2.4981824470403166e-266 0.0 0.0 0.0 -1.6761705230902554e-265 0.0
7.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
7.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0 0.0 0.0 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s200_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 1.6763997024370448e-91 1.6763997024370448e-91 0.0 0.0 -1.1645302377103244e-90 1.1645302377103244e-90
-9.8 1.2926579168653197e-59 1.2926579168653197e-59 0.0 0.0 -8.979596148919233e-59 8.979596148919232e-59
-9.6 1.941608128255379e-39 1.941608128245827e-39 0.0 0.0 -1.3487603056887037e-38 1.3487603056952564e-38
-9.4 1.0904033115725984e-26 1.0904032502347815e-26 3.975915211001175e-291 0.0 -7.574610576055014e-26 7.574610962056445e-26
-9.2 1.211937243421426e-18 1.2119001833138469e-18 6.303577118751554e-173 0.0 -8.418413456706377e-18 8.418603609419023e-18
-9.0 1.4329649991830963e-13 1.4297751088198364e-13 1.5291325294768826e-102 1.5291325294768826e-102 -9.920530633306484e-13 9.932118579101556e-13
-8.8 2.3325335632569636e-10 2.235956377306927e-10 6.028549308209958e-61 6.028549308209957e-61 -1.5320063852379975e-09 1.5532620597391752e-09
-8.6 3.103449653208715e-08 2.3085169339035044e-08 1.4168039787951847e-36 1.4168039787951689e-36 -1.5018088367680115e-07 1.6018665771874388e-07
-8.4 1.1382134450558226e-06 4.689647271424842e-07 1.9491859373270565e-22 1.9491859167177086e-22 -2.5834616295699896e-06 3.1868318697440765e-06
-8.2 1.8854566751862745e-05 4.249183352039947e-06 2.503944079145675e-14 2.5038500755164972e-14 -1.6152165327150364e-05 2.6472713610669434e-05
-8.0 0.0001666939221075014 2.418434408492647e-05 9.751170020268739e-10 9.70561742755887e-10 -6.958278951574743e-05 0.0001303155522406728
-7.8 0.0008664367337735265 8.886017339264471e-05 3.7509704190953215e-07 3.4898592564755737e-07 -0.0002701451790232531 0.0004248898488846757
-7.6 0.003076234260784384 0.00022303510360062055 1.197849758342894e-05 8.938606674832229e-06 -0.0008526591243933408 0.001014785390057296
-7.4 0.008577461371204777 0.0004374700670571478 9.822572842295137e-05 5.612952267061158e-05 -0.0019503880349913904 0.0019436595951256598
-7.199999999999999 0.020420419322143772 0.0007516181456573389 0.0003740202523820782 0.0001653383696141782 -0.0034938884969495914 0.0031822774911471523
-7.0 0.043560259983853634 0.0011999427399506752 0.001040855969167076 0.00031748256907540107 -0.005847535600539782 0.004665964578565456
-6.8 0.0873355144461287 0.0018149666869218429 0.0034878984997922867 0.0005120113836437608 -0.009568638755722163 0.006335146315485385
-6.6 0.17645588060530132 0.002660412194219602 0.018559604368189094 0.0008349288167854226 -0.011300185681432512 0.008173356313678874
-6.4 0.38353621385684533 0.003924029840676972 0.09407659706802961 0.0016109595551771882 0.007971262647771581 0.010220429573417372
-6.199999999999999 0.8638163056674066 0.006190132448656377 0.33748877570891833 0.0036350151153010015 0.0923160044829244 0.012638874144668194
-6.0 1.8443708000046883 0.010201214409654958 0.8807030106289934 0.007428972514834569 0.2972283991659817 0.015806421470371312
-5.8 3.603372954725731 0.01600286479924746 1.829026106267977 0.01272087519419882 0.6683244429154575 0.020053103719677473
-5.6 6.480260769734669 0.022975196083321235 3.2514520535966347 0.018766901421004498 1.2344637149586932 0.0253490688871067
-5.3999999999999995 10.868948108760037 0.030468804281076265 5.17201553883649 0.024876094684063276 2.0029438891423865 0.031472675163173966
-5.199999999999999 17.199098154295203 0.038190359321004536 7.553133062581479 0.030609339719844718 2.9513802345534654 0.038210444519697864
-5.0 25.963369999366044 0.04627430313592494 10.308173746399493 0.03568852552069339 4.0332364787014665 0.04529723494699935
-4.8 37.76356401084727 0.05556022336822193 13.33032194642708 0.04000630945693073 5.198785677355366 0.05257011796248498
-4.6 53.30767963914164 0.06762757646326883 16.506100269683138 0.04365340981675479 6.408628771611415 0.06011115175763831
-4.3999999999999995 73.36072358570101 0.08414537202172513 19.7214591365491 0.046773770821608184 7.630628899988077 0.06806544524252486
-4.199999999999999 98.66143461254683 0.10641931040478728 22.872790810142014 0.04954821013849406 8.835706621426189 0.07655599754506977
-4.0 129.80834735507906 0.1350962226635712 25.884092305333212 0.0521877924590334 10.006338409311375 0.08545929349639556
-3.8 167.14686090242196 0.17066288338953714 28.719388963969504 0.054831998827527276 11.13643852426662 0.09429440966099695
-3.5999999999999996 210.71289609988162 0.21377419992279362 31.382253237293344 0.057534575096708195 12.216484424061365 0.1029339711854818
-3.3999999999999995 260.2759400742263 0.26426400092040864 33.90926877503493 0.060245401704811005 13.239583513269771 0.11137942091018663
-3.1999999999999993 315.419360637885 0.3213351014968344 36.36605627431616 0.06281941623773624 14.23254544914356 0.11941045995465302
-3.0 375.59028197747205 0.3848129322354336 38.84137250440593 0.06521771676582588 15.247623621627532 0.126549141912756
-2.8 440.1400563391798 0.4545515365021612 41.42599200132674 0.06750484259823822 16.321983135340965 0.13211877395427685
-2.5999999999999996 508.29875387727816 0.52963393350841 44.18021674602722 0.06972204631587353 17.479196742589007 0.1361882409741808
-2.3999999999999995 579.00958564885 0.6089807218264612 47.078777511385006 0.07191372287690115 18.664881359413243 0.13985649240849438
-2.1999999999999993 650.5344800827123 0.6916471456523124 49.90673320801739 0.07409734929717372 19.81823978641258 0.14471625688818504
-2.0 719.9101540656595 0.7767535482711774 52.071161260450396 0.07658339687249024 20.70482984751531 0.14934323963016238
-1.799999999999999 782.333975928602 0.8623811219221406 52.36487655982119 0.08054427638022019 20.977726464461053 0.1566528649638487
-1.5999999999999996 831.3174907470978 0.9443699516064861 48.918722073141566 0.08092381213432401 19.779975619657325 0.1606944285569007
-1.4000000000000004 862.4845693620737 1.0252986874118222 40.89011378659539 0.07859452341036895 16.778295665086628 0.16196131183011683
-1.1999999999999993 882.2350756099959 1.0887012034676828 32.76376524186626 0.07661149787849335 13.698634957976957 0.16574626903349268
-1.0 897.831548984269 1.1365617088850797 27.848952067200525 0.07745295734219053 11.849294898847678 0.17249440162583848
-0.7999999999999989 909.6777794997524 1.174995691664975 24.90683391057276 0.07863779172027453 10.704866579384024 0.178358537134008
-0.5999999999999996 918.1145080487079 1.2052100727804362 23.09457329563244 0.07944088336035979 9.964393314567669 0.1826371105028405
-0.3999999999999986 923.6941786126187 1.2274804065953526 21.990475639908002 0.08006211993380882 9.51806061561623 0.18544436407514137
-0.1999999999999993 926.8275264815251 1.2417508773334065 21.388253566905707 0.08059650030404468 9.273634314874583 0.1872581401143384
0.0 927.7282171740234 1.2480065778454796 21.187286403520478 0.08077438696805905 9.18592009330031 0.18782669367307794
0.20000000000000107 926.5126555381156 1.246657560695254 21.36344207438019 0.08064118638713502 9.245443950741334 0.18717156551597572
0.40000000000000036 923.1613049119279 1.2379493629801683 21.95152263139383 0.08041871401540827 9.476403909319302 0.1857860818800754
0.6000000000000014 917.4232063545884 1.2213681793841065 23.04902836247583 0.08012378283616009 9.903681055694024 0.18394803842082674
0.8000000000000007 908.8373729969014 1.1957577937343948 24.861501510781633 0.0796631151989158 10.583936681726646 0.18116692521525643
1.0 896.8740121234824 1.1613765274837071 27.785749179609063 0.07932635730317739 11.677289707211088 0.17810046500184432
1.200000000000001 881.2112975956261 1.1159676840630133 32.68059112987692 0.07976452499583592 13.520578304145898 0.17369420743418626
1.4000000000000004 861.2638625446173 1.0553622074246725 40.6903425731957 0.08113900765947483 16.57852254702614 0.16976538326207047
1.6000000000000014 829.9112742492354 0.9784371174399746 48.63742112614907 0.0828311967952226 19.553530829402852 0.1646648626475533
1.8000000000000007 780.861265463248 0.8920544090730771 52.10580462122995 0.07991612829559634 20.90222791359393 0.15791131429654812
2.0 718.4398025208825 0.8065169618899165 51.85948668389918 0.0764283976011735 20.668498802274268 0.15149758138502223
2.200000000000001 649.1448016832775 0.7213606103239171 49.743968965050215 0.07365589962189917 19.72177673063349 0.14630290899333778
2.4000000000000004 577.736086092131 0.637332173844644 46.94490766882613 0.07120170391951633 18.5734357928416 0.14296482805319258
2.6000000000000014 507.16995068706177 0.5557415305903273 44.062324718223636 0.0689975475110019 17.413043685687057 0.1388593243476433
2.8000000000000007 439.1765916430501 0.47773271760865815 41.32263784351162 0.06689570436291278 16.296656370944838 0.13451085711126165
3.0 374.7852885556012 0.4044463508918511 38.75140110036417 0.06470226902531243 15.235258252107487 0.12810331527826677
3.200000000000001 314.7446382601444 0.33685815866252977 36.28659896569213 0.06238081640436553 14.208554239397989 0.12018821630841502
3.4000000000000004 259.695026935714 0.2759212070392198 33.835390340291276 0.05990011757567488 13.190991931390982 0.11134639866407225
3.6000000000000014 210.21338971665816 0.22259138432381625 31.31216711728124 0.05713387428431342 12.170431798050815 0.10201030511179261
3.8000000000000007 166.75586799676933 0.17757123281731005 28.655012678148168 0.05418638446944233 11.13085439490872 0.09269533148391204
4.0 129.5493453911199 0.1406795836259703 25.83023096345222 0.051328667282792395 10.04461704190138 0.08376855945234947
4.200000000000001 98.52792080621622 0.11121342362060284 22.83791404772037 0.04863848448541008 8.886536902331637 0.07539064810475316
4.4 73.33319326992071 0.0884447545135975 19.714918951237948 0.04603981856251984 7.663065494457614 0.06745107972284778
4.600000000000001 53.36195495819616 0.07128645920613078 16.53055775342962 0.043221988974239726 6.407422436094808 0.059675461331799684
4.800000000000001 37.865182810731916 0.058141935326678905 13.378353050138461 0.039733086689701644 5.164687408066707 0.05191718931094093
5.0 26.074644766079384 0.04755691977733479 10.366980817031546 0.03537365808912105 3.9833104172750935 0.04432682170970415
5.200000000000001 17.29660330803343 0.03849360216163832 7.61132241694841 0.030260997421146647 2.9062675673508007 0.03711489369859208
5.4 10.946686394878613 0.03033146365269647 5.222835555064199 0.024606805694535282 1.973781306235844 0.030455241386402078
5.600000000000001 6.536310801439332 0.022764724004012415 3.290988928758806 0.018639615991147506 1.2202457268783298 0.024547561808956776
5.800000000000001 3.635509924344956 0.01591055795000097 1.856060654424599 0.012741227938640408 0.6627716701110807 0.01957690782427329
6.0 1.8558490611584302 0.010236647058309588 0.8971292779133867 0.007545512303094922 0.2956264191561748 0.0155974618930465
6.199999999999999 0.862790276629682 0.006255130532420873 0.3463107990264144 0.0037704293921080657 0.09274508196104275 0.01249171009647492
6.400000000000002 0.37824635632021475 0.003984012796274818 0.09822401841849349 0.0017439831807506548 0.010490928596291893 0.010006223491283302
6.600000000000001 0.17222169544159466 0.0027592024163205437 0.020614091056474354 0.0010094390422580328 -0.006617846756920071 0.007915483400426379
6.800000000000001 0.08568170123738722 0.001970133252142998 0.0048827485359481905 0.000736803994665937 -0.0037700036466170998 0.006081598720741383
7.0 0.04368644749206481 0.0013792131076734388 0.0021124372257032872 0.0005595909629743956 -0.00033745848059615766 0.004421307308461193
7.199999999999999 0.021090186917285075 0.0008969443750777753 0.0011252255221328815 0.0003986510213704681 0.0006615629953146792 0.0029458449296383966
7.400000000000002 0.009068690770988286 0.0005200938696329869 0.0005328853124407599 0.00024613092223092374 0.00039449344759465664 0.0017375271079224498
7.600000000000001 0.0032632907302132565 0.00025355351659591194 0.000180524481440831 0.0001082792095186311 -7.18345084392081e-06 0.0008761718680471813
7.800000000000001 0.0009185018297572893 0.00010297128433184676 2.969173483836272e-05 2.2759265703357286e-05 -0.0001590127675622529 0.0003811725229094666
8.0 0.00019617750469078085 3.9105849337409376e-05 1.1379280119733919e-06 1.043442846216026e-06 -0.00013091886820844778 0.00015606057044785458
8.2 3.277674652352749e-05 1.2812564358159479e-05 2.4982688372386735e-09 2.466557932334915e-09 -6.175223446274525e-05 5.559900027984032e-05
8.400000000000002 4.062603057393172e-06 2.5807677279543387e-06 2.4387551429645916e-14 2.4374424337412637e-14 -1.3854478467481633e-05 1.1389749105136765e-05
8.600000000000001 2.2185004151591676e-07 1.7046565349152387e-07 1.2883706410902552e-23 1.2883667684237637e-23 -9.34695885612196e-07 7.469560245505084e-07
8.8 1.884804834217149e-09 1.4530650335428655e-09 1.9661216748275453e-40 1.966121673598571e-40 -8.601361126262225e-09 6.510854769649697e-09
9.0 6.718963085056642e-13 4.573012560047511e-13 2.2540476719007372e-70 2.2540476719007356e-70 -3.5599424614691485e-12 2.578671838562347e-12
9.200000000000003 4.310304516927255e-18 4.062767126593151e-18 6.78039896535925e-123 6.78039896535925e-123 -2.854738971451681e-17 2.780820006225147e-17
9.400000000000002 7.88074512707667e-26 7.866950937881175e-26 6.951765394051132e-214 0.0 -5.388733940719881e-25 5.388593513634065e-25
9.600000000000001 5.589306999144283e-38 5.589094857715171e-38 0.0 0.0 -3.828340951202323e-37 3.828340951193352e-37
9.8 4.255686021293911e-57 4.2556856574802045e-57 0.0 0.0 -2.915000674183894e-56 2.9150006741838946e-56
10.0 3.7374664951492293e-87 3.73746649513024e-87 0.0 0.0 -2.5600380829993664e-86 2.5600380829993664e-86


==> anc/smash_data/dE_deta_Au_s200_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 1.3401903058598194e-121 1.3401893954486213e-121 0.0 0.0 -5.3989879743371636e-127 5.333113715510344e-127
-9.8 2.723665561199605e-79 2.7103932879773874e-79 0.0 0.0 6.192614477807355e-81 6.439787965244823e-81
-9.6 7.752644029553543e-50 7.722630558196084e-50 0.0 0.0 3.8565819304011414e-49 3.856665400396054e-49
-9.4 5.377458112473404e-31 5.376872676089748e-31 9.047128653023457e-292 0.0 2.6851983079103856e-30 2.6852121850557863e-30
-9.2 6.517049173557258e-20 6.516325216692373e-20 1.3792764833509225e-171 0.0 3.2541971401226364e-19 3.2542552381711694e-19
-9.0 1.8810781203266034e-13 1.8799951046856064e-13 1.278375212283929e-100 1.2783750709392124e-100 9.387181939778885e-13 9.38870590363727e-13
-8.8 1.0062085348094835e-09 1.001074116519534e-09 4.4254658931223145e-59 4.425276947707701e-59 4.991284887257469e-09 4.999382711402877e-09
-8.6 1.3905317270868437e-07 1.3311435353045456e-07 5.209075888130183e-35 5.199060393001504e-35 6.570723467399178e-07 6.647787471800946e-07
-8.4 2.709119016654725e-06 2.084799058956399e-06 3.2402151464707014e-21 3.1655738028422817e-21 9.86156741263013e-06 1.0410889278750644e-05
-8.2 2.4361582961544736e-05 9.957839012617145e-06 2.1881659671008642e-13 1.9407441526230543e-13 4.236867255946997e-05 4.9711760946978876e-05
-8.0 0.000158343134476097 3.0376005461540097e-05 5.876050620627698e-09 4.242700622853857e-09 0.00011130964129060965 0.00014916311570215351
-7.8 0.0007111437824690248 8.751138641321318e-05 1.924406969235159e-06 1.0642647425619296e-06 0.00024385073380394162 0.00040777327529305116
-7.6 0.002373548297500823 0.00020650789061345785 5.567017448218247e-05 2.261354055491602e-05 0.0003190944685150512 0.0009099536188437069
-7.4 0.006606784951362425 0.0004117191758698554 0.0004257199569944841 0.0001270420082962767 0.00015619598286764158 0.00165224451521165
-7.199999999999999 0.01606919594847672 0.0007492991195448756 0.0015623861314723625 0.0003494077915727615 -6.365871592758477e-05 0.0025994946357121274
-7.0 0.03496243358212049 0.0012431616562565049 0.004089842679979164 0.0006522064555876736 3.849404232383463e-05 0.0037377458910335063
-6.8 0.07116288336356448 0.00189946447741347 0.010385698471909338 0.001014440421982003 0.0007533449669143641 0.00509730655279655
-6.6 0.14594792695891304 0.002767825927675475 0.03200480723502039 0.0014930714443516153 0.0048510382926252845 0.006713746318261364
-6.4 0.31754411089644874 0.004016584371725712 0.1088566491020776 0.002357519914985741 0.026207499676829657 0.00862492560316873
-6.199999999999999 0.701466020094272 0.006151908686504954 0.32073081093309314 0.004267040911437825 0.09663535326702394 0.01095153484613724
-6.0 1.45865904618338 0.009825214273636343 0.7600037027452433 0.007710349059079402 0.25517440830907173 0.01388649944160382
-5.8 2.7783624015974353 0.015188193235724505 1.4959455776706807 0.012479321321303463 0.5320285464092854 0.017522698070970868
-5.6 4.884991337774878 0.02199127354181697 2.5669265416363483 0.017979747474526034 0.9439314405844221 0.021781772099285363
-5.3999999999999995 8.038118803676017 0.0299837718013372 3.9777676767865024 0.023654969707713667 1.4936820258102743 0.026572830963735555
-5.199999999999999 12.521295492242588 0.0391046622432898 5.692511515151095 0.02911318483590565 2.1694553162745147 0.03189956136082671
-5.0 18.655019062186827 0.04962049823173637 7.642824568405738 0.034136536841246096 2.944304956556074 0.0377690748952597
-4.8 26.82394165282059 0.06220122312947111 9.747514577333728 0.03862409388818877 3.7788879547967476 0.04418072925609214
-4.6 37.48235454198099 0.07787996036803618 11.92565664962039 0.042520134290818176 4.6327168639791365 0.05107408624638788
-4.3999999999999995 51.13323901469765 0.09772016868719245 14.104275068158616 0.045861026627413766 5.477302964997338 0.058235494946345945
-4.199999999999999 68.27285551972089 0.12233668040943145 16.224666364422866 0.048798011737876 6.296152299045698 0.06549712590160799
-4.0 89.30233253759468 0.15198771854625612 18.24551242029201 0.0515146232308369 7.077206012087087 0.07261057800989584
-3.8 114.44844086775333 0.1869262511355336 20.146637575479463 0.05411566884980561 7.814380313701606 0.07932630459695733
-3.5999999999999996 143.73392273292086 0.227295221048655 21.933688483678587 0.05662449343182095 8.51164734126825 0.08573060924606185
-3.3999999999999995 176.988898047533 0.2728540889151687 23.63269623336667 0.05904886125547059 9.182933093495238 0.09219408088338577
-3.1999999999999993 213.8933766234345 0.3230913727155583 25.2799316342003 0.061365425495958505 9.852515771814442 0.09871746628187521
-3.0 254.0417646048322 0.3775769539877028 26.918820609720903 0.06353947592939499 10.53745736248281 0.10486125897900052
-2.8 296.9862511575627 0.4359873690143294 28.59087139494761 0.06556635373767102 11.24059366705869 0.11054050643668066
-2.5999999999999996 342.20392671505334 0.49790705318658646 30.315346198298396 0.06755429780920279 11.975102650349559 0.11594251256978085
-2.3999999999999995 388.9766511101685 0.56261277570774 32.05739606161111 0.06981566998321805 12.708824652273048 0.12214527388133772
-2.1999999999999993 436.1588660443607 0.629170571894837 33.680396102605584 0.07238020837839756 13.418922474560638 0.1278817319665068
-2.0 481.83105901567404 0.6971757639968994 34.870543618113054 0.07519729519192257 13.971303197848309 0.13309414068140465
-1.799999999999999 522.9010604804213 0.7621126898896923 34.91548770859006 0.0773004542489367 14.104750883798168 0.1383064807382214
-1.5999999999999996 555.173213343087 0.8235646086979719 32.60849973757446 0.07612247856560397 13.192889978693549 0.1429345302864423
-1.4000000000000004 575.7506211431594 0.877847228713271 27.37911931941309 0.0709000381744377 11.305495238332638 0.1434480973113479
-1.1999999999999993 588.5709485580427 0.9157930970778356 21.92892263240158 0.06368430101864726 9.274602186332826 0.146079310328696
-1.0 598.6532910697648 0.9460332643898696 18.609639114395307 0.06237548010042413 8.052689666355278 0.1484641805206428
-0.7999999999999989 606.3055315387645 0.9700426209561673 16.61916095097418 0.06270281241178491 7.3235671669440645 0.14984337323376104
-0.5999999999999996 611.7379570472916 0.9886232950068278 15.366910205072648 0.06343668638418895 6.864658695608703 0.15022046622758561
-0.3999999999999986 615.35062222615 1.0026349242315415 14.608022687771342 0.06416517537021965 6.549053867662034 0.1500526623609808
-0.1999999999999993 617.3998073444085 1.0119875017586166 14.189975657089533 0.06432897325509263 6.336592065542025 0.1500041274462563
0.0 618.0469846017908 1.0158184443654592 14.051873290047205 0.06415677556026067 6.21863396504942 0.1501139498559275
0.20000000000000107 617.3406904336847 1.0140125563760092 14.173831551545133 0.06393267031716446 6.21145030995497 0.1505083568991053
0.40000000000000036 615.2265589024272 1.007283189031332 14.570436478969025 0.06373176495698185 6.344019496387807 0.15136296561286394
0.6000000000000014 611.5571208618545 0.9961121179798511 15.310365937126893 0.06355988199288003 6.598843222203965 0.15228073233001616
0.8000000000000007 606.0851369874244 0.9804034532320278 16.537591321793723 0.06350897244419243 7.048595714802499 0.15224267147895962
1.0 598.4627825568333 0.9594872819145438 18.519837967105136 0.06381430699674132 7.786060778157904 0.15090246464080087
1.200000000000001 588.4430325780769 0.9317433467223479 21.825399997910854 0.0654653700566362 9.015395937010815 0.14766777226869052
1.4000000000000004 575.6566546805959 0.8942144280273054 27.292498675894574 0.07152526037136435 11.156269479855247 0.1456199930922209
1.6000000000000014 555.0914641514145 0.8443165010136509 32.54317395890382 0.0785678682279307 13.130052419893929 0.14459175479414302
1.8000000000000007 522.7737342242752 0.7839290408360258 34.80456142265628 0.07747253479336329 13.819776498421813 0.1388902844817077
2.0 481.66906104140486 0.7171289954927796 34.81477210778044 0.07607968459211459 13.738556259156987 0.13374975536330175
2.200000000000001 436.02474455013436 0.6475793134893193 33.67644320225605 0.07366176834931437 13.23721529192261 0.12863810055845712
2.4000000000000004 388.87904087795016 0.5791934879496838 32.07201850302498 0.07107069154807193 12.592076505016383 0.12363607838290423
2.6000000000000014 342.146367432652 0.513123878277507 30.337285979067154 0.06828998652910649 11.919186692538844 0.1176361707451211
2.8000000000000007 296.96443823108046 0.44984315292213534 28.62133088794262 0.06550900878709748 11.224579708856325 0.11128826958935635
3.0 254.05664263787799 0.3895313370770277 26.964232519817497 0.06287222669036177 10.548048671249143 0.10508180857523766
3.200000000000001 213.94344456729306 0.3322024595464869 25.347221732672285 0.06030155884863441 9.891646353302782 0.09904147083929295
3.4000000000000004 177.06948823551065 0.2786965649398851 23.723296126041475 0.05764791157904577 9.234940460042406 0.09275012381837296
3.6000000000000014 143.83121255333796 0.23036555206410547 22.039942516814296 0.054869212168055834 8.560516364189779 0.08609501064930201
3.8000000000000007 114.54321049689842 0.1884036064927654 20.254145186079572 0.05209432281244325 7.860563238430076 0.07926975497067666
4.0 89.38239087340342 0.15304989622420517 18.344426969290954 0.04937456913174996 7.120792822643812 0.07246271856797047
4.200000000000001 68.33503692106409 0.1236066475995385 16.31220076935752 0.0465726111352995 6.328293596574278 0.0657316455342185
4.4 51.180396083018685 0.09911911428469518 14.17715206200087 0.043569001367855444 5.490948680540819 0.058992523113821936
4.600000000000001 37.52246541758762 0.0789532458029955 11.979566253211294 0.04033582388854354 4.630091300077647 0.05230093771988095
4.800000000000001 26.865045395372213 0.0626595004983048 9.78239675273125 0.036803104301589507 3.771820805213975 0.045771574437687236
5.0 18.69579023723837 0.04950480018844368 7.662993832469349 0.03279967775258885 2.9463117275104858 0.03936548364377435
5.200000000000001 12.555078461044037 0.03858774804712749 5.704049826945618 0.02820599531391956 2.1873998898583484 0.03316557085476382
5.4 8.062033144687398 0.029306133565424053 3.9863947732803537 0.02308227165333255 1.5239945885869635 0.027376658850107014
5.600000000000001 4.901660950498536 0.02139831942089511 2.575888761683075 0.017626714017180356 0.9769180166139586 0.02220334273308189
5.800000000000001 2.7916609042347513 0.014755814905693738 1.5055261263390562 0.012230051785956366 0.5586305913769014 0.01782400612564934
6.0 1.4698005386331472 0.009547177248087391 0.7688477024318942 0.007543940285842623 0.26984739454738826 0.014302540519804046
6.199999999999999 0.7092682083989751 0.00605370366134005 0.3272407772637682 0.00423723636899373 0.09853178587604626 0.01152355864446577
6.400000000000002 0.32161756663520824 0.00404482405576624 0.11272479393271273 0.0024610143974680095 0.01939794356359623 0.009258352707381115
6.600000000000001 0.14775758691591845 0.0028354604620683807 0.03410531005856574 0.001630390459813343 -0.004740193098247382 0.0073254131817991576
6.800000000000001 0.0721549954548705 0.001971728078625821 0.011542255321486233 0.0011273989890538518 -0.007244046955772039 0.005657715071745946
7.0 0.03580310751994085 0.00132007887427545 0.004710328611049539 0.0007519595541583664 -0.004632353118921493 0.00422008971418772
7.199999999999999 0.016938137025876487 0.0008274490701571326 0.0019419208621685223 0.0004545822217183432 -0.0017844838339328986 0.0029718466842433883
7.400000000000002 0.007273279342755789 0.00046478191223288184 0.0006796655637218825 0.00022034179114034126 -6.692012669464717e-05 0.0018929878812456943
7.600000000000001 0.0026786505200830863 0.00022455903865646474 0.00015282680838214392 6.9918648347139e-05 0.0003625070054124749 0.0010304114756704804
7.800000000000001 0.0008027986612270058 9.129437127355732e-05 1.4346354841937312e-05 9.437008854244992e-06 0.0001375555188970823 0.0004554519150942638
8.0 0.00018242892214246733 3.0121543302874944e-05 2.646047682622339e-07 2.310116583495126e-07 -3.748896922287635e-05 0.00016059025873452274
8.2 2.851838932689752e-05 7.544159958289425e-06 2.1782972418828997e-10 2.139989249530689e-10 -3.491065204884798e-05 4.374059725509084e-05
8.400000000000002 2.8242186170588757e-06 1.1627504211278632e-06 5.168508099983853e-16 5.16572145430309e-16 -8.161275472158429e-06 7.2078446065022356e-06
8.600000000000001 1.3785806525420683e-07 7.592208732396398e-08 3.394842583403178e-26 3.3948367140023994e-26 -6.410876398587046e-07 4.845963782153332e-07
8.8 1.8146600285104913e-09 1.2352884788551504e-09 2.5175755288485835e-44 2.517575528192166e-44 -1.0495942767940402e-08 7.860949846523247e-09
9.0 2.482163218393825e-12 2.023567121856737e-12 3.937383745637088e-76 3.937383745637087e-76 -1.5433996638771828e-11 1.2735220343690444e-11
9.200000000000003 7.932479712980166e-17 7.272859800048036e-17 3.0858949678031083e-131 3.0858949678031083e-131 -4.993607271082037e-16 4.556152763995079e-16
9.400000000000002 5.428272707343324e-24 5.25496512346807e-24 1.0649487405729093e-225 0.0 -3.409463873938046e-23 3.289070806040505e-23
9.600000000000001 1.8107352843456935e-35 1.7878757238701632e-35 0.0 0.0 -1.1349237033244259e-34 1.1188931583838896e-34
9.8 7.502948032626762e-54 7.448191273393934e-54 0.0 0.0 -4.699611130408373e-53 4.661182148155702e-53
10.0 3.0422279944267335e-83 3.004798084817018e-83 0.0 0.0 -1.9067293173550437e-82 1.8804687802792734e-82


==> anc/smash_data/dE_deta_Au_s200_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 5.979750742519763e-125 5.979750742518192e-125 0.0 0.0 -4.0399595980594765e-124 4.0399595980583966e-124
-9.8 1.4304383964639729e-81 1.4304383622632723e-81 0.0 0.0 -9.664137487276802e-81 9.66413725235191e-81
-9.6 8.713011873727706e-54 8.712801782083062e-54 0.0 0.0 -5.8865714455919865e-53 5.886427159281825e-53
-9.4 5.296159025439267e-36 5.2879714746797945e-36 3.8875935499009646e-194 0.0 -3.578184294582157e-35 3.5725889980043035e-35
-9.2 1.2778630848459829e-24 1.2522455988710486e-24 4.4323041270908745e-112 4.432304127090875e-112 -8.616648148148664e-24 8.46030636652867e-24
-9.0 2.9196762403761474e-17 2.3705683459333823e-17 1.3744475185108777e-64 1.3744475185108777e-64 -1.7035475386679084e-16 1.5848979815762147e-16
-8.8 2.5401467281310987e-12 1.5520858723613168e-12 1.9777156640682985e-37 1.977715664068298e-37 -8.112029581345737e-12 7.1242353024644086e-12
-8.6 3.802789657622524e-09 2.2224954710524736e-09 4.0477182729750915e-22 4.0477182727269696e-22 -7.642873224595691e-09 6.830570203791393e-09
-8.4 3.654338948300498e-07 1.7514715511206098e-07 1.2379630955172756e-13 1.2379619105395829e-13 -5.544862477034469e-07 5.616083855998651e-07
-8.2 7.299987976261449e-06 2.4911135205667994e-06 4.985278200306432e-09 4.9831872137188045e-09 -7.697783118480493e-06 9.642734592933647e-06
-8.0 6.264077586379508e-05 1.4357929781803663e-05 1.3793377068416209e-06 1.351604460156378e-06 -3.5573990885492364e-05 6.211288007159506e-05
-7.8 0.0003303975454930429 5.476440968542407e-05 2.9342590918764937e-05 2.3702319998869814e-05 -6.463313255901738e-05 0.00022303418627331675
-7.6 0.0012297674023002004 0.00015875710949140223 0.00021126666953859218 0.0001027493713718492 -3.489912445458819e-05 0.0005655924782445354
-7.4 0.0035409464235947024 0.0003492231424406848 0.0008867598266697375 0.0002560990132052688 3.6538296956727845e-05 0.0011210058684952764
-7.199999999999999 0.0083625746101795 0.000649024434464128 0.0025211973942751028 0.0005044048337144829 4.1695780216435336e-05 0.0018480951761735331
-7.0 0.01711346855219521 0.0010554788706100755 0.005439101149543904 0.0008372508359514809 -0.00036965630617693813 0.0026664418011139173
-6.8 0.032914324870004355 0.0015282385748563827 0.010843994523381561 0.001208701955193739 -0.001385399036282019 0.003498034688781723
-6.6 0.06590297067238743 0.0020815751551271897 0.025409459842648776 0.0016197889826353147 -0.0007170733944403396 0.004325402314303305
-6.4 0.143487384479035 0.0029160845000912147 0.0699703983188768 0.002254218975308699 0.01024928138070746 0.005250503990728851
-6.199999999999999 0.3161820896934301 0.004487628340861861 0.18170291683187675 0.003581375521054834 0.04761073468248194 0.006485382080305512
-6.0 0.6475620132272607 0.007278282818142296 0.3979066893409153 0.005994665523392053 0.12799365312420338 0.008284984690545779
-5.8 1.2050762164814177 0.0113436903358219 0.7402153054934879 0.00934183596262427 0.26111440835614974 0.010747489305839427
-5.6 2.065070262628312 0.016432402338816557 1.2156603767479575 0.013145162523190205 0.44981832609620204 0.01374611321137676
-5.3999999999999995 3.3142797658390943 0.02239659110124701 1.8192774332545931 0.016999561420259202 0.6900039183951636 0.017110893376923116
-5.199999999999999 5.046570825413331 0.029350124523393015 2.5320582887230048 0.02069929915928861 0.9710343516144718 0.020736993949271487
-5.0 7.37069759928448 0.03771297343001011 3.3242415468107227 0.02415528673038268 1.2812976716069353 0.024580876455018406
-4.8 10.423435777396067 0.048182237827990346 4.162558994858926 0.027326982589589894 1.6107354741019237 0.0285493499292981
-4.6 14.370659697256935 0.06155352497742965 5.013584527566241 0.03020950434546801 1.9481823877433926 0.03251461057115446
-4.3999999999999995 19.39371914673122 0.07858030952886606 5.846174585839031 0.03283528703453115 2.2811939886415415 0.03648292805737076
-4.199999999999999 25.67098136889022 0.0998238771454259 6.636869034888648 0.035221970679957255 2.59968902596988 0.040563052162516426
-4.0 33.351135732909995 0.12557015510313035 7.374310181303259 0.037388050830789166 2.8957030549490828 0.04482168982380089
-3.8 42.52028597361883 0.15586745993492795 8.058389578116167 0.039387541979222826 3.162405714726626 0.049211090699131016
-3.5999999999999996 53.18375884039087 0.19065488989378876 8.696648420136059 0.04125515212784975 3.4019735321755866 0.053609571879254324
-3.3999999999999995 65.27089365137473 0.23004961398049023 9.302318395011293 0.04302150568341353 3.626424929434068 0.05793049534962231
-3.1999999999999993 78.6591695401407 0.2740273687859738 9.892746042692844 0.044747433571661395 3.8462767820356603 0.06209021275919732
-3.0 93.20184870111402 0.3220085779185456 10.485763800375798 0.046443852147834294 4.0693264060531265 0.06605078281339237
-2.8 108.74452303779778 0.3731924011811405 11.096106917870545 0.04807494292683772 4.308752073786555 0.06987705887809822
-2.5999999999999996 125.10372892043817 0.4267616007972738 11.729122361509527 0.049698832955083296 4.577011725520754 0.0732080636945614
-2.3999999999999995 142.00164942759008 0.48178131863292617 12.36758535666829 0.05137720740011288 4.864866047052576 0.07625565540346062
-2.1999999999999993 158.98070523383714 0.537072382721146 12.9421343391778 0.05309496173066084 5.1234887054021385 0.07894613687781543
-2.0 175.2744876229922 0.5909966131186487 13.289189930915958 0.05473388967262301 5.317199963381656 0.08101107438606499
-1.799999999999999 189.5831257086718 0.641260074172701 13.052070343271387 0.05560381737377994 5.2804377868136845 0.0846562371386075
-1.5999999999999996 200.29911705673095 0.6863122651909437 11.777602146361213 0.05548952863925371 4.811594123440916 0.08714008692712394
-1.4000000000000004 206.79958368508048 0.7218568353910549 9.549958303754016 0.049569707407415634 4.025321962154686 0.0877947550541197
-1.1999999999999993 210.97075689886339 0.7469026057565334 7.568144001910311 0.04459860805043191 3.2715707133896426 0.08942646879519112
-1.0 214.21719569201233 0.7654107588146339 6.390813636126199 0.042461657049205154 2.8059090606150185 0.09117190957442799
-0.7999999999999989 216.62910009192296 0.7797615457705065 5.680560156236388 0.04159660845559095 2.5454891299409397 0.09256996084035106
-0.5999999999999996 218.30444431007305 0.7906102006247626 5.234077341847017 0.04148774812577537 2.398998381578657 0.09303279424944305
-0.3999999999999986 219.39576766975256 0.798755451837372 4.958445700548221 0.04147277666208851 2.3144364973444524 0.09302592940503679
-0.1999999999999993 220.00386098328698 0.8050920622958103 4.811591213529804 0.04150112893021335 2.256814212126659 0.09227989834970599
0.0 220.1819031236503 0.8097096958809095 4.76787017762403 0.04137209646692428 2.2207229132694253 0.0910631566562532
0.20000000000000107 219.93379415991404 0.812261288377805 4.819122149654521 0.041034832066260594 2.206159421235493 0.09017632476032461
0.40000000000000036 219.22821239500655 0.8120462711726271 4.972083796315026 0.04071809086192145 2.20809331226183 0.0899371143769163
0.6000000000000014 218.01551757107828 0.8085658745841355 5.251131202224936 0.0406241284288462 2.245588692379628 0.08991098719965838
0.8000000000000007 216.22033852310972 0.8017643696354667 5.712731137882453 0.04103912463246361 2.3488074822509795 0.08920550891160085
1.0 213.73409671118662 0.7908179813833199 6.460260511537918 0.042254239991613284 2.611004484739762 0.0882295138913697
1.200000000000001 210.40226483658896 0.7747105099385116 7.666897011552604 0.045119802349991654 3.0604148052641627 0.08704090902942303
1.4000000000000004 206.11735022673255 0.7515099986893939 9.62925591955092 0.050612597585466705 3.794377439429162 0.08756088135810475
1.6000000000000014 199.5813254407661 0.7180967421483491 11.83989446626568 0.057950165594048454 4.647609553960393 0.08897904411034636
1.8000000000000007 188.91008181712292 0.672342006315287 13.029718308315955 0.059349779461074136 5.07330064841957 0.08676256119242745
2.0 174.68042441083398 0.6183219173066428 13.25213555624178 0.05765697758540656 5.141297738341513 0.08410786158576729
2.200000000000001 158.4596008843428 0.5603814158048934 12.921774580606273 0.05551451587486945 5.003443689077197 0.08057243571754863
2.4000000000000004 141.5137945452461 0.5013014708416592 12.355620596072724 0.05339202971067086 4.78521270835047 0.07695696091517334
2.6000000000000014 124.65029949002117 0.4425575369617472 11.718570600297003 0.05135448749965243 4.545784070335976 0.07307531728242968
2.8000000000000007 108.32785402156512 0.38522770827155933 11.08147682906185 0.049239123900987294 4.302707129424957 0.0687129345389861
3.0 92.83041798777768 0.3307111407210184 10.46888837821248 0.047100677731549884 4.071509312157192 0.06444026106506065
3.200000000000001 78.34911501000883 0.28017711673276285 9.877539408513448 0.04505657020103517 3.843898989784939 0.06028077279458423
3.4000000000000004 65.0395093685713 0.23426378725044203 9.29061456464055 0.04314443555926358 3.618095144925101 0.05640870222222545
3.6000000000000014 53.035796658978164 0.19323215263392013 8.686200394559844 0.04130183129737427 3.385958667854701 0.052579519757474553
3.8000000000000007 42.43980388271394 0.157078697878095 8.044209518801482 0.039437258000959166 3.1385546996301747 0.048686107692056224
4.0 33.3073643590543 0.12586222715935855 7.35136610111421 0.03747317342863687 2.8682073825004646 0.04474526457332159
4.200000000000001 25.636220586919094 0.09968608448675774 6.602870826101526 0.03536674212162082 2.5757884366593085 0.040611093965354096
4.4 19.35669093142337 0.07838574405836399 5.804318038875837 0.033081514640968 2.268096538445739 0.036285534888657635
4.600000000000001 14.335839989093909 0.061376530135352034 4.9712077200737745 0.030526446809021425 1.9498184922966586 0.031991078723954854
4.800000000000001 10.397499992352081 0.04792759510066715 4.12579888660712 0.027613026023307032 1.6242647398457117 0.027897917196887893
5.0 7.353218685227554 0.03730364544036326 3.2945827239852843 0.02430166773782087 1.2987060471047471 0.02395953170659527
5.200000000000001 5.033441901442746 0.028728316595267703 2.507479730192207 0.02063582156162008 0.9860572099530148 0.020128861438949687
5.4 3.30331531864179 0.021651637116731296 1.7976051513230518 0.01677453915781313 0.7011879684358879 0.016541209784996045
5.600000000000001 2.057277697591367 0.015806176483930064 1.1970138136440691 0.012903915224567495 0.45842188234121756 0.013343706066798631
5.800000000000001 1.2021369625182432 0.011014430201170365 0.7266126372924075 0.009195080232792405 0.26821877350295503 0.01062225229876314
6.0 0.6496067385637115 0.007235999152013631 0.3906099513590215 0.0059552005097294495 0.1332357123443606 0.00844681373381692
6.199999999999999 0.3209950126722695 0.004599129532631224 0.1792592113882279 0.0036025889521096267 0.050274367211935615 0.00678741641058316
6.400000000000002 0.1480587443290363 0.0030500243808513233 0.06969389509193769 0.002277066274122735 0.010219724275614527 0.005455178960027661
6.600000000000001 0.0688163284230369 0.002175874639553441 0.025623601660059194 0.0016164704313609373 -0.002805166189442067 0.004271622785475838
6.800000000000001 0.034272868025649654 0.0015776948788328424 0.011030814041006455 0.001198489930107531 -0.004701480545593718 0.0032079210736954563
7.0 0.017473766175989218 0.00109252874056867 0.005576936924909276 0.0008542400342720189 -0.004048821966515357 0.0023129230985242098
7.199999999999999 0.008287304153867988 0.0006852390914485307 0.0026910748257239926 0.0005461265813175494 -0.0032363257017007036 0.0015976253777535538
7.400000000000002 0.0033553427499254987 0.0003570861817494689 0.0010260773246240813 0.00027590313045334217 -0.0024069296915930146 0.0010279217746661142
7.600000000000001 0.0010804159573099415 0.00014954301779252627 0.0002411366229339258 8.959664419408352e-05 -0.0015158804573733129 0.0005898656203648745
7.800000000000001 0.00028672337177325765 6.003669859966057e-05 2.3706261237358602e-05 1.3032248627573087e-05 -0.0007255173218711506 0.0002812724136368157
8.0 6.708264439985118e-05 2.243252889102125e-05 5.019517640850568e-07 3.608014129857775e-07 -0.00023716076329749125 0.00010266532496027954
8.2 1.1693396001309199e-05 6.431452701741204e-06 5.079380111378591e-10 4.125266769510461e-10 -4.781063981170374e-05 2.7837161789486323e-05
8.400000000000002 1.2043030091254099e-06 9.873586455588373e-07 1.6565188318321365e-15 1.4707910245467075e-15 -5.135807181296624e-06 4.1569128946132e-06
8.600000000000001 4.168049027450693e-08 3.9804799313872244e-08 1.9665181594444923e-25 1.8696457885415277e-25 -1.765026623315494e-07 1.6687508762291538e-07
8.8 1.5590386600754272e-10 1.5457059547261355e-10 4.074094923002003e-43 4.0140231815552515e-43 -6.553536835658682e-10 6.478081942094315e-10
9.0 1.1416592768297318e-14 1.1398119737586311e-14 3.396553433980157e-74 3.3864106975732843e-74 -4.78825558794316e-14 4.7769002633174104e-14
9.200000000000003 1.0828390409303142e-21 1.0822900492784521e-21 3.770974847440487e-128 3.769316410201725e-128 -4.5394002721963704e-21 4.53582610854841e-21
9.400000000000002 1.5578076786959773e-33 1.556757665572679e-33 8.297986481737611e-221 0.0 -6.531283780086597e-33 6.524297902111304e-33
9.600000000000001 2.3474613830469235e-53 2.297002691631014e-53 0.0 0.0 -9.964500021731197e-53 9.630055823039747e-53
9.8 1.1036457857698246e-83 1.0989186834097404e-83 0.0 0.0 -7.35406506051591e-83 7.32761135781189e-83
10.0 1.503907975852371e-128 1.5037331280387556e-128 0.0 0.0 -1.0028136770335363e-127 1.002692861416853e-127


==> anc/smash_data/dE_deta_Au_s27_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 1.2827198431833925e-202 0.0 0.0 0.0 0.0 0.0
-8.2 6.183821067388435e-116 6.183821067388434e-116 0.0 0.0 3.177422934039591e-249 0.0
-8.0 3.037447065418214e-66 3.0374470654182123e-66 0.0 0.0 1.6580372546389165e-131 1.658037254638916e-131
-7.8 3.810971368814011e-38 3.81097136881401e-38 0.0 0.0 6.4179301947112055e-68 6.417930194711202e-68
-7.6 1.628222259209286e-22 1.6282222592090597e-22 0.0 0.0 1.5908332891413849e-34 1.590833289141385e-34
-7.4 5.430760343376608e-14 5.43058269250568e-14 0.0 0.0 1.2479303078730213e-17 1.2479303078730207e-17
-7.199999999999999 2.0816933112768655e-09 1.8663438200749186e-09 0.0 0.0 1.6121210341247176e-09 1.6121210341247186e-09
-7.0 1.303013770840521e-06 9.875888329773257e-07 2.4169461344500928e-297 0.0 6.348209470560716e-06 6.348209467863787e-06
-6.8 2.751508867206713e-05 2.2580220173308564e-05 2.568436150033164e-169 0.0 0.00015366689208461812 0.0001536658050823845
-6.6 7.17411695052911e-05 5.5716054154521186e-05 1.04918900193899e-95 1.0491890017865879e-95 0.0003684130456959309 0.0003676088150182875
-6.4 9.06125569800802e-05 5.940078350753845e-05 6.188693311974534e-54 6.188691791880646e-54 0.00036032711172278865 0.000350320012678891
-6.199999999999999 0.00015274019188417611 6.789683813599534e-05 1.3342077764130675e-30 1.334149020756094e-30 0.0001822402786550863 0.00030020221874187006
-6.0 0.00027911272177940787 0.00011938784884241097 8.201747930285853e-18 8.189054689451473e-18 -0.00012343031619838256 0.00043235678642670485
-5.8 0.00040642729732364813 0.00015018070700502633 5.82095917613921e-11 5.7185057396050524e-11 -0.0003512826509300392 0.0005341987442500848
-5.6 0.0005820921401355043 0.00015983043528345508 2.2547152105380587e-07 2.048448913156347e-07 -0.00036612213116301635 0.000583882939356518
-5.3999999999999995 0.001026531915721392 0.00017537424348770605 1.669125071147224e-05 1.2391888154984303e-05 -1.2869386488196317e-05 0.0006609173591620066
-5.199999999999999 0.0023531609169159897 0.00024677560138466035 0.00017197400355084224 9.30492187346557e-05 0.0005989717775489521 0.0008500243664004084
-5.0 0.005867774604264508 0.0004297837852110485 0.0007153308152902342 0.0002628602825585139 0.001202953160809021 0.0011503409419410004
-4.8 0.014470771471729833 0.0007091573396723897 0.001996062345359546 0.000497319330315213 0.0012883949736696206 0.0015750120255872775
-4.6 0.0340996674297502 0.0010839508764242903 0.004563821694370807 0.0007866470998551772 -0.000126935372802279 0.002235365747686299
-4.3999999999999995 0.07872466756144865 0.0015984247237251076 0.011195790141659478 0.001119486659863491 -0.0030778207487390345 0.003178088723734491
-4.199999999999999 0.1862182326750421 0.00241070805920589 0.0375601808925948 0.0015776724032698591 -0.001849012549110967 0.004497254152288014
-4.0 0.4549897911802498 0.003812139268654981 0.13788535289911832 0.002457769562552707 0.025134916152969054 0.006387649874792525
-3.8 1.0896659383572478 0.006213163712637715 0.4282464082037579 0.004279157915268353 0.12560509593899688 0.009113093089588584
-3.5999999999999996 2.4337641729421295 0.010004749374746387 1.081657602251522 0.007364629768147696 0.3718883524960575 0.012841051746799805
-3.3999999999999995 4.989756412526037 0.015301269135760315 2.3032165957932844 0.011641678408017221 0.8495593910153224 0.01763906689004748
-3.1999999999999993 9.403363582157032 0.02203903554304048 4.281011966704524 0.016893181994276304 1.6364077087198445 0.02370249116259554
-3.0 16.40935762718418 0.030356964243246427 7.116539908211798 0.022844994666323164 2.7712136522145117 0.03131613605027065
-2.8 26.827269243073648 0.040775004124470236 10.79868738584407 0.0291725509344289 4.244418202223854 0.040436104112421586
-2.5999999999999996 41.64034503616448 0.05389161417506507 15.249450389760899 0.03548389994980256 6.022864964515218 0.05066108503880892
-2.3999999999999995 62.03035383485937 0.07069504766744433 20.382103013987333 0.04134729147699105 8.073198902019838 0.06169360063105273
-2.1999999999999993 89.27302815041551 0.09326908053212127 26.121985805376468 0.04655566064833557 10.364075995226827 0.07323512862655926
-2.0 124.51955729718402 0.12372871610515432 32.40529995669248 0.05140001371965274 12.861586807998087 0.08516124020274926
-1.799999999999999 168.5689776508608 0.16288339514022512 39.18859918204717 0.05639327729615908 15.546593946931647 0.0975448125676182
-1.5999999999999996 221.69260976563686 0.21024697008033486 46.461440041211944 0.06178261395213009 18.43037817650362 0.11009331179497758
-1.4000000000000004 283.5526157359969 0.26489316965024756 54.25050886913079 0.0674837746409518 21.538157293077596 0.12209614372808236
-1.1999999999999993 353.202977138888 0.32590889935795314 62.60984686945793 0.07344548302620416 24.893305630431225 0.13235488905259066
-1.0 428.99667123634316 0.3915815453449101 71.57165337979887 0.07983038965191186 28.49276503168373 0.14060099858563427
-0.7999999999999989 508.1667473830327 0.4591344218197125 81.02090222609186 0.0867444356515301 32.32971925651221 0.14798203293926268
-0.5999999999999996 586.1174127804634 0.5248127847282839 90.49105004040166 0.0951131359076308 36.21737513325624 0.1542807995234326
-0.3999999999999986 655.4277665268137 0.5829021036596743 98.9339575320992 0.10404926435107646 39.707343387449065 0.1611356350317873
-0.1999999999999993 705.911457700726 0.6263240993494655 105.30650109096155 0.110621387671894 42.44793660632174 0.17145114643555412
0.0 726.1206158460786 0.6415724958090656 108.51713276392984 0.11678354473935201 43.909002109029664 0.1765870482611437
0.20000000000000107 705.5087237751814 0.6264987453211174 105.18091341163337 0.11146243378157335 42.56683599214553 0.1652845536711267
0.40000000000000036 654.8252516658771 0.580836834585194 98.76688092368857 0.10293339791723326 40.10168456049939 0.1605530608805748
0.6000000000000014 585.3603429027103 0.5190932544613795 90.281278433137 0.09434447063095128 36.55540607202584 0.15187350528374857
0.8000000000000007 507.30234768816115 0.450053557062327 80.83196155737907 0.0860350316728418 32.62461796464742 0.14668463976692284
1.0 428.11429851426294 0.3814217390531071 71.41266634009567 0.07879754575363386 28.746864814865592 0.1395279354287074
1.200000000000001 352.35641988916956 0.317307228197799 62.466755444086246 0.07265612429236215 25.158266150807787 0.13030834462987517
1.4000000000000004 282.79606593683616 0.2587514503955996 54.117769354673115 0.06710072013581214 21.785991832497366 0.12000128848851209
1.6000000000000014 221.05876825518297 0.20654956107877814 46.3378077775587 0.061840944176900094 18.638375329506555 0.10858914916275267
1.8000000000000007 168.0692487130478 0.1613324488862078 39.07131961979375 0.05671170695719483 15.706669818036803 0.09662654282146398
2.0 124.14990236595418 0.12384076375502844 32.292465929068335 0.051607882612920056 12.969433207970797 0.0849990158819477
2.200000000000001 89.01901480618966 0.09416376437095966 26.01585806035501 0.04641510911231327 10.445273124547294 0.07354982264341499
2.4000000000000004 61.86649814133334 0.07160516220966356 20.287176162918957 0.04098072287343166 8.145817258461177 0.062052940322303796
2.6000000000000014 41.52944615355989 0.05461714111594247 15.165663925048879 0.03524363548281084 6.086918253001027 0.05098484039674056
2.8000000000000007 26.737631681194447 0.04140122480366329 10.724085671188018 0.02918885897691217 4.300821225476528 0.04081605602538439
3.0 16.33038109442662 0.030837299573616958 7.053407131379406 0.02301149273409825 2.823915997000679 0.03180254098160804
3.200000000000001 9.34148477640776 0.022261463277488146 4.234886799153841 0.017091119931782844 1.6824289985372858 0.024095723825562295
3.4000000000000004 4.950649487738511 0.015287225275002338 2.277656211334783 0.011798013811033918 0.8821416081022727 0.01779387385838895
3.6000000000000014 2.415805190537545 0.00992453966448204 1.0734144230603608 0.007468480238167714 0.3895329377100526 0.01287994044994685
3.8000000000000007 1.0854300301476096 0.006161932672421297 0.429177023355559 0.004373868272431548 0.13190499162737201 0.009227769051906044
4.0 0.45637788775779187 0.003784718045426028 0.14127364539913045 0.0025418625002727358 0.025569606264348104 0.006587500905098537
4.200000000000001 0.1883843264958991 0.002375195729033348 0.04017583296242667 0.0015958470582146348 -0.0025062942643834076 0.004651016787836076
4.4 0.0798680563724832 0.0015447679812909559 0.012160844908703054 0.001082637303933227 -0.003230329132251797 0.003212155417319267
4.600000000000001 0.034381431411471194 0.001027958833092041 0.004599903794630164 0.0007431467799798591 -2.6022878672401487e-05 0.002193124418126594
4.800000000000001 0.014641006633912119 0.0006938857117498037 0.001911114836783148 0.00048519898945531786 0.0015551919664509926 0.0015526800083732765
5.0 0.006256110797799759 0.0004804897613992816 0.0007314722613054598 0.0002886473590995243 0.0017037855761540346 0.0011644911423084278
5.200000000000001 0.0027149482642455243 0.0003245504054011518 0.00022177687543065635 0.00012910662511572932 0.0011816141209667794 0.0008632770818598728
5.4 0.0011184162131416932 0.00019422703838095775 3.5729623108307806e-05 2.8431664196246952e-05 0.00045215911128591136 0.0005454396120834476
5.600000000000001 0.00039358263241815524 0.00010346493398767012 1.372275555499367e-06 1.3051027467044517e-06 5.221829862035562e-05 0.00029646834530940106
5.800000000000001 0.00013674975186375444 6.040331726979696e-05 2.6394104361405837e-09 2.6290341484973665e-09 0.00014652418708042088 0.00023920136555924406
6.0 6.586434991113997e-05 4.776610186212032e-05 1.550474458180304e-14 1.550388547281874e-14 0.0002918711679880953 0.00030290362424522776
6.199999999999999 5.3039977057691696e-05 5.179865645129101e-05 2.3218676978003574e-24 2.3218676003991148e-24 0.0003528890952640773 0.00035327415891273897
6.400000000000002 3.5736615267409664e-05 3.5734398144300644e-05 2.296156771640843e-42 2.2961567716402723e-42 0.0002437719742050031 0.0002437741311810235
6.600000000000001 6.023898117193759e-06 6.023898064212323e-06 1.0328154994767802e-74 1.0328154994767804e-74 4.109403075111142e-05 4.109403104906712e-05
6.800000000000001 4.108247612002812e-08 4.108247612001639e-08 6.90683747498181e-132 6.906837474981807e-132 2.80257821636182e-07 2.8025782163625e-07
7.0 3.491837815964046e-13 3.491837815964045e-13 1.402269535570463e-231 0.0 2.3820737020579893e-12 2.382073702057989e-12
7.199999999999999 5.5332838244769356e-24 5.533283824476936e-24 0.0 0.0 3.7747142275765647e-23 3.7747142275765647e-23
7.400000000000002 1.1692294495833546e-45 1.1692294495833547e-45 0.0 0.0 7.976288906634961e-45 7.97628890663496e-45
7.600000000000001 2.153617703666408e-87 2.1536177036664077e-87 0.0 0.0 1.469162190963307e-86 1.469162190963307e-86
7.800000000000001 2.5610681154284415e-165 0.0 0.0 0.0 1.7471180875154717e-164 0.0
8.0 3.9124043121027844e-290 0.0 0.0 0.0 -2.547552131209406e-289 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s27_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 6.287870926074192e-206 0.0 0.0 0.0 -4.096955079921879e-205 0.0
-8.2 5.609113886246212e-118 5.609113886246211e-118 0.0 0.0 -3.654700915507568e-117 3.6547009155075656e-117
-8.0 1.715697142567649e-67 1.7156971425676485e-67 0.0 0.0 -1.1178877884884629e-66 1.1178877884884625e-66
-7.8 6.727168185482152e-39 6.727168185482152e-39 0.0 0.0 -4.38318569115532e-38 4.3831856911553193e-38
-7.6 5.816691236595929e-23 5.816691236061827e-23 0.0 0.0 -3.7899510004273424e-22 3.7899510006005834e-22
-7.4 2.993901274253206e-14 2.990059927293295e-14 0.0 0.0 -1.9469711406357284e-13 1.9482183302025163e-13
-7.199999999999999 2.7552139095587276e-09 1.9490839730140284e-09 0.0 0.0 -4.008844281723301e-09 9.809081397037467e-09
-7.0 3.35555460031005e-06 3.03868324552509e-06 9.822325736221344e-274 0.0 7.612407332337836e-06 1.0038346169883123e-05
-6.8 5.985417034909279e-05 5.485108215233212e-05 1.0814987559577049e-155 1.0814987522754142e-155 0.00014301000902893556 0.00018035419070386327
-6.6 0.00013736160363682603 0.00011697903231302665 6.10688819801847e-88 6.106882331584439e-88 0.00023896038798765546 0.000394019398482617
-6.4 0.0001778833347544965 0.00011384827673255362 1.4195639510489227e-49 1.4194648650296722e-49 -2.281362866433532e-05 0.00041525491760273375
-6.199999999999999 0.0002544610705475995 0.00012060471361908955 3.398638362529632e-28 3.3930859363533324e-28 -0.00043614725299007297 0.0004694619890825731
-6.0 0.000395322645142859 0.0001521966641227563 1.6654653820118187e-16 1.6266105620822614e-16 -0.0007083981491202336 0.0005635843827171654
-5.8 0.0005471665663237669 0.00019458957504387588 3.346952251651776e-10 2.7775318022688975e-10 -0.0008544796478396098 0.0006527923667234198
-5.6 0.0007426982900165553 0.00021520136604091653 8.103993497577717e-07 5.159361285502721e-07 -0.0008159021541312965 0.0006933777798255272
-5.3999999999999995 0.0012642348706362941 0.00023970207273671441 4.8918250251707535e-05 2.4714459373414048e-05 -0.0006470485252380524 0.0007648276151178114
-5.199999999999999 0.0027924953759033274 0.00033256561642974834 0.0004530116870293711 0.0001627864167190941 -0.00040151519628851855 0.0009285164381630322
-5.0 0.006599736632818513 0.000563455699140931 0.00170032817653115 0.0004273648083445552 -5.186112886446682e-05 0.0011779659088547861
-4.8 0.014823112049443012 0.000902544131995987 0.004186139290416087 0.0007588894897835586 0.0003013161890870162 0.0015467727521508313
-4.6 0.03269793820903649 0.001319324018956492 0.009230617449331766 0.0011182532949620164 0.0011391597323180164 0.0020940415283058154
-4.3999999999999995 0.07380625126740377 0.0018857324157627565 0.02200890186255654 0.0015587328829758597 0.004452313590570903 0.0029044571639106364
-4.199999999999999 0.17189910775358105 0.002767194206202819 0.059839140230583655 0.002219569192099189 0.01661753235419993 0.0040799642229584175
-4.0 0.4039354632529555 0.004234258460943024 0.16753276666441536 0.0033331521072398535 0.05535876112898531 0.005719801125093894
-3.8 0.9204559838751843 0.006640743016093655 0.43055938544290323 0.005205325393261512 0.1567863244668457 0.00801381820234018
-3.5999999999999996 1.9663363994068301 0.010368832067268543 0.9704753321819992 0.008116510309934419 0.37276501983517624 0.011234031692642702
-3.3999999999999995 3.887883404970675 0.015803949514445453 1.9250288370092137 0.012154995740502505 0.7573406539904566 0.015588004657292882
-3.1999999999999993 7.1149700767843065 0.023227599636124314 3.4122976987893936 0.01717881721538269 1.351002304326427 0.02119926423766258
-3.0 12.125270348814116 0.03288653709856481 5.4853731876600555 0.022920930361743346 2.167669074392379 0.02799040449031082
-2.8 19.44538743449617 0.045177545334476814 8.119770244575902 0.02906337675948934 3.1968167916382155 0.03569460545570543
-2.5999999999999996 29.703620313704214 0.06078048014973951 11.24638754529093 0.035313016105978125 4.419580855509041 0.044072873516771596
-2.3999999999999995 43.6631334709907 0.08060746265743904 14.794530741276033 0.041371313457293064 5.819315004229972 0.05301414889136018
-2.1999999999999993 62.158198692505714 0.10550986953733535 18.71151723306391 0.04705133672381876 7.378261489340692 0.06239097463634436
-2.0 85.94561696860296 0.13614108686072335 22.95882263140636 0.05246546105459385 9.075212047702685 0.07194360183494047
-1.799999999999999 115.53331537215887 0.17276419269191592 27.50607602586061 0.05774200513450106 10.893221049757814 0.0813547646944084
-1.5999999999999996 151.05956797186062 0.21522178815092693 32.331350068529424 0.06287486739035061 12.821269426131082 0.09056514343723981
-1.4000000000000004 192.25622458551942 0.2627552982629525 37.432565307446616 0.06780675091739786 14.8497883342068 0.09945196546372757
-1.1999999999999993 238.46935470914653 0.3138024415209445 42.830285542473696 0.07249511068176971 16.995268169633732 0.10721531347500146
-1.0 288.6095515371504 0.3671691475640591 48.541748591550416 0.07724191125503274 19.33698514634677 0.11411435180182064
-0.7999999999999989 340.9024484423618 0.42132988236483887 54.51945263255905 0.08243601444268996 21.783615069572143 0.12121779109347965
-0.5999999999999996 392.42045694054724 0.4747885957158759 60.56069420884077 0.08855861050132756 24.375136572362265 0.12667424641743447
-0.3999999999999986 438.40224854471717 0.5232713649009115 66.1490328784138 0.09559156555642355 26.623449939487593 0.1347553521552515
-0.1999999999999993 472.1167127825002 0.5624597337153797 70.62809335036809 0.10395034338324402 28.419411079150823 0.14502651927315038
0.0 485.9367013540119 0.5789737297577925 73.17313878319305 0.11039734395966343 29.58440690136376 0.15449088289990742
0.20000000000000107 471.7830306476963 0.5671867281763089 70.55891966786562 0.1043739613087379 28.685945733690826 0.1424664773722117
0.40000000000000036 437.84006943816917 0.5347012609638143 66.07142306995395 0.09824226321309659 26.715860936058043 0.1373600117143861
0.6000000000000014 391.97507622166165 0.4865907982149283 60.565848241222376 0.09161388436416666 24.441648853151335 0.12604225490068535
0.8000000000000007 340.5230338215113 0.4322691793010547 54.54327450377818 0.08506820668759535 21.96646338853837 0.12049259410783482
1.0 288.30419789972785 0.37622905876639623 48.57353248199074 0.07907809899047849 19.558017884322823 0.11553908128829266
1.200000000000001 238.19504283607685 0.32138121036996964 42.84995107818755 0.07364406544823372 17.226253073574522 0.10877255484988455
1.4000000000000004 191.97732298361322 0.26930691009023494 37.415863299724954 0.0684506787304816 15.008509077368439 0.1009027589225556
1.6000000000000014 150.7801615438679 0.2208405563753292 32.2818120658279 0.06313286139865369 12.907992296111571 0.09162349753495436
1.8000000000000007 115.28859271130176 0.177279004557961 27.44209106100636 0.057689691477939606 10.925878580622364 0.08150774602989035
2.0 85.76423172078111 0.13970954409012834 22.89652777980027 0.052093965710808064 9.078531460888714 0.07133007745988368
2.200000000000001 62.04859978355954 0.1083683015038479 18.66084543678231 0.04628657780590039 7.380344188776287 0.06141473414728297
2.4000000000000004 43.61132393494393 0.08273367795443899 14.760730777322156 0.04035206321770248 5.832595087517882 0.05188912925684717
2.6000000000000014 29.683378350814266 0.062273269686237774 11.228905181763887 0.03438102707510096 4.4350201497170225 0.04288092683886583
2.8000000000000007 19.43172554877585 0.046145461479649 8.112873828915127 0.028358917588784383 3.1987507125080015 0.03452224203306307
3.0 12.107408491515958 0.033528415443413145 5.482098600174638 0.02243956892446836 2.151823632849801 0.0270498180130773
3.200000000000001 7.097153564178356 0.02379028631409872 3.4095728510705583 0.01693237515145299 1.3252120566193157 0.02062020002469554
3.4000000000000004 3.8769900627597584 0.016307069049824433 1.9233409350813448 0.012095291603846552 0.7326077830564143 0.015333963425017933
3.6000000000000014 1.9625365438744953 0.010769620945311075 0.9701165388212459 0.008164920432758424 0.3559260878383627 0.011251659282749675
3.8000000000000007 0.9199207321097368 0.006997728722955345 0.431215451715224 0.005328932347508638 0.14802805262031998 0.008258540736646542
4.0 0.40502556566138453 0.004571455595047927 0.16940187278409025 0.0035117909193511376 0.052358505896580844 0.0060607592940253785
4.200000000000001 0.17433688750951776 0.003014541109298744 0.06266121274380378 0.0023872969172099782 0.017115160523184906 0.004397174737269541
4.4 0.07638068597854256 0.002018380276119202 0.024431925578152353 0.001647230327483386 0.006319237153766527 0.0031500263458824856
4.600000000000001 0.03426789285522707 0.0013917539392501877 0.010489001596852218 0.0011481573299841582 0.0033881973062343984 0.002278493678894392
4.800000000000001 0.01562875700866259 0.001030938048747322 0.00484720175560699 0.0008536129274128929 0.002842874506538365 0.0017134397527607738
5.0 0.0074396246799278585 0.0008231597864211116 0.002477042710751403 0.0006794462050299531 0.0027707333494688268 0.0013506118296301819
5.200000000000001 0.0037331938816827915 0.0006101772921545933 0.0013010862115132938 0.0004896699457239267 0.002494043440642376 0.0010873017508808383
5.4 0.0017399826117828145 0.0003368317110347696 0.00048319622636776945 0.00023416859147999742 0.0018894069179572163 0.0008591292390365288
5.600000000000001 0.0007360934262707121 0.00016958850180030127 7.38699494610864e-05 5.183448819528377e-05 0.0012390912223643068 0.0006689582424524015
5.800000000000001 0.0003709060505858615 0.00011259043305004494 2.425364906490399e-06 2.311492180588491e-06 0.000903678722037428 0.0005307053339899198
6.0 0.0002273824607593014 8.773387460068405e-05 2.878318107396687e-09 2.875266251947611e-09 0.000837124001437636 0.00045199416045971225
6.199999999999999 0.00016752267281294297 8.292948806066623e-05 3.4549488999901503e-15 3.4549445748325963e-15 0.0008145333153868639 0.00042828889621616744
6.400000000000002 0.00014993540248861667 9.498062969128425e-05 1.0250548850785523e-26 1.0250548850725484e-26 0.000744938774475604 0.00042705398031473254
6.600000000000001 0.00015007734468373786 0.00011032957529873677 1.9967846434650185e-48 1.9967846434650185e-48 0.0007043799944135721 0.00047188445094123503
6.800000000000001 0.00012317481382857393 8.732381235325501e-05 2.7900162921082106e-88 2.7900162921082095e-88 0.000632490966617248 0.000457299211566694
7.0 5.847875495190978e-05 5.073449501859357e-05 5.69962025506063e-160 5.699620267584683e-160 0.0003742891970700304 0.00034456619036236496
7.199999999999999 1.192583946248403e-05 1.1900733971774813e-05 8.407152540749877e-287 0.0 8.172330586867729e-05 8.16307979609652e-05
7.400000000000002 1.1862721207339581e-07 1.1862718223444311e-07 0.0 0.0 8.137013645349097e-07 8.137012546390236e-07
7.600000000000001 1.2883950797955768e-12 1.2883950797955701e-12 0.0 0.0 8.837508175550171e-12 8.837508175550145e-12
7.800000000000001 1.5213576755015815e-23 1.5213576755015812e-23 0.0 0.0 1.0435472089286862e-22 1.0435472089286865e-22
8.0 5.9102425367623785e-46 5.910242536762379e-46 0.0 0.0 4.054021748236526e-45 4.054021748236524e-45
8.2 8.935883661943873e-90 8.935883661943871e-90 0.0 0.0 6.129404416130206e-89 6.1294044161302036e-89
8.400000000000002 1.507664872732083e-172 0.0 0.0 0.0 1.0341548836769601e-171 0.0
8.600000000000001 0.0 0.0 0.0 0.0 5e-324 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s27_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 0.0 0.0 0.0 0.0 0.0 0.0
-7.8 1.6523368412354518e-264 0.0 0.0 0.0 5.224542053593973e-274 0.0
-7.6 1.1996245069026272e-148 1.199624506902628e-148 0.0 0.0 1.3238973076804502e-171 0.0
-7.4 6.295984381399658e-83 6.295984381399655e-83 0.0 0.0 7.294508472603652e-108 7.294508472603652e-108
-7.199999999999999 3.1021933887622013e-46 3.102193388762202e-46 0.0 0.0 2.728725220784012e-68 2.7287252207840117e-68
-7.0 3.8564538176874793e-26 3.856453817687477e-26 8.050357892392662e-234 0.0 8.695399613028723e-44 8.695399613029598e-44
-6.8 2.132369329246802e-15 2.1323693292467803e-15 7.282542686758285e-132 7.282540965670714e-132 1.1785445956138148e-28 1.1785473577476588e-28
-6.6 7.875760726876364e-10 7.875760724954588e-10 7.533072570696952e-74 7.532606800990746e-74 -6.050519503364216e-19 8.869086681006244e-19
-6.4 4.6054399648267925e-07 4.6053185231716244e-07 2.4701596055802127e-41 2.4595832984233014e-41 -7.266189044380715e-11 7.279354754458232e-11
-6.199999999999999 9.166341803000628e-06 9.076026709942462e-06 2.009363448405724e-23 1.9121271052675915e-23 -5.442698781531203e-07 5.44682746105501e-07
-6.0 3.7497210276324175e-05 3.261469515612654e-05 9.830383840970961e-14 8.15254699879033e-14 -3.163212768823733e-05 3.168335819282494e-05
-5.8 8.007182190859647e-05 5.716244973803104e-05 1.3566092521651221e-08 9.299276101719677e-09 -0.00016312602977199223 0.00016432790569241958
-5.6 0.00015605109663384978 7.39961212841248e-05 6.385738346739508e-06 3.5336622649017827e-06 -0.00025090400913227944 0.00027611172381820877
-5.3999999999999995 0.0005342432612771526 0.00014139077424975193 0.0001565045734868823 6.625878013372234e-05 -7.186129241997607e-05 0.00030395598674043953
-5.199999999999999 0.001703103082171863 0.0003610257894967725 0.0008664815544594395 0.0002777712029963732 0.0004568850376448083 0.0003877350333380006
-5.0 0.00407705572680822 0.0006494150873063872 0.0023945923785914343 0.0005740552590599701 0.0011106371889721182 0.0005773893446702844
-4.8 0.008552300376692686 0.0009397837402306596 0.004973164936526627 0.0008714647404036827 0.0017706647398905264 0.0008505018009818147
-4.6 0.01722302509745326 0.00126126633716859 0.009253597001016014 0.0011813942823395663 0.002515415248440551 0.0012607591078762136
-4.3999999999999995 0.03550889980269875 0.001661587362582455 0.017947304982722647 0.001531177753504702 0.004433605881373637 0.0018454840796296068
-4.199999999999999 0.07804429856970016 0.0022411661983801493 0.04037830638992657 0.002001391557231724 0.011363090189087953 0.0026116083184083813
-4.0 0.17797262797331925 0.003235825221038236 0.09884339717747107 0.002779541124143479 0.03229180759329853 0.003611940763974352
-3.8 0.39542207862658446 0.004974670640998832 0.2311017419634419 0.0041282141458765355 0.08269768718565966 0.0050317528640810546
-3.5999999999999996 0.8214955029638401 0.007736112829864675 0.4849026504602458 0.0062348503619486136 0.1822265603930202 0.007088263258335994
-3.3999999999999995 1.5798410047125357 0.011791247795122424 0.9089627062266636 0.009095268977111213 0.3507584856896868 0.00985571757584633
-3.1999999999999993 2.8207751025552774 0.017549403022750005 1.5402809331716105 0.012607968204474 0.6032183923088492 0.01334444256266232
-3.0 4.705106096882675 0.025509684929989052 2.3881895750253306 0.01667182196727212 0.9438510244720237 0.017521323607559817
-2.8 7.403514324711462 0.03615640995513996 3.430827931934363 0.02112866309215451 1.3637679337072932 0.022240200674889167
-2.5999999999999996 11.12534571328873 0.05007678330615969 4.63226976219344 0.025775462367816682 1.8472158467587485 0.027315106872037653
-2.3999999999999995 16.13428552407973 0.06797447425270009 5.963422347836199 0.030515136454012635 2.382999402291336 0.032709825941668
-2.1999999999999993 22.721935375267023 0.0906157077060248 7.407685646682227 0.03536613467782487 2.965142362108689 0.03844000969865974
-2.0 31.155948255563622 0.11858157395482097 8.953123691456952 0.04031918313243902 3.5875818187884216 0.04442811371128963
-1.799999999999999 41.61773488099367 0.15209392748881403 10.588055250607324 0.045323176152155045 4.246117931876808 0.05065196585484567
-1.5999999999999996 54.154084821467194 0.19114122197464203 12.305495463722078 0.05042068215677866 4.936868714205575 0.057041847727884606
-1.4000000000000004 68.65590648295637 0.23542226136046718 14.107546276193444 0.055683695192105566 5.657783368522507 0.06308507412892529
-1.1999999999999993 84.87993485391571 0.28419992076849343 16.00452260589233 0.06105222133254278 6.407753328638054 0.0682193621065784
-1.0 102.43738514879246 0.3362648394237741 18.00087504462189 0.06646604499019063 7.194456504296761 0.07268185856960171
-0.7999999999999989 120.6899878666535 0.38969077220090065 20.054884350398808 0.07204117885134224 7.996979340623897 0.07707442884248455
-0.5999999999999996 138.4620479857998 0.4411729217864935 21.998749150643178 0.07751025337079882 8.824909920713573 0.08188489480647823
-0.3999999999999986 153.69679397526414 0.4841094698423269 23.4536808699812 0.08208265189858806 9.44116160099291 0.0866741172633105
-0.1999999999999993 163.85527434082817 0.514661728102633 24.09348084422159 0.08441063638018625 9.624880592521096 0.08940118243902721
0.0 167.35040701085094 0.5257112649861768 24.267709730030973 0.0865438923561666 9.660087702577345 0.08652357250840877
0.20000000000000107 163.81694177099646 0.510306067081983 24.11053321218699 0.08486137391744404 9.662960782198152 0.08896422660313905
0.40000000000000036 153.51605788092067 0.4757329478737526 23.393859666064337 0.08085014534153066 9.448490642664106 0.08691826667402776
0.6000000000000014 138.15416477787662 0.4296093792824812 21.84905892983074 0.07513921022398677 8.759112563288017 0.08173386340706244
0.8000000000000007 120.29991719875513 0.377666554467132 19.880717843051155 0.06937843051970724 7.956082890670867 0.07715140886784295
1.0 102.00932575262296 0.32490015886397705 17.826534011951114 0.06416412070123453 7.097317062493275 0.07234470900325653
1.200000000000001 84.454649485735 0.2740529541342262 15.826123470756137 0.05918217542197017 6.306013744128422 0.06693142087794025
1.4000000000000004 68.27629646357745 0.22662610855151258 13.927511340341049 0.05417302035882395 5.553422013094967 0.061619848733716794
1.6000000000000014 53.83746682907824 0.18362713348862394 12.131662891949041 0.04924780235222889 4.822757242340857 0.05573421852726142
1.8000000000000007 41.36052594189464 0.14574736291265974 10.42886598536014 0.04447628416582861 4.134076891964008 0.04990589874514415
2.0 30.940147909027107 0.11336208306078333 8.813439683923084 0.03981081928538208 3.493968114192796 0.04412869790903873
2.200000000000001 22.533332632717745 0.08643178220475783 7.288097693311363 0.03514455448623193 2.8955867253701157 0.03829360078881504
2.4000000000000004 15.970333057270818 0.0647227749892987 5.862801635962747 0.030434717871505708 2.333153167835439 0.032498811371258235
2.6000000000000014 10.993109116675477 0.04774466350320306 4.552514880259123 0.025715921775934413 1.8113021707769774 0.02697198583888041
2.8000000000000007 7.310667418146388 0.034720705266397735 3.375703158472861 0.021062170250899476 1.341134996250374 0.021821664419109175
3.0 4.651276506949185 0.024819553547344463 2.35651972638488 0.01658974548924786 0.9347788064284253 0.017096892839065354
3.200000000000001 2.7946744528309737 0.0173189503616796 1.5247300816909912 0.012481158061172554 0.6047557125822463 0.012935821481038872
3.4000000000000004 1.5663371541165887 0.011699095814721804 0.9009350396790844 0.00893074195587266 0.3572189803418693 0.009480208088737608
3.6000000000000014 0.8112443606372712 0.007642323321457192 0.47892113190732444 0.0060900616725905994 0.18942889868233276 0.006761108150917041
3.8000000000000007 0.38608498638065925 0.004886103355185907 0.22543512672262075 0.004022221654580569 0.08935937997719993 0.004747459123405694
4.0 0.17007162835602177 0.003144873791121754 0.09370438524633612 0.0026570948303920113 0.03793591838155282 0.0033339775230729336
4.200000000000001 0.07207363301817774 0.002084114037506736 0.03604605659457686 0.0017960372104760046 0.015466513402156552 0.0023284743005405825
4.4 0.031096235129601777 0.0014262184883770787 0.014272602392491122 0.0012490166303959415 0.006799968181961717 0.0015979035247400063
4.600000000000001 0.01385036441757296 0.0010000626875583008 0.006255037426003753 0.0009048442335136328 0.003299973162544158 0.0011031951896873968
4.800000000000001 0.0061777031753029454 0.0007171514978517789 0.003007730686387479 0.0006879318627629495 0.0017093315372849493 0.0007961662012793452
5.0 0.002737397099516275 0.0005141246871599002 0.0015511114743162824 0.0005118138377664115 0.0009296005938690996 0.000597868672350028
5.200000000000001 0.0011692842960947338 0.00033293900825284007 0.0007381368824958045 0.00033145351945564907 0.0005335679357302295 0.0004228975607908782
5.4 0.0003962102738494067 0.0001631371145535589 0.00024265160085481456 0.0001595419321976312 0.00027136726414771884 0.00022822619541844208
5.600000000000001 7.480826180781109e-05 3.564379807953977e-05 3.613829146827436e-05 3.1741721808321514e-05 7.282722752044919e-05 6.101572221851783e-05
5.800000000000001 4.841996668236479e-06 2.21639038408036e-06 7.821320962350749e-07 7.649166836721825e-07 5.383923289865182e-06 4.882394729753752e-06
6.0 2.250510545402367e-07 1.9888721899776029e-07 2.5582017390228703e-10 2.5544402063194274e-10 7.373110343879045e-08 5.497358574262529e-08
6.199999999999999 1.074621318938848e-08 1.0692851523463427e-08 2.4025992365453662e-17 2.4025502676502317e-17 3.366815162824489e-10 3.3337975251502007e-10
6.400000000000002 9.371022638048545e-11 9.368275279451078e-11 6.0100373049844655e-31 6.01003714748946e-31 1.7828800710966187e-13 1.7828355461379664e-13
6.600000000000001 4.3095315369903484e-14 4.3095127272764594e-14 1.8883115990803117e-56 1.8883115990784802e-56 1.2209435606676558e-18 1.2209436043555508e-18
6.800000000000001 1.6792975720985566e-19 1.6792975585078877e-19 4.201140708886221e-103 4.2011407088862216e-103 8.821741153053076e-27 8.821741154459406e-27
7.0 2.9435847265491207e-28 2.943584726547096e-28 8.781861258806498e-187 0.0 1.314320056744223e-39 1.3143200567442241e-39
7.199999999999999 2.0907834809879124e-42 2.0907834809879114e-42 0.0 0.0 8.289308262927548e-60 8.289308262927548e-60
7.400000000000002 3.2117993949314616e-65 3.2117993949314624e-65 0.0 0.0 1.336319074713687e-91 1.3363190747136868e-91
7.600000000000001 6.377284915521335e-102 6.377284915521332e-102 0.0 0.0 1.3408966364599486e-141 1.3408966364599483e-141
7.800000000000001 7.861579986482205e-161 7.861580647338456e-161 0.0 0.0 3.7129782678493195e-220 0.0
8.0 3.632976715802278e-255 0.0 0.0 0.0 0.0 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s62.4_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 1.5449302825700332e-252 0.0 0.0 0.0 9.648183265070132e-252 0.0
-9.0 4.35492902560966e-148 4.3549290256095764e-148 0.0 0.0 2.7196795751558337e-147 2.7196795751558337e-147
-8.8 1.0813480208912234e-86 1.081348013732345e-86 0.0 0.0 6.753083894887302e-86 6.7530838948873e-86
-8.6 6.049428056079607e-51 6.049334231934431e-51 0.0 0.0 3.7778460143690626e-50 3.777846014369062e-50
-8.4 2.3447216766541137e-30 2.3407628379827847e-30 0.0 0.0 1.4618234445199513e-29 1.4618234445199513e-29
-8.2 1.2216409955514118e-18 1.1884136318300743e-18 1.449598634386978e-189 0.0 7.419162859643448e-18 7.419162859643653e-18
-8.0 4.906147508136447e-12 4.3065091948393085e-12 1.0084999676748593e-108 1.0084999676748595e-108 2.659701680514881e-11 2.6597016808693976e-11
-7.8 2.4082914591914648e-08 1.8437197006344315e-08 3.9335084172486425e-62 3.9335084172486425e-62 1.0660619184990382e-07 1.0660620258059515e-07
-7.6 2.6003870084168834e-06 1.8232935061495417e-06 1.2742101356034616e-35 1.274210135603461e-35 9.193304158805464e-06 9.19314256474338e-06
-7.4 3.57213000113285e-05 2.1806017710533792e-05 9.16080952493784e-21 9.16080952493784e-21 9.472071233152561e-05 9.407254656529978e-05
-7.199999999999999 0.00018081107565589468 8.773551648640121e-05 1.366005667386219e-12 1.3660056673862188e-12 0.0003449672674869962 0.0003040018110440747
-7.0 0.0005371898682684342 0.00021920791855832618 3.3905758784796204e-08 3.3905758784796085e-08 0.0009239612868187665 0.0005829219887398378
-6.8 0.0011337874330944373 0.00039024854974425754 6.6836497433561905e-06 6.683649733529988e-06 0.0019042846285988121 0.0009811296067233906
-6.6 0.002212558044201522 0.0005382197364644361 9.489100860875214e-05 9.489052954352963e-05 0.0030691280602457858 0.0014802998147785088
-6.4 0.004782001260804946 0.0007293595654632581 0.00033501231659461254 0.0003346202552300191 0.0045441715315858834 0.00228399863567916
-6.199999999999999 0.010957802810870334 0.001068775812034391 0.0006059438852239609 0.0005795931141108782 0.006170106557399509 0.003765139150434115
-6.0 0.024518823235028814 0.0016303145047664525 0.0010053949620073856 0.0007250465894522093 0.006897624625788891 0.005930679845239704
-5.8 0.0521919558265358 0.002485292685373249 0.002020774132389683 0.000895703846353348 0.005172028227453789 0.0085337060398271
-5.6 0.10684506349668582 0.003713730215395971 0.00593587020526277 0.0012373140399790882 0.0004270643736779121 0.011464687226161199
-5.3999999999999995 0.22208436606257995 0.005477644924348599 0.028579576516949756 0.0018751782333335367 -0.001396950389416347 0.014903015313668617
-5.199999999999999 0.4901464233981214 0.008106640629567008 0.1288717087973197 0.003418986974033149 0.025140077433964868 0.019113842599061744
-5.0 1.0893111099350041 0.01244092318191388 0.4234632429390874 0.00715305889653852 0.13259295884527197 0.024173503746011397
-4.8 2.2706775185190358 0.019446860122812767 1.051611648868801 0.013746867210817098 0.3825057708349377 0.0301141980001187
-4.6 4.350513987488296 0.029062605131815425 2.137780383033046 0.022559649549011553 0.8227352741813212 0.037275354923241404
-4.3999999999999995 7.704771237427259 0.04048584269728345 3.772025847159762 0.03245573755738472 1.483269061238393 0.04607738334251953
-4.199999999999999 12.729368662505895 0.05313116469847674 5.974642544229469 0.04257368900688481 2.368420242794605 0.05662472061605174
-4.0 19.819687990646695 0.06724150101865893 8.673670762358721 0.052361777713040195 3.4458045014784835 0.06886317545380058
-3.8 29.431698734537807 0.08410438155321681 11.74021227605782 0.06130758574523596 4.657976408079104 0.0825430597054258
-3.5999999999999996 42.163619310364005 0.10548772448939539 15.045119566411124 0.06918059419036741 5.948310650681482 0.0968440153425107
-3.3999999999999995 58.76117818105141 0.13285244442038344 18.485223127209522 0.07618973054824725 7.280132126651616 0.11083466820201839
-3.1999999999999993 80.03332694166048 0.16811461294330649 21.979166918333352 0.08255426799443426 8.63696091650507 0.12436065921499004
-3.0 106.70595602163934 0.21377831978871634 25.456278921021397 0.08844417830537331 9.990391806094367 0.13748099528892727
-2.8 139.27406882124984 0.2726508387927251 28.860537063091723 0.0939754753161999 11.302259480300455 0.14925970435214084
-2.5999999999999996 177.9112749568471 0.3461358060187299 32.165285766571216 0.09919969531333124 12.571966452427437 0.15945532997766151
-2.3999999999999995 222.445378921958 0.43274123368116657 35.37579712338794 0.10414325872495796 13.824485996554646 0.17033323211793808
-2.1999999999999993 272.41486938441466 0.5296148104719239 38.52225640572395 0.1089167224812557 15.082308622211679 0.18399341833782368
-2.0 327.15676087520853 0.6348257615445306 41.66031453421833 0.11368214703642271 16.36802388434087 0.19902190488063967
-1.799999999999999 385.9120713696834 0.7471247572034752 44.87492540937664 0.11822231902611968 17.690198295161537 0.21229893522782853
-1.5999999999999996 447.9077734831451 0.8647286930944661 48.2670422471793 0.1223494088823838 19.06251086795281 0.22242316931623482
-1.4000000000000004 512.3368235179051 0.9852329512807576 51.910751147969194 0.12597012554669076 20.51102143057319 0.22957209083546337
-1.1999999999999993 578.1053510750182 1.105073479500009 55.76267500584861 0.1291913495314549 22.107733623978895 0.23751373136606524
-1.0 643.2626509442167 1.2240078248630102 59.48765300633377 0.13441712691494725 23.640540842273012 0.24310531387404527
-0.7999999999999989 704.4834258462549 1.3402974766171707 62.355721970153425 0.14419249998197498 24.924474968688102 0.24979203722137738
-0.5999999999999996 756.7285766220316 1.4526335077004284 63.443828128067594 0.15426511512732552 25.477507572088886 0.25582732593328195
-0.3999999999999986 793.0529956212545 1.5439871681954234 61.257805005031855 0.1594323847916634 24.553259396437188 0.2634996806819619
-0.1999999999999993 809.034556422853 1.5966995819265828 55.76118116176665 0.15440927612108052 22.531301289319053 0.25729220949213594
0.0 811.900490085076 1.6102517151252689 52.47372197071377 0.1491185690739768 21.231524919110807 0.24841388409038412
0.20000000000000107 808.5961773479888 1.5828520725761999 55.59275051184117 0.14960839805054113 22.464065157694186 0.24040761508307984
0.40000000000000036 792.5299608185531 1.5139759027694972 61.17911837729328 0.15228495587845117 24.84378515979824 0.240182715249383
0.6000000000000014 756.1337925633163 1.4247929517290665 63.43473989898877 0.15269424741385937 25.777023085753555 0.23596070827454305
0.8000000000000007 703.7620698830084 1.3179088743916652 62.38879794719133 0.14894491945916163 25.390419445203147 0.2427920541955216
1.0 642.317597417569 1.2017117909061061 59.47205773004349 0.14013981954087956 24.108052175335178 0.24015511563168573
1.200000000000001 577.1012340923802 1.0782261189742202 55.799983939636775 0.13129783794313493 22.51446055070131 0.23580712262345396
1.4000000000000004 511.3855030136726 0.9549404483154855 52.00145336522929 0.1247956259729781 20.937300470552465 0.2292807667917994
1.6000000000000014 447.0572674877496 0.8357828805822413 48.35844627497377 0.1196163680455466 19.460145189818146 0.22061706297902922
1.8000000000000007 385.21857054625724 0.7225987754019585 44.94805372600721 0.11512898185809828 18.087118236979354 0.21232706846693603
2.0 326.6588469067462 0.6153683023391081 41.72843152301496 0.11092745599438497 16.789064846056693 0.202372598620168
2.200000000000001 272.10986366032427 0.5147858014458891 38.61220066873136 0.1071211629534938 15.544868487604234 0.1920572554142038
2.4000000000000004 222.292969607837 0.42266378881698735 35.50440205834211 0.10359976002201776 14.321583676049556 0.18137272067794424
2.6000000000000014 177.85314259332839 0.3406938371629181 32.33136009637158 0.09982760873585367 13.069838808252781 0.16982388556237535
2.8000000000000007 139.2773515028779 0.2701583848437972 29.056403103760996 0.0956615886373952 11.761234022026393 0.15672852398188775
3.0 106.77008665288591 0.21204103976974747 25.67200160442616 0.09115128379609944 10.399296113957472 0.14193802627367766
3.200000000000001 80.16284877218207 0.1664411276266158 22.195177334457995 0.08599091848144937 8.990916759730037 0.1259856269727776
3.4000000000000004 58.93882000755052 0.13222833402615441 18.67204745893714 0.0797712531894536 7.546072233784565 0.11011502658915556
3.6000000000000014 42.34736071948739 0.1067015653646741 15.179035633045315 0.07234098608926205 6.101967839725486 0.09577023069296081
3.8000000000000007 29.57821705342846 0.08662408779343984 11.816354227405872 0.06373503642974865 4.712345082943654 0.08302270667371882
4.0 19.90863618880446 0.06958685058671533 8.70407182481372 0.05409954313270461 3.4315342969038105 0.07109046226148699
4.200000000000001 12.764720767276918 0.05446771251364706 5.978360480519178 0.0438669942521536 2.3171643065190066 0.05949076855656534
4.4 7.702114899067208 0.040922084946878 3.7644645308673086 0.03355413533228879 1.418569524425592 0.04849333229197738
4.600000000000001 4.327149281490603 0.028954178298856947 2.127568143037127 0.0234815542039735 0.7619239588939125 0.03906421946696
4.800000000000001 2.2412346168554156 0.019060569658328648 1.043275214078137 0.014316298469930877 0.33885309290534193 0.031589749110444904
5.0 1.0636043162376683 0.011951850886190059 0.4185887578791659 0.0073019493646114455 0.10888753796088217 0.025670064186372524
5.200000000000001 0.4724106921292754 0.007660832513038739 0.12677778798246012 0.0033327162880683655 0.014249661418260926 0.020732334597851333
5.4 0.2118813878058086 0.00527690363108536 0.028319713607229794 0.001954138013548884 -0.006539106498486688 0.01626202004181097
5.600000000000001 0.10184632633657573 0.0037609501479462398 0.006762456769544168 0.0015431988682425863 -0.002827045373613853 0.012120039041188703
5.800000000000001 0.04974957881588986 0.0026008022515664753 0.003137067781282268 0.001241993429860865 0.0019684341997576347 0.008426207774352901
6.0 0.02260204945796353 0.0016863771396702738 0.001852265700931706 0.000948488753267847 0.0036114421953623143 0.005352763097040061
6.199999999999999 0.009140289855168498 0.0010651476298230438 0.0010161448637467474 0.0007151376134635478 0.003391087867063544 0.0031270043568604636
6.400000000000002 0.0033735685805374098 0.000688368746506266 0.0005401702954055891 0.0005016833773804411 0.002116809297052257 0.0017779105141526453
6.600000000000001 0.0011646318405846645 0.00035166982996743043 0.00022151434324733634 0.0002202608388084696 0.0005668365558570115 0.0010170806637769159
6.800000000000001 0.0003420597875885636 0.00014540777114625513 3.4355274735557274e-05 3.435064090913154e-05 -0.00027646568520597284 0.000640930256997022
7.0 0.00010654452345147839 8.485596430599923e-05 7.120171650067353e-07 7.120169232927188e-07 -0.00036210084169240964 0.0004162172960459899
7.199999999999999 3.9711503507404945e-05 3.875016988257855e-05 3.317854191302513e-10 3.317854191226108e-10 -0.00018521138571502143 0.00019003755855669536
7.400000000000002 8.146204037518551e-06 8.12742148282805e-06 1.4797799494543223e-16 1.479779949454322e-16 -3.973732989162016e-05 3.985229571831168e-05
7.600000000000001 4.0233936284932333e-07 4.0228842320677475e-07 2.5268266401664376e-28 2.5268266401664376e-28 -1.9722605154914652e-06 1.9725741083753458e-06
7.800000000000001 1.4670574715207157e-09 1.467053915115502e-09 1.1923107279156101e-49 1.1923107279156097e-49 -7.19350089471001e-09 7.193522775459494e-09
8.0 5.229676054861822e-14 5.2296759988113026e-14 1.3024525589929428e-87 1.3024525589929428e-87 -2.564308789388571e-13 2.5643088238692113e-13
8.2 5.6995653516793375e-22 5.699565351636335e-22 3.434071093674688e-154 3.4340710936746865e-154 -2.794713425056955e-21 2.794713425083408e-21
8.400000000000002 5.274755544670656e-36 5.2747555446706517e-36 1.6366538787270188e-269 0.0 -2.586413037704966e-35 2.5864130377049683e-35
8.600000000000001 2.0471256159578382e-60 2.0471256159578382e-60 0.0 0.0 -1.0037834622085335e-59 1.0037834622085335e-59
8.8 2.0947390170918596e-102 2.09473901709186e-102 0.0 0.0 -1.0271301216735265e-101 1.0271301216735263e-101
9.0 6.120508956899354e-174 0.0 0.0 0.0 -3.001118066885303e-173 0.0
9.200000000000003 8.741229191451368e-295 0.0 0.0 0.0 -4.286156762123222e-294 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s62.4_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 1.1465109844461454e-302 0.0 0.0 0.0 7.5453824009332e-302 0.0
-9.2 9.794868565156791e-183 0.0 0.0 0.0 6.446168409515089e-182 0.0
-9.0 2.4192933762760763e-110 2.4192933762760766e-110 0.0 0.0 1.592177825741994e-109 1.5921778257419938e-109
-8.8 6.702997804530761e-67 6.702997804530761e-67 0.0 0.0 4.411356049260425e-66 4.4113560492604253e-66
-8.6 5.325075659862979e-41 5.325075659862977e-41 1e-323 0.0 3.504522216765139e-40 3.5045222167651387e-40
-8.4 1.1348243508533978e-25 1.1348243508533976e-25 1.6948648953937078e-183 0.0 7.468470691727491e-25 7.468470691727489e-25
-8.2 1.1276937993530125e-16 1.1276937993530122e-16 4.791466665447562e-103 4.791466665447562e-103 7.421543328161107e-16 7.421543328161104e-16
-8.0 1.9222095548669657e-11 1.922209554815716e-11 1.6979976628740993e-57 1.6979976628739502e-57 1.2650385685418825e-10 1.2650385685418794e-10
-7.8 1.964631801794782e-08 1.9646316374710426e-08 4.0008878347110275e-32 4.0008872235336015e-32 1.2929572579276702e-07 1.2929572577385349e-07
-7.6 1.0073806444639885e-06 1.0073558475957648e-06 2.8595234343433936e-18 2.8584652133526183e-18 6.629578765399822e-06 6.629579271757233e-06
-7.4 9.15287370823847e-06 9.137738138150951e-06 6.973634741461726e-11 6.821012088063069e-11 6.0133483673897376e-05 6.013716318599513e-05
-7.199999999999999 3.24006319028688e-05 3.078386346646463e-05 5.128206781230326e-07 4.4039711125019596e-07 0.00020235044692067553 0.00020255830425527563
-7.0 0.0001271071184402073 6.912520701320344e-05 4.901695183203159e-05 3.643199667175614e-05 0.0003957145274411565 0.0003912383761339882
-6.8 0.0006818069597664697 0.00030639916395598383 0.0004375933810957689 0.0003062783150315129 0.0006508816324994196 0.000588427490766291
-6.6 0.002138831513075854 0.000753330032444468 0.0012218588927483177 0.000765100070564534 0.0011927787938519263 0.0010130048634377053
-6.4 0.005084021755214602 0.0011401420989465018 0.002246414073404123 0.0011071512162970688 0.0023069709959624117 0.0019637949170952765
-6.199999999999999 0.011017529573521617 0.0015535178197465492 0.0037703948484122374 0.0013817822785483496 0.004002566246248782 0.003404421115961982
-6.0 0.022726978583756715 0.00210311808923832 0.0063531518799595605 0.0017260242950543898 0.005664128782412725 0.00523027420692802
-5.8 0.045317297472642425 0.0028470786911281984 0.010885980008296088 0.0022326389401609156 0.006397953923904275 0.007356165952581384
-5.6 0.08862660079345983 0.003914466184789351 0.020128197885635253 0.002897313087329019 0.007096933091645623 0.009786445166102014
-5.3999999999999995 0.17909532808045794 0.005425401546645803 0.047899262406227563 0.0036929702243148825 0.013809056683885622 0.012713548428638222
-5.199999999999999 0.38518714810199134 0.007738995184025805 0.13803140362307026 0.005007662233653178 0.04445768054647072 0.016370375182248362
-5.0 0.8353241477828303 0.011677512634788327 0.37256733223140026 0.007986119149001086 0.13216052593944067 0.02096658882935323
-4.8 1.7098026022517476 0.018104850755187515 0.8503584584463637 0.013547125681413703 0.3166184947561564 0.026814557719477078
-4.6 3.2302640555461744 0.027432987053714775 1.659677129419865 0.021508188663622266 0.6334501800800908 0.03400105472980825
-4.3999999999999995 5.64695520197124 0.039469463552642824 2.855539089158814 0.0311161261938215 1.1058698924240906 0.042271748231844784
-4.199999999999999 9.212399836797537 0.05345754513198237 4.437582742794629 0.04138044655239475 1.7325283245039642 0.05129888189410425
-4.0 14.177118250241419 0.06894425170252148 6.347673604221758 0.05123528573055663 2.4831440655521164 0.060929642082216615
-3.8 20.829814710681635 0.08684783077883719 8.493415362048301 0.05982737522431103 3.3119056987086557 0.0713817928767056
-3.5999999999999996 29.554637217559506 0.10900028444812437 10.779877947813777 0.06674356282868912 4.175669512736341 0.08283076590454909
-3.3999999999999995 40.85006356304345 0.13739128325862218 13.132782013293898 0.07208437122280904 5.0466185607898595 0.09499760079411355
-3.1999999999999993 55.27559305453522 0.17393504293376488 15.496971385522341 0.07629283109449055 5.914262213348668 0.10731362739024232
-3.0 73.3327280497571 0.21995047321228814 17.82925555802903 0.07990563744626929 6.7835655104320915 0.1190208143352509
-2.8 95.34272386804719 0.27590118721251494 20.100544413675202 0.08362050810308577 7.662221732324481 0.13023898121754862
-2.5999999999999996 121.37948865570279 0.34138803526355005 22.295323733423174 0.08786390874398373 8.556198798848822 0.1419841721386722
-2.3999999999999995 151.2860828606971 0.415836436818785 24.421016686024334 0.09255042235007845 9.478265525154226 0.1545095034377162
-2.1999999999999993 184.73016422017287 0.4979554957437752 26.507373507237567 0.09753645600995399 10.431978105414208 0.16726938113040135
-2.0 221.2668002350522 0.585780036786027 28.596033721800048 0.10259313682104888 11.402848199169677 0.17968082429144502
-1.799999999999999 260.3858056520983 0.6775458633474226 30.72505394160285 0.10726158190321199 12.384903691549512 0.1904823643426909
-1.5999999999999996 301.56081107027984 0.7718771037082547 32.92074390820084 0.11152516601618441 13.364338308044196 0.1990217089519972
-1.4000000000000004 344.2503931548752 0.8669661260973283 35.201855597330486 0.11566129064692779 14.324345633459586 0.20473993756602243
-1.1999999999999993 387.7397118575461 0.9612369376159579 37.55751605485421 0.11930884175256616 15.289484774218641 0.2070030901240865
-1.0 430.82394107510726 1.0554583917689353 39.86115153385608 0.12214202738808164 16.238149952990067 0.20669485474880672
-0.7999999999999989 471.40849108762757 1.1514011904080519 41.72155345829646 0.12579589218261883 17.011311997518362 0.20582863899175663
-0.5999999999999996 506.11277708949393 1.242347171048166 42.442997666268006 0.1324772673392314 17.322498340877214 0.2052391519459578
-0.3999999999999986 530.2735201113813 1.3092360334816262 41.0142823042034 0.13488624024996598 16.9761938835426 0.20489749296274432
-0.1999999999999993 540.6652231208368 1.3456901950341909 37.20816258321986 0.1266997912015755 15.453648240466547 0.2042359490356488
0.0 542.3526178175107 1.359559262925244 34.97107084440951 0.12258161619792816 14.647002584318967 0.20341587040177833
0.20000000000000107 540.0192655640386 1.3521465330782385 37.0697854559468 0.12981794058145602 15.532041881300314 0.207148678316166
0.40000000000000036 529.1030283644099 1.3126330471107643 40.63671753839609 0.1359835847105015 16.877911399592097 0.2090735109744136
0.6000000000000014 504.96885522709823 1.2464695999790545 42.03190958717439 0.13198056256038937 17.07551899899641 0.21003194103023573
0.8000000000000007 470.37337481563446 1.165851345906464 41.364267632641166 0.12921734315585467 16.542976842869972 0.21255868631289496
1.0 429.85262605697534 1.0751258427527894 39.55705437192437 0.12492503263399711 15.67107326732195 0.21230166704517242
1.200000000000001 386.8146952270763 0.9812118443542677 37.29033785136758 0.12142601963077224 14.701884694139487 0.2053342547945207
1.4000000000000004 343.34581784919504 0.8897018649987397 34.956630883190456 0.11763995149947733 13.77659001536808 0.20014867676295042
1.6000000000000014 300.6476435695681 0.797445378091887 32.70019687075171 0.11363224054253046 12.872709353384085 0.19138316186466156
1.8000000000000007 259.45243463663957 0.7030784976141364 30.54331309995854 0.10952249956306978 12.036952007384231 0.17961798659363443
2.0 220.3189898936841 0.6080740721599943 28.454563640803016 0.10513389351470298 11.231758866773477 0.16734086894531078
2.200000000000001 183.7935749703941 0.5164967752668589 26.389270917123454 0.10059462576336063 10.40779480671052 0.15629329086578445
2.4000000000000004 150.40289001125907 0.43149996802369955 24.307866114880714 0.0964144165568881 9.566551522136459 0.14708352818287168
2.6000000000000014 120.61594462386398 0.3539046810720448 22.18128442184171 0.09255500618101503 8.718461577258426 0.13783853826117676
2.8000000000000007 94.7548508947665 0.28460707648249095 19.991489372476625 0.0884290879877108 7.857120573549193 0.12760507422138634
3.0 72.9153946076499 0.22464424707316416 17.732244695658895 0.08370983914633905 6.964944442114133 0.11680115011352964
3.200000000000001 54.970049438436064 0.17456600499645672 15.411565081325444 0.0785781749310919 6.038411406420264 0.10596867942877383
3.4000000000000004 40.59555374107154 0.1352240677609777 13.055227091320203 0.0732013936338429 5.093466171874263 0.0952314069033306
3.6000000000000014 29.325648621565453 0.10619499656765917 10.708898595038619 0.06727964360654834 4.154081725444493 0.08414791880297144
3.8000000000000007 20.63127752012676 0.08471538308343889 8.432538643369444 0.06028743264534899 3.2464639046125536 0.07266234481364454
4.0 14.021532453847414 0.06750441708615572 6.300298956119712 0.0519051809823249 2.4012869837610498 0.06150374342547092
4.200000000000001 9.106793955736295 0.05239627502280101 4.404302444799488 0.04234134688907357 1.6514733182804568 0.051053481817301884
4.4 5.587083974740258 0.03882671033708172 2.8368958727373874 0.03227394826497046 1.033039748721011 0.041253825745293175
4.600000000000001 3.2036506328994467 0.027244505548763846 1.6539997775762667 0.022620365262783153 0.5724426465613992 0.032441519704302244
4.800000000000001 1.7019707854690782 0.018131502844697233 0.8516959691035089 0.014378730262539878 0.2700143341170769 0.025168313288431856
5.0 0.8347409824878206 0.011716561754583913 0.37474100846432273 0.008425824127317587 0.10077293558903169 0.01949872548225426
5.200000000000001 0.3851708821659279 0.007814805380920312 0.13852091192140495 0.005052367116638414 0.025874837166948085 0.01513949050493147
5.4 0.17754347490736963 0.005570533494927959 0.04719335883711037 0.003530522515860159 0.002442333765803643 0.011730614908471377
5.600000000000001 0.08641985106448369 0.004083571639678618 0.019350188890615298 0.0027157053986480253 -0.0022171224442167734 0.008906849488465832
5.800000000000001 0.04342443048697116 0.0029213472138056246 0.010260270676004934 0.0020639122674625306 -0.00256946046029422 0.006444022705659744
6.0 0.021153629547727284 0.0020409390941252483 0.005600100150383649 0.0015286049356856583 -0.00197846289968302 0.004300170241887699
6.199999999999999 0.009731227054290215 0.0014440219226307936 0.0028306675660226955 0.0011197569666035211 -0.0010730679970740334 0.002654346448427526
6.400000000000002 0.004305280603388193 0.0009468797041248923 0.0012843679311930855 0.0006948027785041784 -0.00039366211690138796 0.0015910335045786778
6.600000000000001 0.0017942881163698088 0.0005274708278053533 0.00038564879529984507 0.00024939270162490165 -0.00011779085444096999 0.000926204846930466
6.800000000000001 0.0006935945043921895 0.00028298706981974943 3.89898439205077e-05 3.084592518700841e-05 -8.432863561604857e-05 0.0004511109945747967
7.0 0.0002165173665337238 0.00011587397855544661 5.121899878811972e-07 4.905701691964968e-07 -5.3740151482645455e-05 0.00013273290964522074
7.199999999999999 3.3726813321472835e-05 2.4204317561975174e-05 1.3750585627556616e-10 1.3728743202145783e-10 -1.2734291010235783e-05 1.6173620480876307e-05
7.400000000000002 9.486511061752332e-07 7.242039338924663e-07 2.2013747487019903e-17 2.2013279380171196e-17 -4.0796923333703863e-07 4.136560896794739e-07
7.600000000000001 6.550179507101235e-10 4.1223215772897536e-10 5.244814386105307e-30 5.2448139833323596e-30 -5.411689720270298e-10 5.394353097290899e-10
7.800000000000001 1.768621951820771e-15 1.2619849596151857e-15 6.27132401907886e-53 6.271324018918295e-53 -3.714439747453563e-15 3.7024143027470726e-15
8.0 6.939665102101636e-25 5.271946477627599e-25 8.466053541000652e-94 8.466053541000648e-94 -3.0086486290925277e-24 2.9368045122334513e-24
8.2 1.1669465660626939e-39 1.0962092629815299e-39 1.4161974889440856e-165 0.0 -7.708361943448886e-39 7.288362160975804e-39
8.400000000000002 3.2193841477615957e-60 3.2193834484944005e-60 4.829991272148323e-290 0.0 -2.1413391154351757e-59 2.1413390945588313e-59
8.600000000000001 1.3199629631058183e-92 1.3199629629477354e-92 0.0 0.0 -8.779595037302364e-92 8.779595037303004e-92
8.8 1.2504740368665118e-143 1.2504740368665084e-143 0.0 0.0 -8.3173967425793e-143 8.3173967425793e-143
9.0 6.577697141759788e-224 0.0 0.0 0.0 -4.37508618072863e-223 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s62.4_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 2.1279741977005688e-263 0.0 0.0 0.0 -1.4706659472480282e-262 0.0
-8.8 4.4615148257557426e-170 0.0 0.0 0.0 -3.083400807738202e-169 0.0
-8.6 2.935320474053402e-110 2.935087191044019e-110 0.0 0.0 -2.0284707687480507e-109 2.028470768748051e-109
-8.4 6.013848551074082e-72 5.987555939367907e-72 0.0 0.0 -4.138061107343491e-71 4.138061107343492e-71
-8.2 2.0462051850666379e-47 1.959323238366027e-47 2.946220748814901e-193 0.0 -1.3528570419811582e-46 1.3528570419811584e-46
-8.0 1.087923191656288e-31 9.389828885069999e-32 2.327885914243548e-111 2.327885914243548e-111 -6.399438404799631e-31 6.399438404688103e-31
-7.8 1.335867197348258e-21 1.02018352137022e-21 5.76859541144886e-64 5.768595411448859e-64 -6.641258283585153e-21 6.641257371650719e-21
-7.6 3.949673826564232e-15 2.7263638165771622e-15 7.242709272813289e-37 7.2427092728132856e-37 -1.6560197432098157e-14 1.655960932154681e-14
-7.4 5.65085507131189e-11 3.5477681720444886e-11 1.3652226460408375e-21 1.365222644832736e-21 -2.01054464874739e-10 2.0076278108650315e-10
-7.199999999999999 3.284743083403653e-08 1.649411775756572e-08 3.974626884386801e-13 3.9746053824770994e-13 -8.475542517440141e-08 8.105564140605911e-08
-7.0 2.5579870034844155e-06 1.1763505519951614e-06 1.5552918295486895e-08 1.553801869399018e-08 -4.938364199524928e-06 3.878355177390085e-06
-6.8 4.3655504062619824e-05 1.7183034102676823e-05 4.226077944879484e-06 4.143301667042266e-06 -6.998590680488624e-05 5.108027871479923e-05
-6.6 0.0003075218611111346 0.00010310771424615318 8.03884976570623e-05 7.205796188411723e-05 -0.00032776782345192 0.0002676647477354664
-6.4 0.0012326150602473243 0.0003483154870170777 0.0004083891855704192 0.0003005108945368137 -0.0008637879579179969 0.0007629523622879745
-6.199999999999999 0.003559089420084974 0.0007181548240406891 0.0012040877475602836 0.0006282782189854705 -0.0016976653682810657 0.0015285186702583737
-6.0 0.00853871367466201 0.0011840465841439548 0.0027939375952003545 0.0010062888040131492 -0.0026313010341360897 0.0026005289491013903
-5.8 0.018046667614381073 0.0018216205772636168 0.005560727137504192 0.0014924033230165718 -0.003106911955026709 0.004020508253858262
-5.6 0.0363481024108018 0.0026343603820776123 0.011248038976236116 0.0020688012612592884 -0.001725089870306095 0.005750753444840993
-5.3999999999999995 0.07560029928439874 0.0036743238119862263 0.02765907570221959 0.002780078726046914 0.00494739884219163 0.007792286502555508
-5.199999999999999 0.16522077440869987 0.005306923904036625 0.07646146168133164 0.004016095515340064 0.02562296388973183 0.010194719769553906
-5.0 0.35700635714706774 0.008214607319913192 0.19432199121482246 0.006455560291755003 0.07610616481645338 0.013040431307891691
-4.8 0.7173869044946911 0.013026325429524798 0.41898007902332873 0.010523318526044325 0.17281823672476915 0.016545364789109153
-4.6 1.3219023381872084 0.019858658044681177 0.7773816347654963 0.01602552036131447 0.325788717676756 0.02098533111720106
-4.3999999999999995 2.2548884192693976 0.028581665099937033 1.2831380718915766 0.022478626129223744 0.5387023309556067 0.026454577433186327
-4.199999999999999 3.600458917174538 0.03936024638463948 1.9304427513713824 0.029437244193503586 0.8073899634336171 0.03280133430231431
-4.0 5.438724355741559 0.05255275190221242 2.6914862910073896 0.03649162044562569 1.1203530216174156 0.03968920577785164
-3.8 7.868721776014093 0.06864343979965735 3.528143866045773 0.043241270944457316 1.464433956405156 0.04669151652398496
-3.5999999999999996 11.031818697613526 0.08873210416631677 4.405485724138024 0.04942007876306438 1.8235211437337318 0.05360584971646876
-3.3999999999999995 15.10278512174164 0.11450406314642562 5.293309917269528 0.054964000796726684 2.1785913735651827 0.06050056959288655
-3.1999999999999993 20.265178529821572 0.14753617688940707 6.1651530495800815 0.059929089581689236 2.5164323767239867 0.06735792262687827
-3.0 26.678618055741936 0.18884364459739644 7.002646308816815 0.06443687137001686 2.8317940807246713 0.07400726666072406
-2.8 34.45464737508496 0.23860349278465665 7.798887507606531 0.06855839265497365 3.1225146467444906 0.08069508214863305
-2.5999999999999996 43.63517134402189 0.2963250023465775 8.556294493007591 0.0723925449479214 3.389981736847934 0.08764902175156362
-2.3999999999999995 54.16858110409613 0.36165562888602554 9.283046976453612 0.07614229806857312 3.646324260669504 0.09473023137510553
-2.1999999999999993 65.92715426811777 0.4344621695537218 9.9937489730663 0.07975882834616319 3.910740861363338 0.10159692427394673
-2.0 78.74173630961884 0.513980999051804 10.70702477244039 0.08315476334574623 4.196656836382459 0.1075563020111421
-1.799999999999999 92.42886671868943 0.5987708238488536 11.440902104049602 0.08670047053023835 4.508750683512105 0.11237901442950589
-1.5999999999999996 106.82527652286863 0.687644293880729 12.209860464976572 0.09087923916699148 4.8411512850449965 0.1165997335874356
-1.4000000000000004 121.76250743895315 0.7797381807805591 13.018178750950145 0.0957008326339472 5.198774679434726 0.12093363435952095
-1.1999999999999993 136.9710156080421 0.873147891537184 13.845433982530839 0.10064348625797893 5.591285856981199 0.1253443665948586
-1.0 151.95897490276528 0.9641086712498681 14.604990755911565 0.10559578554708206 5.94419907350776 0.12717266082624565
-0.7999999999999989 165.8808003824448 1.0474442241085873 15.10614786498284 0.10973089368939601 6.15345099958969 0.1283414302788584
-0.5999999999999996 177.35009703620923 1.1194626251904933 15.043133266553783 0.1109368287201633 6.166126877936799 0.12708047673716766
-0.3999999999999986 184.78807676806548 1.170558437784768 14.0687962340572 0.10708744378854008 5.728533306838827 0.12925242547123258
-0.1999999999999993 187.7072054806512 1.1933088574731523 12.428549150344335 0.09542036178837869 5.0647289894709715 0.12574646674521156
0.0 188.27311037857046 1.2009523308517678 11.679119589535613 0.09033065719943369 4.747066120634815 0.1286593339813024
0.20000000000000107 187.55979402737609 1.195070795296086 12.442004548582254 0.09545110457325043 5.121372198239356 0.12850228462207003
0.40000000000000036 184.37732858878763 1.1657596695620147 14.026973197971122 0.10275414486839579 5.756173902336774 0.1333123831326347
0.6000000000000014 176.72276680475667 1.1118803527948788 14.911020272998417 0.10244103441591686 6.08435810648171 0.1340935556499634
0.8000000000000007 165.06066365387687 1.039697862270315 14.937425750417917 0.09957928654021671 6.071200953021789 0.12957294578466097
1.0 151.06324390756984 0.9582584734834432 14.444253367606144 0.0957448043661789 5.837207396992184 0.12538923033972177
1.200000000000001 136.0916760914713 0.8708976150681912 13.713176862941305 0.09282660461210242 5.516470236695311 0.122320952760121
1.4000000000000004 120.94973734515432 0.7817862009720612 12.909752239533354 0.09011714840965225 5.17597465600017 0.11683056687150721
1.6000000000000014 106.08701089207973 0.6927926837261035 12.117817597923903 0.08704786058369286 4.81348119562097 0.11085037513172498
1.8000000000000007 91.765497517932 0.6053606967111791 11.363742695226243 0.08354071748661486 4.485789147349816 0.10482897892471794
2.0 78.17844872613287 0.520796133021474 10.645391115654927 0.0797669443903251 4.197865969038232 0.09953248163465707
2.200000000000001 65.4945981809831 0.440547924045918 9.946685285243229 0.07597033354656894 3.9347618740691996 0.09469889924432029
2.4000000000000004 53.864520159762506 0.3662821728242438 9.246948860223267 0.07219286034737453 3.683552395445687 0.09026822760135106
2.6000000000000014 43.43470412886321 0.29977536591968984 8.526416999690904 0.0682216672827112 3.4222929298219955 0.08549824866938
2.8000000000000007 34.33188609240146 0.24187203286165512 7.770969845863516 0.06394473138218494 3.1358094241931362 0.07967231161119405
3.0 26.6185283617507 0.19219808722826073 6.974837736668069 0.059421110728074926 2.822283648936931 0.07270455099578593
3.200000000000001 20.260599381494462 0.15020658417822522 6.14034278292799 0.05478937848359903 2.4855668024785085 0.06529321047859739
3.4000000000000004 15.137096016370547 0.1158809015675592 5.274919879268327 0.05016952983868973 2.129739260366009 0.05799898813007191
3.6000000000000014 11.07794696163702 0.08885398714210106 4.392909078456845 0.045430453434297184 1.7628997646687603 0.05092077319053283
3.8000000000000007 7.906202065312866 0.06796756415201806 3.5174748985750828 0.040262964626907316 1.401521956841274 0.04411626100089575
4.0 5.461571522201069 0.05183603330380987 2.6798178455350534 0.034555520826926416 1.0628185036679012 0.03754793710004899
4.200000000000001 3.614008446780096 0.03908229587601103 1.9189639092774136 0.0284235106635681 0.7613281447893818 0.031206224552897236
4.4 2.263304873990913 0.02865310934561716 1.2739265711568013 0.022075114199530396 0.5095340186754245 0.02535574928113827
4.600000000000001 1.324782754278136 0.02005847732100583 0.7708231551158616 0.015860004624130182 0.3141947394098034 0.020285700610751186
4.800000000000001 0.7152487326715774 0.013235247128401394 0.41480838061104175 0.01034307156084577 0.17455941955889767 0.016026885183660574
5.0 0.3520520794788415 0.008360806566946016 0.19184537731155846 0.0062118594376940435 0.08492341819427991 0.012448763293483964
5.200000000000001 0.1596287997577288 0.005412289426710576 0.0748142123449671 0.0038349367866449633 0.03598828691648449 0.009560348400067743
5.4 0.07115934867456052 0.003785697646663345 0.02680614066897145 0.0027355051168157156 0.014349144272547415 0.007353863921759879
5.600000000000001 0.03386499368624966 0.002745287850637184 0.01126328821394915 0.0021272941106156257 0.0061627848885442305 0.005590075199125612
5.800000000000001 0.017150096172558277 0.0019902996420405592 0.006090910774044934 0.0016758238108942737 0.002866355972808858 0.004036345618145242
6.0 0.008586137622362846 0.001398469604141357 0.0035592446814322453 0.0012554655941432703 0.0011022851234907779 0.0026203011393448323
6.199999999999999 0.0038155670843384006 0.0008841844695595672 0.0018379810748439054 0.0008241143785092798 0.00012180987801150356 0.0013881272768168818
6.400000000000002 0.0012949774859252186 0.00042132859690803326 0.0006904190600497671 0.0003995707155210269 -0.00013946542509955592 0.0005234038265389911
6.600000000000001 0.00025901622261123336 9.888258134474847e-05 0.00013636486428637086 9.286564435657302e-05 -7.078786716815647e-05 0.00011865894347662163
6.800000000000001 2.030075927103254e-05 7.30775930240059e-06 6.533704672982576e-06 4.823054963427623e-06 -1.1624931444607536e-05 1.2742036551644846e-05
7.0 7.670168058151179e-07 4.816686669549742e-07 1.8981274720876318e-08 1.541394362168991e-08 -5.322401807286014e-07 4.268188638210644e-07
7.199999999999999 1.2073210033155803e-08 1.0383538625835753e-08 3.329294983080887e-13 3.0589739953959973e-13 -3.3219801785851875e-09 2.2635609668607168e-09
7.400000000000002 1.9821230463159197e-11 1.9040489275816054e-11 6.411300416219459e-22 6.325743883804748e-22 -9.640760046364586e-13 6.35768722494336e-13
7.600000000000001 6.003619300487648e-16 5.947681581093866e-16 1.1800145703835555e-37 1.1794429782788389e-37 -2.4658575644063738e-18 1.6858587474271093e-18
7.800000000000001 2.416493133646833e-23 2.4115715803245525e-23 1.2040315900986463e-65 1.2040296837948787e-65 -4.0456262074839955e-27 2.9737038360925182e-27
8.0 1.9955399404522275e-35 1.994614762145627e-35 9.987934882779881e-115 9.987934881837189e-115 -7.354188797325126e-41 6.291530350036811e-41
8.2 4.2013593298174106e-55 4.2006919635411135e-55 1.0014958961662152e-199 0.0 -2.952130170375089e-62 2.8877737502696904e-62
8.400000000000002 4.911304069781117e-87 4.910359503724753e-87 0.0 0.0 -1.2952911575272906e-95 1.2948461674946788e-95
8.600000000000001 1.0998538230467418e-138 1.0950239221484043e-138 0.0 0.0 -1.045596498187491e-147 1.0455963554654601e-147
8.8 2.497712450654364e-220 0.0 0.0 0.0 -5.202178151276766e-229 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s7.7_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 0.0 0.0 0.0 0.0 0.0 0.0
-7.8 0.0 0.0 0.0 0.0 0.0 0.0
-7.6 0.0 0.0 0.0 0.0 0.0 0.0
-7.4 0.0 0.0 0.0 0.0 0.0 0.0
-7.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
-7.0 0.0 0.0 0.0 0.0 0.0 0.0
-6.8 0.0 0.0 0.0 0.0 0.0 0.0
-6.6 0.0 0.0 0.0 0.0 0.0 0.0
-6.4 0.0 0.0 0.0 0.0 0.0 0.0
-6.199999999999999 1.8931211932932727e-187 0.0 0.0 0.0 1.2853780835156879e-186 0.0
-6.0 8.042364252201415e-101 8.042364252201412e-101 0.0 0.0 5.460547790628587e-100 5.460547790628586e-100
-5.8 1.1964685516934632e-53 1.1964685516934635e-53 0.0 0.0 8.123697835145881e-53 8.123697835145879e-53
-5.6 1.378829802975878e-28 1.378829802975877e-28 0.0 0.0 9.361881404752143e-28 9.361881404752143e-28
-5.3999999999999995 1.0947741097230553e-15 1.0947741097230553e-15 0.0 0.0 7.433220081332734e-15 7.43322008133274e-15
-5.199999999999999 2.520628242358847e-09 2.520628238082776e-09 0.0 0.0 1.711438393592684e-08 1.7114383935921604e-08
-5.0 2.2340156049890287e-06 2.2326767187329912e-06 0.0 0.0 1.5159278180142355e-05 1.5159272909584253e-05
-4.8 4.3498029154112456e-05 3.8025082436022705e-05 0.0 0.0 0.0002557273459805719 0.00025583620049851374
-4.6 0.00023894646819803096 0.00013581902009774562 2.137664383642433e-249 0.0 0.000631259887623207 0.000674147430661549
-4.3999999999999995 0.0004796602314176727 0.00024127601900457313 1.456005606354826e-137 1.456005606354826e-137 0.0006448435954283103 0.001117378242049908
-4.199999999999999 0.0004717941821295861 0.00022753577864350263 4.837501024226054e-75 4.837501024226054e-75 0.00043697595096079967 0.001150749334664537
-4.0 0.0006389922631637687 0.0001975292871757695 1.0377266067676882e-40 1.0377266067676694e-40 -0.00020077137512858779 0.0008406635155398206
-3.8 0.001535867695019388 0.00037830572994550427 2.8939508716148735e-22 2.893950868806588e-22 -0.0012332817561863862 0.001171431998587861
-3.5999999999999996 0.0030617514296967406 0.0005774417559435345 1.2762958364478904e-12 1.2762913617862524e-12 -0.0015983986852114837 0.001872805072991486
-3.3999999999999995 0.005770225043911587 0.000763033319219959 9.417688214091741e-08 9.408666760887215e-08 -0.0015400475568605188 0.002627257054379678
-3.1999999999999993 0.011570790269754822 0.0011274159667179744 2.119846740745689e-05 2.04977160600019e-05 -0.00183835246941731 0.003573342652072985
-3.0 0.02424723979658436 0.0016090301778761062 0.00030703046654063 0.00022610152707677834 -0.003039455157402893 0.0047289520394190755
-2.8 0.05273319353345183 0.0023131155132883395 0.001885746092901918 0.0006423107756195486 -0.008899949811196548 0.006502333346137282
-2.5999999999999996 0.12137322234074414 0.003523555163323775 0.010362324628654265 0.0013324549199439754 -0.018641202065329366 0.00925966997519684
-2.3999999999999995 0.2976109287178216 0.005847243945457166 0.04891946749214021 0.0028847527638936553 -0.024270934444143823 0.013178206272202366
-2.1999999999999993 0.7549787002029974 0.0099961735018687 0.188841828730998 0.005944321697976197 -0.0035172250997118227 0.018849742190215735
-2.0 1.9434529600236305 0.017065635796681102 0.6347564418564673 0.01141833529879535 0.11428677780044083 0.027438159958562115
-1.799999999999999 4.964624795836276 0.0287433906685355 1.9158006520601627 0.02044355442539508 0.5228902217631417 0.04058506396045302
-1.5999999999999996 12.236473021294124 0.04716752231553751 5.1909677027180985 0.03418774145023764 1.6894861003233512 0.059254870151422376
-1.4000000000000004 28.317051882588597 0.07416678125516708 12.543296367385945 0.05373341429145549 4.467817364482022 0.08519499070077255
-1.1999999999999993 60.37434961930181 0.11163847415815897 26.995806798818233 0.07911737808496502 10.144471605976918 0.11967042100211564
-1.0 117.46820278314985 0.1671560317984766 51.89929377601745 0.10996048438751035 20.226211053645873 0.16146024005439266
-0.7999999999999989 207.77136358185587 0.24894811908569273 89.48535573729201 0.14633183271925426 35.587089939741276 0.2064712373658762
-0.5999999999999996 332.1577387539076 0.3510207266441565 138.4379039968057 0.18435691229234225 55.99750202114209 0.25424659154610896
-0.3999999999999986 474.5960239825409 0.4508240563373975 191.17131149768827 0.2129141949603752 77.7666385394601 0.2917709159951062
-0.1999999999999993 599.2676497834423 0.5287106678386629 235.64212132916185 0.2303383191072484 96.51630478793268 0.31720155108054804
0.0 654.8222701286834 0.5606581518660284 256.437243764624 0.24261778897993913 105.04711521135239 0.3291461802863126
0.20000000000000107 599.6794028285218 0.5330361061368549 236.17623950767342 0.23439727117716344 96.09405590909478 0.3213280587368373
0.40000000000000036 475.1343784635094 0.4502264670538836 191.79307825812037 0.2132790009329449 77.12426233011384 0.2946221049795286
0.6000000000000014 332.42592218805277 0.34297711496332794 138.76494856489836 0.1802783851663246 55.15688368647163 0.24949552310466813
0.8000000000000007 207.86319999541388 0.23920518234961297 89.53896527671098 0.1436460420348279 35.10563357950351 0.20554440509327526
1.0 117.3830743457869 0.16197642425002137 51.779018769401524 0.10883261253772361 19.87256377239535 0.1603941723717297
1.200000000000001 60.2392260910414 0.11019225851466333 26.815220435384944 0.07764187434092248 10.044512114486958 0.11678722874317518
1.4000000000000004 28.225597360376526 0.07346348976972172 12.37951029769505 0.05201845144746763 4.506736145548117 0.08306728610276505
1.6000000000000014 12.144676581695123 0.046634235234985444 5.067021371492599 0.03270609339093045 1.7491384120294122 0.05793820274570947
1.8000000000000007 4.872532680158998 0.02820527754759826 1.8375182292910675 0.01942389157533336 0.56623742751578 0.03957758409995801
2.0 1.8797771457249985 0.016503878478944804 0.5985279502278777 0.010988661625220327 0.13785313993413922 0.026687409227965093
2.200000000000001 0.7236762730309667 0.009530001159532623 0.17843023445295672 0.005923148130415732 0.015010648271686388 0.017898242430253772
2.4000000000000004 0.28576906859680473 0.005647447523971333 0.04805248412073788 0.002997153146635647 -0.011326405656796783 0.0123858656376879
2.6000000000000014 0.11842067944283381 0.003518457373630123 0.010893656616106046 0.0013587421469470674 -0.011262948145511145 0.008902004886270387
2.8000000000000007 0.051887845916327634 0.002237624706689077 0.0017965752959346656 0.00045367963496033585 -0.004826869385868129 0.006476028112218977
3.0 0.024023349238134848 0.0014675375889704452 0.00014922322843005856 6.70256888561917e-05 -0.00011834905650800348 0.004666477796671589
3.200000000000001 0.01205481845216529 0.0010662027123822715 2.4588548234300314e-06 1.555893397157055e-06 0.0009009969016372395 0.0034267644220860923
3.4000000000000004 0.006481409876311423 0.0008045724429866498 1.2366540335933276e-09 8.675372511823149e-10 0.00036895488124320466 0.002651896022916258
3.6000000000000014 0.0034868374686586358 0.0005620474676869454 6.688984268053496e-16 5.209182721646127e-16 -0.0005874573413731176 0.002025395192567945
3.8000000000000007 0.0017681237061411299 0.00038391091030484404 1.6554188639052095e-27 1.5767716247630419e-27 -0.0013464965843479214 0.0014833324443522102
4.0 0.0009130105703066772 0.0003067316396224623 1.2385984866740505e-48 1.2375421811278644e-48 -0.0007317853881055069 0.0011200041560881606
4.200000000000001 0.00042662110065792716 0.000216793567271599 1.0660690474568797e-86 1.066068755547378e-86 0.0004266491230623075 0.0008992663938190515
4.4 0.00011259128627875311 8.421517878693489e-05 2.677923442605287e-154 2.6779234422597788e-154 0.00036053077475112346 0.0003816251029811608
4.600000000000001 2.5926912361114747e-05 2.2875741075437612e-05 5.225293145554292e-271 0.0 1.4108475125117258e-05 1.4127974778746601e-05
4.800000000000001 6.682195976165615e-05 6.682147326827794e-05 0.0 0.0 2.175251236190113e-09 2.1752532770857547e-09
5.0 0.00016073312555272274 0.00016073312555272174 0.0 0.0 4.4539034477937435e-18 4.453902502428919e-18
5.200000000000001 0.00013989565044590543 0.0001398956504459054 0.0 0.0 2.7103519145467472e-36 2.7103422271820425e-36
5.4 6.535802128464718e-06 6.5358021284647164e-06 0.0 0.0 1.193429105268594e-71 1.0351679705743343e-71
5.600000000000001 2.9517336708478096e-10 2.951733670847809e-10 0.0 0.0 4.946531204449672e-124 4.946531204449671e-124
5.800000000000001 4.558369669844843e-21 4.558369669844842e-21 0.0 0.0 2.082622917304229e-214 0.0
6.0 6.746015496096193e-45 6.746015496096191e-45 0.0 0.0 0.0 0.0
6.199999999999999 8.047052299772446e-94 8.047052299772446e-94 0.0 0.0 0.0 0.0
6.400000000000002 1.3659627543309218e-189 0.0 0.0 0.0 0.0 0.0
6.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
6.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.0 0.0 0.0 0.0 0.0 0.0 0.0
7.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
7.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
7.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0 0.0 0.0 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s7.7_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 0.0 0.0 0.0 0.0 0.0 0.0
-7.8 0.0 0.0 0.0 0.0 0.0 0.0
-7.6 0.0 0.0 0.0 0.0 0.0 0.0
-7.4 0.0 0.0 0.0 0.0 0.0 0.0
-7.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
-7.0 0.0 0.0 0.0 0.0 0.0 0.0
-6.8 0.0 0.0 0.0 0.0 0.0 0.0
-6.6 1.8544829872387115e-283 0.0 0.0 0.0 -1.2759758691337814e-282 0.0
-6.4 1.1308296727481607e-145 1.1308296727481607e-145 0.0 0.0 -7.780666549416937e-145 7.780666549416937e-145
-6.199999999999999 9.08512305027299e-73 9.085123050272988e-73 0.0 0.0 -6.25101327972832e-72 6.251013279728319e-72
-6.0 1.7237011332518383e-35 1.723701133251838e-35 0.0 0.0 -1.1859914956150463e-34 1.1859914956150463e-34
-5.8 2.6425745786277568e-17 2.6425745786277565e-17 0.0 0.0 -1.818221799778289e-16 1.818221799778289e-16
-5.6 4.941751422925411e-09 4.941751422925411e-09 0.0 0.0 -3.4001690014418515e-08 3.4001690014418515e-08
-5.3999999999999995 1.0796390886769333e-05 1.0796390886769333e-05 0.0 0.0 -7.428450053222451e-05 7.42845005322245e-05
-5.199999999999999 0.00011592187420903588 0.00011592187420903587 0.0 0.0 -0.000797599736494384 0.000797599736494384
-5.0 0.0001296321801923278 0.00012963218019232777 0.0 0.0 -0.0008919334117747876 0.0008919334117747877
-4.8 6.430345281896617e-05 6.430344521161558e-05 7.91370451976102e-251 0.0 -0.00044243941091819437 0.00044243945598762405
-4.6 2.6259691797359802e-05 2.6139970860841453e-05 2.0107484028599216e-148 2.0107484028599212e-148 -0.00017917114956574225 0.00017985620901458157
-4.3999999999999995 2.914411364516203e-05 1.5587148961401606e-05 5.446663400649128e-88 5.446663400649128e-88 -7.737390697230611e-06 9.342083874143438e-05
-4.199999999999999 0.00025656027705093403 0.00011645765284396317 1.4185563608976532e-52 1.4185563608976528e-52 0.000578316907493753 0.00043938247601888445
-4.0 0.0007854127542636726 0.0002741660166205422 5.773573247221183e-32 5.773573222222463e-32 0.001259631656861211 0.000968292336955128
-3.8 0.0016912291587566756 0.0004002839202539771 4.764959692874908e-20 4.7364641931760016e-20 0.0008855513982454732 0.0010890961424236828
-3.5999999999999996 0.0032881222328191113 0.000600841391438037 1.842842209885482e-12 9.805207826486705e-13 0.00017477341075230806 0.0014195636135329063
-3.3999999999999995 0.005706451140727389 0.0007990238587899287 1.6296730688971846e-07 9.070622925875921e-08 0.0002271229224369454 0.0022049758355331905
-3.1999999999999993 0.009846378571944665 0.000992668701295152 5.260288112674004e-05 2.550138630637974e-05 0.0003412695190826133 0.0030485717963864645
-3.0 0.019100368370620992 0.0013596468938116342 0.0010418533263695483 0.00035113917242226574 -0.0009881435416614918 0.004008885760216145
-2.8 0.04406874997230746 0.0022311622231842047 0.0070070549156155005 0.0012095561736708929 -0.0012307581606101747 0.005447436096414145
-2.5999999999999996 0.1143350084360229 0.0038288400711144663 0.03258666240078782 0.0026141292031082964 0.006667181162814749 0.007838012274308458
-2.3999999999999995 0.30696371578920795 0.006642087237068904 0.11949389531055184 0.0050552560820074114 0.035975002366193894 0.0115938511608524
-2.1999999999999993 0.8140542557064158 0.011656831549864206 0.37312921447226854 0.00917243288031985 0.12110352093794689 0.017347474503862398
-2.0 2.078986294182395 0.0205481525559891 1.0344436947257905 0.01609349535521024 0.3584012622843206 0.025912975609689075
-1.799999999999999 5.0350316500915815 0.03504646435406519 2.589767148406752 0.02698587977589875 0.9506997117476874 0.03842641355164835
-1.5999999999999996 11.461088582816613 0.057816702753110294 5.9053841855938245 0.04304888981243237 2.238584371171367 0.05586004188354881
-1.4000000000000004 24.35804913247898 0.09296697626407144 12.314730449729208 0.0656687611188264 4.7636655028045665 0.07854246427046147
-1.1999999999999993 48.11439599342875 0.14462273844452858 23.538116518673736 0.0954159541135224 9.242213262224118 0.1061860303250257
-1.0 88.12299688305917 0.21347522081348255 41.36441794000756 0.1307858426364486 16.449799652277243 0.14114349991130998
-0.7999999999999989 149.12790209966388 0.2928277984799959 66.96988070385184 0.16716007460586443 26.731571746360572 0.17846453916928803
-0.5999999999999996 231.37353136261174 0.375057359605644 99.44736528884776 0.2002516029442906 40.05771095778983 0.2157179336834491
-0.3999999999999986 324.4517153731964 0.4522289286677712 134.04701964731348 0.22771484972493045 54.009197107138114 0.2494043644004618
-0.1999999999999993 406.25774268494894 0.4996619341984387 163.6113725242041 0.23730870973556814 66.50104111032469 0.2675503902978825
0.0 444.72636630018343 0.5222653921703011 178.42698169967002 0.23301185222122736 72.37393921323773 0.2775410046322089
0.20000000000000107 407.45615293498753 0.5129818724885552 164.1124488421122 0.23673659426901134 66.0744199599634 0.2821109163496183
0.40000000000000036 326.11362224186865 0.4686052613084638 134.79421651901185 0.2348734107849833 53.79977246429192 0.26009201556791034
0.6000000000000014 232.67048706214962 0.40064527154439095 100.02541141492046 0.2164454590365049 39.80975417142822 0.22373831625139018
0.8000000000000007 150.03927234028012 0.30895405337489007 67.35793895327703 0.17865392054770807 26.786492088178765 0.17889245861842576
1.0 88.55740831493904 0.22147942621271988 41.552099738824346 0.13726022721117273 16.547450526288742 0.13734279316249665
1.200000000000001 48.24482687523821 0.1508696455726816 23.557742863142437 0.09980454918668047 9.382486935518587 0.10477901979700856
1.4000000000000004 24.336289664944328 0.09780275739293533 12.268211636348273 0.06857262367908135 4.836098906895816 0.07642957831515824
1.6000000000000014 11.429792613564466 0.06057009098865557 5.868150284527613 0.04478691397590672 2.2552179776841026 0.054162409711377264
1.8000000000000007 5.041693636899384 0.03636675195136808 2.584474260868152 0.0281494426488329 0.9520619233249017 0.03788576815975943
2.0 2.107573566179635 0.02158711372139111 1.0493886163843589 0.0171488225395958 0.36744538786506337 0.025793141192954058
2.200000000000001 0.8428533501989744 0.012551622647830355 0.3896671450975247 0.009976686137204656 0.1296361128093324 0.017204166726893923
2.4000000000000004 0.3255635167915918 0.0071405273102295875 0.12936621112782692 0.005481381199364526 0.04588242760780791 0.011606183897171076
2.6000000000000014 0.12309140499119298 0.004018850958634676 0.03693645336522987 0.0028151741835678785 0.016837165780989028 0.008058735547358394
2.8000000000000007 0.04716068465575025 0.0022900801860752263 0.008454640842223889 0.001359551773339793 0.003917009728135926 0.005833304285982247
3.0 0.019798188776172128 0.001407350272199195 0.0015730792902728353 0.0006499455479679721 -0.001319419578866353 0.004350430530271258
3.200000000000001 0.009386179549035813 0.0009172248917488446 0.00021483057593743918 0.00016961747205312302 -0.0012074087626633917 0.0032055203893411447
3.4000000000000004 0.004937768747754321 0.0006525021970498914 6.155761604668131e-06 6.0187088324984166e-06 0.00023816633262051823 0.002338569046600926
3.6000000000000014 0.002784240756986265 0.000490414283618958 2.798394721185129e-09 2.796566068441596e-09 0.0007505757269263654 0.0017088239637183353
3.8000000000000007 0.0016057586132053427 0.0003906690316389309 2.5912528356416216e-16 2.5911248190534677e-16 0.0012360607751571177 0.001415543220367579
4.0 0.0009555972066064436 0.00034692815639241815 2.303630905353401e-30 2.3031837682196838e-30 0.0019931253291950854 0.0014394737280766668
4.200000000000001 0.00048505572540857226 0.00021624556179182186 3.250022617201867e-57 2.4556817967204944e-57 0.001918075364146703 0.0011744291482477863
4.4 0.0001242731953715494 7.904492523668237e-05 6.113228460849587e-99 6.113228452758224e-99 0.000710661219913407 0.00047744890698714327
4.600000000000001 5.144471056919051e-06 3.6731180196103654e-06 4.136850736795846e-170 0.0 3.119043570898819e-05 2.1903042215218012e-05
4.800000000000001 1.8187156148974498e-09 1.3472636822113962e-09 6.6462237350245435e-292 0.0 1.0934453536495888e-08 7.90015725714986e-09
5.0 3.4567076022604986e-17 2.6270513328046862e-17 0.0 0.0 2.0558821730712258e-16 1.5154850663026822e-16
5.200000000000001 1.5698156665959726e-32 1.2922936787945046e-32 0.0 0.0 9.854716958168632e-32 8.209421351420274e-32
5.4 2.7133772264717296e-58 2.713376627546158e-58 0.0 0.0 1.73005055980643e-57 1.7300502119522584e-57
5.600000000000001 6.588619612532668e-105 6.588619612532668e-105 0.0 0.0 4.2009069589912694e-104 4.200906958991268e-104
5.800000000000001 4.006513995574278e-188 0.0 0.0 0.0 2.5545552050521336e-187 0.0
6.0 0.0 0.0 0.0 0.0 0.0 0.0
6.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
6.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
6.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
6.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.0 0.0 0.0 0.0 0.0 0.0 0.0
7.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
7.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
7.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0 0.0 0.0 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Au_s7.7_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 0.0 0.0 0.0 0.0 0.0 0.0
-8.2 0.0 0.0 0.0 0.0 0.0 0.0
-8.0 0.0 0.0 0.0 0.0 0.0 0.0
-7.8 0.0 0.0 0.0 0.0 0.0 0.0
-7.6 0.0 0.0 0.0 0.0 0.0 0.0
-7.4 0.0 0.0 0.0 0.0 0.0 0.0
-7.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
-7.0 0.0 0.0 0.0 0.0 0.0 0.0
-6.8 0.0 0.0 0.0 0.0 0.0 0.0
-6.6 0.0 0.0 0.0 0.0 0.0 0.0
-6.4 0.0 0.0 0.0 0.0 0.0 0.0
-6.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
-6.0 1.2299292940821962e-223 0.0 0.0 0.0 6.167368100121274e-223 0.0
-5.8 1.2951020619579648e-121 1.2951020619579648e-121 0.0 0.0 6.4941709915781875e-121 6.494170991578189e-121
-5.6 2.1588891901112256e-65 2.158889190111227e-65 0.0 0.0 1.0825552645060267e-64 1.0825552645060265e-64
-5.3999999999999995 4.541990848727246e-35 4.541990848460214e-35 0.0 0.0 2.277539823013133e-34 2.2775398231929703e-34
-5.199999999999999 3.7749995957227136e-19 3.774969496730862e-19 0.0 0.0 1.8929037195128998e-18 1.892923990277821e-18
-5.0 4.446813185710277e-11 4.430653251380652e-11 0.0 0.0 2.2108022682937232e-10 2.2217320222694488e-10
-4.8 3.7562571016457896e-07 3.4978204265503096e-07 0.0 0.0 1.5679226132656037e-06 1.7582600025430963e-06
-4.6 2.5618907335645732e-05 2.0352305245033e-05 2.6506207563251155e-194 0.0 5.508599729887296e-05 0.00010588033283176784
-4.3999999999999995 0.0001470394697682353 0.00010721164512799085 3.1113356456892884e-105 3.1113356456892884e-105 9.16153639581156e-05 0.0005919118706466612
-4.199999999999999 0.00023797693504299514 0.00016991898987282628 2.6859187384422224e-56 2.6859187384422224e-56 -5.72546328634664e-06 0.000968118982172059
-4.0 0.00021459808478894776 0.00014945041867282094 5.318602519271131e-30 5.31860251927113e-30 -4.7879963447418965e-05 0.0008597242900866979
-3.8 0.0002519052098018389 0.00011062070882796977 2.9390597227510385e-16 2.939059722744603e-16 -4.6619929105929964e-05 0.0005729800973600711
-3.5999999999999996 0.0007091853870962727 0.00023761809417840231 2.466287005808279e-09 2.4662864671188087e-09 -0.00019263822672459723 0.0005712249160918143
-3.3999999999999995 0.0017333520585259472 0.00042118824541281043 5.083592232738821e-06 5.0815177965893555e-06 -0.0006358168546537843 0.001216139078672877
-3.1999999999999993 0.003371806417511535 0.0006073821882596968 0.00015301579652734663 0.00014735472372564767 -0.0009077100719202647 0.0018893038270002892
-3.0 0.006446175506062723 0.0008852917621192947 0.0008931132549102612 0.0005317984734415069 -0.0014065987746084013 0.0023840127715551475
-2.8 0.01575185135581117 0.001352604743488447 0.004933405698721999 0.0009833785184754317 -0.0016229641270510194 0.0030236166922074648
-2.5999999999999996 0.04663819520769427 0.0025763501885922987 0.022825466907675437 0.0021369387939573635 0.0031087482589350034 0.004234693468485488
-2.3999999999999995 0.13712988452328403 0.005038896523311154 0.08085447795259795 0.004400885065336293 0.024829753682854578 0.006347993439962676
-2.1999999999999993 0.37703806250467703 0.009614914652243619 0.238561001374207 0.008315100348164345 0.08746675079748503 0.010006629819864775
-2.0 0.962656859382817 0.017852226088124215 0.6182696430325302 0.014839171054252307 0.23351007732408796 0.01576637063753069
-1.799999999999999 2.2915280236363205 0.03162839259008398 1.4461616593561049 0.02495291620074063 0.5463552008847447 0.024032009157078517
-1.5999999999999996 5.091766488012311 0.0529874488013816 3.095662028363554 0.0395328713810056 1.1864050760653653 0.035142704205979335
-1.4000000000000004 10.534174657774887 0.08429910463627406 6.095367423282879 0.05940276095147428 2.350608552965368 0.049731213890122056
-1.1999999999999993 20.251729200989367 0.12795043007446316 11.064610149913467 0.08479328384079855 4.283167383519846 0.06866391195821923
-1.0 36.07497671154415 0.18630264525857404 18.5320429431807 0.1146432929955735 7.305046619622757 0.0921368289687049
-0.7999999999999989 59.218455461272114 0.26060193507512935 28.62640398808493 0.14782458702712264 11.390550934836256 0.11862366545052107
-0.5999999999999996 88.69533307142515 0.3426341900867209 40.518088102628376 0.17883675267879479 16.315459481619445 0.14526522690956442
-0.3999999999999986 119.3639707947374 0.4136025275531841 51.82887265566179 0.19917649613028154 21.152184956853027 0.17185291326969743
-0.1999999999999993 142.23821231356266 0.46112116043634566 59.25301195125679 0.20653413089054345 24.13887680973487 0.18432062825321752
0.0 150.7931373435282 0.4802388758086819 61.941314938849615 0.20889253934932075 25.211061123028287 0.183870465647682
0.20000000000000107 142.55884201001663 0.45239405821147904 59.40055253801435 0.20546910596281748 23.869217869181846 0.18765769138440233
0.40000000000000036 119.59141686609941 0.3969023713174812 51.9543597041595 0.1943675742863275 20.79619398839289 0.1710335981526935
0.6000000000000014 88.76146684445992 0.329261180795907 40.47524001485136 0.17267791324133624 16.16694686159286 0.1450474440409494
0.8000000000000007 59.25398072422913 0.2541855647273209 28.56262042705747 0.14297077009075945 11.444053948453174 0.11978474666399366
1.0 36.19312179452084 0.18465512151516145 18.534881487247887 0.11226280640452203 7.378765953949876 0.09293481026075916
1.200000000000001 20.382289381149853 0.12785952683568932 11.103434132677657 0.08407117569017794 4.404113602527652 0.06945791610689356
1.4000000000000004 10.643086572478806 0.08432608345753524 6.151019458871977 0.059626869511207777 2.4305711068108358 0.050304899069936945
1.6000000000000014 5.176021364912551 0.052694236832113626 3.1539136603041356 0.03985864634051011 1.2392584081173554 0.03427346549098027
1.8000000000000007 2.346814218080345 0.031126426865651823 1.4912939512101666 0.025060696314029587 0.5842871564311737 0.023144507216854154
2.0 0.9886300218716947 0.017513744998009458 0.6427856063387218 0.014849882543220606 0.2525601872271067 0.0152356674130662
2.200000000000001 0.3830130642135938 0.009473814721884884 0.24621633138928456 0.008244527525953086 0.0944762713408765 0.009996458891695686
2.4000000000000004 0.1350646072681841 0.004869581642281336 0.07988627552796436 0.004142000123318221 0.02792526871560741 0.006562430063082088
2.6000000000000014 0.04430020547624372 0.002404294323314249 0.02057473038535539 0.0018800684321330337 0.005986824298733537 0.004452373213186379
2.8000000000000007 0.015554652234529426 0.0014392646587911154 0.0044550406694118605 0.0010678207252225586 0.0011329859775904634 0.003323175323218259
3.0 0.007107860536992559 0.0011300117902378968 0.0014873192846772943 0.0009097806948357367 0.001027497361307099 0.002537580135585299
3.200000000000001 0.0034776033568209267 0.0006425876715117063 0.0005656987537455651 0.00043673586913506557 0.0008678929953199651 0.0016676341556146356
3.4000000000000004 0.0015386520203981974 0.00034415398192202967 4.6638827257654993e-05 4.160517552117364e-05 -4.260985982612982e-05 0.0011593712674258176
3.6000000000000014 0.0009381725491661457 0.00033590644873881316 1.0987196800755316e-07 1.0739585322200925e-07 -0.0006917278638731841 0.0011143486147066266
3.8000000000000007 0.0007347831698804774 0.0003266789387008261 1.6764695814497855e-13 1.6739147904188447e-13 -0.0009753037042146275 0.0009831345693967943
4.0 0.00043550392509831914 0.00022397189061349878 1.420150905266924e-25 1.4201197788201137e-25 -0.0006387231163640625 0.0005275999111313377
4.200000000000001 0.00013131913595118726 8.3202667607362e-05 1.964517754248953e-49 1.9645176889587836e-49 -0.00014657072179477496 0.00013818504883254722
4.4 8.964506803339427e-06 6.21655009313388e-06 6.478154612052178e-95 6.478154612039696e-95 -6.8312542047505276e-06 6.82685158613416e-06
4.600000000000001 2.7814113376762617e-08 2.164107085862564e-08 2.941195523000939e-179 0.0 -9.621723544674544e-09 9.621723576648214e-09
4.800000000000001 7.812552603231352e-13 7.765417059985954e-13 0.0 0.0 -1.431410875124224e-14 1.4314108751242454e-14
5.0 2.360857686913463e-21 2.360856839260981e-21 0.0 0.0 -5.674280655988732e-26 5.674280655988734e-26
5.200000000000001 2.0053271266261397e-37 2.0053271266257463e-37 0.0 0.0 -1.4184695865539743e-47 1.4184695865539743e-47
5.4 4.800019813178281e-67 4.800019813178273e-67 0.0 0.0 -1.7430613597153188e-87 1.743061359715318e-87
5.600000000000001 1.3742772604524896e-120 1.3742772604524868e-120 0.0 0.0 -9.870116857851601e-160 9.870116865552709e-160
5.800000000000001 8.367713512374758e-216 0.0 0.0 0.0 -2.543841703213551e-288 0.0
6.0 0.0 0.0 0.0 0.0 0.0 0.0
6.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
6.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
6.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
6.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.0 0.0 0.0 0.0 0.0 0.0 0.0
7.199999999999999 0.0 0.0 0.0 0.0 0.0 0.0
7.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
7.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
7.800000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0 0.0 0.0 0.0
8.2 0.0 0.0 0.0 0.0 0.0 0.0
8.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
8.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smash_data/dE_deta_Pb_s2760_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.005986907822126229 0.0005313676678974346 9.257892338914318e-10 3.113920457884463e-10 0.000871782895040339 0.002139828057777994
-9.8 0.013905459946813487 0.0008772206112564149 5.36724865190397e-07 1.1712039404890009e-07 0.0006303180235213361 0.003650969768690455
-9.6 0.02948813828041068 0.0012731808100240392 4.296943258985564e-05 4.7425337452180405e-06 -0.0018731634495852655 0.005171682362617296
-9.4 0.0604832144945395 0.0017907087137794399 0.001154182981786325 5.482696280950956e-05 -0.008364778940911262 0.0067704782144065
-9.2 0.12913784227626918 0.002566759885893279 0.013731579693287312 0.0003341068173469088 -0.016658172062504382 0.008813965689375657
-9.0 0.3015324713540391 0.0038438910990122206 0.08312519817381067 0.001369777549905873 -0.009019740344966278 0.011486416915666056
-8.8 0.708570657662775 0.006329364329392362 0.29984933234078776 0.003973186143250355 0.052388748743453464 0.014742312522366347
-8.6 1.5178273909322157 0.010935370675412228 0.7482906757552057 0.008544397915620528 0.20348724096207002 0.018719069277355317
-8.4 2.922898797549363 0.01765785755218871 1.4613151163905613 0.014562731685030552 0.45813841300519464 0.023718402974557556
-8.2 5.209427963355719 0.025831765238136024 2.447065538077789 0.021061609697783076 0.8178423643789586 0.029767193360164115
-8.0 8.827991397537495 0.034921635679126574 3.7296440015105095 0.027318029799617248 1.2876604741661586 0.03665484565599317
-7.8 14.407601161349124 0.04502434026737716 5.345293287745815 0.03306052419223464 1.8770149385959392 0.044140884940752204
-7.6 22.721986459195644 0.05690018071671957 7.3080719454444365 0.03836048331268575 2.5886072591645815 0.05222378105075886
-7.4 34.63873749590174 0.07179740599673295 9.583940722985398 0.04338589648142063 3.407832581744915 0.061178429189804
-7.199999999999999 51.0847251654703 0.09097714355452405 12.091498941172684 0.048168563512143055 4.303764392502006 0.07126114534650171
-7.0 73.03829435863875 0.11476625200475367 14.727173047923907 0.05266254038028419 5.240506136081078 0.08254196290910366
-6.8 101.50919487558784 0.14291533646141047 17.394172695211992 0.05685408933587881 6.191693657523687 0.09489361426286652
-6.6 137.4718900526948 0.1761312885935451 20.02099257560101 0.06083774141183352 7.14618036203987 0.10804422859335275
-6.4 181.78736441469908 0.21727861087294895 22.569932791238678 0.0649302287391169 8.096144821927306 0.121622790061248
-6.199999999999999 235.13993667163797 0.26953779718076626 25.036329849770034 0.0694393326379574 9.037435508850798 0.1353875317045082
-6.0 297.99114560794607 0.33473125105339496 27.43844644120679 0.07423832419229753 9.979336934370732 0.14918598194420815
-5.8 370.54472495071036 0.4146923582407383 29.809340943090948 0.07891020450334522 10.930015822903883 0.16269525718238004
-5.6 452.74984397974885 0.5105667877966539 32.20241734817667 0.08310193764385337 11.874419846198412 0.17550935970949819
-5.3999999999999995 544.3943217368144 0.622406200676298 34.68948964096845 0.08668173299904802 12.806897963687469 0.1876921138461207
-5.199999999999999 645.0858538398892 0.7507532553294254 37.33471511258498 0.08973112770698975 13.755621325333603 0.19908999319322598
-5.0 754.040910902148 0.8965327078741718 40.149778028755755 0.09267137364662563 14.749442328944525 0.2110578734817871
-4.8 869.6966686283937 1.0599947312587943 42.99904953485587 0.09633678399177614 15.77674222639938 0.2216957436526567
-4.6 989.0494106383267 1.2413042462358719 45.390762309802135 0.10149596443007626 16.657712621377126 0.23171970370742748
-4.3999999999999995 1107.1904101694593 1.4411986325538129 46.31003749283181 0.10710039225964185 17.020642758442452 0.23931356632793
-4.199999999999999 1217.5746520528953 1.662902651242654 44.22953324288872 0.10841331116164112 16.365761051157726 0.2476420397842037
-4.0 1315.7394257233975 1.8948200638266794 38.60643195711761 0.10609610988274686 14.396385177439276 0.2537434221444916
-3.8 1404.9871925186756 2.128646320424818 32.46755891976387 0.10421744489326633 12.193266574113741 0.26346232074940695
-3.5999999999999996 1490.4913563590724 2.3552267753502703 28.09402420414706 0.10451743387184517 10.59917525887835 0.27491272574278386
-3.3999999999999995 1573.2714339798918 2.576496550296458 25.159112801516144 0.1056357674251456 9.525854799149588 0.2859833299619888
-3.1999999999999993 1653.484023248107 2.796396891337217 23.109612965181316 0.10679778575077589 8.813688496924083 0.29513968589400746
-3.0 1731.056402534918 3.0157784440928377 21.490683351867077 0.10837728481518469 8.319275554553805 0.30547697523921563
-2.8 1806.0804451134502 3.235448047443163 20.28109625762908 0.1114072832369389 8.029445345933935 0.3121498282750276
-2.5999999999999996 1878.2949805504345 3.450382449988813 19.28456285880351 0.11104546686117663 7.796035070083413 0.31501132094242473
-2.3999999999999995 1947.7041752561386 3.663652102890773 18.4842723791357 0.11205774792403093 7.687545969123119 0.3173732112364957
-2.1999999999999993 2014.1073244817453 3.8752607341652157 17.873275877999735 0.1134650498321194 7.747752350601465 0.32362826488995866
-2.0 2077.1687198116106 4.0790054794303545 17.394192666889754 0.11310025991444221 7.73235433675504 0.32386374655780253
-1.799999999999999 2136.5227597383277 4.281574647299808 17.046111082295212 0.11397438654594684 7.844844349914578 0.3309054095765256
-1.5999999999999996 2191.6591405380127 4.4766050329086 16.817455291359583 0.11524082637747 7.854989250169666 0.3387256648749557
-1.4000000000000004 2241.99470617763 4.655728391487353 16.694308458908147 0.11656482112278733 7.877791021229693 0.34428282040629593
-1.1999999999999993 2287.0221817071506 4.823475546526485 16.632868690754353 0.11783930881809938 7.812938572505302 0.34966137144516035
-1.0 2326.162219111654 4.971246522091731 16.619094318781677 0.1187675719595384 7.763327158166867 0.3526651832883659
-0.7999999999999989 2358.9560265395185 5.1021948051646335 16.631858364455454 0.11993693192464873 7.743232567298126 0.3544731002758097
-0.5999999999999996 2384.940930999087 5.210901799860061 16.6452935864353 0.1215138121909302 7.71685417950774 0.3547085232522528
-0.3999999999999986 2403.8083492336955 5.291667450537046 16.635800901109896 0.12314184888458768 7.695305584708841 0.3523332411304947
-0.1999999999999993 2415.3002828423437 5.341490334389811 16.59852229437169 0.12415574166880468 7.660276441393383 0.34914920987750053
0.0 2419.2559178907572 5.360245500005443 16.549737100866174 0.12412339052481453 7.617308321407316 0.34755687544443453
0.20000000000000107 2415.649598288819 5.3488680901971275 16.50282193202799 0.12338323352653183 7.60517544702325 0.34774585697133936
0.40000000000000036 2404.571314019919 5.308748958891165 16.460086365301844 0.12247427662624204 7.657410215643247 0.34807469420076603
0.6000000000000014 2386.142571109825 5.240672652139699 16.425897614410324 0.12145216375493428 7.7546256315597555 0.34755508050735695
0.8000000000000007 2360.5256976816504 5.1454529635688075 16.41078489539571 0.12121262086916214 7.851198226008548 0.3473177445373913
1.0 2327.8829272555636 5.018950847333698 16.381976410300247 0.12033197046380492 7.90880904901813 0.34855307547916164
1.200000000000001 2288.869012741061 4.870187437058273 16.39572429787386 0.12084866249540269 7.93098362719191 0.34979702564605797
1.4000000000000004 2244.052687311418 4.701201581205351 16.47293303980831 0.12129470737612515 7.96044669370434 0.34949463758944604
1.6000000000000014 2193.96174633021 4.514289361431081 16.640539698468565 0.12431497444626975 8.065193953711201 0.3512426341359137
1.8000000000000007 2138.8831056017148 4.315660057643091 16.829476810375024 0.1160174591844589 8.138617726906988 0.34768715095748925
2.0 2079.740279351599 4.105339037575836 17.230914589085163 0.1142352770943991 8.303625623988971 0.3439543809041158
2.200000000000001 2016.7670100472922 3.8861654708104116 17.713408236059863 0.11022415956313612 8.35633070776679 0.33900630300642826
2.4000000000000004 1950.4955475334684 3.6715211478425664 18.365989452847955 0.10914257782208887 8.588132756106905 0.3308638965863221
2.6000000000000014 1881.1820937637985 3.4577452702074933 19.19047518165388 0.1086649843300398 8.829690497573953 0.3227091396738823
2.8000000000000007 1809.1562625548465 3.2446011410076023 20.223663508505165 0.10819369580301112 9.10090431179066 0.3129671994487687
3.0 1734.338954925079 3.0359347132174173 21.492704217297323 0.10763492860724022 9.359429345166303 0.3020720785996781
3.200000000000001 1656.9457020287844 2.8280373807117183 23.126427973246138 0.10766535309996236 9.726117145927544 0.29307228167628624
3.4000000000000004 1576.8091928063238 2.617153725779919 25.227512848110358 0.10662899758123248 10.263984784374617 0.28413597086830217
3.6000000000000014 1493.881758711916 2.404723977592904 28.116206835682995 0.1063949932738825 11.110123216839987 0.2753713564120013
3.8000000000000007 1408.1712612122092 2.18480832170805 32.36891176587334 0.10624858909321386 12.552420533111265 0.2678971426856037
4.0 1318.7228985242916 1.955974872479387 38.45422631770623 0.10773652385005479 14.657868864870576 0.26014232992210473
4.200000000000001 1220.3209291804624 1.727849974102155 43.996320856134204 0.1092857730902846 16.542583478282285 0.25368447109035025
4.4 1109.551625723545 1.5122232274181373 46.04712809266786 0.10961836189931766 17.23246361910033 0.24015812786339255
4.600000000000001 990.9679048788425 1.3105820628734146 45.11084347001674 0.10686982946408687 16.77342151531535 0.22998877779345311
4.800000000000001 871.2057993047287 1.1215064319335948 42.69593793082015 0.10215876795795713 15.807307593109682 0.21797781366437724
5.0 755.2028781713585 0.9486802496855224 39.844684856917596 0.09755404437545452 14.708618554187083 0.20595579719086207
5.200000000000001 645.8807531188572 0.7924149756641574 37.03540091406109 0.0930567075160025 13.593018655125716 0.19449167320715427
5.4 544.8000380830089 0.6532872044152359 34.405032725012774 0.08882633079430989 12.535317722861713 0.18231232478383352
5.600000000000001 452.8170790124169 0.5320388310888078 31.93631803200272 0.08474429907303772 11.559919247450345 0.16972714318749996
5.800000000000001 370.37274067158165 0.42832774255472283 29.55993684572641 0.08030405927044015 10.657462702603048 0.15687228509396078
6.0 297.656895658849 0.3413755117707248 27.201007972721033 0.07548791737574526 9.803475693115503 0.1439279011427901
6.199999999999999 234.68026872624444 0.26997007272970514 24.804941726490092 0.0705499189040072 8.95194753128055 0.13015275785627725
6.400000000000002 181.25305601291595 0.21302033566219447 22.342584599130504 0.06569947268962785 8.070685493563337 0.11590246240642489
6.600000000000001 136.94438393397073 0.16893009896644198 19.803100666128774 0.061172678586582305 7.142365926647169 0.10254672690694913
6.800000000000001 101.0751657064277 0.13466167534078838 17.196625464678974 0.056986893649855166 6.170324444056221 0.09060903103745516
7.0 72.73950062698357 0.10729027666890555 14.561216643504935 0.05286756047022139 5.189221261234976 0.07973754091243516
7.199999999999999 50.91037047991295 0.08527572256726625 11.963416966777906 0.048537225207306474 4.243537464765881 0.06951059437988885
7.400000000000002 34.55932085820967 0.06799094654679776 9.494119369390688 0.04389099017128782 3.3602434366029366 0.05985616988519491
7.600000000000001 22.702614998241444 0.05453607405380525 7.25103050179763 0.03893410598625257 2.552455467656027 0.050748665873172755
7.800000000000001 14.41182455997298 0.04359617709956395 5.309607970645926 0.03359571261826372 1.840543000492307 0.04209534763419318
8.0 8.827958893912685 0.034077482750615104 3.7020375592953054 0.027755288160007156 1.2468455543207566 0.03411654908350504
8.2 5.195746412474283 0.025417085845444668 2.4198071583980636 0.021376307362021268 0.7797371375690177 0.027253720257107487
8.400000000000002 2.9010060490862055 0.017548954549128484 1.4358818737773253 0.014729048752549077 0.4320732647636288 0.021632762149552134
8.600000000000001 1.4966312213769186 0.010959632018412322 0.7297173256158174 0.008597948569643602 0.19201420119176718 0.017130963132192967
8.8 0.6933822427175835 0.006344155003008862 0.28993211761390136 0.0039768425930920125 0.05069271492028392 0.013582196760305086
9.0 0.29344317143327825 0.0038419444442254333 0.07951626860737424 0.0013460295957496234 -0.007591629495572596 0.010849551921419226
9.200000000000003 0.12640252665289697 0.002630123740909233 0.01290212461311262 0.00030376336750598655 -0.016334754509708106 0.008800543369823666
9.400000000000002 0.060757272574552865 0.0019048965518769952 0.0010319800821998926 4.095884416205395e-05 -0.00988651682698871 0.00717475132168529
9.600000000000001 0.030938747432130827 0.001379636065573897 3.2227595732088255e-05 2.6446127735708474e-06 -0.003738768305300782 0.005653770327013734
9.8 0.015373289945828355 0.0009434836793312542 2.63795162563437e-07 4.8691256078816804e-08 -0.00035083436637924715 0.0041071047516700295
10.0 0.006969837688803946 0.0005609820071353781 2.5546254232748013e-10 9.914608944471131e-11 0.0007234454446000375 0.0025782694333521747


==> anc/smash_data/dE_deta_Pb_s2760_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0051575209471413155 0.0004713637624786015 3.341134886622064e-08 1.3547018737177244e-08 -0.002044941387646088 0.0019332293384681134
-9.8 0.012036242184596264 0.0008066782882869717 4.690724982516089e-06 9.579548420368936e-07 -0.003848624106635047 0.003216057021611232
-9.6 0.02517297286249385 0.001236627596058461 0.00016724428591597797 1.665040708503873e-05 -0.006580729845964348 0.0046261261160432
-9.4 0.05100316841088977 0.0017743907317794682 0.0024724406510521564 0.00012275257269912302 -0.009106792055980395 0.006052834327378019
-9.2 0.11091247755506825 0.002488962020184206 0.019630674890293905 0.0005326394884022337 -0.006712345008367475 0.007512540147985426
-9.0 0.264739171992994 0.0037418322823203516 0.09421560486940102 0.0016949629239135008 0.015318442843260938 0.009308209778830652
-8.8 0.6204415299242175 0.006323475938766099 0.30035242628523745 0.0042599607809839565 0.08361912442038762 0.011779752926749095
-8.6 1.3073951755632467 0.010942934269550782 0.7021583177938595 0.008601239122263986 0.22244712495333466 0.01518134625203965
-8.4 2.4683399294770028 0.01764498722892977 1.3217132330916728 0.014385607393404536 0.44080154694375095 0.019588484307696986
-8.2 4.309961682913933 0.026026005717153914 2.160516075403423 0.0207705038524798 0.740181939985115 0.024906154558551403
-8.0 7.153871873815422 0.035795335074263475 3.227979955899692 0.02700004810342219 1.1261944861375792 0.031075086579605293
-7.8 11.440038100077375 0.04723267077533324 4.537126938722666 0.03282600292747716 1.606505669239047 0.03807108683888152
-7.6 17.70084082344163 0.06109780386707796 6.083792250321326 0.03830845115364375 2.181449141712228 0.04576199975263441
-7.4 26.530219803334084 0.07816683155305401 7.831503145779442 0.04345510267474587 2.833800843913678 0.053929356443925415
-7.199999999999999 38.56564681538853 0.09931740492430466 9.712121820064358 0.048268065036066586 3.528730112938354 0.062404151535181134
-7.0 54.49012103105931 0.12566068311588457 11.644645204968295 0.052853801707937804 4.2294165119897045 0.07122010751378599
-6.8 75.02402733198957 0.15815500307340594 13.56058473733151 0.05734422871028798 4.914991232089475 0.08034699372962159
-6.6 100.87201381017891 0.19754356307652826 15.419150868949924 0.061760533652335844 5.580268368524896 0.08952340720831894
-6.4 132.65556135759226 0.2452938740037494 17.206429788264792 0.06610627698096422 6.221619144722954 0.09903305460182935
-6.199999999999999 170.86705212134717 0.3037567115722202 18.925237851416018 0.07046220714925974 6.83572599100373 0.10957223294442621
-6.0 215.8394566726745 0.3747007939746289 20.588541398165574 0.07483726540454214 7.428973685386352 0.1208363322333878
-5.8 267.72171408347765 0.459269657310361 22.222012817939056 0.07913388567726293 8.016613371780693 0.13170766865310643
-5.6 326.4757657405345 0.5585659835523619 23.865992486543767 0.08311716865810763 8.610172518697578 0.1413993713691338
-5.3999999999999995 391.9062056373814 0.6732644943344706 25.56243205965608 0.08669857095957671 9.23713741463824 0.14986573741236725
-5.199999999999999 463.65152974627597 0.8033664496932158 27.334977318533305 0.0901814192382615 9.920691493318042 0.15771108246857066
-5.0 541.0883525552455 0.9481358210062331 29.168062092409244 0.09363631808022944 10.641572131967314 0.16669889401108273
-4.8 623.0753536355604 1.1061687605134907 30.959303384430793 0.09681577495685262 11.330655164461549 0.1786339634313223
-4.6 707.5846071944594 1.2764643964641438 32.43121038410895 0.10027946018820087 11.952486649988577 0.19185049020495523
-4.3999999999999995 791.3249539215842 1.456753889510187 32.924848937062855 0.10269554660758796 12.308656060973671 0.2024606346282513
-4.199999999999999 869.7951805405941 1.643670522157208 31.492201889953726 0.10392815413143738 11.872174860975061 0.21147085630842072
-4.0 939.7254088306454 1.8342390016977268 27.623442257566243 0.09934615793584438 10.61952998422192 0.2176247338131321
-3.8 1003.1300602261023 2.0233750776647823 23.16516364110108 0.09310407294677657 9.246685970622027 0.2231230538875154
-3.5999999999999996 1063.9568197745596 2.207461518007878 20.153855112514865 0.09199250690490142 8.253714321604885 0.23001230314013096
-3.3999999999999995 1122.6638107783347 2.3868112199384104 18.134681646290797 0.09175753835823092 7.556058513025043 0.23502025848828859
-3.1999999999999993 1179.295719861263 2.5621889547952392 16.65137992123009 0.09244979069403327 6.98447559153543 0.24250683546671628
-3.0 1233.9777226265446 2.7394775643762124 15.55074482548556 0.09575611769588833 6.615600321045263 0.2524481523484811
-2.8 1286.5792542946278 2.9140893446158738 14.711766663321955 0.0976595782881715 6.39080746846747 0.26163553890730407
-2.5999999999999996 1337.0798709648382 3.0881325620784486 13.973680885023471 0.09657904992522859 6.256301496253115 0.2685063574841082
-2.3999999999999995 1385.536287422404 3.2589631409651307 13.399542598179131 0.09868298516789341 6.165340335247532 0.2773017249412327
-2.1999999999999993 1431.9857508343307 3.425081629439013 13.008783440551609 0.1006871234373547 6.079775863912517 0.2816644250279461
-2.0 1475.8666539658307 3.586687227132103 12.575517373972666 0.09795392779839351 5.900615700407801 0.288380940465005
-1.799999999999999 1517.1681258914612 3.7400502560234683 12.355361386465884 0.10309776116887848 5.853963197024719 0.2943490764228936
-1.5999999999999996 1555.3251434019228 3.888968733194521 12.115000096839715 0.10035179624321347 5.692437836838411 0.2969812403019297
-1.4000000000000004 1590.2785585287158 4.032410877995218 11.980675809519044 0.09950183989571043 5.546869936591361 0.2979038935193702
-1.1999999999999993 1621.7642973984734 4.164923142759825 11.937571858961164 0.10205881647126988 5.470723715210333 0.30217800221555274
-1.0 1649.0912482085805 4.284049751209787 11.888032392775829 0.10194604460140888 5.376061230937293 0.3059254517337182
-0.7999999999999989 1672.092599433593 4.3842293271402895 11.859144712757905 0.10178642455804475 5.302232317736294 0.3082136830995459
-0.5999999999999996 1690.3838736837822 4.463058059159401 11.83554723169808 0.1007240149563146 5.294526853069174 0.30814183898219366
-0.3999999999999986 1703.7197872409663 4.52032051128535 11.809446486512584 0.09953202343966709 5.368924287892966 0.3063941955231414
-0.1999999999999993 1711.9282259085794 4.555204183935804 11.77800334555322 0.09884570615511203 5.493332275410397 0.30514239839468976
0.0 1714.9176050592475 4.566343683662389 11.747633219789757 0.09847935483427185 5.607230270422464 0.30621989722873716
0.20000000000000107 1712.6727278853236 4.553163635812738 11.726752006135651 0.09809096850545031 5.674494279874746 0.3091335494950429
0.40000000000000036 1705.2080249398869 4.516349945186128 11.714983558592394 0.09754043485323173 5.68234701596601 0.31161863422078845
0.6000000000000014 1692.5880777442676 4.457588005484295 11.7057755442239 0.09678942253713615 5.633277589486648 0.3116484930073382
0.8000000000000007 1674.9843556170772 4.378300049972157 11.697277039642179 0.09602060314559736 5.566476334763881 0.3081289335557574
1.0 1652.6199590085944 4.279267491259566 11.694994282369061 0.09537750399337065 5.525996532633633 0.3025065421845701
1.200000000000001 1625.7361336823997 4.161594415441378 11.71295835657121 0.09490901362685102 5.525508053195005 0.2984766732390108
1.4000000000000004 1594.7517672026863 4.029543453914484 11.819450115602981 0.09992654647685045 5.592071683195515 0.2976275131314948
1.6000000000000014 1559.811739635935 3.882852565553916 11.878938652849026 0.0937699320035177 5.661263772002792 0.29737307496276105
1.8000000000000007 1521.4377445157693 3.730002663777926 12.04458536403157 0.09424351459248823 5.794648463947396 0.29592298346121026
2.0 1480.1463521909895 3.570071973927132 12.36968820134254 0.09834026250949848 5.895852090290394 0.29282768607709325
2.200000000000001 1436.100243496868 3.4128476343680285 12.679394313555534 0.09390777075771407 6.0036264971298205 0.2878534840765598
2.4000000000000004 1389.7135832443428 3.2549194739306926 13.167469438189707 0.09298299351112571 5.93451042665398 0.2807353745905221
2.6000000000000014 1341.199740059621 3.09465941357443 13.819028525039082 0.09404647407886103 5.951403644172182 0.2739680111400132
2.8000000000000007 1290.5671125054553 2.9333203378334365 14.57305027335077 0.09270301404455934 6.032066552688814 0.2687598280660503
3.0 1237.9156376030762 2.769348373628621 15.54003927404211 0.09339575313746064 6.223549252935034 0.260813104206894
3.200000000000001 1183.0727901827831 2.6048760914166693 16.709942167269126 0.09416236912107204 6.508168325527646 0.250854247390954
3.4000000000000004 1126.120446517372 2.432614375402113 18.180993047430977 0.09282503074637122 6.99049234717038 0.2395164665234837
3.6000000000000014 1067.174649051205 2.256608802555899 20.318169809498382 0.09394875896929743 7.712502146954824 0.23048562476551054
3.8000000000000007 1006.1692051491523 2.071018908606951 23.40619128942404 0.09566061119995105 8.769844131691709 0.22111987380026266
4.0 942.4255676529808 1.8801183996555928 27.80335624342979 0.09889988580396283 10.304632197886482 0.21539668924500524
4.200000000000001 872.3692282147681 1.6895847885303361 31.83573694260844 0.10299824883761532 11.706931723392989 0.21179111560614824
4.4 793.5642066497475 1.4992559488988795 33.22914272641643 0.10240733722657602 12.150936425828736 0.2025638822763812
4.600000000000001 709.5449760226662 1.3145391381541407 32.668916664666334 0.09675997126201505 11.782317339074826 0.19383754634363634
4.800000000000001 624.755326756482 1.1404112424805994 31.19524052434848 0.0933177164460543 11.149206254721724 0.18499870702538676
5.0 542.4827487683941 0.9782068744028031 29.38938080240786 0.0903789507509277 10.472287403464069 0.17698116240923245
5.200000000000001 464.7478584190602 0.8300962103513587 27.520853348303277 0.08697499686400517 9.826633820357804 0.1684955560104142
5.4 392.7045165816268 0.6972319324681919 25.70542106224292 0.08347742158016334 9.24127490380587 0.1600384107673309
5.600000000000001 327.00700835933606 0.5796366988455869 23.95480945358333 0.080029466626295 8.645556234225925 0.15086711925113253
5.800000000000001 268.0279962753336 0.47634317106606777 22.248123779217757 0.0764369738754953 8.024324845195892 0.14066550243131198
6.0 215.98100527190715 0.38667004251735104 20.56227051264492 0.07267223558960505 7.395873811848348 0.12930720943987564
6.199999999999999 170.90895610374542 0.3108937557945416 18.868043185579552 0.06887465458687342 6.774770006274658 0.11705026463103735
6.400000000000002 132.64635941663417 0.24886908192061077 17.13316054830832 0.06513124694677758 6.160307981729703 0.10461399460359778
6.600000000000001 100.8453889148626 0.19890859669091426 15.334741705258192 0.061432246986772764 5.54228948947308 0.0930651454489414
6.800000000000001 75.00159202381022 0.1584512762659164 13.469612252059713 0.05764703058530355 4.903334991575469 0.08271803112660082
7.0 54.477980731217095 0.12542846890360027 11.55802073287896 0.05363460786707469 4.234243770447409 0.0730833356896541
7.199999999999999 38.563889156959796 0.0985041624104757 9.644231583505828 0.049362130181616726 3.5435648888730915 0.06383596470032392
7.400000000000002 26.54294960010137 0.07689084908846902 7.792622986958587 0.04481865830404943 2.8593833343583657 0.054940927615627105
7.600000000000001 17.727903068702577 0.059783955377755764 6.0738969832057155 0.03992910298115855 2.2207192873833055 0.04656555894104666
7.800000000000001 11.473283825332786 0.04619257094101045 4.547081530007464 0.034510311280084076 1.6568768471047675 0.038936702597342644
8.0 7.183386908925919 0.0351400408189191 3.2465707758424225 0.02844685716077292 1.1796035125938906 0.032138356559597514
8.2 4.330708923666061 0.025776542318915734 2.1793238396917203 0.0218533186035954 0.7875385893997884 0.026056462893066127
8.400000000000002 2.480800111819324 0.017718653807191117 1.3361689609029468 0.015134384877715408 0.47595503688877877 0.02067993407946946
8.600000000000001 1.3146580228146518 0.011140361162943084 0.7108819924094243 0.009040367554792733 0.24471992142869162 0.01627224686448842
8.8 0.6253448197830208 0.006474851510426576 0.30405831252209686 0.004434469638371661 0.09675132351082184 0.012955120397895073
9.0 0.2680749215572998 0.0037891590645192635 0.0950654217077105 0.0017247668777007506 0.025122261944992622 0.010408417231871879
9.200000000000003 0.11248043545639652 0.002432890489948897 0.019705950761312926 0.000533206468072541 0.0029444307944632435 0.008276610816046264
9.400000000000002 0.051199065343823943 0.001670823270591196 0.0024822865407302906 0.00012883155947213617 -0.0005124586081326429 0.006480175596335835
9.600000000000001 0.025003938977837648 0.0012029525301042547 0.00017100918976028291 1.9751748545065397e-05 -0.00059472372616649 0.005037852045164586
9.8 0.012071746043500687 0.0008567393932672991 5.019343676242008e-06 1.2239514097118e-06 -0.0004888338045365973 0.0037021887156729397
10.0 0.005315534731102207 0.0005229523604677709 3.4383891230293945e-08 1.4618791027319505e-08 -0.0003675326287521745 0.002258740874986667


==> anc/smash_data/dE_deta_Pb_s2760_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.003144818792755116 0.0004588000962343716 5.821011631463421e-08 2.7672875302821825e-08 0.0017910661202079085 0.0017790844194818928
-9.8 0.006577476680942651 0.0007515919675104801 6.1251527855132464e-06 1.533014433082521e-06 0.0014108585221078444 0.0028514371343131557
-9.6 0.012371933751546337 0.0009973001189551738 0.00017915742725247168 2.1253770510881255e-05 -0.00019779322483302178 0.003713154374470137
-9.4 0.024374652963314786 0.0012652225731018165 0.0022618418871557916 0.00013649418232439855 -0.0026688513049063336 0.00439437455610317
-9.2 0.05649317534192539 0.0017722143483259504 0.015647016475025866 0.0005540781850293215 -0.002775372355206053 0.0052414856798494594
-9.0 0.1441918001876642 0.002912094233922334 0.06773096250743996 0.0016598250899465166 0.010234200803167563 0.006491249354494567
-8.8 0.3449678888859374 0.005258005033768545 0.20118395200434253 0.0039137677755981 0.054436665000833225 0.00832551548117802
-8.6 0.7184529848869129 0.00914404057026445 0.4470195643011586 0.007493495897661815 0.14350194506005648 0.010931091028262932
-8.4 1.320651283105744 0.014404911934252754 0.8074424219907733 0.012079417809713045 0.278580928337105 0.014349868232207599
-8.2 2.2335034468634825 0.02076368990170737 1.2717682279285765 0.017114233967126857 0.45570957277718543 0.01839068103495006
-8.0 3.5931083616584436 0.02841388687503903 1.8351888089397947 0.022155255648255684 0.6749686007936456 0.022789453211017222
-7.8 5.591545385808701 0.0381962142035734 2.4976002120935 0.026976887235787256 0.9383710802821517 0.027452158993619864
-7.6 8.46396703836595 0.05115350733337748 3.252180318597879 0.03152373312636197 1.241095413651691 0.03248172116225857
-7.4 12.471486971473492 0.06809888459804783 4.078242051411071 0.0357897841567854 1.5668874198558291 0.03805061537682918
-7.199999999999999 17.89434698576536 0.0897231831846064 4.944104193277973 0.03974528104901624 1.8929171254872281 0.044218064910687235
-7.0 25.032883469281156 0.11682091773804179 5.816393090914427 0.04339092345283902 2.2015529956114905 0.05096020797554186
-6.8 34.19961746687133 0.150328817167969 6.6698838811849495 0.046741424010518944 2.4882363664074685 0.058239703705124574
-6.6 45.70942776109126 0.1912498742686489 7.492238129790039 0.04980111474000704 2.7589525521014067 0.06575053400252688
-6.4 59.84948346841466 0.24079949347739102 8.281956534987513 0.052661686285941936 3.0218725288456607 0.07312432561323798
-6.199999999999999 76.83591704038162 0.29991868301343416 9.044504607655808 0.05549409745362789 3.2843024105337073 0.08008810948803537
-6.0 96.80154563147357 0.36916350041227913 9.79121192208898 0.05839820038675679 3.5506718294494735 0.08632825266305053
-5.8 119.79084274824736 0.44915133882929165 10.535134570422668 0.061400109529736666 3.832835687231661 0.0918471450968365
-5.6 145.7590339653179 0.5401584891017559 11.288281528945616 0.06439168000034827 4.148542531982344 0.09740537233502312
-5.3999999999999995 174.60128571631228 0.6419165377970794 12.062245898530682 0.06727315875350019 4.478168250893464 0.1034015380050196
-5.199999999999999 206.16152806917842 0.753779808260098 12.859434949859745 0.06994667277197114 4.813829802521301 0.10977510183184241
-5.0 240.16540432968497 0.8752670139831438 13.665143162707983 0.07259582734887111 5.145909240532762 0.11611486129441201
-4.8 276.0929808477767 1.0064068380556404 14.435402362938094 0.07582975459794716 5.453322225896128 0.12149121340728541
-4.6 312.9991520032193 1.1450090421721453 15.051363597498728 0.0790068968795691 5.659062164127928 0.1263133089654265
-4.3999999999999995 349.2800951360055 1.2876494745982514 15.185452060052471 0.0808332968544075 5.724117113173831 0.13302738342452
-4.199999999999999 382.8457113144146 1.4312946628881527 14.362099732311862 0.07978780067104094 5.415847380060196 0.13787595000239902
-4.0 412.45973560550243 1.5704973140614409 12.428852315203258 0.07260800477035938 4.679444209766827 0.14414599710374024
-3.8 439.4553825566566 1.7027581455591523 10.450939613398056 0.06689363558921738 3.9775637958865184 0.15251127128810096
-3.5999999999999996 465.2280294440657 1.8311570434495086 9.098262595424641 0.06394120221242533 3.546591616092963 0.15939071166847182
-3.3999999999999995 489.9411869038868 1.9569879980783038 8.18273321184929 0.06345446987268503 3.3232978196910636 0.16331574315002353
-3.1999999999999993 513.583723926117 2.0787260311858367 7.458389379587574 0.06359782472829731 3.1160900533139984 0.16774905702096282
-3.0 536.2606237574173 2.1992505652343284 6.914506720418911 0.06271408561226892 3.0119991358918563 0.16844305821385452
-2.8 558.0763663721773 2.316584432723447 6.46749014602195 0.06334583656442164 2.900810369080216 0.1709371312129516
-2.5999999999999996 579.0191986452271 2.429630141701417 6.119566160701731 0.06523243126035856 2.777871404293383 0.17297459529387685
-2.3999999999999995 598.9835764579723 2.544867257764297 5.8229770108529095 0.06719323514111575 2.691892404242279 0.17618022816173365
-2.1999999999999993 618.105399485929 2.6549660520171594 5.547857378224877 0.06534119625037946 2.5399138045734673 0.17848574604328535
-2.0 636.3171687288815 2.762677577317734 5.389322279672271 0.06776641956152638 2.479020128306774 0.18162519119928322
-1.799999999999999 653.3032675083082 2.865550902798273 5.2555561605067895 0.06975877412254564 2.4994203540396938 0.1863920255087477
-1.5999999999999996 669.0179636911796 2.962360955912898 5.106274910732031 0.06996537476583188 2.5419576552694774 0.18751381477942444
-1.4000000000000004 683.4429541669722 3.0540037650381184 5.00147351916078 0.06517329634781632 2.587061925167853 0.1897059757556734
-1.1999999999999993 696.338151738573 3.1389545412236237 4.942711852708119 0.06515507385593378 2.6570821669728875 0.19230635314018524
-1.0 707.4948670222727 3.2139556399405818 4.905287842017151 0.0652689697025792 2.6819933549377533 0.19397858197721252
-0.7999999999999989 716.8006895937745 3.27780602689994 4.882024696129268 0.06515879006207333 2.6645769778180712 0.19534485622631273
-0.5999999999999996 724.1443910030713 3.3287517688707595 4.876081476985296 0.06497110988337684 2.6479110975862388 0.19658812390664784
-0.3999999999999986 729.4485864687144 3.3656868027355804 4.885935935423023 0.06503677002207485 2.6329867050319793 0.19798561891276456
-0.1999999999999993 732.6651611049664 3.387146996392352 4.903527507037803 0.06524458387049029 2.6037953222931134 0.19880966541266526
0.0 733.7438300805496 3.392203284415704 4.918813108920941 0.06562604528674118 2.5687012700657372 0.1986927808612033
0.20000000000000107 732.6525307918355 3.3810433721329334 4.928729786188306 0.06641200343043806 2.5451001006166116 0.19789996035258384
0.40000000000000036 729.3736907903219 3.3539653277771775 4.943418744757411 0.06752451900816314 2.5352498035394615 0.19727514919036898
0.6000000000000014 723.9011483393423 3.3111651927481787 4.968556627189303 0.06850957469931436 2.526804205682242 0.1968487892099974
0.8000000000000007 716.2844905708059 3.2538188421293617 4.997333879856701 0.06883714770502658 2.505070574053594 0.19531209144505376
1.0 706.6488383208452 3.184373240854165 5.0242070535211685 0.06854335816591796 2.44879892440715 0.1924539741679303
1.200000000000001 695.1609216897651 3.1053988605458978 5.058754765889246 0.06904493390258444 2.3679256838368237 0.18899619698837514
1.4000000000000004 682.0248694895811 3.019622989691201 5.104506229281773 0.06881680645911929 2.3359735479010073 0.19445596786785624
1.6000000000000014 667.2815897004715 2.9228649701273453 5.154513882846215 0.06803968005317623 2.150668414254749 0.18605047933473637
1.8000000000000007 651.323359763305 2.8273257067349356 5.27217609835748 0.06812247997523826 2.1200296039075326 0.18554186566997546
2.0 634.2577549399678 2.7259024443184012 5.44392463341901 0.07027346871804088 2.1534892536288424 0.1881106857146647
2.200000000000001 615.8946355939469 2.622501471227161 5.530405197405391 0.06633627044000279 2.1444318525742374 0.1838800895759649
2.4000000000000004 596.7227195525012 2.515912660146632 5.773041992561045 0.06695747936575323 2.219174112957554 0.18372400453093196
2.6000000000000014 576.4765550102283 2.407824531889624 5.963273104459166 0.06498080288592101 2.2522680918453393 0.17694423590219455
2.8000000000000007 555.325439972788 2.3010109104283987 6.258020576210145 0.06533180491871135 2.3499074035138308 0.1736954078362054
3.0 533.351727349495 2.1920592144163327 6.6578070206643805 0.06511533717266896 2.4545828321309413 0.1700946908786686
3.200000000000001 510.5314634885837 2.0817489878773054 7.195926085652493 0.06570227712566762 2.6266722406504104 0.16417694661035964
3.4000000000000004 486.8259146547923 1.9678152660906525 7.918916834338944 0.06707389436290681 2.852248765456308 0.15835600982249246
3.6000000000000014 462.09750332731255 1.8472463778345571 8.872073785832145 0.06595038435875558 3.159153098811731 0.1533653559004368
3.8000000000000007 436.4064255644207 1.7226933177614145 10.235878145016935 0.0683843923144492 3.6568832484518876 0.14859169580396794
4.0 409.5659825009004 1.5909876835520536 12.239856679970243 0.07386716449957555 4.402462505228371 0.1449795763162186
4.200000000000001 380.08725793313425 1.4498273468444534 14.202907188223453 0.07818704034251987 5.153839674297184 0.14310965609180643
4.4 346.61783155973285 1.3037598600636318 14.99029595212969 0.07756637262936682 5.434544144594984 0.13868731348525992
4.600000000000001 310.5467389896224 1.1590665942426144 14.864262264956304 0.07695511752562659 5.399345102514223 0.13126372786308305
4.800000000000001 273.8660891627431 1.0181534620209765 14.240245987639954 0.0753340231598077 5.140237594722169 0.12539266995182738
5.0 238.116270248502 0.8839920327437982 13.45188255167442 0.07246432427961752 4.830654184808494 0.11865663427876445
5.200000000000001 204.26863695199148 0.7584561164142907 12.659319200789158 0.06933163742679573 4.52125463470396 0.11121590307071741
5.4 172.8663299936576 0.6430923575907567 11.90424548311975 0.06652968851027186 4.212059064530131 0.10276356659185035
5.600000000000001 144.2080409659388 0.5389043373412555 11.181375326122128 0.06369005791277023 3.9304509463129187 0.09485983726340728
5.800000000000001 118.45902519534447 0.4463595553967069 10.4736194947226 0.06068099050835301 3.6768215168904823 0.08760260816047041
6.0 95.69709406001078 0.36520286839698946 9.760294335371478 0.057520786132058195 3.4532727432664507 0.08100969645973664
6.199999999999999 75.93772114718254 0.29508741741592853 9.02727307991271 0.054256104136312565 3.2374105092571437 0.07507756556023726
6.400000000000002 59.12920148504136 0.23580382097172708 8.266529047117631 0.0509877577432399 3.0059477328139375 0.06922777006818019
6.600000000000001 45.140061755125245 0.1865575027023844 7.472055032321538 0.047725238103154745 2.7497286512288817 0.06294318395917621
6.800000000000001 33.75542438640207 0.1460088960661445 6.641036575034956 0.04445780895335276 2.4689571148656433 0.05622070455907033
7.0 24.696079129334848 0.11292078668572335 5.77885776934932 0.04122898924233259 2.162451032951636 0.04934253280470567
7.199999999999999 17.648462395581564 0.08639177455623637 4.900675840014699 0.037952604252407054 1.8339811389688985 0.04284917775526537
7.400000000000002 12.29673999584911 0.06566576919237913 4.032856485656405 0.034403780027307804 1.5005085211292544 0.0369653674062364
7.600000000000001 8.342686170829314 0.04977348913964324 3.2096602458791805 0.030446104464538597 1.1828706528920079 0.03157796911479696
7.800000000000001 5.5094713644607785 0.037600794893193214 2.461617380638917 0.026100991433868487 0.8958141328283885 0.026616537990308452
8.0 3.5404504922682603 0.02809547732830248 1.8067258914996216 0.021423866182049847 0.646023387559923 0.02206861822497734
8.2 2.202446304366545 0.020418775638595617 1.250220589717053 0.016498595014753665 0.43421327019209305 0.017982995597426235
8.400000000000002 1.3035721864713692 0.014026839580018189 0.7922443722000578 0.011552550689357812 0.2608489260033979 0.014389633717353478
8.600000000000001 0.7098919312172127 0.008843938575012207 0.4378441114637261 0.007071391707760798 0.12922069096742983 0.01130857790094964
8.8 0.34176709192783544 0.0051062464920258515 0.19707062401836217 0.003650836278161946 0.04333886878986356 0.00887775812553978
9.0 0.1438962665425677 0.0028961664323584224 0.06663096040264677 0.0015631499349982264 0.0005340566693643472 0.007170247344549673
9.200000000000003 0.05708101533864566 0.0018080041034952026 0.015641427160331754 0.0005439027464223992 -0.012484148632141399 0.0058807068211291225
9.400000000000002 0.024451909400727233 0.0012408432007279873 0.0023543837060853267 0.00013696272079331205 -0.012304228588480359 0.004660842633121166
9.600000000000001 0.011575107168900608 0.0008451894851191442 0.0001933023508969657 1.9048072828889334e-05 -0.008833442204001429 0.0034615624265821755
9.8 0.005429559424790857 0.0005393266305508907 5.912660257167344e-06 9.491551988436999e-07 -0.005284308312898366 0.0023403131894132777
10.0 0.002278049309881312 0.0003056848083091745 3.416945345818973e-08 8.606943754378284e-09 -0.0026120974463307045 0.0013332005010725997


==> anc/smash_data/dE_deta_Pb_s5020_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 89.24006748046148 89.18587320190414 0.0008091640348509235 3.2338983602468254e-05 -621.4825069569157 621.476255336033
-9.8 70.08224634625837 69.9683428724715 0.01074639411717538 0.0002703311387049421 -487.5659906299953 487.5619165785991
-9.6 34.94977179915943 34.689044001292565 0.06770376266312446 0.001260666594883144 -241.71131380942728 241.72382117169235
-9.4 10.666912831647917 10.059031489524703 0.24887267088495618 0.003748977945344687 -70.02131988015107 70.09306160062447
-9.2 2.7775817482869387 1.474987153618139 0.6281144627988983 0.008024352597092952 -10.07326173349185 10.274871913802587
-9.0 2.604792335666939 0.08938279257957439 1.2360503338828819 0.013629201630745918 -0.19422102407978717 0.6077415582071596
-8.8 4.5144577164944915 0.02355066228692988 2.0833962125533274 0.01976859523585122 0.7005153912537481 0.02976427488317557
-8.6 7.725283202297216 0.0315938481777791 3.199283388790677 0.02581040343066672 1.110849960749561 0.0338200604972362
-8.4 12.801476997236087 0.04097611111048563 4.629260953099023 0.03139668819101352 1.630833996065434 0.040751370290371694
-8.2 20.566438133591287 0.05236589295070824 6.401879947872332 0.03635460510695474 2.2816927255212835 0.048854107626447436
-8.0 31.94490807972645 0.06680032180524598 8.498341457230751 0.04074161619821859 3.055928465066616 0.05838614780034912
-7.8 47.90115282467136 0.08540563601169487 10.847449811500013 0.044803895518031905 3.921558618547654 0.0693128769374903
-7.6 69.4489546411419 0.10930010138176621 13.34706878034063 0.048786703214308204 4.829670688112849 0.08148637212691667
-7.4 97.67927941632544 0.13902505677689844 15.897805151707699 0.05306026804842234 5.730099410174688 0.09441855628070807
-7.199999999999999 133.7272414391894 0.17474545097086783 18.425299481834706 0.05786598782444021 6.589014903116464 0.10756409646373757
-7.0 178.66930601089987 0.21842173807721246 20.884076143067855 0.06300086181500394 7.396056295436617 0.12069257053556792
-6.8 233.40391006561535 0.27326289191386854 23.260141967134636 0.06814320846585295 8.158518260650036 0.13363366987322775
-6.6 298.6032076150843 0.3420655106577369 25.570339460549626 0.07320135196927759 8.900193283288631 0.14613648943878274
-6.4 374.69853743110497 0.42810118425362675 27.852818145210342 0.07817732064065033 9.650149236243111 0.15820558604125096
-6.199999999999999 461.8537577473053 0.533958672310357 30.161068104936803 0.08297296086641352 10.418447037530669 0.17057907993482163
-6.0 560.010671313455 0.6600855021936193 32.559337660470554 0.08758856756554421 11.229341677528502 0.18322575100068259
-5.8 668.9068240380741 0.8055613045670539 35.1076761677506 0.09204087226759147 12.112325101117786 0.1964270380806716
-5.6 787.8138282643658 0.9696555814942204 37.825751815027324 0.09613291828711187 13.095976498122214 0.20824422897587405
-5.3999999999999995 915.1913852834621 1.1528257924686598 40.56983387579728 0.10005773649438907 14.099061620098947 0.21941367381640275
-5.199999999999999 1048.1293937165487 1.3589857031804708 42.86630111721339 0.10479062524523101 14.929642851641548 0.23290296117849194
-5.0 1181.8576016656464 1.590294503837845 43.752534855030774 0.10892635310296081 15.259662318042498 0.24930436164127115
-4.8 1310.3310121819952 1.842966573164994 41.92596749105001 0.11154775221591956 14.646886295281949 0.26153578662519045
-4.6 1429.5646724785388 2.1128914208741287 37.04913052591139 0.10704160288144686 13.050614744359088 0.275668917532111
-4.3999999999999995 1542.304165274347 2.389514628638712 31.67012701692439 0.10337121216055815 11.273045849269632 0.28748700558822843
-4.199999999999999 1652.682665474909 2.6690877336374363 27.785729835260852 0.10296697110095687 10.142850603799522 0.29745696775020875
-4.0 1761.456156216428 2.9451869322832227 25.07045523524922 0.10483509930466328 9.513836317088668 0.3057032056601336
-3.8 1868.4678977496394 3.222058141660184 23.121716468869774 0.10820902800939693 9.152821429750608 0.31122202633524654
-3.5999999999999996 1973.6532623633718 3.4983440227436193 21.622481363235302 0.10963034920733958 8.886871710843316 0.3161193915774598
-3.3999999999999995 2076.9649416772518 3.7702461709773165 20.425953514907643 0.11063403214073667 8.592595760549806 0.32160452617606317
-3.1999999999999993 2178.221276152218 4.04209453009419 19.485851484019392 0.11490185079638336 8.392233845106041 0.32991780960491884
-3.0 2277.1527684569915 4.314262011121792 18.643862854181442 0.11578354218802611 8.214156548020737 0.34287224406841377
-2.8 2373.6734687836633 4.591209982468232 17.996059617087806 0.1181513802092716 7.948378901080182 0.35643625250640604
-2.5999999999999996 2467.5420656645915 4.8699069275436555 17.47175568283456 0.11944756946309677 7.8523163464738035 0.36724743239564667
-2.3999999999999995 2558.6769668329516 5.147721541640289 17.12528522796292 0.12373023643293382 7.802736104791395 0.37572219658194456
-2.1999999999999993 2646.508479730866 5.4209001622482775 16.799519929330817 0.12423810135016973 7.786126392524116 0.3849910973357489
-2.0 2731.0440345315524 5.693764487171795 16.62651695508901 0.1260945658411929 7.763302825506621 0.38927286191960025
-1.799999999999999 2811.2349664506983 5.962013147438705 16.551683676822837 0.12483624088400831 7.839214920892034 0.3889888445818305
-1.5999999999999996 2886.6538094633706 6.218448685843752 16.60168069235067 0.12589791433972428 7.895086330323811 0.3866929639297806
-1.4000000000000004 2956.114160420388 6.460708001583685 16.70624553423839 0.12845681300114825 7.941317021403921 0.3864545919909286
-1.1999999999999993 3018.5535294954907 6.68256837619601 16.84772092298866 0.13187851007163354 7.927524038311926 0.3879794656205253
-1.0 3073.0438896655214 6.869697652485787 16.979134891212983 0.1509304757285248 7.970227698991746 0.38889996729823845
-0.7999999999999989 3118.631498699081 7.0325301919879575 16.95437408496052 0.13295200236265986 8.020625866846043 0.38971290206729725
-0.5999999999999996 3154.7408500755455 7.155579151523198 16.963837608932593 0.13260110686790078 8.108046447142637 0.39122292576747486
-0.3999999999999986 3180.7877513623575 7.236933023505735 16.94885431011607 0.1315639159199373 8.23176267900112 0.3951449052506918
-0.1999999999999993 3196.493348230322 7.275065607788175 16.926048786572338 0.13037551673825484 8.359958422991063 0.39988329333349737
0.0 3201.7070456827214 7.2697587662943945 16.899077166081707 0.1288746895378083 8.450870393360285 0.40295173439769477
0.20000000000000107 3196.334894024439 7.221955232155069 16.860708397956817 0.12738022969669835 8.480271802870057 0.4039591214457213
0.40000000000000036 3180.355178959301 7.133477498703038 16.802377742981037 0.12705582439474125 8.465729299239802 0.40515542111476044
0.6000000000000014 3153.873359463843 7.0068039400897355 16.727697547485725 0.1276816027246484 8.458075031629454 0.40807840928746086
0.8000000000000007 3117.190908732608 6.844231940357108 16.64336727642889 0.1280353072142035 8.470433747676212 0.4099000944327609
1.0 3070.894688607662 6.649769148012924 16.54493065948381 0.12776157933402799 8.469197541424187 0.4086145039508331
1.200000000000001 3015.905625453573 6.429820318008668 16.435174869568662 0.1271183227859745 8.419470425611141 0.4050297608611624
1.4000000000000004 2953.246470944426 6.193321328181105 16.353267377882826 0.12637238448592944 8.35741196601692 0.3994072323737178
1.6000000000000014 2884.231884945467 5.935354537044961 16.373418607042055 0.1277433182201463 8.348479065383371 0.39394185277211047
1.8000000000000007 2809.4023928534803 5.676099719956292 16.423586907511897 0.12838762131308087 8.296677564849665 0.3855387127536434
2.0 2729.7683848516203 5.403336953751982 16.568624784652183 0.12687813839282738 8.357174271468061 0.3788580736859818
2.200000000000001 2646.0534484277705 5.125094606149141 16.878222298247987 0.12978971992217236 8.370246989587837 0.37305727550525125
2.4000000000000004 2558.5351994889297 4.853229507030087 17.168936052878703 0.12164368533287272 8.320993084638946 0.36601196048179935
2.6000000000000014 2468.0060358973287 4.586186352779416 17.642519468014562 0.1178657900759977 8.200977899471429 0.391246021296946
2.8000000000000007 2374.6532273543385 4.325809196237108 18.190142820135346 0.11494862399756041 8.45961214261268 0.3547734662238359
3.0 2278.856837671155 4.063126892219597 18.89185189428195 0.1148754802231028 8.485291323161697 0.34540104722543713
3.200000000000001 2180.439248985917 3.808755905902099 19.633894438135346 0.11147355704527652 8.513820011506018 0.33600487431117193
3.4000000000000004 2079.911670709198 3.5579495151586853 20.59054107439848 0.11163034030629522 8.643255300843768 0.3299109653408125
3.6000000000000014 1977.2144256599906 3.3056826543759565 21.791791146222785 0.11226624258976652 8.798942198671263 0.3269258617397
3.8000000000000007 1872.30141907441 3.05210178515847 23.216949348253355 0.11009051810345093 8.981817217190903 0.3215114666653921
4.0 1765.19126567194 2.7964256584429625 25.06364273252172 0.10962783381591666 9.390212634110346 0.31276751877236153
4.200000000000001 1656.2373824301649 2.54093810936348 27.66154972565361 0.11008412294220433 10.167236516093322 0.30371439707452824
4.4 1545.6554824720954 2.2855181110163283 31.49993068075263 0.10749193483923176 11.426907032261429 0.29081616813258865
4.600000000000001 1432.5233659903156 2.031501288637729 36.73376406240157 0.1074515518980964 13.177834387250483 0.27904655158286806
4.800000000000001 1312.8176890251468 1.784821770183614 41.53758855857856 0.11024319881702382 14.807286507627575 0.26552092539726196
5.0 1183.7941927689565 1.5522430594884438 43.319650944240834 0.10898328657919645 15.258781706310216 0.24778407603476524
5.200000000000001 1049.5225750704587 1.3340041971322512 42.421469249952864 0.10508672725135837 14.844040910874497 0.23445004149758564
5.4 916.1284970556436 1.1328873882303436 40.137848126569914 0.10126913029487018 14.018324236048674 0.22179526250670392
5.600000000000001 788.3105299881461 0.9488361380272 37.41466683979861 0.0968319360268686 13.049410771416113 0.20890578017091174
5.800000000000001 668.9766622153264 0.7833998070411978 34.71880846051868 0.09222142453102751 12.138995726471986 0.19752918833439292
6.0 559.7237703871544 0.637936267902642 32.197782853878614 0.08759888367653353 11.313921095727215 0.1877838198165934
6.199999999999999 461.31415554507987 0.5145443307047658 29.836861062158018 0.08298571504809789 10.554887799223613 0.17729372608199942
6.400000000000002 374.0413010105854 0.4128577157997479 27.565457793957044 0.07839481917956989 9.808661835079336 0.16536449433239783
6.600000000000001 297.9679017170833 0.33001459711733305 25.315406190843074 0.07395465230596515 9.04864455326788 0.15235335072035863
6.800000000000001 232.9112450819483 0.2629834288918604 23.033813787851493 0.06962829952026313 8.259588574584912 0.13876546949600138
7.0 178.38692242981662 0.209093931617682 20.685676802764974 0.06512908955929503 7.4349765035021695 0.12455249697293483
7.199999999999999 133.64138696213737 0.16566033454650467 18.25685192912992 0.060285959020147335 6.5652302295189235 0.10963136260850434
7.400000000000002 97.7171470419889 0.13063920945481136 15.75675407247504 0.055192363256298525 5.6601681676597435 0.09486148062954672
7.600000000000001 69.53857706410837 0.10297282802716223 13.22819929355996 0.04998790935801492 4.748669324500873 0.08140660231907422
7.800000000000001 48.001164231763426 0.0815931358941127 10.750870844705181 0.044888177866875725 3.8586428627486358 0.0697485713477005
8.0 32.0343455041719 0.06486481083714624 8.425146739909508 0.04012307711400884 3.017129791077126 0.05947226439710331
8.2 20.629642714128337 0.05152034927507518 6.348496256913862 0.035619357494934285 2.257931018589097 0.050233692325029104
8.400000000000002 12.832158539361997 0.040813934892008276 4.589722710138234 0.030959080722424325 1.609222643939466 0.04197029387964384
8.600000000000001 7.730886245739839 0.03183934419193838 3.168371793119925 0.02567978909113067 1.08273254274077 0.03442144203556772
8.8 4.508474426041128 0.023812574304812605 2.0585298969807075 0.01971496108135599 0.6733881314951428 0.02759553133543422
9.0 2.6014632830149034 0.0909923930434234 1.2180625999464183 0.013519054176645149 0.36775891253585175 0.021887763666354983
9.200000000000003 2.588489403197811 1.2850524729937214 0.6180389793471159 0.007875049817408126 0.15502409090619199 0.01746745754830333
9.400000000000002 8.017982678512414 7.404284179709282 0.24481517566377306 0.003640020490551302 0.02925094283586364 0.014144147464508794
9.600000000000001 21.615217428634992 21.34734430127553 0.0665191146536718 0.0012245456797883357 -0.021929709186033902 0.011477803414809066
9.8 35.05988347319596 34.940162995912814 0.010495128830519061 0.0002647719819397552 -0.027396477099543914 0.00901337769253205
10.0 34.133400153054225 34.07564797922406 0.0007755789894745768 3.1037763292791834e-05 -0.018298218386923647 0.006559759295042287


==> anc/smash_data/dE_deta_Pb_s5020_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.043469493421978034 0.0017510169571838831 0.0015498879200703754 6.030715378737613e-05 -0.004230062552802554 0.0056682995642626365
-9.8 0.09680199059646924 0.002530144234327628 0.015481875639298797 0.00037405423721764 -0.002222301309863299 0.007619029439313001
-9.6 0.234035402278086 0.003793284694409448 0.08185864423746511 0.0014721157622927933 0.019040264451659194 0.009739602941880062
-9.4 0.55242375125803 0.006500630801556515 0.27047049282348534 0.0040660639067730785 0.08554881767113172 0.012480589248895276
-9.2 1.1646001327674536 0.011194406435051384 0.6391154211374065 0.008476366664486229 0.21788673248110274 0.015996184563456493
-9.0 2.1946004139997415 0.017550103131902174 1.2055964335574936 0.014291537884916024 0.42266670179960697 0.020287069969128855
-8.8 3.833136327432438 0.025133425508935672 1.9712181469028953 0.020732641675684133 0.7027313283093467 0.025347455206193657
-8.6 6.397190015490136 0.0338279937370054 2.9467220543677333 0.027084601735887063 1.064417428043202 0.031154863052608745
-8.4 10.34678024735688 0.043928277850089785 4.148190568310026 0.03288097282293703 1.511687996348108 0.03762594251742987
-8.2 16.26012980910641 0.05648297799367793 5.57809008281146 0.03809565238524696 2.037634171758992 0.04473767914184976
-8.0 24.79222060989873 0.07302892660701855 7.209385770025905 0.042996745276642254 2.622524326204993 0.05252749436353076
-7.8 36.636659801511 0.09489189992358017 8.983410269642013 0.047685234447854996 3.244045940885579 0.06089593929208583
-7.6 52.51409808926843 0.12323368958260328 10.8262126442903 0.052090165534275604 3.8898583755433687 0.0698176652596729
-7.4 73.18309934919478 0.15956750768039235 12.671805493790872 0.05633357070217106 4.550753825814044 0.07957185507239545
-7.199999999999999 99.43614257414369 0.2051353325380322 14.477826910916466 0.06055529663060388 5.211698153156416 0.09050069327098505
-7.0 132.05470587416096 0.2600125728954214 16.22596276456163 0.06467607381291028 5.857447736839726 0.10283378623978345
-6.8 171.73014347174643 0.32382979334057493 17.91340924361095 0.06853002986724714 6.476226400525472 0.11630011001431279
-6.6 219.00030425803808 0.39772229482628674 19.552431820445292 0.07202371190994314 7.070134680717212 0.12982184034639027
-6.4 274.19674074143444 0.485191497476272 21.172732088485482 0.07532392487898569 7.659032604345162 0.1424345482003312
-6.199999999999999 337.4210361551609 0.5894451909498064 22.813051292925202 0.07865235103344898 8.257858585367424 0.1540903614396056
-6.0 408.5666460518616 0.7112172884550017 24.508115877872715 0.08205499304241227 8.869856225949691 0.16517462933047602
-5.8 487.33937617978484 0.8497742247069934 26.281292222973978 0.08587344146275112 9.507327986690834 0.17585386165392758
-5.6 573.1527736028297 1.0054525037285804 28.11541612918183 0.0906357668245769 10.168760585536624 0.1858779665898285
-5.3999999999999995 664.9097094906472 1.1787917034426532 29.88535386734203 0.09619559920616073 10.770711137519152 0.19551997166333474
-5.199999999999999 760.5992569103987 1.368793608110082 31.313082293700933 0.1021324663848324 11.197487195378379 0.2039160810320011
-5.0 857.0672261012273 1.5705753902489938 31.817189143633268 0.1061089567018075 11.287518463952026 0.21335777812117335
-4.8 950.0982515986824 1.783662319872182 30.614422318607 0.10679199787229825 10.890469398880422 0.21911175895275414
-4.6 1036.4383833770448 2.003309619869744 27.17388545052409 0.10221411992770174 9.690001615051825 0.22312715491766016
-4.3999999999999995 1117.6900413650915 2.2276701788428572 23.20083359850324 0.09688743253952406 8.353586369654765 0.22886871441926626
-4.199999999999999 1197.1311343389082 2.4517927157503396 20.37712854249806 0.095285876247952 7.4000229105585 0.23811506370666424
-4.0 1275.1428997204048 2.676525985040717 18.44314786304493 0.09445459012803911 6.828586406425683 0.24889557407016596
-3.8 1351.6339165470424 2.900956064655814 17.045469544234162 0.0948941218003939 6.417879177284819 0.258415239589281
-3.5999999999999996 1426.4508377043378 3.12935611863227 15.94983358788097 0.09549854821996541 6.198247430621706 0.2681895802138763
-3.3999999999999995 1499.5479846231876 3.3566097247612396 15.07202209721701 0.09581924681929126 6.0303286997844605 0.2766756188785809
-3.1999999999999993 1570.9273413902135 3.584768488438284 14.387728166533941 0.09789405544341453 6.025645963168946 0.28538509903978754
-3.0 1640.642135435781 3.8100770179823957 13.757713385265019 0.0983770694806931 5.966062746862746 0.2905372345094255
-2.8 1708.6006586731523 4.029550312694064 13.237082236209119 0.10065070222403663 5.924770866211192 0.2986779878917105
-2.5999999999999996 1774.8953802614797 4.252013241171489 12.874869138848652 0.10525739571209732 5.914397923453443 0.30313012084304125
-2.3999999999999995 1839.2129169311652 4.470002513159866 12.61644776770316 0.11194754976509028 6.048310798955108 0.31021660550730623
-2.1999999999999993 1900.9012200274128 4.689941786450195 12.284280696898072 0.10716758917100756 6.193339302838094 0.312017494646833
-2.0 1960.3390059721712 4.901100393022585 12.159758730124791 0.11246906007701954 6.3081507902177965 0.3190027020882542
-1.799999999999999 2016.463843207712 5.110530711063551 12.062219099758613 0.12542371985276196 6.366765191976198 0.3232537136265691
-1.5999999999999996 2069.2347041549097 5.327744714930879 12.010621795842283 0.1156610852969295 6.514137067494326 0.33826347283339103
-1.4000000000000004 2117.7790052314276 5.519438784334601 11.992250633945591 0.10637058915593314 6.460070195646838 0.3313101318255152
-1.1999999999999993 2161.888080049574 5.707427749688753 12.04517366869755 0.1078697355704365 6.558292288688919 0.3350661011960139
-1.0 2200.218473067989 5.879980563341 12.056080987530871 0.1055982833651586 6.585391038830944 0.3384064215574398
-0.7999999999999989 2232.5279101016936 6.028272374113081 12.090113558133606 0.10754098523648076 6.585481548097343 0.3419673903769544
-0.5999999999999996 2258.0080950173265 6.148489879711133 12.11250354831153 0.10993516894598629 6.549174779219901 0.3456976055846853
-0.3999999999999986 2276.3184532303085 6.2381036821719675 12.1279390521592 0.11256071837247424 6.4938105677020115 0.35003658260894205
-0.1999999999999993 2287.303081635713 6.29475094912356 12.127267660434645 0.11446717567022484 6.41720219586904 0.3539499962028342
0.0 2290.855953667038 6.316222916332221 12.107085656711904 0.11524815754653438 6.340290539623913 0.35487217791174586
0.20000000000000107 2286.885100671683 6.3026807542635295 12.070267010232389 0.11486418780238554 6.257085535952787 0.3527765482888285
0.40000000000000036 2275.412653957384 6.25644006686125 12.0190324649062 0.11328942071350426 6.139272737973429 0.3506371096672288
0.6000000000000014 2256.6070690430856 6.178661145995571 11.954413450402507 0.11089757092711332 5.9733150136720345 0.34982554253417825
0.8000000000000007 2230.7758650262417 6.070441400224601 11.878224437787313 0.108260534677952 5.756372887795647 0.3496005366298443
1.0 2198.2491082540078 5.931754698649904 11.796038694205699 0.10558383708482072 5.507248133167848 0.3479850837870321
1.200000000000001 2159.4779507206154 5.764501379040073 11.721392184392798 0.10356145847464203 5.279670502261448 0.3436697285060163
1.4000000000000004 2115.349237276413 5.574702766075203 11.696317660236515 0.1034498863354598 5.032068882623597 0.33602671579096544
1.6000000000000014 2066.36552283577 5.372986045231658 11.663890520692048 0.10381519054940237 4.823212474532184 0.32729549203627745
1.8000000000000007 2013.385809539679 5.162149297755846 11.787699065209216 0.12089598442959225 4.703272712088642 0.3268397092202926
2.0 1957.0075480797893 4.953554432883918 11.8970377922991 0.11129074431297925 4.756513468944306 0.3165055545723493
2.200000000000001 1897.9206829069324 4.7364583170449155 12.110904012447705 0.11011124814594807 4.788773614935321 0.31343216760148057
2.4000000000000004 1836.2993666350892 4.526498692115923 12.373623858654321 0.10806156617978604 4.935732019180903 0.30945459002080417
2.6000000000000014 1772.6495750137324 4.32056510357543 12.764422761933426 0.1081044940925372 5.076494336555012 0.30237274816316734
2.8000000000000007 1706.7743188136083 4.111378935541543 13.217607112517362 0.11010966060521367 5.155836244260547 0.29736330629308494
3.0 1638.9279309150436 3.895342521910291 13.714404396254341 0.10691695603325968 5.329983142231392 0.28941903383477785
3.200000000000001 1569.3424710961692 3.6782753587959665 14.383934975273709 0.10386401127875179 5.6467896434541 0.284804827459673
3.4000000000000004 1497.9211607962075 3.458302064296966 15.169625945833975 0.1012123817722365 5.917221290363779 0.2772563859764912
3.6000000000000014 1424.844612800375 3.2346151603319937 16.106932494663557 0.09628846716854135 6.261508209003981 0.27063548122522485
3.8000000000000007 1350.1142832024163 3.007824616774628 17.230851472725586 0.09262061938430854 6.737789671227924 0.26348780431287944
4.0 1273.6989157621074 2.780371528742885 18.57155568841535 0.0904003678408496 7.216756245584961 0.2566374019533992
4.200000000000001 1195.952734708524 2.5554538826616913 20.518799161434917 0.09089253439129463 7.967076255528539 0.2470975944973171
4.4 1116.8887043341244 2.324888443066075 23.331992293297976 0.09298107577370524 8.995358640496066 0.23536081698310896
4.600000000000001 1035.9962643584877 2.0904628466853405 27.248680050064955 0.09840845400758237 10.37384970854911 0.22509912756969458
4.800000000000001 950.0958979362426 1.8540531386287473 30.651070435486314 0.10060887263902822 11.504491924149166 0.21780798380764335
5.0 857.3764849239456 1.6261420275278027 31.79701344753705 0.10176845016287478 11.742391290617215 0.2100880932620826
5.200000000000001 761.0436448555754 1.4111428543916678 31.178319543570627 0.10000205660179579 11.342569113037165 0.20180304824841885
5.4 665.3393134073068 1.2111621430200685 29.705228781752098 0.09557232231153522 10.657751636318766 0.19017696340282486
5.600000000000001 573.5158504676856 1.030006199660745 27.943588506040864 0.09141238445126175 9.958885601316759 0.1785687717400126
5.800000000000001 487.6038732131352 0.8696483498111655 26.14602857931435 0.0880672455993103 9.321377910826046 0.1674978239165725
6.0 408.767953120776 0.7291693205193747 24.408056657170967 0.0847028579140252 8.704214259667827 0.15582678829692084
6.199999999999999 337.63226435373554 0.6069619297661428 22.730485715776886 0.08080514549767288 8.100600876266903 0.1444678456156427
6.400000000000002 274.4652731673407 0.5011861752721234 21.096794104227623 0.07646526441700852 7.502597551973718 0.13348335665981026
6.600000000000001 219.33810050089608 0.4099609817115214 19.484908285294217 0.07206313438447035 6.910212048517788 0.12268520020586542
6.800000000000001 172.1230244683001 0.33230885891291223 17.86608071751082 0.06789860233987606 6.319914410650118 0.1118162663082471
7.0 132.4777623755557 0.26711452084608595 16.208936434948836 0.06399751407519944 5.719362717862959 0.10068438814479691
7.199999999999999 99.86216810456988 0.21277536249662005 14.488106173400073 0.060206394310911744 5.098427472637748 0.0897774372396559
7.400000000000002 73.59122843273585 0.1676747175434098 12.694929184859213 0.056341504384225714 4.4522267903198 0.07937914177418291
7.600000000000001 52.89150471536473 0.13060076934849263 10.850820978675124 0.05233218713038829 3.7913559916240964 0.06950384755845457
7.800000000000001 36.96576386905698 0.1007929419021571 9.007513235024108 0.048144362262687784 3.1380775572213606 0.06031643990226068
8.0 25.05339078957962 0.0772709513852694 7.233753777892421 0.04375342355382131 2.515549853844388 0.05191546212121886
8.2 16.44877255102493 0.05904763142763471 5.601800726986131 0.039082963223764984 1.9417866598617504 0.04427779506141837
8.400000000000002 10.478236002204785 0.04509403104035991 4.170614202352425 0.03394015961107404 1.4325756666605338 0.03740627956396473
8.600000000000001 6.491871099539231 0.03422327009414774 2.96865550074993 0.028149975629267153 0.9996935093104604 0.031196666635876356
8.8 3.907659475578706 0.025581606895954047 1.9917423516546722 0.02175010960867146 0.6461625146550749 0.02550987830817587
9.0 2.678421539116566 0.4351149444755088 1.2206817003341057 0.015122315382343925 0.3690142063868809 0.020510338305255074
9.200000000000003 10.817908024051638 9.62297103954942 0.6461808357649378 0.009017313626871915 0.16746565571542804 0.016474984757775566
9.400000000000002 75.53982169426494 74.97020988038899 0.2719068913549872 0.004348074897843581 0.042634421958448056 0.013386950002992316
9.600000000000001 265.7183500416334 265.47444995381306 0.0816152343617245 0.0015850729530377354 -0.014073147727722207 0.01085136777796105
9.8 498.65350152263704 498.55082067684384 0.015331706501780572 0.00040275823512648726 -0.026876704380060915 0.008502882554353252
10.0 531.3552416339987 531.3083235517638 0.001540902594714633 6.304117254579713e-05 -0.022113311762816546 0.006252630739665362


==> anc/smash_data/dE_deta_Pb_s5020_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0 0 0.0012812374416495932 6.980664075090568e-05 0 0
-9.8 0 0 0.011184062341049435 0.0003703897004826753 0 0
-9.6 0 0 0.05532940690228659 0.0013249434207692388 0 0
-9.4 0 0 0.17657242410352456 0.0035045999769192744 0 0
-9.2 0 0 0.4077029307102479 0.0071737184455079196 0 0
-9.0 0 0 0.7526639096889811 0.012018988510796637 0 0
-8.8 2.115900508832276 0.024584662255311654 1.2013750943930226 0.017424506461387948 0.4634370943585068 0.043760001797124866
-8.6 3.396753440536913 0.029210022942600274 1.7495662566733972 0.02280491734862167 0.6301573878807502 0.02235703502127532
-8.4 5.316577908453094 0.0386933818889886 2.398112986063983 0.02779817483163311 0.8729074848156159 0.027388202129499672
-8.2 8.116369919451564 0.05087821826679475 3.141063718231825 0.03232942945666394 1.1455840226514964 0.032748240320926034
-8.0 12.082078185566344 0.0669350021151894 3.9599306994995227 0.03647883071305193 1.4414011018419879 0.0382250894159655
-7.8 17.523487263973834 0.08788742474656674 4.8252090979936755 0.04037302447329219 1.7499091878093436 0.04375711444672053
-7.6 24.771156244081936 0.1149149877651355 5.7011335632351585 0.04413082739282117 2.058924066939862 0.04946483963593255
-7.4 34.17499229749714 0.14948687943952557 6.55494988666283 0.04779759187360274 2.359799787911423 0.055584808197684785
-7.199999999999999 46.10174313854306 0.19313930399828508 7.36761786860223 0.05132786374123077 2.6448918308694704 0.06247176336459249
-7.0 60.91147352371337 0.247372435563346 8.136811377242196 0.05460222238154948 2.9097947092221057 0.07019557517088003
-6.8 78.9165658858395 0.3133475043411738 8.87144395486818 0.05761980073747687 3.157913842076496 0.07853760810399377
-6.6 100.34656564904319 0.3915207687047524 9.583757067070426 0.06050982383166778 3.3993564248467525 0.0871015150553515
-6.4 125.33356215504136 0.4814821527337283 10.285825856209174 0.06337309244534549 3.6421526801111104 0.09531992833729505
-6.199999999999999 153.91278948027613 0.5831335557477181 10.990586606883916 0.06623117570798258 3.8902120901333554 0.10291704717749396
-6.0 186.03812253177296 0.6972518987586132 11.70960604203675 0.06901465782322105 4.156121784007724 0.10947832662818789
-5.8 221.60845443391858 0.8247063152650497 12.45858560230113 0.07171690433494286 4.427950389408933 0.11562569409177621
-5.6 260.3866135501176 0.9655493086715604 13.255631434019367 0.0744292007119207 4.697953214811444 0.12178237460449351
-5.3999999999999995 301.8444366908501 1.118117375188399 14.053648750483692 0.0771226297643633 4.967098401428184 0.1285354392282225
-5.199999999999999 345.0194594395956 1.2797274268453551 14.694035851758002 0.0798174453385831 5.1580180042784605 0.1363653652898458
-5.0 388.3519941071015 1.4492942739741939 14.849793591069844 0.0829383402202079 5.228258945930986 0.14457037273295636
-4.8 429.8757478499406 1.6243693849040708 14.141891476653285 0.0820200064321483 4.967926486090197 0.15054147894520678
-4.6 468.299614691439 1.7994138113516343 12.467565709656357 0.07623268060117079 4.397754916058786 0.15648805677196775
-4.3999999999999995 504.4303195281036 1.9655362819208375 10.546404372042122 0.06825658294564559 3.756235342695318 0.16222593216644676
-4.199999999999999 539.7680585766439 2.126704116041011 9.270541093793629 0.065730947883785 3.2897643143595925 0.16981543848520833
-4.0 574.3012038485425 2.28363740231814 8.368759041812666 0.06576968163663457 2.984169444194053 0.1772354250670403
-3.8 607.9988438942106 2.4369614414458947 7.698307749890817 0.06600698193952022 2.733523626438579 0.18297030386171093
-3.5999999999999996 640.9474837948453 2.592432617658943 7.275269905669751 0.06985380854137738 2.6811925826503007 0.18902958147351778
-3.3999999999999995 673.0263626487563 2.741461253004973 6.869925417894754 0.07150670415962676 2.6237338427259185 0.1939150243438764
-3.1999999999999993 704.1724035050847 2.889130851771094 6.521282439169472 0.07164962611776776 2.5968575560096165 0.19670162913575812
-3.0 734.5693742757803 3.0326485610599723 6.302451867318192 0.07325796438701776 2.632110236224674 0.1983817588528653
-2.8 763.8770879417248 3.1729047476977312 6.052634153820369 0.07260592919166976 2.5660178477990554 0.19618896615051684
-2.5999999999999996 792.4087122471192 3.314252150314432 5.910501665875535 0.07724278698232218 2.617253983948433 0.19793580432867183
-2.3999999999999995 819.8366766040143 3.460717437288317 5.833930218772994 0.08444647011440035 2.71823954587301 0.20697581967040923
-2.1999999999999993 845.8585398446446 3.601930320720696 5.576600163840332 0.07442007051826947 2.6802307845471445 0.20975328947588948
-2.0 871.2179100560412 3.7475505970247798 5.516796104783423 0.07554305275943875 2.7205148514880997 0.21546985712579872
-1.799999999999999 895.1395471499745 3.889705077464168 5.424700059646789 0.07082306251284524 2.597888135698432 0.22997435499620633
-1.5999999999999996 917.4982616553215 4.033947005500647 5.425277666679609 0.08124709004394881 2.7692003028844763 0.2237403007074508
-1.4000000000000004 938.2865807667479 4.171905180242517 5.369706127625841 0.07148827092117388 2.6329479829388798 0.22167148755863728
-1.1999999999999993 957.0803692638353 4.29997156949231 5.374128540838661 0.07126505786893322 2.483090435276715 0.2378391559296692
-1.0 973.5643324647465 4.416866145808495 5.399800581093726 0.0724471159838615 2.511250230048579 0.2259424787951705
-0.7999999999999989 987.5064255480931 4.517948452904564 5.42014017798415 0.07345368908660141 2.4615922169179565 0.22530193655032957
-0.5999999999999996 998.739400430124 4.600659627747276 5.428377027980499 0.07406847321687308 2.442825139181267 0.2242187888566585
-0.3999999999999986 1006.6976978627075 4.662070802660349 5.418614049187248 0.07424804431023356 2.388961395135462 0.22574609351964744
-0.1999999999999993 1011.6259842477309 4.700857367043791 5.400372380938275 0.07422177510668508 2.431000830490579 0.22738297188708545
0.0 1013.3770114505979 4.715793188609975 5.3770320402710405 0.07396581788173695 2.5361158625963167 0.22737333447917463
0.20000000000000107 1011.9666593734438 4.70614398412188 5.349628365206963 0.07348331540838375 2.64032189279671 0.22593793297600565
0.40000000000000036 1007.4308684559761 4.672076281154089 5.32343702605541 0.07284639814429265 2.6923350444379572 0.22513671319345996
0.6000000000000014 999.7915821565496 4.6148431176221 5.302121685539479 0.07203033661313522 2.6812062004286865 0.2248677329611825
0.8000000000000007 989.0687096086484 4.53595552061344 5.281745593028289 0.07124726579653239 2.62823624923881 0.2233412674043132
1.0 975.3857695984791 4.436711820399951 5.259955315259011 0.07079493724544737 2.5828618522196902 0.22048001091105104
1.200000000000001 959.0340330128004 4.320454417163707 5.259134814106859 0.07177887906597959 2.5518599956701293 0.21647719593513584
1.4000000000000004 940.2702396079403 4.194379885324999 5.260566728863672 0.08523265205177219 2.560785508007184 0.21285786744852808
1.6000000000000014 919.3638382873812 4.055319592370714 5.210805657544231 0.06945993758551017 2.657345577985964 0.2160025222167589
1.8000000000000007 896.7171488882162 3.912012880501223 5.309830100598048 0.08043961437895099 2.6544865247170635 0.20401110685249813
2.0 872.6267199710229 3.769910477156519 5.349251028052347 0.06977522484170626 2.593024149632158 0.21183285624078915
2.200000000000001 847.2237648216606 3.6309467196931346 5.5297083654419055 0.07944944769713533 2.712199975469395 0.20672890367219662
2.4000000000000004 820.6936321389084 3.4847721372738034 5.647337041910476 0.07383930582220843 2.652829554667313 0.20492755208544133
2.6000000000000014 793.1489583579536 3.340485003563606 5.8864605516511315 0.07200740965564602 2.7075129071792614 0.20744487352498928
2.8000000000000007 764.5362545135087 3.196039266768295 6.036190128050423 0.06963864329439039 2.5747315269491438 0.20314432989755984
3.0 735.1005054976106 3.0521226123362672 6.292011236255693 0.07132921026016548 2.4656956981369773 0.19881130065992306
3.200000000000001 704.9843886740902 2.910160259613976 6.609566117179937 0.07228131484006663 2.5792758345425892 0.19515102603008233
3.4000000000000004 673.8291496636531 2.7644768942621423 6.905255603786938 0.07026935386069387 2.7020500072888973 0.18783726234267709
3.6000000000000014 641.8363631597498 2.6166732598394553 7.299421466931993 0.07042899145050381 2.828383833629907 0.17984395802931663
3.8000000000000007 609.0213609106785 2.464729433870007 7.823021579423891 0.06998409261816654 3.057564334703339 0.1725862586726937
4.0 575.3610886196838 2.31218501984226 8.459415167257372 0.07130395679339545 3.306624727156167 0.16331236001571006
4.200000000000001 540.9377992257407 2.156133518662033 9.373599164528283 0.072588975268467 3.638113137217696 0.15933788176179817
4.4 505.75390897311377 1.997700806602237 10.67791570915135 0.07497950024452492 4.177150822870219 0.15208405431778185
4.600000000000001 469.7214055625806 1.8363072271587522 12.53287887036126 0.08113566291543152 4.854543867923891 0.14705830553999968
4.800000000000001 431.42531347955554 1.6641444403120191 14.256190432141917 0.08575227396544849 5.516640860149614 0.14395518124887713
5.0 389.8574203804242 1.4876782798440957 14.92613707203296 0.08567348139443884 5.764527052150813 0.14044517329892292
5.200000000000001 346.44040665039455 1.3134564079516329 14.737349869193626 0.08329844537455425 5.659435342920966 0.1345377734777388
5.4 303.1465923363449 1.14554470081323 14.100014167351366 0.08150371139826573 5.373609031017105 0.12747329486232087
5.600000000000001 261.5374204595243 0.9863173739329705 13.299706989257723 0.07809766090021779 5.035849612959966 0.12033521002512666
5.800000000000001 222.5822974600325 0.8379327983056074 12.486770744043966 0.07414325014235337 4.713022259815532 0.11354194096653925
6.0 186.80299268970384 0.702765278891763 11.717738942450307 0.07064283547249173 4.417483463838315 0.10614306951477537
6.199999999999999 154.47342238253466 0.5822792075388233 10.980653224182108 0.06756789808803992 4.140445107666252 0.09870752038197572
6.400000000000002 125.74072279467848 0.47683488332904783 10.257411602688688 0.0647003413214582 3.875975546632025 0.09136282497130355
6.600000000000001 100.64781769103524 0.38628589879137665 9.534710784829015 0.0617643304021174 3.611317964817009 0.0838778098602859
6.800000000000001 79.13929258615016 0.3099810326502256 8.80213718916779 0.058473884667835214 3.34110305627091 0.07641619698181261
7.0 61.078804946272605 0.24646143595030298 8.05140217573465 0.05480730792447005 3.057995128967163 0.06941955463077495
7.199999999999999 46.22940498021952 0.1938022574261099 7.273784373390823 0.050926925525642736 2.7583041043927126 0.06302300687334618
7.400000000000002 34.261207167435735 0.15042971028467245 6.4615579932965925 0.04697174181828797 2.445427195632153 0.056965628332105125
7.600000000000001 24.809333226894175 0.1152688644216011 5.614672499092749 0.04300342956908811 2.1211161542094232 0.05092697386121528
7.800000000000001 17.516828117459873 0.08737722945010083 4.747370583938226 0.03904656896383057 1.7888835882638412 0.04476368265969466
8.0 12.042255425084463 0.0657981819329966 3.8893328577003516 0.03514736535446258 1.4614874997432787 0.038533417918170346
8.2 8.060300805121003 0.04954660774968418 3.0785627639472004 0.031265479387401734 1.1538283414378705 0.03253292279177517
8.400000000000002 5.261233266937622 0.03746770003498857 2.3486307410030243 0.027141135024809637 0.8760276184976161 0.027121524309861256
8.600000000000001 3.354306413027452 0.028226404518790247 1.7176263617558962 0.022465707795224724 0.6336287853532463 0.02236443443683155
8.8 2.0832563680348857 0.020820571192420596 1.187028649244306 0.01724399590360881 0.4279376612321984 0.018149904870040406
9.0 1.3557777192221674 0.12285713699922868 0.751763593829129 0.011894632719940536 0.2590667331360107 0.014461999618960107
9.200000000000003 2.50125363015433 1.8270957333450664 0.4136858953115291 0.007081284917124468 0.1302043827131623 0.011361797657214278
9.400000000000002 11.440696593540503 11.115990653188275 0.1829040287179179 0.0034507445452433582 0.045822849484482876 0.008912945703888292
9.600000000000001 34.26535766880135 34.129293829283945 0.058715399658186944 0.0013069318552128715 0.004502792292523734 0.0070867511048953
9.8 60.46828465290268 60.414401309735894 0.012143335611682527 0.00036729181971064534 -0.0067548368701981715 0.00574926650877466
10.0 65.47295998668133 65.44976773663237 0.001405171481226023 6.865478551853733e-05 -0.005590860729707197 0.004550202810481443


==> anc/smash_data/dE_deta_Pb_s900_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 2.520325008934148e-07 1.6083394368592646e-07 2.832288544737289e-74 2.831799851608776e-74 -1.1992395019538435e-06 9.259654811634514e-07
-9.8 5.0848616604116195e-06 2.0018334784895263e-06 2.0230947172629863e-46 1.983948448562105e-46 -1.9800359906890027e-05 1.096418335018544e-05
-9.6 5.157778674297916e-05 1.2420441074138066e-05 2.2064383993831082e-29 1.6983053864633936e-29 -0.0001548937595868637 6.955934334001902e-05
-9.4 0.00031660487096575916 5.166251452692564e-05 7.75776300666232e-19 4.3692878672251975e-19 -0.0006575124594180551 0.00029545956202487085
-9.2 0.001330416544426936 0.000152902199589917 1.9258098412562455e-12 1.10938038167724e-12 -0.0017187322124489275 0.0008468061827520182
-9.0 0.0042081700217802085 0.00034351437926543574 1.1577859565552827e-08 6.526994406569508e-09 -0.0031923171526487574 0.001793224167312874
-8.8 0.010785111093688297 0.0006425958713819099 1.90770152385551e-06 9.900974243346261e-07 -0.004737790057640294 0.003114965466831088
-8.6 0.024005940450917508 0.0010669436352095316 4.1278003674191065e-05 1.7852034240467474e-05 -0.006440248249011629 0.004740608716404573
-8.4 0.04928120106281561 0.0016342260148292087 0.00041046768556494945 9.600446226779914e-05 -0.009392976502315107 0.006576921694270939
-8.2 0.0992565499151297 0.0023741502048955756 0.0043969459578017955 0.0002823274981830136 -0.014385737967388321 0.008594391997909892
-8.0 0.21437343621578764 0.003394983740959613 0.035045731828032806 0.0008053378930067955 -0.015223357369397183 0.01084818842544955
-7.8 0.5019051744431428 0.005181701862065962 0.16605356701838261 0.0024899091116700974 0.014978480765517619 0.01345290651216745
-7.6 1.1409127793963019 0.008777688963079733 0.511007099174805 0.006163213389616827 0.12199676622636331 0.01669900481405414
-7.4 2.343670415649928 0.01479948161640477 1.1593979841904845 0.01185028253281069 0.3438626893119743 0.021074274361280093
-7.199999999999999 4.36274827119276 0.022894401033763747 2.15274769221674 0.018779690798304913 0.6980901639382456 0.026791413643114177
-7.0 7.547897543446395 0.032311985264920746 3.51209880836841 0.02593957948951822 1.190299903965937 0.033472877788746455
-6.8 12.381594325440652 0.04235236723596419 5.250280991619056 0.032598788639834786 1.8199448373157334 0.04065752607624636
-6.6 19.482788403234427 0.05275778816254733 7.361992748577076 0.038504457783850185 2.583070121662448 0.048319176634906126
-6.4 29.593672486664296 0.06395914490379245 9.811221019200515 0.04371079571019959 3.4715887432755212 0.05649704025849478
-6.199999999999999 43.55152087128175 0.07716738837184685 12.52577588378099 0.04827798848831399 4.46776000857522 0.06506058752216587
-6.0 62.24774845017127 0.09431370797234448 15.407489153720672 0.0522922606294878 5.536003237773953 0.07388760562231093
-5.8 86.58567097255269 0.11735129838546221 18.35182152982226 0.055991747960385696 6.626402157555193 0.08327124811258353
-5.6 117.4258691903663 0.1476631505672546 21.266632214184515 0.05957940446843975 7.700307750141355 0.0936429682860325
-5.3999999999999995 155.4976225761872 0.18647408228215648 24.08889309160486 0.06330432067041292 8.743707222421898 0.10496091829176045
-5.199999999999999 201.30855551343973 0.23490675310203407 26.794176976690334 0.06749577560025524 9.75328948648024 0.11690981051391203
-5.0 255.11192765680966 0.29398378466957115 29.389674844898245 0.07207323407406507 10.739372616143891 0.12911854487665606
-4.8 316.91486544075536 0.3651095215005661 31.902374651809893 0.07659633945511322 11.722586532043838 0.14180207967939085
-4.6 386.50966327314507 0.4498671795725755 34.38313930783918 0.08084938791548456 12.718759151140496 0.1551261793765089
-4.3999999999999995 463.53160541211656 0.5488526890478926 36.91172107990754 0.0848308809015874 13.730833608442145 0.16849244699859245
-4.199999999999999 547.4708559083812 0.6609273994392064 39.57471846236522 0.0885802126582095 14.800788750870447 0.1808217641656431
-4.0 637.5800950025191 0.784411828193263 42.425081751086466 0.09259102295701714 15.95593557280334 0.19128169452850427
-3.8 732.6085355714607 0.9181038827463622 45.40424652445409 0.0971676359796823 17.16980962515198 0.19969225299377208
-3.5999999999999996 830.3382246175299 1.0616809448512237 48.21566609677847 0.10145105155387105 18.42260759877506 0.20698743024134394
-3.3999999999999995 927.065593046468 1.2143355550555874 50.18244228569709 0.10499186933849938 19.373365185370087 0.21317806516638071
-3.1999999999999993 1016.8485553101331 1.3737780209077428 49.93020808236823 0.10603031042832983 19.486091249140273 0.2211489310741787
-3.0 1092.5314346129908 1.538367267297291 45.585186838792644 0.10473748107485135 18.05452447296353 0.23068438718551887
-2.8 1152.0306265438544 1.7054929340205096 37.72907946073331 0.10190451482928436 15.404873433143392 0.23466718047704607
-2.5999999999999996 1203.1520517973536 1.8566113447932533 31.14918005283593 0.09948494423925436 13.12989489329923 0.24378145389049197
-2.3999999999999995 1250.1633435686997 1.9963097448041969 26.929191661648165 0.10017877889152219 11.698541694848897 0.2538495239717781
-2.1999999999999993 1293.463807999986 2.1239819080538167 24.140540268317814 0.10063012493154039 10.691516512867878 0.26115342856429896
-2.0 1333.367293275242 2.2433214143601634 22.218644426717994 0.10167866112884066 9.939510779342825 0.26805834232356396
-1.799999999999999 1369.9757195101954 2.3537813158880376 20.760255854634433 0.10107167764811852 9.379065137520026 0.27432724160978933
-1.5999999999999996 1403.4349685603265 2.455878306797031 19.683650543339866 0.10182524166500462 8.936447182348276 0.2798812050698998
-1.4000000000000004 1433.677520820169 2.548689874777657 18.89635545077819 0.10159738036211793 8.614552700921227 0.283892552632475
-1.1999999999999993 1460.4330596758427 2.6312273125001138 18.297385739327872 0.10084611127304799 8.354361886166288 0.284435345999018
-1.0 1483.592374011354 2.7035575956201 17.86182085137864 0.10138426725170266 8.134858945012732 0.2832899685491335
-0.7999999999999989 1502.8949122048843 2.76632914464997 17.54465899997933 0.1030165565245611 7.940255989795315 0.28316740655976286
-0.5999999999999996 1518.1137651559254 2.81764456188529 17.323032589784866 0.10519731343092927 7.792823285165508 0.2845513603230061
-0.3999999999999986 1529.0583028427518 2.8564123397818526 17.17212603913842 0.10703029338051406 7.701838416409042 0.2870331276424397
-0.1999999999999993 1535.6080460275853 2.882669514381072 17.090786450856562 0.10815792458647097 7.645582358092304 0.2891585378643397
0.0 1537.7185391750807 2.8947664117723786 17.086581824632116 0.10865701826028215 7.625054006380063 0.29040264764247814
0.20000000000000107 1535.4345953243396 2.8899324770180894 17.147824279465866 0.1083707758083464 7.647176213392247 0.29104386473306204
0.40000000000000036 1528.8160093466674 2.866130406488864 17.259703985562144 0.10723878072519369 7.6972254434671505 0.2921619423063923
0.6000000000000014 1517.8575872020826 2.823349204419807 17.420014959590556 0.10572627790037328 7.783209436753234 0.2945700204863817
0.8000000000000007 1502.5954806612585 2.7637311673741753 17.644813011158423 0.10462130199024187 7.913056234947732 0.29721796586211113
1.0 1483.1838328708695 2.6912052354618226 17.947418257219518 0.10459878364758225 8.074191497269682 0.2979691254368366
1.200000000000001 1459.8899993683674 2.609005423161131 18.359602583067048 0.10507358189703528 8.241592506958533 0.2955420236589565
1.4000000000000004 1433.0031514192824 2.521343610447268 18.929824662467215 0.10547278926152777 8.436005654325117 0.29118560009263494
1.6000000000000014 1402.7896221673982 2.4301764768574836 19.727681133007096 0.10536774517459851 8.729795077019299 0.2871696751195692
1.8000000000000007 1369.3507305571206 2.3353219042736697 20.78640211659627 0.10307135657361731 9.045768216793421 0.2802020087993917
2.0 1332.832619943067 2.2300954049423702 22.27284116164693 0.10156831654604974 9.513795126728954 0.27233367915021295
2.200000000000001 1293.0235169204798 2.1120852601277877 24.28299268454938 0.10108221918359755 10.124486753288004 0.2620646674349056
2.4000000000000004 1249.7138997099826 1.982654205390288 27.10371191624901 0.10020190086083781 11.10690520639721 0.25026647611575753
2.6000000000000014 1202.652945557304 1.845045693399361 31.269791769762936 0.10038846764533982 12.58726192557822 0.24120114518649738
2.8000000000000007 1151.549451291601 1.69735788635481 37.75954868342549 0.10485561647528156 14.872920233954265 0.23418036616061608
3.0 1092.1147966352107 1.5345233298278562 45.474087154536626 0.10815079490008073 17.572141822137958 0.23151294247879287
3.200000000000001 1016.5326097954568 1.3734655987501925 49.66953979894726 0.10836045722953264 18.93852833406928 0.2281317850610525
3.4000000000000004 926.9273270730154 1.222779719583491 49.865230125798085 0.10447717304803124 18.961016661635888 0.2178000934374197
3.6000000000000014 830.3206065805598 1.0792822583807546 47.87770215279975 0.09963578195829206 18.04630470322946 0.20879805753656247
3.8000000000000007 732.6718914213093 0.9438758186818543 45.0514433014646 0.0946693204104287 16.87650425458574 0.19914173315419162
4.0 637.7573504699095 0.8142994628114294 42.09594379544398 0.09065680581848767 15.692137199135084 0.19105289715697235
4.200000000000001 547.7097031242151 0.6918021101417074 39.277268796106384 0.08753577086051069 14.56335776721674 0.1806656197211608
4.4 463.75250776607993 0.5787041883030458 36.63783099253319 0.08456462182349271 13.519542606536366 0.16885666556170445
4.600000000000001 386.66462900466195 0.4771186872342935 34.113054763004264 0.08129715659149533 12.541514715460748 0.1565480886433513
4.800000000000001 316.98558995216746 0.38817001893723185 31.617000921172092 0.07767660613978616 11.602778348345325 0.14376053037036782
5.0 255.10615415965285 0.31217235179354885 29.08939116578354 0.07370971569929591 10.663962752793344 0.13073331272271693
5.200000000000001 201.2517596411944 0.24865427644263896 26.492654642855864 0.06952321617439838 9.695729911889156 0.11834511139681625
5.4 155.4224777111922 0.19684956710008542 23.79934410464751 0.06544347926435544 8.681415123001596 0.10746300459789809
5.600000000000001 117.36551221861598 0.1556109739132715 21.00172053445708 0.061580537949429255 7.622934127840295 0.0978352864250054
5.800000000000001 86.56709174443694 0.12318566952910157 18.126088861417156 0.05771608098966362 6.548608313648801 0.08790599128395747
6.0 62.28612012005292 0.09813986508021509 15.235393795392293 0.053731896209026145 5.495019912961684 0.07722798317837645
6.199999999999999 43.639251362591395 0.07915826741867783 12.415358070174396 0.04967771875863176 4.486471113625189 0.0667694973376672
6.400000000000002 29.69894909964944 0.06477646382857857 9.757597563847485 0.045291171955047414 3.5367481010033477 0.05721598220378267
6.600000000000001 19.572380780592137 0.05333278543825668 7.350277178863169 0.04006933968673514 2.6637667667004505 0.04856379776982312
6.800000000000001 12.440929345850554 0.04312750896594541 5.263302677994425 0.033784657895789 1.8917350570717806 0.04061347168193923
7.0 7.581000912787333 0.03322791032558331 3.5362284291331356 0.026614887466492314 1.245789039087075 0.03333547925459543
7.199999999999999 4.381535707218057 0.023655501855383662 2.1780446981133195 0.01903581370724032 0.7414386322318608 0.02673212837507569
7.400000000000002 2.3568565816724596 0.015163224397938808 1.1788702918081537 0.01185872254526389 0.37769598648297226 0.0209691823678931
7.600000000000001 1.1513802220514873 0.008813029534619099 0.5223594979690275 0.006113669511278821 0.14619147900832985 0.016314333511203385
7.800000000000001 0.5095946093341153 0.005110579875069393 0.17097918523322642 0.0024865242920463263 0.03011093572589283 0.012893485861245385
8.0 0.21939242170837558 0.0033796656280179094 0.036513991811796126 0.0008241409274893999 -0.006926135423265333 0.010444281528319279
8.2 0.10221932347227208 0.002398797382307988 0.004664025748592479 0.00028486879815617545 -0.010095277261217003 0.008428272890655206
8.400000000000002 0.050560652759954194 0.0016362400532772946 0.00043291532981553895 9.26164985499842e-05 -0.007161858206956111 0.0064796833505243534
8.600000000000001 0.024020466328900494 0.0010392964270859101 4.220013453857942e-05 1.7003412000405576e-05 -0.0049005449946848785 0.00458142987920441
8.8 0.01028761653992296 0.0006034052025951217 2.1320455413454086e-06 1.0694268267561565e-06 -0.003180899625563058 0.002879349596593365
9.0 0.0038002737275460025 0.00030665430817905146 1.872321615666246e-08 1.153927645556865e-08 -0.001722613451882478 0.0015194058485593187
9.200000000000003 0.0011355073281084209 0.00012759719767952866 8.454196034322227e-12 6.6064536821284705e-12 -0.0006745081461229895 0.0006181522818370321
9.400000000000002 0.0002480739262784237 4.0458495552172754e-05 2.879035965046289e-17 2.6773473011147205e-17 -0.0001677914662911161 0.00017921416711579654
9.600000000000001 3.548563064383258e-05 8.971321003742894e-06 2.821055911520479e-26 2.7958842419479705e-26 -1.8719768907482388e-05 3.6931911461096494e-05
9.8 2.975216405369011e-06 1.1075513477719219e-06 3.555696576450811e-41 3.5545724364343966e-41 9.669622344332402e-07 5.129931762865964e-06
10.0 1.0865501048149915e-07 5.466176742952455e-08 9.356187078840563e-66 9.356171585626881e-66 2.3179758047518703e-07 3.2406379267518716e-07


==> anc/smash_data/dE_deta_Pb_s900_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 2.2113403037732414e-07 1.0251513921688035e-07 2.6645105950421793e-52 2.661682183317985e-52 4.0246064158085236e-08 6.925596663458954e-07
-9.8 5.345453577431284e-06 1.9768706010404683e-06 1.0501408517837916e-32 1.0161742487852588e-32 1.928082448651009e-07 1.3349259632394294e-05
-9.6 5.159930287854455e-05 1.4129898788387445e-05 7.278190007110244e-21 5.677483023960454e-21 -4.862554991914855e-07 9.461746291890998e-05
-9.4 0.00028809920715243447 5.479551390178474e-05 1.1755757585646456e-13 6.480603486670239e-14 -2.494345979797382e-05 0.00035496312838546434
-9.2 0.0011235531544379678 0.00014806527870803404 2.6107843670459707e-09 1.1871107790280682e-09 -0.0001319845966873302 0.0008825519137163597
-9.0 0.00338222569504795 0.00031902566979709237 1.0221874366981363e-06 4.057212213654787e-07 -0.00023353514971770367 0.0016708722492171932
-8.8 0.008493340694071606 0.0005842412301849415 3.82347200604389e-05 1.2392318121455293e-05 0.00015184193787183531 0.0026565921213499238
-8.6 0.019127207703054813 0.0009644542169508991 0.0003971418875990326 9.367266782580748e-05 0.001633649170350258 0.003845139227154351
-8.4 0.040593165004749174 0.0015152679779914333 0.0022325809249779368 0.0003298705103643263 0.004132567388165071 0.005300824044920472
-8.2 0.08519405617224092 0.0023002060293868614 0.010791760457628054 0.0007795278203730351 0.007601675868775886 0.007016885749753192
-8.0 0.18885578014377163 0.0034211343214924123 0.04933941540547716 0.0015690174809724151 0.018718175945249663 0.008991604873859462
-7.8 0.43730523618072603 0.005312687221035246 0.17907278848345007 0.003199809886288406 0.060419642382181366 0.011360148227951944
-7.6 0.9623011227404651 0.008848704555057114 0.48395620968456476 0.006472990692350961 0.16592044660412442 0.014348763848348805
-7.4 1.9122919516962131 0.014490379681701183 1.0227918033655 0.011590814548310902 0.359155960671807 0.01811811457463877
-7.199999999999999 3.4657875507577853 0.021879402540950804 1.8183126452873588 0.01790164195736651 0.6515522617721666 0.022640561970359113
-7.0 5.874894859685195 0.03052729152758719 2.881062821386438 0.024562739996030872 1.0511337658512534 0.027795660582704884
-6.8 9.480573199418485 0.04043197903102426 4.214925151524897 0.031034069426417565 1.5623669366389177 0.03361822916531088
-6.6 14.70640893760053 0.05207200736541008 5.80644366189458 0.0370979089071014 2.1807074380667935 0.0402917248136714
-6.4 22.056253207535736 0.06609230822724708 7.619033127764893 0.042711371236086135 2.89005169707429 0.04798110071586157
-6.199999999999999 32.10335873493588 0.08342517826181471 9.594506527446669 0.04792639344641515 3.6629718500740878 0.05664401602827753
-6.0 45.46051897010015 0.10533822207062066 11.660396220169302 0.05283555125323095 4.462379259043014 0.0661330849677418
-5.8 62.75336773740849 0.13279272872063003 13.742991436197547 0.057452006300231895 5.253603909593279 0.07612369079951657
-5.6 84.58502858433476 0.16673473135414926 15.783496025934198 0.06163540457024647 6.021115825157841 0.08602008347589235
-5.3999999999999995 111.46388541266694 0.20906832372285183 17.748843817300852 0.06519543814509306 6.761518241930974 0.09568481857015469
-5.199999999999999 143.73879534385455 0.2619040915519823 19.629560502787253 0.06814314381908936 7.473980436858411 0.10556168903683288
-5.0 181.5789532516244 0.326125048032361 21.435278262166612 0.07079111734982799 8.167202577144776 0.11559239355208281
-4.8 224.98347846627857 0.4014749116364824 23.191966401169168 0.07348644542651876 8.852476412568482 0.12524709805818018
-4.6 273.7946717287297 0.4875514617699987 24.93278272443856 0.0763940782071717 9.53998318878389 0.13486155411322187
-4.3999999999999995 327.70184161436214 0.5837640380841961 26.690936391732144 0.07967360091378192 10.234386046352599 0.14490791741136896
-4.199999999999999 386.26995861590206 0.6887826395780556 28.494711077460828 0.08328688727248358 10.93800705978163 0.15510328420342176
-4.0 448.94489344713196 0.8009857905657652 30.351566492266763 0.08677615472270343 11.63205680322707 0.1650202237493425
-3.8 514.8793511245874 0.9195332152254997 32.22007777688323 0.09008464736723311 12.290756404202114 0.1730831005455648
-3.5999999999999996 582.5566262647978 1.0445882209150514 33.925642474634714 0.09381408335524055 12.904293233898915 0.17909113814800046
-3.3999999999999995 649.3451770646202 1.1751533240004441 35.02841827803283 0.0978757089248375 13.305198822395258 0.18565704032040484
-3.1999999999999993 711.4001362336609 1.30984908177807 34.73352361510649 0.10016569545435193 13.151990626227803 0.1913732081677498
-3.0 763.980162755538 1.4475327884383908 31.858121861120605 0.09756566148217484 12.124783076833252 0.19654067250721297
-2.8 805.2428298311102 1.576990645008571 26.53343118278979 0.09213962549777328 10.144106791652446 0.2024569940276125
-2.5999999999999996 840.4562820392512 1.6943021731477983 21.986756758479796 0.08862912682783926 8.544551382629377 0.20826211425045338
-2.3999999999999995 872.7793243618478 1.7992249822756303 19.09109181536651 0.08788949337393845 7.583622016736343 0.21427424591063238
-2.1999999999999993 902.5748710882755 1.895545651749355 17.166403976607764 0.08847558104455952 6.9787113824849305 0.21737254304833636
-2.0 929.8219843061918 1.9851038907395975 15.741423385836638 0.08983185049168685 6.609585566000315 0.2211533614332797
-1.799999999999999 954.7099272107329 2.0700301613513306 14.682446308675667 0.09033417423965298 6.299041033623914 0.2218161681778169
-1.5999999999999996 977.3387066323675 2.1512960336971934 13.854730360106167 0.09035991535585655 6.085270067160219 0.22544717874001327
-1.4000000000000004 997.8155632216316 2.227553225872569 13.267703686407684 0.09059659659691899 5.972582122426372 0.23073302313143093
-1.1999999999999993 1016.0269168105267 2.2976161709503216 12.838917185928592 0.09053901853292762 5.964746619368605 0.23556023071539786
-1.0 1031.894376361395 2.3610565068220866 12.55952454096149 0.09044922253927383 5.997815852995285 0.23909467902379952
-0.7999999999999989 1045.124733669987 2.4156515049444587 12.364131411532517 0.0899671260843408 6.046955677314294 0.24105032259039702
-0.5999999999999996 1055.5575820284505 2.4605027606035343 12.2210584537987 0.08995905359765381 6.063966251889573 0.24256352321388522
-0.3999999999999986 1063.0821001643042 2.4935560128149437 12.109889331554669 0.0902112050339572 6.031570427766065 0.2431298843228606
-0.1999999999999993 1067.606670937042 2.513285219209602 12.023412745970443 0.09023049002754266 5.976730092053062 0.2424070774685623
0.0 1069.0659410617438 2.5199423951331577 11.965724257300117 0.08981864014098723 5.940377902812677 0.24163518228699166
0.20000000000000107 1067.4854000746425 2.514625871655565 11.950450199430787 0.08955958508223091 5.9275001314952105 0.24135395800466766
0.40000000000000036 1062.9456168463114 2.4979227154892536 11.987980725235664 0.08998889841670304 5.9049133895534265 0.24082642546135832
0.6000000000000014 1055.5039481699546 2.469745641087218 12.082256667975255 0.09039521139463347 5.847714831378371 0.23927214071650235
0.8000000000000007 1045.2050599628903 2.4298946998037443 12.234394718819418 0.09002071859623324 5.769589875130321 0.23642545024855427
1.0 1032.1450301611083 2.378809456967231 12.45591060592162 0.0896269955732301 5.701987862862354 0.23263902290077082
1.200000000000001 1016.4653255922075 2.315927791697474 12.73980557706235 0.08839130760232829 5.64997705777532 0.22873155286428412
1.4000000000000004 998.3117181587809 2.242625727133232 13.141726965071925 0.08799433518358317 5.640484679175019 0.2251151914831278
1.6000000000000014 977.8044533770025 2.1611247736564 13.679639984580762 0.08869297544261615 5.675815033456522 0.22138428715564926
1.8000000000000007 955.0128389059149 2.0729402892397117 14.437209549353579 0.08840757620493528 5.843235854583045 0.21781231062795076
2.0 930.0345933905011 1.980545839110086 15.453768109432811 0.08712497828421448 6.137686911089909 0.2136781851182218
2.200000000000001 902.9341236090478 1.8812064777204554 16.914821137457075 0.0882316054093613 6.674770412492848 0.21124166498141023
2.4000000000000004 873.3333975148645 1.7774887652320028 18.91963231599075 0.08940306295349604 7.39613579884866 0.20745921285204974
2.6000000000000014 841.0973391277079 1.6693360780926958 21.877211604672144 0.09080701785058416 8.482034947956612 0.20504336244292115
2.8000000000000007 806.0218438133812 1.5547485880967928 26.509558417504255 0.09628299590583736 10.204268747416629 0.20185504035399102
3.0 765.057023495143 1.4243764626645166 31.95328646108281 0.10318179216878776 12.211069165912338 0.1965577408110047
3.200000000000001 712.6395275268452 1.2895679456576519 34.74872833241446 0.10205646594452293 13.090085653006003 0.19084211536944698
3.4000000000000004 650.5542237716429 1.1565465710114646 34.977811261623835 0.09911935945584231 13.097395205090422 0.18151019034771593
3.6000000000000014 583.7085672473497 1.0272010628664379 33.843536560736595 0.0948511309804602 12.526477702470546 0.1715099213071565
3.8000000000000007 515.9939240232696 0.9038789468917876 32.13403770553137 0.09160971734847695 11.892492568600305 0.16214687570805886
4.0 450.01158920872496 0.7882134942450987 30.280524915198132 0.08866562946988397 11.248452918991074 0.15329221303968169
4.200000000000001 387.2634822676241 0.6803066359976784 28.44749325043311 0.0859085242203962 10.597400917711234 0.14560176388785476
4.4 328.64814348152237 0.5803303445621226 26.67715096583028 0.08286136955214683 9.968417138822463 0.13842458865339474
4.600000000000001 274.7178946426468 0.48875219010298443 24.9532823617781 0.07956467969231965 9.336489634397065 0.13092515529327756
4.800000000000001 225.85924030690808 0.4063607363186084 23.234796715115852 0.07606926253663282 8.695227820509972 0.12261053127781242
5.0 182.3553632998047 0.33396427730619166 21.481235315968462 0.07238781929506535 8.03347441970407 0.11385568704524103
5.200000000000001 144.38356868077335 0.27184225457570854 19.664212387915423 0.06873669037586158 7.3370289668251125 0.10506044788374118
5.4 111.9913545813138 0.21965781583817157 17.77102959540302 0.0651270855721609 6.603926484231197 0.09589924160237202
5.600000000000001 85.03859811616066 0.17634452581043517 15.800570320224868 0.06142952986170921 5.84723595095614 0.08627933886294756
5.800000000000001 63.16211745965656 0.1404418428630029 13.762842584288492 0.057597726219183035 5.082351975608778 0.07674275217229186
6.0 45.82385990898966 0.11096067890356391 11.68790151365539 0.05356415324085566 4.3220706960202095 0.06761652310260408
6.199999999999999 32.41358468585018 0.08724546920911784 9.629908433702674 0.04916274252401505 3.5757639103240626 0.05899531829930881
6.400000000000002 22.308031720186193 0.06834900184344314 7.658933497570972 0.04416773550384367 2.8558869236675424 0.050997912555687835
6.600000000000001 14.897443833925381 0.053221184973700535 5.846229247104575 0.0383940518196184 2.186463681825956 0.04356551963115507
6.800000000000001 9.614578090372369 0.0409680653520144 4.249342240584763 0.031918826999069914 1.5934884909405078 0.03650413054473342
7.0 5.95946200588969 0.030685330059092464 2.9051524589411244 0.025027079983275618 1.090598257508442 0.029863395125853082
7.199999999999999 3.509998798774057 0.021725741133544654 1.8296120025956921 0.018059724753379917 0.6829424327030219 0.023852173952920334
7.400000000000002 1.9284226108781946 0.014158333227357805 1.023574990199398 0.011562582437202934 0.3740903717855576 0.018637256894001943
7.600000000000001 0.9638831706181837 0.008523367182774915 0.4800500376949991 0.00634478675278858 0.16588459506128692 0.014424810449613832
7.800000000000001 0.4337587327991298 0.005087862348607244 0.17528309401543135 0.003007271655125898 0.05142259636969921 0.01129353949046751
8.0 0.1845145771760096 0.0032438219764215973 0.04706113027718691 0.001348907721603605 0.0062526114612436005 0.00893561654294684
8.2 0.08171260165870423 0.00215770894203987 0.009543368802419938 0.0006070304877084861 -0.004209041801715051 0.007018227707848005
8.400000000000002 0.03846052103891956 0.0014438987743340633 0.001656844709077179 0.0002471328063004491 -0.004469431913905742 0.005341677317409679
8.600000000000001 0.017924701595860525 0.0009376610549950985 0.0002461775779862907 7.387697290696622e-05 -0.003440797768719459 0.003752091961517169
8.8 0.007688598950247311 0.0005533081751037432 2.3644554686082428e-05 1.130548928381403e-05 -0.0023221481351434355 0.0022626157579760876
9.0 0.002845659483344853 0.00027889099136519974 7.997198674833917e-07 4.83650378825724e-07 -0.0010935490259713356 0.0011118942830772454
9.200000000000003 0.0008519057207241965 0.00011569745571090075 3.2470075822236583e-09 2.196092761277166e-09 -0.00025774180819415133 0.00044389661543481796
9.400000000000002 0.0001895719016794385 3.5701526169410765e-05 3.002254543477175e-13 2.125800351180996e-13 -6.562053784450198e-06 0.0001362861090714973
9.600000000000001 2.6309219232154588e-05 6.623001750731593e-06 4.3733457753367154e-20 3.100062527353517e-20 4.015216800854052e-06 2.614851441842169e-05
9.8 1.6577181135509377e-06 5.473627848152928e-07 1.2886692550263524e-31 9.177022697448375e-32 -9.734378050490904e-08 2.296626454744266e-06
10.0 2.974112881200053e-08 1.2658608767965415e-08 6.979259048789821e-51 5.600135673540053e-51 -2.4463579022475332e-08 5.843148204139612e-08


==> anc/smash_data/dE_deta_Pb_s900_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 9.31339767287667e-08 7.58445175843282e-08 3.594994354021242e-46 3.5949943540211756e-46 4.422753549442618e-07 5.37750631870129e-07
-9.8 2.142443421893642e-06 1.3993924258037466e-06 1.4456072111176093e-28 1.445607208596909e-28 6.65130824784832e-06 9.760687682007474e-06
-9.6 1.9860776464765378e-05 9.541184052384494e-06 3.4395023763449842e-18 3.439492612889415e-18 3.890749736193705e-05 6.36778164135513e-05
-9.4 0.00010860649812594344 3.54303180416129e-05 3.9743425690789415e-12 3.97284497600797e-12 0.00015371124965662044 0.00021968158954815975
-9.2 0.00042972282119468463 9.216024610778801e-05 1.2904463976450244e-08 1.2765571558618496e-08 0.00047909922588650864 0.0005187489811450527
-9.0 0.001346759283660865 0.0001964132954597088 1.4409178307252533e-06 1.2945900764865923e-06 0.0011030234876420728 0.000986277587452793
-8.8 0.0035653135114301817 0.0003680161049754275 2.8919888721096405e-05 1.7920632328023582e-05 0.0018705690860429723 0.0016650866938029993
-8.6 0.008404927218322557 0.0006245282917052584 0.00027546600577740273 8.650271780446407e-05 0.002531835962674725 0.002580046201982277
-8.4 0.018610621668681108 0.0009964083049307528 0.0017298573955930657 0.00026787198410167746 0.0031059169716575316 0.003678882147882633
-8.2 0.041369669993070075 0.0015617827099665123 0.008460915186220502 0.0006649865877136053 0.004461235263052565 0.004865900359442673
-8.0 0.09724129892282843 0.0024899018835638624 0.035093195855593125 0.0014024814862378181 0.010749353490245054 0.0061254809500161335
-7.8 0.2311659428751084 0.004153938437219571 0.1154489848086988 0.0028135687371520913 0.0340774970611217 0.007665019704173774
-7.6 0.5051659202023614 0.007099897496540162 0.290959188143965 0.005443071756713175 0.09218577563564216 0.009790465111777835
-7.4 0.9789555384658958 0.011581154663599887 0.5847247480108334 0.009396884417075394 0.19710880949588544 0.012653992974198376
-7.199999999999999 1.7160517210480526 0.01739660586418644 0.9980700223219344 0.014175799476983273 0.35096501287240145 0.01625722178663627
-7.0 2.810856472813352 0.024349341304774567 1.5264056801725652 0.01919052185514393 0.5513174511666429 0.02052413859854473
-6.8 4.4019631235564525 0.03259966816866037 2.166192720396967 0.02412569150674223 0.7946829843407007 0.025232826995183318
-6.6 6.66739615915355 0.042527856386074585 2.910190795188132 0.02882341723966686 1.076701930315592 0.030059866577315394
-6.4 9.813199668677402 0.05464313702189072 3.740774070749843 0.03312209545051111 1.3930159391012675 0.03491058896677289
-6.199999999999999 14.067019378483177 0.06998116256051465 4.628300998645634 0.036976180442157947 1.7380393735041242 0.03983294701228634
-6.0 19.680967967714317 0.09009620970816849 5.537569772822047 0.04051783634451303 2.1000158222180683 0.04488562260521264
-5.8 26.91831936680405 0.11622041145960603 6.436716550679491 0.04384188448705076 2.4598144257306234 0.05041263078021897
-5.6 36.0234079483688 0.14897161814372714 7.3022404659199385 0.046893549484442465 2.7994287420724584 0.056863078819204764
-5.3999999999999995 47.19995173149567 0.1886780413683963 8.121248457737407 0.04964357336717873 3.109509199186242 0.0640895709563354
-5.199999999999999 60.59526149520687 0.23577316213705554 8.892098086412215 0.052176859470203674 3.3878222899252357 0.07138260935509533
-5.0 76.28098859496384 0.2910081085567615 9.622891829235112 0.05453602138142099 3.6409947522392967 0.07816359345366769
-4.8 94.24509657211382 0.35513958866876866 10.328669778357241 0.056756251433083056 3.8798449776863184 0.08426123118066015
-4.6 114.40463138948486 0.42857334493635146 11.029231951613212 0.05892847137851501 4.1148097978914215 0.08972380536906323
-4.3999999999999995 136.63929070162735 0.5113848200073564 11.742463470466662 0.06117127795147104 4.354861694176787 0.09474630115235579
-4.199999999999999 160.79809935362138 0.6029958285273205 12.47883478032647 0.06367922465670488 4.610730928799294 0.09947322656895605
-4.0 186.63953144165114 0.7018682256172875 13.23934967591056 0.06676990905327435 4.882845632982264 0.10348335152545267
-3.8 213.76928438544533 0.8064726304632914 14.002516376278198 0.0705926048179292 5.213352733314152 0.10717734533250999
-3.5999999999999996 241.5210311032301 0.9160609306647807 14.67921021126225 0.07456798085725615 5.5597295793310195 0.11176526406183605
-3.3999999999999995 268.71997156585127 1.027385803990255 15.048203177388832 0.07733743309271958 5.764028134488997 0.11789698823009319
-3.1999999999999993 293.5406098705505 1.1319587270330531 14.70259233052437 0.07730234147131873 5.733652963190098 0.1240434863127146
-3.0 314.06820402623794 1.2275298446930671 13.192310136823986 0.07282066008873764 5.1911103768162965 0.12869227117085802
-2.8 330.0834380923854 1.3171993140721545 10.745009192767505 0.0645491106805227 4.246938618982332 0.13233693827682386
-2.5999999999999996 343.94742440143875 1.3974491115489012 8.83527704692887 0.06098260109416646 3.425850683278695 0.13546343936836538
-2.3999999999999995 356.5943286540358 1.4712706237688105 7.618849297353422 0.05985148602349003 2.9476188119843365 0.13836479341925054
-2.1999999999999993 368.1224940763124 1.5418640606227256 6.810196656438391 0.05889052790503683 2.6632271089431834 0.140802751559359
-2.0 378.67768137367955 1.60775377102349 6.239303336803632 0.058278038107446944 2.5235544614128873 0.14364429545620247
-1.799999999999999 388.3478642331931 1.6686381469830738 5.851151648743325 0.05827618004576106 2.433988737307675 0.14625863999436226
-1.5999999999999996 397.10894777720137 1.7254541887401649 5.549394155867817 0.0579090421761318 2.3846897948209214 0.14705506421309134
-1.4000000000000004 404.93503740079336 1.7770218688390913 5.320794516461735 0.057996257187947986 2.3174224681341533 0.14679915287020753
-1.1999999999999993 411.85640002351994 1.8209824212333632 5.149685519560483 0.057396961061457884 2.307321104502804 0.14709334632453058
-1.0 417.82640447180495 1.8605624423744511 5.029812028510857 0.057361239094559334 2.2970238691162246 0.1474687439459063
-0.7999999999999989 422.7591599617176 1.8972952455499879 4.942459377109264 0.05763016235603249 2.2592277722196505 0.1486148353095329
-0.5999999999999996 426.63873334110195 1.9287743146623169 4.872301723837402 0.05794120740456286 2.2394429349399565 0.15096152058337994
-0.3999999999999986 429.43009779822654 1.9529107854990044 4.816824773801216 0.05822339509462986 2.235681319569446 0.1542522414577998
-0.1999999999999993 431.1038594832911 1.9684201797042724 4.779586907678754 0.058387004758607905 2.255882659540361 0.15751685547584404
0.0 431.6461946605873 1.9743629498143784 4.765962911942441 0.058418096581855546 2.290401350149603 0.15972114675595264
0.20000000000000107 431.06443264895125 1.9701155326585416 4.77593504448007 0.05838740060851469 2.3224127060767854 0.1609225884587567
0.40000000000000036 429.3789934644091 1.9565344396822268 4.805742762170388 0.05844256182287555 2.3351724933293947 0.1612542790253353
0.6000000000000014 426.6056394095819 1.93528105375186 4.850930681088248 0.0585329487518861 2.32007836605837 0.1608267260850269
0.8000000000000007 422.7462975072151 1.9069589281827155 4.907497372634872 0.0584102864126793 2.284932002667817 0.15965428467401993
1.0 417.79772549376946 1.8715220314756436 4.979025806255928 0.05794385289129248 2.25606971290791 0.15709440618164786
1.200000000000001 411.79747025245854 1.8296512362934205 5.0827323545752074 0.05739702911618015 2.2659107491693637 0.15278366113010142
1.4000000000000004 404.83414851125934 1.7810377378939939 5.244609635292569 0.056954994657203266 2.313859448975735 0.14803401968355295
1.6000000000000014 397.0119150246684 1.7280818574458954 5.490899585755648 0.05731413946113923 2.3703955806611017 0.1442598925719002
1.8000000000000007 388.2889179625355 1.6712381538998795 5.807204910369672 0.05805354905447305 2.462843236735686 0.140151787487132
2.0 378.7904914596661 1.6084822880009928 6.276585451428914 0.05916565685611002 2.571376361260522 0.1367611617017195
2.200000000000001 368.3972550910078 1.541643883182404 6.907696642049851 0.06017745818441961 2.7478330791950154 0.13436799807142058
2.4000000000000004 356.96033150013454 1.4697869320582877 7.747948212908516 0.06148480920963213 3.0321771987969286 0.1321697409971312
2.6000000000000014 344.3787248290253 1.395329009905395 8.95629568406156 0.06278793416291811 3.5090970166742523 0.1315338200606722
2.8000000000000007 330.6197103702142 1.3147349851192471 10.842562077892874 0.06583068157079801 4.249773049991986 0.13059243978172308
3.0 314.73987760204926 1.2264191318353936 13.292954867564214 0.07409007281308377 5.217963686164543 0.12759155291065621
3.200000000000001 294.33102694515236 1.127460079517837 14.850593523119558 0.0778891073754059 5.700367506049359 0.12441736536103275
3.4000000000000004 269.4900433507908 1.021044562700479 15.15080607068058 0.07519499479825474 5.800139145558599 0.12044981797993178
3.6000000000000014 242.27441643982226 0.9139089851327878 14.760532776478467 0.07352663245432495 5.672816567554024 0.11536480695835444
3.8000000000000007 214.51719688485946 0.8073440625756385 14.086862762919917 0.0712689693179167 5.396269562190534 0.1106909564062697
4.0 187.39473842245906 0.7047082232357613 13.32220694036617 0.06827535647374634 5.070523517550601 0.10577917040240445
4.200000000000001 161.5783233768097 0.6080831560594353 12.552929594790267 0.06517784716338207 4.756000471533605 0.10111372763923036
4.4 137.43557390004352 0.5186277124032418 11.809950280319237 0.06238469846730365 4.464242092510427 0.09533379295459217
4.600000000000001 115.1829712055788 0.4367517481100214 11.091301229305097 0.06001872385004825 4.182554305821724 0.08839612674137375
4.800000000000001 94.97458666759063 0.3630002348246447 10.38487047104808 0.05783171191153055 3.913898209354573 0.08080335697795493
5.0 76.93502429680892 0.2978962801611583 9.671733889063036 0.05553925372887188 3.6447650490305934 0.07330896135900923
5.200000000000001 61.15179594803945 0.2415830056612317 8.932513342656224 0.05306173010877535 3.3662596433185397 0.06657769144396637
5.4 47.64811940063774 0.1935457959934472 8.155387598909787 0.05041676842678292 3.0683709037211697 0.06078337650568561
5.600000000000001 36.37045031868637 0.1531858786955713 7.334755105445466 0.047622383608870514 2.74514882410125 0.055615590523829854
5.800000000000001 27.18191893683775 0.11989458150299455 6.470569293748944 0.04467930627383886 2.404331016768727 0.05062980575998679
6.0 19.873673897177955 0.09300348627726608 5.572547773961652 0.0415253356190938 2.0606219869471025 0.04562834530997189
6.199999999999999 14.197067913143766 0.07193602715480965 4.663035444820533 0.038077717532191704 1.7267142890347988 0.04058556429315006
6.400000000000002 9.894364954208566 0.055690076616138603 3.774072047877444 0.03425061405298519 1.40754501791148 0.03552551842778307
6.600000000000001 6.714778726414888 0.04302226734577736 2.9402263987459785 0.02994768123332783 1.1043828283098045 0.03048683996041876
6.800000000000001 4.42528783902138 0.032856304758024986 2.1913275338891953 0.025152453892349887 0.825683267662583 0.025516421770505178
7.0 2.817948663680906 0.024395471750394634 1.5460101034558107 0.019980365926272177 0.5836946015977562 0.020712889101675444
7.199999999999999 1.7136708944180354 0.01721167474669676 1.0116562803498477 0.014682566312657923 0.38463950973149236 0.016264616127644356
7.400000000000002 0.9726060991680403 0.011267644885818016 0.5926092810120271 0.009696034009486888 0.2286898113402649 0.01251011953353775
7.600000000000001 0.4992465625168203 0.00679005982202769 0.2949522507769051 0.0056225785501586075 0.11720740344622725 0.00969634520377059
7.800000000000001 0.22778032244128793 0.003932795721725449 0.11742107718053355 0.002893718219653668 0.05022539143764581 0.0077345213301150675
8.0 0.09624291661429496 0.0023800219151386063 0.03599622589240347 0.0013919244597988467 0.01897757559502442 0.006280094769936899
8.2 0.0417368517738022 0.0015490067580409834 0.008722322828307457 0.0006328825314530777 0.0075799190197944726 0.005044498220961334
8.400000000000002 0.019526073584006078 0.0010498932373315018 0.0017516002218240826 0.000251055471549795 0.0033103779989451057 0.0038821680870431514
8.600000000000001 0.009330206952214724 0.0006962459650842964 0.00027000872407806754 7.430018434836325e-05 0.001156102203231784 0.002761690843662115
8.8 0.004168581481890045 0.00041535990877582496 2.4609444020712448e-05 1.1766686700463325e-05 0.000130184163968354 0.0017491685847679506
9.0 0.0015898500235281357 0.00020687884242840903 7.599947974197357e-07 5.292998180916689e-07 -0.00011297088623294202 0.0009367404727838104
9.200000000000003 0.0004722301871484834 8.030635773490623e-05 2.7962043303464133e-09 2.3682929841498302e-09 -5.4578234798658264e-05 0.0003954498215315279
9.400000000000002 9.805868800886673e-05 2.3070894955772293e-05 2.0544148819258368e-13 1.9053072367029503e-13 4.418080607754131e-06 0.00012526772105263254
9.600000000000001 1.2427673482158246e-05 4.557137812117393e-06 1.658849881234416e-20 1.6057382641742442e-20 1.0468499670189395e-05 2.7218278940647967e-05
9.8 8.12071505288628e-07 4.604699134060251e-07 1.2706276681010584e-32 1.2529585005848244e-32 2.1665586109533057e-06 2.9586136610417768e-06
10.0 1.8622601047717494e-08 1.4356158123448364e-08 3.6216997558796424e-53 3.5943789543760244e-53 8.861147986133063e-08 9.585641426907422e-08


==> anc/smash_data/dE_deta_noleading_Pb_s5020_b2_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.10600178820566489 0.002118389627483402 0.0012565290035237854 3.5458847897110974e-05 -0.026586012613388287 0.007896945732067555
-9.8 0.23044345174132802 0.0032151955321054865 0.018149192820968753 0.00032063726056786646 -0.036220148112709585 0.011236951655124717
-9.6 0.530798842363568 0.0048410410109624 0.12120829616329185 0.0015756252527843893 -0.012132720720388804 0.014891954107122842
-9.4 1.2405701500702453 0.007983189073804799 0.47068946776095083 0.004900215433389909 0.1144360982606166 0.019067431859002032
-9.2 2.6912209607051953 0.01373588027637472 1.2677462502019659 0.010843717059787103 0.43006346777359317 0.02404145410431901
-9.0 5.274597753357355 0.02179845314661777 2.6948517403858285 0.018758961005134512 1.0142724342169585 0.0298525214841664
-8.8 9.438553554566367 0.030994973930792615 4.909282734382057 0.027384602280534465 1.9326589318162066 0.03628059851959615
-8.6 15.621476722483532 0.040441863535799774 8.001666245692341 0.0356440067070298 3.216643681934621 0.043160595659604055
-8.4 24.127623244099844 0.04992074373012953 11.906400422942575 0.04275147823999338 4.829061319463268 0.050548480614846215
-8.2 35.059646203012115 0.05950749853074231 16.36657326444237 0.04811373246446277 6.6528660170552625 0.058285674635718786
-8.0 48.379419670016944 0.06941961837276797 20.999468134708767 0.05148230854201292 8.522070548753932 0.06581871311080467
-7.8 64.04794425648981 0.08050302361559324 25.414000599723984 0.05311678219995359 10.273740213037266 0.0726413469783822
-7.6 82.14516751589868 0.0941517217496365 29.313426404629613 0.05377857700962268 11.79060335952674 0.07869095992602816
-7.4 102.91490830634945 0.11185674875445381 32.54433368729538 0.0544114122141399 13.019146094479757 0.08477971026317983
-7.199999999999999 126.73516965897774 0.13555699689832826 35.092921794703514 0.0556269490389651 13.971425522645042 0.09181722931169795
-7.0 154.04165124011573 0.16788985573962695 37.054133395866565 0.05748138786121946 14.700464416710288 0.09961209828547503
-6.8 185.23565427371292 0.21104239079401413 38.586150068749824 0.059773544972507836 15.26681246647176 0.10730749499321061
-6.6 220.6108633467501 0.2659498242771741 39.87158227669552 0.062476985343300255 15.742076340243875 0.11480545621322179
-6.4 260.31847650213615 0.33289145000070497 41.09212664965385 0.06570436510316292 16.209989437387115 0.12251933153212116
-6.199999999999999 304.35076586316575 0.41209614783107434 42.40025114540067 0.0692622375634559 16.729148796525386 0.13007171828943537
-6.0 352.48708447789477 0.5033518329897839 43.87886189052796 0.0726811755128683 17.328575964938413 0.13708164831465205
-5.8 404.2226297206271 0.6057562253676889 45.48548208515185 0.07603124741776103 17.97422037576573 0.1430495254798767
-5.6 458.52512402126865 0.7186531364702203 47.01648647012541 0.07979994505704159 18.574057621174642 0.14909231588371563
-5.3999999999999995 513.6258355548862 0.8404067958558186 48.038272174702776 0.08405525264048762 18.989641055475957 0.15485421201604707
-5.199999999999999 566.5761642055646 0.9702585373104464 47.76069481532164 0.08993318641773558 18.756493367672586 0.15920563562393128
-5.0 613.0908564896791 1.1029769734992896 44.89647361162272 0.09816558876461612 17.56143579286317 0.16784225652307308
-4.8 647.9045374163292 1.2388701941781834 37.91994975429711 0.10743843862142363 14.667655976355924 0.1712596926575368
-4.6 668.6824443888296 1.3726706076679023 26.119814109834792 0.09824503357722243 9.949462300767816 0.1694420171865894
-4.3999999999999995 685.7105964326806 1.4909584041804664 15.685371644859144 0.08142324799425647 5.888332656344088 0.16883933191853867
-4.199999999999999 706.9688369004322 1.5973632016371735 10.720411501094096 0.07845586854757979 4.016976716380334 0.17510928454575808
-4.0 729.8481053159471 1.6946151215002792 8.372684899770007 0.07934560416470007 3.1289315736069416 0.18180010616340037
-3.8 752.5761289936909 1.7839088492296684 7.088602188369428 0.08042406628321314 2.6584624925885274 0.18838896601348637
-3.5999999999999996 774.5507620764781 1.8668614678201605 6.277321073962228 0.08240778906147697 2.3817944453471 0.19359888650773735
-3.3999999999999995 795.6282725106104 1.9441752067053804 5.706307892880704 0.08494835276407187 2.217668558774207 0.19706727344962235
-3.1999999999999993 815.8304087884752 2.0185395980568703 5.283180630433967 0.08785524013964062 2.1149802418301897 0.1988687519585493
-3.0 835.1175916074174 2.088946034275432 4.959224301969387 0.08976836936598452 2.0310557056338125 0.20002072046179012
-2.8 853.4587795246919 2.1562035406095545 4.70603900898812 0.09114463137282117 1.9713391691917643 0.20197476320829152
-2.5999999999999996 870.8279624465478 2.2194283462573847 4.508580205724484 0.09060687631406153 1.9316299316565588 0.2042283018486443
-2.3999999999999995 887.1803997884147 2.279080271132476 4.3601842811426375 0.09039610100511149 1.9001885912542162 0.20553077282961393
-2.1999999999999993 902.4093491177031 2.3370723541000165 4.248157486391495 0.09071599016781881 1.900146316961606 0.2056134384343752
-2.0 916.3681380716969 2.3918908372966894 4.15904884347037 0.09164414465385708 1.9316951051746085 0.20540490148715956
-1.799999999999999 929.0560147837258 2.4417166206445016 4.0826321471539195 0.09283560301101194 1.9784103254781698 0.2056690375112488
-1.5999999999999996 940.4405670348273 2.4872429395257005 4.000403354610763 0.09295847340827004 2.0296443066518353 0.20700666115811192
-1.4000000000000004 950.5509454186808 2.5274211735119003 3.9464798126548803 0.0931940141324836 2.0645490970844995 0.2080798621197873
-1.1999999999999993 959.3740688510916 2.5640379959304673 3.903450295647808 0.09352298339465957 2.0705828588857735 0.20890835911677974
-1.0 966.8470670650913 2.595833665957452 3.873486856577267 0.0941604102377855 2.045676157995431 0.2099953259043479
-0.7999999999999989 972.92702037815 2.6218585567519437 3.866067363052627 0.09474003754910008 1.9936430940510843 0.21073027906138272
-0.5999999999999996 977.6222337760164 2.64024611506501 3.8746361991224756 0.09495241578152708 1.9255298658459907 0.21068899992434376
-0.3999999999999986 980.9854687652729 2.649518114149499 3.883659961061977 0.09477340187699797 1.8624897673347038 0.21083435385990995
-0.1999999999999993 983.0333071185343 2.6515553248469965 3.8812964536928174 0.09441663017441171 1.8154258820509683 0.21144426725934384
0.0 983.7426302437626 2.6506678428502615 3.864381496568208 0.09411535012781125 1.7770596727361496 0.21149870981558203
0.20000000000000107 983.1209817186174 2.6502595592999936 3.835457946316044 0.09385239135376061 1.7251120229566268 0.21070064677960448
0.40000000000000036 981.1963993461816 2.6496585579915584 3.799157465078728 0.09339327204986916 1.6364376537237832 0.21017935573841925
0.6000000000000014 977.9592858749414 2.644696918212759 3.767973122707224 0.09275137208743553 1.5112932998391382 0.2106961631297777
0.8000000000000007 973.3806906568547 2.632669551360856 3.758065760701777 0.09211103708921643 1.3872400777764642 0.21147757331931177
1.0 967.4614891751148 2.6140199547945766 3.7786027506136564 0.09143328255501885 1.289965342155275 0.2115796169047212
1.200000000000001 960.2041364119242 2.5899721586126736 3.8296930790498185 0.09097710218624283 1.210005735108232 0.21153024027789366
1.4000000000000004 951.6092587097276 2.5606749512874885 3.9037279706283523 0.09084576210939137 1.1354367059729178 0.2118420904155736
1.6000000000000014 941.7019343492956 2.525421310864064 3.990705207187995 0.09084812182284385 1.0840365024626473 0.21136417412859118
1.8000000000000007 930.5301732749879 2.4841128216651795 4.085290887010071 0.09105124018362375 1.0875125365506018 0.20900240601282116
2.0 918.171079260095 2.438489954636416 4.187196440804113 0.0913191152840995 1.1453983223436945 0.20518839378659878
2.200000000000001 904.6721317161698 2.390051898814524 4.298628033690504 0.09115492296767808 1.2331526741868162 0.20041378302654111
2.4000000000000004 890.009208743394 2.3384382283366185 4.430266452458391 0.09024123678210477 1.331129825576621 0.19560776994251322
2.6000000000000014 874.1251415291504 2.282773445599401 4.604229939414102 0.08892806210862951 1.4488918941340578 0.1914749673418831
2.8000000000000007 857.0285975656412 2.222464784963154 4.822373248974015 0.08826330704841266 1.5703183790095387 0.1882628300305614
3.0 838.8206222152248 2.1559573711510196 5.083192833364526 0.08820640152486668 1.7113327887875358 0.18579170271462017
3.200000000000001 819.6056515297496 2.082888433210937 5.380863700439209 0.08784825383183105 1.8955970645469924 0.18531375705032813
3.4000000000000004 799.426354129807 2.00208001494013 5.765257125342079 0.08698344966244621 2.1333967848330135 0.18670482025358875
3.6000000000000014 778.2822969869527 1.9146557995732956 6.285082393548475 0.08577882625221986 2.41758038419691 0.18745134710388495
3.8000000000000007 756.2381064178704 1.8209593177208538 7.06170967541875 0.0850678711692974 2.7709683342756635 0.1859705279627992
4.0 733.403304310555 1.7196947489089225 8.32902162350826 0.08482160100460545 3.2707149234796855 0.18310989742290884
4.200000000000001 710.3169774319658 1.610869978136122 10.684019650142854 0.08525848595676935 4.16932733183102 0.1796551739916696
4.4 688.7952671574209 1.4955935035626537 15.710404213910975 0.0877278486384214 6.11766390350606 0.17581434322550973
4.600000000000001 671.3314674175191 1.368202283010115 26.096229860033066 0.09955407370400718 10.27988900421068 0.17545373243893558
4.800000000000001 650.0454531371151 1.2309325395222819 37.85020155964222 0.10853733787711703 15.003632558074887 0.1722259208555158
5.0 614.7331664776467 1.0863327939999825 44.837564202803506 0.1026922482983217 17.678793265663266 0.16501309349106297
5.200000000000001 567.6698515677757 0.9457854067329075 47.642267386890246 0.09294292366844423 18.617344557588748 0.1552257877492373
5.4 514.2282886151171 0.815371797168686 47.959898133617145 0.08510552983813295 18.649318561764392 0.14837353132055534
5.600000000000001 458.78220938343867 0.6961409754750189 46.95277715161419 0.07956249066015966 18.227830628783387 0.14166462355747877
5.800000000000001 404.23353909357223 0.586547237265643 45.412857134978466 0.07517080816847269 17.62901680170407 0.13705979153935058
6.0 352.3228176185168 0.48692710036888515 43.803794152518606 0.07170730259364459 16.99627006487965 0.13250902313558582
6.199999999999999 304.05832308203713 0.3984106458851079 42.33013558975577 0.06850706016330994 16.428394618897624 0.12696536583076443
6.400000000000002 259.9211933502526 0.3215547325783218 41.022671743615334 0.06534469818814102 15.95291103340151 0.11958435273738906
6.600000000000001 220.1502981551639 0.25645958394798907 39.79401549683085 0.06244320559847425 15.523436187330102 0.11141073052375125
6.800000000000001 184.75778331572428 0.20330496506848703 38.490175974641595 0.05969115517077853 15.072106753619563 0.10296575593309468
7.0 153.5835764907184 0.16188758515142043 36.93064396525449 0.05715008160589645 14.52346744358522 0.09497090581248388
7.199999999999999 126.33225932213315 0.13044229477620164 34.93865979213762 0.055212426053412235 13.807849178309251 0.08814265298812503
7.400000000000002 102.58340247269199 0.10686093729424584 32.36475042131852 0.05395227822788242 12.862166534188676 0.08236222428667184
7.600000000000001 81.8717669243318 0.08992069856605815 29.121428600248226 0.05301412147598593 11.636480697521861 0.07709151889376605
7.800000000000001 63.80593248936034 0.0782713167525109 25.224058486093433 0.052026116696331504 10.129539581355585 0.07162890377679766
8.0 48.153229961522165 0.06956230589196902 20.82277200976493 0.050463037729206205 8.403844835697964 0.06527772255750383
8.2 34.853643502282075 0.061488291697597376 16.208758925014322 0.04753723132558125 6.573809880292185 0.05805323166419357
8.400000000000002 23.952922517304017 0.052684690082626925 11.770682934696355 0.04270654280621377 4.792204553001784 0.05055093439087638
8.600000000000001 15.485075808012413 0.042820989641762654 7.892277110005208 0.035923901489875024 3.2158310062727042 0.04315744446422459
8.8 9.342966643396826 0.03235189230571719 4.829051519009422 0.027626349557504277 1.955137558916628 0.036055022358613395
9.0 5.218572425644078 0.022241413113818585 2.6428080431759056 0.01878023341352323 1.044255203303957 0.029525338646669896
9.200000000000003 2.667561551202637 0.013737791828082175 1.2396799896742354 0.010740214280811877 0.45378353390030834 0.023956125977992238
9.400000000000002 1.237685554509495 0.007969678561762996 0.4591098341916032 0.004822151678188495 0.12658134255838088 0.019442564871208674
9.600000000000001 0.5373899560015626 0.004969261757702696 0.11790420224035675 0.0015476111823613495 -0.008949412522903856 0.015595152153836108
9.8 0.23855645224743563 0.0034186067626237886 0.017593607344197158 0.0003128684110286888 -0.03796785629378186 0.011977540831375403
10.0 0.11207994710419503 0.0023080814112630566 0.0012108407276244552 3.390617854229182e-05 -0.030154333663966606 0.00844464358649618


==> anc/smash_data/dE_deta_noleading_Pb_s5020_b5_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.07463519150589672 0.0018389523389490197 0.0021992607529284936 7.420002565606221e-05 -0.010915180317008829 0.006613865161569033
-9.8 0.16607604019788705 0.0027801077284876326 0.02208869320570033 0.00047524007015788605 -0.013655804008282419 0.00927213946751348
-9.6 0.39213863134532967 0.004359225724774989 0.11871161414379473 0.0018565738767838688 0.011999465174458736 0.01211571835383303
-9.4 0.9154370471703621 0.0075589581789776965 0.40471143187702036 0.0050312520693139755 0.11519617335375179 0.015272569042239462
-9.2 1.9546208317722598 0.013017784498334352 1.0054742142586506 0.010296301642775474 0.3507479792861153 0.019066514885538535
-9.0 3.7665137341446804 0.02038614603457744 2.0289379336360263 0.017061958438096235 0.7639424414791953 0.023861222494040716
-8.8 6.649971279479503 0.028865263575064387 3.5715020164874383 0.024296086283240443 1.3908718478478974 0.029647882204747834
-8.6 10.902633429669677 0.037727323210462536 5.690685237004578 0.031113069228271988 2.249538573145293 0.036077230243486365
-8.4 16.732499368644575 0.046568898163594025 8.340961656568968 0.036933408124942314 3.317467224831778 0.042742318223150264
-8.2 24.211339915166647 0.055559674937313154 11.349042831640945 0.041388045377230995 4.52032206490877 0.04922286036750465
-8.0 33.31407631361244 0.06547808854111233 14.460711762549947 0.044385747014434956 5.753668718329546 0.055385669948480064
-7.8 44.010240781618435 0.07743093076458613 17.420216624951358 0.04623939745303339 6.918094237945215 0.06122543705027033
-7.6 56.34824731052172 0.09217085862550371 20.033528674096246 0.047496685984137095 7.940638674232528 0.06649145463495393
-7.4 70.48986522275653 0.11023751857995136 22.2000434970243 0.04876742412534012 8.787526030377418 0.07117862558039889
-7.199999999999999 86.68463360420881 0.13264574124066253 23.91508296455017 0.0504992892416209 9.460356617443804 0.07573503747616722
-7.0 105.22090672618472 0.16116162763535147 25.246390440300896 0.052728724612114836 9.989187024097689 0.08059833007847
-6.8 126.36947545872565 0.1974061643367685 26.302643528870803 0.05518968748472896 10.423675471521195 0.08576255587507436
-6.6 150.3210713534892 0.24227018046076793 27.206350756393302 0.05775199762975235 10.810784487478422 0.09082605244753518
-6.4 177.1488932177628 0.29624159725878796 28.077890194001846 0.06059201575553069 11.185499797264434 0.09568915759257973
-6.199999999999999 206.7812807830468 0.35951973266825776 29.008702591091556 0.06380891491516819 11.57706069233654 0.10048046501952763
-6.0 238.9670086260905 0.43233495348260176 30.013851420920417 0.06728410152554071 11.989387254519393 0.10520257646320254
-5.8 273.26107300767114 0.5149445572782586 31.005003281638366 0.07093072164969207 12.367685189877506 0.11061985996921782
-5.6 308.8780013168499 0.607584831141755 31.796206436732163 0.07478289718021099 12.664543509532688 0.1169866123127902
-5.3999999999999995 344.59712214503406 0.7104590284981639 32.0571262158766 0.0789336076924599 12.770308806680172 0.12236087983705789
-5.199999999999999 378.52685251511423 0.8228590717860077 31.285838504727653 0.08332923013112173 12.45073305515103 0.1277666246762739
-5.0 408.08660558743884 0.9416025634468118 28.81578923580503 0.09028213194920215 11.533116143504195 0.1343374809292466
-4.8 430.4769781831775 1.061473216425839 23.88211188028646 0.0944485740356076 9.485056933617393 0.1383862063640524
-4.6 444.6465786734388 1.1698372885646224 16.366551588457483 0.08094928250455842 6.536469630369101 0.13909356657683464
-4.3999999999999995 456.8520139788717 1.2665275579561608 10.025462414236289 0.06824337302040927 4.098941367999237 0.13768442772047507
-4.199999999999999 471.5420209792421 1.3578715114627837 6.96745504576414 0.06758849212445552 2.916653492542523 0.14294939558063932
-4.0 487.0404208296295 1.444437043085225 5.505690673564425 0.0689957131971936 2.3440013978934213 0.14863711397967466
-3.8 502.32765637845824 1.5262943109028522 4.706957115611395 0.07067449207495721 2.018999646705108 0.15310091045013005
-3.5999999999999996 517.0585640081323 1.6031631082791453 4.195111565534408 0.07133653890769312 1.7776372519941535 0.15559700710825766
-3.3999999999999995 531.1714204162339 1.676243431043345 3.8535494002161546 0.07215338229583518 1.580887786028727 0.1568491795352444
-3.1999999999999993 544.6984420056705 1.7455461524559996 3.6098641859600105 0.07251317799176121 1.4483186854326033 0.15786321440138967
-3.0 557.6373294376074 1.8095814521625941 3.429332622873734 0.07275057256194763 1.3724111022060546 0.15894628080895531
-2.8 569.8971153318535 1.869288135208942 3.2652667557299204 0.072401951679905 1.3192328573163707 0.16020758981971225
-2.5999999999999996 581.480057209236 1.9235337593551198 3.144347711816096 0.07262413341848642 1.2502362798282534 0.16141497257898593
-2.3999999999999995 592.2862479459669 1.9732836199227228 3.0262440545056046 0.07175849607761706 1.1648461234896326 0.1624330143012776
-2.1999999999999993 602.3193444181121 2.018786036888027 2.940370499235058 0.07141434259147911 1.0757633675961267 0.1637959171344727
-2.0 611.5296393968749 2.0612576786558012 2.867964535542354 0.07158771360522778 0.9900886293044561 0.16600098274499958
-1.799999999999999 619.9176102670415 2.1019412701224094 2.8089262009971017 0.07214441658198567 0.9099320836367744 0.1687163523046569
-1.5999999999999996 627.4820836860861 2.1401909674933335 2.7647668281090527 0.07267398041000106 0.8495295306544035 0.17159252254445956
-1.4000000000000004 634.1972518350223 2.1727769991931973 2.7353839111407567 0.07334108308960978 0.8155379160993481 0.17457232641152176
-1.1999999999999993 640.0235784770675 2.196416932125569 2.713142056082746 0.07427754776703686 0.7933222330120282 0.1772062548941448
-1.0 644.9388378735612 2.2105921955179286 2.6909374366919323 0.07531168259366033 0.7706034935713222 0.17834864821296997
-0.7999999999999989 648.9398231349794 2.2176267591658516 2.6644720434714846 0.07622353898129862 0.7565580857392202 0.17717563047483
-0.5999999999999996 652.0568187249207 2.2207884545424856 2.632688989389933 0.07688410604762028 0.7666094778627571 0.17476381868404722
-0.3999999999999986 654.3157556259802 2.222122776033899 2.5918460876816893 0.07694484246501296 0.8045417247785666 0.17277236105949023
-0.1999999999999993 655.7000564441324 2.2224623262017627 2.5476030912087144 0.07628803172441574 0.8532954723142862 0.17220869334559277
0.0 656.1896373570825 2.221702709871111 2.5161492088053032 0.07579316806472627 0.8892354741115649 0.17311234614298762
0.20000000000000107 655.7808835170315 2.218551262648532 2.502641782795648 0.07599356559433171 0.9232854725944653 0.17417612625763068
0.40000000000000036 654.4740898730934 2.21153457985782 2.500432212778189 0.07611384904105474 0.9800040554012556 0.17427982845742226
0.6000000000000014 652.2513917248219 2.2000586072218646 2.506977786234333 0.07534697547428493 1.0510572414329273 0.17381797645572986
0.8000000000000007 649.090648433694 2.1839668820603055 2.518723217594973 0.07382277715320454 1.121038845835847 0.1730631669548189
1.0 644.9970400240227 2.163583936148717 2.531833520821185 0.0724143290734152 1.1803167071911689 0.17187847015846333
1.200000000000001 640.0045980620283 2.1400093029786413 2.558143924909208 0.07201151671695465 1.2179268123537021 0.17072890690604295
1.4000000000000004 634.1475448065011 2.114723191235492 2.6078187654226253 0.07270465491931712 1.2344478539720372 0.16959385219608353
1.6000000000000014 627.4542943312739 2.089054986126473 2.6725132945050727 0.07404629838185915 1.2433629364942407 0.1687725209522831
1.8000000000000007 619.9688439349549 2.0630311733698155 2.7414877125577988 0.0752843701920811 1.2514053812998698 0.1684575689965249
2.0 611.7104429714958 2.034325584928843 2.819051452383042 0.07584299024230678 1.2527111133394353 0.16767161627734514
2.200000000000001 602.6229509223145 2.0016764664640045 2.907094050082621 0.07602764601334562 1.2476766901098901 0.1658001967340902
2.4000000000000004 592.7079681711303 1.9619057616543902 3.0166925533860836 0.07600264841790083 1.2508850874509798 0.1640314337092107
2.6000000000000014 581.9406004013783 1.9159220968442872 3.1384588842222385 0.07553389314303699 1.2621620164877956 0.16299811045403104
2.8000000000000007 570.3789097703022 1.8651474284671514 3.2806333449412333 0.07435737653491206 1.2850452770240466 0.16266942845759413
3.0 558.0903279037163 1.8102770219144737 3.444282234519578 0.07246071410182911 1.3127495638457558 0.1622886501562857
3.200000000000001 545.1119462254944 1.751354684885358 3.6373912819331045 0.07039147057575292 1.3433948473343837 0.1602963602135548
3.4000000000000004 531.4592029902226 1.687956305246333 3.8660034729383663 0.06838378212502023 1.373965278730493 0.15685315678302197
3.6000000000000014 517.1854362179773 1.620198928642648 4.180835514485832 0.06729053760932095 1.4664166122294628 0.15320703580428063
3.8000000000000007 502.33990611080765 1.5466583729724366 4.6503459221039884 0.06675696713032662 1.6262607715274542 0.14966628547201094
4.0 486.9928037917283 1.4663696755569966 5.436079153332579 0.06690334043401867 1.9077147970642034 0.14556907678932454
4.200000000000001 471.4350766443739 1.3792772469295576 6.896047048691067 0.06767628206640801 2.452095194481261 0.1415007376006729
4.4 456.7099305694225 1.2854397752802929 9.981671306442555 0.07022518146982706 3.6415759287143494 0.13738784304643317
4.600000000000001 444.3576200889716 1.1846489347994267 16.314608029982 0.08376995195637457 6.1521028187343685 0.13750268728188403
4.800000000000001 430.11979704568705 1.0704523130526766 23.86555432940445 0.09160528496472381 9.204346772233043 0.14175327901826681
5.0 407.77790143773666 0.9512732154873176 28.92185421725267 0.08921516502114908 11.233095574520034 0.13712316035879232
5.200000000000001 378.0137305573868 0.835236528409965 31.38544128911158 0.08503048235911911 12.234128668071506 0.13187608949580854
5.4 343.8583625023415 0.7236750063103016 32.09689114933069 0.07767760228182721 12.57244622288724 0.12582510731591331
5.600000000000001 308.00241833447234 0.6189716162488205 31.802415164620594 0.07121108000340062 12.498058175595272 0.12047652392840706
5.800000000000001 272.3689253773096 0.5235334153544579 31.015343474759437 0.06717913609276407 12.210557148802017 0.1147338416008204
6.0 238.1391696593215 0.43811765921060214 30.045653078329856 0.0640056613085034 11.841288886115976 0.10886040556998117
6.199999999999999 206.05243329991006 0.3633172446988649 29.061214170973805 0.06103934118413439 11.472881866867105 0.1030919645239818
6.400000000000002 176.53734182729576 0.2989689974128216 28.148640785783794 0.05820784398413345 11.133938154412549 0.09742659378158335
6.600000000000001 149.83501782009827 0.24454874257533915 27.293888743848214 0.05561525007180307 10.815008010805204 0.09230858361773427
6.800000000000001 125.98533038518369 0.19917445438254053 26.40069370505475 0.0533780001286488 10.4748615418705 0.08743809064286086
7.0 104.90130532705507 0.16183030049636402 25.344454714107755 0.05154278189106003 10.070048237139183 0.08222260128727471
7.199999999999999 86.41162724601843 0.13180591950832243 24.00423559767068 0.05003117715751435 9.561062017703378 0.07666038749166043
7.400000000000002 70.27284478075049 0.10838693663454124 22.27934502603078 0.048819594882695785 8.902834802113551 0.07111678332706659
7.600000000000001 56.19678964522125 0.09040733636411198 20.109106258430153 0.04784615744970383 8.063741519392632 0.0656741058135671
7.800000000000001 43.916358604959015 0.07631416058155355 17.499020654378338 0.04674730710159288 7.042574596696041 0.060026335779562505
8.0 33.262353432838836 0.0648445502369264 14.5441259903733 0.044924752797243554 5.873732314234809 0.05402764810725973
8.2 24.192636354769284 0.0550603646660743 11.434664286199734 0.041875492108025415 4.628670355066403 0.047936854013052574
8.400000000000002 16.74539124367956 0.04612025801180329 8.425284808440146 0.03738305205408681 3.4066971330866376 0.041917699350551216
8.600000000000001 10.94511544238786 0.03735829350087259 5.768689982895348 0.03151540356636958 2.3144837815680224 0.03594520920853237
8.8 6.71043875902334 0.028551393707534966 3.6364739275151075 0.024599162106972976 1.4318101174033624 0.030132196951913725
9.0 3.8276227956753104 0.020101525753111124 2.0754021521058137 0.017252039386102584 0.7877045190737882 0.02474286257706063
9.200000000000003 2.0037156088649812 0.01283572511657792 1.0332609190805406 0.010396050211206678 0.3648909320662292 0.020008283309195973
9.400000000000002 0.947825802225766 0.007546384394277621 0.4181071061044018 0.005057131062929663 0.12371802284476355 0.016094746445629807
9.600000000000001 0.4097802844314995 0.004448808832362054 0.12333745805580408 0.0018386231917945596 0.016814948044679274 0.012831752102100078
9.8 0.17446877110975864 0.0028260823606365525 0.023015216821547807 0.0004582303458902654 -0.010879115958728296 0.009835866467184748
10.0 0.07832478957668079 0.001815066384025117 0.002273657061550769 7.01445258660412e-05 -0.00912859267041308 0.006951841612009292


==> anc/smash_data/dE_deta_noleading_Pb_s5020_b9_E_cut.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.03215142349556365 0.0011267157605545682 0.001836220939076916 7.630615842248738e-05 5.4582410304313136e-05 0.004085331477813745
-9.8 0.07719595761684168 0.0017742236131947334 0.01638933054542353 0.000434601742856891 0.004410784321974055 0.005887850394775075
-9.6 0.19597898214307655 0.0029497177268667405 0.08013303241605281 0.0015864132880193148 0.02771855299825606 0.007890821889857487
-9.4 0.46811897573471145 0.00541410820631062 0.2519965078276421 0.0041241608373334925 0.09502101029747276 0.010217134120348572
-9.2 0.9823791441623604 0.00961512095522432 0.5823682129052167 0.008204310872011424 0.22855455764229576 0.013086864409524359
-9.0 1.8314227177029665 0.01524117857101013 1.1010985752079714 0.013327438142216904 0.4410098903454566 0.01655824141158812
-8.8 3.1283194192486836 0.02162735368687218 1.8327289031762601 0.018700460770530482 0.7409107028377981 0.020504100233850298
-8.6 4.993962382050599 0.028297931582992795 2.792017018026432 0.023680705392498162 1.1312823087304529 0.024766056872108626
-8.4 7.515739873902241 0.03534222497221756 3.9565258991223993 0.02795367215009556 1.5990267640504698 0.029091351796612118
-8.2 10.723189960712482 0.043399494437452404 5.2533429694441045 0.03139998476761825 2.110915059219129 0.033144239442114636
-8.0 14.603418033755021 0.05321803549733636 6.575876953058302 0.03399130383889306 2.6212965599955678 0.03674282589627085
-7.8 19.139434250461957 0.06535850103669717 7.816819481581743 0.03589733405677649 3.0903251996389183 0.03993941112051304
-7.6 24.34864304486671 0.08016868177032364 8.898101365193412 0.03747421079157085 3.4965795619331823 0.04294726345919363
-7.4 30.306371864736164 0.09798688132557835 9.786404188761136 0.03901344718832729 3.833381918696387 0.046172961941870885
-7.199999999999999 37.1366485133063 0.11947874466667367 10.489474939989087 0.04059245669084403 4.104902836997735 0.05001396607250637
-7.0 44.97652028737318 0.14577320119482495 11.041364001070678 0.04221321677424984 4.323215250278276 0.05433030725854057
-6.8 53.93591500638642 0.17798455755706521 11.489234074826557 0.04390108061570759 4.501613067270572 0.05847212138837707
-6.6 64.08166126269357 0.21678410426052755 11.884883995916024 0.045646245116050393 4.650561180751845 0.06194631260081263
-6.4 75.44150795336829 0.2625846685938145 12.278538378670273 0.04743387524554877 4.785478096775413 0.064870122195737
-6.199999999999999 87.98860659040001 0.3152437982565548 12.707060806727378 0.04930305176969517 4.92964050863302 0.0676263253022506
-6.0 101.61191196259499 0.37419507590044376 13.175512451778546 0.05121755401153044 5.086526923927401 0.07046027599688183
-5.8 116.13242871667286 0.4392216161901676 13.651376756561673 0.05333517557618148 5.267577762257612 0.07287592753685847
-5.6 131.2347763773115 0.5102103678141987 14.060196203407777 0.05597275621194949 5.429263354071055 0.07541532680584216
-5.3999999999999995 146.33658657220172 0.586567719592563 14.229735457771476 0.05996678000334769 5.490201160527766 0.07948094416758454
-5.199999999999999 160.53441626373666 0.6672193077536395 13.870501543369878 0.06563355203412481 5.3790842593765005 0.08415128692255454
-5.0 172.52578032733632 0.747156839754162 12.587166251377925 0.06853521475867078 4.84915341693864 0.08834106072232242
-4.8 181.09483403047545 0.8226369994113446 10.038063516797312 0.06594989042548827 3.8940287330985397 0.09202624102383127
-4.6 186.5773584107851 0.8927233061864991 6.562500768451124 0.05479018663989039 2.5473301890250744 0.08903381959775276
-4.3999999999999995 192.0029881342946 0.9583756696178479 4.058035245406842 0.0467930594442186 1.6096123891443852 0.08889501138501876
-4.199999999999999 198.39614132473412 1.0198174058731584 2.8717653381411057 0.044162808159636656 1.1645564902514547 0.09060351241008974
-4.0 205.02148494354225 1.077551860015991 2.284971964981185 0.043017179068030445 0.9328966068567938 0.09273815783548384
-3.8 211.47112680613026 1.1317233744349267 1.945579427133879 0.04270336222368476 0.8047866436686462 0.09484379013332317
-3.5999999999999996 217.65120874235257 1.182448016763868 1.7263727124392878 0.042818878982565346 0.7370392448361102 0.09580016652857583
-3.3999999999999995 223.57378948316136 1.2303776698551843 1.582373917719404 0.04330550164110485 0.7101035483208729 0.09694851291829185
-3.1999999999999993 229.24736331908832 1.2756510440230997 1.4804216146421456 0.0443813069479004 0.7108999003312665 0.09988098613253697
-3.0 234.6796962318876 1.3185163524619703 1.402761053285244 0.04567283548562468 0.7254272164949754 0.10369930345448657
-2.8 239.84152238818564 1.3581923000801785 1.3296846007366945 0.04682347747686087 0.7240104423455698 0.10743885387957217
-2.5999999999999996 244.72736543293004 1.3941924304429139 1.270817395847071 0.047247654698297094 0.708570002844789 0.1103000293250301
-2.3999999999999995 249.29323390298813 1.425972545121469 1.2289847194210592 0.04732976033537376 0.674079461921808 0.11195464580601186
-2.1999999999999993 253.50700061061264 1.4543319993073263 1.2033769109343262 0.04737952809250448 0.6274157000080932 0.11225004372816157
-2.0 257.36103852930273 1.480113046895461 1.1853285298282832 0.04742811376037681 0.5749922060281772 0.11163931489541079
-1.799999999999999 260.8552707178331 1.5037140393678923 1.1679679688778648 0.04748024576597322 0.5205235362149542 0.11068135177641732
-1.5999999999999996 263.9939748761223 1.525723367443841 1.1501232621873307 0.047479619862351684 0.4809145355042604 0.10972237887876857
-1.4000000000000004 266.7934963073769 1.5469930474758513 1.1327389666708227 0.047555149820566356 0.46925661937775465 0.10922830328500721
-1.1999999999999993 269.2726176974221 1.5673385246284466 1.1177672273688615 0.04784361325944678 0.4845587044046815 0.10966310268917809
-1.0 271.4377072569138 1.5859490496129083 1.1087393143604227 0.04818171274682429 0.5055592524386414 0.11094238875919729
-0.7999999999999989 273.28039009989095 1.6028774337759566 1.1048961440209897 0.04845787638932678 0.5033852193447172 0.11220399881554315
-0.5999999999999996 274.77694698286695 1.6182884377617408 1.1009656380565394 0.04884814991640506 0.4716151880952698 0.11311837694232887
-0.3999999999999986 275.89061423420134 1.6309371434387674 1.0975487028040594 0.04932451033445498 0.4342848691151201 0.11440508127674358
-0.1999999999999993 276.5815659696029 1.6395444993545794 1.0998768500619374 0.04966527671035998 0.41890609005227347 0.11609916157474405
0.0 276.8216630653121 1.643964367584047 1.1116617548298442 0.04994588126815591 0.42820228138282523 0.11688047940686182
0.20000000000000107 276.61375001121627 1.6448567076045688 1.1295731616399796 0.05033272403359348 0.4504929208460494 0.11589402965952518
0.40000000000000036 275.9747633815209 1.642723872974849 1.1442990023042592 0.050870620226148335 0.4805152640192308 0.1138949484690619
0.6000000000000014 274.916513330802 1.637335340120244 1.1504393654996274 0.051441857778032014 0.5144182522578682 0.11201748665403335
0.8000000000000007 273.4660831428942 1.6283037864728453 1.1458042110475348 0.0517511494537283 0.5341354096196209 0.11061895510289457
1.0 271.66568368954086 1.6153628962436755 1.1335430014298242 0.05166826566705442 0.5306159754539163 0.10930126599257821
1.200000000000001 269.54696532542624 1.59909621135806 1.1257638477554592 0.051401210161405364 0.5118334434091426 0.1081046849325543
1.4000000000000004 267.09603483590985 1.5796794359214663 1.1327582491154577 0.051145777922938826 0.48940622609147016 0.10769821902806333
1.6000000000000014 264.28052661063737 1.556654528955629 1.1512647124852746 0.05101480801661934 0.46818287151131893 0.10854982143699925
1.8000000000000007 261.0807340373128 1.529664992364634 1.1701992865996003 0.050808084377803105 0.4504288423254999 0.11024775704989216
2.0 257.49776303215594 1.4991317911218944 1.1856613322213136 0.05025199103498865 0.44553069010945684 0.11187240950530201
2.200000000000001 253.53901073563213 1.4655707230075858 1.2026027218072166 0.04949592039132377 0.4626614765635847 0.1125231081179017
2.4000000000000004 249.21246724466857 1.4295137542508924 1.2246699830107877 0.048808644987290366 0.4936220937471127 0.11173594351523841
2.6000000000000014 244.54302689075266 1.3918826351474651 1.2558611394531973 0.04802057539123325 0.5165322305886445 0.1098045258055537
2.8000000000000007 239.57354868173778 1.3535980906043505 1.3003269804496906 0.0468756369582691 0.516287283303524 0.10734910797975832
3.0 234.34022541969333 1.3148033878922802 1.3598778546015389 0.04565683254046915 0.5012809273752009 0.10503437476752132
3.200000000000001 228.87429643550314 1.274450873630067 1.4486464723851469 0.04474504078826236 0.4972198599264297 0.10333500728768975
3.4000000000000004 223.1541036585234 1.2307073292994517 1.5686198898081587 0.04448079567367185 0.5129034522961404 0.10204065645567849
3.6000000000000014 217.20088427469094 1.1829793244091626 1.7367443085504644 0.044502941022630325 0.5372686178279056 0.10077534702750816
3.8000000000000007 210.98588336161424 1.1308374312336202 1.9630992851345133 0.04447620197706361 0.5858417083866163 0.09918251131476938
4.0 204.49607822979135 1.0734593025563708 2.3018478704329643 0.044098594151956896 0.7051501065919271 0.09726454396916079
4.200000000000001 197.8328748799358 1.010846844111293 2.8934651308811747 0.04390307503285746 0.9611975218550455 0.09577207837647428
4.4 191.41985001197975 0.9453674157973531 4.081160579587809 0.04592168728274925 1.4664602971513288 0.09498713899219609
4.600000000000001 186.04218642870424 0.879327037217646 6.592220860649115 0.054637824184828286 2.5126243504872963 0.09520631371130567
4.800000000000001 180.59613285380422 0.8094116319486299 10.018723013018564 0.06647934300148521 3.874440109040738 0.0953061642598007
5.0 172.06870603137318 0.7330810989377964 12.542336494498791 0.06677081580864155 4.879954015632758 0.0936524304545759
5.200000000000001 160.1062269032099 0.6544959098499978 13.811635546985466 0.06458817473168844 5.368029708439443 0.09026870663532911
5.4 145.9862350153844 0.5763557915602062 14.169793926881448 0.06137333081022728 5.518384749701487 0.0843422200013931
5.600000000000001 130.97337236879773 0.5019132615819635 14.016723715294347 0.05823640290338993 5.480526910345857 0.07953179676788293
5.800000000000001 115.96522577691889 0.4323442956818577 13.634480332895217 0.05537619865801741 5.3310371586241905 0.07576225178117459
6.0 101.51159612020818 0.3687237111690288 13.177969464499762 0.05271598210997319 5.162042206738726 0.07246403433119435
6.199999999999999 87.93202539012981 0.3113715122838968 12.713620295898416 0.05036666513953308 4.9944117562730685 0.07007228097168341
6.400000000000002 75.40799253969752 0.2608146063862154 12.280225976707532 0.048241010081436095 4.856527381988596 0.06721994645227633
6.600000000000001 64.05442748671207 0.21709194660567996 11.882798173530901 0.046312666842255545 4.742999711676014 0.06419914574614885
6.800000000000001 53.914955611169745 0.17968108992371323 11.491318390513351 0.044520007343349245 4.625009712790343 0.060789971335860365
7.0 44.97019044565657 0.14778548194874624 11.05401100963133 0.0427636357080774 4.465950699110492 0.057035487774310396
7.199999999999999 37.141956788894 0.12081303649381697 10.510893116976256 0.04104418498798337 4.24234993623 0.05325760580966746
7.400000000000002 30.31229693809195 0.0984614041054102 9.810415777654528 0.03943846848234944 3.9463821852389396 0.04958735960859213
7.600000000000001 24.3505923185514 0.08027524493470636 8.919394120349931 0.037960127932879464 3.577508618376863 0.045845602597611425
7.800000000000001 19.14146828561541 0.06562580293129688 7.833978948619913 0.036421854889852 3.141788191232478 0.04194083784045042
8.0 14.61112658720774 0.053859712592916255 6.5903981049740485 0.034516063774560256 2.652197007077503 0.03791068006727345
8.2 10.738381113845465 0.04436167678736898 5.265420955809002 0.03199697700546064 2.130115488469747 0.033779383104613835
8.400000000000002 7.538046464154423 0.03637196842405798 3.9647889333337667 0.028637614263899304 1.6085170420943335 0.029533559248268563
8.600000000000001 5.020012519470499 0.029104499274350323 2.795656002355387 0.02429141131831524 1.1283255653254758 0.025157222095393474
8.8 3.1514071920742714 0.022134640196042707 1.8321141721812157 0.019086629424631126 0.725675469009572 0.020749288078244485
9.0 1.8457338958594207 0.015516717065768274 1.0975800501213493 0.013494127409908761 0.4172528363505994 0.016567351676380335
9.200000000000003 0.9872848746998517 0.00974537902086757 0.5780680949375828 0.008254464421044981 0.20153524466913783 0.012934908405666395
9.400000000000002 0.46783503143883326 0.005476569818036603 0.2489942455917456 0.0041479639858023705 0.06952541204578795 0.010061915253278349
9.600000000000001 0.194804413056423 0.0029846185243108704 0.07898767288502678 0.001602442923273159 0.006555019123293727 0.007828031685280528
9.8 0.07651061815068963 0.0017890456175652016 0.01617921214261998 0.0004357250485240917 -0.01111224081129667 0.005928040401397748
10.0 0.03180765446535143 0.0011327562588659302 0.0018096770038715214 7.308578705542266e-05 -0.009539127409642429 0.004203523122622777


==> anc/smash_data/ecc2_midrap_Au_s200_b5.csv <==
0.0
0.2833817936767943
0.22001703889026422
0.21982528039873517
0.24276129235654204
0.19806094147540929
0.36390652833173315
0.16283313510301584
0.41383403868298835
0.14440068457803742
0.17536152356532347
0.11198673754827766
0.16968988839933014
0.23670097722114788
0.14722460996725753
0.4135193019690509
0.12828964139412177
0.23891180716640872
0.2506476151131758
0.20734871437263921
0.3807514871764258
0.30401994978109204
0.10006055231138894
0.037119664326608286
0.274079044361478
0.22012524505281802
0.23225287694978256
0.036814774944150586
0.3114154258966145
0.13549972935608495
0.2899015632743909
0.25934832087369386
0.02917957191045763
0.1283540573956499
0.3204457000484133
0.11614244448670187
0.11842802709164785
0.3754407791569545
0.30740761004848527
0.13960165483678277
0.19536287934163635
0.3006645421219844
0.27363440695986685
0.19121773818956747
0.13558273144949043
0.21186537849149228
0.3172825182042972
0.3292538094061027
0.11869172995329232
0.2898764914886347
0.2889477643369587
0.04844188066062503
0.18300582374597343
0.052900337037905025
0.23461505872470495
0.46512382116822376
0.1943172759243061
0.12503837915601132
0.0884033379585585
0.12684629075230872
0.305059113746268
0.20832861128859606
0.2768833542890727
0.21639201002236333
0.2998015935855849
0.0945300860956217
0.1846909341622603
0.2120552249203052
0.06374032369549161
0.2697025790023113
0.22545551385179693
0.18776771911010873
0.16377054221932635
0.1290069871833478
0.11422775938179366
0.151125158973685
0.14961458804784136
0.3107799457446064
0.2628222898794904
0.14205820491501508
0.3157047618253456
0.298165983480274
0.40227165822215105
0.3293160644754895
0.17920762997025705
0.12494036567071136
0.1700522654390086
0.19312461960747296
0.151742871506447
0.15812152767606172
0.25197010565897987
0.15888025245840656
0.30650517214263995
0.1286690052240453
0.12414123641817856
0.0958229293740172
0.26934561695899184
0.21410597807051865
0.14228943496760685
0.29021328310074695
0.2595990432903336
0.10038220403165864
0.13951613658867904
0.3048813862110672
0.3761204123957285
0.25606133621931537
0.20029029385860692
0.28821293198572945
0.17160378611693589
0.2120270375766804
0.12027407617215641
0.10671675608432016
0.12281131861387269
0.2630661181946833
0.08441776774404137
0.42126903135541793
0.28020277322459797
0.28757679691825344
0.23223676373362248
0.31275696219706994
0.08046561290439547
0.2931149288060902
0.21239726210950494
0.26615281985903194
0.11387048154430911
0.10841561266886467
0.2185338181771645
0.21294804100232168
0.4048419863248584
0.2430072557854999
0.29181431170711697
0.2639016256123387
0.18763179824428255
0.22360000905626717
0.3102502233234003
0.17628055253721514
0.19709189671101104
0.15905060624780662
0.29629657121913316
0.32231752597487406
0.08000578018396691
0.3097537227660538
0.1522012307433822
0.2585512437290415
0.17676828897609972
0.17337594535300557
0.32831954725770246
0.4324826557421423
0.1683665739290748
0.34961567315960634
0.19863556147319245
0.28192815434901275
0.1461696072443867
0.14775892816818378
0.3337704147087441
0.22292885434167806
0.14034150949060786
0.3276032811789313
0.23523601656778478
0.18305579401145047
0.13161983051044068
0.20233112147417393
0.4003103047130981
0.29053113399338915
0.21195116430118563
0.3263047933818536
0.16267314001447097
0.13704410139539228
0.22704061999860436
0.11216399725612135
0.2313806945688214
0.31966204298698725
0.24806022327283825
0.22978473880342482
0.19097417195860839
0.1594350151947654
0.3475279346330845
0.29900333180351235
0.3018142487329639
0.2212052004527272
0.10598757635805962
0.39025645125517244
0.0816612278281448
0.1799779670666433
0.25730449772752667
0.33222244559332226
0.32722048310364105
0.31093462660391563
0.27547648266986086
0.21682221403067714
0.20398937412798474
0.11538370829653065
0.22498974071628217
0.3016780662022566
0.33873028384752224
0.19327340508330745
0.1915353753451988
0.18600194628576136
0.19273239930991914
0.3248199214637538
0.29419224388479337
0.13706199263043087
0.33132709680632483
0.36489708897665757
0.22974370148717296
0.14552460652276905
0.22920853302577984
0.18015651617424022
0.13692150231234987
0.21095259234507324
0.23217116595032236
0.3021059377745602
0.3145085263366639
0.2893873041272106
0.2338417792624715
0.1880201745160833
0.31675183805966806
0.23396517778823217
0.2557551288469517
0.2079078120413492
0.35147802569766273
0.028603105432090513
0.3152941505412759
0.1875680001625053
0.1357681217938429
0.017274519608132137
0.1957763093288835
0.19614473883291592
0.10485775894747654
0.2616125771174385
0.09727329479055821
0.18524626343548187
0.16906761141802734
0.09985470369449222
0.32220239263701256
0.1879176254130495
0.16313938376487566
0.259187564593366
0.37304285760564343
0.12140471886804796
0.19454638571997682
0.21339764356792815
0.22413695873068432
0.38805556868844937
0.19341641100130982
0.18365350032534553
0.25594832031406906
0.3202483290831976
0.40824881039889055
0.14332527828177913
0.37123048610629283
0.27755790587010987
0.3796769814962473
0.333029419521251
0.2295828210218612
0.4395739699956298
0.2560502415711031
0.049916210980157596
0.11115819185309794
0.2530483744808005
0.3096018347778589
0.3888470958751169
0.3578274084511975
0.29087984632766095
0.12438765863249318
0.27428919676611435
0.3287077717355735
0.42237085210646563
0.3234321820144315
0.18436605212018
0.21470784471116755
0.23988606181377417
0.20571666617059112
0.16784120535645916
0.3636239614499468
0.14184844039499986
0.17592463694268387
0.21201829218691562
0.260602610279975
0.27645379774688955
0.24740012556569538
0.05649772828481082
0.2730833842586444
0.10768795488242668
0.32227280002288783
0.3115646440415691
0.1646513596594787
0.3123587933598673
0.3010901984951895
0.32755544292908084
0.291474463126746
0.3306278251454372
0.14964744092374438
0.14640137164823738
0.269131986538447
0.24955276572959856
0.21872636392656664
0.2356878249946215
0.17877551545312925
0.2421670282080935
0.3426521837701323
0.299260291816071
0.10234565240931383
0.21775155300590865
0.19191634640214866
0.3092065890412939
0.18299055110736698
0.31297172977772236
0.2406927768876975
0.32649937578576865
0.20096345059515325
0.1209147964040015
0.146041924257527
0.22381824026460168
0.17782342837177179
0.15752727526720436
0.15318774828778528
0.11122300644533942
0.17085918050483012
0.1882034948686944
0.12704532021878315
0.3175922374761
0.23354057326073538
0.1867329603841778
0.26740062004401827
0.22407129914069213
0.12966893109480748
0.10854395733090862
0.15041698523696212
0.24433877327511
0.16330497322056184
0.2744819245036371
0.07782487839087758
0.19600669752787905
0.319859567495206
0.22392437843541316
0.24134028550980624
0.315983084996574
0.18419715350646235
0.09711643561830077
0.252488386292443
0.06858025582178366
0.2680418963417933
0.38222259911955914
0.17674003319669185
0.06922622222997989
0.19555169195319644
0.25935206210853656
0.3264657953854465
0.17476318444049085
0.2444935125786785
0.23173747334864428
0.11864197175090935
0.11711830927377392
0.31141256344158474
0.16503999590946572
0.1851869009108351
0.11552574541203305
0.1446200545159085
0.23668914757230566
0.19830624043462505
0.21627721757770235
0.24153816707893047
0.3133281456342003
0.04704443371839429
0.17749888828122537
0.21785984365730418
0.35560660935359134
0.26519533758989705
0.2556593519521546
0.19511771349614915
0.20552063019804268
0.16454579693287952
0.3354150012640861
0.07385743771593459
0.1467444719507861
0.11808010253798637
0.3478631105076847
0.2774181952611126
0.16632510692047292
0.1953738553326229
0.30098066760087866
0.35905601975398743
0.2157871420561377
0.3374110063203751
0.23218827127701344
0.29508471085079874
0.27719095341344835
0.0961097568122798
0.22414940009001594
0.07950700020136292
0.3385958465952749
0.27872763978511017
0.1436093160475692
0.3874426956917696
0.2200589618654014
0.28142437276223403
0.27695633601385955
0.015409594869078428
0.2817420167945295
0.1441221893436828
0.25339116646773446
0.21592839738311423
0.32319408823212814
0.19806284631184082
0.17353130374081313
0.19054851028372027
0.32765691866130087
0.16631180193578718
0.1851424750321461
0.18500995214169788
0.25212636161672436
0.15868778734350428
0.1290601130996868
0.3518480930899425
0.09726542394080881
0.2592559409182723
0.3348458314141671
0.16771003486072206
0.23085539090854126
0.08854871990197523
0.1875423997747252
0.2498924235033379
0.17255202346601037
0.11859800443082774
0.024172119407542107
0.34137008735849605
0.1815196330759227
0.1814246032110107
0.09483068620677201
0.07772446946120806
0.121891261082013
0.1512228990493236
0.09021186747815323
0.31248322877363893
0.18804873686722076
0.33528892485912315
0.31713941547342256
0.31808008246637226
0.029404464981456595
0.28177627776689446
0.186875859860133
0.17564406126814408
0.06771159229595083
0.2330092946759368
0.12427266484632482
0.27796360222154604
0.18505845925492223
0.023248406037502233
0.208168068010091
0.23053735099180975
0.38004082979772846
0.26232028444924554
0.38779327965164134
0.2582163451914013
0.4626855651627934
0.20896885311721408
0.1960858598735395
0.11689493064006172
0.24243085169183717
0.1522990460331009
0.18141266280085988
0.1558828675020124
0.21546157845020894
0.22141861734356244
0.26331215763618576
0.32411206122614145
0.12894668207905288
0.24032255807280214
0.3503591804800672
0.12929293442151946
0.313372092673679
0.30845326411780094
0.21915386891425745
0.18034554838750635
0.3034322470722282
0.1543346663629808
0.27722147545466513
0.30336664447813105
0.23920967471198348
0.3518854081028934
0.42220792916417166
0.18379805243849756
0.14590840467732863
0.1431498472247342
0.21511241357191457
0.20540859975731315
0.1403309512812229
0.25628127612293017
0.17130217974143078
0.26080878707399463
0.32652447155735903
0.1473344641106331
0.34521553314618264
0.28661616284827646
0.3535612048642287
0.34362407409386186
0.15293935318553997
0.24535116039316518
0.019255467721671304
0.21526812091661474
0.22549964785446933
0.2815167309407574
0.081084584553246
0.03351017459400996
0.29674119067564136
0.3006912701535482
0.2491861499780341
0.10068060856410868
0.4357037529564834
0.32830022872333003
0.2266245295549482
0.26291257603609264
0.22478040800238444
0.1076875607002321
0.31097311102162756
0.31536058949862045
0.1733289486407283
0.06340912216719295
0.2206901008597879
0.45633881524503933
0.30700291014997133
0.37216769748393513
0.20861524379469149
0.23155218848023199
0.2457696246550906
0.334980362413278
0.28352911337179176
0.15249439439865098
0.1270247240447337
0.26911220942637626
0.1209598754346535
0.11352834316432144
0.22929835194649756
0.27167361019447744
0.23780060286153878
0.15665789508386735
0.1473897445332999
0.19487753675417205
0.06005456026513172
0.04741278577446058
0.15708620113491542
0.047632175219081925
0.35377472125778625
0.32569866308495304
0.08390645714030548
0.18316502921746775
0.23374246984834443
0.2546997451913975
0.3471086373867385
0.3007155295720427
0.15290208698662808
0.05655888203624056
0.29341789535996426
0.2323648106568583
0.18102503220536742
0.26078004378941855
0.21236837789006588
0.11858661098056761
0.16307461461651368
0.26646051662112474
0.3712459923477745
0.27142689141442544
0.23314271778530038
0.12816250274372903
0.24519019502945866
0.23491991914074883
0.3054793098402325
0.1701409624805088
0.2624873997574328
0.3984395177607572
0.1787818517244734
0.2769636580362245
0.23784784543754917
0.09894077629231168
0.193222488346369
0.1958485594759484
0.3896502370930943
0.22551543035276525
0.3167438718050307
0.20412093766828715
0.20237065318324873
0.21895997896793895
0.0896056155819991
0.3046493771606914
0.19767474019024345
0.10341314927457938
0.3163778545656113
0.10100578009861788
0.268874724789657
0.09718362871294815
0.050560664374940334
0.29923007912255517
0.08036942489415679
0.20669485302804877
0.249350575962771
0.18887076501713906
0.23807121825402167
0.1001105924257374
0.3368896083019819
0.3066776859350493
0.23335164086520827
0.3652579454918071
0.20329382187340436
0.10368198705650752
0.2756593494953843
0.19450784853517356
0.24912632275832233
0.18034484460565525
0.2365701903979375
0.1631352356078861
0.218839987934348
0.30432375038812143
0.2600349324987829
0.07422965375644328
0.17491736864787796
0.3484227627944863
0.150987552038528
0.3302955614804955
0.1600641623253096
0.343394053760182
0.37145473450149524
0.2631242499269366
0.31533934767143096
0.30833201488017925
0.36952134741826365
0.08273933674701757
0.14169669540868354
0.08962408832315041
0.31116065556086103
0.23396961569642058
0.20936446433260517
0.1299086484599319
0.24153066152736272
0.3784966469753024
0.19613844905180455
0.20151762545320553
0.19203817200442685
0.22678150085006518
0.1297443993910619
0.19179333508688282
0.14429749349580817
0.31485013336355244
0.1680137558332855
0.21165154257310964
0.30022338061642173
0.3221922619945099
0.33679698987149564
0.11036276492217399
0.2804981303732701
0.2109555773963572
0.23135939419793158
0.14523243488997203
0.20137091095802834
0.2525974633246949
0.08625113013071906
0.2349175299276712
0.20720990768244507
0.15409825981790762
0.11424873478791829
0.2107633546743769
0.02931251643773345
0.29650066255830215
0.1163613108797072
0.14918349626753014
0.12183620361539796
0.15441617260255458
0.3261504386971344
0.13875759202138097
0.14481328439149613
0.35058702031740313
0.09863978256504832
0.22956862310355244
0.14610366568070082
0.2768020931470451
0.18047423938025384
0.16223537045091568
0.20094617966388065
0.2847512841117755
0.1628564781674699
0.270940803560031
0.3635316396849582
0.13600579474689456
0.27393435240754965
0.17626790711781676
0.2530257891774766
0.20576402725096138
0.3804681327267469
0.216160233779294
0.3844920656869934
0.3348123290156753
0.19010836795562222
0.16552880982802812
0.2599356934421734
0.3830170283532526
0.3461576450893379
0.3280837661359871
0.2844444235148097
0.3569321529388749
0.3056530807192016
0.2057607384559083
0.2815398574270053
0.3383700286008011
0.24722142999583313
0.28197098205349735
0.28975760510156223
0.20423436280369747
0.26508550159116956
0.25745916163349436
0.3123528107339235
0.303296688366656
0.18177333864438502
0.27944227944892713
0.3614962490590827
0.15610651059086347
0.08952803616101908
0.2651452628418582
0.29633832998228693
0.09348732849027157
0.21840563616372333
0.2951450772944418
0.3721484764544494
0.35906848190781954
0.10924330105933161
0.0634431774002746
0.35057965713381006
0.2504596706715166
0.41347738964957576
0.2403049075767804
0.23307649525384694
0.20824012886355184
0.36296583403552574
0.3124994260842315
0.20560135751407732
0.12446712452555493
0.25505147234801734
0.2875836280786603
0.07953749691457285
0.08285614518297725
0.17202010711263852
0.058741463173967765
0.3408238340429706
0.2548174180070836
0.2818971563142632
0.1614389820963947
0.046180277027790116
0.1991723842980032
0.2776280790049042
0.2849148634910832
0.36703423360898013
0.3729119480330729
0.4223293505130098
0.37781528136282877
0.1509658963313039
0.1828325258859946
0.21204247604246743
0.15906879283831962
0.3348342002364982
0.105164529706078
0.3186143323013531
0.15289328994330312
0.25858076934521906
0.13307431797766262
0.2101053199050206
0.33424672513329234
0.20330885960879164
0.13040064045320515
0.10677518849009125
0.1155793209496656
0.2989530205758208
0.3588839767389512
0.19336447451388628
0.29133020090646716
0.23437829210324343
0.12598504325955584
0.18459557841373853
0.3271791777335462
0.04558809839921848
0.16729406147610582
0.15551163089169123
0.45878802594619733
0.3307429998142681
0.16870719260870062
0.22077641608008475
0.21493249931588382
0.33765743323937175
0.2322697023420564
0.2157229700821391
0.14748399027444234
0.31754718634032303
0.07123908020842006
0.1973174280120313
0.1523670557721612
0.26598707367152574
0.3319852813642278
0.08724361029477695
0.26137341255611224
0.1520280831263429
0.15463882459370057
0.09487040853340513
0.17824787047366436
0.08934178925724474
0.20402652091192489
0.25317918009894613
0.1507804551157675
0.2680539782940991
0.08618564676418158
0.3316892189909125
0.2432711281402471
0.34569412336695804
0.2646278157362469
0.19035170171131274
0.15909124486786863
0.19050613790801135
0.21820461711336636
0.23331803649880245
0.3870212370614204
0.22145165170555892
0.42794517255448516
0.2829313422895554
0.1955497233820593
0.2086247793662423
0.21160524800623248
0.2667503768061974
0.2143179319461591
0.2078622349630019
0.15367731163488027
0.08524726130850335
0.13947804004545067
0.2590565544604881
0.3389892085797676
0.2612528223247789
0.24365471577465095
0.2568864438150333
0.06495193673831338
0.30634441813457536
0.23395169560906856
0.20912906268992595
0.16041586463926244
0.22904534922132014
0.24512301401185427
0.15020846276692093
0.18053435152183597
0.31755573043081775
0.18562930743087283
0.15738227241770614
0.15030329081842694
0.19145924698193692
0.3059414358442856
0.4376158331107858
0.09270848452246311
0.1908471315825312
0.3091434029312412
0.24408832154432306
0.2410774366511303
0.3290658683844367
0.35025830038224687
0.21838341898288102
0.2080314880461428
0.19899630555439618
0.22951376984591723
0.24906826945905156
0.3598770384368721
0.13380846159923168
0.14955251326548558
0.13447364592196237
0.25477069643014855
0.09412610173228561
0.13290450024473774
0.24670767312724848
0.3464235174584671
0.3252099080568055
0.18873604374322245
0.1785313758925772
0.13444395967052877
0.13693873897229242
0.2160282704429857
0.13641888363178875
0.02708619280741145
0.22119055512284574
0.21559159967767522
0.2112907401921505
0.033578690048183014
0.0816863660359815
0.2837983635869632
0.1587866837323868
0.06550974503631726
0.13203877252279236
0.24274603797834857
0.4312532947106273
0.15845177737672558
0.27772279622615986
0.15806666131334512
0.2325013431590107
0.2608188781675773
0.15428469265203618
0.33120189470631467
0.1782804177641186
0.2360982886279694
0.27927524632603096
0.22335064051930173
0.19691321326961894
0.3294084158178988
0.27123127065818325
0.20033461566187385
0.26325590707358265
0.08071021723574417
0.13888013587277176
0.22243916984092368
0.49128967019237607
0.34987408492081395
0.21910316338788594
0.12468880665328143
0.3902439361291629
0.11080256525724946
0.23775814158944075
0.2838531480833757
0.14518850240605163
0.2946428296374538
0.2727021221542682
0.10862768629727056
0.15579073194248702
0.2669978833944192
0.27146340961441684
0.1552007393181564
0.2320605332767174
0.12138800596604372
0.14145633783045106
0.10644745621690274
0.16229873392250765
0.30226406819324225
0.09226525184526399
0.1800544423935579
0.35811625038648925
0.14702154202927425
0.1676650209924184
0.24915972403618145
0.28639897087018035
0.14017765801010837
0.13215005529831464
0.31279781597160006
0.10980449556464074
0.161251575933466
0.329371813158834
0.3155006561578353
0.27849396462197257
0.21780969095479938
0.04275915276294537
0.28395841416529577
0.40829317905680557
0.20189557368004066
0.28358836373754115
0.10164641115426298
0.21189843243659176
0.3353664193915442
0.32497872771104175
0.2429107089697448
0.36828601077239514
0.09038683267352306
0.2168949398862257
0.17237531925090113
0.13206408184782492
0.08537847871797735
0.27117313132545473
0.11516963012909463
0.19634317230630718
0.3077826097282385
0.3247679166064782
0.37019829402345666
0.12263278700078907
0.16246953202740252
0.22264679038646323
0.19301890307639036
0.16355309086980835
0.4277553243945128
0.2834756728038112
0.22636934155006433
0.20613517144869994
0.29543679757896246
0.13750086793528207
0.20950861303757026
0.24328955351639595
0.23482653636352474
0.2967880552359061
0.19083046315428295
0.27291905571934444
0.17448142201195913
0.22099369830038382
0.06355962567165879
0.12107978923640253
0.2537035409129349
0.17089750886389093
0.40918199662791693
0.18397470494428628
0.037862070997292906
0.32459330651605217
0.08368476607928607
0.1818796061412102
0.22695653539229593
0.3364753272925957
0.13873454289938555
0.2516614027291322
0.24626501166448395
0.2755815640296242
0.273784631201776
0.08485455438443064
0.2610338434751728
0.03796387430974671
0.22384491656495792
0.25732542752989124
0.31250146974603005
0.37502637691780355
0.24729907529655348
0.16973503178044028
0.28031144494294635
0.29780281837402794
0.20782602085036664
0.1478119670927295
0.2029893608862546
0.2935312417628241
0.08754116444271598
0.1100096184284346
0.15077571501379095
0.42108101236631823
0.26582544718903406
0.15877512067966304
0.10494683802247132
0.24834319459415352
0.23384951877490837
0.36193727042746965
0.17846481515414203
0.266613244191966
0.14965969699903506
0.24935167822090562
0.3830320139823832
0.06540623570418316
0.31028134861771295
0.366173079208047
0.09278155541076154
0.251140099445163
0.25745738061341533
0.22778971791201227
0.2797164241090906
0.05042592056291783
0.11912824995251466
0.15490580698994869
0.04685745561381852
0.3030794694984794
0.2537212855471095
0.22395687372354656
0.2594080548774198
0.35419996905639606
0.2152888279124312
0.22911413097049887
0.16230832717099603
0.12865041345663122
0.3214489249590591
0.22022858348363386
0.18508129327553313
0.1745573630261051
0.1460996507126131
0.14572235492779265
0.29948462954049154
0.2682730635035143
0.1242691612096145
0.12245452234225505
0.16843369892705864
0.1354909698728304
0.2933571370577268
0.1430493847663867
0.235122651088626
0.3499043208919368
0.21889736415413455
0.2951439892260973
0.25742853057169696
0.20483193155165896
0.2872711791628133
0.07290216179335587
0.25821336403971007
0.1652667660808294
0.0868178446107823
0.28366354276929645
0.13212673208494666
0.24879147670913904
0.21936353595431707
0.10500589890175552
0.3307495655147246
0.11541480661677636
0.32416889879307137
0.2328512428890015
0.22140951350048244
0.17604284408881146
0.1248181912282348
0.19815412501353463
0.08859918190257465
0.2084381081237766
0.24576911152755415
0.36232446515566863
0.1416896447187317
0.331139372621109
0.22923761299163226
0.08089904412937649
0.20598145933866158
0.30131367379383694
0.21705166992344802
0.30745700074595234
0.27551672469597743
0.17022143698433526
0.29484512598909196
0.27759606741993126
0.15037090276052348
0.18893551102109055
0.25406570616489443
0.24752864396107163
0.04239454337912313
0.1702539253091983
0.18618710312570125
0.31173733680294047
0.167982526149172
0.1972135382839185
0.11972151297856014
0.21429016520909694
0.31825222497661426
0.3880176258600095
0.28352811434587993
0.19686143944475587
0.19603368092774023
0.10847652530783936
0.15620725660749846
0.27873738737239645
0.21969721827778566
0.3018076834253223
0.25579502297007756
0.26302382487190934
0.31531948604372273
0.2229084662298835
0.27984552353844677
0.30528958524932803
0.20188302543490794
0.09315033221627603
0.11448256575867674
0.38429887790392436
0.2780992555612339
0.2032811428586686
0.17263663092078177
0.12518854758076597
0.2933061863787499
0.17129150145020494
0.15142529647723058
0.12134256753880772
0.05041493058689514
0.31168115276443625
0.13509282727445052
0.1256441754734259
0.3436037036595149
0.284524040992963
0.20494182100937414
0.005445283476860489
0.1337183052483149
0.22712537388124582
0.3825120700041694
0.1672218252919719
0.12134200592937634
0.2362126337322346
0.2097695346591345
0.18798204359239096
0.145129746445977
0.22751324139937862
0.2930857913726756
0.2793960748217822
0.24520384727088357
0.08481485335564158
0.2133093427621845
0.23378487492466804
0.2817107898285171
0.16249063054391838
0.21855093307367524
0.26240470450553405
0.21478082187690328
0.34598899898009927
0.3577585646444903
0.1237837534192163
0.1798176809631436
0.2527569767197222
0.13633947222734538
0.26113288395141987
0.22577062467276982
0.42016833930497993
0.05573757356964702
0.14034902282603898
0.20659040609010781
0.1628538535902245
0.17185257058696182
0.21672759920639412
0.060989531612694894
0.24758766981090674
0.36405845733204356
0.2394524558767624
0.26086433549171156
0.16516381292225624
0.19655955643470813
0.208751020702571
0.21543936284308923
0.32970934857671813
0.20651287670877183
0.17725921030962166
0.2885472371978271
0.31543236784409073
0.20560158369706832
0.3314168022151178
0.12457661655836715
0.15771613611936414
0.031755786504002764
0.34452641205030154
0.3707734044493086
0.06446775349130068
0.3065617556342834
0.3276930291459283
0.23737653901765488
0.27127193717250375
0.2630791179756814
0.3472315354439348
0.2698998457863758
0.11400452584636571
0.16277856678716338
0.13467901353776496
0.14482406345821972
0.2545020137271636
0.12246281363604836
0.32031988281779317
0.408949812758762
0.16341987765116467
0.25639759606574924
0.1379714336740044
0.19246683776955614
0.07537668353287154
0.06230201355736936
0.16500120158551168
0.3310848740273736
0.20646585231004252
0.06255912521428555
0.2757354593847187
0.24071811823978384
0.3761138644370446
0.3073047163010735
0.18098659096632755
0.25066477094946715
0.2826333275313405
0.13847532876168958
0.0943661431996748
0.26900842522274093
0.14256577233851234
0.15206592017054849
0.2647462969397675
0.22775067155053325
0.2335853169513047
0.27530513399249285
0.11912429973311629
0.2261341970964155
0.06644838520713876
0.22967764118108794
0.20049314688834718
0.0867267838809556
0.3227832828135774
0.2818033495830932
0.32222367974687216
0.36737867374981564
0.3064686426357495
0.16015413293480757
0.23311148265829484
0.26995092954004263
0.2393410635962821
0.22405087558626413
0.06967645755482811
0.16813954491976874
0.24188378878108124
0.19409380134200724
0.3496864273272331
0.24489081673964433
0.2542946319838793
0.28733312065704447
0.17249774288925307
0.2398255653566122
0.34950245343953695
0.19207126979395617
0.23008565223681096
0.2579740242481072
0.1516890784311015
0.22597499079041553
0.3893819822992985
0.2660594814378653
0.19871346116639454
0.08991812206194692
0.18470736038564714
0.20073499265707284
0.18185349396807365
0.14609393482293373
0.34135399528436655
0.24155545238126636
0.21462537314022964
0.15101859547678087
0.20243670891278412
0.26070204697136834
0.17107665628668337
0.22521006614094283
0.09813141716874157
0.28953517592515854
0.3539536674393097
0.09275819724225601
0.10571890120893587
0.02590776298976283
0.2703228974411285
0.07982993764953665
0.09764985382917474
0.2506625100957233
0.042048132229523465
0.30365506723101443
0.27815171397076455
0.277210093381294
0.2838418398520263
0.2612778551003871
0.04488560213158096
0.20390509899948664
0.28174322970344057
0.25117910341868643
0.1938754828832754
0.257752851141212
0.07808548438085376
0.17551381077790448
0.29729751046486547
0.3309271651987081
0.10161141993718778
0.41379776386065936
0.1258751209642161
0.25760275686713646
0.23790364843701017
0.23449904217614986
0.23294172940075705
0.31443520507099165
0.40973398535538846
0.31328358229321634
0.2773580911361024
0.16621563516695015
0.16834771387679837
0.21079831093257115
0.20866886027708517
0.2026846928470698
0.2544512408844658
0.36184542318676843
0.23476265690583753
0.407506804523978
0.3009702728242216
0.3141453264562707
0.150281977099201
0.07046843088757865
0.18765779927289544
0.22336915799096535
0.14135514983221353
0.06134238126893445
0.0783760002228521
0.32823265204666213
0.2812871620448971
0.055026642161583844
0.08446882697981702
0.1671695475363518
0.2258056030475919
0.3586473435491625
0.2907590127332562
0.21876135858162507
0.1396517494257052
0.2981803306492727
0.15591806746301395
0.18169789152761284
0.0840232926833745
0.17415438934027627
0.27058376204733214
0.20148370805346982
0.1037191679970964
0.19945553969521373
0.19611522589353056
0.20614485554647058
0.18219846906845083
0.17503217583261232
0.2707765547002726
0.30686515998829983
0.27567624839340454
0.20859718757200432
0.3120376162044289
0.03988072177795394
0.19595916846780725
0.16534757013347703
0.2427439551409985
0.20292740974909296
0.18487187312125672
0.22855461169713243
0.18593461947255469
0.3285126512623046
0.23317057397283322
0.06553413617365117
0.37792655148730886
0.16052462410115903
0.3723157596521157
0.2567249561222038
0.1610716838186076
0.3591521578187033
0.28398139384587645
0.14554337350525692
0.3469643866330907
0.1600602544974299
0.20652439028954706
0.06531589257751094
0.2692848354958724
0.19611727520639263
0.22703470824427552
0.14301042527713426
0.18440179201702953
0.25592998854681465
0.11363209614046958
0.19546844526769297
0.2527877578824778
0.3219444785037388
0.2587441661797065
0.14856407224090415
0.13732517443522238
0.29260078399100703
0.25357390807311925
0.3525366070249452
0.2577041097669552
0.2203132529251425
0.09497126682278369
0.13585230033545578
0.1755646860517074
0.1630777362134169
0.07473202451328892
0.19942113364858347
0.1850201987660247
0.24044896496741086
0.21597512860311543
0.15134901320424135
0.1673329936321432
0.199313353700272
0.24487906073895702
0.16064343859118704
0.22950247389969777
0.1978858211406492
0.11309047914535547
0.12164802977616261
0.26671094340187057
0.3375028147225118
0.10798717347482517
0.3915153102762659
0.24805297809687932
0.21260091720056914
0.2403371324664004
0.25250961651559634
0.24752371003506674
0.2397752633049248
0.26584110288241286
0.2360556226628157
0.374850128408745
0.058265414111312516
0.2154966681367492
0.2897091926907866
0.21954668168946082
0.1759155407920126
0.1468954940929101
0.11157612474268379
0.2644486370019912
0.1407484834710294
0.19826004109359985
0.2339277709760236
0.17788982937295109
0.3374249969808969
0.21684214446154823
0.11650680231671894
0.2048749365978986
0.23328157517499992
0.16071984169303774
0.21340612980892026
0.20070778098830805
0.17228105118410322
0.18191956059708014
0.33779135933499704
0.24966874330017852
0.06143423039189075
0.26092124052989346
0.34840007387162414
0.37166626906912437
0.32130741789328837
0.1929174410982242
0.2166637752639397
0.15398352289253958
0.14841897466034723
0.1526127293979012
0.17301885760076754
0.2520970064224327
0.3074657824652592
0.14136528467091516
0.28736244895601987
0.2530051800752934
0.12136709807524076
0.16902696336263562
0.3108670816957376
0.135706359712673
0.21682110312934674
0.3742455177250857
0.0326029164985549
0.2546445772693957
0.18656139218580717
0.1348467366291606
0.2853407655856223
0.2618917521799039
0.32120138498926776
0.08134813503453124
0.41120493700796296
0.23320830329189074
0.2521743894299144
0.12273679386164804
0.2684102694740899
0.30566264760262063
0.2469924534344169
0.2581514631385861
0.1334829029048933
0.028376882422047597
0.2215081167203549
0.2874719896999228
0.19727044728665655
0.2211645166146832
0.12034873272489999
0.22349746574765755
0.3188482150313408
0.1459940054256283
0.2780158683020751
0.3146336640445687
0.3608923218052657
0.16324151792460903
0.12520201467159875
0.15703094913238586
0.10909432517795183
0.03418171588259423
0.12154219176180005
0.3375705595858234
0.024322277164650737
0.13046637651006368
0.21186872099581752
0.304306248855341
0.09812083602887335
0.2254583072349912
0.2604797982189386
0.2841468241325397
0.15504098477023806
0.2632845445036113
0.2788089558213481
0.2542732557875015
0.22555365721810663
0.14692886485142043
0.19413781784346568
0.2212852470733035
0.13223383148453205
0.2567469248685608
0.13566454626868674
0.13682970143776965
0.2905926216956356
0.12538794734287295
0.224476273929796
0.27349465395703254
0.1521702564602928
0.2635937294077391
0.21347720820301996
0.35203443984052646
0.12880161157092274
0.3199438850288591
0.23945117213785208
0.07862984575238269
0.2272718700179902
0.22743926959475172
0.3078757931524124
0.3993394383679454
0.22526031947148936
0.25533809498807286
0.37638736515924354
0.2556654552629027
0.20616257337600963
0.3079857879292797
0.15825462608583232
0.2550009884618124
0.3173971604035384
0.391105811224111
0.2694845235765308
0.2669584434989357
0.17756658946070128
0.41124281123066125
0.2844133590354848
0.1433819868804049
0.3004729344435658
0.18460311960383627
0.2502790148086491
0.4170362868110919
0.2501603746453158
0.14615804013165218
0.3296050955913149
0.3325706764190046
0.2111240122246387
0.1124588994821298
0.09891630787905852
0.14028223372177995
0.22233918612699521
0.3068500893960118
0.2158253014703801
0.12274263879591338
0.3169602532558407
0.19504591917128056
0.2377386931012042
0.2759669545729292
0.14847809734507086
0.29896927301116455
0.38482173682877346
0.267680767505545
0.40325902501008043
0.1754540441934993
0.3759727656101731
0.09399749720710844
0.2867352764305474
0.11499239051153422
0.23168530591405873
0.28667414797634
0.10738803835292624
0.24658527086484733
0.19242168977878268
0.26438559716184595
0.15554809517170354
0.05930335940354027
0.2851620747887463
0.3504334715233309
0.11449507944844924
0.3238559412874789
0.2619926195312166
0.20828322538231595
0.18191340816627283
0.33491272260125515
0.5203054054617922
0.2938675923283721
0.3007022833790172
0.21390114104606298
0.15648201445196694
0.2783377502768206
0.3564153889649481
0.22562456728563862
0.3525469752902341
0.19963567741186433
0.048552189156761356
0.3258508007556786
0.037529852015799926
0.20767466444496993
0.2323893575508849
0.21019286432075937
0.32089286326521066
0.33852632288287576
0.35195663040975295
0.19884870538701047
0.02475143869281754
0.38332290258562823
0.12675946664755702
0.06975114422770193
0.3336787455031411
0.03745575583390101
0.3405213707149605
0.0935158861785797
0.2926577052713283
0.2733218459816156
0.1597128193319817
0.24274316323474357
0.17107444118914258
0.2655631740014517
0.20536165246565452
0.24748162885484623
0.24154974359022005
0.2240449534981047
0.20782014256379994
0.20306215081453965
0.30121011173193496
0.09160564011868791
0.35438304253716946
0.3059539379644141
0.1995951656909407
0.27517680542186584
0.21827940351308017
0.24096138139101128
0.202725876536487
0.261955451863752
0.3156522423712061
0.2520548256444353
0.2801678812143319
0.1218905425675246
0.17742966592017403
0.24290795557697742
0.1807044477029573
0.3237802593586259
0.30570483057080833
0.20642659142455527
0.17163003445647146
0.07554524968477606
0.03046485482067879
0.29326512867111476
0.33230659031025195
0.12638339006799543
0.19717369196059595
0.11616310208136245
0.2750771242541656
0.24477712441513436
0.25181239995463434
0.2019719399759292
0.19467143937358977
0.18462000244489354
0.19931336979078332
0.18874112497522222
0.034768377488365455
0.13397615628455148
0.24112729280478146
0.24672664186869558
0.19927216610157628
0.2577499473125394
0.08957025786032423
0.1867984868730856
0.2473448863702623
0.3806672641569693
0.20183811709649838
0.3079661059236583
0.015971626379770076
0.10673668109026799
0.12544358121923166
0.3316045769450126
0.35873950039896735
0.12482906617072569
0.2711114596541331
0.21444933980204403
0.14845008398756343
0.18138253320763081
0.15979759984398023
0.2113055013696617
0.36737542457912564
0.17498430507439924
0.3076000076430717
0.22915105146401316
0.23628707992272183
0.16407908837792004
0.22541989453679434
0.13832499466187023
0.2601547799956476
0.25403478216536196
0.3070096818792757
0.24410088659174248
0.27364051516456206
0.3089934039757775
0.20503119122453073
0.16848332030462412
0.27466711076375766
0.15723046660557427
0.21832632131519475
0.31303678599938967
0.2691868760452722
0.2800771988600787
0.2592825318657476
0.304139283176075
0.21494479991591783
0.2156052931830695
0.16997383074356892
0.14962401298527478
0.29443617667834304
0.12271034346742553
0.2779837400395626
0.15867331773005494
0.21181167655883093
0.378815113555084
0.23380166876161745
0.16489622853864708
0.1598892700979309
0.3046173720714367
0.050912136736327225
0.16690884861004301
0.23049959854509477
0.16679342962980054
0.3031215451158801
0.15448315640686747
0.200952864013715
0.15427661712592414
0.2994867682295467
0.3120699906387239
0.3101079961225631
0.17641225277515893
0.23281647514906556
0.29104168410928233
0.2864438661133711
0.30725634136691427
0.09587298836825832
0.2652967561558751
0.21879836553793983
0.18768701922602654
0.1949954484749143
0.20042611221288534
0.2638057390934313
0.32098301399971885
0.23221180467388994
0.19621973325448736
0.25695325474183667
0.16817407023414843
0.049670224261293854
0.21663376469101672
0.24293166518022205
0.23102745677192738
0.22667485729109968
0.12974602199759813
0.2977757764154926
0.2983992882844371
0.365015364529481
0.17193885990652238
0.2664341939467509
0.2505465837443234
0.37029978360112703
0.046640619121155955
0.13517130171714503
0.23616173400315402
0.21060227905414258
0.12740216887782582
0.25029639377198915
0.24977053239789193
0.15647256927757588
0.11418979806445141
0.1269352864511595
0.2762777212078885
0.18981312359805527
0.2492696403169545
0.20767047160290034
0.20386358672909227
0.3742801528402207
0.15592080044417483
0.2741201608969111
0.22584317379936236
0.21247393347392526
0.18307696303400256
0.17228802624568496
0.17380801580675143
0.3026860394566637
0.22546134793281586
0.18170194947759813
0.18594408824391584
0.2721761439424913
0.30433324080612756
0.13593538635474317
0.34581132766487194
0.15160751690523502
0.1796386439788343
0.13544637592688652
0.0631646100766235
0.3827020333192102
0.09586538039077531
0.19718438482013492
0.25855325791183514
0.2028475732020139
0.17750053085230863
0.1456943634846428
0.243294896100658
0.20722325831897817
0.21364192849919414
0.1314479815064726
0.30948894913318864
0.07954382660164923
0.24786830670439502
0.10473323215789736
0.2114787909774492
0.3190258230443935
0.36990668480750927
0.21970966804725114
0.3753948226688603
0.2077416687902606
0.3077772373936075
0.034443738491314387
0.20286757442542977
0.2045558244790918
0.33548197936603574
0.0796107581196595
0.2558607730046245
0.21457881144495172
0.13320371285150237
0.23541720358143686
0.19859340966378625
0.1815051714987513
0.27751558214334776
0.20704857144921326
0.25604397361349773
0.17610101868215466
0.2682191366062594
0.21221945702435463
0.3027227173565688
0.07922030659500946
0.14532286935985364
0.03357081102606046
0.39572072026895233
0.2389352031016636
0.10107915693981251
0.33305956050999297
0.22959383973452321
0.1172580041379061
0.20255939309539475
0.24477545617112723
0.11462021047047465
0.2665241544166643
0.15126285081691765
0.07861690606818106
0.17699894907746475
0.12557759931112533
0.1115321036651339
0.19972465421467106
0.16488997463854244
0.34402095280503775
0.2933905618526091
0.11238953704309862
0.1854667937463671
0.19808445595907265
0.19547147771830964
0.29094239804479516
0.21874803905541954
0.11401320951356238
0.15505606525907192
0.1725084511683905
0.23088267630836806
0.19958915847918898
0.2178080025167302
0.3503041623544651
0.21272407908893148
0.2138687633433001
0.2995961805262635
0.2861633595453371
0.30680817433416296
0.27965976306248536
0.24623306157585909
0.15043303820917683
0.3657595593980952
0.24319427360935278
0.28613612587433646
0.2804384906025346
0.35291917937834894
0.21390440612745978
0.07045115805052038
0.17137401403210056
0.22109471317502577
0.18205016084808234
0.1903362953307998
0.19732352701149267
0.1654110007319867
0.23667328057778195
0.09592258511202709
0.07696749308054462
0.19871533509631928
0.2564488441108351
0.1628511888383049
0.1945883438641797
0.3291148725670183
0.22135910614336296
0.22478147823595504
0.2307306916857304
0.5185258171963238
0.1685174815041517
0.21467394066979578
0.1533364278185587
0.21694906407949535
0.4197118212378097
0.37304629237044473
0.21934036380063093
0.2553404732357573
0.33743174866237186
0.2797266151689947
0.2570681624104504
0.3882374695583631
0.3333934780952934
0.14098707424542506
0.2724535602946256
0.3519361096074553
0.2245227764796981
0.19462231752602674
0.3392904310379748
0.22385171402325263
0.2505912990925103
0.19144158716119258
0.2839068806388069
0.25174995988612026
0.20798505536496092
0.1267265450381768
0.3202318024428987
0.2894419608088317
0.3289511513355795
0.2067328302587921
0.19065385790428852
0.3708797467477889
0.2586313767471906
0.29527705288371947
0.314530779532085
0.21393773079353695
0.17117085908773755
0.10643207710697104
0.06028926915066465
0.3715872004464871
0.25914123660878197
0.15412031729947817
0.09563469564373862
0.10955534887158079
0.12145252324493404
0.31399245312676954
0.12460546151665709
0.055104540738745496
0.24477631601676617
0.1702866737757747
0.1780063570322039
0.16583752465100673
0.1745013094029316
0.24911315429619507
0.11753501504483659
0.34002615007068404
0.08619546991692426
0.3459626537208401
0.3870579880105893
0.1981449575235559
0.17397686200314313
0.32159163810137664
0.24800286947435707
0.3811777705430619
0.0419013542108662
0.3439908519888439
0.13705904914762687
0.3889419940558692
0.16182089612695544
0.32439478450854364
0.25872050444894096
0.3463922975364778
0.22541615395679607
0.11701971707186672
0.2066121257302618
0.17921798181304585
0.364083600376157
0.2758532614079775
0.11455832090054612
0.21026671103746183
0.23698685511034526
0.1994208137605598
0.1952934752617126
0.1313596238632832
0.24215725547804445
0.1999009408394344
0.1918719567515398
0.17983932266568223
0.18284023334063948
0.068826292424828
0.19242317352018043
0.224610006803598
0.3096156119949867
0.22012634593079192
0.23128044588918348
0.23895856462876558
0.45168298564013026
0.1693726778543607
0.29740407950713393
0.23749877961680757
0.3537626951598781
0.14042709483788468
0.28698368128101903
0.22769031040063792
0.29654241555346683
0.39736071367276604
0.08676298250937654
0.2130942588574064
0.17276267574468698
0.13581795318189907
0.30645445699003976
0.08165810531182137
0.19749116898242233
0.25161149902555563
0.24924364264774468
0.08166443650104668
0.0760346904785095
0.1353188403202057
0.17628019521688143
0.1854463065259068
0.20727691094302195
0.4196920065718454
0.14487785097689662
0.0532031881133009
0.33435042551295185
0.24089690795014754
0.2983632815979339
0.1365087035961183
0.22906470614264782
0.05869211705418224
0.22434794765381094
0.18033570845966926
0.3556849874874797
0.22514466896413665
0.25318021928897977
0.20065796473898292
0.38911820178191187
0.014588384618751551
0.2306936979857658
0.3539063063760452
0.15134217198810235
0.30744488603677517
0.21352443843765506
0.3679402866775723
0.16059232447569027
0.308467757539507
0.13727218994350124
0.3575767314935959
0.2007371734477739
0.08296095803858092
0.19478564020710676
0.11894112050619482
0.25393286674080195
0.3269025829626432
0.3913400482325916
0.19927898910523856
0.2759012634308028
0.13642108432000266
0.27435528625776706
0.3265274561949197
0.15141562663155952
0.16072252712095017
0.20674047646282823
0.20882093092297097
0.3059573473975188
0.2776143245818244
0.12213508608261833
0.15865839640987894
0.33726363645346896
0.12994266905178614
0.413574232485841
0.280196282541598
0.33815286780904874
0.3337773455462759
0.2860186768137469
0.33799825578559184
0.04184577911913731
0.22633545604898236
0.23668989153079426
0.26167607338491744
0.23128242777266933
0.30329428284030774
0.10413446250253618
0.3412823694202454
0.23921961745554163
0.11048145680455279
0.31774778212077404
0.2184052292568483
0.26304548863893273
0.24005181847816948
0.1776978131766452
0.12483211426467028
0.31410426542605485
0.1608248925459885
0.3050977457512708
0.20920281301230859
0.1633153490852048
0.2507635120214053
0.08442599949022016
0.22747838673069506
0.19229962292143496
0.27677635250940397
0.28046599165775143
0.2718017726068303
0.20956203343193072
0.24393995279579964
0.3139742251875024
0.20578790393667046
0.3774649569513153
0.1791377632039331
0.17111860591147074
0.3826736289363907
0.12549599363228822
0.10473757037356742
0.2157856418300407
0.2274163848752109
0.08565967550496877
0.22098035714763445
0.17459035800880937
0.30035068222617356
0.18455581153668876
0.2971333213553343
0.17010383252680134
0.26485398955093814
0.3030116760784749
0.30990264237318765
0.2795899762867501
0.20644460497747014
0.2155284701328589
0.27783385662332305
0.2800848033099019
0.25213800558183097
0.2576722365296206
0.11481923984993218
0.19714935129259442
0.13580681339767292
0.2325589438215051
0.266527015954019
0.1821026164564289
0.10744173030863216
0.4245834889225389
0.29440796554872756
0.22224156047688207
0.22789017698003722
0.16066364406324482
0.13476396528120738
0.22780796357189037
0.11664248728764375
0.25839357696637616
0.2059930399030721
0.0891142976514006
0.27041426472000724
0.11456183580224906
0.17181757826363583
0.16267794197159363
0.16311505566339274
0.26792558678760675
0.1631254567460001
0.033439332241026444
0.18925293199547696
0.31064452930971687
0.3577277420511888
0.23890331173497042
0.1677306321311388
0.1395748201053036
0.1535296247259011
0.2934275760692535
0.22189126714216695
0.1543189995853371
0.12203949690841304
0.2840566577491158
0.2625013094299197
0.2548522075779274
0.2783306066372871
0.2636046121989558
0.14412801416210116
0.20598926923411054
0.2585300394552431
0.2678337649172451
0.23420122693146267
0.34673387216506263
0.22479407816519098
0.09034057428421828
0.2872862668832958
0.31299803283560484
0.24682156091394897
0.3547956241964062
0.33787280342445997
0.3378369813620265
0.18185969259121645
0.16442066968513647
0.31333449963735127
0.08463300570486854
0.2317307172104616
0.08970137399363831
0.3224360912591166
0.35894003727521473
0.09971366010438948
0.2112817381681114
0.3237872325032711
0.2652892248688099
0.18888551280958327
0.27611696526707674
0.22263767816356994
0.19929772530366374
0.25856297589276844
0.1988761522072869
0.15117114538932677
0.1353868770787043
0.22193868016265866
0.07888635441572649
0.3215384889662639
0.27356087091464815
0.11308657684706959
0.3008899416122275
0.32189600973656474
0.3949570360545849
0.30910056423886756
0.2617088021497296
0.34899374192830096
0.34899998850654984
0.07792628519391508
0.20859869793557897
0.2683095361462301
0.3726582331470518
0.12524929951227104
0.21029512473486137
0.3483585960882535
0.2362614556999083
0.16789378705028424
0.056958124177956336
0.24592770585580925
0.120877534307688
0.15103946189148065
0.25882729316685754
0.09805894668088883
0.17176449327222457
0.13819163617708613
0.16076304067117964
0.21142658713153048
0.20749481347455498
0.05452497076586385
0.24534916216814465
0.11809150733747738
0.15062286300420244
0.24191578344686285
0.3902771788548308
0.018314932980926672
0.18150663743720158
0.20561942405857858
0.3465036123825894
0.2779704134645749
0.2174948333208582
0.08594180803059107
0.3682564141657049
0.22582613877803523
0.24254532467949821
0.21558013394072664
0.15080435987037674
0.0883563553186224
0.21802585894325965
0.2632275787148111
0.21855486563958634
0.2973915916773796
0.11245945409536634
0.1329781364929614
0.11870552115194913
0.36512406759745547
0.16558797565795022
0.33859419506713917
0.06738235677803733
0.3745160718657464
0.16411238307316978
0.10211117263368016
0.20251794053970285
0.12908731352143135
0.30664693106299445
0.2833263821300166
0.18397283373831516
0.3643943849679522
0.3460660457270976
0.14408544672890913
0.1689233957343651
0.24164133191368528
0.3540313890190387
0.3159504144256503
0.0828972645315399
0.26573710643005566
0.1385461883462647
0.3055591422222809
0.26137800345205536
0.10538325297015746
0.018893452551490445
0.2947833207564903
0.12780762075114527
0.26290935193934784
0.16412848333550265
0.23035651152562797
0.17789080947225044
0.2347344637576479
0.18252077069644232
0.10918993703344557
0.13929613578599756
0.1891029640562013
0.34458908821484074
0.21747030157900937
0.15307191042316629
0.2822973543107507
0.29301463566151537
0.2425475027529548
0.31124695445340445
0.3516613276834542
0.24573886388533314
0.22503644488533764
0.2115336589759242
0.10566680226690758
0.20635897033248826
0.14946204746257008
0.31951322349243455
0.19280867041220967
0.1157958997914788
0.20512798847238764
0.36787597905740665
0.04568024856126861
0.2368800275123107
0.4308333469730346
0.3088404947345663
0.26118293152138977
0.20034239881568627
0.36557842976663923
0.028209062299517276
0.1201785749093261
0.13331375723143912
0.3123498934797176
0.24540204268375218
0.30991129568373715
0.2154852141674047
0.13307456835358805
0.4381484076714455
0.07432602184313268
0.15446865293578843
0.14271311821516544
0.31123569625163633
0.3212385466071751
0.17176226695233612
0.16955609284991463
0.1795455400798984
0.02014233131061545
0.27806471164482555
0.325535421498085
0.1813823112776337
0.10153116230861596
0.1004903373325981
0.16757425420649213
0.1870153188652556
0.1598211614345814
0.21576964514335625
0.06606640278722495
0.30296658412782607
0.2268942741936153
0.20464463134783176
0.12254865877622627
0.2678003238168942
0.2607699552085191
0.2170619037955597
0.30394574207715336
0.24957066147895637
0.21041468711260972
0.29650172486255355
0.3094765972590663
0.1017575609395134
0.1987724934545196
0.3317018522850291
0.2679252124363436
0.2561650897960619
0.21284180092097255
0.27493718267853273
0.29316766753045453
0.28403228793396657
0.14638140041045677
0.23225819472863266
0.2906280488599674
0.16566159289410534
0.42839054702807583
0.3306217733771132
0.27614150838242213
0.15112773501437157
0.16466122085994903
0.26919545654663535
0.05287345933753847
0.2290785280834777
0.2232227328416311
0.18241495421841442
0.22972888478197026
0.4707760663557083
0.3265265935736853
0.22990731026944172
0.14343360294345575
0.271344353071415
0.28589936295822627
0.16996803455055515
0.32606551887387275
0.2566183087514509
0.3458133866287664
0.16199557390803512
0.1685014180833472
0.1692788420291294
0.24290283112169872
0.17826957207472632
0.34640748034307367
0.12440371481322833
0.14949769060026816
0.3249343779346106
0.14727782589477376
0.2500521184404901
0.32060021931940047
0.31500066285309614
0.1716772051599851
0.3064478031925608
0.35712536642961373
0.24668308117352147
0.3189860996104456
0.015610433512605285
0.24742493707922725
0.3117579764074889
0.11995613833208468
0.05467670492975178
0.26623649917990033
0.2808283845144975
0.31149581868941967
0.22328582694849444
0.326916140884127
0.313767610350134
0.2590637089943901
0.2832238735823189
0.09783842965520073
0.19721437423921723
0.3043435619390105
0.24241417863646447
0.03298476629612886
0.08082574299540021
0.107502159631803
0.16653322212720578
0.13276370975878446
0.24662159452021346
0.20872191430365644
0.351337936930552
0.1657213813673466
0.0835710295424859
0.3462913754544311
0.07480549770710593
0.09824715107220122
0.18026538513692497
0.19547752047050362
0.16589838249114264
0.22348220320655704
0.11951573163910315
0.23721243320459173
0.33945146457962994
0.40660797357855805
0.39677501802774284
0.28906854967617523
0.3996533338492454
0.17097471980931417
0.12493753078097225
0.29550744378783994
0.21305748135355398
0.34745009632705154
0.15962548404146829
0.3838086195591124
0.2691085443088724
0.2707536569225327
0.16872472905302047
0.1481358912528147
0.1115752554046162
0.2244048169354565
0.2964105974346666
0.3902171053020148
0.3437551200337048
0.12931127283192828
0.2787796196403535
0.2465830101117657
0.22127926035076365
0.33032229688788706
0.33143729207018174
0.2640259679877946
0.17346247359935338
0.29661920414968523
0.23382125061790618
0.08733801605219495
0.2836560187450827
0.17899636860908177
0.3031411516884859
0.19850112353957308
0.20341119426530382
0.28500549262469305
0.328320126110186
0.2837522604885103
0.2080208851048346
0.1930354298872583
0.15645196203565936
0.10177510401632293
0.2764105848015193
0.20339523107784407
0.2806473808663146
0.1641523228195123
0.16036583386670084
0.2728050045839741
0.3942266988798091
0.21555882817322206
0.07725663099817484
0.1762498414950716
0.2422218009854026
0.27372822042593464
0.2735428551808715
0.2484555252343076
0.15725359869843716
0.16780500244309543
0.1318163956759844
0.10174232400234659
0.31203394089174696
0.041265141689534386
0.2538784764219406
0.2127250139561572
0.2117382814591946
0.18724215099597283
0.3386111691573836
0.3266191971981923
0.34025355365523885
0.3323421943101622
0.33223545054969744
0.2751582720231489
0.11413778007481287
0.3830885093809683
0.20648351064031686
0.25034726475581026
0.14151067946480694
0.05671679880385981
0.3025911058549866
0.3823257865420946
0.27004403407382027
0.1966956784358516
0.29255891857123834
0.17496666663767876
0.2864299788295368
0.2867382500268517
0.21305169309411356
0.16111067742664845
0.22946674513092405
0.1807293473866254
0.22950672088631255
0.24804947744588463
0.2731241606810947
0.31408210595853236
0.16838456545152275
0.3122802790695242
0.3482088636393523
0.3586464323146413
0.182343474520326
0.3652116392992399
0.21741922014413315
0.2190073374585397
0.25584058039638297
0.11919635192683387
0.09391315111625044
0.2995105526105749
0.27573661393269805
0.42623558205829454
0.245341523198188
0.33686968390235766
0.19364446639099087
0.24914105273887932
0.19777008246228142
0.2615068196050002
0.10467114218576308
0.17677211325032163
0.20616690081408248
0.3533843548856135
0.3289263429081729
0.3337900439597902
0.2132143501982638
0.3266908368733988
0.2565875091546728
0.2778146461667175
0.14689445937957152
0.25255893502072235
0.2193752859075003
0.06819523188970328
0.21594581363401358
0.22677885193756236
0.19736327738830114
0.1939764072127351
0.07745966511022899
0.1848592118004284
0.13338714445221342
0.0537847853765596
0.1398988100587002
0.21175770877261885
0.18697493870265966
0.07324430233233915
0.044279636776556434
0.23606088686375787
0.25214732188242756
0.4610459741976083
0.285606003675138
0.1172079120683249
0.18657914236320633
0.2052687217702917
0.3123718443501024
0.3172254809673206
0.32493882139479513
0.2009809962223251
0.26765589557143227
0.3923235577932744
0.20042601765318113
0.3388222259770825
0.21779124950523224
0.22690990412307582
0.25082356510262016
0.0843606211245747
0.033233848644615586
0.20324712957846777
0.3209660732489984
0.2261248904315426
0.19128099024520928
0.05586194280774652
0.039829004017606626
0.021683740228395976
0.28279226866000995
0.22010222206184643
0.3963674346021064
0.15750658917205104
0.16036052859618444
0.05286419877978497
0.21606074922746893
0.29086445689262413
0.27169927360463975
0.33055449213568394
0.13718832677632178
0.310383119225993
0.35624667423542633
0.2607328155091569
0.04544818349761534
0.18632868501684163
0.30418693333681934
0.2122423151253583
0.31218690390057086
0.047842002767076126
0.2250486486544363
0.1493925837514303
0.2154615474996935
0.1993291249107451
0.19153037682276922
0.22308242738257825
0.30258339574097903
0.19033766505445207
0.3064716017731547
0.14445391359776608
0.12089420004663941
0.30461916637300546
0.043930154329947596
0.3338136676176056
0.050243890785550395
0.1551954523480322
0.18005972591513833
0.11916270362457182
0.1918884186637937
0.252916472075443
0.32954795147865934
0.16397282149103243
0.05307802649136325
0.08837144568659157
0.18886626840646237
0.2263070989174793
0.19022099937700332
0.10028778349284409
0.12013551611574715
0.11765915283988779
0.07820392286463054
0.17554924046345752
0.24711904958807307
0.32496680787818083
0.20052031118660385
0.2213623214794741
0.14874190319166028
0.260593605137012
0.303319162326395
0.2919727495531612
0.27456139028630966
0.052970962057737624
0.023342531738845068
0.3213786992922947
0.21584094453783043
0.1175732091032934
0.12406538125575778
0.2298551553770579
0.23375965834873202
0.26110897692098184
0.15260767509240367
0.345337984421996
0.22987494426593943
0.17944904165632006
0.24355693255255534
0.17972221169455044
0.12769227352932686
0.05966132173136451
0.25254296356256956
0.35948055027148546
0.18381198495504364
0.31247123433885277
0.1269087007054319
0.303338624041466
0.029628352499830393
0.18981074297782605
0.1802077527302269
0.2381716212833394
0.19486104134658688
0.16229413100852555
0.26975585457243745
0.30320761475935354
0.1159730468715012
0.2720687647071881
0.2691179562219972
0.12660271565485864
0.07536413277635386
0.13865698700376936
0.49856934366444977
0.2584152469763524
0.06772363390788667
0.24855950410560806
0.3049320849731122
0.10288263151069464
0.21238686449488609
0.1496151958020853
0.24237111913237988
0.2766749424951261
0.2373528957666282
0.2152250621666688
0.2302171708239231
0.1485704451324646
0.18438996658180262
0.14413494851536726
0.29705282418454976
0.07700385335665587
0.24789458201186088
0.34154914124722
0.12735037435131458
0.09352485508528977
0.2981255788293938
0.4526177668713947
0.042753116674177874
0.24152811601819899
0.27865218183066764
0.15750378056214923
0.33276725096125054
0.3372464492173436
0.35872793124010866
0.24592700028070777
0.11766227134486072
0.1183222672761131
0.11459939332984403
0.31325111966922675
0.10160994282117707
0.2391272237405244
0.1832796872031333
0.2437026421134764
0.2653895657892822
0.226939500293169
0.18959378435993743
0.15963898728268952
0.23882664745567392
0.17789601263933896
0.1004910647293673
0.2377936646887696
0.2192958703389312
0.35462043311018104
0.3611801466770043
0.11886222616661653
0.1161861273022978
0.38367190673022245
0.360644546117742
0.15087852058131218
0.014440031518211422
0.2992730250760431
0.1239662582200655
0.09777728942550824
0.32459669062516644
0.18683512283816237
0.2575752289270513
0.1843323836141124
0.20808409454886564
0.15079509123073653
0.14224804815130107
0.317367794281243
0.20899255535786818
0.33922552186510335
0.09643789149909607
0.29597487702089237
0.0857136666000927
0.23383930926080185
0.305880218058877
0.2511800352529717
0.17497068728007797
0.22238213226845183
0.20803843478630057
0.1732800211553555
0.14135834063686017
0.2971304929433263
0.18490126816026567
0.2417923883996956
0.09156323088623822
0.2260907315403679
0.32249077934486464
0.3526244522301414
0.13216318726316653
0.3614686552376162
0.131361715554819
0.315050527527243
0.1043077596645826
0.19329517230433288
0.26508102094896396
0.052123181772226516
0.19613120946628632
0.1736881400331754
0.28021808934113224
0.1493153907662883
0.23139936780723172
0.062176006844101676
0.17234846585803149
0.09451391260745856
0.1576509645279148
0.20602655363127345
0.1863220509617654
0.23586679250357243
0.06356725787299564
0.1027868359181522
0.23772661917989993
0.2716151405953676
0.2685944002989716
0.1748889685894462
0.2508862107004108
0.23110188672731474
0.2314320823564826
0.2466942178814787
0.14545051976421186
0.10112068600529152
0.32152264406352454
0.04884139768922659
0.1578009563130519
0.18158141129444727
0.21558043954536343
0.22400797356732838
0.1113763121989388
0.06720012141476471
0.3460123779134503
0.40547088387865415
0.15356167399223952
0.4044549699825821
0.2088992869987074
0.37805804012529776
0.1623437700434526
0.25936177690259643
0.19783449053779542
0.25786900577466637
0.35123497426950695
0.22665578087144758
0.1311636590001016
0.24867466293880042
0.26143120026059846
0.06923341010627455
0.19147830095511295
0.18116604236753606
0.18797197237532573
0.07566022274215654
0.16175980462882586
0.1264431551811088
0.1206389511033798
0.12189543925896042
0.20437895767692899
0.1798506320229107
0.3438970546254451
0.21201474479428353
0.32863014628977394
0.15591396169642474
0.14044761171346362
0.0884658166322205
0.3225648405438053
0.13033512653551133
0.07248581490019483
0.27037674467407286
0.14990980291294992
0.12634831850297712
0.2464613332456369
0.2860495725147368
0.24984057994472103
0.23207104916874552
0.18438176476304938
0.25948788946779033
0.06647542640151326
0.2689717877810802
0.15977094274918138
0.20804078004620202
0.09288362016488476
0.21946613840978002
0.09382491491526304
0.25960462178540716
0.24676985898276815
0.2987684724169404
0.21898131975298343
0.2523944757814617
0.22486348576504026
0.2714829769506038
0.25588320444637425
0.08067051020030362
0.22594974110465438
0.2744062130812817
0.13865259283342296
0.1600120571339884
0.2575898167409423
0.3123347088237951
0.11289082225761746
0.19469576478564676
0.18621615220466345
0.18952380318863984
0.23083713912828846
0.28311823899603006
0.10944795228289018
0.2125764127815111
0.12912053566691534
0.2287236718267615
0.17606987487524808
0.09218824509333373
0.23058301025334008
0.10967125703516298
0.21463613408436605
0.2536400058223547
0.16207324633008674
0.17795408291749376
0.13656106556219463
0.34470837339723515
0.19968771677318103
0.2146042629913129
0.2800354020671328
0.20990372725727421
0.2729951400776376
0.16008198779149682
0.3677499123066548
0.17722322128732365
0.10252604694001434
0.3509516241618192
0.15723182231535104
0.25606525841313466
0.24180530311374712
0.08129248378796497
0.26399995938331083
0.2559072792277607
0.3183810532589988
0.20645586015458461
0.12013078340506374
0.24990926030315475
0.16511532742091792
0.23103286582935126
0.16841285715273568
0.1533416703353097
0.17899280917205457
0.2879453636011367
0.3702031661749208
0.0545284063290202
0.2884096084217659
0.23725925941358036
0.4375284623079164
0.31910780928263416
0.35256886160285567
0.2834476281695019
0.24884870338315873
0.04160860366441827
0.022021527647608025
0.17926852675009325
0.29071096189565027
0.31731324598235167
0.27897684155831154
0.1292392506207476
0.280934100078254
0.3394011691869359
0.1048684171100434
0.16209565797301193
0.3220913862052599
0.17219556107801576
0.2364112919818248
0.3188949750306714
0.1251910965716073
0.2178448287818671
0.28864309933223825
0.11229807280544955
0.2498502241705782
0.18034213700378904
0.422448896521686
0.21050032833763935
0.2630807754533661
0.2668190315504036
0.34767604359921517
0.3601410555170153
0.15093338537488776
0.15315111895068964
0.2812681179642558
0.07904563286887556
0.18112954880754265
0.21439832078084667
0.220171030298342
0.23891570117270397
0.09798157063226369
0.25537881129994777
0.1931650820318095
0.3460185753158238
0.18603405083011954
0.23777297180680323
0.21899371003853357
0.28453739134515826
0.0664034955664675
0.2720565627898906
0.3048731473249921
0.2960490077417746
0.22299177804265854
0.19248933495548895
0.20192317508955757
0.29305660345640067
0.19615763896902372
0.11576785714620202
0.2951033585679694
0.1830609734905348
0.1306048864695096
0.2870538340793073
0.2963938719371906
0.11278273454447742
0.15935552365597638
0.2494534688972498
0.294866260930889
0.40938810322881203
0.04126593704501236
0.24633418756387646
0.10719193504544448
0.2328817461221815
0.2045837077166088
0.11014361862017193
0.1854133372674702
0.030375881977011177
0.07621678182826157
0.284589591337244
0.2543944003340332
0.026681706798437992
0.23506924506845212
0.28500556410117805
0.26861726531108415
0.19657679042238216
0.2733821330042929
0.2623248805281437
0.28595877880740733
0.24561381353164122
0.2573996638383589
0.15692074124206476
0.22627722861241342
0.14165717256100263
0.15592394431940507
0.07449036782079783
0.3616649505157294
0.3048949101941418
0.22626505302500752
0.3639866465834657
0.10353965651546083
0.1003679230940681
0.09853689369042647
0.3582159442656924
0.24163443384421848
0.3163468471410335
0.22974625569586377
0.1290598784494255
0.3507464697001986
0.30652961674346396
0.36287037933243543
0.24871137786751427
0.40081754248353463
0.09806943299925072
0.3175299793676232
0.22893237801294058
0.183454966724244
0.26581405576308625
0.23580703378241072
0.14619828234935517
0.2833534128620533
0.1349647632821894
0.12460415454179416
0.3464722019308663
0.26129293662054526
0.1343527742003983
0.13015480253064723
0.2779363621512075
0.37952890869716555
0.23199518801341343
0.09767314714615738
0.15379558612206912
0.24061562765535716
0.07490629294232347
0.32794025801421955
0.26599522165147105
0.24159362979301385
0.22300009010855368
0.2822938192384505
0.22849776472415018
0.32319645430393207
0.2609974399382649
0.18437607488869462
0.47304383953550266
0.17983361758142122
0.2809484687026619
0.3063041609195851
0.12251899217206645
0.167801501174602
0.14325868918853898
0.21763070238917734
0.24671785393374077
0.32181984294215504
0.04966757306065933
0.07736217102264946
0.1292212199894362
0.04154982379955087
0.3805863059891931
0.13873284224808505
0.25274791810640906
0.2565362651038557
0.31517342805552895
0.2945571956873342
0.41126950976895316
0.2825627965512152
0.29997631786389756
0.296302464374072
0.18823426115539543
0.22294291983129358
0.1850079396411096
0.143827341600635
0.22822767318264353
0.3351504475585597
0.16519041347951122
0.3526004895472067
0.16273298931584265
0.2154581275386575
0.2031863724054986
0.3823143190494574
0.18711614981485708
0.16019768013069247
0.2929848982557044
0.2514076717995506
0.24148756194439516
0.19215834025151618
0.1246893720672848
0.18065581960446073
0.24262664804680223
0.2506080411023567
0.3198861313157009
0.4090204026154714
0.14949568581194148
0.246292700328974
0.36799945129187756
0.250096441820685
0.18278568816072255
0.1492773641072588
0.09650053948347545
0.21002407775457707
0.22797777983810386
0.12314499119788742
0.1964516102999841
0.14666312179953125
0.12049599304767229
0.29160993233684657
0.33003598405591816
0.330205785740798
0.24771513963062386
0.22836450958609494
0.31654919921545144
0.14833699322567911
0.14839429722891567
0.13818272491859543
0.09392373507054352
0.0903780701707318
0.0941656513063048
0.14463148781258814
0.22273755643521465
0.4113387221055637
0.09767183358389225
0.3292879755901617
0.15453108930801854
0.2661753688662571
0.3011828653962159
0.10054623506893076
0.22021428664987705
0.0796720967952064
0.28549054861844747
0.23313642728415157
0.3078369978101235
0.2164139137777659
0.20089197001859438
0.12823419955377963
0.12464692033142974
0.243366707787605
0.3009138616161076
0.13467204239714442
0.21354249748927173
0.12786395379151982
0.24587440729562027
0.1594797810496774
0.08696944776871504
0.22554621914483447
0.07170629512845113
0.22365979439941652
0.18629256965384527
0.14398818854957712
0.23061159777206133
0.18691330847642107
0.26399308993040926
0.3330066536303942
0.24470802193595156
0.11468171645132359
0.11674359950307474
0.35215773578589926
0.13396383230645
0.3636285060933919
0.15873770140457177
0.2695032938242266
0.06391675188708046
0.2564232484145515
0.22286850161491062
0.1460104391300608
0.2562395664136623
0.07969447064429529
0.24003036198044506
0.23537985768182795
0.2093005112606246
0.147791260772926
0.28216980468841363
0.24766445371440207
0.37700493073318725
0.12543891253740813
0.4125054429573037
0.10442151018490711
0.3443921570968475
0.18672378767201023
0.1580627700258135
0.09412950011383638
0.16910370221854476
0.2255885905613785
0.1950546171525358
0.08447035526536524
0.36753272754031807
0.3246942557085219
0.04517026283398664
0.33091543216824515
0.14665136427265923
0.1915756449881664
0.2391093462736235
0.2759830851283894
0.19045818202021436
0.2798967352919481
0.236057012919339
0.25716323158228926
0.24333065360734996
0.166776814255211
0.2141913657942579
0.2770698993050153
0.32260011072262273
0.11500829382677324
0.01015385981002872
0.06962946295546292
0.2665416107432443
0.32502681029833824
0.19971225570324835
0.20212454970156646
0.17084506817042208
0.3102752839652207
0.4958295583425272
0.31410921375100265
0.15590406654876449
0.12719726957520838
0.18804548351578992
0.18334879433917686
0.29027130304573734
0.16632543391223903
0.35072057987787875
0.2936578950065076
0.3225035850241753
0.22953181334305717
0.23235465245967735
0.2159414244404014
0.2383166761109956
0.3421765990547341
0.11977755519832728
0.33222246033916847
0.30384005470387193
0.23897992275142915
0.22049088123823649
0.233450958509976
0.2769863894904211
0.052411082696403925
0.17027811461882286
0.2501615391015594
0.3421441625955591
0.2525492818265505
0.14815366672549973
0.15577706258903198
0.11597848959483333
0.2347035576395362
0.09751183762739363
0.2281795806155254
0.19631389929743265
0.24480506540387667
0.2643251303968485
0.20267801347695646
0.28489384638344434
0.3994571846476861
0.3397708536117371
0.21333609623665778
0.05970176523370612
0.061570173446704346
0.2020358289207857
0.22779967820209943
0.1705575306600848
0.18025580712040523
0.1953567489166868
0.3119988930645531
0.31700043719250576
0.05734078330847914
0.2161375267240303
0.06896579291764063
0.40284347097478473
0.18134916680075214
0.27746692568759374
0.28824970478390904
0.257556495212003
0.11277768095793535
0.2501307181678127
0.09353319601184928
0.2418346519195341
0.25921178783095167
0.10655462441501277
0.256542679540429
0.1931751603340926
0.15496135785255388
0.36671214419517
0.32380569604054676
0.48326911636409775
0.17969114921374982
0.33533911286722584
0.29123858927272406
0.19244472008907723
0.21034789659855055
0.25939719869769856
0.1407073835883496
0.2409223579592807
0.35525120108281727
0.16667490146550581
0.3150016836357725
0.3186342784567351
0.18524140877075765
0.35891908039234593
0.2408077343878455
0.4795492110855936
0.21326677663845137
0.1458298269814083
0.3025473215408862
0.22141716606500553
0.2735452184487731
0.16979015522772026
0.059151191676336916
0.30765810066884375
0.10910288036231772
0.15669043014549916
0.07425562221291547
0.23094228381444876
0.2883571712053387
0.21761841016385858
0.19746823342401085
0.24786772090839423
0.2876162654242005
0.16233281934958077
0.26550783815624585
0.08617736531723356
0.08592865720941995
0.14599764023926323
0.37739833929304983
0.4424534809411302
0.2680735113825619
0.1827513182743965
0.2896479710194825
0.17684166142343807
0.27488797412836835
0.2933399718105281
0.2228991298124121
0.2776368462369202
0.1370214424475259
0.22715862849188884
0.29837116613816517
0.2682283217287248
0.14954016616327015
0.245231160482165
0.2751971668546746
0.13625184448067007
0.15642009905539273
0.17662890887781296
0.2143604794858591
0.20861314217924048
0.41211085425098937
0.16474790058749816
0.2005611720370015
0.13698621098873512
0.32693765444144024
0.3396007928302054
0.06267977575608544
0.03744819526839653
0.37673676784299265
0.24130433078047564
0.15738242599867053
0.21436599263511855
0.29050196830541447
0.20981132342776068
0.11182864523463902
0.25778935070603304
0.12363061502913042
0.13616775527332373
0.2023380460108424
0.28076376762343813
0.14106999964496722
0.17226815173995516
0.11515757278666577
0.17877116235838333
0.31106937771752663
0.2757651755650916
0.2634156046242701
0.3429582309574947
0.1459752619022692
0.1182844363825713
0.31252366691676614
0.1280374561057706
0.1419905520478331
0.3555348561754347
0.4027960965271116
0.1878078139449693
0.19032717701386478
0.1363626016954773
0.3560898074909038
0.27532796969075934
0.11962126920352203
0.2501035309274915
0.18756183562927792
0.09317535505400985
0.4047016821896943
0.2216351874083239
0.21755583526566594
0.18030044804988143
0.32040420108991874
0.23543248535031988
0.23235807924429955
0.20542355374368182
0.2538421945208664
0.11347312957889208
0.21056575049558196
0.30219568525507345
0.38254542396848884
0.23822488899454528
0.168481268681841
0.39578752540907014
0.19429597331341514
0.1811497010598232
0.37757974131191013
0.12087443675373513
0.3943158962575806
0.29669889561592167
0.35127134352317546
0.23920033356314258
0.24364955594367052
0.36026392092867965
0.1522994394183937
0.29755382722995255
0.3904577064973011
0.3419614498385886
0.160343328549576
0.1218479726093003
0.28971244796751466
0.24585343369182885
0.07683095058663161
0.3003585903761769
0.41381985004806493
0.23956641097552164
0.24239208638946688
0.30959822598607306
0.24669445099628715
0.1895749665376094
0.29132684076392723
0.3401294794938178
0.14289020259410778
0.2758178164104877
0.33603150062840814
0.20740342195199035
0.2659860531786009
0.19214100070760848
0.30936199172250695
0.25992462230293967
0.18466345902865816
0.2741000708348422
0.41109312387529856
0.08795239004267158
0.27643185678604515
0.10859615030802963
0.1553608173412077
0.43780338849476974
0.18452073059927365
0.2800069361564908
0.1392294668234024
0.174405950835851
0.23082661095120485
0.1415595703502128
0.18567246033947238
0.1922956147110248
0.21167689550470212
0.35894836462654406
0.2569278160683103
0.3331821461759608
0.18467754233529224
0.13865079715626755
0.19152870890435172
0.15130966634996212
0.3019061862830594
0.26427301583137264
0.18691719373045967
0.03919563105999033
0.08340151664011734
0.286781195833332
0.15225990989126112
0.21505441380259963
0.07897314071259545
0.1284978666912756
0.2685820560222008
0.32167783570412556
0.20848403160799106
0.29175840563363664
0.20724564282592622
0.30735821075899217
0.2170510806281848
0.1760135907489724
0.27722501565290314
0.12130602737776601
0.2234716368576002
0.3394642150406188
0.165663088568702
0.4161813862158558
0.1681768782965317
0.15787658993967615
0.17953681023977966
0.16497286580533863
0.06828344289395213
0.25114122036317194
0.32342054098122763
0.05201748138170644
0.17443161927199485
0.2877797822910788
0.2770587204310557
0.08746587614819917
0.2882268472455224
0.19576787467650011
0.2198286897498554
0.03438946594545674
0.24322893992956351
0.3705475081436798
0.26442557025658514
0.08322080543551945
0.295982174716441
0.30916465091698114
0.4487705677607606
0.2703575918406622
0.2394450973297999
0.19966191909915132
0.2079955234427875
0.29780908987726823
0.18764227784523888
0.3545481416624716
0.2888820754670073
0.11203489122235798
0.16660003539954066
0.2913209514159653
0.231515415131366
0.27768308539129
0.18995053644466273
0.13765236148358045
0.22200437081241592
0.22094696326549576
0.1271103398255675
0.336605984449823
0.2820851719610785
0.16073140741434896
0.23593889259657358
0.25690123156729056
0.2609305706228657
0.2559096134207447
0.2394016134299293
0.26486702963059633
0.21702383362320482
0.08204695448350269
0.1641839750298407
0.15057639444619045
0.23680962991444174
0.18195449521458967
0.35182630587745384
0.17568687573283173
0.14504226704654707
0.346912370067361
0.07711306849775412
0.2269772584119532
0.2423268608220191
0.17196845615363784
0.2496886984932487
0.46902669056891244
0.26789690797009047
0.14819192784093183
0.1966335814245494
0.20270804088460365
0.17853281545137673
0.40169523434011906
0.24144651442463405
0.3106448161776346
0.19941320980099378
0.15978069183714466
0.09382405495152261
0.20972099949715828
0.28426601584617706
0.21740622733488416
0.06111272781102198
0.2596409307075543
0.2983776965517996
0.21452981827560974
0.27806842855614106
0.3032661290303183
0.28380133553064374
0.19609488963977253
0.1839120519497666
0.21731299178967944
0.30804083759632567
0.21460759507833793
0.29582005874961925
0.17109247637986263
0.19610901073582737
0.2905873255986148
0.24657305449923933
0.22577221207920944
0.31169335652340957
0.13216948824480892
0.1693187393790127
0.21822285375811795
0.17408811137804045
0.17472358707165125
0.2523324327870624
0.2621883875806353
0.18551773525948514
0.08824471787012891
0.23677504135406316
0.09953479598413383
0.325522209835331
0.16310994480839208
0.24669709647911578
0.05969705963145535
0.3257705511855826
0.29199771516963047
0.2596433509038058
0.245870271065723
0.20864765379880415
0.2458872184790134
0.16304718479573876
0.13070101009886212
0.16771492654331457
0.27590273699414425
0.3477345526061245
0.08623041766357233
0.18590329137311778
0.21280993882313026
0.3003682295249495
0.16133206350002754
0.22923404820172952
0.28387470656329117
0.2164030134695601
0.220784591672699
0.2956614472971692
0.3500869718356338
0.21867063367494524
0.1202555250340328
0.38560803679816597
0.24149276452331922
0.31146692289755773
0.14587138894050045
0.32422871555962895
0.2684237675652133
0.1940255717057362
0.0715961282535822
0.19912546506527326
0.19657317268144028
0.14242129700410727
0.25873902428499546
0.17143477086516476
0.032355081208193505
0.1714951600226194
0.16675721275914876
0.2833151552601612
0.327458051741981
0.20614171676626222
0.24640798201327999
0.27494099564531194
0.343061585989054
0.36931094005721393
0.2152845445175254
0.3405314598509492
0.3235176736553028
0.2940945416670108
0.37956832407227153
0.4645965026130785
0.33360528569510284
0.19855297073571304
0.13648341566326966
0.23065928817063205
0.2458049185584575
0.27652343667410545
0.1904717683253871
0.1278347375812108
0.34161833272950654
0.03413913430381981
0.08565235061159798
0.14735721180076428
0.14561045329606054
0.2578339493383623
0.1994814540700631
0.21744447353353988
0.2052884492764463
0.3587071658548773
0.07635231369891429
0.44886959241634933
0.23141633381888727
0.19114020398462567
0.08129111949830274
0.26057350200153456
0.32224565289700813
0.1358021451813263
0.2963503066614662
0.19669490318259966
0.3616156575303807
0.14189776640854923
0.29863204047836417
0.20642130032280154
0.25847948890163114
0.3663958363162559
0.20992091744579772
0.029730123230658906
0.21122927461157887
0.268934363586519
0.38969791885967303
0.33314465641125424
0.24993948416743825
0.21532303694923882
0.3202596541010154
0.05221998306529963
0.10264332100626909
0.08455193137977259
0.3316956645892021
0.27828763656857003
0.22529127331722976
0.09975088132814981
0.3062472613512618
0.29122234821648024
0.12966344821956943
0.23146161567100396
0.3295232514921504
0.33672968818836757
0.1646215425573368
0.3205045578281357
0.22473276469122516
0.051514875417620364
0.3211084782275389
0.34112708475160175
0.1176960544406873
0.31123552191059045
0.286406209119402
0.25859858864945423
0.27893016484276456
0.0653697261399941
0.24557476443197454
0.17266513693677293
0.25260914140461543
0.21719069251399184
0.30036382602306516
0.3137083106046856
0.29026394214293066
0.1391876057660486
0.2942881890418332
0.18484335256193857
0.2492646867882581
0.31702873589686315
0.18675704588287917
0.2696832490886136
0.025291975574266642
0.1253270721416627
0.16406325654406434
0.2020568424094143
0.1569410488898488
0.3375913155325187
0.18497180281172418
0.15643265117727062
0.1839096480561286
0.24794546338104467
0.2515584734433085
0.21411391699387775
0.17618076011605485
0.17990484070394158
0.3114291465472957
0.13880308204976022
0.1442906541136414
0.2123819514774983
0.24067976748501438
0.14939121793510657
0.20051448954938839
0.07893093843617068
0.2848005024052028
0.32237657383888557
0.17088376855711276
0.08035474540925608
0.1635391581521071
0.21406500960032135
0.12686963687612057
0.31415532415525244
0.2810681398220215
0.14473026610657475
0.12136470812379059
0.10510677648987643
0.11641250991609316
0.07532084371485218
0.34144692384182107
0.20810023905572572
0.1599504601313926
0.20634410157063487
0.28644715786483443
0.19520263057602008
0.16040468210409678
0.1704230033294787
0.3462772202513564
0.20679243094715427
0.1993395158381429
0.2890649730681103
0.1765412758058647
0.13076478211095882
0.05320629796122427
0.23817274203922534
0.396326676515841
0.14031059567205512
0.21934276622756588
0.14806313198397208
0.4390121986320744
0.17118718106443104
0.23027076420857712
0.05507175338830405
0.19015344729178094
0.33881465452170567
0.3394312619649893
0.13328552771382463
0.16699044783596442
0.08047869064416972
0.3140792118879375
0.2831162991859509
0.33269517589901293
0.24606846194887724
0.22429379361077365
0.28975502084926563
0.16889225097067814
0.3411494103948905
0.29962118356504636
0.29279399602222433
0.2453904073339736
0.20018254064569901
0.2559951555836669
0.2977378561023431
0.20426079106669712
0.21357687431961148
0.22143462245487022
0.2284738858867388
0.1998340212957355
0.23519211007332053
0.2551406287165165
0.15881016555211838
0.2700920649272144
0.17728548027344754
0.1613494314719622
0.349884771076059
0.06597890787965623
0.21033240981073564
0.17638778845493105
0.26373689355827334
0.24561988051856248
0.27182600465312723
0.27528727951460547
0.17844398588586163
0.24228906979083878
0.19194557789567718
0.1714939050672864
0.3103904821976976
0.3113007225289374
0.17274462223112694
0.44046120386186943
0.2548698900489862
0.2103961335536592
0.2007127219537846
0.14774915741890265
0.33140321683165863
0.2509008669572484
0.17177938573570517
0.26419952789110007
0.17249693901437255
0.2415368022550405
0.29336145917306206
0.16403014170609623
0.31833463182262545
0.22666809860328577
0.08296141214493226
0.22324908192050447
0.2670953140451881
0.17253398559042663
0.30208464332261364
0.15468305179514183
0.32656849766413026
0.105971925743064
0.07101304133316153
0.1151075379849331
0.2149578759019256
0.21847985742256681
0.1311621483058695
0.2164761741954334
0.1960940009437546
0.3250630558001667
0.11269647657336755
0.2682712198422757
0.16111629189974008
0.36208001740789975
0.16130445031692034
0.07148487954164123
0.12296562073310248
0.07275185650925484
0.2878177402567186
0.41641195006832643
0.3278023426516287
0.2506018051722311
0.22077853782492743
0.18707399381325615
0.26251885122268104
0.2876009383995382
0.13188497019053438
0.18443552635109317
0.05072047410354667
0.30262215941931103
0.3236556574393753
0.23223950041659971
0.06771836564089312
0.3413220694138545
0.22382838349532086
0.3386367554208163
0.2443173681859435
0.204062757613006
0.25862649239530655
0.18970451882642478
0.27916883169704687
0.21944994255446867
0.1982076457137274
0.30543432055460124
0.1233749483923334
0.04222205925149684
0.21773514155117224
0.1691965401695779
0.035684370558758415
0.12498165848713967
0.08749282372775831
0.18615682030216832
0.18406670018361132
0.37943745336412465
0.437175628749937
0.2774587570392799
0.3512464350176664
0.33150724762795675
0.23666141098527024
0.30857258462512555
0.3065596911152051
0.2723555798343141
0.24775232936608604
0.16857896152267188
0.18878070528573943
0.14338041447532576
0.3321343122217826
0.11405997624729104
0.15012005528471395
0.2861662636290713
0.17936695493688173
0.19086867071980704
0.03863637694470737
0.2336835383410814
0.1115008610557043
0.2659614966114696
0.3456722206206281
0.23039491535291648
0.1551301124626871
0.2356672932485274
0.1888429231062238
0.4301147234173749
0.16788856115993042
0.19269210316247054
0.10600139406041802
0.24502213694304034
0.41553343287450467
0.2139671223730802
0.19178667789208023
0.2651189817454998
0.2869154826400752
0.14118702129168842
0.33027265961366026
0.19225990414060343
0.17212108780300878
0.15056628771035632
0.037395005561295803
0.25959454535745735
0.19101815699704539
0.2581149502498913
0.34612546889658286
0.3285930296984314
0.1658020208075031
0.1681273416908136
0.30659403658307255
0.28900851331827915
0.4019177178498338
0.282277003088636
0.3284972219217052
0.2125576300347879
0.2182301201810302
0.3121074840380516
0.3049030758979996
0.12770506955939945
0.03650541698734693
0.10064320500337919
0.16929028171836105
0.27498886009110235
0.07963859199874809
0.11742774273496925
0.21005396112049077
0.26169584254546713
0.14071506221007862
0.3213838163160316
0.20952802668519804
0.10848259837344391
0.21533411755777576
0.19648967522653693
0.186843192800931
0.29273102121242606
0.4011364811012959
0.23225287197352024
0.3144110938555745
0.19344617059527547
0.33109162744820675
0.1483495635042416
0.250824983426915
0.10967535010470258
0.09737593412968477
0.062120206716881274
0.3496373159464647
0.1444446628563243
0.2838636811302933
0.1528507407263588
0.26985808002551
0.3544394410290109
0.14333500550536848
0.2593586125092873
0.4047070134202117
0.2187683012146385
0.10871262906219728
0.11131306774997565
0.12545893996524946
0.17872613793798753
0.20564502564020315
0.21957661905378165
0.1982314671803652
0.25406080645373186
0.1777039728022606
0.1656255683528477
0.17737450461615117
0.30105004781156597
0.3016207362835548
0.3256791798955745
0.10147507627534608
0.23924509514116538
0.22501596383002326
0.23532526853161034
0.2672188580957996
0.1842339626764908
0.2934317165186155
0.30544806558345916
0.3817644070806564
0.28393286260226136
0.15401545053473578
0.3325918130903777
0.03548786124343145
0.28154445369407216
0.09159197851478137
0.2105513775800183
0.2410762344864544
0.15469006083944895
0.138790309823816
0.30708604448762566
0.293769173067946
0.035034009788004965
0.20889564872033103
0.07991821212562307
0.1306902128898849
0.19639755511574888
0.19691433897222604
0.3357583679087435
0.2895783227917231
0.20111164839974235
0.23818659950464943
0.15318745527419664
0.22475995393009707
0.21399464667453247
0.21271039034961908
0.24993297096046052
0.2129635635018941
0.323942512187357
0.1870209597095524
0.19842543619604855
0.30713127646003263
0.3691101158488049
0.3826147064813347
0.2566469954657753
0.16710646343056615
0.267763621673373
0.1360665933972912
0.21672431235458503
0.305899847871815
0.11506767611284008
0.36138295796658065
0.25357102161814954
0.32095006476215315
0.2696337471452807
0.32685404572449467
0.24036493124809843
0.2228960840803701
0.14461462143606746
0.20075964838162344
0.11728446139109996
0.08643785545617762
0.42633148031833823
0.10038543526137808
0.34733591410469383
0.07993326337057875
0.3457977128017984
0.2965642248513237
0.130156281022077
0.2835013336729703
0.18124417847840807
0.2992141454126053
0.21791956635858267
0.27168790432074735
0.3862353252556334
0.23992797885603473
0.20578776565500478
0.1294930034112022
0.2812986188037874
0.47672936427603274
0.27607863884897094
0.2751443211757641
0.30572988954446334
0.0873880778326829
0.20093474606342956
0.23528271480582894
0.23919931629463415
0.19479631006050965
0.28088598238029006
0.11423536020502038
0.2514580115483097
0.20989473918380894
0.2105962815012212
0.26776537608212486
0.16642258220736125
0.21739149370545932
0.3333135565050301
0.20990730643143782
0.10416971950201225
0.14982770697269762
0.24559298262626722
0.2646051439761736
0.29653246067983335
0.4111674691495206
0.2440205051392051
0.38844400769891646
0.24843238037694554
0.17721590491208689
0.15568284878078364
0.230720553769059
0.20720398954096444
0.24634247006410262
0.23465424054002934
0.05909377551550099
0.28077835053540956
0.33574567621057017
0.2402211106185343
0.2515641049224717
0.17557651296836027
0.26999405193020354
0.28118027633198195
0.28659491328085684
0.26359798556991204
0.18134536749666566
0.20880469155973452
0.44678659481387467
0.2772164726195751
0.13536999935398145
0.29817445032506557
0.03663818128108562
0.1974304295007223
0.21905430179639365
0.2334082230775652
0.23855849898067133
0.08222186126856364
0.21316451985451162
0.2941289218434422
0.1623753928150786
0.16328681415477414
0.19399220473557194
0.32376847289225885
0.2553152009969478
0.22119191073577013
0.35035957087477654
0.14870894856129796
0.189571801542064
0.2936465077758178
0.33871245341034656
0.2789756438199021
0.10905785299596185
0.2564840874908053
0.2683660206793527
0.12684395307521995
0.3186926925233621
0.27552846333040726
0.02474542833327748
0.28211611996739083
0.33356284018145943
0.21020515957999414
0.2797141223168112
0.13358506847059626
0.3381764460986348
0.1847876153278813
0.17616127320655262
0.30252915859637924
0.057266520643181176
0.18755071049713515
0.036164843747648015
0.2742875505721446
0.20857316771977075
0.07220061626867141
0.23918562226128878
0.16465106189800843
0.24335024755595167
0.3625924826084206
0.15755018135188617
0.1809556442835992
0.04251916360929504
0.11421755772550211
0.2222751305758567
0.3378983062312595
0.15179312733161385
0.17079870551215146
0.36641969597301177
0.40159716530637557
0.2409883636363047
0.2575982962784377
0.21662691390202604
0.2145723801370429
0.1998104525826429
0.11088806161587933
0.21947575885626772
0.1580366074989916
0.3569662765225831
0.22279831423838511
0.11818929608973318
0.28037925238412265
0.37668989696431326
0.12150256234332403
0.2960486941213895
0.22292064518965668
0.385799466728045
0.13399171391284265
0.33775506007590905
0.29971994127216883
0.17031691935447177
0.2839672308558283
0.0818834400768957
0.26629653933149994
0.3168039419469907
0.15452575859583023
0.4558889573754545
0.17253085050416664
0.2910065927026802
0.2664180789002453
0.3336061444377665
0.14544571467616024
0.11762125471061156
0.26278656255068616
0.14268457419323932
0.2726740738787318
0.13169174341631368
0.38023759236019333
0.2456974679223084
0.05251889512296928
0.16450052887945246
0.13272560642860148
0.2358265448036247
0.1488857509169088
0.17217401811934846
0.2806932019644446
0.2988744299177831
0.28016605031155817
0.3455188804456051
0.20668307787493762
0.2487178980857819
0.13575969805754018
0.25412475672861723
0.08940051389284945
0.20688003608810193
0.2250022188567762
0.17831976783613723
0.2406221840308174
0.22343276660140432
0.22380207296987498
0.19266315154852856
0.32569615865707513
0.16380395800222225
0.2996069486579581
0.18571828922700795
0.31159882730585153
0.12847647961343556
0.2918124296001852
0.2790461499077058
0.22819262809552196
0.043178643411844284
0.27546795364518484
0.22012467116403842
0.3489415683206055
0.12845909017601373
0.20048388854648355
0.2981358687216458
0.2494615975923963
0.118597494796274
0.20838864211636776
0.22616460048490072
0.24662137775943171
0.3584742465377653
0.3784613687867697
0.2823498485376387
0.15318889183065457
0.033549916324973054
0.20958560868719045
0.13299532321573534
0.12993250208492793
0.3866324410393417
0.09603227187876585
0.22674248749587134
0.07552582674555675
0.3759215846705864
0.2804079451954107
0.21631365401705901
0.25257823758223286
0.3841268420407915
0.13887988869673298
0.246013952670874
0.286007620004354
0.23027469176962598
0.21504921510760378
0.32585561492362014
0.294204536805172
0.32520240456949373
0.2840822878177277
0.32550525800317237
0.26989809431563344
0.16182835854289637
0.3363914397852459
0.239084293614604
0.11457039607798365
0.2184820452364029
0.2563362418386895
0.10740605952290247
0.15421874163381744
0.18091358884322395
0.06454736228197369
0.3278676883258481
0.18440796346010452
0.050060307963092784
0.24443759915740912
0.20527353099740647
0.3684558817870953
0.29200775015773356
0.3264952291055181
0.220677004302489
0.38382107192143794
0.19534194960087412
0.2803425016636502
0.08155136519633112
0.12184275751451883
0.17377608070146064
0.2017333448627712
0.39974357312804326
0.13521214364237524
0.34915987772972623
0.23667702325626483
0.0867948999242561
0.10227630025132008
0.16593506505842004
0.13668632091931635
0.17102240651119607
0.18643246633842717
0.06249594357488773
0.27587458400610626
0.11745562031950053
0.13926172303336343
0.13491306695017616
0.16759435195960282
0.487871826374066
0.31708574781873006
0.2834575178833166
0.23092146916437337
0.08905772623400166
0.2027093422494455
0.23748139441507873
0.4207107723975903
0.11006309731278907
0.2707228136738027
0.2466409442964468
0.30333924884574115
0.3177781215229164
0.29024868277834337
0.2727884409547129
0.21588496938662258
0.273966136387093
0.15931395827714745
0.31601778114551304
0.22363319992484595
0.23741068158273995
0.11421077822516935
0.28417091750712054
0.17667078232100653
0.2709240798404067
0.15467283557561481
0.3832966025371645
0.22526311997641382
0.1820150564773883
0.3017602534203265
0.09298526600999427
0.18089267549633162
0.24702053955721687
0.269926739085234
0.2128592944694724
0.3681329753656984
0.24903509478607752
0.2490669997609185
0.12912871460501704
0.15772962078612954
0.23090160496350862
0.273781039884025
0.15822223070453434
0.1434660809855744
0.14267569772238578
0.2876048925713138
0.26692069503717725
0.23099023193285112
0.22598843336925106
0.05184906939097434
0.18573766305216405
0.1845848639523471
0.1660412947761943
0.2041160907263665
0.20048536085930851
0.1798270039669985
0.04857806799006684
0.20167503247213026
0.16385447449922452
0.25790240237478546
0.09488981418392048
0.24697278830943944
0.1798384795641454
0.21657734816837662
0.2634019415564677
0.2905669632581708
0.2076118310266653
0.1536291646942927
0.48042274764554127
0.2603933774628401
0.12164347492971445
0.14376662227870912
0.3625977751411173
0.4207591271770184
0.24259922933551084
0.18218165234694017
0.19885656415986444
0.19752363732570286
0.22871015058640243
0.17637624092006982
0.1160056422895972
0.18224981250326125
0.08597418318914625
0.0910310709128605
0.3404914781152353
0.0357468694473199
0.18105236213604045
0.12949375240619865
0.19811442191831546
0.24933068447828025
0.2413522970210886
0.2408328103944449
0.13255198902526286
0.09148455387970236
0.33276550371355507
0.08818178857636369
0.05308127036259448
0.20855234483295654
0.20759209477335158
0.261094170066195
0.10190741788340336
0.17796583068879443
0.21423538105502946
0.2943711110334307
0.22767034340195658
0.36716332552459124
0.22653798967204156
0.3245188432976727
0.4340502039715755
0.27060804665558796
0.2237437151500324
0.2320686417147866
0.1387618748727996
0.05006452601710827
0.2350553501293629
0.20750789436975584
0.19820960125944354
0.19433499919549135
0.3561977219276622
0.3613718259080503
0.14871145854079232
0.21253335749955535
0.2777062680746529
0.26029647334159106
0.07858453807153255
0.21146420615628317
0.3513763409859448
0.3743499818385648
0.3209996204995381
0.21311788582931918
0.137577092145476
0.24090482693322923
0.17869473187307605
0.19215936563598948
0.2379171755323183
0.2102124662574873
0.13019647861189804
0.3915294518982392
0.19728832191214726
0.25038088909381356
0.32252778446505037
0.2541394975333462
0.40987602413747876
0.25027519757035016
0.13426904311171872
0.3416858802928461
0.27538239237710005
0.21900818650800102
0.03133003155470131
0.3552098789622582
0.3545147806548394
0.22995510970916408
0.2916742949595837
0.21529716729497153
0.3615063522743319
0.10865148170251641
0.1094953268051266
0.23071891481411386
0.35549250105128555
0.44761009378328376
0.32745213390837846
0.2849022373908312
0.2209929864211364
0.19994185796637512
0.05093871872917137
0.19720967796984235
0.3595821920130542
0.14396621019951958
0.3464361270896143
0.24604414426914062
0.3814287084212704
0.19661921516044417
0.2923831306323579
0.241974977334082
0.3028889587999516
0.1937049548983752
0.22088688914096288
0.4080688380962036
0.166537148159583
0.2780023890728996
0.20068687083272116
0.2998070567846764
0.2675385584094519
0.1512970296172812
0.19603168164650098
0.22453817081207766
0.045581804302790116
0.2711115877099307
0.1784303079634327
0.1112586506614771
0.2696194375816501
0.16478414184835466
0.01572522721647746
0.15268074364418993
0.21011762509260296
0.2783381329541895
0.32901412880046754
0.0833805553246064
0.13308841965111554
0.20326733974111227
0.25974981622154336
0.19678610886428138
0.23741299800598248
0.2243166915999198
0.2632717586537152
0.2505176003594471
0.2764289501043893
0.19101907767239756
0.26923083604351516
0.22170367700504967
0.3012222834061019
0.20285158046881077
0.38672997235720896
0.20434651221044892
0.17457824887012663
0.26424319194025236
0.13153054933744004
0.20903004143589463
0.21879676787961597
0.21734221478155197
0.16596320097962064
0.3179545837628515
0.3170309382108609
0.2682605120743905
0.12825165816011475
0.13257584143123116
0.2594861298011481
0.31047079795356197
0.14084584820737248
0.20188236456374334
0.23047583546683884
0.2603473476258647
0.17073313128656867
0.2838370613277322
0.13559286449884786
0.394252157327293
0.18740578168239924
0.17160445050332612
0.24919653478721812
0.2375304881392167
0.04585567357294722
0.04572050195914925
0.18817313668368438
0.22201368146063902
0.3249522362000976
0.22452904767668455
0.17673205943581105
0.1149230652520096
0.29141496260916233
0.29321164392959354
0.15087928155141042
0.22622183551992764
0.35559883094349926
0.11940751843217114
0.2100115631739309
0.3087884866549972
0.24270307153105034
0.2575117992627568
0.124815150218641
0.3045197060662938
0.2586163544274724
0.17176967411723792
0.2535568817254998
0.29799990508989704
0.16693667400426537
0.3227428764086594
0.11183107464356451
0.293013627384563
0.0784263501056441
0.27708498075791754
0.3804989434336476
0.19772935958726331
0.3228184719230468
0.26812605734209094
0.05628295168740232
0.15067589155544203
0.16391710852335908
0.17203596097798474
0.1419741877879452
0.16491164172955078
0.2732214962305607
0.18993928012371555
0.3745255118236534
0.26442870942253593
0.19615113852643803
0.13290729140265942
0.406930980614084
0.11841116200333585
0.18408932996381197
0.37649934515031486
0.28169949521797477
0.3519900804328761
0.23645115022641938
0.26909060838585264
0.1990992785804232
0.28832401249183587
0.25884820055521834
0.2957678411892521
0.09238541680366237
0.39007880476259366
0.11748598069922957
0.22724456565971973
0.2471119758312533
0.1833531240250999
0.23613677934763438
0.15591291182698483
0.22413167868175005
0.1316483597684319
0.4065356927838294
0.2570608802292426
0.19599461889508493
0.14544324101656936
0.21625359909254954
0.17349082294675372
0.1715084882038298
0.11502511792842704
0.2165326756056588
0.24156110224018154
0.38167745676659487
0.3363888838049649
0.08255110043359479
0.17698520790255848
0.12397667094148428
0.16722075883348922
0.1285396584797976
0.14192674487351603
0.5024680766333313
0.16193935171331053
0.2460710071500079
0.12932370073878346
0.20107514067547236
0.18183209571373646
0.18854220292965204
0.4864920407949972
0.1542652983678698
0.34835422190245807
0.2503602905829582
0.37126683939961946
0.2616813843739963
0.2797429581577868
0.10121192432227219
0.35786690787435593
0.2191727654350772
0.34547691425161986
0.15239639909606992
0.4394318666133518
0.0664019383045582
0.3688072310076299
0.23944114676713835
0.22497798022094642
0.23972976338537996
0.2401351258504629
0.347655371371744
0.251485989045732
0.19770015373642605
0.423213117953352
0.11277049385818377
0.05236992167497256
0.25915802095096657
0.21694459566139276
0.327178318622341
0.2071682373829533
0.36270994514307525
0.10830501466900572
0.3088370861919808
0.25306913143521126
0.20646256883183153
0.05608001006813738
0.2678146217868167
0.3659005296939827
0.26536594200429864
0.21355967979235385
0.35739494649012526
0.22750294517093692
0.24214500350417348
0.18640234326603264
0.18682272607700356
0.4123180890003507
0.06209998868084537
0.3763124938276312
0.3714517637463982
0.19536881197485104
0.2045091460711832
0.06805151631070253
0.30930184109063436
0.2711166624248563
0.26010050869885093
0.28341303488710856
0.1010566274311276
0.12711621350395683
0.25713851142977423
0.10503797142009146
0.20802613634753056
0.32719730372036443
0.0907048747624826
0.2163307172069905
0.2707231116872424
0.10294758557766798
0.2660923647685239
0.10434988177260991
0.255864424977748
0.33003902221441317
0.13011030387853045
0.22049913309962704
0.16582547622486515
0.2627967795532801
0.21758869675029888
0.2693131288063437
0.2069790352315943
0.2075815497882414
0.13491203759720607
0.194979659912103
0.2532083416995972
0.2075510156718138
0.15396835391700534
0.22914247487914416
0.1873892832497162
0.30728466835495716
0.1646877965562155
0.31976772698796857
0.13971089695892447
0.23801493118944103
0.22145279600949538
0.10299148422546049
0.366779760991259
0.0806014027497537
0.19613371549806452
0.2747596382922463
0.24256561387766315
0.3268506728553758
0.31173190438794507
0.28534296270793097
0.06617379424741676
0.18897642623164154
0.37535256311854565
0.18424317515744346
0.21077686700309797
0.2451683906145788
0.29437481366282975
0.15997635171031482
0.3062288245551439
0.2083012054840516
0.03839419951583922
0.25825710148636594
0.1517868542617861
0.2620310109244244
0.3678470809129346
0.039445716680221385
0.21296618549265958
0.1671078910948199
0.20946236816945055
0.2772131204045662
0.25056210689880865
0.25112679690946277
0.22270237812432747
0.14420209937485626
0.20735141798551163
0.013813342062211548
0.24514401834334873
0.30977722449555256
0.4908029483271042
0.2587704879439622
0.35760826839887444
0.13526446403867207
0.23371611912773613
0.23409778208536486
0.12461666105311665
0.3266431708054598
0.14538322596835432
0.16257162824122734
0.288415341490144
0.09272686705095326
0.1497549634525285
0.3063665662613648
0.19039542355263364
0.02480188666842289
0.27529800091845374
0.25666927067002654
0.13623713139848742
0.14023825494298578
0.07378716815068996
0.15786690515783933
0.05710906103443182
0.27566015066350025
0.07392643057882996
0.10191832010168221
0.3635327854587917
0.255446096841378
0.23158558831017653
0.2512813110221671
0.1899803935860879
0.10568763410599015
0.11000198762051669
0.12509348110887272
0.17489659884202255
0.0989991985121732
0.23754149041640585
0.19017075173839096
0.27711438170742814
0.2681101023228209
0.12434388264523519
0.27898989866591545
0.011186331489400727
0.2443842400630164
0.10086151638867552
0.2478371631182176
0.22934038011218136
0.3566946260053117
0.062089719033437824
0.127749263473549
0.2196330966354704
0.15480673773462805
0.21540812398080236
0.17684454403537672
0.13704836800300585
0.2236361972808954
0.48898109216597907
0.23263615205761837
0.11351144351172454
0.07126106046401391
0.34125383164901674
0.05963868960787573
0.2018115872184939
0.11140161417939153
0.1918531586070189
0.33059372871446613
0.28704181068909307
0.1426537853735086
0.19475811353743866
0.32094826381748065
0.23261427583237312
0.10639123934419392
0.24446259619493255
0.1346268227245511
0.24069735220938498
0.05616221580368115
0.2678154643500864
0.16873161054327937
0.1756977551645205
0.19631414364942135
0.1940747987238328
0.21300894562562972
0.16927319710853567
0.228232874930234
0.38337289887698073
0.24482081383999862
0.24931922490824654
0.2391965537389295
0.1568865209146485
0.20888214155048776
0.2499633101895469
0.07297467472179077
0.2258194886548077
0.36502993333753275
0.05363240118861127
0.1510092197402445
0.3357445832414005
0.007159584501859326
0.3059281956863518
0.14378691799413096
0.18919118458507428
0.15520936156030082
0.23040233018875533
0.15236238994677753
0.2240217278058911
0.3057726964618163
0.2129628097562683
0.17990921663325224
0.3552181633966776
0.2189136707731765
0.20640712824789723
0.15213616470759467
0.0612971016235474
0.06542845184907913
0.40426957805375263
0.17136261187620347
0.1977811689762101
0.17923400752575147
0.16450382273376477
0.1344072261211481
0.29859936818061306
0.20540892319281553
0.27889621073314425
0.24484849122767438
0.16264852977718255
0.21504933890246752
0.10755094773727995
0.08941875005450768
0.3525146410473714
0.29818768839053256
0.21018083165785584
0.1970674660880464
0.3133255573564171
0.29332904266265303
0.37904462264568695
0.2444646162171473
0.3177480242049157
0.1981215492568397
0.4081964042428501
0.1400027076899171
0.2876860474372719
0.46049130215143685
0.23695031027724256
0.15514551840573357
0.0736768631721961
0.2875204486842627
0.28809060194218644
0.1255300246354887
0.3030241107979634
0.20190553787474044
0.30969759052939133
0.2533036266104272
0.21509775411992788
0.3515195000219187
0.15464358666000264
0.2212759309462542
0.2400550164864834
0.08474214032041384
0.267553958894326
0.21309565223406426
0.24408559855966785
0.2691579816856149
0.29911903607148416
0.2238909064439034
0.2721011426809023
0.20034610404317468
0.4230338287916838
0.22781332258529785
0.24706318237197733
0.1648652584576298
0.1671088830669726
0.23879484718488161
0.291484688767912
0.3500430686958616
0.2373530162610786
0.23656347798646765
0.19108354121896362
0.0872268917736937
0.1386850420852724
0.12437288831890139
0.21267633667223715
0.2917520789339606
0.18371344285927446
0.16236129257828777
0.14231401112990916
0.14418163491364286
0.2737487518423008
0.09829282338604725
0.22481704708676833
0.22233733838860545
0.18308356724968672
0.2442612647198695
0.2602579552612331
0.27659823127283506
0.21392289062015415
0.2371888257381529
0.1845175204719315
0.13225377165432278
0.27302324974585945
0.31316156837156595
0.11904089560278747
0.24639857424686043
0.2702440893169569
0.3119869218870045
0.27100002545582674
0.29942087436402454
0.15734122933628383
0.17560026623681396
0.3190092952384091
0.27834902615841584
0.3208752161032654
0.02013771111349256
0.24041467257580557
0.14197597900189776
0.12679116029013887
0.13272143708490575
0.19818535268753848
0.17015874310460888
0.3041720700878186
0.1390231535270591
0.26210354411640374
0.08247353908041978
0.2963106115013177
0.2065307571718397
0.2949471601801786
0.17294001383412702
0.21866067016966997
0.22953383428888924
0.3033127352487264
0.4091444008789754
0.22960609097754486
0.2430242466379313
0.27446865860478376
0.12710139144756694
0.31452191329993984
0.25854693245382493
0.049783759769238524
0.1905962920605031
0.13825172372545633
0.2690425119681487
0.34516400767157185
0.3034404687706337
0.24321711869487644
0.2995898350884132
0.1342027719054285
0.2810837163079113
0.1902569993922069
0.3690652013158397
0.08064103343476978
0.3463801323795124
0.2843848543218901
0.27792262554013675
0.2572215485915005
0.20700800905794936
0.21842834247357248
0.4201235217659963
0.2132320058198546
0.19668113603188592
0.21279168990226124
0.21583633002570227
0.20408469844949167
0.16192282034222746
0.29992837173700926
0.2766601924343005
0.2764631180287876
0.2892409916189454
0.08766121445255791
0.26443311953810184
0.10434947725911883
0.40675784194140463
0.14573287032502927
0.23739141244600986
0.08157711069200288
0.22125140183463546
0.2730361086101651
0.07277141625290309
0.24697574345364556
0.07739323302683154
0.14944708125985984
0.32407194408630546
0.2256747751615005
0.1946928468936345
0.11063314427137416
0.17530818656725497
0.09854995358855957
0.2827728854490003
0.35079771373740704
0.10811278118922346
0.18145773135590368
0.04727623822253762
0.16491830368496663
0.30474930915524906
0.18371029984241471
0.2594926044204506
0.24059204070419873
0.2932579922669566
0.21984090986137644
0.34540630499241326
0.16365209394325983
0.2585186463083759
0.13508595262510265
0.2598478569859669
0.24118025708339927
0.17001393144216914
0.3711418900306695
0.3269421830417236
0.3282951969164141
0.19542952484952364
0.06181608282571864
0.19508830679229777
0.22141833574923345
0.06200546050775727
0.2971266968232946
0.19682923511709594
0.09945861474137646
0.22257101771971105
0.12324171125837259
0.27640001208148035
0.23097802477349488
0.1230636424067521
0.3609234353056843
0.37533715332201195
0.2518611053256859
0.354898844662889
0.11111350909333195
0.16630364436815365
0.25662756917691154
0.26771990399075013
0.32417997470511356
0.22430046882116378
0.10468334062261705
0.25230006522521947
0.23413648957588548
0.2996439742739603
0.1525003362915836
0.22456677127108815
0.16843675641665362
0.2726465145556506
0.2803046390633826
0.3234248512204029
0.1673411565672235
0.3086800829765305
0.053926165379423935
0.15492944147448837
0.3350561661994291
0.22878725065232938
0.26083195508164564
0.2358068368214142
0.2599333083867155
0.1895564567862615
0.4730929708920118
0.3782851663372805
0.2651051274378184
0.2760191852469016
0.13105865604970363
0.1645284360285823
0.34331304195300766
0.31256909902834573
0.16817607416988517
0.07275275260141162
0.11792431483741143
0.2814484478602911
0.21640822572980534
0.32100555130405567
0.13135659070030875
0.1568582042865218
0.1838498377120459
0.3211028485206783
0.18585521265805396
0.06084725014814469
0.11278878418227277
0.11087672926998549
0.25347504533938164
0.17185012710426092
0.24098657911614466
0.21220209205841087
0.06672066767213075
0.1998980986353198
0.13557615824467534
0.20646691354018257
0.269107712393362
0.16369064562229138
0.30996894702798866
0.2211758278638609
0.2897420025735781
0.21134330702099471
0.16357524579394367
0.2003447661691865
0.1919679957429323
0.19247408488601334
0.15687777525783345
0.30616334352207736
0.23094593075370365
0.21451721992500178
0.2197975430294914
0.34023884560123463
0.20965574077320198
0.1666166739072261
0.24371329119384688
0.43707769888267706
0.2808034523955754
0.34120734641406975
0.13451019033198286
0.3504157654971777
0.20420519823109473
0.28988548617552695
0.3392929022519024
0.23808296482011018
0.36196771081944845
0.3431973018612347
0.3422312443720435
0.18195828605083048
0.21457492122078012
0.14895631172652968
0.2733993986085326
0.24992101036264053
0.27042419150282176
0.37715399556156454
0.1676950884816108
0.2764051585339495
0.25823825235751496
0.2710817272513187
0.11117555644267305
0.12031100792135511
0.19294055148232403
0.15113926653596746
0.35332715014409655
0.19552809820045794
0.2596216485455191
0.09255012691574874
0.20303575872273558
0.20950023600559187
0.36299006225624303
0.22309608336611242
0.22533264728896324
0.1456818831443997
0.16872197379773818
0.26592770428600865
0.22114217159155367
0.03294350330698041
0.156570297886466
0.26994362222634627
0.21364795618870405
0.40144941613134977
0.12031898045014684
0.14730554819860456
0.17607333908730396
0.2259809380797348
0.28891437036358036
0.10062667724530987
0.23148443945219982
0.10219663713616227
0.10473218935437384
0.2894258335894947
0.23489220123643262
0.25729917728194845
0.09051895248055059
0.11152351147825576
0.13213631406155288
0.15711661623631054
0.14195060753778074
0.2633028292287237
0.2009065906573591
0.1481987181134189
0.48701555598209806
0.3989875982341864
0.3976217045734993
0.3108799837497873
0.19464634162912192
0.34383556418573086
0.3100159621410669
0.22656993277924736
0.1974520768356277
0.3705179086056175
0.058294053014852465
0.342650070512128
0.2599431270678219
0.19802131438446302
0.05793334869515666
0.2789299831256942
0.24526190132612818
0.10623590937031778
0.24884983240832223
0.22974655768105298
0.4009640022268688
0.10584069235323017
0.23513665374263742
0.3512235533063047
0.24053449449915823
0.3784883939418228
0.4400258036603026
0.30405424046021506
0.18801826795809645
0.2704706822932886
0.04792130031955295
0.09043778782161618
0.17875825035077642
0.2972342374888932
0.32461055321055043
0.09785236958620593
0.07072006026943398
0.17492533613203468
0.32668353012370016
0.3364475338465638
0.24015029279524555
0.09685766329985836
0.0774298501335815
0.10820346440034698
0.14804526765455556
0.08690404329781727
0.16581996518339978
0.1735080801235711
0.2827531039284053
0.1772065124676779
0.30092510197469025
0.25982475146876394
0.3056772485841073
0.21308177407003173
0.27438503429324335
0.25744795419851196
0.4159780178026035
0.3627945970930845
0.17762422304448203
0.14663920548593737
0.16695906265076296
0.3700330717380524
0.19457177561947878
0.10378319453626653
0.24466272049055549
0.21751015377939653
0.27769209923345317
0.39459904619238595
0.3420029004627455
0.0584889217661535
0.21459970971200912
0.25408999077628597
0.3286004319272719
0.038035488163350485
0.2146418666725623
0.3144312828863888
0.2059498250064456
0.37575323695138096
0.23284742134477368
0.18040986870627887
0.13874139283389997
0.1544200162282572
0.13374066021745554
0.09205547594702837
0.15495217002470918
0.17057825559007767
0.35051327690856393
0.285358803117652
0.22087570098034187
0.0690516494255277
0.3438716175379968
0.27546565968554976
0.1788001511050803
0.34202786961863085
0.26630512192789224
0.43088974572544825
0.3500709766987014
0.22932930825579642
0.22417305327292283
0.1477547994996763
0.1356850225830901
0.32393671673787877
0.26745945663822546
0.235391698196918
0.21172315796622035
0.23617006773313753
0.24715683425220933
0.22528355496363692
0.24212472446031807
0.08280306652245642
0.1901201965701341
0.24561152938057834
0.2862460702392605
0.262286892255279
0.17593195148511748
0.14846528657236135
0.34374502379443905
0.01154954864173239
0.3225551658310143
0.24399155000473755
0.23459339153334496
0.3392943286283799
0.160501515695562
0.2692600097519401
0.18524418799113745
0.38566572705763574
0.21181877341993224
0.257679390179451
0.28662507725457975
0.19675237495830106
0.08968891129727403
0.23090801423687657
0.12353080468106732
0.1901176866459473
0.1373151646802198
0.26891909816442233
0.2765839943120101
0.36914844369139427
0.20690603673065405
0.23205818314456922
0.38459147369610613
0.2615898733912239
0.25616912670066877
0.20207093135604964
0.19261848457399827
0.13184538116917918
0.14339051459953442
0.11364474445007954
0.41405220006521404
0.23805042312244404
0.3622330386689072
0.19876018106195853
0.1531366918176297
0.2925234603415857
0.08869760899219584
0.13255973271693783
0.057967736646742304
0.2603738197278913
0.25806517144785057
0.16716251747037328
0.3080894810397157
0.29019176477782604
0.2836833259512513
0.2886400649470117
0.2312289120942863
0.2921380469713631
0.2227709007172115
0.21205625089781843
0.2023371705589478
0.3246437571355261
0.24596788963950206
0.2826486710985143
0.29878057956415005
0.23337117535035867
0.21972598542770042
0.15063844678164784
0.29195443516926295
0.18042669138799292
0.2908025777310268
0.2531074690958765
0.32196854723344137
0.19480710480930136
0.18237578956632458
0.35561030050988623
0.3004752250489009
0.1931963000634946
0.31235024369021147
0.24670103489507958
0.2228959447005796
0.19290870195412319
0.11225448478203838
0.11588499107609879
0.256428483145338
0.11703714649909923
0.22279556743662307
0.20052262039915225
0.22490143923502176
0.2398008435901607
0.16944959146977523
0.2543059208198909
0.2522027112951879
0.23148457386706134
0.22763273028133926
0.14580575180882888
0.2753641703736232
0.28293614164303355
0.16763934679554268
0.20986112328887957
0.11118578270948627
0.19426428792985895
0.08138326693839575
0.15193622924197983
0.23713412846023355
0.2610438056011254
0.17634832073872372
0.1619492230633899
0.23271058404042086
0.25666515903650267
0.18034910473311414
0.45380658948200564
0.39689571529875417
0.35308307201158706
0.24375553975981964
0.24009946848446614
0.14657347131231155
0.33534466584748607
0.2927989715341504
0.257782062599248
0.2783184940903845
0.34334006732225064
0.29766537021883877
0.3045382093714698
0.1498986687088448
0.24091112885337432
0.21723028433368996
0.2140645699663703
0.10786607532053315
0.014721523510146632
0.3637129692339493
0.09349236198906602
0.07591781875397267
0.13163277634638726
0.29092751741452366
0.23329854895603488
0.19814388028427818
0.11412827041518511
0.1078463131644769
0.19205407627700014
0.25753125825794554
0.2780191692428198
0.35948593272046214
0.19655409809648372
0.09330329769667581
0.3658835443876343
0.21439263172754336
0.1750423994934099
0.06438535363567525
0.13828568184491769
0.14830836234841485
0.41098407267198744
0.16984189199658606
0.21172203308515894
0.21363566241188117
0.21254274015991165
0.32664699484006837
0.09942258399881108
0.16235189634099645
0.3186572670994973
0.1444410783980243
0.26944610608918257
0.07213529489672013
0.13220506775078172
0.29631893433970485
0.2709480732859833
0.06456368765100975
0.24848351831001372
0.06573459175242437
0.2049416699423101
0.1301556951161876
0.21565176381971743
0.1822332977428539
0.11251087050518035
0.26865420290486125
0.20064152671851157
0.08176905065039136
0.12890011296341838
0.21005272176979364
0.09634363677926183
0.20673527936177213
0.045673662523750956
0.1310485472953726
0.14566969391211504
0.432027072272313
0.24054435907611285
0.20597311913535934
0.14852467331522762
0.26601254574761074
0.034126400148357966
0.11367157571110788
0.444509423611341
0.2028179808130355
0.10886689793149809
0.17744503556193955
0.16176676727724965
0.3251493016351434
0.26892410379426246
0.1291314608670063
0.23941649130837672
0.20801909120219036
0.05007552915380502
0.054726664509111275
0.26363869528084233
0.14934022304146283
0.43672684751522245
0.09382220469343842
0.21436858879488413
0.27071864520671635
0.09011191369398028
0.30456378532566714
0.29939273020172524
0.19128943362904327
0.12911341458454578
0.16304527207824862
0.19328574992927014
0.1457837972957658
0.36355370419057054
0.17891376810748022
0.18128784894657024
0.2515761971503995
0.34242881048644913
0.17443878290867018
0.1199791016199198
0.117014324341428
0.16028752272497976
0.25464704893430384
0.14578781076352
0.11789504617294623
0.3022128333817653
0.2559244918977958
0.08900281681834905
0.05082294579920658
0.2747961337720029
0.2655004235432738
0.21107544900150238
0.24202615202839037
0.3033405866794825
0.35482140825675007
0.32972470288815703
0.2983403666725172
0.219735266340343
0.2966077716370739
0.1996842513980191
0.1423991608980812
0.3238584476198854
0.23261222152428107
0.036388111068510455
0.17116942169936156
0.30567986570586625
0.2261409467610103
0.2845627729264206
0.10648503648014598
0.22742283038877917
0.19632358026982913
0.2316603159672749
0.32003377195636334
0.2163069882035712
0.18393457635948027
0.21461455106781716
0.18092372923288552
0.37799412313826314
0.2510351899641303
0.2301028164047565
0.23720926058134123
0.1869067895096862
0.1252977816430074
0.17173629545394284
0.17952538155752976
0.17014012512067916
0.2578924300764634
0.20042184298564505
0.3135335588793031
0.2054665520766746
0.18336294145801163
0.31292777200150845
0.18014169363566926
0.16912981963383378
0.04192087517674268
0.3025175896894143
0.22764744035948473
0.15344287322360403
0.14344945450738047
0.17552937750291678
0.19640171523386854
0.21970064187210425
0.07045231326915215
0.1665910054991087
0.18363209631796495
0.1224258081522443
0.2657989039311797
0.23224283301379287
0.22593812341421618
0.17220592572063614
0.13580882062426558
0.15858403033612767
0.280648794704908
0.12873323812669363
0.1521991799745662
0.24250065871911047
0.14679348324953384
0.19378613290248883
0.26727703845952716
0.09682963030823716
0.45527931538571564
0.29326483643304385
0.28193738732514667
0.13256080310743265
0.17164511361971718
0.11748679653591622
0.3017996396312827
0.28362528826100064
0.16289333483264015
0.06407311937895158
0.28292133024924154
0.40589351024010306
0.2662945639303458
0.15706860332257466
0.33328912763723567
0.3134360419576952
0.3577214040482737
0.08939036982056
0.281276042361248
0.38759724352680736
0.24356358395363742
0.18414550797645415
0.233048763004913
0.3064237024377551
0.32418351071099244
0.17139846051102067
0.23757008965539309
0.1871468423213815
0.34187777213444703
0.2929673936902837
0.1891824170307972
0.150450555723305
0.22034607356499886
0.10351950186584855
0.21115574988158306
0.14516205353808784
0.25614774065928364
0.10587850730515351
0.39364324835348735
0.16036953481610425
0.2688618270655557
0.4109458728731277
0.17436519927639094
0.18981261516569295
0.17731310665787914
0.10140698851649835
0.23877215627108161
0.2578965966504258
0.3247136840468231
0.33160933206395926
0.060310783873453865
0.26359874189859045
0.14909685463524225
0.12691899560359562
0.19057506677050232
0.24886792202810606
0.06688493160824895
0.1959059932381717
0.26977455267543526
0.2086915633094168
0.3798941268154702
0.26335011020787386
0.2271204624487013
0.2665809580843064
0.31646366532605585
0.21505370672055465
0.21970986831848868
0.3410568897118057
0.4595040641446453
0.21422737200835398
0.3164326849562265
0.21117342396289343
0.14960040302755243
0.13950248393171
0.26110044856115794
0.22611751851504047
0.328196735722643
0.36210306031857775
0.03275905995851005
0.28145438561585706
0.14252202116287432
0.18310404259274962
0.056969448909223626
0.18311297546643795
0.15290563764171508
0.28364835444761927
0.20094476859248098
0.26527305486789193
0.3224788584007296
0.38681932046305295
0.2893385196132522
0.15328466170277666
0.15298326492195868
0.2501622648289882
0.1956413498553849
0.23103566967002304
0.155743264430235
0.15424381454210845
0.3317956232922981
0.27800557527187914
0.27943102748787
0.3475189382924744
0.12531489036707907
0.3140609021153624
0.1528847477657587
0.25323313712720064
0.24651226437835722
0.28125196119433765
0.18059675231335126
0.2055876951786767
0.1335597615340475
0.15736901558288993
0.076921545870043
0.2294511654040497
0.16768517066540162
0.15358667088966677
0.19638859524720503
0.30810295312660924
0.24273419554859543
0.1451988684874128
0.2828774218327651
0.13365363309667044
0.305914566075926
0.22164428052586255
0.36573062097729386
0.1300841138387708
0.19225659000994405
0.27388951297030584
0.11714956630422377
0.3103060327071618
0.33854177563104476
0.11454068025634795
0.17411151278481118
0.32104007257434397
0.2482553914499556
0.1154873327944231
0.2572516688030344
0.06434652022790423
0.1532677202131233
0.23494646209879536
0.2222074193151345
0.24243054783361986
0.202581854132634
0.2171303210557112
0.2872574886462124
0.10214033520034851
0.16732102645418742
0.23594314646000042
0.2728022663804796
0.2664331555679503
0.1936443602669523
0.08430108543109635
0.25568731442707265
0.23946665679909343
0.16253316013144115
0.3690355603269485
0.13842206816991534
0.24288017156649552
0.3898630963937751
0.12773951294818914
0.19758503528042196
0.26430852109030123
0.2441284055337674
0.2781407745009426
0.4005023870383975
0.26577009741663743
0.2460097481340071
0.2891575987597557
0.26637664992607596
0.25802153739155687
0.2344099934436095
0.0688530984861578
0.1842845260122641
0.2032209216492574
0.16627766826707688
0.19691888578193714
0.23576097708558036
0.17269481645925755
0.22390284756333056
0.1901096784109545
0.21319315742290496
0.1643585724091848
0.26408155426835905
0.19302441664174871
0.1675772038484105
0.28826371442547216
0.33393819752069315
0.29692870540002736
0.13540625794282754
0.339329087324097
0.2880353479718565
0.06825953724992376
0.0849483049282817
0.1717107232260043
0.379537605262895
0.20857379585373087
0.3007634158122267
0.2266993955076764
0.2512989718881441
0.11660259580812485
0.19778183211634284
0.1349075630054828
0.16997082035100822
0.245350206249829
0.2919299232083266
0.03938939949236156
0.4521858967485057
0.29550894895659513
0.36185895722574507
0.2074994950052721
0.14815385690035077
0.2702419513855122
0.31081217281019075
0.46093583210507777
0.2103628639646605
0.35381998626211963
0.21828229922159395
0.1127232998486227
0.26763488765840787
0.25687382592980595
0.33466878635480046
0.09912515953980029
0.0720239231643793
0.2874065906756543
0.2550873639873693
0.3590904795663252
0.05852906218526507
0.19367583980959066
0.1946601466851201
0.19959084250681114
0.10837874707520402
0.1651807187194616
0.23625641435100306
0.1565142437177711
0.368402356144799
0.1721875184526606
0.2648374266697966
0.2361574535678694
0.27191441436754366
0.12179590094283149
0.28185241465190025
0.1633170922976294
0.09564708037704436
0.27069722395227225
0.11050718971591883
0.21144827362507773
0.15505011715083303
0.3185840816266974
0.26731931180278784
0.22698519244590953
0.1828217788169786
0.10489275739276369
0.21749860295689397
0.1430650883462331
0.1467177248956889
0.28720220307276684
0.18880020609666903
0.20412839917539094
0.31645603470961486
0.13862156887438143
0.18365987281050297
0.11215334660455685
0.13268954391473708
0.23241641679580877
0.1191861294790478
0.17182960539970837
0.3004836923352484
0.1471318142727396
0.12552566513035548
0.24930204547359924
0.2096920097050656
0.2601669863518227
0.25343776240719834
0.48749092385641424
0.22831437320377504
0.2607570054129021
0.1707429083425393
0.13686959961510994
0.2525198274484182
0.36695885570824677
0.18226372793360338
0.3161875223105513
0.1498988071868348
0.34668014751669
0.188907398712493
0.21590264371114704
0.3068572762171059
0.2877482738524085
0.20939771198416923
0.2304770020477373
0.13836153449300873
0.1877425035299129
0.1504789989405337
0.21122668683874993
0.12774511485277862
0.2826517544605651
0.06906403654865043
0.1857161392069674
0.10100679059134413
0.2567667146396349
0.21942751231692553
0.373996789137992
0.3119424621615501
0.3727553756048322
0.12858217340169348
0.19017065615843984
0.32695405363619096
0.26201114368773265
0.5349385454909515
0.09699957964192063
0.3124795333454242
0.11314791178675125
0.30515052195683573
0.22102414382318342
0.14780049849700372
0.29374608565765237
0.07085142813961598
0.2758450338613378
0.2991642130101216
0.25262321452822034
0.2037980031172253
0.05918371822287663
0.24919981285143555
0.23914009117257926
0.43974004256234234
0.08860170582845968
0.05208003695940078
0.21677841458557087
0.2469129254803458
0.18973818091435798
0.3318217080986085
0.12654427251751654
0.30658004593317206
0.36238534104443787
0.24540472433758437
0.25712352481089357
0.07951420347393123
0.3005246867016326
0.3050042713820102
0.39809332184322344
0.14261884618774337
0.3158736465328274
0.15463755728847373
0.07678499524889415
0.08566890942849899
0.2565636625439416
0.045429414468384804
0.13524759443526974
0.34160346029504424
0.11741775511222817
0.16538476452195933
0.2506833878461568
0.25454368532875354
0.2663896778889124
0.09389351085372029
0.09278880881796812
0.22450127935612857
0.2010130665351289
0.16916667982803232
0.17876128805859057
0.2337198595357106
0.0981495968553076
0.08945387438120385
0.1520932838287266
0.25337701008810215
0.23106482067476725
0.3368944644853668
0.251638661255166
0.23582202847494246
0.30888697635991946
0.4001056851504108
0.29902064017159413
0.08031964000004226
0.20757422246477863
0.36263988374779677
0.21378572897452477
0.3422512627986887
0.42812166314654265
0.31285257549975315
0.20563522435641557
0.12549779500135638
0.24268968085280454
0.25069523255471576
0.15184034882836317
0.32157515984448176
0.15334175236846279
0.30140640567155225
0.1706061873425539
0.1365010231480931
0.1880975246339742
0.293276090371436
0.2702655894145403
0.307971717005392
0.30888494563247126
0.2667990192265697
0.22070079610663937
0.160634597884512
0.280167798978546
0.26163603878256847
0.3132001543612819
0.4080326876593255
0.13500146850254957
0.20313642065848558
0.2208807595508735
0.3206994395022291
0.08952742272371544
0.1617943761289521
0.28099845955861946
0.17716299088158902
0.1140219813053353
0.21104581683602838
0.24875140057923956
0.24935072100575015
0.2554335301799582
0.27105962839786624
0.19971468498039732
0.1765508015073126
0.16589615371605132
0.2410352892576566
0.2877025148643601
0.2609088083635419
0.22311660764331473
0.1223646744038372
0.3795461775333412
0.1429177592031638
0.12304544810318098
0.2830607046590321
0.18893466458643443
0.13568742091841385
0.2764556565251426
0.18527461162280573
0.23823831456603073
0.1731071351607905
0.3205736550678391
0.3516950159650832
0.3999156869836157
0.3041208973625081
0.2726131548476911
0.15483949283633108
0.16384560410493954
0.2567631699371959
0.30143081413064504
0.28014384559694805
0.1756088215549969
0.2904115281242817
0.07473622944760358
0.31690420016067705
0.28929022498290435
0.2387393110006076
0.3522966931109015
0.37716870516034473
0.36641756427586625
0.15139285419644818
0.16775835154218793
0.22990984337833892
0.18471504942518713
0.3009175762387773
0.32896615632916093
0.0705442753446836
0.2413172183080875
0.13507173545590104
0.34548936062355967
0.17601706760548846
0.3629056025909168
0.1681888334892241
0.19281897025110525
0.2587725747815989
0.30903388347376887
0.28733306012051874
0.08696384204668539
0.2646222904222742
0.21724746341457743
0.16815599870963321
0.14307995452055772
0.3336521042595122
0.24852052466381913
0.138488742733761
0.2590941714564303
0.12446195156989384
0.2119673344319222
0.25272150660051995
0.17589502574938667
0.18281767098947274
0.3940057632614247
0.36615711619992114
0.0991799955050657
0.12159600674185105
0.21889454002190217
0.28858509112221864
0.37242420608841975
0.09033859957121648
0.1809599502972938
0.2785898470046936
0.2576762483571198
0.17330871344464918
0.1684715021797076
0.34699981017795867
0.2201647331727889
0.22369931069623292
0.3727367203268835
0.32544657345088795
0.24282055752578272
0.33225379529226423
0.3020408426195504
0.36496152548242966
0.26508022742234655
0.1673920860220936
0.30503912700176405
0.12896142475955752
0.4703398371486514
0.2356545105014
0.3373945657419568
0.2625898389350183
0.10969969307106675
0.24135660707679366
0.11344652090145632
0.20728054384094763
0.30274866395091893
0.26180386304653736
0.08809220539759274
0.27735089943488556
0.20357565934806116
0.22584549629557552
0.1057197614429173
0.2080313581633322
0.35427790578030405
0.2408370645063793
0.16298472541083273
0.27968412265130155
0.2688362740564741
0.3597822317971103
0.18952865075202888
0.2513050762711424
0.07357250741273802
0.47881930873226486
0.088092313803929
0.20401244530093035
0.13449226040136955
0.16881073194287058
0.29821806441304666
0.29873053640281355
0.14819637459038354
0.20862676946575864
0.2592027845427274
0.22091292783003513
0.16713721086375358
0.19449785781071077
0.24848144895007965
0.2520396216701995
0.2025842110238438
0.10778548526231366
0.1388729517256948
0.24862821655593384
0.2754472541419751
0.2616525196469518
0.2597818935094778
0.2835498725860581
0.2793227378019483
0.26600569926227885
0.2555288429494836
0.3995865009696492
0.10444375497904076
0.31678895420801345
0.290030005642505
0.09978693095685877
0.08287411237727098
0.31769052026838834
0.26784331035416975
0.20770054129492807
0.1548238591411664
0.3233735148727797
0.1869653238489309
0.2882123538271141
0.21467586947385858
0.21040368575518845
0.17726841689686668
0.11939646960165484
0.3364087283107904
0.0920695979650493
0.311257580768546
0.19015769039201397
0.18560564196903373
0.2079844450046227
0.05632184935747809
0.40845142075153934
0.197907955431314
0.3628722164897329
0.18897656765277607
0.27157791469592457
0.26306375645291374
0.18563996536400923
0.11776910711407111
0.29952108345880324
0.10812812443594286
0.22739474721394598
0.17470212837142252
0.10315803442499956
0.1157618559212716
0.17789723638609628
0.058829049531214025
0.2660759619495772
0.21764089317386534
0.23052138299526062
0.3748679319702183
0.14078193342131542
0.2720376747318894
0.11627269198648844
0.20729889810525065
0.18327968886742693
0.2603264254241698
0.23603316281752384
0.12779778037058317
0.38114134636061636
0.17832821640206603
0.16855749133545725
0.21266289754454593
0.22151698410181203
0.25767159731442124
0.284533751636275
0.1473213325078494
0.18102663731091176
0.34555325894108474
0.27421322339321363
0.2664546708363111
0.10567412184795198
0.28007046947288194
0.28633059027774405
0.15092578629036144
0.2690570150306696
0.36021814339754593
0.09696911456142536
0.2489105017282811
0.263729514553355
0.02073129511605049
0.40303158568331116
0.32751534689541295
0.15765838436575624
0.0819825310325822
0.1525955839989567
0.16425711268050616
0.2695456347755269
0.19997777447416962
0.2380216209793721
0.2467862743680684
0.25803369205891963
0.28026026611958854
0.2479200985335019
0.35130119699133494
0.34188687164043574
0.25766348139005885
0.2476970452773515
0.04064783616360556
0.34421317057153905
0.31411194011058385
0.22672701501386924
0.24254899832224813
0.2038711560033563
0.2777789123258918
0.06644401418264753
0.09535878646205938
0.36860297428616157
0.14207575494738353
0.29668898757744566
0.17403206888508124
0.1418086705771805
0.1895114046822206
0.2490190487183658
0.3275267388285717
0.19240954825465997
0.14571788729384189
0.3477975785395288
0.20958470592289571
0.09403987273777963
0.30779777075462017
0.20374258371678106
0.3147755086119597
0.1376204425985634
0.14732623039905782
0.16289946032788014
0.20272740736415792
0.3945307603818643
0.20492537805835767
0.22829355567368323
0.31403651775477415
0.22580714196677118
0.2072660499765452
0.19500275925298274
0.20438798107132264
0.3366711815064797
0.19774506589359156
0.20840440511392166
0.25815114330191763
0.325206174862239
0.12730994689072733
0.27488286634863257
0.1400760917101425
0.36536891219672407
0.20913169436954768
0.08989008486042886
0.09265203476048184
0.1444552452260161
0.3566920392787354
0.10221232574802458
0.23834152089699284
0.19350232850142063
0.26405974480584565
0.28691425275914234
0.15710528990587652
0.23169096242482892
0.3766180364976667
0.3375402981697798
0.2083371041902342
0.15209425478489974
0.2716030382159168
0.2610847261830452
0.24597089134606342
0.2679316248774631
0.2490201726184088
0.31597743350025115
0.09748668522166888
0.17138282979172556
0.29549234875478136
0.2567157696603141
0.30721335337572575
0.2629577710862118
0.1122747271977718
0.15180924578736182
0.28067109347430896
0.2507866493407657
0.39783373305103886
0.25780783130647134
0.1850463348975915
0.2517301508395122
0.458437228659087
0.1955065673941677
0.36845383550241967
0.16024932910947642
0.24952451189918792
0.24774474311136052
0.2333992021827171
0.32912046578676935
0.2538690692810372
0.20495762740300924
0.21720349678008397
0.19390071536476325
0.2661638814252426
0.32417960626193115
0.26946761699281613
0.21364231725840677
0.23315710045973206
0.17659433164179703
0.11076436615682612
0.21502118779171497
0.2354285016750735
0.20127674002052973
0.10014120954874534
0.18295491357752627
0.2664232543566094
0.1089734356014455
0.14828630099453308
0.17216596190547226
0.15395995006928
0.10992446037713358
0.17277379753678568
0.07305610322831994
0.09016445310552722
0.08106660003601364
0.22548245381700405
0.14767712971837965
0.11698857503242385
0.17554187400966342
0.044056155069438926
0.18878702519066667
0.27448732791267505
0.23253492064811898
0.33930600399528665
0.4264570870027788
0.1285046140760647
0.33871611444359295
0.2129226447860857
0.30025433517031797
0.17525463703517463
0.2047836433196829
0.1827368744512818
0.17216594684101846
0.24366494988379317
0.28532308533362766
0.18917703510978223
0.15968285366777252
0.23031565689634165
0.17089737040985126
0.2415560094510182
0.20839539022439987
0.2111551815953606
0.1517855039681255
0.23826927474986745
0.18424522699324425
0.21336727469950711
0.17007706308368545
0.10900732205598039
0.29862997316795986
0.18825269239587464
0.1609086158907501
0.18541824356629355
0.12074284785299641
0.3092612221456266
0.17096168417992544
0.367266489119409
0.10370006577534636
0.15971725306497958
0.22809882610869334
0.035300878882457865
0.16153104826280576
0.22759197575055248
0.26690758472982556
0.3338205074375388
0.22867064140591314
0.20725691222497525
0.1229796292879665
0.1614870515373971
0.22816767416342046
0.1631962802415267
0.2893876506678932
0.24624930297835282
0.0843669471240791
0.30122575170468757
0.391547975475809
0.29383571993799307
0.17126159852748413
0.2836338805524173
0.13235447044349816
0.2790726076944825
0.19238670425787202
0.2785247737713747
0.14712113546943625
0.17668385759680405
0.11416776135356466
0.36454640289670986
0.20520432107408987
0.13755396590376567
0.1797825447108196
0.3018225771714633
0.3005185835132973
0.21115699063922752
0.16029882434742382
0.3012847243658385
0.15332732098336752
0.27119292172797943
0.16109974183622425
0.15907387346149268
0.2332058481558517
0.30039295942248057
0.034647494712792715
0.33414990550211937
0.23246610641402093
0.2880508917248392
0.35177816788112454
0.2648555745345881
0.2902724266090631
0.17586086189651315
0.2574300551395125
0.22519787208111677
0.2715192640262349
0.2326410644653022
0.2463145183070765
0.36447412653759675
0.18175811086341367
0.302217201720309
0.14718864079267985
0.18055777594172906
0.14968251022853535
0.060958630851526134
0.2791129349255354
0.17911808735818943
0.17183634653923377
0.1372888546651637
0.44113622273599085
0.14205394164828528
0.18876879619658454
0.3350347540193912
0.23910950639102066
0.2875962220268893
0.24614992457338739
0.15637192342270026
0.16060936554638722
0.2674818400621081
0.1449457183755087
0.2999237746746959
0.19206454514906685
0.335325646084245
0.171592314837556
0.1951701317894648
0.21042380934075058
0.15611811457203503
0.1032000704684161
0.29517306726855125
0.14502934839674908
0.4110172696807093
0.4183795540159738
0.24659192362389087
0.10907690495744715
0.03483668654441842
0.2063769856280759
0.16295592819167812
0.15961568788448607
0.16099983804411236
0.12541281431366866
0.20559147120886512
0.30207055352849166
0.20837432026718966
0.37809066641560757
0.28460410284555876
0.24201325425448955
0.4514324421545941
0.17873166106013064
0.3894641881469013
0.26519390510781526
0.170726431539148
0.23410895688526306
0.2506916979536512
0.29485166232872784
0.249656467517149
0.26794544216619837
0.22576866705680404
0.18828617052868168
0.21620194636756732
0.26983081516516016
0.08490620214512883
0.2087599323900952
0.2261323156653264
0.3345839221801074
0.2667978105571802
0.3051302465442799
0.29253813068833623
0.18486780749207266
0.3245116157885442
0.182529592678564
0.12262959000097734
0.16733287266646601
0.21720675765533606
0.1736410316690475
0.30808077586851246
0.32607878806105317
0.20234841657211033
0.059415217085544834
0.20905820386391397
0.15203589067081397
0.32383122008068504
0.16996177485798322
0.19190000002543756
0.24551759380036922
0.19483163373919452
0.20459966780749506
0.15461055440297738
0.2991612435389633
0.06242330918362525
0.20279887809625366
0.3090899739472575
0.25923503432443395
0.1729272126824729
0.11774614702706775
0.19674365051516074
0.38400269435118667
0.3210243342292745
0.3294259284900783
0.18865774416230502
0.14957365398260378
0.20464195350528208
0.22675231995793552
0.1082178466599614
0.2636682174766411
0.3546690316134054
0.2728676783497457
0.2238087063409917
0.10064904947106865
0.12993500017810003
0.22425421477782662
0.25880857549468267
0.10086002333251415
0.304421037632951
0.17978967878631263
0.35141177803109935
0.16019908117758438
0.2154518528219728
0.41720016138806304
0.22923062186647875
0.20859807597729102
0.23115038317139872
0.1562306828631147
0.3447226852262737
0.34516303778810664
0.06730397713583176
0.2707259642833314
0.41388993411776304
0.27827427003940647
0.120609709951271
0.1676438766747338
0.10292377590482722
0.19541188025459516
0.29733202741719494
0.43910508921215935
0.24291713795736417
0.33357663395483667
0.16991639735375735
0.26015795619191046
0.45079590138981757
0.023485851584745927
0.3183891006402743
0.14328482476189028
0.1771489005788143
0.16817661631584313
0.2772309313728108
0.31579932254025095
0.33539950904483734
0.2278819512680822
0.2237121608151587
0.2580397493140249
0.31435837689794677
0.25177063282695605
0.17361288659418642
0.26138245724953246
0.2856924191473166
0.12384549916010114
0.27803643845056547
0.3002257823228793
0.09153982019593503
0.3475306326004335
0.32224421453783303
0.27862695427002954
0.23746574530029443
0.34617804592339213
0.1608532420651241
0.3198471501178538
0.21933795689984384
0.09467153011375731
0.08515976005256447
0.03760514226849239
0.37033356766796577
0.20248822081339618
0.2869303010037975
0.44893125399933087
0.04951622195430723
0.15962327590009864
0.22396971926356343
0.3400437543772472
0.07710376986123445
0.12709064495029151
0.33834264010753395
0.1798584341336296
0.2490879098768842
0.27365371903752683
0.19263070427367956
0.41328692297362946
0.42035894927414375
0.18514686809522643
0.24968523673248555
0.31606546213500164
0.3678000971969996
0.06745169365944892
0.19190184999369023
0.28186072768407566
0.1519297738622364
0.3385474273446474
0.1991739258155004
0.4071267657035836
0.11062112267858758
0.23875142103663088
0.1611519418238152
0.23845512591340035
0.10602434632088803
0.24092789700624423
0.18545492360608218
0.18850502341156222
0.15450190761758725
0.163573732471367
0.1284065231021495
0.24814557026176015
0.22693090146122605
0.23743186680831194
0.2721665012676441
0.273739980911668
0.2621615258886726
0.1701991602455621
0.2592224604580022
0.08494820229875104
0.36666146720401416
0.26386211731636416
0.26219338533571873
0.1372865248518031
0.21588791886927475
0.05793400540291723
0.21937113918413614
0.14001282541762286
0.2522928588698413
0.1299496951071434
0.3343039882403873
0.40507582075974036
0.08318994638480001
0.23011678057444182
0.07005660265045775
0.32779568731239594
0.3811778974269331
0.26706699753201923
0.20494857094400953
0.12838092262150635
0.17020868719150434
0.22147745336871882
0.28613533244348144
0.14794006431984996
0.274967410136814
0.34149187286345084
0.12382247808632592
0.2220247848260512
0.15460157129040517
0.24567875315205104
0.20989719413010155
0.0782087045564894
0.23344115366487936
0.33821363691602585
0.2770044336319642
0.17934180258572058
0.325813162915583
0.4859781638374086
0.21254180734441627
0.1250245380555149
0.31803699003349895
0.22456296141201837
0.1641792238179071
0.23094518156616
0.22070130224015722
0.33438081687125093
0.2689064883556948
0.12200537620230299
0.13589540404643377
0.3291538236020917
0.2447296970122904
0.21842095973028608
0.24192730334518683
0.18935447359373375
0.3083656009278109
0.10332767366496533
0.1408643866739508
0.11026863344249703
0.206795000344781
0.30945637488732414
0.1295843048804069
0.06794485231037319
0.18578780680108373
0.2521929947665352
0.17962942373167748
0.23932263007558746
0.19126628532043663
0.09931529695390574
0.07868032047079887
0.32500870717711816
0.19318791081282558
0.18358420314065246
0.2889602912807797
0.060613778055818274
0.11577494632831625
0.14600122355776574
0.2821318447522899
0.2803986946429562
0.2506700567704447
0.3024702962216618
0.06186853969488646
0.34285492961291386
0.26348009343750034
0.277395865923689
0.27876363200847754
0.4426892974097823
0.11954472543854097
0.3250365836640452
0.2038468742477796
0.23416996396305564
0.2317604009156759
0.3802594737999808
0.4070599849270333
0.18884042578620705
0.13104216446260883
0.19677214915367525
0.3554696823367297
0.1251055907124707
0.3302577645713279
0.1538337586417259
0.23082264117683154
0.20500440500512113
0.19353268812306942
0.37012081644732503
0.2623826330576253
0.07963224957264872
0.2836079522145228
0.3038804008126849
0.3474240486649077
0.21893222335151508
0.21450743271112133
0.1977692671279993
0.1502789634698553
0.17495394293676203
0.09382100142882989
0.19865922121699922
0.16311961404230496
0.18560004618866036
0.30663589944329694
0.17690710815239558
0.313810751997023
0.2425846902695243
0.2422422846955724
0.2210848743860738
0.3507598813560728
0.19043833298521487
0.25916260793711604
0.22627486123459312
0.22968362247716737
0.3043012180573017
0.3552720948011174
0.036604017710515385
0.28321855228038434
0.2878631414321419
0.07265130695646702
0.29229504195108613
0.24071787677655515
0.03263254745926038
0.36425326048869516
0.16422057719476266
0.4369041265825781
0.09881109485012671
0.18921668606514536
0.08596067420009637
0.051736679318942214
0.08973272415686123
0.2468112426114173
0.25320290010449065
0.20349308964064816
0.3635101871529552
0.37777649838403077
0.1275481987115367
0.3698460767789751
0.17809694999465528
0.11919213558122387
0.257351134182333
0.11051751609688558
0.18747580955819076
0.24705790720763565
0.13787989212873034
0.13145205064880333
0.2828700480632269
0.21789126677192172
0.1550689752436455
0.2903720756244504
0.2295428118784335
0.14792472487649921
0.2615259736930335
0.3196192765061713
0.2901840939156159
0.37790439400793874
0.07604778611467303
0.06286523606762282
0.19220184619373182
0.12673543079379979
0.19453104018191242
0.2758887893573256
0.2644265952857776
0.22590191539754634
0.3663058239855848
0.09717841491476616
0.36208259275953153
0.37680795826009955
0.09058963870142762
0.13829352782216206
0.1693850772915487
0.2907883111769646
0.16754364426489474
0.32726175985655925
0.11049361316885657
0.319325350560051
0.3291799324981119
0.25765564093508675
0.25718322249911624
0.1996431128948228
0.14919178331358826
0.19728645585433285
0.3207433860549181
0.07971492694707831
0.14005933214488625
0.09250875723035772
0.11566120381375197
0.35332903533809684
0.2747209854987622
0.3008417068232171
0.3288116427167164
0.3599090039502494
0.24346519801870722
0.31422781650768306
0.19129162882653114
0.23136010663070053
0.24132775779308924
0.2622578276376797
0.20689678033134107
0.29044811074204274
0.3400410517561865
0.21771304096962907
0.11358673435449153
0.21432602365686604
0.16766726432741622
0.3139148898792339
0.10829055716958766
0.18408195476319078
0.3341060304595089
0.21916551244880136
0.18645771023645757
0.27534942267330526
0.32339722885152955
0.13967456494208993
0.38451640880916355
0.170269372408385
0.269969483287903
0.21739045256804046
0.33296176936083394
0.3260695824915034
0.24259583438360902
0.23618834072387915
0.3000567076162069
0.35297729407167183
0.16018486814426944
0.2927235423723418
0.3673738558737628
0.23189738497479062
0.19655138588075366
0.2815378914359911
0.2278475347254752
0.16185500813520284
0.2680792456043194
0.2228251969616177
0.24711632031905817
0.19322821697532966
0.2157954258204382
0.05775539380399404
0.06157514310916128
0.29024525601469636
0.20562261809643873
0.0814117471699452
0.24756240468115537
0.25746723927406745
0.05867706065594282
0.27052503351267426
0.18677836138781898
0.2202430472635632
0.15685916120152368
0.35319055086288326
0.21312656766761826
0.13309060340256548
0.3115035270306535
0.22583769988443453
0.24861139508841495
0.25226334902604325
0.35532440763058215
0.3354584631670966
0.17240330316853236
0.23919672670122527
0.16618078719962384
0.21886241018250638
0.11837609262560293
0.26725253710503394
0.1858692712289207
0.02146070521109023
0.19200131803235818
0.3475881208329075
0.23666668537669605
0.16379550798750486
0.019889108185338046
0.14365169217201348
0.346704705675983
0.15322798756577166
0.30625359938744795
0.3081764182197088
0.24361655847002403
0.29115272215812604
0.15522973141659352
0.3669137124564586
0.08452847869206935
0.24661217896463142
0.22690105503039473
0.2536522274566564
0.23689120938788152
0.13538029414152988
0.2540511057242202
0.2876183488158381
0.27264995398932035
0.2528356539657736
0.19681808377149054
0.2979841076055165
0.3698662379153878
0.14751520633960596
0.2787870135724711
0.27350889619892865
0.2525607814249791
0.20254996116357338
0.2923607271590299
0.2542492127957412
0.3191443114187137
0.2239641297008342
0.4606323092494098
0.3572364788276629
0.049839843531828826
0.23380778762780513
0.32417772100052383
0.21649326432912364
0.27115218201138613
0.10038628392278243
0.25779626543834455
0.40790193317113227
0.2547754858706607
0.2731122582064508
0.31492176884926704
0.20917770700658406
0.08136818190518064
0.24878814655380033
0.4383438617892223
0.27510917200122464
0.33083636526686716
0.23033282869207827
0.34503805653498754
0.21411900463075934
0.17666994178205012
0.2770950813695364
0.17873358024593194
0.1815758501405846
0.1785686469815343
0.05885499301978947
0.25242721614863356
0.3662952466592048
0.26857438455861327
0.19093065815705682
0.036351646048354475
0.14585167985235248
0.10079958477994631
0.1321565321605923
0.061676301846920974
0.27044875187150924
0.0697353704759037
0.07631474305424149
0.18460836588269783
0.20859336408790416
0.2683521360444488
0.3550574767599534
0.11709936262669758
0.3371998506899839
0.19190439142000792
0.16530747974363597
0.1244279558645147
0.19112123303417075
0.1752656953066021
0.514236314606571
0.19159408279803405
0.24273806613160848
0.32253827164149795
0.2647777832430575
0.3482667432241127
0.19518131152921125
0.35152708644224173
0.25513954576017284
0.1467106560473401
0.43719417087020246
0.04067169791336119
0.2019226567118615
0.2131215962933308
0.20673710952782942
0.2515120832172192
0.12948942785957956
0.1972587933588682
0.1173137253371378
0.1231315587862795
0.14190067048399926
0.17340167536360346
0.24243716694417355
0.18524519716111135
0.367505503153002
0.3471450298790124
0.29272572232612104
0.41613555843682964
0.16669579980983606
0.35575690115328235
0.21848791090433528
0.17182520118978975
0.21600518764623608
0.2352815239953146
0.3218106080417113
0.3155438598396644
0.26789541604183786
0.14040934574045708
0.34076115708494875
0.13801063905135705
0.26320303604671796
0.24786577371658988
0.27539981156665194
0.2804216186682675
0.08587317773181373
0.1897224825579576
0.20989313123022532
0.2763205815165951
0.16504103170654177
0.27288919311028814
0.03698484772430053
0.3466053671179551
0.20298756153552444
0.23324025573789825
0.21320188427344905
0.1853758435193555
0.19572447413672847
0.23725916819572523
0.23481733607455396
0.39118489926253547
0.168009899744312
0.21241686245261396
0.15489539794927273
0.19543414424442046
0.0575396678512985
0.2896196778720058
0.3730380933841015
0.12844531976290802
0.1369211699702968
0.22615136862986082
0.18291438125567183
0.15818444134198942
0.10066833139549254
0.3681144829098371
0.1081434968673016
0.14036082939953146
0.12554498034256964
0.030270446382153697
0.16949171620653194
0.2505939362728666
0.23727746484938855
0.2929037605728047
0.2643588974950378
0.263149161723517
0.25923339254322453
0.34677391138398606
0.1879955356936499
0.28192165369158634
0.10249000743744048
0.37453028378400655
0.22214947961525403
0.07740211419451076
0.22308930462198578
0.06294444094847543
0.2781738411117647
0.19896572413240377
0.04369804818692089
0.2970959724461595
0.24056115877780396
0.23949781771503192
0.12256436125837153
0.2713781130867255
0.33185332217100105
0.37643119188329827
0.30316866044629237
0.061421106722044296
0.1323086372715851
0.2479368827800872
0.05040261248822637
0.2628299642115738
0.322116246555744
0.015106189759879558
0.32810697179069825
0.29737374031968417
0.24796991177064626
0.06814807747850636
0.3211666053530004
0.497198382770796
0.22131268840810647
0.255211924432363
0.35562163783345574
0.26124448160440605
0.24662084994408684
0.3343121552919357
0.15856899110807363
0.10857319723612001
0.09126914946909703
0.2817084806974724
0.2572533115901872
0.2491591443473575
0.14126247658840982
0.17795047508414674
0.07499393085932929
0.32863680605070694
0.22289942859600326
0.2459490473774174
0.15991062840978587
0.2114495031663208
0.2820037151164044
0.2639476301691352
0.27998115023427234
0.3311350251613194
0.28517670699463227
0.22470709313314466
0.31603561716054096
0.22615682911674148
0.16690215828737318
0.2928616706149828
0.3715544282691267
0.24188467550632736
0.23148908668437648
0.18615256060902957
0.23412624972355134
0.392672891299824
0.3284408767971337
0.15963410502644107
0.1973229808407824
0.3605028369246212
0.21908513322561984
0.228459760035529
0.2742454418880521
0.22715092241465726
0.33184787889463774
0.24133485888288292
0.2396233719931421
0.2069907501160944
0.18478311451987248
0.3269709159092769
0.1309829469431114
0.33911096695254717
0.16579380263184718
0.11655326738331041
0.18749952222876665
0.07192176660380806
0.25854072471914447
0.3055855004054492
0.21098926984902663
0.21729208765106717
0.27462006025413155
0.28198076913240333
0.23157126323268676
0.2580181165602187
0.03170946099858354
0.1490214953895605
0.3651801510656455
0.011509906634618323
0.2849846420104376
0.32423864102225874
0.2524495220771031
0.2345976544213265
0.18102985863720664
0.16096275986590716
0.1602269437530281
0.24478712852218215
0.2586825162102943
0.11393208443582133
0.3396770509522937
0.10913324535639947
0.29778387309734466
0.12603784988635044
0.09391985632782356
0.24069602977639573
0.24206601064047845
0.10412069883180335
0.24243851599889307
0.35624225981523344
0.28010895816955467
0.13755929083074633
0.1797519447723601
0.14967765086895057
0.22847098694955764
0.29471478450739835
0.24847224848429028
0.20242731786213988
0.32402513846582537
0.39029864697014904
0.24635695338249658
0.1749134843525994
0.22284187989529308
0.115029538124478
0.20163640411130357
0.30223673891089214
0.18717974082741254
0.2501795097276048
0.35787031027454436
0.3115258963405597
0.32494017394062835
0.20500173485984724
0.22602221207542256
0.2572184776875752
0.22475475539969114
0.12785843475058675
0.1071774144379554
0.19517018817605222
0.2121653411262742
0.20465721503103318
0.3768411322254393
0.24882013039178455
0.17427776504812026
0.2505850784774124
0.13248014610019565
0.22252291011545403
0.19211956697076646
0.3886983282885436
0.3238784399178342
0.13994870893653455
0.11622112868912658
0.23211468404950691
0.15691835761768833
0.27778514229698215
0.33315105661328
0.22399102324872677
0.20490288617655386
0.2696894088568358
0.41111641170449337
0.05631977585079954
0.21069813171065332
0.39586744146532743
0.11764054515578753
0.374122052988969
0.26871450625182297
0.16532601900312202
0.1500837977167582
0.25731953954798514
0.12691119778402438
0.27681273919435356
0.2005227648761786
0.16211204804713944
0.07016909335937013
0.2845112734668805
0.3497741864129156
0.2772342893187398
0.1586324017034716
0.28581059168433387
0.25939098863024374
0.18905712860171414
0.3046470882202651
0.2745468594273264
0.3820887270771747
0.3411732628545501
0.18687331833195542
0.19383678471549812
0.26919320139175057
0.23365295139292105
0.24213475908322227
0.2818843210688001
0.160135025910209
0.23542996727576512
0.26415493715041566
0.19886714156541713
0.22817194258522278
0.1956992142330701
0.2947826488547222
0.20438389891465727
0.29353942332829946
0.052628215111816694
0.1684768243923846
0.07322619398675353
0.21500862359350006
0.20192190004127378
0.204371511025517
0.3211511193573749
0.20882763035649005
0.2593447264747706
0.3908358913059127
0.23386522630866252
0.26599483828989406
0.296838357172143
0.43965634325483055
0.3718178278036245
0.4151752394974352
0.14402675233133796
0.1375534766313392
0.1918872255872612
0.2120386668110994
0.2525589576524515
0.130813970620486
0.25654043458426623
0.34058902829142423
0.17252177892521123
0.2554563079680422
0.11203181946624194
0.3391079789672695
0.2321226824810251
0.1967554567995299
0.40201761879398984
0.3646888165252432
0.22234159508875578
0.21924860635065582
0.2629113434004777
0.19485739642009917
0.25843172770408185
0.2486038822914168
0.17700912078789227
0.26317052585247663
0.16566345902818413
0.1349746946310559
0.1172118049862565
0.20611079446805097
0.30854596100232096
0.22255778434491758
0.35844881452432564
0.27862635992634155
0.0583354215592831
0.16778157460170276
0.22806581042763266
0.20102751931143173
0.06419979391510902
0.37144549218191875
0.09752264474551385
0.16214225614137792
0.2138267088521782
0.4312406127898444
0.27252749630264494
0.3766843034788891
0.25997605174954946
0.20853591331510718
0.19258819288930137
0.12949875556981466
0.25107469819982436
0.25432380039055563
0.24046206287414262
0.2276391207175503
0.30316148875721716
0.1908270245722533
0.3132491502399036
0.16051510617985473
0.0980085505638452
0.17338835491396812
0.03860456760450624
0.1323197882207178
0.16658465492483096
0.25479139515170746
0.3569870792461824
0.20637003350032898
0.25496542940566796
0.2925438294297266
0.20692816240530687
0.18312586392151806
0.24661672911668334
0.3941362679032206
0.23614649609258404
0.3285409642293241
0.25950924169882233
0.2515380778296924
0.18738042832632043
0.17341192005921846
0.2814547105009365
0.26844675191394396
0.25298524896012475
0.2187481538464789
0.2459511152964695
0.18283581575007063
0.17481809572453658
0.34131459151113885
0.1791624579950702
0.08857847841199064
0.11274103442009602
0.2340615445874419
0.20608708786503183
0.3931958306220194
0.2676119526850235
0.208340630936863
0.17509983976739207
0.2753084197499555
0.31056730164034096
0.11559911910858701
0.24820131472109727
0.33246238710216414
0.13428894649430112
0.0847249162458013
0.20674461223412932
0.1712348183564157
0.2454909084149358
0.20698255528004125
0.17498764070828576
0.1388316561061385
0.29961158059036863
0.06364861082797192
0.24493550521738824
0.16710118924501055
0.26746515399352777
0.269640350014133
0.1736041056224686
0.10380449245768088
0.200984645771023
0.23693950194435306
0.1457519300119729
0.2628941768177761
0.32160830480878183
0.27482710138514954
0.2447182710908272
0.20333345434583383
0.16540332758665105
0.22461310611211016
0.11249472065849675
0.3686704190399926
0.29143985895413616
0.29485257412900295
0.23132093971305415
0.4142035241891763
0.16352859149608773
0.3944396283804048
0.1437953310250883
0.1674972765573845
0.10093813987529814
0.22916063708820397
0.3277686420388142
0.22926049402671647
0.05284534986989944
0.3526130500547455
0.28111562183102656
0.11419930780694455
0.2866299279541509
0.14551684154427993
0.2918412395239331
0.17913680002095955
0.17456714106193047
0.2877992470172597
0.1528411521541688
0.26047575398086836
0.1757073437727383
0.2989850954127735
0.09691498139111056
0.2726671695681305
0.2792936829124182
0.382482011407215
0.3808866206440432
0.12764808295227933
0.20673752473191728
0.29769405597080556
0.3198446599521536
0.3002050385113055
0.30072598253322047
0.222690938503775
0.4029437961981195
0.3011337486213301
0.09241530513381802
0.05814980343310957
0.35243952191714956
0.2348020605232203
0.17740290207563364
0.1624858131000879
0.18813559177848413
0.38181550387982677
0.28551667680836124
0.25988250300527294
0.3232688072514289
0.3163283753388866
0.27605032127264145
0.3579274838569412
0.10836284198945967
0.27518581798552866
0.14060920567745402
0.22542605053340212
0.20558252876261054
0.18094958191704014
0.10976261990762201
0.1608225856188163
0.15664374520641014
0.16539635603354194
0.2837353774443581
0.22536340743564834
0.2919020128908417
0.16400459173512785
0.14764838095642652
0.21080474716254796
0.09681860193452375
0.32383536421766906
0.043680332860705974
0.22443602421975706
0.1594335461065618
0.28770899512265224
0.26446213383093387
0.47211114093079615
0.22597558841476295
0.14526312423899743
0.2312836848634693
0.01878618132918292
0.13459436163076968
0.33983301326496573
0.2423857270892783
0.19437339498428652
0.46258470296148885
0.10257823988327969
0.1648459875513133
0.2375296564617611
0.16150586998310268
0.1291087976195231
0.2832066861657009
0.1512259878959093
0.32306245227567976
0.37829623830837
0.24930175166142685
0.16830269917498605
0.26193411292862595
0.4028914747631064
0.4095988629257735
0.23918401823813443
0.26005945827366567
0.22432824234395074
0.1181011745433528
0.08692935101121949
0.23432363802288914
0.26011064890292623
0.08252038656371095
0.2345596828652507
0.30602058615933236
0.14434976701102792
0.1286509000818061
0.324114018988518
0.2966558356526654
0.2335270816068126
0.2795153518997697
0.18238900880823344
0.3313278733402268
0.2353345728081204
0.18006008337826812
0.31683164746955905
0.21288947247846354
0.20001545758662756
0.1470264737617912
0.30481259889036416
0.11828937109608294
0.1179912184807305
0.15736654238085174
0.12013250356913195
0.24202669179669575
0.2171444030298809
0.21585472835217748
0.1890704522159828
0.16378821020299342
0.18549129055512134
0.21279433319150484
0.08031805456692037
0.305951602229136
0.19902355599684884
0.21648885724011654
0.21883801959706967
0.26887946654341244
0.21167300244272325
0.21612430696913407
0.12993975909708758
0.13651438332816612
0.17329693698634133
0.1651626137810939
0.1227238015316069
0.36745739594123167
0.2353626160658993
0.2795362306645038
0.3371906934783855
0.14730112090710676
0.22087445034020248
0.1977223311955011
0.1427904073543084
0.23667499744981477
0.40103010909583814
0.0944400775484218
0.21780342847538403
0.06687728948296492
0.3433498284226159
0.15268123903216066
0.35773347715205617
0.18607157693521376
0.4038428730384592
0.20061415756086717
0.1108685648716871
0.18057870217148814
0.33112093763790973
0.3211821477376851
0.19885992182828957
0.3900936980995751
0.26760460308635875
0.07302504627880745
0.24005240642106862
0.17325175087217318
0.17613118969643557
0.3355491327516938
0.19077526778121057
0.247112121722645
0.23063854894202745
0.12940304990429038
0.24423368786167782
0.13006456052853752
0.15882799912033901
0.13040832861530452
0.2170738755474197
0.20101735946537172
0.09647806142638066
0.20677887937830394
0.19058961204920705
0.13105684576920065
0.22693509906299308
0.22084417860599723
0.22035490486977544
0.3028664428648782
0.22866784766881537
0.38286218389677534
0.24167944078705172
0.29212432013927625
0.0451305459334992
0.13462751067943288
0.11242161541584324
0.0796041975628075
0.09810194882236582
0.539140506644722
0.28546333724531114
0.3744745308969426
0.2074514270496357
0.2298446818284815
0.1176686959424184
0.11055453384781656
0.20596016171111645
0.2438472129166224
0.19773922929529736
0.03926229692433585
0.1953290164606358
0.04634892488825999
0.31250946940668345
0.08245875052882819
0.12338982180154649
0.15923758363211593
0.28230171462482717
0.19179027234157153
0.3236128691359794
0.16952496662391986
0.1694778687452083
0.09848444562091685
0.2853045211524
0.166173036741106
0.2594112785282838
0.28936281628283805
0.32845237696628476
0.3882596502901951
0.3040073915840463
0.17700913149372
0.2401951630439578
0.2711528639931533
0.19888343008258066
0.30735644941596646
0.3168542624884877
0.24038867798428284
0.20215197692859602
0.2823202880553193
0.30169665893687525
0.2929609462495041
0.16755804903890695
0.42923402443898484
0.3180126345511841
0.19272351948886024
0.23115203148908003
0.28963477610259875
0.04318495379093415
0.09193064729058882
0.19070197754972493
0.31730357183270275
0.20246928821830049
0.3186333265202897
0.0930998576033181
0.43220877630558485
0.2693768043447162
0.33435723536247525
0.4215331427147826
0.1125726223205597
0.20294856371277079
0.09049594373730648
0.36020770331485247
0.1742060714654143
0.19140833728106887
0.37391880974208824
0.21816397514450525
0.28786622337022044
0.022598261136444708
0.35101358059391385
0.15963233713741332
0.1939012036303622
0.028118172569683412
0.13633925329674218
0.08302963907088165
0.16352242847576778
0.19690051685933216
0.21659395776107881
0.28999570694919136
0.37192744063816785
0.3190079388786963
0.33494606573867186
0.2192906115651462
0.1458738696481699
0.24156549876748537
0.14334387323048217
0.41569320695909784
0.19408903100420918
0.4111426724495904
0.3352472119765246
0.21399299561427035
0.1304905184160035
0.1773545717326203
0.31553459731868466
0.20246826948793178
0.3342371689827715
0.28434161512170963
0.22517555264299172
0.32116945656548956
0.25714235089905646
0.342867928391586
0.18660762863830058
0.351903553093678
0.41975905863527785
0.31397922468033423
0.019052864877812457
0.20590133625662443
0.29560175175526326
0.11863587041813323
0.2009000971205159
0.2727086508301433
0.42906947816126506
0.12644912212867096
0.4092269153005121
0.32586317101533085
0.23443236205322754
0.26141764692230235
0.26243196431985333
0.3571476505347347
0.41268649274347324
0.12747736313067792
0.3030758272001055
0.12401914900484648
0.3974658108641943
0.20237794086328334
0.3411395507619111
0.10586423909798194
0.19062557408059527
0.18057315462606277
0.11726584306856157
0.29546006486807236
0.1887861880879017
0.2075791776152189
0.16049151692672467
0.3981169597649565
0.19558099045279342
0.18146003909203728
0.27678880308203374
0.30984158450881955
0.04766308335979135
0.18358468388734034
0.07029879896615669
0.2883744415858911
0.22513316960572088
0.13150720512960368
0.19995254701922577
0.1626608612810202
0.1766987263156558
0.11230591935274861
0.34720941009523376
0.12339205283185142
0.04159798410892924
0.2056319207847345
0.10996126214821919
0.1683449870395503
0.3125380105048146
0.2930478703122929
0.32461757816552295
0.10563385087954538
0.13085445358490144
0.17713676589086952
0.4364668877572971
0.21720962741404753
0.27070469628318294
0.09577507650457916
0.07697180747458042
0.17519780037425664
0.14671557902239726
0.3756963579098906
0.1878804214300681
0.18140135312281358
0.15702880635762043
0.1509433626259006
0.20380419019691134
0.23977031742310403
0.20798479539645118
0.28425056821710953
0.12358127524410452
0.2833682997907931
0.20160740459568963
0.2430272624081055
0.3105615120872662
0.30255372532002517
0.149967586743926
0.18329915641238112
0.20897870073843752
0.3780887458130422
0.31207362927187277
0.1810440734041415
0.2762271709825895
0.1615039287915087
0.058076377696474384
0.24401932690908218
0.3059857410986186
0.3485728922898119
0.3436626585878695
0.2617996492602031
0.21720605919024008
0.253284336192114
0.2337339013618797
0.26606620026009326
0.1992601109439577
0.2607987414600942
0.20587802101926553
0.10627403896525804
0.2898379187114979
0.29260254015441983
0.1568477803828154
0.26628653892263804
0.28946904317627503
0.07792797365213375
0.2578425119295897
0.23301368500874164
0.31355789610462964
0.39651014432304194
0.361781608719204
0.328174154662576
0.35048724733051184
0.36951070818259
0.15322982350329836
0.316015926550732
0.35986279111774827
0.16704048951549896
0.10782128939106057
0.25240007853491536
0.11329546928845814
0.2368780445309362
0.3001406027508125
0.22700008543230063
0.2595396835071028
0.2753673692851207
0.24538529795327202
0.033741111007141306
0.23093887995803464
0.4246876082846638
0.14983580354856105
0.17071803073321967
0.11783432509832922
0.22259828192525632
0.20335915417890713
0.14366082700244825
0.28581261931769464
0.25059566088965474
0.17874718993045133
0.2576463748016592
0.2969629687545742
0.2633295083931206
0.19430709373227756
0.11584121631184092
0.2258881067575151
0.28336368722416494
0.15446926488100332
0.19265997836854765
0.15980268888328208
0.18851311423443562
0.25507424774530724
0.295079169742551
0.21663460693386208
0.26702110556615977
0.34106391695530797
0.05964464984833673
0.13806421927455934
0.16791635121595055
0.07568307086669589
0.25922382968122526
0.35428427810805935
0.23893438444665577
0.1516075753120052
0.17614085337139243
0.25375325992208414
0.1631803827629133
0.10594654654177155
0.10467961453564746
0.09200636984686986
0.2902293133193149
0.24978774096515494
0.13885792777294992
0.2003590836670358
0.1931635238178201
0.2826779405976488
0.24331289194255337
0.11918244334558771
0.09019914215778506
0.147613234524024
0.18135889424920057
0.19362612796448211
0.10442774059621758
0.38663767251167613
0.20156076495375685
0.08145356878424709
0.14544044361106162
0.3808108636183482
0.3060481355767421
0.4540326567350978
0.15949638989826992
0.19597477068992808
0.22815547583938625
0.34619962504358914
0.24536827364027525
0.32234423560054887
0.24545242865176473
0.28976479655763887
0.15821232049881398
0.2722623484050739
0.15891873296862438
0.05588184600320716
0.16489249185891158
0.013233474918721956
0.29777660317119886
0.2286256851831864
0.16046094060729862
0.10808216943234307
0.3619945929765186
0.37408307240928307
0.18598926737610194
0.4244692168206736
0.24484391465600253
0.4037489184175705
0.1318648454381975
0.169983763388614
0.16213124735857365
0.28320022795717215
0.21919734062393126
0.21230686889014003
0.14173939614146147
0.14759507670747224
0.13313292749059444
0.36345621659263644
0.1592077403199328
0.27003640059957124
0.11430621518045736
0.2346385963273672
0.26544932798307025
0.34715583885820434
0.30188413473765
0.2516888951437081
0.17940982774444886
0.1664951662248107
0.2128729475889632
0.2604281276598941
0.2978347598009441
0.243187326931824
0.2519125374018574
0.29122611252865627
0.3215095916797949
0.19854083540755968
0.2548744383262115
0.32215532896045035
0.25435394682445484
0.1182737579975298
0.27997128006616984
0.01736430106061105
0.11772455662977153
0.2816540638420956
0.09008985054987192
0.27817202675161773
0.18109794626272877
0.30770148504049893
0.24568824010232637
0.22599234016604572
0.1398965110649865
0.23764359330867443
0.15433363490040383
0.2769418965728523
0.11497080881781457
0.10026288591641916
0.1783939859139586
0.12974988927121553
0.1503703497930997
0.30674138746242163
0.19030527763729527
0.29112703579918264
0.21601141543009098
0.12037361043375745
0.20509555170731594
0.12680224212081695
0.2695194816228491
0.15688777065234544
0.19097824634459962
0.36353607066607996
0.02132310395479385
0.32107266627493114
0.14621977954948612
0.33400812354543546
0.3373057763400464
0.28524080811131125
0.20660233902033057
0.1959569455318092
0.1790470929381059
0.31865940590016834
0.31028254354389745
0.32111422151815033
0.13352805101936177
0.23014925574217987
0.3158052140778916
0.3283036834639599
0.2676683177974793
0.058363781063936464
0.3958366918160127
0.2290021385587159
0.060916182302157035
0.23155810178162511
0.2015086795804391
0.3016953131770347
0.29800819437043663
0.18425580543927483
0.18059310564301814
0.04753225346349691
0.025257944531089566
0.2589642294459668
0.23698649482868875
0.18879655783851623
0.2634417374066111
0.17123591427373247
0.31380365456513026
0.30954531390684886
0.19359556176860696
0.1572210511287078
0.186041448834043
0.11058353219291389
0.10957658551756955
0.15930400270552086
0.3939304890886062
0.047151471463382146
0.18623863550379244
0.22513753881455875
0.02957779378552924
0.2347509538268162
0.3505059139898347
0.24883734190261908
0.20903065524122327
0.09602021486408352
0.18300184557980978
0.18590440280153728
0.16426712132187157
0.028665603476914596
0.08387272606802373
0.20335245848822223
0.20292162892913645
0.19530403559951004
0.1608947533395505
0.153819236403342
0.14126584741376616
0.11550253023867758
0.31926867216021554
0.08599109141336615
0.16469959197510825
0.14665673938513127
0.11260031584556217
0.2463324477743294
0.3895695637536496
0.06449795850421548
0.2964187366037165
0.04636051528788502
0.13766096639121278
0.2309216840969108
0.34576877245451937
0.24516916079422293
0.24830915599962528
0.3702615204836346
0.1678756929366207
0.14245825430113393
0.1319649881903774
0.22447064435001812
0.23110212797655025
0.08761806095924574
0.20378155490237496
0.3408137477918806
0.15854362356701598
0.10027621164574636
0.32886684116031645
0.27167712001428623
0.3138653593572933
0.19166411953717194
0.10291670726099161
0.1690462425404604
0.1870527949046493
0.3744437114730365
0.16506526236117625
0.21923205347299118
0.15491866174066912
0.2577394170186026
0.04786298475103516
0.3152987552454782
0.15308182116594507
0.23479498260077916
0.29695166360458647
0.3589197024978271
0.2122052576358169
0.1638117135979635
0.20202184520353042
0.19726652743936224
0.09379751785592758
0.24872099356450322
0.13162284617795028
0.2148759757431237
0.19840056506617726
0.4407048366553393
0.23861258179341163
0.18095839040603579
0.2647989661829062
0.20747634864857248
0.43209863920620123
0.2808784533395048
0.33909933121650254
0.27659990051635236
0.14632566708996234
0.2889030057697564
0.16713679103061904
0.2742417501940222
0.22474644731880028
0.1864638563760431
0.39133717719231126
0.2481848363488896
0.27035209089963064
0.2973465032946155
0.21998164157723515
0.2532544579692609
0.22218526076308132
0.16167163557905267
0.1442228412695937
0.31733771444274594
0.16392152234738588
0.18827601463670654
0.1877190446750539
0.06286459725454957
0.2422003453107714
0.10292881249533506
0.22831279027632922
0.13282750366885354
0.2894009173425076
0.13173099689785928
0.19634421353078185
0.1853882974676011
0.1457340123868413
0.1117969704120788
0.19789203008803102
0.23376102023209136
0.3955055726552267
0.2537040971076218
0.34205766449925423
0.08430809016596719
0.1202336005309033
0.18136038116140737
0.19987336809368936
0.15329055349947587
0.18159116899948777
0.2118830463579801
0.1677278066548968
0.1356987098592857
0.2239238083261707
0.31706257297076174
0.20914552543228943
0.2042008492211983
0.1413820957700167
0.13814584874142952
0.25444242824939434
0.20122337984827512
0.31755367691203207
0.29255761835558064
0.4549386073224916
0.31354401283507083
0.14857877249781262
0.14395736851316165
0.29452653299061393
0.06673541766216982
0.41282618261682924
0.15735869298354158
0.3566082313946322
0.21576920709413303
0.21972986555181725
0.05964990620632557
0.11229650705512931
0.24385698067483258
0.2902030984320622
0.2617993265195653
0.18350794588391472
0.346450970690357
0.16393324557238975
0.3806166791629119
0.26584650407599947
0.07879802089131342
0.08590483717745631
0.12226473839687031
0.3195777131817291
0.11873646378478774
0.18493649783367247
0.2600473435627977
0.07994915102681122
0.10917505649407645
0.0538243923837233
0.29871011980980683
0.20559888539198867
0.42432384061137834
0.28172148353106585
0.28452555740068186
0.3087148368217274
0.2355998450539415
0.04907648006949752
0.240619682680696
0.18941569075574538
0.3647912097951149
0.28474391492730206
0.19139165479649345
0.15489359980110154
0.19846102679194805
0.3487084134640841
0.2805029938631782
0.15762483287594473
0.13899839473159112
0.48548145216530303
0.30002539586932575
0.1453208345820562
0.16231985696036613
0.04604098982824857
0.3943976771804555
0.09208903125742306
0.10449567960028547
0.2541708654516052
0.17860384034978882
0.19608058839117454
0.3299889797672877
0.2225448441638637
0.2315518684544956
0.2919039709183556
0.18053222324632348
0.15622576084176648
0.13323084435950241
0.226994346115356
0.21001975852671192
0.29215580004975694
0.29555921614146174
0.1997144353592203
0.2015768249127398
0.08167889371401588
0.114512508809762
0.12006835193362494
0.1620932149433494
0.16298119584981827
0.23498519191230247
0.27848496610982454
0.16175459389889246
0.11506035740902255
0.11892999630406681
0.3786692490496325
0.18801780084076786
0.26094359687762086
0.23609445854930775
0.06748014108400122
0.22131331257403994
0.14482830358402046
0.2511617177593348
0.24009959487798596
0.16358321788229838
0.33010220464748885
0.2344317076934428
0.25100707522656773
0.17654775707718373
0.3141721168391987
0.12693132700606538
0.18022561004239507
0.2401508332456295
0.2442870147835089
0.28876315385237333
0.19874723525544413
0.3542110487108194
0.3211115193978287
0.14939070468880875
0.24333058377927536
0.2564221455769647
0.16420033270323856
0.2590333641440474
0.28812907790988596
0.25686675844673246
0.175286607157162
0.1750666298519935
0.11423556585036326
0.2510119429000118
0.27367902987880893
0.18944579227863143
0.26442634915666313
0.22285767516830868
0.10007692515642255
0.30178851613012053
0.3078890496013897
0.17084117717097896
0.2790297975683008
0.2584015734501395
0.12976048012387867
0.30644254841758717
0.13321054147154998
0.1696870459206598
0.2582879355511814
0.30091335850074014
0.274624214142709
0.2602330275987686
0.3966398582998921
0.10272481669576108
0.3130546000918527
0.2205126618650158
0.1937814394139987
0.2919085323598596
0.3237557603664175
0.35741372993944664
0.3460362427923506
0.0893245545577736
0.2094579010024338
0.1650937125189289
0.2123606545455692
0.2320471727825339
0.257937560554987
0.19801609405456244
0.14549999557187193
0.3474456349038829
0.21669359503918814
0.2671632894270993
0.09132529263572156
0.2534213368529966
0.20797439219853636
0.24216147292975906
0.2893080287520165
0.14419729861282662
0.18800891797916994
0.22350097120357218
0.3553712607690079
0.08419016884432293
0.21082781760160604
0.3182538567172048
0.1790382683078393
0.284680983598034
0.25070254927740426
0.19507783157320577
0.3437356106164757
0.14865029390428788
0.13050881344676762
0.23690847497957368
0.09602256122095892
0.24878460275222272
0.30355383231537786
0.034908614834340504
0.26438034779065184
0.2009066931231831
0.3242513362403999
0.0979879268530412
0.1511839500764613
0.2469094632707879
0.16464067152500014
0.1821440264846081
0.13658153152559915
0.2920449049270953
0.26127544830960575
0.4590903570529833
0.3525452279103949
0.21501591375508441
0.37415795869440993
0.22803255977293074
0.22900110225630652
0.17554866666305913
0.08169685050521996
0.05012345884034302
0.14045561749396238
0.43807593007775925
0.16836857518274526
0.30392360493109644
0.22631107797960717
0.09621783655251942
0.3847659140502454
0.327344154169962
0.3330287561436447
0.0751313527382439
0.27582965089357414
0.09644923231619254
0.19006225748332364
0.38043846867902364
0.2436791241826748
0.16258289024582068
0.2789841530563866
0.18367812712569626
0.2048289183934947
0.08486543893122139
0.0686107084386486
0.34230711675913483
0.3307186005486756
0.25277895325867067
0.390086858546401
0.36336668046349746
0.13968917290027527
0.10391904003370526
0.05504145974380514
0.14321765266566064
0.08654390841424055
0.33137572427359074
0.17010137118692317
0.22657163131020205
0.36289243931986875
0.12862282862532662
0.22295497116081284
0.28042922419288546
0.10388080663673094
0.2619394993373557
0.1973505312995182
0.23965187465463236
0.27059251601719414
0.29214237700569734
0.22836848926637163
0.09045283785212826
0.12280895257230659
0.23450206407411076
0.12953381323367086
0.3593020006964786
0.027798198537639755
0.2163840727414936
0.19073435033187386
0.26846679470786955
0.2039687883796048
0.058481072453482864
0.41964195620565736
0.10885195595965176
0.15212552461163353
0.2816287654719406
0.2527597672352071
0.3949294486736184
0.16635553603966086
0.33723921156817754
0.0823442798607754
0.2998130324368613
0.12408619351601595
0.14511161069297052
0.07156310492563599
0.21978559918978052
0.3132647293587766
0.2500767588595553
0.2833591308710369
0.21918231640493271
0.12522121204392972
0.15521573657094795
0.15095826739847526
0.17726092490038503
0.20950065825468725
0.38729098597712447
0.42989585609179093
0.1833067488004565
0.25934495230666904
0.2196467244742159
0.15857900165838842
0.31129458019923534
0.0966437009597581
0.3141133819260245
0.06817240523092798
0.3255972238238495
0.3623135714481814
0.39619127794836234
0.25498035841816513
0.1489998494833999
0.3693692724898812
0.49288462841068903
0.1695567976171983
0.2717104690776266
0.24625450324229645
0.021008956180492724
0.18086950634121468
0.1306600975105253
0.054099440182080766
0.30406177518666144
0.26583680559834144
0.13459055730087535
0.22645154058317818
0.31871978242469
0.2537122446376018
0.11026451816125862
0.16210572775066734
0.3881608862150293
0.19343212708706975
0.19758372995009998
0.17794176810126083
0.33290894576254526
0.22390705044830583
0.2900205228332958
0.29520449423129586
0.25888743758269755
0.39110379225520076
0.11177987521916062
0.15087767193115964
0.06762524180757278
0.3051682833323849
0.36847443381086736
0.2760556533043592
0.1683120875861128
0.21819227479182843
0.25147008994582887
0.2621299822202431
0.2101746616345182
0.26420543051096806
0.3795414743403441
0.3391392445927723
0.12514606453562988
0.2828201458375049
0.33736627161830013
0.09577078710878108
0.23244121292708378
0.16594774944965185
0.27667323223077217
0.301588031590799
0.3051526657991359
0.16787196829447856
0.17236226068763974
0.2408342371685641
0.06153467641156115
0.15689063724025595
0.3039698687453913
0.2790719099489658
0.21027948757411252
0.2829437056208635
0.025385535898676145
0.23395936639664144
0.2702986311953208
0.20733455707731477
0.3189992792060614
0.17967988727955353
0.15194808128045972
0.20283641172700695
0.23324447967349488
0.12186452167015814
0.2725889370291053
0.14075168411169295
0.18680689693941072
0.18141245923466232
0.13861110677905833
0.1786064781785856
0.10801313078162397
0.3498615347204242
0.11614138261432942
0.23555176834356864
0.3331010928457583
0.11765192027236526
0.1403110340345901
0.3290130591226442
0.3490320604680215
0.1959668372049233
0.054212723678171676
0.2730142883390527
0.32935791951514964
0.15873045318667467
0.18790787469758669
0.27189081815958444
0.2448431890511365
0.105314033867211
0.31111147663005173
0.05823286683026404
0.29471148054463514
0.04751688478469275
0.2729485363642358
0.35563412265617556
0.056587367399609664
0.1543013246834651
0.17345309394465713
0.16206035740443805
0.24978882944685263
0.04704968463892847
0.12728366521107629
0.20401959759094473
0.20976980473621748
0.30692609428268075
0.21409740163356303
0.23746809094232407
0.16940435237481458
0.14974011102224422
0.3451368094299842
0.009077898011200083
0.10438745435144993
0.09938054727735648
0.1130902150312813
0.09809262256139431
0.24971944973899418
0.18870959654254424
0.34791067943243137
0.09575724176394876
0.3210208457346217
0.18628705207364943
0.1660566415388697
0.20032488045064473
0.23331951254612918
0.15419962496194717
0.3183074128907896
0.19226627352586934
0.29201141761769667
0.2907823147210764
0.12450563983697166
0.2933776725234827
0.0863991923971787
0.10917982764244909
0.23040233792815387
0.20479247017102165
0.1969201597431314
0.23382497294597218
0.2787287446245579
0.3061144056170501
0.252574697357947
0.21062147084511762
0.1804515223150019
0.21999787203030202
0.28725959595801376
0.12430945196499127
0.3536097997837975
0.04198129014986087
0.18954651607570258
0.15165823675500836
0.06805015990705075
0.16734140941465434
0.1636655682979708
0.37408584411591356
0.19467044794657246
0.05915443533261635
0.2707842768963006
0.05687750799729877
0.13142378354670134
0.19044266944686605
0.21571548176030142
0.3919576901192237
0.13152307126333956
0.18250611785443596
0.1289141157384962
0.12142265834872434
0.17859592353951237
0.20934718414487288
0.13115896764037285
0.28639345343231754
0.323965398336444
0.3390377842091106
0.017577084144907166
0.16561908894980368
0.23376243604619218
0.25454218188999334
0.21336160634730375
0.1453099905040211
0.24405539943515323
0.11134153805552699
0.19966085901020195
0.13738476856436094
0.1881922604070064
0.20287698507181867
0.2951300528530666
0.09781911304611836
0.15663662146354213
0.25747840569601765
0.151405351527808
0.04385827901929189
0.2997120257939939
0.2507699042485826
0.2262771181106915
0.3160776151118008
0.32807656585836215
0.21521570949682714
0.16955019527194715
0.1582152146797772
0.34170010609391127
0.1077485528103015
0.28289280419755947
0.13377915789489897
0.38271194216333554
0.08736131402191748
0.1673173689151424
0.01715225785851117
0.08823185734420495
0.10518685249794608
0.23400124325632374
0.29566995365020593
0.30236600171678074
0.2071676306620373
0.21936065678104943
0.3160955836793937
0.23978170368396276
0.28223369309271734
0.3583444387139241
0.14759784860522898
0.1636539353409339
0.2878856054594126
0.3602360723683913
0.27952404969501393
0.22185750312804717
0.19848584909821318
0.23042143191748324
0.23096301163172697
0.15000032398797147
0.36993965589732697
0.08001107342461126
0.1461080711310324
0.06040800762531971
0.2569422185293468
0.3679804274790267
0.3225777235152827
0.08062731281039137
0.3206146384109806
0.06297905835230773
0.3995403140731783
0.07273386075816755
0.31916603348551925
0.3232010911445062
0.15449630579694337
0.08721547856370576
0.20901041515063207
0.20266791754855634
0.36279681042058765
0.30828004260918834
0.2410666358672689
0.3246361341680283
0.1497339022393468
0.2893664745604264
0.25181490497387293
0.0367960420033773
0.08525369730933646
0.2929123277134318
0.23331777575961146
0.17599988568436298
0.10576384354865968
0.3406517616669257
0.3650136442226466
0.4242032523307693
0.21970093620895217
0.22247728905043973
0.2281488256300783
0.12289563467793395
0.20744231020116588
0.23497275264314546
0.1484811682856208
0.2683572798279032
0.1686211141872232
0.3027922507054191
0.225227653826127
0.32474040034527074
0.06704254379364043
0.22464675717990937
0.18309075208559392
0.20055717939046694
0.30746434923109783
0.28009585600532305
0.2078063414483833
0.31677124122742795
0.22420889078013295
0.15360671487429622
0.3074111901512467
0.21214293919298102
0.3000793583268288
0.27864948794619687
0.06099828629154339
0.12695192125895888
0.14089974072067252
0.14320388247191368
0.24016161948621711
0.157702834601121
0.22125795918187446
0.18041256205136277
0.2251779613655081
0.33188656168597797
0.17294438737119947
0.28578965004596957
0.24335688537517763
0.34168430218541823
0.19232530299901582
0.14269284823227682
0.22435814249945918
0.15533605576016574
0.02167293476850859
0.17333713142810536
0.4112977531420333
0.23260592070986671
0.10945243462178858
0.2761422492613802
0.20298764953275808
0.23918081795991178
0.2967564260541108
0.11341732268889326
0.22853223535269113
0.17350234770620362
0.052491208598706436
0.15182717609502616
0.06260403934735521
0.1320872322736334
0.32616690357723704
0.21564796499762767
0.08222191782867577
0.21755470676634686
0.2837090201708451
0.27092269960640747
0.1185453315876398
0.1654627870811407
0.08343368042201639
0.372648934242297
0.32023409719762136
0.33530617594864676
0.23501349597822133
0.22038693386576355
0.24360666831423308
0.2498579968885281
0.39294809583726475
0.17060633500901443
0.15156682736853616
0.18754598601329822
0.14856200491693095
0.3311905189037861
0.15057185355456476
0.05557272911158847
0.2951917524791723
0.28806858326066637
0.3060542702842175
0.3278826050938421
0.050039231892769626
0.35466717644210893
0.31972897506578285
0.12389651426708277
0.2910637749868201
0.12605639534449234
0.05689771944950177
0.05512672188690472
0.27157053035454587
0.23255156974308133
0.316394749669325
0.23023376534916812
0.12436490580996712
0.18466818587381872
0.071005727319741
0.1625658105004476
0.16560562097441095
0.29701176376250066
0.28123343227178055
0.2508095096298405
0.2076897149402674
0.24820845548213671
0.09593292221654663
0.17283842599832747
0.2494730913259149
0.24350887630437218
0.4162247816949904
0.25442007141870954
0.07653755427162066
0.13642549027753867
0.23558729481492988
0.40849052074843
0.1523537696225566
0.12029352565928043
0.07293262834221277
0.31257976676965366
0.12568916595673066
0.12486350126168673
0.16537286534635542
0.3233134741083967
0.2554761927092256
0.3575755167044964
0.2842536804024972
0.38291733421973034
0.12548831476036265
0.2983097837905475
0.17993194504159188
0.29859792177369054
0.30404990677781674
0.2755420766503222
0.17111133164499115
0.24303437246999776
0.23205086017719412
0.2570689770955616
0.1744805542890593
0.21798247493612413
0.20771605283255426
0.10240179228560099
0.22644399844679144
0.2550065158206017
0.2828124348688031
0.141995627421094
0.07572228796585771
0.09532035989118054
0.3122550067690387
0.198617079149226
0.1440436606091963
0.3557214145292708
0.13462088908834074
0.26477915863138995
0.1653997985779934
0.25259249114057913
0.2673655413214001
0.37762179607050755
0.3366462861681557
0.2710135272518233
0.3579979581057392
0.3010865461512078
0.06435523067757172
0.2629409558937388
0.17505659375078478
0.20864668482947202
0.33029460155579343
0.21786354140258873
0.12200428023197722
0.1921438068844088
0.18255095249901804
0.3550952974063225
0.08647629513408739
0.28544677280657976
0.07239741793449415
0.15397693186751418
0.28071128911687854
0.20971310911060445
0.09700157957627169
0.3050343138367026
0.20773388323238567
0.21917217643947787
0.1999898528756823
0.2606413881506254
0.344743718449193
0.22075002877561054
0.3620127024920136
0.22447307992676094
0.28540854927824383
0.3199569955382786
0.2653618832206767
0.14880431759582452
0.23429323477769537
0.23924036746267724
0.31414221001858356
0.32973427126955174
0.37926566157708624
0.3196750695786426
0.16417188274680491
0.17242161631197703
0.08625366351856285
0.4170050341405241
0.057438799612669705
0.27530184677467595
0.21085547193049792
0.09026960660473803
0.2153074669591687
0.07916678618532409
0.07477996698886066
0.2595468921512959
0.2326082139990854
0.11297580596391418
0.08121359795240782
0.24191639256129796
0.19810727594188582
0.20539415585856294
0.3651347523870698
0.1685187427840019
0.36628218639176585
0.2728235954166062
0.22077942409789328
0.07631844804836885
0.3794689968205187
0.23113007263047033
0.33843473108489963
0.3599469083905574
0.20303200216942804
0.19761831395133592
0.05105000579402591
0.09342878561348979
0.1242907295124776
0.34693324309640566
0.11038244811287554
0.043850481637888766
0.2625396590926556
0.20394333359781378
0.21456839705443442
0.2782310719312463
0.2509412011075092
0.15010269137906201
0.07884129776546693
0.363572403317559
0.06163357152268576
0.3575520925642678
0.29771242044535984
0.13748434432692438
0.2564239148679623
0.1335717389652623
0.15141854301092936
0.28507177971381825
0.15616912859786838
0.14530679641426006
0.32531847102904027
0.1730111589957348
0.34887468022620655
0.2760686062423656
0.3338086519468827
0.16734598647064633
0.10375317179423686
0.3331523088082662
0.24714008475881102
0.16048962236839168
0.20202559269281933
0.2794282942705047
0.37970313944337236
0.1833291356977647
0.2123609697295508
0.18898930144421072
0.28348595294191675
0.14812174553273816
0.1581519288443245
0.1404007924106478
0.19361055469656735
0.37770595936439516
0.3545021508497034
0.25061664182403076
0.21834164030314127
0.30310273607777266
0.15546116912261873
0.25194415551674615
0.33891340858734115
0.24625969938811146
0.3233427767723523
0.26587991235849406
0.2145894156550459
0.3104694994133239
0.3174289100785446
0.5152261037682313
0.2730191046532792
0.1457264423141674
0.17698592608194874
0.16804387526960074
0.239431403861967
0.23620765518349257
0.2577079979682387
0.22702775754371637
0.27744569650443673
0.26568087413266056
0.1655343929239192
0.19534333680332708
0.24651792214568113
0.38722399141008224
0.21687426998239684
0.1725544635649313
0.06490352981592089
0.15524258569621407
0.3175110250793418
0.12806001275695256
0.2138397842924574
0.26704431344912394
0.26518454059303853
0.023689626506319915
0.02662559918234436
0.180849532458448
0.24678060858551462
0.14362982212711614
0.2841683562589947
0.41641581532782274
0.10595912447798883
0.26415190743893463
0.059195195236655174
0.195448782156795
0.25153596963758595
0.2890093393780744
0.2722021372983027
0.2578627452976484
0.11304526386606314
0.26552085617037946
0.2779638527346551
0.4357253849867992
0.23374275844609824
0.30518370815993523
0.13955321031997087
0.3087778093244535
0.11656247761863126
0.08156176493224976
0.22891361618529685
0.1436887964905122
0.17507280655599725
0.1364464320247075
0.32587195954411546
0.04280193850882288
0.25478573715626185
0.3117776409233453
0.13824205985697216
0.16820773837372735
0.1827510139906343
0.030288533453009102
0.22050184317569865
0.165072675798872
0.062930446298857
0.2460779532146934
0.1645855291532888
0.07223755399874474
0.16265467139328316
0.24402154844042873
0.2807286196356159
0.23069139921941978
0.14729888068903751
0.20532373262030215
0.16957271978005697
0.14952241630419766
0.0616039296909603
0.26216820069553604
0.25484863392042717
0.1391856551376478
0.30175263295826105
0.256237421129604
0.3030161739520083
0.029206649014988175
0.25755872640262395
0.4110935807610355
0.2960054623563267
0.26066462495150927
0.3534215482428175
0.19312536190659588
0.014219927926185398
0.19541495825909738
0.1712050396140071
0.30366890835636073
0.193252581998835
0.14547794289467916
0.17869655389523392
0.1995282441813117
0.11660171794359865
0.16329196793420447
0.14712774884120575
0.27419434251776026
0.24676064999088046
0.20260893106253064
0.20660536240304367
0.13387423096133674
0.12069453385942656
0.2035466714444214
0.1010673037731183
0.22482262613984025
0.35956929639204044
0.28123667894133214
0.2677877571049554
0.2512022118422317
0.3442924111189242
0.3112709074510114
0.10537544721236586
0.2218031025946939
0.2526473533103942
0.28459683016469306
0.23874047646120192
0.2706458147207205
0.14505480792555803
0.20481029501375225
0.09974843323240902
0.20770991909300565
0.0725096645456881
0.20548697854267728
0.10908358546305075
0.10506331255859873
0.28046595358051696
0.13294312370312475
0.10016719251203958
0.3134677653526111
0.28145211531837416
0.17122039303403705
0.24606661903996782
0.22764789950762082
0.3356161807516461
0.18370096846682307
0.21846233562842063
0.23371190100040212
0.2042841067358597
0.18227729866806827
0.2713032961639214
0.2530152795836185
0.0438256122002439
0.33195581694383286
0.23408303318993046
0.211559983357429
0.26635399060707615
0.1365157140638399
0.029620434517260503
0.42509983925646894
0.17056899500925085
0.1934653284665215
0.21528022259451482
0.261125038886572
0.2393071137485664
0.3996038601122097
0.133637141880283
0.1087146968806022
0.15397019403325304
0.2384271528372702
0.16137037008845428
0.44814188388782794
0.2904455773551105
0.22644777161365964
0.36789303769500514
0.21523005016833463
0.22365739452384498
0.3158840204233194
0.22339190745788226
0.10488491896409052
0.22014027815320633
0.2529820941614363
0.35382839421669515
0.3092816276798821
0.33929556933600313
0.18316968746593448
0.15791419791846495
0.16486014283006215
0.3550772934381171
0.3026282156463802
0.02575976071503969
0.11368262980396833
0.23096091752070783
0.23662160781714553
0.1440580007957897
0.33867848755804736
0.2452684598690981
0.21113926230518062
0.16660112423925277
0.13266008665553902
0.12660197474818477
0.3329653163564459
0.4796912373765799
0.012186072503911268
0.2641635381714283
0.2550829090893608
0.06937713443817378
0.027121802389912863
0.29499100676145185
0.44929323094984924
0.22667533118866048
0.16157901255274112
0.3083720460719432
0.19483577347221126
0.3479606329599521
0.21663430050370583
0.2532318051213412
0.21021603613931877
0.2724988058052108
0.11705714852575373
0.25429166758478433
0.30726276387631235
0.14907241936299437
0.18772539859259124
0.3678391165313036
0.07875100461443854
0.23810396881168908
0.12651183883152867
0.2887923551333745
0.24659225397006762
0.14111747181983245
0.17801111641669712
0.19007730658107677
0.16570342202074195
0.18048027700868244
0.34192958792904454
0.10184592065986518
0.21288117496968337
0.21640799726462595
0.2517579477968857
0.12252947091619071
0.22199320851065893
0.19814401126086345
0.27282607152857075
0.15955020168898532
0.10005938514690575
0.2588516401409616
0.3920329462689944
0.27360589548378866
0.19837794215324334
0.12102850967694304
0.13571710550928168
0.19778865124497197
0.3120630514251735
0.3276873004498456
0.0664067020534296
0.314539787098354
0.31382044154021965
0.23029045985897414
0.21387723200915595
0.22781433288402067
0.2709254515317376
0.1825000407230345
0.3453394932011879
0.2760100062332827
0.125120130868603
0.2703671402861117
0.20608591207908275
0.43943328939892684
0.25560207959093634
0.12067447944375988
0.21771367240939254
0.2005715401869932
0.08762631768277643
0.23048092061397366
0.07814972738156609
0.19780206010931436
0.21608564863712384
0.1085323934490735
0.408774443374857
0.286398672023092
0.3596187789874686
0.13494691171071854
0.13954542104578835
0.18698391294529854
0.3783639522796138
0.18275329609204716
0.20377007719247506
0.19412827702656546
0.1626528201474813
0.13813939554016974
0.2630097766903024
0.23773972429208304
0.3158159295888967
0.2782016106501245
0.019331899665456558
0.26776173836136685
0.2301170054224692
0.2938871821113473
0.3519185981768541
0.12598399573467423
0.19742147503299703
0.20694271346673188
0.2606992293774198
0.3764605338402069
0.0961610525756112
0.18518931918347845
0.17410083175980962
0.08179001232576967
0.11663554168079093
0.21222191488885928
0.14272271473722611
0.2561082691330982
0.11999302308859561
0.3138646855928556
0.21525934487456383
0.27456445686475833
0.2644861682506611
0.2779051422320291
0.03964898725311329
0.19100960639361647
0.16486090491862862
0.13089851368685448
0.2620897404517738
0.17831704027080958
0.15057862963146942
0.30122324869272576
0.22663067714207266
0.3394426624128247
0.23883025813612682
0.08569992568871344
0.17197038723963753
0.16858616180057856
0.15142508910582528
0.27124798250998094
0.3001325185922742
0.15529539221139466
0.2532181186490225
0.20876733443582532
0.10338708493235069
0.17062137395182733
0.15417156159598946
0.31131812316995183
0.2824116449538682
0.24528013107675847
0.3199924510442425
0.27223950263949437
0.1449468719978105
0.4466425651556353
0.3131444948943863
0.1996026537885714
0.25786538865233155
0.19393430401565415
0.10068943090902455
0.08323426488655224
0.23345928198279534
0.25139134373960037
0.24651122234509484
0.28168866248755947
0.13844818014229462
0.4270001622690524
0.1524115305719846
0.2624076561826191
0.15310177910934614
0.21322012683394143
0.22380156840299004
0.021090693775774307
0.26632139091638274
0.2692957313410976
0.4115900758311703
0.1361006500538515
0.31976301246454136
0.244076600902451
0.3048625520139041
0.2883450729781731
0.19625513838800462
0.23364718055418368
0.26179666994257034
0.22097730641644314
0.32059663904772606
0.1480899789463633
0.26430629110393833
0.1734659535314767
0.11642301275940241
0.05003140408842633
0.24204097586067388
0.2804202879543323
0.2632545811799636
0.16031048664948327
0.17208138298114253
0.24092008796308761
0.2472755065291414
0.14710710530630847
0.3416521820782597
0.245950287485003
0.20892918328052848
0.19127733243114842
0.24927153406564737
0.22142660347044435
0.20991075438775356
0.16420325287054086
0.20514261209357756
0.28007044006943727
0.2823065445528314
0.14579893921059678
0.15430691056946635
0.16288862673403753
0.2260666590557371
0.09923774240634975
0.12493304627252635
0.3505786980898885
0.1321126418442911
0.10147612249772035
0.25784657133646055
0.42309592105994326
0.15375029628695772
0.2983630504559558
0.18574645627014957
0.11059973945897117
0.27214236203741504
0.2234028204451792
0.23584114773008483
0.22518666697921916
0.3346535328852576
0.17750355817288807
0.23591748526062434
0.2911392452339146
0.20991480626158782
0.18414986930518554
0.09840628263648489
0.21882601059292286
0.1589651161509792
0.4588249488078953
0.2030202803640207
0.208540459053576
0.11721214043824858
0.120360237180495
0.23421200363379105
0.26564374902918875
0.0823472385791666
0.15655305862026772
0.12234106172443693
0.21042069036896713
0.15643910291860655
0.20624553033705426
0.1872519491188675
0.26967350088699443
0.34073925827244617
0.3511081860519661
0.11952068020345248
0.14497930707306766
0.25493494904041064
0.11478949402836974
0.2517582558280059
0.03200887996523954
0.29165725172248447
0.21822546567803444
0.27665432403565304
0.21827217217569939
0.13927733056544928
0.14926550548834625
0.24101368808298984
0.33842781055713045
0.3340402216048696
0.3019294487891762
0.22213755691977596
0.14381054562005222
0.3190032954906766
0.23041580273542742
0.18951447167780902
0.11922999443813344
0.2631816106657628
0.13347421334605764
0.2188095333458931
0.20508083844412525
0.2462021162284002
0.21258553184615506
0.1508636571439085
0.2208139805096799
0.27461089234983266
0.31011732450306095
0.11409395698357983
0.1478651748391257
0.14528011690956807
0.1599752811123877
0.16519911551547165
0.024202101708623695
0.2360438023954126
0.2935812071411345
0.23019326068809104
0.4319209032353204
0.28752693318953365
0.2494066883395023
0.20801672593734266
0.11513458834486937
0.14180533251081284
0.33587896665478917
0.017595275108417994
0.18167450605376
0.3005455926933085
0.28410246725288146
0.3280710432898263
0.20525865004404398
0.2066084701239048
0.1559253872216108
0.1871753368232498
0.2877084069639142
0.27841691050956774
0.2942724427387072
0.3377597583152022
0.2265087572680277
0.3163179985781002
0.22824316538236913
0.19111291813819883
0.17473182680684496
0.2477459200892826
0.1786817463162544
0.4013482377776431
0.13753406482758113
0.14195242411506254
0.263282410077244
0.2842845087319535
0.3053887155090995
0.32771647428141265
0.3140652702451726
0.3610165341805014
0.06049174615709819
0.22819707607328849
0.21952784073070036
0.37033776743139213
0.1544519013532014
0.09803874751169228
0.23632980037245657
0.034392070211837975
0.22540600017830645
0.12892653345523017
0.19976887876434987
0.29749851028817803
0.29210535339645394
0.14657721126217194
0.1159041549877499
0.24992121798419775
0.26037395174377453
0.1664957593480467
0.28581772653726795
0.2681190556283954
0.28552767927041783
0.2603588754897958
0.21743386767522208
0.19589154909016707
0.17876686847194367
0.1454007213098518
0.1815339814005647
0.13290342864001528
0.3282741592478445
0.317498629513143
0.28164841228321064
0.21691766103790497
0.29144475801998954
0.1496205843239073
0.2560314238797126
0.24414611081367546
0.21418779987583536
0.2558258788987302
0.372201206882478
0.2566633744701419
0.12462960978978778
0.32767249653100644
0.06992570640528273
0.1684404407557098
0.2630070088269206
0.1689114193271718
0.31127092236298637
0.19538053976450231
0.33089902931523013
0.18764116520118782
0.2546131071391574
0.22965758543950285
0.2636805004086125
0.201885172577534
0.1856806413027202
0.43420917012981525
0.23458297174352133
0.19602386399063876
0.21306554909047737
0.3185905262296249
0.17275696846160554
0.20628924715804864
0.23565468050638586
0.24922297507862318
0.29434306490781736
0.16583068715347288
0.3144078015576448
0.15049223023286326
0.4190267824524786
0.22425561189537546
0.29741038824407484
0.15065128148591628
0.29204027213805356
0.2957574651399952
0.33858195344624475
0.2833697578461322
0.01963495487406098
0.01859145912022347
0.15267962544341254
0.30546277466948185
0.21875626035432277
0.20164988647278498
0.29005996378537774
0.19086765183716664
0.16917124167465375
0.29078945624906116
0.19534830874574566
0.2725608101060888
0.1668150864677561
0.17362259587456216
0.08242515319742642
0.20916796772367305
0.08699317332466562
0.26186322741621576
0.37861199855593497
0.23268029688886066
0.20736588278164875
0.09208827322479679
0.29038623369719263
0.2509899623221705
0.11020404333322736
0.3061538081997397
0.1584788933069579
0.381648116614429
0.1819316564860463
0.2712787813426522
0.14684547791115096
0.2185433733998808
0.2288693398093422
0.22435190616734932
0.152231675247326
0.24383349128293116
0.28852809807448465
0.2312206673249474
0.03476994226633084
0.2689973909573231
0.17332909019862686
0.19002007103813767
0.35641577514696365
0.2843653007237243
0.24981626275540483
0.07986128190832585
0.11079736762363543
0.1414192620008222
0.23754505499517023
0.23692747300475606
0.20033507070039636
0.38551254558685866
0.24753722252579557
0.12233178514536143
0.2747279106627222
0.10320355716430116
0.2740752899381964
0.2067765932460304
0.16217507791816715
0.2541314122618446
0.18422168087723972
0.16526603190332492
0.19351211955956676
0.16680242273722182
0.30648327122032953
0.19581595465890736
0.2525254856847771
0.4626238335504449
0.2129045682201673
0.30693509018461634
0.19511869524680972
0.43637596019263303
0.15661351842519275
0.10165728697348164
0.22637170058870498
0.20778351925910393
0.14460889523888568
0.1103772992313152
0.1159484786237536
0.07545608671041588
0.11733296976564703
0.22345616549142439
0.2445296365271004
0.24707388431828003


==> anc/smash_data/ecc2_midrap_Au_s62.4_b5.csv <==
0.0
0.11297042850184122
0.12077244801649527
0.2380265059192302
0.15662188012540604
0.22015109250272574
0.30405056319620644
0.3043287739421756
0.09988208245306447
0.25970102021807584
0.2309475163595802
0.1385382472549573
0.1787916929962812
0.1880567827501159
0.23148809619261554
0.24637331357095937
0.4351034137937267
0.047633069291989745
0.1874670340692961
0.22665855206979044
0.3697770792661141
0.39124137050064495
0.24746671574367032
0.23841219062305583
0.2590736924044127
0.29875334666773806
0.40464800957241415
0.2129590252416973
0.16127018600581663
0.286305759245383
0.30981628173048337
0.20447822731596862
0.30037239560563656
0.1785825395419401
0.1483177022735085
0.20944532753800713
0.2038458241602065
0.0839359047464536
0.19734810088061272
0.3116896269090731
0.37909670959032327
0.26633309980187175
0.23384920986210445
0.160354407161295
0.20063421344962443
0.05226497395063234
0.08285463806317564
0.4202051422249031
0.11901965288381416
0.3623227069467674
0.16401694191798669
0.08086830425128874
0.057757829619196246
0.1755716376942911
0.2475134794159765
0.16616564565365946
0.21040203718238806
0.11515013104071659
0.13354843070054034
0.22778918793982303
0.30777562121895885
0.20540322542965808
0.3243418834349119
0.17544522796542628
0.3847747042117708
0.40340657497473603
0.21355546748387572
0.17750840425099423
0.32260116863575194
0.14090618838625316
0.11376869116210545
0.18019908033506252
0.32777728288662716
0.28402624399252047
0.2412793960641868
0.1965081242415561
0.3715829633075156
0.13822473939575738
0.07517937944566139
0.36201852848068583
0.14686902666212567
0.22919972788401746
0.3078016068004717
0.3151450641432844
0.2278883241656341
0.24119151226311036
0.14120470849364186
0.34854692604161314
0.3914318948762368
0.21173699394320603
0.13386215773759358
0.26671489754802974
0.3706274584433608
0.06675976342111552
0.2752866858860105
0.3462427186015187
0.26436439419283564
0.2294950980776599
0.17759848517085175
0.28218893242309095
0.2228048634588136
0.08068925440932867
0.14166862592429483
0.4039995060333249
0.2587116860504582
0.24420960301805708
0.07719084239497677
0.16845067687407633
0.3855043709558823
0.18789068983714433
0.24456312418888076
0.04524848265567942
0.3284064175868444
0.16637748109890418
0.21358682199369622
0.19124396098671329
0.22723790285360218
0.2049755435743194
0.3681777636645579
0.27231374893186483
0.1871941089754214
0.25976910699893907
0.16409806965031076
0.2695652913413627
0.29887320033720394
0.2132195678834106
0.11962966932347643
0.0731072642351787
0.25897169705069617
0.23285433567584404
0.20228887837681828
0.23200828270542212
0.1728561310653379
0.23121477882804656
0.1784491792112039
0.3792328146909898
0.45462172123608124
0.12592954262948683
0.14052967625542256
0.19889405989072095
0.24543508231121494
0.25844883424023524
0.20182261842532737
0.25588415546396004
0.3357665862573002
0.26393399645815313
0.22702312878725686
0.19590484054620175
0.1437943404679158
0.07107541191334883
0.1669341112260734
0.09259563312666731
0.2469024551601314
0.10712247274144196
0.2178054745552062
0.10470353855998485
0.30396767110606737
0.11521720070342194
0.17643982914162215
0.24831554046371512
0.37014868326112793
0.07809629509840432
0.29417035677769465
0.2820413760167547
0.238948833903216
0.39821682350240306
0.1533380767360308
0.15035588778580658
0.30883614141970334
0.34591597466610224
0.1828982010178504
0.178648322359707
0.19889493987809498
0.2964961483470757
0.38387236475405795
0.23311087669706623
0.3773171625024366
0.13685823260304256
0.11370859238722705
0.21972423186191078
0.2138060140200475
0.3004519232084364
0.33140806773308634
0.2889131796667388
0.34347771789379583
0.2890395342985117
0.14594659004617164
0.32188149180231185
0.15095175982567413
0.02717478425975205
0.11625019404612706
0.12085000140797265
0.2622657294710954
0.28496207402939006
0.22835864855018903
0.20949315430497803
0.2450091712267692
0.11990197497277542
0.18621534615501456
0.1590615513983964
0.007813153535147175
0.2927515750846868
0.22679894505015574
0.3035072636468246
0.18431348210979967
0.2949275173557408
0.1589044413376566
0.2805337887240307
0.32457047697880564
0.07498347802793147
0.26103625042071116
0.21686685262718158
0.20487908489973816
0.21026707264297773
0.2421469610097843
0.20821220202790758
0.4287748073305392
0.2937282525733649
0.43416081129111433
0.14834724614335804
0.2617798008156387
0.35710348651049945
0.03240799092944923
0.08886389569437071
0.12393768934774015
0.28812602104626833
0.1468204504380111
0.05531485234520879
0.14499645182673604
0.34637061207260483
0.20814874242908923
0.17806857916565602
0.3796550456023447
0.3567477543441935
0.28312802376365054
0.22816195071253179
0.17762167644748048
0.20755665418023092
0.11165625603256106
0.40050355538262544
0.050621646750279865
0.15371559438483823
0.26969353697996806
0.2681218432935059
0.38034430616070203
0.23074721953067803
0.3089645786920332
0.3164798725262699
0.3164115355443556
0.19349403990015476
0.06355093253679442
0.09890698411795161
0.2175497637210805
0.30217763811263265
0.1858906960529509
0.17606393589945668
0.30193798777977404
0.2753758943487633
0.15236621738564002
0.26048096244188945
0.20196885195792427
0.20264829289764885
0.2394170188970277
0.33551156404703886
0.16793069453054132
0.23545276841974652
0.07710156893456205
0.1253098837055059
0.3225111648270073
0.3161358421765767
0.26400079276318744
0.07348757421103758
0.12130498757540194
0.20576957104737964
0.3662996978600121
0.24417265530717241
0.13450656290732893
0.1158593891167621
0.03747205773888346
0.1659697588673764
0.29578674959558654
0.10079802937193386
0.19589209724208903
0.3203984846960038
0.2841368819197929
0.1633787265320657
0.28407509676467063
0.2267806477484754
0.22529780423402027
0.3229937702000521
0.12815375622906816
0.21263638525491213
0.08241894333563766
0.27285010529867404
0.23828758879760123
0.21237241535943155
0.13313664514659493
0.22263840936836946
0.21533198725136649
0.12124256659789627
0.13062113560920952
0.22716090954304785
0.28792357500454013
0.22976243211054379
0.18703750571332275
0.3034043766531269
0.3221647875064825
0.284328182622997
0.25208409644087615
0.3322552364862439
0.1405176750006989
0.1538827934642004
0.1818798907941259
0.27390743984015664
0.12434325255369727
0.26655778444419004
0.293608425448219
0.12965832811825997
0.3255455911826103
0.16877081434755706
0.0635286531167945
0.23671047428205486
0.12969575525591215
0.23292614037474044
0.24172621026706312
0.23065079947825623
0.2699896076648843
0.42994047804717034
0.3416774089719508
0.11901867694311594
0.04270166436796116
0.3402618962831545
0.14865491654571733
0.31458082412831156
0.3938159289411146
0.3482680606913383
0.32296670518981135
0.24355284413139894
0.19027386263899862
0.22306518854296212
0.15342651852026973
0.18481755942208616
0.2682920653239211
0.12112343030411607
0.1826169169078028
0.1355451676916786
0.17586151371823358
0.09242353723631205
0.31715104929869575
0.2521559674363929
0.1685559583951841
0.087437411436441
0.3497774977389439
0.1559824251978616
0.18926370623090275
0.35259631652004836
0.14744624018706817
0.14828324082476455
0.2441707525117124
0.23441743961607797
0.1837329497031762
0.24465393885157855
0.28000830611741595
0.2552893251282455
0.20375091572200169
0.2331563255535138
0.25371380872360033
0.26076273236258674
0.14362028012296776
0.27137602622355905
0.24331001373965375
0.2766522715322649
0.2794767532033457
0.12725016659803362
0.14914115450149412
0.15485211456332434
0.19030374756816568
0.25120032573980217
0.25257140347906865
0.05803256603058043
0.2556583386940701
0.25158699331013945
0.371820159428994
0.1866990317174088
0.1369373356511029
0.19023274934485712
0.18297742235269293
0.2679785156048216
0.1078747401580417
0.3179514959643195
0.13597158860152664
0.1609693176730613
0.3032087560414429
0.3384432119449121
0.3007903029159696
0.09687800494258661
0.24366424117960842
0.3643015682915558
0.310236272555598
0.26950543724382875
0.20068803507989627
0.22443202126238385
0.29386088152394646
0.15811384220409083
0.15961753466259304
0.17029640766689133
0.2914951166737915
0.2025383618438936
0.23882078791995853
0.2048020685124473
0.1995699500320994
0.2157722940175427
0.4117883122200637
0.20310237868340272
0.028838768890380843
0.23681480289031304
0.22229004814990072
0.35044336997133213
0.16427444477408246
0.24999846768876383
0.2813426561586613
0.1773513184111506
0.19039086000851943
0.2783739101226883
0.16714650031738737
0.26066658646258867
0.3776949868686072
0.2900318247104485
0.250685355876574
0.3234278089884958
0.1074194146855856
0.19666096479415376
0.13450883623800672
0.2800708229515519
0.09661829578984396
0.14905388392345595
0.20036600139044342
0.2143200661208653
0.27941427573553523
0.34242755111868073
0.227242830260103
0.273090278816263
0.3024216255347588
0.056996121965888796
0.22382474169115452
0.24305012342655757
0.17252903752664792
0.13482021153800117
0.3149984221602688
0.29715152707110104
0.1722963856184134
0.21639076598585813
0.21083868796098826
0.22293192906856066
0.12749339940313933
0.15703373746623997
0.10522001353652896
0.26040524355936423
0.2715619788777151
0.10023136399583252
0.26718461579372293
0.21842699655254666
0.14238402470075748
0.15456278583214447
0.2743517523454917
0.2078058655321097
0.2157572320231137
0.14940152311761418
0.4285609392731495
0.3586844123695838
0.20296397171059838
0.11846266438707825
0.2049818792336307
0.15940761761798483
0.08123747841804184
0.08310396606416932
0.30333957117439453
0.2407429631745644
0.3784218216646164
0.39255840809509407
0.12002013522083153
0.27327051025235644
0.008821848023486725
0.2029631678075302
0.1644858038081656
0.2250124517271677
0.09282611179805003
0.20909339613769193
0.19878409324255697
0.17791355839359188
0.26855564474835836
0.07484255375489017
0.2750398611931866
0.1748590302234422
0.18137733225681874
0.16451948243663744
0.3153235481027435
0.06728023612534487
0.40655748791895624
0.12030697242882563
0.19761559084094144
0.2048039355631366
0.24179752489246717
0.2507179509301237
0.17061897286561517
0.27874662594639094
0.2506402104367044
0.2858732546735931
0.213432035715713
0.06414084889271308
0.3454980542626243
0.2352966041137804
0.24274420487050563
0.11682499225119165
0.12432972484336069
0.19235049066636337
0.18130358543249434
0.28292923893225613
0.19755688048115017
0.17505489986219616
0.21113877313907076
0.24968878961968818
0.39202598603405453
0.13592297242396256
0.13596243307866296
0.32397692794178456
0.30716893093524267
0.20194688864310759
0.25872622795539835
0.3419910427201917
0.3388288244664056
0.1874091142942569
0.2224317456260407
0.2160521674073013
0.22094730514158165
0.27876845684102775
0.14699065364490735
0.32930465851220975
0.05133137460807391
0.2928360751802977
0.22537967813750773
0.2955756438951887
0.16518431896306449
0.10022114430977976
0.4758192204183709
0.2359734464980607
0.24788429668595352
0.143136795396426
0.1087879610047131
0.19623483386617893
0.336840101816541
0.15161588124320544
0.14022512259044856
0.1847678012827159
0.29932289063333406
0.3847919521017803
0.24855999681722388
0.2042478449771888
0.38087383965954263
0.17332698462254303
0.2151669691593222
0.20898761841852453
0.26380195595852435
0.2186207159460876
0.16273900445835854
0.23322253022885261
0.09733646859316121
0.19274245897366796
0.2926918180662368
0.2028500442458389
0.09853863242562065
0.2600222337224062
0.3106968995638758
0.1726667975396102
0.32714122814341945
0.20715872613357456
0.3273398751220969
0.27274277327622626
0.17230018153961155
0.15592356754584608
0.3436920438099423
0.13510938172490727
0.16457667106383572
0.38221043254744286
0.16706375780653723
0.3395982099233652
0.27714974328086994
0.1699868699753706
0.10857810133444167
0.20356310922995002
0.19582708712140137
0.18474442109098124
0.3525815340830626
0.21515475054929825
0.3120238758955402
0.3342841990623437
0.21579234323129604
0.11720903526250358
0.2612148135440298
0.1552372324874229
0.27346722871575035
0.19811687585847298
0.2524023741168382
0.2066485776018061
0.319890070471875
0.16063648058501326
0.346890455310202
0.27439457400098294
0.23451344100782956
0.17557761379161485
0.18453679594853079
0.1363779989591613
0.15741529292120005
0.37829579357037035
0.33843920275488976
0.13856056110967416
0.18229164575524445
0.32368568962967115
0.11668704216651296
0.2452524480578936
0.12660273051321766
0.10427170050713427
0.1621546415634639
0.19220484614255615
0.28093197636825007
0.248947418534686
0.2668898862127723
0.14976195172688123
0.13375777761144023
0.3266802313445147
0.13991366544901374
0.15467109543559984
0.2169419221586815
0.32405195780961915
0.2028120249609494
0.2589955472662666
0.043820423266156636
0.27461601575413097
0.14017999781501175
0.43106470015146187
0.10297335519385743
0.3209403802753122
0.21946587412565
0.22452554293537852
0.24791311529889568
0.2733133451006699
0.3344430865610451
0.33442777822682607
0.11289240504601382
0.3119478608717698
0.22121149686716146
0.2621341727231802
0.3884244286838802
0.11518926956340174
0.2720484700763647
0.2988644281402227
0.3713032694614956
0.3364186607827809
0.34232251725128154
0.19584435456280289
0.16492082842512587
0.1566304337524378
0.2831163372849902
0.21887609760206414
0.3955931244331385
0.12296654849505756
0.11599128299464709
0.30303661920679126
0.10202779985885925
0.30737721818589286
0.363004726644164
0.143170090724936
0.316733035614045
0.15602304073866816
0.1268789802114916
0.1187718627463093
0.11295862948722785
0.41865386205321187
0.05903298019895994
0.17632192815471784
0.2682832766862475
0.2967017531252213
0.23471282762984094
0.35572028312768783
0.15571239968401238
0.13071920884010335
0.29811739088712075
0.22807933506724035
0.21988833502818175
0.1280849397714966
0.14848120832792955
0.19769327348843327
0.250604479994059
0.0751529025299745
0.2173775905773916
0.201626602188396
0.3114130565582852
0.07521065593073333
0.3312063785883251
0.08408805022842764
0.20545421942497427
0.30413226374545643
0.3354165906041851
0.06957664464542486
0.0737916325472061
0.2525858033513409
0.19749704871634485
0.16966137422265265
0.20297875784829902
0.18227676292798367
0.1758432420083504
0.26990961719546797
0.2829930481845095
0.29664398553365784
0.2733526018488255
0.24852071735423573
0.20341114518331466
0.22309733504365123
0.28626814890910485
0.2751236151252932
0.21446985327411142
0.22767773672551553
0.23829519202309377
0.2841095779328851
0.1925625778834154
0.34836033030681474
0.07882369856986049
0.16636156157265722
0.27132807694403427
0.06933485906114795
0.2615237820214168
0.22829262517796697
0.24741532947683792
0.34781747569242644
0.26679639390876453
0.2492531243819617
0.06158217798195453
0.23991597489822797
0.31105094278024126
0.08731137794245453
0.23811378253468088
0.11115978979500883
0.16243182029590914
0.3139643219909725
0.1841462063091856
0.36410861638335296
0.13297502495002506
0.23100247438595417
0.08636944719737641
0.1406717348323163
0.3350465471152503
0.17801311886922463
0.1451630918372069
0.3107933135339549
0.3189834941857433
0.1278032910624185
0.3744039828400653
0.2353969268220633
0.30104109459997414
0.14486542347034095
0.20106910510622558
0.106604467556459
0.44086010179696167
0.2893408224302527
0.12402768475943665
0.26143608877714275
0.32508601052008734
0.2773570714984407
0.12926377536392383
0.24026062188864683
0.2180516185044109
0.24627852188342575
0.14370172318377689
0.14516480004784385
0.21753794029285645
0.33749320180668063
0.10281653624258504
0.09195349352607095
0.3252844068130401
0.1298981921282074
0.138925092472337
0.20270118039315124
0.2816068889634817
0.1877268214427636
0.21941693127419837
0.0480083391168255
0.18077679173455188
0.20871055839919375
0.24394862057078853
0.09258091747336455
0.15757264178878766
0.15494538012740988
0.28415171499937963
0.3856391872718278
0.14333372346310017
0.2754353274380976
0.2102323827370192
0.2631487282169543
0.1455042711339392
0.06676425676091313
0.1764674350007272
0.277901611557691
0.20958621160552607
0.3543670006658425
0.1409061666439255
0.3501276751947924
0.23544931532897545
0.12655763730694172
0.3145856483631405
0.14129642448253324
0.19389689269008095
0.09187747990432985
0.15144406355105217
0.2804505994273461
0.08093244006085391
0.1623651737818637
0.3533146798326968
0.28377778209255894
0.20640174064173458
0.23481158962556106
0.053461780959515336
0.3650612201326372
0.2018920317149948
0.25915203302613765
0.3563344875649293
0.18356491763104738
0.10444312267382186
0.15983205443185955
0.2612685524472949
0.23393298480238703
0.18771026754820394
0.09995785079359669
0.32281709557506844
0.296938590080543
0.08021422719951457
0.3704158407372869
0.15741875090921595
0.22882956507135632
0.08537480624726178
0.2809557003074683
0.296658363770945
0.3640637224846718
0.38210034899022227
0.2314587772296571
0.16904274803832517
0.25736921228380144
0.23911489261662935
0.311564058024237
0.11432420102081367
0.340413558147959
0.16956597877645124
0.34295900846209604
0.2185423578608915
0.33885797871874607
0.1962916076981266
0.4009476698462257
0.14444691933127274
0.16100107149101994
0.11559572949495633
0.2417679735568757
0.21304631408287644
0.11669317393853748
0.3620433201343739
0.19080168147333942
0.08773906864329845
0.28598508122066807
0.19076828861864514
0.09505303479445483
0.22377201745330633
0.19107314357386074
0.26246880491500346
0.12664993786624185
0.17264761481729893
0.05765300329315205
0.053217430563590636
0.11168992002631402
0.3237888433076593
0.12053804099435117
0.30422034491762523
0.31340202160035346
0.2530029943943995
0.19875683463644914
0.24707638429353626
0.2908210651772965
0.2661738766971732
0.305507518668657
0.21382972819597942
0.16901384899309835
0.22373287856784763
0.37611978088892767
0.11627910769209172
0.300686027332362
0.22138864358840774
0.22714597032632106
0.07405290744288864
0.23151627807945754
0.25070032839420936
0.2434049774185361
0.2764643977530894
0.2703509934438876
0.3129006564868192
0.1897499290814968
0.33911767574507623
0.08266054973395068
0.22349449239213276
0.21193547080859348
0.24512329192577487
0.25642155147413387
0.21752017836310275
0.29661469743459573
0.25208879413716645
0.31009842694330053
0.16784330891317237
0.27758226764934535
0.2236228000871732
0.309883197234551
0.35023603473309756
0.2772874160257305
0.254591405764356
0.15340969184543368
0.28325549340836237
0.11426898542338221
0.2743177998931257
0.2000619702769937
0.1983359841173278
0.2633211681572047
0.3472868704949772
0.28879479427720384
0.2210195834221201
0.13101981971460627
0.2341026430604365
0.23103823028407786
0.29714226639432345
0.19832107737101617
0.18337478400248303
0.12489217039158404
0.2863786691755045
0.16684284756289602
0.330090940432446
0.16858813941934203
0.17576909756795475
0.3026934078918074
0.10914708328857009
0.31752516597705155
0.24642651668434085
0.289197322864038
0.21044687094286202
0.2345484761836734
0.16736412618612698
0.14646018168820263
0.23654407905396221
0.1680754614598806
0.35452482662508794
0.0887303266784418
0.28854523583916797
0.13085593840618884
0.18775949750329962
0.31351509779628917
0.22800052846931063
0.20690263051995755
0.20079241897757638
0.19214512166143152
0.2788270929235166
0.3263779822210811
0.261867354529912
0.17833279986458456
0.19261313973513675
0.18779242706450988
0.22223935383166443
0.03198194556541886
0.22536108060302032
0.27417361808850393
0.20347452631981144
0.03197256978558349
0.14690980844466991
0.29397304565603233
0.4148545292322814
0.0524900266783969
0.08149476256629563
0.12667231311789268
0.22607757036417794
0.18813737648468157
0.30883645456630765
0.1333576907814798
0.17042960988451986
0.298213418189063
0.36670697510960554
0.23234954902164545
0.4655779103362429
0.1892321096209982
0.17882814604414612
0.16239567919299142
0.16946750231481889
0.13355042328654854
0.34448994076641826
0.15176220558533976
0.06441761827322266
0.29193425139982815
0.21316828567906246
0.19905453348350355
0.27152468006558256
0.12705505703142358
0.25212954480315947
0.1523562502225596
0.15843434099028053
0.10516877196194548
0.18684809776370123
0.255412397935051
0.20585447443576327
0.281964366081898
0.1398016053325315
0.17490000218770352
0.11016528521629085
0.17170959885639234
0.2249481371096104
0.27637567946106767
0.19847680517391583
0.1866773419086539
0.07231224683708891
0.1869067326854665
0.36488646545138587
0.17833297075141893
0.2217636442990312
0.3374159486593327
0.16371686574906208
0.17896016827299868
0.24254411889329905
0.24468800517980543
0.15584003178323974
0.10324900835759837
0.061723051494089944
0.2253097857723261
0.21827629691099965
0.27854461955185816
0.15397582441625962
0.1592726024397299
0.2796639256839507
0.2301638807616057
0.37011428274794345
0.10934471062634118
0.18824517115084402
0.12085867511626192
0.18039954944307207
0.23082757816326616
0.3029075782592381
0.0436796129528663
0.36687703253951137
0.23357807433817285
0.3311683569247818
0.2216049412940373
0.17194723696784953
0.23908610454755327
0.20457036884457863
0.22477430560511916
0.053505616210416405
0.2604150225852804
0.18658812821501725
0.13857801427660243
0.18386448922053825
0.2623670423260964
0.21389344953903586
0.2032096611033075
0.1462608841003005
0.08639841632526424
0.18655056181325455
0.15451760411903076
0.25773125305700895
0.15604992596511827
0.2633034560724902
0.3041591550707748
0.3356146347510063
0.29270122898744
0.42441193952970757
0.23418658330457076
0.17098408811171606
0.2358444119058029
0.18425851760805945
0.19627478735376336
0.1747717658206259
0.17988819742156145
0.0524773120934336
0.2541572622187295
0.2312302857683532
0.31211961581142694
0.22116418542982216
0.3222715881677109
0.23922521731304805
0.2295991647071648
0.2363854133566478
0.16729624646786362
0.2338929873069152
0.2682649370641328
0.1443844346887826
0.3390546436702436
0.27133202415247804
0.29228387116769833
0.10609518431760627
0.10336875671268896
0.25388075917609115
0.2572986937413299
0.13789878714923548
0.3472845308035617
0.21894802024324125
0.2061184632553181
0.3337342448431203
0.2876385103652999
0.027548367837215093
0.19249749534414004
0.2880970660727172
0.28730294083527524
0.151356816919956
0.25772036684197724
0.19435376404639904
0.2853749935181846
0.1443040884607264
0.3459561290377443
0.2808286195355934
0.246556419811528
0.08244093792431025
0.2867738296082782
0.33227797168162654
0.19501458498118304
0.19591283053055647
0.06718496087598029
0.21576280110598267
0.15373870183689398
0.1868729849192761
0.07192373737347407
0.32380147534510856
0.2361532132880319
0.18893763705537472
0.2623902918168271
0.14558536751694373
0.2345273753890876
0.26761870941789156
0.10502180086932365
0.14069027115869126
0.14596357015834843
0.21941426644040735
0.1966910735852333
0.16476179845339659
0.35369888557803114
0.2038471512388571
0.17985413071707282
0.1475358006845161
0.2837257522268312
0.24641292115779245
0.1371307214995203
0.4203343513162112
0.24574556326301442
0.26463061323168413
0.12473483427298901
0.06369593072397356
0.14100275477377083
0.20919815519161608
0.22264642284232897
0.15445390557577296
0.0652172688990629
0.17623368792925886
0.2295898284249104
0.35678400530020793
0.18030554503057858
0.16109086273398435
0.10000518799246384
0.17645248566059712
0.2640738380786864
0.21316133820452363
0.21265826559185352
0.17471031017048738
0.1694508751744807
0.13804521655142643
0.22253699466222657
0.20954367138341407
0.22903984604472563
0.22695270874723553
0.18607114171692102
0.22813091819916284
0.19245663920730188
0.26498390339012673
0.27981236003712995
0.18471991972406676
0.2553000163248717
0.14768192610829534
0.2057416335051758
0.19895507230848875
0.3266808744468842
0.28571381461572326
0.20530736799336394
0.15145472382693978
0.15829862248322737
0.27143872749980247
0.13190784639189934
0.16099602974382446
0.24368144866629546
0.1968715206611737
0.09546265493555188
0.24979938952068848
0.2746001638686309
0.10813869593165915
0.36231630614121035
0.21729244968002212
0.12577783864260025
0.12916242585390802
0.15639656980727595
0.10087550379447646
0.36894496771583674
0.20014103280112636
0.064725513183136
0.14797697849229643
0.2026739344364766
0.19768502564687468
0.059717549010335665
0.18106091236584984
0.14959052430203357
0.15645762387612439
0.22734474408180846
0.29066820818097533
0.3713637712346903
0.12311258234945155
0.4259755763326943
0.2594458622493552
0.09327012611399489
0.17665966580132728
0.1574706851014332
0.3332615428049692
0.13535168883748672
0.15171617635927917
0.34165868003782973
0.12540706149190636
0.2503806798192947
0.1277639709232902
0.2757041194447638
0.23405760330768804
0.1969915772532813
0.1562695220378361
0.3064940728365027
0.1690146432496536
0.16962813058666418
0.21518741932033503
0.23143398683901498
0.2018092884375741
0.15107986771337928
0.24919337145768125
0.1780034841470196
0.11212242302657266
0.25981700811030756
0.1873904690483652
0.21498899749220904
0.16916797727514515
0.324574918056802
0.16388352401760245
0.207350688110926
0.272427187020756
0.25533813217510715
0.2232388886401288
0.2437938825246489
0.29616621267087884
0.23190143946612632
0.29597742374355585
0.15533412145292902
0.1680966840733355
0.23044309535937732
0.21557244445237603
0.3041846014619062
0.18248598336062388
0.11098592508673516
0.14095420614020354
0.18941735288517603
0.1854981775679976
0.2571253476588653
0.18589479317000418
0.2946683661333061
0.17573450057583784
0.30353922996547983
0.28472723460747396
0.3765978141888153
0.21169864891246476
0.1566329795271494
0.08469804100492737
0.23641611416672723
0.19645114194722732
0.13236565293977978
0.27215169353023977
0.2391788391128306
0.045977783298005184
0.14145010303042999
0.31338089825046245
0.26519241525917797
0.35931720875538775
0.2704286545911557
0.3144521576361471
0.2025269630421924
0.19236549663916902
0.2533282051186925
0.39522016931632503
0.10996034112405931
0.22343478880300816
0.20201631927258124
0.32062224145237744
0.21114381530466966
0.2014819718764636
0.29715978755114947
0.19729683500954376
0.2574262657432694
0.2869677408797055
0.051937942717876634
0.32746759872345055
0.2281985786528977
0.20930384870230984
0.3444868624513011
0.27024578270325483
0.30155153275637964
0.26864835482342286
0.3551421721487054
0.22638620718881136
0.3701118776410307
0.18075129508859605
0.4255156208006207
0.24043198986393066
0.3689357005681451
0.1170946171527753
0.1226937243243429
0.18763763974899772
0.23660375177459986
0.16990061142871032
0.08902157284138265
0.2029720392306962
0.3017092627009493
0.1821569481501413
0.16301145558955987
0.21251695119145828
0.30806986624645366
0.036386745016997915
0.19075390740613948
0.2669008557789431
0.16351099010107703
0.3158712266641071
0.07777422448887455
0.35022278989771927
0.2337525861104109
0.055789510269742916
0.17382428128335808
0.3217766952050182
0.2435130220286119
0.09129944598448002
0.19741167154865832
0.18608709083336586
0.18725150101287863
0.08932009971527467
0.25502586369104135
0.3090957709008588
0.29169273258479594
0.2626181212426412
0.273447841930427
0.20215688896974926
0.09568425297146044
0.16337165422250763
0.15453478370968995
0.21347698829260678
0.12812475423279296
0.23667600260867805
0.10172791700960389
0.2672821737698646
0.04125675847309289
0.32650441545874986
0.1326496786273694
0.08583520107205708
0.1627223712288645
0.24287162849091226
0.21432837373778302
0.11759381072566595
0.09726798287253245
0.3207517603067436
0.3280392687453221
0.25625792674531994
0.10645025695801717
0.09555685276231035
0.22831740220504418
0.22499360804044416
0.14870482447091296
0.2596666687965552
0.28977436246040955
0.325419835426933
0.27181673438925935
0.1613165666349964
0.11934726681851987
0.31295023715405806
0.29554398493697454
0.2747374344901141
0.28966995262783996
0.3118569928999698
0.21476737588140743
0.20561755059579384
0.23984799948149063
0.2819666675793672
0.4072954688191963
0.3615542519182049
0.2512678183226963
0.24149658631102128
0.11707505527605871
0.1350564967162963
0.4881135825959921
0.14467820014236446
0.1932074423979853
0.056252212095593564
0.25378249960526655
0.20883993388834254
0.30533580903612784
0.31282702573074034
0.3179753511421587
0.24365075310219522
0.2382930909517295
0.31175149033563593
0.26252370458072966
0.09766547078232785
0.3027490249419154
0.2294190060340176
0.11160145093136892
0.18681096974170947
0.3110227650224195
0.256966032513218
0.25944816828105244
0.1417635552795501
0.14355897122471184
0.19743790883153967
0.12309757410672507
0.18017602779063663
0.2023426080314784
0.264600163349041
0.35904850165027985
0.3377564084516787
0.13406990958630222
0.2795980426192958
0.1364361400480623
0.20422228409678325
0.19400039516990392
0.15288051120684204
0.14178452723521393
0.15564794459937864
0.23681461130645803
0.25030616018066243
0.22297574400936643
0.22711450850363485
0.1229619119629281
0.2496230133994506
0.3344860146367559
0.19640350636090254
0.13407909225971368
0.13562721976063363
0.07002466473435176
0.12369027529523512
0.2444294216755283
0.24634530393513646
0.28845251886647605
0.2417121826850785
0.11838497705340942
0.43815014952576226
0.26759429732540746
0.25467674397380463
0.32712995292673525
0.37397988419510086
0.2561474604607386
0.2561450222087158
0.3503722574969037
0.2477661990227419
0.3019779195624602
0.020770433039596515
0.42597110417667156
0.16979745144045483
0.1589255387613762
0.30077185981867455
0.16695761222569533
0.22000654499489292
0.2689961053047004
0.19990926751455812
0.10201849061281018
0.24507003886868367
0.18086870039403544
0.2366942684207362
0.3238805903889712
0.16878891794893358
0.34437140867486105
0.2125483225664993
0.17548257627779257
0.12827468210050627
0.2840102262938467
0.194607710609131
0.12680830177124483
0.07444090652053015
0.25011787312847206
0.031522936489527566
0.09461210871060677
0.16350135819607736
0.14359178924602783
0.19903917301735427
0.20300165987698718
0.2743066170833434
0.2900902716221681
0.16232558642495426
0.31302127678469116
0.3347277036053612
0.2993207159559113
0.2379228022445419
0.2899402849702515
0.14539061885174623
0.3396802449988445
0.2300669810394563
0.13195823749006463
0.22335762810339993
0.27698710260010667
0.31208342554167184
0.16870551581818635
0.24678389087192637
0.2276037706278984
0.26069915999485604
0.18489450410711913
0.315503201336851
0.21594131381367318
0.16343853498817845
0.1658220080270597
0.3732948333571004
0.24391466489220912
0.09977069453205233
0.2981908427827529
0.24745168281669983
0.03727416274440635
0.09978153031401764
0.3257109140584609
0.2590851372314435
0.1717522868331844
0.28883474926133684
0.2425520305405786
0.1704840985212381
0.09236572717866882
0.24351777612529155
0.10730289739020286
0.22293721701920385
0.25224120467031047
0.22198623466127831
0.15461008896680692
0.3357902924069
0.07296249190193219
0.20277873448353692
0.23103924286974578
0.16748165750944816
0.38619949050940355
0.18906608521248633
0.12863210755267304
0.19796482419242795
0.246652785749367
0.15402752621786006
0.28038263269753294
0.17471989068186033
0.33948425711621516
0.16488243832332325
0.2594964434813458
0.20148972725924236
0.13719443872495318
0.2787340278138902
0.1752632492326676
0.4135545572609579
0.2472654595749935
0.14707626760940143
0.22856301109929375
0.047795885652701986
0.17588609404117744
0.21678279898793493
0.29581658563030505
0.20998451717457006
0.25239355108700945
0.2757564677948288
0.27038387445333395
0.19336860573888648
0.28325298773144914
0.29676174936635014
0.15908337497333466
0.11502260857943665
0.2938948390919575
0.06552017860489885
0.20626271697109516
0.27059968782324767
0.21173761145422906
0.26826974156569794
0.2528154176060284
0.11214003282844894
0.2998632624061216
0.3484882428494716
0.2233380340845775
0.3509907941176366
0.2801223209204981
0.25457058066771643
0.29018021478070805
0.35336282026591775
0.2992682276000675
0.10880772963693168
0.21583800355170601
0.28834443023208645
0.16289709852533074
0.2510959692366325
0.20869577444436901
0.17235018387087309
0.3092441448524807
0.33618340828247517
0.28829133290670134
0.10260206406182448
0.07772112575883848
0.21079300782278393
0.25010228139432233
0.3375327881655136
0.24630488503955686
0.3285072406818103
0.2453552339793478
0.23853936419503805
0.06582261880231988
0.10831868813897862
0.13848059421293094
0.1456709802593181
0.17333806304889326
0.23558333084513422
0.30400537150204726
0.25241498060217266
0.13580691302209438
0.20846435936565866
0.1458567918403579
0.2916138953490038
0.06795349352976061
0.2982384160686334
0.36151601629198515
0.165172192752251
0.24209394410453627
0.202132676758649
0.08079973589352375
0.3213934339613353
0.0713382723492557
0.2598140774209997
0.2165540034508212
0.11265587817959137
0.2895460436785881
0.12842005142635957
0.30914071392053843
0.2073914592743757
0.22725424758168086
0.16104361352667376
0.12931658667903417
0.28889704937241356
0.14763420011872028
0.1616883957248572
0.22201480092225576
0.20422834609959728
0.27876411741414997
0.22918866105775804
0.12657108307482623
0.35767795053662865
0.18492233454702342
0.17739628227198148
0.2560149223027807
0.3249770550334279
0.2281005138823627
0.23707734532037048
0.27246538384551966
0.20798618954658404
0.2579106217984691
0.14838501388591685
0.16965661908833474
0.3105608668171227
0.21496913052309713
0.3720280196417963
0.3947325905680355
0.21320921735841392
0.30139028890885783
0.063579449628082
0.3403260070165077
0.38105813671168615
0.19795980579391978
0.2867537433950495
0.1244429353661421
0.3093406546254983
0.2472979689009235
0.10256486036445069
0.18787569961117773
0.06305173780948166
0.13613246063162773
0.1537303759466827
0.34817343868588363
0.2823046804729424
0.2857524311089107
0.2735029334993903
0.3537118033391244
0.24462036783060262
0.2763907763336765
0.14889305127630204
0.10931520917441173
0.1330069661954449
0.06357174859483111
0.07785490040718455
0.23565858912108087
0.20150626063020752
0.2619882660491003
0.16003364371354414
0.17331724860319184
0.20427063891157968
0.2284923215056868
0.361299867038347
0.21782058023416911
0.21193680163252462
0.21271531251099568
0.2708040670068235
0.09955758200825811
0.05830072235371886
0.19159806654174266
0.2617248107277658
0.15967025749563954
0.20675070181062014
0.2706066155090314
0.15149529208988324
0.23561694425036245
0.3588742384557335
0.31969773037054267
0.24240525803679414
0.2622079931859826
0.19181716624325826
0.2657757673341026
0.08843823355528752
0.2898180822843161
0.1625031342079146
0.1373543288172225
0.1551666682264919
0.06289088972116497
0.10019697415221182
0.33435449321454447
0.145500538137678
0.17507556213905115
0.3241468747210286
0.17431057760153068
0.34720404986992015
0.2624006888217747
0.2068378184179466
0.1332813148034855
0.17337895975451936
0.20774396477877025
0.18607164009774885
0.3730275151175863
0.1997841526693915
0.03591255874034976
0.08664939876771381
0.11121948033834332
0.17510822502128387
0.3260760067683184
0.20374720440564575
0.3050751449010273
0.14101585451771648
0.31206372749817785
0.15944353537435083
0.20534018554895855
0.04384348918821264
0.2305095611583843
0.14177688316371936
0.3195835408956151
0.19297807883513204
0.19540681840608567
0.2640393838231599
0.306527607430169
0.33388884884419007
0.25090909564076624
0.25577174873741043
0.4645554166182994
0.42728845615306144
0.12824680947239836
0.250288791340671
0.3552829931682237
0.2308225366210724
0.08031977769761639
0.23542495072326927
0.34050743581882276
0.1748176187862942
0.19147498326626852
0.20978729012934727
0.32756626552776436
0.3351948718662965
0.27382103390629786
0.014542044143227724
0.0790256710731021
0.11348085704293069
0.2835689925230335
0.2292116255123204
0.15194846090475184
0.26079755823552436
0.21118171326650048
0.2137023592058494
0.25290543226010936
0.12205350328634869
0.24879516628712195
0.1522243749882438
0.18502623179594813
0.157367014504227
0.10526120966289303
0.29233200856533115
0.32813901511880483
0.270295331150548
0.07949901961776618
0.12232202990385818
0.16254253254126944
0.26377700485814487
0.1221312064110011
0.28369370625157364
0.19869112839644945
0.32119225145297686
0.18530338179692882
0.17631681216991124
0.2643959656469127
0.07341038458592228
0.1886221345970456
0.22821960878947287
0.29211755016093793
0.2001372652746107
0.12063121462804934
0.324935847617778
0.24293821570701382
0.12699729542724392
0.24940568719300396
0.15554790328487844
0.28973327605788063
0.2668163637899429
0.23719158829377057
0.23081971949219995
0.2885252496089445
0.20188040165473237
0.32387420649212617
0.3328231053359038
0.208394254645332
0.045969748855013884
0.34614374772723017
0.26551278142020346
0.20738172150218276
0.2641597578721431
0.21851494656032866
0.29721392154343745
0.3165172214573117
0.268231906808855
0.22598126444297867
0.2103821976878632
0.1743140589195731
0.27025434870896936
0.25264928608570253
0.048484584732427866
0.4647305642300166
0.1573886436431698
0.28215925496115996
0.29916429768998487
0.1541006142713424
0.23109818740423552
0.2442799834552306
0.20237599897139247
0.12328445814793186
0.18896891341174604
0.208761500853626
0.07282749874199057
0.32487886357529566
0.2310654802196757
0.2207737801044241
0.14097160753947016
0.11899693857519865
0.28307158841609115
0.13770218032761072
0.19448692593184463
0.19717461130470434
0.3342933339869995
0.3363940274834483
0.3149854359543195
0.2758582452664223
0.1261954244305288
0.22820134069776316
0.2690032180422277
0.2262719220884056
0.20161919117756955
0.21488246788547108
0.3021028219386964
0.18415009957784967
0.34285662195544087
0.20148756420218114
0.30878095500490743
0.2937960551319548
0.21014870661790144
0.13567447631229726
0.133769304967242
0.25727776539698965
0.33837602430098696
0.334755298223003
0.14440853065669196
0.23271693020137385
0.31706353818066896
0.30626349578680945
0.16736536059594073
0.2721503198974437
0.185717921535891
0.29267553560840415
0.3537694645574282
0.1512746889831995
0.08754322026459777
0.21454820552836606
0.14552071524261934
0.17837206937217714
0.1835989418189585
0.25700582646579834
0.04183669254445572
0.2752993647143409
0.22140591077978203
0.020955413562475527
0.2183576114654228
0.18855324018812022
0.2967706938793296
0.20357573414133506
0.20603204246295706
0.2004265932522712
0.0880873377320651
0.3044780325196793
0.24939364669069308
0.4276094096557023
0.22591410088649677
0.07976044375854854
0.2708342958193327
0.1513750377918026
0.2193771193194195
0.1463633121684661
0.18709225126205947
0.2697492784981527
0.2496604659748421
0.32390816319101035
0.46354415435842306
0.30009972016298175
0.17008987370027048
0.15773408460639476
0.24179901491573208
0.23424916392456674
0.2921140912335864
0.03489160767491201
0.15268270724917515
0.009179740695015128
0.3902152122795434
0.24152889339881636
0.17060497005507394
0.2614329443489035
0.32375681203040063
0.13454156446498558
0.4046250706337896
0.26483560873586165
0.18687505717998726
0.2835401432254628
0.1530657586451937
0.22026414531056163
0.2178113861880449
0.2195258615714522
0.4663875306177836
0.255696992289414
0.22488403230074583
0.2810098854279002
0.31275961585528694
0.4061213874731194
0.2636193886139693
0.1939022373854509
0.23347634804245684
0.2410288466869541
0.1864014570768743
0.2784856737016161
0.20303079628523937
0.25681154159493524
0.19259027352671168
0.1452933695747184
0.1683309621595672
0.036577656374821785
0.29667867905957157
0.3247669290760864
0.32495696412527214
0.1454981237838083
0.12789987563150512
0.37664482609338845
0.2841734771062253
0.3084510826353247
0.25708800361207795
0.30821432815383226
0.17233402936620737
0.27792175933113283
0.3504093894004499
0.13176018056298822
0.18346126876821076
0.08959456733617574
0.21187174428060512
0.11397201130046333
0.09178989996748443
0.14488822258046855
0.21806619963853482
0.2439115875731777
0.3223936186653579
0.22342645616189835
0.23135591108166423
0.2958701937618444
0.3270690121981433
0.10369372733666658
0.15016803374785198
0.24934667003578373
0.14033185861623879
0.1974060022572326
0.05830962264166077
0.39640644901406363
0.24840067063699617
0.26936587994716993
0.18160257207894037
0.1579339459716126
0.08024220540452827
0.35345583934720504
0.10350024463641254
0.13216082996624973
0.17355783619082168
0.18680267053299413
0.17980951162293024
0.20388153962065866
0.19532503394559914
0.14930050194508174
0.13224909681644534
0.2733916640424965
0.06650666595522794
0.3126884383332196
0.13858882418864596
0.09681873162722757
0.28533708322553414
0.20886215846398068
0.24791704772628878
0.18008771783304298
0.27938981564555077
0.33799099957513434
0.25324579666004227
0.20740474189434174
0.09732405464668394
0.2454799291611914
0.23812229157326817
0.215743772875733
0.25400497315943943
0.35443033334713386
0.11589753128430919
0.4363673619695761
0.14341627114278463
0.19361725659135812
0.1502496266792775
0.0992287012551148
0.10071649992819316
0.1306168131758435
0.3241937741909754
0.2051765519835906
0.2912018094276543
0.20982724371189374
0.3190233775853979
0.305820700011735
0.3441106257720975
0.22847344565041605
0.24787682794618454
0.2425943288297518
0.09350401487461434
0.18104082157477291
0.1462479828899533
0.22024046649842757
0.20526225473987053
0.28996108739059323
0.2671483823610269
0.319843877738033
0.22101247074156774
0.20462359856504933
0.3067735561813877
0.21159813379733702
0.24344811380172918
0.07258314458072164
0.12507253641181984
0.0920064002151442
0.272154818092977
0.2592350824135886
0.19428199287610082
0.2753393782145439
0.19267522242156257
0.22218038821945416
0.3583722817923345
0.18630239148655817
0.19665742579506837
0.224998144017087
0.20780322278262517
0.25126810740565153
0.17202284058378223
0.2036329398841495
0.1122687557974908
0.0934226094996854
0.27212868003942553
0.26337292308450705
0.2762391080179873
0.3247170930630024
0.2441599530359382
0.269374107933468
0.24574155623362642
0.15531192474356617
0.22818965742939148
0.2198754566607813
0.27843675407207324
0.3736064430411582
0.17161831380578624
0.24704984081699646
0.16003440287038173
0.2557922369672727
0.16776187012841173
0.05236382785077793
0.08487803208592068
0.2592712797835146
0.19792072201498653
0.18053468230157366
0.2581734202988656
0.07767169078392401
0.2142472711853683
0.2224242521642985
0.2948375957829974
0.3409779059774255
0.229767484040297
0.1486804068000798
0.18247614410774887
0.35016412217133847
0.26700794300936154
0.07199550816018986
0.2787958510037686
0.30883513793599526
0.27791931206779835
0.3217369800516118
0.10120404755251065
0.2916151637554965
0.1900407842547323
0.3043111988444824
0.22093010744796102
0.22277602993620318
0.2362333579667224
0.3028876670436646
0.13155110583260138
0.21114738784665799
0.09846340013516937
0.20567957522252242
0.25540618425237965
0.26993297668656424
0.21393186747468093
0.0833382798168534
0.0514930124655377
0.3225401611171794
0.11265722328218371
0.06315417551860388
0.13917724239114415
0.26163846984859973
0.4161304803495634
0.19883934209500065
0.08359888864763601
0.22533392486547188
0.17123686868628868
0.23044184392433945
0.10636968920204262
0.11753756759259427
0.2505543885574749
0.2762064900015
0.3799485161118866
0.18796710491447985
0.18552877209940952
0.2791463381521902
0.26556086793865646
0.279532785845695
0.2507625325307764
0.31151714094882804
0.2208756747853599
0.24975083412623053
0.06567705246866615
0.12413271602257475
0.2155330980342701
0.30792528212104925
0.5128926568125473
0.19303987798984032
0.24028157178896858
0.30356604964528866
0.059392906738754234
0.283799902854592
0.22466558095851694
0.2722992592280214
0.10078786264727908
0.27593029943938413
0.17955769960995172
0.12515294190133863
0.04660760616330251
0.4246452263248209
0.22264792878511358
0.1296517637998413
0.058075570020733096
0.16042242980928442
0.2987085695486855
0.3327440455076666
0.41409999394875646
0.21095988514653882
0.2866815768464416
0.260684784302237
0.251186418716326
0.43598017810336237
0.24088978644400763
0.10941925430631463
0.3006817972976124
0.18043855731247702
0.3218537158280948
0.35778854411178984
0.12607830424842434
0.06457924363115854
0.37370946135458116
0.28191586906929417
0.183028726108612
0.35015371160516084
0.2190189784842535
0.22285708489416295
0.18142263140584233
0.2648739156566138
0.07598393134819985
0.2751077528332176
0.32554310996835456
0.11759318192090445
0.189906535114483
0.2722883105991839
0.17164067737173697
0.1367517493660176
0.12108131043922869
0.29482005952505175
0.22090761655385358
0.17834082967054862
0.06524520468430531
0.31749299329283476
0.252116327270377
0.3583160855511559
0.3655694348140368
0.1944880730041609
0.14624479169834806
0.1280838575384673
0.22997433118924523
0.21759043213785556
0.28365997543006644
0.3568205585620655
0.11184624806086751
0.1712223177195386
0.11816505604719987
0.18995116744112572
0.16576114242743534
0.17339386142416405
0.08806379992369269
0.27330150768825706
0.35124055921110975
0.25644145305861693
0.3149102730434637
0.3268935398616117
0.2341244698130161
0.07249650326688231
0.08578073192628918
0.17981962943260055
0.13663707494326047
0.21314813680289493
0.3258393545115148
0.39740189486647937
0.24533352718666512
0.2695196767936087
0.10858694788198812
0.2589391847859766
0.2874877528825606
0.2338201591175995
0.25852219607743104
0.1462811417917024
0.2712498909342734
0.3865498133658272
0.27006821610434184
0.26506746192745606
0.26690632696067135
0.36210548642756324
0.22406590063323775
0.3261505665093258
0.27776058552267274
0.1945616932737748
0.4332291112064348
0.2135645947273152
0.18635123719346058
0.21582654530329692
0.23278907865230702
0.1282444057568861
0.135965730798917
0.2819579684678369
0.05655811736536945
0.13000730524305948
0.2318289431484136
0.16316538243080955
0.2157567729446791
0.05799623304818732
0.06699890981773327
0.23681885584215417
0.13799683639216723
0.1991566831515065
0.0687154686128736
0.20163594097512968
0.26426013270314663
0.21207315209742664
0.2371301411132149
0.18503896217188606
0.20578346330721695
0.31780701438249703
0.17191230365054025
0.3497943230256097
0.2696835019339948
0.13127504736116666
0.2362425093802303
0.2592158993584647
0.340604743563224
0.365580113695018
0.2533794319675881
0.08309248093318441
0.24905016839247257
0.1716665521132879
0.41458447938572685
0.19074130588536473
0.1281653243806994
0.18813048900124035
0.06967310135649092
0.12186999567538642
0.15977045164861448
0.09402716510001034
0.2712381692995396
0.06067111463858919
0.1894972377631844
0.1402330564224932
0.23063968313852348
0.20343883412490368
0.2577085191865285
0.1116908251565882
0.1780238348465315
0.2055825701117036
0.2129219686861944
0.30908403289404784
0.15834498340850897
0.19654307847188682
0.25682545570222265
0.25755558378555193
0.333501596802148
0.12286880652615847
0.22057939386008174
0.22798138574568158
0.07159211559140367
0.21405474479507697
0.15814603330301996
0.20129869299793463
0.2512148470582688
0.2561935873716262
0.34140050074818745
0.12324193110715023
0.012556534220318764
0.16267885379457295
0.237046655486377
0.2884473997412028
0.015983202542986682
0.31182028602044837
0.15369610617721385
0.3171480527293752
0.4127410361641577
0.2205149521920983
0.298914319529042
0.3321766709378775
0.23881037388321602
0.2267977226527415
0.24325896309052253
0.24264654276037217
0.13896773029931195
0.23350603628287567
0.06911743164440258
0.26540957062251486
0.3021855736006978
0.04986292229213288
0.2972769914691716
0.21712558595155368
0.2772729323000416
0.18021641671163194
0.28877229875967825
0.2149441844354414
0.17310631686986908
0.06564870319137274
0.20520652242817589
0.1883405794253123
0.11359878410081493
0.18124701001320595
0.23522386299450068
0.14177789586567374
0.33005314310894807
0.36597240856390345
0.13869700039272273
0.040689575498217063
0.3635777660912505
0.28992643515915684
0.13406137012061428
0.40903123308063927
0.26593834985299536
0.13635497003628042
0.22959747962246746
0.12082032190341183
0.34180851520286293
0.2065934013827411
0.2842023481373637
0.18834018051179457
0.2806331754192138
0.23877936429912805
0.19155407745763253
0.364142886075786
0.2188553179632017
0.24251735761511883
0.305346351780475
0.13432290323423804
0.22861923815747567
0.09361312356040623
0.15504594994541118
0.31958454933239383
0.1572793213690849
0.18487454233126435
0.26426648321687113
0.12601063332431442
0.126754248458133
0.3654780389062452
0.19464800531234175
0.20323409802492612
0.14637748104661671
0.2556857911152755
0.2960980435914237
0.15788742341313108
0.08010698745892413
0.1739025948610097
0.20279003496461906
0.24631156540728863
0.25219276326948725
0.26725481531767675
0.2913670875501852
0.21250270396620552
0.18758530510395463
0.18093593232160207
0.3291855774086723
0.0744268166569599
0.28323707790361885
0.15454166605082606
0.28594755965560514
0.26287061094805036
0.19572773688889034
0.13063703603512078
0.36443714284042245
0.19491155696767695
0.19752312681353051
0.1824080312634949
0.38104224329816094
0.21234032926041335
0.07999696888842556
0.18759229203407832
0.3363412568703669
0.3430217391926744
0.17107719076495082
0.0677537754401602
0.14277280851493734
0.40538177401023634
0.22351192502531575
0.2822882587072003
0.15541580801469412
0.09434683635501849
0.357585445616169
0.36240349049860004
0.11935365575598907
0.2917655236565724
0.11435240811208577
0.35572480793836037
0.25228416349642757
0.09558745883616734
0.06579367533294281
0.15772578002638407
0.14279258740291936
0.40728919435591643
0.2785828301971227
0.3361751996185862
0.26568167961452394
0.19495395332267307
0.29757613019170953
0.17097331514137382
0.2651212988925485
0.1545851162372833
0.1228431320495429
0.07562948439045492
0.21486953794454175
0.18811981788566168
0.3178534088199918
0.24176946381130351
0.29176825273367635
0.3165670658012754
0.1729246468497924
0.2484009302349868
0.17635333654610813
0.22182142834710836
0.23280025546384683
0.36249521894146214
0.26523569675501796
0.08374213211387602
0.08485877013359304
0.16708983857614965
0.2718017067504608
0.2888274217862263
0.1792248123678419
0.2699722585649961
0.22141205025561203
0.29544551072025027
0.20812180124853463
0.028945311986525564
0.14889872670100773
0.30089879182281276
0.30094643895692813
0.34226304985569583
0.24272562735721598
0.21215269597261074
0.371214902030537
0.3024785007681186
0.2800839764823303
0.18250261804558068
0.19187334569995787
0.13282845356341716
0.1561099437690913
0.2758710176487451
0.2276196211443338
0.1477016782191053
0.3855150230077227
0.3505818571690026
0.295819557376263
0.33515373233319506
0.127685171170504
0.12462804374752937
0.11179738949395539
0.10747158997069943
0.14060612310496307
0.1233087596219489
0.3514495868397446
0.23085506070576847
0.3328254187570293
0.21740718879674614
0.223747950469686
0.19562256001369724
0.2092694966295205
0.10062232106389563
0.20687243590032045
0.24407947498348137
0.14384630457373832
0.12028940099792251
0.25599255989373815
0.13427842741219284
0.17757523153939983
0.21638304433800884
0.1814731550828243
0.23201714832904752
0.2271363911884896
0.23066961327433533
0.19391579279468035
0.16645305360091683
0.2232799114391748
0.16363604322293787
0.15674603678757398
0.20987978868388002
0.372887769661904
0.25715240425477787
0.15382253731625764
0.24146525525066173
0.1932143148599733
0.16431286117326224
0.1248343423563732
0.15586095116758744
0.1982282532965948
0.2586471416878715
0.1648183712462305
0.15359276345718195
0.14136734860770048
0.31490700713175257
0.23214833561228893
0.23874366999374172
0.3511725024626991
0.23168426698056352
0.113473490331726
0.22149086313984975
0.04770214405056725
0.2370372277787082
0.27409520038213847
0.3557860644119281
0.19126755385686123
0.35189443091829437
0.2394841091794973
0.2201709276334695
0.14953584905568174
0.21480792058936649
0.2777263545071978
0.15249242340239594
0.2483031007956467
0.12786326980308643
0.12301785247883462
0.2017322331880132
0.2912432744117383
0.1506577903287044
0.2604946866173551
0.16202589748347762
0.3240618292155753
0.24552515483758658
0.2930536581074894
0.2836412713024255
0.24704457179061595
0.2870958253971851
0.23504294487468988
0.2629727291723692
0.21342355508747293
0.24473093303423304
0.22168564944560362
0.13420668203091363
0.1717392690796587
0.2668002437397634
0.15847431047405702
0.28918453986005876
0.41446188562767955
0.24115961192886046
0.012650411439927626
0.25492842522174014
0.34237552029810925
0.22080857311758434
0.327905513905013
0.15104510561771728
0.16444147430490927
0.2396367995655078
0.44298635278267295
0.1371315370717569
0.3348618556068149
0.2047563592955966
0.2218856697431496
0.23385060113331055
0.11374061500458477
0.10831318834152774
0.26287631702738984
0.09498461566924557
0.2506615530308396
0.22306373710030056
0.29620899806724216
0.31784887630448366
0.1019302389122177
0.11991991110734235
0.17201915919047733
0.14264464298375232
0.049487405619523514
0.22686184270440568
0.1451974492852583
0.19747589982593805
0.2592636022882229
0.23759147167639388
0.32976765920685447
0.29432426451285787
0.28800730615645626
0.09243500576265953
0.14868453385676797
0.31257103170756134
0.24674849411537203
0.2947418763437328
0.31817344055966185
0.16595147713745861
0.27257993974426176
0.2440427542861218
0.23050900353040055
0.2756406920681889
0.2776506867109571
0.19777167285978708
0.12912236645541364
0.203708140959595
0.095026179171825
0.40095581059116137
0.2811071780671058
0.21725842700310904
0.2607106301125477
0.18598649632715075
0.19368694069412906
0.30472123028529075
0.07519035134901779
0.32727026032715
0.323841228579599
0.2805823778223016
0.10261014593301777
0.32553438089583714
0.15999912762510624
0.35773684789612675
0.2913247107605974
0.10064992860563446
0.29536363238146224
0.2999666217849317
0.19972166687864767
0.33042052513695397
0.4139325333312342
0.11552897754970302
0.062194167286885205
0.1020642216341854
0.20044522179881136
0.015016266853095706
0.2054483751682191
0.19431792220914268
0.23453142160863133
0.20867617304816038
0.16226054883855384
0.22687518901757345
0.040834761850593045
0.16299312785163672
0.39872699746343865
0.1867931326419402
0.22338494276462895
0.26100886729996803
0.29544805908527444
0.2641045810980912
0.24804376111009172
0.21663474698344667
0.23050371623130625
0.10695428674765793
0.3021058540218787
0.17062818654288434
0.35568852470875506
0.3251300511912229
0.10837587224127299
0.24879209481005962
0.26445100983200354
0.28828902890143876
0.2139085196393145
0.2134815234894693
0.2211664995541088
0.3963428897801036
0.3748153854282672
0.2588659796285946
0.15568384913419755
0.31576409488638735
0.22358781879507342
0.34228283359459877
0.11343356049006728
0.2411843185925073
0.2867455616047611
0.018525500940708994
0.2212548012456469
0.1892813020544516
0.20781576832914214
0.2041629293166128
0.25789445062142935
0.30062652109299315
0.2647548288171595
0.17358276921044613
0.12853855704380218
0.18956954140148952
0.15511942093896008
0.22931334263855724
0.27091381399475073
0.32974233596419095
0.1457356770514494
0.24822466632255263
0.32732721368163364
0.24624017035611234
0.1720606022139158
0.2561012111216129
0.2091277238605615
0.15822797122217216
0.36901219177071726
0.3170251724593024
0.11232716324742262
0.2369154166102303
0.09027487691831473
0.1792638239680752
0.18733081592996972
0.20216235284206266
0.20611271447678242
0.17338704153933956
0.26729348278146203
0.09162067080131432
0.25928533071942395
0.2764629902239849
0.14374167874758315
0.24358880569508845
0.15211274917874643
0.05802230933652459
0.4199375247956349
0.2299940078408487
0.26699523708352946
0.13633581690848576
0.18929498827894214
0.22346651038922988
0.20001117040946162
0.03398037963537957
0.2015558982200432
0.40074776341287915
0.19260248702246385
0.2363107682091669
0.34858339051605586
0.12713373573473288
0.2882627992529943
0.1896399531925329
0.147393161742109
0.11729602631013486
0.08915823322870423
0.11831959282341847
0.19198336326456217
0.2552587936282768
0.24526727083628533
0.22148397102268702
0.1986163139234321
0.3689643034126725
0.1981355362844125
0.3339326202259871
0.22922244983066303
0.33355804869177663
0.09633339870136687
0.11768494896981913
0.17817246799209188
0.2725245457386012
0.302745579533303
0.40613695838610964
0.18312434176143655
0.2741747051159745
0.3196394144360678
0.21768617652704347
0.2617711038737968
0.2897439863730868
0.3604349743633769
0.28498786588342917
0.04920535532867815
0.1860626020489844
0.13113050371708448
0.31772142084077554
0.1670856701049581
0.18487266610488773
0.2034106747202307
0.12744562342517401
0.2930920290471553
0.15554298526930152
0.22418673862656668
0.11747602321959086
0.2625122879660662
0.2740738085436438
0.202294202918375
0.11615308957641557
0.14669386602690832
0.12559544523361815
0.31719483630574485
0.11650732164562083
0.18568592438868145
0.19673739751875685
0.2842058664090187
0.1851826055377742
0.28342800786055206
0.27167318927963874
0.27272260067053633
0.11245247705994883
0.2515738825802061
0.2261614049185372
0.27187269779725326
0.3414528024991399
0.2810170394981854
0.18689479211857865
0.222853825818145
0.3719496112300569
0.20940828730736272
0.3424388440505216
0.11079678464572834
0.09260295355886755
0.3093030341327356
0.15021802541354948
0.19204053247455222
0.2633459437065851
0.2210013107244422
0.3491634027082307
0.3401004889673208
0.31070979868403614
0.094249651369808
0.3204285252385233
0.18802429146597052
0.24437122877055342
0.3293192087792217
0.3086496804604225
0.20603064012553826
0.21106095387753265
0.16442233193949302
0.10997114256309627
0.10239907554723415
0.3248715125985077
0.23169413223390217
0.24114298999959724
0.22962706151447415
0.1395418317915272
0.09435262494041995
0.1736108178365196
0.2925740649761212
0.1503434217807298
0.23963541916802653
0.2304281340521115
0.2495010702822902
0.30243361199442736
0.27909933011634525
0.1453962742564745
0.3258418013137439
0.20496126367209086
0.27406809060773596
0.28703907567813197
0.12862557091531662
0.16014449849015
0.18138123652054147
0.2719226938074447
0.25656939743719254
0.023640592968814347
0.04459427100207166
0.2754268935123824
0.20389210811473266
0.17071955245026801
0.24714053561030377
0.17781903138954355
0.20323125079562
0.2392665582988554
0.14958712755849984
0.29323472463346006
0.2826153270378052
0.288313469011036
0.10663784603580471
0.27069833038065466
0.3404874102010269
0.23216464326971004
0.24302897976258644
0.2547500361650644
0.23834656525510484
0.2974959078727277
0.18292652403422144
0.24590415295967627
0.3179288480802629
0.1709650692147772
0.2155859971576132
0.06837896152805142
0.3395597439429075
0.14671652465478005
0.24496123970208297
0.12666691974483074
0.3371500958951353
0.5713011929065885
0.1858472376668741
0.12921533281024186
0.36480224699886515
0.19481333960319794
0.126740597262855
0.1597766509446926
0.1710425309905848
0.10160770310083218
0.20922275471748122
0.19076103608927247
0.1468143021601374
0.26312140131461254
0.3124889144700963
0.33121423775558184
0.28283953490237435
0.19526147582210254
0.17968175654926466
0.27579141439102606
0.17207272734093804
0.3050209563810937
0.172010376054258
0.3519060312659856
0.0749543555051534
0.23090476348192185
0.28563589918850796
0.16746688982941657
0.21668026100121976
0.24882630505985148
0.16608879624506284
0.12154053879248296
0.26971388282853226
0.25502453122040836
0.2749030365682589
0.21193176422286764
0.0714772275823448
0.25570649474769513
0.15890204045600542
0.32595473577230155
0.24986621131951542
0.32143412693786855
0.25599609171737747
0.2650365786736458
0.1889457758318441
0.268160888714091
0.018334382672270805
0.1356786431392017
0.051993730568875775
0.22850165731293917
0.2756983697794791
0.20390610964491238
0.20808726998751992
0.16339812499279474
0.16627962499255147
0.16835643240107082
0.13355028945205843
0.14790079625597144
0.3436307754459641
0.3685946509689628
0.4183663098032751
0.19541140572333004
0.260544580492597
0.11009427069764495
0.3121246044928908
0.23415664267015715
0.1243262324559677
0.10950904830531093
0.2215001273181268
0.22489004574267754
0.1802512148634922
0.389431249765185
0.15930906348980964
0.2700828892086174
0.33020865382379505
0.2451804835634921
0.2548401541892606
0.23920322622732657
0.2308736377459289
0.09472536234656852
0.22726574421027387
0.2783596196475394
0.19464632779467664
0.32756983936398637
0.19493750128965984
0.19928451233371994
0.3629935791219848
0.18823984660189705
0.2902308920207034
0.2178258645820555
0.2995183266926762
0.22142526780317018
0.16252036142051965
0.2634437918635705
0.23144768714163344
0.42248242851720674
0.2604769829066864
0.14671913565947395
0.11228801566022494
0.44014359804180536
0.18573263820801408
0.23523047803868943
0.30974091168696616
0.1541221701926567
0.1602353463262362
0.07825781594706288
0.21743572652857054
0.2937975528382238
0.18272065969546875
0.3112797753139127
0.32720847139482384
0.2885076854994602
0.26617995784124554
0.36447815980583953
0.3375241049877179
0.19851543426231202
0.19408429556044127
0.2513342478774063
0.22927879866190468
0.09582111750130451
0.06204487051972784
0.4079079465141473
0.4440246688405903
0.14314284611507772
0.35879623241765896
0.23355874655740494
0.1861687797247672
0.2536481303641105
0.07369386209299497
0.13658041070738033
0.36348665689470916
0.1369653724527528
0.25834478808473127
0.38949370118633003
0.1671169741115886
0.2780779739913111
0.15935669870877942
0.20973230836514797
0.36337014893201974
0.2501959966683889
0.19158664241426188
0.20824184054201397
0.22739680312549893
0.12907725463097672
0.04814149637950974
0.21038874657874357
0.30426351086909936
0.1001658114972569
0.32905352982354724
0.07316212410307275
0.19106704722663756
0.26364016810477087
0.3421079567110754
0.3717883068077717
0.1413850451104639
0.2484416639739384
0.11937096539292867
0.21864583993245704
0.08855700628444303
0.22342154141947038
0.23922233180081706
0.10660218394900052
0.30866314449688725
0.28075844282501067
0.2937983438955541
0.3374247108206698
0.2234613379926757
0.3825034271254654
0.24919799788733374
0.1497632581194966
0.3253945648653471
0.28256255312396994
0.1629196865333163
0.18070402545006714
0.10089839536625396
0.19059099868258275
0.3355760792066853
0.28124897274906513
0.15945456358431206
0.19253358385162017
0.3164529711284536
0.25540573775324327
0.26902878841892547
0.23423048723808906
0.236011936006397
0.3621196374724674
0.36892847716624977
0.14363460809165263
0.2868477531189656
0.21068713298603073
0.37353777249890646
0.3516941861063671
0.32647100806848545
0.1844943203843619
0.19278491994736352
0.2536425201734958
0.1882688030722996
0.3175956909310573
0.16633409785078196
0.33027872314819123
0.4050275533426
0.22646557268498207
0.09048610416921211
0.25897365998264854
0.15126576287617294
0.28601807503966614
0.1343536085398996
0.18528039055738404
0.2933065108550767
0.17276393534979995
0.3395202144878832
0.14199785857089015
0.24949789619344195
0.2561225687095251
0.2069508784421008
0.10482749353700543
0.20770311000719507
0.19568192358116196
0.12467647044571362
0.2329830887357665
0.22092296695798183
0.2210377986713969
0.29284710805046316
0.26792717025158547
0.04898784396013609
0.20788173804815283
0.2300942019264548
0.1852709116690447
0.11430805575320767
0.2119196309769824
0.16607395020945379
0.18401515727659945
0.10355722426559534
0.20855390326235185
0.1874729023914201
0.17529517096910277
0.20254068234817227
0.39316941047330234
0.27402276891327565
0.16675995108456912
0.10574296036433263
0.26814864765146046
0.10735983172362053
0.030172187236255085
0.2689860438279459
0.11714614852606679
0.351528214692707
0.26644575505043594
0.19728483044462178
0.24058998324463807
0.3481205526585943
0.17098386294125728
0.3126678718203332
0.18895828196204706
0.167416714507617
0.2986348112533995
0.15888284453773374
0.22928304969650307
0.22193108741382825
0.43341497483116964
0.22216458393837404
0.14183683130607241
0.24903218062908403
0.09278604687509136
0.25754377302974163
0.11053395326631608
0.20148229112474866
0.16566917965111783
0.15676632582365413
0.3244041016672589
0.21206957991489467
0.14004349969750157
0.12908316550135335
0.1701369531036118
0.09857730996618604
0.34544363398613803
0.2253993343334217
0.11489716040807249
0.2459473460035104
0.15840777027401334
0.21648682116602916
0.3348355213361773
0.358871977075633
0.2201573006890306
0.2617828034172352
0.25650304387928646
0.056499952407591036
0.23949447241825092
0.19594163673194154
0.28306115704971035
0.36856869628790695
0.28565553431029356
0.1181776158755737
0.18730970060488553
0.1346109914594891
0.32018631389293917
0.24776194839355756
0.20770433798534588
0.17170730543052926
0.254028636084906
0.201226472356646
0.14160180687349705
0.25950312777270956
0.12860661157729694
0.33561984587257826
0.16542681924667962
0.16166646129191442
0.15962042337046956
0.3362546191601384
0.18779803707612944
0.3170106310933652
0.3067946097942449
0.31633075427674223
0.1215216067306548
0.2506973247787854
0.20530492272594753
0.1411627036725984
0.39860001399779527
0.16052035581216922
0.12625734608968187
0.2627173136164962
0.21478330408407062
0.24115723419278964
0.26808417496921777
0.19828682836625602
0.19514557588898881
0.2775908193385405
0.2242061426547041
0.13016546436096996
0.25952562580191973
0.28413076111229485
0.3589213218556973
0.20632814982590056
0.36874209915905737
0.12661575531336092
0.2047739479082729
0.14736143737103397
0.248595033741797
0.20140587097567086
0.3379730878158923
0.2458263718564838
0.1832592277063586
0.2720210231144217
0.18500494506784013
0.35238377768284174
0.2636581331409454
0.2979272741440458
0.29424043497858454
0.3126003465962078
0.22503843803475038
0.36292681613389927
0.32453428498887227
0.3064927623812974
0.1601493242349447
0.1406478855746359
0.19779335104552723
0.16702513323774396
0.16425105085591438
0.21446928946083402
0.2369156475321282
0.3028489132321401
0.09596795510382398
0.319932046677093
0.1462477929123199
0.23351429532004345
0.28107536206060807
0.3479619326279588
0.19524205721228868
0.189690705117157
0.22804008689616037
0.23586436909862998
0.48512683241321675
0.15030294204442768
0.1736140624940459
0.19550164712162302
0.18928469293484274
0.19001718076683669
0.20756447024501584
0.30849277581966045
0.30326345433319424
0.2824214323998478
0.3290827554820209
0.2959851764483425
0.4212997773133532
0.15550087260875284
0.25626114835088964
0.21502939776171473
0.2297731675606932
0.3615999943814923
0.08506552008914826
0.27858892332692187
0.2178185222491927
0.2633594188818243
0.07570807455581162
0.07979208759224628
0.27653487168313684
0.20762863391983555
0.2070405432656106
0.1799208551789743
0.46859528131670647
0.2438664737935324
0.1385597817764617
0.2880259908370763
0.14049196387064788
0.2173224339217474
0.20732961904738947
0.2063556660026044
0.2532972842968946
0.18967949338064471
0.3481777231720697
0.34971794424522135
0.22940777437372384
0.2765801837342644
0.13337497520962013
0.2542171477785358
0.20699025949264024
0.2688876302900477
0.09120032100228317
0.264488592111743
0.20163447580521657
0.2445316094717654
0.35446440197006535
0.02598466313306881
0.22842854867395465
0.35329538951104333
0.35429294477094253
0.2818032219831251
0.018315272551774755
0.1995797861783158
0.14985542087467385
0.22661048197052608
0.30368235838819113
0.23077385737610231
0.17374330319372433
0.21525831536121748
0.21076970272283396
0.28986217382484863
0.054657547726974745
0.3584750814882973
0.13473346711253856
0.13532705333156891
0.1566478735282548
0.25803984121215956
0.18366349742869056
0.21467765989665555
0.15478180986004803
0.3682600326906058
0.13747149303766348
0.23339198616282741
0.12816040963258893
0.16394421190327235
0.28212985818654174
0.2232542072365848
0.10293421360676092
0.28921254099356786
0.38579877083086117
0.3244305272418215
0.15036493582521893
0.21696149412072854
0.19364477635783958
0.26514679098531047
0.22779498052499192
0.20735818296685127
0.21109736970195
0.14839842257932676
0.1820940611200014
0.2219890881230519
0.13648747211914047
0.15185413434150782
0.34595312530197436
0.3452911280648551
0.077415955261081
0.1495489486230684
0.1305187835101495
0.09004319220361202
0.20323107611527969
0.299905309843801
0.22086891628307218
0.2478823794147479
0.23338652088923426
0.2677381145259887
0.24326332686822105
0.258449183942558
0.1107794870208692
0.24207472657877444
0.09917462304315701
0.2061430466810638
0.16103550230557348
0.31340636774706554
0.11146568096173745
0.3363926297370014
0.16884611668441474
0.13009843927463438
0.20025149640007295
0.22584186430619008
0.14808400222334905
0.16107154000275206
0.2353587632653021
0.22476591218653902
0.09703526569913638
0.319810711433485
0.14750551111328913
0.07529112850853821
0.23238465043759488
0.18807281093623332
0.19730370680178896
0.029276008801813348
0.2926910192671147
0.32647768385338716
0.277596473820157
0.20188350542338618
0.23325710255662266
0.17440560579344697
0.11336738638756123
0.15648569043340915
0.40332536091143834
0.1643592844012458
0.2516562075806524
0.1030448482306186
0.09103961888528238
0.14075381723371128
0.269947024692908
0.3772162864494019
0.14044255623660223
0.23813626807696742
0.24390245553915657
0.3243340763761848
0.2611130453828562
0.19593876764280255
0.14799690214097233
0.2579752544830739
0.09254837674539068
0.27916052533226837
0.24542632327404498
0.33841904453436555
0.27046179711247964
0.1004938594982117
0.00922991165159198
0.28897961570418373
0.24644001220189424
0.13856652053316632
0.3143989864774179
0.21325861421054407
0.2218521740495528
0.06503207629076133
0.3474262004344315
0.15899352824717314
0.1318095014681226
0.3009856833108765
0.08982722142014807
0.24753728488966342
0.2048375056175055
0.3620184916820311
0.0951971170092054
0.20724229042994155
0.04362099012644342
0.24125763090989627
0.14172090023181672
0.2225057539000133
0.4232308792117305
0.35390460550215863
0.2472709482517859
0.2538102914114978
0.2938251612221114
0.134086743046153
0.19467754117658423
0.2084907443716244
0.2780736722100552
0.2839221849755825
0.33400707843801414
0.23788626525306902
0.24732114691026752
0.2710109983900376
0.3177788838181559
0.15798870384802408
0.19414436923091896
0.16237713350405986
0.32135816414656393
0.09072333212755694
0.19904954267217567
0.09444065280412209
0.21092523942749658
0.1855963997520893
0.24186010618294132
0.1567616560353139
0.34022234276215024
0.27649329895454117
0.12742455384319296
0.2493132796904488
0.205198299763914
0.23848152480048151
0.20062859543448702
0.16340302796256456
0.33668672329957694
0.16032183044594625
0.29722869445445343
0.12962893794399027
0.24561200235738143
0.409853646076142
0.07974409213157109
0.29636511901910045
0.06994182430337365
0.19684677995279184
0.32239071556600285
0.2688310459284561
0.22453430607103222
0.048309755499500166
0.1771682181403092
0.19334903889932964
0.20484855763182594
0.14654089348047786
0.14062529927981232
0.19238593888480274
0.15311645645118319
0.21897930173160016
0.06378610763906659
0.22548404537328984
0.22739345479666243
0.2834260598932847
0.3357908328100822
0.1426602785678481
0.4017460746920943
0.2648597326349427
0.2159887911305409
0.22204394466751504
0.06843985670793484
0.17625452937252808
0.019163167635258632
0.12522287369439936
0.2109957736154518
0.15292489209051974
0.25080397092934126
0.2428761697884112
0.22923130140299464
0.1273236356728104
0.09551693289527644
0.20301287653352776
0.12287999007174866
0.27106760410267716
0.17027462114838465
0.20959994053037836
0.10959868086418482
0.2814938402824507
0.12795435933164168
0.32037473148417883
0.19721255814631547
0.25200837654840075
0.12588785646416573
0.2328958236197316
0.16265254286289682
0.28921116687970033
0.3889467282800002
0.10667543555461478
0.30446810964421833
0.2980894838345473
0.2180248394754102
0.12865667932411937
0.19962985185092852
0.13598035559328353
0.22296511757251747
0.32594827714483215
0.3285792979725146
0.14241074741446855
0.24538185544560862
0.20638282789351717
0.3151024543243529
0.1373631574931165
0.1271302406825463
0.23701589961409855
0.3320348174599052
0.22607253607555797
0.30758758521886614
0.19457512621440537
0.27102546912342346
0.16515105316960912
0.1262092760011772
0.21465317165554892
0.30893028360730074
0.2912091621301233
0.43584708973170044
0.09544143621864289
0.15478909652587997
0.19421126282627113
0.31644194343280335
0.14940051721678835
0.1815463175123676
0.40789720550868175
0.33136340293489935
0.2527093253196074
0.2695203204555587
0.2966537549166627
0.16335134091929257
0.21118808000487424
0.2919192637763416
0.22953931400706204
0.17340747181536142
0.28062683840382513
0.32550269782360053
0.28195859944158275
0.26949028536523
0.3227493005036765
0.030597127383529203
0.17562681919932044
0.226946224333689
0.2700296742155802
0.32273980375658384
0.14580932875234956
0.23434868533771486
0.19170097411408138
0.11016914047333422
0.18631738656964636
0.3410649900749344
0.23389261308866174
0.187003554265824
0.17711627596894106
0.1250550748084775
0.18952868231497308
0.2548073383956382
0.2288466018151979
0.22822593722067575
0.1991126027384864
0.2532652345003369
0.26401544314192116
0.324472795709858
0.2621613648570518
0.24868845619092636
0.1803674718299732
0.2911154928727733
0.28905244350531456
0.19574233187265344
0.2038626550609204
0.42498598380666197
0.31660380088693824
0.22791885079883006
0.07771307578133925
0.20519423623847652
0.10545234571686338
0.12130576327251866
0.34539235110185273
0.26270477121045616
0.3339205583866487
0.08789490708070705
0.18932634046200525
0.15684524955910634
0.05612423410522302
0.07542706051761484
0.3916694482843784
0.27544402674797297
0.3773868627489268
0.28881048100820683
0.1897678052348205
0.21800313659584217
0.15975284414026683
0.12892239559220173
0.2740386938902106
0.18439587235809493
0.18888191832238266
0.08895255993162555
0.2543646172791799
0.199258806364232
0.2764855344344708
0.3450361336261991
0.2895034123860515
0.28470480281718047
0.16822977093381497
0.22198544013213753
0.1950456357338039
0.15363272835392172
0.16293805853247756
0.1499365939364728
0.2803571882102996
0.1762161709171762
0.26551092882736027
0.1837258098861108
0.03614263997941429
0.30704307456150515
0.21149061675436118
0.23408682338976441
0.3171627292212272
0.13990784676796428
0.2746772809357974
0.3458386329554129
0.2624127316261193
0.24024476891176066
0.4109677574691239
0.1992084305780124
0.17629809890208717
0.0924503894358616
0.24855876306369387
0.3611701893983825
0.15168777575611123
0.18214005334948338
0.18941258311574
0.14596224679919728
0.14302616029343995
0.316545210851535
0.06493951013121808
0.2021469932687428
0.13876877333615242
0.2830303590517046
0.34874969986019266
0.22466392518570966
0.20181875926876078
0.11532525131147794
0.1890657864760518
0.28020454570981657
0.24166879181996542
0.1734927427404171
0.18967308016279696
0.1519249020665273
0.19183055221555698
0.15405652747521142
0.293164913605733
0.22483016039886872
0.32599449210731346
0.14040286479308772
0.05647547062611147
0.28079053251438424
0.17558417987423378
0.1827761088184651
0.1843443130015266
0.13693373189137378
0.1172062001757405
0.19837912647176295
0.22434823714600563
0.24691053838580804
0.12819254918603798
0.23416597523994104
0.2385591327774981
0.21905676576687738
0.3185651242743313
0.15194370556763778
0.24035139145285667
0.1512602416493102
0.22462614234589492
0.280170878858146
0.2027799950408397
0.101407255987391
0.16567483228225152
0.17580045117823148
0.2979515100855927
0.18662362309677738
0.11151266066696144
0.10843894894136807
0.2253555912199961
0.1554944155026325
0.22691880339883744
0.28476084748719965
0.22488180545823083
0.3061805402257163
0.22489811843330823
0.2877781231236708
0.22728276378456252
0.3783456279845529
0.2846606105691429
0.09601724268891541
0.33913406251318867
0.0714828812980965
0.28936590056584804
0.15808607219943804
0.20440826254781258
0.09567338725928076
0.3102149512723595
0.25511938568305453
0.16818594201257223
0.12796985837913344
0.2785275184538824
0.116571954172317
0.31976468016163434
0.3027456315279707
0.28277431397531877
0.34790058561641385
0.10358325012844244
0.2041307123518057
0.2218083685360047
0.15937094462072368
0.30103467821725094
0.19042166807534702
0.23158732846819513
0.1413850031990029
0.1766629845695986
0.2894287819964652
0.12355917106133125
0.28136594253149216
0.17773495949533255
0.2689083776735857
0.21815244258072944
0.24989258335948464
0.13403192612942108
0.14687804573723542
0.2474523123575055
0.3554436198330477
0.14009289554500975
0.30921614567931494
0.1561492260951574
0.24096480467818118
0.23780249395139086
0.09298568465129158
0.36056489553858184
0.029466983366770807
0.24116545810807638
0.1142961649083442
0.2802617986041026
0.20522417385319872
0.2439888254577621
0.2829177464121615
0.27765528158790304
0.21110296417646815
0.27243002189808785
0.2726231920573942
0.2538581261713777
0.09980127072594537
0.0635760309559571
0.22956921505048933
0.1595630010600175
0.26708460042895144
0.1632131030475059
0.3330063241786043
0.3188570874566784
0.09614139185370353
0.27099197683480164
0.3382933963678034
0.24242160429713352
0.17029447845954335
0.24187007960413426
0.14523439843261832
0.15188035488454527
0.22753638468994306
0.3197367158277389
0.1831060632207479
0.24663755861899733
0.21747722352674465
0.2930826097100256
0.1853527867841563
0.2801660455185456
0.28068566622281105
0.32741893935440214
0.2755614448589023
0.11517543301627167
0.21208356223439334
0.19597251567439924
0.24567255783338202
0.1872696702891175
0.06881697288167951
0.19665921249621793
0.1532917822131307
0.16479307622618436
0.31231654465957115
0.14928259827068432
0.2626072151962971
0.1681405214752307
0.20150031886109712
0.049499133860352346
0.1568767622404227
0.17629231327705086
0.20904727025261563
0.3154686835737905
0.24104881592216418
0.1729824595869127
0.2956959405037647
0.22660575377143458
0.2122092941851979
0.2785144141509541
0.37695449048384616
0.14636777919364533
0.18106770771809053
0.2743657842245371
0.41203536933372154
0.3411760182888738
0.20761085061106255
0.15750016494198044
0.22504004971711009
0.2161441429269305
0.21160193937306115
0.14265581702151908
0.2669106827160517
0.21853414329381254
0.23154174357973067
0.25348378285582196
0.2145127038575579
0.17534456934612414
0.16744299831148604
0.31511555853627216
0.16114341283658876
0.20371797513128997
0.16900644708160212
0.2602652696969705
0.2776812763095501
0.39724280765594866
0.1298258876671557
0.30495668100079343
0.30292335517251184
0.29542441665300373
0.2536645228972307
0.2810191604626904
0.21125805371954015
0.1622549141775964
0.22937945688100667
0.2644101787630588
0.24746946873058356
0.35628222341176297
0.2847465226602416
0.11789670259221333
0.21497040327958902
0.10325175605309872
0.08225806601526982
0.15544434066512092
0.2419376659493652
0.1640994100516057
0.2564403064366606
0.18385752395735214
0.25433644293553603
0.2897766158819758
0.20578978477113222
0.2475032783872937
0.15018079238337742
0.2854200286876221
0.3150135606262631
0.17559097938354215
0.16287157772232183
0.3522650154710284
0.3344577904567706
0.1492401812791638
0.3201998645322158
0.26570565844720423
0.1363433438200419
0.14134012829177253
0.2734833331038881
0.2247097557712089
0.27237052902532183
0.09287368076918484
0.22785767732848744
0.35036105210761853
0.32360620631235043
0.0904701631463993
0.38374919440463723
0.205526491464414
0.27176971443624676
0.31051798054381047
0.3437636030730543
0.0076000548919168175
0.195970800214073
0.37983915776484584
0.08764135817966541
0.17352012819622434
0.31625504059235715
0.23170339171798476
0.24952205882088666
0.22881972475817686
0.12321617743514128
0.21686988323961326
0.2905401259385099
0.14599385223692937
0.33298768745752516
0.1711259138918755
0.2992837537360921
0.11932586701823843
0.14621028367326305
0.11069589507741796
0.1761153051269549
0.3919862710299765
0.27085166977926206
0.23364963444271059
0.25336436962877323
0.23824336539947777
0.19629351019985605
0.37407933534235294
0.24609762460782117
0.21112701734674794
0.12095821771924882
0.26687428775278244
0.18371662723018256
0.1362975585301413
0.16745519894294436
0.21462498756779774
0.24129193575557228
0.1308129292224886
0.2537575020228303
0.21899229021535724
0.2984889316731568
0.23647666939618234
0.3513498861388483
0.32105898070784955
0.29058001521666005
0.2205249123980291
0.3288449367363768
0.16724657879774726
0.18840677697574315
0.20810878294761065
0.12527879748718715
0.2870898888511825
0.1599747305442788
0.145237441680323
0.45472384825877876
0.22197047192062488
0.3165249133864824
0.21713283484156123
0.1686941064883714
0.29122520889190034
0.3119354928666562
0.12312033121428445
0.12163312491048528
0.1111591272667168
0.23985493130408017
0.30473006158587984
0.2554536374453351
0.2106616652386199
0.2961694976578241
0.26318094613207876
0.13899344963495425
0.23186942480018657
0.22530298496034867
0.2577244589807176
0.21258625373076648
0.17650955906522797
0.22922152788135466
0.24216299918197523
0.14661972207056262
0.3309315834158166
0.21503072722952482
0.15942660083397464
0.281206445993749
0.16839078937881674
0.3772289264140868
0.21480977996010747
0.27123199178880575
0.27740431656965153
0.2288275546494703
0.22824593824371445
0.15866115360681485
0.29876371288060555
0.2030054695824022
0.22647553899959147
0.2399088331257996
0.11933920203556952
0.22858575140067777
0.10500472651869905
0.27304708124625654
0.18166216312379746
0.1599113584710765
0.3112336469476627
0.08007779067601963
0.21792989428189904
0.19804136967023553
0.16455428132144925
0.2552785633152188
0.25252879828084923
0.1164504810230527
0.28479459439011223
0.2614875512279571
0.25289506044267346
0.30626171135255503
0.15859817079452354
0.31068773258829563
0.2235501434601826
0.2892437781050223
0.0609278909708893
0.33927776894303846
0.09140366995374902
0.2260995787629492
0.3103374134329227
0.22900573604839053
0.23294199802390897
0.22642904738878145
0.06697452326930013
0.2106987882551942
0.2885147819986195
0.2875777956468795
0.1542042747078463
0.2562943035510413
0.1803762412777722
0.22137917330168722
0.4454398616562527
0.13591143702403444
0.3438043552103684
0.12778206193390512
0.26893248564041533
0.3005917880136368
0.2421163173451106
0.29225711133238297
0.2184629119857652
0.23471854628118796
0.30239489117561213
0.12239438273602654
0.06603017594305839
0.37241740079990115
0.34240760153036404
0.3897658855293102
0.19899490693636895
0.159385082931813
0.21240521532027504
0.191827372337474
0.09587453396717843
0.2675347568715286
0.08591727082598284
0.20610762841521363
0.1142552218983317
0.197765141601435
0.13807283892075028
0.2921896288997603
0.18458063077021222
0.14241409003089348
0.1705825325024892
0.026513888256019528
0.14304300651987423
0.2925366090700978
0.15217780060099448
0.35044655525260276
0.26298880334991126
0.266457379160982
0.20202736561507653
0.17132037288011587
0.23781233366818952
0.28775000029759873
0.19646081220387618
0.13129317176762836
0.3105302304154162
0.26588960418781316
0.03345443735512347
0.33718961892904853
0.05791246715581517
0.24680926041050655
0.24929426936544535
0.15953695771099902
0.4309430956504288
0.30512957073753544
0.11091028822595661
0.13727934559426175
0.159353105257058
0.190511600666216
0.3099509670876012
0.31932964186400914
0.2371493417464574
0.2805536462353554
0.17653719386749195
0.3267965558722475
0.3522084550690567
0.06178595652383119
0.20391450970160444
0.061859943570793885
0.23543944022115645
0.19218277613701282
0.19271587606873006
0.30490573147416306
0.1614382375174934
0.3387847156504704
0.15555135019658972
0.37631290540475965
0.16440532580541284
0.08003849007957493
0.23942234785398134
0.24832536039622582
0.3048407048069246
0.36900038247091005
0.11701387242875967
0.12107052001063502
0.12584453368176854
0.11437715154646717
0.38344687565343866
0.06266113065869978
0.15071639307885482
0.27781733840359607
0.1393693029793874
0.24366999794842167
0.20824355899560928
0.2601287959654423
0.2603903010189661
0.18664939918118564
0.12989039366279823
0.17746963944841615
0.17280263798448595
0.3354780009641876
0.26766349794717376
0.2564983859887349
0.10964627130168998
0.31874930088376313
0.32010376299707205
0.0646127758837539
0.27440214236991056
0.33922054593703777
0.19498256669115385
0.25915516482360296
0.2262369658718257
0.158974270748047
0.07776929349776082
0.11731848234460579
0.28587182029042024
0.14128328864808112
0.2335809675514599
0.3694387980146601
0.31311165581377626
0.33960510049820053
0.23308319510288536
0.2505372909599981
0.2194199289919044
0.2655736265813234
0.2261730256950388
0.16294175060865182
0.17713895577862562
0.27976490374993634
0.0657528649222553
0.19902045851610736
0.27844515501507094
0.22970037218389985
0.2838235583146754
0.1353333385802491
0.21565359625703967
0.17856270495319446
0.22483136776134927
0.2600962053618285
0.1326738531680248
0.18900401598754465
0.21734916388229475
0.049602735283526274
0.10457877955944475
0.32634065779729604
0.1489860510212687
0.20614519619100274
0.1573067839867237
0.16512915294989738
0.24833790493456018
0.26526520531178144
0.20391632831690323
0.4142054166528845
0.22288184998050958
0.33933744950133843
0.24040607712874135
0.16104609042487728
0.329858593792138
0.3094946473291515
0.21691257548363366
0.14559545960744674
0.29463130798320025
0.26338278700976847
0.35295026515518746
0.19207331085145257
0.2883515271363175
0.2657932922614999
0.25871102402549817
0.14831550046070366
0.2510935312213132
0.26010966133688745
0.329732117165016
0.18839595288172595
0.12126129516782297
0.272949009365585
0.33598512576700806
0.16478191177889798
0.2597121614195905
0.2754737658223331
0.1396351870240657
0.1851907403705951
0.2447657865306853
0.14644032717126562
0.15371846485707566
0.04835094183516828
0.21379471687110693
0.06701595640811973
0.2947918764769206
0.2789714114187488
0.17449902287352784
0.20053596543317256
0.27801557292561124
0.1839221289286344
0.1513183300068315
0.2649736339111683
0.15852464606249508
0.2005145998036692
0.13225039386346732
0.14179822261140881
0.19381937598587484
0.2323369293328408
0.32978595101260166
0.21127064945656937
0.32185038734850024
0.3552550036798475
0.22062945771491263
0.2779222529154246
0.15989388791842393
0.47943574460690214
0.348638226297972
0.2649184981225504
0.29926434356050213
0.10482825537032472
0.2754081867675422
0.24016317834861942
0.13076669590492598
0.21622276894921705
0.30190659925819247
0.34153132029935335
0.26656299196706607
0.24629211050722238
0.1767380921122612
0.22926785616534784
0.20922320469103448
0.32097007455522564
0.1651772013946813
0.2764690405641655
0.059867581205321894
0.21800692017580223
0.3462741058633194
0.31046385175427793
0.3217406566712248
0.06669495420979643
0.18600410929614108
0.2761663024294505
0.18772029085892677
0.2047573961307391
0.19878091136164186
0.13097485229745287
0.08229207001015508
0.1887996049255958
0.31086895602106207
0.3415538918672187
0.13608674618372685
0.10622470943839785
0.1291863683726855
0.08305712688969343
0.1972256542144379
0.33093844539999734
0.42010438339490946
0.16824409318105618
0.13137368619837686
0.16284617225671574
0.2728287993225747
0.24778034434628277
0.12623673921954445
0.2632208839876158
0.2885766898846383
0.28351189029255647
0.24957904788812446
0.03005023651855659
0.363106285727833
0.195659035802469
0.34287337575641513
0.162935298395629
0.274037751119534
0.311525317475656
0.24320014698086032
0.26220500625499477
0.07987689796509988
0.10694778196422061
0.17280306331523115
0.09977279413612115
0.2321088815448242
0.24026874284946967
0.15702514355777458
0.25723441829787486
0.33686913619714104
0.40879687200050907
0.23982035821624745
0.13132931844719042
0.2275285891381215
0.3168105486217968
0.2747802087215268
0.19649842748440843
0.08017000970556912
0.14533531130156999
0.14456405484648177
0.11999030706853785
0.30078952317517943
0.1608127094219966
0.16959780722583495
0.10689901891091992
0.23696887732586716
0.23925832374021835
0.3520214628930841
0.08628266713890241
0.2780410936687277
0.16655717545270426
0.2720005345938959
0.15640441835927243
0.29166848111784816
0.2528551464916589
0.07602466488370145
0.2502481698808931
0.19536824450709794
0.45138729440913206
0.21834837694372042
0.31080817513527853
0.13761867448361728
0.17636855144236116
0.40361697662491386
0.22300311341413787
0.23348978567004086
0.22460268858305915
0.048734612491709205
0.21551263015144462
0.26399831329250034
0.31917128035350406
0.19134605772744126
0.13120972920331023
0.1535077785710532
0.17751627175336784
0.3200820282800911
0.10093836191077081
0.10075170823325699
0.1999154563890645
0.18697404661516737
0.15238004611142453
0.31401753828645906
0.1392968239406764
0.28063348195110516
0.15401727933274656
0.1697441962503331
0.10686471687613204
0.2544237899560531
0.21510453874528804
0.2585423991996197
0.3674701409846081
0.27907589819100753
0.1608339030593959
0.2484867167555966
0.37325628832700586
0.17359245256580008
0.25959939649565195
0.11717034061091224
0.2097344099434268
0.17134644380464012
0.17798462782025626
0.3122737748696281
0.11356569171528862
0.23850254056741269
0.21631305212532276
0.27680329642983564
0.23987922055907707
0.19669507353575802
0.2204373841032469
0.14960775780227548
0.2492878867940356
0.15498995737223847
0.41437763107556613
0.16511871954148252
0.34436785460292674
0.2809038882468225
0.24373981285645832
0.05226454965207885
0.23121249995890183
0.23928772838304407
0.28408523872168867
0.09656030677832272
0.14994878679764403
0.25016511877149294
0.24786581067118105
0.1441738436270696
0.1875405129395558
0.0694882202284218
0.2939418003559647
0.24318124225583548
0.23358842045173597
0.2993018378228325
0.31792663953340805
0.23254592706864372
0.1480279397091295
0.2688713356173238
0.14305918930670175
0.08811991421800126
0.18822848807523393
0.22848593145807303
0.22074415659363197
0.14605246790475818
0.13228197773621708
0.28681135334471397
0.35409279306066344
0.07951236004743155
0.20532807783143214
0.13419026594370254
0.26275159977749374
0.28533653153139954
0.21632017653168958
0.05147551797721147
0.22461165256010052
0.15312813932687505
0.29742135446144236
0.14618657163013368
0.19975385006122892
0.09503154844278885
0.40428435805794166
0.1942546661231697
0.15446657769650765
0.24816530651089885
0.20378989007649115
0.12195277448522512
0.18902038075329589
0.4571280170395866
0.32126916183899623
0.1494805276363022
0.2143267074880303
0.39825111270505215
0.2352334313649057
0.19725281936609473
0.20255940064166933
0.2710524856201209
0.147690142917789
0.3621752560306337
0.18095290245993478
0.13704405104111536
0.421648989300975
0.2471247042894806
0.19179494437730296
0.29111660588626725
0.18340584265006035
0.21483230927790795
0.2930033188605738
0.2430172623225262
0.15545356022227455
0.21675810363629272
0.13829603863285447
0.3180621642405042
0.12094381659867788
0.437174826319536
0.36203211098736177
0.2919301348801214
0.3816804284132384
0.25108223978132166
0.26253464773206064
0.35175066734812993
0.2979033398115883
0.13267145537512604
0.07499839048163645
0.1748078661980462
0.3303326845785344
0.23901654206248343
0.20167013271248646
0.20197666536747183
0.3222469057514681
0.15477470034155066
0.1810279343572333
0.2736113317251909
0.21829139193135566
0.1801646439752251
0.16792291773465853
0.18209875777826257
0.3983659479235886
0.13856948075227155
0.2151248980593094
0.14789997682898837
0.1666016904851764
0.27867519126051554
0.19510336457035493
0.3063319615286187
0.3147341278057414
0.2644316918158804
0.1723118373885918
0.18753932751271904
0.15017689241640508
0.2789109951226002
0.11976116970385543
0.34622883433479373
0.3617958334305906
0.14379707103436412
0.2345697481349043
0.2805226691569296
0.3574311528190349
0.35392027960522315
0.23991885184270653
0.2759060414182508
0.16484638584588238
0.2047184151237014
0.23791138068684334
0.13200533551898594
0.26202939117571944
0.2354644487818596
0.12890684496629898
0.26810982459666266
0.2610874300285107
0.19703541849764267
0.1649872363142288
0.20254555140744585
0.07488301144968339
0.32144050486537573
0.19849480097786493
0.23145046000197456
0.2652522793401117
0.17546343359301153
0.3122876534803757
0.18386037578088135
0.13063407301342336
0.3497684647639372
0.16384361428722918
0.28578060267866695
0.24577458031980756
0.2506482111688495
0.2160144866156876
0.21535251534585065
0.15821349644889757
0.4294727420351627
0.3777477583726936
0.2880798487587615
0.2892095575440906
0.034582124943323675
0.2801294466933248
0.2794334849335999
0.418568318720548
0.24741780897313814
0.038490345437391674
0.13838259315372886
0.3194091750354481
0.3047089610442181
0.2703359042866256
0.18727802612759056
0.30025900878317985
0.030187722353495785
0.301787532632907
0.156491418092597
0.07205205227641277
0.2668512190284346
0.16003234702371813
0.21056306671360345
0.1563993267061977
0.16433970455560953
0.2937602432770649
0.16283884547502242
0.17950007842680507
0.22548316413692446
0.2839951850097654
0.19281168827993686
0.299341209185206
0.30288295930857523
0.3026746246247592
0.21351535403540398
0.16559995171555864
0.26770682125535356
0.21482694293512372
0.24429891817318478
0.07483247546092787
0.19818835863577416
0.15197734195729823
0.28995260714740206
0.13581742260683732
0.23467456923651944
0.3825667664811205
0.17441104639153202
0.1560748928539926
0.129981880183805
0.1798347519217462
0.16402403532139664
0.1604126859376505
0.23368078888899074
0.1670540387475798
0.24647341739984746
0.14032753443711865
0.08157765317305753
0.10974085608681017
0.30735847248313847
0.35444535968817903
0.2140955996115609
0.19276488799106764
0.29417599752027285
0.16949155826411297
0.16521017239356026
0.3564571076114562
0.2675066580630583
0.37501456030934843
0.20177298603804986
0.35792397038418083
0.2917866556029458
0.1769187171488382
0.36173428481545333
0.029910620480180686
0.16751023588590697
0.28324786306118943
0.13490188857364
0.2533253607862991
0.18996905637765982
0.395977643687125
0.3556306179771031
0.4168534753795825
0.29035159592080695
0.23226149939087967
0.234296577884017
0.24208983634975492
0.15108121425367518
0.17129498813216706
0.20456215993944468
0.034293502608695986
0.176657871982485
0.2422081689855924
0.1752018889116042
0.30999188846964154
0.13760644490090312
0.30312033166213725
0.15273396423536983
0.42692765938674326
0.1814242846249941
0.14714513468735319
0.10822467024914051
0.36126260049721676
0.2215748563389634
0.15302441052618043
0.29869693309096834
0.25512067076528205
0.1636215364339227
0.12896695523739687
0.17172732771801325
0.3008345295555836
0.2776461689614518
0.1737442875976881
0.13665657302916503
0.2548962975238178
0.27242179519168125
0.20090787200025587
0.22062851153048024
0.3140192483400928
0.25974866764898186
0.27973234873557556
0.2711399493016777
0.1858203793377827
0.050320835461184564
0.10604653806953611
0.08225623131227686
0.15505442929764043
0.19335965083044682
0.1523879917345027
0.10641938688602376
0.2208900319250026
0.37369224652899036
0.2730001412664089
0.2525359167841965
0.16246633151669695
0.11039533807318594
0.22039361288074796
0.07513723087570538
0.1947324582883482
0.21927394316059162
0.19995652787538945
0.19521281389975198
0.36498889836739173
0.2618034924349931
0.28295897815361426
0.21999571457784303
0.2185094508271339
0.31939794182716735
0.2801912718820296
0.23359151648399085
0.36797317126664914
0.30242842355874006
0.28469609865725853
0.17800024301310166
0.2139805597626182
0.25356200359442566
0.06952772272504938
0.138639272982213
0.09499071279326599
0.2134617297354819
0.38354509900068096
0.23244591854062308
0.2792496964290514
0.24077083787640527
0.19516981162986338
0.3925460616597539
0.2147907819408049
0.1791325524784319
0.2580716279315483
0.19065441790542892
0.11623464963598108
0.29892863641994594
0.29314813547678953
0.24075106854183362
0.1741458071834237
0.229319683483817
0.27766374081049683
0.08454782059559267
0.2914101799244582
0.25865440530458766
0.17725422147845085
0.2815694987963492
0.31500323667376434
0.18163987536213197
0.08755960277436897
0.14971339199117153
0.11952373933598612
0.23674226048460179
0.2192503235534006
0.08386034550638327
0.14956312318474232
0.18408887555997475
0.18089132825050874
0.38393027497481835
0.15495791636238007
0.2990934699706028
0.17770848539152634
0.21721515788171772
0.24059903837481997
0.26555558109878713
0.22200019087081632
0.31955480888103976
0.18267547207187854
0.18087848528749653
0.19925247424519418
0.15706542885342786
0.2147656130949114
0.3165324752123166
0.06548185049045788
0.29077689155617387
0.1931838640852129
0.15107293153735077
0.1907792614060207
0.20888594961409493
0.20417349848718624
0.1922152719850837
0.20093872745377975
0.20911094521623957
0.32627717661115363
0.2256594574171975
0.3278362690853483
0.23695567629165448
0.13922532066022003
0.17457162608895324
0.20325231143290434
0.18696822808170552
0.3236509216145576
0.15788964128864577
0.28581247140095484
0.17381758433099362
0.1358241365092504
0.19956039278119211
0.38038470388444034
0.1813389285551474
0.1987774559313729
0.25276706469549826
0.27367970641590433
0.34195184275309665
0.27191285489103645
0.258949417968026
0.2829495544994236
0.3385744123217215
0.27255643815980607
0.38795442883879067
0.14754815959744827
0.08707598143059735
0.11327296874193392
0.21408604282714588
0.29500682432366354
0.2960352639424934
0.17254324786721856
0.14059679894433244
0.12642765664173633
0.3332077267226877
0.22692127030069428
0.19008637235859227
0.2388355914122795
0.19043840837494608
0.14322338000221732
0.1324681627225911
0.16758965167187556
0.2800162781193611
0.09864565492455044
0.2596976990799537
0.09350158786803953
0.17094809695347357
0.2529767179677472
0.2891765929348995
0.2428116486893901
0.1736500412068993
0.21748483761173346
0.2684027562463456
0.2210790568521224
0.2267803338238077
0.2745702743107779
0.21039707391591772
0.14763852560751559
0.1690679368010355
0.22335142304865047
0.2961153058675418
0.15537386144577864
0.22907627500726008
0.24847906327732733
0.14962736744883112
0.16598500852342735
0.10367696718367389
0.14626346715326782
0.2284628466828463
0.26620675619141165
0.2983833847530043
0.23779578549670055
0.220605490966163
0.275266814575515
0.18898765237348844
0.24370339716616574
0.18246735469892855
0.10611327780702838
0.2932817274788932
0.3856727595559575
0.205456721363664
0.3769416265469162
0.16833440838396047
0.2406827758095689
0.3523062594640006
0.35148859012075384
0.11079908621244788
0.3678329956179821
0.2215806002251114
0.2240903929701274
0.2369743785320084
0.21047127012115993
0.03186912791556097
0.1778600051620143
0.20695219987167743
0.1830713981924726
0.2086081294536594
0.32042034208345743
0.20588229213079606
0.25730731544470103
0.23148579128875865
0.22540623666650103
0.08298406520589185
0.38524033842843697
0.15787040827105195
0.22240414278941267
0.1524285294381206
0.20256157118530635
0.39134870356169055
0.345385723460654
0.2747893031359663
0.24912171750590684
0.24990697578255075
0.2339791488608712
0.08959475701677347
0.1817054413475519
0.3057063441498611
0.1715340220221845
0.19280700055819158
0.4026533296668848
0.33413433679440446
0.24004755560073723
0.20788962068998
0.1933693309056969
0.19293446950293958
0.21262866868075092
0.08768116391832646
0.21412816388730052
0.3703013047201485
0.30672851126179124
0.12094004562586
0.16710645858112558
0.13484877708297904
0.33849363674961713
0.16057263934016416
0.2774510810640672
0.2216419753370304
0.30888955045935323
0.4520070750927134
0.11643403957004238
0.22654946410520238
0.24202781531431977
0.05438270047297724
0.2683869277483911
0.3150029655477403
0.29312853715160225
0.2643996136972888
0.3104442388165585
0.2566875355080308
0.051207277850047105
0.2071539334702313
0.3307164253953985
0.17298889013900764
0.279220444451415
0.197379741617656
0.17892846962510528
0.21807771659261407
0.17327993406530393
0.21471330416828013
0.14995282815642536
0.1845487490367864
0.3871263574056155
0.1963107672246015


==> anc/smash_data/ecc2_midrap_Pb_s5020_b5.csv <==
0.0
0.10562277362633707
0.46543502160997047
0.14361200308226527
0.25100699441110824
0.09396217881951123
0.4128331250869103
0.29990195701577005
0.24410840295377817
0.23748201757558948
0.4878246806278079
0.35607137868987726
0.0070688099031426
0.2619935489677949
0.222170330965894
0.17894664041322514
0.21583240820202404
0.31236337437459877
0.029489649177592107
0.24428403008496194
0.15552509897467026
0.08483784646137972
0.2546919312780008
0.28317355817418177
0.14843028384167367
0.26889281975524376
0.21415288298916746
0.2604478174934129
0.06690895538036516
0.13499705029703374
0.13291711287362395
0.3372016939676709
0.3042078139514011
0.07627712563615142
0.1544211299087821
0.25046646855617527
0.23137339808943921
0.29815634396520474
0.052049511401262474
0.11328080667140122
0.201005662506824
0.3398100591142462
0.16426646046676632
0.18299256944942288
0.20942475888087697
0.25231451992902176
0.15538711361320165
0.17334502711532596
0.30001883997953344
0.21388256007728595
0.24700316283585813
0.13176992458392756
0.19805411147196014
0.10737747858115837
0.23706720410537732
0.20092106187450093
0.12114802723464325
0.11857782362401115
0.045697159282509205
0.17083046839044164
0.24715413074270137
0.13723302558059738
0.27459014962117656
0.0857396276959382
0.2355960591767027
0.17741159117420607
0.26265144571477844
0.13617477338250378
0.24493964061476053
0.2944908637848911
0.20553491126819137
0.19816747961143957
0.22420366271927045
0.19092548937866846
0.14850360858047124
0.3069071699806552
0.12288174873812759
0.3599111239546863
0.05235552577577876
0.1676316448244924
0.37740398739225517
0.21693453446505395
0.14627823349590535
0.35959687528638384
0.19606553318069897
0.2459689906739707
0.31706814575033276
0.3357984123515728
0.1575361447695512
0.13071223017916092
0.18758217231996777
0.25631733164469067
0.21399742294400192
0.06768788463349963
0.17173516162293745
0.35126762034562775
0.29133712016119
0.03367908407641934
0.12183766181292864
0.193005325465399
0.09523175710611398
0.18279456015260262
0.2358440295029918
0.189172610492012
0.3157805563035046
0.10738205383967817
0.21660088340503314
0.34868414794245817
0.07704014376619005
0.18760606154469311
0.19196101009009633
0.08395248794497959
0.2272678031832505
0.22247822551356675
0.23108656037411923
0.11987230968259188
0.04537826259122605
0.28363601850812625
0.15679824697599662
0.13021700487384336
0.07177945894881298
0.5154153529923293
0.030142436216036197
0.2526638185130857
0.22192868230757287
0.15027907743247415
0.2820943147300505
0.3319765335235664
0.0879334814757026
0.24553990682115012
0.1632287302429798
0.24728161409674182
0.13990370035398506
0.1201590006606314
0.06646441681205628
0.24953015770580245
0.16825243254409936
0.0903859275321811
0.1046633694993731
0.20352156593239137
0.3018848120860495
0.1510025367912502
0.06031297667532877
0.050194828035844304
0.2414472231569781
0.28600762814848424
0.2130273458887816
0.2827256807352114
0.32358765447307963
0.2826345361724422
0.2618912113976366
0.17745878759251715
0.05797624227788516
0.16963872566256194
0.17003386812783916
0.3098008038022438
0.31397470631802604
0.22385861742868865
0.20449538758027927
0.2592048486545883
0.23779345198100071
0.23896306862620298
0.19599693707948715
0.27616806314273423
0.27054508352476514
0.27890011168531836
0.37834331200012616
0.22902171340087996
0.013564451227572326
0.07071401694998267
0.336166399463107
0.1643326393866183
0.25272091538805347
0.2220227343964663
0.20054078665590777
0.09378966021985245
0.2210619914185059
0.1449882494841237
0.18277608675655546
0.1776583640116163
0.33159172319244484
0.1082301573293421
0.20981790091179617
0.2022969661450297
0.30266309719459344
0.06457055208248584
0.26168288845857585
0.1888350831601791
0.16143517869823215
0.19071629878018298
0.3658775914149712
0.11533930519335772
0.15763337486140305
0.25201068535077886
0.17800979703973727
0.22974321825699837
0.36835576863961456
0.10915226007667647
0.12266266967682596
0.3074703341322847
0.10222847538984439
0.306483976699819
0.2136187864295309
0.315769106459975
0.07089863069534404
0.23613441529188517
0.10077950841907123
0.30186415542004746
0.21126055322790405
0.09764548544121134
0.23862604856809752
0.09652605611354209
0.21960550490261863
0.21721455825083436
0.4264927755805515
0.22941163415544957
0.3571308475174212
0.18879381189039007
0.33606988663770804
0.1301780226612059
0.29874747444395977
0.30467618500449156
0.22289692638617145
0.3019385416880297
0.2220880842617824
0.41456607529705675
0.0982041273304867
0.24714157811839216
0.10277065901935181
0.3433891050436245
0.24657419989540885
0.12519268961646846
0.27636104230503966
0.13653884016624068
0.09508153226663241
0.06588882437269218
0.4046618012896415
0.18824799862659256
0.15536476989422673
0.2707625020972796
0.25054874320940623
0.12232630972512254
0.06499016076999449
0.21703394960882058
0.1966925679965688
0.22294820870540896
0.33749660841381107
0.07578984768895475
0.15229628099251097
0.20195284480186396
0.3748171481003551
0.016808916464272263
0.21493897054159714
0.13264188958163084
0.2098284598374277
0.3343306098987254
0.19032316386628137
0.11307175028051844
0.3383999055177486
0.17091420103830726
0.2947129723905505
0.2860842915683319
0.2641293157347764
0.18911018635215585
0.05889615512852723
0.1407907704555096
0.16553445320841775
0.32508156554418466
0.27345032080294124
0.1787710678757467
0.23654362996223524
0.17560805549552716
0.036268972781311186
0.011019427130240117
0.17060196519651538
0.11915020482390237
0.1686576471807358
0.3312366710340953
0.06864959218657915
0.07203908328939108
0.18053322171899414
0.09605495764492143
0.08761567225608542
0.19047475483721615
0.18418938988819167
0.25189432821173635
0.20087419437265028
0.1632016916916752
0.1636580577306162
0.17402994100163205
0.08582337669962084
0.2770445669352921
0.17397753082183656
0.21274959601461713
0.18948954649559213
0.1373806261890822
0.20230673333283652
0.13212051545808057
0.09424332999027556
0.07387281739563056
0.19307363670044136
0.1228789503037998
0.1636865539048454
0.11435396919594226
0.24074875475716356
0.3236027101696483
0.23570022054069825
0.14765214783141573
0.30905771470758137
0.1798620345410493
0.23391829144426032
0.13765790347149856
0.29318680189926544
0.19042014234657917
0.260395181592306
0.2139368782812111
0.2892459345900261
0.14599727833569542
0.19134474713404662
0.41101357721031706
0.22583689505057666
0.11543764046215653
0.2244329699429738
0.2323277573289264
0.17240448552165868
0.2794712088690854
0.37656122702309563
0.1024057985234888
0.1652180646142417
0.09200443018050651
0.2847771931824987
0.2604412132952883
0.04433927424395034
0.4211003136460701
0.21590022943577572
0.19346972523862432
0.1044777296091384
0.31540520729161775
0.09764113269067057
0.23730275389505956
0.2769159114619744
0.21318024636092117
0.2624619808339926
0.15461032640347316
0.30926280801205863
0.38760759272532574
0.19093528405916438
0.35550379563743817
0.08243624248872121
0.17429908725465446
0.08594741252089208
0.23520913983690028
0.048501005230218976
0.27154071316005984
0.23125468531700288
0.1633089285566701
0.13027048880493472
0.18946241311256773
0.1274305585090063
0.2500536016845488
0.15206719131500748
0.15519160173967075
0.13558909609433561
0.2563035346901942
0.2373556989335347
0.14259028114629763
0.11890851525303778
0.19045771598345648
0.13180896339067294
0.18364283242808538
0.18676832031635926
0.41526218387166663
0.25554578225206787
0.3996940741124339
0.1614601399464387
0.08359506137808465
0.21521251383299667
0.2401956586827906
0.23780275892467273
0.30838946144622204
0.1764302997701277
0.15585450646843504
0.12429485111405099
0.3448271404327539
0.3834303179806651
0.16447873261640278
0.17952040057555924
0.2253405966088532
0.2554113334178162
0.052969226803087494
0.4522452212326948
0.20806822852837356
0.07085642735994231
0.07885514988366728
0.3328169517581923
0.3596737873717012
0.22118643220348047
0.14938999499094552
0.2331213273173621
0.10819474985206544
0.11357631168002245
0.20077862073686828
0.4028555278241577
0.4586858631057458
0.2556265395330502
0.22226356573916742
0.3014264675471998
0.14231824923004815
0.17157187229836568
0.13482622682304254
0.0711066376969612
0.1520971432210851
0.19747786831663403
0.32645749091548215
0.10409803288028067
0.15824061979745552
0.1792858773753286
0.15002085706925436
0.1850406254886556
0.222505676586719
0.05207564582590976
0.1368566929244558
0.2789767284785475
0.2535143010037932
0.10928101020135551
0.13113199037262155
0.1460989907227649
0.2644994301159758
0.24337370599663044
0.184914596591577
0.18182270071529896
0.22667456728328408
0.3540972828093083
0.3015138028635911
0.10338008366369875
0.2735949604969814
0.24438565292138098
0.14995612311537504
0.13979417037423805
0.2560558279863343
0.040631149643986786
0.22087212049577795
0.09455736996573817
0.2515346732328736
0.16145648905321475
0.08077700043088369
0.2279192940144745
0.19674321574561282
0.3287655310154234
0.09011108241224944
0.08498057782723735
0.28877230560488204
0.22095073963168047
0.1002894462302557
0.2770067841266677
0.1902497376417799
0.2999784273720699
0.012697352749317598
0.2933931852022317
0.15538125966624783
0.2100286390445104
0.1836375959805792
0.18599556500929532
0.2475125547606099
0.24148070995618132
0.11612695739438766
0.06780874431021658
0.08155595596239401
0.09182294797195022
0.36448369704984207
0.2817244378756127
0.21627880461437893
0.23562399475850246
0.16536351309905023
0.2959894757940046
0.09560874834857898
0.23514640417918867
0.1106800047682557
0.29250703701653086
0.27445499930329065
0.1908724462305208
0.17260095049339524
0.16175436028127435
0.22536097704705385
0.34238459117871445
0.279638333586241
0.17618923243146029
0.3524644315684283
0.11539755693267108
0.08100456722139085
0.09050680423478051
0.16031572327307728
0.18615936537922392
0.30109499237892384
0.1701828973169049
0.3357117712576431
0.14681536555075225
0.15567443594213626
0.22192968301940266
0.2027964524541947
0.3287274406205068
0.2326966626619076
0.18046539063867104
0.10067493655173469
0.10498497609553537
0.35606978421562185
0.12543731487782542
0.1662816575366202
0.4024453584623501
0.13359488980297318
0.17107267155812214
0.1846783937313133
0.16161386069789477
0.18078582871552518
0.11697638158157872
0.10989572409049946
0.29194847854607225
0.3942151256865742
0.23679502241958758
0.12401998117201284
0.02744072791632496
0.1925434355055945
0.06141121917990318
0.17606231359247454
0.09254102386919062
0.1503337174771765
0.22476475362279688
0.24368584962830392
0.1407463609147183
0.20142386951737623
0.2170828278531045
0.3128152009648031
0.26882451098797727
0.28775746365724647
0.1507708338559965
0.1640745336358895
0.25012586245832324
0.2973187506620469
0.37749737832256597
0.21921991204315566
0.2807853937716679
0.12738657177591367
0.1843187415128845
0.0573981067183786
0.24336353066584035
0.16703514115804635
0.291984010945234
0.25634047706527835
0.3530597492240462
0.14325079250880238
0.13039141385443453
0.26230698570357047
0.18844975110846768
0.04128540751056993
0.11149109424759718
0.2604505220409479
0.3098600212689737
0.0808539039735716
0.298793462117298
0.19037424217333374
0.2321623887983935
0.08286501071762763
0.1954440929224288
0.25405699434886186
0.20490835493683443
0.21139185048103146
0.15994032526515178
0.009392352344034774
0.071807791782853
0.10658446878053238
0.13419332200522094
0.30705065922262237
0.21237082950889624
0.05061567690558197
0.1093454339225449
0.3788254677106334
0.3171073291352494
0.4566573443931356
0.1156211648020562
0.1462785655001096
0.2756649318371137
0.1557899753753206
0.3812437338617988
0.15630338555985063
0.3308424062092488
0.2275751648499541
0.13203141023948461
0.026328335952336267
0.2028573560418724
0.18773008056444213
0.19514577404446748
0.15223349412406198
0.17228154056038278
0.1656241113615485
0.1718168167296595
0.09633814757448501
0.12027865946706146
0.06417753908982438
0.007330981998689359
0.0962097300625739
0.20402484096321294
0.20864307981370572
0.23394851016842153
0.3218050450566913
0.1884119083117189
0.15044859450566841
0.13064643873827997
0.1096406625044176
0.34647092347485475
0.13148346850726658
0.11598593227143927
0.1569320023926626
0.2246098723567697
0.08986125561773603
0.16945910837176156
0.16378709000618547
0.42226740910768995
0.26333811901033605
0.32032735093912146
0.11745543126888537
0.23480517428595815
0.18312549330415487
0.21700615797965853
0.04304476614287287
0.28058467737931286
0.20722601516532616
0.2919668775294027
0.14877630706510936
0.22678649062561754
0.2360180101725443
0.33859504781608196
0.06784272336305158
0.13793175994595486
0.27934117639386224
0.20807450943426797
0.1725964443349732
0.1568933320704066
0.30093711762873304
0.20515893549183237
0.25814480177829113
0.3886471854524017
0.19591404472723242
0.1974457298333633
0.3513461851635918
0.12952140036005264
0.18184906230149114
0.18494570994810736
0.3784594247659785
0.2653160425229933
0.26651390943667724
0.10690519999003133
0.06516738560126366
0.2771557364336014
0.16875471832217007
0.3338747997288941
0.1623746283542757
0.3478850123749952
0.3217961714963501
0.27952214320188706
0.12008554164528328
0.13061403468915228
0.2866245484293726
0.35733876297665473
0.08006255039420833
0.1484581484866231
0.09296517382286952
0.12915779725406126
0.11173586239105965
0.2015985909066744
0.16936248183217717
0.20290844783788936
0.1933668139492266
0.16781527768451343
0.22348785637689572
0.15221134117527538
0.12813765282796227
0.11022826124011538
0.19071454431900153
0.0944669928352877
0.20908612892426798
0.1771468641167267
0.17490371539410762
0.10258344949387367
0.306125316812587
0.21781120237150267
0.29534503323180467
0.22853002745016288
0.28615551656677907
0.07600355483454384
0.3240861807050816
0.26982768452989947
0.20311551393584498
0.19258963580513758
0.11678322570772545
0.29857737055254063
0.14539727185675894
0.09054659561682792
0.16406016935832426
0.2194637533956582
0.40429206665287787
0.1693871233815375
0.08939108484324995
0.2700204410987803
0.29550884460168697
0.16958072390530665
0.1755723549661872
0.07215925958161189
0.25448494883088535
0.15555290748564085
0.1295321261165699
0.17880556603058168
0.23779306133527836
0.17691701878820987
0.2752000367138765
0.28659243559931374
0.3147518034996712
0.2648128001804889
0.05231241025315082
0.2967813418978745
0.011632881790040774
0.15487189379611818
0.17845053809779335
0.03711039289293483
0.10917523052806245
0.3022414506276277
0.28971389274879883
0.08373387314798938
0.1989743144911316
0.23950244708255403
0.22930063992541663
0.335333061088571
0.10254239799509182
0.2007257912886272
0.124364587348192
0.278554021993537
0.09397622635755719
0.12599704442612025
0.20712767904717352
0.20089247687076126
0.29976915128847503
0.21628314279206443
0.2563990603871723
0.17065706746825907
0.12713102042779234
0.251898141534459
0.22587275953206118
0.2127734879051687
0.19208780690100283
0.2979276194986827
0.2720561504816335
0.2956729231154778
0.2378201683245905
0.14377027933168082
0.2659508276696411
0.1443862661877995
0.1716512342495196
0.3056905166552749
0.2270752444770254
0.08212409568678082
0.09663620081692972
0.26816383488602585
0.05659504065843461
0.07591295840002894
0.17437475994221094
0.2777760704173898
0.12109277620377198
0.21113678511743417
0.13726061753888302
0.20453990608359193
0.15330084591479856
0.4283825738820589
0.05935377523994411
0.20973896903773667
0.26804634864286414
0.3431313677612721
0.3790744250070698
0.3177310738038554
0.11834951574500029
0.11960691728498023
0.10625971964298869
0.14552549938802245
0.16633618050147136
0.1121907008551841
0.22444318672322486
0.35409145904432016
0.25832899690130046
0.3790938644775688
0.10647886542764078
0.04283352612338709
0.21373009083897027
0.24942095243316453
0.27260263534880824
0.22363994737815793
0.1874121453330447
0.25874122888913675
0.2468865494961144
0.034772125186548715
0.2664895831061177
0.11255384821999737
0.21430792564164072
0.17141595293343997
0.22389950486262472
0.30391229933972147
0.22025096740688974
0.30288341846423034
0.19690004423345647
0.12359294389270067
0.17007243457307766
0.2315365794342951
0.2621297969029108
0.2998294806411742
0.2348991168162725
0.39297121708653643
0.1256482117263731
0.3514099846906913
0.20794810120997193
0.28392604203598426
0.250185045828464
0.24719044843423182
0.09838757300737774
0.2359234496141513
0.1911593755087073
0.16012251019812168
0.2282800005204575
0.2427118772759713
0.2466407570710252
0.308779675078529
0.20644420728628043
0.1778738736681775
0.20859841151020758
0.20761576757776912
0.3854992117043873
0.2414739398566926
0.2845124706228333
0.36359394764932673
0.09920846350317379
0.07212507995267989
0.20455111291249928
0.3533351408348096
0.25309528380069646
0.3734148099041119
0.2531334278959969
0.024528991156350374
0.10632215903881824
0.23957266191205032
0.17554017509599204
0.15574286370158189
0.12011017093137223
0.10510042126085038
0.17162018455768252
0.3595288390950983
0.15498172035799457
0.05619354839569885
0.38488289396113823
0.11143324444600126
0.28141026609971387
0.2464588607119625
0.3534539827735812
0.1675137646391279
0.14365753434884407
0.03583231607793325
0.06430821935284343
0.2885308452496338
0.35383395204029383
0.19672113438707936
0.11161614297234518
0.03169410634216339
0.35866926290860246
0.32631291427703146
0.34682639287524974
0.12188890592936963
0.07995905893920477
0.40227300322135956
0.2227003117744955
0.11717588676871228
0.14335189719424285
0.28444461016910894
0.2605749364487103
0.23810628841843623
0.2658222755073821
0.2779026912111498
0.17269338339841817
0.03355210778648687
0.37522040926191164
0.14176177436270856
0.11619264693015394
0.17743569482874078
0.2022685922902079
0.376581483088641
0.2372097832044063
0.26039030263031165
0.33906952878568714
0.2513821270492607
0.26442941191346436
0.0008467390528002581
0.22423108755470156
0.15845745077773288
0.22258109345736304
0.2504588026029667
0.30025103788772534
0.19582911669287908
0.31193278913111055
0.03687690779214625
0.09527953438653518
0.18838565372020433
0.251521707098063
0.18794920641476115
0.09413053297568662
0.21332355308265832
0.12024048007013442
0.14872987058921142
0.11192885164194544
0.16262595280715858
0.3015984900201696
0.20960523894917168
0.1925816137177279
0.23140691319116075
0.11566191090030373
0.021368393057329745
0.030674792857250995
0.14053478665707442
0.09012358792272628
0.09374221773444107
0.24726587991612017
0.42133552205041513
0.3419316269474937
0.1401681097831798
0.28514666548920453
0.12743923023513085
0.1605747716285482
0.20457796013958224
0.17208453625909745
0.24400533475803537
0.10644178740382658
0.10180060254991803
0.20224085398964536
0.22616032960765176
0.24297988855691163
0.30416187407310435
0.23265854565282265
0.09195329090870935
0.27373959126098546
0.16887778689018867
0.22706450376539616
0.23977775075648372
0.1487194059245797
0.25135795357640844
0.13387978170658588
0.10977318387786578
0.05809823067924974
0.05181968243055147
0.13942043216560357
0.15964913428154154
0.11740326956655722
0.3021383337563877
0.18043204774788477
0.05334896101031003
0.2698965957895473
0.2908397963023744
0.23266201374543957
0.4157164245661955
0.26257303109191843
0.17036985050244605
0.2577586312678578
0.3610684918670959
0.28434189549990635
0.15682294096283245
0.41439298881519987
0.09841050248360507
0.03230655957545244
0.15213683438509767
0.1997939613919826
0.1439828757768282
0.2681285236951619
0.13996656621027895
0.26588485766403885
0.08835538569266257
0.11066411005936043
0.39547412628157574
0.4296444179878143
0.21101068424876807
0.13127375502183322
0.22229277029842645
0.2992701506651311
0.08322638771584938
0.1946351006756083
0.0919338131848654
0.32197765914805904
0.13386882582155588
0.19996656607964775
0.3075657188072668
0.3035578027139378
0.17687019400486997
0.2703102797251124
0.2168413440422622
0.09895316850949572
0.0793273926074169
0.18528605256705538
0.18786596410681466
0.1444196940833016
0.3254229032387958
0.14502173051016562
0.14252382750949252
0.279115280073862
0.27503264198777355
0.1769597371951383
0.16888796275597995
0.17245958465965372
0.37470008194188936
0.020119785762887983
0.10013416658760003
0.08413974219512356
0.19184046201272473
0.16818717965305038
0.28403012622963825
0.16111373366675952
0.19071809702996484
0.22290117615985075
0.1370575784660296
0.20900564222553145
0.3026801184661224
0.1375869486445073
0.22751205751120182
0.09952084576058473
0.24663706346350625
0.23573920333375975
0.17599239887002827
0.12422600612096375
0.023008160109801855
0.3926135063228696
0.04916479005316961
0.17395237420700846
0.16846499270297421
0.34655064291931864
0.3133558539254664
0.2010353883573387
0.12336736490144333
0.15525647085322844
0.07382509862319403
0.2769276257280296
0.33585234320537055
0.12827063898115149
0.23528655631465434
0.2514371547028147
0.20198732324012708
0.1620905555340809
0.11862511000290843
0.25035419194273767
0.13682190989169793
0.2761349501061499
0.14658026695462176
0.21755356366977238
0.37376376073950246
0.10931905072708492
0.1521223755625599
0.1462929436607597
0.2599119494291406
0.20497573812240996
0.07805642287661507
0.07215158018626147
0.06636465787960014
0.32766398220460985
0.31149611199281424
0.2554955825968105
0.23452034875640812
0.13663862198528393
0.11122719411727093
0.2998785404294747
0.14688060770865627
0.26972056359055374
0.3578943368278025
0.24891366183864946
0.21601896741540114
0.10647755460844993
0.15970805393907236
0.21639417935105187
0.31288279715414197
0.2666082719922353
0.40510552497898106
0.20157720930802514
0.05467019756016772
0.06813513900544338
0.029557515181259052
0.4203221756562387
0.1802609287267464
0.09536570975578719
0.1438943445455523
0.30106750836731017
0.3892545469680278
0.21073930095509943
0.22685724584641534
0.09021169936008652
0.13435327842463365
0.21283052022731555
0.19071485301918845
0.25243916523376114
0.22290150691711488
0.14473050175269497
0.3176163508029392
0.11896466386734485
0.17233850562062825
0.24489078168834244
0.17921332337403217
0.13031454552189425
0.1458593954031089
0.10207427929258826
0.23425862223705068
0.267366574472618
0.2786777276583563
0.13174088401338824
0.07436307373136802
0.012606623165881702
0.13572270848959783
0.2334107329297714
0.17469155880684345
0.23381565424325354
0.18835531559150412
0.303283539763817
0.3400357680226202
0.17096662545012056
0.2256706665663895
0.16288463348480997
0.19390380876217003
0.08433785467010659
0.23540893654500097
0.3117732715861034
0.1032876778705878
0.2104703707742454
0.17136939861899403
0.28032980405710384
0.2979201028603567
0.24466078383156986
0.22740897014172742
0.3696769546470633
0.17276715460618303
0.2971772394669809
0.10425285841191424
0.3382709150215957
0.2886500046094939
0.2766919964835056
0.19888167916616165
0.1462746656618302
0.1310614827163557
0.16507041685034257
0.3014394792070459
0.3205656679294997
0.1788424859252101
0.36690745178114514
0.2520503458636326
0.1756822509204591
0.15206784487615765
0.29531132425109313
0.16017790413302835
0.14232808656271306
0.16612558191874577
0.22524103239930537
0.3141284701892167
0.28901990271844813
0.23238178985466623
0.02481748752845386
0.18620382334637395
0.20151215821758495
0.13057131015765427
0.12341223008365952
0.16128070527647084
0.2698181187834359
0.21386739393278437
0.3252386078907675
0.16909716122038732
0.40201914773019193
0.22667172839883182
0.33809276469858096
0.3921849435972468
0.24974198453044869
0.22693603177196486
0.17833116470072005
0.26168211885680265
0.14494616025561677
0.31609695152952955
0.1661829334505074
0.1799576697969781
0.2156112088590113
0.12229107214056721
0.07943911765148132
0.22046511224490534
0.20290716613292747
0.1172195717172216
0.2345235253455343
0.12389445951492738
0.10277614363290767
0.2402358675147393
0.2850188569021644
0.28861506669381254
0.06591471144828791
0.12639776433678293
0.19459462325909863
0.11069593105245168
0.2588128847196148
0.30190973565867785
0.1941658369637297
0.22932126749275156
0.3280184068051287
0.23423895937906788
0.2307569809583446
0.1625660934147536
0.36049927649832547
0.24042673281558655
0.23115117450548409
0.17176640364084642
0.33905121318676634
0.20273084469150196
0.22368964060631633
0.29301755220819703
0.410614931639488
0.4052823424211078
0.2910794764531891
0.11116084084593492
0.19802212092542082
0.24928945814468378
0.17717413300366794
0.22745695380119949
0.2520984822847522
0.16134089833326906
0.0583613821370029
0.3007062651149356
0.20228369150087142
0.14027345964685187
0.1322639194469678
0.1314268566192299
0.23738507575257095
0.06337283337859949
0.36026969310885687
0.18335610766798144
0.04117955146332006
0.28273674806067556
0.26764057588934087
0.1476354525582081
0.04107684302277969
0.30841811584758244
0.27553725311382915
0.23836443699098742
0.23163466404440555
0.11936444464662777
0.38434802654530903
0.2312010333913053
0.14986685370632022
0.12015086533703666
0.08342146582717036
0.32448306937012805
0.20375444197758344
0.21620342736024106
0.07676978632795659
0.1559401003589789
0.1466487150410615
0.24406813066838745
0.1082351483879563
0.25872594893060913
0.3060706036428249
0.37274872255475755
0.1496070937293401
0.2515120203520854
0.12382382530048637
0.2629685813709774
0.10348453303231624
0.20010893569026497
0.22898630206517645
0.1629309840135506
0.08515384188773835
0.19411349262598032
0.27213901076403263
0.14543839978401235
0.32997493979952786
0.2036221798555059
0.17737809765493667
0.2839205690412817
0.10559430984892039
0.21144094359916332
0.12114110785851899
0.2371087848609748
0.18838968118156593
0.14704526535471774
0.1983998198273419
0.2040162073146088
0.14292085831238713
0.17711422477288744
0.12193429724141969
0.22913645981108874
0.17814124053669622
0.1959172481698688
0.07558833301827436
0.1688594479780464
0.33423974143132057
0.14055549096693684
0.20251181511493083
0.27836426671554826
0.15338193367685352
0.22144210420197025
0.1558235199707732
0.017876626582217673
0.20289482873861836
0.2942937995546234
0.2924610300032019
0.2379097764551791
0.21922138514004666
0.20558449380784596
0.13945629069404145
0.20222762151625176
0.08759391701307012
0.31767689407249755
0.18185636195654634
0.28072761332570095
0.29089426288298287
0.32136674379985325
0.1869603028614554
0.03656720920409344
0.26944528314494964
0.13217200584511887
0.14292149472692928
0.3077867713163196
0.16666313215633374
0.29447268274407135
0.15567670477778167
0.10986113619740943
0.2907624213791674
0.059225766059942245
0.17434095284240597
0.01880198877612793
0.10466033511373263
0.24491472027304612
0.1414959829738785
0.13424599271505958
0.1291210668249516
0.362032068011679
0.27331990744643486
0.2148624563467772
0.31206588988437217
0.17543888804738667
0.1687111294776372
0.21995206947031562
0.28492294545545316
0.16557005887821918
0.13592072481874773
0.18802276951367844
0.20159047507513356
0.1785958632592482
0.10654816133212518
0.1417669329264126
0.15446104417666195
0.07670608123697177
0.16748781598419293
0.2519630457384992
0.313738434540872
0.3636204586234756
0.250069961872244
0.2452430840807482
0.20769971712182772
0.3477575260714683
0.2040039261010751
0.15912201334457332
0.18323729453039622
0.27839826936824646
0.18654959444254055
0.2833101484096623
0.3552123761727738
0.2754708887292457
0.24192628445357806
0.19382994106824272
0.13152427080224657
0.31569826322041183
0.22596966027179846
0.1348842842051379
0.29813258351734057
0.13109150430495384
0.30448035121191735
0.3281092719207276
0.10889997585068674
0.25831464622053624
0.20938214100732327
0.162360286841291
0.24038544003022527
0.12589935670844446
0.28511228044413184
0.22757400736785624
0.3196461884321572
0.2482817978719903
0.1818551747371904
0.15832987089258083
0.19230449097192398
0.0568798568178598
0.2554730904646872
0.027987497965285737
0.2926699944332686
0.13899074866829972
0.39312333104999836
0.21441022370373025
0.1210400796795257
0.16776249077565672
0.15288581819493027
0.12949472334406342
0.2779093979757411
0.1562209860863704
0.28104062324902157
0.2790675169544297
0.28630186749471137
0.16201833598883908
0.12692514624110146
0.08886567601689377
0.3829286561677145
0.2745838648940297
0.10994347515225997
0.16619120671315837
0.24507804650935144
0.28419057675044346
0.11775334866613155
0.3012214550590462
0.35186343952127236
0.34545206923084043
0.17774367539242336
0.11158522806704828
0.1041906958200574
0.2674643136312638
0.35821315516414753
0.11552449334095942
0.15258989502059866
0.28742370881477647
0.2910737921656247
0.1412010341111998
0.10599096851766265
0.20780689214563722
0.12057690946600007
0.4796964252412035
0.21870497872254444
0.2819845355580703
0.1188728457495358
0.12033891916682546
0.10993904038954636
0.1809359956913975
0.12707481916633895
0.14323818870511532
0.04090465442454659
0.22992043134047344
0.2891190248948363
0.3585605566416612
0.2443306265614264
0.19560481464737356
0.3012717401215694
0.381609459003815
0.25105876235943536
0.1919245561259878
0.17592198189756397
0.23115284165318684
0.15654058189985715
0.2226227285319859
0.17849232090989056
0.18799000228767668
0.29371239691404927
0.23867176194075812
0.15569780032454314
0.20830133045669597
0.3157032994272955
0.15004885044244579
0.32243313280143515
0.28577529126842327
0.18228299797717398
0.18180677310177254
0.026039624827557346
0.16540974322018892
0.2840833529140592
0.22366472332616608
0.1989385683378749
0.3119007360883616
0.11724672686691254
0.39156008047963975
0.3863786522623934
0.12764932332473983
0.22028393690994846
0.12290519576995773
0.3657083603887993
0.31749752688322047
0.08069413968389721
0.2401462591195579
0.266052899355669
0.2923451663715292
0.07675183869384229
0.3830067594870112
0.04528691783597745
0.15201582664539298
0.4545624329180393
0.13138825491451014
0.2868467049467556
0.21118885370655985
0.10200335385070283
0.2932001416742549
0.1086732022937602
0.12192106142891897
0.24375392624764516
0.1357820358123142
0.1485520038227807
0.10570304501882036
0.22571930267539614
0.2977770105497497
0.22477220900899567
0.04873931452647193
0.04913976261291934
0.044545625204411805
0.23604908498656615
0.1331669325407839
0.24546713761022063
0.17089414498402822
0.13120939132986603
0.3046065195337613
0.11144597325476578
0.38046063343978315
0.13718865302610622
0.1306809360317431
0.16520192893538763
0.07851569200104488
0.2000057346898375
0.26301617496899876
0.2461764323522456
0.20507050158628484
0.2546949472212146
0.1246250013265593
0.07599940491130365
0.19643044388420444
0.2752467104096384
0.2247280012139898
0.21982879100207228
0.4041896385740824
0.20602998215347518
0.06305504148594601
0.07053408913833079
0.29501353829936394
0.2066011812604923
0.33047972186065055
0.17550702044644573
0.021046977078539527
0.22831740742506293
0.13886500297492654
0.2819570541498591
0.1621735630295407
0.18627739037041477
0.28867542026369425
0.047972241708193065
0.10487664118133476
0.17441038760915192
0.3217606523685616
0.18393674588476008
0.27812171360713633
0.19705540636051713
0.17639936456749558
0.3505747069813818
0.15839341381535502
0.2670002811346455
0.2755592533324154
0.33947326935615385
0.15918931957860674
0.14905839189305573
0.3046291567906763
0.20637585934769231
0.20776086160896187
0.2852934533360178
0.35335815630832756
0.21485651726239785
0.050244599537566596
0.26182859746022796
0.09954055173157071
0.2169166825844448
0.32961383202570177
0.33963200381751063
0.31573627600526644
0.21184738278522783
0.27452561382013274
0.14723591757677323
0.07900854816410566
0.23150079344609537
0.21929447350094244
0.2056872413047112
0.16876776581077726
0.22193117343389906
0.24157503493662708
0.25241458161305946
0.26738009356977505
0.117555903465109
0.2706787215297904
0.31961806038968255
0.16621134651772154
0.1907231103507662
0.2626894487397364
0.1457105017601581
0.0684506725486198
0.28472927485493243
0.13480025791033257
0.05611673441425914
0.38015203882109805
0.2666176033993207
0.11430332452915182
0.324121644946737
0.13790810669829032
0.072470991074387
0.21375917758568141
0.11033729594752742
0.21419482436651735
0.11451822273808535
0.25222548499724134
0.13972899623251295
0.32093876905385366
0.16433246775645516
0.12360083814838208
0.17322733526812975
0.2340499167646908
0.3433480170959846
0.09214190612148217
0.32914762577873624
0.25207420582722645
0.166461589515934
0.4726112152321637
0.07361485340124745
0.3163146877839051
0.13585633341890413
0.18374621176154943
0.2328821891364912
0.1226857199581495
0.2617027418257849
0.20728743499825397
0.2102511500490882
0.15735657651427534
0.3387013453905625
0.25574069764211965
0.2235731126478886
0.16593946894645117
0.3272047614358675
0.3511856157175271
0.14249120605031376
0.15841848709367812
0.18453070620876227
0.19399297305026372
0.22058044928622791
0.15434215386476563
0.22389511170074247
0.16114127180074095
0.2045407634467579
0.2876300064106699
0.15829277029079028
0.19928196560131597
0.3739200395140748
0.09763380527240739
0.26200422480786917
0.3099777858455255
0.2036101110282715
0.0906956177225563
0.047634821707990826
0.25297399417496375
0.2227855769453708
0.13419777205726982
0.23518160174436498
0.2396830565982904
0.4089265193837981
0.07246505501529259
0.15455717900856603
0.13073636766808597
0.21382731964096793
0.07365141068284328
0.01411433027526088
0.2900486748562458
0.156447445938114
0.2618353832860768
0.2073746975086129
0.3622214975440135
0.23551963336823564
0.0989743595947276
0.21941297405084514
0.15363927202168157
0.2660848473192783
0.10601326037084624
0.29363554910945905
0.04716437566295003
0.30678591363275126
0.3368898839323293
0.18861227718078802
0.21468032322398667
0.2826271595477684
0.24483825653909014
0.15618900468596839
0.4183827012887082
0.24711205303054423
0.13060334229373602
0.15144865642184316
0.2575358631893326
0.25489851021614574
0.059583191333234024
0.18128512794611548
0.28849536412935867
0.0994513470867151
0.1672414334145746
0.18629281576893442
0.258353603238849
0.2134104563468829
0.13316760227150304
0.14223532419547474
0.1706368659903952
0.33641150111769935
0.05975898122642577
0.22172505023469533
0.24080596277958433
0.19136210360852066
0.07304139563676504
0.23747993262350042
0.2710378892821356
0.2386357016658997
0.20378670623981318
0.19515111874928218
0.14289170354750952
0.2675936204378968
0.3067679400283292
0.3193868823585939
0.18476279892321054
0.23472022448874919
0.17125856222213215
0.2683518355285905
0.2115370044735352
0.22853566070942952
0.17684531596297481
0.20714128390302966
0.3063163144208946
0.16369229132108842
0.2714341762190875
0.1376952663506136
0.1875967604183254
0.09483051329379306
0.43765118781718865
0.13582896122537264
0.21354156515082984
0.44321038334864093
0.08195021199080943
0.18346066075998166
0.20739206247224712
0.16113580890786078
0.15653222183220913
0.21816691111807512
0.36471845537702213
0.17223180893452247
0.2634384745783296
0.35158413413192524
0.14379580741776812
0.13397150868274726
0.21495240502666735
0.22480741393737216
0.06401518106147713
0.18665373576295854
0.2758572105674232
0.22421820952334406
0.15418494915679484
0.13901141075558474
0.2258502623133926
0.2365663086785235
0.155472792339715
0.23509602453572423
0.24366201373004565
0.3185942500481789
0.24031380515387737
0.20281026779181355
0.3026908758770497
0.14879986414993857
0.07479726410968374
0.2026854194441888
0.3499735232982601
0.14123740697606157
0.2344023901416162
0.30903409015395183
0.16732037989031445
0.04359435410106219
0.1676201922448169
0.19011315193686337
0.11744551539381497
0.3430982671718367
0.24462378222184872
0.26396534303271163
0.11000456488566775
0.22668881008885364
0.10893754734390874
0.14633023881977703
0.20655269920212838
0.24305588890035307
0.1779448241008213
0.31553491896074176
0.19472588159223564
0.1123018379446598
0.24391075016986635
0.18433169115686773
0.20156003251311919
0.38508995320152034
0.21858575542286762
0.06693944160680355
0.04669670183665965
0.29658628028260337
0.2548521952619138
0.22615886819049336
0.08906042222583307
0.34098046457671966
0.20810243277170629
0.2256209181466594
0.1378244542410304
0.16654169154863907
0.23527110541231763
0.22187217263617282
0.3009235227297727
0.1344846326176792
0.13328218626429253
0.20964357033579312
0.07891988095009715
0.04335521789397423
0.15143498932873636
0.22672775214903507
0.1327489809671746
0.09666710184635263
0.22122598669095833
0.25037759767392975
0.24853972640591768
0.0694176229962863
0.3033444381060067
0.1504738400471429
0.18436330513538632
0.13078725729390606
0.19437869025995713
0.23367574319765608
0.3902582349851597
0.2964066092835953
0.3858293748043028
0.043914519311690374
0.18254318804676647
0.08925335492535182
0.1488946413842576
0.46695747889726613
0.18616979404550976
0.2777114924254994
0.14566744250746694
0.07959696727688148
0.1344251604635968
0.10193241329492736
0.21515394305115204
0.2595763350166175
0.16388762475096988
0.201851626125809
0.15581880174500615
0.19237336465178362
0.19866477214428443
0.15840420037659553
0.140559523258915
0.21417492240945324
0.17280558840856353
0.27187429998024953
0.20839652542843615
0.17518052776742105
0.20491901186384273
0.2378567481042214
0.21577426245862533
0.3187331303410106
0.18214251873528403
0.16309066930174926
0.19635388454369412
0.05334261535957435
0.2403275022315972
0.3055331019705425
0.251048920274383
0.2939817237626148
0.09603686778732047
0.15228679284000599
0.04403601536773751
0.19971491659902285
0.09417085866342198
0.09742635676766179
0.05975745355030024
0.20595273677308262
0.06514672027463202
0.08366105723756169
0.24543971715518334
0.25986043110277995
0.2475331054301476
0.22396149403828508
0.20175682301829453
0.08925525739406659
0.305731991739948
0.16580999583031822
0.06873449627944188
0.14859474783337856
0.2512804927512781
0.29272954426118697
0.1471956095757029
0.21428675084592144
0.09710819015356144
0.3941158303422273
0.3938701493485142
0.17209502328888812
0.28408455555993106
0.2330313136898
0.3199147479099705
0.028717241256098574
0.18104165011627366
0.15440502190442673
0.18066744178371932
0.15117328279689
0.2104611072690418
0.3670430049434574
0.28504821964062627
0.12425007067165265
0.36528660987919437
0.0455552031481841
0.15046747082324252
0.22854745129429102
0.28552982043541936
0.32023305848331274
0.19050999247315062
0.2049402103373917
0.12206248932552578
0.21517979849703142
0.17278501381945788
0.09283019818804036
0.22530368282770083
0.0695646146304263
0.08246691597061373
0.1752083766098201
0.38791965643228965
0.2794169552700964
0.09126659531018813
0.326301978117626
0.07909153530532607
0.0894502398901733
0.2335985217407678
0.10264128635975109
0.26110681689416737
0.1228931312807932
0.27642414966599915
0.2067311847386119
0.013651703630186389
0.21665425014553916
0.18773422952927696
0.14217130875711695
0.25377253166914204
0.17180555367196573
0.3114187503065551
0.14634003961888215
0.12391860463781602
0.2627529145850697
0.0622927246150948
0.31617209717967615
0.19800071549707554
0.19860076320811287
0.14028169966182635
0.21918242249156075
0.17241469866159068
0.17869481654397174
0.06312111618581295
0.2752774651276418
0.12561683435312979
0.23283464757506986
0.27599516728614854
0.280866929073359
0.17745158822591414
0.3074956472974518
0.16595729065717438
0.22730692096420682
0.3723447923126875
0.028769448786142137
0.29258959651648697
0.3034218798095557
0.13775598177063914
0.20277377131402358
0.09856930154530644
0.09369469661290045
0.277319926576205
0.2520029516790859
0.2552199906690426
0.1413032223431349
0.12244209489978825
0.10820811269783877
0.1727802794425784
0.10482818640401044
0.16305596908262404
0.11698580461651441
0.1631930961821892
0.1264362948529096
0.24804635305043402
0.23768968372582092
0.053678229511434805
0.15412515667499535
0.34344145826672323
0.335601519118209
0.3038761321189771
0.22661258339086718
0.12263920188493375
0.27047651140653983
0.199197781582213
0.126123451528818
0.1856486877853696
0.05175001810926042
0.2568644147030611
0.22041506041052658
0.11745146629374698
0.16029476321366656
0.19228615191984488
0.23889152689987145
0.18331419372190763
0.18878765092782215
0.24982619403280215
0.22228746824093623
0.17494635804826228
0.19476430959385468
0.38431336922933645
0.19997252099724153
0.3408973225011816
0.1440809056694553
0.2598464001259866
0.17016790167701684
0.21930915502695494
0.197570260615483
0.03482629029267255
0.1537647252145596
0.25502532732041494
0.23112093622245763
0.22063614761932696
0.21958724759887469
0.3166749880364515
0.058789645185685135
0.25111656030581525
0.05273096915001043
0.08996497204111534
0.32173396137978766
0.143799230173871
0.30620093856993047
0.23071896099292644
0.35119031273777485
0.3363820181840402
0.10441408297919644
0.2573046913732424
0.11261408485160172
0.2852052416508065
0.1284017724667226
0.19707143989354478
0.2271314919811055
0.20522348873227028
0.21179552905134305
0.235590079791194
0.24216221903196464
0.14717298354991976
0.15981178474072008
0.19053922286690836
0.22063667056594424
0.12689942707510032
0.19049920799540193
0.16579005352854415
0.31491053494525345
0.06262005755608359
0.1852732383283987
0.07482590162956619
0.10134525538506552
0.02273740354967518
0.2556251792137132
0.24590855927448496
0.06246321513439595
0.37648820794022275
0.26262152682174444
0.15148950760860058
0.07239410688816023
0.3993437267173157
0.12618156237575454
0.22525820455165843
0.2507332297235565
0.2568027702244893
0.23367485326793128
0.1802277605384827
0.14419542494336327
0.1883267158837678
0.0702855963598299
0.12060749775218557
0.2879957711075
0.07074037708864696
0.2161305099142304
0.11288832178969152
0.2158047223344722
0.15063356757991264
0.21314808232418345
0.37911530919775555
0.24635127692027214
0.2061824898001004
0.45311615583758325
0.06935463716519116
0.30665386429595465
0.11398772576434614
0.18673397530410332
0.42253751489185304
0.13693624780452915
0.12676392227702551
0.07083226457825273
0.29171248382799103
0.2633382324758307
0.2529031400532436
0.3473383689631469
0.17214512617103747
0.15856781759765184
0.22854700720854304
0.0872454581112132
0.2313983524184611
0.24200592739528354
0.291736338391012
0.2859557249335526
0.15854589724972729
0.1043022897418651
0.21627660375090535
0.14763527669129708
0.14263158315505736
0.30839662914707966
0.03316262231196379
0.14816326321483733
0.3029168378456249
0.2460337607932732
0.2938427515109261
0.07738808799944157
0.15310110693899795
0.29636624728658006
0.19086154827193122
0.2977123366314128
0.08639581630616502
0.3000061825712925
0.18740219063478736
0.14589384627223076
0.15729992031379111
0.2332732443993916
0.16715206317526726
0.1811663027940096
0.27091492021142066
0.01846426367607085
0.18122591979372854
0.32335198739024007
0.03672500792635814
0.0670312193187475
0.3416913761951391
0.20660167147731828
0.11871190663565416
0.41934436191803737
0.17097450158528235
0.09683606893475984
0.12149861928563942
0.19896169965406799
0.3479952073415055
0.10203601114043719
0.2176118322852592
0.3102965711005237
0.4843183338720169
0.18081525611970234
0.1681439345767429
0.10755962915589487
0.23531771452913813
0.16783483117318138
0.10745018936679245
0.2604141768198231
0.24019032392653916
0.16441821107406962
0.3420287832464049
0.277495199936046
0.2038145146041895
0.4323292497494421
0.19745521836802069
0.19022520177907032
0.19182335816556614
0.3832014860603791
0.3165669085462579
0.07734725204976113
0.16317349108449303
0.19927081940149763
0.4118122576696913
0.13548427558638804
0.24704021825317377
0.04058391260124368
0.07363487547386066
0.4455705599931683
0.1597996594026239
0.18773654546058938
0.22869899418895018
0.3417483469464543
0.22279909281952126
0.2899302305802631
0.22783839115024834
0.35165284702875893
0.3790126812378331
0.20333778705208336
0.20202386041621068
0.08819814954408632
0.23943721518525174
0.07411212124099678
0.0991562236811347
0.1506702866578364
0.30920113273752664
0.14866076825635785
0.18885722530058743
0.09715853192352723
0.2747348747546869
0.150681950566921
0.2038140465593092
0.40492532346590826
0.11003552928023551
0.0811751648079816
0.14229330477068666
0.2525791961556017
0.17803518541453597
0.24396107243713602
0.24468927465343565
0.3228404490606985
0.29381549006788
0.31044002016491823
0.16029461270624742
0.3254733032658636
0.3127402379489634
0.3508924064444575
0.16725865415707247
0.22874621461981368
0.15186227087867324
0.21415007522261673
0.18718319854488266
0.2745350984016407
0.13872532684405203
0.26689395971371443
0.3088551391509094
0.2039159175400218
0.3184279545243606
0.15946686485864356
0.07839703290879024
0.14237565763035573
0.0651193337052684
0.17652003974740957
0.10181047270894321
0.24836873897942827
0.1121526617692743
0.10522325490189066
0.44105464016876766
0.13994782850828727
0.18956126855664995
0.2800520446255069
0.2536543259156147
0.30864356009556027
0.20194055846353767
0.30899554612023894
0.21198062901993067
0.1953612045872136
0.1393514617713348
0.30620911548751606
0.205367999973073
0.22719131842341578
0.14190594579257437
0.34000696093879196
0.21411212055412482
0.23073810069745274
0.3524402600435547
0.131500741998107
0.23946377018285456
0.2122361626877033
0.04646837363512378
0.19160477744061508
0.1412976080582974
0.2224546831842951
0.19050040918766908
0.16081149563042907
0.09247686992620763
0.19031648682693628
0.28788338111527795
0.2417044526157604
0.2937648945250469
0.27967074141128156
0.2804277933046708
0.18803922203455306
0.2231866939389277
0.18844828985541043
0.20740162336085208
0.2983005376172554
0.11471286412423541
0.16809261814547327
0.21266948898544216
0.19214264538332596
0.15444267124644975
0.3332928825690679
0.14627933282290753
0.15769478405405385
0.23307602447827686
0.24167102031046758
0.1570991068828541
0.34250247235558956
0.1690226855970249
0.13047805968800383
0.1453737519723771
0.12287537729630053
0.2550881539303605
0.10084040134040079
0.26310420265519696
0.13781918694041068
0.136593654395726
0.38985797916351944
0.12091809449191607
0.13908302850134188
0.19680868028754622
0.17071249702491867
0.13983289073291022
0.026673577316306686
0.07388126797416476
0.3120751964820662
0.18986742580402952
0.15264033962258391
0.26418112758718854
0.14037253356627866
0.17975720241577642
0.13982612973158076
0.3013645958952549
0.16868190488280163
0.32727160448924425
0.1822274293147077
0.2601289477539782
0.08797896822378384
0.2036223117484819
0.04387108099995274
0.276707022131454
0.1788990024960976
0.12147831433244573
0.1990070185093091
0.10303991416844158
0.23168855606186803
0.24534377381058708
0.1359683403963496
0.11420864789310609
0.07002063619327334
0.24263392805941741
0.38000501349086185
0.15257089082472686
0.2854699866219948
0.15781364163604134
0.39861365164019075
0.28975337698589626
0.09918971394933594
0.23133226709881113
0.14500143366600768
0.2132735314656758
0.17764402249041422
0.1522907418546512
0.25614232459457065
0.17380867073073222
0.18268929045298019
0.2459171155957828
0.18611374923979082
0.12316185858495252
0.21359048284879414
0.18979835604988105
0.2149300808479186
0.18445581303478856
0.3105435723752392
0.24535232487032485
0.34318635953269294
0.08862324764430174
0.05704579746905031
0.18691976179170514
0.11077991266924525
0.09800620552774456
0.32084557270422287
0.3894506591760158
0.2506210593009104
0.2930597568504029
0.19907086394950016
0.26848254373110647
0.23194570887976226
0.2471010411571745
0.2742446396361023
0.08770331648752015
0.1807976866692768
0.15535387210012996
0.23122230164171562
0.1269092642914888
0.1811278389306578
0.40262466675258524
0.33228097264852874
0.24584717982982976
0.3027968794148066
0.07527725820151265
0.2014603791883309
0.16132864203970287
0.20543752970302348
0.2884454459032396
0.182612972617802
0.040165439853495966
0.29279287519397235
0.2870116141261622
0.15861989001182836
0.14304682668519716
0.23121456598893192
0.07305001811624612
0.1995378688681093
0.32036498054042134
0.008860405673187676
0.16329531708411396
0.19839033856974087
0.3322097614005489
0.2110719971583299
0.29864250789769514
0.24378168156437732
0.17078712823345996
0.29141732958409794
0.07081398851630279
0.2967375816118249
0.22278937609544988
0.15560660264878848
0.18280747879753662
0.35466209041245544
0.04914966934096497
0.32425077549822284
0.1801501947739255
0.12240732417692415
0.22030559950823392
0.22046203833335967
0.4127687033374663
0.2550054881616633
0.4337422243372078
0.27916177031457956
0.31928293793078644
0.21224828946755533
0.09372711713607931
0.2763094793202521
0.09576358892647453
0.128692874706664
0.1718519736858145
0.3017805926713827
0.05444190941758708
0.293729819179418
0.13530967521518944
0.36080191388933636
0.15828352374975896
0.13848414036490472
0.08411722735557998
0.059529568595535466
0.16276694087021681
0.2882913821683632
0.1053149128978336
0.07682387342666912
0.12142979338833224
0.03742617795449302
0.19136695445464916
0.10739823879171241
0.3569179905034185
0.38144192170151436
0.26719108258653923
0.28735845265057375
0.3207921236959975
0.16882602329590507
0.27521213352731627
0.22791161608631047
0.08632302789259907
0.2847794349861551
0.26515038136425234
0.285932920596919
0.24129352583585276
0.3497896793920812
0.2271218619846623
0.16928259837955828
0.10059966616038586
0.23524914838077818
0.2415258681319487
0.25233702230995314
0.3449156418993727
0.18946111128626272
0.05776035839104556
0.2575261161651722
0.07499409018188442
0.16905918881684476
0.1460052052268361
0.2534620510353343
0.19822127647977267
0.31978366352299015
0.18572644001053806
0.21589346064467177
0.19867466283167337
0.25509585719693834
0.2786123363872274
0.3905394044392736
0.1988457300452778
0.18983330899235765
0.306000695293613
0.22893977582029698
0.05806641195932924
0.20027107745329786
0.16956805456209542
0.27052837667900376
0.3042428698035133
0.13216907469498762
0.17124059512152243
0.12925783626660947
0.27487525286380815
0.29197771658673743
0.4052076571732569
0.22401182021943716
0.16112828438772675
0.03474120687809973
0.15441768888101018
0.3174341234468924
0.33246490036960347
0.04941339224335711
0.28610137779860223
0.15857965844438107
0.23192433986379363
0.16429360797025105
0.12946017832197387
0.18470580991170557
0.21299233245112684
0.1758830655084602
0.3716882274325623
0.2371883934587147
0.20125601103424934
0.1912487939580979
0.21673410997050072
0.15409457000793042
0.11202237076180349
0.0093862779878013
0.15619010548103612
0.3038299809435211
0.3665717693932935
0.18268661337661599
0.28218635274051473
0.30018545935473273
0.28577321403222594
0.17787405656956426
0.3576343525686719
0.27791907542617744
0.24583075491773626
0.24586426670285372
0.3587206408129709
0.23693478774648627
0.25850263508885973
0.16412311788746342
0.04459075798777435
0.1194900437298127
0.047756221477094386
0.22179880275084835
0.12888022578175953
0.11937838074255704
0.20574952066065902
0.20158179789525452
0.2662146228344359
0.1144269752653173
0.259111203456479
0.24103227334307678
0.08421801412841445
0.020774894519436565
0.16262744358975745
0.22773594397771638
0.19725658825622214
0.12224305135835342
0.19206711992877276
0.24710245096106084
0.10577743858605361
0.03870346191561799
0.1810699901772934
0.04720297349977671
0.19879703393865308
0.24539962262378662
0.2442980206898473
0.18009372409856364
0.29795349650496933
0.11724291911876572
0.1554824691458113
0.26501910400182815
0.13832833595607102
0.26270637924834245
0.25608528951599485
0.26523481300297214
0.20792109479934087
0.06388219709689048
0.14909071307828534
0.19373647918517464
0.2694312058358267
0.2555382365232645
0.3056618792056345
0.0428926245335536
0.11227863611326776
0.3085601068970055
0.09843751090052125
0.27386512231967663
0.20516695061143567
0.2525151593307361
0.17698383602791612
0.13708779088877412
0.14895885437366338
0.1411505758134215
0.2100793703284517
0.22353634565685102
0.16005383338097992
0.28549646545794255
0.2372804411661894
0.34751057667535207
0.05674179559724544
0.12124833020115773
0.05814760498231016
0.18874912986633388
0.18245378432811038
0.11063737692120199
0.25599113936612006
0.1391906455421366
0.2926308065395152
0.38953234244356016
0.07420695289019225
0.15988492326019776
0.3218046517427634
0.3625671569346346
0.20674724439973194
0.31530245637701027
0.29882735761769297
0.12461144163899486
0.34216362882816764
0.14211311492271264
0.42628475433410656
0.12148377021946659
0.12146821520278259
0.33108521624613835
0.22889915503292577
0.3166079139539357
0.20388680566019787
0.31330603641666427
0.16560493965777265
0.1385270548585757
0.21145407658687695
0.12705471148665365
0.1163064857841987
0.20255041562846432
0.16664227243067375
0.1763923753007064
0.24747021772288094
0.13528623706135084
0.26482819558357407
0.10490512300923886
0.19816679320741798
0.09836536918638644
0.2503315948066394
0.2032923953911027
0.18844132821028814
0.3545308531576444
0.25108553703450875
0.42174079222490507
0.05570947759010346
0.31991775255189747
0.35872605134819924
0.2050816595779608
0.053745558285303474
0.25916350222438456
0.24611028960596665
0.23099412337102251
0.25097227111690174
0.17361988497410208
0.030046406300966992
0.22031618665263425
0.17168972234990293
0.2650891202429904
0.18035287236125208
0.36064013768362185
0.2229975038687086
0.11821389300722877
0.15147291408869298
0.2702220743002471
0.12099796455332104
0.14324038267713418
0.3867613404388211
0.2049361174886331
0.3249720457622663
0.2347684379873723
0.22732116766862911
0.23074959936384157
0.2629249251970668
0.0377035986568537
0.3084313160558509
0.1975663246844048
0.08378447662489191
0.042025032584640354
0.07587815217775927
0.3105569038686273
0.1423650316913356
0.22172082557443573
0.20255089660379383
0.17553424509139798
0.03327429158218541
0.23008033239569325
0.11948812809929205
0.3257109823114227
0.3221798013266006
0.19772453738476153
0.30762712284318033
0.23802781773517834
0.40423288607686125
0.05982976935446975
0.27260452355815035
0.2364434770287598
0.1588111926097248
0.16608037173129092
0.021260921650749273
0.27987520429160834
0.10027912493142666
0.09349334835279087
0.04648333826467004
0.18627244247376698
0.2887938825372953
0.15084574654031424
0.014117875575771169
0.2882730589150308
0.11100281577231563
0.16179872404209614
0.19590636760056063
0.2162865899542359
0.20283306014724597
0.3592551172633647
0.1094460105015859
0.22606484727453907
0.1019606220278272
0.09863955941674898
0.18180113830010847
0.10825477379113276
0.08453607214752672
0.08005041914041748
0.30492495476083387
0.15480530031466774
0.23671240520465656
0.22817841641015774
0.040202099520805876
0.12472240741119693
0.34730218800310997
0.19421830485383224
0.11903812891430317
0.31616478806187354
0.26426949894579993
0.17784359941297553
0.15687833417013725
0.28599806203765743
0.1279098522687296
0.12583862578674457
0.2455525160758609
0.29259790700825716
0.1884952136518985
0.19974397896396903
0.12901347284948975
0.22180857697049167
0.13559068509993077
0.0983190854614041
0.26395600548046483
0.31975179669555187
0.2512557892034566
0.20978239621095807
0.16019633476989564
0.20251889668281148
0.2437808854404531
0.1427344748399967
0.22038812040160496
0.32342407372028703
0.16667972002478215
0.16054402846882637
0.17551112942290306
0.12281057053074315
0.38172202477550127
0.04446219505846404
0.08639859132131604
0.04501625526590706
0.1356749712181423
0.16134885887419165
0.28782801115115586
0.23861740956852998
0.1126523820952904
0.19644242481607954
0.11072989165256358
0.16201425359830893
0.17741838953428807
0.13721466670124638
0.14411161527782393
0.09873928074013721
0.24493946502020225
0.042480811893041696
0.17465999425819376
0.20802594770018293
0.21537502434305567
0.26733349076582136
0.2105219826111886
0.329190393841579
0.1295073933631508
0.17806213409448826
0.31285400430436405
0.15480699711424212
0.2360238122879474
0.24196470842358822
0.14660560949777113
0.1991855783664746
0.24075031161897498
0.17900253496117186
0.1237775890948474
0.19213768921206054
0.16029574460297674
0.19274474140057787
0.17006754704221957
0.2274301798675896
0.04212968214406362
0.2804127777183771
0.3665391072300723
0.16622772796628432
0.10219899523744432
0.25282501634047344
0.30379828165095646
0.16787889550238153
0.22068505510118824
0.16010218135574952
0.29591580647440924
0.14866862136885156
0.15582789469415476
0.36952983702603004
0.29655918532108744
0.18946772940891954
0.25429658191988963
0.22917373686032183
0.1851244602801144
0.2871152884851897
0.27792800229650755
0.1335307835666698
0.20912827456057673
0.08355886099125934
0.11462112546855363
0.1781895137479915
0.26119406259801764
0.28126262753327463
0.08857274109882957
0.022807630510078596
0.2782618534967942
0.23350461663963626
0.29741133194546127
0.20934106481374873
0.042865908759523896
0.018597091602961236
0.34253012854416576
0.08775754947702191
0.2327461266376506
0.1458290022764206
0.38243649817322845
0.10849329517331205
0.18641812167747407
0.26206888481739116
0.0788581860898486
0.20780543891301703
0.2781681794104112
0.19972616286778672
0.031002075197331967
0.3167859673736809
0.09648825961431266
0.18912181063010977
0.17484020201305586
0.17328581369766624
0.07530108976292307
0.1411401343494563
0.18336853445111498
0.09988525401983142
0.0501478148523951
0.21988876828938997
0.23667498707870288
0.17445276138272386
0.18905040217245864
0.19999080747331818
0.16496401169927793
0.15695582453161844
0.1205024848236493
0.31280257047051796
0.1563619696007886
0.23480547142928881
0.34784436287292225
0.27080067323189716
0.1489208257408554
0.278996550468627
0.37022703496345405
0.35951121071699027
0.1398532503727026
0.3068341109062089
0.15934753889711442
0.30277504147207746
0.30938437776950534
0.3992081461048877
0.10985788700456611
0.24856721115799882
0.17404155089807177
0.27879527655574565
0.13721004054147445
0.0922741193650784
0.19767322014855715
0.10318477748942465
0.20100730026976504
0.1429481589983197
0.28466161367717624
0.1543221492488905
0.07425540001314217
0.17450897882385993
0.2549796590019871
0.28931819091379657
0.19701408915085566
0.15739914451086306
0.27741540830458405
0.3223463885884426
0.14327991051616024
0.34350976462135463
0.18864172872062854
0.2540254073739003
0.2837872895196799
0.24148386378201112
0.13580555480731754
0.2762203716210883
0.18641291941106977
0.06117132413075792
0.13409558682508854
0.09274017993480184
0.23900032633786628
0.19062288024692908
0.18043594305080532
0.3242714953544504
0.21099815505334316
0.3306514574735856
0.2688609075327106
0.18392627001753697
0.18853245521610426
0.20600597395092488
0.26080704094739965
0.09952131911143955
0.17629381386622303
0.29915172078012814
0.31333345600081336
0.2603684598000412
0.2711357879667393
0.23966052525601642
0.2076780996560115
0.20757482133897798
0.2731621325854685
0.13609770371980273
0.18898457820973558
0.1376967445850647
0.2030160886701024
0.19996773890700473
0.0696018801623264
0.08365684760006785
0.3329721688624291
0.10258100616368047
0.3164828020879922
0.07189621883455231
0.2428683614532951
0.1718921115769297
0.09434783517696183
0.19492266005745543
0.20084155619975386
0.12142755832370088
0.31308521205925083
0.21784693096135965
0.19800085183513835
0.38563682384320797
0.33092812600715227
0.29689167816522105
0.0967500555086076
0.20753931418224497
0.2357616075841329
0.218109030004018
0.24607972132453426
0.05885646908034277
0.053947207739065806
0.1290126944239257
0.0956830693506242
0.100142067414162
0.1842715346274021
0.13707911444854418
0.1304739661342241
0.19112307087185085
0.23465115100567407
0.22885930632077936
0.23501209258382078
0.0534823224730524
0.22084984696018545
0.24951051241040434
0.14996662247695386
0.30701615244090535
0.19612778452237006
0.27641754371769534
0.041552002503196
0.08377151114678597
0.14910564528765272
0.13641194772382106
0.20225368949517109
0.1495718294509252
0.22671664083929544
0.2606330298174858
0.2822898354001727
0.34003377367163085
0.15074248856887834
0.11463030732509288
0.2607318928143406
0.14624550114867707
0.24977834984851646
0.11082431650184058
0.09973204458111486
0.259783375335601
0.1431882145070751
0.24911904434182447
0.24029778000388186
0.22599857638243104
0.24197021430779075
0.17391936676885708
0.3342280124587111
0.20513271965030397
0.262588410197479
0.2445281557549753
0.19691682118753986
0.2766235064856395
0.3150732236400131
0.10322503072989098
0.053451059892868545
0.2743952289275202
0.3180029424373035
0.2111084534627631
0.36212011955820855
0.26477409124672624
0.3132316386070073
0.11658437892889295
0.2830927827879121
0.15667374470852347
0.42358710961448315
0.20717620902907466
0.285226866783377
0.19374962260441722
0.09426641115172306
0.2549125996473819
0.3134447753773889
0.10670164020121974
0.03874541493806769
0.3250330669741345
0.04709160684131668
0.17502187509324854
0.2851492543472042
0.26826806115945684
0.15168496785355287
0.12997190197267977
0.1522252663326416
0.22474411069300013
0.21330836866493755
0.3144540758102534
0.13644020227571482
0.16603892844158016
0.26937326253759747
0.2111457590862752
0.1879515710880761
0.27121414262034227
0.2547669169879323
0.2761801412467692
0.26797697707397033
0.14277353908174037
0.15041878151541305
0.22117633075593623
0.31975294772466617
0.20078480355433215
0.19030129897983886
0.1250906114335685
0.25509000663561077
0.055709828532751395
0.12181351143652959
0.2677373646022835
0.06090234383210082
0.07766237362474154
0.05884955201891957
0.17585549189008207
0.14025298373693112
0.13974874363263154
0.15810773832059682
0.14924921847539685
0.26432928647913595
0.20785514584497702
0.09023726414466192
0.4403889721239358
0.24797714437094548
0.36176355969441776
0.05456946547108651
0.14396991979402804
0.16388457346486693
0.11984057768892672
0.3373887232520582
0.19325401972720324
0.14737272317462574
0.17941475765879802
0.16869275022672325
0.3763170653254129
0.07674328716763396
0.2557468080332217
0.06353566203058718
0.2776738279865778
0.21984062115217629
0.280312118922242
0.2668549991830173
0.20164954431579252
0.3172067895653244
0.16864274241650254
0.15243884383333908
0.2108694421560185
0.18766526686338225
0.3522363137667393
0.13872804014527912
0.12440981475980016
0.35471648621115753
0.35868847149168037
0.1527374732804537
0.09640845813164085
0.3197607224081598
0.27926390607151136
0.16495106390410746
0.2368143757135416
0.0873503535027902
0.18776445367872663
0.13555786055140034
0.2884613758831559
0.23426886133763705
0.0830093321084928
0.1266615195403337
0.09108246830668475
0.05945662818845813
0.15861438800405478
0.08185000552919973
0.2821273193397547
0.2866441981982022
0.16060457705070716
0.1433674708490391
0.12913069915041916
0.1468989106284199
0.05571792873773653
0.2599907400000452
0.2659471476919892
0.2797800660268695
0.3290504717421207
0.0702388918193625
0.1154899115333108
0.2681551339683201
0.24040792367258712
0.20025975850506694
0.05697097735875536
0.3299684522192905
0.17796844418589702
0.3067326888698921
0.014630484202875525
0.15660590785971043
0.13545307215372607
0.23774091091780322
0.19730024650469788
0.2384687423397455
0.23215964815183016
0.42216283849059527
0.2489539668662211
0.11231690055722897
0.2332606593909709
0.2531720717994603
0.2095570008547525
0.23567940538260998
0.3664469063601675
0.11075870178532145
0.346184595968222
0.031588497335451104
0.40673169267056963
0.18108199962993568
0.04621162471121753
0.1424712635535087
0.23913763271559013
0.3569426649401573
0.41158155229063925
0.10130165099332691
0.27431449688077003
0.2710351885999627
0.1506344009744676
0.14060991398242767
0.17316132982969162
0.16451746938009063
0.25956397285530314
0.1341754335413675
0.22755140651805658
0.3322989773030742
0.13312033618882424
0.2831855672324563
0.15927834348150288
0.30050389724899257
0.1775575109207713
0.07585988144276869
0.1115666394449068
0.27440088569723586
0.1415425118398131
0.32876171304688245
0.05595635823991186
0.34496354851340955
0.1568588166187008
0.23992552379991358
0.13323238327132844
0.1380168532480912
0.21899628654646572
0.18157283157340331
0.2322477639818003
0.08280424247466861
0.2796026497703444
0.038589050074933136
0.15857143261598952
0.16850676707639334
0.1620160821215298
0.1763771090551573
0.19508530391753032
0.15887891032944096
0.05413711358265617
0.14508172754083246
0.2818090364284017
0.151225515474694
0.10450137260564589
0.13393984885243324
0.23936247795174664
0.154185410084666
0.1736942577937306
0.23856835156315598
0.264414078492727
0.17423774008471027
0.08107507530588001
0.10424379015391602
0.1735778593433981
0.20303800016063572
0.29671216110631304
0.1878594997423238
0.25133775219159893
0.14706914065404197
0.14146567168632287
0.19139390304785506
0.2535491983191367
0.026488750310198126
0.12773906773283183
0.22661224038140884
0.12925993989925733
0.1393724461468023
0.17058446218070963
0.17938673102256553
0.15846861037028526
0.35056160294209876
0.13451442192719087
0.09887114843698164
0.10127216692540293
0.23576719392004644
0.1294015938095618
0.32306974548932743
0.14343098071960161
0.22600300643179894
0.14325698776456683
0.09540561858722571
0.0673368601573485
0.21585000520090283
0.2022624910052717
0.17178229124773198
0.20915181231008975
0.17204828276126466
0.17282829000860614
0.2779251342251105
0.08035218563357174
0.22658062830974796
0.30957346648682793
0.29019229753274084
0.39534475616705184
0.25455439998694324
0.227090605273021
0.25404893390402
0.1427084615828591
0.20579565319111406
0.10395671306042495
0.22211059352182153
0.26598445838146273
0.19030594936788806
0.3676490289614812
0.12337363234500387
0.30032919502370714
0.2148092582128153
0.1906542717545947
0.31907990983118506
0.2119834624763307
0.28524815053482455
0.2236860007022819
0.2293216235711897
0.1960758090751326
0.19475595488005532
0.29077564661651795
0.13682671907552665
0.42174280262134084
0.17242955697609982
0.0883854872328727
0.1380233410567316
0.20151538864542834
0.16094614841696533
0.10127622227526543
0.16565762291441577
0.20983356670797157
0.0657112416817708
0.04514957184340178
0.1973257419850381
0.21865473095750587
0.18714146452528116
0.12724292277568966
0.0750061427881155
0.3602215552094101
0.22565263995359808
0.1453311671261155
0.1380095000167383
0.20773438764532473
0.22267616267065288
0.2024223558476738
0.20822887317410535
0.22060522542059774
0.36266261583710946
0.34118421388371667
0.24839832186149977
0.25657004542197903
0.2560103630856205
0.25569402745778863
0.15132348766431866
0.27907653554331047
0.07718744522206998
0.25182364736642504
0.1587412804256275
0.1925977230281617
0.23643891506724216
0.2836485028661001
0.291974781245145
0.30346906692488324
0.21814205985349594
0.17058763310292635
0.3499189703765193
0.16497145746309239
0.19353348486557603
0.222023467865401
0.10872503630256282
0.29212731086830096
0.2284032029106892
0.26259678224038946
0.17949262644196493
0.24687975238336154
0.13280823570938713
0.30197828327177184
0.0583001107285089
0.13895869162935137
0.2626403414402781
0.19374236754632027
0.2564099437976039
0.21149774367022423
0.36232397203245664
0.23687290155552043
0.1670938687203834
0.346529734895213
0.17233393011524936
0.049883331620367545
0.22672078555755218
0.29043861994819203
0.21750542560928393
0.18912923306983484
0.17475386614853564
0.11094227554254209
0.20290930178668207
0.15630330473041798
0.2616478715076185
0.29565557998482417
0.15803877678719264
0.1955095154863744
0.20832528478416906
0.21888000955797512
0.3199115857762858
0.23026747474781833
0.22937899925439414
0.2588491320384332
0.17662282203329605
0.1673391360087052
0.2861901236595824
0.13178541416132372
0.12787309885854894
0.16920093931773844
0.1621187979499237
0.07287620701433682
0.3087856189674212
0.20155830121816948
0.1276701195406841
0.3335354207845825
0.14440038680100392
0.16602413218176396
0.1756434315455744
0.23627143525645555
0.21971931177728518
0.25551557350423115
0.29261514605319017
0.26558792461239167
0.3059509929899842
0.24993300540512417
0.06330394300313845
0.28699462853253016
0.10764805076673989
0.3160827267228701
0.13042880010863747
0.21643907002404536
0.1608513129590568
0.36398602401220437
0.16925842604365993
0.09096267516259086
0.09617530827227057
0.28630375302723393
0.1991949259363774
0.1883746837279219
0.30423939005609607
0.25307290283242023
0.009810223190511705
0.14345899496154718
0.24677262440997286
0.11433315508226304
0.3201690816804122
0.08017050492041326
0.10051396929315363
0.09528755358029077
0.2453551966244012
0.20569438749722524
0.3329483223564333
0.2935196436334342
0.24180623314632319
0.07344293953256632
0.17542970095771365
0.11244060570371057
0.2675568959089654
0.2909008038049733
0.19145718634381484
0.3778516072760759
0.048213331819118764
0.4110624173404997
0.13188288227328854
0.1250628503008446
0.3596975827081187
0.08412844455928498
0.13518193646560134
0.2863238335844999
0.2620854513805365
0.08322248983343437
0.3667866826224253
0.23330469211237795
0.2931136825584728
0.2630245322422915
0.2699862663802801
0.2875748953118556
0.26985915499437196
0.23201268852018794
0.21123191522376145
0.3800153014872495
0.13064761528510133
0.4062684827909421
0.08105813125447739
0.21194203797681707
0.121899153807253
0.09665241258407013
0.12898036486956885
0.23063594208083057
0.2608719375121843
0.1531763388218651
0.29195818356956016
0.31223887367024816
0.11030589779304556
0.14682410411984478
0.174077707978238
0.3223807212058559
0.08204291558189837
0.25400270940948827
0.13342359780861165
0.19796568550666738
0.17193882533116764
0.2771373201986234
0.17534957838126164
0.23821993146533818
0.19043216115798758
0.18009748657985597
0.14913114028591276
0.005290476619949354
0.2740835713059033
0.10244273111293807
0.18813822704886807
0.12063823793372931
0.2737743365873023
0.13611474205459367
0.2144281330522838
0.2494473596008876
0.15702342651292225
0.1251505556267271
0.22753864983524136
0.2462573973452031
0.20307003029311088
0.023823807879887037
0.17414893555067446
0.3083815060566073
0.24183903748594165
0.1937081826405392
0.19877270351402498
0.2444304365352773
0.22085732862934102
0.28569261841062277
0.17619467055287086
0.39493113140635977
0.25685764076774203
0.2595410077629543
0.12293087623810041
0.13224771745167924
0.162658308834405
0.18578992211341283
0.09096671004003604
0.278388250689483
0.24957404541551084
0.26894304372270633
0.08804264447322381
0.2727363702562635
0.2601202491183599
0.25304901123135415
0.19260049787882816
0.13402580106501266
0.38696427354343355
0.07618186274423111
0.27385494521516895
0.2386328504951046
0.25373812069049295
0.3344567531029646
0.2123446976178532
0.1802158443376607
0.41313823985553233
0.30887812194737385
0.07540524035432036
0.2867016821926919
0.06483303662251996
0.04533634430766738
0.28526192973367964
0.0450464862143986
0.019526891749904796
0.2690186645657407
0.05361185824722702
0.28374659219303394
0.28411692562597196
0.17879348519885502
0.20599789463020948
0.22334793230212802
0.1004301085652686
0.09066237671941013
0.2238259095061911
0.27103630355632463
0.26372741025258284
0.14458087234297798
0.2144529042980654
0.2070776811678338
0.13251004923167806
0.2690329731907592
0.16851820642059434
0.11285344165529532
0.18065875975709703
0.2526495166406174
0.15131438317137738
0.11043070065171813
0.3647663616352287
0.1726865437454944
0.2670413546113431
0.23754315726037475
0.2026283807360634
0.37020394196316364
0.29257699466854586
0.261016931582207
0.21339617744233352
0.25859686626023365
0.17360953591841158
0.12413389309947377
0.2739933883915651
0.3768059463856673
0.1294631250224181
0.20142637496320412
0.09343255971501704
0.1449839995476632
0.19244757163885362
0.15534882644790493
0.16587081547441812
0.2712588561104079
0.2377344967474442
0.3818672178877095
0.1662230512368281
0.2179379176943303
0.21766728623408763
0.16685407889898637
0.26665189504698567
0.3247948638977494
0.3026621636282709
0.17592857292301445
0.20849604237018088
0.2271034197762904
0.16825720891528667
0.2408042478786092
0.16552017383115764
0.1216859147736118
0.2214646464948752
0.16768109449707852
0.09626007959968745
0.28528238965459185
0.2258619285332081
0.1267365753473976
0.20781897491857357
0.21093799519677056
0.24128824880307623
0.14693934662134467
0.09808666178639958
0.17924759429952553
0.23856635334788545
0.16454324317243393
0.23862104352672156
0.21579681123303568
0.26970183994216446
0.29753842889781945
0.05385738032797563
0.29422689910161676
0.1682519059566843
0.31720387951487394
0.21947986439446732
0.1971429893254333
0.33239320564128905
0.17549973394350857
0.2452121681231087
0.33024094627888234
0.25216629114645034
0.34351796352530733
0.09345441085206203
0.2518689841281876
0.1717958830704538
0.2442819061751483
0.07746587680865967
0.19656226636939655
0.14901192863996415
0.15021882241665663
0.3104641381243662
0.15907350748826793
0.05258705222892032
0.1724981644160159
0.16280941089816517
0.05401431004917837
0.14768938665171932
0.15456354569395278
0.19629631533692135
0.06640361369043181
0.2821403056886836
0.19637260539953819
0.2525060483755067
0.14274122672155315
0.10019611300922242
0.07139231184270044
0.019042117547383122
0.16214513619341597
0.3480025350071085
0.3492024500383264
0.25823922900292656
0.16452387929379755
0.13353765779205456
0.260771725106133
0.29987818827138607
0.05897721357349719
0.14510467822024803
0.25439021520557953
0.09123030907390178
0.14041767320182114
0.2697194439249252
0.16566912067128575
0.04568136635259284
0.12285702079058601
0.11422052323789585
0.22856384813653377
0.24620664296255657
0.22857019116814936
0.170297698557462
0.17176748062632763
0.1877869281895887
0.10676736583553273
0.4331604846966462
0.10899923558456863
0.07741259487839736
0.28731604187499177
0.04247381443547414
0.2717236343704686
0.05538386198090166
0.1956809604583449
0.4525801357555419
0.023370784705939066
0.3691120618673835
0.459318125592706
0.1842633026378631
0.10982567813493438
0.2432126979305553
0.09494784640351298
0.19463862924926728
0.024538974525650632
0.26760251229612786
0.21953117734689703
0.21359362232688217
0.10786918541137752
0.1203613850773532
0.2697515782650339
0.12416099663635694
0.19774918066976838
0.07450567172102596
0.18119297137211893
0.12983878483669348
0.142980660455854
0.17378796028968027
0.13791205241798404
0.2109655879801159
0.1720158502052832
0.16405633794393382
0.2243991517644004
0.03957000849776769
0.18883365332437801
0.1368367792981414
0.276110111704616
0.12678273865366774
0.2451260946894614
0.08466083545115395
0.32277364249330437
0.30876750682002074
0.10050825632057431
0.13984794823637722
0.17632222600088165
0.2497047128773131
0.4371979513020787
0.2344911412566336
0.1796616739971486
0.2971396346810764
0.29350726505262
0.0992491282540063
0.1374675128309452
0.11151333385490433
0.18286702650082798
0.10681799143958863
0.1966767160366828
0.24390973734268037
0.16030870713414527
0.21787447580982736
0.16203201692095134
0.10196091210949841
0.21128140045728927
0.17446557261151013
0.052379652440040995
0.26700753250028897
0.2714091612359555
0.28936018312917783
0.15130059135497526
0.10973851985422844
0.3768990208183504
0.2855135376925009
0.15068836120166665
0.17065978619899796
0.18443822584920985
0.2570995162341262
0.10159418960227656
0.2558696469925135
0.23273416339076866
0.2910512359336991
0.23993177238127855
0.29302411449905613
0.3259283583260222
0.34735486165080787
0.15987109781089598
0.2564795920697924
0.22986604530093152
0.2685888866640102
0.18936157300637446
0.2813956821775634
0.32895829737864796
0.04243266737611971
0.3041293890757667
0.33714670458555623
0.16664145082417026
0.22195795950677707
0.09545716687044811
0.16615076288577413
0.39925537877147155
0.22265891326746853
0.2760815920435704
0.08403861328719463
0.10067406679031313
0.18473391904411535
0.16222204208955826
0.3208189936845483
0.15086315533175573
0.13892097605703507
0.21654153414075558
0.09938191686432922
0.13389546400909927
0.1065161820205943
0.19522975555532168
0.1015930570556299
0.21072797392136733
0.12268105602424703
0.17771949959594402
0.13703065661940644
0.013843637682717975
0.2093298927988818
0.1749376210550775
0.39589363596388893
0.3462121606958213
0.2103379987921579
0.12700670134780398
0.39289633178191846
0.12313034412136
0.0547921062536613
0.3684922555368858
0.17540547621921085
0.22397344514744863
0.1541977511082601
0.2786767149669319
0.24537904973205216
0.36006480727280277
0.34043294490173626
0.28307206169858834
0.2645390445436721
0.1898456032872678
0.11346556493018095
0.24991497752583441
0.2589422743067106
0.23180573585106393
0.20988987134609696
0.3862967114141153
0.18895798390151541
0.2866498181404463
0.23582564845092627
0.2681179106861805
0.18737907665826353
0.04653548604754514
0.09773616002094111
0.21260537437414773
0.41809665849552125
0.204408354404819
0.0772613900346149
0.2729410666995913
0.12568939592029743
0.22067573830540918
0.22543462455417634
0.3522606125521643
0.14250622745808555
0.16369172662855327
0.2691153837902503
0.33050918187615325
0.21800642320031718
0.3597167551448889
0.2161805921807421
0.21495818812225947
0.25364556285239154
0.021823631959223433
0.10122259844747121
0.19087250501797207
0.11978370790216661
0.2393999007260649
0.11965195152970355
0.25321516258260085
0.12355787889418159
0.24912211888164537
0.10531220358730849
0.23967223081304195
0.1641977680339878
0.3185088767245788
0.20487578773360943
0.24099920357187649
0.10387606556936856
0.25341382987120503
0.19592986969880954
0.29772758161764606
0.27910326894470466
0.21807313214231744
0.3584734832417761
0.24803749182409063
0.2505265372553477
0.18777986098080934
0.2918106261962891
0.17957676877105677
0.2690058906025644
0.19591368340131785
0.13696134889298597
0.16820811490425147
0.10085390433501407
0.3193116820018749
0.15753156855894598
0.3453458432206733
0.19210683536419956
0.07489059855893115
0.06891950715463319
0.1466133332165151
0.14833074261460932
0.12831217216412663
0.34761581122280577
0.17704334649166822
0.22494014381071673
0.25752240782429997
0.1543753122815086
0.07676129749348458
0.016594773526239517
0.1640243475991231
0.18132816711973768
0.21112944995969007
0.1737319094233188
0.08023428863097147
0.26876341787524
0.12846025748563075
0.09776632556211695
0.3187169863301887
0.22337738420675257
0.302291889399239
0.07094471147513823
0.07073820122242655
0.19007864301701516
0.14222611940899976
0.16792695440782968
0.19558377198359722
0.3616429059171204
0.2237613322523489
0.1799047007851728
0.1048334084123372
0.17531026713624082
0.1435100344938347
0.14807973050082476
0.12150488365548805
0.29708899551917256
0.06470944927703641
0.23606067703300496
0.23759675711307904
0.3111605819840821
0.4114235431523861
0.2363300983388508
0.19685256205472507
0.21261896393068647
0.04130861580589789
0.10141790877368738
0.2431794243324201
0.2148787063702207
0.13720772373934745
0.1995500611452806
0.13086131672629994
0.1995148476234203
0.20333855778809293
0.2501853490352514
0.21544976307964386
0.18579435426441568
0.27905884597757064
0.17108064806046677
0.24817581088164617
0.13568005988752763
0.16777362754212083
0.2703124392982438
0.24126887449079507
0.12470720250331258
0.21774184618846112
0.173984862982821
0.11033984078242667
0.07892265611742601
0.26881313189219547
0.06051426553019322
0.30870235632420984
0.06200120143558162
0.2315601615235144
0.13674267426451334
0.26475965001372775
0.08448201888430684
0.301354432093262
0.35175459144533994
0.1576640194233892
0.3978675280353867
0.20042287750563814
0.2316210596501261
0.22392314812369601
0.2141754042998823
0.1441191518039468
0.16609616567963173
0.056867530850069556
0.23343431515777224
0.10351101545994093
0.072740480134002
0.38837345521288075
0.3903763826298823
0.22430242892445992
0.39128442867952185
0.3800998999134615
0.12117944797282075
0.30012235753305044
0.13696003615657484
0.30866194769715294
0.26573190471003055
0.304112221377368
0.16347693142684247
0.06033946569035555
0.16472962050493678
0.11961588905990084
0.34232092840618583
0.2612611839136482
0.09246005527128451
0.07933900847736869
0.18730067328674257
0.1631956198238824
0.04331056925004249
0.3065857515542133
0.1418182574508768
0.29555026190160355
0.0765647049764008
0.25473241308558664
0.19472041310354965
0.32297113304406594
0.06564724951262453
0.10305349263819827
0.06498226290079184
0.2184766232832721
0.23551632675814735
0.14695215221127897
0.19909600477705316
0.2585476059956152
0.2514293192344063
0.2870405453209188
0.2870839306360953
0.16001699375123787
0.2385601442540091
0.2375255815112633
0.22429872334655918
0.22297201568991032
0.11702180317054993
0.2991402044991491
0.25687216400586416
0.32685136795795633
0.18660764272522698
0.25149225706961637
0.1957304163321826
0.151670531315481
0.17008356798450003
0.2048881538602473
0.11171665338526782
0.06725405551112149
0.17440866602571334
0.11335096746990364
0.18222989806120873
0.15850394734437634
0.10855621357851322
0.16951407028311993
0.10327151637423261
0.3102128909402604
0.2479156381200319
0.1755875240831286
0.1059991427493924
0.24283207927814882
0.21739748886502197
0.36441293902705596
0.3090963665332169
0.026603563878577312
0.19625239899811323
0.3088417169145483
0.06013387250574239
0.14313379403421136
0.2730192987620501
0.15676333040310977
0.1613754510507456
0.05161993216784556
0.11694885501648705
0.11958989910489488
0.07776786129748058
0.32744365931650965
0.05246624798785439
0.09535108825382858
0.05222910566201676
0.16589745946752554
0.07692115674502725
0.13417695268201535
0.1691696029010622
0.25017911349400096
0.15939921861981574
0.17133763097513927
0.3027384393487523
0.07427944834567021
0.13215500776077008
0.12226366268713251
0.2382515607429848
0.14286084533318313
0.15228156085133202
0.023124281771212833
0.1276686897595867
0.157135023054544
0.17516678691702853
0.23803890454728888
0.2934449261040653
0.0662118767501193
0.19653817141224475
0.3528758271665194
0.046199827359615295
0.2929535121256913
0.2554836345498926
0.2644094730392122
0.27706253000196573
0.19087678354684734
0.1779163712885279
0.12826766228580566
0.2103584028468014
0.09880998625508362
0.06253526826885308
0.1918844010717686
0.32711647873243993
0.3652241228344191
0.32826834604245264
0.2550857413678536
0.24907420344763187
0.34391244446323194
0.018931558964170536
0.27285579189604997
0.2671833515794311
0.14829482229771193
0.09528460293570741
0.21962058362051762
0.03588423839357424
0.20322853586536196
0.25711253435926656
0.2671245470483707
0.30461941487085076
0.2211188773643972
0.24479708427467364
0.133345674241105
0.17215573573769719
0.16921659209537634
0.2199142392900022
0.2851518913283137
0.5512633722130391
0.25294841482894853
0.253890632099765
0.20942970103723516
0.12065182379145305
0.2194389520139309
0.2487304070231656
0.23404873385737585
0.32062160973760745
0.12071411954076004
0.2254708940247256
0.25854224356975275
0.13459123746148552
0.17357449418529636
0.039975602620288854
0.12058333085713548
0.30393982170985767
0.2820233289205354
0.15796792521905184
0.0864954229392057
0.34595783388388496
0.1873535972423763
0.40035770229484346
0.29750736808950473
0.20939520286652893
0.12743984464022828
0.3209456807834003
0.2909870053002309
0.28193924135017506
0.12122677131399884
0.14541411337471447
0.40358205069399544
0.21448081697693094
0.0889259880387942
0.1241958919831853
0.2685387654997842
0.37391797902885676
0.11202434594706846
0.05081229790516216
0.1695271515981725
0.25592075492424116
0.32590558771095174
0.2319763815526337
0.18456502602147817
0.22367982935304648
0.22395433563803127
0.26158350686926246
0.17944033463866121
0.06629531551855433
0.3955320785281127
0.10834645589341683
0.25118026433777546
0.12436436420840795
0.14230636834418173
0.26536076830108685
0.20096681238749195
0.24618835747909143
0.23455558893603928
0.19633746411252923
0.157347927697576
0.157246068785882
0.24249237941233148
0.3024475103507855
0.31342918675967907
0.2825140263918984
0.06951268441830594
0.18687458200562948
0.26057041113696244
0.1699708467318227
0.1751917277769612
0.07481644081989
0.1483597180280773
0.30829154911945456
0.215251542870453
0.2967923697185399
0.22478763068624202
0.1126746295572039
0.025402287476518275
0.25440529653836436
0.28021618119480013
0.23710218817271944
0.10338809814552456
0.1669525842017168
0.08879295983469772
0.0760870175619902
0.31487469862468587
0.3266067756996897
0.12712994191100233
0.09187126959808471
0.2745679478384961
0.26951989119959524
0.22326194746292538
0.28194307547373687
0.21613498570092146
0.28932685326887636
0.13415966956070086
0.30314386578264607
0.15931975171299256
0.1891095697956239
0.433324395550094
0.0994959139018867
0.15243209916389378
0.25245616087037515
0.13159137294989373
0.14066701840461873
0.22189224868850838
0.15901089342574398
0.05049469809464723
0.2878259555359625
0.19231853122238188
0.18810895084855628
0.26254503761915343
0.16579393512429577
0.09757433960980254
0.05445288685671144
0.21467274796969021
0.2592958904665526
0.21423794713988803
0.12835346692458352
0.14986378448110793
0.17301835113907452
0.08681977960771588
0.18495955406452882
0.23514522707232866
0.16309061307543232
0.1467102703492624
0.13115937781916298
0.2141026981696517
0.14445980952145543
0.3094032957324902
0.1935711643645139
0.31549083592945243
0.062266676957253596
0.2981647680305611
0.2524663330165231
0.12675996437586662
0.16725943746759603
0.254376263589904
0.14150262493660828
0.14411988851159327
0.13148825065252126
0.13717120066932903
0.27597063492814883
0.25851242575088473
0.17063519720886733
0.20795729523820333
0.19499286106126865
0.17106032881298266
0.20266075751479024
0.3099411102705928
0.20798133764967464
0.17279058261500949
0.15009421397725997
0.12548429862059152
0.21500225434286127
0.20116792920281704
0.24394818833817766
0.1425183466468643
0.2160569021896518
0.219521816436438
0.21041264122337214
0.23103305225080034
0.0410573376462003
0.09956888592481228
0.1764379028071344
0.1957867231574567
0.13203303907385214
0.2831041035602088
0.13636298148228174
0.10030639057976867
0.03234712903559726
0.11840196287428692
0.04794892644520919
0.3248788253585569
0.3444117025154063
0.18351657850603847
0.3830267489426272
0.2839657039747362
0.09444926820258302
0.19432477989191496
0.3150093087034644
0.04924952754333582
0.2442250509406669
0.3060448516760285
0.29369377539835656
0.06744518239465253
0.1437187911780776
0.1136604140165685
0.2680247900466985
0.2210399594619467
0.25862455917770777
0.16876023006508234
0.12568652798342891
0.18299924020197925
0.2997780555095134
0.07743642893537757
0.09804796297558979
0.21724213186689972
0.2135118970253542
0.052882134828612655
0.07920487749013802
0.23723775889416984
0.2390244569427799
0.1785167637964926
0.2978603928906132
0.034231096348482454
0.27004478027273365
0.19638279840679293
0.14346806731883435
0.3597215418237516
0.18052873403929173
0.09853449874030502
0.24484021126838348
0.2434136710343207
0.09784217537047715
0.26875090679728814
0.12130303508630107
0.062393543176382134
0.328284055916654
0.2217649741155193
0.25147404084025743
0.33583433472533486
0.16031406868703046
0.22444060351411543
0.23295733129530793
0.01893281130292378
0.19628299291771859
0.05463051350499649
0.18486817724982807
0.2387487353221972
0.2014869797955892
0.2143849140219166
0.17311768167402375
0.27994313819079675
0.1915004976060779
0.33329570883793647
0.10063096671937019
0.2278802394278201
0.07349108678224898
0.17215521982632498
0.288423765484941
0.1746565770045604
0.22430802833614566
0.2497138062717381
0.222390411731107
0.26682983562331447
0.31019566212439376
0.07878945900546638
0.09731397689535747
0.22764554394334818
0.20546359594911554
0.3765057401558944
0.07305673870994303
0.38554824323381115
0.09734059193951212
0.2663865432228153
0.1577745426800507
0.21461199485057922
0.32355427515847907
0.2505567832311314
0.17232685658955246
0.14557017723095717
0.1539896208240196
0.03469094982020191
0.2938538609931708
0.17940044159392388
0.0756128888578832
0.22020708491447705
0.16904800797623354
0.39570600998378314
0.19521274301412964
0.256361434821157
0.1932944703934385
0.14382809333744742
0.10470222535823492
0.1962432193010173
0.22480933376511483
0.15714796563507052
0.1910204847620006
0.10528600033719863
0.18625025678420057
0.220277465383587
0.08043806383282236
0.2627581183921013
0.12252074333285921
0.2540305692376311
0.19750658251686382
0.4276558467921383
0.1345770180200667
0.3954286686289262
0.1946319192513362
0.028062827687704784
0.14365538287489663
0.13086774491324227
0.22494434339852884
0.08921751824469766
0.2107588638102226
0.15282833629269485
0.15268556655875612
0.38531440705363207
0.18748811028219572
0.12902119325399905
0.12389644711616302
0.05514449681002011
0.33793512490400546
0.2978118903579999
0.05657759640553115
0.10188938967301596
0.2778009520034674
0.20288893618818127
0.13395719713046608
0.15964233182747647
0.08619575640982796
0.2761729342047279
0.26623091895685497
0.3148477021186528
0.35245828876283963
0.13118711163755822
0.19252225855406
0.13938996936704892
0.15739704844041225
0.053712440717043966
0.12451199948260605
0.3167374106067603
0.21518519433389752
0.2144218894743341
0.3478696121094575
0.3381846541396083
0.21067615337739581
0.11177413335052253
0.09031394645629294
0.2821617663998898
0.3088393057861854
0.08347160324062321
0.317336198798983
0.10206322261828929
0.20009550110753682
0.24372444321518463
0.1805342395543459
0.07306923144949276
0.16884043168790266
0.08498022513448716
0.06666168167270997
0.11652602775908293
0.15175700291491553
0.31380921128373607
0.38334366071511816
0.08978736335086027
0.11595988879580417
0.2243363525081703
0.15671290401833862
0.0921363711500464
0.34554354874146975
0.07348267949543044
0.33718984981420264
0.28914725315661605
0.20921814111386716
0.1130029787059109
0.2525880493407461
0.21867538976062795
0.14592579990558102
0.18906746572711627
0.1770695204039182
0.1363563177647479
0.05491680129582054
0.2030490932083522
0.09998077356175811
0.16337607943891155
0.0821650404483095
0.35628798393570027
0.23656137379584646
0.24732375858796368
0.053387554370685646
0.21737966715217127
0.16049569547248776
0.13653878626190397
0.3698276410801709
0.1583923523111634
0.07122020341911102
0.3146281642682985
0.11566746802367091
0.24578700536172102
0.1701327534233491
0.07651954424426528
0.3165563777977403
0.26138735099904964
0.3257905247003909
0.1001042122540922
0.20793411797256242
0.12525240388494696
0.35225970574473364
0.12760858058360186
0.18353702497455587
0.28967482878731005
0.3202962367048272
0.14907189694595585
0.3497449719335421
0.03201136651009852
0.16558881992507316
0.16520875616087277
0.2795526642320163
0.11631242752684248
0.2543694490716126
0.20824044632544025
0.27288115722327994
0.293369775336539
0.16656711642366334
0.026713951937295675
0.28117311916896404
0.22059367990081546
0.10812154698580287
0.1129098698867299
0.18108249905673843
0.16472361810683064
0.02349717292325361
0.1672902159174105
0.2779344510022485
0.2484985438023495
0.1666572255508791
0.18854315450729608
0.33057960944491016
0.031717759517771844
0.23053515911346173
0.23058208295773636
0.1409929409697704
0.18950077320400832
0.025813646660855793
0.22549043887984233
0.21633521703154351
0.10039538809018264
0.2163947125475414
0.27730717070404537
0.2916672692688063
0.1729552559722927
0.08730394312055545
0.2108265703814668
0.22373074400210777
0.1292216089893049
0.08455538483966356
0.14820274074121623
0.20047207579648602
0.40945048799623196
0.22118013930099875
0.3053763510485133
0.2556694364267033
0.1386259792040147
0.2568210115635256
0.10369265310405874
0.0479930645883401
0.3900381022154684
0.19320559337687584
0.1247941902629468
0.2769144647060096
0.04374841303130876
0.09534825161711404
0.13660392615319683
0.15976981400799278
0.1873911262404168
0.20824869250253436
0.25648804343876797
0.18763164110501918
0.25872437463627207
0.2757150367236803
0.309529995404987
0.07007441923422075
0.2142662428506333
0.15729949897652937
0.2901273881043838
0.12912866688275737
0.15038469548976535
0.18946253631796167
0.18583717238102057
0.2511762637339143
0.11233951733172974
0.2510659031321664
0.12249545629738609
0.17196401897924699
0.16957378156236413
0.06860133253515799
0.19906965864138104
0.030418204617259314
0.3206569224616456
0.27003800741803996
0.2950232360724202
0.25272557376570165
0.31948131444320743
0.1630125710138885
0.330708192514667
0.058878738578007954
0.24033666708267606
0.17601256411540164
0.0797144467485334
0.02872866512022824
0.17275270655768274
0.21198290835988381
0.14777151472364272
0.1009132458821907
0.39960733964820494
0.21205993387196878
0.16809647801975777
0.11522448719711607
0.29901385105127537
0.2326648198522028
0.059261747202314356
0.2980009710256012
0.36460085051479263
0.21587138484633
0.2191662770832541
0.29433851494879354
0.0743684105662397
0.1684396215841155
0.058263438449847695
0.23872270591321643
0.1465187950608279
0.0851669548888896
0.10882705727799517
0.3258683661015357
0.2116846666867764
0.11346017395501465
0.07565716308226705
0.26213583739890517
0.07905959212260014
0.13978507641567423
0.23043983479351607
0.03535032178100338
0.21243573117574177
0.07816904878819113
0.2109002105246655
0.1713269877268638
0.12517777941285782
0.3807926933100431
0.08910255691234412
0.31506270021549765
0.311639203096863
0.09844546517804435
0.08851691294394429
0.1041089078279279
0.2445753959879172
0.09926080663779638
0.24105842809753322
0.20175524367681222
0.2551002613047164
0.20412181498126009
0.19594418964494645
0.027017766124271043
0.20645215392636082
0.3685720167294726
0.2636812048276456
0.2216407730256844
0.34909440164903427
0.3727217688900769
0.1763822335563465
0.2012767756095961
0.3463684651562771
0.24168145068680344
0.06030064369936777
0.18868266167259817
0.27128249228750995
0.09801367020191054
0.16171226413640222
0.28878698837300043
0.33936155112020877
0.24806999214308728
0.2829736193149653
0.15533678070288268
0.2285964606932496
0.3981594352197511
0.23513899819114262
0.17704606443750878
0.06149817291086184
0.27056701624515694
0.14453515223134192
0.13449535772349958
0.2595597956305859
0.15070576365049387
0.1446495735218594
0.12206658621976268
0.26889085945842117
0.06626447873949037
0.14722272358983607
0.13492830398182465
0.3289197544193354
0.3200518686762583
0.3956363259228977
0.14759997310438083
0.2470865933721968
0.12584450402981007
0.25414666089762816
0.06788770793879684
0.2367122431827965
0.2719505210461787
0.28950462685123524
0.2493173166217452
0.2118007316203194
0.2290578262777139
0.3013426091576686
0.2352305382752133
0.2209019549946246
0.24606881488329332
0.2048317616966522
0.07722980227063407
0.09030515342339218
0.2777653186534511
0.25291506702139316
0.1764607149693537
0.23627717830914893
0.18863068809485867
0.09502594013870969
0.1652827626504218
0.0735617767052899
0.15100725873201115
0.03298737567069924
0.17457960833239908
0.14471543561817457
0.25771360681728417
0.09968439128844526
0.17363853364871115
0.2761929873943753
0.23328706661642576
0.31234432146156416
0.3076325684970625
0.3231942651885032
0.20715147540342468
0.16087487764685995
0.16780200379774834
0.25419806256360367
0.22181332493036218
0.3648617460612096
0.45669181708072515
0.10137354935993699
0.33314234473580767
0.3818050864005032
0.2010750721186948
0.3178606096879804
0.21861654437113873
0.19626996515291428
0.16183270321671583
0.26480313309149117
0.20219507406204756
0.12128078023286304
0.25472381999690186
0.05251007985703645
0.28927303684775896
0.14331154173179703
0.1375488613191672
0.19916284928054429
0.12650664731704417
0.28976094231420013
0.21018973443646807
0.11511207989249832
0.20411482408904727
0.040136536010379295
0.29317160655948876
0.32047750026972416
0.3310963576522428
0.3806435493400335
0.16289012015871923
0.3755198341214832
0.18763899957886365
0.08397995025356512
0.22446053757724357
0.28368272060033844
0.2130985602503049
0.14311301091393297
0.260508742693059
0.2559875057695107
0.16137492754467883
0.30679998346110277
0.1982184118755077
0.1580568649076987
0.29042977852741897
0.14404338735553665
0.27618161111799283
0.2689911802611437
0.12886651888327053
0.2719471736059543
0.2138851308956365
0.19481649305728793
0.20176329634298362
0.13723888419134225
0.17492455343511742
0.08007676676950362
0.10676925814941322
0.2738475206012525
0.09031870759944884
0.32160487337268584
0.2964511370407161
0.2567709948448565
0.15847521196617959
0.2290159131266692
0.23672051461086158
0.2828570927696821
0.10693175260973427
0.2073596093671094
0.13444612151460056
0.05345714680614162
0.13033870798896946
0.2631263494812792
0.17594898974546944
0.11742934835368973
0.19629291235718838
0.21595505251565214
0.24586605340894524
0.16347210962984818
0.07985996135506768
0.28944774714162635
0.31624985994059357
0.04560204309287022
0.18750964723298777
0.33675914823845177
0.25217291585918017
0.17470944099398117
0.27179798165673513
0.20552880660865483
0.2893972723684743
0.0976861064851846
0.29572937787855635
0.05908725685422082
0.27485385673499546
0.21166966225183453
0.2597221888684907
0.29354911361696007
0.2685462275911827
0.3154378365916303
0.2534064263242765
0.11090921649463653
0.25842233191269065
0.23577937610249866
0.22009160599121158
0.33508208939023904
0.08218612693751157
0.05494681278225456
0.33749010347279507
0.37114035813416735
0.2958630819442088
0.13767984635251862
0.27690985871501517
0.18213847905789762
0.36325132596276544
0.11172541716701655
0.298094951737126
0.31594655867004967
0.04435535341741758
0.039459260577227984
0.2451114371325974
0.20837642592816233
0.16689650883098112
0.25935461560470957
0.19473806493376206
0.1840921267470347
0.16287765415751917
0.058333956840286944
0.14692963653694652
0.03691394260340966
0.16842542485119824
0.0791162979557485
0.23840529965347518
0.11933913915090678
0.1358768367154464
0.28524738771587366
0.14511976531254928
0.07632441486615119
0.10252883757573134
0.13822166845955386
0.11884240751594555
0.2815116409304277
0.14061563077301695
0.22830795310349972
0.247801588596897
0.26884339471104673
0.17328083865752283
0.2262338632985129
0.10461697328643546
0.17191371614319512
0.09291320301174419
0.2512485270329065
0.11720897620288717
0.2237663912790955
0.3119265891297318
0.3507219989060014
0.33324025137814584
0.2775890954840699
0.25813860207006367
0.11526825951271097
0.34266661023268263
0.16894115663552833
0.16702424631629567
0.29762916843422565
0.24799033647643656
0.24599471037091752
0.17414515312492404
0.28264257478320703
0.05497181462495135
0.24615682586587806
0.2903046722730093
0.11578325079280774
0.2533535797386726
0.1493859901392324
0.23384851432130424
0.1750952448496725
0.2128557600457969
0.348058446918743
0.23440801493052285
0.14370542520386892
0.2982616019987673
0.1459016136505739
0.2036147655872027
0.199036087211328
0.0897501318378126
0.3107555003395239
0.15286493355242295
0.1398237887428921
0.0695345631460945
0.07236962543588371
0.205368173061833
0.32893905573313376
0.14275994746436987
0.09599255566419444
0.11212367487555373
0.14849744177786725
0.4475299189636549
0.25198492918753446
0.1580076076567287
0.14676457589401457
0.22028272387458228
0.2122375964873771
0.28093890358912643
0.3106417806014921
0.1928079217648141
0.20725229446543675
0.0931552571605394
0.1964154664557428
0.1655542226874353
0.11601271746539409
0.3192995589155892
0.12427213519272318
0.0852159824447161
0.243544687140854
0.18867894350256448
0.21973981604443318
0.12229109287263785
0.19148220529313376
0.18711834287688922
0.09914956252243694
0.3771203335707953
0.1235065588529762
0.23273213662688394
0.31545091512749507
0.07820560087035501
0.23519195126214645
0.16671872464586934
0.028475893183044203
0.1620472966971336
0.19263364374178396
0.14303947250286067
0.09285847800235185
0.16622788321147947
0.1145396995614414
0.007152526624323322
0.28247867887919353
0.10740752406378695
0.2546952038344087
0.053201357010143245
0.3387993287756367
0.11362863058238601
0.15407485833863707
0.32669777245710774
0.22684334851217136
0.22062415820651332
0.18791272404071432
0.20010395248508567
0.28437802970126114
0.14261407048036143
0.3363007509089451
0.23791920323773919
0.18876921921465345
0.1936553259618106
0.2141566635646225
0.0943447315248124
0.2465681970678725
0.012544477633732324
0.20198613085617587
0.2017814285397591
0.08616824741110277
0.20734071145522676
0.1959108260172159
0.12856656694300925
0.3588666950484935
0.22696871598782004
0.16033058022715432
0.28267804589299794
0.17420912193627783
0.06318560522983403
0.35693404699129
0.1866131298332043
0.31060735156644287
0.286593478336693
0.13180365505867947
0.14109893634024728
0.021422241677657886
0.2790226447890536
0.2872214717895818
0.051353059185804725
0.16126464045435818
0.2535374998937675
0.13346909239687765
0.3350156336427343
0.37426990417429845
0.3003592401769254
0.12906800887254877
0.2088174147500109
0.20322108818392665
0.19053168667694173
0.24128328683479017
0.08917314049521773
0.3863205951828481
0.13158145995567078
0.21430368975568856
0.3717066625443334
0.14896507209731089
0.1283342049403409
0.2798452018031309
0.06969525502878546
0.21408851594776582
0.14309315829771238
0.29422304536678057
0.28522473787192804
0.20341621581836664
0.03736602249045632
0.10518684379375734
0.2094044202868437
0.16334073250688855
0.07058226476860986
0.3324407687203849
0.1815761311715771
0.24835786959205824
0.14629532226862596
0.2929547735990216
0.13910401202858005
0.2081944657177917
0.3799255877240203
0.21415242837742643
0.0959912310896673
0.34516526918511903
0.1462034596508643
0.19919219433523275
0.20223695484588114
0.3424787396497627
0.12490045204422132
0.20266116307126655
0.11216226116381607
0.1480400105378795
0.20567410819858195
0.12118593038904998
0.08000470566534412
0.06662217218720957
0.11053247219964675
0.12355872109526861
0.1882598893409134
0.2079516463926655
0.13469384825239175
0.0793215309590972
0.15369987833547827
0.029809231640127457
0.40495127216569843
0.2479847212288561
0.15109836340213534
0.17596830881878603
0.19191865674337066
0.14859570492389398
0.020776304251027746
0.19971751653206554
0.34873412153523425
0.24608232089486348
0.23445344765556408
0.1837539202839949
0.23800279529261603
0.11687614441510333
0.31397553856355714
0.3706641256923636
0.12216457612277369
0.14987747230479218
0.2837062066644092
0.30791598647184115
0.25895269910472885
0.28058473959549646
0.07820385907488595
0.0981981186383944
0.3696850115485207
0.2861675330820066
0.13858917122616898
0.09403987930667301
0.10972549914288866
0.17015284587060925
0.09559699348243751
0.0993561694677138
0.2801258850407867
0.08814944223982091
0.2596982376802537
0.1289086412248614
0.1643024510936935
0.2751548220001779
0.05647276762355087
0.24294864786309217
0.06351799229581098
0.1846198117721117
0.17042836585594928
0.17194716750600994
0.17996046684845227
0.2228032566356334
0.1808400987780617
0.3130062739294394
0.25436949788627294
0.19031322783150428
0.1402023663955965
0.21880322174753183
0.1575195158816693
0.3747269736994991
0.2784219310293455
0.03350053156663274
0.29671208395900295
0.14299191551060167
0.24947997295626956
0.26534787000172344
0.13037381031764886
0.017127172320223698
0.2943126832251794
0.25076374203823354
0.10358536736872961
0.2699630739952091
0.27349842429750754
0.06326105184733088
0.17438361458708038
0.21219456750312507
0.405581806510358
0.1850083798497699
0.07412610785066656
0.06754657493955428
0.23107642012794627
0.13222763500064877
0.15750039929680654
0.19015034450132262
0.2568313035113236
0.13057601263447177
0.24728581315287662
0.23303830866058886
0.05356046760193516
0.17196783882152936
0.09752073025830856
0.12616808282828526
0.0058302299757960925
0.25550933563984707
0.36902258799405885
0.14921514408131387
0.37065722935353473
0.3398335066550148
0.1456045916312208
0.14240091145351264
0.21852675100776253
0.08461050672349023
0.03177870294257094
0.1550645438995597
0.26532855517354426
0.13104054791545702
0.2622529560653291
0.10608645241464422
0.3037814729688847
0.39093057521746843
0.1462905518371927
0.1721564536962835
0.18899197424573444
0.2281262607079406
0.21595845737132147
0.25338425881873544
0.2629471064825236
0.18449830054072122
0.21810506065748633
0.26717642060676117
0.16187038210608837
0.19213773476792195
0.1425801107679597
0.1665728776009587
0.19562601478623037
0.19000471863912444
0.22478687925134233
0.2617542344629079
0.057196784420660174
0.1046785177076158
0.18361398356701328
0.12650702321508
0.1518054743397194
0.021874957574626253
0.22714990655232217
0.1464673900359866
0.1977714071509343
0.06410372812735372
0.25075997668582345
0.12322311827738482
0.14791009216812737
0.3674937715184338
0.2807207765665237
0.24217970873711991
0.26921380547721474
0.11740526706345493
0.021551307966001982
0.1428086789013567
0.18728097863214363
0.017150315627849893
0.2104087878775637
0.2674350820415059
0.17698200997052202
0.3706078510809946
0.3062484066693292
0.186420775834159
0.19519349239477016
0.2809642807993514
0.055623335517737106
0.22429260857064354
0.05130765359036769
0.16334324788262639
0.07295291244473016
0.20449799044407038
0.2711793924287918
0.13722609038805578
0.19900458808639032
0.17026398204122065
0.13352256106930824
0.30041526576855326
0.14910119510957448
0.1843765302874363
0.062256443681296195
0.021189888038524406
0.34944720824122943
0.32817831067744435
0.23994913422370667
0.19663379931988204
0.3145883123775887
0.2096942901069993
0.2744068779192963
0.20254161818187164
0.08030948979692772
0.24132509987291834
0.06398406991478177
0.05228976336899041
0.21648687497058725
0.1243002790570735
0.38832048186672724
0.16773492767467998
0.08357405794071672
0.09707864486230448
0.07938569005207613
0.19249988005695945
0.22087778220992937
0.09065876966932207
0.1887640832349581
0.18692578104323826
0.2629422516599708
0.0887272495294128
0.03756140617650942
0.2986777422465243
0.22269543473515235
0.06740710466983153
0.17927565820922584
0.3418071885212793
0.18096205711692115
0.0889367353113061
0.13463636274874646
0.230414496877554
0.2306467001273029
0.2515482057470078
0.24085540270554825
0.29697861757156824
0.05673231540826168
0.16114599132283283
0.2685083638007962
0.31453298990661277
0.10801760144454409
0.22208035995798983
0.024153494918032325
0.13893210678816037
0.1628852700119144
0.12326802493575381
0.223103237275946
0.10736223942724053
0.09142139179351122
0.2355926165191173
0.21479041447614547
0.2170392786956138
0.0881513189011612
0.18363596561041542
0.2011087192494442
0.19074344283288797
0.2971211913632777
0.19270755731235883
0.1531318800421078
0.36600260962986825
0.31222559558205076
0.16736158458367065
0.20001358700331476
0.23420146759124422
0.06656302574867178
0.11395097262188696
0.11721667469240751
0.2307659694357099
0.19575404426278686
0.28851727593201415
0.21526132353966757
0.21805660782629221
0.27459968336186036
0.2120668151119818
0.07496845380437883
0.14675514445307092
0.08816407001689203
0.3319720908877182
0.2652274174838893
0.3008144107469606
0.20659542005503237
0.30391276042535353
0.2074923896220213
0.23646803948666456
0.19342048921198435
0.2505752704321305
0.19903237642525565
0.25601259198171517
0.10624880216054322
0.11727183837441227
0.05760550917436781
0.07882976538287756
0.23742244500666485
0.08611095137532944
0.23616490776257332
0.19951908516481115
0.15716822106489897
0.08399628458132506
0.26106927500228577
0.23880032045545554
0.0786512377554009
0.0695532218463431
0.2414805058090907
0.13580940040479478
0.15301451464075436
0.19124092563951636
0.36769599751471804
0.13094032616300724
0.08918077469576191
0.24285200514689173
0.08747362517664119
0.16519541230508888
0.10577464200534549
0.2038306869403718
0.2650021807848975
0.09655647207460975
0.19409000539068616
0.28683875868074626
0.15717366103510008
0.04365572245690971
0.2483578550102645
0.2356465498246261
0.17169088032783852
0.19531121407835975
0.35307246668569137
0.14422679633736804
0.25173694480218367
0.01446442682853862
0.20653772067843196
0.09987959551044746
0.1900854045550834
0.27350536520965574
0.24723597072820494
0.016004697812022944
0.2553048844358789
0.13409828453494788
0.08006914771838175
0.26036631797933685
0.06921632088387082
0.14338981325820394
0.34999419961063144
0.09677022877175975
0.19654022379837816
0.10403353177948543
0.16820469181227807
0.08342319122179091
0.2866598291287984
0.10522704350853761
0.1395134420765868
0.2513648671171255
0.2259251475580881
0.21760580427436932
0.0059901571300784474
0.1703571354784866
0.13940631556170852
0.08054694412258015
0.21129959704764817
0.24816361977610973
0.2196830755467197
0.11293578095736721
0.2513516026764985
0.10463136351331795
0.12326984172234172
0.3142927276424582
0.21477022909020982
0.2231240631433526
0.1828598912470195
0.16853570626025077
0.25970888054598235
0.08456318428895374
0.12359205030989041
0.228253999612683
0.21477982377664667
0.09301206755483318
0.1448422959825769
0.09552842050179867
0.13068855268627963
0.31493744768039894
0.3368558543549435
0.11624609737717413
0.16506627382140276
0.15389367103534995
0.28839668868389384
0.20929448142094967
0.2501212970812089
0.1485199507527014
0.251947530650688
0.26946045199288504
0.19227522265328006
0.10950400864327511
0.09852974584976715
0.16429058134109054
0.2758030420729851
0.2753288085200174
0.04481518354478213
0.0889910559608599
0.08282296260007824
0.24247112045560432
0.05550988018632549
0.14294088711374836
0.24318406674692827
0.2890905317142818
0.15944593119941344
0.2314236368890193
0.15537033162408825
0.26168637457630445
0.3391006802861599
0.22968110268621905
0.22350769455302943
0.1276382104932853
0.20977658287585113
0.218153145581445
0.3726944746760561
0.27250301321878245
0.19586643179924643
0.2031827191356092
0.13674299777864451
0.09993905448925415
0.37979991224564974
0.3178236590503163
0.10059551133259649
0.0698857118728177
0.27479421839059
0.15693647879902892
0.19664594153975226
0.3133000565449727
0.1621263755663885
0.2009587574883255
0.18365039147821968
0.12602162229179203
0.13383240449467643
0.152789634496989
0.2671625849491856
0.08611687194445553
0.2251761832799558
0.145981146634669
0.2530424092097791
0.13552050281561262
0.14829520357803308
0.24183427403362803
0.053251148185677805
0.26426503736978946
0.22267986898318523
0.2620905819583229
0.14511695874409342
0.20261573318164408
0.21727025491264454
0.11247446685728198
0.2953935494191104
0.11076949873032538
0.07198757850458973
0.21113119007011286
0.28347232566511693
0.13798512024448495
0.1885650066623029
0.2657442896908834
0.2594778806822962
0.23079267573267453
0.3816270412982892
0.10146705364150663
0.13208036046442065
0.30366730861426944
0.11778217295192814
0.12174914289900583
0.08088060395229411
0.1510710361728465
0.11583248216253184
0.09808259571182133
0.21386984126344769
0.25693216193670243
0.28019565097973687
0.18757461838109366
0.09247712696820921
0.4165437598503971
0.061330251050718175
0.19873162291722857
0.18034602218330628
0.2862650525575505
0.2063586803212259
0.22486084097243472
0.15725662502698592
0.06552444830387932
0.096621215524065
0.386037767174885
0.18446882408605544
0.3496555414591969
0.34055291549316513
0.3884749574632101
0.2784320325430529
0.2782993467677833
0.19610610862552608
0.19222702240945833
0.21383609498301515
0.17539563556885054
0.23979128609912023
0.2521633443195512
0.2751568261863421
0.0516789030038847
0.24540556946934075
0.2000259054296404
0.04328019402733811
0.24090696874814332
0.0555493880184791
0.34375340319289827
0.26036668901701426
0.07104236940377863
0.09997734230250295
0.3235584109069139
0.16394652517476932
0.2671994913644181
0.22105271173235788
0.17690228752224332
0.34568062144865525
0.06549816864474986
0.34489211154261823
0.25886506066139353
0.19311343486983268
0.3026163373733172
0.04058101595332262
0.015175353678487108
0.1284929978594746
0.24208022268711596
0.1834746402852352
0.09464562929723251
0.21827241418517335
0.05590649038910266
0.1994869104900959
0.1805430919105207
0.0628564947680824
0.10411768708127882
0.20094093297433815
0.0749257164064421
0.19827267681748884
0.08547026150499953
0.13679593079615054
0.3911404882175306
0.2508901985166232
0.18269183940668415
0.21029481717371037
0.26793302604341496
0.3619841844418345
0.39122068687364353
0.03494771429476127
0.2282888456707099
0.2644753949628449
0.2021910581962637
0.28909683079646153
0.1916893387114223
0.2331233466847104
0.2500548370886359
0.39233861381169155
0.23880758238025482
0.11311081781581739
0.36033263449107544
0.27517190268927066
0.13621135284095373
0.07088994936471703
0.2176320176068839
0.13685253639930153
0.26961672133838005
0.2370457196826383
0.16125756190667329
0.13527014174645055
0.13049117072116959
0.07000439325544346
0.2389730260965356
0.19319659467415748
0.15931155609840972
0.29967928511597036
0.15304927874218544
0.30474847934007804
0.08791596500393281
0.1799493225286456
0.28671923509675773
0.17809886216909837
0.19635614617284106
0.07550151883934514
0.23164550861974378
0.17945717983686493
0.25498479182925565
0.18474734295430573
0.2406442907247788
0.14750221316626733
0.1765339447824672
0.2978844518151618
0.15605259520622766
0.2504891722583597
0.27979929453979685
0.2474916908391752
0.3560643349696974
0.26504084928886296
0.29318208259680983
0.06655937957168127
0.2866354483851865
0.11709154330369433
0.2557944749140299
0.22310150866297157
0.09608901656034015
0.052516686411997734
0.19430937077955082
0.16465810022085656
0.2829674629167113
0.27394851897781586
0.20486519033507422
0.11455699722014641
0.2365799284518805
0.08090335897690068
0.13506355862335834
0.1412955893183364
0.2509967379708328
0.11198882143029133
0.2656700780995643
0.15710959094468646
0.15868870633355464
0.22440974383587942
0.1478886842624506
0.25858161038082356
0.14407440998817983
0.1813704664994337
0.1282137047946437
0.13428223310006704
0.2918371061651141
0.18375826506408152
0.3177910433171739
0.11116854455747477
0.292489805620078
0.17225993615046667
0.21156776107138112
0.2146035522270923
0.4312072486455259
0.19216504829877237
0.28271224420065855
0.10405332594766459
0.1209545813538415
0.23886537918774592
0.3411642089176474
0.15286411899133165
0.19459755029501072
0.32540162656741906
0.1581390720966111
0.3475481732277125
0.32244594338855725
0.312955991765236
0.16612188627212296
0.18531690717454066
0.13174015757120272
0.10762813375124952
0.18410179186159958
0.14759306770689848
0.3301251177574961
0.3334655549103741
0.09958601640044633
0.36616309704665145
0.16582261610642787
0.2040021070548059
0.14879997411962853
0.17318772883442793
0.09571102973736018
0.1530879815432893
0.14985873614951933
0.1414199793787154
0.2250990320970851
0.1909648613098359
0.2731269361946308
0.1992302941961994
0.3070238850870514
0.03056355393534395
0.1378744121154247
0.2925395843328665
0.27283873119633156
0.10554499179646373
0.11136217674678964
0.19239097926560678
0.13949710062595846
0.16391033724217324
0.30233781661124426
0.22232985867048422
0.2032663242431824
0.13785507773520483
0.10842312229993638
0.15215999849243333
0.24969151860858926
0.34151966732012645
0.3924768776915267
0.10749429886136348
0.10445962221865758
0.3106152242107496
0.2118239648800998
0.16022980050035257
0.20556169797739302
0.185361215709253
0.17103234143559892
0.2623132303128916
0.28453505504264054
0.149352777548447
0.2684694016358161
0.2893684957282712
0.21120201076393427
0.25443861165275633
0.19013069638525845
0.05741476942845495
0.26206895269981245
0.11853878553394458
0.16203360719855534
0.2728450882678672
0.3260899371207108
0.03757638825238782
0.245848822124019
0.05346275641240404
0.16432566241946311
0.14195325993233002
0.19883452721213848
0.08182406135252157
0.11210725160659038
0.25100581286813684
0.3319092099601934
0.1883805456017117
0.33828703479729083
0.16825048888599595
0.13154730374247978
0.1945432993441188
0.22936798006255774
0.2700269147227475
0.24352921386530835
0.1398323074993372
0.2670038090079382
0.03921783107433999
0.15038185898412224
0.15970908419045365
0.20394642631361168
0.28667051957783324
0.18929712131484747
0.30522976330692625
0.10118322848105712
0.3287023890871513
0.12449708469275847
0.08901009811415672
0.20539334323967656
0.09508186689078636
0.2116439439347741
0.344854304362817
0.18346929441423912
0.12851032648143978
0.16406077087969861
0.05718385997176717
0.306981861492294
0.3886304036215352
0.11689903688107446
0.19438920466656678
0.024725569892155408
0.04368014552686236
0.27162180769487254
0.30700035021934197
0.08363235836318021
0.36851210163474885
0.16750139306601886
0.19709051349524515
0.2774497355619991
0.05993027163346609
0.3457802622893261
0.2860690394774571
0.3270473756445049
0.20525218214846516
0.17088438921022972
0.20724506979963947
0.33447988178635096
0.3522342043253343
0.33147613395428677
0.13901842977000597
0.19030445192742576
0.16048097380718054
0.00914071343779298
0.20235860275884746
0.14269901893584575
0.20765328509659353
0.16578307213275767
0.13294854696206157
0.0916931305166274
0.1654992846913101
0.19473704586022475
0.26012247003493866
0.28597753933448794
0.2892888536650766
0.13053549772870457
0.19244815300276374
0.16320397681661983
0.1613369065324607
0.2684808522587622
0.28514541973530827
0.09003625364907984
0.2717586165319888
0.19708387557912554
0.15242838619807364
0.20196487177578093
0.2240049733712285
0.27518721235120513
0.1710585521175842
0.05422206489125413
0.14436450128251543
0.266020671912929
0.15482921738748784
0.2832592118902211
0.1292228510229857
0.16594911179098012
0.040559014892403884
0.2035053595734408
0.249391135410872
0.33497571111144375
0.27617433080698056
0.15700939948764786
0.22376506125097387
0.2986778963645623
0.19775980543898783
0.09795931383893892
0.21591954032575394
0.23868570738935155
0.16132705875135367
0.04679064838023303
0.025301367958780456
0.2489303330316044
0.20485035760984727
0.1288312544121368
0.21335611649833702
0.10058127344652833
0.11990008693570582
0.3262542162703358
0.10841927848965498
0.21673196395056843
0.28703641073063024
0.14692836527983508
0.03197075550230236
0.30012727993623506
0.15937408735254413
0.213247710911307
0.2793061514896715
0.1606836219694395
0.09631087314856616
0.2819886083401193
0.13267509707367356
0.362920890694457
0.2695854388912189
0.16525170474979206
0.06307512840096882
0.31155725817447716
0.18473273067440577
0.0711322160321319
0.16184620988215564
0.3928222075729222
0.11508556993898918
0.2568604279720595
0.12623097559859262
0.2957334316300038
0.2481221740322881
0.213241643693481
0.06807985636000694
0.2187615481335787
0.06092286121509596
0.27262730458933504
0.32417772468738054
0.30353981195221014
0.16495230644048514
0.3447329129930724
0.13409607062038606
0.21714198845128171
0.15581790045183114
0.35160223927794654
0.2799308597968527
0.25278886398446576
0.2588047787651195
0.1977672173050138
0.13503046529064147
0.24272459712287212
0.22480132361382615
0.23679135742264376
0.08584495255241072
0.13083241371160975
0.11516854431852944
0.0919918395314665
0.3199457977137963
0.31378496592405153
0.16581313352495208
0.03575270352378824
0.2194037876772206
0.15261558660124164
0.26734898220628794
0.08523160311032167
0.17394199648241834
0.22889052970832569
0.0888696918409068
0.15768279145283676
0.15140067645758018
0.21845068020486386
0.22016215458126714
0.15318935222666652
0.35197073513666977
0.19469202340847122
0.23660589141211028
0.30639707494091534
0.3480614526276462
0.10997919421642421
0.22143749332254578
0.3406856191700651
0.1841612137788699
0.2304287018463091
0.14169232628870052
0.19247717887396507
0.37920599463844634
0.12570884560067777
0.16912522558349116
0.06479444305268311
0.29709779024091704
0.28385988217943137
0.15668238003306523
0.2942459879651752
0.24288205659863576
0.11832285720019318
0.23707640014480305
0.20022757795841903
0.21037897746485287
0.05688959088515457
0.18202470850791638
0.2289326869479134
0.10734230367274118
0.30279725599135265
0.1437193878303904
0.13506176497195982
0.19546223462025636
0.19264042622113312
0.20796490047708
0.2103722848334451
0.29699732015219577
0.1015238142683624
0.30216536575830705
0.29088390064572783
0.289148330021113
0.2985855550958118
0.306680514602899
0.23105405390750178
0.023146259719281925
0.34038175053114406
0.09774053239526082
0.27788384609650774
0.3584509921192371
0.149105481744972
0.09244705923405228
0.25518210195141733
0.26120448889368175
0.26140643278576475
0.05654316074089819
0.1361892764776309
0.06548142971949879
0.20287520715952012
0.028515075381405054
0.1849849036293876
0.2099111804692599
0.20068394985643861
0.18348365234194447
0.16646469087202379
0.2516404025885873
0.17866992098936432
0.23420475554194872
0.17946904868138647
0.17286672022203575
0.1249407863864066
0.2773363530407054
0.21353541012988972
0.2174682800029289
0.22207973717029725
0.2970991840566358
0.16387589337626748
0.22618657938598136
0.15045834703145544
0.19155646388892353
0.2011225162070211
0.11804398909887029
0.3911334151578975
0.4054417572203997
0.13972839635113293
0.22957629746178998
0.10943686605083401
0.26429419787873254
0.12275256353355592
0.16657564773532058
0.22748688528540512
0.29541593536184135
0.26760531318893854
0.3433974384758389
0.14468959288162295
0.31566586517905115
0.21251635231099716
0.15810423271109375
0.15627016672987842
0.32527114581651384
0.16646310115320298
0.1552294125119761
0.14971038721971372
0.17522336423721124
0.22428197315303114
0.19746210810840376
0.3177512949305744
0.19279250322539412
0.27175523052214284
0.1849377089758747
0.2798934548155061
0.2491060198426431
0.0851486170432127
0.34969971203208455
0.22291989757488814
0.09473654810842018
0.24545466550288
0.056901738573871874
0.09116497119170588
0.3008142663522188
0.21591187304016954
0.21146069737571424
0.0857289106771494
0.12020564593291463
0.18211990453940005
0.29228227310638005
0.41765335804150805
0.1721402720377148
0.17596772407437053
0.08084221522444228
0.13801063894044835
0.2342568668039542
0.2138101380716802
0.28471812840077787
0.18581119695807452
0.2620922147598362
0.26225326065519694
0.38506433404456
0.16766164012919849
0.2944639969487195
0.17964557846664736
0.0927277918709278
0.12284934536016302
0.27260863751021447
0.19112985912573827
0.07915202637178616
0.22388915940842427
0.2048887564771863
0.2596876988044879
0.153095751922119
0.2636044509661701
0.17600430338863665
0.21544228929143033
0.15500838889762156
0.21514343043002257
0.22515664577600508
0.15402485208678632
0.21516643820721568
0.1771407324251608
0.09175065257897042
0.1971130220569059
0.30068136930236783
0.13400407818181503
0.3304702760765056
0.1209301535820531
0.06577543145954232
0.16763501364210998
0.2695619600862596
0.09534471969470881
0.12819872104904664
0.17875512671577246
0.23900920210474436
0.08131407022203228
0.0772662776821039
0.06659438884094404
0.28239081372358427
0.23491070983117954
0.2944050572714815
0.04228549119899609
0.3403086713267193
0.24701889654349019
0.09222195493369809
0.13832584296354672
0.45595058992978543
0.2234826356232179
0.08854211652499422
0.1740684215630675
0.2672785991065111
0.15691137060370436
0.1342030194689927
0.11024559940158755
0.19619654289285654
0.07834627259321027
0.06128860300324386
0.2489831162623647
0.13130956806264996
0.040623977468722774
0.14985670078164195
0.0640189580192598
0.3312142438974181
0.21101598302975744
0.24113764806971877
0.059889951720792006
0.09004654182086812
0.1545450371162857
0.12835327709349761
0.08706547075560817
0.0885423157968915
0.10631111446829439
0.27818102010578055
0.2625430151084534
0.33296399464161613
0.19076021448471417
0.17297117638852108
0.14098298168751092
0.14782519544825018
0.25444450382463674
0.03573542953198334
0.11594102972766368
0.23596185973506095
0.16702408340995073
0.15516497798717427
0.34035302227340597
0.33933091737707344
0.14661499439770434
0.3035300807976573
0.1041825542835141
0.25269230317718866
0.2610612291682843
0.2347800901445594
0.0364353746083163
0.33464609905541093
0.2415335776596292
0.26640615022958586
0.09756453472002787
0.37150589305540116
0.17154554411069795
0.09323601174412553
0.21042038020320855
0.2357811829448129
0.07797524991595826
0.16639621141329147
0.28227349488490733
0.3300213836646516
0.13735816098691378
0.17396702301051634
0.14016987251712168
0.12159531276555444
0.3994685593365705
0.26607170034282457
0.16404633561991497
0.22011303547280495
0.27112622301288425
0.15431617622049013
0.28173408595586213
0.18391042938598917
0.2750424469093272
0.34528576429230745
0.3406512627106714
0.12111548797054326
0.1476400178009139
0.09373828272688221
0.28391517459710436
0.3988101283224142
0.27893992544005797
0.09643430054933336
0.18677828767074064
0.0548416667275801
0.15832576966874715
0.28235948935190963
0.14433627781452363
0.28355692805665095
0.2178638156453327
0.05393502155712977
0.22523756559447602
0.4036911955534351
0.21946327688270506
0.1818865405679783
0.1624142216781278
0.2113086778532281
0.306045994665345
0.22447964285492736
0.3552230028785185
0.08429392727038373
0.09755569585531486
0.21427255405156923
0.2463490891548479
0.10128843085659942
0.23842382619018454
0.30070443410585257
0.1149769727582731
0.33277196860751107
0.3054467976088124
0.12955173407687423
0.02576440775947652
0.059421382369144356
0.2714762015643923
0.40876468415321515
0.22379781822464495
0.06533095901941421
0.26084648176783437
0.12492083932938106
0.321083681781552
0.1963266049786787
0.07434538753066026
0.28196674367652014
0.42068554880460185
0.12822846380725852
0.08703870004054498
0.1689559004345405
0.23715425435415577
0.025734305207147794
0.09038944663994121
0.2566268572433215
0.27806285233704514
0.24696796845740793
0.137327686875872
0.21078934108921385
0.08244370796261226
0.13642919779834176
0.21019215549930498
0.28976997478654276
0.33928284809337894
0.1268746187754212
0.11956779339494508
0.10999639803753772
0.23354734868871643
0.04032030648438585
0.10300737302104623
0.2008962761257809
0.317729454289925
0.13464782788327087
0.2591358214380165
0.11066742698278562
0.3271668099713528
0.1700754108365175
0.11660594735906048
0.1346054875312542
0.14407553766295933
0.2625183744856165
0.2057778452979684
0.2327052332527598
0.15645944540612033
0.2965676241006641
0.30448692416955436
0.06304905484663245
0.17870790907556963
0.19495344438625847
0.16647125871171578
0.3985626929751035
0.16971430962045855
0.21604276354184324
0.225355421341625
0.26829752738144114
0.19116533061004623
0.12577415900453362
0.1822053492591122
0.14156616081540796
0.12827409197012485
0.21703657959039574
0.17777577935931874
0.12427813285610508
0.17158468931601192
0.2509374933206764
0.15788737848227147
0.4371819753808338
0.3327742824415185
0.16525517378011906
0.11289572288062356
0.2400705242643295
0.34314367714676564
0.3396855441511882
0.15713901326081944
0.31069350465608264
0.1618087026259682
0.16938551512228667
0.25768736393611347
0.12788139837052004
0.27336230651795324
0.3081969367759853
0.2999780602538107
0.1676560262326337
0.18139733224215873
0.20407991477780632
0.2111963153345104
0.08126957470161963
0.35332442546192955
0.10263629024446706
0.2738984711636917
0.19883144606929096
0.2150980556097053
0.12896541951328314
0.34266806593197446
0.21384195787603152
0.4045775986322923
0.14601490606698395
0.2737774058776448
0.014039734493796393
0.17002478532557916
0.16431012463018263
0.23804630765140694
0.2843579822335661
0.13815479351018273
0.21174456741744235
0.3181796861068328
0.15973682278477075
0.22952441831321316
0.18443788978041184
0.18977008064515855
0.08810089544662318
0.2057878242011044
0.26563968636937335
0.11066705640488742
0.04101254830595222
0.2946757241204093
0.07379265562215426
0.2005890863307775
0.13295458627353007
0.21031523877348307
0.19372232936134945
0.3206217459647389
0.1671969124938688
0.41400116926731956
0.08702014050328641
0.24845518971714192
0.2904137322426771
0.12571515703476183
0.2082261604030091
0.3296142638188473
0.3331995214398494
0.037545208997660624
0.22919337087206407
0.1789291392401957
0.22343854941897112
0.08762582717516607
0.15441951555670402
0.15866229081773522
0.21657965409954408
0.14610200926098585
0.2930476694407706
0.2497202554134704
0.13448877479835722
0.15280828684292336
0.1742925872434685
0.15969049020614617
0.2813894935321306
0.21578756502725494
0.27678928254899376
0.3528279638912059
0.14606593470459125
0.11400551226881404
0.3118445518492832
0.08429097668191762
0.09050084102900179
0.1487391840113561
0.15717860488015942
0.08397426072208851
0.19706149161531333
0.1743219350524711
0.15860560044169286
0.3552864956535132
0.17873334506028574
0.29726742153545715
0.13248923207633903
0.39037902817574893
0.09001403577512969
0.0973474731952281
0.20364120902687166
0.17832318870967545
0.06925176186693398
0.19335547446744736
0.09234734880066109
0.17928511683152848
0.15908781644429523
0.18096767614064302
0.2037538477888601
0.27665963561830526
0.14111562477604347
0.23049509677705032
0.3227723902452841
0.2328436023559933
0.18533313561543485
0.19043417645094085
0.11503011725626176
0.4281840164977691
0.027120969669505026
0.14941024504170386
0.37682338986659336
0.22958962746240327
0.2913145276801301
0.13166828332056169
0.1507260115343994
0.28454316879748115
0.21881925654782272
0.38494400228646886
0.18813547972994493
0.11966250297620427
0.24518583372633548
0.3406482182510838
0.17407087900529103
0.23533768597562293
0.1368524558833101
0.13464775131279197
0.285864735124527
0.23495260370639667
0.06940131593491732
0.2526431809349854
0.08969173737910054
0.27497588273672524
0.27225504540518075
0.17384751944585453
0.2173644036373102
0.19191332836422895
0.11569278154898119
0.16163283241711746
0.2372205974229345
0.33058805795571966
0.058502301318804184
0.2095115163739924
0.16311297800732003
0.28547575986072155
0.28785834001596416
0.21532524598637764
0.1499106040022473
0.03788088343411957
0.0876017229478471
0.050634732829710205
0.2765901039782072
0.10442775854874824
0.14696659759621863
0.12069169964028802
0.2411429973131991
0.2937180905698114
0.10212871566213805
0.38381752143982534
0.28877448990553417
0.3133697885073797
0.16246757433542752
0.23897465416012403
0.2917884006632582
0.36834796675630077
0.03087604329822423
0.14444996573344912
0.21585682843737838
0.1219810040959756
0.23872315581576295
0.13453068379944677
0.08419551376653604
0.19027121410604275
0.16431884548488462
0.1969823735591845
0.06624069299127229
0.1403431434863757
0.2471078870684605
0.15005596505193936
0.2636177706495726
0.1001732442611186
0.322078094180663
0.17692440564644032
0.13170218635794176
0.3116540571731302
0.2737504014765473
0.08306149705732124
0.1206166174520857
0.17680329688349497
0.27084542112983107
0.27175342042019446
0.24324528204955842
0.2938216463002724
0.3341453646352489
0.16159303549562645
0.30689451038925175
0.163811183059554
0.31808680792296046
0.20542229755107344
0.10960893448721107
0.3780445827877975
0.16893476936257065
0.3062661219675348
0.21272360167920695
0.34758952387688047
0.21352298635513647
0.15683007701646223
0.12861737450199343
0.2565641959434737
0.3823227971549218
0.3578644597201685
0.21535514907628422
0.3770867629641956
0.21419674088278906
0.24516591370273816
0.2702877340802704
0.14589512900393836
0.16326292557672786
0.34564080684104836
0.049073706686205455
0.10081882711121154
0.27266714663123515
0.18599814827563924
0.23596720169207572
0.20389355642645082
0.34631945683685783
0.2654627178542603
0.25263151613272006
0.23090268418440155
0.05966809178029473
0.1474476003294668
0.060981624336060254
0.1582488025339709
0.14371959060218534
0.19766630662755552
0.3516690131280326
0.3272240465506737
0.2709471916178506
0.18297900993295182
0.22282466617756544
0.23151695659748242
0.1916428685899811
0.3398105176132809
0.2531533421619667
0.2924392688550352
0.1449756479061576
0.16680123700352759
0.4378834839947296
0.2012265937519611
0.14350611820492312
0.11361141744653541
0.2603433007923373
0.31041834475336316
0.35340128079801525
0.226100542544429
0.1862366783676563
0.3304805107059651
0.3737598323190314
0.09842235256623769
0.17010010548965757
0.045847753134133015
0.20482414254407047
0.07401452259825327
0.2530796468728376
0.14002745469008254
0.2898167299836518
0.19038156385121074
0.019747479592373798
0.15642273857827202
0.11786511019204578
0.17786703215840702
0.1645582029803439
0.03354578855550718
0.039258503270569116
0.2189030043444729
0.08632613585446999
0.2687397701744855
0.16877711817187657
0.050145749626213695
0.18411460289989023
0.2253201058325456
0.33512163064726963
0.19870453804646968
0.2036229977758131
0.0785932822915779
0.30157474437453546
0.3340162548593331
0.2308846870414115
0.13783093796963647
0.10415785771781519
0.07417061120610251
0.12123703452476292
0.05516157413264565
0.04286007086401993
0.19763160508499117
0.3567542193460702
0.2059724005075137
0.26415822281858375
0.13851911094909305
0.27958153297612726
0.21137773437296814
0.2756342322363479
0.31081091740355016
0.3522194252918709
0.13424227026936572
0.22108032870247268
0.13493869490242452
0.20874860893354125
0.1339683862940935
0.06144600210727226
0.06927043321466705
0.18430330588340996
0.16866437354317138
0.20017310736366115
0.16775904326638136
0.1677423091285594
0.2424758059010493
0.23242149688752844
0.16650191556974117
0.20262342569473124
0.21260266312104423
0.16582619845638288
0.07934102006741567
0.2306360969644672
0.39378870442102304
0.3085448078560958
0.2086380554484345
0.19252339414925965
0.09855393581349758
0.24150998815237537
0.24035650861799837
0.26592501972589033
0.20201822346265003
0.0647031457634275
0.13473463738748281
0.30422156054522786
0.21521280582296326
0.19704857805904463
0.44000942258082115
0.1234564947697338
0.29639618291382935
0.14435888655365492
0.2651793450378543
0.23902616326758544
0.14887817053582736
0.08202181031502946
0.1306790013434305
0.3219312769622344
0.2408393897721249
0.36284208856232497
0.06683958621119818
0.19950461257382485
0.08896720765005699
0.360220110883454
0.29328875604085225
0.1700239622171905
0.1043132335382276
0.1980928217817087
0.21220977733676616
0.1697592899653585
0.15278529139288569
0.18675936508053761
0.3451208213343491
0.2871059274628095
0.21882136823265372
0.11265048774767826
0.17869128428946313
0.3213264167044879
0.2809190114934565
0.1978933747820234
0.10360034586577364
0.11158753008930371
0.270734011128868
0.08509224441159849
0.2782730258579061
0.13046475244948652
0.03500602666741237
0.08499055268401504
0.17495753038913328
0.08800287774723908
0.20835415003134453
0.30148567267898985
0.08714655954978058
0.08975581485851812
0.27350793351640973
0.29514410742865577
0.2743469408744143
0.39498890083409344
0.17025264063577086
0.1795145736359067
0.2667879307197422
0.1170998650432821
0.1469184320417587
0.26320865655526643
0.1779112127360207
0.2858416037310987
0.14481875211384637
0.2864019674812123
0.16332436320506724
0.10697451754808014
0.34510208653482033
0.237784212602217
0.2060732594392862
0.41958937519390294
0.15460784750098597
0.2690559945359633
0.3009731938893852
0.1834822046643563
0.38470830998802985
0.2725325222912429
0.17616964024359974
0.22246862899684694
0.13922646366541255
0.04137660616297914
0.031081228111127294
0.14752702147994168
0.18503258098329273
0.16263136484403168
0.0067196498243040316
0.1054474010622882
0.4073950690299748
0.15417652875452154
0.22187752629919555
0.33805171727672345
0.18521664679586447
0.2068598347527512
0.09833213031362817
0.5189802231550433
0.3720819551260862
0.19260179773943065
0.26688945940115977
0.13553507142127885
0.2111476783927652
0.17169604967756122
0.25390292741681003
0.18768871613177085
0.17021318212587694
0.304788727953697
0.34440490100590726
0.11377956826313662
0.06730479360226818
0.37114962317616496
0.32153065644901113
0.37315413770886596
0.1981873970884765
0.05508364885103765
0.07923627484782657
0.2530133075129482
0.1830636633744364
0.32386530735042385
0.2576383372734836
0.3441257305591584
0.1401804064591134
0.19027840380503197
0.30517555274489266
0.29886577921622776
0.11364127636650324
0.23041014181349515
0.13152300940073014
0.21285610407693606
0.10218869894586009
0.18208534640775692
0.3493500016759018
0.1086487245128229
0.19024362357125277
0.1499430021966416
0.0783633751002254
0.36788539312605134
0.21488122342186744
0.28207252413782424
0.2088300941363246
0.2385682263716747
0.2377482386996998
0.27742283334018075
0.15623564769982531
0.25110851136184065
0.20337140510662674
0.25602377834826084
0.014176597261122756
0.19486088648774705
0.38832926103111215
0.02353050061478207
0.3022526036461913
0.14745454249780315
0.08996379902931204
0.23459633237929742
0.3562097838340115
0.36418553119018415
0.04939732749907715
0.2500570032069088
0.23001420778770032
0.1725416522348178
0.31059708141904013
0.24106869790785873
0.04718580179244659
0.1350773389995994
0.3351428778690566
0.28762886362150325
0.04532475425820395
0.10066688143451341
0.37101577190459867
0.11655661835957541
0.026650583384695944
0.21108271543959334
0.3417267876217574
0.09395101149727131
0.16582037077046818
0.14128803745358656
0.24093188672127655
0.2954048949665585
0.078583778569111
0.252561311398279
0.10957304634832607
0.25540679065074867
0.30258957704201656
0.21709740227959168
0.18042696322126175
0.34917481145684814
0.3159265973596658
0.2067286783148183
0.0856146636247177
0.2017429453424643
0.10771326383773708
0.13003478145438707
0.34350710193425693
0.30190636499178225
0.13077701157317945
0.2779700556776556
0.28961574810318014
0.1567958247531182
0.21543169084397115
0.10935740320673754
0.1754162313746236
0.07383692904032294
0.0872155470886715
0.264586848950006
0.11750538704311071
0.16107080446382516
0.13123765749385585
0.4557573063624032
0.19990487044013375
0.22211647617174662
0.20498644364803117
0.08297490091193511
0.07749513869393392
0.18057231622940054
0.11116723005462072
0.17479827590728822
0.1071146978962816
0.24518079259908493
0.34193170699398756
0.1339722157180874
0.1767524402298458
0.22541757404817883
0.1707375785793308
0.36103899786372606
0.32936178751796436
0.39264930736746434
0.2112654248514968
0.2091177095089699
0.26064561973507006
0.0969547667148964
0.20056920557996036
0.12971960315967027
0.3368254462429836
0.29564187830093785
0.2835777581457176
0.11490225049280074
0.1410715467390972
0.10213606368775253
0.09126443061220857
0.14161019665138103
0.16659365051259123
0.1732253265693498
0.10048714352527771
0.12830113894707665
0.15379068541555033
0.11304803793149278
0.14642754537189837
0.24356073402522965
0.052769098456335366
0.2245750462269492
0.2898329310119985
0.19648355595967812
0.2217615015153164
0.24203424766544954
0.12001908157927373
0.16039010063025777
0.18630130419731245
0.13434747892448018
0.10761375716871724
0.20338874549236996
0.3290056577886661
0.2495041123990073
0.23688454009521437
0.17905391210584198
0.26428156886153015
0.07290175314308422
0.23987563938414141
0.30615277474592517
0.19064242843397228
0.20646269033341927
0.16546328730142265
0.1522518698994025
0.27004288984669383
0.25493013354613736
0.07782923184163738
0.27127356030534866
0.17535849851558977
0.2796677174046727
0.24923522229712605
0.2331305515133107
0.059102991143719995
0.24939121980494053
0.2908614330047511
0.09003415456694014
0.2423078669255361
0.23061907072280577
0.2885211264817667
0.2459685473307906
0.18053801133375735
0.2986561570805826
0.21769523036028413
0.21530183155639168
0.19464753676787183
0.24199048088751215
0.2507793604199596
0.04934823172642146
0.15703104196337386
0.26075491728972483
0.23884960393979646
0.2689382035569812
0.2804481530301424
0.3352533699359282
0.20988998190398817
0.02784762678284803
0.3245535433405926
0.166916728724944
0.051073550880970604
0.23605046413626884
0.1580696505608924
0.29693614542496083
0.1785978673402366
0.2854569751569511
0.18415418169174244
0.2885303154038259
0.24217305115541937
0.1228196287474107
0.23978331831227032
0.05383168205070508
0.05820792709223705
0.19473764629761528
0.09437902852180645
0.22220381974061063
0.2786736523123398
0.2765851247878346
0.2275951188638498
0.009059306921101906
0.11139975799867845
0.17453462090797417
0.020333874596424894
0.3398659757309033
0.13545119562920938
0.2058757969435064
0.21147309219914043
0.11206551857339625
0.23288194069012236
0.007292745648364265
0.10537252060387034
0.3108502558410601
0.06895506519692716
0.13781939833968873
0.2770606218228724
0.04508951784112765
0.312518888620179
0.12625179778619983
0.2341915046994176
0.27349403894498214
0.10642135340106242
0.11513723783575
0.02533428373629988
0.3529562395182795
0.27843842436901395
0.15657053326569453
0.15465879372753707
0.12589297182279857
0.2457072757338629
0.1491385267775324
0.18028051682227
0.19167769341620727
0.26541611805785914
0.11840683779874267
0.2978527931072351
0.1440121976157692
0.18819391400948401
0.13492474891793316
0.16983679331098062
0.3080945031865754
0.05021308260329506
0.2160048814375048
0.15865623675018709
0.20257025114878593
0.28214801589850064
0.10588741201239953
0.07865325653920187
0.2578033318316221
0.12057513708976032
0.2980522435887237
0.25795697842616955
0.06927020367141942
0.16993919982948327
0.096730433232949
0.10154451064985036
0.28076172546600286
0.14899066403123815
0.13534543191516044
0.15199213182179994
0.2925382161077756
0.29658931289390217
0.07421768401561547
0.3292271432253571
0.36674028491226013
0.10867056417801463
0.12694757079701402
0.0919601706831094
0.2218499015167728
0.16647594808020735
0.09264097933795049
0.39790445814277026
0.09573628144263387
0.24843428357006897
0.20279854725699986
0.2898554224551529
0.2230004784014762
0.146688933320952
0.22282703888675343
0.20382617362512376
0.11590430188686948
0.3406177979094791
0.20052199940186202
0.04585461360567058
0.2565998836044128
0.20062035566436287
0.1553580899330161
0.22257849830129559
0.3314992758575933
0.08226174106970476
0.3410683884516308
0.16879113714420554
0.17499442631142684
0.16974558039838
0.1329509697757068
0.09947925642468398
0.14694792876615975
0.12484413316757921
0.2761508062581645
0.23683903987630012
0.2806892787140246
0.249808812492102
0.268969759422158
0.2153417380579473
0.13358639748021384
0.24197713980302765
0.2167926472852735
0.16808807505619386
0.23518139696804038
0.0794970576940224
0.22970926828779825
0.11370861066942012
0.20176862200965467
0.30401208517484507
0.13907142338744508
0.2379616124105588
0.16594406268975456
0.32987150354357514
0.28328575358376623
0.10170242573971498
0.08370577846072844
0.4121265214370414
0.04761564358770758
0.22386854292084865
0.13764200226850143
0.2850118310403911
0.08278131385382285
0.11978532265707258
0.21425591688171525
0.05243102006807282
0.1636931229747417
0.2702528128952554
0.1048172139584381
0.13418968654437
0.11654235534372855
0.3426766907507691
0.06504207205455272
0.20235291814757564
0.11192779912012778
0.21683037574751107
0.19930102732914273
0.05893621097727411
0.17666696137935717
0.13302263598646175
0.29857712628257804
0.2839972227677646
0.3737146084679167
0.1667418626588139
0.2226060046222306
0.34973924821894675
0.11338296764599706
0.15501707331467268
0.32103974971541455
0.18129998022790642
0.06647908659765023
0.14711660149757813
0.2437354859764314
0.18995200290099792
0.2632073035436737
0.1890355052836053
0.30315129315741346
0.3437217376426568
0.19294676147249915
0.26685040267793286
0.25166322904775973
0.235145860560189
0.23039764328105197
0.2440896647843428
0.19160074495451296
0.1760957529713454
0.25719508734878876
0.18289656493187553
0.17324713894083568
0.17314367095653602
0.16237446553859206
0.39170641384942123
0.14490413468752286
0.23865515327017542
0.11705990473735817
0.21080048181272446
0.10421111511088349
0.21030972307171883
0.2363519092754019
0.20151934291906295
0.1824644062980288
0.10273369873740151
0.24442030370344847
0.3361141124336445
0.18710860281485256
0.1555165209339932
0.21732847170111227
0.39386077785864615
0.2330220291678407
0.2280780752248121
0.1710112633611735
0.03817996361391247
0.05432572284469771
0.29455874551834066
0.08389110562403126
0.24318115687590222
0.23885292161988123
0.15422580251525986
0.08222339788810518
0.14485260903095393
0.3213005895564105
0.20186773724836984
0.16392657854903622
0.07242880887109247
0.08210433204648407
0.05041800037176534
0.2673456280860614
0.2818638294382049
0.19813025362699954
0.263573245777176
0.2548593838141021
0.19961559785245866
0.2392101562229354
0.12276345409121478
0.14682602100986772
0.3408276459055221
0.14527126436814913
0.09235591026770495
0.21644848781459286
0.1784159073219503
0.15430189779150186
0.10118085566318696
0.2944489443133169
0.2303746325871247
0.2374812742141134
0.14220952669392548
0.3458241640205615
0.08830397131257492
0.1248614875728765
0.226881176399454
0.1565078138437275
0.08442279123111053
0.29083044617290954
0.17254493668631504
0.24150322271141664
0.37956897603649525
0.1719594930606833
0.22813682068774951
0.10217088928788591
0.3364570021415985
0.060993413187877134
0.29156701500055265
0.19125494386736325
0.21626645477597542
0.19090361758387298
0.19777322616243923
0.11130190869587075
0.08001119228487234
0.08270565198546294
0.2452773317933867
0.27560002636606806
0.22853746187094245
0.169342480104447
0.10241695576519147
0.12348595130304442
0.2611785653855439
0.2655523002982513
0.21676828128793313
0.24540387717560175
0.11059675397510581
0.11876990627285848
0.23096120795088715
0.24033035072603065
0.2703803982018438
0.19516514971021504
0.24375266844263205
0.08970556747854778
0.13915391305089356
0.292405631630404
0.027971612147349202
0.1555816631914542
0.13967790901946558
0.18380923051094092
0.12821638621128612
0.26110149210384936
0.17780721075854555
0.313219949093021
0.3690566268663488
0.1447426870163933
0.15469859219112211
0.37367320196680087
0.3064407494759816
0.24411054228863113
0.22779737810148734
0.23547705705802643
0.2133036966738564
0.20169422409037532
0.09786271081467078
0.28027325041056383
0.22873658994709348
0.12367723966202006
0.05253171445692084
0.25568785174369074
0.28906607490460234
0.1894803792751649
0.3372620155912071
0.026053879499196523
0.24852084499721788
0.185682000340819
0.2090167153671484
0.30267899148410227
0.104426064480702
0.1459629649293016
0.12321031466219624
0.23452443297847264
0.2143687245024055
0.10615416521270432
0.16119972279079586
0.2515024505581489
0.182422605167087
0.025252764702346605
0.42582112161830976
0.20944793101687578
0.168455324699127
0.15502472507552564
0.27094102544351784
0.28901024413361376
0.3592156480849686
0.2547758733694596
0.2399448731239555
0.042123405681162795
0.19187482762454594
0.15608445220951453
0.06801551430295977
0.17776674353991864
0.24894783626889522
0.2433406514557586
0.1446579291500472
0.17898822198562572
0.12732933011377334
0.29096783460901876
0.27938604604834205
0.1658060717927027
0.2131024112767757
0.16919790217986402
0.23312895600138095
0.2184232598299987
0.06100217842668882
0.27360988526170305
0.036286604390160425
0.3214559675704414
0.2074650996904632
0.18174377227438132
0.2563374874702002
0.050641326219483904
0.20009179131260843
0.16563630177500593
0.03320906370534599
0.24912735101968123
0.20865878547528302
0.06736547167547219
0.12136566176692057
0.2175693242113695
0.15146080903421252
0.2272950144468608
0.013230485504032824
0.030962799491039122
0.20380419707045622
0.20888846565179736
0.07759628196840578
0.3189947543746831
0.15723134665397417
0.17883018059318465
0.12176995567821132
0.21568355116862536
0.2386794584899457
0.1153873803890785
0.24403598823473305
0.10318809438932781
0.3282646797580148
0.10088860259905419
0.2548331959409906
0.10212947486776873
0.08756987281227778
0.1858660957302194
0.3295213576543334
0.276520580667596
0.013300819277068339
0.26129450896576956
0.17619517442215402
0.24618047821946246
0.13878964640212174
0.1942544319224812
0.24964121583692664
0.2930757531107486
0.1811483557016057
0.13276332705920585
0.2641322588802459
0.1660617668315624
0.16650173410346086
0.29260055933994916
0.28149550199691353
0.1494607225058942
0.2792080798042402
0.11377488078215586
0.17724107840871822
0.16358377709537125
0.2903121077470091
0.12027073757503977
0.13692709907149062
0.1328801844528097
0.2677425520043119
0.20772435315968832
0.224310589699136
0.04179507773953051
0.0942708292229019
0.15706348269385084
0.2427857785199711
0.1974229960018742
0.32054032216226913
0.26122832035167654
0.2899044116178285
0.276807759249571
0.18604711842318128
0.09759919136625773
0.3495393345253589
0.2347324505852697
0.22770402171924442
0.3116242897653524
0.19862046780922513
0.17868606891667155
0.28956691109073796
0.2145268640539812
0.22652168898842712
0.12700201228436353
0.2608452434215976
0.1254707047182116
0.18297373118450064
0.18359727854743627
0.2292190481744458
0.06929913143615442
0.038161677670742036
0.11929359206767262
0.19323710550418396
0.27616294872753383
0.1720826800517496
0.16297451201218932
0.18912407818224308
0.24977478111277857
0.19367310541221774
0.24899475007531008
0.24001354489484822
0.3339537979658272
0.11873229030096477
0.2551856909843833
0.20557933303470252
0.3344219256937888
0.17744805202594452
0.26943396621785304
0.16142645413902573
0.12200703192702801
0.2784867302895733
0.3413793467740515
0.3183536126175248
0.16999399982720584
0.25199012429692724
0.121226301006281
0.29124081065838486
0.241420738382701
0.29718171590637443
0.2828571280640876
0.20160425954264713
0.2239748640019928
0.2212830186485401
0.13204666447538424
0.07582768177308397
0.3012879985710572
0.24982608687370292
0.25280009106321516
0.21728870038463535
0.18508475773285946
0.158077527938632
0.21288200776596036
0.2531422788470334
0.1805633189208468
0.20501229033878476
0.16487159704530724
0.3613911256086477
0.022861676537916355
0.1786292291089459
0.19735378016854732
0.05469726590054083
0.14480568648411352
0.25849083542392404
0.15154454277165041
0.1803680414606557
0.09360191252650339
0.07404482677350982
0.2495817149627198
0.21196795319058387
0.17044466943695474
0.1650831113173368
0.17042555891664776
0.19804892210437505
0.16385225832968645
0.2608364561318407
0.1799800732807207
0.09088851275321347
0.11417807615236052
0.11439947935393162
0.326446789666337
0.28972162017846553
0.19163505140015039
0.4307299857769876
0.2098755996286539
0.1261861417732738
0.22787921927030014
0.3469165841969976
0.18729210197138785
0.218822962396631
0.24648195341877746
0.2148906413948993
0.1790935494977035
0.16087465734799716
0.17803209812289175
0.06678707259006081
0.26735504582602193
0.14748927664479333
0.2683192783530473
0.11008360035888565
0.2328145050195221
0.09118640495095236
0.2958120334741631
0.10392894387000871
0.2846549950605238
0.05238230736439553
0.3168022048978635
0.04957098128449097
0.13633640908189687
0.1733412532739628
0.2296021935356239
0.4361139519234701
0.10937935460414051
0.2378682970722233
0.26649643703637405
0.15871305981396786
0.1452741345975543
0.3004379489134575
0.1112308399971116
0.3366142245863105
0.24929367068644437
0.2742160359418806
0.15165627177580165
0.18343803033232162
0.16144283230743392
0.08366863684527506
0.25026593493809707
0.1668589819684645
0.42124352009560806
0.12626222223416816
0.2628106356536583
0.026262302498531485
0.1000308040949687
0.07074679894125578
0.2065743292275803
0.34057000127422166
0.3686291157650921
0.23087723365801682
0.17339338195427076
0.3043194316349985
0.14151877103123686
0.27544776515745023
0.29881959918945106
0.11563227910163103
0.19004883442734935
0.3037730083164254
0.07471041174581612
0.10482456629040145
0.16780062586905584
0.15235631329104785
0.15592876828028035
0.40419863225148456
0.09976276214641139
0.1646327767872049
0.239654869566035
0.2784038882379252
0.18373930679118777
0.10528311712489156
0.25554172581856655
0.30614371743614555
0.1974034858976812
0.2773594247132445
0.167416896852805
0.21440261892968707
0.18622564402282946
0.22741735772581076
0.2293822671793641
0.1877581409098611
0.22714151622900305
0.16421039499756096
0.1682538598548859
0.306971336945346
0.06314856688393214
0.11381566808786878
0.11033255435166912
0.23285168368365006
0.1524033687398803
0.2571347627456229
0.28606395367908194
0.16759633175128735
0.3035447998241944
0.32171344394550494
0.17542768486243157
0.20489674245388
0.17089717990032757
0.14802613481945182
0.10838361785093563
0.18394187764471218
0.027018988322031177
0.2363979615706301
0.14870406422449273
0.43309273673816995
0.09290638231237698
0.16207198683771185
0.13381049725476224
0.22297048378321638
0.2042820073211918
0.10086966196555032
0.2147897094201382
0.23858920151209126
0.2506944675743433
0.14184148224296456
0.29750811836379326
0.29553996636882124
0.3623896444603893
0.0611372563919927
0.16029015245995762
0.22556566951938126
0.24595410528545497
0.12594576070859506
0.17316183470647728
0.3128050729175565
0.11235357117929662
0.18287476574740663
0.08374290181057452
0.3371102955167743
0.04958487638157465
0.20191341889024533
0.24426355705638245
0.16930684788764558
0.1298694464243529
0.24777818353777858
0.2208623010874174
0.18109729659256235
0.19678535769720334
0.2698255045494514
0.35754485393008395
0.2748658159417384
0.2547280853101322
0.14193829116067191
0.231067817073991
0.05057075840852931
0.15053377458891773
0.22017561048455037
0.21855201020976692
0.09785353472175497
0.15524653963030466
0.15356564521175423
0.2692747481436212
0.05509020414076088
0.12778722367618642
0.25944457804734805
0.1405692169072759
0.1518008827390085
0.1692179459870643
0.08619959780513237
0.21252525540901313
0.11627167630833567
0.09804958395409376
0.23685207387539248
0.22179426906370325
0.06360488281195523
0.1795179552241879
0.2838639103825179
0.04457787000783317
0.42743152990818545
0.2380015231141168
0.1720765237507827
0.17710335099623684
0.271046860854243
0.14659803219650552
0.2113367731532838
0.11841060977045571
0.3414956898202932
0.24683255754952702
0.16350065138274786
0.29412360844521723
0.3654245663239883
0.20661449444419427
0.23062979479531526
0.1496977336661516
0.14637680347555024
0.22205037228555077
0.006554119950791056
0.08686761567787465
0.29107816904743533
0.09071703461738949
0.20573756033267382
0.2077562524849178
0.26155697037989045
0.12842252394975978
0.06562367413787337
0.18468396189519465
0.1649193914778805
0.31933668518533825
0.09837932139234852
0.27672995888377316
0.17889001189445947
0.1849068579483804
0.20916859288679918
0.2085154256322391
0.29884807458509166
0.06892081412429384
0.21822101043876896
0.22832276844776755
0.017427408389720202
0.24819871495880386
0.13892807712260485
0.20625931437280484
0.0453604285747149
0.22021472959072094
0.09370554001690867
0.24836780091045157
0.08879286258082979
0.20971315801220466
0.12761873033254897
0.14575352730387833
0.15369425955820268
0.26628478494708974
0.2132371461499978
0.06860426876889568
0.21166742416664386
0.24419022778749352
0.1388211311402252
0.3171394514479303
0.36788204402016567
0.12756186344023343
0.07265917797526172
0.17698157067885603
0.15139159571844718
0.2709238738659449
0.030269739765598887
0.170003317776628
0.1720993194096063
0.22117488235574248
0.3827246620226192
0.21742710129729917
0.22138047173719436
0.28939617529369555
0.25177563997699254
0.22409327853774844
0.2860546856741015
0.14894063520861434
0.16731350531277836
0.04873207946482814
0.23058229189320914
0.2477337666202726
0.1093429437494265
0.17038926880420782
0.25153565325632815
0.12966282167484372
0.06149789990140173
0.24366105240505653
0.2340315655284931
0.1777815461756552
0.13900748455024242
0.29819558819462233
0.24673228824468707
0.3499276310524652
0.27884935513549336
0.14145175433685767
0.2687898853631191
0.11143674158745819
0.2762148651428254
0.26676461046282185
0.2649828934632508
0.1862427230220242
0.4438424666385237
0.15143351634125005
0.28210404524181243
0.24531255509968514
0.14494213803250922
0.29044576099373987
0.35493140863005274
0.06117269546401802
0.15707030517312923
0.14874852923694704
0.18597765684879175
0.1558617344800679
0.04039442574319238
0.17945737750053278
0.33954927174726873
0.20755021633771173
0.2502673801345066
0.3679183709212644
0.2889243917488829
0.04950455116591513
0.2196991527427397
0.19506179755642508
0.33717096945649233
0.31447982639938865
0.1785209799410861
0.0964603958802877
0.12376239942173928
0.28641819043387007
0.27983870879987627
0.2818855824289097
0.16507462763030525
0.2504776145758956
0.07972297586367144
0.20030480095873474
0.2567111502156759
0.30743563606628443
0.09128838456994771
0.1986968602662448
0.1309512717937165
0.19862790987281076
0.31528346923257283
0.1483210811492886
0.2424750128344936
0.19892307006396326
0.297966305556175
0.2470011188399733
0.10708459772893981
0.2721170486428903
0.18594026710089523
0.06712347730496
0.21001389221094985
0.1196496151624696
0.2626070392706952
0.08840754822077165
0.07857859795250315
0.13653054757951494
0.2521750316501114
0.28416054038765903
0.05578723269287706
0.21670886163202902
0.25497475498922473
0.11044321926880564
0.1563305815224923
0.04734293817752284
0.16076452002955655
0.3921769257387246
0.25146651020223326
0.1984844923843624
0.09225598986747637
0.3979889774845941
0.3388379313750098
0.21709233229535535
0.1356431156998241
0.14330907546346466
0.033737901349105794
0.22706077165800354
0.3179901091511584
0.14857702255767155
0.18493659100273757
0.2308546188815788
0.18487708723405927
0.22518096782030747
0.22105029595210413
0.08659455396796595
0.34870653468150653
0.052317188748960075
0.23884443075308318
0.1360872077174412
0.2279801890674537
0.15926402097566583
0.1753199867513066
0.2277311341233579
0.3241856975721353
0.36719003976393766
0.2108102342147508
0.1587279579817723
0.18525369616312112
0.1936931000560239
0.15926842666515065
0.18127847697782903
0.21000091870244045
0.2161396988398147
0.11725317132793951
0.1553872107582203
0.19621117013454045
0.109428975375606
0.06593056794563878
0.19681127011330643
0.20531000405563515
0.21614546093901332
0.2471653166406815
0.21927861520632058
0.19222786329349534
0.1482607160565168
0.30390691636637474
0.04313931977654612
0.14559881078843576
0.10620097214720677
0.11452084439836403
0.28188543511718794
0.3794880457469408
0.2590719557438556
0.31703044500477184
0.16940385609861985
0.05931867040028792
0.26201672343262294
0.10889330096315743
0.06049191915303335
0.18700942692215416
0.12037608793235437
0.16151454029030413
0.2825039823868338
0.23599490043818283
0.22235088300877748
0.2980827920024305
0.09183128475784151
0.12938697253234574
0.16557795846097947
0.18652551150073912
0.16191468975108644
0.0707320035099243
0.2102635500960968
0.13084621359394663
0.12080964086255834
0.2724631659950273
0.1521392752241595
0.07284237327754887
0.19319602767047003
0.18029313220869933
0.18885710988437163
0.18481296946011377
0.15838592245155747
0.27535290952273705
0.18420153252181337
0.11102663825349465
0.2525233534304866
0.27520112664943736
0.29622164105047116
0.196403431791343
0.2862195122021015
0.19168399597896882
0.36317041225763724
0.1706243523864214
0.13947571933582983
0.23296001010966527
0.20966069797988027
0.19299122435577848
0.2390278684325885
0.046884037833950745
0.18698590974415705
0.32187379112859926
0.08920514455611842
0.2116647266829684
0.19031632833144105
0.10692096588676006
0.23641427562042494
0.13486217617414986
0.02496425215769559
0.07010861117115604
0.3242418216370811
0.20242602032283769
0.1534420841455142
0.13973220315875176
0.18550302271383515
0.18187748021558775
0.1892812792309622
0.294209867981598
0.2233199387487093
0.1447246245829534
0.17103961328022077
0.10474431273584787
0.1493897336010023
0.20476765150449644
0.20974857967189486
0.21560370719321495
0.338845510387175
0.19969447859173473
0.05819180896469439
0.21347812616660447
0.07467918414194011
0.06855250980216473
0.14575467158952513
0.18611838849264742
0.19562061881731863
0.014959213396644237
0.23455584013467398
0.255737653613977
0.2353843954694674
0.19001569599545612
0.16998941064458217
0.22538760959407503
0.21083732276031714
0.22177205593544297
0.10488936651868015
0.15900360208248351
0.30099147526555553
0.36047420811106673
0.11442841022395962
0.17398278691559713
0.11965128510466791
0.42509278127090977
0.2675015986385811
0.08510606368536669
0.0764740570840897
0.1814946819922489
0.21771625138048253
0.3227499869961214
0.04122203360758995
0.12535478795152255
0.32755352154237766
0.16741919018822737
0.17231898246000482
0.12057946518405654
0.19955246041844354
0.3150874244900024
0.3195435738076433
0.4090834374664829
0.10375488401791431
0.3614821656094145
0.225563909895884
0.3709240851916577
0.1555428538545842
0.10759135848743265
0.31505922047738066
0.1842603672695405
0.032051328688223094
0.3148407670745349
0.2678026984230978
0.2506179966052425
0.2804355463656761
0.3131391496934858
0.14349121476618934
0.16786419057139626
0.253380848678578
0.1641591545557272
0.37297493134477694
0.24856598041486674
0.0924394036107727
0.24412458403946496
0.11453741284586363
0.18547932584825153
0.1796830918938284
0.09153084526257246
0.2884943772495236
0.23168237949451082
0.061292682476825365
0.29349746613424726
0.2887790358547687
0.21534732282721478
0.15813698197213788
0.3776192887073495
0.06181591099733541
0.16592657070985664
0.1094725330404254
0.27498132259752195
0.16627643058860322
0.11387019381135158
0.0950574374025743
0.13475804323374208
0.1602298001411433
0.2905942977208424
0.118371288600972
0.1896217120249442
0.21378657306825727
0.11384517426172872
0.23590567706910714
0.1127463909100016
0.14608905145686513
0.12993592149448713
0.1135912368832628
0.08066419390427036
0.24195131525802324
0.17144363304118398
0.17183193128168453
0.17605900336169175
0.17425037897963147
0.24188549363422462
0.24880656303569693
0.28959080108495516
0.11727039816874274
0.19293891718329906
0.15505841189110334
0.3317499614385252
0.13901030370266057
0.3358711346015581
0.2026558179943758
0.14436472968491182
0.316161081473626
0.43839136323276595
0.35807967944827435
0.3203402670932171
0.23309107333467222
0.03324292986967789
0.15454531866607957
0.1281415072481978
0.15865066763534644
0.14425012098591025
0.24851953617437053
0.1317838589414892
0.32397729152701726
0.34031228220478377
0.1562958671374374
0.17122990919705178
0.15631764782766405
0.19588988058854098
0.13373251709250103
0.07465741661398176
0.3658342413451013
0.27673255520597256
0.2626522267437351
0.14560160767312744
0.10411192304229434
0.18816725106898463
0.32242958364098423
0.04895970703458682
0.1964373638295638
0.17689736708148673
0.3146078938211837
0.21914562357534445
0.125497596784572
0.34197009979412685
0.19463898807336263
0.1896169051996983
0.4625794119873339
0.412058464888669
0.22553841656145782
0.2675307935736036
0.12163793447166434
0.13363810791466074
0.22730975890224464
0.032834104688961474
0.1327612768516975
0.1941946554617174
0.30770795154935704
0.2967628626981483
0.2881352694236302
0.0029220711649761634
0.24774009456567736
0.22578939836822134
0.2201362485129956
0.26400221612460895
0.22640725547494597
0.22966724312302797
0.3025388261657171
0.1559710405175011
0.24110814357055518
0.2001545856811987
0.10109078681228963
0.0540081284338932
0.31983396118430263
0.13472229673155908
0.13045628705722123
0.20945838797934352
0.3469064138421145
0.344900962439797
0.2671677820276393
0.3275050941836673
0.27791113052769945
0.2393944722495032
0.21040500571961526
0.12759684584121464
0.3808120007109529
0.059816567824362454
0.2274744447367765
0.19978365095524742
0.22191979127764086
0.37551373555591827
0.20356913210869673
0.2108160847273423
0.20651354021875265
0.20878442512775436
0.3464867217821445
0.24898164174333423
0.37778366917383577
0.07275841703526365
0.09548304987621659
0.3090079052032087
0.1791061398731148
0.18011359677636188
0.19074287737773787
0.4381500264336746
0.17791024553696488
0.07439425294409242
0.17118074328272734
0.1456938581110309
0.2374366688187908
0.20845334152317843
0.18082167337429092
0.16179416194484922
0.048280529897863966
0.26261884889022663
0.32630789657601494
0.2768562210420795
0.17866665179847502
0.26997128195397946
0.1618776729316542
0.17229507074262926
0.1859894227882464
0.28109345359693244
0.3678510612293198
0.19288392921289155
0.15245231336138465
0.1109730414796151
0.29927160475095527
0.12019311980331002
0.13358334882519005
0.21819601490361762
0.11473127287569072
0.3014759378615329
0.19573800049308757
0.12805956880493047
0.32435478495413533
0.2509765153181757
0.19515439307651192
0.15752804964583422
0.2692480572828987
0.16281606499522702
0.14910938472900795
0.1741669314412016
0.3052020599578083
0.10891408711822691
0.2669738642390595
0.020318089088470787
0.05700696584083437
0.17203505950330025
0.26318334298110163
0.12315942638306412
0.20664651869515543
0.19253368752066743
0.16224747893746708
0.17267127684396408
0.12744903533685198
0.15529312460504158
0.28796215457015506
0.2359086782398072
0.360903136304581
0.15194997799329957
0.1463401036604524
0.22345374002650856
0.22643984325626643
0.19362457612612888
0.24190029163149723
0.09828800533468575
0.2585297344451936
0.08589512410105352
0.1809652998266837
0.2892314196427581
0.3825236682478651
0.0704102156274025
0.04747667820471494
0.13453853439437927
0.0684112795056872
0.10550190896748061
0.174191341814756
0.25821479803676917
0.1403743305843795
0.24347634320480355
0.05363347309708725
0.2932976077120343
0.26146759735201147
0.19318000310454173
0.10901333012325681
0.11522760100666046
0.1045751756065919
0.19120212435135114
0.22262535344000695
0.2654847955710532
0.3051831119946835
0.09080956241374813
0.14366235575879388
0.25034986912863677
0.24549788274988885
0.31481080727395566
0.2626894342040076
0.24910290716614905
0.25254260767880465
0.2862700412144455
0.14317960127823529
0.11845192292257617
0.21239596913432068
0.21739557989450603
0.23844489968853977
0.033738202488159445
0.025078353476906175
0.24788820907146406
0.11549709690117853
0.08806200832067893
0.11785150983668072
0.1766109293227479
0.06338195059331907
0.11236936726304023
0.25727661096483756
0.19015298169030886
0.16251651613198245
0.3471279967581681
0.1262218675347981
0.1597495283598526
0.11589454388101296
0.3811544884694142
0.2394997736058612
0.1861498152208312
0.10825199418464672
0.27322485542537184
0.12612210742764587
0.1163885315690535
0.1356144478599503
0.24928978582000094
0.1035283487346609
0.1735939535976342
0.12642606916230886
0.10239469201450373
0.028132652685834775
0.2720396276581886
0.19514975839514312
0.22344818819030143
0.36575964596773836
0.22349167705165227
0.1991808811886292
0.1874380532409182
0.22130033818126046
0.2322748225735983
0.16646353651432744
0.2435357904474175
0.03448213388132473
0.31370697045786916
0.27481595470960657
0.2958164982325411
0.11930241170351578
0.131982546680624
0.2547477649231808
0.2171204872523842
0.15479587461570377
0.151984331859516
0.22628654524875788
0.11260339061011608
0.3147855769114152
0.28213546219459035
0.03663707741178171
0.26014335795610066
0.2934723866654292
0.20909410591486222
0.28464114212464436
0.134734042070217
0.16443743842483782
0.2085159740388239
0.1485798708167589
0.24464530138508422
0.36955969168695096
0.18815855536261772
0.37471192518401536
0.25165700452925066
0.20116585010926252
0.1418735844190666
0.18843727528609744
0.16402932684807112
0.21924557106301013
0.18714190781263043
0.3097746514301513
0.13477734880165432
0.1351584272381786
0.30156926815492563
0.2491909729869193
0.2599443044167292
0.22617421099826449
0.34421273597669766
0.23075439692684377
0.3294450517723947
0.20391159376227416
0.1388790246010236
0.15789603624743576
0.17994613712672636
0.1817154325705437
0.1524712765523891
0.1400328211479263
0.34549623531634305
0.015062706837901403
0.3033621024039526
0.20265559450031673
0.1511929879937778
0.09704479929850818
0.048474223290120355
0.3577058720662386
0.37770194944131397
0.39977182973960607
0.286643072799389
0.17003743941601698
0.12450035376954931
0.10916198038126655
0.04485960916710154
0.2209243172717785
0.26421373505962364
0.2100955926198637
0.1789685718924944
0.1851952927256426
0.22002568485080898
0.3117272772167798
0.2745870906962204
0.11322066486062975
0.08771397902291696
0.18686617098623867
0.21473033958059312
0.12469097405817174
0.07903652913213693
0.2742768754076733
0.3629958508674624
0.2917564514728949
0.24264055321253003
0.24734383034994584
0.40157175309198206
0.13777748406457185
0.1969098157048019
0.22875315012967504
0.12699753320180196
0.24717626665563128
0.1451999784043962
0.2080508069645699
0.036149200349261175
0.34420418434931643
0.21143955393486763
0.3261012513678953
0.30716421007658246
0.16643196228248516
0.058329869819909216
0.3504811860426635
0.23091864744286594
0.10438365771934786
0.11795932325125523
0.0387282302402504
0.196527796392093
0.17831312615142914
0.29587304853021623
0.41448506726933276
0.2299359807337422
0.11881209696076725
0.31646380669348206
0.17883885246504336
0.18082452820558675
0.29846308174036573
0.19841026320103275
0.13828253861227807
0.31024172448586146
0.24017912732058
0.1753835884683339
0.21480110060925067
0.17176697728785997
0.21945415968055154
0.344463797397151
0.2843985991441331
0.18961524230786042
0.22020602197686068
0.14700061761333028
0.11155942399792779
0.08649916224146317
0.038280528473626056
0.19185803653334016
0.29629902473335396
0.11925739214654171
0.3138660350469889
0.22825924542229983
0.3113359453575047
0.23677343136963996
0.16802157806247614
0.3416719080883196
0.1299768345561978
0.21064445482800354
0.15374531975892056
0.12866649446838696
0.13682965796960184
0.10507659244577816
0.1854060544409125
0.04799899556939597
0.3949893891192653
0.2560942483925644
0.05649281793017743
0.12655551249854424
0.34542601287241487
0.18646207173411453
0.20041553819355384
0.26459543540738084
0.23061708759414906
0.2880470354809039
0.17071250576240618
0.3190639829389192
0.16069860056041668
0.20639071542741821
0.19328966949076737
0.2647635853832471
0.07570482595487352
0.17988288537421918
0.2687506488625618
0.2614991353406739
0.07475202805601004
0.16306422533726578
0.19387466243316576
0.22717565846155774
0.09369615422057619
0.20593685330411407
0.037795103000448076
0.16116155415975825
0.22740148906426969
0.23048080412580274
0.1363598700629291
0.23120156260064464
0.13815433859741774
0.25229860967864276
0.13760916783953706
0.18668486425691092
0.06943083588489582
0.159888452173494
0.07585842677125322
0.3282748275293372
0.3013903399375016
0.2088044915172432
0.39200609521153
0.2249085247374917
0.21814061280326846
0.1824488214364524
0.18966592687960449
0.21062138112602233
0.13071355738663482
0.39079011071409553
0.2037313182922445
0.15296981345713095
0.15612627587362857
0.12623765853420565
0.43283386005637103
0.3170628217721656
0.1828094624975218
0.07337633546076412
0.06434726098200182
0.250301588447466
0.11662997556137768
0.22548234561236483
0.2037696639487263
0.1480428179287869
0.2581340210085625
0.39810012390273386
0.15116691066721077
0.19577768308213006
0.16401302098155196
0.2628462500111839
0.20194646299800914
0.1411125984149548
0.3333984986499177
0.17107392370071775
0.24739012102945532
0.08051383244644159
0.11482283821002781
0.14705465185250524
0.13578499462682825
0.40898808468057835
0.1304316803459898
0.3411301016770735
0.16151599799811608
0.08650250182483188
0.18508185478352276
0.17023444380723662
0.08216968545854407
0.2037612316336151
0.1926182146568601
0.3334404970985922
0.19234553660919076
0.1986948424972053
0.12049090981021615
0.19847797616022464
0.15739831125036727
0.26393075572312086
0.20944161472477957
0.1456983212158124
0.16040868932126776
0.02454923508107321
0.19718017176323116
0.364218417945971
0.21406714828581733
0.06610550924895181
0.17530685578130054
0.22909110856434556
0.203681329399109
0.1285642818156475
0.13002282493907752
0.32025497184618046
0.28799823565184873
0.17926646367014928
0.16130765744290682
0.11919291996513608
0.05477739994033747
0.23141497025212607
0.25002087061179157
0.3695052531042503
0.040180104543996197
0.18534386202257
0.11622044331690894
0.18601107448189652
0.2840488636902624
0.09398102009845467
0.10650664730949429
0.31521790763661267
0.23427664915341284
0.190088677123485
0.13318345879316748
0.16541378132245627
0.2827930165631029
0.11172435696727852
0.1554380156691332
0.15991278665195985
0.19328783545333225
0.3228890148151764
0.15445999472201172
0.14005190806223952
0.15307127799887474
0.34348485653091676
0.18561568570717638
0.15392640084370102
0.34779163397774115
0.30172809230569286
0.3524267716413983
0.3303546979772048
0.26400338928221956
0.2238296017195213
0.2575140745508179
0.11242148141325953
0.29645187583127014
0.2176925549007079
0.16308702937629757
0.24994569108506162
0.21837800650831424
0.1674439858514939
0.23443401398786684
0.07872082444370114
0.18820913210949033
0.3670871066337551
0.23924407585187824
0.16602198816392255
0.14503639727976614
0.16718495806280578
0.3548117015731254
0.17596916200402832
0.3530396365343508
0.33838658205859257
0.21217835505682225
0.2815123588243707
0.14102510694224674
0.19898878843495743
0.30478237711571465
0.09768277468180887
0.3529760978444114
0.1349629185022898
0.04443248749784367
0.32051992149339487
0.20457125423376987
0.14910040012886192
0.17380338357069347
0.23523869010268467
0.2359808482024559
0.13186108422655957
0.15265695049132602
0.17048377259579411
0.0767063474102119
0.29638531748444136
0.2380485665956381
0.09957805172726913
0.18110290739107607
0.2685256410128496
0.24420617494423794
0.19601829420284408
0.10947378855198243
0.2784074172770714
0.049867174384512755
0.20502167132149773
0.2699568786331117
0.11625796780455402
0.1778701597353118
0.08871956891105903
0.09922329508086306
0.29219656138668415
0.15775318417283482
0.12935590408074574
0.24952998184198066
0.3317346443457898
0.17273677429405496
0.0287010173417629
0.20128844732894513
0.09517333376133898
0.265839367554879
0.2816765279202104
0.3309568838982872
0.30368650732342123
0.2701397538474503
0.08318546987052437
0.2643116023598799
0.14099251502049162
0.16778944756847633
0.19976087764282763
0.12982645636148912
0.15025667254562444
0.22266569644645398
0.2524943587840673
0.29300617426037934
0.2675334005997446
0.36480048963285394
0.25408728793136753
0.251865146013741
0.3178943839166648
0.19824936798455117
0.1718030388490975
0.2329835922387996
0.1476120438022064
0.3066716648752847
0.3270907319690543
0.1489893135368418
0.20225425491052124
0.049861706397800645
0.22796327914690964
0.0512984778792286
0.2785392660396977
0.12902531604897818
0.4554358487208852
0.1769262060459658
0.3475838959356752
0.051904004065610826
0.1089084505349164
0.15801845529037636
0.22865087150651917
0.04270253092188718
0.18178686560170615
0.12247357570333321
0.05710592161458222
0.1792234539965569
0.32113531496050113
0.300850491682273
0.32750049488402105
0.2401278414788091
0.22052721081310445
0.029748101734623156
0.2876712786892337
0.17278159208071014
0.22811592152815593
0.12769691802157088
0.17567849714034778
0.22714741585214185
0.25264508194336577
0.17053462707034064
0.1847026307464386
0.23604667410449565
0.13924596080017526
0.13594719529364033
0.2128920961678815
0.34537018968471583
0.13081253910695742
0.2254914036927798
0.2462877576987506
0.2005912649698448
0.12854084778105454
0.14882975175625793
0.05716678405691065
0.34741791985169385
0.15936707987045584
0.2173427110651883
0.2584469046137084
0.09028542215959466
0.20879189261036626
0.33128601980305333
0.09044039274989402
0.40647360298226737
0.14209559546729
0.3601983637931012
0.17427075242840157
0.21406897064154873
0.21291191156336847
0.13791910343571634
0.40984926191354804
0.24717436145520222
0.05935972213843198
0.420317699506998
0.38503242179432695
0.18183634075098876
0.15318016821792227
0.21808679081603002
0.28835668726049163
0.21335330634794616
0.22601571136347262
0.2810873662070433
0.2408601192640995
0.40741946388002437
0.18237677070540542
0.23746149966179225
0.3736704806986678
0.16261834543613873
0.390789402591483
0.09297218696192062
0.05735554330461183
0.12598132561706965
0.14870148002493208
0.14940740267551497
0.19580969666838421
0.28765594923399324
0.22731049507638784
0.12973968001495018
0.04676908768449645
0.28498465607006535
0.08249955479488306
0.34987704501807565
0.17760298663782692
0.18963324797424408
0.244424340748122
0.17741584562557589
0.31966805736658294
0.10259469495211546
0.2255791989684705
0.17223271313108587
0.21672933601228506
0.3249715465148623
0.23614353174866481
0.08849346453175
0.11074865336418441
0.16505613197579735
0.19971198525506742
0.08977385498633793
0.2568930413056266
0.06569953686788099
0.28368101944843604
0.20979011767309982
0.17045709197883105
0.30208023782397864
0.22261310080369676
0.23692486287720405
0.2168005756876937
0.14264323744443438
0.24748979570274376
0.3876508946386668
0.3047018832881395
0.33299678063597343
0.06747295242622703
0.16683370373842776
0.38025497126166125
0.25695070458937325
0.1651906507271572
0.21157245779083966
0.19958964439167823
0.12310141066715242
0.1246870287810853
0.1090623023734241
0.08979979877028
0.22294235580022065
0.25301155737157166
0.06914949905215453
0.2220026958539804
0.23364800545791367
0.11605246846666496
0.15754004816926415
0.3984548898302931
0.3402523141563284
0.1609716770719428
0.3314260528519339
0.24288094128987633
0.18398508978154288
0.29906801528962423
0.30146153296292494
0.3164475745804495
0.1782531313385232
0.12420121606790904
0.08163320362637898
0.20453707422803466
0.23617094710250122
0.07507366715182016
0.09369156633606143
0.18536598651145814
0.26622455041141146
0.31856226719264447
0.2547938460954138
0.20053260205475137
0.21439350983791572
0.19720040578637543
0.1977716238512801
0.34181500033614265
0.16352561485340938
0.2751447535730805
0.31588488605999826
0.138651758743317
0.2297183311482876
0.09789106098780419
0.2625872347283996
0.31966954289472566
0.0662150893734895
0.2707215787708701
0.05565888098122432
0.1444626783823277
0.18404665659205913
0.27226539920746357
0.19658410878848756
0.27033002576574583
0.3650356050393559
0.24621441814401793
0.05733640086280946
0.24996514784638696
0.4378971314062545
0.26117056911911113
0.47779059637721427
0.29450440887102963
0.3458399644629047
0.28193477575484116
0.14564600863594468
0.24692436671157605
0.20365435591415837
0.17430944351104852
0.3447007561130824
0.2517154581563311
0.08275597122906163
0.10280901085321448
0.1450615889969888
0.19677646713692834
0.17372657129531915
0.2697281794058631
0.3615347724388018
0.2725836860349539
0.3214935170127885
0.12113314470489189
0.28193365797442754
0.12845109039553473
0.11228053230334104
0.29286879128253346
0.2710974436623011
0.1342074306579039
0.13915139543070587
0.16034227225921038
0.33640449984848503
0.2956971343936164
0.2901363422592913
0.11563963770050263
0.21153287840585572
0.12976084451475994
0.11565845175923789
0.12754949358124165
0.18435834194524367
0.14151575035703856
0.15088238559641978
0.38116979286867103
0.25180820969136986
0.34611666513990696
0.1914212837494667
0.2501203957345567
0.18779292921896246
0.17093008903904144
0.39669908323175773
0.16599202256104298
0.18534440647136155
0.1468743483509603
0.2588497453609153
0.07676462434140566
0.12092305433431128
0.26380902983839377
0.2147955549005984
0.29517461636328335
0.2136141687439394
0.31698022096040024
0.18752355528192294
0.14978494915142
0.1485147756118896
0.0973602650021053
0.17670003620768235
0.2562318905607648
0.11326616573668023
0.19775642791552067
0.21415344006224096
0.11044323840709469
0.21520585875641776
0.28984403811293624
0.09359600568526245
0.15819218441340024
0.2885110830605021
0.20472105974948218
0.2236804418662906
0.20837613534382174
0.1926404249821893
0.1386871847496829
0.15511557444881666
0.12759508682991322
0.3445578849721757
0.36636414749362206
0.27375303124637046
0.179564639120735
0.40643888929642685
0.12372984975234907
0.19016655899164195
0.11104243096243183
0.15230221150390466
0.1290592620182076
0.19352104862941819
0.17598655017083806
0.20449873138827301
0.2528542752090509
0.13621042720727955
0.2420126856205578
0.15584295824002903
0.05510790659930419
0.3811305123970127
0.14965780169482573
0.2597357425583484
0.20996919531910233
0.24004214317557343
0.200776944699502
0.21950129398262191
0.3912201469068217
0.11843469274551592
0.28957726906544856
0.13385902840257224
0.11470191406103583
0.10263657590988746
0.2964016455205254
0.18924076321139166
0.06322244982337526
0.2547326560155617
0.22402125712335
0.08121994171935483
0.29545155793002725
0.1755382566786777
0.18653711897513767
0.23731229062167808
0.10689084327697938
0.3305261171442627
0.1378483305926298
0.19518482904346582
0.15953328486291812
0.049607275819060596
0.2837584694970253
0.06578191674324216
0.23850898261594514
0.25958648784388233
0.09187229333000745
0.2860700790989673
0.3022905675944589
0.2609562707547864
0.14329479057994512
0.1586098521437627
0.047960367793471105
0.39971393872126315
0.20823781853161105
0.2659969152320591
0.041491627990510725
0.1961775421315321
0.213920695377108
0.09739627534727126
0.23486938481126052
0.12357835123349789
0.031868591423962915
0.3193373321963566
0.30839690889190247
0.16279555075436142
0.16615665397101445
0.16690872402700294
0.06126387931978026
0.18204929654150195
0.23767216846646924
0.20242021608600014
0.26920373906185335
0.17251092993943476
0.2467845085397674
0.07912943103633623
0.13352596060455243
0.21149885120243403
0.3458021131281186
0.1340987173708895
0.24582663476069055
0.15540537337593202
0.40612826666654855
0.34328534232334706
0.23009632974468375
0.1576426385363867
0.05375861432180349
0.21437732495048453
0.41403393387541326
0.23166330847023345
0.2412576992645934
0.2764134850301487
0.2775138637374413
0.18046788857876836
0.14003352358821586
0.1623118849908955
0.36474124392172363
0.03183987046000811
0.1816683729005239
0.15325308988069297
0.20729104835748474
0.07997893405298874
0.30123159118317716
0.17949633981511104
0.13611804565317165
0.066956333448473
0.1974125933936109
0.33808830619904623
0.2224270484186443
0.16571402536719537
0.21472763693337024
0.11183353745748252
0.1572689721655107
0.2042464766925653
0.18832518710401241
0.3450650345578117
0.05043893775483475
0.2988134883774681
0.11731373663201876
0.2696391450995638
0.22794581784964857
0.15347303074648727
0.23367729257532058
0.19351554899040704
0.35002484797871997
0.11260640130040767
0.1874758802817901
0.17829226084672387
0.2607145960743529
0.27811974683855145
0.16161205373763413
0.1375914113241178
0.047098070776836705
0.1553281551768447
0.22309268005220279
0.18740248299390713
0.35789955523625167
0.1176246807241913
0.07869932880607852
0.22562952212615822
0.2697019595455085
0.1816707476239236
0.28565936471998055
0.22053332173714366
0.25652798119587733
0.26253540937210634
0.2127428178718611
0.2060838127197026
0.30360985975066923
0.12913538486478326
0.2544486883377012
0.20533760156398712
0.3093181308752226
0.17309165644846797
0.06809430555552963
0.28074986868466173
0.08198373121999887
0.059814067941431244
0.3022388133241068
0.20990399277221283
0.1264392823893045
0.2152677915492418
0.34833520707093113
0.2046070196162477
0.1547392002415682
0.07169890415830169
0.24430211988642672
0.09291676652661959
0.1810291239388968
0.1871158906903328
0.1446920846554237
0.19618012805455773
0.12878989277111128
0.13548338961707074
0.217457104945482
0.23396524631282561
0.1891276343838877
0.23167612942354007
0.17754196247672047
0.18122227731129578
0.1797791555796532
0.12010184230950625
0.15588029701531678
0.21135740310426748
0.22398835450674037
0.12546539766666107
0.14087936344866203
0.20771696251440047
0.09825437518814019
0.2800887739139267
0.14308203653371326
0.14056455117691247
0.17252952418975792
0.28442807559225386
0.27456541968515763
0.27633094101935735
0.20846666014013726
0.3904421733070857
0.15921576910695978
0.060017535219236307
0.21188742983641878
0.313378277287932
0.07805468354064304
0.2720528694313632
0.13360286518835576
0.18397520675239648
0.029112712823603535
0.2103876073906279
0.3604618237963821
0.14324698776425915
0.20271518156282822
0.09876483795897255
0.15470004130270415
0.21297743500478436
0.03972059230020374
0.14526883432113608
0.07813666182391811
0.25338537138935163
0.31758315305738916
0.1532768913934102
0.1706753114885854
0.1338454685568915
0.19507107545155758
0.16699706720157173
0.07552033445890244
0.06164141213166053
0.17245256246810034
0.1548515602777853
0.27117095830466587
0.18195572248825242
0.11028631694245809
0.13935652105931526
0.2733164182630445
0.11554782254052219
0.36365636726423656
0.1989006111982852
0.22153189450348798
0.2305726210999934
0.1446820025585219
0.13344413313284242
0.12251717071347472
0.29125566796074154
0.18702498388699532
0.049995220548678436
0.07222198875989241
0.14635729520632346
0.24399738740512325
0.02034853274108746
0.22654064186755793
0.19914707043436988
0.1313847231127307
0.16331394422376666
0.2618789089815254
0.23494925764943578
0.1288119573169434
0.22693281393193274
0.3244698444043441
0.15997599155161535
0.16130655163341268
0.24623699820669165
0.09430053369542889
0.34378902414580065
0.2798707330987802
0.09321206887368104
0.25746105486627907
0.072392248098154
0.3370462171565754
0.2578372005985343
0.1915105935081618
0.2527896709166513
0.2638185574335018
0.4073943773666852
0.17750762343262613
0.09303577952397438
0.23939297686312425
0.053986874002574216
0.3099106866096934
0.2967174582534803
0.2078306825980395
0.060903179425234696
0.23821895724156786
0.21698236432925586
0.07505501032005475
0.25699358781042647
0.19136092149358688
0.1993604546100342
0.180129111818128
0.1876492417134717
0.4138780206143196
0.24073909034832863
0.21171567527953136
0.1735740177964069
0.19841865810977488
0.16113030236951834
0.28272190098078553
0.2782055515565091
0.34593898841207427
0.20804810303017676
0.19701094640237876
0.08892367534972662
0.35279275926936154
0.32522080480950044
0.29792171017085034
0.1398160901675156
0.22731436681157222
0.18513516820360856
0.18796866696936232
0.19680985996045194
0.20673155159232215
0.2597024822172994
0.07961025001700771
0.32971282666278945
0.2600376534515288
0.22733948282520844
0.27369457217838045
0.20237293745858265
0.2109575136468421
0.1646113089516901
0.11326237461862483
0.23245597894170875
0.1445882351420662
0.22221686066998325
0.027959288529684115
0.18622510645896492
0.2039013868933723
0.2260982748387867
0.1734468908422886
0.31000133123192986
0.3625603663685009
0.0759854632113257
0.23271954273628587
0.14612353456698127
0.17524714204678687
0.28011951725132245
0.2783707102907139
0.20704501740955855
0.2738377716968327
0.34397660762171556
0.17037781430837373
0.19258579280277788
0.17540635328213966
0.35387317344943414
0.23724309540258326
0.42419941914082343
0.31776693195456934
0.2466698265283271
0.2975422594119812
0.2370389692354348
0.07322214057775218
0.21604098654628695
0.24890310474453825
0.31112100075315047
0.27180283759392715
0.20508879154791973
0.1934396076831093
0.13748117399301754
0.34049243873211543
0.22027373532556135
0.16206768815067663
0.2723785696798251
0.2505920388620414
0.36787543057744065
0.2744640567466381
0.288527429473583
0.17276420339369114
0.15875264683198945
0.25048425291876397
0.1883172045891499
0.20299893916777165
0.2258749311080973
0.0894086165625067
0.08998274043668403
0.22069906615643914
0.2791919899741963
0.12650617676824363
0.2344902971082619
0.2152091265496604
0.15925296096252806
0.10348387608922673
0.22010215488805188
0.36811275866123877
0.2455259462152559
0.09397030740472401
0.1292243036423097
0.26193813854241277
0.1504409179625213
0.1739695614324623
0.32426693683392194
0.24355650264317633
0.13098934207982899
0.11252360722591448
0.03944694478094305
0.34125632011870716
0.28956371802993075
0.10530780310608047
0.23678947312377066
0.18644251300718284
0.20496520441986407
0.23879126772859857
0.28695273918200614
0.1630335241264035
0.14275923110182948
0.25787045768266126
0.25581292479727163
0.2123072487421294
0.19244324097980836
0.21546125975137412
0.039654251770453036
0.14587291909514577
0.1382331540871831
0.27685163483838415
0.26303616353246395
0.12530961499092907
0.12107283047316915
0.2749110049864588
0.33500007547812644
0.09095997374478548
0.043251706323379616
0.24246739358871125
0.1358546017390599
0.1489054640534422
0.17791485814301283
0.4244248227520741
0.11069518140091879
0.12392004462589071
0.15348221333912077
0.2071871664292597
0.3271675241744859
0.2948162777079124
0.1310741539356216
0.12225708773258256
0.1506997907446985
0.18795141100112497
0.08743046677261147
0.12986619808009062
0.1869958765870565
0.06820448772437701
0.2375656835853747
0.31682180471691873
0.03225743400576936
0.34574854345197886
0.21924604438578832
0.1876615013094749
0.2597283127778459
0.24172245676804613
0.11094793815103253
0.0679432073135089
0.1545038256047181
0.13267767115393705
0.11842820872197264
0.27881316262706524
0.3087556000161347
0.3591569635776302
0.22504357938266528
0.21205540362814773
0.08705559455011584
0.2887146608763055
0.20357505265950832
0.09314761692875562
0.27639639887690437
0.13780631457588338
0.0910158285128208
0.10231284764741395
0.4047510455826541
0.23065154591268633
0.19555511565250486
0.1269463256859872
0.17970819591502224
0.17443341866064788
0.251732889394941
0.14316957595653498
0.07727094695706804
0.1088780766270412
0.3236212159850009
0.22871626279115975
0.30430625345783363
0.19543213451994013
0.22178518158427343
0.15303833431970468
0.16216135330051193
0.22859260552177016
0.3426681525900631
0.12514642862758943
0.11353691145861058
0.22429635995481578
0.15002544934373213
0.11794781042435651
0.2498149333693389
0.2231594883340581
0.18202982521782185
0.26328160548893714
0.3728614056396456
0.15753532533212097
0.16402739805017572
0.3158001321890786
0.2930747139165185
0.22798526376003675
0.282251149081648
0.10600796508679249
0.28279662640412717
0.29807278953143296
0.1715376375406101
0.0788921691287809
0.2099560047183085
0.18755931916525853
0.24952500338555444
0.21307301527203804
0.05189810903697929
0.09323255518252602
0.40729844730316467
0.1998405197649958
0.1992143832811188
0.217761290241559
0.042687591750265035
0.2122702710086047
0.34719956170163513
0.37275465423561616
0.2440370550310913
0.17262828107441838
0.2910114199677857
0.20202876028253733
0.18409799282815473
0.20156853755002335
0.21320142276531784
0.2668916401576792
0.11039132184574815
0.44940625415116625
0.30597874671381403
0.10794362914604401
0.24545143179890178
0.1669096024047625
0.3463567101097416
0.3338069616644483
0.133252292567097
0.18532327967176154
0.22634782609832388
0.23624441898968976
0.08498304783007653
0.1723391621912032
0.4412929679008061
0.2880305437941195
0.18021757373501632
0.20074534592617532
0.15806029664534466
0.1059549001025465
0.17657499815511923
0.2548724568557719
0.30138092528279836
0.041059714320957966
0.34827367142568744
0.29825934590668096
0.2487322342081555
0.301048514891893
0.2117592143258557
0.19935264468113348
0.2128238606059222
0.3458824345294077
0.23025187835797226
0.12963470093388116
0.19270522062232714
0.1568962258592343
0.11806395748441985
0.11918470319684556
0.0849303195913145
0.15280824139222776
0.12178033528992195
0.3401295220179702
0.2527479544511885
0.3840921428162355
0.2211673721586495
0.15646999302631628
0.06255390907233353
0.10438021304976874
0.1104065000843368
0.025990191831197447
0.2654111519416829
0.1131661996032303
0.22678788935581184
0.14825384901475105
0.2590710314260847
0.14808417001413898
0.09982273176872218
0.19491744938763453
0.20747170726473282
0.24819519178486651
0.20977736364143587
0.08163625763562102
0.0669397725985152
0.11906254904096739
0.22096483703595735
0.13575894100561317
0.4140273258033424
0.2398195337024882
0.10099496280389915
0.0785866682738694
0.21659781284431873
0.07980155185776402
0.21485445967721684
0.2980809122017138
0.2078502655157803
0.3209266798534361
0.13857290150332272
0.18689985819188648
0.22442838010614014
0.11329266538767757
0.056404434651783235
0.2033751034808441
0.4497602484506602
0.36083018325918387
0.13645447893961643
0.013645507873734362
0.19771177116235297
0.29890204846223956
0.3059857830075282
0.08312070656875599
0.2816493266391659
0.10624183504857444
0.08228582057840485
0.029023998025689415
0.15290125431027846
0.17530536479086573
0.19939498356004884
0.15158702189565487
0.20018604056317296
0.1640359272078652
0.24291252955816614
0.23938497389629176
0.05849926734388266
0.2133908051722553
0.17191742347922911
0.15270727084365632
0.2660415322309204
0.25259127182382046
0.04717525027489266
0.30477775904589505
0.3932018565033931
0.22253201422734606
0.15367481094020474
0.39523737185769797
0.1922861271065122
0.24152359252434744
0.18454816590767922
0.14883032619324982
0.057888878470091644
0.32686626559630905
0.22869740018976112
0.27102406664477124
0.2489524920749175
0.279271692599519
0.32815098763003925
0.2653947584423237
0.11115923910502215
0.24876404847847158
0.16901735908544072
0.286403595539287
0.17211676114838212
0.3405947161428681
0.040714635377397196
0.16352684389988756
0.25488042738225064
0.13087408233982323
0.07039468352734014
0.3451882608486214
0.25243425020996
0.07283625409749211
0.23328081038777504
0.01765649955141677
0.2885091147374546
0.13497287276753955
0.12733204904034529
0.2266621938001644
0.21953364662772226
0.06085658689987895
0.1348274618595971
0.2529430541983352
0.381593537987948
0.2192197575486503
0.08935119310308039
0.25210676066815796
0.19772479936184528
0.26621679912900664
0.09330819892254757
0.17215592262263377
0.2684526469727793
0.2849962858624873
0.31674669515819964
0.23820603543299376
0.33023708442137145
0.3718491879575611
0.29439469596501633
0.17562285426716087
0.3491120115120237
0.2170642837171725
0.10125461055716148
0.29401029032099996
0.35747698846479353
0.10423861589021564
0.2552711274905068
0.17484628502856864
0.22762053890906891
0.24074485435598555
0.08225425658181619
0.17514631554972987
0.12731483508531363
0.28306638802395895
0.26983467954477164
0.22267629896056754
0.06680201367221754
0.07768453403673653
0.2798209877648314
0.20162374887070175
0.2832266585311135
0.2832100979700638
0.07634825138388311
0.08933118728427131
0.2636517972484708
0.09233166836080066
0.32817947889624605
0.20539111528820575
0.34679801819801714
0.2180052901066092
0.24678547579954674
0.426245508840273
0.219067003142572
0.3320246046184107
0.027020280982864936
0.11509621223449182
0.20749273523903303
0.1737420160199213
0.35259315696794435
0.13323385359237727
0.2003775305713017
0.17978757537636506
0.29791489001968324
0.26687943610557247
0.15029577040757403
0.04897687800771998
0.3908577964053165
0.1811562724917372
0.23826575269475406
0.018125800014060035
0.28244866222714216
0.17999939162165265
0.16467891174754962
0.3333226067392224
0.03233425539823397
0.30445936070932916
0.1583488696287783
0.10543605135864195
0.19664694168797447
0.24486444076103608
0.23310998569944283
0.19788876886922405
0.21985125610692696
0.12021345255847453
0.26367914935730413
0.18681718210454007
0.21620452562799042
0.1294642028868892
0.26184339243591237
0.05345625678923055
0.2016968073369075
0.2613993413162062
0.2650362547710899
0.3340467911448292
0.2818331263771458
0.16659126212156114
0.30463600669247803
0.09098791151506243
0.20344818570686726
0.26270373045553075
0.16512080195679465
0.27236203608041
0.05973150107816686
0.2865712986260827
0.07754330808742912
0.04975322656827176
0.19421071356527972
0.20830429212091567
0.10489837287312953
0.19129291316142097
0.2598166933439909
0.24443475782690258
0.3343093624866768
0.2294723773433183
0.24976284734311088
0.3937663160688746
0.22446127028053608
0.18725231841719336
0.4208482637000037
0.14314590784945128
0.2760332776341615
0.16069918975678169
0.09342783026789808
0.4312687620803893
0.28905222357475396
0.34206992505010897
0.19508986514564725
0.22165809485225943
0.2229653225904962
0.22195027778953852
0.15870435297801688
0.033530117466571877
0.08616607081812644
0.3419686140168423
0.11228804335971769
0.34566289816125384
0.23108286465430866
0.19733078680082408
0.09924143802632415
0.19426566542024679
0.30067737820334967
0.10601295217723103
0.06306970742145389
0.25983242472480106
0.12586359473667177
0.3763846850095199
0.17430027559687147
0.2930952453931422
0.17272135179603915
0.3315928396630856
0.40777377186682556
0.09541347813704495
0.04686776748819693
0.08934310553347605
0.05958115592844035
0.1659688456899425
0.07705275835212026
0.2501871594229611
0.18846147773897495
0.16814198844625333
0.0973761685056043
0.06399865446673153
0.13731531124035803
0.12033949130163817
0.26931783690525873
0.11706271767962712
0.18364574870104558


==> anc/smash_data/ecc3_midrap_Au_s200_b5.csv <==
0.0
0.22210622234087093
0.25172956123444096
0.22088729457935177
0.08262762693039506
0.037550044335565594
0.15334236204899132
0.26192044608329473
0.17863285833087697
0.09931623787691933
0.23967560661351212
0.29624470568057854
0.1874416948255118
0.1977493914578062
0.08732342534377951
0.3032788719757702
0.18217518470532815
0.14286654225731524
0.12951330389852803
0.09966506969403129
0.1308410240458424
0.10919976270590064
0.06785271256061631
0.13778959218167253
0.285328921342247
0.12624205792645718
0.24349725521909704
0.12742480280386856
0.21497716438885378
0.15362942238383884
0.1235882614021654
0.12812620978988487
0.07903871547121644
0.11900949923749105
0.11963083812122605
0.050091942710644155
0.12813384804311725
0.1392612463277159
0.09203763107928221
0.1351034882827668
0.24593487387395174
0.22765817626850607
0.24039526814549306
0.18883578322208724
0.151847510764619
0.056458280069868416
0.21901559620895705
0.15229191890834096
0.14996788677668543
0.17890058190571914
0.28872453803349335
0.12483297171592526
0.19579742983733797
0.12489402495889457
0.2392313671322573
0.1895923600951418
0.03278904884590305
0.12686501600543865
0.01465999857050808
0.3281566428940863
0.11847781642475698
0.29835141116912295
0.18173600889143318
0.1877230845428346
0.22373914550413934
0.06291415011231859
0.13925418175332627
0.22024684488550234
0.16211646675425967
0.2839354786873282
0.13992232273270142
0.039091397783352994
0.22283759824869132
0.25776930234983997
0.1160755784186114
0.13253777258332827
0.16975252874346294
0.1726373827712909
0.16682215886888613
0.19727188923692457
0.08066481076704111
0.26784250579081426
0.2534395831400471
0.18898762906839592
0.09456884840490445
0.08696546835930251
0.0935179909200019
0.1355936734947714
0.228478221976373
0.19037137110143654
0.18312415092688775
0.10233037093896923
0.17574355796158092
0.19476199036197178
0.04600752483934285
0.04704947137439995
0.0640775115186554
0.2675319881382262
0.08709526510895746
0.15700329038941016
0.09419332826799141
0.271757280912663
0.05611460623742616
0.17171425089536196
0.1880877038452043
0.06967713451151392
0.08059492999506197
0.17108332956294517
0.04656969510062856
0.18567716781373056
0.06270347440939789
0.1285047531927235
0.057730114908807924
0.15259584741749366
0.10076174522129076
0.0871772021141176
0.07112236642039295
0.04956854943228979
0.1922396179265127
0.17415372484346162
0.18186205869863822
0.24344533791658993
0.08123566542735133
0.3365057325452206
0.2318414715841849
0.31029255714434806
0.08881064926740087
0.2666655066994927
0.2188381700906538
0.20582677648024886
0.07529420842849104
0.15293688502192793
0.08914309103032789
0.32823058883761924
0.16898900848567214
0.0573286677688377
0.11644522116130909
0.050533583457140735
0.20446692179177786
0.21209677771176416
0.2990500966483391
0.059884435851110335
0.07722539596322682
0.1233234850986399
0.3411821655408046
0.07558098095489238
0.1857384349970012
0.10721421826531177
0.10505842130687908
0.11641433816152266
0.19382004636300756
0.20897751573055098
0.0652690854063702
0.10690573308705661
0.12238304786706376
0.02708999809601023
0.22680207078008707
0.15029130077747618
0.27589120610307094
0.13636105949328003
0.27448456114034137
0.21715145153466778
0.10345194545768868
0.17699405767450654
0.1526002653681836
0.2828235107821368
0.1892543681152764
0.07613120363436297
0.16792848641609126
0.2675403890079255
0.044828713602334994
0.06629775716312737
0.08742097005335092
0.18254492762561267
0.3668477875220421
0.18182714299045857
0.0882184232045711
0.2297831905548934
0.0874556441729431
0.25681512954333807
0.16502463428272912
0.20142534626003417
0.2945247753449597
0.14074687649012071
0.24107882337009937
0.17007653708335918
0.15899446525851843
0.13554848454173823
0.12103680905728081
0.25083255408385235
0.3274676067919677
0.04651832846321269
0.06903992041563409
0.2315567892420764
0.1291931624116662
0.032331045585317804
0.2166639411303752
0.2510032261659954
0.3039256344659147
0.2855881232312091
0.08087900539471729
0.2782412560650419
0.057456146028043956
0.15408082379710272
0.06759192391559159
0.1359887451536587
0.16437714640263196
0.19011523473678213
0.0545762441637925
0.18594381802666635
0.18751223723308583
0.10856045366809497
0.08176122809183131
0.12156767495475183
0.13769285609882806
0.12973508858918867
0.14341984231748478
0.09386488726254978
0.19204559177670066
0.1541138604686452
0.2236108406707517
0.037646352558603935
0.13363745309188288
0.02037481324519234
0.19031936783201212
0.1636904925318249
0.13326563211530865
0.05849310699153839
0.2564521864011807
0.21839446486945482
0.049459702107659695
0.18000712093961402
0.050455769258542914
0.24673633807176615
0.17573313276492117
0.15613635763032244
0.2513497066847806
0.13417114986563672
0.19160515198167904
0.11164696167207881
0.2234513210532399
0.13196827719129336
0.16506615616958162
0.21440643421390318
0.041781693060459396
0.17782859477741947
0.03672285199926137
0.05880789379222296
0.42973741971648105
0.06827080259464574
0.188451429474699
0.1455659608488194
0.25494433607890465
0.17238124220078796
0.27095753214225526
0.08233472295511984
0.0646031101786516
0.0915629468714433
0.10365595459951962
0.1642284130066924
0.15347254390092574
0.06105357566972219
0.09798643266803503
0.09657038414852831
0.09034034457613217
0.17888056921727877
0.06907314777440014
0.09700193919794399
0.13454338228346516
0.14464883302211934
0.06312445268683678
0.07086641696603392
0.15943354540503815
0.10338870677243259
0.10658933242938191
0.21739735454978493
0.18870199466668322
0.033310128913192155
0.18917750619178844
0.16869604083926648
0.1538662635611146
0.06367687185074286
0.16422246170051522
0.159156653333463
0.10676044090752328
0.2804269977529118
0.11967041092954932
0.06215075574825649
0.07146952685334905
0.1562446400186178
0.04859053864421808
0.07385503845151922
0.21952591849342434
0.1624485621482099
0.10450339569431885
0.2659730486951162
0.08136841662222974
0.17042076813519305
0.055234999395419426
0.08819365526097184
0.07348802213884384
0.15390804700901345
0.178011214474614
0.10162383266482866
0.0764624817831824
0.1602180857494919
0.10990153065388716
0.14995157963652858
0.16376668065197317
0.171245402715583
0.12794196532748606
0.23817749193246213
0.1227546426521146
0.12370673076755338
0.030167979708997403
0.12545110135660795
0.006870095704694037
0.2115938167031658
0.11223237545699795
0.07777987166948976
0.11777508898591173
0.07789679563470471
0.08212933852033324
0.2851831733202579
0.11841644846472817
0.20046006193541918
0.23347780164468904
0.0527238555732503
0.049269168536700325
0.132606638366215
0.1065921294053834
0.27681668950791266
0.17156559268256075
0.04746109445902485
0.19465949999970944
0.16805990879150348
0.015139413956061403
0.2029365407870434
0.04921442828287247
0.23604632727191113
0.13883351962057566
0.15724229335996007
0.07110702998935717
0.09645042770310808
0.07192231633688655
0.3544289094190327
0.09132869951360828
0.1957727851191251
0.10976994653531516
0.16838696733461825
0.17950517944355263
0.13349334111517197
0.19662529473879053
0.19193987309123373
0.07455966341439166
0.21559860761720398
0.10898387815277513
0.17820659832429758
0.015714077070031876
0.14315121470975173
0.18186499129016995
0.2347156279943473
0.19782794567684733
0.24587257418944355
0.18633238334713056
0.05948396045569774
0.1547522477552511
0.18953294950762534
0.19861250334896313
0.05866024224172149
0.09600250558648973
0.13678191675830445
0.04189542382867881
0.05903012165962035
0.09026620232331613
0.23667595819081158
0.22276947454915808
0.05458557812918202
0.009141801819389922
0.1288185084683411
0.14781009309000015
0.08534665168542145
0.14491447272949526
0.37251066014534895
0.20450881631319826
0.13919084214384778
0.21566406930905818
0.2713016867450767
0.16610737019866814
0.09590304328115694
0.07913394794359539
0.012021397825579289
0.09531509234096934
0.0684750816498072
0.15614158195466177
0.09903146943173884
0.26040201582954714
0.07647911191175215
0.0977315847172991
0.1045898790855463
0.1852811616142358
0.09449451316635359
0.1227189927132008
0.26099754795019176
0.2620319294390377
0.175079182742736
0.14931468887442376
0.13376977720018376
0.11389912934618941
0.16479508774821772
0.1708188224750147
0.1766729176444807
0.2087916207771452
0.15669320999836278
0.08956850735193318
0.14855845342467258
0.2078088104596193
0.15262120927693462
0.06690088078900097
0.12224323803966819
0.17883962749383187
0.29563640615863646
0.09565146039885203
0.12475942969761583
0.20736372242448417
0.05282900768458173
0.0262677526579362
0.17548125227720746
0.02848612164573228
0.06429808968541323
0.15306516890292524
0.1627670967110824
0.20770769297248745
0.15150369797729787
0.23521414150390102
0.208850367961121
0.2208663175841103
0.1655212041645318
0.1593935405502617
0.053003264611672
0.1617459132354829
0.023555608000129468
0.07733761426719846
0.14794732788782763
0.034478255636926365
0.08103043415037248
0.1455289723506235
0.09024180000460695
0.16833169363278905
0.23534735388112404
0.06721918908487892
0.2080110185521368
0.1900433339482294
0.1355556556216969
0.17614731062743522
0.18621221956757888
0.1781067816534711
0.08311230294670131
0.15314070408244537
0.10008509077857491
0.13694295868210743
0.04311101896720312
0.23581919687363942
0.02384180558613216
0.17265777156195897
0.06960404994209189
0.12655900616474838
0.1214807303589408
0.08283551055062474
0.23448275712541278
0.1475256792133146
0.13613513324300455
0.10270528182110367
0.10108528683255533
0.11277600801878143
0.05617686897440384
0.14589068718134035
0.16595327237822163
0.18956319461584906
0.10447825323645758
0.17705507333949325
0.21271149648406662
0.18968567158099003
0.1241291042013216
0.10637846969065075
0.12829098950921003
0.13087196824595682
0.13463998978783057
0.24995229291040139
0.09763396269213194
0.2825610179607699
0.20133694375797753
0.11428080182650097
0.05893226465153893
0.08806901568618963
0.1978759417574046
0.16077668945372578
0.20095035462971272
0.036810843331771356
0.12616294012339155
0.2462066904824661
0.15828813374149353
0.1573711674125724
0.12816274508032424
0.043340981879044116
0.06528697699172496
0.18412434128666372
0.11247328437301889
0.12156625550721997
0.0641584445579719
0.11903640551154229
0.07090655775446102
0.16256110668302454
0.07797292877901292
0.09077879355453125
0.08788090075694663
0.11600534310375653
0.16739454585714736
0.19429768391297533
0.082085586925079
0.10174989287553972
0.16940323067615637
0.08311601887410677
0.05884545170953524
0.21001029648272695
0.13323073932519774
0.23408429127024902
0.1380897579622632
0.15700327242271356
0.0890798323427819
0.20141088670852408
0.20834687054473428
0.07028573956872562
0.09702290199059797
0.13232419999847234
0.16160913625139653
0.33018887324583174
0.12485280115291827
0.20103152034540409
0.11352854067555468
0.1690418061099461
0.16735785209096984
0.023131715118112444
0.035526223678442014
0.3037191921522267
0.1504272111930199
0.098731270854084
0.2799147409516645
0.19220165991337884
0.2589189112786542
0.23840450618680312
0.1707601403571589
0.0654119353952989
0.12435974519322707
0.12338025593910296
0.07590239860285877
0.07535671366439037
0.08744346384962833
0.0925651219767609
0.14862180084435722
0.09513711679774323
0.07515893875502616
0.06564835871234648
0.21197630188471467
0.21484169353885463
0.19899304287976932
0.04142317602992648
0.20452975272734
0.062146222395222925
0.1359103010770835
0.16047935203543182
0.1339157605742145
0.13618733571877067
0.04969128516421538
0.05085366608840181
0.015161058659011323
0.06954238417063743
0.05116631469322306
0.22075252804585563
0.13574615524961303
0.13002055030414683
0.21232257213732555
0.24247647286211269
0.21873492671384917
0.23454573677422205
0.04883016388027059
0.14323645915316022
0.06782909270504645
0.13250874662740972
0.29071418778336006
0.11993727718346908
0.12915124218032561
0.15858362252893884
0.07881811079789802
0.11888977940281933
0.2401259437687001
0.044055164240417534
0.09445763720747259
0.19682756683329242
0.2739428040895051
0.06130363129557672
0.0752134094664546
0.09578022511202276
0.03663956544873088
0.12017662915112112
0.23120586111479585
0.16812969251448956
0.2139077512339726
0.038097264188722134
0.1604225418385312
0.1622589148054999
0.08177291371272367
0.24769919682018818
0.24501908542115858
0.26787869657897423
0.19598222793887604
0.2733393801876678
0.10877983824314258
0.06462750173577389
0.3717822642387266
0.11968434851533356
0.1895379248944321
0.25943956739213075
0.16052672729361137
0.11961009382189898
0.12646558129199023
0.198792754151954
0.14642849403266173
0.07408677694880117
0.0845878943427481
0.242622872031642
0.18817600475246532
0.06975570460764867
0.14325737997927654
0.10184847325186194
0.16520847684073198
0.07487022575518747
0.10192637642264787
0.13736640334869485
0.1492517947122797
0.10579130925174092
0.21034521534829995
0.25233086580810893
0.05092768787864551
0.07931880090861754
0.1569395286964444
0.14216185040857268
0.1834977355188803
0.2440211391935157
0.18646502627643746
0.12940822806025365
0.2049224821494994
0.20985573748002756
0.06613978595472772
0.18183255574460191
0.14364137544316807
0.07639861658191022
0.17083839093885309
0.16788664475097798
0.20486412320935718
0.2865087318161065
0.14280645180348184
0.09466528514283765
0.18782413053120417
0.13481350037515236
0.09961580368395398
0.11875317127384856
0.1427911888700071
0.20266214713553812
0.052041877071712435
0.14656341651881954
0.24342613367013569
0.184214202999364
0.07584805624234657
0.09331669822921089
0.088617725450245
0.06486922178490413
0.22471061849249507
0.03969156305776962
0.07381894129823136
0.15785217315928818
0.10693804369537427
0.2100827247992252
0.16563014609695964
0.18896503083448177
0.14661367936580266
0.3271761204392327
0.29623345714918514
0.3022019186461716
0.05383344021613556
0.13419348705040715
0.10888331684450533
0.17342950690851344
0.2730670633928217
0.2903509122478133
0.20096822650424656
0.08418708122690043
0.027654697794480782
0.13339470642245643
0.14479305539299708
0.16000552591858017
0.09997919198912067
0.08389440413976146
0.13511739339189577
0.20325376319315536
0.06371441972558652
0.15864765373919892
0.3886624949521774
0.1289931516178871
0.15533011036644329
0.07156971744039611
0.3283580440350565
0.10783969362043636
0.12566544472190727
0.09064301029221597
0.17558583801788671
0.10668045721258541
0.10182728570457618
0.24742502725179627
0.04903685598838702
0.042878381770843334
0.11556919675330662
0.20171151235681728
0.03228274149975002
0.10052583410573628
0.10588220701058379
0.14915424669120259
0.16272554383712173
0.12894129239873964
0.291402706442373
0.1559109065812313
0.13178818204756546
0.07685882976762871
0.166244838892321
0.10719861355059195
0.16801700822044266
0.08649549739839218
0.04226366691270896
0.15027513193635897
0.19303482795952215
0.15818998339904192
0.1449285666765627
0.1587152458838325
0.17797812468753813
0.20980680639138208
0.15166313074417823
0.2674457455254672
0.10952300459940194
0.10981917028389501
0.10527724938560959
0.17468253632710484
0.13231133093604505
0.20739939070149818
0.24026048114415635
0.17808641476522202
0.04878528610466682
0.10339513400915168
0.17154234369061466
0.2073317383001843
0.14901596821169996
0.12116539848255614
0.07935056489799808
0.16048042916216473
0.08060911939434777
0.02236344803319428
0.13303336218019618
0.1477578309653249
0.04047729945294333
0.10432646733132733
0.2883616948728275
0.27145112915454095
0.21981218202747496
0.1568509294878451
0.09386578115428382
0.0407119135133801
0.024349167184804316
0.11582627023494713
0.16166050431323173
0.06657018020744838
0.12093594801311473
0.10017614195012411
0.16687845709852767
0.15236968382266206
0.19549189364663114
0.2729890340162704
0.10513986498027618
0.08557890252039854
0.12412809086296009
0.15354539743534543
0.17413346822513825
0.05691593819021423
0.06827353405959473
0.18215990496707546
0.17846410308562596
0.16605501952794502
0.27227574942276767
0.2504330630879511
0.11265467860075273
0.20150413075388765
0.19799917786235083
0.03798549743273791
0.07621189861138672
0.050376564129639305
0.2688388907206409
0.14686694022165392
0.16237816154188175
0.024617901733635712
0.15401361554579224
0.017440887525538767
0.08834394400742619
0.27950578650449825
0.0506268220553592
0.24511218442607363
0.026141237840908577
0.06417449050769046
0.13606543813357452
0.16015040815852055
0.2587386264984176
0.23786390727236492
0.05481871185181578
0.2343458247818942
0.06769402214567441
0.1497569037954584
0.12726792068712692
0.039563211559050966
0.1456948125375692
0.20561174999218107
0.12406030091280658
0.1115060048283738
0.14627230091563467
0.07976731060023386
0.11083921099082222
0.22886568515316497
0.029657418596743826
0.17281418017713626
0.21766672460493652
0.24255440070552903
0.28892219963640414
0.022535522754228588
0.15795122628571412
0.10817558840587266
0.12091047122224859
0.1999612827344693
0.03275308768569466
0.029232239171527643
0.08850298279124405
0.18589236033842244
0.16759556093220157
0.09228557704037287
0.14784654858878063
0.056442218836517316
0.18715349472891032
0.2301107724713272
0.30610281346483953
0.05029940271379164
0.1455224828979145
0.07838524865380479
0.08566748932132864
0.1390038842495337
0.17853551214246965
0.19147557330750992
0.10321631318312902
0.31839405426422435
0.1156834281726871
0.08123406932379844
0.11203575210027872
0.16072419383362826
0.1023617709373947
0.158972821429989
0.24316739307865629
0.022001958773181857
0.14671979637949772
0.0831372367449138
0.15812082009574827
0.17226997833996388
0.2846295493941574
0.07362238861576301
0.10447301413596505
0.00980674735951218
0.2215580172000381
0.17616585918646868
0.17389181648251098
0.2541491766178532
0.175411797539534
0.2159853133503007
0.06585369119864928
0.28367036491116665
0.18364127677292336
0.21758449323231804
0.020586211995528573
0.0930714871650859
0.1874911460384678
0.04856474135202931
0.21810066055691796
0.09064998761418899
0.1875065204717082
0.23343414222930273
0.06190427481827494
0.2004044238817228
0.021339200662073378
0.043688300647617494
0.025297910983984186
0.05045175616362817
0.12238379570171852
0.061805888385005
0.10512800750053275
0.18759184778209742
0.11679388514093861
0.23606046860549962
0.21833258622953244
0.08835402391851088
0.11150574835200884
0.1879856663387033
0.056757253809411795
0.2869962399286056
0.16997953845821068
0.041190848482342717
0.06400562241379827
0.21350900324992786
0.26044008183289824
0.1017523516050789
0.1757570647357117
0.1489266310720275
0.27028634897164594
0.18591272075874588
0.03983429498684349
0.11133430992755874
0.24057816723981088
0.11587096227417938
0.1398776816321491
0.22214313820257794
0.2813824325273479
0.09283231660498187
0.13976022477571645
0.2807410723784597
0.10252585148605552
0.16382217004592062
0.15772786635629396
0.07421022900724093
0.15010103435021327
0.05147114686996074
0.14508118089898683
0.18010769521825704
0.20159096674817278
0.1586357338812173
0.11510174945647571
0.07836744714546023
0.11596450663383435
0.21320634284716894
0.23085507445259837
0.1224370774733506
0.3045252790984428
0.19516710944350033
0.04977824590668756
0.2101843075491495
0.10715177207209295
0.03828959063557212
0.14931526751710594
0.17836447472283354
0.2673965677665352
0.07943499108162157
0.1422123688159996
0.20495123319758854
0.2725794756120716
0.17806409004344426
0.1421298089322602
0.0709700701179282
0.18554315433432644
0.1340570947498947
0.3659529957962216
0.06990889968653587
0.19084723699759645
0.13035493926602743
0.14719299375784695
0.05361799934901859
0.04934623499473238
0.20723609971628362
0.04847497952724955
0.1893381042864517
0.14822033298806964
0.14315621682734003
0.21832635697697386
0.11821580212197093
0.11530982816094038
0.09125162671667365
0.13620815519336912
0.27422360172557303
0.17402701855419428
0.1565888868529015
0.07345783159595812
0.2302321092621747
0.11171047204343558
0.19895170154144826
0.14710451572462513
0.2716766432264659
0.06951921359586541
0.2043540760965739
0.050082879868241656
0.27315303610969277
0.15238747945267112
0.09675379107100306
0.1295660383750981
0.09586698132277761
0.11783021771248321
0.03689002615191324
0.17388483509068783
0.08491663724108317
0.07694836748921106
0.16167018794208837
0.12653555393146926
0.018589555394855288
0.22935348863961086
0.22598178429360158
0.1824497223994041
0.1348141198146057
0.14640668694702216
0.20262771483426145
0.14426440475603125
0.08183192374286928
0.17312977962480014
0.09749637490707243
0.08995230452547677
0.040689564903968405
0.19855819615328676
0.18306444190060664
0.19424860626403614
0.3475916864316674
0.2716463323221772
0.2610454005253828
0.10378144042545084
0.04073903778955936
0.10403823478434066
0.1595098702416186
0.07817514738123364
0.0948126129345238
0.2532557271617356
0.15780248076847736
0.07797892744562467
0.06171755358646411
0.16086366784585193
0.07186654246341985
0.28619069733520075
0.26416426062907433
0.17454143789431162
0.12895977596143615
0.13119625247002079
0.19181704699086485
0.23154954491130217
0.11314127397054796
0.06506948009439072
0.10251174742534572
0.11217525583543886
0.09085430442422465
0.3844948699724112
0.1712868753077396
0.2413806201102312
0.24254654160265562
0.1879761516580399
0.16114812904838507
0.11916411052297197
0.08549998125186983
0.11976609726935382
0.08116799576523125
0.16675294273219726
0.19021080137432217
0.1280943123490384
0.30200923162249615
0.18266483076287465
0.14356637831846722
0.179385536314057
0.060593028755757984
0.21400008347551416
0.271144594592421
0.1806596544217493
0.06854169180940455
0.12770415710388908
0.08230143878043941
0.13963183734706475
0.21770423437195802
0.11123818498348974
0.03949786611904409
0.2591405868825163
0.24876975240910412
0.17660891389436348
0.21964252765870734
0.08549522274704731
0.26412043705126353
0.06496587157317402
0.23531708862062914
0.06638106372442037
0.06787871735566454
0.06767484619459034
0.22571523747716102
0.046169470522561644
0.2193912222157127
0.07246443349788768
0.11769293927570729
0.13205372125186707
0.1616104828086587
0.22187440440280612
0.1386319401071144
0.11458529681158633
0.17902548021633735
0.16597916271271546
0.052855203141942204
0.09161756475669178
0.1917992957851264
0.06715388531169826
0.07929503823820465
0.19613438699154476
0.16980140250240408
0.09087030434623677
0.17650044912915377
0.05012049053572096
0.08304192928636758
0.0748023626849694
0.07496087441903664
0.08061482431455035
0.22562473192438554
0.0725567771588608
0.27186214386290375
0.0637350878153084
0.09719914174835531
0.03610514560551292
0.1885548929930595
0.23250410610185418
0.04633926278475931
0.2370182443193954
0.08025829651806982
0.12166471213545145
0.0758145052204884
0.08319937238450872
0.05777283084980111
0.16998277974883724
0.1517650541247205
0.07194485102304266
0.013632098412516669
0.2471901820320884
0.05475776973181359
0.16133221661641525
0.13362914624428876
0.15585481980454796
0.3187918776608338
0.07452721004062425
0.047581232299988015
0.038847968061163606
0.10181766510484727
0.026131338028478203
0.1439193109054435
0.2208462430130474
0.19042289002570983
0.08514999174515694
0.14506089461802912
0.21947054017918832
0.13318587337623555
0.051345622805034755
0.191361903690402
0.052318010201457425
0.3535342251886802
0.2052124339703081
0.19926417197287777
0.08482273018371111
0.11552263402421441
0.16469394329712472
0.23956884123687222
0.07257288429479893
0.1413649032234943
0.08690616743461656
0.2212882695653155
0.166880694882423
0.14430311655111352
0.1665510797086909
0.18691608850455163
0.16939087751623008
0.06261389214879828
0.15898938091792392
0.09269843829294296
0.03785360216642842
0.10669562270087363
0.16545222848402713
0.09831535882481642
0.16336400077949872
0.1310434266789257
0.09938657149152016
0.16901783267244985
0.03373789770616264
0.15218910773305788
0.15120082273969285
0.0767861329696466
0.1647359041756554
0.08336070757507986
0.11697812680645009
0.07693951758802677
0.20905881488104766
0.27837818324190466
0.2264927674417124
0.15662485899221015
0.08019109521160152
0.11815531946073744
0.018124328692189922
0.15920790835222554
0.2357102688806853
0.1612393776269906
0.22179973945930687
0.13105031254464236
0.08295175047605309
0.2229515933070657
0.18600191026743654
0.1241617383097205
0.15070587660116996
0.21763434740373952
0.060829788943238636
0.18053689030134457
0.2358389337129322
0.19567182713908643
0.15854849026604817
0.06738444356699767
0.15976784692144805
0.15028166551036934
0.17690080275097933
0.16371515052327865
0.1427053410275052
0.16764521531239732
0.04971038367990161
0.1252643708682711
0.0373452960395049
0.23212128854153044
0.1568736481438672
0.13016790554521715
0.042037352966708026
0.17658576128215586
0.10965700618617256
0.09422703460444139
0.16292034970055264
0.08377447314119463
0.1244480464910463
0.11158061978127631
0.13634879029457314
0.028253865661112813
0.08166181464754309
0.24172781044629543
0.16638528043553427
0.20200310237975383
0.09851776831715749
0.19658557296608128
0.1385204221730004
0.16546995549103613
0.20682786607124473
0.10560916705220989
0.11774721547459746
0.21271344411132964
0.09765790420329762
0.017509785363765424
0.08309778257376278
0.064092161489067
0.23747121929451787
0.0951347124135871
0.007021515093239146
0.2670216674016891
0.20634482688969583
0.2661139921464561
0.17426590199817948
0.08096182952350403
0.11881353345694594
0.10759196279929743
0.2435560432773172
0.12156566705682768
0.25821978127101675
0.06873879441009997
0.08146944627379492
0.1250614245580406
0.09492472829670358
0.10164903008171805
0.2643896272007502
0.18505549281384928
0.12484131644748471
0.17064365051627886
0.07017547329467738
0.053598112328287144
0.23240903048023479
0.17384464854103795
0.2156986710397664
0.10667348995587952
0.18485178177769393
0.21076782350306555
0.19117150593360344
0.008157952262798862
0.2146088449166734
0.10595362477774206
0.16845903731562586
0.24522343654432688
0.09679689668707664
0.0953657473826175
0.14405859588172665
0.037973509548397025
0.11400438444897752
0.11710475393548321
0.11676452367741041
0.08465312623082251
0.26480586803853945
0.07545674514811228
0.0970658878425188
0.13098657483513557
0.09266294274173001
0.12487406201843039
0.051682396130692754
0.22967645057437597
0.17290248340777548
0.12023345829590189
0.09939130435319297
0.22409019819399206
0.10929145857664488
0.09758999798350097
0.07185243622012132
0.12249558635237398
0.12289389144692912
0.12072293183617841
0.1815529300780811
0.3269434201858152
0.10693061344381866
0.11656453467501714
0.24711515909514462
0.04139757956241411
0.032493523035746506
0.12961402628418495
0.1358575490103545
0.1320483716212047
0.18015880124707376
0.22853935658370966
0.15949641155240907
0.2953700389073725
0.19214341622725703
0.22490008964587663
0.02985231651891226
0.20378701951193684
0.20744919105943058
0.1578589667749172
0.2998911404529266
0.1983648420606911
0.13193415027582434
0.13110982325180368
0.12249092224509268
0.20459663799931874
0.16627861617531217
0.15777744363542792
0.10651129927587707
0.130959065423075
0.08774165168022739
0.04673066602616404
0.1460229805296313
0.18146083883269984
0.15470875874370793
0.14448806592302635
0.24667471297162122
0.20481256753839966
0.17537331148239368
0.20180365798389935
0.2874450519932856
0.20459708746135413
0.021031607443516113
0.12897156596850026
0.16215776085018538
0.023493391060378187
0.1439848144103788
0.38608327019242183
0.2080457189155106
0.2133462761874426
0.13806499234030367
0.14322678143695663
0.12436694242709563
0.11670064490402506
0.19473064263834577
0.2067085988171813
0.09073030001187196
0.08287210554380418
0.05546531365259807
0.2348244355001021
0.04063370535700415
0.2610412468355761
0.15721914926999078
0.07631058401571615
0.08450788169836665
0.11875076942013926
0.22899242531559058
0.096091584040391
0.1830715958129379
0.15519650317789102
0.18335038285468294
0.1695685138709212
0.16717808008471174
0.17152866630552852
0.04469422911977182
0.17259618057846277
0.19109556847206008
0.10402003623025047
0.08020226060881389
0.17500958036278147
0.12524814003860366
0.3187605394229276
0.09875196062765956
0.03436702563326345
0.11340281741027528
0.06237303803915818
0.06434750041708365
0.10809635156199272
0.24835386587723043
0.0759981334893114
0.12089069823059594
0.164095184391697
0.12347624790242114
0.253172530793037
0.18247101543833877
0.2542938760758792
0.10261671386203304
0.053407156589818434
0.1378499854095352
0.30232402850972573
0.05918686905698041
0.2287273199629274
0.04636461046823493
0.22264396095352904
0.1090034914574876
0.2143707442230864
0.2266320244281778
0.20147504127777874
0.1597560639062833
0.05471398129527681
0.19581098192131527
0.05817173158580576
0.23210250168101224
0.10312134700249372
0.1118633278862717
0.15426003711693992
0.12402069242407593
0.20032459924757587
0.1873178532771696
0.12793959452740256
0.08240438100799083
0.12055865199867462
0.16176196558782047
0.12415297030860625
0.11422764696759764
0.04762899831680164
0.07916920486785206
0.2508302337872235
0.24395680205455555
0.10795249358969385
0.24625191274636762
0.08401409067635071
0.21228099131970113
0.06042947907389812
0.07888678955056086
0.13466611896101893
0.07980904959900376
0.09589699544881432
0.1689109742628797
0.16815053207929678
0.15027502527806033
0.07872570164343368
0.09785184618030857
0.18195351188989536
0.11992643504143449
0.15327105717121967
0.22788195568188713
0.07330649945337264
0.16375969327185935
0.23998366293719775
0.02091020906855852
0.08851938555201094
0.1614646826391964
0.17512866374663333
0.16067180062573624
0.24081509593977388
0.2287374218426351
0.07733392991633031
0.2379028641548969
0.11302631056160393
0.0648388068983531
0.1789773272584111
0.141515175426647
0.18486009669634107
0.22162834408125032
0.13740091837962004
0.09296419216696858
0.050618003285262725
0.13892964858204013
0.09399495492024845
0.1355845595617761
0.016778941559669046
0.30857418087448946
0.1108055918315581
0.17778536366766895
0.18142965772904696
0.09465258021253554
0.05830189710715314
0.17038072521298125
0.18571156250661572
0.20201219807976573
0.12494649251547803
0.158798581299632
0.0869142743454425
0.04225416530217149
0.08870757566573613
0.16876150128192566
0.14266417157710146
0.10421925197270555
0.12072951660018083
0.12043554940346375
0.19504590513155157
0.04646688972568223
0.09559152154642883
0.15038961913087237
0.2257868502885745
0.14844084580877204
0.09940588603460354
0.11686549238424603
0.20841519985737347
0.032987764751663005
0.22784442417442782
0.09703480414200455
0.1770586315850538
0.10312794069908822
0.09446728290778826
0.2232487653663321
0.10250769565586389
0.20578516678792766
0.12242558282371181
0.186730447942525
0.18301636123992415
0.21644968004144463
0.07533439045463848
0.07709273949325322
0.0796855279116064
0.07840909278228686
0.29607103344689484
0.1024735603964126
0.16537549085155348
0.16982451902392406
0.0660960588062689
0.17929740814416043
0.11146659656410468
0.021845542342585417
0.1102289977907309
0.059000703350142965
0.2364798819424106
0.19305672866406334
0.13641917971286566
0.1329191755333327
0.2112143131432512
0.24841038786214256
0.11946095170714026
0.15272910169988158
0.09620051792898716
0.1913968977407075
0.11543988653788478
0.26561199325211843
0.13060550044224534
0.0821178511022463
0.32792919156428024
0.06771233311526502
0.09768420546441717
0.1539972385988994
0.013079468543698416
0.07982022355684487
0.17434165344422872
0.08001155686420178
0.10626579590267857
0.07259246949449884
0.04128541232699199
0.15425513579207553
0.1341145010706714
0.12814468333985177
0.03538619345304075
0.08560525825192375
0.19437734644105967
0.236365815495816
0.18595958183674194
0.14837900564382245
0.2089680111485541
0.07404277008535108
0.17123421553866872
0.02610243545603428
0.1371977322853363
0.1843603237542739
0.17244259366832848
0.06313138804387419
0.12009228192769263
0.15274575580780006
0.08835181793682594
0.19542684311106426
0.04545686410635034
0.15985968202827214
0.17732903781195436
0.27190955351904145
0.19569387429224583
0.0799021753476452
0.09564415356926788
0.08849063328125399
0.04592547155963484
0.12717550346788112
0.054827856733400834
0.1975432965213289
0.23581394218584228
0.08803113482058869
0.03866542531919069
0.06601441353431492
0.10675953574708323
0.22997862218313433
0.16159510773535118
0.040936424388920645
0.13320678600170954
0.10288521858018494
0.14805254281811164
0.2305194007667579
0.06918852481673966
0.10922769990342376
0.14181929135114063
0.274548518067611
0.03180756935763186
0.09713577605747206
0.19135468171141584
0.08117377354063662
0.11217083104055825
0.1712964820662873
0.20022931468218327
0.18039808825617787
0.10560216827681909
0.2218401327832577
0.22538643879167256
0.06847504266740724
0.2704595240999155
0.10893258725492108
0.03929858684597984
0.05925350960112126
0.10877980578431841
0.2656499601217513
0.14761983039535903
0.25437225232368665
0.09575774655283642
0.07885482418831147
0.3972504407426946
0.1804520628941232
0.2456862738148504
0.09123884489321386
0.08763018159657988
0.12248759837354249
0.06909637749934784
0.13580686843204964
0.16792679107069383
0.15818619919810126
0.0475971251042472
0.14373365942338226
0.1700847278228868
0.23182475799083058
0.05710616239299748
0.0024426228745538883
0.30355645674144915
0.10489320251339117
0.10893945993251614
0.10132270841781602
0.12345339483462194
0.05709784332764433
0.0877276719642044
0.019699801926055176
0.1178011966243805
0.16706305524281614
0.11367184490811895
0.06370804185171464
0.1104813858306982
0.1692131307269587
0.3454357897161525
0.016960046163291675
0.1406416788129814
0.15550135388417644
0.26081206585578287
0.06376241133079975
0.1521371976001969
0.07670421400810469
0.06678270991951094
0.3305573054442412
0.2033932701340566
0.13876715644187457
0.24322341068678596
0.12848149095303674
0.1708882968224199
0.14953358442150247
0.1109625051365516
0.20893003872821697
0.046276033046846965
0.11220222873540012
0.13402599824083694
0.16119626010170454
0.130328144711495
0.22140729418196398
0.180388379177428
0.17374715910058022
0.10273937943967011
0.06041814349884071
0.15487377939938757
0.05822236652927252
0.09487988902865584
0.168178359552143
0.10129177391455844
0.1828233400161545
0.1263317995381482
0.09087397144650117
0.13870332492017176
0.05608827105302611
0.10558647732651119
0.24214468122836338
0.06834247116546423
0.1553838469048012
0.14786046516137769
0.04803413117563458
0.10501717555376243
0.19375879984859573
0.13790418768033824
0.22174721714526724
0.17710807072143023
0.0907458780259989
0.07806344787604756
0.0272232103527397
0.0654446080330933
0.1283387561074608
0.17002563480737115
0.18667886337181916
0.10135560411487839
0.12107307456764496
0.0761597358537893
0.15760593153398153
0.18616052954169426
0.14090454852376064
0.15091019795754046
0.17009408427114667
0.13880057888096986
0.16949714233609886
0.2504312623053731
0.16523283218863086
0.11744120453621729
0.16523189920882417
0.14572697931906656
0.13521900886445945
0.0683395358486106
0.02234347308465903
0.06734372329833463
0.03513419331441531
0.13850960403522913
0.2643616621626574
0.1587975204722942
0.06320814417123015
0.11543005300752414
0.18147780516978712
0.08039922675676893
0.15216255183994576
0.13197796601011202
0.12401367871686103
0.26413658072261537
0.22876828232675092
0.07707716569727496
0.1500821215700817
0.07992872768649377
0.05691054576123748
0.13440574482300247
0.1135923025905682
0.09374815885375946
0.2201443886121102
0.10694791218900856
0.21738177611594064
0.12534787403719236
0.07125421567771599
0.13770031161767157
0.10898037078642839
0.09350068924916238
0.0539465920469566
0.21117542379464668
0.15271443541109125
0.266878442359262
0.13082097773397364
0.3095945349542323
0.05013379222404757
0.1709605017037515
0.10872583266738255
0.12436865498108624
0.08969892167121223
0.0838308058298152
0.04446476038567379
0.30791576888566063
0.10724564738240412
0.05780114055385571
0.10238372233262179
0.06447091304510053
0.21645217166289105
0.18261821430693284
0.07423622662619067
0.211684343070533
0.17467908820118092
0.13081410094940366
0.15094616215430529
0.0964035181641355
0.1834403675360246
0.015615519890833297
0.2146635251333298
0.05028359427952426
0.08834065827661862
0.15675207867367885
0.10900961221627233
0.1612257229588508
0.16400104474410623
0.1353127556608126
0.216630470410546
0.12104826019180094
0.0757783657994767
0.11615003794804696
0.14959794940532412
0.16209859147205347
0.21523939271082174
0.0761258234531852
0.10181169994082538
0.24697198287271102
0.1637749961507702
0.13196444756960413
0.29795585156807936
0.31312934147692006
0.11845726425767439
0.12039278850263394
0.14440262855950703
0.16053428319980942
0.18331547853966593
0.18456216867006547
0.07443472458377456
0.08557494311796679
0.2120460175757935
0.27217898932104484
0.16567080792440847
0.22715014556679
0.1759049752707982
0.27900209901143175
0.06030166430945066
0.18885883705036088
0.14372098625301605
0.2716685941452454
0.25416549773338143
0.09033375593791602
0.10855784972639285
0.06834524396278113
0.10286226625651318
0.09648553874340673
0.13099158849851028
0.08756508873876158
0.2125158748246519
0.11448904501251551
0.24608588601257725
0.0332503765862142
0.10110561974913983
0.0764151396518102
0.13238827859807126
0.06154912503737472
0.11470252713944241
0.18147647849571355
0.07974841201766283
0.15974581185360168
0.16218247962900495
0.04310756520205479
0.1683127795644054
0.21963157739955957
0.14871638752878558
0.06529404403505082
0.20375357466562863
0.12792251354571035
0.11199885334018637
0.26089167281013304
0.15535884398106586
0.0962233225749775
0.11233691551608642
0.2389243505616368
0.22779056938893683
0.22881463941603744
0.042067961311089475
0.05585086872679278
0.17081049764582854
0.09589136572978116
0.07886162774055362
0.18781513825679913
0.24198297454260784
0.15640292039893988
0.09896383483081041
0.09095549914485945
0.10032476285002193
0.24236515849123563
0.16225675259322347
0.1034906880914951
0.279741401906185
0.22424791533281263
0.18213194807385935
0.22957877822475653
0.2696740204816805
0.13404522397395968
0.11604115226912588
0.13027928439590036
0.13000017192510752
0.06689563373185534
0.03838977778311272
0.04116290447365601
0.04683692258384786
0.1312316361242661
0.22763724379421615
0.12069789762045299
0.29836066183940113
0.03091917617057223
0.07315302964770565
0.12655776276757674
0.22520171100523623
0.20624888625210996
0.12049970395977194
0.037515339842762986
0.07846424756418367
0.1207103170304967
0.22034225987875797
0.22619507918661902
0.053337942505659534
0.22570681583729915
0.04880850984165491
0.16967026838298913
0.16955975439564092
0.19786354689077412
0.22830940747129147
0.1718647656307164
0.09633625873465722
0.14527356672528804
0.1782602177079218
0.22416489701292736
0.10523062342887836
0.045191787636250376
0.2249868476483576
0.16526206380031397
0.09035102868722035
0.17146943746550983
0.035995016646176624
0.316681696938188
0.07348474774671901
0.13818555651338782
0.031167934356356394
0.04072772903369088
0.26893445452350867
0.17602763889555903
0.20955737546358885
0.14332602699130706
0.08491635614816889
0.13000902779946658
0.13073678798601748
0.03631767316485207
0.13173059823147182
0.07360462876646097
0.10450611488849067
0.21190952682800812
0.13793110687841384
0.09460634201302695
0.1660079484365902
0.14311693524283525
0.14004462434482923
0.14584621866144581
0.2467811498067898
0.08037551053419734
0.2223787414186077
0.3402335856285724
0.11877895995800868
0.16157808546920438
0.19184090514036728
0.31299398508932014
0.13767080422618785
0.06793085116430665
0.02309383601083407
0.18268564054553607
0.05803993232668911
0.15569070277351318
0.06633736362426368
0.26566865862582106
0.05512017624176163
0.05805890889801391
0.23183154654706292
0.07974792611208328
0.19532852539110798
0.0990937414516583
0.14153053910822824
0.11229666403633368
0.18694739070186636
0.10830684055917388
0.21481018470851515
0.10567716973865655
0.2174052555087983
0.14499368509047375
0.06066119437215193
0.16200789462460988
0.08491543969583552
0.10992058190004739
0.21626032840677875
0.15768443234833787
0.08370157577987178
0.2173614034759337
0.08819008548614826
0.21117304180505556
0.22038351998222158
0.26510169787452686
0.11480614522483729
0.1038832291261513
0.13625325601989713
0.0810499386015375
0.08861057382779337
0.0965846238676313
0.2219549795800853
0.01675332840162515
0.11262966943869808
0.21443300965403306
0.23137952677038504
0.11132207368161612
0.13610091329026325
0.15733290174294073
0.166473832510334
0.0774073260118278
0.18580555807088384
0.23580781715618887
0.16968248225086827
0.21608344692143447
0.0997371066215757
0.20067209260600313
0.1441096988043398
0.22351926933879113
0.24861082892791772
0.19630693719380823
0.25074476637206516
0.05891780666549811
0.2072827549673327
0.11753943923506904
0.10392847241308623
0.16884856091095107
0.21769820391775002
0.2521867796711963
0.05840232915723825
0.12273923795371475
0.2404805396539762
0.14378907963327914
0.09210063462044596
0.08282744720811237
0.0771480632702686
0.10625610419937702
0.06534045683117537
0.0960491382142547
0.044306179287173585
0.24822294111775173
0.14455184075025052
0.1772193044497576
0.15134200248227678
0.02996504907391959
0.10844516653273267
0.11832338536932924
0.12606710819491185
0.090992888611153
0.2227305364760668
0.1061451733398677
0.17412918064191713
0.15858254293044616
0.05890873989005483
0.06427067296161976
0.057608165175161895
0.36223589829390423
0.19975583961124296
0.04966951420391525
0.14029306294302724
0.06629871942752519
0.02338885144762202
0.19533774737144502
0.11503953791935598
0.034708753399262327
0.2567191815192037
0.06819156608263488
0.2515116596275875
0.05152761411279291
0.16427590986591362
0.088763363919698
0.14955275956659964
0.14934779653558083
0.057014753634178024
0.10230024890485416
0.32249461848870026
0.21076669323098265
0.03867897207096894
0.18513003718527604
0.11825956003861081
0.10200886442400565
0.1822759289433004
0.1697225551743362
0.21152677062923847
0.03459611864773688
0.07903713681241593
0.1410205139365961
0.169188461232095
0.13498155401622064
0.022828137269060144
0.09928227927423529
0.08409901161710051
0.05848555619623956
0.1287448398677872
0.14066425627130705
0.17676145514581276
0.1638762079642123
0.1628880089729971
0.26888580207104035
0.07054874889982363
0.0943507694081322
0.270164069626627
0.08979315743640853
0.3396496275411392
0.025611341582582905
0.19200295016164484
0.029244806348770445
0.21799553590534448
0.15069357813817943
0.07469896029900724
0.14324841371651142
0.1364552304181776
0.22400445956003628
0.11708809602858895
0.2234839795363259
0.12383307452543671
0.11931916476858531
0.15904627331951737
0.12299653593713271
0.19775204263177446
0.17839541979924128
0.09210834532600669
0.03571676916495818
0.10700906062492822
0.04663888281485801
0.11155579302721967
0.21433479742168765
0.03532808082905755
0.04316631414411977
0.10993004619970599
0.15926173587845138
0.18908488806802315
0.17938622248334107
0.1349305545992489
0.10453723902798985
0.07606349392361264
0.26406802155168696
0.08908597816901247
0.15249735500299158
0.07310060076286799
0.11599148321965314
0.07260715427536867
0.11904308761064307
0.044087212039302444
0.025234201290848992
0.45697909333392633
0.26345072236461975
0.15406698220570236
0.04899816865747682
0.09630584475397118
0.035212875961485764
0.15080142516360667
0.15231861614801515
0.0631715941024799
0.2523511707727181
0.057617147900550135
0.11782015539624734
0.1370728234435838
0.05959929423103076
0.07539210754153343
0.148508136661829
0.19531394545809672
0.1331018843461667
0.10031947464156772
0.0838288099088908
0.10204121024197275
0.1347105707820274
0.14446625258789933
0.08236569344650249
0.3261542645571109
0.15724278915060932
0.22945732450433862
0.06259107454966745
0.16294508438119884
0.04409379704284328
0.1906279220353861
0.10575042684808936
0.18988378874252795
0.19864284312477526
0.11848969675052395
0.1371962336514318
0.056699643490756235
0.1824328043165213
0.008689429732711992
0.05561318299279882
0.03910259670369361
0.1276724676126884
0.015293614483975995
0.16274905725141856
0.1392069730690415
0.17487111177360498
0.10678835738359284
0.12694132788106513
0.1694337951185672
0.1618054306799189
0.12081364870757584
0.08756179889809944
0.20228792446191118
0.2014530403756205
0.15261978647630353
0.17527133815477486
0.04150747621785947
0.18773116813746493
0.19116414531407785
0.08909813157008481
0.10111800391187419
0.13973666632516119
0.08386147887614455
0.14804223029179187
0.14658995775861766
0.10737182463739062
0.11779972909979079
0.09246995334246846
0.2038597185647285
0.1472185185139158
0.0475412516757427
0.023825356852079906
0.2410073249220012
0.08812476209719956
0.18982879770475916
0.10013461986625492
0.26928383873310274
0.09716526713873137
0.12498636101719757
0.13995259217847406
0.09667571497688691
0.12208196961252206
0.2957238844291405
0.2660442069381613
0.3068994412574432
0.10780889486103672
0.17619596089802714
0.13218881259784795
0.059002340620402785
0.189523216563917
0.0153832731031711
0.029350290679404294
0.143528761211435
0.08510903791004988
0.23685535933630686
0.18386502289249868
0.1598167492709434
0.12362066346284441
0.13955924663870814
0.0733509847031013
0.07717087599262751
0.030298812063696834
0.030189982547276104
0.3285425634002757
0.22824405502353318
0.1489038545020439
0.11254917832958665
0.08981508980521007
0.08967985627193437
0.16078791494365166
0.29404073729549274
0.19915439083592978
0.06054464787390962
0.18787753605722463
0.17755477741262715
0.0664467283978655
0.2578741507945975
0.03264420720805701
0.24264958532267322
0.12469729397986488
0.18786660563713783
0.1468134476657133
0.029209818552837417
0.1627965147218782
0.2717864755743999
0.1250660841580754
0.12352678381357869
0.11223665061757379
0.18639720317531877
0.22732432523628016
0.10805020575927622
0.06674184817664663
0.0444893746388988
0.10142102945138921
0.06388706837597541
0.11888974830201555
0.15535553968169113
0.15505161334101175
0.17016169750008592
0.21515884298148324
0.11480133628303815
0.18483097537038956
0.13418273172656042
0.23601168843966594
0.02867895448300683
0.13278335817698117
0.19510259455772241
0.1681620530141545
0.10353578935742914
0.2480237821599524
0.09084564863704485
0.1376749292461283
0.17454139853915662
0.26361868716987935
0.28375419070260366
0.2543714658506642
0.29276070843860985
0.04786451240847476
0.22842784438454303
0.15222126680064893
0.07630202845229403
0.16034717288150785
0.046865272124372435
0.17626055084768955
0.18096677152755328
0.06546187969912999
0.20241819004305814
0.18537494313118758
0.28624902407383496
0.10004749513518925
0.14386347349435782
0.07430313748752296
0.16861513130851913
0.057272502105924404
0.2275747460342436
0.28312124734925226
0.05472787390559587
0.1265047448749019
0.12728333841072528
0.32673415626870767
0.21143081506128536
0.2400742090986654
0.06792128651782296
0.07920113481867735
0.2190505245254944
0.1127884174066734
0.13625174299043089
0.17657099759072603
0.06654771273636907
0.143095941718177
0.0571419769040776
0.08709406527271618
0.21868976084459532
0.12395724663525871
0.23908863710934566
0.2112025600393016
0.02158773862845212
0.10081324967227547
0.057333936401809914
0.10049029685877675
0.1449848946121026
0.05793791673990932
0.3033154548699564
0.08989571440034538
0.2850156206726942
0.13966328384176874
0.1654949417104471
0.2122566561796597
0.19320502121806932
0.0697764467974682
0.160994070524607
0.06890372586978318
0.22563961954954923
0.2405431064686765
0.05979033492320488
0.22947468461638892
0.2114082037567556
0.08002797874619919
0.19500234375956443
0.16744734012955523
0.09586631789005325
0.10223562742660487
0.15927132061836327
0.13424111233590047
0.3176578895956938
0.07481244741574535
0.10953558537634792
0.22787850370035231
0.048718434189094495
0.10322202292732521
0.05966305771271103
0.07218034370398857
0.10110596518621263
0.2591644441726745
0.11152079420013994
0.11950814115967623
0.10964477789842486
0.1427580980048139
0.20023021632198978
0.19621792097693405
0.23943190958594823
0.12443485490829943
0.1450484051012519
0.16121969671496497
0.20050577418780566
0.20021194529645694
0.005142506645493856
0.19998332468583838
0.024584231620869555
0.09293876340411154
0.14562665338030523
0.08136121845566037
0.12139077218376694
0.22004623285515984
0.2197599887121647
0.2579130353003634
0.15280255569031978
0.19636673860688733
0.11819107973535915
0.14138257801820012
0.11069493188503694
0.08580440956746602
0.03396764871706337
0.1506612289290738
0.11022801172510127
0.17958933436230481
0.3126031206871535
0.22863504929962575
0.08108115982288255
0.11720402894756039
0.07410781230986123
0.08025917064905196
0.3408944049773674
0.242924315630987
0.3275651036529584
0.06747695600230055
0.09803916537685173
0.22734766159541825
0.10483452496273862
0.08515761621083416
0.08311202852645733
0.07281958407266027
0.12069123465992045
0.21808004040116305
0.05593383373421178
0.09778345456263764
0.15899370724094894
0.1158690186935556
0.07533506551423504
0.02955738661833058
0.22672795350269223
0.06799329980033383
0.11998984113150467
0.06453401312045041
0.18916966426067822
0.17306542606599104
0.12270480883321322
0.11219466470171015
0.18993908302751278
0.11568685225870219
0.1722823812177509
0.12978465503677256
0.05220432015717581
0.1325397876848371
0.09077097996942064
0.07591465094052337
0.22814830340097253
0.16722530978005376
0.1874999075278057
0.25760667493351586
0.06067458393385126
0.0888823644199981
0.04691876403589847
0.24727999811148477
0.18737280330910752
0.12656175106416093
0.307912998889416
0.137872181624195
0.23811240612691542
0.0685081635372971
0.09961206339545516
0.15284671554960189
0.22309784330468013
0.15891110308253423
0.1987867501851788
0.15891521069774664
0.25217081201480085
0.012532154950260482
0.21019439489402802
0.12999241615491908
0.17560721561193626
0.049531247229101114
0.08764169191698613
0.19380548580511006
0.16075047580949853
0.24482756565866615
0.03795644234097513
0.06549516321201547
0.17273672368295462
0.11468895080791935
0.3565158632223943
0.18689403623280001
0.2561775329739082
0.11891126979621278
0.16937282313015223
0.038390634808225264
0.20038590245018004
0.12261846630869706
0.18077397521751162
0.06971906826850992
0.15915117567465328
0.11161615299954063
0.1152925288249893
0.07271672364046233
0.2352610505489489
0.2317484871096613
0.19658347816127977
0.11072244356250908
0.06990252982004685
0.1625449798873978
0.1124940984392957
0.09394316711748922
0.22343336587061152
0.11715772027197739
0.1804590454304597
0.10856397096623027
0.25251444185880023
0.13358366176518904
0.31867413900773695
0.061454004854438034
0.29565946610454447
0.06029493062622352
0.008040966314411344
0.13029114995876093
0.16801633568410052
0.07488435523840892
0.1761494716395677
0.024365884118765523
0.08409250525590915
0.22015335269240813
0.13160308905056786
0.28311113704644
0.19754224664276393
0.20230438340958085
0.22389178779219207
0.23168154730362572
0.07645267828644287
0.10720281157792845
0.12025359100014209
0.16655533400531203
0.2564941306191869
0.09416333169158315
0.0715021633275983
0.17524283651311306
0.04368234166760724
0.10250590123029964
0.09108221812234131
0.07521799275315053
0.29302810602285606
0.1179319057873907
0.028296997750760923
0.20571540469768387
0.08893248483982553
0.03906302590615528
0.07462406753874097
0.09442933226045654
0.26983036454018006
0.14353084852812958
0.14733179324587703
0.022919225546414283
0.16617982373299833
0.19068688246726936
0.15137833168945858
0.19261701807276824
0.08607503896641763
0.24472024461964403
0.22737813683369165
0.14575316511113268
0.17569706945449326
0.14375666371442253
0.23733755682020713
0.051322769816896596
0.10949262480851431
0.16592913564813105
0.18891743714941614
0.31391621601163217
0.20596124575547156
0.19725756312111503
0.24272584642741785
0.06162411811438859
0.09745516156750787
0.12897471613018094
0.2431677026570409
0.1377493762152888
0.26591985918289746
0.041660384154070265
0.1066971998766993
0.09793943294032652
0.08208052348399492
0.18651884226747648
0.2001815166512102
0.05967669129055277
0.05194705581055983
0.08503760926538621
0.2540191282472486
0.13631856947187096
0.21191097343200954
0.13232258645854728
0.17546246462200998
0.02349568871391742
0.2215181143597558
0.06987985460574214
0.2076825243655332
0.15353165852376538
0.058986967273585954
0.08965714066130856
0.073751045814062
0.2898680707472792
0.19795840056060243
0.19213083661720615
0.1338399459311446
0.10017664012093185
0.0775923893237585
0.18581962694130935
0.14839232705107772
0.2869984879386335
0.06303983102845824
0.08410696680114298
0.2972296796457179
0.12527337298345073
0.22439353977866477
0.061590238114045306
0.1630615879117139
0.13470907670940938
0.12814844514479848
0.20350598022271474
0.12678917679287321
0.1636949704943948
0.0762567802047027
0.06584319036486554
0.03810008292896576
0.16527431692173417
0.10466011696812103
0.21725285286342721
0.12405289294282736
0.16947970568389964
0.15535446132029057
0.1409257726958117
0.14953919621946837
0.223675049117695
0.1790376947860161
0.0741723778916593
0.2611567895167449
0.1641023884737221
0.03249666998739098
0.1348906646149938
0.15554263772241497
0.08392595498574934
0.17872276978167959
0.16729406925931567
0.08698653468264417
0.1730322081145425
0.26401849153504325
0.2714390227091852
0.16811883472673655
0.11757031451474846
0.11119263426331617
0.31777558060056693
0.3021796405619611
0.0776287063326391
0.17836452540179976
0.23336944658376968
0.23563155971512342
0.0747043399159904
0.10475348255586099
0.11463285143665296
0.2573046554859444
0.1717989151689412
0.1814977582641575
0.20966818672604598
0.20424021662549138
0.1767381878707648
0.1130892357025016
0.14648924128061683
0.24578259776974712
0.10453512573465776
0.0534680367772723
0.129995072096545
0.2809427117926312
0.09869949755865327
0.36599217010027607
0.17814488896029898
0.047126679399087545
0.04946112301772725
0.25186014899680176
0.12875495512271343
0.05932196688359211
0.2892296000994427
0.19407474905818028
0.15744398272354243
0.0645263872636452
0.15564119217818684
0.0387730538747192
0.17642064038449856
0.18057917544021654
0.07328756406730526
0.13658098220962056
0.11215767036207083
0.24665404993363926
0.09942894150388841
0.03978262019617704
0.20582556349418352
0.18950927317800842
0.07549874003307563
0.04560580875152211
0.10578889672132032
0.07788506728485936
0.09915958176807325
0.136421961383193
0.2447457279020259
0.09911214934572336
0.13616299105569074
0.0766916743957081
0.19199058525884036
0.081881263288172
0.15439487168552438
0.16008545739225694
0.11350345145542425
0.23119228342295783
0.03982120915437475
0.09398027445747258
0.10850647061932922
0.04375297501063176
0.16889486489277905
0.05091666737086964
0.1757118972783948
0.14533224070672435
0.1219827523470249
0.25867973784697657
0.04872619261666813
0.24516601699060261
0.09307143754698007
0.20041024492594484
0.16932432207897868
0.20334729018795691
0.2693853591186882
0.13630610165885204
0.02775489804980406
0.057524200778077655
0.021363283030876673
0.1893894512127273
0.1761443072626958
0.31135998074359084
0.03858644079168427
0.14718293635304597
0.1680236437083275
0.29484427800347063
0.05893927261018463
0.0798160677355859
0.1437424832775766
0.05139627983814178
0.16232886666860383
0.20120064603765953
0.21232019145780517
0.12025317205970773
0.14758930863454292
0.1743511797204204
0.058063594460372944
0.14422148599097365
0.16548409251940085
0.048913635270430085
0.11572443524738357
0.4430999415113106
0.14992004165593886
0.19841919628253404
0.24491497202685392
0.11564685058284299
0.07058352360771222
0.07275585844621557
0.09211405396470204
0.196858765513882
0.03772867792778261
0.1229377859029438
0.09413560103815372
0.07905191371361021
0.13380720149098307
0.17915235089337336
0.10195349980285238
0.18778591167916797
0.1560811680529181
0.2904840959413627
0.1382583181276974
0.05724546964411775
0.1966985759854342
0.15635994592748415
0.1386828904885164
0.09709950316117211
0.35849620592326836
0.05768236207195644
0.33271196423247756
0.06730539370355114
0.1907169052178789
0.12073754337551132
0.12717990733727014
0.162975265616003
0.13337775535293023
0.06695893140761466
0.13541605976522939
0.053880791618891824
0.16302807969161556
0.1201871278326412
0.1445721464995081
0.13613500289947128
0.14769755976715207
0.05326956909615706
0.12664667777508898
0.22951649289713336
0.2206358083751359
0.30565795900563364
0.20591806137857904
0.08736861909736696
0.0907344877991622
0.1260229659533922
0.14857584393589102
0.13242704479317413
0.2978133244875219
0.3031857941330727
0.21917131880591817
0.12757220858198093
0.20758381698044848
0.17838679273520494
0.13169578807737428
0.13606614294054356
0.25784645615377483
0.04268756249501162
0.1225638956135467
0.07466094509387064
0.25326121828995646
0.17648318792164094
0.1126506027778291
0.15593581603353057
0.19353117229387146
0.29823281109235955
0.07286906870611563
0.16460111681172832
0.0642645245659072
0.015352373395796046
0.2609671560359144
0.05643101361871962
0.06520980561118528
0.11446252190742333
0.07373727393530677
0.15303979744100638
0.19665693279567073
0.16073012461560549
0.06030238380501663
0.1061224942054903
0.20286588142333078
0.12042102085502082
0.1311018546135273
0.19184671248926957
0.25710099420242244
0.016714914925303317
0.07477553293523455
0.044947450993800576
0.08375975094350942
0.10711699513683949
0.14194020851639286
0.22211687905921923
0.18183662582179616
0.1790966419478886
0.13274688490457734
0.15035519319698154
0.22055495683404513
0.23633034107360948
0.1891828139550215
0.12317023416065358
0.11694031458653108
0.019760224488572002
0.10336901023621758
0.12123642085302767
0.1759579952388812
0.08438557650861875
0.25375425261142476
0.12433690019167334
0.07697887645299938
0.22985116124629004
0.20386424652234383
0.18809237635040554
0.08419465730796795
0.08934985683436718
0.19980841788053214
0.29683885595612314
0.2514749542403674
0.14339787131989723
0.13204860250383008
0.04953380872695478
0.25489114896315984
0.19011600873654788
0.0474846570579795
0.17735540307707057
0.05570676020492551
0.03464033987226725
0.11101528795206894
0.162703692806784
0.026076502859572626
0.05501764309434934
0.1907960152295701
0.1912412032593005
0.04929053381960227
0.3081925492704163
0.12231720591582773
0.04007971933390058
0.10404403897451445
0.07229959154438101
0.18752478400530528
0.07895666614715108
0.15730292645293042
0.22888872925245707
0.05289936612824266
0.19522411258009714
0.2589931348269786
0.2243203599133177
0.18117953949463922
0.10307367504021725
0.2776454358633601
0.2555986641240401
0.3043616447659226
0.24469146986687212
0.04810913758873052
0.14939302422698444
0.08659128916471535
0.02319299593795525
0.022881456724307084
0.1615224981086531
0.09693958959836114
0.13271876035556504
0.20191013698145482
0.11589361712226263
0.045005297900299994
0.09591328695508067
0.15276605007946084
0.0881089489929392
0.09583955273854998
0.16734252692767682
0.06845398994064411
0.049797297660724146
0.0710681450055904
0.174412616990913
0.1689111787611816
0.1329130572777613
0.1565086155191858
0.2924172590590378
0.19718196046041175
0.10326818743659179
0.09869345447182493
0.07795127219394493
0.23423221479672973
0.0827562059748863
0.10274817058234836
0.11779069681960068
0.15720355229040942
0.22617399481630995
0.12540780170044702
0.04375261671251813
0.239161316991536
0.10554801687755003
0.2609685463746502
0.12232235716954286
0.19674195466253047
0.24338427621481365
0.15507780546501918
0.24037282942556396
0.026281247117795895
0.0832687542842377
0.19695670040985894
0.057113813614633246
0.08202677256155023
0.2719993783385308
0.1738398983399332
0.046962723940382076
0.11075276312260125
0.15411956431547608
0.2095274828337709
0.09924152614919933
0.34158208561615894
0.14878715948944024
0.0808756979316046
0.14332561436428692
0.24745905569639765
0.1337518111799203
0.23443631594868458
0.06393382862614222
0.21181760610550565
0.17543772565566434
0.045000873447893754
0.10370945392378378
0.05134766591683914
0.09282189056386031
0.09873593356216993
0.10129521620453602
0.1900597148716065
0.008625568173455804
0.29995805980056534
0.10875396774797565
0.23869900910234723
0.13285041620190943
0.06177562125379202
0.08754002061819051
0.15022127638941243
0.05180412200200301
0.16684405235190553
0.04941193598953444
0.01795112544426253
0.060278506932378184
0.22543615296313438
0.25016498019162536
0.04525823638176996
0.22019533537934435
0.1355389261277201
0.12832640114269322
0.07089533738641673
0.09213073961532636
0.10357876744227208
0.11961900737589709
0.10265784088685052
0.09612536043315985
0.16865949940667788
0.11233969545520259
0.05586300913684277
0.09123589391312685
0.059863242951385946
0.14824945534992934
0.1665525014142912
0.09009741016957812
0.270343135625097
0.31283129252229736
0.17267149012691382
0.1491921155496401
0.21182525576654454
0.19403563153120632
0.09974489908720525
0.10965567258026278
0.15653154212313022
0.23616788672311742
0.13891990165176984
0.05106953609849992
0.19418565454309974
0.2779312874113365
0.026021215784915036
0.18316185672539695
0.22675178005207586
0.11237175880856957
0.126519068020071
0.06733040986438181
0.050048936908060844
0.2519581226210989
0.14232115424298378
0.3673260861475211
0.18885090669397395
0.1444258686124698
0.1590295447623504
0.08120813885267675
0.055814649239344184
0.051834495524764275
0.11955664089708654
0.07064382242162998
0.09176484879754675
0.22172935592424695
0.3142209072856657
0.07193515493975698
0.18960561001597015
0.19735551232750842
0.20845355165949014
0.255228818855123
0.21168704686712606
0.07534647864532318
0.12302241894577358
0.20555460672431827
0.12055195095791375
0.3113462254700951
0.23113439933360327
0.20506202367844298
0.1972369135576738
0.1840950636526225
0.10548247279406273
0.10844800924682971
0.24730798101821483
0.11033225848613136
0.11970928025662873
0.06049821942152314
0.18079654408827808
0.144324146651699
0.2525087930186934
0.21109752086899117
0.14950093126347475
0.12034686025059713
0.3135557037134775
0.255527488664521
0.09102425772885579
0.21841865948477399
0.18577720180961305
0.17914318133333293
0.02278216626338647
0.05965788993382741
0.05959953314200421
0.0711928841203424
0.1766003004561427
0.2243139860297256
0.11508919797322464
0.07834885744105467
0.08747952300764858
0.15836634268542116
0.09429864042532664
0.3126169027402455
0.10629586102429754
0.09508815641921557
0.25107643270395547
0.18214035581008703
0.15281611086042324
0.05958282206538615
0.27281289657287944
0.1173771250706748
0.14328765433006685
0.19608900082471392
0.1706906419496136
0.18220483095715143
0.24839344176135775
0.1608231144512068
0.125099527514211
0.17325361637999526
0.13767668861563684
0.16404800597049013
0.29084666138375015
0.1540777521477255
0.09197866159340182
0.1030809007294497
0.11310722484320837
0.03702443439423891
0.14666918860199601
0.06716214743047672
0.11208010869869035
0.1751748759702998
0.10231609347047872
0.17314416492403822
0.08623343620888597
0.033473107555943446
0.08871321551382359
0.09098964843004297
0.15809924367817793
0.2681446338421881
0.07196698200033187
0.14415299758187053
0.07703417320384819
0.2710689284766127
0.13514696601068985
0.15681521139938695
0.18136953637859224
0.21225234278383368
0.07420291321803324
0.2178950174100952
0.10168532186704282
0.18667344033339575
0.05455101245624337
0.20031502180600405
0.18797869101640458
0.1469921138578736
0.13893425263939638
0.07603214625601226
0.19713524177979616
0.25500354981560514
0.04136124586139535
0.3759638691542941
0.08257516261286929
0.11495071761342655
0.18868453392505005
0.2477215361740446
0.06432395336945779
0.13791765908501
0.20446650765186866
0.341321601621166
0.060894302887765095
0.2802125239848761
0.06818890037469837
0.11751423591739722
0.10596869091042234
0.03340748656975409
0.11122186655146193
0.06619015407198005
0.16738651143826166
0.15568294186852963
0.18195523769306787
0.06269469855601353
0.10610584161518272
0.05695501963091572
0.08924609368786277
0.11802061205780703
0.2726218645264215
0.08474838093397329
0.13951988310345242
0.052615250504943756
0.07672058618884854
0.14252244604732336
0.2549014630386898
0.1807237276377366
0.08383103372049389
0.2644263753035667
0.1115526855788497
0.1860854589524803
0.14933113269653692
0.21235082074902686
0.089098047403932
0.2741160591697534
0.13743823346547576
0.24908515035198575
0.14161800101090236
0.09658935688256223
0.23486959176349048
0.12963244985487196
0.16583279104625542
0.12396964302186472
0.29682244224970417
0.16155842625804992
0.09298854870354088
0.18734697126974076
0.20989290620722015
0.06263226341850897
0.16660131536532663
0.08187589952719702
0.044258447363539
0.23031843336047625
0.16315336062316957
0.12390660727770393
0.10087146435348135
0.06222194356181809
0.048387337277988704
0.2831671379475571
0.05046871762566435
0.1963399677530342
0.05396515456124822
0.06719924682188486
0.15092340278939487
0.21204190628501726
0.1537412985024899
0.16924451713877647
0.028875509628415615
0.3909562312337551
0.10864121365439507
0.16191732783779195
0.0500117562678652
0.27935884920474674
0.16950309568363267
0.015419030803954374
0.07031220687290089
0.11043367531203599
0.0990270289828345
0.14504726243917798
0.2556228617412692
0.15936708074955394
0.29361367506996655
0.2012745772437692
0.14942186077387268
0.18028239724789138
0.08166518307331207
0.19250712714887877
0.3293560547872608
0.049569219243206245
0.19261225063984616
0.17365362292830205
0.16883124737610816
0.0988883257839886
0.18493176671634698
0.12794625896322576
0.116089641698773
0.15557259422544653
0.14103339349221344
0.042690708991603606
0.07404304180795167
0.01627269219937525
0.19589931774457553
0.33106667953520347
0.3392607734137418
0.19343344818347188
0.07187359751793113
0.12359679177980659
0.011559882546415963
0.07141897962021922
0.11083931289470181
0.14779320177627966
0.029062525793429026
0.010799806972542635
0.22358501708071596
0.08041867674532018
0.0989374843565123
0.030050720993652354
0.16196134906395132
0.0638983106769536
0.04245383346759087
0.15125171375394816
0.11212239062095845
0.19079712709415841
0.07132398444421106
0.06429824343306213
0.20984567310025873
0.3176387799937767
0.18831028926645316
0.22283066904662951
0.26156385281825945
0.07078508212667176
0.18683333761361864
0.25174666244542604
0.27953052661042205
0.3351117855479126
0.05331174687116804
0.15488766582221025
0.09727057824888062
0.15121571628524336
0.1607412469480345
0.2034133948990863
0.022329553646565997
0.17393065915012293
0.25224893577290974
0.045979491477079006
0.11073699489997654
0.10212866972731942
0.20569669073187868
0.13884382797234382
0.10897933888189812
0.12383406363546495
0.21860088742835643
0.2661486504304321
0.33868367292193086
0.228273326653724
0.1661526057171779
0.16847740611611695
0.02468742454141665
0.112251134579956
0.3765419318883543
0.03325163805236288
0.055463697303711236
0.03434264579935456
0.16854521858863247
0.3083677033175554
0.07168649967544143
0.10403135665788484
0.12749837193599398
0.1016604357908124
0.15517151687415695
0.2752193821410925
0.18404467155756937
0.12564056464438772
0.11887731279472598
0.05927212232199761
0.06628231329117033
0.1399154305482367
0.22653234220311994
0.1473674727106783
0.16744060740015304
0.08891837271836076
0.14265573225795827
0.16140438281869157
0.24667665823666243
0.1305768907050621
0.07544663502657345
0.04514325042185963
0.013015855572397742
0.19411233710786324
0.12089536637009446
0.14724557145674302
0.04328975709647678
0.18505688971166945
0.0182241617334052
0.18746086203731863
0.12094449849531391
0.023840424894322903
0.09553853540852529
0.03613866165401844
0.12894666239021332
0.19006187549231252
0.14332502561767665
0.09341217295807414
0.13852015961307154
0.3421161737360252
0.09581633983377215
0.12729005838165783
0.3347864889154497
0.22075283752205466
0.16253782537621192
0.12652973168734824
0.06799389034546267
0.15350469990916857
0.23911519228265624
0.2057030990252006
0.19688816179603838
0.11060415602099555
0.11425953069626113
0.2279364265583198
0.19245323529466718
0.09832166096533043
0.12027139669735662
0.24922534505210875
0.12886103168569452
0.02397122358008657
0.05745253217306122
0.05180721038891934
0.10674820318693207
0.09103458316983326
0.2643291813827049
0.09523155196410515
0.15243749313638433
0.29660879179900135
0.02282536724767347
0.14065759146486384
0.1610455804906946
0.08804030766940239
0.13734311701482124
0.2878595908222032
0.17940239085670004
0.14759531498986195
0.16933422423545882
0.08409552636616793
0.33550686103809507
0.08142044408830991
0.20854378815637878
0.11682903905939128
0.054817984712599695
0.1094973491828012
0.036558767809016714
0.23429656313116592
0.1395339056060902
0.18407739853620325
0.04899562814825077
0.05494626299677736
0.12213020178230395
0.08775532168611813
0.1373910266057849
0.15719054978197328
0.1236130821897776
0.008773632247396596
0.15789259357365104
0.13907423675760908
0.1110449597143235
0.0901168652288624
0.06473938586139057
0.1525236775787063
0.3511343728263909
0.18557990831302562
0.09541021632940679
0.2566920287048442
0.1294191813365676
0.19749265956894335
0.19698193425410307
0.05840903156049082
0.048718527265625165
0.16579363343791279
0.23007668048450566
0.05194958610575197
0.08385837691147209
0.06530350564567941
0.10987440500153434
0.04256053829077291
0.25167147047618543
0.022938578975644126
0.095287244741943
0.21145980560368074
0.13171375002934033
0.16040634781261948
0.021958754941209625
0.06037398155150004
0.21546344934552517
0.11423253445941568
0.2842882749891537
0.0734029413048474
0.14131026745902175
0.03726866854097318
0.0458807018799785
0.08406831386405442
0.019142603488734332
0.18677273155666335
0.3504771485246417
0.3472020864053487
0.05024766252536021
0.07900750586741564
0.23674267711207364
0.11218011204937173
0.13777442744258886
0.03624447062791991
0.22024642226819963
0.09313600142965345
0.15491812173260855
0.018753155768734407
0.0944028184553624
0.04868324289706194
0.19536469164139586
0.2894994807741491
0.10175932264613233
0.02522526772364281
0.20244458650191538
0.16244545789126696
0.1171040370004199
0.14558203963896224
0.09763032198688211
0.013799273437466956
0.10776624391762979
0.18171704555609974
0.11990515740505307
0.19151779154126872
0.1692974428913914
0.18840991128863174
0.21466198251186652
0.07934506263742208
0.05348776439519358
0.10884181802945002
0.17434945299807614
0.10706268025146747
0.027229752230156102
0.1568133938997991
0.1456379737137569
0.06827403847496673
0.17502017729639613
0.10194126663026057
0.05252815452205096
0.05592231389596415
0.2171070288826564
0.08285230270828216
0.13822717202381157
0.032337416880601925
0.10015318869904162
0.065162530548893
0.09901706454130828
0.18663032423441825
0.07911180149448088
0.1613423202060033
0.2035476979698234
0.14457088238628374
0.1601336715874299
0.2866421091820293
0.19457154037530225
0.18808053689136986
0.06028538351656846
0.12845910828425722
0.22488168718117957
0.204246684276303
0.12388955498518972
0.2544540598017441
0.18450252207977974
0.1163364267822709
0.30706225151381783
0.10393961504363369
0.2334073238311808
0.1062060450031773
0.17074530762326706
0.08084224936880773
0.03795679879842664
0.10834590429896057
0.11003995307949979
0.1474228050649592
0.11245030603280631
0.13688587930788965
0.09554303733673519
0.027757221066800005
0.034166833729178635
0.12083064654113275
0.18989923702312403
0.2171705267790309
0.06473501265364033
0.19221113602475193
0.1622175843958557
0.2955907097961034
0.06100673946857647
0.19921534475116248
0.11624045814663542
0.12663905167708794
0.14749731114425602
0.10521437606737107
0.12780388051849698
0.1823378225015579
0.13537217432359613
0.22900575042780558
0.1479339520078323
0.09912885464493927
0.14689782233641033
0.364638177695796
0.28724913808427477
0.20724234168551037
0.16189793875506148
0.0885518819800299
0.04188765038601235
0.1418909888798649
0.12760460422842906
0.2806239054966318
0.11069947453868084
0.2261549525714182
0.1362407916883972
0.1347309850493722
0.22964352176481184
0.06968358267431181
0.07447094118200426
0.1602647156458979
0.04598760632057531
0.10810247828986976
0.11505276362583064
0.17645892014698383
0.11263101293219865
0.14839759522800708
0.13302042242560894
0.10746794282312061
0.17659477282612282
0.05902439956826518
0.17690309011370048
0.22476390116955097
0.1668419841340897
0.19393232707682903
0.10467746085971319
0.046937306285823016
0.1904225137615493
0.10195407138395661
0.13137476140170395
0.041177842462858605
0.07950381910038772
0.23834680223081905
0.178109137865698
0.17974547081248446
0.04503277054820986
0.17632043817582965
0.15772061543622837
0.21082862207901135
0.35951340184329933
0.15623566837328373
0.2073104724154112
0.10573657330560603
0.22946838211732817
0.20501713469287047
0.19110100477400185
0.039904770189659544
0.05915807747801323
0.08371087584486843
0.09438046366469137
0.1066603925466549
0.1577417996040527
0.33793222429047337
0.17230859355797054
0.08574991518098417
0.19744834970330255
0.2844002820626187
0.07450455835052673
0.1503619534058532
0.2082964271636047
0.049172284815786935
0.1176744593239752
0.16821147718292317
0.14755374801554028
0.154784741924308
0.16474786608832004
0.05844033798702972
0.059506336995314706
0.09645306235204086
0.20358902294702755
0.1417470631792211
0.0686538522517449
0.26305009272116797
0.21465179977653534
0.21079002997557056
0.0117308374532512
0.10871207853207171
0.131816977913041
0.2018674369606078
0.26684233615576186
0.0939833326322868
0.09807317010639903
0.017035528342786797
0.2744130896846917
0.10769869813142778
0.21666495042439332
0.18075161198628972
0.03820754015230625
0.11271598031246252
0.2592906663540676
0.03435371285474382
0.17142243565954896
0.12006648661340087
0.08514914521145649
0.07851089668851984
0.07216250097309125
0.3603547178958852
0.1660502548588878
0.15519185343574607
0.2727042617792461
0.03726930081970999
0.2176149834642198
0.12716190000931363
0.14607475339983012
0.12163833156937644
0.21527167955890034
0.22492914694618985
0.2242040920089269
0.33510798548769033
0.2711040453504757
0.16158339724973886
0.1336685325079191
0.09517148784122337
0.08937405873098121
0.2061023990345871
0.2586760503894489
0.07753367574666205
0.11439115961523968
0.08322530601399038
0.04997236655786675
0.22045657986020262
0.09978979530898795
0.10091929895683802
0.03873795458407267
0.23383770752310165
0.20841693029936964
0.20821688139879033
0.045367450195955235
0.21485900780244455
0.06787451217335759
0.12109428565828888
0.07928004067727079
0.09662285628891715
0.3003586034360051
0.20021764312304022
0.15440510711351146
0.05067327941021178
0.017208033332534595
0.3007220750277256
0.18670861756290077
0.18888912260808943
0.1880164542440693
0.05727921496343685
0.22458090963948873
0.18565512946187798
0.2103739107967771
0.0954835692323152
0.22500033219619073
0.15800892125372348
0.24323195096162162
0.2424470228134237
0.17222543822906722
0.11601540848749833
0.20959640292399256
0.2745276304121567
0.19498965039515054
0.07486169059380873
0.04270095295300524
0.0720584573607335
0.06960759393625356
0.20232564545865106
0.1217999094008589
0.304676961070782
0.15990231184240755
0.200312342131763
0.3114319494618716
0.07452303112935439
0.32774310477254964
0.003071877850418145
0.14885390036210486
0.23427444765925134
0.07326592275461064
0.10671082302071852
0.15784881568052575
0.03938884331017366
0.19171301461005633
0.17599121934791298
0.05606236132424031
0.16975918054766823
0.19275555102028472
0.08459062637813064
0.06440746859748979
0.13683693664579116
0.19050595390641517
0.30525402488277414
0.26108201133190784
0.15879465807202256
0.19431991511885485
0.28586625439647173
0.22043616480724573
0.06748999105878968
0.047485143524842406
0.15427546631897981
0.024665366953489646
0.16380919595489132
0.24538844065129584
0.17381765174352923
0.052761648887801674
0.03400496214987504
0.04430134816418149
0.06473028925945484
0.21258026661077178
0.03990222365128301
0.14431713930937204
0.0961215574569955
0.26403259073027197
0.11344862432739945
0.17593972625652132
0.13029266760273345
0.19744800102688853
0.16785591077192702
0.1579132743523778
0.1762364800015001
0.22526933299334517
0.15261725668865747
0.22312897245547847
0.2564091941034804
0.05593717829258318
0.11672788418117053
0.1488250988221978
0.2320415797343608
0.1703076717185229
0.22364005165258824
0.08348864513066823
0.20603250309465213
0.2222720150251891
0.11003194059103304
0.21778987326221647
0.10629708994859803
0.26320577624577757
0.11895397758694314
0.12760821832216288
0.1945167012545501
0.2889768120804781
0.12307461523048081
0.21162957365235635
0.0241296309653586
0.06833607894832112
0.07374424749616013
0.03902367733352906
0.16766511402860929
0.15010013385889803
0.02501407948474183
0.2974864441687038
0.18620355544495568
0.1575118468527955
0.03823568341922881
0.1492170766509626
0.2030572353581541
0.15996281306318855
0.15210747199223562
0.1198618202411667
0.13655310962632036
0.10464588409392493
0.09880453689447834
0.18413817971114274
0.07143203949590722
0.09474926312081645
0.22269022130690794
0.14877126282914618
0.1364436515628881
0.05153051833819415
0.07189806801198916
0.2211265587129589
0.13353414769182106
0.17347396840202015
0.1849336395425518
0.10513401916015506
0.15113617727058176
0.15291334388896435
0.1481196991666332
0.22940998720307695
0.174009843632072
0.22263512651614947
0.06016889121876605
0.21452254199536427
0.14522687244798393
0.15321317184103914
0.1770316214756519
0.153463980174473
0.09066661505837018
0.22986608741339945
0.26670268659047236
0.249760611303728
0.31653735652288095
0.17082128584025405
0.1850988099328817
0.1267332342762288
0.3105490982336534
0.10410195853203186
0.20707323601986777
0.1680433447154887
0.2686618712434143
0.31704530316152985
0.056825800027047506
0.16847719170255357
0.16285398244840993
0.24049015975269905
0.014659637170640213
0.44329226840780567
0.2522085158171767
0.11488931309388183
0.1132479469102457
0.06997868616929084
0.1586829438517029
0.2710821892326822
0.12233517345698602
0.11216605255372422
0.2985612044080765
0.2178848685315803
0.23082379092975017
0.17523220088614025
0.14792709935471357
0.12153970438445628
0.41518724764467013
0.13350461692697124
0.22117315636049473
0.1403150179777543
0.12778507549949933
0.1479433394358926
0.2994673002596936
0.053182534438040246
0.17205504769505114
0.20418636072645305
0.243209625900238
0.21281861697539775
0.17972314862216363
0.14000389934578514
0.1012796007256402
0.1585494343559788
0.22313149853038836
0.09257597490421252
0.0921487586348658
0.1322384914996779
0.14319098264445612
0.09553443660219815
0.06365854030040347
0.21095473984371232
0.14945286321074697
0.08860488538739236
0.20854417775669398
0.14671444671281056
0.012434439321939827
0.1976852107954065
0.19395757309909203
0.225016525937314
0.1880474108671401
0.19394637416841903
0.049736742988077225
0.15225477118833317
0.10867161010324426
0.09552697865973474
0.3407112837614228
0.06237751833634085
0.26710282566439136
0.11311147438672332
0.3011068852539468
0.11124791796249925
0.2549146857502579
0.08095198734049854
0.2022270622429132
0.17245752566341763
0.1481045801727767
0.11177932898963067
0.193650470605929
0.13422017021380317
0.20350438005443458
0.042572624008633174
0.15085920965027663
0.12081087162455126
0.15568546097320274
0.2998348759199793
0.12330186963451148
0.12480038415206421
0.2600030222436811
0.15636910885135313
0.16449113507300062
0.11627657256457036
0.16954283650077642
0.06233709955461634
0.23078265103374582
0.09291197581539874
0.2010541580617971
0.2701160890108534
0.23124382646658667
0.1679799232935093
0.04488489748085112
0.3159409060884947
0.1186206693816224
0.13997867505791103
0.1188648385293119
0.13208305716595586
0.2202205097889367
0.1647039627383378
0.07523516412223667
0.004070932933509449
0.15812508287050733
0.08714818204345724
0.07419633674604982
0.27792833778447396
0.058085376738452765
0.24075735002015755
0.15828047599503378
0.08646950685181891
0.08768020070030715
0.1898485890665572
0.21214497023109494
0.17255751838663602
0.04775505478262315
0.14160040392077536
0.16154483154831054
0.12687562956532392
0.1751709980779138
0.24076026439964693
0.07655266382967796
0.174942164084318
0.060091127035098904
0.20088484849016947
0.11430571992978582
0.25493361144513393
0.07491599201989024
0.1357095336378858
0.11458968187059217
0.1524289809265445
0.2363821698237106
0.046258886268035475
0.03527098915033584
0.25674967388990083
0.2280979201917172
0.13626184595063096
0.27242911655057583
0.07364978239601606
0.2239908071512447
0.08104946225319844
0.08795239461469136
0.06818680437564673
0.12844206444187486
0.1874659562906778
0.04325621315705269
0.2289343474800768
0.15722931581641666
0.17430443925972222
0.17379461286381678
0.2466571456438182
0.21302675011913505
0.06158539360854399
0.2221463255167305
0.10816343813855259
0.15926953668927224
0.23071417404018496
0.10822457389218369
0.08223750191757974
0.1446970159355825
0.07599553355299118
0.15949950412319575
0.20319226419886857
0.19026681449881877
0.18061003780438845
0.15973391260522063
0.19305497542979566
0.006767967243231395
0.23773303229898046
0.13566910125183718
0.11028452473621082
0.05310329285125608
0.09814398342041548
0.15856103084062328
0.11628214927010956
0.08923454603777857
0.10854373381763645
0.17721096423622712
0.1522304159313234
0.0166465271200616
0.10410405708692395
0.22262699508597664
0.2330160053824404
0.2594092069295649
0.057540632246737576
0.2541360549380441
0.24641343454879602
0.17965042658587788
0.21393811402440052
0.09024120202515759
0.1280307328052551
0.21781011534167777
0.12111667732112646
0.0520250977179507
0.0641175453004799
0.046627768666891015
0.21310397352070257
0.15535928893188575
0.28988791606256437
0.1643741158003871
0.05174755055116812
0.14578483465064976
0.25365402624787514
0.1792106188040182
0.21987177407429245
0.17954398095080162
0.0797294191067473
0.19684760672167945
0.2923574858075469
0.15085601333120446
0.06410376967391675
0.18778900734331996
0.19680094063039524
0.08680323762255056
0.24534972229196989
0.15227933064944565
0.018646561203938296
0.1937723594613425
0.033708123606561516
0.09654703692505381
0.1569121509686097
0.21155799998947586
0.09806135821060921
0.16432728325428347
0.15325114872022447
0.10648542308609124
0.2668366838112116
0.09306286347921858
0.09506118646134144
0.1264386156354946
0.12157366800485
0.1923016542868816
0.13286125992626371
0.04502301683478087
0.07210577339856815
0.32010045167266676
0.08411636170240674
0.24804644732910797
0.05500786200853254
0.12927649233692015
0.06767195147274727
0.11644942711418635
0.23794634615778898
0.11873109608145248
0.19215929679031107
0.18161911678942028
0.06706860226751343
0.09374967955671915
0.1278054139873598
0.19443344935533127
0.10872970286392755
0.15270720334465776
0.23831068069569628
0.1951427516001745
0.2208904543851897
0.22954460129401996
0.21638667755440577
0.01956086605910411
0.08647803162369731
0.21828528936469527
0.2355599365154305
0.2303196669757127
0.17365623072038747
0.1465129227042175
0.29181431410085423
0.11411821171349194
0.2008517746096836
0.19444371764049415
0.0467838740971622
0.08235049895000285
0.13749148544013975
0.12539435683144687
0.04603918021903796
0.15321772071279247
0.014229795336807238
0.18313031397521523
0.14923659210908521
0.16711925074420705
0.2436083386418604
0.025666214532692265
0.0466975713164439
0.0530744242588806
0.2325236094607559
0.24200175305472058
0.1410946662812189
0.23158962669123348
0.08187333070023532
0.08302124063632028
0.17389539180859834
0.1692848433806018
0.15908787628862506
0.11955180802636649
0.1244995263257873
0.3563302852524972
0.30614898777581095
0.07287003366313137
0.08161342418661045
0.05721044358377974
0.22430428754915963
0.060623596162281634
0.09742818252059667
0.07799083730687056
0.15692586322439278
0.20208742683502204
0.06799502638527154
0.18170936763673665
0.09237508907873924
0.23919508680348003
0.13895479765967167
0.17802832829508153
0.08949863940086507
0.0688321486474536
0.09060600037896219
0.1557816703141963
0.16673176179890098
0.13226255985418792
0.09188428499282718
0.2236125844654525
0.20432959834418016
0.11043696444430703
0.18678707170616834
0.33701837318971006
0.056509008815455904
0.092051310868724
0.19220404890669437
0.2131335901828936
0.14199852618450673
0.03795151835363896
0.18245314187237935
0.02851100371548393
0.10682128863665616
0.07515624725543851
0.1892689913908339
0.06369729595368946
0.3560557819239002
0.1488808598732892
0.21540669226676037
0.04760409601058205
0.004124262471483473
0.24453573352595828
0.18337339428245958
0.03904268846665468
0.22672414779098965
0.24948743537910711
0.05247061441155133
0.08934489169964993
0.369139838824334
0.04461512599145226
0.03431087694459296
0.13729181656811004
0.1406145375649619
0.20550940153383881
0.030323059368999705
0.24712728502878512
0.10843857658285273
0.18510602239956203
0.04080239084275299
0.20807538176627435
0.13457983052426342
0.09832059074893894
0.07165537701934195
0.1849844410087677
0.22302870066143612
0.22118863211279616
0.07607086239859755
0.1380309687501969
0.11562741954291442
0.11619169506216308
0.09132107228453802
0.027628976097032736
0.33222902283535766
0.18487040536602636
0.023363642467652445
0.1944546564641383
0.12340541463313497
0.1241813104312034
0.4197802513667041
0.1525461540646905
0.24096642375215754
0.06242894315961721
0.03306294446927949
0.06277465758330897
0.2197900154627658
0.11534098714464419
0.19832656840481272
0.2473033781588304
0.07032475972538407
0.2045053088960121
0.12746928091548956
0.21785046893040216
0.058466406950114444
0.22837518217558622
0.11075765137755919
0.25796593325888034
0.146367292000354
0.13803284892143383
0.2142800110667756
0.12771016586678946
0.19801379549518622
0.0656978412419703
0.05922476308557588
0.1919528003632567
0.16297812799257552
0.061728897092466914
0.09738494041069616
0.04857025467890082
0.2785968791690059
0.0527643145245818
0.07823651587716679
0.07654339528983041
0.06118158617411716
0.15616686556941686
0.09922243331870606
0.09803693887337189
0.16398936265532332
0.19268160034032972
0.32914493843848314
0.23901696400804218
0.022624982078695014
0.1374473014966816
0.19005367435786316
0.21277130087647356
0.16457095094029073
0.22707519230592751
0.14462252127990988
0.12576702456813477
0.14483551607529646
0.13754447432294334
0.11960956872374778
0.06408287436174882
0.15505549081347436
0.08453474667306175
0.11558061496104348
0.05310914127986094
0.012541483446215453
0.07076029654389722
0.1451906843822343
0.09683680125634297
0.03721784849596587
0.1739927671565149
0.11674668781161138
0.33136452240247277
0.09056216437562795
0.19826550263234063
0.1847143040561249
0.14318255724151407
0.12091178215656684
0.07802146780456573
0.1660199640696066
0.13367569984035052
0.07950708220762048
0.29560515083655237
0.17883079866064006
0.1799996953786652
0.13403668489249754
0.142355684542153
0.2257263782040635
0.1277023044494594
0.12920080949419654
0.23976075848884
0.11193312993400306
0.32622924979417206
0.06929822526601685
0.04784263636178638
0.232187015401977
0.05594645370876837
0.15990019086648843
0.10042242348755788
0.09210767946905495
0.011054458550868783
0.09323089213969644
0.23085564820100962
0.0840853999519257
0.16197059752738552
0.055470573095402764
0.08239271632974779
0.05989498131504164
0.12135255496932816
0.16831067908324024
0.06184778348366066
0.28614405175167223
0.19389263283564168
0.09413863146494843
0.1582461870416203
0.061496323554697294
0.06456184639074931
0.087973489268413
0.07344506112596734
0.056901194829531966
0.07745887600002357
0.23896952633803945
0.06516846110685809
0.018530253252048275
0.06901586385980592
0.2096814026517251
0.08038129485283699
0.1866307313233545
0.20193933728035376
0.16124962543704316
0.057141872530303596
0.17778243789493253
0.19721546871544982
0.33070172945912657
0.2934039456164817
0.09217749965915849
0.11962584779370349
0.13740743435631123
0.053553888941924935
0.3318508579659396
0.238940401600566
0.13926545435138113
0.15130054416749236
0.15856839786594604
0.046186764054366954
0.12223271618228289
0.22735301973393698
0.1840778946908959
0.1372925765358423
0.22430275043466175
0.13396495738773093
0.09053163568758037
0.134915854486834
0.3255192857601607
0.22242514717008133
0.1423983917454349
0.2672094988036487
0.24533311649187628
0.22260130349882237
0.10106883479469755
0.05582743670206054
0.13054877345221552
0.10310033304671212
0.17131068817395528
0.08877686900672478
0.34500455459518686
0.141873496454238
0.16409501666403573
0.14206459779067931
0.23379187298246182
0.21006427982714546
0.09476851004508871
0.1500549176803818
0.035998839073556124
0.05350169962132589
0.17647224840571038
0.11190617306114684
0.08393544072290021
0.1304356939434783
0.20164918554403502
0.09241313644349647
0.018996099079379946
0.11308955627092766
0.19956139868182007
0.19591651142460428
0.19287896711701683
0.036389870995590656
0.28652284549957485
0.13659435971274633
0.003508595927401708
0.08586421834829851
0.12426091833910448
0.21521285673930624
0.3734641523406653
0.1545697158745007
0.1739846309547435
0.01123509984519507
0.08047664863654336
0.18309689571760313
0.2406545884281327
0.06018274136706666
0.1923470959169949
0.15726672734881975
0.043976057749843485
0.23076755231637366
0.15171944221508132
0.021371001058611252
0.051050967976307524
0.22771372903181805
0.05422764689308751
0.05332983731609546
0.13382255019350914
0.13339219483074352
0.07588098812667551
0.2528635252247138
0.07487649961796301
0.02488983076922731
0.07209101244691324
0.16652534878229552
0.09693126823556497
0.24622142017024626
0.10238805684927504
0.15167860001946973
0.16245170919679644
0.23725718064535567
0.11822291993560655
0.09412343632713066
0.30475681471916666
0.21191954743926683
0.09384079657329403
0.23921988638083655
0.15556637560142716
0.2680656227377849
0.08975309038565901
0.07813104489295482
0.08858706718360823
0.171760196226221
0.34173129911616434
0.1424295256825929
0.30937181224362154
0.009983147292785132
0.08714089280439369
0.011525605399243608
0.08755974461894322
0.2207672247061324
0.0953222286079309
0.2561078821607732
0.22023270068738432
0.09089149633218042
0.17428032347710212
0.08550875291499814
0.10447204698531389
0.12711850708299574
0.07709407330893273
0.024788174976709387
0.1010906988785815
0.06312322579612673
0.18494958164899672
0.13941868304181834
0.09496796277614879
0.14461655956936542
0.04709677848269089
0.08259446763449875
0.22181191610782636
0.17710000605722073
0.22354533041901273
0.0592381113999083
0.19319909050282275
0.27914697042735226
0.1138679090615962
0.13244864484221888
0.21316354202348942
0.12509339650810095
0.24741771380686253
0.15569711536639297
0.09230075143070253
0.16085924732774243
0.11888225249301185
0.09359875769279064
0.23802836095865862
0.12801836068159275
0.06599432933941717
0.10329130446881907
0.20614692042412205
0.07639124906813856
0.22148774539759788
0.13859066757894908
0.07803735495188827
0.1609808029217054
0.0922107589068383
0.2490435656615095
0.3284256822633325
0.09893553992358384
0.09755882785914288
0.09002843670753685
0.11050870716526708
0.052755967250131465
0.18083839755386152
0.15071263683609953
0.08105054343439883
0.09948432462751271
0.24553044254841228
0.2797054445338745
0.16352069650680215
0.07012783597322778
0.10738394490829073
0.08411621112203198
0.09913142688346087
0.1636710522248232
0.29791624818209106
0.02126124674812949
0.19055383920868246
0.0917901061857696
0.15990782763093334
0.1418337069535104
0.07740271795662652
0.21694553865127456
0.22145529282608087
0.13889452403965644
0.1540052619116226
0.023008062255816104
0.09993601869751494
0.19667869779769576
0.15400966308602335
0.15449728994449277
0.1842537027985757
0.030197653165219166
0.11373767312112762
0.21820621284643024
0.10543487141561356
0.3021219403324191
0.10196949204909933
0.09342572709107827
0.1384104276492133
0.2485022117417567
0.19959277742835482
0.24948540971091707
0.0902994675643416
0.20525252062385613
0.15505632493067376
0.31392828010281265
0.20595273794267935
0.15331019392296985
0.14696331969789111
0.09082814329415602
0.09396166254692385
0.15334222707732517
0.09241163335555923
0.06429943327351746
0.1475930274641974
0.23602403637806527
0.11740020062169089
0.301168948945819
0.23058054193688857
0.32280607248825993
0.1704628363356311
0.035881886678252047
0.22025641183457478
0.16756599331616226
0.041532425540444236
0.03669954987325716
0.17113840857094506
0.0704653848696402
0.019000325769635756
0.2120424239065186
0.04020096680793233
0.20312838574175762
0.08047660220877677
0.03599644482816618
0.16844230921083037
0.09462153596756218
0.09915132123016429
0.15897724691768547
0.1203697806694142
0.08134666998374168
0.17425656505930723
0.11808156292742558
0.08092964626278147
0.11438718894843836
0.025139907617839897
0.24487117102425315
0.11157308195877909
0.12126868290183722
0.08893320940474612
0.18818484719464634
0.16627991621844165
0.044958656652780336
0.18412042906772275
0.23755668196327934
0.024569867907101525
0.25988712747095316
0.13810558582496552
0.06637894167482966
0.07497884528978552
0.24392341504668905
0.3162946837087058
0.07119164162934975
0.22273658106974673
0.14033549861594102
0.18921543180345887
0.1044324709038589
0.20984469687317456
0.25493682274183294
0.053697552403555254
0.10199405130668251
0.11117483289424714
0.22823576628726205
0.17425250377503418
0.1403417443695013
0.1472613368191137
0.2131353384321155
0.017012182644871646
0.03228262786042217
0.1265621560575991
0.16770431241217174
0.08211582903428546
0.20329082977334823
0.1493997010572117
0.049388676575944306
0.04770335345571355
0.14771214826170143
0.06281753923378236
0.24426704564800336
0.04072669195716957
0.20159167799235952
0.26530381440987844
0.1024738934037652
0.016229938862228354
0.16288473510274162
0.15816901898648636
0.1620513288541776
0.10532215141490837
0.18365856873120798
0.0754534556983358
0.3247585790969587
0.06561470713038957
0.0551541576419024
0.23475254640068635
0.2580679240063562
0.2207407259552881
0.07494514300574864
0.24337564619177707
0.13207135513537632
0.1380362025658802
0.2204629039537838
0.08842255025027729
0.26002362177762683
0.14616828752588373
0.12463235751098097
0.0480624323542454
0.06918547474263557
0.18972182365292808
0.15757766462658399
0.20721717554678334
0.24305415490142676
0.09513995049618494
0.29539597408994617
0.16072457264314688
0.1481266609787459
0.11823287875040428
0.03824046151645147
0.13996780413914728
0.2020504991210673
0.10335863778298102
0.2785425731317547
0.13939822694268286
0.07685184333356103
0.1484521710039792
0.09571129335386304
0.22920019187354987
0.21516640577825116
0.30004111271993433
0.07949566985368096
0.13630336201935317
0.1699749016484613
0.22525612319948288
0.08089690153533792
0.13437679403864553
0.23970187116202277
0.1526409318300467
0.22878090812444524
0.1622059825035555
0.3059721380842559
0.14630983439999665
0.11972777491780505
0.11861380449103615
0.06908797095869341
0.12537745151205756
0.15180149884274807
0.12317096900082299
0.21956477707948455
0.07848033683436552
0.2225644004307842
0.10333912715093876
0.19302054648413824
0.2137987809722083
0.09703572218296584
0.10965434281433716
0.20946024303721167
0.2194605190824189
0.18405389030867783
0.04742531308450309
0.03673080194172701
0.10436489715639616
0.20169317036764114
0.15335866313738156
0.11002418472860569
0.20110556435447458
0.1242705794861133
0.0845769613266825
0.2860575573326759
0.11058872798468106
0.059194635241856364
0.13211651685083353
0.18346456653720852
0.08336473061119935
0.04093487035013218
0.12192475926714129
0.1359705593609353
0.14475503952386853
0.1851160036654005
0.20890786758310032
0.09230897233280236
0.14224387342484449
0.07751837377824526
0.14466780944939434
0.29962494202380746
0.05134746619360897
0.0847791827335777
0.2627202168235647
0.11612162828583582
0.19213560142548194
0.12422737891886317
0.09941257346725706
0.18257804203356814
0.11642920813119222
0.22929328822152645
0.18265838431703263
0.2362980267391444
0.17621477242141106
0.15316257327742155
0.18236596246936912
0.19034398137248387
0.03011157516134167
0.3626751647256262
0.05050823907574127
0.11497179687451782
0.17863359138003115
0.11516380191263605
0.15550530635028037
0.09439664343844376
0.12846936865959788
0.08482930643102171
0.2132886218810886
0.2659529482523831
0.17114853328747692
0.22139328690549154
0.17198888449050076
0.16075450163624705
0.15843891446719818
0.1530795665352529
0.09949247904173608
0.2939152303241547
0.12217981344007492
0.041220797654867324
0.25653728112835467
0.08580464048056427
0.18711496742929074
0.10326980700971107
0.1355777547411813
0.05278736809737528
0.12499722304054557
0.17662943004108467
0.05454124243269012
0.0964725108301344
0.09571712856776844
0.1114425395673024
0.06628654602580672
0.22258337302638084
0.266471503128101
0.23565312027214963
0.18339902937297445
0.09967324327254326
0.1667017571454702
0.18374414675473427
0.14982974249566056
0.06897689318020993
0.08099402241080486
0.05078195651288482
0.2555521143909654
0.13462743668294122
0.11983170867011304
0.07744306029131043
0.16303759616192068
0.3156165320543319
0.09006974022333744
0.08687793808999039
0.3889085673790669
0.054426094637234586
0.08743795611144656
0.15664364058469835
0.0999797414724168
0.17210247813295038
0.1827840396407884
0.18508351927378225
0.22166428861965104
0.08361159392759558
0.1316636394445774
0.06546416624361502
0.09492971798685808
0.1419302305587467
0.030732451782003976
0.2068034726919072
0.08734351341328164
0.14174327136337903
0.18326618837775002
0.12419563519979841
0.1469304790055153
0.0894252547785359
0.23587461619906663
0.2831421284375562
0.10463303364946921
0.06407297482949177
0.20123525161202568
0.07906235776535547
0.351291627246215
0.12594447591268373
0.1272514658324604
0.11314208841083584
0.19253671766962227
0.06333295035993552
0.1736542643518626
0.19876568069398842
0.13690269395300786
0.036959541285664727
0.14317784808055575
0.1835797447003349
0.15892771394851704
0.07012830283978284
0.19786856119080604
0.040252790254350634
0.16363139142060362
0.037053342571153405
0.10301073078574847
0.07278774926712005
0.18551503380714007
0.2081903465673662
0.25528365284549687
0.15074744991494005
0.09059698512162585
0.10029768382161464
0.20673897711370823
0.18286728909514355
0.06491859627832268
0.028266879198960343
0.1592392085447681
0.1794699973327943
0.155045329949903
0.2606045583909022
0.18356663491571704
0.20259797163663393
0.28170102859727886
0.1655245862377666
0.04643418656724157
0.18759534628861022
0.07950644570595097
0.0819118583444669
0.21978711981338608
0.08202484585399378
0.07696699372868579
0.09926272381130714
0.057276594113269075
0.1831533917238779
0.2359198565280307
0.047390045026194705
0.29357351855182895
0.14045787509847943
0.08776944251373618
0.1706522199943851
0.11590197696719674
0.06693877854251498
0.13660911054361544
0.15591658084056859
0.05732733833612517
0.03945364604504943
0.18398119262830784
0.1481554544646034
0.12874665601154245
0.19220018245970694
0.19454238208311717
0.17867628147290043
0.2316322325068208
0.18354640734929337
0.11332964847827635
0.14562738964547675
0.21025211053631773
0.020375799290894468
0.11771203741100357
0.14516103058905935
0.14503216014985673
0.1338438550339848
0.11371908937541343
0.0997668449451731
0.10919397235780474
0.09376694001621376
0.12253793496628457
0.11400733516029862
0.22747314639237362
0.053880983702786656
0.09599755878007259
0.1139771031062782
0.09763329336296668
0.18004424580123418
0.09217082362573877
0.1822676850945664
0.18613628809313482
0.10288853796807704
0.062035638996442447
0.29463955711239176
0.2140294868693085
0.302945802876084
0.05427019871983774
0.11871338560564348
0.12038406421234189
0.056065612795113386
0.14072558934781476
0.10400140127784264
0.127449087373256
0.15094721041978532
0.30783416770865785
0.210486880008763
0.3069395516101572
0.06238925325023006
0.17719561399504982
0.16939788955551696
0.01084919372354462
0.17141349984029838
0.08893878917590882
0.08297555949840146
0.17458542781679467
0.040639134614506564
0.12734975912700194
0.1517957372428864
0.07962112602282623
0.1173901672920248
0.17647361074679532
0.03355727510482079
0.051112959589567554
0.08544389897987807
0.262695228694706
0.05134513292162023
0.2296644249300678
0.24949227421232942
0.18986548040779458
0.05242553999550374
0.22983976303855466
0.18766921216957264
0.08637708325589516
0.2222630349427629
0.09288836731969842
0.15347580528471638
0.14761076732236225
0.054452323006483824
0.09315806503471136
0.011467560790096374
0.16701290387419082
0.26284910821799956
0.12708552864209433
0.2448669113494317
0.14152082052362447
0.0803674766751383
0.11933059512974971
0.25942275107487633
0.1684904618794737
0.017359028874887807
0.02035089281870112
0.0769992786048547
0.04862827442624725
0.062353554073090726
0.3296764599536527
0.12979028000850207
0.13780676823579377
0.048594571032419334
0.15109734706269845
0.19107295159911505
0.11957288870372573
0.21003504383292704
0.26436348659592124
0.1263676731875111
0.23624966385023408
0.1593583365274858
0.121697099696578
0.05425563596608084
0.15521260342293786
0.09879707528353002
0.13333704727902468
0.23193199455160776
0.17031353498881802
0.14422440699356726
0.09664642603286946
0.2628576853843608
0.23526100276741632
0.1914488234840918
0.053150149378273615
0.11194428773059734
0.15287623055102467
0.04630365023358993
0.13385713469511307
0.1887101871260596
0.17962205790365413
0.09715197797923054
0.14909737541663154
0.06888066757314866
0.05496048786947867
0.15972722595329905
0.1327200405405097
0.17607263206423823
0.10853199785535256
0.2555553476396215
0.017037613529555178
0.1281949785109633
0.12510882992051414
0.2255147868214786
0.14317337613814818
0.13222694695836273
0.04677259252149992
0.07372253184800703
0.12642023573468714
0.01878193702116866
0.08072672344771313
0.21198096286706908
0.11794726335105021
0.06956182455439978
0.07265929855707871
0.21307503682653564
0.06606682187916472
0.18584313952794165
0.07044452026309501
0.06878371320330057
0.14490741596403195
0.283433380723941
0.16109800425910287
0.2008626952616753
0.27904825484057744
0.1099762807792191
0.08225866391788976
0.20222154424012934
0.19860665485181705
0.11569691710902841
0.07632241052760362
0.23588068926970027
0.13686374503316917
0.05610543358095187
0.19588463356711086
0.3407749679837983
0.07619243404803937
0.16405017380790446
0.22416659120305868
0.3949441810153754
0.20515062584251445
0.3076946286095133
0.03365667136196129
0.22220809926534438
0.14430319059485375
0.26683460760569955
0.051073949670763404
0.19008715921449001
0.0814903514543086
0.06848133993527261
0.08954645868921961
0.15879020807386163
0.17477667265026114
0.12266052431426752
0.023513012447220937
0.13790589361049155
0.17299957138440938
0.05269142973840283
0.13000427867916722
0.02054537811600329
0.02692804317431361
0.24126213260039098
0.44520964978310307
0.045891897229929215
0.2040269671470094
0.20655693251769675
0.23019096848195403
0.12065452929532636
0.1579434902508251
0.04007989189685925
0.08705848102082048
0.05032285209656798
0.31363617194236365
0.1329708053524399
0.09532617267056455
0.19299049328191603
0.053886220365604344
0.29124516190794286
0.2692040858454441
0.09893831868028856
0.09608277905286117
0.1943103384191307
0.06092530713863701
0.06334235480713031
0.059865503539520526
0.08328609720825036
0.2697670531686121
0.14107957269191013
0.1686595936578817
0.09007463007349938
0.14505733576773003
0.09842130540322004
0.2030276652409197
0.3034517331090737
0.10134554952758539
0.16384384446527964
0.2014634992349099
0.19228157705930385
0.1422283537576424
0.13853300665788695
0.21919059795262336
0.1085994757391768
0.16879175505263597
0.2808014088379041
0.3078899031721741
0.10541881927220714
0.061674315259239366
0.11855033239911517
0.018033932302336998
0.13665704664269737
0.061976350612512825
0.3111422696797658
0.1582392512493568
0.1455743280412164
0.22161301583764365
0.15155231709775008
0.1535453269597012
0.04854764026673031
0.08996618821425663
0.07840762857014014
0.21637300415238453
0.02503985835025316
0.13420581634122447
0.2848769084258232
0.07091554239057939
0.019531313925005723
0.2789980828772104
0.16266095031368982
0.12976193763785054
0.22572304629926712
0.13305784431157414
0.15009607375755107
0.07822801861696178
0.12504464241997154
0.08065418282221412
0.19687597020257144
0.0813197136613231
0.11404267322998346
0.15107590265730084
0.07452116717068626
0.07359262997279628
0.23932947267564664
0.0877592875472315
0.23291861266916844
0.028121445764783256
0.07897709711630671
0.008094410316495465
0.24349269379275582
0.06405132182821799
0.22270576004347434
0.1301871689027801
0.181441915963479
0.27613948654414366
0.2535527247886981
0.2608818367870241
0.11133411824274522
0.21692329549494066
0.07252538977435982
0.11021511637327228
0.1313376809029559
0.08285868199657087
0.21550150190799086
0.16410396614143047
0.02483911801057182
0.1879623792794459
0.18377319883992926
0.09710184775351925
0.04581820918369346
0.09363484911910895
0.08930461766341895
0.09746925369201186
0.11779988233332926
0.1275407186766787
0.2235153590809663
0.17687078166892667
0.26436654913168267
0.23999500003926774
0.06241189715023849
0.0794289861114171
0.15204202751074267
0.055298143821194724
0.06118572895578519
0.18116466051395266
0.1381581292644838
0.3524028807579348
0.0667297402597145
0.12887480906527118
0.11588598241837496
0.17153547724525514
0.01340730663797465
0.17524554681470247
0.18243190024529424
0.16758846148355136
0.007838493330031143
0.3071474426564646
0.11934929185065916
0.07497513909065155
0.21587686221627905
0.24804425505645905
0.11182192887492351
0.14759956893646023
0.20928747358626715
0.20136351196377217
0.1917783180846579
0.13210589123135527
0.09039002780851037
0.08743471959675832
0.11968086880097696
0.15390301262653114
0.04795764282634771
0.10961872739446614
0.06535081585108024
0.15598368113827524
0.17392000603447108
0.10433143305864118
0.1647670066003543
0.16451582956759594
0.10169456352811397
0.15042976767497376
0.1901149591741882
0.1180170036342525
0.11325886627006657
0.1111645008794099
0.0765787663201865
0.21702149131871243
0.06289988173548977
0.23017720619678356
0.18079467705614874
0.1992523011591287
0.2065583188551823
0.08844725316536442
0.22278919244555778
0.1134313039170501
0.2722727580506995
0.08947366540560989
0.09422797488836371
0.19224584737336722
0.13430485458003313
0.38218776595871307
0.07847087408142801
0.14597944043420338
0.1540091845773898
0.24900240806838558
0.2702042834611566
0.08329535028341184
0.22314184213770535
0.11763023733821952
0.11828011506312534
0.06847670645662855
0.11112587213462548
0.2905518930096167
0.1449483627994711
0.30665155618078827
0.14329190208055825
0.25842982467671877
0.10741569386781344
0.12789501477832813
0.11758230001547906
0.05761073992201709
0.015315965127066601
0.050872360267345304
0.1259166759960251
0.18515487291886235
0.19037087282996315
0.12361427997853659
0.20180646193993879
0.21238444852698662
0.08048760530836947
0.05583047727301119
0.053639316631092816
0.18402159484839295
0.17433765009872226
0.09238710300254997
0.21371883923013157
0.20969062016381518
0.05178183431693115
0.19314004663366569
0.07774721297402178
0.10451529178827201
0.14236513788724126
0.07672364535480825
0.08034298704806975
0.0928346742571363
0.042387184810141636
0.14699811203771096
0.17024235053130157
0.2637825594128111
0.14597362131126176
0.1388412511826561
0.12535001873758367
0.11361449796127944
0.10923321235329864
0.20436627326998894
0.1754700944810233
0.16521892993044457
0.06539291887125416
0.07090870083296903
0.36802225947063943
0.06703447864880935
0.2092636078421034
0.11144327930841227
0.3188445321470829
0.19572029647084774
0.14797144988754146
0.1387724404489016
0.13810204581810434
0.03444097351915637
0.004547061540788967
0.05810326951156255
0.023907224779237166
0.08153794231422526
0.14165514831087256
0.26588979899922804
0.19058116839882067
0.06053284679328664
0.22506247014162167
0.24473649437361575
0.18747185555359114
0.18727684293135488
0.10797943354293758
0.0469293190012655
0.09658671087122857
0.044303214186788425
0.35804194117267546
0.26922331922584797
0.19143478175539813
0.08452650419899206
0.11351047312538717
0.16223557961298607
0.10812814295671826
0.26047087116115275
0.14134307318886755
0.18837221998154116
0.15000199099775205
0.04138727756310027
0.1358596101226994
0.03601965648828837
0.18808047199278982
0.061205964449341684
0.31855169209565026
0.052352139609280125
0.16404680656032933
0.09491215605460791
0.06870029307529471
0.03168571537980553
0.31938914175759536
0.12347326775366155
0.06362240285152423
0.08284314468365651
0.11167460957763982
0.04407484420244191
0.21209080035720665
0.17892204523506872
0.1283399604462758
0.1035795779095231
0.26611288740499817
0.19428058407342091
0.11038182341000635
0.11310177899298963
0.18480098923273622
0.09880907070418236
0.1313910693464765
0.20813916729612592
0.13492016948465577
0.12727986709463007
0.17277709072616204
0.19364520402204374
0.14097724907061215
0.10157616701056134
0.18271887689176577
0.055175827474287745
0.12089743910016834
0.08799706938928281
0.2568903892472679
0.05006191403058802
0.05577098446962578
0.07638776958364275
0.24839857264491366
0.24422823106249308
0.15955144725394965
0.15043578806803395
0.28116780594501606
0.28320870221412625
0.08572008951932379
0.0795244263051687
0.12447551693682977
0.1686469678381396
0.11093191505480458
0.25488617738249525
0.2633254830896804
0.15986713539316647
0.038491855402271305
0.06835936417893347
0.1915480674107678
0.13022388761433415
0.23021992498626526
0.10291820621069972
0.04733191946572327
0.10965855421265379
0.11333130311768232
0.1820721780077967
0.07948061879214176
0.033237276757573854
0.1061363030876546
0.07869847203429772
0.09601984402868591
0.09882952818788536
0.12158272214521676
0.1892377668228828
0.0647431457696673
0.05175815301056128
0.19312203817375792
0.14602691298656803
0.19240348220211878
0.19995274913869648
0.19565799955277927
0.12262691036761195
0.03907346312280324
0.038645533135892085
0.0735082072417419
0.19107097173405932
0.15843541459664717
0.176648654689178
0.15248192345922096
0.19961557693888182
0.19168710608791126
0.05299144709895722
0.04714190567932713
0.10015510157769486
0.07462709692676894
0.2279025828565095
0.06472013296853504
0.15712052159847442
0.22431549372247553
0.1541249214551176
0.15499734180837044
0.271194534700117
0.07858891327913398
0.03368998372982379
0.03934949678743653
0.13873401016255515
0.13487555926298408
0.04092533899779034
0.06453642770026037
0.16348483286936327
0.08330253748191595
0.19363870594617283
0.12684169548216068
0.1979533817088342
0.13398542062081828
0.10166175895886448
0.29768756472200236
0.1517833951509326
0.24440860741822074
0.12527816726316296
0.11612643508708351
0.026105936862910472
0.19491713764634175
0.10822160602907271
0.21765103765093302
0.0690146359029438
0.25840283948291515
0.019752248733967342
0.16240061949317203
0.17067830378424975
0.10231601205211507
0.2503016424110466
0.3635383150569757
0.21765233824946734
0.04259376207505859
0.2540071635049477
0.11814105588341425
0.18728632162358705
0.21453572161207454
0.258400280559881
0.05616031919744738
0.24210197130019828
0.2544190407958028
0.19261886463026112
0.35075493285591647
0.10827950477378502
0.0857063204257557
0.09641921521605204
0.05225991254466198
0.0929846211217609
0.13589137808444332
0.09466567221036092
0.1616967862981229
0.16967951253574307
0.09594238970031874
0.07870487298793756
0.0667278773027881
0.08032308526919191
0.07980631829705061
0.12370312072253933
0.03625592098174035
0.043825878274518254
0.08463009304162418
0.20620073274179854
0.1308810234081603
0.08776712491887828
0.1534669685268903
0.23047619868125352
0.03616817417912271
0.08130444870884203
0.15710732631261276
0.3512472347933797
0.009919268064136268
0.18949970943704858
0.29823426991847773
0.02469131781663845
0.07530633943544013
0.05308816600525906
0.14704710057670903
0.11567182726187418
0.09512632734686277
0.1456736886577681
0.29074890603596854
0.2622936822962702
0.2990367198972
0.23394202388758337
0.25406083119923084
0.11603722097386243
0.17738337182845546
0.13802955733237127
0.2565840090544011
0.16733510393171028
0.1796599512243231
0.24003053497773325
0.19948445187647326
0.16785739647549722
0.1421138457758266
0.15582747098347405
0.09203327551049148
0.3185818044646075
0.051262856490283
0.13099402755022477
0.3106625779064348
0.042460324709322005
0.18809735801973612
0.025217956057907952
0.1312191085328622
0.2038956081811234
0.37100583564901424
0.15296042946792002
0.2159575995667025
0.1859575718035058
0.1573669632820634
0.17738520321849124
0.10181461281928271
0.06613121773030962
0.07343052763840613
0.05769298663100615
0.11682846469203993
0.09494495321062991
0.08904468504528504
0.0797057710320283
0.14403548389757936
0.19607979954208535
0.41518839853527484
0.009950312196293044
0.0915596121631125
0.10316719649781673
0.3356047668964027
0.08479506381201156
0.17863077208977898
0.18794369190211874
0.12546521448974352
0.2594750325612186
0.1486985045515788
0.06004436322033125
0.18717019458056217
0.2131979187315108
0.10033039686989857
0.05315404948253497
0.23691412862668368
0.15460992649778751
0.06603226229341089
0.11646752302121563
0.07271570444790351
0.1018210298297921
0.11127709855593795
0.1019545766640035
0.20968772224475107
0.037428482388319695
0.13354151714353557
0.04966537968760118
0.2318235775176715
0.17754171064015575
0.1551272121839863
0.10951788405647202
0.13914862868341216
0.19888897046249682
0.10874858432099113
0.09411579077310182
0.12212816330372617
0.10240625495856305
0.08456130715720661
0.1039094009408159
0.24205446690895993
0.09602049860662078
0.2029082920542824
0.07757662987918465
0.28402036168967215
0.15029580774483686
0.14431988875626825
0.09211803963304149
0.1215090403349045
0.0601193801337707
0.2633571426848561
0.11860042520842864
0.14581316230914526
0.08379330061802412
0.19078273268846904
0.2252295747625353
0.23311813743150525
0.3332469804993387
0.19704584876487408
0.15191508410243693
0.17987510602673476
0.17280756831098903
0.20820685404216283
0.26374444930079965
0.13212796079471129
0.039038570953034056
0.07701372206391999
0.22595628925813976
0.17001218404190746
0.05309641873583502
0.17575250753437302
0.19240417274893848
0.39190132990876914
0.16598364244465524
0.18271444131408707
0.10785877694298994
0.16155744423608592
0.04944553874927179
0.21180392114652094
0.2298175724939659
0.21204499155836343
0.06600004890276254
0.3393231200020081
0.09499644764648392
0.20846503789244455
0.07355055484328255
0.13266069983377035
0.1556389762949664
0.09081915911695912
0.05404870746214668
0.2806757374108799
0.13251351269027756
0.08294033003502047
0.018257999734896432
0.10270350377554131
0.14762449303485392
0.15740715627501647
0.0599857379891664
0.2367086222193024
0.30737999449007
0.05323075668156812
0.2860923728406067
0.05738637587793571
0.1515216683990417
0.18323159167916916
0.12806290423448677
0.17776985783110266
0.18004916659777226
0.08074385848679952
0.19455113291938297
0.08250289375956228
0.30844137023445733
0.15318998792382618
0.06208223135477108
0.13298104393442242
0.11648313484962092
0.12654647314103798
0.1265216804370933
0.16510644448757492
0.1428057226287575
0.11939302731890043
0.09807109951303898
0.19365922045229333
0.08622778154801139
0.1888662550523132
0.017862019928062838
0.07125884189735676
0.1757634804131851
0.11538728627646504
0.08784423521216657
0.20286655204841528
0.046125804285260454
0.09674318462084651
0.24269765837901838
0.11497319784709961
0.04436662346319374
0.14131042458499046
0.0906007115312226
0.24160789574473443
0.0876668218472809
0.041850876341758575
0.12376265649511434
0.17160601983890467
0.18242823830540675
0.21966079548135375
0.15434077896863702
0.14890525683571584
0.07708518668307222
0.051329383552739735
0.06771056639568869
0.19269972847882308
0.0922988567895358
0.059768762169504955
0.1887089591304739
0.10839007961543223
0.0963633185095295
0.19944512099747644
0.1570017775917854
0.10585382009370604
0.14913270465101652
0.21273228950573553
0.1478313884926935
0.04330932851004873
0.20246714518184447
0.2237970969761001
0.1553920838671253
0.06693819193387204
0.029347359381410094
0.106001124597882
0.11136308248500577
0.12302321721692891
0.20410135009517447
0.15131344416609116
0.02501329423367728
0.1945165078935473
0.16908859189286257
0.10705098608977615
0.1741773429959657
0.21306832307158652
0.24362897263953878
0.1427913016402103
0.11646382938310462
0.21770421103892657
0.25459347573660795
0.19756829401661433
0.2549092669796889
0.04853620597148541
0.0846037573922127
0.12830888245095412
0.055421230296929025
0.07815901189798677
0.36608407561037276
0.22634535754280385
0.2386967072379605
0.08961084311614478
0.04292313970994955
0.146507648895583
0.12836367430249454
0.17640776125556812
0.14976329992872014
0.12271181226191276
0.1207067341712152
0.15920050105624012
0.10453149159316966
0.1375996888494423
0.3000908737917687
0.06546301369760445
0.09766734121448051
0.1373686697169568
0.2143030956354629
0.11947309833767933
0.2009418005605767
0.3038343371445984
0.03505931602851269
0.16918646481301075
0.20198831025685415
0.1966729577075961
0.25474911225483277
0.15584615340568167
0.21668311629868497
0.07555966652362035
0.19266815469487045
0.05379587947254005
0.09869239952427164
0.2432673863924876
0.1691863949991444
0.18828762681041308
0.023251650801200997
0.09828673660550244
0.14714300917643153
0.2218206634967184
0.10615210075432399
0.26604022077662115
0.14534282073336827
0.17573551624037273
0.17211627283683717
0.06522907501631864
0.1180216227517871
0.14479744524265617
0.03295568966405916
0.1546270274035542
0.19481637696394927
0.13467525760034965
0.13749167420351485
0.1278346552002091
0.10414807401432359
0.3067818998102807
0.22287673514426715
0.31462747860755025
0.1488110763624718
0.011137133472128502
0.15053542173612539
0.12307839941051084
0.10425050719381002
0.09821299800415283
0.26886984512888207
0.0751552356014762
0.20623852209565025
0.12870225925753523
0.18814333982665465
0.06693474795405432
0.11637774477625061
0.23663692810601736
0.21781487768933636
0.1897319162789844
0.037752862360441196
0.1966504451221796
0.1677831829300518
0.1370450942019063
0.14157147121591487
0.17540513936202592
0.16750034126320615
0.12529299983615502
0.23879130618707756
0.1743553107758479
0.07652991769065182
0.0638378684390516
0.16433718090684207
0.17633672357604
0.23973840041729652
0.21836174069192818
0.22840008926125796
0.19235257426725505
0.08547523105041331
0.20308974600176147
0.09407775603743822
0.14896173306074348
0.1437283477860024
0.17552734319056884
0.07967664875212924
0.3032478599013527
0.23373169356399634
0.08967411454557694
0.1368791719027483
0.12011834238294732
0.07229646879262264
0.20627487543933967
0.06834009634271129
0.26344385544537674
0.22341371719293238
0.16456219540581318
0.08911630297154281
0.10944848602813033
0.22100208296204102
0.051831160510171406
0.08262650461214666
0.13328445974870767
0.09814378544988732
0.05447426362027956
0.15534675036914244
0.1822821603835492
0.1471824694591793
0.10227646483249582
0.10011385721665414
0.16477414727008297
0.12285257766438185
0.04528050108596669
0.11438764925676026
0.03867286738064373
0.125235886716689
0.17122421184496228
0.1949558329317684
0.12909169365784257
0.19173502404171372
0.20055628331820952
0.06485614243427403
0.04470039165119578
0.22703955786453406
0.19841902369673753
0.11471074931018006
0.2689022951324543
0.021310961657286933
0.2098548600938424
0.0980796699650418
0.19184666472850237
0.035243704666530054
0.14562336275324927
0.12356611325102208
0.1333024049005969
0.09313774930887614
0.12550761250928683
0.1267342496294021
0.19325501308325194
0.21895065031539995
0.14522793364282824
0.17561122021951722
0.11232021787501507
0.12657047110395198
0.21352791415164674
0.056671343666732474
0.05870132713342822
0.19974955171289005
0.12517077837654494
0.12112207388746642
0.11619860137822874
0.2211035764247381
0.1312258739672483
0.1890246953734033
0.10874004906087086
0.1527143362768117
0.13363720606468732
0.02418931139815546
0.2477838371459952
0.11367717512649209
0.1147851436393185
0.06953447446129771
0.08193287544424943
0.13774781879158954
0.06942954529583435
0.11914525414173084
0.10554488582396354
0.14584726672128176
0.2920134881702148
0.06745506105660634
0.08210677059245677
0.07881593682507607
0.06409176677987556
0.11910391094553406
0.41796926861569134
0.1790030389451663
0.11746824903009292
0.17122905316305248
0.21994507773789082
0.08018898808159164
0.12361935184036746
0.2559597567990585
0.21555323629532944
0.21113269088976228
0.2513894556322757
0.08757781928444902
0.21076317765282077
0.040640291686716505
0.2752702811454162
0.12717286811713624
0.2223437305531991
0.10126247817537891
0.2333471383289173
0.13962666830115816
0.1318882790687148
0.21130085358330977
0.18381010455637511
0.2330589509047037
0.09189439675679208
0.1952780882520836
0.13309334824261249
0.20324339978322248
0.20087697778505748
0.09337256389395478
0.16510520780878354
0.02865811456249274
0.04107689210665931
0.13904238295612914
0.10629564151410927
0.23226097469453305
0.12582914443237392
0.18802527614064765
0.11511706628817181
0.2935627711767252
0.04667353950248929
0.14816801590228706
0.20530293915554637
0.06309896976715725
0.30569543027410984
0.25597690436450704
0.0695291882415242
0.1377786800475096
0.276422554925383
0.33079820015979977
0.23637314909551116
0.06707207186190359
0.13508862010745054
0.2143125582056018
0.07969502036680269
0.06798263735765647
0.17408849164089296
0.0798379514711623
0.12807244188418082
0.01285429930591368
0.0839496818135293
0.1336335646953634
0.1447543356941404
0.25102406509906416
0.11762218477471219
0.23418236469876746
0.05215691611772101
0.20439844751007066
0.06053250427400839
0.22473161538956718
0.08799611574788914
0.08845119439796643
0.15567233411423828
0.1056578128467499
0.05835168333415988
0.15073378289256645
0.07928955478972513
0.2731090854811126
0.0967491633863805
0.21065460528334987
0.16205121615494347
0.20048590078583506
0.10331120572285836
0.3587571481929787
0.27299214638125835
0.0237527917698424
0.15611686302822497
0.1267261959419171
0.07965226454126904
0.19469400612142237
0.12611585157961017
0.1703383769893672
0.13227620944650056
0.054199343771370354
0.011413245001506566
0.196439929436327
0.07248884562388179
0.03913955693344863
0.17886601173656236
0.13148130202462105
0.07293720546798517
0.1370927188116252
0.1977133692330608
0.09359779456843637
0.10039462423605684
0.22513190317566917
0.14549877938919092
0.2704533676507031
0.20090733975628633
0.1645143709001783
0.16644265732378824
0.1406037883525787
0.1553918998974485
0.08578524765253662
0.24374108744401177
0.11280375385481776
0.1998697078500999
0.3111046015988979
0.21026603167404298
0.1540923945392149
0.12204575425813988
0.037547916473426146
0.13113943686415425
0.21746480544048144
0.014925863467017525
0.09160943135408871
0.159944989836339
0.26625058969498466
0.1707339965783718
0.20028339685526247
0.10599192525399694
0.059409156291640945
0.1840462971396888
0.07190771160377137
0.12527688439673418
0.11954978681394539
0.014910486807808652
0.17651937690780262
0.09280079185757215
0.2620633552406485
0.11123475653015164
0.17492790280858445
0.17621615711631944
0.18933326265740497
0.07630971180148768
0.1441888839182424
0.1085143270897471
0.21644214782168447
0.03244151608681515
0.12275193591453698
0.10429042169666228
0.15124033782577215
0.2724337071102105
0.2658865192251253
0.11724408844489406
0.1303122893062614
0.09579817647120899
0.21184320340933085
0.1522227611791414
0.07607446494077066
0.19380042614167467
0.19367760226404676
0.24489068679782872
0.18356538959256827
0.031271067948784266
0.09605923262399009
0.03329711257683271
0.12272048166948617
0.0629574820490646
0.06244699062370545
0.28347698051762343
0.27175492722476785
0.16465004161475294
0.11791428779971397
0.10903329769973724
0.06480228943166874
0.11007041836718255
0.06028493840484801
0.17751581198242425
0.10422550270699868
0.20803712182027448
0.12848437155430964
0.048582192985534574
0.07765457889225903
0.2734543024738671
0.11507225585885147
0.11059538318509586
0.26700241009734127
0.09441067481424968
0.19699175914634864
0.09597172342468452
0.3069188221233295
0.1917227073871248
0.1853726586133721
0.0967546218011723
0.09867396195387086
0.1792653016858436
0.06663131728024653
0.10083277090308619
0.05075226959841644
0.13405539564320224
0.09863019712043918
0.057961574292267955
0.04616311193588574
0.04901865709743319
0.11746818480872685
0.20585033967003308
0.15867026577407162
0.11272609154026209
0.16258741574091481
0.29345348685966266
0.07756564584795264
0.15774464128650975
0.07332025143786065
0.19335578877045562
0.2349819459621407
0.07810802830374668
0.08273957917080768
0.14104092992402537
0.11391734382910619
0.07764809557188317
0.025234157031317258
0.11380998051703804
0.21880211171673974
0.23271342455308733
0.16190257961986934
0.09238552449764828
0.13532303857442038
0.0803761197613255
0.027661311523899213
0.04298811646151235
0.07384372467845121
0.07928699393754671
0.1385672919977196
0.04133104886779894
0.0604815114093534
0.23164355755932475
0.058779846438586004
0.04135116323633158
0.09457011052359454
0.12651812016585143
0.17973310268899412
0.2404918969303379
0.17016796573096674
0.14749537086123582
0.08034724131214172
0.03518326591829174
0.2692957191312851
0.07620587982932604
0.039357853195676216
0.2323602194974952
0.08264012985002199
0.14104915577733096
0.20852930459342783
0.0895320091357972
0.3085294021130359
0.09007949545069949
0.15264373845928972
0.18472863513096244
0.313941248533993
0.12840420133187067
0.21204923015625923
0.0418520966219189
0.24146499118538145
0.07656811228824895
0.26901964799249245
0.11181746869657982
0.07929654565017777
0.2006458884039467
0.13344523597001712
0.19596794332255124
0.10800790393685396
0.16895601281077394
0.05341881712441098
0.2944580745210687
0.09471873373612685
0.13183909008346814
0.11297720741661751
0.15340614243589493
0.2660859097501713
0.32528800423120663
0.06653258113789241
0.11250264950167992
0.06583043186032851
0.18899824394796252
0.18024886857420006
0.14651862543448776
0.22252289107612913
0.05610325419628828
0.15586395729359365
0.026386306255405525
0.008717600201982485
0.20962040138365062
0.08972427728954797
0.19395125064822005
0.18199503898588432
0.2038938786690593
0.20433782348184967
0.1876322721667656
0.13041498373302596
0.2538386190605452
0.19315525740733017
0.060957568496509816
0.1463538742559251
0.05365835621472808
0.13493216751354
0.0460218244231827
0.08801646469852757
0.33495729814908165
0.19896339102958022
0.1120186972670778
0.07577406213442285
0.14647432226846366
0.0822212073579902
0.31675288649592
0.1270180386714931
0.1293201579252903
0.30761565120849416
0.06299433206315602
0.23321625999762724
0.012234316599732373
0.048580176088970466
0.02714063054676483
0.07077114560204002
0.0662367149587488
0.21666728771080948
0.21826890826516537
0.0849603245727381
0.09949497437546287
0.1605396127584211
0.016291855583988116
0.14628503663273335
0.12267143190595306
0.04276548096793529
0.053453667759231285
0.09559935347943273
0.21636760669849703
0.11642409000568499
0.0008736036656582687
0.2827640417604427
0.11450104684618251
0.1999502367596241
0.17905289685023948
0.11801052822243512
0.08500627086880383
0.15060899052429963
0.3496280212661278
0.25853069758103203
0.17414363249686993
0.114783666053863
0.1848919674604009
0.09620843123495294
0.16880114705486393
0.14021258735426856
0.2326840175225493
0.20141965282690877
0.11717092858608112
0.11667187024321861
0.03864662724008046
0.3997453309030567
0.08480725993807942
0.11993463740331983
0.07207356286331017
0.1447749918153253
0.13175821579418234
0.03585572361765909
0.05780303932601295
0.1650498485118519
0.12129235113648232
0.02487401676872226
0.15021994469517663
0.16183344161344448
0.057372060112259544
0.06374824001272966
0.12586892522173582
0.15624669622433723
0.10384688221738066
0.26025198081958206
0.19726271146997584
0.12478974472646776
0.29016043585916396
0.1262457685415659
0.17579116543024137
0.1824274402755027
0.0720164105433986
0.19189459604156103
0.19219376686974995
0.32232370088219886
0.14967847436288306
0.20620341363575412
0.06021832879958114
0.26410246575894053
0.15068244309938575
0.09332454662219168
0.09487589166492769
0.19181049197566022
0.24637709334819402
0.1692392963527681
0.1600146164805278
0.09948140435181488
0.11403199544197662
0.29749445818560805
0.08681506542545193
0.25906627474537713
0.03531045641951035
0.21108695814034245
0.10289237941950878
0.05611538302236862
0.131486556897215
0.08411147439729932
0.2258942004930283
0.20661505389553672
0.09258023450380366
0.20475248036306962
0.1573177602729608
0.08045024498900984
0.07182617344549051
0.2221579978676245
0.09036804002280033
0.16374712606293856
0.20769881147264171
0.18034421620017008
0.40983671474584343
0.21178553484297363
0.14240177859304917
0.0846491161606133
0.1726529989360247
0.1239402287532719
0.14016350937195807
0.20934323725136822
0.2563034023166739
0.20913346102053965
0.10501540419999587
0.20051041811091702
0.10863259504247834
0.16464464779334212
0.06625496913053198
0.14540401503486902
0.13898246732859806
0.17213787229833136
0.14291548392908926
0.11613192087164588
0.16965076267413562
0.09703654903797072
0.14245722658284038
0.16928028781153306
0.20781059882369765
0.10654520335234964
0.07744429388581987
0.07707885714981198
0.1179428804317287
0.13577016443683323
0.20154959157360502
0.15984777699930833
0.01828964883515987
0.017580361348096922
0.16931537895812782
0.22347464004463047
0.18277052732840843
0.11276178795070642
0.08933020753576822
0.14629256217267403
0.22972059578858753
0.08593384049854431
0.13391451257061174
0.16766054589022295
0.15314344187458567
0.10936614732239079
0.10894399192767451
0.16716511815174928
0.15145065623996645
0.12405776901610474
0.2395815771311086
0.051567367288029305
0.1392604378776933
0.16910289727829655
0.1796954021002324
0.12036077201211244
0.07988987750353294
0.0961252380626499
0.10358115887501333
0.22079485547617875
0.16997422850655644
0.17661396345448793
0.16912428719997064
0.11525494565851588
0.3392630904119078
0.14352471355716837
0.16209892585251054
0.14415934646928896
0.19868597369699054
0.28219279826885396
0.048910349245029294
0.060008124637128506
0.20331069282714956
0.2010267900500369
0.1342603512328806
0.08813678760583157
0.07526530558216371
0.11005112770805359
0.1755267592037569
0.2389124930122065
0.05404928964016971
0.14658460652659575
0.15837083892392728
0.11514366090884627
0.04735483460921932
0.1227188759483082
0.15086683403297457
0.2072550179519891
0.0800725860978363
0.2475400191938948
0.06846706347930515
0.08305503753848871
0.19882519132537296
0.0842378307796943
0.09959611493663395
0.12875692866758034
0.08289245490513403
0.0910411258704345
0.08319617149261521
0.1307631021511726
0.0998436135703563
0.09603256693731063
0.3097958828864566
0.10611105490814389
0.19719346423627226
0.27612174868508466
0.1088154778358149
0.12480056224290993
0.05611499716664507
0.10284762518791607
0.13925216539891044
0.09146446284086872
0.19832584567132655
0.07040527955213043
0.2545503012350269
0.21296140346862433
0.1817915945967196
0.06698701355286299
0.16170853319911888
0.10531765799463602
0.05221634980502369
0.19199870886184617
0.2707759320568552
0.047523922574371866
0.18706112363812827
0.1841996637651815
0.06514786895702072
0.1922458482894762
0.24320933208846376
0.1346615065794697
0.0336688238674132
0.09799769504052099
0.1096421727891936
0.03105182568324454
0.2249080071556673
0.13702902796206676
0.1817788922826272
0.2151522799372408
0.1382967224546067
0.24532025622355794
0.13350486772598327
0.23268153702633027
0.14169015277565877
0.23430290465127523
0.27879667083906584
0.04086700633628277
0.07008994210550981
0.21971509010870913
0.10836275832847359
0.1918771587714443
0.1757107746287734
0.143008975666045
0.08400025381587171
0.08956638504204213
0.01731999547867666
0.11182094359575225
0.048108838337022466
0.04149951475923844
0.12690589502360738
0.07615317226974085
0.0957915614381886
0.05245565601950689
0.1799246390982936
0.09098259230270948
0.13464040082721945
0.2793890393935596
0.2593006703588713
0.0643771431878285
0.20934917729968014
0.16531014257376908
0.16320830519358193
0.14473200448537846
0.3189204525215401
0.16209639391797706
0.1684018256086771
0.1298961428771053
0.33323652852388547
0.28599847826072017
0.07673495545878581
0.09926296223918202
0.041590837504974505
0.1635155478369955
0.2563935275694907
0.28403844450627536
0.14476652429651424
0.09908015391366427
0.11819359946356928
0.030598638575493123
0.37016487044305024
0.3139183201983007
0.2696897978135689
0.2474277669256239
0.0866565259867112
0.08411510305711746
0.14551306380853207
0.2564025024060589
0.09735864563383863
0.1528230060203338
0.0701982096512715
0.04863702417638291
0.24772661949703492
0.11214847224900175
0.251420558113384
0.18347511290327778
0.17450524385034513
0.1960254005080634
0.09891160900913525
0.15723680526987607
0.1243124090553653
0.2366055842996063
0.0784506406960736
0.07487469646414449
0.4075633088380737
0.10807542923521231
0.2653334154456385
0.12290813767421882
0.14356600372347414
0.13467330211935163
0.12802382010884797
0.17656235345219062
0.07835396241213997
0.2614195515065219
0.12845799641426078
0.13879688731992218
0.03918211077697391
0.31177001513709157
0.03351264103533374
0.18991118745287516
0.05581115698452195
0.13669635563899935
0.20492094206117592
0.14468577689460213
0.1418838365010299
0.13548748064966712
0.2816122402793685
0.12049866653235629
0.05345823495947844
0.14450897504815288
0.058546029072632455
0.12566089213895745
0.02243157761736837
0.12431224577287252
0.11709387647330419
0.14747300957761794
0.2396956693238808
0.1524036483549424
0.13754137018573362
0.037875562284423056
0.09010509268615784
0.027603402173108436
0.10616767957029966
0.06964823157368762
0.26111840738753317
0.22757517235741767
0.11737015126879795
0.25601859102957525
0.2938776273454
0.13892608879577178
0.20327788270863392
0.012946886329907616
0.26001869151368395
0.13738097699687052
0.13448460384086908
0.09560105897929261
0.17780335185448778
0.3193644153210974
0.17894534044100355
0.13321910006299198
0.130105365992582
0.3064211762623863
0.08749304607768858
0.05392698717563627
0.17409210864895533
0.10600864751505401
0.20988091721840646
0.1969664301569358
0.07091002664127112
0.06302284079113424
0.06116242878612921
0.16012892321738822
0.1791154675642523
0.25139129061235777
0.15977912749636256
0.08520777657170546
0.06760873199716193
0.06687037759027815
0.10777599450518709
0.2061339633427203
0.1585841223774025
0.14622724535335804
0.2402769339591251
0.15740941973757464
0.1443037974797431
0.1766518128793305
0.07423237179037029
0.16079015741379432
0.1378787230585723
0.22077216986213252
0.20454402002640487
0.11537977497164204
0.10574425231670984
0.052120644740273
0.3454201754775032
0.16596541219166644
0.12054742362122162
0.18501543075237847
0.1870337717911307
0.21042793458744394
0.047310947350423724
0.15451579258315687
0.035931997998140244
0.265900821199697
0.1747517956914483
0.0925344036845379
0.13664157898065224
0.03196792380356877
0.27176128056571675
0.2901784415119488
0.19283731267151816
0.2571630907464049
0.07179553413722568
0.05968343859748197
0.24235522972257997
0.15582895163586363
0.09756918003768583
0.02348947023114444
0.12553115360009723
0.1239076761064527
0.043151796386977456
0.21634812063622288
0.04228839873435027
0.2445340325449451
0.14200411111392247
0.12319533267879407
0.16489899634981345
0.16587094461783533
0.06852326712310547
0.25562335955482357
0.21533109718482152
0.09193375722648811
0.25632227881607483
0.2181025102998698
0.11264314123701527
0.09251211417412006
0.04656346296132509
0.14551759558692773
0.17227605385642497
0.09065657164800271
0.2789500459633698
0.06923712797905593
0.22730529018297352
0.13368693215788743
0.1368027027986782
0.25410141920858204
0.36667353751898213
0.10236792114189455
0.12113763239183145
0.19785582890966696
0.1292593997591055
0.1181212222339715
0.1207696380591106
0.030895976541049332
0.16158515151986272
0.2845081407813624
0.2158213722619956
0.06007926891937942
0.03948414732495349
0.2435738521878047
0.16408735126407895
0.20474398127175758
0.07586704737410321
0.025224054967099858
0.24280012697914422
0.10187524457075872
0.1287834389709501
0.07248783750275091
0.125000851153667
0.0949568278642091
0.22024667770076017
0.05217461559667185
0.11381066234699848
0.21152805428315366
0.024377983138285843
0.15303433817569628
0.1263430099638034
0.10278169767410963
0.2351308615446389
0.16812037780640263
0.16719393107402533
0.1394395442043715
0.07423680123205341
0.21658259165052082
0.09648019508751224
0.059915674117446825
0.14794284570453387
0.20556008644227686
0.09817181221487946
0.18155431412553277
0.07624402673181788
0.196053506043288
0.20232717413921056
0.18477816959516968
0.3617981454558625
0.1087576498802313
0.14461706487583809
0.1636901644615177
0.14962364585735718
0.08930654404762682
0.012478308561693869
0.19319225935444528
0.20752533441424287
0.1630081864848718
0.10994001030865701
0.1013672058094881
0.1292297924670068
0.07439374176806401
0.24591744417956396
0.028735747735552812
0.28356534683248996
0.1344526519192073
0.08187133450936868
0.05021830730797139
0.017397416507722245
0.11972544551577159
0.02680510167312224
0.24491241132997504
0.11908257750092065
0.019598292729208763
0.19867217783033123
0.11213799056303328
0.23219034472671446
0.10196084484895938
0.03603795498526215
0.38163593256940936
0.20618847936383403
0.15090618905030947
0.08182626504011793
0.10803480705676156
0.2486729598898469
0.06334769714484878
0.07923051419571987
0.044402120145851334
0.15263466101712975
0.1408295904625845
0.13596190761167018
0.12975038004667813
0.1352530466760422
0.08481005076241663
0.08092538247545149
0.1274403134160506
0.11647079285757582
0.36940257181362174
0.19324238346441355
0.091038218142374
0.05247959662776321
0.23199734342455713
0.1361686430616089
0.1037136396058732
0.23546353828822705
0.21812837488521605
0.24882717662051582
0.061019631554309825
0.19960559951820456
0.16199534354439096
0.04428199533750633
0.17655135120059412
0.1037862180303729
0.07454064863395825
0.12842130935629384
0.09763724801701715
0.3424404618805862
0.19925487615112836
0.09655136827064799
0.2625061508445674
0.06991914495933733
0.15284278484789252
0.2532422262126874
0.11339302289890191
0.04428401268772525
0.2572826894459676
0.034169579185192665
0.14651178141483473
0.2111866250926474
0.14429190109454312
0.13902617331252792
0.22069739453164605
0.1363163274197798
0.13499731888811345
0.1282733546857208
0.06658887654744626
0.09258695341531789
0.2926459386949953
0.06550299568204694
0.053582704887690916
0.06914306340138326
0.13283901809029383
0.1821844383191077
0.2665519940300645
0.2021458393564111
0.23015918002834654
0.18696587802573514
0.12166298754809918
0.016849566805171443
0.2117885194240323
0.06551700361280371
0.22332808706826102
0.3715622801433186
0.13902287819959727
0.13847108229528596
0.2352160429574363
0.06227647759997549
0.12222074707307214
0.1817493066306738
0.11827835360382227
0.16782425993873512
0.04012819068325218
0.09395802815120241
0.31852154686132583
0.13412576982784347
0.2112517167554081
0.2899649190649266
0.07495878373857343
0.06038226029773237
0.254081620041263
0.1609669126141875
0.14245264866653085
0.23386809990350504
0.10685411253336416
0.3714702195984166
0.12102720821570534
0.19604287394140948
0.11450283769946734
0.1941084626959155
0.10843445593803647
0.13647510317050043
0.17325700340496225
0.15957026371466593
0.06016611620508987
0.12779197424156552
0.1197865335618906
0.18560882109351817
0.1004349217777108
0.05775435609735702
0.11963355184392378
0.12439788473556963
0.13506923290230002
0.2608731502451518
0.19069548704452766
0.21593474228853735
0.09063314947244377
0.11619325136612492
0.11475716246527233
0.19063364937471097
0.20341576534711664
0.05279290097958013
0.07944647733864374
0.1684937633767103
0.03041531321334403
0.12265882054499519
0.14232679945565244
0.04878092997456283
0.28124006085989317
0.13618302873340016
0.2144158437790955
0.16955334373799036
0.1630130976185549
0.10881680864037428
0.1140759096225155
0.0928210596075068
0.08628741347544246
0.23018521714708176
0.14258468495062365
0.13258740318583648
0.10795409673628668
0.15971176224962044
0.07641448350208199
0.017496778736101337
0.10097867284165692
0.15644366323587944
0.019148768267154885
0.012378634780527083
0.09408387607061361
0.12688998852165595
0.12306773762808407
0.18641915607290827
0.06718774763741882
0.14615110671628948
0.05619579344196302
0.3339242319889709
0.23173940651300703
0.18353634589542128
0.10597404570030569
0.16375069814718557
0.07693181649755973
0.08802366029626896
0.027616113272111543
0.06588140182123138
0.128866047642304
0.017022426673405654
0.016811388932789804
0.2390165978090972
0.17469822579552047
0.1361730357412374
0.17428383933197977
0.04524332440252206
0.1775794908934933
0.0690888562632067
0.10783791657019277
0.0847156360067264
0.074937264627154
0.06281366278452795
0.12278475542689221
0.1190345780161158
0.22209555583685722
0.15356303847728747
0.0710203799388697
0.11470929517176864
0.25593253734160154
0.029457987934940425
0.14807086832882133
0.1337344077570797
0.22396737924338034
0.18383766291507062
0.04551919802002072
0.2718694057970253
0.2503455013023559
0.11203013708054235
0.1178191412574411
0.07808083770133184
0.2837215390863049
0.09063314929299564
0.3023848065117084
0.06990787863708545
0.06798678295082183
0.1436108497079761
0.1430480770500832
0.21084559680073287
0.155673211417799
0.08462287957111692
0.17177234404841368
0.07607415277184486
0.11249856739817106
0.20655761714803225
0.2570975714159414
0.18680688071801563
0.3002148726594055
0.1336546319518969
0.1114834564599815
0.17588285780239538
0.0867795362365567
0.13278658936666002
0.06628575858618055
0.13119812586545873
0.10032806241043751
0.070959831016235
0.23548787911338187
0.09220240896781451
0.09906230340743719
0.2415510722311405
0.22700699543115913
0.2536871912612606
0.18508856118932063
0.10509745029723513
0.047801899882464936
0.0757082136385555
0.20155542087563175
0.05646727363806759
0.15227807931206402
0.12324773379183963
0.04624796957385206
0.11181766253527335
0.24588470248702443
0.19477259563496319
0.23136479342260424
0.20314135993728946
0.07488294476037644
0.11123147285973937
0.06645821307521582
0.17666621905509125
0.15509569017347463
0.06505189446466403
0.12432725618279311
0.12296934303306496
0.19045749786924485
0.1696973317300931
0.2126710155065135
0.08780771503044849
0.1333881424794261
0.2098127638439927
0.09631112995982954
0.3006912130422684
0.2098408938730457
0.24322331929885802
0.23887857623506908
0.14423667389209796
0.17853535046663452
0.20294637859344053
0.2028947330648394
0.2558530497323313
0.2019954855464262
0.09835200738945554
0.10783573699127187
0.2147707073564267
0.10419311058977077
0.18367949371510287
0.18303049756618145
0.060263776870075246
0.04988113130726541
0.2842570957086062
0.08166914289964378
0.0640115750954585
0.1759798217395324
0.21764353319487978
0.23843107927879223
0.08223472135021524
0.33979488225805177
0.08420276816263902
0.07099492742512693
0.10917853672053955
0.15731616517789784
0.050339581370321934
0.08582039552313281
0.02305906223055586
0.08531616960889524
0.10711354254723612
0.07343336060035818
0.03336213706875249
0.06552683919184728
0.13045342349298006
0.010731615443566206
0.016006804900458742
0.06550881394817251
0.1268960948026812
0.13045804646681358
0.12798509677048522
0.17354047876170486
0.23367156822372417
0.15501539768371397
0.2677250633957663
0.035461133673997544
0.13342215421268505
0.1530669777077526
0.07966160501086857
0.05217482360804559
0.11653032628046231
0.30325445612419005
0.267265297474752
0.09732742424958638
0.23404586397511618
0.14771319523223025
0.034234424089264734
0.09002832972778306
0.0705907905447239
0.06369560409175352
0.250777321936404
0.08580654583824175
0.4192873012012903
0.3075492317841725
0.13433209150603062
0.17287983852838726
0.048623139008544175
0.02377226209034266
0.06673040246693944
0.060885340379008786
0.17501136000815218
0.2156446167243332
0.15591827074518977
0.05386912120365136
0.11830376799603645
0.046599810027393385
0.04065051240838892
0.19311400215671615
0.14221031412250762
0.06914340265986434
0.20642379936540267
0.20840716074739635
0.22975781437384435
0.2519718727847678
0.2599695434815815
0.14653591795360915
0.07451642695878076
0.18756166737418442
0.19354945535176374
0.08276205961485225
0.24086245767987438
0.1849991867020938
0.0966471927385893
0.21660834581446825
0.19192466195144764
0.03681723131840641
0.1741240094539419
0.0856514996205116
0.21622889213426263
0.044454062305799
0.12516287332403217
0.1698016580038283
0.10612108304116195
0.2846739154904658
0.11281620953622334
0.17098847811565931
0.2113661432027281
0.04676596189909125
0.20474575401756026
0.18573065398495203
0.1192824397900376
0.09284243979465204
0.11321494770091639
0.14732851162124555
0.16399194029169442
0.18270141537311813
0.10037872139797477
0.11731666040282696
0.04724193881831256
0.11798422367911912
0.19450729306183465
0.08356559941168773
0.21281622771249792
0.13211554055495847
0.16052995192179773
0.0727405900944084
0.1884849341623005
0.40664199097308784
0.18685056714447465
0.07725411948170442
0.22759715074986367
0.17661911942678568
0.19998382374363907
0.03477063423250353
0.22354605866102148
0.17642163942441308
0.3708577772968399
0.09455705965234917
0.13004913206978952
0.149856783466574
0.0938182565698276
0.17712020708039372
0.20765176501595647
0.09129265464244071
0.11995807135375022
0.2717049996462712
0.34225531693988465
0.23076573266531558
0.16225654120645508
0.2662285206319592
0.22213408345224817
0.05031506682649038
0.21934212351385113
0.10808396328497574
0.1298021911901423
0.37253651929226816
0.054363638348639956
0.22305581554138276
0.03475990511611627
0.12703352079787486
0.013398052758105317
0.22672214398020107
0.1399498441442223
0.08583246765641826
0.09227662488488138
0.2428443084373636
0.10555871556473295
0.24134520020280306
0.04703841483494836
0.2267851865432548
0.1908255366348948
0.24723629966896557
0.03245337714451355
0.2703447982152786
0.3765804345441003
0.03384134656705867
0.24859978231171614
0.105232746838481
0.11059743059416885
0.13261428678478887
0.17349632101544213
0.090242611898881
0.03175897930297428
0.11516139114561212
0.14198135029648976
0.09755480706683016
0.24727891460909393
0.2029328165623411
0.1917117112983338
0.16426815639834372
0.058244523336596514
0.22178736529444912
0.050768805074296985
0.16792079804927146
0.2042735532841422
0.22266469667082295
0.12247195199170816
0.0759442572627854
0.2120949668388281
0.09013527302896067
0.08260937724850902
0.28425251369319604
0.08362253930545901
0.11496556649838313
0.21813783332523054
0.08735876726720579
0.12062024206834618
0.12541669127904748
0.17602148170969178
0.18983938189404437
0.08914257596782274
0.23283827652665012
0.09529678537216899
0.12792235130502588
0.1440017981074411
0.1171815103927038
0.2651340448085955
0.16757545054707412
0.24219059559515532
0.20357632209419504
0.19881636540789993
0.1900544362048212
0.0777745846456979
0.2712391455500778
0.11674416810706485
0.10773275398006568
0.23103278279527842
0.16676889746086573
0.12419448059059056
0.3017570200639816
0.3605394841404249
0.20161247978231486
0.17848678812552082
0.2731400843787199
0.09534626967119443
0.13791907832478456
0.1910996310656758
0.13867184859103784
0.11644539843205351
0.07374604086187976
0.11168267638157879
0.16363440089321224
0.11195493020526408
0.15175119073790636
0.1642210577999937
0.10666377400420654
0.13749843550490662
0.22059765171198717
0.02079286106754577
0.04541602514458667
0.08872249960592621
0.14104074134154784
0.11676952892980426
0.14842170505221886
0.22003552461633147
0.2032705551198384
0.21307561048003146
0.14353012856153025
0.06501568185337364
0.19036946360051285
0.1474891387008811
0.26400215762963597
0.1918592576320103
0.17919950318230943
0.3151361123420992
0.13116567417339736
0.4054346459527982
0.025286102061058673
0.21304308961320167
0.23323789913285056
0.13150035588462625
0.2450219780183979
0.19676631152009663
0.04588104923723611
0.25014076114189976
0.19889604325892596
0.36529589662459305
0.027901623198360103
0.16990832743725862
0.12783741834256118
0.2908131440049468
0.18903093166783722
0.1359335492738769
0.08782635712021844
0.11060917497782595
0.11898468326689349
0.1307092017347697
0.05859905680272765
0.07341701370908414
0.04603109039487657
0.05700664043120566
0.03260842041772234
0.13520254325602873
0.1986510274713905
0.21436730923326822
0.20896564076380794
0.05730171599035092
0.06373075189446946
0.2913356017942312
0.07749981041561424
0.08923130300954671
0.2347690238333161
0.07226764004027765
0.0856920407751794
0.17925633261401205
0.07203662391771776
0.17338063326316844
0.16566449070195002
0.05609988280198722
0.17476122729032803
0.04333796079613016
0.07697743740039643
0.10657564612431758
0.19854867853875835
0.2908980272634338
0.14318932245050905
0.19341682834515503
0.07217448433243528
0.11954645408367749
0.1449933158936271
0.29061340432002114
0.20665162988892205
0.12876278098503072
0.06293622700382526
0.10679565357818939
0.22187820133429195
0.1623394981069272
0.15086823917690345
0.3178890360397271
0.23090481198340157
0.06695945897290308
0.12939620065302243
0.0923835841913965
0.02049718087368318
0.22005082944088503
0.1845272684602499
0.06900853011219048
0.17826685954175447
0.10139233178570839
0.2992234225675682
0.30525243887472453
0.15945684874330043
0.25999144571399857
0.14833519268947473
0.3119419820930956
0.13833662997297144
0.3261119299013517
0.17578578298301
0.12766793153098513
0.1487162609846903
0.17929993795676846
0.09286423580390986
0.09765950061915292
0.07772041667111505
0.07704299707659408
0.3403068244106343
0.22442140423747034
0.1863413861264859
0.2106471998329979
0.11862079324974019
0.12488949455193005
0.10138255719686291
0.010871124448910396
0.13427713357352933
0.15319537472459865
0.17572548566493026
0.1031694925719216
0.18308622719143006
0.11141314191344401
0.033183908812050834
0.09038342042300815
0.1809675366002358
0.06911590634330565
0.20755410397029173
0.07146726016617898
0.22170205134890697
0.22140315017130713
0.12305077942244927
0.15609157287241668
0.2125868531795695
0.1745997503945715
0.16212906574847413
0.181129837844001
0.12602386931678555
0.05356303434688181
0.3738364000859407
0.22713118771997914
0.03700647428554823
0.0971682919886211
0.10987079322420176
0.11535906535468386
0.23208316493699022
0.2076584988411054
0.1425692421228574
0.1979670355551247
0.09510241748456381
0.1963906563698773
0.06414184965649115
0.041899370549309825
0.16786688669481395
0.18881973260867888
0.17349973448693326
0.1319999259131772
0.09714468908075502
0.20888109626950405
0.1512543861534807
0.10305263036177863
0.12658513872810329
0.2133385932134797
0.13180949930967203
0.15438041380202736
0.07131643192468833
0.07878855643622469
0.10725259599349977
0.16134752349838874
0.18666001234459642
0.06734851548306146
0.033478321179813836
0.11582385054871223
0.10738997157239509
0.10494407401607246
0.05969205775355107
0.16216270434815042
0.1277050910868901
0.10474591671207441
0.11825294710589926
0.2199741916855325
0.08314153488168058
0.04666834679096207
0.1891653445393681
0.23516749778771798
0.08439661786704153
0.18928378049058053
0.10677844504430495
0.24591581321867959
0.11096441513214336
0.12374073562263432
0.12188592947605793
0.10252120777480378
0.17694877972277212
0.060796900683589915
0.09370729499720942
0.07609952968251399
0.038981452010504
0.23658354038516483
0.11454749441893346
0.19135088777728357
0.1689771341235128
0.2777322626158668
0.3533473612846949
0.056588501906421985
0.146282478286758
0.14201328030046842
0.1294854116867683
0.16400366489263218
0.2886199055318238
0.0848197837489448
0.1489451427917906
0.20276067955855062
0.15017855596289706
0.12168566227673594
0.2520790568215454
0.13456708729152678
0.04875135047962502
0.1719719515989303
0.09299664192035109
0.12413386297099548
0.23173563277084094
0.11997588050559192
0.2388107350589752
0.29689352078932446
0.23373475292557425
0.09768894764686148
0.12020266384210011
0.05476888751723226
0.2750747099533088
0.013168565500806874
0.3150000933881602
0.011289439317493015
0.13133780037354592
0.13671658697709552
0.11845696153098952
0.15054976308402487
0.1449202813266381
0.2596445566038864
0.17103894483382362
0.07629699946299807
0.11350098134855231
0.11578970502501151
0.1746841615653075
0.12876528995316017
0.08752776620112218
0.1804706713553244
0.08551410730334237
0.15860046453860768
0.10551112012520164
0.2125234431886731
0.23696251121511336
0.04715084216640851
0.17535018305952343
0.2746712143948192
0.1221960226625142
0.2436260601826054
0.06811322903940668
0.14806773117335176
0.22150823680458057
0.09965279604488132
0.15175090506865604
0.20103356213480597
0.1908931448505553
0.15782330180045806
0.20671803422822133
0.12081468207413316
0.03914972039953704
0.017552652600479883
0.22346215845337303
0.16191731925937938
0.112456345541142
0.135281955213618
0.0790634131403416
0.3669606068742369
0.1841036730093889
0.2372490523948613
0.050122577303724346
0.16675578058870574
0.2834904488731927
0.04637575277279538
0.15538435561429564
0.12996755941944693
0.1607592947226003
0.10615735278984016
0.1866243237558944
0.2568130116980876
0.28082622456257444
0.08489468303278007
0.15099972779721393
0.06320340996527309
0.23716094484548084
0.026390748644460126
0.13035316363621016
0.10853879573418851
0.10588574707632346
0.038552279195960146
0.2183241006670214
0.05331214216836261
0.246956832046283
0.15385717053834835
0.07162112168920375
0.09940605265102452
0.15544900651276697
0.09256229451787769
0.10157471826993504
0.2268372572627169
0.3061373780208024
0.26236554204534684
0.18492077355600947
0.13763548567232303
0.062256969033341214
0.20241092307016076
0.13957551879682673
0.07785107533300235
0.13241725823881811
0.13407798322111797
0.1540234625746822
0.1808082025047527
0.19504072464180436
0.02882736785868079
0.11736366699852416
0.15378100716323798
0.18278429859769782
0.20825725140241289
0.17242602574569293
0.18139361326244233
0.07095545009912387
0.058549795937882246
0.12945257537129562
0.042104081516161546
0.2215591383252595
0.07445251951978966
0.08426123560476537
0.1979949283441453
0.17611327415797887
0.16625757191554558
0.09311176533242918
0.18051440978802571
0.2747162402916044
0.24617327450138707
0.07048981435037932
0.12801216271318544
0.21975972295197638
0.08986182012794693
0.07843430326203121
0.16702666378551945
0.08522745083289485
0.09692566097846655
0.15759759077669844
0.17172123731678218
0.16285903708321228
0.24112507508773445
0.05625645286839204
0.16870890024882126
0.16926888476287127
0.14177429650837498
0.21566022062075674
0.04611677113351416
0.0429517351465574
0.2300730027711758
0.13695233687297392
0.15009922543328433
0.06733923340144277
0.21518513739067002
0.10771293861470468
0.08496248115814843
0.10497332263298474
0.22711394385882555
0.02368068113765007
0.013786592594876424
0.20859693740913363
0.16445976118876635
0.056914073211199734
0.16404662302036727
0.08753603949717609
0.06931626511106756
0.2325427498259065
0.3036052391811269
0.2787563744240265
0.0645556560673293
0.12972708591179358
0.11169968773486397
0.29010931500386955
0.1822055801884786
0.10228629681328114
0.034128014756466776
0.01502249681346948
0.15780908054342999
0.11392002038656016
0.0822587259812936
0.06702937242860921
0.26918842549390437
0.07310626894604996
0.11238490346510194
0.12551653364839213
0.10021584749901424
0.08700509081746252
0.3180199998851274
0.06270136633706325
0.053412344286034495
0.11344513668784098
0.10808093911926854
0.10638351782898386
0.2456504889888221
0.11151244921405952
0.15590090839286486
0.062264709245300844
0.14213648510085614
0.2399722347454192
0.19046965601162275
0.18125457917180632
0.2635467883936947
0.08292274207716795
0.2014337901065242
0.142433400164185
0.1272821195636858
0.1125680877734838
0.06321251230355165
0.2574067851236587
0.09821239718977041
0.19876283620488616
0.039917845450347315
0.10127649094329012
0.030169171890500356
0.3296879544645238
0.2598522475633251
0.23201341870519762
0.1485266656143191
0.17952266269086556
0.23449414021301931
0.05617341000688295
0.07723164749273351
0.12351556499397294
0.15398238471118023
0.35071935235638424
0.2631015726936574
0.23309334099443907
0.16153915320846898
0.17095137157194815
0.1578790043452793
0.1184584132883223
0.13930962915267447
0.19341038870764093
0.2697072749662191
0.157381934757907
0.2845205513639345
0.18654703538964112
0.3168874614247793
0.11563179165666661
0.07300750596033805
0.10503746535114777
0.1360561038860895
0.2522882482854043
0.17692350768103027
0.04785408955973685
0.069831884861794
0.1283805289470195
0.23552778280590628
0.12287828080133857
0.0968560967932681
0.24533246445214238
0.2566511135835857
0.17499304460461942
0.09139161946832103
0.0763492112937516
0.21453716928777522
0.12108156678526809
0.0693861496359605
0.164358875098225
0.2994653336104453
0.0625233736371814
0.14329418921987175
0.1424567973970667
0.2602572283699772
0.23978973124160152
0.09290466563939935
0.12584147102627216
0.024001166212255523
0.05372762110671033
0.1496777196238429
0.22787459621737488
0.18713070983063615
0.04197506164353345
0.14576696014748156
0.10944293033505571
0.16848522071079075
0.16921551410817876
0.0829526412066835
0.03974030630496093
0.04354210470153727
0.266136648673248
0.26124464764020855
0.09030930066498788
0.12269350378854642
0.18685480667988646
0.07887321517057021
0.13826763896144356
0.15412086448671328
0.06118236519736045
0.365258099643484
0.07387487614092035
0.056211577249290136
0.10925214419477963
0.17272987569219594
0.048244074892589806
0.10711231348196744
0.13728754699837686
0.13456869861047102
0.07195961301898796
0.2596929692131184
0.2405510722694328
0.09420220719884936
0.08425891164578861
0.07380310737547326
0.015176268845878183
0.26084143487628275
0.1689210106772797
0.11972558051137226
0.23048059420559439
0.015824243768370216
0.08162291816061575
0.060709718241604475
0.11646418588863512
0.033839581484206564
0.03117224821499465
0.1702362900574888
0.09191648640957738
0.1235143035259273
0.10715018169099585
0.005009367162132422
0.11803427399220093
0.2453355921583556
0.11394266737336779
0.07447992428128163
0.0792609261325283
0.1278231647065352
0.20367454840804408
0.13525712600092651
0.3930348567270291
0.21734485863354144
0.3450711129375695
0.15412519996678378
0.2877899104958164
0.047276704573181956
0.19762235919954962
0.17453112783077063
0.20281268616631282
0.15068981185567215
0.09181083067995141
0.1108871089564644
0.13743052578049492
0.30712807876882475
0.2159839066219564
0.06929806533655176
0.08806271419153552
0.19608457990356956
0.1416675363029102
0.2841421435561207
0.17068469329471803
0.05407338642310727
0.07592678723677601
0.05174693898627403
0.13444367433896745
0.08006383498976734
0.17228492440125645
0.04878872708316912
0.12405263767809253
0.132010857919174
0.24792682312211786
0.07744847983970966
0.1914433089124633
0.2288269970800921
0.09410517589604746
0.11191865357160571
0.024794448950220784
0.16069873075843444
0.13100093806261293
0.12982366855191962
0.11134872875639085
0.28965932590450216
0.20926255265122518
0.09699901602925855
0.10109184025034812
0.05281306964501044
0.23406467498263228
0.32785437038626053
0.1663421505074526
0.237354862139739
0.10138368570362719
0.13969001044985624
0.14115394108907697
0.15849883239619172
0.1231630168713831
0.11725163346026196
0.13630910054555337
0.08469562897719972
0.24341587234335182
0.05721064384585395
0.09185268200413207
0.23879817473463108
0.13830107007697565
0.16566112765746355
0.17554142536333722
0.1362711447442924
0.18921836915395626
0.06000461190496171
0.3001409276029568
0.1759299198890614
0.0726239608635748
0.18882723427774292
0.07623620273539386
0.0853067238100358
0.0780078735826532
0.04973754866336084
0.1295595607501833
0.16337376834454795
0.22359451885845058
0.07099492965957636
0.23094633522036587
0.29050281856368687
0.3082561266151611
0.08201066547790122
0.2670641902623394
0.06975831425895108
0.14301322164740551
0.15583675378629233
0.14985382771995012
0.15013004776927003
0.07403994504409642
0.06453943690046454
0.18264120418975158
0.3169603683354277
0.24820973964634277
0.246431476504361
0.10148475563253744
0.19158720720138311
0.038275826836819515
0.19285233835659618
0.08478775354336855
0.18523456742237274
0.12211072418948246
0.08762913618788248
0.21633835952991748
0.10022360368931142
0.12262530516510267
0.1992203987603203
0.08875317145941172
0.39046877514566114
0.09578035235909396
0.07469246525884057
0.10991556965008872
0.12412559954971768
0.13311821719723557
0.07607806841462451
0.12765754465970214
0.14549879997660314
0.11484577955459074
0.12510216247949085
0.15231563602132178
0.09559810735222102
0.03245755123375005
0.07533066723630462
0.17654838333693984
0.06542664460539176
0.2954335663633252
0.17530058313234836
0.11479203959110568
0.23850351239346917
0.08365877269787651
0.17920014510724452
0.014634276865460821
0.07396508260989688
0.237875456693361
0.20637419613233307
0.03353235805626713
0.09153571098036041
0.2605512167084602
0.12014901293228288
0.07888160875079539
0.08026465017301875
0.1832875857473394
0.100191147132791
0.17995425346801908
0.118214162642829
0.003894332536233881
0.12236917852472937
0.12543995337424146
0.06886262979810018
0.16684587339132972
0.16486799469961938
0.1487828818858054
0.05972788112011663
0.01982227138541986
0.13138999287228348
0.12420284559470977
0.1581027434174163
0.18429635110697068
0.18206087514837146
0.12738524372615304
0.20921493441656738
0.13323862335653827
0.06008469759304372
0.2659340614299307
0.18898394893187326
0.14068897829114452
0.20890298776410918
0.10375141834288246
0.14237549464385083
0.004921925455678697
0.08018700960846249
0.29032007430977863
0.14228049173849547
0.1683276953792629
0.03137621082839476
0.10708176017065742
0.10920133061140999
0.18650483420212666
0.20988693605442987
0.024669208630888496
0.19133273641557558
0.1651386190693304
0.1958886494401481
0.050677250346968634
0.22349581784386938
0.19367274051283428
0.11676095367826743
0.10491461215235724
0.18680403002191565
0.23405921676528246
0.12991424129951679
0.1288417686965724
0.09645041524376805
0.24198449849913028
0.1299613546535933
0.23031566851904584
0.15261419434201257
0.041900224270062535
0.2880238851055037
0.18570291258567873
0.12067469032046453
0.20721877523571017
0.030212891412437496
0.11641990408825947
0.04504751889791256
0.17907841612041736
0.2567808660538964
0.056738364144516586
0.15586737971642325
0.289606753299614
0.16054244746265603
0.09252985990655695
0.246872498835193
0.06253712876006075
0.20554933417730187
0.048332443572240216
0.1344646894386275
0.15677619986498592
0.07946537048900104
0.18173788244334216
0.060711399409233646
0.19017772429536256
0.11403646748079015
0.1206986755556322
0.11589376004115813
0.24111678344901155
0.12429922469106172
0.08550383521344265
0.20026092171763282
0.18123268263542014
0.18031393900125783
0.06517211097086358
0.05179299923313452
0.10186033517402489
0.08167724815014235
0.1657211435827227
0.022956934263740857
0.1779080305501759
0.19708342614377478
0.09452837048465632
0.0925456199989086
0.208489521234568
0.1871772250685569
0.2233627583548279
0.15851773327069074
0.06355216948693149
0.21012545400145585
0.134821364216397
0.20180222741090706
0.0888680543933469
0.17229227505737993
0.027447106922360638
0.10027951624839987
0.18122025168498754
0.3490275298669372
0.1892936689245558
0.19850470646374496
0.16876554454898304
0.022820846561280708
0.15663774732580127
0.0937131457517672
0.06053433770240595
0.1407651873488914
0.1466163297870725
0.11794586932686683
0.10006033823082854
0.20843348677714185
0.24115435234427493
0.06125707438482352
0.22014203435277666
0.1721700448897907
0.08988216529688942
0.12060120481175869
0.27022675840796356
0.1335749562682279
0.0952476185081941
0.20380794831426338
0.29383831852850556
0.19695502077453747
0.19404543922451556
0.1037486672653041
0.07964879409946703
0.07872194827839102
0.07622883087409542
0.127056768105499
0.0569771912933436
0.1021761796311393
0.043510740935727356
0.07842658383720784
0.10980037446249621
0.07291068826722949
0.20659680430035024
0.07213804025737125
0.10619657275099187
0.13394758521034136
0.04156862112658885
0.07851908144480127
0.17237955595903254
0.28993255791318734
0.1771728141226393
0.2259556795513192
0.22267952290211596
0.19850270324897465
0.20504678244014046
0.12489317909148594
0.10300180438430742
0.14275263099194083
0.10119864403472696
0.15189903072685715
0.21374185785184285
0.13293181987331157
0.03528467629983045
0.15960100048595172
0.08363097977291847
0.11328475171599502
0.0759530101933947
0.20153132870791263
0.2840550031684787
0.08280855801195666
0.24318055191567547
0.0692125713206647
0.27147763640437045
0.0715712179555607
0.07735236270304832
0.1678667076300256
0.1733853579778614
0.15100691411526293
0.15871267307707407
0.20527123223656166
0.12006832536611871
0.10130947762098179
0.17750662815822163
0.19604747856435734
0.05684184104358094
0.040027366655690594
0.017342009193569225
0.2528300231842943
0.1261337573747231
0.14308401193719478
0.18161579504889813
0.0879425333746569
0.12240718127589495
0.16658223336601768
0.1450979285388219
0.16230705308156312
0.07128708899652485
0.3688435596469868
0.14213388858864076
0.27334951463974516
0.13659238420750736
0.10466825561655332
0.1006845117730212
0.18518922935003473
0.19614817510487917
0.08952201435948472
0.05672704827712462
0.15793562192018507
0.1352309515617058
0.03892623903271306
0.03799925737508945
0.16811150038023867
0.06893798406080634
0.20916160366155206
0.1182652278851111
0.20064280615232136
0.03939138328947261
0.06444797060891701
0.3248339979585545
0.10392428637546357
0.14810263830478834
0.15715881478735835
0.07386309087821362
0.09238613472369772
0.2156577891314959
0.12128674396115867
0.16915408613818667
0.17899537935384244
0.11713255071030639
0.09670191812690078
0.12154803020464859
0.0818023062586456
0.04567019336984376
0.026440720925383243
0.22704924148063432
0.13244754944921253
0.15692096188324028
0.10713755859933238
0.08416827974532869
0.12259829637299485
0.14856897613447398
0.233321572027326
0.16238544526242613
0.22652941308327912
0.05290032083274378
0.12146687622174886
0.13127425736657491
0.17598729028756013
0.05345558837164075
0.14754862160614882
0.188206347833371
0.04167752784497871
0.1142701396357333
0.10942983421745918
0.0976362830354075
0.10759777786917499
0.12371545209353478
0.24964942608448773
0.029895151519297773
0.15432980632331472
0.34865252059951674
0.18308493820094693
0.15177953712923645
0.2423590121126991
0.2680328001586479
0.15086040418220772
0.1272829028086075
0.018389540414104483
0.28737650285550437
0.12675388018620046
0.1167134554980436
0.2062500605991833
0.22630714584007872
0.19557997555371642
0.16059698299681058
0.12724855424008658
0.15585460684580468
0.11696567517502861
0.11606896710311775
0.16332992073590827
0.02131061103022144
0.0960096672123657
0.17672246742513886
0.28918642354416113
0.17369005266617962
0.2241023280861381
0.19445488217897136
0.11946238517757157
0.128759665970166
0.10836262289431964
0.25842631698730717
0.10944425466923569
0.16770635671254613
0.12241889158903292
0.16249343752897297
0.17479924591303614
0.1393328038486105
0.1767760696649902
0.12245478222757031
0.11366017893052036
0.1524302113494244
0.21491459598238408
0.2542110724236775
0.41893868111261123
0.10640497345639069
0.1421048692500208
0.040320066078432575
0.05843555643416615
0.23432141982301713
0.11766199971400342
0.28403021015162694
0.08987845852347358
0.0653922800031526
0.15569143460575183
0.22567726843215374
0.09618342355869357
0.23180628892565686
0.06518094411450466
0.19028208051809947
0.14250384441564887
0.11690080990802504
0.2334748538231643
0.2050810231442007
0.23281006557498207
0.2689252346817458
0.05823589528517111
0.13265940730672535
0.07264766022728868
0.16944049077346338
0.04401458941756509
0.14311702827297357
0.15547405265649133
0.1247361958147604
0.10311553389363833
0.1290121011724743
0.16176029326229152
0.31294527069458555
0.21845169465934408
0.21034761579664388
0.1638427109651288
0.1530682200756947
0.1732242075029786
0.1315413133460363
0.17420642722328195
0.12037718029285956
0.23891269099346618
0.02611347339920857
0.07875486669805917
0.16484117950827923
0.266730418869753
0.06575732989309943
0.1860057245461059
0.17535730685238293
0.10855417556588155
0.16658713680478504
0.20640282742842903
0.08162587971307454
0.27517670412275375
0.08683244555007184
0.10971433853309279
0.08153128523131999
0.1036392568941054
0.14916396384008856
0.2122504887210194
0.1620882531719527
0.1844386724739558
0.1803661444989353
0.005358661179413815
0.14580542452095002
0.2857467092741536
0.20597908834774525
0.053465657762292874
0.13304123094550527
0.10636408330769673
0.15891788708782473
0.1187167304658244
0.13850828781005195
0.1362532754447428
0.017763550206963692
0.2660327325323879
0.1460102826722852
0.03268429893070742
0.04445860012734073
0.2089869649092535
0.12393029992428133
0.10812083221621839
0.23991483971532268
0.19385686546570974
0.15314802932375743
0.11380870389587966
0.29184554654154066
0.10351361662739968
0.13624776150813078
0.09575508976580638
0.0890489755793222
0.18578702414372897
0.16884707986213424
0.05994028344616329
0.09843564402683208
0.10570843604982838
0.051601912296790564
0.16804655551233516
0.33401617896337127
0.1461224768784897
0.06766684953377716
0.13333956416858583
0.1820757356437195
0.07698255385034714
0.055290106912749305
0.24763410305724015
0.1359347913363911
0.17453251690337043
0.06669393205825945
0.1449348734795791
0.0998753766975163
0.1211841708479293
0.10077009452727498
0.10330246303809852
0.16708142250714444
0.15392338068759173
0.06890031618873889
0.09045459605244663
0.292366304996139
0.3912844962325778
0.1813862089306844
0.1869165693872446
0.09374579316399556
0.06524835684861846
0.16229199949516854
0.15598361119750134
0.08942573886568793
0.1038652532779808
0.21652655928498826
0.08606041568546548
0.1398015580926807
0.1694002033082704
0.16772596397250367
0.09630496394003386
0.17274303588518503
0.15035978497642552
0.10601352293224683
0.24849572073452234
0.27354718994239
0.21907148263222112
0.13633754735630743
0.0400077731188968
0.2289054943039602
0.06415733601411576
0.16385098362391348
0.10312052965425263
0.1906171408801085
0.0937666069809199
0.22463628546137648
0.050538946283715316
0.09656561764604814
0.19320016958770903
0.20634164756328494
0.19861910952861095
0.10740317381781896
0.21307117720314225
0.11577032376731271
0.15357753857175033
0.0923575220049661
0.06444513446554868
0.17349265471466765
0.18557645138191986
0.24382557370128963
0.12320354625889841
0.024846479153713356
0.2921017393986035
0.0738731727849267
0.11792707867531352
0.061687680556691174
0.20018413703734358
0.22560709847855162
0.08280112769714881
0.15148989355914416
0.17956049679677927
0.18932650365614628
0.2925856610425719
0.1214299328985849
0.07654500156737713
0.2855727925424416
0.2531978190392196
0.035533623198292286
0.20322892436780587
0.05696451050486012
0.05830598515296637
0.2126667688636543
0.07669570395553678
0.2938578579715608
0.14962564090233463
0.2863013113669933
0.1527477842807234
0.1137540302613556
0.20429341216287375
0.2464863658359352
0.10605881714836173
0.2243896099559972
0.07959559532486059
0.25046446246360327
0.11196598665613076
0.07791888003136559
0.04645534607574309
0.24423793888236253
0.10423431952254512
0.11462884784607695
0.1917939904834662
0.13793703116837072
0.1028389704153945
0.08794531048187593
0.07463224399153703
0.04877183100419948
0.24684080216659265
0.09330357206822003
0.05742758000765169
0.2991379909078951
0.1154933080621321
0.09269336030083454
0.14618593885069125
0.19483641790870862
0.05749935924032629
0.057637257153724676
0.11015134594512527
0.22950648932510473
0.11131227942545906
0.15289731879988283
0.12245917560654082
0.12882372373728904
0.18253799900456263
0.06507378479566099
0.14531232200298094
0.23983671739814097
0.17895476140303457
0.016175307682437325
0.19318137555846718
0.1771871175849539
0.12498385374401744
0.07730742581692299
0.22963873370889126
0.049889658569252995
0.022154332599729577
0.0838170925932039
0.1204853530045538
0.1453736333907904
0.21692848279276228
0.14353809343326068
0.13521379912602452
0.025396065435710866
0.054353439134777436
0.20946697617267454
0.17228340379646523
0.04677880415479565
0.04821474586425851
0.08141130678873937
0.0975290015013503
0.3109790576456473
0.15931500069649465
0.03705398539040294
0.231452855446758
0.1165580570119469
0.1392215557348924
0.07806511111998263
0.14142440231893477
0.20730417974572737
0.16662838814963987
0.06785134322059508
0.1464977979754301
0.2477006360740933
0.04755757447514818
0.09124713886257657
0.20031548915003417
0.09003358436855585
0.2036811033825412
0.0686889310808837
0.10321757148143496
0.0949938214885038
0.0516542720690933
0.45144389390276934
0.15106255531027504
0.09895515594652111
0.11397448459081491
0.10482076950351898
0.058340660961887156
0.18076378326425246
0.16347362046196814
0.20201348736796035
0.16622483312051756
0.17430776214062896
0.06576866363255222
0.16578896428251927
0.27767079734295214
0.03604855507454517
0.09657071610001337
0.15675781691289442
0.11890372562986604
0.2148124732270173
0.13439361890667617
0.1932325723667938
0.05413091827721642
0.09384881793100637
0.13551969771757183
0.15549377268516124
0.09784912270156995
0.27974634718838687
0.22436943554328725
0.35365535782318885
0.12348011953329678
0.2885909515254598
0.14761548221477747
0.18727387225901002
0.1541080140474539
0.1642972859044604
0.10119233511696128
0.06950898260143422
0.07553638310811223
0.04396435245761435
0.2614760114459189
0.11244928152600372
0.2851539436448586
0.16994703710675838
0.11409999706351202
0.200831072706871
0.18562015583279262
0.07634138787881078
0.07216659866164003
0.01840191908315288
0.3089026566414865
0.008091967485879238
0.1411371150647066
0.0692745100753984
0.3565818964341705
0.08364936081778758
0.21924195575234495
0.08170799937939664
0.104298461465501
0.024654205064757954
0.16238998439467262
0.3099424383861819
0.24979880326324358
0.11072930019193454
0.0813100171209781
0.138045204609573
0.11740916544931
0.11215353171586533
0.2858166153596856
0.15675248271879308
0.1383023091763831
0.0692575949778676
0.24659081105606334
0.0903553820680679
0.16339647002071767
0.10828426194687807
0.159320484333751
0.3442521330635452
0.14266079872022874
0.04010352141061507
0.24339331020241398
0.13123834275206434
0.22644325624794612
0.08641379471587853
0.29124363452173696
0.15807545340036902
0.16496772576873975
0.1029058187127442
0.1487714039276106
0.04568852785875045
0.04052321293675621
0.11799544367900693
0.06611814707865056
0.0843383871845923
0.18505175398672563
0.16347278621207714
0.2110128749135011
0.09855940094521237
0.14611829858140624
0.1388255435214392
0.0784516277353161
0.1243500504015415
0.10821590242997217
0.1461266598484775
0.056099341582213344
0.18552679242043132
0.0856461584036788
0.1571585922693864
0.07821126169734463
0.06714150311108669
0.1753965606979254
0.012343583714559136
0.2675537857749491
0.13677817079445273
0.21399122119128106
0.071847805334466
0.24321336290944423
0.1988430335463764
0.29887764654950927
0.05119457961042751
0.1901161494721231
0.09797875013589682
0.05152255044917053
0.15381506158688016
0.23619434089438643
0.055902891256768755
0.19559975864683665
0.06309737708019675
0.08511968463764917
0.129155887028711
0.11832427610179987
0.3160822547296173
0.07020282275482567
0.015328464684434311
0.14218083882687763
0.20889872244095264
0.20019162643857583
0.18949160301163534
0.15340002622314056
0.03436893393464004
0.26991022348207266
0.24090720999978563
0.0651296670918065
0.06752840514674159
0.17769306994891473
0.15772899324383852
0.08365826306496063
0.2735576043233438
0.03930309129970852
0.15892538221703276
0.28248998317055096
0.2540691068939527
0.15001529509316555
0.0702161452018694
0.13827026239320656
0.13439712297941514
0.08881678637148308
0.0901350261047813
0.17763402184203614
0.07873778215729946
0.1053059242828281
0.2212677805575859
0.1417740822698352
0.1963994610590019
0.050475713903359205
0.11130979214842998
0.2495541622436814
0.06419292026161723
0.07527936550505807
0.13360828730358856
0.02884603024954916
0.13156250586494905
0.14934169529444466
0.292188883886065
0.21447310382436538
0.20306780936673835
0.21030774406902547
0.07329202697425939
0.12633822936859204
0.21707506784409325
0.13742331700404659
0.18447621211256082
0.05058020319819218
0.12934151304416983
0.18786837059463876
0.15155982685686592
0.02119497595014199
0.07085511187307703
0.17986885871142586
0.26115358537548916
0.04316632344927147
0.19424990905027942
0.09328269631710047
0.08003151188475263
0.23963645327289065
0.062171350548786815
0.05201841817305889
0.1389215557592262
0.06767145991743165
0.09826352260693662
0.09510267276691854
0.05529502566192305
0.052009194163798796
0.27783389912621725
0.12387840965229335
0.22876273293346122
0.1917641739742026
0.1123191836294501
0.06072152953061881
0.23417114964813268
0.07443539182128624
0.12968517641337712
0.11365001657665778
0.1547284616068469
0.24002367756183512
0.1567446494889819
0.24843503250146737
0.07251017003698818
0.22657664678166056
0.10438152810181597
0.2983252943671737
0.1419746045587123
0.19499618838540655
0.29264353042415997
0.10940750655010179
0.1355910299944203
0.1262321755293043
0.07427235177558782
0.1259053202181883
0.07977509957818792
0.1164729133920061
0.18978611780853324
0.20477161418072054
0.24044428878081367
0.2254710126793779
0.25820448447808586
0.19004112723382957
0.25996501692946894
0.11180155135447445
0.15878134181405826
0.06356813658163175
0.1690172207289172
0.060486672775346695
0.07569947872817338
0.2659725537463241
0.027646124373177934
0.08927171920114214
0.13541238829657332
0.11693126500363889
0.20446268874811893
0.016233143428852227
0.16935338056391355
0.25387789185929843
0.15221362650005255
0.06854829297806882
0.13881365694960837
0.10202880941023812
0.09855049268325548
0.1283546397226917
0.3077937776197468
0.15777944111397063
0.2749152707832285
0.2172376170238948
0.15744542436876932
0.10952151044996881
0.3064983347654547
0.1488214790757621
0.09164255380488844
0.0762380310606302
0.02383060684354774
0.1651478435483349
0.1602028976255514
0.04812085104433424
0.2632177800898726
0.17796132385510705
0.054897666279755473
0.12540389710036312
0.11051362024564461
0.1270562382444953
0.1387228860202688
0.1752568966521072
0.07013110534193928
0.2113922353661435
0.23495598481988547
0.1639720339493539
0.1537744359653953
0.037075172915153554
0.09833187995541998
0.23071763472403192
0.08828526097968516
0.1530826134627223
0.0890662886484106
0.03270579811633204
0.11685138602366667
0.13047107256824883
0.09845061459823305
0.10270901890719894
0.18077527160988724
0.06843508806488165
0.11518463270514248
0.16363114900848472
0.07021905756524699
0.07775285358240994
0.0821335580472005
0.19638943192354805
0.19153676970433817
0.21705244318103764
0.10243441042638267
0.13879779695255715
0.147998853341407
0.22250946211045897
0.11004586397222554
0.15008588276377602
0.08929756284570126
0.13371229921357006
0.11324019768617692
0.14617207587651806
0.09812841536171306
0.05908507079024425
0.12479051695586842
0.15320953916423022
0.1623294511708125
0.18170565517983214
0.09106843866021092
0.13372926018561024
0.13796132358452867
0.061301793123990166
0.1865316479544768
0.06564438235029851
0.1555937051474384
0.13973471505907514
0.07317640678574634
0.2600764067811769
0.12169718179987277
0.2659327606321719
0.1714869216177497
0.08469642562631237
0.15689220232022263
0.0961589856395676
0.2447553037057407
0.06585243986007183
0.19032941595988215
0.07989533792171746
0.18408231501957525
0.08889231841877589
0.09871396660726735
0.32842510283180315
0.04287048420621411
0.12152580233598123
0.20157571869652438
0.0649629583910864
0.3208935809367789
0.11344837634172061
0.0818992369542767
0.07464435668019966
0.29620424133474355
0.13027643953667892
0.08489436583342934
0.18315426091127912
0.1367564181972474
0.09218117753799561
0.07809655099530957
0.12746052968584742
0.10062903889287382
0.11181895603487498
0.26043397765174753
0.09040819101144998
0.09646314845760043
0.13376621688379228
0.08647392269704335
0.09987170031754705
0.12429326892630549
0.021277541419960418
0.29154790285728194
0.03233711384452385
0.22176132005331334
0.2177821982336195
0.18142708054505458
0.05183007685297938
0.0538122933799652
0.18786752833710166
0.11162212806904062
0.15030574658420592
0.2321752894323199
0.1479119651525197
0.06371889368635383
0.2465224048163848
0.11830159242236099
0.21631914745866387
0.2785472299140305
0.06210134293364355
0.07795808862192027
0.163146292221986
0.17039192631118072
0.03149577530157071
0.06203637718883645
0.022982539087469597
0.04812420894687027
0.08167672607733219
0.3134492361329609
0.09140045227972492
0.23643025130438794
0.20249336382854216
0.04743833330253045
0.05545562313486347
0.08855829660247783
0.041345219000164024
0.07340200856408545
0.08620430303881767
0.1012442735297106
0.1972726444830291
0.18326284452382915
0.1882903235138364
0.09752565555583664
0.10253078315451289
0.027491035200366373
0.09676861111262933
0.16197475602085706
0.16989687937650735
0.195907714646685
0.023072162334415273
0.04450414914847485
0.17192643588590992
0.07247087958137127
0.08575037928525542
0.20740823412670514
0.1207191366778299
0.08152183853639047
0.1299320016864967
0.08314690674469671
0.05992521249194745
0.10536258397348393
0.19436740021401075
0.042562057533849264
0.27525655758948764
0.01795269209085336
0.20604451388495384
0.10736196450048112
0.18509661188235896
0.05772813238811039
0.03508420520536944
0.1562202715925327
0.055114237073370535
0.1223915033219442
0.0723834597964165
0.18614556176325783
0.0695195386206002
0.25043715414840784
0.18135061264951113
0.18961487155394513
0.28336896149779633
0.2109107101106505
0.35009305019433096
0.22597136600519055
0.28861847161437115
0.06584832761841068
0.14497889468560088
0.07229236816718554
0.16450629721834326
0.13006434941951567
0.1753102021704562
0.18869981955352116
0.1913875693109832
0.009139203857609222
0.17105930230403707
0.24588450009802124
0.05544229805040294
0.031207824494590943
0.026954630875285657
0.16508216152632096
0.25163151963784486
0.18631656955478568
0.04372712774837151
0.17173327998756424
0.09828275726025557
0.19262891929137993
0.23477585221726222
0.10183504974053673
0.1497526464686075
0.22557491493829634
0.16769753090315015
0.17566706596921955
0.12970847125893986
0.09628977735859293
0.19415711581985443
0.10248751509389376
0.19931555915740007
0.30549817572761573
0.27990071508424774
0.16272233612480125
0.3116189881197878
0.03884935190159574
0.1756787316327257
0.19979597521706421
0.043792311008258464
0.162610206060484
0.3022953522288423
0.13506559325781578
0.09466293371228751
0.1325369169281192
0.2870382718134018
0.14413500272421892
0.08309663424318633
0.2023820263713878
0.1705541076612608
0.17269589572776942
0.08056923787637799
0.18774002411214005
0.16111237547632856
0.13626267838463157
0.01517207341249088
0.2455032660782635
0.01342964891353818
0.23397224717473228
0.24815111314181174
0.21073193607457352
0.22881278337714916
0.19827335401823307
0.17770377067378973
0.06525322927874432
0.004312240425321702
0.24383998106450697
0.07435038448746505
0.19894965406683343
0.13086002535499264
0.11782567079419974
0.21606850820838094
0.17112579200777484
0.2106325487416549
0.1334517774394404
0.0797314416585456
0.08101412803686284
0.07262920305126604
0.14808172576007542
0.1760897429221928
0.09340069968222753
0.11187391938434216
0.10428943034533021
0.1054209976791738
0.2010395266590113
0.12042441343970686
0.0773042709728279
0.18320210873324494
0.15938874916842
0.19763129374545116
0.2612265882987685
0.16000862413566963
0.28965217231640306
0.17368701045523338
0.2485913347060097
0.2817898579361042
0.10578293808652253
0.11094793233866926
0.15082902192062894
0.03997660723365819
0.15124211608595844
0.14483879100823288
0.08237492463935531
0.1783450651306453
0.10300686514304672
0.05799795762023739
0.11114221816466063
0.020427223214138313
0.2496581423355812
0.26372909344539236
0.07712760109497431
0.06045259540925516
0.12856537735259632
0.1272679800398584
0.11589019558215227
0.1969241051582317
0.20922821109433623
0.021293637968070298
0.25356407527325914
0.09012270600750409
0.1277251854369191
0.12890820952524176
0.15686102163371085
0.1967382548167249
0.21522773878466028
0.12068934068932878
0.09052787239660731
0.1739910927398308
0.0471781097504071
0.1277542658693069
0.130420231375639
0.295865859976153
0.14450282903065456
0.07353000968090254
0.18586332846277814
0.020554310970236776
0.2470956671270343
0.09299254223111421
0.1451521189613534
0.11503540734839056
0.09028080715636695
0.12913103552294175
0.28735094869357247
0.1502673450485019
0.19991710126719534
0.1885175366474804
0.12718566218855026
0.1370456161830783
0.11021833934547437
0.10183112223827237
0.13807748433342593
0.1254077386361376
0.15656230608245408
0.3742528831232619
0.2538110317808447
0.07170857278820966
0.02267266783143939
0.13188508213568764
0.12537138712272858
0.017073113531123875
0.0710235271331215
0.15565346599159552
0.12469007118177917
0.06709919224182662
0.3079368801077221
0.1416847843342262
0.1719881780116279
0.03895638558432826
0.2723294050686054
0.21705282763624553
0.1455262772509987
0.2111660330606427
0.014949882710768844
0.25843212547646444
0.06017281601420362
0.21233334232050802
0.16313878225754957
0.2053078791390463
0.08321667888389024
0.12103842643831533
0.14049189197919076
0.21694828424665907
0.11161156241001507
0.24495776556872342
0.06558110363793034
0.13429384828062524
0.13867018348829002
0.18601260757482693
0.06910475475321017
0.2042543847503816
0.19201798101635054
0.059107561105445273
0.015106136017284897
0.21182267528864546
0.31014524564830126
0.16919997487079222
0.07978103792336956
0.20517733373079583
0.04930111903191234
0.040806324174847704
0.07751912992934576
0.1565980266462277
0.09254036426194344
0.16816991580891805
0.21995356764157614
0.10221539806041556
0.12493444240954289
0.012302310784362079
0.05541162140659103
0.16288010723501561
0.23391215764666956
0.24158984626555632
0.15830828312642006
0.042507350178881284
0.17835845897695896
0.14904273400465293
0.20431649790602346
0.27707570811692683
0.03360983991872082
0.25000033973422275
0.11249431982360329
0.0665812613258375
0.09127024808555118
0.11856522013972151
0.04437090860320578
0.36257162061205755
0.13247984936010695
0.15977585227239327
0.1294953849772458
0.10855666971425516
0.1200330398746881
0.0679526557960822
0.05535334692315075
0.12411669322888293
0.260888239971646
0.056217317152960945
0.04478626780608177
0.11730595894400497
0.2730423043826424
0.03162829972835485
0.05846340443968507
0.12716635379158903
0.11621018420287504
0.1326428143125709
0.1600188852659894
0.059107799479155225
0.16181054171402062
0.1075982973483324
0.025032578831602745
0.15358605282658316
0.1407491489108969
0.26670980602716565
0.18959395154521272
0.16554774278305198
0.07778660312679156
0.18328842861835462
0.24504022703133288
0.14394129390141616
0.01007090749623395
0.2146857384972547
0.21691831821933483
0.07590656365160775
0.0453535626004272
0.21518133165341338
0.1394431061733949
0.015291587214555067
0.23277257211108582
0.12377251919040572
0.018926247128434853
0.09443281351612949
0.16997875714156868
0.2713103993481121
0.19594549669240585
0.02208223330407411
0.13262880176778302
0.16524994546769978
0.15634915887508116
0.15169314393669567
0.2763456319907531
0.15028007568259646
0.07663850131143933
0.1649378330886058
0.28512843827830203
0.2430561440834438
0.18845416948177895
0.11938149651330715
0.30081425180998234
0.20876831065676454
0.3318331798911588
0.10881527245678714
0.15962343778120727
0.2861107166674556
0.2186753466614503
0.13051182176203138
0.06344445137781003
0.19980039191524712
0.1711281773575269
0.1797559174635666
0.11854292040476279
0.14462206616351403
0.08211837294471061
0.25656365702808637
0.08056099693957099
0.21646095389262976
0.13131207267692802
0.04286414575710737
0.1757604921292752
0.13986732871579352
0.23433088095795462
0.17736178985417628
0.24496499102580874
0.12129616249610004
0.08844778731152164
0.09830513830536829
0.09661193089712578
0.05274683473959253
0.030745540481917376
0.08376163402385535
0.01038531219529408
0.15442486666523553
0.14737943193736
0.25443773568685485
0.06022609733505569
0.29546820027500725
0.12113341980787773
0.0546016578144412
0.11320029955053248
0.3672197970774271
0.07900383672740433
0.12676079581860827
0.2438274648602218
0.050568834335337036
0.16861325249410752
0.1690764429986601
0.21199787033051182
0.13751843714706993
0.136313809321095
0.06634417906254675
0.21502109342341816
0.1863337107237527
0.16937127829901164
0.0622311582083841
0.09277595409442871
0.16037880580612346
0.11953176874971086
0.09276288145823475
0.012944434714796874
0.27069956025577574
0.13789842886327827
0.3020551133100569
0.1592535012537344
0.18083041786172507
0.08546326101353172
0.26575341271455716
0.15538881902575918
0.06838002265326637
0.09048672670220405
0.1712069857054167
0.3156292895945411
0.05145015456634054
0.07568241663319605
0.10369424850353458
0.14581391561558127
0.1968429659752287
0.07232670902357874
0.2165519649400987
0.2288467386254027
0.10999454978984176
0.2984303798740469
0.18959549232096273
0.1058253452072181
0.18640665983095123
0.16599746003092108
0.1943763049355236
0.12937843314015232
0.1405934787809823
0.1269531003729604
0.21002336765897342
0.14525931210293586
0.03177659152416792
0.227531623845081
0.30610849969763976
0.03953582426329183
0.2008636383448986
0.20849010052024947
0.14973481300801358
0.15646730430592481
0.08752654087249769
0.1292467354749352
0.1912925343388753
0.0407375187913558
0.08937495819480124
0.0470833648782469
0.1693287390922794
0.09410650784666537
0.1259104053976536
0.11151528576440048
0.03361431307128484
0.038790728362445535
0.10279733877408627
0.22387129497218713
0.24104036337724472
0.13741193572214624
0.14946695043301136
0.07814747884636405
0.07894069108916812
0.1837286825788732
0.209785403287738
0.10652144095871613
0.16200085019526797
0.10223233915609649
0.2984872948037422
0.19557206387036621
0.08496136648236886
0.04863469485494889
0.06802298938078083
0.1519178053635392
0.09505274729681007
0.1654798219440748
0.09196658394514104
0.20760175453303334
0.19343903351321112
0.05303930822783144
0.21043566195856858
0.07973870169213522
0.1989288965554671
0.21149651749133233
0.10905133947024154
0.1026362417476957
0.19861632163005527
0.10027952663815495
0.244156510152077
0.05555679317448433
0.08031675637980111
0.10429649857333641
0.19545235707841016
0.12524404032339412
0.1674279667846941
0.15890545354401628
0.04878348391116735
0.1460242801335052
0.21969295135723796
0.036858607796158786
0.09235780683769867
0.07279626144401787
0.13731459191619033
0.0289511795287639
0.08041109293467028
0.04824979702645103
0.23274006255222002
0.13160239501294305
0.09417617375273707
0.19612473129344815
0.3161126805023842
0.14558081167932746
0.26957999858398973
0.20605825953716597
0.05014537720302468
0.15472113645176927
0.15883959964775865
0.13877941657765733
0.07720230470130895
0.21193189681565575
0.10789493073376254
0.1381011024878793
0.025924211572682074
0.06173933410938006
0.24170603866001691
0.029379670628045338
0.07874909984406606
0.18787849676112744
0.03778590325159693
0.2053245940852458
0.12603616419815036
0.10715326751952989
0.16178175466405983
0.25486497875610353
0.04968343125163454
0.07570345548012887
0.12499623526855833
0.21635472581869278
0.2372503475924028
0.07528261570673202
0.04637186118869507
0.1345478930069972
0.17374428565558697
0.2664398412284802
0.09509313407285137
0.06265048677179313
0.308460655791489
0.07886095639096702
0.07857021992969856
0.22990094695793037
0.05913004136960578
0.17484687502062002
0.0465157226462276
0.25379816652564724
0.09348787638663236
0.10816003735130514
0.13081927726422332
0.2044495998977591
0.10958409478029311
0.06805139856377418
0.20432550739362867
0.21803397712425923
0.11513955283363492
0.1997385195999998
0.12677531014392357
0.06433392493378035
0.2293724604048004
0.06777707226586846
0.11376542677151441
0.2875589548661309
0.24605511805516733
0.18411418041299538
0.11504873786365435
0.18291222970116083
0.10234286843391667
0.19222710972635668
0.04940187974061543
0.13767571577556786
0.12219695275304211
0.06513398558063603
0.045370572071777956
0.04838205016808249
0.31035118817797286
0.1974548282244822
0.13198133423087077
0.10147111316866612
0.08727434941462126
0.13474635033409177
0.12204935849483024
0.10156307008392555
0.1289480758069129
0.10341458032681872
0.34405148133816527
0.06732781105411664
0.14804054407350084
0.1900230326132177
0.08339900705424572
0.15451828883068736
0.3817983565265565
0.14071985522295177
0.1621675034718045
0.08550986630764107
0.15766976291009233
0.21374383228285654
0.1814602725575181
0.1935145487761006
0.049793487208881874
0.17720298672218535
0.24804699945844463
0.30021933922739547
0.08416420883236546
0.15215876504191542
0.22010369887086093
0.11445007952249778
0.16536688820118398
0.0940573273813729
0.17014377381668921
0.061949842976029006
0.09695018007953539
0.06886078064455692
0.15283236577902548
0.19261429591044654
0.11651307600666676
0.0748676244926968
0.160669657136045
0.04779045807363867
0.15374756227416883
0.03543473705673142
0.03831801245329202
0.09185733506062352
0.15520527804352746
0.1693831358762362
0.1349630487982395
0.14503287434711024
0.25109051665148785
0.13044346168241974
0.009765434080427978
0.07368598562149489
0.2532926915012676
0.06448170198653738
0.11366198113245637
0.14790747974584506
0.12288929228277039
0.19344662597636758
0.1151931825833017
0.23215103595960865
0.028820796113153448
0.25775086271909065
0.0692928359421131
0.07035444373719173
0.12705535876345717
0.09310755122901963
0.05136827978681088
0.16873221156804508
0.2712995837044569
0.0927062511760583
0.14436707407800586
0.06244798996492469
0.0758598374989318
0.2963974627426178
0.18715889031120625
0.17399854013987895
0.19607365760395928
0.15252144670048806
0.1282739358130495
0.177508689623924
0.3297852690856953
0.09756458444729563
0.045145461625866475
0.15263436901426644
0.13063310947627654
0.25707866790793343
0.1151463004014447
0.11715655641235026
0.13966591037602552
0.21319208849151122
0.17640202989116513
0.07592383328734778
0.2165659530074814
0.35039399478842
0.10963597029121973
0.008146226656243398
0.04376778890116754
0.15315326201955587
0.10773143576770829
0.1547999690549006
0.0886675614720736
0.19437738252035547
0.11360274778007586
0.1357431494634269
0.03751037851133193
0.21260092295260252
0.13264786934674327
0.08472303764985907
0.2845505644906093
0.10369392495885688
0.2221250003906922
0.12765322531617732
0.11126150899870191
0.10968102229454164
0.2904807245713037
0.1339139028857964
0.12611818022614038
0.35351395602602614
0.1263623955671231
0.22609464952746197
0.07686257484310194
0.2559820184296409
0.0695147357963616
0.22027373455928265
0.10111751982561168
0.16031098057265683
0.2940494107138712
0.03734673876595704
0.1362770058268405
0.16537842612828424
0.0885645594185057
0.1042733586285887
0.11083933564948643
0.04416840862433862
0.22345877777940792
0.18853390481097537
0.21049650907365422
0.15810623534747895
0.29053829778567974
0.1435680637992884
0.20739601956865475
0.16214037512641646
0.08149542004931427
0.11617075113369792
0.19130893200561092
0.031535077776138294
0.08320618248579614
0.16234702176476368
0.05007128237947851
0.23970010586590476
0.1966436041883823
0.08228867877312428
0.1496096589207529
0.1471591631538954
0.06868604083026056
0.07064789311535626
0.11992395630940085
0.2883933331018255
0.164542017213286
0.13093833495342427
0.13027280623990306
0.12708066093552087
0.1270392545212795
0.23320823435541213
0.14487926848794203
0.2664732417789043
0.18246277787478046
0.12908176297456422
0.10548978372620439
0.32870465835354234
0.0969218979876443
0.12763342749189904
0.1903492999506272
0.12782926428582572
0.048326857467468835
0.11862456067282147
0.1746155727360353
0.16477991441764542
0.3029519646090749
0.20930795864278223
0.18021711715779667
0.1187527993455326
0.10053738513638116
0.10497187316660121
0.14807583532936763
0.2945083530748248
0.12259631289572565
0.10521960837823767
0.0791547380146264
0.1394777551830791
0.30780488828944114
0.15452245830577788
0.1299185220629229
0.1341762202063143
0.14031253744843786
0.10659981302798592
0.21653089447318544
0.14860805600604854
0.14121615751191627
0.08291932894896466
0.13844022295619882
0.14153735927792888
0.11213543675683599
0.06922218395974707
0.03103069222178791
0.1118127585268978
0.244146319128343
0.07180661259039958
0.09477561705537484
0.1715369642664435
0.2475997007355893
0.21406537923886584
0.2414852209324061
0.17106261187286725
0.13439125589709444
0.1546052414856676
0.11819010211749366
0.22601148780835886
0.04336762439705705
0.2523442596591087
0.003291713966485429
0.02435768045395664
0.27432520534011445
0.20914401060614127
0.2545110274196895
0.130750073835447
0.05701840709570311
0.08918725568463153
0.20444968966606955
0.14489989159055347
0.04624142122544888
0.1388696263800357
0.1323638698678698
0.2087414164805808
0.12884608999381572
0.3329564590147968
0.1117105472091284
0.16677727894534602
0.24012578286647432
0.14485067570144364
0.16812915592768266
0.15282367152187656
0.26590037478579787
0.19728597983742727
0.1858520159487296
0.2214864952756302
0.08991263012184175
0.15958396946284384
0.23025440013161208
0.09496096014256934
0.11876341014858756
0.06939415279811043
0.08511623006146389
0.11991631962649094
0.144127528780853
0.43388109657386315
0.16195336934563304
0.1645425121747432
0.11411155979728518
0.24261046843273582
0.22220943446808858
0.07739738891102507
0.2351190478882448
0.1320363862993243
0.0736889724667275
0.05107780110046828
0.16121584754766025
0.169708024998071
0.31833232175069587
0.05785362470013917
0.25436311067785733
0.1571672206247706
0.24583847283154273
0.28946012901793233
0.08294128941809631
0.0453313291538503
0.0722535245775845
0.09542735664393981
0.21070263984536322
0.06800722149978827
0.037149825149693894
0.11022745326463516
0.1552678220790118
0.13108476770379504
0.15115067635443252
0.18070312761632795
0.032973978821523885
0.12223348668602961
0.16209973118536025
0.04886923481293339
0.06213599351883125
0.18735822685684556
0.15994574422465993
0.1318507272355614
0.1507555834644157
0.10257838759142465
0.22049791199689966
0.32459002016381633
0.17632711703169196
0.08601202985716143
0.15694600674914203
0.12530040884675103
0.3120527893829662
0.1497050783121928
0.0866150798251266
0.13720941908621534
0.043735111568941415
0.0450807569471321
0.24789126412506604
0.19722161924553022
0.18818404383125784
0.06885416572244936
0.08597644763864826
0.17020666402033244
0.13958862099970287
0.23070907987661257
0.11783457556453943
0.116525026079967
0.0947452187919131
0.12794296801860447
0.22731277021054794
0.10970585732823344
0.12940608578827761
0.08711627396089121
0.1691821450095616
0.05571726733433847
0.17373058716708215
0.13564508709733486
0.09835258804103197
0.011631532710441624
0.08174647668855421
0.0968872417235735
0.3089921956249021
0.17078254042504143
0.0793583743100288
0.20121452597006767
0.06646095785420691
0.22174318683269276
0.19835056975136814
0.3206332835566726
0.23683506648520664
0.07826953148341033
0.07373326429955315
0.09066176265311122
0.025196598475822715
0.2188393897529334
0.14122783879037398
0.008382390825585595
0.13681555723371785
0.16459160767890318
0.2560381683076009
0.10273252773488632
0.15798659661664194
0.1933504096262259
0.01895313765871424
0.017746857753030698
0.18164306125907315
0.14076496723188506
0.095227310500135
0.17062711193396454
0.049140273652106096
0.18734843242154528
0.12737007563531572
0.131378437642774
0.06807420090378076
0.046843856890530375
0.08131851528574238
0.09495668526168011
0.17183364545729096
0.1164504286455533
0.150592540183658
0.13123844939377904
0.24191334673515388
0.32786923141220903
0.09387569509753167
0.31244102285862807
0.2035048412569846
0.11678075746792305
0.10262795305150664
0.04415647336472774
0.04565794516247395
0.10554432655448569
0.25162303467644026
0.11140574699450208
0.06000677163803368
0.17132812404825068
0.18280910415475096
0.19753139919096344
0.11186714236013509
0.11343492183151649
0.13709271011435503
0.06346180882059312
0.1378763552394556
0.14149175513545093
0.14642869298453157
0.1804521546824734
0.11880750309670358
0.1662406267747371
0.0996923269585432
0.09345219870203511


==> anc/smash_data/ecc3_midrap_Au_s62.4_b5.csv <==
0.0
0.2894992597452359
0.06607443402502945
0.1994098439729454
0.10424385002509555
0.18730690379236473
0.22068782255375521
0.08998979591672729
0.2341370092322009
0.14780395537956045
0.25811663280549096
0.06172835390683831
0.06266617092766329
0.08660163305801702
0.16849852247255134
0.22644644251723373
0.23896426539637916
0.36599213354747623
0.12113685456474979
0.12004217241317743
0.1417371127570855
0.15794757984046
0.2454806623327091
0.17399597654183896
0.1027701479311473
0.0946307322519235
0.030882827452220294
0.08507367227110223
0.038672350628258384
0.07638296674357391
0.10283669068213526
0.11287300210604927
0.1690989932872251
0.08552503152735422
0.19347446065409088
0.3064363589437596
0.15258707383369507
0.14066056302379318
0.1135512831857544
0.01041427920686691
0.0935167721250957
0.25636644948053
0.27097362174084
0.12622906780551985
0.0182802242334866
0.05750108474957489
0.06008605256338405
0.13345367431590574
0.21443156577158928
0.042519685396199526
0.20801290252048668
0.2191497449901121
0.05748367614857573
0.07700418543845204
0.19663763680849647
0.15616515620455584
0.09079059247962222
0.36746883383203877
0.04970127611979314
0.10281010001635527
0.1929356588629322
0.21663850396157341
0.08256693516754997
0.06728168194871746
0.1303464482255666
0.06042562824835635
0.10993262727072906
0.10227517852313271
0.17612113393736184
0.2105280743692509
0.11817551549208304
0.022264529725640032
0.054366492719008945
0.06534903435958306
0.2889209955754204
0.18104663832336582
0.19986920492063293
0.16128938647126795
0.2551069620840413
0.030827846317042697
0.21993496270785307
0.2664841862937146
0.04478072188015233
0.018520619879496304
0.1815191084681426
0.055089976397622614
0.05062006129112074
0.055950445662963824
0.1727929469252294
0.04906347710029865
0.19500651847865927
0.2597946256448759
0.025442727466746688
0.17245174609420125
0.2061835250149557
0.039855079911600706
0.0027667185066808145
0.11205127096927872
0.08092483158958032
0.1509418184856091
0.13782121254813098
0.11622610978410625
0.21874581997966455
0.11625562362905763
0.16159176057783894
0.12296816994889237
0.11243876884279366
0.19581163938471546
0.04542503932188271
0.1682789703164338
0.21035884159843216
0.1820855328025901
0.14098513742233673
0.10270127392521111
0.088550434315613
0.19710557318517702
0.08419947648930245
0.061085264953426116
0.10693612368649198
0.15560232119302161
0.13109508236640968
0.13866143985863838
0.14188935126047386
0.20095319292454794
0.060265678944195746
0.03329466660618956
0.17500598489308755
0.2087537849758601
0.12051242316566092
0.2747779976324297
0.12394237950856558
0.12972694051411413
0.10934610394843948
0.08294208350365644
0.16409138553220173
0.10689298579822366
0.10126310434251308
0.12637939039562032
0.027002195090521718
0.027242348098813207
0.10229232410865215
0.3006519138493032
0.2175508302312532
0.05896905031427327
0.14952089018160314
0.19630621602583
0.1819297310335029
0.07675448732639274
0.2574636762472589
0.03542894101616633
0.25663314044986807
0.0572434278181161
0.2740909674422296
0.2464012812800598
0.19844056613802796
0.09796092573229451
0.06581652137151985
0.14963293618429796
0.10265024118677148
0.015802621599197608
0.1312664937058971
0.04806309691309901
0.046393286546828005
0.243442664948647
0.1299707522054277
0.04731187562543541
0.160098302125491
0.13470428513160446
0.08261166463355714
0.09491069618824387
0.2012740818409908
0.0538448675104841
0.20816080268332177
0.11403458010300585
0.2138541965231645
0.19714563741989408
0.04658039140576357
0.17167064142774127
0.03341273780702334
0.2511684894220946
0.051719263046679696
0.1371197098596756
0.11506031116836833
0.08710861490913592
0.09402926562731488
0.12435581360597915
0.30440993939087135
0.18482987972174575
0.14624159446099796
0.09210855980672511
0.06720595784969695
0.08725475172091768
0.05439741060289511
0.12174551053998227
0.17012545749490468
0.15294514847868929
0.1860477816102244
0.1366878014411648
0.13234086405669107
0.10039364289166088
0.20011309823233137
0.0930787227171759
0.09330197013403349
0.11851614806939743
0.07052384409293073
0.21867226305223963
0.07876589714378639
0.04293423145969546
0.24212317837467187
0.2657498484319597
0.21198651672520355
0.12238995603519197
0.25575895628799317
0.13627752989048855
0.04828930330710512
0.1457324691078068
0.1731794769329057
0.08233420295095345
0.14242149704087334
0.11323325218731695
0.29336531369622443
0.11733590406136223
0.0832831256911116
0.1283474309716166
0.11437612378781954
0.22569373200123105
0.17670214384954175
0.2466553450560015
0.19082068872866725
0.05734878409797941
0.1544804780205803
0.138991153601241
0.1701850126076429
0.039483884759827184
0.10299643133599812
0.04319046736927168
0.02802698410473328
0.2160508074566024
0.10103758907721651
0.08867828753033268
0.15079960004302848
0.06468546452414647
0.16024061285748817
0.14177313243014894
0.10123449040802741
0.17563447073357694
0.020507792270749434
0.1038303613833875
0.1649740138782873
0.11931302717665626
0.04938284454442099
0.06872077937606332
0.09905185905413733
0.08265676826063457
0.15892201779816875
0.16466023972358915
0.20586165640971005
0.2192665247064757
0.3309470816933392
0.043142512265664734
0.06840116208337492
0.11550083540759652
0.08162347105927374
0.18179437056688258
0.19511942460182247
0.1459132410246771
0.2755223642584074
0.1371652772271382
0.16205524182444542
0.12566877114658398
0.05470203840733799
0.04639808352247629
0.15033893052256456
0.24493302638290324
0.12447960967866085
0.10213651674013563
0.1177393815576131
0.27831837461463316
0.13328727392911377
0.11606428701702787
0.13267410721363215
0.11229417380305087
0.17709775322084867
0.08847093904737326
0.1847451537417945
0.18451989670982644
0.08115766729890869
0.16037795656501658
0.0877345067762309
0.2398518454727745
0.2416843556777318
0.07318423793193275
0.3654011048902804
0.10972242676063408
0.12261402265679021
0.2449730146537104
0.1503545280310915
0.07480995819193915
0.14950882581563546
0.16729716124373215
0.16622340224494309
0.26461838751769373
0.16536782678158995
0.16405264855765192
0.030026307219161226
0.26543700073505355
0.043855679703983436
0.09129482507175489
0.0532363383203611
0.1611184335997882
0.08217364047677177
0.10003383364174785
0.06130771922842619
0.05245324589677396
0.2388214969900298
0.053087335750212385
0.08017590526716278
0.17818670659358452
0.18759808431548636
0.060343673372194394
0.27063378215823425
0.2056560737668015
0.0562915937309085
0.1748325908639096
0.13793922411091322
0.06198407200148201
0.13523860066262858
0.101157437053299
0.08613126767497627
0.15019508625517758
0.0547825251512871
0.190161885656519
0.17217964845361583
0.1220217102736249
0.16627264366989777
0.11992302343452915
0.07653271899627685
0.3263317260571873
0.061788097890871904
0.12630258947176398
0.07006014858163832
0.08526875546748623
0.07819546288666408
0.09209356347904649
0.05711048292041316
0.16289425883926395
0.11694420534619498
0.12171307220086942
0.16131426163799936
0.3836931301096948
0.24683742964146385
0.0992829753050904
0.3131539001626086
0.2867129007460413
0.1647837861088476
0.2533452394955447
0.12954012276687552
0.2194465669846472
0.005710513649463153
0.24582667614214299
0.17473535200774445
0.301708138274873
0.023291559567489645
0.0972904192849117
0.1460858411204226
0.1549552088625839
0.3046258363091067
0.1606452837293783
0.059233983404166496
0.21813325897488314
0.16915023797407605
0.10565713560098701
0.06325426405068384
0.13073322769276208
0.06341625288722275
0.10571102021505893
0.23417437311685335
0.09654369358828219
0.08846821948513371
0.1985805636309355
0.08336551398095982
0.0600314269821481
0.07911588888982109
0.16175436428037523
0.15928462405068403
0.21348647356589784
0.11099639828947604
0.0592624559032036
0.03146661553147615
0.13774750392895774
0.07319327573221523
0.20265281959786247
0.1654969573370274
0.20670490328669744
0.044970429571117784
0.21386942363169986
0.1581934712964188
0.08912169012576836
0.09927420437633526
0.33901967988495774
0.16325146650820502
0.1898459421798157
0.19121876250468633
0.05477331566941759
0.1980850342601957
0.21728442320888897
0.043050710714344693
0.05676151435310054
0.15550339279597136
0.02850715974857499
0.06313762806711427
0.07485540906385477
0.14415410567072043
0.1395792688752685
0.3178689028441478
0.03463368301767287
0.09746834150685578
0.4032050236034217
0.16981542216629955
0.17422992718339048
0.029771657416223368
0.1497870933442776
0.19783190634768036
0.11391531861953566
0.1870658258296148
0.06748061391729002
0.12118414602613699
0.22628175294609296
0.0178490539333007
0.18113726419348908
0.1418187378188399
0.07061489837718884
0.1912867651556135
0.19003193588790201
0.1524914560640906
0.1709086587685148
0.20804146394115625
0.23325732132288488
0.18516535616920404
0.21890115607597574
0.14377577108692075
0.22321982522725226
0.22017012077708276
0.18131989258458664
0.20791114117535348
0.09051242044008512
0.14183314836121055
0.2110413910469637
0.034108461322645306
0.145679611859257
0.14145865850093578
0.1779809991579473
0.052363663780555667
0.17474409610439384
0.14199397776360884
0.012580354160746827
0.18882920547140508
0.14197095209119187
0.12953827392802844
0.20047120173134164
0.23293686640384814
0.10727720825023426
0.12517180232974798
0.1616234301662771
0.3006334230890677
0.06770085539923157
0.30919871371250973
0.2619178672437754
0.13257514273772358
0.04313484780923506
0.10245959370825614
0.07784863748667914
0.10305115355929287
0.254329031044071
0.1858521128412456
0.12610446138549417
0.18258186361504256
0.03928333569386281
0.2348178544849688
0.20953909817466226
0.15593940832857994
0.16093965358111997
0.2136580381912127
0.2251337086673101
0.21270040785389754
0.31208730289392833
0.18610149976012694
0.14149629274633524
0.053042111303946766
0.09954599177518425
0.05478302532544087
0.08519049577007938
0.14978136211759802
0.3037149664579861
0.10656059600987235
0.23910372841553776
0.10568073140403522
0.2149637267560325
0.1946042832103147
0.20905828892650624
0.2869502563857807
0.11406264286471604
0.20194498968881255
0.026636244312430345
0.18614016824203258
0.09743532674584499
0.2021482327882065
0.07698386179382948
0.08383319488716706
0.090573321181355
0.16012666352159444
0.10143327261435171
0.040533194362374673
0.07282819924866474
0.15507067413046924
0.14632598145485182
0.20776128235564184
0.18922833444026996
0.14725544311353264
0.1547938037181318
0.10836185118909454
0.13824265075567627
0.11902330789365359
0.06977603597700982
0.0817291036693365
0.20551318319802642
0.18199682030581824
0.10243730372597167
0.010369182676405336
0.11604855307970557
0.1748066503255118
0.04327512702434967
0.048506548690142856
0.08108546008435728
0.05681463064167743
0.13327706663828895
0.30352836119628973
0.17945846103390578
0.07627496579531899
0.011213908742856866
0.0578596501769407
0.19228272514057537
0.0790287769751391
0.15978364975786233
0.13680678364106708
0.1818139739750802
0.17718736443086222
0.09215146545950027
0.04870040741619776
0.06415788071968713
0.2813380555461445
0.1356169964979152
0.1599281886104602
0.10025563652007682
0.1386881966721222
0.1620790218064992
0.1449919660371235
0.14859246169933302
0.15048003686505038
0.23436336453395254
0.12399074206428642
0.19544598140162617
0.07053168719800042
0.18368827780580332
0.07964732974352996
0.17937654476405532
0.1166138147626098
0.26449616530406206
0.04942612696177423
0.17451489601341155
0.12588975451430046
0.2725901562218717
0.19968184070917078
0.00914873239285374
0.045286199538873084
0.12310864127108263
0.10915473177957322
0.23715013285118122
0.07906579681010566
0.2362242894389147
0.07075227702191443
0.2016657626671375
0.1596410501229747
0.13581204454973914
0.15369449817759306
0.19837491746926397
0.1562408805258405
0.1992949599840471
0.09517246593859983
0.0635918858020387
0.19418991464941668
0.2232880416610176
0.1061188441620338
0.08478067592838147
0.21798429199038763
0.07378182396584619
0.0494893154645636
0.2692292812920223
0.0917286016818742
0.07544912735148247
0.25186926570623236
0.15486673106599771
0.10115645029492532
0.047724529774034775
0.2963051777844925
0.09231232912486884
0.09368907004283374
0.2638556243762159
0.08513413125515758
0.07859711599101193
0.2563908881431433
0.09261755143937787
0.1433725794992656
0.0699089872289003
0.1844957326563894
0.11322356515624492
0.12274492998299324
0.1316064265284331
0.09374391803582786
0.14538766864063254
0.18145801763609107
0.017605627115261396
0.10228304839547292
0.09420776149859132
0.16167193266788255
0.1526281763541701
0.15241904589737357
0.17870308854859163
0.21283420361659083
0.2171737024298386
0.17571373815440516
0.15381319281462205
0.05796487276380461
0.08451906907422334
0.07728529360749904
0.013109763253239991
0.15525705954732863
0.18500202517638545
0.1922691157652613
0.266953474443089
0.2803880742375723
0.08400688605097369
0.10277976094298444
0.08706542078556265
0.18658504175461393
0.07625154399063849
0.128132212493981
0.056129226064041964
0.17702543087315098
0.18342988772329924
0.2833143636444881
0.1354527381685006
0.08764211261993436
0.14018350293050902
0.12218174559465275
0.2188238597232612
0.17084938742310365
0.13163290407481867
0.07090496181717675
0.09281289041520133
0.15226621699324752
0.1730426393193273
0.0026422107699109365
0.1861758212673708
0.17280826389932175
0.025715940669399022
0.10852941266287136
0.22371582320458805
0.06504033225116126
0.14024542178801236
0.13065001420000974
0.10189018589541293
0.11675868253221963
0.05387284793153116
0.1161971076537864
0.06093280853170265
0.11932694746625658
0.22292562856331397
0.095969368142078
0.19621894795184255
0.14313485033014825
0.07396939109729804
0.162776880890926
0.05053233995093345
0.09224851419882352
0.1369352653198073
0.08939084996160145
0.2664142736124391
0.06218945351723862
0.1330323832118636
0.09876512671712043
0.056632687615553
0.1777715463660556
0.16810543687858745
0.06856896693807644
0.19212430422276638
0.13458549691456193
0.14635306478898755
0.18314425490563302
0.14151152710678194
0.1669137259881888
0.2996313875779298
0.14912848903159415
0.0575156808230068
0.12602927224313232
0.17810980921488614
0.12421809367227356
0.09457241799367261
0.10815435649807136
0.175923918372791
0.13393769456607446
0.13571326260393723
0.0568875252818085
0.21143972821136048
0.07953063606423492
0.14069756821354581
0.17351306974884462
0.16146118632605844
0.0796147182640423
0.09876433218132302
0.11204521254023381
0.29008441280959735
0.06636959298307517
0.06225029433665683
0.06396440185849923
0.12901086320356875
0.11087730078862383
0.12735643725888723
0.13574446217413116
0.07885862132305993
0.10120828192583584
0.21009162805085674
0.18415940785146273
0.2077862880709437
0.10103179409253459
0.08855396560283628
0.13095014356905935
0.03281137733730635
0.13701629094264858
0.17215947151556962
0.08477663657529373
0.16074879962530916
0.11245182666903857
0.1942815604461593
0.07436433508068835
0.021980163286317866
0.09705262139929745
0.18743678951206316
0.08359510494656094
0.11150494516140566
0.12502127691134285
0.34893275631566195
0.11920309585294617
0.23627876938849204
0.07502120339568004
0.2713723436992043
0.06321468288633676
0.17318808081469975
0.042685263538475154
0.027490956616217775
0.15443509059638144
0.07026092970033243
0.2055010544018853
0.14748717001333653
0.15027889495728433
0.0794239441020346
0.11640118839452229
0.18046227955833585
0.06587056754315986
0.022243669325905508
0.24150017659160947
0.03876306548700097
0.02454197849338659
0.11889165315522504
0.06292315296299882
0.16411200819447105
0.1539436269973447
0.3483110308795405
0.17907305142500582
0.11267800647256523
0.0576513584962109
0.1839840445609966
0.11568056347845172
0.24877622526524273
0.14095331837016906
0.21565215808849109
0.032656449503283766
0.2793688058515217
0.19291329517366224
0.057103220292588304
0.1308608490106912
0.17231043465381635
0.11987872706683256
0.19537840360306294
0.1370546923250145
0.1343743210328964
0.1369919438352612
0.2408992961650265
0.10850125585762876
0.042099301262407234
0.03689797819754954
0.12911355100528082
0.08989090004458768
0.10515803358452758
0.06416998051021036
0.15043923611422133
0.08440924539380724
0.15035210616697078
0.06524127557318461
0.09805732280493665
0.08624962561453073
0.03546791495206829
0.17122503646412454
0.07238084771807636
0.2867762375949164
0.16251599295128405
0.1821510635895792
0.07455514620603909
0.08828519707166121
0.14698449827831628
0.03371040222412228
0.026353460246473403
0.059726438559023015
0.20239919318713584
0.07482828498028612
0.1530126437360187
0.2072233132271302
0.2216851960534628
0.19233447577606194
0.19908650979169387
0.2301538675108622
0.13098133595250627
0.2451251000394265
0.14875074089654738
0.08530800327119328
0.2245247163954891
0.15120598871161978
0.1982862411871773
0.12111303358992104
0.23642109087449392
0.07865361831576675
0.12337135224981537
0.19293402776185678
0.08802260296507884
0.1726192478482108
0.15910376068106016
0.11398563993688639
0.09318803962639326
0.06771861460453146
0.10370513516768243
0.0962261278501295
0.12393617930501914
0.12564893443285166
0.014947071375352337
0.1686770687632872
0.1102425462239003
0.07905692204824426
0.24966135081078605
0.17736244883314845
0.0739609086031678
0.08280070253962787
0.06964872310312552
0.1961631666947589
0.08593594825783116
0.19219252157710093
0.2188516994401951
0.07403203331290704
0.034045060761083955
0.14552695545660987
0.11887502355431732
0.09265961491425845
0.13165075714555796
0.16364080506072412
0.031861420783110266
0.09225275643481964
0.1332443440156493
0.08198221285884766
0.055648977629263095
0.08333983048195684
0.10645735386920932
0.019470695883257512
0.0693402093405701
0.013739194197566756
0.317028940249716
0.2936070170112243
0.17197338377541987
0.11365021349275993
0.025739615656639233
0.1629446644574435
0.06283365881576454
0.12204650019193876
0.12464796482636824
0.18607197307193596
0.20500265062298365
0.07728685791475146
0.09397504120802976
0.20229441124574432
0.17484293137780538
0.2601244385002103
0.08995654725896039
0.2188178806525725
0.037781544322764184
0.14897827684094903
0.08414873159740734
0.14014676750348048
0.11230329698038508
0.06698755778752825
0.10350950520968903
0.2625467871415119
0.17819756133322043
0.0947602316872935
0.023544019521377007
0.23537271241474347
0.11375965608223268
0.13558144465600663
0.14694582927104607
0.2632961682286015
0.20688944780794025
0.20625792836829857
0.27333654041470934
0.14623271619519196
0.07727303876233198
0.24554774615260944
0.15678316082057725
0.20398679312881066
0.16892680804897933
0.23097380655030753
0.12140014569240254
0.18888885495017246
0.23887230495154704
0.16998752293948738
0.15851797920737312
0.111275668383014
0.02562821764156097
0.07700396061332199
0.2436642070589987
0.1767000457718794
0.061138331800252306
0.08881759356212256
0.21501154997597852
0.2765840201342391
0.21123556513580605
0.04985364642144966
0.12186118052854093
0.13439078328313148
0.1531683966748013
0.09694043615040047
0.2087565137945632
0.15606360974447003
0.2551998825405857
0.18968200967162208
0.1614713976576796
0.15833803080466657
0.07751490687252137
0.1380022240603267
0.15146017139797044
0.22854458718336884
0.1668090556817305
0.2118574302300076
0.19336826586523997
0.1676085929071746
0.13340374533172708
0.23609814685074493
0.34912813352308397
0.03207964426825792
0.14846195838292395
0.20403397875128967
0.26334591287543413
0.1199756060848279
0.07362566513020431
0.13017531588917783
0.24206801374395015
0.2321172310771518
0.08890652234933577
0.024715646778582047
0.09828838882436708
0.05389981562458613
0.112012322986409
0.36087621833743483
0.11326402601179766
0.13209972743409293
0.020824465170321375
0.08235959834747032
0.15853815248321249
0.18898911606864116
0.07618109859962144
0.009076438429625577
0.08252159705119012
0.14099689347789815
0.13867717604840735
0.16563397066216257
0.12225178417573894
0.13163512756506934
0.04693989707991884
0.12404444312796485
0.10759886205732187
0.14126482753519295
0.0896837422111204
0.27128468747231443
0.3598777808708514
0.21439368115805385
0.09824245219294683
0.07056187207843628
0.08540311092011416
0.03328619111429525
0.2516756388012802
0.2678343667422252
0.11598913559179826
0.3595333575567701
0.14758630964272446
0.08094190643832916
0.13442704212079473
0.18777521079330137
0.19035163595008886
0.09420663076177459
0.1508909335903164
0.1260764174469178
0.10814888760743113
0.10418105067401509
0.14175523908455756
0.09295973374060493
0.1774146028312867
0.13612240027119107
0.025761871938347638
0.10695310582409989
0.105130200995627
0.21722056047405372
0.06500849920696336
0.12376559534271922
0.1314853214871312
0.021936934841360133
0.11623303500945285
0.03253531862285653
0.1158074133801838
0.2444286875947043
0.11653522032150737
0.09505030728528933
0.18249444387816852
0.1987325481624406
0.09318473201094826
0.06833319812139596
0.13612039707701637
0.14825205086928744
0.173400891607056
0.16390876045520258
0.12020102573060687
0.10249038443860128
0.10190264126744726
0.10763015145517921
0.10746625782586437
0.17674724142925788
0.12541621671907718
0.16023477662424448
0.246610727072583
0.11681670890058364
0.0854930809554806
0.07357788731253966
0.04671682041171856
0.16060516848805287
0.1664636265527518
0.10085888434999167
0.2508148419950138
0.04813448877345177
0.10692011172804565
0.14826224817851533
0.14990503994244112
0.13616293393760653
0.07810239399433627
0.1429195779811507
0.1397306722533251
0.09380960526532414
0.24979485787771896
0.21266156685370388
0.09277465077089987
0.08514310141722847
0.1297708992493278
0.20313123359550012
0.03927705255409325
0.251159281471654
0.2373808776852988
0.08270337759343568
0.08128624984620166
0.15224215038157443
0.2315984315421073
0.03933084175375708
0.06599096738571053
0.12214659815873356
0.20666392333801936
0.12603979991334574
0.18209433675897743
0.09276308964341741
0.08385922992720359
0.1186457095428069
0.13320909918929075
0.13070427742825452
0.11103752725863113
0.07464182594170075
0.08453062494878473
0.05429966154539278
0.17178855783618655
0.2566979293784256
0.20836986356295575
0.14794909725207778
0.2322756335158326
0.23630437862304987
0.17677266680159415
0.21468813548756893
0.1935624070128175
0.0692210627278415
0.07712369484691685
0.06957548699526452
0.027866175317284577
0.07322397276136888
0.21983716731643813
0.0735059222401711
0.14578524616706678
0.0987708800038481
0.11182513175866057
0.1817901529236629
0.2651549510553723
0.1431012789998803
0.10467662751743079
0.1816315723508692
0.035331855222251955
0.15000808035690397
0.20341455077340828
0.03696111078827675
0.052222848239383085
0.1430299448642129
0.2128427498632219
0.07036560644719182
0.11630721031937513
0.07755307413710347
0.07561400559348422
0.15404177427306512
0.17269592826524602
0.0656925844128401
0.048289799329185985
0.09851899271445194
0.025836701706170945
0.24926010322734965
0.073329246979371
0.270531985339746
0.19294149087014556
0.0558492384394785
0.02701147351797019
0.11487177284925164
0.11455051713685854
0.038771353264151424
0.21257321392134995
0.2115224294363108
0.04655450264379057
0.10453024779887622
0.08969783298660972
0.11098929541336423
0.0765068940134678
0.18714344776219888
0.14237271327393666
0.06309541541388075
0.14319827504127636
0.22230987581203057
0.20556822703009958
0.19860551201960377
0.054200128950315556
0.16300910969647828
0.166569214596969
0.18963768313636295
0.29145877612178767
0.03166491982461399
0.08829671369098409
0.12582920132742872
0.1154229279599775
0.26138080767969324
0.06398231639525667
0.10627499899781588
0.19588097352316788
0.18893253215121641
0.06218466235742061
0.08347120067915836
0.12154595461685516
0.1021003393430969
0.24777216946174413
0.16147832648592939
0.03598656566990109
0.07525307229779654
0.23124275357278382
0.05959344441297007
0.045081466442600554
0.11522822086849742
0.07220997096944483
0.20350404846457393
0.2338884955370184
0.06872820300912305
0.143449477199074
0.1606197429842339
0.12967416085103198
0.08232223933283578
0.22979747919548155
0.11739666009730435
0.014596947955487119
0.21659315632397375
0.0826590753489769
0.16558386355601615
0.028809692865202376
0.13589120758931542
0.18573825480590034
0.20555186795613875
0.2574838865654328
0.022757833886132915
0.1354061847408201
0.23922276117217578
0.22477046091538636
0.16843560787734954
0.1284371980681245
0.1426399801006897
0.07266878814698224
0.13841229125038637
0.06799792346696863
0.27982182455670845
0.06313302773959427
0.18293291519290905
0.041886239753625855
0.3723585312873865
0.34436297575805286
0.08951228326546631
0.19444753252642918
0.06989322595077971
0.18934167179993197
0.10702624216770529
0.15750722867073932
0.3539057826854361
0.15137826498795112
0.04221562466534328
0.09085074996868721
0.15440509278381065
0.16637747966689487
0.11615198802775145
0.1072529486594259
0.15545025742562957
0.1055715787854799
0.04291409622544786
0.24493907010335556
0.13787588572856682
0.06711480260514119
0.08915768278693352
0.02139554351810751
0.046329842823348934
0.14237782618080322
0.13206038250667107
0.16177433538528294
0.16302661436418728
0.11905733072848984
0.04251355566051567
0.16604226585478418
0.025621080666415188
0.15031025247589894
0.1582847030045362
0.08716740474147303
0.07100116130315708
0.09870505548297329
0.0863695446205397
0.14459818297545401
0.04802292440692253
0.03898920363290777
0.08724360701267042
0.10213181986690868
0.12266935724490222
0.3706710993132284
0.0776896952859098
0.2320399545349739
0.13168585454526133
0.05478343180565897
0.14600476514862412
0.2417836877745934
0.08910999855937649
0.07134964683299377
0.11266658218832776
0.08574703490114419
0.08166751998035988
0.07642256987408631
0.15906538606295095
0.1604947985000493
0.1759539746233045
0.08874894721499861
0.10040227546595507
0.19667657502135485
0.03601728472381534
0.24944998297575724
0.06265119662282162
0.13797614645166922
0.3545136118127548
0.09646969342809561
0.17901744681595042
0.22483527528770345
0.16055110020133934
0.1537618940546155
0.09799808545148331
0.18929336641426645
0.0363254186362357
0.07374307750232233
0.12281070688973858
0.031325482024526244
0.09818996474167037
0.04286430376114101
0.14705490236615548
0.1814119528024688
0.16894449243731127
0.12761982258768745
0.09612803665850665
0.03434173726808128
0.02606502985567381
0.049164467363079216
0.1251009396614146
0.07521723874800118
0.1666038741377034
0.1545187002231758
0.21970160957212692
0.195418351259132
0.14371690322173009
0.08008711083288471
0.0840627144461184
0.13273077080441498
0.2249462412726004
0.19533992420876475
0.050798899427450646
0.2793303753706948
0.18214999638172824
0.14297760163554674
0.10946539818319977
0.11858037893249998
0.08013832323836312
0.02691070668733457
0.22573546151096305
0.03256854535625881
0.1850587734644717
0.10957029837294975
0.1498505585369095
0.20154861903324295
0.09544519481705566
0.14104210594615862
0.09545239804175036
0.14229793705616625
0.317802907210306
0.1409940518204585
0.031553260461841925
0.1330397165364401
0.20041499797111256
0.06507768437810801
0.10275267291504298
0.11612369439726962
0.13154030207282486
0.05657197188848587
0.04707078367335858
0.07378109477657452
0.25656407782692536
0.07830281789916127
0.12017889048003413
0.13099306055991175
0.1961486674504648
0.16591519367650756
0.07499207631807576
0.20880579350923673
0.13764209124103885
0.06661182797047467
0.26830909191259567
0.25195520477701394
0.051338475025257777
0.09445946196612591
0.36760292616961127
0.08721957109158739
0.13909021725686005
0.05796390897721188
0.23993114490178383
0.11992894913953168
0.20812969310971763
0.06456001095723425
0.169757301040267
0.12046502841383688
0.1057544913969727
0.18964201185170115
0.11100982729020209
0.06365617087213894
0.16993267765204556
0.07565855108708872
0.05819356832393832
0.3181285492293979
0.1136770201051851
0.14841102820352775
0.20115001825430356
0.2555291242554875
0.06346729435155732
0.11597662384322209
0.04729510915819593
0.08000338731045369
0.021536664024785112
0.18819470631117283
0.13034437505927113
0.1543367243143731
0.20229342937605033
0.1656260327905848
0.10650486145013131
0.1566732632474319
0.21701422282391974
0.09693718065892587
0.15342150753941566
0.2057121593863678
0.1874549014432896
0.05589813732767797
0.13324934408738576
0.09305823841361426
0.11921951861544605
0.18060577578158607
0.18894831644521057
0.18926150162022393
0.2746439928007212
0.16058324664159826
0.24988076690560201
0.05513093326325844
0.09634493626153129
0.037978506971865465
0.14754609274304983
0.2740260378260249
0.06271152304417865
0.23222417410811116
0.14729869969649248
0.07906813131279543
0.13223186038392667
0.10284982116334145
0.11525982292066086
0.06914284891640785
0.17474358623184558
0.07429133892797578
0.11867712163590927
0.16757666280980527
0.1289463803382118
0.14746921491049436
0.08262114658515592
0.1597852745005123
0.1714100125863378
0.14466492463413794
0.17925222260031334
0.16187416394900295
0.14715736237987248
0.19588599989643252
0.14569713876502072
0.11553019592469699
0.12178032192421823
0.2007822258185388
0.10811606833455387
0.10592682751552072
0.02585494114683784
0.16631398265889824
0.18877299848949072
0.028333814031049766
0.12634896197496698
0.1786538753335514
0.1348540575372311
0.105389467977915
0.07560810411706617
0.09730988231845336
0.23620990611815254
0.026699697110121975
0.09811638921678736
0.2512548159379206
0.2076756947205397
0.19633569512544138
0.11380041838326346
0.13508766634837396
0.2027849487510742
0.06461824448095943
0.1257976677188434
0.06440111142551026
0.2246642719718311
0.1498109741595288
0.17824898411501958
0.14861161318671562
0.15424551265701525
0.21394640852847316
0.0012825110417223767
0.11462781433074326
0.11271357415163348
0.19223717116121228
0.23358144872366746
0.02781084131069416
0.14602490809602936
0.19865502139396843
0.027429565360117456
0.15529943026655615
0.09374958160253018
0.09675036053802227
0.05749946655808311
0.10110962776802734
0.060622822993063
0.06820671546347319
0.33337150975422575
0.16496896787882953
0.18198462761332146
0.24931455975084457
0.13160278300177516
0.2274328547114744
0.292435577906804
0.11034474485392257
0.1629095361931112
0.07505103060151852
0.13525009742092067
0.22452640546276487
0.159450554369832
0.08685227015220885
0.032856852542963
0.16834503542286322
0.09692303949963942
0.04241691899852316
0.262832257887598
0.2165733473213221
0.17928430084669708
0.1369085910781414
0.06644349335866984
0.12419149509410438
0.27811768300043954
0.02759700980079898
0.11081071338970891
0.025925353590161584
0.12487464559957474
0.1424160565745456
0.21305833029172655
0.15848583910113204
0.15577375647373742
0.15660980942406819
0.10718024621002722
0.08460877548925982
0.1712436350264028
0.10444199568251591
0.0318942272226352
0.0754783139040675
0.04155789369113169
0.11132754314551763
0.16212789915786105
0.061429371600259165
0.11386238923892814
0.09029101436772631
0.07614859539831938
0.1326935540233245
0.23171847319422714
0.11742895310254703
0.14571512019719368
0.05963676761102389
0.11564083340341634
0.22918466237357366
0.1559688629247123
0.12449016976710653
0.15508530413245566
0.08209784924062805
0.20770094877661577
0.24885373886373932
0.1457604470210344
0.06756602407354036
0.2885610802626531
0.14717893898516748
0.1267213782988718
0.15194766171288132
0.19684482722720978
0.18437160077724782
0.08330882532424315
0.19289034721162507
0.1300912744556736
0.1002125596529189
0.1011782214687078
0.2134928433469501
0.1913479291817776
0.054316405042030114
0.195020459945351
0.1411511462791594
0.18512735135735528
0.22190920856251314
0.13309209548476025
0.13809006983892846
0.24169610254713605
0.1891622693535877
0.19315792357700307
0.15187661959793983
0.08578327138130856
0.021384334764859413
0.08765263547254001
0.09960091174402418
0.22313097082054695
0.10475967784074507
0.15548045056038914
0.03536004616829399
0.21502718798773807
0.20234978622847566
0.24115185347798887
0.08523818733118982
0.06062565500898856
0.1001689048916838
0.11443713852260756
0.1822173130318574
0.14830225113418855
0.32429649565916685
0.18547389003556813
0.05071842782538591
0.21856107589145304
0.07844006219654477
0.18912304692090487
0.14257704644387936
0.0789552422031535
0.09965797005262297
0.21208653383772402
0.14522846184592952
0.21579354949726384
0.20270958161607613
0.06206560197117197
0.031087768989273686
0.20663528598632439
0.0847400819022107
0.2496575555905334
0.09752571235687443
0.06703135314212609
0.3211731375886444
0.053884310684461
0.16510272363248032
0.153462012399325
0.013212203485952529
0.09186320591171156
0.18256166235458535
0.030464616080035745
0.2983227269914661
0.15742687623083623
0.14849579698469148
0.11378397687162178
0.3010360565893825
0.21102263053121686
0.17934092790142522
0.10254806929363706
0.32312420220723204
0.15816345912235968
0.05499341975673816
0.10101637081600454
0.14691970359078546
0.2611065706055639
0.0617662715995805
0.08944248388261901
0.3269457762073876
0.12323777791340572
0.12424590812443154
0.04204842706209854
0.03609667544872051
0.13718673876968313
0.2684592227742071
0.22166387035510693
0.07017838531944189
0.20735575364642822
0.09343273858943249
0.182787336855736
0.14408615234792707
0.09102015454502216
0.09891243408841707
0.07055860933324358
0.12400110522344182
0.08571767441513554
0.1488620725308404
0.06067252729446364
0.22332536720170856
0.09101804933855602
0.24924009602358055
0.21595590466580422
0.18176465130088468
0.0657470411664663
0.2033863156917525
0.28121599289834853
0.1616391468208601
0.04989163414430363
0.07413998830553711
0.07507674976247827
0.05236522967169097
0.1682603831266863
0.05209102194112159
0.15609136648990343
0.11164390030289603
0.011599071413588066
0.10839472347369243
0.09018673011033534
0.1464375857059815
0.13281685368658747
0.1340616905356083
0.1065177150800285
0.14296229811327202
0.2051281897643817
0.06644464602243495
0.07974991149882445
0.15995071407475164
0.10459863032095913
0.07019726092974697
0.1867570906981577
0.09801985054874587
0.12415849644309124
0.10493107141637037
0.07588861787712169
0.14472884658729893
0.17084263309711703
0.1945919828028374
0.15370479806315696
0.14866959578323313
0.1851295723872246
0.09213219170974435
0.09368541595349553
0.14897297102975132
0.14512610652434135
0.14551941237572735
0.1664732440847396
0.3060725654576449
0.07537955633768391
0.1789633901321246
0.15614796785433518
0.07162544824814367
0.16568485594622417
0.08199493327849307
0.11562336780816083
0.2218722543939569
0.18195737223496566
0.15326985195566428
0.17441547989372805
0.28360612700509824
0.16362243029751833
0.2053368090638984
0.24914531643833404
0.2540189534498518
0.18083261740025872
0.12161871812615935
0.1307853734594359
0.277165269814101
0.14542392843825316
0.150479508689345
0.15873859116277728
0.15376187563591776
0.040440603008973196
0.14220361624755556
0.07073180272095138
0.0760190246068689
0.11605833048535247
0.14181598195284592
0.14337401364621918
0.26196929799618124
0.15976507376845478
0.15315088615306136
0.05051205542803945
0.16592765642261456
0.06361418334998878
0.14258088501254046
0.08452074474525953
0.13813616958679717
0.27558465321138986
0.14106698064324893
0.05608007500137729
0.14795294099513706
0.08492486608818965
0.04886058209393558
0.13068318457149436
0.1803961887544178
0.22666381543360128
0.11109571671143041
0.08923080060653645
0.22211679394010314
0.1359054463000072
0.1628588584724188
0.27474434373183637
0.06386132697215113
0.13336693666594948
0.15508685582670761
0.3672117328396243
0.09610625668832834
0.3305314706878052
0.099166599593772
0.3010638246915683
0.05442771270142475
0.10993436313121034
0.2076862679985913
0.33373685509818085
0.07431715466887225
0.14827740079576177
0.11322689561967424
0.01881215087874304
0.15601862209806355
0.10827530738141992
0.19198954555125877
0.20699182256721857
0.0866075559299029
0.10242246678278684
0.24126644377347253
0.2006205865059643
0.1625999980034595
0.1544936978128319
0.06382559799064341
0.20912810062135267
0.0364350339460812
0.22282320433695063
0.08799104544516395
0.29939737935882854
0.12285928005327018
0.30730401286049525
0.2548255134858574
0.07906219167199607
0.11600840738698512
0.013078043124615359
0.13225582612740536
0.13144416831643477
0.11402374711590267
0.20444172373776842
0.25353065773521494
0.10296346875395436
0.12640976698406076
0.06281193975667913
0.19442129944702624
0.17374645949472742
0.10483473054791376
0.028340333652518767
0.11380683674686867
0.1700604810273327
0.12815860351506275
0.05298419485977658
0.0868616670010709
0.14834782657458576
0.06053681919273127
0.09779797750804538
0.15585531644545464
0.26563546770782365
0.12078134727997435
0.05468398063431891
0.04453923465613249
0.14923080772319763
0.13228893086102683
0.1662739190343331
0.07451958131597834
0.03537879025703106
0.03212108117221826
0.10373928195525471
0.254370865024333
0.14011815013915085
0.03765422156772071
0.07337536274499416
0.09956788723023599
0.1052227720230448
0.1468281499073954
0.1231153622980257
0.12244712945473271
0.08983614624360985
0.08086684922669948
0.17405410357952286
0.15572011435749455
0.10777722382639734
0.2031277769871598
0.1885013323957113
0.10486923316605823
0.28321079020635376
0.10882839345315337
0.15766297099783422
0.10375998220452279
0.09967845213256367
0.20143795742436613
0.2852146564786052
0.047866846239882584
0.2194232467518319
0.29228080073302243
0.16016733838916622
0.11498358306399153
0.1589385450736125
0.21187902241596923
0.19417008051303908
0.2677414352682187
0.08307219092782565
0.11105212910196688
0.05816354836522195
0.1272752909567544
0.15687917938257023
0.24092883393026907
0.18308266158602313
0.17315734186112436
0.17984882685424747
0.26860669143486976
0.19086070264437888
0.1681209212590538
0.16616333395159605
0.12026822611753923
0.1342970959215811
0.21201141420080527
0.16055935062054436
0.0944541392387049
0.09641223988070817
0.13090385261720586
0.13943472671371834
0.08445440794905473
0.11168780438508352
0.10382178563553396
0.09474298240094382
0.038484931026379156
0.1970022923511529
0.16534462530848373
0.18911082186943648
0.2951258195355151
0.1303839014665126
0.09125689409285356
0.1088171873382684
0.030516743663091404
0.13934831121635854
0.21789496642624795
0.04031430741271091
0.07851572105846567
0.15284030492594405
0.08603280228157534
0.2673688768444221
0.2524777745289041
0.061080495143222675
0.17141922014864336
0.052940522011321024
0.19599158599561153
0.07538031374571089
0.09303108353624436
0.14069814606623074
0.09313523989590064
0.07116285663968942
0.1267805608966601
0.05658537062832154
0.05283110652519834
0.1375536184776826
0.059088784858410626
0.12859621226968873
0.13545174195177415
0.21558122385709472
0.2095011673079631
0.2363954263236684
0.1406959138920229
0.09745279982042349
0.08642401328501588
0.16347573412073885
0.10515742088888849
0.055928492961767606
0.14553369229116303
0.13286083987344308
0.03940078285036192
0.1027520622165025
0.1619864480625975
0.04240429784910923
0.2043508619278001
0.12332608946173189
0.07214901819373847
0.23844079146096814
0.10415760116107481
0.13259614901628589
0.21266097654010613
0.2515595856297074
0.28980661000649177
0.03521409498685876
0.20795893491339446
0.32615700412302023
0.13126486706077217
0.10921823363034443
0.17703559228139762
0.13590042112919806
0.22332737595965105
0.15883587805887306
0.07446815087743602
0.1480233259698332
0.13208276788091447
0.17623186411828265
0.1865644532140382
0.2092118321460724
0.16354620922173665
0.07951790753430966
0.09649236139736979
0.017394738248366928
0.07226370513719875
0.3227098953712486
0.1706287782764188
0.030696068828957725
0.20210080241399014
0.12290525268451769
0.2322937189278733
0.12323690990137459
0.08462120679321511
0.16823701930733012
0.19303383359247214
0.14284915043045515
0.1225237934190498
0.2232937773141769
0.2225880114229612
0.21837940438736136
0.06405604940929495
0.12613006146167982
0.036545985874196954
0.09824162789561817
0.11917697125735524
0.29609300427422136
0.049927626277376555
0.19919204674551702
0.11099755233865012
0.18619712370101374
0.08193334254695497
0.0850107326264816
0.14910085382758115
0.1867998775597603
0.19407223807622512
0.09620334533426367
0.1531136577590115
0.11094739575344367
0.136658697824076
0.13593817560077953
0.12691366097413037
0.11356457628221392
0.11346476121112044
0.10898563588389074
0.10989292839135507
0.1429538052431069
0.1803981329051232
0.03860796509947586
0.15398437077474444
0.13780892685069637
0.19627158108046733
0.08291492165035731
0.24317117748555905
0.15129433447482085
0.08672134434926138
0.08399922127372038
0.18631924682947248
0.16473518881041344
0.20647478425768692
0.031586903494137675
0.14348486005227185
0.21614767051999992
0.25242579355130945
0.09150322147968495
0.06437868719968308
0.0752358113344067
0.09938161111663349
0.08104826786036126
0.03853957759005531
0.028990710456763057
0.1442597398674788
0.22241636449333382
0.07471952305627874
0.06425881898071689
0.09827661711251443
0.17046827986580693
0.0556308723089664
0.07929035484563433
0.11286016401840654
0.15507832215066267
0.13616866384986717
0.15490681632415454
0.11124736091713722
0.2452194767132335
0.05914788260094353
0.04344607785931579
0.10422199226606334
0.1147902714786546
0.1441967917099759
0.0698300089104351
0.24730515734342182
0.10079073129402343
0.03898022058070257
0.10742217554168405
0.031208595366937757
0.07454915872741762
0.22175466736033156
0.10967882406556938
0.2265164753308225
0.18992470137070241
0.13284867665552494
0.24941833508412006
0.22979783522468158
0.06485757291609712
0.4089122702617487
0.1711877193948049
0.17799560444269255
0.08320311852329675
0.07382476706450398
0.06409095867063631
0.10121635072576522
0.24965991021295117
0.15939569657148295
0.13222790761742179
0.16258310769901982
0.04830052793250007
0.17132445774609278
0.20251308923748684
0.048065644270952265
0.14620565099486874
0.1490811280248088
0.06132814813287194
0.2709671693414499
0.2746151446374038
0.14664081460314082
0.07169521691877473
0.19737470605528332
0.07049830212246512
0.2563186531447126
0.06475505774313495
0.16641997295949962
0.04988978869668617
0.060729593891036916
0.12576507590024955
0.1301608634416378
0.04075264890144099
0.12913798714081612
0.026507297367539016
0.1988776000808933
0.08713674161246747
0.11891634227632648
0.06756118074629647
0.16557067883054455
0.2724138148184638
0.16439248026194783
0.18735819076667745
0.21405729661610134
0.18875735337851654
0.03943849971421511
0.15153729050788153
0.21689631007286497
0.16808523941790934
0.05240723079771279
0.28386186035232114
0.145358214443298
0.291201911764817
0.1513579221017976
0.08887694220113448
0.06505373479168904
0.1700079074601278
0.021155733705213387
0.1566600297532815
0.1491658584812273
0.1080902407518781
0.04971205526725406
0.24121532060212475
0.19135162259531072
0.1285884477001291
0.26679915957665434
0.20609438237935185
0.1540482619360803
0.06021824951333661
0.18620576445370177
0.3617162495973396
0.1737618379442439
0.058668301600698664
0.11741882070826169
0.039795033012843005
0.14125545088553884
0.2344092320412743
0.14266782076773105
0.34292659475753856
0.17248717269906344
0.13619327466529685
0.06969033665733942
0.01752932726195958
0.14738324835547267
0.11955051785346742
0.22804093894941024
0.08833930091229122
0.2019903165606359
0.15621991380429903
0.08476774377517626
0.0882538145883073
0.16590853583865084
0.13867198571799708
0.10986086493568387
0.08554876119895581
0.058202944706449385
0.28737380562557696
0.17893977801242114
0.11900214215582929
0.05696171605988023
0.09903565369852096
0.06517878505010578
0.10387389381945421
0.05936146083587063
0.12531594248113226
0.049297829933510895
0.1801277627643426
0.14271783077383582
0.10034983331599191
0.12305902910819802
0.1791845336546482
0.21499042258703896
0.0994884179079843
0.04592860548797773
0.2455768693954762
0.2155862240486741
0.016296851657925677
0.3068085897501083
0.0459415899146763
0.13697759821578429
0.14410151678950228
0.19133080882991008
0.15092969372700457
0.07181993447291138
0.11917366702718302
0.160668787123737
0.06947023190795515
0.07809943413530705
0.10323144480420526
0.09757923790328417
0.10535806037316889
0.05066731292450764
0.17705758868901295
0.09889800762614072
0.17504428300807773
0.18574717660896342
0.09328460553958816
0.08033210958094611
0.06723079616986859
0.2968485803042153
0.1860743991598663
0.09031508103616574
0.03836391890709436
0.16970996422342355
0.1593171775497023
0.12053788309082915
0.31396136301995087
0.18815136272856772
0.06660588411749199
0.08092077535890961
0.09544884744489984
0.18644951462169296
0.05361450659189284
0.1301582542443451
0.1737298357856389
0.2255580513495429
0.1829745828389577
0.11885610271211454
0.1394904967925974
0.11937667122652589
0.23977045645185696
0.2791804900305416
0.17278739361624326
0.13443685946000458
0.1463756757638042
0.0555362039875229
0.01399672717616997
0.15249857556538013
0.11791721683753703
0.12317039477564652
0.08245247525816746
0.14529561629203194
0.057443715133775025
0.13375305320716485
0.1276732725268028
0.19134408991981855
0.11093609890562114
0.07363696639994581
0.06880812289579193
0.1295769197689916
0.10994440029935255
0.16406986887647523
0.13124556953349034
0.1652485257562934
0.1700240275927233
0.07012398516059896
0.05563587671037407
0.1272647092392105
0.09501124897050417
0.1005924926378297
0.17267154897651377
0.14593959548413687
0.1123091781674264
0.1389766493330176
0.15322362794089778
0.19478948804549798
0.07869516431839985
0.17115468683136978
0.0818371564360203
0.2862516037663396
0.1540605105808332
0.049186198945045126
0.07157535587666053
0.21518170329502523
0.1673608282032574
0.028009711110621734
0.05294324563820809
0.10710552941015967
0.07339260129995369
0.08479606885186987
0.14770178455280972
0.1420411591753426
0.19906653546154604
0.09495169769874587
0.26510939786102833
0.08994815951200127
0.2709607795990768
0.06122416036734802
0.03708187936262274
0.1947325892658986
0.07158422706919347
0.08452809375765725
0.15193092098662825
0.16185657191202207
0.17087215715125212
0.16297302919079118
0.1941054874566244
0.06678099993680932
0.13890666347857328
0.10662374222006725
0.08095113328836337
0.06795431572485786
0.10989059993706123
0.09936297690086428
0.1452551708926471
0.1134701073397201
0.18038890689042184
0.1137516515516618
0.12620175976987416
0.2672068501975063
0.256212166627267
0.19243608631351658
0.13968239727338222
0.10266222837350797
0.10080052860954845
0.10965320205671715
0.2703755101856012
0.18932934998404502
0.03428384897248167
0.178442224017065
0.1152298172634561
0.1983979413969193
0.24680028066029433
0.17772906071004735
0.11202058686603486
0.12173763617054516
0.004212569408454487
0.06620238778526788
0.12858326706408574
0.09888827398741779
0.10631845215767517
0.08991851909446782
0.17159082940922343
0.08217425651688232
0.020746558257890426
0.23024521686273056
0.2295677841740281
0.12412598730759145
0.07316817971813044
0.2045802367911053
0.1304882111993369
0.1718106116711914
0.031038425029863762
0.13273000028174592
0.16883219865015148
0.17986946153243494
0.1815747255883275
0.1460530595918326
0.08186795872830611
0.09427854053299141
0.27339190516959616
0.11163019048336044
0.04276339812627345
0.20243790777953358
0.09261154946934815
0.19868224504513698
0.17106563152188659
0.0524846777579806
0.14805659994452722
0.190806367639328
0.12572241174744997
0.061608283363465514
0.016810693968269414
0.09566998222285572
0.1307688537876988
0.14230390947653046
0.22834794135543168
0.15881098261127832
0.10529457451853659
0.01933122534046901
0.11170317008800547
0.06090826175755395
0.1728810972280668
0.18565036877082364
0.13420266664047037
0.17865413092641963
0.26663890182610667
0.11786290043948783
0.14923497787818604
0.12770855056351568
0.11005714898728086
0.10468687909901667
0.2007913072862339
0.20163077458683523
0.1880373744954631
0.044100605804898926
0.0877503460841355
0.01894944969374535
0.16055322933035449
0.061608716881314474
0.276582064874584
0.05395208440755821
0.2629161552646902
0.15484938764064474
0.1222864722695631
0.1841171660079098
0.05729727365914707
0.2309758455364774
0.09294611387746801
0.16959549215178607
0.08596767040254401
0.05638277803871003
0.12047047283533345
0.2675005524562414
0.21750691101493308
0.16013010587100968
0.1413101842293211
0.0784241614370198
0.10725755822603007
0.07035682617219356
0.3359939604793979
0.21339664140500514
0.22225331080253205
0.19956410378026077
0.10387162688970591
0.24872208520953598
0.1288404408977181
0.08277059431181048
0.07669831583543153
0.227373367281803
0.1862016542522764
0.19416897784702034
0.05025210660622663
0.004862298577281265
0.15527951027849002
0.08330224056324806
0.19368120809999823
0.13055810524423556
0.2122830500434498
0.08581684774699566
0.15499329773126633
0.15258558110453266
0.029925846511516762
0.11150846680590186
0.1437687973997607
0.3691114982978717
0.0534026551569317
0.0812809933330635
0.23915268527393208
0.2897016313011183
0.18388009022687563
0.12004676413158749
0.3643919495341385
0.10204369324979637
0.10600939374842987
0.03153841524729862
0.24224487433970143
0.2177274933291025
0.1977910965396279
0.13555462395321385
0.02287229165054716
0.10699853604335186
0.09482953817315519
0.0860819420352285
0.2118455180571988
0.1771944437153064
0.07513087796749389
0.1905079040917273
0.13090909803823345
0.1319901264027207
0.2500124098654444
0.13578309653877604
0.17482545705750352
0.15530399311958473
0.17298428666621193
0.1583626248104836
0.1610911676847457
0.13941515020945724
0.04982270595455264
0.06982583863097666
0.09807267186721572
0.13439684341226465
0.175278742540683
0.15737852657803078
0.2815838421632962
0.025185009558789665
0.009674859160806779
0.04788702664986549
0.10399205373637625
0.08480434550026174
0.03921226566066661
0.11316875642992884
0.0683583990434925
0.026595746492084144
0.03308269048958127
0.19058828381244067
0.06666185528219741
0.2158303225666396
0.20363891269685502
0.008083542330660201
0.1636311760129911
0.16946172851594482
0.11947366413781145
0.10452320392028555
0.04812814118019522
0.14858413846702748
0.10216560303234395
0.25088854203664623
0.16639400147660743
0.07094210195930234
0.15896424459772882
0.04935581147900556
0.3818427381906337
0.15904217509769686
0.10818823134370131
0.09193792551412096
0.12014189860913198
0.18923411667877402
0.1101182195792341
0.2252813154302749
0.0708458472063425
0.14942121479918732
0.04445269417126719
0.16392230284759268
0.08794610168412029
0.14725568675938114
0.21192274289240634
0.30708206647540476
0.1556939177737239
0.1455325290621808
0.13473665937997456
0.12541558300659084
0.23084604284859905
0.21712779863085127
0.078355689450321
0.28576826086800006
0.16097930959505097
0.19967786807718585
0.06662983676146338
0.12060636227810094
0.22544461644600872
0.09986736363471603
0.041239326601098726
0.09572707076472294
0.22880275987480053
0.03899144452879999
0.08292480080534821
0.10175900635733914
0.061550220137391885
0.19145282980748346
0.17638493464890798
0.08684574132943333
0.10424345679363851
0.11449069414604582
0.0478025995379521
0.18097157291196914
0.13535857151399008
0.08486119233520574
0.11549763881971346
0.2458831115332886
0.07362417108812297
0.03699032002556865
0.1322303389038599
0.1206912518315533
0.20312297344545577
0.12621002695521435
0.10516747222525204
0.11598027887044009
0.13149271123378573
0.060715409362377154
0.22637526744759745
0.1916272816953177
0.23298920585628463
0.23942642006914394
0.18153124667666234
0.052116550654879044
0.21799318396921272
0.04822620342460628
0.00888798550574277
0.15089386371964406
0.1686064507787782
0.05503972410890122
0.11295154142623069
0.18991665024367824
0.04255486471618561
0.0779883852625771
0.15274419689116786
0.03815817538837826
0.1467517708014411
0.14581916607847364
0.07941053660677123
0.13213211381686826
0.15312835711657005
0.01670233591915047
0.06922747879681652
0.14858866150292555
0.3532341506553265
0.1587651842375338
0.21512806285774447
0.049539432370173865
0.0991862469043741
0.0863163037734395
0.11111205045362431
0.10840441103295882
0.2587465105346327
0.007712843196509719
0.20436336342945247
0.043296675698589374
0.07269146733115557
0.12247259880229382
0.17990569895174344
0.16191861415033315
0.04240095807343915
0.10135384268360785
0.17280227020071998
0.17539044896229833
0.16080935057643
0.13186319155324178
0.1678658339711234
0.08456595938409502
0.1555739055667028
0.10225762107149612
0.33167280490935763
0.018418072886372747
0.06309191090087561
0.04817166164248709
0.17141353376079982
0.14529381998120658
0.05235321208114137
0.048106507363372256
0.15991271184677705
0.0580073276273113
0.09596600981131292
0.23218099516291982
0.2400185942920949
0.06371191162001823
0.08908511536637169
0.24379019295170243
0.03037469179432363
0.2243503118176321
0.17552286460453295
0.14426605928138195
0.0879659484281748
0.17909063836115466
0.1871434481678286
0.0326563848218285
0.10996201131647514
0.1288163857915973
0.15945259173175305
0.044384826178071476
0.04696661181442987
0.12246913968812108
0.06749748559859241
0.2358550813598186
0.034235745099852964
0.1332321977185064
0.13626215720799967
0.09997754207241114
0.19334220802256735
0.14565275282113047
0.15374859671523797
0.1117815089355156
0.1330983936788061
0.18497519452211658
0.020022850546006356
0.1456715687344201
0.2354403075667842
0.0433717466125522
0.015208386639205124
0.02504849711776206
0.13504297382283104
0.1504239204806199
0.06336992729252143
0.10334480312124385
0.1494511580538982
0.0675099116915884
0.1772595972662537
0.14615197352400797
0.14147180253273528
0.17028610596334195
0.1541927775936048
0.09326166638168738
0.3257947782214805
0.10313951957375418
0.33312058288167845
0.09757653423387821
0.01987107229285969
0.2173774701852111
0.2793523054197935
0.1556209001114448
0.1845237274989035
0.05419685075497424
0.14590054014273418
0.1714527336707137
0.09234861649436464
0.19786750633315706
0.10159408233943233
0.1717731060506928
0.32239890664987386
0.09868724033334866
0.09837342780168362
0.02993020786165525
0.15264801196083158
0.16101422905018126
0.043690448705959346
0.4147455634827802
0.19301357938540348
0.09239759008927281
0.10630192798771407
0.038144892593756696
0.2308223161516497
0.17009036720721712
0.07395065632153082
0.18344582948135116
0.08274292757603631
0.14869773766357677
0.0558591662644587
0.10919943051492133
0.15455727793444446
0.05501097597530541
0.10857334349106741
0.08494171380728717
0.0816792909549433
0.0952865027407609
0.11472304979380227
0.08418614748914265
0.05715492025354456
0.3085473878721416
0.13485081725681494
0.14652261473061173
0.2375601432216015
0.049744148659149605
0.12165879114428298
0.0571301743617993
0.15283901390958068
0.11627288855323892
0.17929332975711407
0.04304794649282758
0.12665439833452732
0.19164780976099888
0.25095604568334645
0.154442541870106
0.04406994730809569
0.09639299241441444
0.1565813201572846
0.23951662956894273
0.08877555546613751
0.19152287142933794
0.11053655014970672
0.1640061138251078
0.12867393857320827
0.14600675434768212
0.19156505514427463
0.20449084560073025
0.13588319298393908
0.17389511184042453
0.12172611620151837
0.031152123656345898
0.11153226607170051
0.09156086771227276
0.22629295468547533
0.10428301172575907
0.2631172706803328
0.12684404832972215
0.1478222106371018
0.23205502429421626
0.09172215691416503
0.11984848138634407
0.09022073234272182
0.15013637167341304
0.264957801232824
0.16177846536622825
0.17976336569858864
0.011372722260661905
0.052988042191415084
0.28071266075619333
0.14355424177525175
0.03602532091964823
0.05066172113137946
0.12955725438693752
0.17030309915073363
0.1262555648077967
0.036864999065792346
0.2104100015892095
0.16762342123768703
0.13433593674273975
0.14801208141080976
0.14123551571707038
0.08749157083217053
0.19060218276196483
0.08677877367394875
0.24366558569578456
0.1797155376315537
0.2484548798925331
0.08817653860626593
0.13306534072717877
0.27094966702129913
0.16150195592383898
0.14556268035386583
0.15273854334861756
0.14268284229846737
0.13884376039260057
0.07170265872728848
0.1110182321433699
0.033720666090988456
0.11035841437878383
0.12537627641170768
0.14721006579726564
0.18336517321419094
0.23792802077740596
0.1879359878241214
0.06526489079171705
0.16566920589927095
0.06638527057331058
0.11041702329106198
0.09739211919789828
0.20903654333729033
0.2860471034576327
0.11653058275684933
0.10311569667218798
0.12390249461674245
0.08211303156524082
0.14240555950488026
0.07419327543255186
0.05907822875166814
0.053916238077694655
0.08721655437762678
0.017199576678299966
0.17213227525642635
0.15233547122540053
0.047500683801462794
0.06148254009358767
0.193737593348343
0.11884758056299694
0.19306198573002478
0.07261736291957169
0.24526859303443577
0.20217043713926938
0.11389449232079331
0.06572730424282831
0.14443835708373887
0.23220345551565785
0.15673798826364044
0.1203229380521207
0.13333589782825014
0.05619300409836332
0.10502849209787336
0.03977276018667119
0.0464966270019037
0.03425811998201131
0.10506840857601457
0.22428793779126208
0.08699320049980575
0.032359805729787305
0.05958986609925002
0.09038685052963129
0.06869918134756543
0.17216519993484253
0.15145105227693295
0.14760690874845908
0.09421755458571765
0.1909394398840812
0.0837129064528971
0.21055019055025612
0.015299865109406306
0.19235744710016126
0.1170711831803244
0.05381923612819065
0.20080794589376877
0.14301567262943557
0.1483218287892643
0.10808493588290528
0.020204498327728363
0.13603404974332015
0.11867158530983687
0.14446009426898604
0.17908899252445004
0.13474205199407102
0.10577474638934704
0.3429311715218293
0.06136722455738496
0.1424577368962418
0.14648897523818818
0.20329314176781016
0.21398194153550465
0.011298714262090748
0.09242848096912601
0.13101674184422174
0.062169823255141546
0.18995123360404928
0.09015658573895051
0.09094441216142687
0.11134887815278066
0.20742163765206897
0.17126996174391337
0.20404884696873618
0.04362624721942355
0.08822534119713575
0.00557299347100437
0.09628316818570101
0.2162802420691815
0.1420142080123996
0.22590706779408862
0.1441752802846751
0.18362995008873298
0.15955470951477546
0.20861035823465165
0.1664080982702588
0.07329095268851528
0.17802235296196067
0.08814551159868102
0.12909479497049675
0.17846398649061965
0.07592274595374822
0.09749888289142189
0.2611251322529704
0.2946545773743557
0.2804016050592394
0.06218710125097579
0.21441579549019116
0.05307384092705126
0.15474537219475268
0.16615518493271345
0.21859247493048178
0.037856116974005746
0.21753396594991392
0.07781077831517111
0.1325603946433853
0.09356833401933759
0.30447071219365346
0.23681898599466147
0.09604834119131048
0.16644727882259763
0.16958471845233114
0.06272556276915468
0.24910449652655545
0.17862959279092028
0.16509586998757456
0.17324701457226938
0.06370410660843216
0.1330020828014994
0.0388061604063065
0.1613326090116922
0.03129820565669145
0.13315444339543134
0.09347818560236605
0.1539692623918943
0.11536574404151809
0.1452501311237157
0.05223564282110439
0.25107142474414185
0.05014524461284318
0.05525219185223262
0.021112361884067215
0.16893989738690476
0.02433035681684408
0.15172623789894574
0.1510004758836428
0.1986500661128654
0.12826052051568126
0.02421662602846334
0.2557712953421247
0.04942795894538254
0.09090008372008238
0.07643650149309641
0.17787951523383022
0.2195481530121847
0.08595254893009512
0.11473406610167115
0.22834402514683547
0.1397969315454439
0.15236068220810836
0.11796664101929435
0.13289447723344217
0.10858287549381224
0.09732011643183086
0.15290721517017786
0.06073500093095035
0.09348239551897529
0.34923313727405114
0.06504926378842647
0.12727749924844212
0.19292955083319507
0.20039920459043656
0.18102426756741535
0.06277695951175975
0.2322292261956868
0.14872135501731193
0.10429733946959725
0.13350694870516078
0.11086773504445833
0.1617917663208916
0.17004616081264545
0.13515870214505468
0.0743943053336519
0.043211479460415154
0.1511079770752173
0.09460350447808534
0.05432924132782719
0.1293937639505154
0.20988376101485295
0.12472476758048351
0.20630337052831943
0.14095631902217307
0.0863254767628385
0.21299940683682797
0.005132568284973459
0.1702396890839898
0.3482898985826811
0.05912169384036599
0.19451532355882345
0.16376378754143986
0.2356741430408309
0.25288433218359013
0.1213535548656774
0.30592530657137657
0.1814665325777886
0.04305794455643768
0.2400404009473833
0.1466088576840525
0.15729195765956738
0.0709138151236687
0.24116989786411447
0.2223980316026015
0.11806695386740053
0.06407149530131222
0.3568865031862161
0.119193099017663
0.08212931930535157
0.11312011407065316
0.06831762341584802
0.15244900091670208
0.04641477064138554
0.058914616328773234
0.10753931150113291
0.19252321467929456
0.13013335967120393
0.03118000620402043
0.23766234898689947
0.1178359593444616
0.1822500476173221
0.17597782621464994
0.06161871332078345
0.04779013973480312
0.17059256435038112
0.08596395500148236
0.09236804521922133
0.10823498989131515
0.06067535265866681
0.08023075189803708
0.16404905619160853
0.05514967731770148
0.17521945036748002
0.10228568864466452
0.0798803671804009
0.19393516454255644
0.11906096736868686
0.12775903802480734
0.13270726642749445
0.19842792413875557
0.028276750852768442
0.17423894932157544
0.2477221540972082
0.10786369011194542
0.03482234373984955
0.17150146335310223
0.08940562919961133
0.03858703883205232
0.08519741122920012
0.12015942902522994
0.0532470950229833
0.045315602722485256
0.30352939537403584
0.06912095706337465
0.08536089548600995
0.1566679918450952
0.3166485993526954
0.19057226058092538
0.11869557816364237
0.1542108903849358
0.11063223402116833
0.15040462967284565
0.0710392002517352
0.1465238869975562
0.1467988775127545
0.075635289655495
0.18141041078044207
0.10638815378043598
0.1350610651511525
0.045102983119617655
0.07552844609351979
0.17819829346772495
0.1854111044168812
0.1681337784081088
0.1864408681929367
0.19913354677655437
0.15536331670671277
0.2320467663638228
0.1769989320520955
0.13231464503215196
0.30470989131084375
0.11313035015882905
0.24909831526614018
0.167281568262372
0.1020457012767945
0.09205718804400961
0.07499037302361342
0.16436292995831245
0.13389756015543813
0.09649360720634349
0.1367936710498799
0.0994326584384644
0.17405456304455225
0.1803490706618817
0.1107707430018861
0.10921385912937201
0.13283370378198397
0.1558746018171323
0.09427389997379894
0.18667278844033422
0.16005719951368133
0.08661929390617755
0.06882470414853714
0.0756183874811671
0.07357308136440287
0.11953314306153695
0.09343721486971786
0.19820341948900913
0.2727327131342592
0.08018449980214051
0.05205203981324342
0.14085151682839772
0.12420680120034022
0.1387369602193253
0.138413814584693
0.3294863679411651
0.12935699591744496
0.16582144426628653
0.10889801770122995
0.027473280993601558
0.15109542054687863
0.12118153228778536
0.22101990036814695
0.18818463736884097
0.10714090506272636
0.06458855399147982
0.21156078422555455
0.2198835726418612
0.20696685077145033
0.03603138588787108
0.07942296056663796
0.21645345296604615
0.10114632424591039
0.12516446508595017
0.10428930023335532
0.08462356810498847
0.07412492584250292
0.11252041274075997
0.16701182276875992
0.30997635871034374
0.1799295447160646
0.11511634758162914
0.1364952156114413
0.18307133164780662
0.10488209490545411
0.2416840644431891
0.1810206445629499
0.1859863770363508
0.2126260966894382
0.16189434798696428
0.1755798069845617
0.20943759478365542
0.23522089420946124
0.08982832284467075
0.08242313041609589
0.1860022880103554
0.2003431460059332
0.17849419083387283
0.0769146216772596
0.1706940592864327
0.05916785866452468
0.30985157976645256
0.16329650775163287
0.29011424267657165
0.22164114141258928
0.15487857612346898
0.04350784634022687
0.15504208133023753
0.14874858941532437
0.0692818054059559
0.16982454755573115
0.12164588795652924
0.3460159262601217
0.11681300483667381
0.11561000677478664
0.07739542217673581
0.10660843696633272
0.3434218043331364
0.1513547653381294
0.22747104556416872
0.09820798311634758
0.2749114712015537
0.18120105595482783
0.07924923326424121
0.08261803702770615
0.008035523855938403
0.13546880091178023
0.11449994907498791
0.1348573235613358
0.18706781227721855
0.23538851057452223
0.028109462962997295
0.13608088252402192
0.1700575791978136
0.07127892639086046
0.06113943194504671
0.19871158374720646
0.08092911347181914
0.11909041416138721
0.27303353805989267
0.04974909763759374
0.13941988311621856
0.13229019597309977
0.33977343682498834
0.11318347207729774
0.09181543317665078
0.07405111923538606
0.20342876774863988
0.02985795615552414
0.12655312153326256
0.03087667079166464
0.10404642331718512
0.17687797122845741
0.1522647270066761
0.10305288670672981
0.11530075666574029
0.16912175234697832
0.17844645662039793
0.18248666408634262
0.26073997041335234
0.10508722508028398
0.18048329365385832
0.1645617835863054
0.09151510131922654
0.05234462816824958
0.23822096821082706
0.14360931275720015
0.059580645032636395
0.0194093169587447
0.2622482356080232
0.14758271589681024
0.12684262945674274
0.11867058218967658
0.12437209225387448
0.17559780441956455
0.02436539047278922
0.07477560207873331
0.17708981187287567
0.26497458993859385
0.1195890803616942
0.19062498036506853
0.22526804009275647
0.08312354203927338
0.18310804942813005
0.0434302651420834
0.09436425078501878
0.23761262096943483
0.17562235216003708
0.17278226949626294
0.07114994124535169
0.17357644696856264
0.18419341563840733
0.14874195685322775
0.11401786136605635
0.08451664734346369
0.09599237621918583
0.12302523991677208
0.029012218234688848
0.0346161672372256
0.19876388015033353
0.12221179271637037
0.16749501974407344
0.27182881026422107
0.0721419415032893
0.025662146947062158
0.19230886535942962
0.182604329081894
0.23082972867032855
0.15784017884212323
0.02474191665192629
0.13471053330409014
0.10369940357587441
0.09353570702904426
0.07852297482826581
0.08117584232506936
0.19413457933309192
0.18345954171200946
0.09555171704560962
0.11285865234629897
0.08006018240805687
0.21707744811245572
0.2063663453873301
0.27790592988418567
0.15364553457141367
0.0982525223597736
0.275442093454769
0.20857263461622805
0.1302665773384415
0.03426009664664558
0.18917793284422688
0.09209685296835333
0.21471182541348194
0.09314001710815044
0.08442405202528565
0.1394891718670278
0.06540974947749295
0.07823979492110614
0.1653830975044908
0.13460733870335442
0.11680375219556306
0.0388129647010383
0.1874549598657313
0.09766322935796141
0.18893474724622258
0.07029789801826238
0.12428567897572496
0.09522711213660087
0.23237655174294844
0.12837261917052814
0.19255870385140095
0.1654881229546369
0.1036302231955393
0.16174421562923696
0.13496091459437734
0.10205173152615883
0.19837968813691345
0.18111557443820836
0.0684400565714456
0.06287267231475584
0.10938731012810732
0.024534946875528506
0.13981944588959488
0.12407257442386463
0.029026082097760215
0.19943802224114557
0.08207645438751977
0.0965755202082484
0.12840089275788524
0.16046049037707044
0.2598089631271245
0.17592537630734081
0.0766964948398932
0.08691179974097295
0.1047098176562637
0.18939703532186183
0.05336887231844318
0.23049735838496543
0.013605922776689911
0.16856982729852493
0.2562984788482714
0.10524596009542031
0.12424648008513911
0.07824049561498703
0.12048749543520572
0.03235208118126976
0.15365042297185655
0.16795737508764433
0.16099220760229038
0.19303559366445822
0.1033754605663997
0.1955975896010284
0.2111845819415342
0.11208904240455306
0.015515109605416336
0.096168109955677
0.14468062859035644
0.20377797430844355
0.24749749206508334
0.09012137069727968
0.3229093375624197
0.14732008387592746
0.11002664714869123
0.14271872651826847
0.17837635182125416
0.19002913519785986
0.1226385752738464
0.10877609003042293
0.2113278133614452
0.17035519618674846
0.1975379843672652
0.10689727185821282
0.2116867830148827
0.04915967470307225
0.21408189703377728
0.018191085404465183
0.21872812768704675
0.11521924124087014
0.06577174330273806
0.07596061874879137
0.1188243055936034
0.2042944898146721
0.05427622236919796
0.20697492366474854
0.12494154595863352
0.13803270462682649
0.25380775102115827
0.03392689835260399
0.0707831902264393
0.17505335876283962
0.13381089567312582
0.4457861536217159
0.11493747913792142
0.12291991795919306
0.19040224665288674
0.07811395346528047
0.08089467117568105
0.03921292871470893
0.11988376002433926
0.06457349372247788
0.015988380573969
0.2596722755770174
0.063615877239428
0.10553944611127211
0.13450646160641505
0.12236304789705983
0.20394263256923204
0.011437454491166075
0.2193420522562032
0.08942127744131805
0.0833195436771494
0.3662349047834291
0.14192350514592872
0.33951368152516187
0.0705105098574497
0.05152740760670851
0.28596485095320073
0.15080979528604146
0.23412110507352882
0.18700379607435533
0.06658912475505886
0.037766870034712276
0.1240413887330203
0.1738379873771009
0.16986363619179964
0.1569899904358698
0.2269211182117053
0.12193058819261654
0.03775756073994283
0.15411806812863366
0.23720637661684055
0.20058897658512345
0.18858863125043607
0.16486530966268909
0.16832626899826428
0.038916246724282774
0.17707713887682064
0.19220723371380483
0.2301316505353849
0.16736804860565468
0.0585032166302771
0.1644149196742715
0.07145735715782417
0.3186694208479108
0.0041386401636667
0.12748525680122497
0.07596879895549041
0.10919392986091403
0.18149398513863504
0.06022152417647385
0.0784266200014586
0.25452876958927423
0.04618250355746613
0.16507851335730386
0.2513325234231578
0.2791906128258247
0.07044664536442434
0.3272897568931251
0.12578361500071933
0.22445720134095237
0.25349420190685423
0.02205532943047874
0.2040948075969107
0.23152848810535864
0.18210794436195243
0.23597076213774687
0.2184584003606879
0.16877146240517316
0.11007080277819548
0.2522683079147093
0.05438972488337713
0.1412462660942004
0.014482384138575966
0.15915335539582648
0.10847384841878947
0.037272822641660895
0.23711511750180475
0.06805623151774069
0.2259594430839089
0.08473532401414097
0.12029209627489354
0.1133737203616166
0.28803811247082595
0.10077151615826986
0.09000394514570881
0.2079028255682837
0.11444841882859107
0.1130780332659218
0.12363294901368038
0.21104418137784245
0.16187269155555217
0.059476495304275956
0.25534015008888916
0.06910811004381978
0.13795350667390294
0.0729309625410775
0.30217605402441
0.10087692851487007
0.19113826442058796
0.09717364537749526
0.09849693894797613
0.08795175169230764
0.19437126298040297
0.027308625152760613
0.23448543996523546
0.08208818760333667
0.1607218170403168
0.13781132330776047
0.16544911071664345
0.00832681141973689
0.049184952074175184
0.08010381562215385
0.14746734504838951
0.10441028476032516
0.22594309061098117
0.16197020293140016
0.08939283550581587
0.1707852765042545
0.23173577260517425
0.20553653377358175
0.014073095967516335
0.114018622948919
0.1617355400638978
0.05411837761440186
0.11943149034619477
0.05659042157814086
0.11829560784170572
0.08709277739223939
0.15552069665357876
0.08223605925375792
0.15629991596479678
0.17892930160280293
0.024715335814629258
0.2391793568153089
0.15504950081428184
0.17563760941912634
0.018383803899093727
0.0750071959206094
0.12008050733576775
0.12927325361738007
0.16716255835334382
0.24578127828056356
0.10724622559629782
0.15344640594244588
0.19989524014019583
0.0716398181267123
0.06449130670614336
0.28479363532073937
0.2121315952925236
0.17548924865050614
0.10499874008193132
0.12187103459200488
0.08251610802542463
0.1659075327433953
0.060929974870013746
0.1271170234767056
0.10325281686148355
0.10511807712753478
0.18483659191181454
0.06594437516183753
0.13701110647424644
0.14976151796373877
0.22991231509092483
0.1376528591289485
0.05926497054575262
0.09713059928609809
0.1495234883744391
0.20108762349426654
0.08606414682785243
0.049969277520947444
0.23117022679722599
0.2698667680707318
0.12942192823944576
0.15250170567938562
0.11810451812232725
0.13191012390944565
0.13000582832040802
0.3015236761836318
0.24365261745637642
0.059810778146442194
0.14839304270755027
0.1746992486929494
0.09929656102313178
0.12884681247130408
0.29028625488272
0.09480320057692643
0.08445807706902146
0.07826643510554646
0.08147620638854572
0.0493165643691343
0.2297513717056624
0.03892784418278948
0.24468106523790614
0.1508298058759145
0.10694710859752976
0.0394883109552871
0.2585147275458194
0.04855105937273421
0.0618432153993787
0.14656631921138472
0.17927870454987715
0.14596933259790557
0.20569787528238567
0.13230671365256874
0.11451022354181166
0.13872707216014812
0.18830228883054329
0.25295300054472686
0.12824799590423755
0.09759330605914812
0.21388825989313084
0.2640997605771995
0.1438758193536117
0.06548115231361523
0.19349395074852468
0.14127839427484132
0.06547656532185353
0.0549873456169111
0.08486765247951629
0.185463854720989
0.09626276135255533
0.10744498781937496
0.03619850580321681
0.0978308448304398
0.1587853090933427
0.06105158976482315
0.15536047251561017
0.08775528802527086
0.0917124646744109
0.05531546811517575
0.11092746711167145
0.16253566323212706
0.04167240029818165
0.22838762119598457
0.20130216946707147
0.08768586795430963
0.21791309779046553
0.17330841728820165
0.08984390157323711
0.04947758493710402
0.12756930488620838
0.1812605016573109
0.05862977964486459
0.04370285831495517
0.1764832765324384
0.0828793777139991
0.10018885584859871
0.06034533561782829
0.08805418993208548
0.12334727399997901
0.050184504396061896
0.187307674115277
0.07979289603527664
0.27107259976744963
0.18105313168456932
0.11427449115902753
0.024274521710805373
0.25765283046681275
0.15090012876370193
0.025014544030899
0.16471105658736265
0.06445821015543904
0.1991893834079223
0.040941353314952814
0.06620392653446196
0.08044384657447913
0.34551914664094263
0.10968828124225884
0.16744035269507132
0.21764265888676587
0.19985457743833
0.1477962387933094
0.10055381594906991
0.1450556256818287
0.07878722055672199
0.22113181892791697
0.03646550852793399
0.13407777485918035
0.06434246047227726
0.1668050588569892
0.17015188657903593
0.1028819042194686
0.22339010147791086
0.1429996151482518
0.07613315709595536
0.25442927520466996
0.2068073249560261
0.2104854911251348
0.1163979928220194
0.1916370279203183
0.20851656658715054
0.23492929921899083
0.21682922329694063
0.08853011011237226
0.15816649112604197
0.20646723050401894
0.10092621844051049
0.12343549883447931
0.1382336821785076
0.04183420614818039
0.2703447030952441
0.22017509011408123
0.11836097018215587
0.00992354807695051
0.04635569621059338
0.11449454166988937
0.07121737456323232
0.22108332915373585
0.15847278341249646
0.16980436204211183
0.24496005681551378
0.19336495085786132
0.10226336007177429
0.12198575472276046
0.11299002405585419
0.07492807682047775
0.09594798679641518
0.11533304147107329
0.12571501576933672
0.09086721984108155
0.08139206958844161
0.08217833615833946
0.15675191121245535
0.17666468818382589
0.04196406519023314
0.12431354386358481
0.2906533377469871
0.041715157831270396
0.11768185897991788
0.15977436320775457
0.05603623146998663
0.19037111672586823
0.0620584139545282
0.07740501739193548
0.07850148864317294
0.09188071350060159
0.2970966629208498
0.2300701821227133
0.11397668941255241
0.14236701774159533
0.10705062763255052
0.05660673480548901
0.18777893827091763
0.3616637819101357
0.17504781753967924
0.04237863731205768
0.018028168316383774
0.10260119972617386
0.1976462975048612
0.12451302434401082
0.089102268331307
0.05954888469875865
0.18665299205061875
0.13073979555873255
0.2583450505091126
0.2616414730251458
0.10120200794563937
0.15429992772741466
0.1421371673669219
0.11469160275690389
0.05077002782556695
0.1384356148936322
0.0786833249467558
0.2529210000577134
0.10122053781184699
0.084207328232811
0.020358849068260663
0.1759663694439621
0.12652439886020317
0.1050097621898506
0.1699421007454099
0.12477402494861686
0.14909810251284467
0.15625950900264438
0.12797247970305745
0.19806120857197626
0.04817240764091562
0.11676570018994713
0.046633136444229624
0.23282053938799313
0.21798890399545082
0.09541990584406829
0.1700816875447993
0.18371611125181644
0.08182437390361362
0.06819124800645496
0.025049203973497712
0.08318722029589248
0.04519642697838943
0.13958677173492745
0.3166428311727888
0.12934377336456782
0.1838989931400195
0.0880094935179428
0.06647458700920125
0.2567481994483712
0.1453926425804296
0.2114738763526152
0.05775290768934974
0.09141606091450219
0.09928201164886129
0.2178763181999043
0.07351833122418894
0.1202105265790606
0.264094388268444
0.035871474288932344
0.18651962426326715
0.10354403622844958
0.03881359793827851
0.03799241740858877
0.15252938996709137
0.1276754385412088
0.17577296022086744
0.12139842071758139
0.0904160763868252
0.12143843562939945
0.10233514340593312
0.10196615939379004
0.07303367038829153
0.10286787825174033
0.13303212679981083
0.08390318528393305
0.35367456746800513
0.17078140925777874
0.06695894031290309
0.18813458677458259
0.1722591395362066
0.15640547394137008
0.17902075351879754
0.05054505481103812
0.10662091228116322
0.151449576903676
0.25768953171898845
0.16345706744691968
0.22378085002710058
0.24826413407580086
0.07006493749387609
0.10434976380129007
0.2486159576249503
0.07987036192671759
0.30957709938185407
0.20339200095825188
0.04246679895476206
0.08936559177595772
0.13956168056602586
0.06553528307218931
0.20452363587575273
0.058193420046987646
0.09427198939157555
0.18340381022648347
0.1899281883520822
0.059202503887312435
0.12466771431494755
0.20301299176886003
0.16143221168068062
0.1354608669706379
0.058269280860255464
0.16573522725689177
0.060549719531852945
0.3304941992559906
0.12161991165774468
0.11640923310449118
0.2663300078016167
0.13941180470101766
0.05997745832390542
0.029068812747620555
0.03683206361981398
0.11784725558991907
0.15843266047926222
0.24497007503358217
0.1358760950157796
0.17008729304859968
0.1967496728950605
0.2852893960903589
0.28060131410153427
0.3322181390635338
0.11466144230023367
0.10201434659334306
0.23174070883347248
0.11904428796220569
0.05864898286436603
0.1856371615881214
0.032334105745716206
0.03924854882594056
0.039741552414356195
0.10428421258295534
0.12873358867606494
0.01838486831543934
0.13893574383689422
0.14777892436925605
0.07024393835818234
0.2035548404956476
0.06344388465629591
0.030251290413777217
0.15136925819161362
0.09056283185445745
0.2323480233573427
0.14782180145461205
0.10437549814104445
0.1478707296783566
0.08258393301866827
0.07392100212433017
0.2938653706934281
0.22416537133394246
0.047339875531545034
0.16471869618447565
0.16177099159051056
0.12492199611861228
0.19377165492316323
0.2936106454161467
0.12514585385824106
0.04086924108569172
0.18841768888967136
0.1439179490356979
0.18330718755151723
0.02766713356805699
0.03180722796149741
0.14747984386604412
0.14093603903991114
0.30664775503859787
0.2298919928245428
0.21077741843405678
0.15133728355184903
0.06390210805055294
0.16586697703023467
0.08758706828281451
0.16222800177333993
0.07072009225924643
0.1928384790293678
0.12358825545908453
0.05834336808247093
0.06413589763984225
0.1438048686929166
0.13426739407390667
0.24229981139627654
0.0431664953527005
0.04397942257174272
0.13764030799504426
0.19453182861891752
0.12023105303189804
0.02672290994032691
0.11386098544470898
0.05747051484853982
0.0465120345273504
0.12638089814954429
0.07102335747653882
0.05761510030836871
0.08678577221011824
0.034859139041655066
0.26373433262052776
0.08027172419055625
0.1281580653046796
0.10009506263690579
0.08027178991003055
0.07777462094885113
0.21580309082266622
0.23078164751397992
0.22645281937272915
0.09090454834198777
0.18104586350088658
0.17887897169192205
0.09838717386229918
0.19503966873692466
0.07384199462730044
0.13569328631500321
0.1028691281984254
0.22192597703245734
0.25574230681143095
0.16731377221050067
0.08827294758517731
0.15183525993408453
0.2736301518625106
0.18873663936554858
0.18671538238589946
0.019818179986066685
0.03734045807603349
0.12074596795202286
0.08835835682074568
0.16365492335736861
0.12315743259983793
0.17433432542212807
0.09563968573053645
0.07724074409487863
0.16285095084159087
0.23320348554866407
0.013238752381823746
0.05736810775741291
0.10836755072083502
0.07039488652707462
0.26329434033271853
0.02630081826385951
0.2133838064640731
0.1539672269823056
0.10426341148522182
0.022155181175990985
0.09413820342598997
0.21515420205974967
0.29726984761659986
0.06181179654554837
0.18341851535250328
0.06663312432106583
0.17064259584360125
0.13577616549857646
0.1765766308394597
0.07927401880516895
0.23000752191422325
0.141345493154054
0.0428716134897028
0.13724522701904912
0.10029628810791605
0.1391481563241904
0.10618121513736971
0.2586634942129072
0.07077884220283301
0.16399379039238782
0.08996721858406466
0.19741799678979008
0.23776904016116748
0.27197066203236153
0.047487842019455585
0.24457195543212554
0.20710463544007163
0.050746584803164005
0.1539895107953153
0.3029438022005286
0.29834079053008067
0.1178245977246011
0.03470308220067989
0.1482938102447252
0.2538967900082201
0.051687900476008436
0.1391685876294204
0.21068708713104223
0.0891570139816784
0.10297563036683574
0.08081749681758717
0.0589140357147266
0.027499605068519183
0.06484675101060268
0.07101868324838713
0.15348945881915876
0.20734692637467805
0.022693523403741662
0.16397930809740516
0.08165946497320468
0.10238140669177055
0.13230368743891752
0.14966024111617393
0.09680416444804336
0.1425161795156081
0.10897745821813316
0.11008149244745158
0.17914116269759886
0.1985868724594732
0.2016962661353181
0.10949389341532778
0.218124466337184
0.2090033510722725
0.2602848761586328
0.04099184430501275
0.04740013927550718
0.22194027087667187
0.12059219298397557
0.06636667627309714
0.048027189308382415
0.20189181356475594
0.09126659159455715
0.09585922532036008
0.061383392431808785
0.2015930471306143
0.39019555070445655
0.17300512282284203
0.17269879679391797
0.13831226470940544
0.22681546463012575
0.17349671170069134
0.22305965926010315
0.06607522356954851
0.15294347555571663
0.12190309777235421
0.09941933840003676
0.08570529349325445
0.16497991211697915
0.08143484110724834
0.14256132896575127
0.05078010352264036
0.2556678274994162
0.114712652990304
0.05134777861704092
0.2555041068409471
0.0933075711729854
0.00689515315561162
0.17545566403746982
0.06076475424808795
0.26073825433027675
0.2000324159466978
0.08947610137596283
0.14634239828430728
0.0629716705240526
0.14825944941443187
0.07357995646978759
0.15165557252551126
0.14905864264270427
0.020516543082291217
0.2478538638837715
0.06937294284369704
0.14064966348687122
0.19289434007097664
0.1334610831142419
0.33620061098667187
0.052552203398424875
0.03791579357766448
0.24911712261066765
0.0888000113576864
0.17675358482427633
0.26560589288804404
0.21860663635427682
0.1670418632976642
0.16005979136692985
0.0827364603091759
0.21136424811093343
0.23768845652260578
0.0911674183105285
0.14615787739641142
0.1517385025347222
0.1082749572759719
0.14328628138124505
0.1717360657461632
0.22807484481214438
0.24738899389941726
0.17037289727850016
0.1356121419822833
0.11768047273942067
0.23303273414666803
0.21664573172656157
0.12409126520031522
0.3456546878743797
0.07121572079370335
0.05601934281435573
0.05228902486344174
0.07110645614664253
0.23538614216958179
0.2369523996768952
0.14903631235288087
0.2282799759395336
0.22308796289126007
0.1284363826121872
0.0955680992645985
0.14394923256500822
0.17050702206434248
0.057166571465702226
0.16064662967041038
0.09224918789243895
0.07315337585034
0.048943554356582195
0.008730691679732725
0.08216803248764169
0.10485631547070975
0.0433709531134025
0.18932293630448335
0.2319218272901376
0.14182558782552512
0.04545909659270118
0.09065958411056382
0.30785342935333165
0.11714511682105903
0.20741674683105937
0.04354011065697876
0.1225310937923999
0.16900333698143755
0.08812379949531558
0.13015132750183991
0.13636755046303572
0.2151775462752758
0.23550808291030526
0.15173544085717855
0.17993663083210243
0.05813782443632506
0.045499295747625686
0.23062751981692842
0.12513325043727105
0.30611539271613675
0.20048595233972222
0.08024011348226215
0.14789809478098526
0.1123947614334745
0.1436334792642355
0.09422844154471885
0.14351147384001278
0.19873569491639517
0.17182954602489642
0.24904796050335026
0.1621410928764553
0.19186026965586617
0.028877739372279894
0.14596457273735416
0.16598096839490256
0.07057937851543797
0.13251435220950109
0.12646832272376074
0.0014635799114073658
0.076218844720169
0.1857367921625288
0.20803624681820168
0.033815851945886176
0.1590342610027829
0.13121022966387977
0.15007005547959354
0.15422403752421965
0.12187676231987551
0.09434204961303919
0.1835190221691212
0.0718811390871637
0.14299267725537804
0.03930037953311083
0.07771957521421012
0.25186283680855737
0.04683683930559206
0.15053766013465059
0.28573406177533767
0.254428619282048
0.04851546106993807
0.22142850937366765
0.023312734687400912
0.14116562134263594
0.08764687644067637
0.16118846893730235
0.15739159683046103
0.10855399417998794
0.09898001761670053
0.10728236061431316
0.14518738967697634
0.12025684804903713
0.14484524841054902
0.14239355654709043
0.16659377296615446
0.04652645144298775
0.1313289672229683
0.18049529558789043
0.26284161281008495
0.12710659769420535
0.10180186318340069
0.2580609355244044
0.052345191212291184
0.18411775457870055
0.08394722781668955
0.11051589841094453
0.11493109138584304
0.26939822779350997
0.07468161531968312
0.10420421819539798
0.37192388659384135
0.11940927362903062
0.03734624358114747
0.16332151194640226
0.1490355777804775
0.10810511331662952
0.08894979218011854
0.022730298670146136
0.2644957321471443
0.07322749911976752
0.15852251029917527
0.15993235278619936
0.08796275037265029
0.09756510244860624
0.03248484695932805
0.09634815556319329
0.020083162056865844
0.22302868128131462
0.11284209682531372
0.30865176646192155
0.17272639227297412
0.08115715013256591
0.04364470268529409
0.027833953543947652
0.2809029011531001
0.0065424656581873864
0.09931301274840525
0.082054679180583
0.18198608780636538
0.11315420416916303
0.11105323730258927
0.09844608483087701
0.12807820699165
0.14027025757271855
0.3084819656965077
0.08069393291713074
0.14298109574387693
0.2616210193214864
0.28770456346862405
0.09529873443226815
0.015222433614657688
0.18667570964364458
0.23336188165759036
0.1537467083551918
0.08430625683688014
0.27960137637696697
0.3299776799480835
0.19678295014252442
0.08068972718500883
0.1194429667642274
0.19635097624061512
0.09625935926532529
0.08932306034990467
0.2063766214305488
0.2084712466337394
0.17363907399447726
0.20812076761030182
0.07354434802252438
0.2999361565813456
0.161144528934218
0.08638704591502
0.0975908023757644
0.19765131566383784
0.1613021780055939
0.11096816607167356
0.3006367783787627
0.1583625340703313
0.2163494641352275
0.13649944024340696
0.17428372703633385
0.16869407703088818
0.13176807209453895
0.043010811658805985
0.13158583504641394
0.22581847710922476
0.10664937081117258
0.23397471903409942
0.04971962059484271
0.05860135526413079
0.0629697013197049
0.17690203266181387
0.17027064455952023
0.07567968361435627
0.16016084446736964
0.06639166357029998
0.13340865589800968
0.032767113885627225
0.22147282718800554
0.1669480167397098
0.04927169413461796
0.17390046410562154
0.19689989050450507
0.06579149603476098
0.21151090597777866
0.058423433198998134
0.12143135261662637
0.021805297558150808
0.2125052523082781
0.16521907421107346
0.17371257486609706
0.22549998770259494
0.21833250754426145
0.1632236977492411
0.19374021264842206
0.20334691242837902
0.07722307425083733
0.040716981271072435
0.05943412573878763
0.08192681444884248
0.2442631131789751
0.17721730728981144
0.2385811533641455
0.07447222744074836
0.20650418896889516
0.11829196751669423
0.06361278586767587
0.2263287150175609
0.25728721358107454
0.23081744566078152
0.17496827790450126
0.24611508435095542
0.0858639335997271
0.03226781470804248
0.028514197906156922
0.17984003335749188
0.050719316976256805
0.03192527278962143
0.20899469069407808
0.17897648658763224
0.06117255497005616
0.06548672676036989
0.21924002574500756
0.17777791173348753
0.1639168765158952
0.15247642250160162
0.1185574600175025
0.3018922794344496
0.15792015677100035
0.12696517661783505
0.10953368818390094
0.26807008247636616
0.12163046600808762
0.20345893271625992
0.1385762695045748
0.09004570537515498
0.10565005737804006
0.11914233424333585
0.06468870769371811
0.1909749254958611
0.195822064018155
0.05294469999544477
0.059305001070094426
0.06336506424759841
0.17328503242686139
0.14225270509234733
0.10662608334610149
0.1828053114437183
0.16660586494082308
0.16236837031898807
0.14348323907874433
0.12790039618936594
0.07220820053104018
0.1024539999673105
0.17730215250813297
0.1241705851645438
0.02325506304035922
0.06574800630516969
0.1468074737783363
0.07354233935637955
0.15287888361791394
0.14452939654949712
0.22256108545131803
0.059828360416399676
0.2412470692288819
0.1558196871469415
0.044485242081189896
0.09773296082047793
0.16912635373143195
0.15485946513105375
0.1348799720921472
0.03814085223630656
0.15869936873281257
0.2555969156879317
0.19171510344913012
0.17469922548061909
0.07526921673898905
0.029772699967178563
0.04630538134813047
0.06176656862493516
0.06631506012096507
0.0746520911116805
0.17382553783769644
0.110420431300576
0.15414649954771165
0.1470303836679232
0.1807517993996921
0.10007499552498539
0.14205720899143937
0.16314743362701128
0.15385468418555961
0.05679112302498463
0.13625197512028786
0.2369164927869733
0.15564207989042056
0.17151181424123207
0.028240579054562374
0.1579182474006211
0.13085162109645235
0.14466867446542775
0.07975796491370116
0.13178632049233616
0.1746132677961119
0.1376770259545776
0.20054381342090138
0.09037309055399396
0.19666087500477208
0.21285686236591228
0.021251706774672873
0.27409046156757944
0.34113569145277817
0.08971725573890155
0.09776990881962337
0.27033123453444724
0.17654548391927402
0.22975958258249005
0.09078101004751842
0.20736921701823355
0.2535611703397978
0.09985533675441888
0.06276831967897716
0.0527802058123719
0.04946532105257766
0.036661621161930086
0.12297681152260431
0.1832902208685647
0.06429304696570332
0.18878230355308698
0.20512729221151937
0.038823832960624735
0.05584802096212542
0.044363801684843635
0.13835950520148854
0.1293782126740963
0.21456880389147887
0.14207655081971898
0.06364975579089345
0.17730958826090323
0.059032916311856996
0.2976956111926558
0.05131996979820514
0.15384579525673367
0.29439138260425657
0.1734892186708541
0.2670573075731817
0.29944321555377357
0.04237947841389783
0.24578524176411745
0.14468262444525395
0.14739772311389615
0.1522904395528895
0.08124039454547362
0.08622171292612098
0.11459167768622901
0.1602009564315428
0.1403374456376727
0.20620088854181814
0.13270224327346614
0.08697769815810077
0.11565662501631876
0.17351739678020778
0.05992104567844017
0.06094869520869574
0.16281955420067576
0.13743092984873675
0.16647061822900372
0.010263817134970816
0.18006719139284483
0.22180305916474116
0.3244622547042587
0.16310298152373054
0.05037172147846793
0.15106506789618473
0.1359953208842697
0.16024983675342055
0.08031060596666596
0.23372939821457328
0.3121739221597822
0.2813795048424593
0.2149539597754977
0.1357209605486487
0.2634714315936762
0.12594008303215878
0.05659933746150246
0.2380082763217406
0.04255410936567676
0.0905990405556098
0.21444567058287803
0.18128679137575052
0.01738469407064844
0.0996383605227046
0.17873760124467314
0.12078909186862331
0.2242083832277823
0.18788328381453986
0.1510719182280539
0.11764266829205378
0.23623218088522333
0.06283530633623037
0.13849633411369744
0.14405128273307904
0.027668041009470064
0.15163616603213512
0.12352106380260076
0.06269532372018978
0.10520994273374136
0.14729490007675233
0.148647892137626
0.23059386338197604
0.06778875214084373
0.2636789211883995
0.027333416418896892
0.053670058857595654
0.3725633961135365
0.07910702188854085
0.10706235694742505
0.10348824924820953
0.014299527499170635
0.13756489235172056
0.13500678650766795
0.1723560122203771
0.10121252290756241
0.08211322284279761
0.18004609053960263
0.027597878834730978
0.14617678207649878
0.15611577101404644
0.013498268798277391
0.12547457239581028
0.035900927282574054
0.059522641514666595
0.03306012834015238
0.11343254880071228
0.06730492612887486
0.2242184268238801
0.09481478336047085
0.19790849097926128
0.17534207147057976
0.01031173025193681
0.08193000108257378
0.07424361123704136
0.16537864132371113
0.1801246813809722
0.38199105846842946
0.1508268159773494
0.14692336217177743
0.12386702434593054
0.07023740494724375
0.19265020113673387
0.10102534237679636
0.25519108965707166
0.1445431701143974
0.19869794549367345
0.1450832924996705
0.22593149253620945
0.1055543756531472
0.003610658468417327
0.17063083313234093
0.2501655217609207
0.037153000824375296
0.12431675930043655
0.04299633830856667
0.06756809619030008
0.23375458492644804
0.12711809068789126
0.09647277420969799
0.1410159572376882
0.08704346527785625
0.21353085651842937
0.10592186482003446
0.19593917740210917
0.15716856119153563
0.05371037950620409
0.08227072943116831
0.17925688518518432
0.16936640715982743
0.05778673641685444
0.17853842640174428
0.14424553465677778
0.26208689351953174
0.047343315815092255
0.03627442055348734
0.17914077740373643
0.1989100076926956
0.22098065627486307
0.05753354897636771
0.23311478261219218
0.1371565368254427
0.16395906917625844
0.06621309009388389
0.15614143748913684
0.18771460523242958
0.20568847977462615
0.1524583210315935
0.05331247694424328
0.04217539660816896
0.2620426793802454
0.2288290476764286
0.19605374896270816
0.1142511180053669
0.2047499166139074
0.17570281645843744
0.08457287546947494
0.031769365178095386
0.12473507828212463
0.11988105655896125
0.04302775339340431
0.08920803386713459
0.04980419365819543
0.12049482349968403
0.18894416862996136
0.15806436736909812
0.19350316958590197
0.12547407345691675
0.2267110825123165
0.08083285016396234
0.1973748117605299
0.018217737962222032
0.233484270687175
0.24688387446785956
0.10929388829011674
0.04791144626404532
0.1318815445055032
0.07730726935248035
0.10485180498093656
0.020093187964645466
0.09872745214528657
0.062262445694003916
0.14124858842269034
0.23722137350633288
0.16015477664902508
0.0816178138535674
0.06352561535809688
0.2942883101757797
0.15011411758805326
0.06324534942664756
0.06061742009086979
0.12786324724104245
0.0972602010263422
0.1132596540982039
0.20693123409980868
0.08674915106649617
0.2311599097564773
0.02120015589918193
0.13204170722340056
0.2019694405753501
0.06550930064122308
0.07214724894079161
0.17755937062970212
0.18236891277133652
0.11020977909309436
0.2078947965310975
0.18328999960607473
0.04516899984690698
0.07214869284861229
0.19522048062875164
0.21396018377822804
0.08208264419378238
0.2081263687388569
0.11702276983684289
0.39248021969028724
0.14276215347648552
0.07940966777886595
0.05837624484830958
0.11229229991270795
0.021480056465495084
0.04879514751808734
0.14419560151189414
0.11132324761773633
0.16037074494477135
0.1497979808025386
0.15800108851248332
0.03744585838321216
0.1096321698539442
0.28728886816371985
0.2583288265896489
0.1597435920988569
0.04689374137496548
0.13181145416904078
0.25593034016252486
0.12377084483316458
0.09836907224395032
0.2432985341290758
0.13536914422075932
0.15857339218393438
0.1404115449236908
0.07315120225758925
0.04683520416857251
0.24162898621939832
0.17396521518960076
0.08016739891054904
0.17967591358939133
0.13883310090432233
0.09591237420629095
0.036886596317278184
0.14164245954310165
0.1947104938121931
0.06770637170218523
0.1717981401654736
0.037692827653856543
0.23055617904061226
0.2748237525405315
0.07139507513738758
0.08405885056575045
0.15725396251232596
0.23567124027287625
0.3943995008048973
0.1747518736961077
0.07919959991968269
0.13582180203204874
0.17702020225235326
0.07939779047455858
0.02208588277236413
0.24709279876821275
0.03000587817093861
0.11422285427844765
0.17834160944237057
0.061263780423720035
0.08121141584624729
0.1442018984284167
0.14005601437430093
0.18551338486849642
0.041999318900524815
0.17676576900115656
0.25907294817081505
0.05786809631939791
0.17116313510851944
0.028110258489273298
0.012890945580120553
0.130917275720553
0.09002114129901297
0.10540120962193507
0.11533431473513252
0.14593267474954935
0.07094407735579196
0.2404763593107313
0.18379170096469444
0.18243976736671694
0.09160194413193808
0.10658719476787633
0.17722480801773313
0.08999901547840995
0.18931433030788855
0.04638159185839641
0.22539336921317552
0.12611552611027502
0.08501049094960364
0.14799777310234036
0.07432528975535631
0.17346340902080698
0.03828381696843624
0.21536562740471427
0.05250097452597408
0.1637629455774793
0.16400898110856105
0.08940060762833596
0.13437103288425573
0.1679276274550939
0.11504720933714876
0.22131503022967433
0.16918602377499792
0.1976228997020655
0.12837459577729535
0.07166732887350082
0.13982835837425814
0.09156470445412077
0.07693122458945355
0.31007821121687706
0.05832259853260411
0.25608331679561686
0.1843505207578661
0.1318769908248437
0.03170740645990289
0.11751443946827743
0.23151214825960165
0.1954477027554729
0.13515411675763267
0.12113218437800162
0.07502295857087327
0.058323545751279945
0.2276759540602514
0.1586581273440871
0.11186139066047818
0.10546729970238462
0.22623693471611
0.14568584302961843
0.13575319370826044
0.07296196450300929
0.1563309951138063
0.16154772592880848
0.13580403578740027
0.1167804739935855
0.09724340243822766
0.18051536831058831
0.033253001601725875
0.03825512912160355
0.18078669657798066
0.1504953417566937
0.2044426150474621
0.23983695741744174
0.059906797783105155
0.09978416920990256
0.19190924137335996
0.3719010946730988
0.08629056724577372
0.1402330207881521
0.15229578911179525
0.21373506035142878
0.18221281744580065
0.09469473079067184
0.20504720262986686
0.16066404084575822
0.20173824418942227
0.2335420688013979
0.031467148795046855
0.07897744441971427
0.23211125218402154
0.14065851160266238
0.1256874791944639
0.07519244343539154
0.07944305538113412
0.3187870589459496
0.14512121021875246
0.19537377580603982
0.1521258249456821
0.04129272600420209
0.04640780732627201
0.1927460058954949
0.14472912781441483
0.2775978332983094
0.11501974631789008
0.15914634014794896
0.19199081663280715
0.07160763934435513
0.22920446814322995
0.16520207942513956
0.2510026109957411
0.13981722911665578
0.08641293265374872
0.11439640857647895
0.1294468765528061
0.13788171283760628
0.0663568447206738
0.2330355692112134
0.15727025638247122
0.13600866017131735
0.17833032021078732
0.052062599893087404
0.15906023623581528
0.14715204195847695
0.23776933252288449
0.03394188330291012
0.23937739134503003
0.08698058755682453
0.13261800911302354
0.17848271672698693
0.32673127106612493
0.18580646203188295
0.037888377618554875
0.1583993951344928
0.06306051304015428
0.14830844245446334
0.2273549388728204
0.13646369898338334
0.2686119068657561
0.10105706348648935
0.09792514856639387
0.16413240333454507
0.08592584309797655
0.08408610109780597
0.11241898377205566
0.09008819173509924
0.08704098136261407
0.039799641256872055
0.07394321394582963
0.11764359108248557
0.20530088932281054
0.2184805888808639
0.10931379388581111
0.20360385424475144
0.11859952605997147
0.13249627834965194
0.07668189780869143
0.08544843607794808
0.22009411244938323
0.19164737544016486
0.0790267120900314
0.10917035577626832
0.07366814302956046
0.10605661919479258
0.14367053216132022
0.12986586747611484
0.23829015128968364
0.11727290005184635
0.12364499069590489
0.09602529889251175
0.2788602257459899
0.1693173099307364
0.22387445906118517
0.21340348213998198
0.07048760843746095
0.0993723617972161
0.18379691598497597
0.09063776603901881
0.25404650160912684
0.082459398595593
0.1025629220219005
0.07857468535890295
0.12496372974683827
0.12185077883319807
0.09057661733807727
0.3846831276859158
0.13342414742740294
0.21357674364636828
0.1626338206196896
0.04007091685726008
0.12962605992134502
0.20100259415515712
0.013537573235544963
0.03086194355891664
0.16370736734132277
0.08791822997243195
0.13488570641380745
0.0704792445844453
0.2248622811941423
0.06756193902154972
0.1181440419359134
0.1934371868622369
0.14876790427913492
0.0965585432630843
0.09784866649675183
0.29237656894191094
0.23217641490623225
0.28069804790015285


==> anc/smash_data/ecc3_midrap_Pb_s5020_b5.csv <==
0.0
0.048987485793061426
0.19536958707686364
0.22515740835014345
0.1324238278579136
0.06652818606115435
0.21308378092309488
0.08211516842261536
0.13149449911649824
0.2198207328810698
0.21074283819786635
0.16950515906113828
0.24484147453724714
0.12517419594867868
0.21918770459952622
0.08398861803139651
0.04976419194076233
0.2993147435788599
0.14466811759937878
0.2458931789120275
0.29355668171726046
0.09158741558647499
0.09109423165541232
0.2470932985835617
0.03332579031323781
0.15884135491584933
0.14025202605123704
0.16442188580008368
0.15440739839172565
0.14540064238046307
0.2671198464681777
0.19345874496759646
0.061693977638159585
0.12367715945556822
0.15370521794606407
0.2593494570025835
0.2939311225895065
0.02957340712037931
0.334834333932382
0.10408039248629046
0.14712636298448295
0.16090790941335686
0.07679810715100818
0.17047544010884888
0.31725596526717514
0.31832019780192405
0.22365805683492695
0.16614090797012065
0.057210435276670114
0.13095420355745346
0.15929164578871388
0.15095587534302937
0.21069712907177812
0.07852566502334618
0.13145608419151447
0.2645488760171432
0.16093480987936665
0.10259173663315817
0.12428248161671476
0.07992388461584254
0.10117862139967658
0.3741153488749511
0.2509160832609604
0.09246468240626421
0.19220654854158245
0.24958777808468577
0.2024465359850129
0.19605370561710012
0.23355496998887393
0.2610117380460736
0.2874776707081896
0.031724571016048926
0.1206063286480612
0.10692347237683027
0.22734961511555024
0.029305849394131445
0.07393700342642344
0.29688451638376134
0.09750505970937962
0.22934822812894337
0.04618581773365984
0.12532422301105875
0.09832224465779509
0.06023438334123437
0.08239084023766798
0.09545953603765689
0.09650764400760942
0.20636209134167588
0.10721246916397281
0.232292940047911
0.0908525450370292
0.1309703216631237
0.18875468168019047
0.15241310845257636
0.32047377357390816
0.3381339253101179
0.12422485380922375
0.19797832243209587
0.12630171757805214
0.08526270816907906
0.16594827048261707
0.27609075608345535
0.1057526473800517
0.20514650485280206
0.26595587950706273
0.14681002996087308
0.12794568767558673
0.10895445593421056
0.1405193298244384
0.14343991336844203
0.19935670200897523
0.09960057770445918
0.052256140506497836
0.2108223641804392
0.04136093347586494
0.1793138387242076
0.1636299211010559
0.09785007185541174
0.3410589790037665
0.13799687273961006
0.0773920331657762
0.10888139273400425
0.13885099196649667
0.05187902616338466
0.063793285071367
0.2769850581949632
0.22362919690356436
0.12231232284891927
0.06409635264831273
0.17243775349662965
0.09935427550101202
0.07923275710521295
0.1387358925703567
0.25187017447925375
0.11402411329232126
0.06726705385121975
0.2519679743973471
0.07666745965303705
0.04131612681427672
0.30869643750709413
0.09190101257202977
0.2093376726459074
0.1720352362989608
0.14822972782949115
0.21832099006629754
0.24494575941185248
0.11077854742645006
0.27388010933427465
0.05115913088788995
0.07092827899787715
0.3547045818019624
0.036917545662925134
0.1407906732838239
0.22842297094082897
0.14498341195854467
0.08634915410961562
0.19644149420247994
0.07720256655331378
0.006411529420624732
0.17198034264048484
0.3178352160091476
0.2981775333033588
0.2749008750873995
0.24976541027676444
0.2373067003749575
0.15551030173964828
0.21698103886634146
0.17339786638831128
0.07764383706356044
0.04715010567849671
0.09888635246626211
0.2188270518181655
0.18987478904106028
0.2816892078637327
0.2565537277637121
0.062158254400851945
0.309014888961608
0.08548791793122927
0.07158591779509724
0.31819469959106034
0.1600877744957092
0.2472048642475718
0.12081512210902329
0.26867889321231875
0.009193974641872433
0.08041534983359258
0.10064904320603453
0.11265950493639877
0.09911040632101763
0.10209371690183348
0.2940911465761938
0.14448605787599214
0.08696067871937369
0.15414520112521868
0.21147639053785072
0.14800856112131164
0.17922537161596624
0.11697910137327738
0.13517824351850405
0.16825313973724979
0.20169596605199702
0.25423669631583984
0.07699114040115042
0.10509980216468198
0.3234038539564112
0.38503460582250437
0.11092605960716385
0.2273736220504325
0.07943286382809785
0.13837160188756237
0.03662450140428363
0.31983406961007727
0.05014136516614236
0.15201641099042068
0.11306770191594791
0.2523138481099071
0.0981945272907329
0.23663334754899804
0.23239766982084817
0.11477091787918234
0.1757376047222265
0.1504451315497364
0.17866433881158286
0.1521947873952725
0.24976985225820508
0.22049120880646308
0.31967192705047054
0.2933683211435305
0.2513302316775881
0.26984381445531785
0.05336745893681437
0.15247458987808266
0.13472098906663135
0.11724926182018719
0.10529763004430104
0.17114150780236304
0.1555359859401054
0.18774879969189634
0.032055499866811825
0.16121400706485028
0.19468424434633752
0.14127785524618144
0.06391037211035361
0.18973876586617974
0.12475164775128096
0.1803874615447848
0.11350273267090019
0.13665198272558282
0.20223250466685097
0.18868777054655853
0.17707288377064365
0.10143701820628391
0.2146192868812583
0.11890030918788805
0.4112889928865982
0.19775268961446432
0.116385741790843
0.07741375370838283
0.031872872825653105
0.2655616057696798
0.1862510378508223
0.27378767576638824
0.08494536914920138
0.11064530850085559
0.20571828921149055
0.17300087187415156
0.050144902333645276
0.06435791706536768
0.3102711643519859
0.19855167932792644
0.18067888687000516
0.18981401528999808
0.12947147062557868
0.32506346030139033
0.07906251964262499
0.14599244044559012
0.09203474183913661
0.21092412141778472
0.10042276129336088
0.10606191683659183
0.2626604075109391
0.2112774244377359
0.42050328742932125
0.1315729364337048
0.09495044769494615
0.19289510200740545
0.011858540051781236
0.3579794556636667
0.06511239174197117
0.1777259266312687
0.18393882636910044
0.2416445066992304
0.10662928316759704
0.1332705018932608
0.23755180666626327
0.1716329911246353
0.18876579610638883
0.1888539328449917
0.13162153312349645
0.1095642190431138
0.13135027416382983
0.07959497373319695
0.04463194806584789
0.13512227894195183
0.14237140334896561
0.07601920779733903
0.09804560867288754
0.3671635010646244
0.20960608595503216
0.3147605308091691
0.22594666596946764
0.12761005086702412
0.15705320563219605
0.14077039617740475
0.19829252901902175
0.03833764686186154
0.30388497870583236
0.17699972727002264
0.19642873423000629
0.04848679503980311
0.19721349766252189
0.29975845562009296
0.036212939437019996
0.16532915225122174
0.09323630031033599
0.21869338886974635
0.1193578526643572
0.16337025547872647
0.06223345162525075
0.2116940578805474
0.20296571296179872
0.2407476545754368
0.09865051438057311
0.09950491415995427
0.19732478601942055
0.1211723158121247
0.17586613382908942
0.19159553629609874
0.0492871030725577
0.07999633967570965
0.09351361147217052
0.3009059689738998
0.16968592412371147
0.08115721382192699
0.1824316759978416
0.3404543058211555
0.29338881279003226
0.04502215985733432
0.08725756976561752
0.12423865381319733
0.18912278357719492
0.049419901991874675
0.13453358520928188
0.11028219063470403
0.14372980235418137
0.21562785319629774
0.016147359656842407
0.20643810405939797
0.10908141834889475
0.018608659370993996
0.09927925180149874
0.31400097911862007
0.041401432899907345
0.2411154718941876
0.3336069859217654
0.3358743922301227
0.15675504681347385
0.1384955845132455
0.11469524696872652
0.2119134593987016
0.21619679754696844
0.27401859560605535
0.10362577666857632
0.11067104039821198
0.1815727480668706
0.13462947900698213
0.0906130569143747
0.0959039526194235
0.12553101158017102
0.15006286143515926
0.05408719823128991
0.13191619792417464
0.07996198420853444
0.2047393505903427
0.0788492366145971
0.17142014795701424
0.10222468710629995
0.0646009995294992
0.13042113246292641
0.16290112509271693
0.14555857999131008
0.17584410125810188
0.2495340367255314
0.16470935660172709
0.17064892068485077
0.1918297618482425
0.055793016581795224
0.1462917760029929
0.19628450489964117
0.007180465083237467
0.07474970260893671
0.11388857640378655
0.17455903727290617
0.030993990822968494
0.10806107702322301
0.14307289494603176
0.1480267948246301
0.16138373663295003
0.065842498956611
0.12820714281166787
0.07111552288086928
0.24697986908083513
0.13280668185403627
0.06735264200949781
0.3114930172880201
0.11872788598624175
0.11514261567607997
0.1290561078049382
0.04237509477661295
0.1676481151872184
0.1412579711539808
0.01932032498907343
0.23677815444508418
0.10866666932152913
0.16037995125635654
0.09849092483347252
0.34526526851429185
0.10378043857021728
0.07910355198497532
0.237021872940282
0.21483641890627025
0.24198410872819148
0.08043387850726648
0.23246249000377178
0.2211617439067243
0.08053168552526474
0.03755431959419873
0.18235729124758288
0.09211798536852682
0.26580008418878365
0.13284758164996527
0.07135429622935711
0.032513922813695126
0.13608443502369777
0.12294251305365783
0.046798714635262556
0.1522448490238929
0.2388818285619681
0.0026132341668647073
0.20252656161368215
0.20404707799302838
0.0778295082110726
0.0697553552002531
0.15644672167613652
0.08896138842398536
0.2301830274726646
0.15558824419650302
0.18130680262959173
0.31995951989828486
0.016633647100022794
0.046000793336181504
0.1410187663250349
0.027347518528701903
0.024830292298283888
0.09941395674467228
0.056483876259877726
0.08872038312270794
0.03737664883830538
0.09293597710453642
0.023920542301123376
0.19817565798887313
0.12752262600245673
0.1991207272046528
0.15102183611563325
0.09733859251708121
0.24939816442950802
0.14444141658858434
0.11141345282691444
0.11362859536182568
0.13363566731149498
0.20845793479449362
0.2303385320399441
0.12482048318107024
0.09887910223689972
0.1912495913827199
0.17226353677034995
0.08288935917310275
0.07095105376388314
0.15990157378217637
0.05860353991351633
0.3246653826390474
0.12820523120630892
0.07643915610525062
0.21587626352607
0.21448975017510355
0.07606723020829637
0.17014408255728933
0.2625109875450823
0.1259241600259918
0.039519994959378774
0.04480381879814241
0.13385776033905783
0.2526402478402598
0.2574208732268588
0.12288365161227599
0.15230909206078141
0.07757484859221508
0.21942671091935237
0.047762797363609596
0.2633040673102683
0.06619433372634177
0.16254930766812425
0.21737491884407203
0.1734858646109927
0.10267393322006567
0.1651229938940254
0.12581464993574007
0.04652282475402765
0.0237799815642485
0.029619773130498746
0.18698329538025668
0.18302326531378185
0.18087336366304693
0.11794029067683948
0.07250941423120849
0.0685073835146046
0.1253022463034001
0.1057521672181718
0.07160912060153388
0.1618374982891674
0.02523874061484801
0.03714664278058827
0.11787473574010383
0.11426353068412873
0.11648552973294811
0.12655118989564107
0.145729353988961
0.12971051455955482
0.08098106685490654
0.0914618546610183
0.103752813055494
0.09787472325474497
0.08482373482674276
0.0765251843135312
0.08216124062646182
0.17817202982579156
0.04411785508072697
0.11754314333910706
0.06293745989375367
0.1289532078283579
0.16888546456942982
0.15063490891535228
0.16969060990852014
0.0570883229016933
0.1408869423477212
0.12801058216638095
0.1670855824032657
0.1795377568068277
0.09965477792874289
0.26892359203256416
0.15420991100343842
0.048138111175902956
0.25320208107023656
0.2854343811365897
0.09307376051412848
0.3846387459749351
0.041980752468038396
0.23387231949217732
0.17450922197742216
0.20967383524283548
0.16890880683678064
0.26294329119748544
0.23653125841813233
0.05090754822000818
0.22070518535221625
0.09385880792337639
0.1407617106027236
0.2463848070810293
0.16007507353116407
0.2569885154862702
0.22503252195082082
0.06862995709230095
0.16620031656956627
0.1675681231030414
0.0354669934132311
0.07320497531551014
0.33404217827550076
0.33918521419018177
0.07176835348184521
0.13717967103465273
0.076190814062529
0.10907224568465416
0.16029245941766251
0.09217225770096096
0.06672426860203408
0.3114358179603901
0.16786284503649856
0.07556777721081055
0.23824464717696364
0.24104588427922288
0.19180884263131823
0.06871876769965446
0.17349407335729927
0.19714781556343827
0.0798662787371325
0.20016776520023463
0.29854277459312034
0.1678530742003814
0.023916786369258307
0.04701546309913586
0.05626914284332837
0.04757033661411735
0.14015818600092114
0.10257217692982859
0.10747317195291618
0.08966529494223602
0.2224389061896968
0.1766429156813391
0.03836388392081459
0.04129887858330033
0.036203794641862935
0.12468330368205564
0.08097441499457146
0.07256072290353743
0.1116737949225793
0.0842174535040142
0.08261349447466934
0.10466471460806585
0.15718594236904235
0.19375573784846342
0.058209088505721256
0.15774054536076987
0.19340844568142027
0.08148807900914413
0.2034995659297207
0.12258254731865494
0.10256368724995106
0.1897285415294112
0.1245673054167352
0.087239604445612
0.32947903211083096
0.13774433542762335
0.06181503609063968
0.07334603928946862
0.21455696252410392
0.03950747674588478
0.17906413864266316
0.1830136255642836
0.09515190914714802
0.3020787956706694
0.1644929575646348
0.1443211183661532
0.365227731930015
0.09999319106921789
0.12099344721300719
0.1627651129384327
0.19882148717679293
0.14646896169440252
0.1840200878910645
0.08099663111074715
0.08269825747032647
0.214735796757356
0.14768875038998683
0.16762913265905924
0.16241768435193102
0.061633649943325215
0.1794113601604866
0.2075428809100308
0.026123921404184593
0.20739449867033835
0.033662095295761564
0.25203407865174615
0.12687611030868393
0.11831512600479564
0.18648457220649192
0.13884781908952026
0.0538982491640465
0.12464944268940067
0.12814311580614984
0.2014758539819719
0.0499730775076697
0.1322770029435175
0.25334746204561887
0.24016032517761787
0.166812699042049
0.24312980813408475
0.10454037189149687
0.19493310399351899
0.11401975486670755
0.24761363157007166
0.07567970945587413
0.16325215295383044
0.19328760827981462
0.12500879472681017
0.1054353033442598
0.06569168780247366
0.0945575582584589
0.08019209473950303
0.018427669297906926
0.29967100037503924
0.2980897683866484
0.06092768525673154
0.05574636843117323
0.12497227734663424
0.15715432290237183
0.19568729383177266
0.10328660517248392
0.16198045410140754
0.010190529597699302
0.04930616576024737
0.18796495270282768
0.08116841597556092
0.20371726276802032
0.06718769728910312
0.21860453280590103
0.18171849910348428
0.1520161533044876
0.08114304584367629
0.15258609887895935
0.22975182189957138
0.22439248830410302
0.10168032358030944
0.23938773700642074
0.2476472649709762
0.13776093793399344
0.009696690809682133
0.18663081638150344
0.2952248035215681
0.18184395524380795
0.2164396352234837
0.41889914665465083
0.24642790871437384
0.09491042268776678
0.1318281364778384
0.10922577427874813
0.1966331397678671
0.1586710316485636
0.17518325685488095
0.045310959829905836
0.04071466551157566
0.1584193294923811
0.21684256493408738
0.08429288012643707
0.04905035291922552
0.14293860560400737
0.11192009838544614
0.08376554919569008
0.24188484793622325
0.09576529020015195
0.33579041243269836
0.15560746131251493
0.12162757910554074
0.11288845988454806
0.037509641508734336
0.15322729957685305
0.17594823575375068
0.14182175229425825
0.13230264436422293
0.10904450542788983
0.08225244887902818
0.17019755670872025
0.1837062816127693
0.11136860646921914
0.17268029232396787
0.12874744875583255
0.2558306735982734
0.09834884689990361
0.1185227084011765
0.08713630386031518
0.3135359531294629
0.17877680176949073
0.03222909875187578
0.09575810155716456
0.05576075029838694
0.15307576550781726
0.11711934056826616
0.08827700901634594
0.16448417183663702
0.28723990580736725
0.1553585289370814
0.14891753801338312
0.011550901079202439
0.022892202128371522
0.08628946431177166
0.06770893474213156
0.061499119863394625
0.14415304106733448
0.17865875329538067
0.16155904073611774
0.09577770000445991
0.14982865360177414
0.12946127985269873
0.3009944623020468
0.1853583095307131
0.08435604397167876
0.23330015547817454
0.09872333431300137
0.2031735889722948
0.16626647581826592
0.12965986261916007
0.01663782057165869
0.07051188721571557
0.12142320987440493
0.120606131337931
0.2584427501724026
0.08651099360569689
0.09866280023555382
0.20510791644463514
0.21948139072544512
0.18054417455070565
0.13307669196194483
0.09022683631792748
0.2957774280497466
0.12867804347642317
0.21311942216060795
0.10049089988520445
0.07947999985258833
0.1279397069815214
0.0624338788310351
0.2147164435675228
0.21952720256599176
0.14336313907167864
0.06415879780995017
0.15021771180742452
0.09033603807985092
0.23716797844977835
0.17475513613402485
0.049278348391658566
0.05482006004338861
0.10128095926436657
0.10912534714343732
0.1282525494875016
0.24387838976308937
0.031028596782401965
0.23015561741193408
0.09197529210260408
0.1206177896495882
0.18904343371342164
0.2600313605958961
0.2634514630638727
0.23162471854747205
0.11264686171440397
0.003146056963939544
0.06440303558239623
0.11692636563007715
0.012917782852675174
0.2614009378229402
0.12548719152861015
0.029624134021506494
0.4936514452301581
0.03082087836727615
0.11809416200059138
0.14081374872219263
0.2326945186599262
0.1390826310871489
0.17144511346615204
0.13220197271767156
0.0893632686954303
0.1867910125511857
0.23370789046837956
0.19047407454334836
0.08540209331600918
0.09134702060736474
0.11611120990062883
0.011336188392720378
0.30413066772338504
0.23722322343815608
0.13866023109636952
0.08991555428081786
0.17634809595155412
0.26387569941759237
0.14705253179777902
0.1685385688882845
0.28010629816619825
0.15225407563946125
0.32107587358085854
0.44025699340261026
0.0795918617286962
0.2539228510574677
0.25391598952795974
0.0627222692195136
0.10748025926791054
0.10902569331150626
0.010790515772415842
0.08953155766146349
0.09054630426718384
0.1287534777395823
0.17334362373979378
0.14996597564615682
0.12900767585729894
0.1725518560283458
0.16180312085026424
0.136772477106724
0.018707816317477817
0.1220736267031493
0.10989508551372508
0.2413407992070089
0.22772042701271597
0.13688222335836853
0.12951279994544185
0.15918276378667348
0.325024178638318
0.2619672848408585
0.11734792503886513
0.12374211433679533
0.19422691891297847
0.01774427304983493
0.3033237828528504
0.12212776630742128
0.2270154909627787
0.02401679612667869
0.16892947406743264
0.030852402727984885
0.17463137166689247
0.22131768656994985
0.42554684846103236
0.1637248188161119
0.24528048193715357
0.23971802552623303
0.09069257204840625
0.09479893944441575
0.13603700285668158
0.2225896161641542
0.17616876336153872
0.11604807384776955
0.2562345049781009
0.15695164712616477
0.1639041191015333
0.2004773271709883
0.13109261608638562
0.15893829306129834
0.2694476161022354
0.0852515034834676
0.051773976119644426
0.09448813147551943
0.0725796594576805
0.1008742813910947
0.08654313002763504
0.32896157685911986
0.2425012301551773
0.21314489711175472
0.01591029264514012
0.09002709342174141
0.06637076225031707
0.14077339948555892
0.2463162771623169
0.10924544191529645
0.3040229021615189
0.09338566636674611
0.15142171445588898
0.12548764680567343
0.19564930718766682
0.15004722060329306
0.1781730001235717
0.0463842255433378
0.19655159340513326
0.14222669281149736
0.08708561337577629
0.16155493876080818
0.18624263790728593
0.2172525315271938
0.14346163160387984
0.10817569664594608
0.2607630167742645
0.0723245712924975
0.10814331638467406
0.158680095466366
0.1113477318847329
0.08803821055156874
0.1465386323039632
0.2010061980092048
0.14935544421034802
0.3309815760834532
0.07653874753575338
0.3022521117301902
0.034596254462066
0.3534386367439193
0.05745171858082169
0.15350979036276197
0.08040234385182864
0.1369624548269564
0.131822142881161
0.04236571844464622
0.105077824950688
0.06892425344572292
0.28454959884397346
0.1107878797231331
0.13143583576815632
0.05240568656021022
0.09926723757688431
0.23784590798660726
0.1095843444923831
0.021061827385314112
0.02741984273941023
0.13451628748303027
0.21467721104540563
0.2149918355299592
0.25268578953254506
0.2133046625709851
0.11288597020898905
0.23586616546172987
0.31948001602208015
0.11662546546555976
0.19150812307728218
0.23078135091693355
0.16984123102057044
0.15278927025904235
0.3019660139668048
0.18961358361890635
0.053006665032784124
0.24441095510780628
0.20654246220914396
0.23164902309999263
0.1853765847531457
0.06875337490106025
0.02077493074969057
0.05257059056314594
0.08181377732472299
0.06360548536063156
0.10416147191270902
0.1827287010963789
0.04924562895165636
0.14643457653798173
0.09127397636459125
0.1117972992882569
0.17184454831324505
0.14343775935735212
0.18813344039354724
0.13068732545309222
0.35672948636370233
0.15382719321448798
0.10371100368984947
0.17259499716079996
0.13637813460396386
0.113194722310601
0.19968313280936334
0.07241955020381881
0.09347831726794391
0.07681124352466623
0.09318467893739275
0.11630124928925133
0.11571038798958543
0.18024905977117048
0.011603343788283512
0.20708259996863843
0.06265718452249028
0.22127864937597505
0.09119306174983856
0.31818169799815504
0.1631820699109761
0.10934346692212524
0.0644953057104341
0.1896696499892503
0.12380573729608434
0.13048511602556417
0.09480790334024078
0.05132225652537909
0.07559963791312184
0.09349212358691499
0.11872041656300186
0.07547964033184748
0.29402309386141623
0.16590314115994326
0.1224356345500087
0.2442304993261638
0.20295229080707572
0.08365760137170947
0.054249641980439224
0.22121517597054707
0.009610757111810272
0.07576705785060985
0.1987031123164362
0.028766360892188772
0.11264583841257944
0.12615895147840087
0.13412016807454746
0.1170394320204856
0.38453199820063305
0.11296327109598997
0.15604993577360826
0.12469100904309385
0.07011095928845848
0.0694514512320298
0.2742748617453991
0.2698541777118121
0.24663722848730033
0.1774574824547739
0.20801758191514966
0.06156533817885428
0.0546068249448616
0.09592028736879571
0.2124833831979886
0.2781889706304282
0.1361451891684337
0.24469700118458268
0.18398004227688025
0.14928096528456555
0.14632919934843702
0.09120059716632499
0.1430638615776442
0.3518690220644598
0.2478553877800908
0.13152046236147802
0.2605864188285778
0.23080392842216932
0.18736190170358868
0.15750556767927304
0.11768874174218015
0.1480696651489592
0.10713610808653538
0.14048043490643963
0.15965274590375303
0.09956218186849557
0.3149223593421147
0.09107294258412191
0.03862086476280159
0.12284433280686777
0.2248943606289582
0.1754839533318406
0.21697880886958923
0.21880335614985016
0.11757585688486205
0.24214793815663838
0.27618483487897894
0.25898243011333105
0.04409330391982348
0.09977153829234449
0.20146225761418596
0.14355809455435303
0.15323003576681307
0.10811850064140441
0.10116678653884681
0.13097434192520394
0.3105751805898022
0.3660876326779832
0.03194969477010356
0.13788872864939902
0.09272496124282607
0.1011978243303032
0.10053816507277379
0.09339242485531139
0.0989628873835808
0.16320301860228897
0.05314354663736571
0.15566859360368063
0.10564586352077183
0.05992516155057822
0.17946342599125673
0.05018168654845186
0.06348130244363305
0.28773441014199824
0.08884439939630234
0.24295777109485328
0.15063454108924637
0.14640528956076201
0.14023964528900681
0.19892802120135458
0.2796829719017308
0.13310951409534566
0.19695867766465336
0.2016976646614305
0.0928087192826017
0.1415950507451043
0.1705604207823695
0.18291643517039924
0.01793290596797275
0.1539654437129733
0.2843679818676936
0.21547457692351654
0.3383188236198755
0.237584171044148
0.18348716417108532
0.19558014044178956
0.13598252006766595
0.15805415277746715
0.1440032942718796
0.12645377801358892
0.19400904754552112
0.1280674753143802
0.05636863449683199
0.11252364056373523
0.07035067222438898
0.2443347268703503
0.10596797203991205
0.2847069601310024
0.11775164375593401
0.13656423267116896
0.24249251624046825
0.08855408274756466
0.17158689139957514
0.2414777621027131
0.21224224699469504
0.10829110531668446
0.10530833444850674
0.16123923978354504
0.0808227841723823
0.04066473760000467
0.0948903613138345
0.13745343931285847
0.16268804397503242
0.0345783448098894
0.3195839424355262
0.04490342660777047
0.2172588432676882
0.14705404422538063
0.12969362330393974
0.13248720707379213
0.15469151942558898
0.26863757988074866
0.13936611769702043
0.24762488388208673
0.42005724972855646
0.22035320729964428
0.2435479912467825
0.1583519966450546
0.1443330900728687
0.26792614825661815
0.15149329523566513
0.18598893722825902
0.07753937217243684
0.08930899139032183
0.18282687556622004
0.22560155667725815
0.10506322529379163
0.3802530841276506
0.16400048434366196
0.07937421064546515
0.18734903147419585
0.11485982883080428
0.17603431628999552
0.1343041665760629
0.14586587639144316
0.07396107420756774
0.12198183531779856
0.31954540708366247
0.08305698177306169
0.13950334150954213
0.245448416359246
0.06780206608890671
0.10047888675138131
0.30882843508332836
0.2047482408801735
0.0970150680723006
0.2581648855042665
0.2687446832345953
0.11536421655032826
0.2533465503316002
0.25511011176010934
0.12068268022714781
0.1050982060802135
0.11092244686660716
0.08100524394826741
0.048718723851448764
0.04239554154293382
0.12502386332647222
0.025166855315215637
0.13007303355121658
0.08636593138860355
0.02710613349617441
0.15008931964055236
0.08380589930889186
0.048217294069831565
0.029672613836271556
0.11151938112338072
0.1371755911742015
0.3035648697872663
0.08325971177823537
0.26016294219278685
0.09711304343381158
0.17174457808877597
0.21318629409623158
0.18185512932702666
0.35456964015265563
0.07759684677513276
0.3260822079043841
0.14389802686635458
0.04728778141683914
0.07830587235622494
0.095990036415372
0.24235787529157368
0.13875691455878583
0.16450106738684236
0.14184355827833145
0.07917897788272453
0.17663204194180682
0.12023780030303291
0.09318347639459029
0.06750862599148094
0.12342699289093703
0.1785933166286376
0.1372786311732033
0.23322052742499574
0.0345328800545885
0.09920597325772694
0.3739843984650931
0.12362809177967125
0.18043662596047705
0.2513377844459317
0.16162492508017143
0.0840061681976405
0.06851285526221919
0.2253402138815396
0.27719146332873273
0.1876605942377717
0.11813584186306922
0.15202705259694851
0.019090379536383487
0.15945218311655082
0.2473696313899193
0.2167208682535966
0.05702160305934859
0.16246865266025487
0.1399270518475278
0.18761843650261226
0.11181648149191575
0.21018758192069564
0.11081063648272067
0.08171422234137117
0.06024846650651475
0.1439044420544845
0.17512201917265705
0.10969660920634079
0.09552266529812724
0.24314264982338735
0.2409602232762917
0.1099930975909904
0.16453022734886436
0.13869067018691633
0.25077784053893576
0.18409948734952122
0.020403925705006168
0.1623063178084205
0.15162063862572983
0.16208389022970485
0.09225169614161777
0.10379806513238118
0.23520202171469157
0.25690012465769374
0.04394874019103315
0.171925085813996
0.23380052424089642
0.12099219821519601
0.08297811205478992
0.07265371419036647
0.044474045754405084
0.31895268132787075
0.26749881075402304
0.1451367882531516
0.2844697955549273
0.22005622880153627
0.13862476788975023
0.1540422839767275
0.12535698139166057
0.17438700326306117
0.10186050042488654
0.03793428874958223
0.12935897953265202
0.12517025284420277
0.13357501513008638
0.3926000859054003
0.09159567061470462
0.2604029586590653
0.23655996474017016
0.22453583370571573
0.31724622709869066
0.19601532039548378
0.2796460399747284
0.11778081952240511
0.18065342757628217
0.04321446778493255
0.10635698671348047
0.13955057188702083
0.09244957704770577
0.24355979929491575
0.07045207251769792
0.03558706525840024
0.11682608887555265
0.18352023475945325
0.03079987452902887
0.11512249809387434
0.16558709688670972
0.38390001094245185
0.20688998906408915
0.12745282302385416
0.14395586405924476
0.12615388285543028
0.37464065857216744
0.15906529267275762
0.1343371138886653
0.17818248094739822
0.08878870862922353
0.2209845106841083
0.17273973959086827
0.1132567436575353
0.10777287878629556
0.24984790359952785
0.2687949030907694
0.3692012498410656
0.1651280633187196
0.25342520803855995
0.25192372593397927
0.15933169996849955
0.032077160923637285
0.21888737544650438
0.1177685275926724
0.21228960199160857
0.04187597965372332
0.2568597364277846
0.1489144975712746
0.20204618655362896
0.20916409444677722
0.1304798639321212
0.055033750118608185
0.11706137488268531
0.15443946403817213
0.08352146109104709
0.28231635401103283
0.16847408155909013
0.14527207203489614
0.19672182112681122
0.10509209756057011
0.2836233218840776
0.10851261017694167
0.01949649346820151
0.07589075640029139
0.10610164370161626
0.19543144167263138
0.033988371879675155
0.17557582396223134
0.19641323507919198
0.2604263697004621
0.0612622495694018
0.11686216670203173
0.08714950852747647
0.146184389873548
0.12856470250109464
0.2706559271329582
0.1984803707670571
0.037818357301565735
0.11743461921358017
0.14328064104006077
0.1230587199503326
0.052247773271213806
0.07387805786896044
0.25628862597348834
0.07390976941296842
0.2254366058658051
0.28348443876908613
0.04550100355395812
0.13384525261586763
0.043960396628394766
0.05697477109489364
0.23620624331408582
0.12204534756082355
0.21008449784543534
0.22235567993462274
0.23189265814058888
0.15148047215016217
0.05749628488868835
0.054258594184137594
0.10823140733176025
0.12448126070385268
0.15942002535586258
0.05875754939426145
0.059951980129599534
0.08744856665493793
0.09492815836840196
0.2071295661430838
0.03690156286501305
0.11730070370342166
0.1573116360496618
0.16994213677479245
0.06679633135412985
0.15317494384626162
0.08973182940934739
0.07221442024422078
0.15410061978421294
0.23180556500550434
0.12900907222618854
0.10800427820695226
0.17950283958133675
0.10460658868968216
0.16484034663910166
0.140278714541096
0.296709011759349
0.23574971021274152
0.11665709674150451
0.1876810352666094
0.15714314592109296
0.010376076622817419
0.23335208030908408
0.22415404035519046
0.2871520235629114
0.17042755953401068
0.10015691370743675
0.21294754260080984
0.14824761422577162
0.08418423831241459
0.20942009262275046
0.07815013001045283
0.198751312055656
0.19373762692058116
0.1977202375452572
0.1119086108566003
0.10724265668214801
0.24857750671508821
0.10269085371482947
0.07268424742382473
0.13145853794538093
0.05558791712516674
0.08065922098733792
0.18097842189838612
0.2693876172678974
0.13901893852056643
0.1267577817388911
0.07178319744116292
0.03592688687813024
0.04661730221065612
0.17388081326412666
0.294876004005031
0.1811117301701095
0.20825036792445317
0.07705496658169408
0.2746716345613169
0.11578230937143742
0.08438721669835349
0.2997895064398235
0.3406530688371489
0.20791659813804741
0.26152330870612567
0.07851956482674445
0.11932027750825361
0.19512415193272484
0.06320782724942244
0.251290796970077
0.21461546785213534
0.03689174148253276
0.13794752071838742
0.09075625952106584
0.16253443627376413
0.061000305347752734
0.2516566856312579
0.12472188821210108
0.026752298030107823
0.022144695790828332
0.3993538571012787
0.17113149845837888
0.17665381465493768
0.18862472232401598
0.13696609723852682
0.24213485089209172
0.1936752394135711
0.1205883084174294
0.22008064900294666
0.07592476891919533
0.10551162424387005
0.1815421048994982
0.06751769230112903
0.13020362339926098
0.15402382946362086
0.2202495417973741
0.034433074608189965
0.24172692050485922
0.21694705956535829
0.1639106329928523
0.07242952227813418
0.20877368168036983
0.06692860747368205
0.15719825971869428
0.14225426662814872
0.14369944341754465
0.15650136077197774
0.12457450602025696
0.07795638374101682
0.26854414205874444
0.0843090086913257
0.13602360629339863
0.1494454552521241
0.23624247053949518
0.11613103256955164
0.17625521046681808
0.07052449504970063
0.2534689097599438
0.1938624472231216
0.21225311468913538
0.13155831890085495
0.06771935293931383
0.25113909215181845
0.05108179206788982
0.16090494387423313
0.09481245552678882
0.03166077928387223
0.088310152512188
0.06422528221886421
0.21709091447688458
0.1533502249294943
0.13194077164241697
0.038526390811100875
0.07211567061607893
0.1622739477484176
0.2022257806378903
0.20998999144512442
0.028734629499259954
0.06675761488334866
0.17116225079140424
0.18949596310501304
0.15600239894000462
0.03989854556142661
0.14442719565336717
0.04074441044861623
0.34261400802693487
0.189779460569385
0.1966791498109605
0.14010894514514416
0.0759035881871336
0.11833622749242055
0.07897975190641773
0.12887395149416134
0.09460375368072968
0.15788004337830427
0.12636413580103756
0.13819799298372887
0.20305117819212168
0.05264785273452621
0.19141916570326234
0.19241509485597222
0.0932857091567514
0.21326247810184393
0.07885430127966019
0.15903391964762917
0.27685809575539655
0.36080483544484754
0.16135396236292862
0.11801580661835535
0.16840104852005844
0.10104207153028333
0.3399911074880495
0.1450194864654861
0.1537462084211608
0.12697713115825096
0.20905823036872387
0.1978121470613912
0.18009067412665433
0.04743443005932161
0.09518432094983528
0.05601767804138251
0.04068307113826814
0.10888272568606512
0.29204632695474164
0.007154610425217471
0.12335959578950895
0.1307353965166391
0.10057760353747362
0.2783523644367997
0.12147051024803651
0.12449289944964087
0.11636954900656864
0.2568106972003214
0.08566674470960961
0.20620450682478003
0.23440040438833615
0.033316944048962994
0.08133906919533719
0.16949425530936915
0.2492227619954306
0.22218672036026038
0.07496100979349171
0.24044484880449946
0.08966832136923013
0.10262363896480088
0.11377821703608876
0.17042153988080375
0.28055534458523873
0.23959368302242934
0.2311658047727905
0.07245842947992087
0.09950755741056647
0.14709477607795612
0.12684840806026554
0.19704620424671837
0.08649076377936712
0.3484558112989476
0.17029905131165582
0.16683455126073862
0.037640080632578156
0.22738694112647287
0.18263627906607155
0.17889637837095057
0.1409119649769104
0.17238434466900351
0.08419036587943206
0.23694336583131315
0.12631979165499224
0.15462792782667933
0.1664428529238775
0.08018623939848728
0.09998379643706476
0.4313633089660748
0.0959306718328159
0.04061580155021488
0.09596724513190326
0.31818631505136863
0.1593829835000701
0.16659003751873738
0.19649695258370695
0.1572231258724881
0.21373394822390535
0.0659330380453893
0.1343698126820073
0.04241146200990327
0.07305090358695814
0.05410327919856685
0.08665177919590715
0.13946586481431553
0.2175428978179567
0.10506840888766039
0.15412871617922055
0.17721599447767772
0.08271955090476893
0.13483217479780682
0.16796444850653827
0.0395258521268494
0.155232068272218
0.16675727870026363
0.21346009759339687
0.13149511032984024
0.05085761219993726
0.1291925547870181
0.17562624381763497
0.2530547100804023
0.10300674755988251
0.08933794092492454
0.125506906101438
0.12363360915771736
0.25028332751028337
0.22282254094142673
0.24262103280199118
0.18656871433890276
0.19746818580293826
0.051157982211387204
0.2233104824986936
0.26655438177308965
0.1453357603754373
0.18596702921857525
0.19821898324097972
0.15123708379500733
0.09894085711688695
0.20690465910711214
0.15906797744660736
0.1387099254995091
0.3652458636922284
0.11886945023009383
0.22106861900964797
0.24311417069403668
0.07162245789409125
0.22691230637349127
0.2387808595575936
0.08115018418505066
0.34823042193622755
0.032517817352280765
0.13974653030070636
0.09717445422944765
0.2585270806621392
0.13909973173679127
0.05346867948168341
0.13651645472516932
0.47482657192933686
0.26818776616878387
0.08823753177632526
0.10309298035636491
0.114339179647213
0.06828767047533751
0.35547907522468825
0.1699471115172408
0.13570854166961852
0.10838873543564172
0.1854950796788277
0.26260975126541175
0.06364540027862743
0.0740076245732428
0.10207863600332956
0.19552428469989308
0.13581540065108208
0.24096662648271994
0.07251887155330182
0.02043552103064444
0.16863563050245642
0.17140219147668528
0.3094321431032414
0.11161384407264949
0.09944708327061784
0.15817051887170464
0.20581997410482344
0.13737060470163867
0.28148030485306325
0.13350155290455198
0.13819583793465018
0.06809282029599101
0.22816176285251902
0.26097509294007715
0.12548208279992268
0.2419438226873001
0.38829955390836196
0.10849233314630692
0.2169084542490147
0.15063961666810977
0.2923285684053374
0.18236756891539432
0.25587626389096363
0.19429465314656102
0.14081132141726407
0.3203661839213746
0.18264440910064264
0.12227805771863223
0.159913134344327
0.14231163970147456
0.05367246922550437
0.14042720797612385
0.2142112100605517
0.20663917447176366
0.21078797515600536
0.25701770667846047
0.3480194485530403
0.10668550912017706
0.060717389004599616
0.11930471629103212
0.20286156826558385
0.12342408237665158
0.17201171886339198
0.282000970061386
0.0034164211717346462
0.04657114281950652
0.12330873943896696
0.27791328351790473
0.04977503426627164
0.1855292187657001
0.08765996040960344
0.18192684609431808
0.14650493882676272
0.16037473090454085
0.1474601468706791
0.06562747063582172
0.13727659600861708
0.1575641759613223
0.12085353379447494
0.13091619977319452
0.12070970565931534
0.059833042102955515
0.14213059394474656
0.18175997896163829
0.19571194330224967
0.2109989599751416
0.33253430152071145
0.15347678804161227
0.02140773053927927
0.16890696165342992
0.126626303155914
0.19179945859515135
0.05273743914191174
0.20379055446794336
0.13096175584652117
0.17843511834632914
0.08024883426783361
0.1397702202365353
0.11177032867191362
0.2995605611067418
0.07093889047788994
0.14667500634284955
0.051406358848268885
0.09501820077748269
0.32936586356077246
0.1480185016359401
0.21807830534528805
0.1356748023260265
0.059999913105894934
0.22926974705403072
0.18093042014450428
0.08923908372215648
0.07677662779392246
0.13890189847335127
0.11104036310882254
0.14654172998958118
0.2503745841741154
0.055199730324323355
0.07260556550483753
0.09025863656462042
0.08125845869517559
0.0953885656925381
0.030666608911901684
0.22350618893302523
0.18117035349210867
0.0538275309329484
0.06108875397979127
0.11069827496975236
0.3144432744490352
0.051058687045494294
0.2058061331267731
0.11261472145468161
0.15713681190912387
0.1787705809309623
0.2557908573387795
0.14212562775600024
0.21800662688020503
0.3327076925922637
0.008998167808201028
0.14541731005085362
0.004417610826636434
0.09589892544712464
0.10296855883406296
0.08368613317599025
0.1303446339438675
0.25121926569122865
0.11875335160798617
0.08014572386330875
0.2178464644650638
0.2283165722047231
0.1299397406606481
0.28846164748914893
0.32344714432422467
0.09752638751301997
0.1742309815449858
0.2751284790981038
0.33999846069443973
0.2840589467738525
0.11420340920639516
0.22443090386462042
0.14251284072505604
0.13112286229877515
0.31836940741875175
0.12791223950763841
0.2393546249777762
0.021281497860686262
0.0754227136194788
0.13670549781672117
0.2679892423355643
0.23801781312658998
0.08211821102125591
0.04382663983052728
0.21767157804087078
0.1839585647542185
0.2025555286437045
0.29301617726952284
0.3344238016501508
0.19175409477905925
0.22379533085669132
0.10430213823041368
0.1674724871877383
0.0796674604615069
0.1601579757811349
0.29621634812530684
0.12171532897950553
0.1135185767035
0.3396184413873851
0.2332049951401797
0.10532279399411809
0.15496915700605504
0.3905377432339509
0.052709922279620285
0.2642181199802064
0.09367449057528417
0.14608450902785516
0.2148982581197252
0.05341006881301806
0.3062532736025163
0.15371402907642523
0.12641490965618407
0.21107259699915867
0.11755706606081372
0.04816984168803168
0.12449428404141889
0.18545288277871233
0.09732109718548845
0.11084062532569823
0.19986199215032713
0.14484352721337038
0.1599896702912654
0.1712809255601313
0.05162904126069769
0.3193535296155821
0.10075773832828784
0.2221499176904315
0.054563257931797025
0.0812071538953773
0.2721924381412076
0.10279167869751417
0.1543233858414396
0.10853497157606712
0.10328715394914058
0.14767599594638678
0.10637376587070942
0.24164645815251562
0.22781995334441313
0.17433826702643326
0.1224957203616064
0.27137605701695194
0.10522994282996215
0.11473546999450578
0.18460436328507743
0.18584918825350025
0.22013325864843425
0.09100473498325853
0.1690883213646184
0.1467721091017042
0.018158338553717956
0.17209398961318562
0.10456338572877925
0.3666653495898284
0.20732936164190302
0.16693028169488874
0.1997058007484219
0.1846978194473329
0.37062867484018397
0.09303457793315384
0.18810839451105366
0.08324816242404423
0.03561223397589151
0.2597481614420453
0.1403352087298589
0.10429379738753385
0.2055831295981068
0.1783613174414637
0.12698780408797639
0.2064385463079542
0.1962632113645121
0.16482398259730385
0.06015476655388793
0.03927410732180572
0.29880250377388506
0.2732983885953612
0.07651776219928329
0.0404475633156123
0.026743383695063797
0.2176966011111788
0.2502653269719473
0.06295954745446487
0.0405987198594184
0.05577008940122634
0.12553599736166154
0.122846310988717
0.11376366327366436
0.28594333334060473
0.1019784895140593
0.1651001418998128
0.08219724105777003
0.0665522317498264
0.15693560813424612
0.2814224553646944
0.1382650472188188
0.3451917819558387
0.12914466273292943
0.10699756807148333
0.10683832577364376
0.10408690108259258
0.17269307852633015
0.12101705139095369
0.08473041332025504
0.07048834957789761
0.10179952895868691
0.41077464271015196
0.056351124716424394
0.0528146718435296
0.2279385133896239
0.21347153738501165
0.05758949033322162
0.3202993133529014
0.22841580153763832
0.22744140156345644
0.18337384076847751
0.11983140403858587
0.10219296946889726
0.11157153645710124
0.08056348797619434
0.18124187324538185
0.16157807813232472
0.23142044699540398
0.22176119299468622
0.0895346559104484
0.0899345445659929
0.11158483253711722
0.12673091496388725
0.051708408996855616
0.1428090058342219
0.37320886331574626
0.19196924337653848
0.21899826183803256
0.23536545433739248
0.2229094962370794
0.3259828761240963
0.13490706245864661
0.09523477798222077
0.21156842536703033
0.051224992127544354
0.11480378919656306
0.15323543684725438
0.06279367974087932
0.10385862837121011
0.09216194110906814
0.1272096340632553
0.07397353505256818
0.041113077832992444
0.3028648078965073
0.07665344639617776
0.03479093842550375
0.15173562334348764
0.1954672091211535
0.1353095130313376
0.172750678635171
0.09509484093712127
0.17655830887618032
0.12145567907949874
0.13581026529906237
0.11117894875007037
0.3012741669702462
0.18454021418123004
0.23666654656063296
0.33073297670047547
0.09345545792479398
0.21106069846785944
0.12834583670661057
0.1615778374742822
0.1684979220614604
0.2035670447697532
0.2591845461974707
0.15406465090278235
0.14627048038407967
0.1952027580587658
0.10749207329321504
0.13226266586477353
0.08929294509039513
0.2452688897164802
0.22378433076759627
0.1591633602961972
0.29050380537461007
0.1903756130527173
0.05786008109962483
0.26174886197258246
0.11188239792584333
0.17410825647457123
0.1415701898719673
0.1819546402914959
0.27572284754578763
0.2188208193659423
0.2351303888920292
0.17066551107542183
0.11550930775866326
0.12128278248546896
0.09155714838825832
0.14085304519839364
0.18002682240947243
0.17600446688295898
0.18642522114224702
0.13321010461619423
0.10609955529070286
0.0510570834882437
0.20242648534287913
0.13082685584565
0.1849680977275362
0.24213015307971664
0.20950603971266524
0.15990240617472404
0.2293885235401462
0.12606938376587876
0.14121330562013523
0.12524617673473754
0.27646806231475335
0.009930042822407581
0.18599668557961624
0.16408431279206742
0.11863935119700995
0.23354181632210566
0.3751644826751178
0.24627019372605452
0.16586154230258282
0.014041866660498408
0.09740086230222875
0.06484273810393136
0.19823839731432802
0.14049107887272302
0.16609126945553726
0.23130034811995315
0.1834080497641466
0.07191169086255329
0.1497395337826736
0.1632935257737047
0.14180277905743593
0.09377283023557512
0.28404953241502756
0.024725019153661567
0.10604468966695545
0.1981700466277649
0.18925093807110946
0.04505588759609834
0.1834721588279996
0.19214827539423956
0.19704543300424684
0.13989372143597373
0.15439416848135257
0.20078618228052786
0.3137812519795037
0.2219184287945529
0.1983541624365534
0.22924725766489545
0.13282026821028295
0.2953257904043817
0.11079600052695454
0.1305988683591992
0.08397563288178707
0.14641349319207925
0.3209303229467703
0.2259897347084331
0.3267354379354018
0.06976109433560099
0.29298421725395146
0.08893428355339485
0.1563743079450683
0.35549009208799776
0.19342218459971405
0.13089233043683185
0.1344404619125997
0.062014009243636606
0.1525235427760338
0.19417474075676863
0.33141058853434746
0.03644481619637591
0.24228237241146125
0.20642171830383932
0.17757636602115154
0.20507155883887093
0.3336943284961733
0.14229216780565573
0.12500333590639265
0.17851273307582222
0.15613101178300176
0.27696939997700576
0.13077686986322323
0.2175658878949199
0.2637649649097927
0.12418160264745014
0.18352334335007756
0.15569237189449725
0.10389247820792609
0.10024271920480232
0.18054962247525952
0.09600844176196839
0.06801850825806399
0.1563467903989622
0.19981678672979433
0.13150485559431221
0.26059903669842005
0.028572060622943266
0.32559398478450435
0.14186501606101362
0.15541139469826015
0.37746238643126956
0.21748063759938158
0.22223024086946688
0.18457758949172767
0.14497431200363994
0.19538663554052857
0.21797820972027956
0.32272964779665847
0.19263692781779276
0.12645006266428885
0.09423003277379526
0.09291131798873917
0.13924326957035263
0.055877525012079036
0.15729483157526486
0.09037346939899928
0.21836854555583127
0.23976669744749549
0.1640599071484817
0.25232009945002437
0.2310456657668101
0.14764648646748488
0.15444403087223427
0.1556332960738432
0.090387015269611
0.13192064324529865
0.15864875548796492
0.15145319263024742
0.1866116631767817
0.26242514996383176
0.125453008538754
0.22469350734207982
0.1348483160993812
0.06850878152465201
0.19888171178230007
0.22417855254265132
0.13313659512719406
0.14880013069963882
0.05456693289120378
0.0750830709088186
0.183165468734043
0.16295973087492624
0.17622289970853375
0.096992699855225
0.08650008297711878
0.07603244901590925
0.0494338725179411
0.2624404905530708
0.3072541425857871
0.22008252974896045
0.12077024281648485
0.05302598027650588
0.3166611254203346
0.19678568097707289
0.27826125605389535
0.011051294092375114
0.12706054448797593
0.34761347750466537
0.36985347590437834
0.0635596929026238
0.16355032795827337
0.16682748630973757
0.2353752014720154
0.158213739886635
0.18515375822227867
0.21070709003019508
0.2168578932958047
0.18519502226847062
0.06618986920472938
0.1957860276996824
0.08629002388599616
0.04326401690927432
0.1137816296972901
0.10577579315846798
0.08671155578122237
0.1714976637532881
0.37978994426687224
0.133052219155853
0.10594351982225668
0.12794676554013962
0.09807718800273159
0.2588410204748852
0.16139280840512946
0.09636734670052198
0.25701585516067593
0.3280217390582645
0.0944515867637548
0.07883879712373446
0.11169922114693646
0.22575370784063561
0.2845138144320151
0.20489303749238635
0.03245542082732207
0.06204531063872258
0.022632990727478677
0.0444289212265623
0.0953147591358509
0.12739341615764127
0.22773577598268346
0.12737778858030194
0.07443030896821659
0.08324375613712502
0.2591979847860575
0.24864578284211414
0.19300326395647593
0.13884276018778532
0.21219013810140758
0.14718826502299134
0.28437768191705703
0.332020530244971
0.20072800477683445
0.0322943140697639
0.19088824840641874
0.08661217405030477
0.1352298900708963
0.0843105624547989
0.25214269156547137
0.11721990510818443
0.3143866322421138
0.21837429030139008
0.2963126162608953
0.3634840239972537
0.21536192353156616
0.19259991256222422
0.21491927557352342
0.23396920267593857
0.1733128409674006
0.043586721828129456
0.1459241606184234
0.16615310372527048
0.1344840940461075
0.34315818009941024
0.3488208787920509
0.14829642150540423
0.015372524437313986
0.028622249585241146
0.18077284170027763
0.268235295757879
0.039957242329119624
0.058717904276923236
0.07759238765757169
0.1126219617757139
0.1843628234849515
0.25676505657339027
0.04784270981014701
0.3362418486938667
0.22152317633272398
0.07074180367743378
0.17033306663150374
0.18979299170815894
0.21589805801484732
0.06704568177429317
0.25535804550436836
0.21693260078966778
0.028371190298680224
0.229476245502579
0.23084530779169576
0.06451809621138542
0.3138989141898343
0.20645968420039854
0.25191745263938575
0.08637727721451775
0.06319047251846387
0.2582257220476746
0.21292926323295314
0.24297225902452788
0.06301701009453284
0.20212121496531915
0.04358786609568501
0.21835282892907237
0.06535276725856033
0.18148243873823589
0.08368973936992083
0.08314767407383691
0.057734991108214555
0.24032849953951096
0.09067663044907183
0.037900253622564196
0.17527191838169975
0.207060675729851
0.12621893582426094
0.27517353509357595
0.07429857116601894
0.14118646186363515
0.18013393756000093
0.09243526996453048
0.24516773721723079
0.1998433141918358
0.12273916405087928
0.0930644521674475
0.18137135367698556
0.22520723041971816
0.07840159495989717
0.04045370064957362
0.12982307984738492
0.1298638434570636
0.18426828633548306
0.2894425410115836
0.03578448650115832
0.2727577491936318
0.06609047051464537
0.11618761211827999
0.18564333376431216
0.14590323065742442
0.03976223533492559
0.07760319994284222
0.23100864679741323
0.24241989902243483
0.0777668115981166
0.34168318910661266
0.16184913943867776
0.05134305202137815
0.165624749755141
0.14078457486767157
0.07609833806601216
0.1476281446361591
0.24765755431158368
0.17349546706196314
0.07166389590833291
0.29551109860199515
0.05057877877258956
0.05653564434899864
0.22834784066455824
0.07477449747760985
0.057449694997706025
0.012108286881476261
0.09332674214723707
0.10266042079703984
0.13979450882759448
0.17863441679324896
0.05694045421437998
0.20314137526453827
0.19563027608421446
0.21431626730202202
0.18747417698479674
0.047879766844756304
0.12522188226571035
0.0582708116311347
0.11354375121990314
0.23308983190671806
0.1221950265021272
0.18217969030377287
0.18037591951464307
0.01503088797527705
0.12115328575524455
0.2281830424607351
0.1520264505548887
0.14408533073348526
0.18492935962203358
0.14153812180576697
0.01757649526874341
0.21688099955574164
0.22887124354810676
0.15616422311918648
0.0635954080810791
0.0783811632801895
0.20746168324944772
0.1472570473417332
0.07187803682814543
0.06965533850865063
0.07574062536848043
0.11282065232622535
0.15607729076339982
0.1263652189782805
0.17794592986522073
0.11677220355367983
0.15725693011616107
0.06396886193532521
0.12374343732386951
0.1718611204031645
0.31984597983430096
0.1524403739492643
0.2759291787775405
0.07721339061548518
0.15216560991064668
0.24866139690753833
0.07538960982182705
0.3148000145008141
0.39893267550005146
0.14364149165147108
0.1604952619949279
0.1154910185117894
0.05076614251243737
0.08994061589879847
0.019660164370519526
0.2577083993397276
0.1884091871454703
0.24450882212816566
0.25035158731900614
0.29669894610986103
0.13840335158893594
0.1509422177620809
0.29172429969071645
0.036201316445389875
0.21160352504935384
0.14930173910975114
0.053824729574464436
0.0891632232617421
0.14025663023060952
0.11474608379777745
0.1766739935726207
0.09450487511487117
0.08533114136884738
0.12488641903732425
0.26304739648837083
0.14380398286704665
0.18083534353715564
0.06705117919925581
0.1224425997528844
0.19603846694755486
0.21681503304659022
0.21408527155405105
0.1627998598920845
0.15180765680636785
0.3378250405556686
0.13018798773544174
0.10182029738996035
0.35694763114877703
0.16891649313797133
0.020094999771553754
0.07379811437465589
0.06737119822307551
0.08300382451423213
0.19456573308903724
0.08932208312151016
0.08263666207908549
0.041734901104606495
0.09729668743577706
0.10833164103453533
0.10299082232491631
0.15886560168407998
0.08331511879858364
0.18595494609737542
0.28614557307654664
0.2624274393480214
0.0991105060518629
0.08942465428069454
0.06658672607177259
0.04672921914044686
0.12314570134756703
0.13620030971627006
0.12662453636061577
0.19237833818424746
0.042382624831830994
0.23099524678656758
0.08904254940070687
0.3496186023382172
0.24512553737559858
0.16326455867682219
0.11261891650314179
0.03210495931320804
0.08217525438818052
0.22907772928202969
0.19626332565429855
0.1971275014149126
0.07192703523527033
0.23041053122579788
0.2167879852775328
0.1362313728433665
0.17856531024458716
0.1253023311630793
0.11369671151496656
0.19306958959009207
0.13655524851522702
0.05969653662264514
0.11520327020636804
0.05701748984585145
0.15890333563783343
0.3910928559271216
0.08943371999568085
0.19261870561565936
0.06439756960140315
0.22222619188254258
0.24872511539142253
0.3038407260787456
0.1413492060417417
0.16763821108060342
0.08565754072512242
0.07353131597771434
0.2924728112531261
0.12513268675070743
0.18747352726225608
0.15254837244357256
0.15485805407669623
0.2021342848941769
0.11716155646088434
0.2594047675948163
0.13024354351266204
0.283128962135574
0.0762466475425542
0.2793253120674199
0.30091858381085107
0.15548825879440822
0.08773022631478146
0.26472279895903145
0.13131993945780238
0.03295220971671
0.24734956709939365
0.034366825736141735
0.19519249098318464
0.1257860366078318
0.06870847916056398
0.15834085618699065
0.15739696289699678
0.2524580086126456
0.29778699797187785
0.2705625511237625
0.18613689451933468
0.33064899132759856
0.1607926231722151
0.09793540115386348
0.10571674278051948
0.07110614920284059
0.17171584422070046
0.08971462942210706
0.04465003368740815
0.06426974631319739
0.15426146900309884
0.09340903523826037
0.0928220061842976
0.07286594408064644
0.09703273458000554
0.08619640134661044
0.0734840240771036
0.17875748302952496
0.09878025937223062
0.2024204044665996
0.24079680791888872
0.2509104707319012
0.11262640000355201
0.16415914484632388
0.31449892590067285
0.18949366878158502
0.1380352594399626
0.036262577574456556
0.12026500963024615
0.03488059922295096
0.09559577315755438
0.1353034325051053
0.13621733501837469
0.43593241200039845
0.1432068807871731
0.0707290576573801
0.14145247724777466
0.12446846125475067
0.0014072808896433654
0.0732224778025717
0.21427899121479582
0.11416939842721412
0.08361365548358825
0.13851467310717255
0.08798464355600098
0.1366708502444243
0.129353125169271
0.2770556884842146
0.21458701778469158
0.15636374158884886
0.32611544976544105
0.16859045141773354
0.1267277870242731
0.15909698261886276
0.24205343475888896
0.13867949905012072
0.16245742188593038
0.27213637252589434
0.10451181859105552
0.05953881568988366
0.18447187217791033
0.14365031835759406
0.0536431585323821
0.15120821841328583
0.18145095535070113
0.1579904235314842
0.14317205553604864
0.2953979403464851
0.11355269088568808
0.16195882328154695
0.13049834572700295
0.014679243514485308
0.11381651434549572
0.1817296911276235
0.08348571342009126
0.245828803466112
0.2649045036055699
0.2761824505022849
0.1706953531067255
0.0790989286598184
0.1532526008231549
0.26097179301889045
0.12590907726977218
0.17091624257864518
0.19370979591901907
0.2225423497173897
0.17421005362991174
0.11175419819357486
0.32955057028342066
0.08722872852599145
0.1424025934095561
0.35035864132519723
0.17388568535331794
0.020229364485011277
0.2544835784397768
0.15385581847343524
0.08411386924080028
0.2140386315610157
0.09693335112457982
0.10004953228126466
0.027637686590473012
0.04245954900968384
0.10688357119340916
0.15035167457485332
0.1840028245615867
0.13664653796418547
0.19287786305435323
0.2624392918137475
0.1762062820344401
0.33727964631900165
0.22145858280551603
0.13068676167943782
0.2757605991303549
0.11647178995680654
0.11511644276251727
0.11330605482206488
0.09185214674704231
0.16194018823721218
0.04061250017194416
0.07514161545423047
0.2956726245174985
0.0765818009286192
0.06696289131359104
0.20506348176515668
0.3424602051950731
0.18406518990367268
0.2921081827861981
0.16301345069146733
0.09735718302576088
0.06240570692015247
0.014883724098007195
0.1298944170033411
0.2893524154047564
0.2701172833786665
0.18092855436344202
0.16748164463957585
0.03155815224647397
0.21617554764564798
0.13311470733967112
0.08556858025307151
0.02948591476708893
0.27023913050557047
0.04373788715805509
0.07544386124829652
0.2697441915662175
0.10296084683778664
0.14765925281110368
0.14393306927708396
0.0890245108965133
0.2682720675880643
0.08683788164568386
0.1626536368811063
0.15440514933007812
0.20400001564337766
0.08672412455281278
0.3376633382835181
0.1385684037620339
0.20199846262148885
0.12711653236451056
0.16638516717331966
0.4083953582933933
0.2536523593586473
0.1659875377944457
0.1615969403189311
0.026724510441525087
0.1590276336223239
0.1821696064070781
0.15696550153403255
0.1631456118273133
0.1836510268514332
0.049932167465566106
0.21709989892824094
0.09797444489030548
0.03391535014233867
0.2325920780855708
0.2233306934171378
0.24710882027402706
0.1488296429143678
0.07894688861277775
0.07217980629515354
0.05290195659533087
0.24216351217857962
0.2587827632293656
0.12507844071394286
0.09158568538818153
0.29278732958667075
0.10442870195790753
0.19496135150406352
0.19387854908153163
0.20918680978838397
0.06192197864291823
0.05219899426293856
0.10343850224075929
0.200183608320038
0.021949465497691993
0.3772512292188815
0.08315373243195143
0.2319300915220326
0.13028686113346766
0.08088045454799941
0.26651134586488284
0.19508527083552293
0.09850742631682023
0.2128183830607128
0.10980266273356629
0.0552161380261195
0.20188238586232482
0.08734773794658732
0.2863639855709916
0.10471272861479244
0.16441949578754267
0.11421835559265578
0.20219643150695676
0.15738925693701866
0.1329383965731211
0.2148197067769229
0.18857629932900524
0.23041147185143007
0.1796072102845064
0.18706190401221245
0.10013066428632571
0.1836690951109556
0.18381616490311284
0.04375029559529987
0.15441550370558915
0.08724910783536978
0.13114830895024943
0.1918030195495116
0.1395207297056043
0.16408381187781534
0.13168564151596868
0.2589511459315517
0.1034079194907152
0.11080011048778228
0.05516707999988143
0.083042674499867
0.03712475794973874
0.10008907722712308
0.12148623187720652
0.16356899248637927
0.07730923865836953
0.16601750896882048
0.1293504334739138
0.2488858397546699
0.14910744299485598
0.19458682195895297
0.09496290300039806
0.11611057458796178
0.24730730192821312
0.09443583160864728
0.1621107894173223
0.08044201641652247
0.1649594467687442
0.2010240376165984
0.21673047892930153
0.28432086728568573
0.1277982214296171
0.2328191350315687
0.04053461833298512
0.06927639484894937
0.2336414131273099
0.1957310577102547
0.14557973583845574
0.14234802097229868
0.13288635393637135
0.1040330261181174
0.15493290179973193
0.22584692666612557
0.13933934085424082
0.32633425865947097
0.17389326894980336
0.2225562095704646
0.08986420236910192
0.19302591359911592
0.10829069140924559
0.16951503785349592
0.3010978306380561
0.2217243357919215
0.22911259040774043
0.2729327035814724
0.2003809990232109
0.21807367989445683
0.15516736643790152
0.0810155541494873
0.0633211420064077
0.10891682398747311
0.25011675249379983
0.14128873558480762
0.2552429538590363
0.232286522004145
0.09627160123746693
0.12387583107013801
0.18271588203367162
0.0935017304503596
0.21437767652144926
0.3206095995930105
0.22100962018746587
0.32875459174161525
0.07972205583228904
0.11306948163377079
0.12949291196955925
0.08190091736026853
0.1163830689060931
0.1961419795880355
0.1608028008470438
0.2373931186096005
0.11130619344436658
0.07904510725742282
0.07928756414681495
0.015420062237909668
0.0761116466437554
0.05628015646933238
0.1812470698395004
0.17347131581338182
0.05346903178306844
0.19117971090074726
0.03756644652079911
0.18502079974544164
0.11167651327703884
0.054790385303300486
0.28098654990876226
0.20603317257612064
0.17603014093841068
0.17993137515688082
0.12494303806116262
0.20725056472175393
0.2018721866768086
0.35281058662872034
0.10325111556673432
0.08772513384477813
0.10962428521135202
0.20696060394443905
0.15700900087951816
0.22965680167007643
0.08017081099761651
0.31399279362075666
0.20907402691366594
0.115114950426606
0.061711886887384534
0.10434555678416879
0.1699056975357997
0.14968574489380682
0.1817749217830808
0.14985325072071842
0.08839279498460487
0.034517123644422706
0.26598688585443014
0.030181626567345802
0.16821458151018237
0.10397187966648798
0.3440045619551781
0.0640148133102403
0.2887715633849775
0.2081491752349375
0.2244201213847527
0.2857595485780881
0.049302040096409594
0.17091651705441893
0.12754291865489556
0.24989363882204155
0.01555916265782039
0.18344049282035468
0.07056324242796636
0.17224809734260232
0.2134626476655265
0.042050669289778984
0.10137443228311002
0.23848390073985667
0.1550903796724556
0.13391506078502258
0.09372398003032172
0.1449640582217933
0.1183934670320118
0.1901291778170591
0.12338208407244655
0.23189941688593058
0.19533042499246137
0.12122802105028688
0.13760222828156943
0.3675654925925631
0.1720945470277949
0.09699195924739232
0.09162390288810007
0.23719261119842752
0.13327907922909638
0.24608136943450729
0.2967565309713806
0.3082566509616384
0.16903203649273377
0.24573262927777212
0.35562900634320954
0.18131557017872368
0.16215688109055043
0.15653203384884615
0.09949540355024178
0.05192987022153092
0.1544932238645079
0.21030265890339878
0.20765877047854586
0.2278714501831087
0.009882110926539888
0.2281197918957756
0.19023267293436583
0.11520123277988459
0.23581465919085032
0.13761980567305435
0.13543627438336125
0.06315864064344183
0.0832996940220811
0.11552681528939834
0.3040295859410126
0.24275954371921016
0.21174009676661987
0.18669845756232775
0.08163935594183304
0.27494607124182324
0.21362767779667932
0.2144369342766044
0.1496288272025446
0.0441756880899857
0.1633578401412904
0.248625885033539
0.054783619255836156
0.15959370465103917
0.06970646037747973
0.03927346543447604
0.04728810166384997
0.21103084311885656
0.24158505165460065
0.12571736998815924
0.07934701707905213
0.07226188538093088
0.12091402649180218
0.16713449505552297
0.16297970367544393
0.2059922981135564
0.1905949525802554
0.1882460064409116
0.2069094726114043
0.14807981900978429
0.08919423772357332
0.16833087281031056
0.1674356589458452
0.12227410863568708
0.02415012446020063
0.20084096441386748
0.08462714666660252
0.19507229717049476
0.23102761933020774
0.05322350593515248
0.16430709748868397
0.23574199845769966
0.2751067609609769
0.03062697907618461
0.2477386000989515
0.1490937983972903
0.19048813261141762
0.10298638949888345
0.3487365222378179
0.1672894314750528
0.0717117448044665
0.13324524903385757
0.1023787642821173
0.19394193507561175
0.10701973740929885
0.07251596141134213
0.11379281722123363
0.06115875399563579
0.050064760375400336
0.12426411758873894
0.21443530713032866
0.11225316111831286
0.1534541032056239
0.06274117200721135
0.18239546342420995
0.20310910806470223
0.35645096000136195
0.1778412831005084
0.010628737498392726
0.31254767394030747
0.23638872270808264
0.20834256625243608
0.1919214228515099
0.1330567800181205
0.22501124836023245
0.2764928162539846
0.27547731952980764
0.09070948498247271
0.25459532099414245
0.32673811433185895
0.13331451471675196
0.20334102670706533
0.020865207491455044
0.24326957110726385
0.13264345700630054
0.2923058821639488
0.06933532501083997
0.08072330984145633
0.10212072986606381
0.09750292177016653
0.013356347083781457
0.10411429983919529
0.17274379889687816
0.19731265549900118
0.056753945348399275
0.10687471457896067
0.1901242334768582
0.31149675354124345
0.14654779089244518
0.12985422676905797
0.19063197950491964
0.1440961045109557
0.056874491852968015
0.2564181464863519
0.25747230492845924
0.04332632176128966
0.08052808112448519
0.18652128178114868
0.22424682722874503
0.14682141871662738
0.11470029529706081
0.11663884794847931
0.12652203418450308
0.18586752871353435
0.1174393768659951
0.2861509656375189
0.191953053632022
0.14642075114865594
0.09901418342553095
0.17024492276116823
0.07994289128586479
0.12012761656517125
0.09332415800814779
0.17350635228456676
0.21703510037810153
0.23641011046277186
0.2288422346802215
0.17492824967712564
0.0957016816865282
0.14433478102084668
0.23318605722419278
0.1574817801529057
0.18964918668632721
0.021825537318098047
0.1256272341483344
0.40537301520968927
0.12386131023164332
0.1328919515584362
0.16576239393880318
0.33782242669574625
0.07553099642137985
0.23234181674822113
0.06688763819610762
0.08568911111821667
0.06969172436690677
0.28995802577406055
0.3932220103487917
0.1428630870558274
0.22376711055452525
0.24776513878251596
0.2011891683275489
0.11628211218300792
0.07321227066846239
0.07623914245135163
0.14274175603036723
0.05117699269705965
0.11347255717807611
0.2732568934536227
0.19209036129847634
0.11430844333589227
0.2446597471483968
0.2759376293483465
0.15265459173240067
0.18324943537467922
0.07429733598642656
0.11789797290752703
0.12237585267009275
0.17358031522537515
0.10233863722756995
0.2199168353013067
0.05975947650541731
0.11287573361704786
0.19742418371015094
0.12838831269533676
0.18576479784653813
0.05645525966681901
0.03722105203011062
0.03951290890782923
0.38445218548964927
0.13923359928874401
0.17105270530020822
0.2411686471224157
0.34239895972123
0.1910967590180658
0.013271043727291222
0.3274581756972628
0.06606544995659808
0.10220874252392567
0.03394521463554828
0.12266228007664677
0.09716359687924399
0.2598276992677169
0.08113010227832111
0.15410716732727894
0.23241801160809872
0.22873089481054096
0.3630428290297673
0.21504450230898237
0.17632362240877036
0.3422428505010973
0.20101667390864802
0.16154558628170354
0.4571542462608386
0.26455712767594397
0.2926644157557055
0.13882523889352263
0.20355385831803724
0.20162488254685446
0.09322661644761797
0.05569135493304749
0.15676037427422235
0.030940116075465415
0.07732085720626872
0.08642505063706647
0.15959654951927246
0.1756238439854599
0.13171064628338183
0.07456936539465303
0.33416019569977606
0.04465994114113465
0.21971081336442352
0.14434476015751005
0.205747056318979
0.17285402048475657
0.3234128837753624
0.22019411731412117
0.12836642809131282
0.18981603808683623
0.10980784504163034
0.10948830817707338
0.05979093505752175
0.17056643862960594
0.09368300819114392
0.03982422269685747
0.16840856791859307
0.29164828817952193
0.08591943005582947
0.11058962325553245
0.13300948905558502
0.07081008114788673
0.22430442667499342
0.128968610375806
0.18854738995233034
0.1736134615395773
0.2733065839707399
0.1511508052451183
0.049372678353364625
0.11619540408335781
0.19952280289055174
0.14426137674824754
0.2085478461277839
0.27126731453452646
0.10995185553259573
0.15575273826528982
0.057102445364640084
0.062468393217565844
0.21426793739162642
0.06842617487450517
0.15830513603425364
0.2890562538505404
0.2579456616360657
0.21230551903324393
0.061005254931082505
0.15802190868417454
0.19523228181463814
0.2318301281832461
0.049178849693113244
0.2784114738108915
0.22730750265743752
0.05829351446814753
0.11810062671142706
0.08598923033476545
0.21773477732255564
0.24977199925470284
0.22792871193842493
0.10808077460471831
0.05030492819265809
0.1072508231192841
0.12111747923774122
0.07657884711091395
0.2834080445155954
0.12287765959694372
0.23186794732673338
0.10767588454903063
0.1394041486610523
0.1800328296546579
0.2662124535245333
0.20245708216401462
0.09129090323134746
0.19130565717411066
0.16006136287363698
0.09079539632504663
0.16121736593778968
0.1363432640498021
0.27609007215625103
0.2862943234107078
0.1591038223931462
0.20852343010517455
0.1800447141134862
0.23014467052703055
0.2486702000803398
0.13489622117158828
0.22378630555324125
0.11898945458317854
0.30957210410980024
0.2561531209246186
0.21489990933256636
0.11218431892160337
0.07163287370026071
0.12806170605815223
0.2889131689222713
0.1930116316856113
0.11784389470584554
0.22081290494990943
0.30479688096294755
0.1434145358542145
0.34652820236409027
0.0842285427718623
0.18390348418794714
0.18598500655944356
0.2079416592493091
0.13848728234975782
0.09107437941498368
0.11879208400216702
0.21494384922725415
0.276981928504221
0.14141531379119454
0.20577389437231206
0.2754307761398585
0.08089273538293318
0.14699703047578752
0.21844149652689046
0.23988942910739267
0.15599905788533375
0.12065703177286974
0.1620234639357665
0.1341934691588695
0.07518264735281914
0.14606227740952382
0.16962784605218337
0.17489575487572892
0.18707274748173025
0.04891509684332499
0.24565299884169806
0.2100110107532265
0.06555956788299945
0.04596285959443412
0.023095038835029516
0.15535028805954193
0.10928211113206862
0.16319242293343927
0.17385331393545728
0.06988835068708753
0.21087560482974285
0.20893209700245555
0.10060372021968302
0.2913275376119517
0.051781385163072804
0.23048201331554827
0.3447576235083106
0.11416511902583493
0.3943833249991365
0.09356015923435845
0.16238170668829796
0.2182115165054617
0.07485547523019312
0.15831953834387083
0.1267215953247801
0.19463118604130175
0.16602543079266496
0.05712120377174242
0.24867425055702375
0.16307857336165885
0.05761611314263608
0.22277626377558574
0.10964566433089849
0.14203843089796597
0.15730428405244976
0.17984299005954354
0.0923619329292149
0.17976953569022178
0.21726954030259615
0.24866344989732803
0.14064382351880766
0.2361420206747255
0.24004040348523412
0.11390658682893369
0.02093171662860203
0.16921891430157932
0.14151744736455224
0.16067454194339428
0.1377173401370144
0.04250307526564345
0.03811055590434384
0.1252044289668078
0.22918844746171263
0.19513868120062858
0.13641371130082028
0.14294261490738608
0.19920686250764463
0.06749804211086224
0.11476231989886383
0.21591637765280253
0.15678027245729664
0.1861636769838333
0.12747087043895217
0.08357377482146099
0.15397694040601956
0.09646405729524646
0.025352612708661338
0.23288981019213115
0.2049981254136607
0.05328121315313994
0.06594706673134192
0.22375634670782776
0.21119400532364357
0.1066808903076126
0.17671647297726586
0.17160161807310959
0.19788599628483755
0.138991458530045
0.11761976196190971
0.166440613777554
0.08723234731454461
0.11249738910466457
0.4136865012743146
0.0697920312997696
0.22848572264616007
0.028660581968287715
0.19705298118895487
0.15401793949507464
0.07258010001718829
0.17054886625303256
0.13968914615585903
0.13925600410017538
0.058670764597692666
0.13206218357142216
0.09234236312695852
0.19318516004860006
0.26220968561925945
0.24845963364529397
0.13275700137201926
0.09078802846152347
0.14483867792022714
0.11042125273756026
0.009418065108736565
0.08440097288478043
0.15496333616692323
0.03344625355219429
0.18349151126274196
0.08628446847141263
0.28345605763943477
0.12876931959452972
0.11138610064035358
0.10180876500997807
0.24901908865085073
0.12317639467453186
0.04261375903420686
0.15379553821559733
0.17922356467913078
0.3408346394593907
0.21809242286320366
0.3334469368454805
0.043845089371704005
0.12135569059205623
0.07291213333428556
0.22313417015036058
0.1671712946692137
0.19366169193341592
0.08365513413119124
0.1828076190318794
0.09548819190346279
0.040726120239922774
0.2947145909356675
0.19666287855044637
0.26154094533854977
0.15697708770908664
0.26476614935743337
0.15471211857149478
0.1741091273185222
0.13914715527017918
0.3333496211840451
0.036084513986937884
0.059032722949941656
0.1884403292678466
0.1333675712405947
0.2540026448971685
0.12197804436130281
0.24267143298281943
0.34505717974777683
0.120167834881983
0.12776775860818404
0.20768037949925355
0.28105957299237316
0.21515439115054172
0.17830413556997146
0.03624443652856442
0.12211877349630043
0.17098729030844742
0.04945216895736516
0.3574539821293535
0.07021536485875494
0.062458498429860905
0.11425696140400789
0.19395909562202027
0.15129330787743878
0.22587028458203762
0.11528864232271233
0.20773991762122157
0.1845218426190267
0.1792201441161153
0.21905702229939814
0.10916605887258575
0.27559208060680657
0.24501437514389163
0.09554823935006412
0.15461294343182158
0.13748460633952533
0.21363137623652595
0.1441482097321349
0.3154573076455899
0.05388516988161871
0.2844797801686772
0.12820455577926015
0.1495491656351722
0.16368388659736302
0.1601290403014399
0.26660071616657777
0.32353199412050826
0.17438876833408845
0.15042815452986139
0.10236223389572895
0.18710223765874057
0.24908329105122232
0.20309378041388979
0.31228028988844775
0.18256823810102668
0.16499198221510825
0.03542263506833954
0.06062407848822439
0.1251014243913723
0.10890348880706435
0.24806659598774145
0.24226022067947647
0.09326569718126522
0.16347229056603088
0.09195559056123465
0.022773485000396984
0.2537254542776492
0.1700378654485981
0.025726561918643694
0.2621282902629797
0.24080566156131447
0.08441732535455
0.24713428907921978
0.17974960807458912
0.28399282670782316
0.2356893612943585
0.2339791454336378
0.01848295380983396
0.027397855351843203
0.194656173849767
0.21610384285478265
0.057076753444056744
0.27809859665282577
0.24011298232018086
0.24924173500702762
0.10855013213020272
0.15281265317794432
0.046500817346835546
0.26574153547593565
0.0736100727810935
0.1697875747192529
0.03622035108869575
0.24408314597178926
0.13962862328718645
0.26554471159619747
0.11724082511956052
0.22055025814770476
0.14657214501789081
0.2173914280765797
0.21360919088623465
0.15346181670391898
0.09040645561219478
0.1990377242094896
0.1256488882139747
0.15782896328005824
0.30025622121887663
0.25674227042231673
0.15475098328426617
0.14936216593183832
0.09602858108391632
0.18687905876654953
0.1552177046371038
0.20963401699872194
0.10859198895780714
0.050809242096859934
0.1072403603863531
0.10573627939039656
0.17131436275336187
0.39825979955465146
0.14995672317093817
0.1322060791726757
0.1845332479675935
0.27332532815140914
0.13652444114665216
0.10849347600268938
0.31364300781803883
0.0325149501075787
0.3312255424207408
0.2115615469357173
0.21016974147297768
0.1336927838093789
0.38869794208380193
0.15118722887889846
0.0938603732929699
0.2832728155933429
0.37061411694069724
0.07151297671475257
0.2473671343871863
0.0873696778472909
0.18518091579560292
0.1425884660549098
0.033768754693277364
0.08189224745103853
0.27463101963886344
0.1016071950673629
0.23580405717953407
0.15036074441717057
0.06327152500502708
0.34380308468171317
0.1419454907083929
0.15772658750612373
0.09861675289415826
0.14622602482409366
0.2711881583807273
0.2298726454886722
0.3114206471110655
0.1736645428745844
0.10836339294159504
0.1609691941685194
0.15198994434972896
0.16525102986073165
0.20994890471806057
0.09618454597122696
0.07494420121612723
0.26160592123852
0.20228189866374632
0.047830902368960745
0.04819279757839749
0.09867635776659354
0.15101399942250396
0.3031888437155485
0.08283324383903887
0.03856670515918281
0.15845472270044328
0.09361067893096355
0.15493986349326674
0.23519153420366082
0.06456779799151352
0.16189230177260255
0.03888566627010373
0.055137502395802465
0.1384335029473792
0.17013425467000143
0.2556799500241245
0.10101167638692224
0.05511805374715922
0.3302918491339555
0.16380373985365318
0.04572081149521592
0.25554046304454797
0.06827144139677019
0.10459304814365547
0.18081927893687694
0.07804866775374975
0.30362517979242537
0.25004568310190867
0.238526121599906
0.11086937828417456
0.0966792671930276
0.1326214768450442
0.16580279344216806
0.211192884488955
0.04747730447782891
0.09073857071482883
0.13482775097929306
0.12596915693361324
0.17417406582879058
0.10835927672364676
0.041433637932676806
0.11643389388141015
0.18110966969639503
0.2484087350095982
0.3322126285946727
0.05087247589898045
0.11102340900729753
0.2688731599116073
0.1826909031444889
0.05526680056749832
0.1764912124459985
0.07043087291753643
0.17106799531373074
0.1020143886861775
0.16795012079961033
0.2649751606274826
0.2956045149366491
0.004971514166866154
0.11587824168767696
0.235919368806999
0.08558592300108848
0.054390748615724877
0.2578735997625982
0.0582933659224923
0.11214474454955352
0.3838004427659015
0.07559681843610229
0.091838248565665
0.056710889772714906
0.13660033604523394
0.16712493578085877
0.28398546194366603
0.16772398882695086
0.18916595215490217
0.15041101936944096
0.06929681984436026
0.1121917906411249
0.20347087166201222
0.21671373517057693
0.10727723925681733
0.16194480253881988
0.06292388644178852
0.19604320790358554
0.11778282572175805
0.08171309430654738
0.17545206738342944
0.09728516903465807
0.14635506737736007
0.3085086378007397
0.2003161622085045
0.04446240252195836
0.03533230030128751
0.12559233219501426
0.13469917645547302
0.174147844895529
0.032216937853066424
0.033436564038014024
0.23611370133577153
0.15528671078861056
0.06511547883614663
0.18377887308446197
0.15818906874960034
0.041467048021601186
0.3002170059284802
0.15516007553875918
0.16489502620638025
0.2253254403494415
0.0699433229375712
0.14216732044186317
0.10417019213653284
0.05525269617036611
0.22766367639724314
0.1644191587356532
0.3095001906916699
0.26469047592439043
0.0739003575185007
0.1314710795064268
0.06239834063775289
0.1639849276762524
0.04257279036763226
0.14295917555171325
0.15444165468272683
0.13230785175151266
0.1737556602411929
0.11691694575873016
0.18258468166035113
0.07264820328888272
0.1525135889121197
0.009708867974648962
0.21773732799724704
0.23873579761455282
0.1620959224387707
0.21315262668524684
0.12439433397077879
0.12434971703512543
0.14818558745256766
0.09289473448968653
0.19516039961528947
0.043487716901330825
0.20273121350132306
0.1738714423222597
0.28018792598306214
0.07507686094501852
0.05502681353556355
0.09973651579683047
0.1310599537761639
0.2447266914456401
0.2473248380244956
0.09925466440206833
0.17412014087077962
0.14599094854770173
0.0388058467536267
0.04307499210334897
0.20158777227167196
0.18834451330983532
0.17857274536962792
0.2575246464556747
0.09521251694387729
0.17871293525009524
0.18115509657610038
0.2696734059213533
0.20993935591959764
0.1875991361560739
0.023987287905506527
0.18146565270393775
0.059260615987396174
0.1900276385458588
0.26052328036309175
0.037634822664498725
0.22472733842547318
0.1262511758406065
0.14271644577299744
0.22754892766401696
0.13028717284347213
0.06610317180582671
0.17384841435447285
0.26174922815461454
0.20921964671382512
0.09752841306972264
0.1175744930526034
0.30229067712853164
0.2163961451390327
0.2773720396853904
0.30140725420346864
0.08339127415472562
0.15873303094927144
0.28799678522053973
0.18135485286876374
0.33442045027836687
0.18913679981322234
0.06212872455424853
0.2988501410473507
0.06281373007525597
0.11168551737370569
0.1911862143431076
0.0809879042067678
0.23950515103720643
0.05528984432940997
0.033665233953303855
0.21212554196765662
0.12811885478068424
0.17929213904171942
0.26785067557133035
0.27998669220607086
0.11276598633392419
0.06237946798259802
0.13684606365014637
0.08870208749484039
0.10013562736619798
0.06978212487382479
0.08910181872701323
0.09004750638036779
0.1444984395178071
0.15682203843248213
0.03134209531402221
0.1364022376986378
0.17342025070401498
0.24568717663442485
0.17551227240265982
0.18495230152033484
0.10422769782730336
0.08091332561759175
0.15260134149140037
0.24661994131548798
0.024424521489996544
0.045251117122688284
0.13259425027122748
0.012005552723312933
0.10623603693105323
0.10296245280105364
0.2208027331686626
0.17621536315001518
0.10654495009292238
0.11631570650453982
0.3416679806172444
0.11542896488191144
0.30158118100675774
0.12095091118122864
0.44608957573857305
0.08719437302579623
0.23355700929044557
0.14344604250058546
0.14716102053996824
0.14670285820605702
0.18936094344880627
0.08154552639602647
0.059046113880421344
0.2026104754063841
0.15761196240112357
0.17218544844034323
0.1832275248104238
0.14774418612274418
0.1754754379420295
0.03806148196168835
0.42798572460456985
0.1979296624529936
0.16425965638699216
0.1856113218980048
0.08086867459767488
0.03606300797290989
0.20411054204438492
0.12170737066401557
0.07968189957693954
0.056483862514297586
0.15037265901318253
0.1499672048532172
0.09353291764971128
0.07814690739998091
0.10620901231562463
0.3572701490933044
0.3398566569472494
0.09909978054476101
0.37348632086852823
0.10131974426396126
0.2042295619232952
0.224964248752323
0.10169968536597859
0.17754646603776625
0.09462169673231546
0.29049483622170363
0.18634748180788815
0.23642390431569776
0.12755524308898653
0.12185966440283999
0.23005052903346726
0.11691070806326231
0.08414914303091633
0.21685150692883712
0.14019789642471386
0.12609244162026592
0.12614862035031502
0.09787881811001993
0.1400083564808213
0.0802744147955115
0.16367732098922438
0.1452055178750333
0.007339862557629717
0.09531367143071776
0.23796946713903208
0.11750472633573264
0.17736844200373053
0.03862675003146574
0.16123389211916342
0.18611663303822226
0.06039453676029603
0.16876027699717447
0.08134425929545556
0.1717826116899946
0.1457391122758798
0.10212462624927561
0.18195075755737064
0.20221471478401137
0.22561554170907797
0.02644879979274969
0.14949531999279456
0.10642495772543256
0.1373761723902313
0.11726507758341687
0.18589171338196253
0.2120942514663432
0.0566402321543673
0.3259616353775629
0.08990948939971155
0.098565074579319
0.23009232093525492
0.27334812457219193
0.04116149876250571
0.1574161236029159
0.19820819002419235
0.10884287223753865
0.07931895589305832
0.15412683831892016
0.06253993051867848
0.1071800316939585
0.2356420818780343
0.1876869775951703
0.17499175179265822
0.09265821827749571
0.1391126900865875
0.13731076454437927
0.1744009102248789
0.29039324067101113
0.18105386069929316
0.09693068066373904
0.19192655837840691
0.10770548605123854
0.10518959130425375
0.2248280350744318
0.25471941268512444
0.2996499196602621
0.03076660557722413
0.1721724048881016
0.04993944514620614
0.10779409559552691
0.27934923751021223
0.08881332650196844
0.15850881136084177
0.21333928707013267
0.017119578132450797
0.3490376737123126
0.1056433350618149
0.18578333535736227
0.10928531189973753
0.08995292837451531
0.13978250494314842
0.13138727598606745
0.20861473806351108
0.07413664022860628
0.1429841605241252
0.0915299495195527
0.10992641129876875
0.1876049956491477
0.18511206896116686
0.17316211876367227
0.3007236427021641
0.2582014581392783
0.19320023964138872
0.16054139579847918
0.035890502144710304
0.21405636829438446
0.18855956949683728
0.2799641328296503
0.09198030202359016
0.11546986323940768
0.2169298877839031
0.27331913455848533
0.13610713757792522
0.0318213236660056
0.10997385805170841
0.12999485194538032
0.38318341380738524
0.19832192695457299
0.013928909324600147
0.17330691176708302
0.17558433533040094
0.11727505936709007
0.06250652864857857
0.024693958632011643
0.19267028176139744
0.13449970729241545
0.023804272646568425
0.27214397999476375
0.020105370677980385
0.07179867926183735
0.15597349850381995
0.25912056034790754
0.022083177026380765
0.047740569266263695
0.24409028647266595
0.12601019038293249
0.08305310311052515
0.11890248192131299
0.0929626214735239
0.209512681034542
0.2671209300011866
0.22337894742598965
0.21647279387272472
0.1528136298692472
0.10781523139924554
0.11245668422190745
0.31609556986048165
0.10297382729527042
0.018945270465979446
0.248182666895641
0.12537271736598807
0.129473178229225
0.3375242899107126
0.04296682683344211
0.1298301183447383
0.18281440488218764
0.04009037601052696
0.14372284472441582
0.14806752537655832
0.1229585508184776
0.09271983660442912
0.07851271566814177
0.08580584831996291
0.184077240584858
0.04373578718501795
0.13858697563698033
0.20353100642315902
0.11507567922605222
0.13955006051858868
0.14257697969470887
0.1817001588842819
0.05566619849292651
0.18548893328787083
0.20626140616139432
0.04721472583935356
0.21278225954179839
0.0812363585739611
0.2080026430551357
0.3204421587446189
0.01647827481686207
0.09968234878427826
0.12461846804694851
0.3182022492461666
0.07552034128220926
0.16117550893128366
0.25138997469622076
0.19348525275007417
0.13087811422507975
0.10937431017165
0.03580766000780414
0.12569377697778622
0.27514807288197624
0.13506071518149917
0.025191653964542773
0.11123493175610591
0.13689865438000529
0.04543194096714824
0.256848985146059
0.05921190073151877
0.11669220577877941
0.23340237304808378
0.05460936428187426
0.11160669945632681
0.30360550785656587
0.15409705201908677
0.16303499822637926
0.12724621515984763
0.2515567394587176
0.08453886981190319
0.1255400463379144
0.1705155875163597
0.2724447058848478
0.22145273788092765
0.23691196019542002
0.3406318553881794
0.18948138990868865
0.11399800772227935
0.14968932268274568
0.2430346673465591
0.09094321262069545
0.2668275287655815
0.24823622053248112
0.21549100545941074
0.194049583353014
0.1253453364521893
0.1113611904543058
0.19971465834410157
0.14700493048086066
0.19042155519613516
0.173025284602736
0.13426112032469553
0.0828850382427105
0.12264222912139142
0.18283033002809046
0.18674318214756275
0.10492705661747953
0.12539884210938373
0.15471260152332442
0.19751550286272637
0.1761329966180833
0.027848627700829277
0.07448372227197969
0.20822071064981404
0.09154087928114006
0.2102882545358785
0.11837624878963537
0.19242334553441703
0.10654970122870715
0.11983761130611263
0.1116447616987353
0.20060075677123107
0.07933800842085453
0.36425786933534676
0.3418822515425463
0.20747469225990098
0.26101385828148327
0.038884043573750936
0.12699511329454521
0.020975021287372327
0.14925455907451762
0.17392214756983448
0.08987663448717279
0.08653171877449974
0.08536197886444963
0.0480357235073877
0.13903388952606624
0.3184535299078323
0.24872932480236892
0.048270590232088476
0.08893760742896968
0.05683082590494828
0.18067123551767422
0.11691152364986461
0.21548130347464076
0.13498177213480778
0.10517976954014302
0.24035844261278036
0.2775328893125394
0.130869470692308
0.422566816070799
0.25532652535994543
0.04823125437580697
0.09813417069490374
0.18765113856843718
0.1022950569199975
0.24509189832662875
0.08649268435006123
0.255063303996898
0.11748369294567373
0.10223872204674747
0.08045127462729602
0.0929288187386857
0.02235031872261526
0.21604683680085976
0.0914968482021558
0.14696697574363138
0.03694814512965743
0.035778919617126294
0.2796318085600419
0.17290467107157784
0.33380675810258004
0.17731740458908057
0.2924094814705815
0.21740367087085102
0.21472262639242584
0.11584661617778837
0.11505020358858375
0.23369948028023912
0.06190176840650098
0.22986369020019456
0.1623125889272608
0.09541048629277121
0.07492481122385014
0.06481133908737131
0.19767762636806507
0.04380727962478099
0.1496242820775248
0.1391549542421008
0.03891972752158336
0.07429413542376695
0.14786383597362787
0.27959144737997865
0.35385421523992494
0.09678949013047822
0.09757417400308634
0.18341078240611855
0.23417446401637365
0.10633993719473187
0.25081991182898394
0.08232583640502926
0.14576609076726546
0.0556734307483916
0.1908071767513458
0.1483545168599961
0.23690946532127877
0.21174965731396536
0.11184326334785
0.09530983364505051
0.16792129560507033
0.13958621393758244
0.11624695398476205
0.30981639917262954
0.05798544551188576
0.18190220199751914
0.2593367258820223
0.21801790810953842
0.17810836505047264
0.11889826115964172
0.08499936035021285
0.18302834675879626
0.1678648321742353
0.11090024865244116
0.25998625492386324
0.050276244789409265
0.23573217907503963
0.23467835613613935
0.07262884429911758
0.08880623822945712
0.1463765599098876
0.2253797796380388
0.36874333171942036
0.15777320997285466
0.13629142215901752
0.2891747837300872
0.07155519710522447
0.18709582003240607
0.22463065082645844
0.29165751784529076
0.13962173110724752
0.12472149701382697
0.10807470847008109
0.19698679355732385
0.21821575154019213
0.22454886701990384
0.024231721617945293
0.053156552644016725
0.21765639583667146
0.11670867155046676
0.09552501092038884
0.2387190137687951
0.21157078454763384
0.2582016810088218
0.0922590388850408
0.09620348905499404
0.14807737815470737
0.17495268507074582
0.19113978005773738
0.07167354439110532
0.12988683131049397
0.19247605175621849
0.11649084704347594
0.1610141103366024
0.07107483199244999
0.25729739567450605
0.1322459757988552
0.09850971120727986
0.25443151458192315
0.09910462912865241
0.09582112565463352
0.18923473666243462
0.22493926861550054
0.21393476471173414
0.06349635636542342
0.1633105365982083
0.12667163682114474
0.03242537480645602
0.0568128884120046
0.12463671392531495
0.15553425964031284
0.14782207260022143
0.12944445069834107
0.154920983908942
0.11762175878756537
0.24373314167806084
0.23007681211958356
0.1380357725976022
0.21846312611307855
0.1343368662096184
0.0781977558061643
0.10467509606098811
0.08499432285922046
0.11824428202496293
0.25372578679292557
0.12111439609718154
0.09334220005007832
0.36777766965901554
0.1423848493918702
0.24525146538793038
0.09930037878811823
0.2986129818908815
0.1381829915896314
0.12214091311671367
0.3340898854604012
0.17839975900511704
0.182228076973165
0.1557543406218354
0.08540025155732535
0.0657338015358713
0.06421138383086188
0.1729849152155662
0.17986544109916466
0.3700936081602965
0.10029394848473884
0.2263463935792478
0.31438734108181887
0.04083257822505579
0.08765171109466804
0.18830894258240152
0.09134511271631374
0.06829712341616336
0.21139735262889325
0.07854070383528738
0.1347287829661891
0.14415432153257113
0.2013290246070187
0.26985164710493825
0.12817783227750904
0.02839181793907287
0.09755424627315251
0.12398175516825283
0.1939531916899303
0.21349352124670737
0.2640822184685142
0.2008564420729458
0.07062743395849225
0.06752024717216334
0.19226863643042336
0.20473931665291822
0.27974216968925614
0.22533080258090182
0.08274035665119468
0.08860997388551745
0.28600905862753356
0.07161376604163594
0.04942336765596334
0.23280669003070514
0.031283761599496654
0.26285028772755037
0.25760920554405825
0.06171564010946476
0.13417799606930553
0.15913698041409258
0.1254557077233749
0.1148773240109665
0.12875302525104385
0.08088581547124438
0.25927571763804913
0.11735849189258303
0.16600364340748647
0.17289163186426498
0.2956037804619924
0.15419711823449123
0.06836724283107053
0.3410836100636349
0.0968173826362727
0.1134413647848998
0.25907556531598136
0.10368386819887453
0.23829113876779467
0.10838218412920692
0.11304965079540841
0.18344506200929994
0.157075805244644
0.22213686953163136
0.28035918291969697
0.19741274969304892
0.07387373878301402
0.08083184334467426
0.11716490304910772
0.17062511008860357
0.1476811397610932
0.11302981673194588
0.08531120512859126
0.17116445245248935
0.18802635111699056
0.11886134564285192
0.26812093906434287
0.023930681598995206
0.08827066170555027
0.1903887967702201
0.1694577540797524
0.3623707520636926
0.26710657863480936
0.07047584639213324
0.26895445785598415
0.0871384861447946
0.08100571480476987
0.18728117434766253
0.06228402104425532
0.09087684434417531
0.1404587217250942
0.0846989210385926
0.18023240001448113
0.029986390475486156
0.07776739484411646
0.19407557274546866
0.16152881113766349
0.09286228988806641
0.1410303584565011
0.19299424681423394
0.05195477423672452
0.05016565916938919
0.2081074777097086
0.08526699391772702
0.14186212364846687
0.16733829397454447
0.16547192574696193
0.19556703314123708
0.016255963453213798
0.039289197818535355
0.1856515872915664
0.19923798716165625
0.0328994284525644
0.0800324749081113
0.18425164564636629
0.04561687420973929
0.05313044351921989
0.1630079603538855
0.15858582739970087
0.07097160570680341
0.18429800450854014
0.196431082176141
0.04055127356327756
0.16424814526793677
0.29340779206776324
0.1623559845608937
0.10104234514576732
0.09031180042449269
0.0757073809772214
0.07279710398205332
0.1826936554219565
0.27745254208570047
0.19376776642999685
0.13518569648259082
0.016344553162934112
0.01684052214413216
0.3519370032834821
0.20932134615225978
0.09828337948646784
0.18455210701088545
0.0266913466959057
0.04619734646176696
0.16974670024832134
0.19859345288403965
0.10025265022839845
0.04805884202245691
0.09002022976235487
0.22597956281930964
0.07706260640271854
0.2728973830735276
0.10581167867752424
0.10190525999128834
0.12845737096752227
0.017335110018847653
0.2585845032352914
0.29851677779924507
0.19200012032675523
0.15214227522435889
0.28945186067933887
0.048880633321161764
0.1698582957220754
0.05627307381956816
0.15561431114086435
0.0989900943533286
0.09827889402157364
0.09264675600561548
0.18553127481315002
0.3590710031541775
0.10851131331108578
0.09634491252518446
0.08239877825502114
0.05919011871427909
0.17523994911409405
0.07241885676666164
0.1081132210390502
0.23427203693379023
0.21901921148100437
0.1270979600498961
0.19346146259403246
0.14284556271558818
0.09312875303725146
0.04271104430263857
0.16598049598719766
0.053715741969058546
0.19774625079145414
0.0513722510506067
0.1229659798808255
0.11888308998155261
0.16889637739954588
0.20404850710401806
0.15906689897211757
0.14371980186530675
0.1169837500873526
0.11878980942005686
0.13572780863652956
0.19756872238419318
0.19177915396840686
0.30568804823324913
0.10554434464403151
0.1656284023320809
0.17146954513125365
0.14322319912427225
0.11503683046056926
0.07675388007471037
0.1207294885223333
0.37475868466643447
0.06637860494017948
0.2387697719394699
0.1326868447068292
0.3001788227021224
0.20500499870788683
0.28485612654632014
0.03407849881699069
0.12171375659261287
0.15510568855967813
0.1714269340305369
0.06192261023925345
0.16297756443265643
0.14922671210846558
0.24966602515200406
0.06368205939971067
0.04863632971052139
0.33249766498235894
0.1343700718137987
0.08673755896988648
0.06978809741322585
0.12780874566948666
0.11119543371760844
0.15765933973979637
0.22856204076977282
0.22995027731524945
0.049865454915907485
0.11349980825132135
0.14288467503538646
0.10247435446929855
0.2621092977827956
0.36966851232221587
0.008172813591340852
0.2566969714413882
0.15210543266473514
0.22564528087773789
0.14925101275310348
0.296862744681955
0.15582793450454846
0.24227516026750612
0.014123509262739817
0.29158147021249575
0.14964684386915103
0.2321147315854729
0.13107912525681648
0.11560842092868782
0.2005485166630902
0.07975335954636072
0.31920952497478267
0.1801661929436729
0.13346465224334475
0.21107503000573563
0.17154970082060228
0.15952349886023512
0.21270511406382717
0.0780712059993818
0.18629865789239725
0.053329889993083156
0.1180827107054916
0.0841829157352647
0.10445391298513165
0.06666016397626999
0.26102940597773694
0.1577169913002036
0.09289267664528733
0.23785096025183372
0.1871916447851133
0.10760121562437475
0.1527479510911718
0.12195030961708436
0.20044147271095117
0.08449789278483705
0.11613981425673445
0.145179433162858
0.1102872819948156
0.079025864186254
0.195592971045894
0.04888718344526896
0.07286619792537884
0.08908801244713678
0.06024200087023927
0.07449215493822062
0.16865804921417857
0.01593171118934126
0.18221299178859654
0.4783774287997235
0.11568086991341407
0.13967711095180277
0.3766706020805536
0.12103836878301238
0.3065826031589215
0.11103428923418
0.22904955858149414
0.09929487388241667
0.04715078938948153
0.3065276847752996
0.14008189465291881
0.142375926282158
0.16394402955685883
0.10115784411317583
0.14603248125482152
0.215431435389128
0.11856573322995274
0.3550729352289703
0.15141045551264015
0.14909202180870265
0.027887799130626244
0.31299649385453077
0.10295638204442925
0.11797466504976307
0.21447072118361774
0.16804850541146313
0.06210211350761324
0.08091325604380294
0.16763603597864007
0.11218411000585447
0.10106561776305796
0.07629771418280927
0.1832015213810407
0.11027365486212809
0.0856635992758962
0.11903391868409742
0.17728446670276585
0.11281631033215081
0.32385004653708027
0.10774770796951406
0.13716576717005918
0.062147250997840096
0.052996017808010935
0.2061315340959153
0.10137845243753796
0.23872177569227784
0.1958369869954621
0.31459482715869813
0.23095942178754494
0.2369254522801177
0.09537959694986722
0.13661738852267147
0.05027443274905167
0.036593408527560836
0.1784077348917397
0.19320964373517227
0.11235683465854214
0.05341213088279519
0.16574882527227258
0.26447099020819076
0.03877830356004679
0.1285213531212535
0.08227354939817907
0.15482838135521373
0.21708811896573546
0.09808252374916604
0.17906085586584614
0.020336652410535925
0.3047633329104894
0.0332285593202005
0.07452046775645703
0.06303274472251356
0.05204440394205238
0.17728424367722634
0.20817514978532012
0.06298864407510875
0.104771269648263
0.2920343450057949
0.14654062639625318
0.2476794971667389
0.18776328826387206
0.13486503246109421
0.10498181969094554
0.08137092554949693
0.23154047261116512
0.2930794173676363
0.2026818948145207
0.2653785304628426
0.0925769798894501
0.1891562104370418
0.06812962482257202
0.11316882168350083
0.16318626976643993
0.18311002454024558
0.21058930288784436
0.1985040418511377
0.12442770067712508
0.24116982032669979
0.1454943318534087
0.11192047412677651
0.279377457855989
0.22991590458369002
0.1862207458691243
0.1350471052635499
0.19889367390228072
0.23933522663470985
0.08121950656285996
0.22352966495117813
0.08407252190940695
0.22905931890468756
0.2302796656202521
0.07919451073865393
0.13593837551980215
0.12242152677525454
0.12194017091420323
0.20266055793481974
0.08869833144191865
0.13489952563074942
0.2617716589176299
0.2455446159738518
0.25848983103824635
0.128440348364527
0.29628388454498816
0.14464311581660538
0.16999480694864855
0.20544381399847852
0.12989817298599177
0.18288654233076376
0.19561721002307558
0.22365494158525093
0.20250556826850097
0.1638452311111048
0.17843863292946552
0.16908834342755483
0.22045923980837953
0.03534974004461841
0.12247240306309157
0.23880419820558776
0.08404736896236406
0.11109587721163444
0.15305116255824486
0.127896563408214
0.11012505873492656
0.24804215057233311
0.17109541578867893
0.2305661527950396
0.07648812238614348
0.051017619279234795
0.2243480862109167
0.013297438056163144
0.3319600149000948
0.10589026291315028
0.14328894076546536
0.041806750945349386
0.2678232283835498
0.1603853576906312
0.06999729987694323
0.11078076066442903
0.07615439063014601
0.130447622257314
0.24050132410044106
0.0627578648734677
0.21852628387064738
0.18580471406049526
0.19485300817559056
0.12028676460351415
0.30551735714213657
0.2077660775350789
0.11878204113285777
0.15349546393367774
0.011651647820030583
0.19031957359599783
0.12671235888031457
0.13921775912898307
0.09951263374296955
0.0379355633510627
0.11153713294025012
0.08878573186088029
0.025431071925379967
0.10124108152071794
0.25562207089617056
0.18927014819975552
0.26001607721779685
0.06701543451765402
0.22029701521624676
0.05018519753072758
0.0719094072271675
0.26006527889814807
0.33240837866172823
0.10514969081209528
0.1622570066273691
0.01456520124994003
0.04269737239010285
0.23344722797772133
0.1568052667068322
0.1799341773305965
0.155920532202541
0.12239683336197463
0.3499952372563279
0.33122231637662225
0.07223946994458502
0.026741423021327353
0.08276962203900125
0.38631827282121606
0.2503331567066226
0.2416747436323766
0.10614304813225339
0.03547245407153472
0.2075575101945621
0.09446108182008471
0.20307511126542718
0.03798776544266608
0.19568137893107412
0.1861716269595547
0.0970628063583804
0.17062385708840208
0.14527051095977142
0.06609930567065674
0.06388975704950282
0.15715379972639634
0.09575006450289482
0.23488382329654622
0.1350096709932525
0.0990201874180852
0.19116338630445168
0.19666158586251423
0.1089686917921844
0.19947073023202536
0.2344516479777896
0.17698945818571646
0.20697486145003066
0.18223057997214528
0.2095106263269269
0.20857807679208487
0.1343145290356216
0.060257706441822205
0.15817672484353754
0.10669766751412287
0.14092477404413825
0.06085822090452044
0.055377406363061266
0.17997344875778432
0.016137725551257556
0.030794302857305545
0.11705009000786562
0.1008395358625221
0.32624082564144463
0.05195079749173581
0.38816360950302936
0.16223472657933488
0.25529664639993316
0.20006895979743144
0.24743710229269517
0.09679799998161656
0.16765027840983993
0.1381682876498212
0.08174600996027195
0.13793408120206987
0.21903069071396666
0.1933289459803029
0.2816596209475812
0.09780605880075488
0.12367300679545871
0.10644644616397984
0.28550374463619577
0.027780252973756327
0.027547839621725967
0.11265171600613623
0.04750537165846157
0.1759155893160999
0.06549578581943442
0.08985193449284216
0.17513334698377112
0.19414860001457962
0.016190074427612708
0.2848653841704451
0.19689499345696745
0.19710425585241267
0.1521318754584266
0.037752986073296545
0.14647724303501974
0.15016852315924875
0.1529881019221467
0.3681725374361605
0.2554834328890402
0.08848343704154883
0.14731824659938678
0.155316780445253
0.016267463461715877
0.03698683155881758
0.15845577839127617
0.13861555754337912
0.105428848730589
0.11650661753008205
0.11209967571898466
0.12582256939936465
0.05199174363181594
0.09897557210368893
0.17383470697797415
0.1709374001356271
0.08565160819069075
0.36476022295710603
0.21595732312181343
0.1996968138876224
0.2396989336964304
0.19101458078512332
0.06403759596101613
0.18647761515197106
0.2582098819086444
0.07429516729228922
0.051402251467094234
0.27992947819402936
0.10097045198135839
0.17395317731485146
0.34600343870308464
0.08540488628027754
0.20574006782797494
0.08969332198154373
0.20441683143975295
0.043170217220148105
0.11307746706543848
0.16392991747110952
0.18323446795194545
0.13961112747483262
0.23468012016771567
0.3244314108945919
0.22027352765812125
0.11739077126532062
0.2635109491268442
0.15014776352419246
0.014300227891636597
0.16734917494913612
0.09912175002515031
0.3289983065622046
0.1940951239764742
0.30344418640677223
0.5230602252208187
0.04547751697337025
0.13948168135055186
0.050962647401084624
0.24057489223428916
0.13614735974808712
0.07166480098825373
0.09664036963299251
0.0603489273880394
0.3051748914485563
0.14752013662502345
0.0542978988464681
0.2599525610897042
0.26837752313615926
0.1687241454506211
0.15489533948166162
0.15304505371492388
0.12117175065485554
0.15542477733833668
0.05361473985286027
0.05760773705362441
0.2853908303827203
0.1606233450499257
0.1166968773518198
0.1049716065998452
0.14504223459716717
0.2123604827524144
0.14913014220715226
0.06251769516531439
0.2741940072098671
0.07719304682623374
0.08821659667455832
0.11806472643161708
0.24604835456104102
0.049859407706808516
0.1520190721204686
0.024978047838372368
0.15199878913824386
0.2038022029080502
0.23884344229904475
0.09922095263278448
0.29179464187444526
0.12250155453962319
0.17115957344427093
0.117497032979785
0.20777090130630568
0.180550951581677
0.07369023017258153
0.2849306828563296
0.06243157386002281
0.20428480410842284
0.01044793244785126
0.16598821143938072
0.1649142380024828
0.2630205135398948
0.028998626098196992
0.16845393921327986
0.22345278610984645
0.02435613542974801
0.13683779727836573
0.1817636142305994
0.11061523041836188
0.1198505817433723
0.2544377137990414
0.25031985748425434
0.09950060723067229
0.17966813345164412
0.12263100760598176
0.16249872151448355
0.06287279890785628
0.18037309458199355
0.0959530553902748
0.13560028214853972
0.05493071948736675
0.16653988767711048
0.11245609201502499
0.15551927634786053
0.3098859625158201
0.26534428855863257
0.14504840334364866
0.16068897645901342
0.28026724077951476
0.19767824723684568
0.02523832431530568
0.2310775967141455
0.13891794765698356
0.12696516495082838
0.154317130684734
0.2477089908807918
0.33125534571940835
0.35345188141976464
0.1010966636527784
0.20484779523634208
0.1337667665511762
0.20471806724209649
0.04938221723093169
0.23997004621507062
0.08528149463379163
0.25901957483567506
0.11623268596496672
0.08263635748543985
0.18796781490629114
0.15724986730393634
0.08507352402144493
0.24483375788356
0.27927890075007783
0.3365480302943034
0.25782826919487
0.07484453931231888
0.24737470500999623
0.12872333436489825
0.1432632924235132
0.04329716434626443
0.11593463954220896
0.4551928564606354
0.10993271537828544
0.16122563580768007
0.21394189962770005
0.09107426132317528
0.15712819121158403
0.12107755674658463
0.11477895624159977
0.2665862915771314
0.32621800002320733
0.2302978848732944
0.15951581188393865
0.05028663265222276
0.17492769614687992
0.20022188634855256
0.0724913772886707
0.08874335715582307
0.06192298615973494
0.03140289100290757
0.11123993330880208
0.2001607461057145
0.04114906087086495
0.2088121578005193
0.10321999255381817
0.22180837816582982
0.055812849741967784
0.1727840112060064
0.12225815003811645
0.09192632961624315
0.26449074645274057
0.05411499992329398
0.22455007281639638
0.11565781958294843
0.1685132960996669
0.22395027041039423
0.07771627916855962
0.03582184610461751
0.33135521087726644
0.348021348588892
0.0937139893189977
0.0630712010600802
0.15054333516874913
0.1385122486190573
0.28057904662499056
0.10745934695407146
0.17067552573577857
0.20251089620753948
0.1950689422844978
0.014842029534268601
0.2219498523354627
0.09410301836857471
0.18079712402108644
0.28627301497246366
0.06054167848847459
0.15442249563751553
0.27613938833009
0.157154070205419
0.05361069163186924
0.09269817390124509
0.19485094719316232
0.14845063895430854
0.2008593790559891
0.080775597253032
0.2027280386264188
0.19693887338270724
0.06964276738026128
0.16267627765157414
0.19248317660622793
0.11681324681292837
0.1873651805027999
0.08430894305840393
0.15107353036679258
0.2252955930636444
0.04005566412922581
0.3001642069044665
0.09497553712053715
0.26981194716222534
0.09264325083082146
0.07994615932099505
0.05240127603479504
0.19318662768043404
0.16053249655915627
0.19806121243783192
0.07066786258861749
0.2675502974650547
0.19512978432820033
0.14242292202158208
0.06824106078622401
0.22594923134103642
0.11008907405501066
0.10406955829295571
0.18002730129197722
0.2052758995235427
0.18070311071485803
0.23053757746994527
0.15746063183349512
0.046119843140702166
0.09084625585242723
0.029295836105150092
0.2334823140412417
0.13176682512926866
0.058653343378338496
0.25405361978610713
0.12337277128590052
0.18133923917580952
0.13293185424186074
0.18474059962827602
0.22199620609589046
0.2348433130186715
0.17098323039494254
0.055593305837604204
0.07269807642737526
0.11811974587083893
0.27903848532921444
0.18960876050684247
0.09470200474029959
0.09390628289407346
0.03722769258566604
0.172210126725837
0.021631330807625616
0.07770057338708765
0.1876461944143419
0.2374781298943711
0.19601792941660962
0.17409377358306338
0.21110392892957586
0.11829092012873366
0.05121753901266986
0.2576620164922576
0.16215625663366684
0.0824736191282452
0.3695713124299488
0.21255214728336497
0.24822490747912118
0.12714087266967503
0.0490567263832796
0.07432269421673278
0.3314104436195845
0.15454322482101834
0.09625184151345564
0.14349478493847947
0.26161134472775416
0.20400347862792573
0.11647776881475523
0.215710029526927
0.03777031834912959
0.03646453485288585
0.13269811449993668
0.1922801691200748
0.03133224477229938
0.23327858307850577
0.1850902364812212
0.27823933559939323
0.23842953995936625
0.18298169796538136
0.1651566318366349
0.06088278216567652
0.13526840248539895
0.13254104709811815
0.22302154075861588
0.05636412217807424
0.11834750544751688
0.26182225312516344
0.3316724978048115
0.20021406662609298
0.12720066157644355
0.11689842562521767
0.08518408763140578
0.1422529103319285
0.12404930472957773
0.1450771516888548
0.09740874870915862
0.1542797033102233
0.21912064472868634
0.018461827085480026
0.10055993100059624
0.24017208687079686
0.04641710261279538
0.08493073894406533
0.19281508209021256
0.06559745859864753
0.06236350387062853
0.11324416090055632
0.00626233545553388
0.21984226291173364
0.21989508463214902
0.02359952008255359
0.10404848584911139
0.0885042209246279
0.1491552218189219
0.2312164911384568
0.18779846847486326
0.13411721063736182
0.2567856161430941
0.24893116884058805
0.13884144957077416
0.04428558186170154
0.2815179494209547
0.07270322409727799
0.0987733339657935
0.24490477527232105
0.1831487317328954
0.22265771832697256
0.23522530428880453
0.23782723736472403
0.05812068988611474
0.3032431873069409
0.29961766672992185
0.11118034319648618
0.21871880406858626
0.15695669027773135
0.27337832168988435
0.2748871612031894
0.026929285674240112
0.1826496021181527
0.18261258193282703
0.1520017559775785
0.2660352166364174
0.20546856859356352
0.1582421922925183
0.06878838466274526
0.32503117795401376
0.2607183215933799
0.13607487553428085
0.24281936244594665
0.028030610257998547
0.18548057960511055
0.09114670644411875
0.1332336787681952
0.047938514911565526
0.056588178094985224
0.17242885085343712
0.3016475103720847
0.28757240175102095
0.10200577838767828
0.25252929995395756
0.07527797518713902
0.16893183042252277
0.15937909432788125
0.10179109789041983
0.08390830356356187
0.14539856938167742
0.05749941603017278
0.13940069836875293
0.3660447761876982
0.1224225857556133
0.26820768514805304
0.11854727066262323
0.17057894843964175
0.21315946050371573
0.07545907166691639
0.15769655369884258
0.12105356593032865
0.3686795014036787
0.13137077986657766
0.1965132916888848
0.1257404351718106
0.050329389369959704
0.02374001532664645
0.16546431517574423
0.25512326256657275
0.11396118495416306
0.14229875351468121
0.12449989450543122
0.10912848044468641
0.10475846319780079
0.10758343671472903
0.2401837956080554
0.2102440537035492
0.13530455467955416
0.18464496237708122
0.1071827704402332
0.08648723511417758
0.20105703710666
0.03499228881584856
0.19234408182742782
0.12712299637511257
0.08209282397766336
0.22923648104858144
0.04076944652504936
0.3045277161300755
0.17128539304230642
0.06294528929316923
0.11551252556402082
0.1154588818294557
0.1116454404625041
0.5254016602709956
0.29059132705891116
0.08000295042770722
0.044953569226738745
0.12723758228454576
0.1425995687976878
0.34994433729849994
0.10031757568188139
0.1651147442834043
0.18668859125145904
0.07204786993521672
0.09728182809631744
0.13101246981610676
0.2506351861931986
0.11981013989223678
0.17145571616891475
0.2312591448612157
0.1911165912265927
0.10214774430457237
0.12731154413579224
0.1056919643852915
0.22001465619937124
0.0778460777931504
0.3380611639301504
0.14127852691247403
0.08097034013436522
0.05329710768820953
0.19525007025370175
0.30848101490787955
0.0870534891615357
0.07911085642302927
0.13654340798426615
0.22177264052481768
0.0722594396661622
0.18061046926765373
0.06848444870904717
0.2554216126728437
0.17385800529326986
0.05734033194493024
0.12034564322210024
0.24269844922866057
0.1388131106820282
0.07497125282399587
0.24894321000975125
0.2855012019020973
0.154676783643346
0.1689600390448819
0.1633038781751251
0.11500124339165023
0.20516861960464616
0.0929287457814687
0.13186217363339606
0.22911200873260462
0.22349087117599528
0.15836274254982882
0.08791756352314128
0.09426039860239802
0.10771600182193741
0.23269025697999074
0.1720194992165746
0.16218791731518598
0.020100451127974556
0.11672184378455529
0.1394034575198967
0.16133332162362998
0.08336935101306614
0.23542508643636095
0.16338806653508425
0.10022022366523615
0.32410452462623573
0.2859562200410371
0.0962161627147632
0.18766309919544816
0.23382945238135677
0.2970962893594409
0.2736457010185688
0.17842482907082075
0.09165691525084822
0.10493571568882386
0.3942356272104049
0.058597634129214135
0.25482598828437036
0.26564744494543513
0.13727222267544373
0.09132615218039648
0.11559799633683773
0.03377703340440822
0.30456998579257655
0.28328165613122414
0.03922387635757018
0.1360270218281201
0.22866273661437883
0.27758700781617524
0.08674943262345086
0.18257911779296035
0.12420454172106923
0.11855215128691188
0.0729791171854236
0.06989475097815587
0.061428906452020704
0.11577019673962749
0.11257561050618
0.0520584344604004
0.09429864263107174
0.26332606076399445
0.06222205715525151
0.16353519771105277
0.07973909744805856
0.08200885133557369
0.06371688524600104
0.1736584813556664
0.22421526882622472
0.09550187397710122
0.18202684440774528
0.07567599433700603
0.16040578660626048
0.07690858774851551
0.1506823537716492
0.12214881160396181
0.29791800892884973
0.2470264293505898
0.1898840124033929
0.2993182567591984
0.06863051594161701
0.25388900227454186
0.13687867022897426
0.07670112647816656
0.11743058375550378
0.14728980147841278
0.217503340968114
0.05990571082953929
0.20858982672140888
0.23722567313068776
0.1840539211018746
0.08898003615871997
0.16247049842565556
0.05865956563166963
0.1393701969307594
0.13823128843790694
0.2148915078422124
0.19029959341082078
0.20572328265865752
0.2269316805330552
0.10783687537838317
0.07068330964618373
0.08695029801602663
0.09043263102159578
0.13891511921228025
0.07405567299536961
0.0502337340429029
0.22464487087011498
0.12846065642466387
0.09353535629616584
0.11229316852729371
0.04005596307796053
0.13425465431199668
0.046701327089002924
0.2782017027484396
0.06486167311278696
0.06373640446709641
0.14428172575053091
0.03518682477872375
0.043842826714502334
0.20518844218165055
0.13957018037675703
0.2179329395192204
0.16673480864247409
0.10134367915840206
0.45607204584367683
0.06838209135748897
0.09053654192796617
0.21992066393172513
0.06407067584957571
0.16133311868645284
0.22272932554402383
0.04729004516246083
0.15562560974137704
0.29706357234260883
0.05695474486968613
0.2632868163240558
0.20924953959292686
0.07703164480475125
0.05907217997587163
0.10180981939307325
0.048331960281245465
0.10621393922032857
0.03638702306727313
0.15101627457957204
0.18454179072151114
0.024756609234882064
0.18453253702511352
0.16635806150382892
0.21830546260214764
0.11117275734898086
0.06890078996514043
0.12439990245593903
0.17013588565648888
0.15813861262717752
0.11834257546744242
0.142943132855726
0.017224924877527213
0.21777252537612582
0.28613242933972316
0.17638955031176926
0.16030566926808318
0.1805351740063841
0.16541808322617596
0.26374779148404426
0.16793659336688024
0.10232621392222377
0.16821949030940295
0.15600669081532714
0.172248824451642
0.13624013557680273
0.2548418788623608
0.17550898683960833
0.21110333538732312
0.07911424301129875
0.32028106225541125
0.15551230995413381
0.11409569431170545
0.1103053980021407
0.24926617186662692
0.1168877062754887
0.16321220786153878
0.23531555600424683
0.18148958732906617
0.22288220834078523
0.14703836905102777
0.13026887238792156
0.1370612434269921
0.12098798443405562
0.18126389125931003
0.21211004593332553
0.21228579036264392
0.23931691367415878
0.07990431294623045
0.2118377758789291
0.17869807742568633
0.1779478038102304
0.21276630920246153
0.2108676005959603
0.1727992148334936
0.15055459286796802
0.14491994107553458
0.09990988854395966
0.1601916956555267
0.19407761399854084
0.11229528156071832
0.24279585755482957
0.24955084388551377
0.3320553249235809
0.2310615992747684
0.14332099840040374
0.4374173052051567
0.1261732017046989
0.06421532221614694
0.12219280835871048
0.12443270586171779
0.1513840245100737
0.17052777224190022
0.1518276878221557
0.25200440032348126
0.2558405778049702
0.2384095804950001
0.33797851238724136
0.18969710803610193
0.23043966961610912
0.2312196198375667
0.20744016490810288
0.14054110377540782
0.07875210000087739
0.14500739008898103
0.19320476923934415
0.21639087002328755
0.229578509788923
0.3570248712949023
0.07460539430855975
0.14444307015212823
0.08168541828066772
0.05771549288434126
0.07230101340369532
0.0613228152368035
0.24454284171451074
0.12070955204922025
0.2015878271210694
0.09648063818307433
0.1855476115449367
0.13928580219167744
0.14457104481676838
0.06833173142151545
0.0359558955889774
0.13160975112820938
0.25122425976103857
0.09987975092926597
0.17703029538111142
0.30433708317821023
0.3085853863226995
0.037910575631664736
0.29911979319953286
0.22230678961839878
0.26563403232242094
0.07092378718680362
0.05203373552793222
0.1469355848246158
0.15259722929451722
0.11477950361154425
0.11835907230125883
0.14413583660176998
0.20035588348182914
0.14396535814091185
0.14141576634192327
0.2689833464234358
0.17941514592008176
0.2171072170004984
0.1329177717514867
0.1813526295112402
0.2207453255216581
0.13638801331287562
0.21422210086321747
0.22826144897233877
0.25322882010611897
0.14137242085430823
0.16080518716265726
0.07541210707290354
0.048413905158817695
0.09124021220749472
0.11985498005471268
0.14256082889620633
0.22228106861437294
0.00907579583243012
0.11193245000853634
0.053975133142225254
0.3507993116679311
0.3166041347545568
0.05636515602673147
0.09805021228135757
0.01538456259052696
0.11847571316845244
0.13108604147944047
0.010900183713402227
0.13016874969327896
0.0927401413125201
0.2510307730472657
0.19161549466524566
0.14578531010683252
0.012881139072621547
0.21887247656327255
0.026696976733264554
0.3273963188693589
0.24964005273511553
0.06665750256413909
0.3089224967924822
0.21289967990068723
0.2386133085585028
0.23270168350630335
0.2216365994352655
0.16650827386639758
0.17560243307929488
0.09714145275290531
0.10752484274687939
0.2671243179067044
0.13412189289338128
0.1743173039487271
0.09286846212362485
0.16993347733215203
0.2278767776991204
0.23919372679523934
0.23758045237624936
0.1066736137005956
0.26735983279177655
0.4537235945032758
0.1460374279190682
0.08456230057159489
0.18967394360613368
0.08610167703755445
0.21648667853744946
0.13054057788705847
0.12907585145032452
0.036925314591855475
0.0794442075524288
0.056824454877695135
0.2176847296617266
0.17664146544037587
0.06704225483190655
0.06358821646865025
0.11583621967133652
0.09379508592917501
0.13418914093097034
0.26310678901534246
0.13135015111969728
0.11946693502231936
0.16148213642536388
0.05053325046883319
0.2647506359542183
0.28113872641860344
0.09154770702569266
0.0700763488543436
0.30478149489886075
0.12759906840326063
0.22528133318919835
0.15611045777638718
0.275931793864378
0.30110983102920597
0.2509309505019933
0.18839478672999999
0.15785198599148456
0.17798577056300158
0.17659816871500772
0.17399992425394384
0.09137717161362954
0.12106040520475334
0.14096625375792474
0.08606281550912831
0.0715598033831528
0.09375706732360771
0.32143744401228636
0.08873410825927179
0.04937227703481062
0.08214680046253181
0.14795173481645585
0.241868612378839
0.1535424196493038
0.03880527141491052
0.08580999278304227
0.2888590902268752
0.1335919293373561
0.19953218716921717
0.358696874264295
0.2602614234507002
0.10826040467885094
0.09671677195428498
0.13845806776317285
0.1550158320172091
0.10085735980049883
0.23443175314892722
0.1972954153445156
0.14323396391405732
0.25886588274427164
0.14389959020039508
0.16262273838998098
0.069356429554455
0.21070627541729386
0.0514969620460968
0.044847788346020045
0.19178560640650563
0.09108990604354741
0.15226290122311908
0.2538175420631223
0.1525409413818896
0.03601395766109412
0.05306683458551215
0.10745784712827805
0.049026039529382906
0.1553973400493005
0.24139030211527324
0.08136146885801905
0.1456727647917126
0.09095365405658173
0.14796868765493615
0.07736967305188251
0.0762102058381158
0.15396075969727432
0.04749769574178104
0.06827270468999357
0.12062351864933128
0.0365965024358947
0.326756604233286
0.15920110569736318
0.12840839506384918
0.13540231734688882
0.05063942500705539
0.1105773942319551
0.05711488159237581
0.2806281186658978
0.09853571068150663
0.03616341707767931
0.16447385757417876
0.045385506816332515
0.1663987722587889
0.30753992252429047
0.1976756690900188
0.04659670977143497
0.055628872302583954
0.14174150279368436
0.0772169657623214
0.1616292433990046
0.03376643634659503
0.12975063932764885
0.3403273001877003
0.05107432628575038
0.06458541051407818
0.1312028324112611
0.20837508373368588
0.37073691542426496
0.24823984146480232
0.2674206220008909
0.24941703718742264
0.11404081569183379
0.18693560421105898
0.1204259647035113
0.09370228585455728
0.1213363843248684
0.17720671499773355
0.16111091438203878
0.16018881926743808
0.17696359545863907
0.07745606492469714
0.11492008560682805
0.033407058567119584
0.17748683922111913
0.03534092612124909
0.08418153009748158
0.10851937882752434
0.08668994799004782
0.10499087577696363
0.19314413822789867
0.20109167164756214
0.18335399670656063
0.18861815464059414
0.3356046033258428
0.2155197328094358
0.04386686167989471
0.09157898259334583
0.14666048105648116
0.13067329295608054
0.1359180868537625
0.15855795636621584
0.09424146665523755
0.2148586570483175
0.07945124592069905
0.2545231377040957
0.47087070541640896
0.03601747015906963
0.26600354621400385
0.01273951817974597
0.11822499664994805
0.03129706361312053
0.09743619963783211
0.09923512695005664
0.13580045089127327
0.1980262576836484
0.32467884808655584
0.17701435788766903
0.12292433593585021
0.15713518044690852
0.08228792087806974
0.13368996103892206
0.14392024617949073
0.22203187702514723
0.3039926013483747
0.1981762350908248
0.06356862643230422
0.1493973519668409
0.07592317428578485
0.10484894485641308
0.09708832580368625
0.17802969845193892
0.1547987185617218
0.11610449734168089
0.16186648886290053
0.21433313049275815
0.07502885374074819
0.1712703586875149
0.1989509917746971
0.23951113749770053
0.07458675123465239
0.1322838916706727
0.14064003326523306
0.20522149384231064
0.19740853233293962
0.10395603583601588
0.23557611343611723
0.042912847368608974
0.10083052865880084
0.13588045449028996
0.19772304981161518
0.15332481499199999
0.15337085366230244
0.1257508052750295
0.15946037225831663
0.11656321285484185
0.0764513545667937
0.14227967996832794
0.05009945957581353
0.24267836277739468
0.07502072750834061
0.1520118954279872
0.036764041078819705
0.15348788750905723
0.09740746191145859
0.29605388071971583
0.233350646971948
0.2509000714019927
0.08618156891420581
0.20154904322618664
0.053503816658626635
0.16649504868005185
0.060975980962962556
0.12745031887395417
0.13161287072534966
0.26242693283703605
0.2845957146446676
0.15184070093286606
0.12320001314167696
0.128087131494044
0.19646205564227176
0.332918787959944
0.08513509658956225
0.08340825768960979
0.17621340681548878
0.18413653135167954
0.24955039669526033
0.09122002620841414
0.1515677897365205
0.22920194174761097
0.12096222567106876
0.22440105637540433
0.17330720799026264
0.06165050032709394
0.016808421124107315
0.1755912921092465
0.12619368404796355
0.14734154909872224
0.19023003423264292
0.06008943608746775
0.14743094660228265
0.05470722131910147
0.15704064660407724
0.1397364543400127
0.045827780953486934
0.15155935403864235
0.04888162736126936
0.12724300253005624
0.0915754564880514
0.2102538476519975
0.05408845764807351
0.08803296665481454
0.09670786706557873
0.14979447197577295
0.059460556934683106
0.11298428517621965
0.26778531385449084
0.09483826932853125
0.20450627472762006
0.2213274647316731
0.1695451947921559
0.06506197281910558
0.05677646082161254
0.1839487584387303
0.15207813041345974
0.1991308032388773
0.11901907089879414
0.1822208457235736
0.16883644308361156
0.09923268610613706
0.24556193645791155
0.21786741846904373
0.03072395659925227
0.1977059133101482
0.16098447926115636
0.21937038173243434
0.10616994153917346
0.29833543190159534
0.1293501575422936
0.03394127039376162
0.14744868404900377
0.09337666688538628
0.15594525310136953
0.3260084538992473
0.1501319446519686
0.3665785131704328
0.004298486112427148
0.14847444893276426
0.09615497810410331
0.25064319945077906
0.3441809496464861
0.009804347255806273
0.06644412585239068
0.1547593163946767
0.016576948525822855
0.1359592143141961
0.1778018105774375
0.2013874976324835
0.12394380798579445
0.14519315842699013
0.09049418682111722
0.029846433477855643
0.07556351215053514
0.19615295732726273
0.13701769684124496
0.1707322455635888
0.09113322613232754
0.22553618936052144
0.08691336387238052
0.07538661324069063
0.17842679921753826
0.13011069802627953
0.11407874467583001
0.10127042420603014
0.15068135304445704
0.06656694130557901
0.12791831699380585
0.16941453783755217
0.19744090304300563
0.10917962474639469
0.07818957552847294
0.05837486682139758
0.17273464634111646
0.2716476030866132
0.1449695050726397
0.21539025308823526
0.16311933574581838
0.24364419386971936
0.3400619157495837
0.24848199800892407
0.17018557370415657
0.15965370071506882
0.09144035945639509
0.04344660491004495
0.1684664799284355
0.17248424187677003
0.12464708077496535
0.1736364916235145
0.1737591105219021
0.19155156510137966
0.10865273697941488
0.21021415624575923
0.23645600773308129
0.13377780441383988
0.20258723396834413
0.12978556147819623
0.09166562413499964
0.0573620759888237
0.2054943145543884
0.25550448744199455
0.12600493184464945
0.17727062404572183
0.17841029134947375
0.10480908663715593
0.10015008877139596
0.11652941368868554
0.039018684925545256
0.08165127679183445
0.14146886313018348
0.15045802335978276
0.220670897374962
0.05207880591848945
0.18246313820105173
0.07498188088754228
0.12277257011755732
0.10387196827725972
0.19033227126512942
0.16378763444697178
0.043444754337268854
0.12691048596541477
0.1495175904784599
0.1770485052509805
0.11732464826986985
0.27610762170097064
0.08680260821821137
0.21089327814707048
0.17727459215688005
0.23729764578608165
0.1498514179996769
0.09832504490499021
0.16609068720308265
0.20207196961885376
0.10514619191782507
0.08056111952672251
0.1948762351342307
0.16579460041594601
0.16022616094956624
0.25907387187022063
0.08799090393694299
0.041688809243761095
0.020164434323032995
0.2640293452098193
0.1739741316134325
0.1656453135713249
0.1708695599893597
0.15607116942812826
0.21109755378348033
0.08909188986182098
0.11149521059358079
0.12202948587988265
0.18559715183773787
0.048063095503932625
0.17823457904888262
0.40276194264551063
0.1758747374677301
0.2627112867111286
0.12563470187967232
0.1897092898867354
0.2850547528971981
0.1768941505063086
0.08702448870620016
0.08903474887088816
0.2682030947026211
0.13472313095689015
0.11475418179617461
0.11311733220411542
0.06269377651707433
0.15037447915120736
0.22069109879378576
0.14184795519912663
0.1084128300197004
0.19502417555978369
0.23285394631338993
0.12167286789480079
0.19185294092719296
0.34896363523266044
0.24062615864918452
0.17067896291097406
0.19429843842360556
0.12362802040717695
0.3175953526466839
0.053227081431474546
0.058918263283289564
0.22932803306660424
0.26836632025372187
0.21146485985942093
0.04509840009250177
0.07827385329243063
0.17428814048464233
0.04426274911540353
0.16053930982470282
0.14075613917431656
0.21787271345468845
0.21193562374378738
0.023664817243059688
0.07816081849006717
0.18369661737513526
0.07908505068602735
0.1881070409272581
0.09526717133728092
0.12872663734118606
0.1969744660151855
0.1988603598183068
0.13025717741338808
0.13746537688186608
0.10006929549138867
0.11967134630951785
0.23647207094229136
0.18580253720746415
0.0881464320947426
0.1060148620103642
0.17036815791266538
0.04406690214726856
0.220339358707875
0.19252413634549803
0.15647297541484056
0.1906487285047386
0.09800475155698447
0.11032237266069063
0.27987240393719315
0.052403930481856216
0.13682833958894455
0.15373336089557163
0.19365667897226244
0.03485998636780445
0.06392410057395237
0.2023817574770166
0.12890018404199122
0.17018937502659875
0.11624904766404626
0.09208604574606519
0.37242208933446447
0.19818324241544896
0.18162148408673634
0.22085929051726666
0.15880189861590485
0.051608239277339145
0.14452756751326915
0.16213198990027639
0.13191025418227986
0.20763015587212463
0.10486827569611867
0.17454066585507466
0.1983351924301174
0.2520957404383625
0.24213712477031477
0.0900980707223272
0.12218419052815097
0.1961788960493467
0.27318140684197234
0.2246668581276787
0.13192808023256006
0.13224389402516584
0.2839432622451092
0.38057360097382226
0.19932135029570777
0.08374832143210706
0.26700255583507576
0.039595107015706066
0.12993482872421874
0.20620253511450082
0.28388629043770314
0.11042107652748939
0.06728223098541777
0.29505619524690224
0.1544890358687333
0.15785632872336097
0.06429709236838037
0.047847440480728844
0.29825230077246107
0.18324049581800964
0.14470977991156048
0.08984377756517041
0.04719943716080052
0.27205084971244337
0.20384697071109434
0.24021554616342172
0.21658116561781884
0.05051483634035592
0.09006723837277358
0.03997288297297423
0.07101212573767289
0.25874116405886144
0.09501145375888816
0.09088734222532062
0.2743098439284145
0.0855365744726113
0.1321312940478969
0.14382814782275924
0.2570701683895934
0.19322737267226395
0.12989639620741217
0.22342421949345717
0.11764302626232265
0.24753248602826658
0.12171733588967223
0.15233753533687067
0.07589700354304792
0.04064750677336679
0.16814065937971223
0.06875187814296901
0.19232217685115824
0.07623149910016203
0.13655917771384954
0.21780580688772
0.060571943704056434
0.08402296287765781
0.2287996376645633
0.1966617395531892
0.10814125850811561
0.1350465117964779
0.11473163265047391
0.16200503675111866
0.21405100617612718
0.12279633936414698
0.09776873918760708
0.06011266814742054
0.06802774992719011
0.0832586346444803
0.06384448716790656
0.1606084755293106
0.04285748106113125
0.35595079151276426
0.0860608439946402
0.22361066560840281
0.11685235126048724
0.18244150848623444
0.34993519919351596
0.1388354287718447
0.02277678186393074
0.15633077303203993
0.07522164485718151
0.12096148936317387
0.1310091466192619
0.29508572296322005
0.034130870034341725
0.24107889750703906
0.21550644003560646
0.19798519004083784
0.14878255863240197
0.10046420488598291
0.341869518418794
0.1236427246628086
0.07816155518879836
0.18618761354155094
0.19502368531797393
0.15485754689430048
0.13655207686099702
0.24491032337641044
0.30721768228662855
0.0781055696276883
0.09015074162190903
0.15197475782871347
0.1615645137410204
0.2229178679607751
0.15892244308347675
0.1815769402011817
0.23889485217034784
0.35992373328973065
0.040956828782466134
0.2032038973307809
0.11745984615560905
0.005470794852232618
0.11822606670213325
0.06278714887316231
0.023470525813629385
0.12053225807765869
0.29221570356052345
0.09686823541614717
0.2952128890509671
0.3446432533392728
0.08729807943026924
0.008987314685409952
0.07992104346316348
0.03891296360495925
0.15083557998123837
0.13377780303176814
0.11977175546030408
0.01585418930997538
0.13694667571835326
0.05243166794567494
0.2585453674913497
0.06309507269535937
0.09358647645603888
0.07556542924538741
0.1422067311846738
0.2058816324723375
0.15138607167905285
0.13235576237148394
0.14589612004216132
0.20277520937991994
0.21452882030389825
0.24741628003278812
0.12809813546596496
0.19139399500085225
0.10589683805108516
0.31023570174852716
0.10014226113962339
0.12983427443057904
0.17627409625011806
0.0989292605567743
0.034293610098533885
0.2017484720047749
0.10611074895734443
0.0795626966447869
0.12743160913783086
0.05095152458099881
0.21006558924765875
0.12759279352068859
0.1798966782143004
0.16512652914609957
0.06292028413751564
0.055430536478174725
0.2206997133966683
0.3383782437996871
0.10125515005456809
0.26251133651581426
0.09714842921684773
0.025920973941292835
0.2190264566567435
0.1399951745340718
0.0722294326351704
0.10024580475748299
0.11734878504392889
0.14840288764545126
0.2027315179823657
0.22911130281763656
0.16701271470421974
0.1628256503930042
0.15981869020898917
0.09719801849644995
0.20629380248413776
0.13526366989689423
0.14482036053354155
0.15676255219125126
0.19434637557711895
0.15136285108638167
0.1796677981679402
0.07735572993506602
0.13277944705455835
0.42924502337467757
0.23961185728262951
0.33527863384364626
0.35096213045493546
0.12562084994595873
0.20665622475472264
0.17077248364708209
0.14312530849111874
0.12141923903034764
0.24615929764950442
0.28734234609026305
0.23556096570980112
0.11687236802947817
0.13817966819719404
0.07901050150666145
0.1491884303645568
0.15306804904994809
0.02794743905790318
0.12601090631937772
0.23049200806984763
0.07608581683497169
0.09135738117563481
0.20680384220006587
0.12739994673609875
0.15219869231844096
0.2379560664054315
0.1412018547015356
0.1815746953884254
0.29660825020829923
0.08226096962106481
0.1988706121100677
0.25247734998714855
0.02846753129406435
0.13834116830740853
0.14749233035513973
0.16828524799742514
0.14195573619213003
0.270996903425493
0.07667856455556649
0.060926899449347253
0.29702234019891577
0.06518428506107385
0.1694286037871194
0.04146234205069387
0.16442884293323526
0.3426108113002648
0.09057168100282582
0.22083286964656096
0.13806148991303385
0.08332500344380127
0.13443403796478648
0.11726452537182823
0.24437604363967846
0.15211641778586413
0.15623940664414684
0.05423567271210831
0.0721593018581168
0.12615267032029576
0.029509531361589098
0.17321838605630638
0.1592168448005027
0.1765945508396124
0.14977879653715015
0.1817020193537778
0.2106111067116575
0.12543218924205457
0.22335815773041587
0.34480578803038814
0.21221471532590727
0.11227997000430025
0.13268698661977285
0.267497334633887
0.1784107904908841
0.16470449713872862
0.15077253638576663
0.4064544272738135
0.042120938545847475
0.3427623778085817
0.2242041741189363
0.18883415012195406
0.0931816739068765
0.07383918924842825
0.16891407024424313
0.1420516434723423
0.22749386663841714
0.08483126301098001
0.07273935565121128
0.17213842780838232
0.08746747804380889
0.29688773635424165
0.12064493336577775
0.15182854827669484
0.0813927866271976
0.09927510339156967
0.2758124668296953
0.20001169146897677
0.16058958751966304
0.24678695120401226
0.2240030888075309
0.03464987101973017
0.3086802373010786
0.20644806776988808
0.12056686952884027
0.22422682723372478
0.13017720699274932
0.08510995853895215
0.194757582875294
0.05942642867469844
0.10161182387743516
0.1738518870248987
0.22458851360541382
0.253656083487334
0.14453681859871265
0.12195828740154452
0.1700089260672688
0.1263512859846043
0.15650424164491544
0.10665768492785585
0.19859096860481779
0.20050014729384183
0.32473981539106145
0.10284948299432803
0.06996263508798957
0.05308378038115364
0.042296782453034074
0.07843946644534773
0.056000566204207285
0.17994057317057804
0.19519463313676788
0.19219914322021103
0.13225114508046065
0.044481850908183025
0.15800743975012074
0.14956208970828103
0.22704757810934179
0.10783988880069395
0.07277275488056585
0.18151109140063268
0.11066790559915918
0.14651560184422918
0.13555928106833945
0.060220844094657146
0.12172051741971632
0.0937106646474207
0.04819683685396067
0.22055250002742746
0.14754772169049524
0.08781105550930327
0.10332807163779624
0.0008979100296713727
0.11229132808736086
0.25229679316687986
0.16271018244120428
0.11259270977486915
0.05561661888217902
0.08463560465766075
0.09458896131003505
0.18111001568738302
0.19319332810399303
0.1637131388710124
0.13656834999558504
0.28132294398127355
0.07332259262590746
0.19103770557581215
0.17231065909540647
0.12464536723948427
0.11433636245634386
0.02004570994995455
0.11043245841200824
0.2132491093958678
0.2526847641533817
0.08432001641673637
0.20994217876860075
0.14429950367485392
0.12913109845308943
0.2221681103778038
0.22788204209967913
0.12220424095680113
0.0981634126189786
0.25613717173881284
0.2722197488702912
0.20075731774107716
0.2074145068456239
0.11589238097938226
0.1570492791970115
0.21431888738324076
0.13278285275093502
0.25961492766226285
0.15570673994290146
0.3447676898601778
0.2558498319602122
0.04035892833246826
0.14982558474483976
0.023335891950848685
0.07709655106721673
0.16035388399279024
0.08598843632303754
0.09853338709550045
0.07559982253369803
0.209811684076297
0.13067680860581576
0.05953834046528772
0.15510247497256177
0.09912127897608071
0.16808558762980197
0.17749287405584696
0.23362427217344628
0.09416687041486708
0.15626163139947086
0.11886221000424887
0.041971084155145236
0.1749865123435396
0.0650158292655417
0.15244876956312078
0.08779734380393818
0.05040012990773562
0.22299598817925415
0.13569962028383142
0.23853120061435723
0.2440115051662241
0.19890446386044425
0.13063946387082576
0.053126184286713105
0.07360270784492201
0.1909064231065908
0.019435390686805498
0.29534930067234666
0.26777610497176985
0.14106025236738715
0.1431506696515504
0.1813793554720344
0.07418593406539961
0.17332153548157567
0.09587891363438333
0.2995034551116655
0.10529081223730444
0.2452442623324216
0.1314187553352681
0.19041344785984596
0.19862317445963237
0.15416865035091554
0.09294589758454067
0.2128113924237526
0.1163099696235845
0.0909439281795894
0.21773641070509905
0.0219689964973717
0.07105187322260136
0.07674000327366683
0.2092368870946881
0.10630426341148874
0.24470460155501922
0.21958982251917605
0.15918310754591544
0.09324354397897176
0.12527578367452571
0.15934747380297173
0.046339001812141
0.11661423410964343
0.17100354861499348
0.13532242191656627
0.20968633403096787
0.176146455090108
0.08009242879360083
0.3261520868663801
0.24798605543745625
0.17683712457549727
0.1888605083479314
0.14222587865097416
0.16988106528131375
0.09150689316975798
0.29490934501889926
0.12602958076672308
0.3335004306747467
0.0981539854623209
0.07018071122775123
0.11808639029259607
0.20857548579389795
0.0975095073971191
0.21758273288795948
0.3002744250887015
0.14971514238676825
0.07066000685242814
0.1624459779773299
0.11119409054375484
0.30507040546756103
0.14124545085796686
0.15388849500969193
0.2993795216170401
0.09062211494267945
0.16862671474184085
0.11686942116575542
0.2599599674673953
0.24898729927490024
0.06851363126402348
0.2291840510821602
0.27265541204641125
0.18538079172131441
0.21919670038044584
0.15318373393401877
0.18638963105338036
0.19544467578243535
0.11185736188603741
0.2204295476619312
0.11127606321670776
0.13984816213223678
0.1353662955935355
0.15523037420268454
0.03665276606182391
0.23880773698542995
0.24233664737164534
0.21120476664392265
0.08151541702774423
0.13803959994284926
0.1716154600402854
0.09147127707602254
0.07709510930789511
0.1320036298871554
0.18175215433804062
0.07822754468810385
0.10316307504052513
0.05144357169535935
0.1658883793070437
0.3421239090039641
0.18888670927573403
0.14924950686072913
0.05102449011529915
0.07389637291513369
0.18044605146061526
0.14516239316188523
0.11349834542184505
0.11653422866500497
0.15086143500706709
0.23198823048972553
0.21648483029378524
0.10818581925382681
0.11086932205733575
0.0501432585431246
0.08512021912426296
0.37389616261714786
0.005088611585000747
0.13542750761658018
0.12912280099553136
0.11789548733755435
0.10603255048711975
0.22063517437906718
0.10936939515826746
0.07230904182106829
0.15758800065669418
0.16618346840175305
0.10909357445188829
0.1418667965938195
0.06264513820518823
0.24882849598321322
0.18005097517527602
0.03487799470697766
0.2678627876640252
0.09822012956314247
0.033944176590088325
0.10688651010692668
0.18996719144340854
0.11740729185430991
0.24067805693742697
0.08438903892044863
0.11015681287135304
0.24503893737317076
0.1499732973577504
0.08486618725788364
0.10855959951258222
0.08009839355456568
0.18157774439133584
0.17835808139220388
0.15808159831755944
0.23115552987419138
0.17473964229667358
0.18249629819073332
0.14555199519340922
0.22869997364785763
0.17189129946474047
0.042614899084613356
0.05537281908300777
0.3204566005786768
0.2536688252843454
0.10621941230738081
0.1406926066751358
0.1069254599933331
0.13119855601165947
0.03791248199627839
0.1331439039490521
0.13168111588975429
0.07612920554696677
0.12635356779383247
0.1931852228607576
0.07520608771338466
0.20987482695321552
0.29486684873474117
0.18273648858494615
0.06967999467462148
0.22858475035275672
0.2856190815763086
0.11258926290796392
0.07424771270943722
0.18524906854521922
0.25260844388743325
0.22268021840514116
0.0283343121745337
0.27511538010587294
0.31915299822961357
0.2563311939858585
0.13199607338642602
0.05054229214610481
0.062076390278255414
0.12455443165816651
0.12785576292693027
0.23810819361912616
0.07158641835964377
0.07107098807512614
0.22674794215896113
0.07055396240282408
0.28520612557188774
0.09509495680043316
0.16202224729116282
0.19393981212261646
0.2344027496742601
0.17468618567542524
0.10359013972007264
0.04288837583864653
0.33404353832754624
0.20226244131048995
0.2889828139550338
0.09441515706394815
0.23918184006629106
0.12856042535247425
0.14201531806132947
0.24751449791435465
0.12715990018656742
0.17656766231502524
0.12341401314078289
0.11593552930204903
0.15547732735759626
0.11402965713412866
0.2568157909113577
0.07735431659572975
0.054062186948968985
0.0939028970702705
0.12213269780499911
0.2522803872469236
0.06327991818823683
0.2557522258237258
0.05963340682551334
0.07066489768785231
0.08442835799983564
0.19712499078528084
0.11223067448360323
0.03441361129928889
0.12034340878432957
0.2408066372645082
0.12564699555864475
0.08382170207465085
0.2120889595943928
0.12288312540232191
0.33477299490166884
0.11495760405200699
0.16724946914463945
0.1392170394061101
0.18560360184299815
0.11808104794089394
0.14313510339901317
0.17242135093049385
0.0559550017168109
0.15854726597748814
0.22592983434354552
0.1377435822650408
0.15915992301653475
0.23242048388910402
0.06709637233010186
0.17901688716730643
0.12193088796755482
0.29217924166820514
0.18568112077344245
0.07658903883628462
0.2868089728458701
0.1205991674234249
0.13146272687481803
0.10859484341385792
0.0659220931882777
0.08074202549571627
0.12210265575986019
0.12468298414216455
0.14321280388043367
0.1112271984471587
0.2017475334105787
0.2948185542494913
0.07752252898927528
0.279111911701638
0.10487456766868976
0.1845756312174727
0.15130009233342762
0.29869114659794566
0.043746531638289565
0.17040026005988454
0.2958951037311524
0.029366692333219174
0.2253917159989363
0.2723701276913328
0.15155446693750776
0.15764824471510136
0.2183984683021143
0.07671319263888773
0.136209795753791
0.05336487609214106
0.24303067737931708
0.03394490370257953
0.1725005142191429
0.152141811799393
0.104423267236446
0.09204804430864871
0.19608923029679215
0.1870188059218959
0.14447694901763827
0.2004994227145175
0.06545351791124969
0.045755672258947264
0.22454586795670226
0.22080036386930438
0.10243364212467386
0.1227503752855644
0.19178753352754857
0.08114593951571819
0.21493561623335738
0.27754562799371346
0.1495066695835342
0.19315850318036482
0.15529552963359203
0.1446951167863417
0.30765642031450746
0.18570832179712707
0.12190783289445911
0.06264664885320784
0.1467819370057998
0.136924284380222
0.12431439924779943
0.24660981167071985
0.08997249027055797
0.1571695827768488
0.15247418052557005
0.19672320720517145
0.03935946342946415
0.03369414155292312
0.1685437575606895
0.057790620057787775
0.1551825305761379
0.08456455152112456
0.19308074934582048
0.3480821897089627
0.14645467367526516
0.3776264908359816
0.3079874914869294
0.08825569481593346
0.174031109788638
0.15538357378546042
0.3264715235311592
0.16893149017621054
0.057341972377684465
0.018190001352288997
0.04098411697105036
0.10979038904032584
0.07499362493663915
0.15784376126987415
0.028670783558535643
0.14463780664296988
0.2238088783370905
0.3536473111893369
0.01926547888100633
0.11210624972807477
0.09759905413927161
0.22695296111093913
0.28620055519045373
0.2056237245154639
0.148796969181575
0.08441327485137178
0.29366211756200766
0.04764972250677297
0.12646670436415489
0.11258987157073298
0.17596575485243304
0.04135059816805015
0.18636847935373785
0.055300925992961276
0.09690162977037349
0.11171251524826133
0.09809038261205931
0.10569976020315894
0.21139733713334963
0.14667370254726417
0.3033437973969561
0.12617050622011197
0.1755361200692854
0.07870168070317807
0.3697537719499845
0.22403821159232404
0.18926293662322022
0.06371041742327929
0.13150049839213532
0.16706795279899816
0.14682704907837124
0.0909061107099596
0.18928517434131348
0.24164385120320273
0.09361393798368933
0.046569758706594036
0.13278890632038398
0.07919288319972972
0.13534900657202908
0.10244379375868512
0.10803931415042158
0.27695381502546823
0.16751683307066811
0.2974577075441005
0.21326010542145435
0.14343327994581467
0.10096632308547163
0.0442277014090005
0.12870236294136156
0.2587668447684063
0.06353334385643657
0.1847606034069352
0.13213879542690146
0.07368422905002987
0.31615094448282455
0.0418772724927675
0.05073973237549379
0.25736314762400936
0.1516681675692784
0.13587733439648061
0.05658301871032328
0.17567773918746896
0.20288768419947162
0.1211483841217603
0.25148079782145394
0.15506469340823853
0.21623890045892977
0.09928030540143165
0.1319149002458347
0.01732358266985339
0.22857540014865713
0.1438011220230701
0.08533040090733969
0.2533537188041995
0.06472104936295003
0.19100448397908876
0.16661579153407413
0.09803947720364876
0.09323187929190752
0.21616389012187087
0.14751293811121244
0.17043422007152811
0.07837017753992358
0.15855820588502648
0.06864352027679736
0.11269427949111921
0.333465744553348
0.1410814371258285
0.2849201566342323
0.12892752351150621
0.1813428073461553
0.11205900243577806
0.08913854729108339
0.14449848153423125
0.05007490373071421
0.22172864824126268
0.07314405682266949
0.04348732175688492
0.299496143333789
0.08422952947897774
0.09246770839718102
0.26925187998171957
0.14539109890397742
0.042375534599033315
0.13569652212070538
0.25055805844726187
0.26340412906843513
0.18274775164112056
0.11933854471637956
0.08893615260051009
0.08099364129575266
0.263098774520667
0.2431400355195619
0.13524837910298215
0.14699899593839885
0.21853920937419366
0.09252169821670672
0.1551787709350021
0.19866174383746021
0.04566562726354205
0.2279623772161455
0.15250389941953973
0.03563439960227045
0.1891846531272687
0.21458461530749237
0.042027869666878104
0.23829495679640844
0.10596619338748839
0.18989732429990389
0.11531164618485777
0.24320136654448554
0.12578333734578703
0.060998549102727416
0.2615368330581141
0.06641985291947118
0.2317116485519729
0.02799197868490773
0.1401891188725731
0.11010290173395713
0.11803914134456438
0.08925500081960129
0.11479152825214438
0.10256648038367489
0.12967132779096271
0.2941962312937401
0.2547687512997867
0.1121067098234315
0.08693357072379834
0.21384836601600868
0.15027313484286733
0.033547460972161776
0.14618582994635135
0.04610795824260521
0.22301594931650606
0.3084268894141653
0.13369797822157092
0.0242110165497683
0.3142435689340728
0.36741182013264656
0.27407799877004585
0.13221833723992346
0.03939635889628429
0.21461295695338847
0.23106408045382723
0.10953514400887786
0.09914047001095022
0.11226432963964245
0.06589392980074402
0.27278857064937795
0.04654695169363117
0.1534343875791301
0.08829873731041776
0.19378838901178272
0.11004274381052562
0.2351994180307568
0.08973160255972303
0.10799450443298472
0.08729086471451417
0.3590748535076891
0.2272173327748934
0.014518399547349601
0.2601927565566
0.2547706005175442
0.07464252232603406
0.05029913139261915
0.14915117711744721
0.11592860044073341
0.06248893036278534
0.30128234366351025
0.006938488513381611
0.09785712211160649
0.14689246976444506
0.32538187178966715
0.34504070162671846
0.11572744190810844
0.37617976912382756
0.22493266931868572
0.11003366065650967
0.08389404939568805
0.2495409888556913
0.07656735231400004
0.13650069140232604
0.342793591792753
0.081988849355369
0.09437309306579492
0.22378450751211987
0.015602137291198881
0.21327518250331576
0.20497495862296305
0.22680631947518518
0.15040552737891255
0.08871047622012622
0.10826372670343855
0.09196179198253421
0.10530444280628637
0.1366483086509434
0.11367203413832234
0.17661954787635836
0.14166624412008594
0.11633047962497255
0.09917173347107396
0.14421046178572683
0.06209042270664315
0.14157216793046354
0.10899772494446672
0.19793416855703103
0.07017802058330254
0.07530890704688319
0.02603269684007092
0.08596656260548854
0.1055571816170997
0.16735561239599267
0.22519098205093468
0.14496693817939396
0.16740542830873206
0.12760481421805042
0.18288631253346763
0.03391417949741009
0.11766634650335725
0.16943772305878912
0.13982211039818188
0.05064144253360016
0.08126637444959746
0.19787572160617675
0.21177478651235224
0.17360891243231863
0.18377499398680694
0.07470925923960879
0.2597540624979067
0.06643079712722855
0.10865402368789491
0.114599271854533
0.18766218656796435
0.033825321696198424
0.19983372973843327
0.015260963575840733
0.15428754196915792
0.19504146587446544
0.22200350311370765
0.11529933450887368
0.2107722217301524
0.12135648849714331
0.19143960911777697
0.06231978437773137
0.07156502167716251
0.17088799411516695
0.11333702401723432
0.13619585768282028
0.06603178155714043
0.11399696112126288
0.1404826854679122
0.19998169073113098
0.058730877559202026
0.13970604374895437
0.261694319685266
0.03769907099047922
0.017333053938216356
0.32009532079714814
0.2853605557225788
0.10506166737913383
0.21675272796839687
0.3112970786897298
0.1949702720792211
0.07475895404406854
0.20704465887163062
0.2408615718165136
0.15826705938449595
0.32092678664648444
0.20062772887222452
0.16437083967142754
0.2064449809394062
0.033213811363636624
0.1110825878218056
0.05130808077902501
0.2089790879147993
0.14889163850035503
0.09580119622700603
0.28713616945263587
0.06328053525340699
0.09696581602376411
0.030844073324975758
0.14669995022918136
0.16810270634007346
0.11493240986982889
0.1695914395972727
0.11408931136021824
0.1724195782413724
0.23903481918383349
0.2005091365577351
0.05544931420467826
0.08020649367359915
0.04308499100745165
0.05685245275179918
0.20561258789678466
0.08948668139685384
0.013810977859412163
0.19964713761932593
0.09022531792760081
0.27470393488682926
0.025085974223820015
0.2683420971489005
0.11516181949513678
0.12624859262171031
0.20823706698537284
0.100154151980914
0.23826244812572964
0.055736352030443255
0.28468972264040443
0.11276007561403249
0.14207293471320942
0.268335970765311
0.04479433695809828
0.09330317483087167
0.13100030585251757
0.08212079623562632
0.11923612175413312
0.07057018468356115
0.254779442645965
0.0812032825716891
0.20088401108924742
0.0714364066601803
0.020181665263902523
0.11216166773137262
0.2523416518490277
0.055418297880318636
0.14687516476545776
0.32207904756509564
0.2698452146817285
0.2037360424471102
0.1481603982332465
0.2085973233083591
0.021169394609758963
0.08976316591263457
0.2739765631392339
0.030952947785971498
0.12918625758197833
0.11890490723473787
0.23640607013949394
0.20384482851118102
0.4061216936842666
0.12740700275540165
0.1361979529839586
0.13022279301352535
0.1092569881671858
0.136382275545737
0.26611876577163746
0.14771528108929174
0.08607496360665316
0.02870216855872646
0.10950392441913581
0.10955225554615557
0.22848982059826403
0.2040158016305771
0.07254380789343436
0.12826660761521777
0.28587644363489345
0.1745397840009457
0.21541725153563
0.12448678746453466
0.2202626459456959
0.08497436556103043
0.18896006595965645
0.11225315166436824
0.17326817293439511
0.22130925629112497
0.04715517435177464
0.23323172353467758
0.23896742999630816
0.09054042835017899
0.25784737468296137
0.12177531799642521
0.07034241210203238
0.11186432276403431
0.14635160273866296
0.10793234022973364
0.11974151578115387
0.11134948389477585
0.09183649187296747
0.25307965059494175
0.10888091729953892
0.06391473165457798
0.20470937537080508
0.07933907650615778
0.3183695777387837
0.1531236251018419
0.12181896244363151
0.07719460816737013
0.14967799367865534
0.0991869322078309
0.27777130439275144
0.12599113279120908
0.35369250278226955
0.14221038631408556
0.14079010664393835
0.16654204066969908
0.12450780492526774
0.12212473186514675
0.21597689012192006
0.17386719134160483
0.1453092053369984
0.1666302134303378
0.264508330046978
0.20854070457605992
0.14105566515683332
0.23258986105389287
0.16714770338624896
0.2277390348556993
0.12881556695649748
0.18218226546405125
0.03762006670253821
0.3056563752096533
0.26227229509921085
0.3270755040031148
0.08802355575537224
0.08916428895723627
0.09240744560260973
0.3134655993043569
0.2875882258342234
0.13148405780865083
0.3460693530894394
0.053101348439897146
0.13218993908744672
0.18584672637514027
0.26459993617371685
0.15597966747337666
0.2693714311745249
0.20210950662479377
0.16849612870757277
0.1419677838366594
0.21449253038529675
0.38193160272205495
0.13157041559396648
0.20822291891501052
0.1812799751946823
0.24149952982576095
0.09566322957203023
0.15455508346149743
0.04550384090017077
0.2835672276901236
0.09039007521225118
0.15539825175037714
0.18752653542585548
0.165758720665543
0.11108567367561178
0.15705160915339816
0.03856875016478427
0.26529996850040666
0.26740499336685647
0.14166028201710731
0.1419165144632199
0.32629345749051913
0.1242577451038129
0.09060042849646048
0.032477736894855835
0.12481503985859775
0.24767205952692262
0.2988321063379035
0.13753459649617333
0.06082249314728811
0.08131497944180358
0.21203381173774552
0.07064094475143361
0.2256780049622061
0.11056913843140846
0.11933268635850613
0.14296092341193178
0.2308127765146552
0.1258315851755792
0.11406119267534238
0.06905755632317032
0.13601365684455202
0.10954011770714317
0.30384781737903216
0.13836110658453557
0.1714132686966831
0.07627752112421529
0.13246002025284995
0.08486544411666251
0.02932830774263285
0.28858356519225364
0.21542003911316676
0.15539376860711443
0.24096172011000094
0.03702632620039855
0.15372601552055298
0.0955512901156824
0.24799821266439181
0.23039122745034019
0.23252474823614694
0.19337474949146163
0.17978606017956514
0.11820738053983239
0.057155231142785035
0.20577212796659097
0.19709829743261656
0.12401613109361243
0.12130103064065881
0.17858870673147917
0.08869645733361395
0.22692606603545115
0.15036610460339533
0.15333076170574284
0.058680585033560655
0.08703967788312272
0.2679244694200472
0.1214117031894923
0.07747631726419603
0.20689960532019716
0.18714529684196132
0.03476991368026317
0.20471291768428912
0.20053383617815781
0.09825900329237813
0.0888586785363117
0.21432685901024054
0.04330538528983224
0.22387352107422145
0.22725152376122346
0.1274395841573361
0.08807922004267572
0.3077188636048407
0.12153282682624095
0.09406086342608141
0.09628169319896672
0.09914973545097727
0.29746477877601163
0.1275560816051574
0.12350386486381591
0.18996027381048808
0.16262312487789604
0.2549123963964921
0.11459021075143656
0.018004033622434048
0.37665614150162996
0.3262771111014963
0.08923255713579446
0.23951237812368587
0.09898879536858597
0.1671322685289032
0.11959332505461458
0.19830478119131686
0.16300933053106337
0.1900868477882081
0.028275227349564263
0.11357341135475063
0.35356220551827994
0.12145963428049224
0.08754675691177635
0.1122629834030054
0.15054857493914667
0.14512708326719143
0.16045088957409753
0.23864025477430156
0.12418707224730219
0.14677272869401145
0.19648752162470912
0.2806779506293567
0.04159956993391564
0.09548755944343927
0.17224686266487177
0.3037859122780157
0.303243688399948
0.06660811426526655
0.11379770442301336
0.2937305520677093
0.08736049559510249
0.1469859045873033
0.048661452035654966
0.06477441430573891
0.04484899126005028
0.4103880488781171
0.06283096881549814
0.14191036932825812
0.22298015810509866
0.21424584846821315
0.1884620647880564
0.15101331878075488
0.15682963850662276
0.1384556768167117
0.14699254033796832
0.17720963666914005
0.09023390096900102
0.06478587096265864
0.020329254261427985
0.2773615715934585
0.05548757924735233
0.30217251534704337
0.11637334167353038
0.22469226683644913
0.058509032602688464
0.09058089368130524
0.2425497754223226
0.24945274623522692
0.11780501300190353
0.12107702983558333
0.16398653239621805
0.0304480727447387
0.12849317325918108
0.1502811227554888
0.14573080501695454
0.1466809691048272
0.1955630681832774
0.21259432940915363
0.25297623602007413
0.29575839737002163
0.17059357296194394
0.19303210616606092
0.13900404786387566
0.16380301440474976
0.205114039743312
0.08792641925046397
0.30195846843400515
0.15219780005953787
0.04426561015464752
0.18889336106416907
0.23533009771357175
0.13982104302858284
0.11825969786726533
0.19609842259785357
0.2910704849425107
0.03588366199701236
0.022318383806833757
0.05393120154321504
0.2412586858181402
0.12795651756956358
0.12817206941784445
0.06755360318003634
0.2263019452946987
0.18622731384034666
0.16225699032474747
0.07122102726383872
0.2841188250435305
0.1765401293679714
0.13501523569324214
0.1549507721018994
0.2265836786464409
0.11763706028190105
0.12946083390026455
0.3458845076069512
0.25467940155791957
0.2221400616783381
0.18755483425230118
0.1484598748686971
0.10226399642705335
0.05097339814170684
0.09321007739795628
0.06365856201481458
0.06782833966798961
0.1855500340478234
0.04025125609478208
0.12210223174086582
0.14842708386554174
0.09669659842392855
0.16461862806945554
0.18889872588100093
0.21178479061359085
0.1418433315532755
0.11862600181821
0.09544165767361666
0.19669632931769215
0.0965581387391892
0.0213890349945422
0.2326198552794162
0.20475040960861035
0.21966808734241647
0.07037164664348103
0.10596388141683999
0.03224093755575243
0.16823684076892126
0.05387625763394365
0.24079008813699196
0.02958001637693659
0.1411448927903771
0.02299698661293487
0.3265833481725477
0.1764903722877256
0.24500918463856108
0.21245268773143777
0.15725906307302348
0.30241613396433226
0.014315785521417749
0.1796058787289502
0.11177194037856805
0.022718012804114795
0.18633065532672002
0.018472091886645316
0.08708912751298133
0.15144645570025905
0.2008256962739967
0.13674436294678313
0.0592252125956116
0.06639132416790701
0.11417451864882101
0.01544981022915961
0.18069518979326527
0.29052741564149365
0.18832082853863613
0.05205743414151574
0.14568926744903787
0.26439436852625087
0.08470627838231123
0.156074533120601
0.10656781007482392
0.10493272887254453
0.19028538421652227
0.008256149855202136
0.19108553754929686
0.07776271298788996
0.14061002719911322
0.21506998588000406
0.21320772433853385
0.11266252177139664
0.2209810531961241
0.04322608706331968
0.2487278185832087
0.17682478136793145
0.0419025411637425
0.08101487016734672
0.10007773392225296
0.17978297185479816
0.08853920510661413
0.2797984354492948
0.1936524056479876
0.15679843559721277
0.5166890333121225
0.04739444733773501
0.19717300267008114
0.12623529333925015
0.1632724698617891
0.22745057062914636
0.2585538196042114
0.21971375859781372
0.2260426805689307
0.10678119575302587
0.028615870629834613
0.21787641208262046
0.15433228270693777
0.0040821460844136384
0.052834054781691106
0.21907751850520518
0.1307543920655225
0.09128063018741818
0.38978751087721014
0.21054601159256137
0.14919547961204038
0.22763919351530282
0.16062812933052237
0.11990654907379111
0.26117302089760974
0.12244785051663626
0.10782014918940415
0.15958075779038017
0.08498133410207737
0.008038483290116886
0.12136567122317604
0.1322669448850315
0.1838714517541063
0.06690534641740668
0.03229697081276086
0.09772674230754934
0.026485627758286865
0.04498578611424474
0.08474383990097417
0.10134869854884905
0.11911550797509574
0.15706971592492494
0.07467535922065399
0.10049629143684972
0.14842382846428476
0.16181525324029777
0.10749893340395718
0.08291874209053388
0.24903640263782956
0.034805423947627055
0.014471622337084754
0.1575005523271008
0.2532906096083928
0.14269809666926148
0.1240352241523441
0.21896561858213306
0.10678716678156937
0.042993724796369044
0.21794458492320512
0.2800138482308885
0.2711689765631463
0.09975757199794218
0.20325677101538073
0.18609606278522925
0.2507774368569494
0.12430643719038019
0.05928874423283388
0.0910120725447505
0.1355637517031201
0.09513528754848088
0.1008217950249796
0.14420498502455573
0.27081682015354797
0.30647828769963714
0.258969769838928
0.07503229723033701
0.21023292347614822
0.061381729229750354
0.27033156636964706
0.15225483065330825
0.14034965399522673
0.11801131531263093
0.20014112909601722
0.13777885794910383
0.14869396729993017
0.16916655199286904
0.10533268603226964
0.08602699563309416
0.03132966943264412
0.006369981107383043
0.15100460805629085
0.06918337654948471
0.1138795111042804
0.10515457319669883
0.016149271094347665
0.13759799679655818
0.26931104107524756
0.16060128130489942
0.07955020237346526
0.010577874822538176
0.17300048471477433
0.17451361774170546
0.12182042427064714
0.2822244926714576
0.22125681939627387
0.12880306570853103
0.14300544803337084
0.08906175087470711
0.07317721193536902
0.19331210905374935
0.11214587433200725
0.017629152260372948
0.1733430941795692
0.09152688727845579
0.16124568078232168
0.236078768155098
0.14906787896521498
0.0919918532014797
0.18911725776851876
0.17313912791796798
0.11435641548695953
0.18944556781776667
0.1257072290397411
0.08278400192694524
0.17482328912783723
0.28126934974187023
0.11948868574351351
0.25876848261807445
0.25052129006237256
0.08268886804007673
0.19811933094793271
0.15440280931782416
0.09846535633403233
0.1653759737913612
0.2181768959714731
0.12373293477838464
0.30220120147641505
0.08443483221019804
0.17376383738959786
0.14883591348983127
0.25207009913486644
0.10223354742850813
0.26383792354282726
0.1238555360813448
0.20494791301519283
0.1250979408402485
0.15144905182653265
0.1820799612105763
0.18137916262483428
0.10582786328533143
0.28819303415594894
0.05203963516803372
0.11924953691566915
0.2620206540588734
0.11971563802901931
0.1283870489607832
0.06799359041154417
0.14520353496563757
0.22359759477160518
0.07235074646756819
0.15582867135826906
0.09290268794948436
0.1482289158840022
0.17976759615133298
0.22935480269921404
0.17670215541221265
0.2598023788763033
0.29534115263467997
0.24278626847335047
0.15426152328976023
0.20953736741568818
0.13005957755584716
0.3560864730012987
0.197566394602896
0.016254040794008176
0.1286802313391074
0.11179221367047118
0.1093644566841347
0.23947888355296199
0.0777230365428451
0.26738483865283724
0.04131872353020678
0.11977726180396296
0.21360651030904138
0.08736994512304322
0.14407070257899132
0.25300781268499417
0.009348652613527367
0.1678541660074765
0.2484383028364639
0.2916009755465732
0.04155177907234447
0.12930151190907618
0.2953621939192516
0.2697897631741971
0.03730139731390444
0.17289193244051165
0.21712600493934686
0.0819187977827698
0.11351654309781317
0.2822914942091613
0.14667595960581972
0.14759435533522808
0.15274124766266467
0.04392000417142245
0.06927653517142998
0.11174299567491676
0.21710854649946967
0.08127661103219931
0.21305965661503523
0.3077563358634275
0.19251960429271678
0.24243636722938125
0.2329810181736084
0.17255033899904848
0.2974832853414961
0.06184444310363847
0.22202768525681252
0.033287846586315464
0.0522291666463666
0.16565667260459568
0.21415252102388138
0.08010071188236034
0.19671425273586274
0.19894272778641492
0.31238682436253595
0.012062139885922276
0.30561815098641765
0.06536330032668769
0.3031899778249069
0.0759251197600915
0.27516248697566603
0.1988043914094193
0.16754779539292575
0.097593832848697
0.09033177225341048
0.13503949826767367
0.2719676630034171
0.18645121059723188
0.08135428302948775
0.0701739404309757
0.11704695733150416
0.1849497461148303
0.0739906000944073
0.1735293049252046
0.10198181485145706
0.23732922600584797
0.09370764293670561
0.0449725074847749
0.0788703549987753
0.17018783764240866
0.19960095225801922
0.20090011251480452
0.11257404780330535
0.16011868711710509
0.10448490931509476
0.08654298895859752
0.24380325211096995
0.20734842172361523
0.1455567459606949
0.23007071997981057
0.17831621912502588
0.20622182503526024
0.17402709327249818
0.18348078790573283
0.13237100950683336
0.17458179724947726
0.03654859577286304
0.22413043216821388
0.06875752547436403
0.02193731848682875
0.006840715100462724
0.10337132937553697
0.06804415072321551
0.31326002848682866
0.09640616703656987
0.12943107160956752
0.04031595769232093
0.10988581139318593
0.3073618974230467
0.23330727020871464
0.07318415235075337
0.1803530788791611
0.11727469547541271
0.07513491813939209
0.14273882782439148
0.16358822440931164
0.14587577576713195
0.236238672435636
0.16525346686643308
0.24553109502838644
0.24537385597166742
0.20370869367114317
0.20624928180780847
0.057000468304538726
0.25768887565702725
0.12315154403716297
0.08802112665766386
0.12490248989586952
0.1631607681105433
0.10463054206318385
0.208770169008262
0.0840314905511653
0.07852017756848062
0.280915425242291
0.25623745240268275
0.22934366980167828
0.3055374429298801
0.19261180612134657
0.08911251714650816
0.1864996815164333
0.03127680430291121
0.20565616901185751
0.04833163131325718
0.26826495047371346
0.09588012321569532
0.28584630577079184
0.12178315141778087
0.21296459918322339
0.1408447596222483
0.19138696671891003
0.11866752416618495
0.290866680077803
0.12651873389313986
0.4134022815006329
0.04007448145085587
0.05607488367602822
0.2852321230938547
0.12555335711439283
0.017971644125417307
0.08291195243793527
0.07409038100241074
0.06555420042805274
0.093672774433251
0.27048222514307335
0.1404651354624846
0.28368318866795866
0.053956746309424
0.09261104306786
0.1044517618893612
0.12960559521513265
0.1659370696405757
0.13797245718484494
0.037570269540308614
0.2528094137975318
0.3199766171814097
0.20090300663275568
0.1846530803279398
0.2350907650003356
0.20666134605669292
0.21270324573921162
0.2177778279465261
0.20143859801077968
0.04515164268298717
0.06551436226980745
0.030246916919379915
0.08548749079953027
0.15514267798479128
0.22327565027569488
0.1353385188704023
0.3922552153356676
0.09419591518665774
0.29089988084804214
0.23947105887921868
0.14415004613810967
0.3046519629665055
0.09982839992962003
0.11374980557081829
0.08812196054374566
0.2770945364428846
0.2689300269068183
0.016431801732941176
0.10223568641268567
0.19305681426387838
0.173348946799418
0.22893718781268343
0.322566079109775
0.35628899231095446
0.1825635760977549
0.10796478272655943
0.07119570198089566
0.22731162992240664
0.2991587122044545
0.05379232484402558
0.4637179594240691
0.04422427872245358
0.3231639695347158
0.13496987073232436
0.31042387431471447
0.14278243699873397
0.18899150138233053
0.06876762789769675
0.20228344272113516
0.10340834527110909
0.06503658689054354
0.15066991942026112
0.17925735051247416
0.061227566507184236
0.23226035964615507
0.09876438661861828
0.06651309546726224
0.24068280064163647
0.07225319340283705
0.05858635462282085
0.12031834829007852
0.09258710567710246
0.13122522575543813
0.1610465708596119
0.12299514888222995
0.15392044022888726
0.040718539048727236
0.14670657337645995
0.14865064191344765
0.1130281683278901
0.14130348562230408
0.07346806407749241
0.11348078854470663
0.3440584516886149
0.11569506288938776
0.153738175185911
0.05529750574421955
0.15675293245055558
0.1613555142508149
0.3023189041204547
0.1122706775006694
0.06564873442202086
0.10823743891526376
0.11365921674971252
0.060747133897344874
0.13337486312353247
0.12205001293896595
0.09497372895036674
0.1124036778709195
0.14753444939843932
0.07740242731194054
0.15270569250850236
0.22508391723710552
0.07731286308122277
0.16412863431098684
0.0743655101940462
0.17880299972014924
0.05394260025967503
0.040118783631897595
0.17335727759209837
0.15107866852678276
0.22236572853761363
0.16483026971243844
0.06193286945775284
0.2716451876585381
0.055016613592176085
0.2947713445009523
0.2700934823538738
0.1531991024382896
0.08001235853907779
0.18184868813583702
0.11913774446077009
0.07846711451424739
0.14416330610744654
0.03862753275376819
0.17138098541957653
0.2617909942892709
0.21334013024739698
0.07662225679998978
0.1544589872460566
0.2516662591586965
0.1876791060628204
0.06690257031483644
0.3676408724328723
0.08360120605353168
0.19015088159983423
0.25791040419817407
0.16934231010094838
0.1506015703372456
0.10242604124977092
0.19156283906104318
0.0635803929530304
0.025665899786142168
0.18462829438844966
0.06299183184241561
0.2604142653717075
0.264332411075126
0.1335216766328101
0.2515431626901941
0.19872925201642216
0.19157059012301442
0.18175570813882455
0.15177165957935926
0.029153741214416502
0.253858625988232
0.057919020013834956
0.12908947631480572
0.1844047086054869
0.09065376290339941
0.08804314256416407
0.22190941341713524
0.2687680536008952
0.16280025827757513
0.13674775807351208
0.1228389405154865
0.20401052783897639
0.22434519087382823
0.014362320145392094
0.03127348218164341
0.11766459525040163
0.1627740382113172
0.11146566169024902
0.14848250562908946
0.19576208574120932
0.10036294160811329
0.3075419870063872
0.08582398382136996
0.2351097255671899
0.23598803023673348
0.18116894103569636
0.04043774444452689
0.05010851061512112
0.21968761775677678
0.0852338309241926
0.04731969395483782
0.06529482684708739
0.23169514147139383
0.13612302488348182
0.10925567228204681
0.20576368345968848
0.24046984945311406
0.17266581247330504
0.17677808704854855
0.1339650914186531
0.1989850535572749
0.1421276757605484
0.0782224817927231
0.229003779020274
0.13590560110138902
0.1763230996714568
0.04219525121836001
0.10074948446224335
0.11072419963505123
0.1483707370802226
0.06668246720665812
0.18840782335124429
0.19702590239550521
0.15105486992974212
0.2583963962649337
0.18355243111667502
0.20721927731131992
0.1633306825729958
0.1996436404724365
0.24423073909042484
0.24563203505465458
0.04496008499464155
0.12070793049673358
0.06864857267896265
0.03996265296776022
0.22941400800905487
0.12025694464948518
0.1647290201000616
0.08346884405688615
0.2256769271503525
0.350254194365856
0.22940528640734312
0.11740785574754325
0.06499200768181082
0.15951451867136124
0.18144334149978836
0.11209474168583163
0.04048404676063755
0.10976756757051565
0.08474625962843431
0.14911868748405643
0.30712668701875784
0.10610083099877846
0.03249451568862664
0.08348482311919457
0.13401581988886774
0.1322326443423255
0.1613689630247902
0.06628180410706196
0.22636924789108911
0.04844611802649591
0.2504027468869929
0.29650391950142396
0.09601088059933198
0.06987670000887726
0.17946794735045568
0.08178130765383175
0.10441461557141453
0.19818893488853
0.14066424934798943
0.10812717478170011
0.13486998644693074
0.07282407729453894
0.05713385139074091
0.15969197392653198
0.131632335858849
0.3647417026259992
0.18370057426607078
0.1454661869493182
0.08023535985296003
0.35261809481872963
0.03137087719910631
0.2303701635835736
0.09417575584605854
0.22848375214474087
0.12948771205204762
0.3034324856929399
0.12476339880331064
0.21532855025202444
0.18284989924490083
0.1597600647754387
0.2439158767031009
0.21955537780955797
0.02502408038785456
0.22481341127078974
0.06963950303115907
0.1793379624319389
0.08362226366655116
0.06886628198438713
0.08160128130206346
0.2517003144933152
0.038915790075522975
0.12043135063629248
0.10344378543434954
0.22015092584344093
0.11800588630030184
0.20767588682824228
0.19417675008860688
0.14672040105721734
0.1856779899258345
0.15889265730643465
0.06698748501345217
0.10781920878539783
0.21103427729533
0.07054922423994754
0.21805080047689182
0.20371447444510943
0.2436320643593112
0.1402670356966056
0.02883443973483446
0.08975486754301287
0.23913952586696313
0.16327107865944554
0.09887180740913512
0.18873019206823827
0.06986307290150362
0.11824839402874682
0.09531883698073049
0.21051600955936717
0.13154314746951573
0.16364147940126048
0.13855783307929476
0.1838574613678808
0.15306390870516137
0.24755557657650498
0.1574084721161064
0.059142448755150484
0.10648763829453174
0.03280924051873578
0.2840000473454381
0.10979062998117689
0.2387992039970675
0.1837699328940392
0.09354318241112049
0.21894227742516928
0.08221835900030135
0.23151447944818856
0.1694329586599184
0.26474337136775705
0.10636546196355426
0.08415176283241732
0.09595507242848507
0.10308357568075134
0.09467947911312317
0.22632276071236326
0.2772639297152605
0.13772792754939042
0.07836914664207631
0.12919007160419788
0.0893581516862942
0.137094154235959
0.15286092344427624
0.29584414023302497
0.02561618306835438
0.24466806478099606
0.11341045863643569
0.1108500203689891
0.2678307416818491
0.04957512543679161
0.274411869707495
0.09197517525882606
0.24280373786918452
0.12984141064548915
0.29796389729126616
0.20604971799157418
0.15256447292832492
0.018492508613074273
0.056232075237045244
0.06325590045374872
0.03143004706937256
0.2270173014368241
0.0851484863183876
0.09148371410827529
0.14380225491241486
0.08581293233491279
0.06063150644275621
0.00598923049403003
0.20242053118532852
0.17223277732455267
0.35996212931580335
0.1467219159580441
0.21218481017537716
0.3911340939896679
0.11845776769865018
0.11705185471657933
0.07778170324351003
0.2076086282619908
0.31984943173305863
0.23088069139105563
0.17811068869577948
0.33507884839240737
0.19363040771347628
0.05137932541323226
0.14524513586775106
0.09145072016544507
0.3323571527562734
0.20976093544941976
0.060205083483697755
0.30630416706579655
0.14787755322702273
0.07081003600901392
0.1692140932140939
0.024079190244326663
0.10189020021771455
0.05019926835533895
0.1968693613170049
0.1478255616172957
0.1741760616198455
0.0838828643913675
0.18320981000920963
0.11143536905337482
0.21340686258226024
0.19400858749076497
0.14389766455414713
0.11253370420274553
0.17679713979176775
0.0112317166606537
0.02424260375588288
0.07745189601355727
0.17444702303258647
0.24792157538395918
0.2171206738688823
0.1569674228303736
0.05861839612320694
0.19183415933926787
0.24520480208628193
0.10757307253259371
0.06781183773529072
0.19950077389112514
0.22465530288636504
0.11505105900977707
0.21291192469000797
0.22497656796589727
0.07260411354262068
0.14235989813727748
0.23447894260849897
0.3186881711467414
0.17548779198782635
0.16226832124733725
0.17340909149562844
0.2142219688744193
0.13985549672082725
0.2176105917142783
0.12394512186228931
0.11107528611482231
0.2869317904550407
0.15504022082308475
0.12369526076343512
0.12029282863046142
0.15135396011603466
0.08210586005789025
0.1490296077695293
0.2627546257096296
0.09316341066639926
0.11246198961131115
0.17135446652122366
0.12672803829068363
0.05142896441726345
0.06630648621343585
0.21560225985161904
0.21882639900030887
0.13847068584293812
0.13280006009693446
0.17995634713222455
0.1827202081959349
0.08941063077747145
0.11238803240943748
0.19656476747137025
0.11098383135546086
0.13430931043780642
0.07410642741849259
0.1327151661348404
0.27787911489556755
0.1851262131609317
0.10687816458433728
0.158187027893262
0.19682378408247048
0.11586770605693741
0.23931246623439342
0.2173332372940877
0.03582045994982779
0.04821852157447142
0.16403039709196124
0.09523547066723438
0.12111289072487923
0.17778092118740246
0.18120245232686308
0.053558708073758524
0.17031522502987942
0.24631952149461311
0.22338442240878878
0.13576618787571554
0.08566168725866331
0.10352264871658705
0.10025947937872974
0.12923327713975205
0.1426920759777557
0.2770226507856075
0.3031911878845557
0.1826368441493191
0.06597305366177476
0.11118160542025686
0.038977121000459594
0.23116646376356687
0.05283504414806726
0.2169388617149095
0.17222737354269724
0.1924288999592662
0.0688501679630641
0.16085813951205472
0.16620777300506262
0.2174562924230822
0.2022504909800008
0.16312487260690686
0.14438627865928955
0.22578832176654776
0.15193907437198387
0.1918585298979454
0.20423779487828383
0.22771392713672658
0.05350896211835993
0.03961396530970437
0.18221564468803697
0.08875402854992995
0.12833968708891913
0.06350078747267576
0.24671471165309675
0.06943661180712615
0.0851375590476204
0.1708937169585528
0.13291537487087676
0.09885589242211297
0.29214036581172315
0.06833673833684295
0.04318898887747324
0.2248162928672192
0.04695300389051311
0.24076739396473462
0.1786171645425984
0.2347650099833846
0.05555285510652716
0.004114288354659238
0.0658887552572312
0.33139741058403116
0.3096449763372021
0.06033933849312871
0.1336825577396432
0.13342903969731718
0.08436531327317363
0.06962145218493465
0.026117892874476446
0.13595533108090924
0.013910878674639917
0.16403814466525124
0.27599430200537817
0.16445937272698508
0.08695267779299011
0.1631351709532419
0.26274474888507526
0.10169076894513925
0.18500456261679107
0.16212059006393462
0.2905425004874354
0.09518965973951865
0.07402284060087777
0.15586637640309484
0.058657578901880156
0.26952393003839864
0.1787503612147787
0.08501305344739565
0.035834019262819566
0.1868958108911574
0.2595711680460079
0.1185015406918588
0.3142710790077771
0.3248030249405658
0.0391676383439035
0.3494497462639833
0.26717063667862917
0.09112291686774626
0.16904414402357573
0.10687125423139959
0.10982272439634208
0.3059706638858023
0.24189750613655095
0.38618038235642754
0.17558757451422302
0.01138615346667
0.10351038663236817
0.1782382216317584
0.06392221440471393
0.226943932068823
0.1008644940960823
0.05736008045379901
0.10000885166306378
0.05032337044190865
0.07526202777760249
0.1261680786529985
0.1495182812496211
0.13771654366078837
0.09609123190571417
0.23605039836784847
0.2194661544576848
0.27726074288118774
0.06076044998124043
0.18666004391399837
0.04566268968899236
0.12750791855867025
0.19501371388661903
0.3102445373350328
0.0854794500987852
0.20000764946226426
0.0873218099141333
0.17265829861472046
0.021065784208267567
0.18636801870161795
0.13258605898353681
0.22713861724294884
0.214385736643726
0.10368588468081276
0.13191223318752593
0.060055361877137156
0.20851551126895965
0.2282545693870578
0.17115151588605254
0.03856502111157811
0.0581622472273901
0.07834994969198389
0.09738075106017628
0.20358929813762164
0.1735222380883796
0.03542825725951483
0.11195427978375316
0.028329957955819756
0.21071289119934275
0.13087210263387974
0.1959052608550309
0.26755799014098325
0.06685393957017571
0.17983232651452516
0.28189472145449523
0.22321622918636952
0.21152406874246082
0.16618517333608485
0.27500847308348086
0.05135445966151389
0.13583955238008918
0.14528326758932808
0.21497349267306645
0.25766163434833167
0.09162397213349067
0.28288039902883816
0.3147167845273051
0.006164748972559246
0.07741856579559729
0.07474445304446718
0.09988936823235312
0.25692450795077754
0.020871382932314695
0.07925023571728815
0.26319728600456194
0.22651825438972592
0.0528509238200868
0.0709818758505891
0.1295623969424562
0.11018397516897507
0.2668895254323428
0.03043033460793209
0.1398990201271876
0.13872916620485137
0.09805035206029025
0.09360642423252825
0.2663705869625772
0.13159239778876589
0.11628533259593343
0.08301488905312802
0.15765000284039102
0.1301229082280958
0.1730806156089323
0.10895405848199259
0.33337469793001495
0.3018755934821538
0.036982718261946525
0.21018545672537156
0.09378863074576782
0.14983230556583468
0.039485455668267014
0.16736601786822763
0.06364358869781825
0.18520117189386415
0.16866254841942954
0.2011239935314895
0.11361276455423826
0.241900910939322
0.1346003099690665
0.17598968645773747
0.15276994990117962
0.1192999696166385
0.18097215050624132
0.08622137330392857
0.05821849697676262
0.18599900234339034
0.20834569225121574
0.0645846044343869
0.14346771224741087
0.09823636461122885
0.0640670962435186
0.07403242539326342
0.2274039092584054
0.2545349942123155
0.15834962865979219
0.10192327259497076
0.06153491905979076
0.1507079756609288
0.15667277315675512
0.18927545572399357
0.14969551091080982
0.07459907675877649
0.04785589076088989
0.07521163011668557
0.0854045549738953
0.07824523637113744
0.12503947315013353
0.4344955590566416
0.16055356198822826
0.23670325187023997
0.2753358685006024
0.19079443143010566
0.054873361492068576
0.04762347749856949
0.10269593714346832
0.3181705746080007
0.0986100212095396
0.16401389421080262
0.2611376536008626
0.07921832770649924
0.1337023524691218
0.1613966208382428
0.11653769356456525
0.12317744771238279
0.0887461338725206
0.1896781280482906
0.12077190508412562
0.26887644378154407
0.0862004809096139
0.28236050336160096
0.08532862399839511
0.1010367663596649
0.06493243787973141
0.12359394438094005
0.057472137297834076
0.23643001205929592
0.20995959300212189
0.12873013429143862
0.0824591581728835
0.19040343980717048
0.1261024747701267
0.15466118642888296
0.0447946316759887
0.07091694175490987
0.1570515356467651
0.23069740267345012
0.11300314293452132
0.2383745097053968
0.22251648843000044
0.11015363240430055
0.14966660461190526
0.09991239980037135
0.12075779524935468
0.19216297635816446
0.032975148646349005
0.05077917069828634
0.04914686279561098
0.2094030406532264
0.08616798767176514
0.1993349062924835
0.052105810302497974
0.19408413909397423
0.1283276273536815
0.024819615101445477
0.08057109275041799
0.23575981466044996
0.13823041371495198
0.08197739320676554
0.23787632410520249
0.13136119181122533
0.23822849193763435
0.21169983199479295
0.190503790365671
0.0950339949073319
0.13173807015009598
0.14984238705694472
0.27421657319544734
0.16816818560882144
0.14150529651934993
0.28546949165650926
0.2275216538773441
0.11715785186407443
0.12806313780218334
0.26351886296152255
0.031573967520780094
0.08314231056162245
0.224267132361017
0.2533361400265808
0.194661517959825
0.1490551063148588
0.07686702990475507
0.2724694635904496
0.22544560067167985
0.0972545353469147
0.2650499390936513
0.04695476233961015
0.12674028735969262
0.1680418140153413
0.23831905370077092
0.12904345201257084
0.2507292330026638
0.18666690966068208
0.10702364384100434
0.09966601756514565
0.1475658470777626
0.09699868463894229
0.14470638816146375
0.14981092309412064
0.12104643577861675
0.029359536883106885
0.08134007736040874
0.2715358549071347
0.0754476774486988
0.09024970301222292
0.055172839704402184
0.11554867332327659
0.21425083357621402
0.1850935607427575
0.19917269278096483
0.17818392171021238
0.15519513552294592
0.2669105414158413
0.10050235806031804
0.09583850826120165
0.178799807540296
0.1260704983778065
0.134684471711588
0.2392050085478551
0.09563302142784817
0.03558292571122092
0.054854776363795106
0.2376619819892628
0.062206144832662756
0.10027975630945142
0.22589544811356085
0.09993304109955951
0.036725163043968265
0.1486403865401485
0.24691759780306013
0.25967085136489737
0.08697790395831062
0.19332663221146015
0.08121801836068485
0.08044632021615031
0.0060324484851998275
0.18125925390300374
0.18909697115141186
0.15624592824974837
0.10742419572904197
0.32237529601814435
0.07263499197024502
0.3486196587385852
0.2659271396611378
0.13957003735645734
0.11585841259685696
0.101052651564334
0.08981541385258852
0.23897861087831862
0.2552137186772648
0.21433337574546352
0.2059787004984874
0.1676635647240725
0.16924237343684273
0.13371418136276692
0.22909995222909862
0.06024923950246837
0.07373268827770309
0.14300999214298282
0.09096052665024051
0.3276486677897045
0.10704663191910024
0.13278579166999968
0.03340940254755687
0.019094969610666698
0.15792073669383486
0.0688071225882219
0.04922332237441956
0.29921953315545147
0.05555823670406916
0.058742359188003496
0.28799406131979166
0.1755623704464633
0.030458253287983135
0.08894333205082283
0.19896243421857554
0.04859442223553942
0.25637743158472065
0.26180151404131613
0.2553951820951332
0.13430512414501694
0.3699521322420272
0.03413121984678575
0.1151397862815164
0.2366450040750755
0.27475773827383576
0.1028942016479781
0.185218029016004
0.15939687283701087
0.06700643426985274
0.14367680896114426
0.1687342126454982
0.20900526849084256
0.33304102017393966
0.04281727023170649
0.22022039730876586
0.25040720329688476
0.1693901491994113
0.06816482141493171
0.31274493203683157
0.21609139497214855
0.2019204977752266
0.255920097187563
0.17834609230966414
0.14948276570500094
0.13712432523549514
0.002788779485466598
0.08747148236304615
0.11078292048577476
0.13748494849809803
0.18712972045241844
0.15970511961115666
0.10742696987246263
0.13934796809623395
0.12300122150685772
0.09214676724359015
0.14673145074737032
0.02454657480285439
0.19580796888796093
0.09895758164220524
0.11347798181770649
0.03952688002447396
0.20284963463935882
0.10364887365818641
0.03700253920217474
0.17240983844213276
0.05281761146206583
0.12400481629896792
0.30966083243687675
0.21865933382263553
0.2414227466600148
0.10629959342278715
0.12538783441479634
0.37088012541847315
0.055334703027333065
0.010794997647416123
0.11431421029746842
0.19206226687950326
0.06120287475169302
0.1996318320924947
0.04319628301703311
0.060603268075623606
0.14666302321061583
0.20258883054741145
0.18930190794166177
0.08957415143584949
0.14231605240242634
0.28776954079041944
0.10088973306796811
0.29352143518091595
0.20606879272201334
0.20101010654780965
0.21671003774981268
0.15181425513825633
0.04667382029946797
0.3439337711941436
0.1147917906759007
0.10018772108646296
0.1320791449020302
0.09266499705018813
0.18772653350333762
0.10020140923669307
0.1317195647536757
0.05976146189533289
0.0845406592010526
0.20950671438644317
0.1666926639837379
0.11207315546225427
0.15917821539243893
0.07919417975042323
0.05943630017435559
0.21510067630110288
0.041842241193350505
0.2070340509900843
0.23352936677791636
0.2151809343393692
0.03885362763863759
0.2752056475567011
0.19156283991583314
0.3002296177236779
0.0255647834504197
0.027486570326249033
0.03751828049761673
0.10388247718181051
0.1321525388866518
0.16982613821407366
0.0816746144357694
0.13288135668678283
0.18194432871986
0.017829097024054778
0.08716367901455915
0.18203631536817017
0.15315296967736544
0.13064832967282927
0.16901966950079944
0.32030964439383375
0.06449441079205122
0.18449792618986405
0.08268289681482628
0.33848853721289474
0.16302806931235972
0.09098161850281371
0.058075700559613246
0.357465970253809
0.1277139269270895
0.2229114832888596
0.19948035099986816
0.33269706680334615
0.0978997583194462
0.09356044971426172
0.05141229697094212
0.19677910030948695
0.15688478537704365
0.18858777042956393
0.1736334627463222
0.12004746608749454
0.3450130096665448
0.12187994950224408
0.1104245120640387
0.19418157477213355
0.13056885251637784
0.18137672429358379
0.1707719270397696
0.24446225224160362
0.1763638121565904
0.2985513173234345
0.15332372898405253
0.06974777172860379
0.19406680581086408
0.15297523547576147
0.029396728812399697
0.35447341298597995
0.3212818017865288
0.16464080084938273
0.16666148675176287
0.18501429513842593
0.10617675299206059
0.10862256871744777
0.25098662838939395
0.17031108616359886
0.2348015884452605
0.16695586228098128
0.2818361702261096
0.18712388407379046
0.15998873206363495
0.22016755689953035
0.1460925316068823
0.14370547502248235
0.09808017252129549
0.16091167912593296
0.15422840891071973
0.03470369004881744
0.06123436708939906
0.08241970462559015
0.13469086130189703
0.10243692841398483
0.056505077004609744
0.1433625405417098
0.14258222649902028
0.14848850728730437
0.031388113444226054
0.13932457294533282
0.21330515071540884
0.16781433118471728
0.24987504521512122
0.22542589737326227
0.17304026692136293
0.24658612003866964
0.1882377346115099
0.11297628510113371
0.23393133661583468
0.14138993178208123
0.2587545012244257
0.18141776708468718
0.18841246049714927
0.18084368299870943
0.06671454575502996
0.2004882630316964
0.12103665467207136
0.15879168516874487
0.20039216144985214
0.0862287705269575
0.11927333654091545
0.12162136500975174
0.35930289256100634
0.28665493796023256
0.10344612954354399
0.11187342327658287
0.10524707467073925
0.21446892466867215
0.14453115714633824
0.1773863124635201
0.1340824135543077
0.18471910970657582
0.09565119437639365
0.06441453601995663
0.01605470672921069
0.09988957700059965
0.26165726976921927
0.11921342953995716
0.07344333263378046
0.2239664452974497
0.2743537754685442
0.04855866548357671
0.033821486710582174
0.1495298407083217
0.15702822654571089
0.29558047144375554
0.1713115010331057
0.14596851964703356
0.090650111311977
0.045076219471379825
0.07399280058997015
0.121861014057914
0.17696983228866647
0.09142732085427618
0.23160445926830603
0.12853485674841775
0.20589212847996574
0.16663953828894268
0.2964881533093779
0.018659023558406512
0.060740092946062044
0.03777863573976333
0.22252289436966247
0.11046885888838491
0.20684952456588954
0.08793964333972125
0.038948149516602734
0.1771498380046882
0.14797960303688915
0.19442008012022782
0.1976171661997507
0.15676412886884883
0.1436516277991061
0.07249084571283541
0.3258967479047844
0.02926794355733153
0.23247116197964424
0.39722958404846137
0.12214600552230508
0.05244631085781996
0.22427704168780432
0.23729290116253407
0.22775402634012307
0.06389202770949369
0.14618199417836675
0.06240278887638908
0.18640517611268717
0.2057713174541487
0.1617127314849598
0.08160724710839311
0.17867116119266385
0.13012044132152076
0.11407364888567295
0.12650837014860764
0.2468378569533045
0.27022630872972936
0.10397118814331396
0.15400039354570408
0.3058437918672561
0.12577689908407724
0.3500194920376944
0.1052306827381438
0.06442846107826393
0.12753844457050983
0.048750769669137745
0.3301720508292368
0.19742346998377486
0.1753524554886124
0.2600679862191406
0.24621517466412704
0.19514667368689165
0.19394144775147848
0.056879273907402716
0.15697783180266253
0.1782783610846495
0.2785585843690932
0.1381043792899524
0.1853158090398499
0.024789462003939448
0.12474669338811041
0.31247326431369343
0.08843646725725376
0.1152777609467142
0.15063479727738285
0.2321384111284834
0.030682709592920007
0.19199567198694004
0.11858634354669542
0.2270393879991229
0.04989293527995103
0.07028504879323755
0.11195401439373809
0.2615384718990332
0.11121178663287466
0.09939274866668543
0.11751786141936017
0.2700530553488641
0.161950586892502
0.07281799368156161
0.03258715633185575
0.07223054762517324
0.08490519742752617
0.17344102201305234
0.16523528219153086
0.0630554943942355
0.05595850397587101
0.143892884093331
0.05467760243178766
0.31821662906789994
0.07063942542690345
0.13039758693497228
0.24550111749219336
0.1681395714964525
0.28894650139308187
0.23844210116577844
0.263628515176681
0.2053418897640553
0.23160888846858838
0.16464957459812304
0.03817620732302712
0.16086847109170307
0.2024566281336642
0.1794500672218936
0.25452834376329814
0.12324573120742587
0.16460062796860828
0.13989270371278406
0.292001446491049
0.06304510235814335
0.052816808553315914
0.1439371766403707
0.12936855115449544
0.3500987260587571
0.042329381946688276
0.08113359209765872
0.2439625281999351
0.14797262601918656
0.12404108319111212
0.06725253570794357
0.10859013461146204
0.19624086181134817
0.252728312444576
0.14771364349231467
0.20387017660311404
0.13278911109518415
0.06042909939304605
0.09068783565140633
0.0887849818205779
0.16752285103717224
0.18927562946557666
0.15977450439784957
0.19899031800341857
0.16307355654702604
0.06746327076179018
0.11010646611009578
0.05691288797093595
0.15798209469949978
0.08779516259720768
0.06937688368794287
0.09458729428631811
0.11970805851804744
0.14254897246286183
0.27418271820910817
0.12342314195779942
0.17552705000279825
0.1890707276347747
0.1222578529759973
0.2641077673698895
0.024038457644183036
0.2247136844518645
0.22249991903756963
0.28844254042967504
0.09609074799326785
0.20265085225935112
0.1682856284856914
0.2691698155307016
0.24351712516813181
0.16283152464366812
0.20100150935127642
0.06374119913532683
0.2705722322947723
0.204677748978582
0.12671074776792143
0.16410692460857607
0.1443135694928074
0.1583496761252905
0.2662410878671756
0.11543520646542262
0.0737210854972859
0.17931619419070485
0.1987450060694438
0.07614572543333438
0.06529622938823368
0.020660993843893808
0.16621914937128818
0.18675482775676538
0.12557707640856544
0.15456379242397406
0.23354966563420443
0.1329002891411948
0.20564101102097385
0.13572337247246485
0.13130120521733973
0.13936380261406928
0.20445358361413538
0.18312727177270718
0.24151621802152065
0.21068657272412902
0.16854704061562398
0.10544742157241643
0.3878537708409892
0.08072522296194794
0.2423479559894753
0.15138079512167896
0.21153921581471163
0.17438192075235495
0.037444531999498036
0.15218742450944112
0.22233863238258814
0.07241652365921702
0.31132205606396174
0.13754340263156148
0.15486074686860296
0.3646330409965662
0.361904868318478
0.10246327932635642
0.13418375738412436
0.23141480108015106
0.1650101820404956
0.1465828880206946
0.025590783670593524
0.13643172301498158
0.19991557019303435
0.2616947755818131
0.06843116259645446
0.4627450061577211
0.1892131959062478
0.14953353126486965
0.10306567003468545
0.1607080119180624
0.08753219163052926
0.09651197372440493
0.2505716215790153
0.2789674091433818
0.21367982069306968
0.04562431346833588
0.1286619204341702
0.15755741756805872
0.04260056298568774
0.059676642396905975
0.14666044801212885
0.09567147424461185
0.1843632125896827
0.2856828867518082
0.05341706280817881
0.11543797608378843
0.23918848849527072
0.1571606341029232
0.06611276892338572
0.15878856713473577
0.1605165771757667
0.16198809649136484
0.06695826234207267
0.050912742608995386
0.024333174639323295
0.23046830360525575
0.15819235723974515
0.02676047466137395
0.20194680383781363
0.060665179744664365
0.0626230851443955
0.09128626698178642
0.2412063573029937
0.1307917526549973
0.10666730771313088
0.07537868113732622
0.2673678842072267
0.19409510816238718
0.15256515960699177
0.18520365582484166
0.05211707372210709
0.14808920407509588
0.12884408250054516
0.15118811371190904
0.11091257523045225
0.050628318006165136
0.21046925701115
0.11257876720808664
0.1284580157647455
0.07787883127410915
0.23544162749840894
0.14985750825807148
0.20132903930222665
0.18544321565091745
0.36504330065290896
0.2093016997405591
0.1837292431855721
0.2536412709580415
0.06603237748861525
0.15791201940473687
0.09952757252711755
0.0683009148751687
0.3422338581534514
0.16512907711467734
0.21370349786004167
0.19296346271265222
0.2409631313954512
0.07955522927021268
0.16464779511864208
0.03475226092606252
0.2748102612226539
0.104676821321087
0.11979576311634607
0.10787151467301508
0.0930159127578903
0.07441766300847152
0.19394310039575552
0.1299332090778591
0.11805461057937713
0.1654195588647973
0.13925860010519756
0.146369531036345
0.32595203782760124
0.060681199575182594
0.14065256208088986
0.22102633364824933
0.06254256090782748
0.10244690007191513
0.03312402213344731
0.21121786789884672
0.05771232372753229
0.11575344045106703
0.14155813572902548
0.25231423808978026
0.045881027515892944
0.19059824964842942
0.32682841277183255
0.16002656016489095
0.1483829029333538
0.07136779789869083
0.3883288171048618
0.18085787947798201
0.23011153284790775
0.059146314815107834
0.2031440755739073
0.13679296043783493
0.20279445502057564
0.162599587434416
0.0921214243038966
0.11815791941643028
0.04014922180016618
0.14268906784525726
0.29318462651120486
0.07932168440698407
0.12363080098794318
0.07214267439719203
0.17795668566422557
0.19039607233619346
0.19110871815069297
0.17575137463049434
0.18602072948720608
0.15214451890495145
0.08190581801421387
0.07531883085025383
0.11632867206971909
0.1403905029737862
0.13597024744198305
0.1509297265037419
0.327213028789794
0.12433193768033138
0.10741598114610504
0.19084337284084327
0.269169440787741
0.15048464217477245
0.1387431432389284
0.25602611777264
0.09917190059799297
0.15349137309118868
0.2696544854356619
0.0988570561259404
0.10489531006369224
0.12059091017846163
0.22944315354996236
0.142536232614645
0.17942590942066283
0.0568152339790465
0.0835358314398096
0.1267164192642971
0.19718517339484856
0.05027704929148436
0.11865878598943899
0.1649624053221524
0.13921316562149294
0.2509926080696706
0.16376291005831894
0.1098132588324523
0.1484591415343047
0.0878287287121417
0.15566090650101735
0.1390576067950283
0.04317753562912554
0.1822071674872861
0.14656242470731567
0.2897657672995328
0.12990882163825834
0.2964573574012402
0.13953991266143365
0.058564983872706235
0.20243855947100364
0.19823318078251134
0.11139351530567884
0.03084380187224749
0.23315367993895494
0.10534066255574845
0.21538181654300217
0.12785874873786765
0.15129122328632347
0.30030002825975355
0.32999946050574996
0.2583673413624912
0.08253640578910618
0.02766855639050998
0.20616718210763624
0.16047791570615286
0.317794249274081
0.10836862730442183
0.1308888551946204
0.09716010107205292
0.22802570567412606
0.03952642187414196
0.20923416457336433
0.11001456904038198
0.2955464958755867
0.08861186426914534
0.21435725110682224
0.10093496660103404
0.11762716571992196
0.15281309910067933
0.12080327908908724
0.1490641485754619
0.13505570996497734
0.025949200754338923
0.061513124748386674
0.17429165214955897
0.15484632391197595
0.21617505251457658
0.08211241772993778
0.18670087368931598
0.29527228665207805
0.14587794051781944
0.15184518944345599
0.043154413732680245
0.10802770098274468
0.08501275328890688
0.13185230643269666
0.19166563846980317
0.09142397117982293
0.0946632762527322
0.22294140975002325
0.06662718385683304
0.1434299285693464
0.13836780364684728
0.1311376229121397
0.2856949645241735
0.14451409223859293
0.21151825276613204
0.17915989260107065
0.14184336862060554
0.17613262365823834
0.16823347277025236
0.12006558602725859
0.16787977781123392
0.13301662159823835
0.2533544145819911
0.12734105044030777
0.1202993641233483
0.34529792581586477
0.13182890550067214
0.0618835760375013
0.08751077813688442
0.05994703355425535
0.1168643324718087
0.10119155702525123
0.17738311547615662
0.11276783482002482
0.11231422101786712
0.013858049537933133
0.23830549727992148
0.08645553540919514
0.07244434286352067


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_0045/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	0.0029452046639999933	3.3841326272389537e-06	3.716010840000013	0.0019527097856796496	0.19908799346666645	0.00019681259660410584	0.07227332173333294	0.0002952196050020275
-7.86667	0.004639154334000007	5.275500294482687e-06	4.3319489439999925	0.002271247140224576	0.26464134033333386	0.00025986745030776243	0.09633411086666582	0.0003899382296405538
-7.73333	0.006640837730000018	7.558985139016958e-06	5.036549137999995	0.002633671234009437	0.3500647059333335	0.0003414555072310505	0.1277049428666674	0.0005125105916240224
-7.6	0.010365455363999972	1.171523005709381e-05	5.842007388000028	0.0030446026747932564	0.4613130057999999	0.0004468963138447613	0.1685830720000001	0.0006709369292454163
-7.46667	0.012873339448000018	1.4480582732065357e-05	6.7617265039999825	0.003508504842646131	0.6058111546666676	0.0005827333795935832	0.22171966173333357	0.0008750625108284068
-7.33333	0.01793099248000003	2.0194278355960247e-05	7.811508510000024	0.004030283811699409	0.7926202044666664	0.0007567151489350332	0.29050244393333574	0.0011365672811286178
-7.2	0.024617020239999992	2.818496422341174e-05	9.009847380000007	0.004615143995186839	1.0327330298666677	0.0009778623283975985	0.3790623403333353	0.001469060560942512
-7.06667	0.037684001099999996	4.474187437911714e-05	10.378280033999987	0.005268576733978779	1.3386956426666665	0.0012560007520993383	0.4921427093333379	0.0018873972682830068
-6.93333	0.06569235068000008	7.828309505236745e-05	11.941612700000032	0.005996394923431079	1.7244506753333326	0.001601061196196297	0.6351222266666672	0.002406648378089643
-6.8	0.10029614537999998	0.00011783357897416437	13.72898964000002	0.006805145885860421	2.2047142580000023	0.0020222665943456708	0.813747734000007	0.0030408831866536312
-6.66667	0.16710737119999974	0.00018862228892116932	15.773047320000016	0.007702074360200693	2.7937065499999996	0.0025263281268604696	1.033749911999995	0.003800481113021523
-6.53333	0.3465789903999998	0.0003679784421153498	18.10982161999998	0.008695467503309644	3.503884124666668	0.0031159116450551146	1.3003398493333413	0.004689822671034209
-6.4	0.42519837160000107	0.00045841797944058064	20.77928482000002	0.00979575100538321	4.344788960666667	0.0037883386281482878	1.6178339433333226	0.005705323744871932
-6.26667	0.5366872607999997	0.0005720740088009143	23.823289039999974	0.011015310756715106	5.3215783913333405	0.004534423388013848	1.9889821766666702	0.00683362813309548
-6.13333	0.7520750342000008	0.0007450136723829335	27.2856544200001	0.012369122776712014	6.4346922279999905	0.0053388060975112055	2.414819232000003	0.00805203743813458
-6.0	1.89985556	0.0016207635373325516	31.213527839999983	0.013876141788636725	7.680381261999998	0.006181498612867629	2.894774402000013	0.009330762695911338
-5.86667	2.9434942620000077	0.0023574676578826657	35.65285914000005	0.01555775889451249	9.050590700666646	0.007039307655032483	3.426509801333342	0.010634991300253768
-5.73333	3.9779313819999906	0.0031216434006791807	40.65439970000007	0.017442342116039053	10.53392145333332	0.007888168227492762	4.006255446666685	0.011928357899569602
-5.6	5.316828918000004	0.004091865536644614	46.26988462000002	0.01956425668218762	12.116741093333326	0.008705356312151885	4.629258966666681	0.013176314020697528
-5.46667	7.035222233999982	0.005313876477908736	52.55181320000001	0.02196571543498112	13.783144793333328	0.009470830462152033	5.289713546666671	0.014348174753699712
-5.33333	9.215884195999992	0.006839327687190157	59.555650760000105	0.02470052147979059	15.516017533333335	0.010169385963806992	5.981091886666697	0.015420399895489009
-5.2	11.964338915999997	0.008733186106831048	67.33715912000011	0.027833934649956336	17.297291266666633	0.010791159372022444	6.6964836933333665	0.01637749339183612
-5.06667	15.381201980000018	0.011064252011978073	75.95865483999988	0.0314473802192877	19.108684100000037	0.011333585278285437	7.428578720000024	0.01721491988303282
-4.93333	19.715095799999997	0.013957699300700541	85.46621897999981	0.03562896958254994	20.927578313333328	0.011797871054453318	8.16849490666667	0.017933917044966982
-4.8	25.02159991999997	0.01747170707891074	95.90102333999991	0.0404752050320559	22.72934067333343	0.01219192317303554	8.907152266666731	0.018546131729517388
-4.66667	31.585431420000024	0.021780917573897635	107.24829465999983	0.04605836298229224	24.47704573333333	0.012524458457301716	9.630385266666691	0.019064210470396407
-4.53333	39.662493420000075	0.02705607893194736	119.4542283999998	0.05242602523852921	26.125745366666706	0.0128039027994389	10.321468553333393	0.019500791396226565
-4.4	49.371786019999846	0.03331355559906075	132.3862211999996	0.05956484504846723	27.62624175333339	0.013035468039616856	10.961399686666764	0.019863783131701233
-4.26667	61.25308015999993	0.04096159441182072	145.8854792000001	0.06742804791127324	28.930315546666705	0.013219974759490197	11.530902073333307	0.02015461629437044
-4.13333	75.4408512999998	0.05001458942102837	159.75049679999995	0.07592198788894745	29.995012586666633	0.013353937741656899	12.011954193333292	0.020368271001426068
-4.0	92.39153341999997	0.060840934053236165	173.74473679999994	0.08491236385246236	30.78819236000003	0.013432207814548073	12.390042020000045	0.0204971235991398
-3.86667	112.17084672000013	0.07342584489463683	187.60222860000016	0.09422456277106162	31.286471886666703	0.013446877109186857	12.654116973333323	0.020529487134078383
-3.73333	135.30043980000013	0.08816924341408831	201.03780999999972	0.1036485567567956	31.47888588666665	0.01339008667514184	12.797174573333255	0.020453407187148928
-3.6	161.62710180000028	0.10498693159897048	213.7748385999992	0.11295372189055217	31.366149266666646	0.013255262989426878	12.81712607333332	0.020258824614181523
-3.46667	191.1370545999996	0.12393915507941063	225.54594160000002	0.12189323058763507	30.961080233333377	0.013038156611209413	12.71636036666677	0.019939042974836077
-3.33333	223.69272320000027	0.14510281826074428	236.1326493999989	0.13023772711566167	30.288185633333388	0.01273782126277958	12.502501726666573	0.019492309683955926
-3.2	258.6180735999997	0.16803541387653997	245.38004699999993	0.1377856354455692	29.381824459999997	0.012357927324556608	12.187269119999925	0.01892381715339305
-3.06667	295.3255899999997	0.1924108539392845	253.22276559999963	0.14440942081975933	28.28072365999998	0.01190574762581795	11.784031340000043	0.018244013723875307
-2.93333	333.26829700000144	0.21810329106385098	259.63767819999975	0.1500145253954439	27.031966946666746	0.011393126438233179	11.311146913333374	0.017470598965494646
-2.8	371.6844534000004	0.24470276932112053	264.7085636000001	0.15459933903428616	25.676969839999987	0.010835317268711122	10.78417428	0.01662633454264787
-2.66667	409.6670016000002	0.2713254722945034	268.5534080000002	0.15821044984476496	24.262758586666653	0.010247209245629848	10.222412113333352	0.015733641554149365
-2.53333	447.14166940000143	0.298532406638099	271.33742159999963	0.1609463366014318	22.827383999999995	0.009644879025027595	9.642245799999962	0.014817027881564937
-2.4	483.4561592000013	0.3252286106669287	273.23595679999886	0.16292777599651007	21.403510753333336	0.00904253281782871	9.057439286666613	0.013898028367546677
-2.26667	517.9412398000005	0.3512734818321105	274.41737380000035	0.16428399190941756	20.017257679999993	0.008451650426173681	8.480248099999994	0.012994441887066537
-2.13333	550.8747768000028	0.3765880387574315	275.0466242	0.1651391740092111	18.68987434666666	0.007882254439644179	7.921116613333389	0.012121872754058611
-2.0	581.9400790000008	0.40117278958768565	275.2456359999998	0.16559921904525884	17.434238739999998	0.0073405463511835405	7.386891059999975	0.011290125013380177
-1.86667	611.1400474	0.42469760414915897	275.13538020000055	0.16576097992865138	16.259105219999988	0.0068307364502721716	6.882569360000023	0.010506011134192804
-1.73333	638.3331387999998	0.4469234656302267	274.8051846000002	0.16570410012049686	15.170930026666671	0.006355952676768445	6.412192593333383	0.00977470348803112
-1.6	663.6953059999987	0.46783563822931196	274.32931520000017	0.16549370118010212	14.172046513333331	0.005917327430811883	5.977988826666646	0.009098267276102716
-1.46667	687.7582449999999	0.4884768996681132	273.76715339999987	0.1651885092167572	13.261800253333362	0.005515118021288009	5.580520766666648	0.008477356492138939
-1.33333	709.3025905999989	0.5072094324156438	273.1622880000009	0.16483145414179082	12.441112273333339	0.005149762292896069	5.221079406666689	0.007912907668743873
-1.2	729.6191321999984	0.5254178605409114	272.5469274000004	0.16446210396378078	11.707680633333334	0.004820737526564169	4.898899946666649	0.0074042457527000154
-1.06667	746.7833800000011	0.5396177466636534	271.94308119999886	0.1641107429880974	11.059443973333345	0.004527630515815586	4.613786966666672	0.006950907902774151
-0.933333	763.0313538000022	0.5540643399500226	271.36695719999966	0.163797523101156	10.495986766666647	0.004270844402905252	4.365847913333276	0.0065536426864374496
-0.8	777.1875270000003	0.565448710283779	270.8146752	0.16353360911971768	10.011403193333331	0.004048928266834078	4.152197546666658	0.0062101702816567605
-0.666667	789.4754403999992	0.5750671922120989	270.28525219999983	0.16331773258989482	9.607810593333353	0.0038626190439279093	3.974557626666676	0.005921755823268637
-0.533333	799.9680559999982	0.5835797288665908	269.7941217999997	0.1631677216439269	9.280089459999997	0.003711349365060362	3.8302948199999944	0.005687517346014433
-0.4	808.4994877999987	0.590288748046422	269.3749006	0.16310534787433764	9.027683386666652	0.0035951235836412278	3.7193149933333585	0.005507501812473843
-0.266667	814.8916805999992	0.5953150568636306	269.07146240000003	0.16312282500338574	8.850087653333333	0.003513676355727778	3.6411376666666984	0.005381294785403152
-0.133333	818.7514243999997	0.5983043348408171	268.88839160000043	0.16317159713575055	8.744305140000002	0.003465131577762924	3.5946043599999955	0.005306006559904389
0.0	819.8240638000016	0.5990584489771487	268.8260577999997	0.16320322729204706	8.709526626666634	0.0034481168549431365	3.579440933333311	0.0052795097415549875
0.133333	818.7606406000004	0.5980075995174483	268.88485560000026	0.16319509266455737	8.744854779999997	0.0034621592175454775	3.5950849600000003	0.005301124874544274
0.266667	814.9199541999999	0.594753961255131	269.0648102000006	0.1631679664145815	8.85120217333333	0.003507707851388548	3.6421068666666656	0.005371506216824008
0.4	808.5867307999999	0.5895175915165659	269.3657426000005	0.16316945937500976	9.029387033333325	0.003586114870303363	3.7207867066666607	0.005492758170554804
0.533333	800.0944276000005	0.5825806751982682	269.7830762000001	0.16324803767214516	9.282407940000002	0.003699245064664066	3.832286580000014	0.005667719290133724
0.666667	789.6138938000016	0.5739005903966383	270.2727504000001	0.1634117077829937	9.610768353333329	0.0038473802271802877	3.977084506666671	0.005896824118814342
0.8	777.381559400001	0.5641293837039965	270.80105479999906	0.16363979261850248	10.015025560000009	0.004030507505303636	4.155276139999972	0.006180010350332645
0.933333	763.2366622000006	0.5524878455761405	271.35261859999906	0.16391354050882867	10.500299973333318	0.004249132194389567	4.369494126666692	0.006518046395975278
1.06667	746.9558951999987	0.5378001934970275	271.92838840000013	0.164234585594565	11.064481386666657	0.004502524225552926	4.618024073333311	0.006909681007277966
1.2	729.8375972000007	0.5233237165536324	272.53219359999974	0.16459157688928444	11.713478133333311	0.004792087825788714	4.903751446666664	0.007357091513052781
1.33333	709.5641103999973	0.5050302021466577	273.1478182000003	0.16496435997780706	12.447711173333332	0.005117413282874099	5.226576206666625	0.00785953128481423
1.46667	688.1078928000012	0.4862293837218694	273.75329000000113	0.16532249090445325	13.26924572666666	0.005478890958461628	5.586695133333301	0.008417415004638886
1.6	664.1346010000016	0.4655768862611641	274.3163339999996	0.16562710155117902	14.180392093333353	0.005876984431227164	5.984882466666594	0.009031325356989717
1.73333	638.8415974000003	0.4446025348994191	274.7933885999991	0.16583443463557115	15.180234686666674	0.006311273125506372	6.419851333333348	0.009700355999335728
1.86667	611.623900599999	0.4223187872340962	275.1250914000009	0.16588610343770974	16.269437033333315	0.006781462010064088	6.891047926666674	0.010423789653027012
2.0	582.3887835999988	0.39876189826113334	275.23718840000055	0.16571681758043966	17.44567579999998	0.007286412150658066	7.3962514400000074	0.011199549213912061
2.13333	551.267610000001	0.37415275291154243	275.0403561999992	0.16524696116148044	18.70250042666669	0.007823002280368387	7.931428733333302	0.012022510968593437
2.26667	518.2803085999999	0.34881506306830706	274.41367479999985	0.1643795349737525	20.031164473333355	0.00838702417166353	8.491586806666664	0.012885883817929746
2.4	483.7625045999985	0.3227883468217548	273.2352348000009	0.16300857492631177	21.418799113333343	0.00897231199358366	9.069887266666647	0.01377994156518389
2.53333	447.45260399999944	0.2961385132119756	271.34001879999937	0.16101020692814316	22.844152193333322	0.009568958494433847	9.65588162666667	0.014689291709199997
2.66667	409.99164380000076	0.2690361072125014	268.55967760000016	0.15825537018566754	24.2811039133333	0.01016555841169921	10.237311386666612	0.015596306501291192
2.8	372.01572919999956	0.24249348613614735	264.71875519999986	0.15462452084379508	25.69697314666664	0.010748068016011181	10.80039359333334	0.016479699571401888
2.93333	333.57531279999995	0.21602884674766196	259.6518785999996	0.15001935959877258	27.05367900666662	0.01130066614691146	11.328719993333234	0.017315400008847744
3.06667	295.55622159999973	0.19042763773242097	253.24085819999976	0.14439511212591127	28.304148273333382	0.011808618033899754	11.802956626666713	0.018081122300290516
3.2	258.81701039999984	0.16618502246182543	245.40156379999993	0.13775450137790787	29.40690226	0.01225700421221387	12.207492799999965	0.018754541583017863
3.33333	223.91497399999955	0.14346862411509526	236.1568762000004	0.1301929896781215	30.31477216666667	0.012634165768966714	12.523909913333345	0.01931807503796839
3.46667	191.33176020000045	0.12247779421589917	225.57171100000028	0.12184033173487903	30.988932280000004	0.012932965015561793	12.738769639999965	0.019761267141670282
3.6	161.78278659999947	0.10370290069874483	213.80072900000025	0.1128968273612428	31.394916379999906	0.013149828476262889	12.840285200000046	0.02007881056683694
3.73333	135.43605780000033	0.08705663405667131	201.0621960000005	0.10359199947596506	31.508117619999997	0.01328565263271217	12.820759999999957	0.02027223456304378
3.86667	112.28230066000012	0.07247438264622401	187.62344599999977	0.09417121900491982	31.315635053333324	0.013344643801182235	12.677756966666653	0.020348119498044572
4.0	92.48520387999994	0.06003527789715017	173.76128499999993	0.0848628601507234	30.81669868000001	0.01333332741571293	12.413325539999917	0.020316675085161207
4.13333	75.51388710000003	0.0493459178834526	159.76118499999941	0.07587527747787082	30.022266246666664	0.013259646310704264	12.034466853333374	0.020190425211363144
4.26667	61.314231559999975	0.04041309700643859	145.8895750000001	0.067382494840992	28.95575553333333	0.013131691477609248	11.552247146666648	0.01998206006740723
4.4	49.419314120000124	0.032867628515063765	132.38354019999963	0.05951818796010662	27.64938522666671	0.012954843156270622	10.981235433333364	0.01970031324539796
4.53333	39.69909737999995	0.026695514220213292	119.44503280000005	0.05237734797773603	26.14622060666668	0.012732737349195502	10.339526733333344	0.0193511198279395
4.66667	31.61660829999997	0.021499091789866327	107.23330302000004	0.04600760941017345	24.494614626666692	0.01246448441258833	9.64649217333329	0.01893333196279129
4.8	25.043536119999956	0.017250821513990648	95.88121364000025	0.04042443284783964	22.7439037866666	0.012144518259588972	8.921233253333307	0.018438496807075894
4.93333	19.733421879999888	0.0137886725857788	85.44275190000003	0.03558128184715157	20.93916649333333	0.011763788293922441	8.180569346666685	0.017852628840355638
5.06667	15.39249888	0.010927374013198272	75.93269748000024	0.031406595808621096	19.117438673333325	0.011312779417833223	7.438741046666689	0.017161235199241075
5.2	11.97301950600003	0.008636165876523005	67.30980165999996	0.02780358888209781	17.303439346666668	0.01078278907369395	6.704880833333274	0.016350723257592945
5.33333	9.221625235999952	0.006767367169645234	59.52783508000001	0.024683308117872154	15.519855440000033	0.010171890005313173	5.987907179999997	0.015418058385329083
5.46667	7.039614295999993	0.005262085952106867	52.52434133999993	0.02196292797244694	13.78501830666668	0.009482162508877838	5.295146613333357	0.014366449314810709
5.6	5.319670017999997	0.004054473396094327	46.243400540000046	0.01957584868980231	12.117025266666653	0.008723181595260563	4.633516773333325	0.013210492075867093
5.73333	3.9807653520000104	0.0030959873519651494	40.62938896000009	0.017467088706811046	10.533001459999975	0.007910149779556678	4.00954133999997	0.011973452505036775
5.86667	2.9437615000000044	0.00233820795856494	35.62965770000002	0.015593545678049017	9.04883670866667	0.007063296780604739	3.4290107973333566	0.010686209456484956
6.0	1.9080644360000023	0.001618961979225437	31.19233511999991	0.013920419687655455	7.678126367333335	0.006205723770161398	2.8966560966666712	0.009383945790513949
6.13333	0.7693136384	0.0007622992139674765	27.266552299999958	0.012419191210063142	6.432216192666665	0.005361920993719186	2.4162234713333586	0.008103872333389632
6.26667	0.5403356500000009	0.0005749796048310176	23.806255140000005	0.011068623488469572	5.319097081333331	0.004555531265541641	1.9900231946666906	0.00688176185606742
6.4	0.4250528340000003	0.00045722790224580974	20.764228320000058	0.009850042070598822	4.342452817999995	0.003806938987476425	1.6186025020000017	0.005748320748496029
6.53333	0.3268829864	0.00035105458003674135	18.096601199999977	0.008748878549786128	3.5017841579999978	0.00313183304081513	1.3009053460000093	0.0047270313747641126
6.66667	0.16616408699999996	0.00018882614247942825	15.761500139999983	0.007753181574277385	2.791885010000003	0.0025396349713209566	1.0341649639999975	0.003831852455969768
6.8	0.09610036682000021	0.00011420004444084765	13.718944920000006	0.006852938012234357	2.203177801333336	0.0020331716392369345	0.8140515906666685	0.0030667725580674717
6.93333	0.06498690300000007	7.76146112098918e-05	11.93290426	0.006040259898836481	1.7231826813333377	0.0016098566667229193	0.6353442026666709	0.0024276464415957312
7.06667	0.03790901694	4.473820301876728e-05	10.370751160000024	0.005308181633151054	1.3376668720000016	0.0012630057230376094	0.4923045399999957	0.0019041953991657638
7.2	0.024521702480000015	2.8076383697546924e-05	9.003354928000023	0.004650440396125128	1.0319092448666691	0.0009833847708233309	0.3791799157333363	0.001482352010793016
7.33333	0.01786275756	2.0082153477110275e-05	7.805923129999978	0.004061406280453191	0.7919672098666665	0.0007610349204866364	0.2905878297333322	0.001146996145132876
7.46667	0.012858062471999995	1.4447801149716538e-05	6.756931342000014	0.0035357089824510626	0.6052974879333335	0.0005860907261981633	0.22178151506666743	0.0008831909108679371
7.6	0.010362756549999984	1.170663855050786e-05	5.837897654	0.003068226186529815	0.4609114041333333	0.0004494922737393508	0.16862786186666667	0.0006772389781573859
7.73333	0.006642565127999991	7.563392899749609e-06	5.033030834000013	0.0026540895282682734	0.3497523060666657	0.0003434532331450911	0.12773742693333318	0.0005173744720300508
7.86667	0.004634899309999992	5.2765298073093835e-06	4.328938512000002	0.002288842189752731	0.2643995684000003	0.00026139718204052845	0.09635773279999962	0.0003936750492667323
8.0	0.002939380957999996	3.3818649055303975e-06	3.713434641999991	0.001967843883231619	0.19890198486666646	0.0001979766199252857	0.07229064793333342	0.00029807486396238894


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_0045/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.12356735669626438	-0.04912697682971681	0.13297500326500983	-0.0012128041248187335	0.08719096468277411	0.08719939917314763	-0.03766170472851765	-0.1904792742222451	0.19416683010053826
1	0.10041426354128084	0.03276856212262847	0.10562576857056409	0.17337902691641158	-0.018706050559960975	0.17438521526217066	-0.08511497206761093	0.00658849423915038	0.08536958900222906
2	-0.03619358154400569	-0.05539302767754158	0.06616919872771225	0.016604890263392253	-0.1044266734985177	0.10573860467504437	0.014674888020186768	-0.23845208176046453	0.23890321813300108
3	-0.13776066948551335	0.006558855520597501	0.13791671632850355	-0.010291946794194639	0.08044293587297428	0.08109864425918589	-0.051321375480817305	0.09310773603583511	0.10631525803459155
4	-0.02749364648033957	0.006088242151147294	0.028159674878749846	0.009720430411406043	0.15815217007326604	0.1584506095484213	0.1753282472506919	-0.1750484792632012	0.24775383826766265
5	0.16545996377164449	0.03836511430111088	0.1698495852413282	0.04425011701438327	0.1462577183811675	0.15280508185872455	0.18598209216059794	0.11643952268657565	0.2194253883394324
6	-0.23001671346046462	-0.07675959921420146	0.24248654507555328	0.01860671946735824	0.06145804335503153	0.06421293563111644	0.20623199004392934	-0.08628026026088058	0.2235529401018127
7	-0.07602676845767298	0.003164184974015376	0.07609258563530617	0.044775245267324675	0.19258026424258629	0.19771692078447264	-0.02714572806632232	-0.12952166608805302	0.1323357568402275
8	-0.16603578864992521	0.003411157226903674	0.1660708255721916	-0.1294783085356304	0.10990994518402505	0.1698376531620809	-0.062007395141460295	-0.07428184070266965	0.09676109192441962
9	-0.13416657793972087	0.0819832246921175	0.15723205705890073	0.19109652030302218	-0.020623249326553527	0.19220613539819317	-0.09226057718667546	0.0545714340073318	0.10719167650725066
10	0.00752179116401199	-0.016341429995788852	0.01798943235964594	-0.04125625749105448	-0.03175132761169873	0.052059827000035364	-0.02786033165204618	0.03119874617167016	0.04182774010685146
11	-0.1870563452056751	-0.05547518038970018	0.1951091282359041	0.05502980508236615	-0.033463005428678395	0.0644053738419627	0.003319342859454408	0.19098293783894116	0.1910117812665268
12	0.046017787575176834	0.03537509805673885	0.05804338322184526	-0.09871290062481657	-0.11632600439337518	0.15256466185815265	-0.03760694726344159	0.15447648193717778	0.15898825728387142
13	0.045299493897176295	-0.026390453991519222	0.052426140514239696	0.016436131092978312	-0.15550501932574617	0.1563712167913464	0.2061231475218678	0.050581667351784015	0.21223867935983817
14	0.006860690594302699	-0.0462422320020361	0.04674840206852941	-0.1801630334767765	-0.011725557860395409	0.1805441977430778	-0.004779345980162538	-0.039073205700431615	0.03936441987005953
15	-0.017666359704126014	-0.11477624678466104	0.11612789109929184	0.13491854110123805	-0.04002453805257092	0.1407301544773122	-0.08146912699444211	-0.09926836624846527	0.128418951836853
16	-0.16065754637453422	-0.04696440398426035	0.1673813085403577	-0.1929395887260515	-0.10256937962490739	0.2185089529845774	0.1880803306305979	0.15402562144735726	0.24310101363910358
17	-0.0964607561342406	-0.0074418120271746106	0.09674739293767681	-0.009196357158149874	-0.03633765142163873	0.037483301559771615	-0.22647247153877598	0.015212404658160915	0.22698281349116572
18	-0.09999832751014844	0.11651735048936256	0.15354464650351007	-0.1110076448682105	-0.017150309470502837	0.11232466485202955	0.0037332614426072368	0.020634835050722902	0.020969827337615356
19	-0.13946377798984694	0.03458025067883987	0.14368694828763232	0.18258940051376027	0.07763342744151171	0.19840826151219315	0.1221771244909942	-0.083819640729076	0.14816538705392454
20	-0.16189706614411398	0.04122344883510431	0.1670629604668015	-0.1461993918805975	-0.03209961443406353	0.14968182064991079	-0.08321010320036394	0.03578398698761072	0.0905782258566854
21	-0.1492979033454566	0.03002061142058319	0.15228624709216176	0.14589163126775181	0.1282299261169325	0.1942351204749533	0.10090417211531283	-0.023453908761423014	0.10359410111809374
22	-0.07703472953640204	-0.01760341840463015	0.0790204397246376	0.026469145138985236	0.08181748876667463	0.08599254102812404	-0.06557425802966964	-0.025342394968062096	0.07030092672830816
23	-0.057835686145764925	-0.05236170387393302	0.07801739949865592	-0.049223851617188695	0.11071514284431357	0.12116447673748179	-0.10970030541180235	0.03268232136668079	0.11446523986502502
24	0.10049126214078176	0.030111078299126837	0.10490553275677822	0.1425625029713012	-0.11049265494345284	0.18036821795952637	0.16775141680005495	0.026783997475589308	0.16987619126645773
25	-0.009170231175896649	0.13905940289577934	0.13936143897631825	0.052360432546720084	0.00471722760408176	0.05257249407007751	-0.042028152097954775	-0.2623236278740065	0.2656690635165281
26	-0.05622449682763916	0.06861762346119579	0.08871060981068529	-0.006412989120167143	-0.05670054343598236	0.05706205442665997	-0.11294688640984629	0.2554817822024204	0.27933481735545196
27	-0.061742586720575206	0.08497299442101339	0.10503597857792026	0.01691342205109293	-0.02181491158435584	0.02760351812562412	0.04800240665106015	0.053016406753216776	0.07151902145105367
28	-0.16911750477111956	-0.18138299614882084	0.24799298722329385	0.011461668730424647	0.004748674338990459	0.012406440184991851	0.11118789443196715	-0.031127610491763297	0.1154628771646593
29	-0.11093672138121476	-0.1381204241172929	0.17715588533592141	-0.13285104035119888	-0.08109239017753567	0.15564502776221784	-0.059521732104164	0.016902153220596364	0.06187503031249668
30	-0.06684253740741809	-0.09693824495588221	0.11774951440319706	-0.05759905018930076	-0.03407787867007145	0.06692497588614955	0.014991121318429662	0.14170389640256673	0.1424946594580065
31	0.03109091419156678	-0.021153162893707878	0.037604537567627515	-0.03411532512349946	-0.0073874065744850195	0.03490600498737743	0.08250107133422692	0.09629562954338658	0.12680408132411333
32	-0.12521123368499923	-0.09067882445025724	0.1545978727039931	-0.061147161557500454	-0.10038110471897313	0.11753868108474125	0.060974770972062116	-0.03324354386655865	0.06944822462743909
33	-0.01801769967271494	0.0954782773087273	0.09716346504390619	-0.2174344447686	0.15843269746562644	0.2690328184405465	-0.06932600704152428	-0.06308551064676293	0.0937330086249466
34	-0.1091101530021617	0.13990130340368634	0.17741871429532297	-0.0922662030498206	-0.00784133348107479	0.09259880526222866	0.0366700696300306	0.02956870975186868	0.04710629048292325
35	-0.1455443930198587	0.09095988303171322	0.17163004008815602	0.09144482921920323	0.028181909666725864	0.09568895873293189	-0.04147056935618461	0.060586626074783205	0.07342034719239428
36	0.09925131945249972	-0.048154868924718715	0.11031643492344642	-0.1874843921529192	-0.11627624003821303	0.22061405507894036	0.01061065831801842	-0.01303821072483329	0.016810146009089016
37	-0.09215690170042838	-0.10398015744428102	0.13894159806609355	0.01749289650591708	-0.09886470308893527	0.100400353311281	0.001656035875476131	0.08200930622646226	0.08202602491018642
38	0.03083868882050691	0.0029444633726740063	0.030978937888847587	0.07901567648153056	-0.04427392222516642	0.09057404329626666	-0.030910021002585056	-0.16000275279305404	0.16296106989012868
39	-0.14320852752938026	-0.0820922018165735	0.16506911266565377	0.05416096575716851	-0.22716254327266724	0.23352993657742382	0.14530133866503356	-0.060106857349994	0.1572428482263766
40	0.02261063189889192	0.0033376957251666523	0.022855653296744428	0.05989459498121532	0.13819064756326183	0.1506121428767198	0.005279822639372935	0.0032844682196773423	0.006218059069300117
41	-0.055125530372967586	0.012202165695882412	0.05645987023161443	-0.13481404809600836	-0.044401016966495996	0.14193758442249158	-0.03611418160124129	-0.0816275533806611	0.0892596862174639
42	0.014139080219432958	0.020535664622424142	0.024932450961272196	0.10083910171901672	-0.0242915817739527	0.1037236972951641	-0.11801524994678166	0.23129562261089848	0.25966375230086414
43	-0.13949982603065594	-0.09401683801897684	0.16822415787772516	-0.0966499833370532	-0.10480947678347036	0.1425701430969243	-0.169527591188935	0.1812143324034428	0.2481496291408636
44	0.03422006766399537	-0.13150346375214392	0.1358829423060152	0.009787732461679419	-0.053154726823993595	0.054048355113498106	-0.013068331821173791	-0.016465389336606715	0.021021187944413267
45	-0.002091588562410202	0.05026628650552002	0.05030978336039055	-0.10860348090079225	-0.08596237688271541	0.13850720668288258	-0.08834574910497958	0.10364976976578792	0.13619194600790768
46	0.029490619338721286	0.011622169188305335	0.03169813000198838	0.07235895077926763	0.05762934511175412	0.09250383330374008	-0.028883691980878805	0.09362263488672966	0.09797686168468642
47	-0.05501388206133032	-0.18386807541317307	0.19192184965657832	0.011411834409999617	-4.211765605290312e-05	0.011411912131549327	-0.27976981657747535	-0.0524544229124331	0.2846447202230714
48	0.02988258187042431	0.02402385263323624	0.03834206820955363	0.05439899422267561	-0.016292221373537086	0.056786328017605026	0.18166968808284611	0.0019480133929404622	0.18168013189200868
49	0.014955083261871623	0.05376326710017712	0.05580451061208673	-0.10269921221357464	0.15683008454872838	0.18746413952767108	-0.03868298342127914	-0.19425395756146852	0.19806810251694687
50	-0.07170771776749436	0.07872567001523781	0.10648815852840512	-0.20532964587308453	-0.13597219152797188	0.2462695684474348	-0.08125288767086436	0.03290767859844982	0.08766382985925823
51	0.02987084976141008	0.002235069237797861	0.029954351937013804	-0.0347675818848425	-0.14942658702676115	0.15341802260681583	-0.04884429065335681	-0.07429697457560375	0.08891459475540284
52	0.0150540758884916	0.05180908056028931	0.05395188624468113	0.04729452663917859	0.12698300002204926	0.13550444474121037	-0.02304774671232571	0.13695682350491548	0.13888257678007018
53	-0.04075134971499242	-0.20149189597115633	0.2055715365648778	-0.025307628366617263	-0.06316500712372304	0.06804626498554343	-0.08732485158020546	0.014590825076903987	0.08853542725897764
54	0.05408063852050382	0.005334778754795853	0.05434312584999157	-0.0821962516311284	-0.07878787444254844	0.11385847768779694	-0.06751876627864556	-0.001154747773751019	0.06752864016261062
55	-0.08690983154626311	-0.0677679275305543	0.1102080342860097	0.21185015350243336	-0.060104339991615297	0.2202113058515213	-0.08987666914774647	0.15169447944862247	0.1763208176940035
56	-0.11469004806659715	-0.159090654552079	0.19612150185873883	-0.10794108705635799	-0.06782556387086759	0.12748170609663723	0.09715552356637648	-0.013695645027858892	0.09811608661267453
57	0.037711559247482714	-0.07322972886283614	0.08236962358904462	-0.0007874317153113782	-0.054130118099994795	0.05413584518806058	0.0548273107668382	-0.026921294776139904	0.06108019415774044
58	-0.0374538767635355	0.07956898053244368	0.0879432518593127	0.3417795297021282	0.061002452625360706	0.34718085510252045	-0.18271909731428396	-0.04112682583184911	0.18729037435583823
59	-0.00061579323205109	-0.1435473887392107	0.14354870955585325	-0.08515870167398287	-0.03501123657546727	0.0920749214354362	0.006943212624786754	0.08665029782385343	0.08692802951013842
60	-0.12821744450852046	0.11354114853520907	0.17126384757732713	0.11613144882682161	0.06160545674827051	0.13146005365805885	-0.023243861404394706	0.1453665779718568	0.14721317564754394
61	-0.048432395384127136	-0.1291348972042873	0.13791852159375212	-0.1309813627168252	0.1990821963012382	0.2383061859526128	-0.008443355036558657	0.04481837744971141	0.04560676705817001
62	-0.1372632122598567	0.03260427122481851	0.14108234454387267	0.14257467409763125	-0.024310179508295473	0.14463237024183526	-0.11981080132253256	0.03144364357445828	0.12386819944919254
63	-0.009144932374057946	0.07629465947354633	0.07684077597415637	0.12308537458676268	-0.022745759719047666	0.12516940130223653	0.03511795635631162	0.01415412084229959	0.03786304260703605
64	-0.039603961793363514	0.03249998588702849	0.05123204926983936	0.09732834769414188	-0.22672194223161546	0.24672990567450015	0.08417752000882195	0.1080441506454578	0.1369649347954943
65	-0.12879299548313095	0.07213399979453905	0.1476175789392183	0.007800111736125853	-0.10018942074105523	0.10049259560546855	-0.05144087682042687	-0.043110605976637975	0.06711697367825269
66	0.04754134449481023	-0.21021922695908363	0.21552796296455118	-0.01683865748505357	0.024768437218418475	0.029950223173487174	0.11466615627246776	-0.08239742952020492	0.14120079244054948
67	-0.031741624250319775	-0.13597511667105097	0.13963080986571128	0.0651859463429318	-0.003430297977497632	0.06527614070116285	0.11837669741820307	0.09957503130879672	0.1546875216421436
68	-0.08146540610520114	-0.04594976485226817	0.09353070769466082	-0.030316017620821718	0.08313669606531583	0.08849164456061755	-0.08099251746579247	-0.07649287462085205	0.11140443327448012
69	-0.019815599692936458	-0.05643123776881575	0.05980921824695021	-0.009831271251144065	-0.06919206529110214	0.06988702163965577	-0.05737419359328569	0.040988705086538665	0.07051150285698828
70	-0.1661034400350966	-0.008649778132233601	0.16632850463233836	0.05390745933214229	-0.002949755599778645	0.05398810266850466	-0.03320331373032919	-0.003855622626318037	0.03342642470428512
71	-0.1262020691629853	-0.12087343395741298	0.17474938997797962	-0.09733356454681308	-0.06988359421354266	0.11982295075481875	0.01403453672575016	0.06459433434122247	0.06610140883590955
72	0.01751456145621549	0.028351987833818912	0.03332559192471403	-0.08466542432477313	-0.01825872384953781	0.08661186450312433	-0.030283543791146277	-0.019168718049542264	0.03584037913043222
73	0.054258322504795495	0.03531250644555824	0.0647374595771412	0.15793709632205727	0.25602818612977174	0.3008231348941498	0.1220005983755604	-0.13062600262473292	0.17873807251313728
74	0.08576788166311994	-0.07232326584799204	0.11219083878774717	0.014581379985283933	-0.045679678386032166	0.04795049175687955	0.22407801662789673	0.02797979845981671	0.22581812738959628
75	-0.10154122445977462	0.10195549174223642	0.14389420614184426	-0.05391083921635038	0.045894077468838536	0.07080003482857147	-0.15384977905569805	0.027862356787129818	0.15635237587328318
76	0.04114973739368467	-0.11919799465604047	0.12610100244482858	0.06659521383730274	0.1311176231258343	0.14706037399722738	-0.0601016149105491	0.09661014111678091	0.1137792752721701
77	0.08195906727035604	-0.045278814542879846	0.09363471447190541	0.09739600364869284	0.07575465513437735	0.123388610905807	-0.0642316282353336	-0.11013801852938121	0.12749935368989299
78	-0.07562494597370954	0.1549258239972553	0.17239821169245062	0.09123626017601112	0.07808976685006067	0.12009191004227397	-0.14773677566394422	-0.11417118520845651	0.18671158082851277
79	-0.0375227600768253	0.038060797011225	0.05344699984950201	0.023191211618323156	0.009380366685458833	0.02501646608694987	0.05869993769096581	0.002294572424511071	0.05874476783114046
80	-0.11461420438090768	-0.04695508808034083	0.12385958236043362	-0.042773708115820416	-0.0437408907711177	0.061178882234217476	0.07771978467545942	0.06347257868222668	0.10034507050459049
81	0.025736795263824122	0.03339271593468214	0.042159887428056236	-0.029301220172776858	-0.1475014529786474	0.15038364317446787	-0.06482166386324947	-0.03592451187642245	0.07411085385798305
82	-0.16247602787121845	-0.034165685186283566	0.16602937594611744	-0.12094968249629738	-0.18455466848036817	0.22065641018074625	0.0040608848602345935	0.1370268252148978	0.13708698557602847
83	-0.007577466574547751	0.14336400944995176	0.1435641222773094	0.1311764409258232	-0.042507142496956425	0.13789168146491848	0.0547582219847891	0.12109337954996759	0.13289871875141593
84	0.04219695418176549	0.20732552582926866	0.21157612484068417	-0.0639417234309076	-0.06833459014452291	0.0935850426378842	0.06464626403390505	0.03915704917723215	0.07558051305600898
85	-0.040082029822043515	0.07887159566281718	0.08847201657617006	0.03842569812607385	0.040379180901062316	0.05574058240381841	-0.07999640917685681	-0.09106539576392567	0.12121192922658855
86	0.03882482831073325	0.08738324864567544	0.0956200786301175	0.047086145582318654	-0.05364885723081496	0.07138140505742145	-0.08391041639362028	0.04630258526109873	0.0958378181158777
87	-0.14340851638588611	-0.035388615410002856	0.1477103810591458	0.07403916560737153	-0.020868251020730942	0.076923871096689	-0.08400153527289476	-0.11915074844553619	0.14578463150598156
88	-0.13992833880362673	-0.1316524100014903	0.19212573242422018	0.08524492778625904	0.06888585443975352	0.10959908145226141	-0.07258198939297882	0.07780887487115172	0.106406607844424
89	-0.07935821977300239	0.053181664791536715	0.09553018641005326	-0.09769782387675337	0.022852915970927985	0.10033504152900628	-0.1406817954543869	-0.08167984311518453	0.1626744120739064
90	-0.04236272456584498	-0.006183907398230609	0.042811694002358014	-0.04932890967075681	0.15462334799106875	0.16230132800834635	-0.05077668689551744	-0.005081781591865349	0.05103034818843424
91	-0.010113883352132551	-0.0825084210201023	0.08312598977269986	0.0471284383026846	0.00932751285025905	0.048042608097622015	0.008651378062513326	0.10610679064851604	0.10645889988210731
92	-0.18948671763005864	0.08017914752666673	0.205752064039019	-0.19377053540168593	-0.07393757911179338	0.2073976518545201	-0.16296028738074775	-0.044192140911195776	0.1688460854788493
93	0.04396023579618111	0.09009470272911303	0.10024748271703927	0.0975032904530947	0.08513689119661186	0.12944180890193197	-0.06483226428694246	-0.0959529866305624	0.11580240988812297
94	-0.026028800008989904	0.039910199259877835	0.04764790063445762	0.010638347843432492	-0.0944684670771963	0.0950655863956731	-0.16976946523737188	-0.11705763215346258	0.2062138709504251
95	0.04352030857514653	0.0025268949959201524	0.04359360568703142	0.1166858867667329	-0.13102367571482038	0.17545027719659273	-0.03294957116141097	0.018578803121171085	0.03782652726772736
96	0.06086254770564373	-0.16077241644316326	0.17190700858951524	-0.07638554449270377	-0.0865756740856001	0.11545604683524754	-0.1744841105891434	-0.03938594835750197	0.17887413948389588
97	-0.019097962686567164	-0.011481753731343282	0.022283690168478087	-0.034595740231603056	-0.09863201305423955	0.10452339088120055	-0.06582248256689904	0.03668221905722548	0.07535372854897099
98	0.01364691298532115	-0.235472530599671	0.2358676554787492	0.006761030724643012	-0.0772340004873765	0.07752936455139846	0.008883041742756238	0.0012155360072859307	0.008965821679498115
99	-0.0654884746488573	-0.057904834107863165	0.08741687551550432	0.17102497389218982	0.007960413880068622	0.17121013370699234	-0.15368431764985244	0.09174822755181655	0.1789877279323939
100	-0.19482697466803936	0.06243001961329497	0.20458508598433378	-0.0015209774786926124	-0.12613754839274127	0.12614671809849765	-0.10778876006903418	-0.06463528972887174	0.1256826856633602
101	-0.06435926044331534	0.07629143665586062	0.09981231242600128	-0.07934790109076177	0.0745654045567633	0.10888566923256289	0.04004332521515776	0.12047914203152776	0.1269594090996801
102	-0.1629150391707419	0.18065287894977192	0.24326276464112898	0.13047767642822852	-0.02416041766682669	0.13269570387900662	0.05551849514634904	-0.028672480859014873	0.06248531396997022
103	-0.047087297162827224	-0.1710964147199693	0.17745759122711016	-0.0036582080424768823	0.08180393652209729	0.08188569176964534	-0.09423196509937606	0.08153633424848103	0.12461074210986005
104	0.04499109379366781	0.011600789270793414	0.04646263910343416	0.07966634821764979	0.19763406962320942	0.2130867253354076	0.11536993976883607	0.05050183106512268	0.1259391041066874
105	-0.10788413439786913	0.006107297583582484	0.10805686252409849	0.02304172027200882	0.11448309913120407	0.11677885450619302	0.0005401874346796313	0.025312011730770984	0.02531777518510016
106	-0.002928522006993248	-0.03384958684696769	0.033976032300076654	0.07749291006152705	-0.1641000906697819	0.1814772461429657	-0.006723673961609037	-0.027205229965932394	0.028023781490749695
107	-0.15833749456045249	-0.06089276613989168	0.1696428340716131	-0.1427291192325602	-0.014139486983176547	0.14342777474760532	0.12160365738898829	0.16170462152742207	0.20232605890914118
108	0.11134501480750246	0.13359541241636502	0.17391218054288665	0.1711696817014835	-0.018160189994499653	0.17213033560190225	-0.006225512701008265	0.044327650047877386	0.04476268051801075
109	0.07160804349250016	-0.042261522674177425	0.08314895183683199	-0.0713704867820615	0.030032429230812025	0.07743186158818698	-0.05156395545607827	-0.05685369101531253	0.07675404669684233
110	0.007177953980986316	0.030728271310599523	0.03155550159783506	0.05793312885378832	-0.04349904183208041	0.07244593887236689	0.10911778297491485	0.07469480948861108	0.13223465932160341
111	0.037109441285403263	0.13773290694467102	0.14264453823383566	-0.06823011306089682	0.03365876165682604	0.07608061884983447	0.015027930931734997	0.016663511264784717	0.022439057818023567
112	-0.1818321852394977	0.12153460627618187	0.2187089484033005	-0.05772028736692912	-0.09406304521188608	0.11036071786760995	-0.07397607143301058	-0.06837105204280759	0.1007326158803701
113	-0.09822456622673374	-0.06444832816850024	0.11748043417584353	0.031530382595648915	0.024007084952225262	0.039629599474778454	-0.12357072251980282	-0.08738158925860127	0.15134485655424504
114	-0.05401995132151794	0.08609235199341812	0.10163684475886574	0.0714781140594211	-0.128568900537583	0.14710228745649917	-0.13494094033691142	-0.02732229414180777	0.13767921098038494
115	-0.0010943971732198085	-0.0766176036355589	0.07662541935955954	0.0771515451910171	-0.047741643898089624	0.0907283058777885	0.2985700464144037	-0.01033449940855501	0.29874884852317773
116	-0.060819535305107184	-0.08959334701777565	0.10828658136896163	-0.06968640932866586	-0.014469702612188473	0.07117280336482147	-0.003119136497943938	-0.2643455783714589	0.2643639798025327
117	-0.006111292210331421	0.05932336060213194	0.059637312193044356	0.05819581858340141	-0.047169223321533386	0.07491120696764174	-0.005697808962674781	0.060053241207211824	0.06032293764785251
118	-0.0370978269412806	0.09283857717451106	0.09997624805699028	0.0651975163960082	-0.16569074326144081	0.1780565599654684	-0.05656758216191685	0.1413426242409968	0.152242007274526
119	-0.07856402159015012	0.05593194446396457	0.09644007413900921	-0.012040328040906803	0.04855904030173338	0.05002949024683355	0.1486009367465362	0.2807450711212117	0.31764765599765143
120	0.02975819123592212	0.16493012602112178	0.16759324692533653	0.024641183673081976	0.049054029683579754	0.05489522530246219	0.014716080198983216	-0.01032069272017747	0.017974418339607827
121	0.08266427777351547	-0.001020319130852074	0.0826705743958859	0.04786084917166733	0.05969220663363093	0.07651026346984555	-0.07255645761422384	-0.010659595914166816	0.07333530204872672
122	-0.14185102632806137	0.007329498599683315	0.1420402591522809	-0.10535266062406168	0.04092107941021187	0.11302087347329068	0.15119232689219095	-0.0316813254062449	0.1544759725347975
123	-0.2361548951725418	0.06078702778883194	0.2438528188505403	0.0430363296287098	-0.040117619210232214	0.05883493043259384	-0.15262888370612587	-0.017145630785082647	0.15358889542019785
124	0.04836112583357724	0.02463004859732253	0.054271887619628284	-0.029046149710345727	-0.026176711264464254	0.03910113841845205	-0.08393541511808655	-0.041772093384465754	0.0937553288979674
125	-0.03346369159606782	0.08272083362651339	0.08923314950791578	-0.18431186503092994	-0.050575967617876694	0.19112506923913528	-0.19378200848049953	-0.16087484561097745	0.25185746516848023
126	0.0369537424534674	-0.02182111149022694	0.04291549822600354	-0.04041485265187186	0.006156001163599071	0.04088100616666311	0.04735084331294199	-0.04688784370004597	0.06663761887467712
127	0.07561060069432268	0.010435084043436078	0.07632728159937234	-0.008196542028649228	-0.1092995680094997	0.10960647274814872	-0.017954426518910153	-0.11153748827403533	0.11297332748088601
128	-0.05295346050959251	-0.0879331540044458	0.10264652236247733	0.06055086607699722	-0.03351967809151216	0.0692096539655636	-0.09736805473047079	0.05630094857627293	0.11247370756129667
129	-0.031244524450576402	-0.08757172911349434	0.09297864296745731	-0.1333181425344789	0.03866432934136086	0.13881158990610565	0.1316824304913261	0.008555321428726247	0.13196005465614113
130	-0.030776446559804514	-0.01342649670842679	0.033577678250735245	0.13091816134259895	-0.056488741862828575	0.14258521286084352	-0.049287482656979034	-0.06662230014273302	0.08287211124962614
131	0.022735480481031894	0.03673701725194851	0.043203130780920786	-0.13178526739010032	-0.06718184357233363	0.14792145485648034	0.2750262289145977	-0.06323772416152082	0.28220282838432587
132	-0.1227787534948957	0.01879243472349954	0.12420860643529237	0.029510078898757033	0.0011860513050647576	0.02953390381085966	0.009086297664834877	-0.09964345140300848	0.1000568748900229
133	0.024965091634048853	0.13622162151122227	0.1384903822200053	-0.07018860814295844	0.11684442021658364	0.1363050228303981	-0.0838727882465947	-0.06077531951584498	0.10357743031428789
134	-0.18158209998413852	-0.028250541934302476	0.18376656974061267	0.025758001155909958	-0.006652833886351168	0.02660328592988545	0.18973008146978396	-0.06569751582416482	0.2007826371975357
135	0.09111843636137128	-0.11584294593435483	0.1473843871232334	0.10519444867071066	0.029534831416078478	0.1092619709593002	0.024965126936527283	-0.05407544114113847	0.059560145211086005
136	-0.021806438937193976	0.044740866871872315	0.04977214027513958	-0.02701552780811065	-0.047828257530452736	0.05493069234180568	-0.02842992983073727	0.008114660150982412	0.029565327996600794
137	-0.1379832138781617	0.08470463073929416	0.16190812759348028	-0.07266539027803864	-0.01638662912226066	0.07449013732199851	-0.03779967935930824	-0.2906515261195907	0.2930991733105258
138	-0.11134007763571369	0.11691744234498705	0.16145061539808425	-0.06045487873274694	0.04387881482292109	0.0747003530972601	-0.029914780724387465	0.11679267403786862	0.12056294129915718
139	-0.02110059253712194	-0.017350281605689195	0.027317892986362675	0.007597279849013646	0.053772262248917777	0.054306305789204784	0.039501998725598626	-0.06764970779248806	0.07833831034510647
140	-0.0879744514862638	-0.012678139751457545	0.088883290566149	0.009346340443953485	0.00871932854647778	0.012782048740155191	-0.18339219278973365	0.05373822092360877	0.19110335623494795
141	-0.15990696772943117	-0.06556516101867663	0.17282658553540406	0.06007557061065081	-0.18490091026245392	0.19441558785261878	0.17803905677671883	-0.2270803325276133	0.2885539519029243
142	-0.06009711035649936	0.07465767505230106	0.09584065482568573	-0.0477307516529419	-0.12951877474287907	0.13803382797072414	-0.056353634614614755	0.024832510308416517	0.061582348952399654
143	-0.013456226318445813	-0.04020923885068035	0.042401095689666976	0.0007647074864064484	-0.031372866889544555	0.031382185303271144	0.14692103190096534	0.1097533928317677	0.1833891950277573
144	0.022425597386883628	-0.14023442362559937	0.1420161997370816	-0.021038645231777744	-0.10425753082565944	0.10635909611806567	0.0023769945034841362	-0.10904154918972878	0.10906745413992953
145	-0.1481542879095521	-0.030014443069015188	0.1511640162827437	0.05514948463337752	0.012142252512947689	0.05647034577028308	-0.001248715280665185	-0.005106010249524147	0.005256484616206194
146	0.1130552088570434	0.04825837027869872	0.12292416585710758	-0.01791495140830402	-0.10237040097674473	0.10392614916420888	-0.07236066143458626	-0.14520634063397903	0.16223731594045177
147	-0.09207623228557876	0.14670943553317645	0.17320996226075194	-0.0011358505204065621	0.040130188810823066	0.04014626022927935	-0.15885596347699404	-0.06401893705358967	0.17127066717238984
148	0.022042573043276493	0.05775535530289626	0.061818735772676284	-0.05108525772478302	0.16628254688947308	0.17395283543782009	0.1446758422251003	-0.082190004404794	0.16639199544329702
149	0.025916169264358684	0.19859850631274617	0.20028233706194057	-0.03759997016511744	0.012759586786876382	0.03970597954199785	-0.1183708348358061	0.03268580833251282	0.12280071907800641
150	0.05650488741780504	-0.03911380266566298	0.06872184413319572	-0.08059398490347158	-0.08342595568236151	0.11599689859705885	0.032900740262096224	-0.016477207034004373	0.036796155525208915
151	0.030151426054194807	0.1234365467954445	0.12706569001066156	-0.047236562246428485	-0.08383304851360986	0.09622511541144534	-0.168297942377914	-0.00958584663448409	0.16857071472927768
152	-0.12122594430263571	0.10040023517939599	0.1574037381898656	0.08637061447042788	-0.06464809888699197	0.10788540092941944	0.17811417668305296	-0.062191558216727526	0.188659613719806
153	0.042526251311999046	0.04200112794685829	0.059771036459640395	0.020725805975785327	-0.09161145004838214	0.09392665656411452	0.007299413298853934	-0.041534122798765866	0.0421706626835582
154	-0.08118736660069718	-0.04165940862528149	0.09125182092738851	-0.0758907256499806	-0.05068628637951106	0.09126062604774543	-0.1358328128799111	-0.14356012389175205	0.1976361865314248
155	-0.003484316186473648	-0.058444244002646493	0.058548015477283284	0.13042415502627705	0.04163849628040609	0.13690954892487134	0.19294169306850203	0.03769288988173275	0.19658904056883864
156	0.012205155821812924	-0.011508210539211116	0.016775122606095722	0.07103766190550538	0.009025032763539503	0.07160866306100018	0.1200362551881188	0.0019219010925171822	0.12005163998628506
157	0.019097571893792402	0.014181372018599522	0.023787151249539888	-0.2057058392318508	0.13202813434027305	0.24443060477659753	0.08252254264217108	-0.09535544108963408	0.12610563107778977
158	-0.003153367340988623	-0.048289369667543304	0.048392219916799276	-0.020526744420749633	-0.06474080509701709	0.06791700141440823	0.04503446660459417	-0.06016095458093854	0.07514947530389057
159	0.033743128686991274	-0.1458549511153878	0.14970726601758186	-0.0911353097745116	0.06400823610157859	0.11136740535960968	0.06706329246284788	0.02062838506595707	0.0701642035968974
160	-0.06173759657844979	0.04373035961314251	0.0756562963881935	-0.06423042680498837	-0.00837834476974385	0.06477456590847726	-0.15673783018781637	0.019680807907990466	0.15796860957764988
161	0.15749204498086494	0.14273058353315463	0.2125459096477032	0.02986438003089982	-0.006824496648832285	0.030634212069840006	-0.07240356182715114	0.15843056091822813	0.1741910399478759
162	0.009705710014800015	0.07995934781145633	0.08054624826349664	-0.04136127376711301	-0.12452261032171764	0.13121217721298742	-0.1391183865739899	0.03142559209662615	0.1426236071678655
163	-0.07811997450242518	-0.1568395303010202	0.17521806037422114	-0.04314541492795034	-0.009297152371751013	0.044135743695201915	-0.04293009113225653	-0.019741876775498872	0.047251819258551646
164	-0.15152267463123248	-0.009285419968304278	0.15180691667835866	-0.012176652242957782	0.017186897161797776	0.0210632450941478	-0.05320968526521464	-0.054171536070828745	0.07593303580324114
165	0.11269555743190257	0.026570499258387704	0.11578549173245858	0.08045423030678903	0.03477548847237377	0.08764826166416566	-0.042886089320231705	-0.015049003386331021	0.04544985324623936
166	-0.21535058167386537	-0.09673351274930965	0.23607889680378677	0.043337071400914924	0.002316260593979895	0.04339892649302771	-0.014248814051982256	1.8306814987443648e-05	0.014248825812235967
167	0.14855043064209775	-0.03799540998298423	0.15333258500308322	-0.046034105502431956	0.02823588371375004	0.05400374059734613	0.1425062538855502	-0.13315040409722018	0.19503092705452105
168	-0.04193636517733395	0.0017358154437254257	0.04197227393817713	0.06350678391200557	0.18004895295077508	0.19092076121133758	-0.17067655065699536	-0.2036153362520341	0.2656872034953863
169	-0.08978832481560564	0.049156748158296	0.10236371018427791	0.03534787453084033	-0.04987406275755321	0.06113014289033183	-0.07633922748812877	0.08177976745421785	0.11187317827947066
170	-0.07093216845950553	-0.09661205983852326	0.11985517355796566	0.08581547689994964	-0.006568572839410074	0.0860664988524131	0.07283259816328005	-0.2632053414322559	0.2730963916160084
171	-0.08287789357306438	0.06134795224060058	0.10311312470885166	-0.060580929598620346	0.07200439487079636	0.09409931940105923	-0.06967714816208785	-0.18605373039538484	0.1986728355111491
172	-0.00938171528223352	-0.12552851948735666	0.12587861528601502	0.11103982390946573	-0.11288083648819182	0.15834116881000673	0.060023498832905114	-0.0401941673977974	0.072238435094802
173	-0.0242614307796614	-0.06549188209871012	0.06984127464692814	-0.002545582242072298	0.24723918355142982	0.2472522879006962	-0.16294739098252178	-0.11079420700174208	0.1970462091316544
174	-0.0010483751561315567	0.07228539899443051	0.07229300103227151	0.13252138966294652	0.09266912186856735	0.16170802350560684	-0.04249781627225302	0.0017590574352045682	0.042534205893263385
175	-0.05474971449763357	-0.018561141656266926	0.05781044211175343	-0.028347323891477004	0.04048110637299808	0.049419538089608736	0.1277008468548874	-0.04888251990469334	0.13673699952715118
176	-0.09538612739501162	-0.0029618047523562	0.0954320993524111	0.17407071725080875	-0.0757586564145212	0.1898420096447161	-0.22893249346270628	0.12906186243426787	0.2628061089435592
177	0.02367955217328278	-0.02406394639050319	0.03376084576861535	0.05324289839098086	-0.0793237147615225	0.0955356370818748	-0.020743579124913245	0.1514090167783828	0.15282338314769814
178	-0.17516262523752724	-0.01755906263630465	0.17604052363239572	0.1666662233025528	0.12263617651655467	0.2069233234329469	0.11183221681672395	-0.16382401467320976	0.19835511715554707
179	-0.18965454893460437	-0.028109084308536373	0.1917262855016303	0.09185583123891129	0.2406494921393181	0.25758430037466	0.15372491155677132	0.066686278003401	0.1675661305487599
180	-0.039637009130504136	0.08822726774804601	0.09672198957371106	-0.0897594595866092	0.026420411619662763	0.09356708147330738	-0.07573383782977651	-0.13653123294697703	0.15612940710336598
181	0.025504848682744285	0.03883228637030357	0.04645905478025729	0.06598135861992127	0.01916461770213779	0.06870824009534629	-0.039197449059899366	0.09642942856030641	0.1040916649173729
182	0.14042199166278266	-0.003638602647908581	0.14046912533283595	0.12593750967701978	-0.02288042668837268	0.12799910261049272	0.03338648711943061	0.124358691754003	0.12876234595930225
183	-0.13120871500766226	0.04876743519353759	0.13997853274455274	-0.036553256796619624	-0.13719731396722548	0.14198325092158254	0.02865566470572813	0.040910192779685835	0.04994788276792292
184	-0.13651974961028499	0.018261638504188785	0.13773572330558467	0.09845088419742752	0.028259754973958624	0.10242651195097616	-0.07664501887636194	-0.29100710234357313	0.30093120897135395
185	0.054606226086623105	-0.06294026605279321	0.08332656850140771	0.05109305806239489	0.03196437072529189	0.06026791499654814	-0.10170387668297211	0.09123356915188721	0.13662811816217546
186	-0.008147013327478246	-0.020291172299712255	0.021865623692333087	-0.013961449544547413	0.013335157778260782	0.019306695894327756	0.20303036748208295	0.05302643921186311	0.20984073335603615
187	-0.05851650355024111	-0.026858476304047956	0.06438601507408644	0.007319019004029974	-0.03222237123939609	0.03304314221545542	0.2504980855741281	0.07348595508150316	0.26105454692562613
188	0.04748106420935663	0.049047489060393246	0.06826498107802009	0.0522279707710987	0.0030597245370444135	0.052317519485439404	-0.2119729445136152	-0.0881428507729404	0.22956848944956063
189	0.006137087353511136	-0.13532034842865395	0.13545944241741487	-0.10425593203788693	-0.2134027438726687	0.23750795872448638	0.08470829801682306	-0.0009238724739401331	0.08471333598232933
190	-0.06708969597331141	0.16642194128270824	0.1794360327417449	-0.011572586315658363	-0.10555789936101166	0.10619037089841449	-0.07172445140488777	-0.054700607323852714	0.09020284569197602
191	0.05957828292826398	0.048812695252477833	0.07702110759065689	0.03647431806141307	-0.04792821655174141	0.060228646173359594	0.04386137369210175	0.02875123126694786	0.052444765244242596
192	-0.17994474480513192	0.039900771310473725	0.18431544355846793	-0.07555824796024782	-0.042426674573475376	0.08665489917013276	-0.01862332581481364	-0.09544539834826267	0.09724532035148654
193	-0.060731591366921765	-0.08574238072284038	0.10507179470238089	-0.04587818553926379	-0.05112166026521629	0.06868938823899444	-0.048533938219080267	-0.20828769365430985	0.21386749749993597
194	-0.19174875097925057	0.04667085293104553	0.19734678111237064	-0.15728244685526468	0.06656722699147927	0.17078923794582107	0.19842091041324728	-0.011140826740011454	0.19873342876746442
195	-0.002001938538138187	-0.08799888449033452	0.08802165318518916	-0.026198171226008954	-0.15961837840730758	0.16175404446555802	-0.010897501033050852	-0.026431232683696765	0.028589606327213822
196	0.03911270295266151	0.06903594631316938	0.0793458594736861	-0.13101977017868757	0.04009347013016165	0.13701703005376475	0.05433648268382381	0.03542423136787462	0.06486393079712481
197	-0.0223804195710095	0.003015400866593105	0.0225826442774241	0.07565677049938119	0.03658790987578844	0.08403940784819257	0.13563598154561216	0.09684200477208992	0.16665981332678592
198	0.016047314886373166	-0.0769887052397106	0.07864335349887781	0.17961737431752317	-0.06984775685547429	0.1927202903029743	0.04121073954474621	-0.018363429561759594	0.045116965756737404
199	-0.0831713129042554	-0.15377411892440443	0.17482547566414466	0.11194881892770887	-0.00929971265640825	0.1123344235521806	0.09002323071902951	-0.018825239476082375	0.09197049369457287
200	0.15212623062089264	-0.050267453883433566	0.16021612578902328	0.08200494942691339	0.01724115416583019	0.08379778712758795	0.041508801903445525	-0.16883782907499786	0.17386544556701794
201	-0.05642831354066781	-0.1094434889959509	0.123134202611016	-0.0709820573456042	0.020748711540905778	0.07395242724632073	0.026892892158355306	-0.02678967255941978	0.03795937571248844
202	0.07126841002124099	0.005738709826515254	0.07149908431181944	-0.018368812530992037	-0.1842545868214567	0.18516794009370102	0.0045128444546584405	0.061729939096150044	0.06189467784782739
203	0.08561820599999269	0.05936089313556853	0.10418345757609301	-0.1364797405032183	0.09943730500910664	0.16886236168933533	-0.1398295194445902	-0.046776484467307075	0.14744603761113845
204	-0.03723019707344201	0.017344360061636137	0.04107206349911103	-0.10271748424640913	-0.142650740162251	0.17578428609733396	0.02066321211198562	-0.08358695478959212	0.08610312041838104
205	0.00251253252833309	0.0037239849336057206	0.004492313823816661	0.08116575082627782	-0.151783614599091	0.17212247025870508	0.012177045638820171	-0.17259342383805315	0.17302245632469723
206	-0.05035389824160823	-0.03295725887803611	0.06018052825358154	0.05857614345829093	-0.05053489163618361	0.07736239302870032	0.06907175859950815	0.07087781667388263	0.09896753372942685
207	-0.038884244260981644	-0.011755341098793917	0.040622315247861945	0.04630950379213607	-0.09953966329489572	0.10978485647089527	0.08275767588625843	0.09265919567030599	0.12423590246125736
208	-0.06424594274002982	-0.1135147486386847	0.13043442535258457	-0.05609229690995839	0.01192430491285765	0.05734574805763483	-0.06146700976392636	0.210596709123046	0.21938360737023052
209	-0.22295990845113303	0.05512052825152587	0.22967236100860042	-0.03967280777353441	0.08528653756666786	0.09406234723175082	-0.12757427703979304	-0.010470767255123407	0.12800325436931997
210	-0.03162192186262836	0.04227843826307326	0.05279594950610009	0.13579158992687684	-0.010886853638225835	0.13622730811775308	-0.018637471622036907	0.03975283216496305	0.04390493154075009
211	0.03111280126848584	-0.10220770091900758	0.1068382914966427	0.035721267603895046	0.0383251695062885	0.05239110207768899	-0.0681805823173535	0.12171927380859662	0.13951406173438408
212	-0.12300025991747619	-0.02137277039539946	0.1248433388456956	0.09923648642559087	-0.12830738218338147	0.1622056243194076	0.05621040211624793	0.13956621629539429	0.1504604201678404
213	-0.011904809082549777	-0.16585195344790754	0.16627866652634318	0.026833151247068854	-0.02772168780643786	0.0385812127943858	0.07646369842052332	-0.014531564698298218	0.07783227832156507
214	0.012826414553126756	0.0939563169653933	0.09482777234539527	-0.011459507735448618	-0.05863703732157891	0.05974631757180559	-0.06960489504632034	-0.007922170522506827	0.07005428038454857
215	-0.11555129262789612	0.03948522249500542	0.12211135910904343	-0.025344405992071228	-0.02033959944541929	0.032496741693453464	-0.10088816321817319	-0.0277260095861447	0.10462864371245449
216	-0.019392112810802466	-0.025469831895526512	0.03201197238617559	-0.18053721608014547	-0.07969576074079301	0.19734513084954203	0.15009403863047233	0.1905115942866689	0.24253430270799642
217	0.009524381013056882	-0.16809226709669728	0.16836188431883656	0.028689551973450276	0.035619848179555415	0.04573689950982556	-0.04805820599074767	-0.07888532856056889	0.09237145784904577
218	-0.12898520956976162	0.0845996895537753	0.15425398458500342	-0.003140975388635576	-0.07581873450123991	0.07588376788063124	-0.07863216050426926	0.0900364706638543	0.11953904263951698
219	-0.14562256845903734	0.12859105004980548	0.1942719501047915	-0.025127589571765356	-0.06588347250887298	0.07051260672755273	-0.16282786562269153	0.03419229774945333	0.1663791665101991
220	0.0304383145436471	-0.061788839799304524	0.068879254612707	0.0419678241496929	-0.11608983810541247	0.12344289681954333	-0.0701757384960952	0.0843178652914994	0.10970021276546264
221	0.04466016399911352	-0.014116079102275124	0.04683795402928488	-0.08253616497383812	0.11466087126245222	0.14127750679868775	0.012271230975116258	0.0784043912889693	0.07935887904348483
222	-0.23118903858105347	-0.048149152163342146	0.23614976691515174	0.010272140540790065	0.14613680165260642	0.14649737768486837	0.14997898347058944	-0.07466316670598534	0.16753591837405224
223	0.012847173839364644	0.03275342154639572	0.03518290065720498	0.11883368475538741	-0.14704813086602067	0.18906241674043295	-0.038067082692936814	-0.036742619237202866	0.05290673731351197
224	-0.042505159784705454	0.06214980605586425	0.07529466781323152	-0.05526047976062212	-0.02331826986953682	0.05997884904766576	0.016433235995868035	-0.012438792223183153	0.02061006543578682
225	-0.06927578479754744	-0.057308941807729885	0.08990800392867075	-0.04909262683552172	-0.02325721389169451	0.05432296022508177	-0.007231613567041625	0.22281918728265504	0.22293650767894863
226	-0.04021774687514724	0.14136510799841148	0.14697469483933606	-0.006915032949845662	0.16975814527178457	0.1698989275034241	0.017741146899797194	0.12389264979842193	0.12515644996321446
227	-0.014693011398849327	-0.013275713902180158	0.0198022514775279	0.01810686487167188	0.06080470552944988	0.06344344544556277	0.0844076695246632	-0.15074277048732804	0.17276584595567498
228	-0.08099471307902059	0.040849170031155076	0.09071272368850516	0.1638119123806229	-0.015534216280994799	0.16454681556706466	-0.030956458996529067	0.13851898340202556	0.1419359401854739
229	0.0021046289962696023	-0.014547568086945881	0.014699020391041883	-0.052816256413733866	-0.009398880374916178	0.053646024026606745	0.11943777337780154	0.02497095262831661	0.12202020400168452
230	-0.02978293563812447	0.0750367946565607	0.08073130624209868	-0.16473483982054624	0.04520261518621063	0.17082401432577815	0.016317559254847045	0.10505483727075568	0.10631454074594125
231	-0.02055118033436457	-0.025935169239678743	0.03309054270673649	0.06356441989039918	0.014708454514848032	0.06524395841929219	-0.1634190320915896	-0.022813347868148887	0.16500372386920592
232	0.0680869792399365	-0.04633908773622192	0.08235986761915548	0.09914374630040965	0.04664282323430641	0.1095674923950838	-0.003304720030587393	-0.0736965456752708	0.07377060402997823
233	0.02954599503202242	0.11774567363933913	0.12139608512309637	-0.07361183855537218	0.10511496608219706	0.12832715562172964	-0.20310637638574977	-0.0828029078830595	0.21933654889789866
234	-0.06094835129096934	-0.14689092350623312	0.1590334711109628	0.020942572073649617	0.05518858743843282	0.059028565191012	-0.19475390625123187	0.05511782219339156	0.20240320729537847
235	-0.1494455262340473	-0.051834429410723415	0.15817956057502053	0.11043964183915947	0.039929393011004385	0.11743624191785544	-0.053160904498537116	-0.0746053642017466	0.09160808989809709
236	-0.04100136487661103	-0.00210528288246466	0.04105537891385478	0.08521351144646203	-0.08193172390122883	0.11821230864196633	0.04374621612932998	0.06853761460277014	0.081308892755171
237	-0.0512358549915986	-0.03064712003249072	0.05970225123901119	-0.030416334805589747	-0.0666805075516558	0.07329013242143964	0.11761038340221006	-0.004232783495834576	0.11768652743682029
238	0.08151841292678041	0.04982708944609411	0.0955405175240858	0.20461323867172654	-0.05384888658783095	0.21158043394057496	-0.04580768616200266	-0.03237819377172858	0.05609537898469119
239	0.13550148117402233	0.07876931780706642	0.1567330750931167	-0.035156152223312205	0.010318611950728435	0.036639170183540126	0.009231898252596479	-0.14294602241364182	0.14324382454133122
240	-0.06045445300856153	0.09079678191809216	0.10908160475188272	0.12251122320198744	0.06197871677156304	0.1372966173767468	0.1101260657503218	-0.07701969075699434	0.1343866925031911
241	0.07233176975903967	-0.013075781588049935	0.07350415621319051	-0.04897177146203635	0.0854548076797007	0.098492428925804	-0.068737803562298	-0.13337047969527668	0.1500418957915331
242	-0.06731998819094027	-0.07744177760282875	0.10261193755267622	0.11586785754325647	0.014991756044695244	0.11683369873871165	-0.015690800912391965	-0.009061293074109921	0.01811927883353068
243	-0.04332676012213727	-0.07068111771770097	0.08290373058255417	0.04630134595276197	-0.07267378222350547	0.0861701413466802	-0.15099574547470862	0.17436575098503573	0.2306580375101602
244	-0.006631041515873435	0.055105239695329766	0.05550277608791279	-0.16841929144794385	0.02470070452105359	0.17022098147897002	0.08993673536716	-0.06441417976489462	0.11062460360736544
245	-0.06266176225847317	0.0593450373434682	0.08630370737479964	0.1589590751424496	0.12984414030786037	0.2052498193481063	0.07228505276081613	0.06034231245007021	0.0941611571958197
246	-0.15667503815478923	-0.033347762549763314	0.16018470853324315	0.099607932120412	-0.0014820876823851369	0.09961895765968885	-0.0871320853104711	0.1075040218309971	0.13838032736046954
247	-0.15250721579071136	0.13319750521618914	0.20248463216760756	0.13584987431741352	0.20451678981378457	0.24552455206718693	0.027393570872360693	0.10928483665926185	0.11266580336899297
248	-0.07224062847354602	-0.1264499621433826	0.14563070187400665	-0.08335381028888257	0.016403121498103065	0.08495245778996954	-0.040123177908056376	0.04673493419424402	0.0615956449725292
249	0.03431496320255036	-0.12823994930994956	0.13275165271517644	0.2538297292798451	-0.24632114159466126	0.3536999240355822	0.06003845838675633	0.03525537983047997	0.06962440874039567
250	-0.077236270140698	-0.03815362575901405	0.08614604218306131	0.12645828488047942	0.014671640982671666	0.12730653896810212	-0.004845961833063121	0.0677933566959834	0.0679663340058616
251	-0.13582540318281003	-0.0672116342395248	0.15154518773923692	0.11605705659533427	0.08597836266301384	0.14443517311162593	0.30052649494555894	-0.00015181518706134753	0.3005265332913453
252	-0.12032246819283574	-0.1796111561626404	0.21618895385772224	0.048921188377630015	-0.11082062182708721	0.1211383213290569	-0.05057908147149866	-0.07941973495132448	0.09415804682680674
253	-0.004507612096885244	0.06216463370563921	0.062327844905565935	0.08088747401247401	-0.025266555152118533	0.08474185660801696	-0.04593545382240352	0.1577208271541166	0.16427393352583022
254	0.08081936635490276	0.0936484399548065	0.12370044577113289	-0.024972586088440257	-0.036006160768888115	0.04381864522391783	-0.07369743783425056	-0.05279335871148455	0.09065567311190574
255	-0.015959684827829293	0.22730439814493592	0.22786399662042972	0.06473641490573344	0.03472206066045729	0.07346036285886248	-0.24146417105137954	-0.027810580403240873	0.24306043339855832
256	0.0847996340008637	0.003435229697238332	0.0848691859849806	0.010653280335085696	-0.0021537246655554134	0.010868804526393203	-0.059289831886211126	-0.08310010411973161	0.10208286570137719
257	0.03234201414979827	0.03048178242373097	0.044442602747739986	0.11741457980939807	0.02862685754362804	0.1208539636281768	-0.030055315851990252	-0.15282480218103292	0.1557521819193386
258	-0.08230314549618371	-0.04253271932470098	0.09264361808413885	0.09015451436609698	-0.04458862192183938	0.10057823653989725	0.009482266628817241	0.22220282764009874	0.22240505837699692
259	0.04893234172649996	-0.05152087662951067	0.07105473098613652	0.07685956256930271	0.008078199173991997	0.07728291958925493	0.045004016853485526	-0.08021947035659002	0.09198111195914428
260	-0.12993264674576152	-0.10261027290162193	0.16556376655326543	0.11424987030997871	-0.04824507894798584	0.12401862968338401	0.03161732664921125	-0.2637065528922366	0.26559518328228193
261	-0.029509554716298424	-0.02419047619047619	0.03815747577967135	0.07359929367968264	0.0762377602075597	0.10596722187362254	-0.053025973048006596	-0.0328239599901315	0.062363179578351156
262	0.15009291506920863	0.041780502073344994	0.15579952986923118	0.12626277185487253	0.18901762188021784	0.22731024820216222	-0.01342477306306876	-0.07931421824545355	0.08044233802968642
263	0.012158358162197472	0.14116192418697968	0.14168455989757978	-0.06999283559466044	0.0654853292517933	0.09585053667975439	-0.12348390298574073	0.06634044554074318	0.14017606433031332
264	-0.11579716470456596	-0.04009206447773935	0.12254124606720623	0.04400068206797355	0.02045302742761421	0.04852201926343985	0.07459638244679243	0.13144666407329786	0.15113849863666948
265	-0.03989142116218809	-0.1333197027575545	0.1391598671517825	-0.10843992821769682	0.010785569492827125	0.10897498126241564	0.02252462133792596	0.037868004406506305	0.044060689102057064
266	-0.07232012897852144	0.049294013027050575	0.08752200166690093	0.13428173416291578	-0.09878503825015071	0.16670353299160676	-0.12790521004136174	0.04601540216197803	0.13593071761692954
267	0.04775979412402511	-0.10336264484102381	0.11386322621154246	-0.09176262776259665	0.13746924684103293	0.16528210332924045	0.06677530737998871	-0.07963378454339023	0.10392536416291775
268	-0.045498266140626055	-0.005121655593776346	0.04578562632338341	0.13055173438526024	-0.011818616102598023	0.13108560194613336	-0.03149479183013983	-0.14065630582253327	0.14413923227236172
269	-0.0910894154273132	0.00023985612793912185	0.09108973122065822	0.07565999892491902	-0.08197777942026259	0.11155622688131747	0.18575480692235516	0.057239377155712146	0.19437385264467882
270	-0.0656104425503849	0.07446301688125626	0.0992445013827749	0.015049955675183208	0.053159556109169476	0.05524888751412934	0.19814208174423284	0.10644199270595055	0.22492261417908133
271	0.02646175955237346	-0.17700349256100503	0.17897055930348263	0.044744360329905745	0.020822962285167446	0.04935234077186156	-0.1967907034548112	0.2383980897368016	0.3091281775516356
272	0.10395278026876141	0.015140571171305047	0.10504959505394937	-0.06094968535435355	-0.14835276724650923	0.16038518539594496	-0.0650492887562609	0.12038176330276014	0.1368326675307369
273	-0.17128043625996586	0.14323064427906051	0.22327562631420161	0.03750525199190498	-0.019163533249775547	0.0421175133832892	0.033321563350311764	-0.08393001895554222	0.09030268360345953
274	-0.15837570959610836	-0.016547085595246005	0.15923778267662245	-0.09978145956169884	-0.047133722897380284	0.11035364745412801	0.09392643924713116	0.05353376195057284	0.10811123742805658
275	-0.05879591088940245	-0.07899710400200566	0.09847589338522525	0.0431058145763334	0.09063292466859199	0.10036153787319078	0.031526102617596245	0.06510068618183004	0.07233252717554065
276	-0.14027030280782565	-0.048845812010344235	0.1485317178273684	-0.09762140547947572	0.23176089403487357	0.25148171069012576	0.03778846299881187	-0.17002683539748983	0.17417546523864283
277	-0.08882807800417802	-0.01627880405260069	0.090307402261937	-0.022075598384439097	-0.005350444142221431	0.02271473743079769	0.017939905963445944	0.04211866567680821	0.045780150986776194
278	0.023066104190342836	0.13542648835082974	0.137376777184345	-0.0007508184967303322	-0.055132744764356444	0.055137856991967917	0.11893479091507911	-0.1302483081221856	0.1763805722258134
279	-0.0776801045360626	0.04500007816754431	0.08977307879213407	-0.15622772748519453	-0.11416735637310187	0.1934975144450467	0.10525696914742741	-0.0602642056683174	0.12128810345180496
280	-0.03922474464936659	-0.14715528106792578	0.1522933266397062	-0.05915599542906468	-0.15257245897029711	0.16363919772305935	0.11255956905383523	0.29348414825689095	0.3143288116982881
281	-0.01397789027822746	0.014227630410091553	0.019945096733691912	-0.12391454228344602	0.08543331274083833	0.15051134414119696	0.026787079226650024	0.05214086955819739	0.05861926212244385
282	0.11204600996416399	0.06439779739533256	0.12923383712580785	0.01208144073977843	-0.06463591769526712	0.06575532728728618	0.2530757370960979	-0.07217795912733446	0.26316722153513045
283	0.002125126512495374	0.12550355652036	0.12552154740104707	0.10344038313777824	0.0429768164670676	0.1120130332476287	0.04833867306660223	0.16943922345796325	0.1761995396131257
284	-0.06486646555448485	0.08745602074914663	0.10888624301906248	-0.092321189177191	0.14277754191381	0.17002537588854336	0.02903101401128901	0.03378058721296852	0.044541304953679015
285	-0.1234780357799912	0.023586848911834803	0.1257106390154569	-0.016247162920805542	-0.06741127578267712	0.0693415489127792	-0.06676924035599607	-0.03667669188549868	0.07617946695390157
286	-0.011921227698820685	0.02030950761011995	0.02354977216901789	0.049070035198987026	0.08788583370334524	0.10065678377616623	0.15678080765733085	-0.014648809243531099	0.15746367600795536
287	-0.11158416489490697	0.1406297114159493	0.17952086672091064	-0.1570820300939493	0.08344760252311012	0.17787148884880724	-0.13024196623640033	0.03132378340746068	0.1339557732092244
288	-0.0575525680959742	-0.1356601166409029	0.14736337856287474	0.14508397741468412	0.1102366159558008	0.18221271086247326	0.0010260828536378219	-0.13287538223383175	0.13287934395461704
289	-0.030643543458018487	0.13296572117627808	0.13645112591543973	0.007349810292566054	0.07950281807719503	0.07984182984847153	-0.02712103105357968	-0.20573974780643775	0.20751962353682565
290	-0.12143911656837995	-0.0432049860721639	0.12889581007311468	0.05087071778410439	-0.14749859903528842	0.1560245706459171	0.14670150583371452	0.05175751598939915	0.15556404557375167
291	-0.020869248967197485	-0.07500639101726633	0.07785553445895756	0.11844693078207269	0.009177700012841915	0.11880195953442367	-0.044112900861643406	0.010831663971538914	0.045423264598898144
292	-0.04430395935864573	0.01010956423254427	0.0454427563405266	0.06873984715565501	-0.0698822308770354	0.09802393982764665	0.02642186331228242	0.0595315203010847	0.06513153437660897
293	-0.025539331263825796	0.03134710678598197	0.040433878681808234	-0.11319017532887489	-0.06484378886622556	0.13044819947208577	-0.08521480161966986	0.11554650013094729	0.14357073555425806
294	0.0863993164484724	0.06592067229600754	0.10867555805571412	-0.0989852935756146	-0.10986196601673362	0.14787744899514782	0.039143520011312716	0.042278875596617686	0.057616998191421895
295	0.013981441702987762	0.036696449017674486	0.039269709479455385	0.138971816657831	0.01822635507858954	0.14016192722928944	0.04073941018420719	0.08939898260571069	0.09824396995792284
296	0.09929049326061588	0.07934984686689875	0.12710232196831295	-0.15606088330457918	0.012676445985744906	0.15657487531732217	0.06603122928161356	0.1283694310006771	0.14435662110162673
297	0.13106126134222268	0.008903823849068048	0.13136335982209663	0.006315022732334151	0.08884365820144136	0.08906781188916922	0.06614451580900332	0.07783598320118104	0.10214468783300494
298	0.15681101066609884	-0.14476899337136664	0.2134191990142456	0.15159236592277317	-0.03804423086526952	0.1562933424947905	0.15023206425328248	0.06295006758694138	0.162887642683547
299	-0.029433688527033697	0.028870358163768917	0.041229111084411386	-0.07089734629416378	-0.12268439504816185	0.14169648725317088	0.16949814388731005	0.03845074781287315	0.17380472027137936
300	0.015338008731394171	0.04989683425836126	0.05220104003610175	-0.20377848611860902	0.04436616301005089	0.2085522184610524	0.28875941698643437	0.084853737435893	0.30096869879637805
301	-0.08395194086371252	-0.11290291865489659	0.14069469576205948	-0.05425127578325151	0.13155724969443353	0.14230428971494127	0.10112183740825147	-0.018716816727348706	0.102839414765089
302	-0.059758848718537816	0.012066297226151294	0.06096487126956733	-0.2208231391956593	0.02672738759608297	0.22243473661264507	-0.025865475784555565	0.08377727583441763	0.08767927225859899
303	-0.10498810311157246	-0.02037278318709261	0.10694649171316678	-0.135175031233894	-0.044261476938187924	0.1422370113923727	0.2408388994122434	0.1496272129359822	0.2835342630460919
304	-0.019566968595735444	-0.2124506903178165	0.2133498583935393	0.14426150718443057	0.22319139630597393	0.26575511630095444	-0.17422468855529766	0.032306010921581904	0.17719458356240983
305	-0.12834876349725674	-0.1027878681979017	0.16443464032844163	0.05931013124725149	-0.11142030709007686	0.126222725769226	0.06539922476484585	0.03032237446124002	0.07208678792130002
306	-0.06720608520008008	-0.050814332247557	0.08425410523936226	-0.09483456375838926	0.014186191275167787	0.09588974140198547	0.28151329564863187	-0.18636347394824668	0.33761084113075046
307	-0.00922536515648881	0.09230115208171763	0.09276103728334932	0.034614745054159485	0.10020293616382013	0.10601324912960204	-0.053471205745572514	-0.02110451938136789	0.057485394512031315
308	-0.01850158064147479	-0.09385483527952417	0.09566106099965445	-0.014857506659452976	0.09976739297492325	0.10086762714145929	-0.080132634492987	0.08100602553006161	0.11394391288245126
309	0.10450002506858047	0.010147331628669858	0.1049915405093008	-0.06639764755898817	-0.02875725858968259	0.0723576362449844	0.08180926616573121	0.06669142335196346	0.10554857639630329
310	-0.12481827364882335	0.06411173120886532	0.14032075938816163	0.09018439391670047	-0.10782693864362683	0.14056981754053416	-0.06412084702905439	0.021520022859648588	0.06763574800061867
311	-0.013763835632189655	0.19874410704554885	0.19922013767850505	0.08554781486943282	-0.03612157724434548	0.0928611704188245	-0.18770416837060203	0.14917425086718378	0.23976199020170982
312	-0.10238015972982527	0.11674527314349258	0.15527767356466035	0.11483475206829069	0.052182937857973385	0.12613516276627587	0.09708496851327918	-0.05254688568176457	0.11039323487459204
313	-0.05120982575205892	0.03872012972875579	0.06420042600924013	0.29091376784376	0.10024993279940757	0.30770256636456383	0.015823279843049265	-0.065869206932858	0.06774310744979978
314	-0.04627472143048836	0.18805152981408335	0.19366137381751267	0.004070113718512399	-0.005618493606402232	0.006937816377420606	-0.0775269429988988	0.2280205718812498	0.240839797566363
315	0.12405284551444046	0.09417485769842064	0.15574983885303834	-0.05523711143134429	-0.0174478428373967	0.05792724487628634	0.20384585102429048	-0.11639681082263963	0.2347367643755417
316	0.016787414356141585	-0.06669846518541228	0.06877864885888965	-0.1813183154010179	0.11674365037178241	0.21565113355137266	-0.08237206149822084	-0.15827008317789412	0.17842246423756228
317	0.009478189360696233	0.018979750830675393	0.02121478293906724	-0.00998176015244221	0.11361250552560088	0.11405015101938962	-0.04933447047609492	-0.001488757910428507	0.04935692836140175
318	-0.11095274233396654	-0.2063025090134402	0.23424610190282386	0.09240883374393663	-0.005895346106793182	0.0925966935674995	-0.2520998903181993	0.03704492866967626	0.25480714557992584
319	-0.13075815352612205	-0.11801206942294062	0.17613785295343493	-0.0670135086072742	-0.010703044144387082	0.06786284321934877	-0.1326648068464148	-0.1506454404010383	0.2007336536040216
320	0.0056125766163686195	0.15328253707285208	0.15338525740032802	-0.16352606340115167	0.036483800370184984	0.1675465341358304	0.04292616786117326	-0.11098845007820389	0.1190003862935225
321	-0.016030553829523602	0.10083535861224578	0.10210165621840551	0.18890879520431886	-0.021269203586542804	0.19010237222810528	-0.05508069769256311	0.20113874922659042	0.20854419123710152
322	-0.09890387999899274	-0.05572899324840443	0.11352399820009805	-0.00822958531689654	-0.06480549811051835	0.06532594170649571	-0.09621779113891665	-0.0748912658097923	0.12192852425189585
323	-0.11609708898751055	0.2843245904580474	0.3071139964418918	-0.05532779917368467	-0.11162889544307811	0.12458802373922322	-0.12812872916734108	0.044501787171774346	0.13563694297469162
324	-0.03475084462826571	0.0934387551183277	0.09969163535844254	-0.01809079103553928	-0.03618509913730424	0.04045538431245073	-0.06911165426339289	0.15342860623088542	0.16827583892221382
325	0.08804385402427065	-0.09269214142318019	0.12784190749930915	-0.1627336745151009	0.026547179922717004	0.164884813075783	0.041069721014025735	-0.03114119362152192	0.05154120608157152
326	0.00041831574890900203	0.1294005759636716	0.12940125211061804	-0.21482381983813817	-0.033458160845175826	0.21741371184217087	-0.21254654845000373	-0.03324635982814453	0.2151310198456565
327	0.02688825319117887	-0.015840046169155395	0.031207134157335163	-0.058449065395762397	0.14029523188353699	0.15198370088563287	0.16207886808354233	-0.15624664700193244	0.22512790626350343
328	0.116121243423875	0.04188166079613448	0.12344317188629472	0.017944506752539523	0.11364162202144576	0.11504965701060167	0.023662907307808602	0.10934084864983816	0.11187204461224778
329	-0.003524735487560766	0.017690540527514755	0.01803826445124121	0.03659788990045095	-0.06029923970779498	0.07053654268890451	0.17168751402373444	0.02316541631863135	0.1732432941988391
330	-0.09529647520656302	-0.04335507680735283	0.10469518074757092	0.08838373550611094	-0.03823350830460671	0.09629894007356782	-0.12307013952661915	-0.0889875620778698	0.15187180596695438
331	0.022946769273790794	-0.012686663200576657	0.026220328816959088	-0.09626722441688604	0.19914569310237476	0.2211930956837404	-0.05252890323074692	0.11457178527468345	0.12603959558667802
332	-0.14018517238996753	-0.09355009293508638	0.16853338674033763	0.06338211315148437	-0.04884983046038814	0.08002248561220923	0.12452947945925254	0.17262109402742956	0.21285120003800562
333	0.05661846684433297	-0.010040150493807807	0.05750178614392027	-0.0869487431548162	-0.051813541414212926	0.10121623886553262	-0.09682575310919823	-0.10909307826231714	0.14586475307596233
334	-0.0399250874166518	0.01508777567659988	0.042680833873000736	-0.10847336982017201	0.09152275215011728	0.14192563588469703	-0.07053275516258932	0.002241039609420344	0.07056834849531879
335	0.101221732471334	-0.0020159705072676296	0.10124180589847498	0.1151281485561363	0.2124750202774237	0.24166117775069998	-0.04967954770202706	-0.047136851981369625	0.06848313861522068
336	0.006805942784807478	0.010007480789651258	0.012102500937629046	-0.13530951433260993	0.13883032513315732	0.19386212586656773	-0.08399467341382372	-0.1969999406554851	0.21415901050425018
337	-0.01643956018868625	-0.0027167273552249713	0.016662525220387983	-0.02853912520499617	-0.21037598390411913	0.2123029351447894	-0.017579593052610632	-0.004330834284967912	0.018105198631863988
338	-0.034250355131500466	0.026550062162984396	0.04333581229759327	0.07810836236842998	0.033427713684846934	0.08496074572456432	0.015859764590376565	-0.06430350712835912	0.06623045494233823
339	-0.0648282409317202	-0.06114434938376949	0.08911415310637046	0.23412844356933307	-0.08412376302816735	0.24878290856531451	0.08659941396056191	-0.0011055646379867453	0.08660647072523812
340	-0.11836940654669897	0.08510838892658046	0.14579010347721064	0.10581392010793898	-0.19354117326213954	0.22057826601071742	-0.003790800586272814	-0.12613713573576887	0.1261940853634142
341	0.015791288352862688	-0.02240806896297435	0.027413251220763126	-0.03465694094448408	-0.002662256461445661	0.03475904436396326	-0.13633771770133557	-0.09767815069110262	0.16771700686108973
342	-0.17517824946597782	-0.06414204957352462	0.18655192738070772	0.07085287143810692	0.05355626555251759	0.08881668182811543	0.08117786457798958	0.028658951516788413	0.0860882175415663
343	0.03558168640825094	0.10902604598121592	0.11468537443786508	-0.11497051847815049	0.024013743532526416	0.11745160704554321	-0.040389425799459214	-0.04733246532128208	0.062222728884230014
344	-0.0967324501282591	-0.059360982723314325	0.11349402265182847	0.028540153377609803	-0.1294649396396727	0.13257341720994292	0.05068115400638587	0.1456306619994804	0.15419750025803244
345	-0.08421168681998248	-0.05252393057842492	0.09924903768034232	-0.08357900666604075	0.05260103753578545	0.09875383286294863	0.0888426474961724	0.07492436564437902	0.1162182282662309
346	-0.0666299966206036	0.1843324776989252	0.19600514989225765	0.04017674713737705	0.1363832886273831	0.14217796041356345	-0.16663011991182614	0.10258037844682508	0.19567404248934864
347	-0.07275634595547524	0.027578735026641245	0.0778079205637992	0.038848681513737764	0.08996631096485626	0.09799569972188088	0.06764508552057182	-0.0010288581126299888	0.06765290935430196
348	-0.0020285392250130262	-0.12934991695706835	0.12936582233413854	0.024390950302788875	-0.01000820851846951	0.026364420995392306	0.11983805467088587	-0.18621093533518818	0.22143999590342273
349	0.006869865963126352	-0.1640280812134979	0.1641718809203732	-0.1473400035854851	-0.11308819238822601	0.1857364151538604	-0.11198844898181758	-0.0025395074695161706	0.11201723886768898
350	-0.1671356671024672	0.060812898032032894	0.17785539009217902	-0.08490998344911446	0.09065986804327998	0.12421319158186796	-0.14337498542326355	-0.07642452838651226	0.1624718282786953
351	0.02028881693573565	0.057404978195844614	0.060884871801763614	0.07843302063578549	0.051756723842026495	0.09397072516966838	0.07096532689311882	0.007187676597593122	0.07132839768226118
352	0.07833830118170917	-0.10785584416999335	0.13330331036271406	-0.22353877371819048	0.08573221733770876	0.23941511323446668	0.09806576638307592	-0.29201306872429555	0.30803981372881034
353	0.06863993717562485	-0.04213584148081747	0.08054110821667594	-0.0008773581371081102	-0.028117986298347445	0.028131670955967126	0.09174317893541911	-0.008367130529906616	0.09212393692456279
354	-0.09669816530857714	-0.07436717545613172	0.12198775331715882	0.09216985955586673	-0.016455209729598595	0.09362722327289898	-0.013130508385949776	0.04021125011438357	0.04230076696981994
355	-0.057001655318350136	0.09036986979299988	0.10684522486024234	0.010724981184810562	-0.058931312630725166	0.05989928905917672	-0.022497392766058343	-0.1352606623498712	0.13711885158721304
356	0.04435125773041623	-0.0011554815737318377	0.044366307035148184	0.06822100537887832	-0.03155990408180947	0.07516736739142829	0.03957968890583446	0.03272493272493272	0.05135633355034224
357	0.010752939066846276	-0.012191660397823689	0.016256145971021894	0.2606709474182926	0.09351266890169385	0.2769367474227068	-0.08115860263868102	-0.010212960469878084	0.08179867568501714
358	-0.06367977079055126	-0.036732597174231156	0.07351460333227325	0.08449402950762032	0.06998688249692347	0.10971510718252425	0.03290127979557828	0.13400637654865566	0.13798624267617052
359	0.03720020706339732	0.037877248028848017	0.05308993618190275	-0.033776222755341874	-0.07563329586356464	0.0828325338668568	0.0017501459375039185	0.0801087530458794	0.08012786859369377
360	0.1672033965760671	-0.036812726959395185	0.17120792240068958	-0.04888430478005031	0.023307132676143576	0.05415623405862163	-0.0471161937043512	-0.08783279447373579	0.09967214001039336
361	-0.19872670604891363	0.03011015348333374	0.20099483834128984	0.01970949388450473	0.2014631114825589	0.2024249229650768	0.007745249994212799	-0.103179385219232	0.10346967880346167
362	0.12722507382024728	-0.016027925680559153	0.12823070541094633	0.0305784290069973	0.045117133519050646	0.05450317474708989	0.007793244690150525	-0.21307221512054667	0.2132146887978806
363	0.01308717511323349	-0.033472718440418645	0.03594018686979772	0.07616475227056282	0.009409958537548488	0.07674383889352021	-0.061030565518756505	0.15109150842774743	0.16295205996400078
364	-0.20556381709024393	-0.11400407873107803	0.2350604451285522	-0.01806949470533261	-0.06970311918096028	0.07200716257749085	0.02706580775920565	-0.026390010756097346	0.03780199224069031
365	-0.012569331599441302	-0.07096360679181811	0.07206817318179007	-0.14888860418935365	0.05926677414074122	0.16025094999563544	-0.06851647664940079	-0.1425357633853558	0.15814851063571236
366	0.11494702621071404	-0.031036176720326006	0.11906327351497557	0.041560911491351535	0.05312426572369109	0.06744995902647603	0.19207864877485262	-0.09029639792920471	0.21224430921502344
367	0.03667369233965599	0.05988037873165114	0.07021836986764732	-0.09759269144272252	-0.08729169765861314	0.13093576250649466	0.04832471026862457	0.18207552149248396	0.18837933312682284
368	-0.05654645259394039	0.03286780989135562	0.06540484865828405	-0.061319189959698456	0.02565820933804648	0.0664709467643466	-0.02989530308074996	-0.11024168108070524	0.11422327868604464
369	-0.07287025863358604	-0.027907130980892775	0.07803129213918238	0.06962116359120467	-0.08326291145192499	0.10853487385741223	-0.13297617501630274	-0.007751847057624288	0.13320193037178996
370	-0.17198740576284183	0.00927697605204873	0.17223742341809078	-0.009133061132319598	-0.013457242774619389	0.01626376920463804	0.029533210982573256	0.02850187315279457	0.04104348089720434
371	0.030773323636085252	-0.018833395536076	0.03607899991725839	0.18329374805662324	-0.15204921323350157	0.23815029145808683	-0.12130742614448686	-0.013378112595991597	0.12204288399751606
372	-0.050657414701019796	0.02062536532201775	0.054695332148710724	0.024594046095024424	-0.07123520907457438	0.07536127729293414	0.12307100988065992	-0.1345143234171325	0.18231998430620383
373	-0.07330949438884406	0.06403743497805602	0.09733999715490396	-0.057323901740692185	0.1782104946794841	0.18720312530693223	0.0625957900805133	-0.021954581052152936	0.06633427895876491
374	-0.005400253900108369	-0.002823458213031806	0.006093821335284816	-0.10375264726870928	0.030059937616537368	0.10801949668821516	-0.09631599027065156	-0.09755142573665047	0.13708774797577455
375	0.04256315808828035	0.09318928426962159	0.10244932956897418	0.12553054931562277	0.07452274978722216	0.14598479046575683	-0.058817544344533616	-0.09781594238398539	0.11413790828286774
376	-0.10383160312109696	-0.04330877909241079	0.11250178733323409	0.054042759006370775	0.11078618229635061	0.12326474755103707	0.01219787732584426	-0.1853960618010828	0.1857968997120438
377	0.08561497339410681	-0.003410130244769278	0.08568286093239365	0.023901792875710794	-0.06909260085012156	0.07311007587814143	0.029414773845178502	0.10786239060256941	0.11180127113259603
378	-0.05854656275956417	0.009915064494063614	0.05938020305523573	0.044817783494171475	-0.040897039054418945	0.060672905985695934	-0.038102550430996175	0.003811951098754618	0.03829275806893392
379	-0.09214445644604363	0.1285600603596352	0.15817171040805583	-0.1209754711919328	0.022853505731103667	0.12311517921975239	0.021964922605563406	-0.1183064311020944	0.12032817402912338
380	-0.17126975522946256	0.004152176032878897	0.17132007944828895	0.025235298844263506	-0.03773871382464412	0.04539857738847851	0.2112715458273861	-0.038362587599246614	0.21472623082335135
381	-0.02151714229656774	-0.003342777718003191	0.021775251444764606	-0.12048970721852918	-0.009850002966219443	0.12089165440195371	-0.03151241034732855	-0.034068632548176526	0.04640801363558984
382	0.08893772055703822	0.0663173472771478	0.1109410144525443	0.07723217972404703	-0.08839465711523732	0.11738153599032464	0.19053424074373532	-0.0316014258663279	0.1931371197169946
383	0.03568878610056699	-0.056577093436109345	0.06689287671352062	0.02003653103975464	-0.05786008115596862	0.06123113233872395	0.19640523063255627	0.0254801831065532	0.1980511407464524
384	0.08842816348562375	0.07336698448075579	0.11490106400394935	-0.01529862312196545	-0.1704308539456959	0.17111611217558406	-0.10574900778545836	0.18421262320208695	0.21240796405644258
385	-0.26259287232766126	-0.08405218694142004	0.2757168597074304	0.01802259360900677	0.04357683452107721	0.04715670034335267	0.06353918028111304	0.19313807800304492	0.20332128419205417
386	0.03233916707113305	0.225706052943775	0.22801106127184445	-0.1185117180713417	0.15124422783259114	0.19214537145842966	-0.07145324821914116	0.11100874251846175	0.13201707312539668
387	-0.002510988040955844	0.017436097779561358	0.01761597475929867	0.025112724697573797	-0.058266946699908485	0.06344829406269414	0.013319238325175514	0.010692245454564014	0.017079994801623012
388	-0.015742186621354393	-0.005122399048339446	0.016554619042188138	-0.054650264497594775	0.12826303665391264	0.13942043602478082	-0.011996688046460159	0.11181211867919452	0.11245385901610652
389	0.06683690825753778	0.09963884142785524	0.11997946085273013	0.11985299665590883	-0.009333416852568145	0.12021586200475001	-0.22944003865815332	0.0008805097394148641	0.2294417281944505
390	-0.056602551724955194	-0.013816315676106734	0.05826439256216494	-0.12148323446169591	0.07157933449527495	0.141002756647031	-0.11791592159364002	-0.039430731419250645	0.12433401443504727
391	0.05882009357320594	-0.13598121958262377	0.14815767103710306	-0.10910883292386916	0.013460675217733684	0.10993601411423877	-0.13594071934725507	0.11584092711637359	0.1786029103117588
392	-0.17301234632175158	0.15324690040409206	0.23112309374707543	-0.05179307157518852	-0.04428510563780756	0.0681446464848441	0.008352876254444261	-0.09103185677459026	0.09141427399236716
393	-0.16668266401217108	0.07259513562046278	0.18180529199654144	-0.01464441576894637	-0.06021377891366727	0.06196900906322261	-0.013253258387067072	-0.019554728212937304	0.02362279097304571
394	-0.05549047519305923	-0.024370593812182713	0.06060625941196107	0.058177722639961564	0.05548985194672369	0.08039758131089275	0.25889576017639326	-0.01329899160027333	0.2592371073262789
395	-0.05976567553937268	0.06790742408119832	0.09046189373444093	0.01406721002591665	0.07469120205600595	0.07600435554943122	0.030953496361535337	-0.11728531467460064	0.1213011293241892
396	-0.0651834668075992	0.0848248324544968	0.10697727116537813	0.24402001687071107	0.018240002963773566	0.244700768984694	-0.07238676149505069	-0.12620185065148992	0.14548797320604312
397	-0.05584096723872908	-0.06939178820300253	0.0890698259354265	0.1614689865110174	-0.04833591197251934	0.16854849151241388	-0.1399043260257318	0.025974336434879806	0.14229506876187448
398	-0.009912836360141201	-0.12152560069836246	0.12192922516690072	-0.11447521036816108	-0.09075395172690727	0.14608509007727158	-0.09446056261234215	0.041426123231190985	0.10314514809241407
399	-0.03817244698526712	0.09393258993379162	0.10139263859133404	0.01781679499726105	-0.03872988102492137	0.04263146570526271	-0.03541399210392332	0.029333640754963947	0.0459849248849884
400	-0.05863884537756818	-0.07510155924642796	0.09528251879783133	-0.06341442694842664	0.2363225450721924	0.2446829271824983	-0.14274048566669834	-0.08398910132559252	0.16561707457217556
401	-0.0918223205548228	-0.04788427596183613	0.10355791827022166	-0.05004893694894872	0.031228652379365115	0.05899258274691041	0.050571065989847716	-0.1381093470937528	0.14707693384760312
402	0.04909339480761539	0.03425038150852859	0.05986025431967488	-0.08571457684403261	0.18138762738885952	0.2006201885486885	-0.1037351862313837	-0.01999991630411864	0.10564556552279708
403	-0.128961492926376	-0.058215697227111285	0.1414925229877481	-0.19694437851095814	0.1443800933618166	0.2441980744932982	-0.0362866752866052	0.04847366971907258	0.060550965800631615
404	-0.042043125342494624	0.14165525017915104	0.1477627635498287	-0.12469474141591137	0.2054711539690361	0.2403480260999627	-0.006126256253407443	0.057959671879696834	0.05828254095425605
405	0.0544742991773055	-0.11950172232704101	0.13133206352596383	-0.007446558681226216	-0.08164443212025015	0.08198331862294352	-0.018612164861779096	0.08087919847497901	0.08299311674348116
406	-0.04503647831106266	-0.04404982040144762	0.0629973892797361	-0.06224575713920755	0.028563647824792184	0.06848661372043417	-0.004447818704182126	0.145671722428454	0.14573960960047141
407	0.04138181781296181	0.05030921978981295	0.06514194072458135	-0.19242595335445817	-0.15372010180937482	0.24628767168629587	0.16319684137506	0.04197436572115229	0.16850832742772548
408	-0.11671001757944924	0.10472513671777202	0.1568074694137731	0.03702134242071628	-0.05532144462299059	0.06656607266323095	-0.06348036806519383	-0.042021606333803835	0.076128657735216
409	-0.14897733085489712	0.02216962457723936	0.15061785207121103	0.013222566048752007	0.07269508101007152	0.07388782752236304	-0.10214973388332783	-0.06966842980240785	0.1236456964215404
410	-0.16825581211277393	-0.013072774187517856	0.16876289798023414	0.004510697055509677	-0.21748640091474117	0.21753317211582723	-0.03293890571034064	0.06556637621031551	0.07337520833869801
411	-0.0429435486694065	0.06807583787833173	0.08048893138288388	-0.07487854799337723	0.04911031897279892	0.08954674968532667	0.02429935008698244	0.005039576495442092	0.02481644104022867
412	-0.017054981724129847	0.15599002951611662	0.15691960269529537	-0.08178893973169472	0.03083172848851129	0.0874072430867378	0.06000552922689426	-0.20105510879346777	0.2098185413869633
413	-0.03295970640172864	-0.06817027176457978	0.07572006470246057	-0.050036387851300664	0.0016049480278733559	0.0500621210834895	0.06926619130425059	-0.22892949800386928	0.2391788458750076
414	-0.03601016403886551	0.0805052418983998	0.08819198312333083	0.08588274166115979	0.018818438613786303	0.08792029883421891	0.1095042694867907	-0.1777698630504054	0.2087901081105031
415	-0.04358276641101539	-0.025749656278789442	0.05062116480794305	0.18450615241132406	-0.0030062462483112923	0.18453064188404114	0.13238941233159013	0.006122380026358161	0.13253090218771976
416	-0.04216263522487693	-0.015895131904430388	0.04505932786188975	-0.08022710809433102	0.07634561210527728	0.11074764720258817	-0.08860453421683694	-0.0415620891336918	0.09786812932175402
417	0.16405488754759226	-0.07469728413837534	0.180260063202869	-0.051732218583658215	-0.11454980876110063	0.12568962219209714	-0.12699370204253857	0.005423155319106186	0.12710944485790274
418	-0.13076879178686684	-0.09823263234097505	0.1635546604717643	-0.09137721461987555	0.05292733809566559	0.10559876168582513	0.07763842585925143	-0.08334545376639979	0.11390430120688842
419	-0.1344701682710982	-0.001235059301776188	0.13447583993541876	0.006300479834382574	-0.1407164766530309	0.1408574557763502	-0.24271830240236994	-0.13656442435361213	0.27849958046668893
420	0.09901101260774872	0.05898633564083425	0.11525002563967147	-0.05581349215735436	0.012730552651456017	0.057246946447915906	-0.12029343578803983	-0.007104297841313148	0.12050303623357109
421	-0.023555801215877227	0.035264256446757486	0.042408060008264935	-0.083176564232487	-0.09389467718057198	0.12543743954802672	-0.012701710672823116	-0.016525258313932215	0.020842687359318483
422	-0.06698655096580579	0.10458020065048654	0.1241942687018629	-0.08203849087883903	0.024667694812020594	0.08566684979043145	-0.057901614615958705	-0.024152527797807733	0.06273708292675774
423	0.07204298411322041	0.15934326386093134	0.1748727174198197	0.050296366782550256	0.07972414053004964	0.09426379524918317	0.02767431482975612	0.0947984529730294	0.09875532586841139
424	0.047883467563809984	0.040803384039120115	0.06291059223197923	0.06550476988534702	0.02484514905652929	0.07005823512887992	-0.03617704674099088	-0.01223391774599586	0.038189624956467313
425	0.05705272421029159	0.05768995939799127	0.0811365808692816	-0.09554351663709838	-0.10179152975164113	0.13960687340014008	-0.05861755256138198	0.02919498814789383	0.0654856075885537
426	-0.10797357557236678	-0.21178557583534152	0.23772131405027358	0.20597392255693542	0.001263913871501382	0.20597780038578187	-0.0626318902389497	0.14298844815205897	0.1561039716978332
427	-0.12370500973518073	-0.08958366726183598	0.15273559792550162	0.05710707247007271	0.09875516250792447	0.11407804279557356	-0.01623163092552303	0.18985322973415752	0.19054583354928856
428	0.036622958239237724	0.05369855003194189	0.06499827186722672	-0.074610717043419	-0.10549857291572232	0.12921574201693503	-0.014987160763871825	-0.21180872889328226	0.2123382975893658
429	-0.05530307541617813	0.06864137804052504	0.08814799447400809	-0.04600586853147747	0.04615700637807463	0.06516908145064813	0.018388603266400145	0.18935892253525252	0.19024968403075163
430	-0.03443509806556575	0.004858703915416462	0.03477618412826245	0.02879872887322378	0.053127837468892526	0.06043123280915684	-0.004034033001775212	-0.03017308318750332	0.030441556650398265
431	0.03859354157215116	-0.08332909001036003	0.0918324490201369	0.06115034231533554	0.029753314884036645	0.06800458890303913	0.021598820960110177	-0.04248021937894401	0.04765582971001663
432	-0.006766000987889369	-0.01160406831930518	0.013432541491736477	-0.01534355185384202	0.19504836109618484	0.1956509334242984	-0.014127781495904683	0.011628552306775912	0.018298017344713886
433	-0.07081743716711329	0.0499289086579527	0.08664874682701547	0.04310495437357748	0.04875536136912517	0.06507781767839314	-0.02181445859707378	-0.06526927467054063	0.06881823028748939
434	-0.09506082842623385	0.07673513147105143	0.1221672685417883	0.0626565852661694	0.05986512720956371	0.08665841640045127	-0.06333018091248255	-0.11651604738531442	0.13261486007497275
435	-0.061517092882009	0.1029613024092588	0.11993907832922748	0.10846080142074345	0.0800402195753766	0.13479681819132247	0.04808870628770342	-0.019719528107956952	0.05197483488406202
436	-0.18164923653556486	0.06278453654739145	0.19219350447771208	0.1690585101106718	-0.03714059998016126	0.17309016149893233	-0.1417550432914049	-0.05307302478566854	0.15136458720073287
437	-0.057122136581038804	0.026154777459453632	0.06282524072008316	0.02385209993993754	-0.028259669473463537	0.03698015130166689	0.04289450150950712	-0.0637598369945671	0.07684565747862969
438	0.06930160228933974	0.09049683807725278	0.11398416461004715	0.007396072668337757	0.04142770548710585	0.04208273604272556	0.016847229061177364	-0.027077125124979597	0.031890434805339055
439	-0.08054511474131239	0.015800006867432794	0.08208017864077845	0.10244718998476489	-0.07394865468828209	0.12634805208621658	0.05385039208725492	0.2479345068532292	0.2537151639467083
440	-0.18378530687138536	0.03732754662937769	0.1875376889032646	0.045813255216561606	-0.11019820167194168	0.11934193732828263	-0.03812469209704548	0.0696430421246826	0.07939550027473118
441	-0.03594711646446091	0.1259645288550702	0.13099334987620298	0.18929544858698932	-0.21193989490016835	0.28416770735965746	0.0173120724709332	0.13748949737420735	0.13857514113812408
442	0.04979172361543382	0.03317498685263995	0.05983139220566895	0.0009886047956427831	0.05648044306099653	0.05648909441483762	0.14472413012302815	0.027891320861328638	0.14738724374672585
443	-0.0014106140565502833	-0.07447230430903254	0.07448566265472627	-0.13963897147605261	-2.559300468691167e-05	0.13963897382139315	0.18845921512354835	-0.006169183505460024	0.18856016172592746
444	-0.11185405829006863	0.027959680038770682	0.11529559429496211	-0.052978982910501814	-0.18480058522229773	0.1922447110552979	-0.038031204816947134	0.03035001473159489	0.0486569207208657
445	0.032097768648663656	-0.02467504710090871	0.040486105044264246	-0.031182264010763464	0.057104931276787695	0.0650638668153346	0.16914498564983782	-0.08286815664326372	0.1883538095073639
446	-0.10099158151277905	-0.11697996803168159	0.15454323814759913	-0.04553827502692537	-0.06441108614477922	0.07888296717782657	-0.006490442126417532	0.21886414022999504	0.2189603564977261
447	-0.02646717508738481	-0.06864321576104226	0.07356903171255746	-0.15320400124700878	0.10573922995782091	0.1861511502789236	0.09276151547260923	-0.2653105958959404	0.28105944397481847
448	-0.10215042567045683	0.060529718480523714	0.11873734157368937	0.016028187700056973	-0.094001742489284	0.09535843115304445	-0.08696287035056836	-0.04267277542895685	0.09686850149775182
449	-0.03273125492629425	-0.035615220781834336	0.048371262133511325	-0.012659599296255073	-0.01747435759338384	0.021578197970247504	-0.2500126615441081	0.02151002512925717	0.2509362710200142
450	0.02513129018526908	-0.11831918888688019	0.12095872107965361	0.02535664417229026	0.03341004748812797	0.04194270707571351	-0.15136298294338926	-0.04130091528911302	0.15689652070469645
451	-0.06852111198854943	0.026155360051330144	0.07334334085356385	0.06453310128935275	0.06691339299665404	0.09296194557100518	-0.05413814595360573	0.15326445205331343	0.16254516637075472
452	-0.059357941777795735	0.16007649612693867	0.1707274139216488	0.1030829953661626	-0.03068918148317938	0.1075543109027612	-0.04712295717091193	-0.10281367428638419	0.11309829668389483
453	-0.009549284256873933	-0.1060673505519893	0.10649634586659378	-0.1360084069396793	-0.13693304864102002	0.19299986157609897	0.20669192330723946	0.012227645923883694	0.20705329382863155
454	0.0033486538208834364	-0.02124373569624239	0.021506040750075787	-0.04106402128640506	0.0930910446986183	0.1017457441237248	-0.13688219503156812	-0.0036499122286613	0.13693084815313597
455	0.009995066244020601	0.01870974861956846	0.021212167325141577	0.08066882889801628	-0.07209487304319205	0.10819025221752378	0.09702621215692887	0.14022640938577263	0.17052135272377966
456	-0.11325143102339116	0.14969756468107448	0.18771054179318328	-0.07259518807184005	0.008054746037124893	0.07304067541382957	-0.062182519615420095	-0.014493306744778497	0.06384921053639071
457	0.07230549676592424	-0.004364977013900194	0.072437130581622	0.0499703545306539	-0.023241104572463443	0.05511066388338489	-0.06179131296043896	-0.048838908634595356	0.07876169979116286
458	-0.0351520726518436	0.03953346551199686	0.05290144711734014	0.061398703062204726	-0.03270502456373472	0.06956593540976273	-0.021223563016559976	0.04673386360653719	0.05132731860045208
459	0.0516623181426069	0.16124968907611947	0.1693235286161174	0.07582618590899691	-0.1610982911078143	0.17805131245616765	-0.08205317537344856	-0.04296703764697067	0.09262229706189595
460	-0.13413498156655818	0.030488782046043397	0.1375563852044391	-0.004940261579779994	0.05867713966864109	0.05888474254142463	-0.058742511060678376	0.02860797654280353	0.06533834194091184
461	-0.2251955887250005	0.030520786403139342	0.2272544203835552	-0.06596923829216915	0.12348245073937526	0.13999948586138175	-0.04638720608690963	-0.1555317925801283	0.16230191431938648
462	-0.062089337535781955	0.0645023267311761	0.08953008426985679	-0.026040511542120597	0.06223060919473214	0.06745929855937428	0.17133066867411617	-0.11637419326377016	0.20711627383214748
463	-0.13736954210108737	-0.08540919221614646	0.16175636374522354	0.00801945919853053	0.02435879151105002	0.025644930292666006	0.13007982166071186	-0.03768325234981553	0.13542816365491514
464	-0.07577347601266671	0.014889106716559367	0.07722243952284381	-0.16169240676879612	0.021150618177933154	0.16306987169920306	0.12117548961925259	-0.0892141638924265	0.1504748029521565
465	0.13197948571087018	0.0928232829825065	0.1613528633528276	-0.019149304219129217	-0.09584245330839047	0.09773674696984634	0.14451156964295736	0.06437807422197331	0.15820281350595894
466	0.1466003422588789	-0.15292604625689601	0.21184436734118456	-0.028432889760940473	-0.05877644454506578	0.06529241650848118	0.12388976303737563	0.16691132664322528	0.20786549580740551
467	0.017223593960457192	-0.0729145613586286	0.07492119491196009	0.14564592527927314	0.12170328337940733	0.18980101352675635	-0.03617258560055189	0.07776093265046945	0.08576257106512199
468	-0.0333954117670467	-0.02013600748124714	0.03899631167656041	0.02397147788994225	-0.02523158398929969	0.03480322661531649	0.03716238348953798	-0.03882970957207062	0.05374745661028844
469	0.028832101807535915	-0.012292620886029186	0.031343238870412814	-0.11222199333605115	-0.08652199780173238	0.1417033235034369	-0.059595423991289656	-0.02989291991984757	0.06667234225701091
470	-0.19052552591820682	0.04050457032997172	0.1947834598830838	0.013902890673492999	0.14521956704338898	0.14588355980489523	-0.10266612364554296	-0.11605101341011458	0.1549457022892746
471	-0.06742243586386565	-0.05228792350206417	0.08532181316624016	-0.17816561342928247	0.1383439668719187	0.2255704745273438	-0.05367900799661817	0.1388142811850495	0.14883158455255047
472	-0.044444209457744695	0.19979711248343346	0.20468066325630677	0.13953447411973705	0.22048571992529722	0.26092876836188106	0.019171602361203022	-0.014152438839392595	0.023829432687305696
473	0.1035633835014034	0.09516313386807597	0.14064635242284848	-0.1263255041558318	0.2112624022755388	0.24615022976925421	0.15246030300057462	-0.048469405631157765	0.15997945891040113
474	-0.027342729684964526	0.026776371686208163	0.03827007900831942	-0.08885861801981593	-0.08837433011900868	0.12532308733978378	0.025573855360621334	0.05015888126561027	0.05630217977861576
475	-0.011485158118982186	-0.16897718173550286	0.16936704757505572	-0.12325024471369544	0.09409307917552778	0.15506169859355323	-0.09486872131938799	0.11584278854514544	0.1497318467884871
476	-0.24285531946705954	-0.08287046576068492	0.2566051836749219	0.016489935744739448	-0.029500641523080032	0.03379653578606703	0.052350701169063714	0.1715951227702747	0.17940312726214738
477	0.005917345661502749	-0.011311067247162795	0.012765391570474616	-0.008174305720084379	-0.019960907951713687	0.021569819662254734	-0.03203340945806451	0.11329968675760071	0.11774106480272063
478	-0.07626094501655643	0.05992683021772625	0.09698946702999472	-0.1695794549122867	-0.1413868618130835	0.22078821576728286	-0.28617848197326806	-0.038286188351822854	0.2887281693271984
479	-0.11901343696855088	-0.11617480110876194	0.16631531075558745	-0.08381083342082891	-0.041605098000697706	0.09356943933967754	-0.018083897357067842	0.08078521515131855	0.08278452953702034
480	-0.032638914339755375	-0.1251946025908631	0.12937923808386737	-0.05104558392752981	-0.029473893073321246	0.05894371901568532	0.11399238007840866	0.01140829611084434	0.11456182582384539
481	-0.032599764272538335	0.09903510937082383	0.10426263721351049	0.026475065673135192	0.013726104238249421	0.029821720942227833	-0.19450734199846606	-0.04416285302627814	0.1994579245824264
482	-0.08127092996127408	0.049903656378532626	0.0953694866124222	0.0014581720459373624	0.019536543753518574	0.01959088582858618	-0.24925808783475709	0.09989469918272809	0.26853034330564435
483	0.09294157971100396	0.04643116693683269	0.10389413122160909	-0.09030827867300689	0.05213191977460271	0.10427522359730082	-0.06858565876987661	0.05261555061635425	0.08644297979338803
484	-0.12667977037189596	-0.10899610021468482	0.16711646861840368	-0.009127564431410114	-0.10209739732059762	0.10250459000498231	0.059763653656251886	0.022958588307260466	0.06402180156326988
485	-0.00251476055488154	-0.04674726120867351	0.046814852890512626	-0.18362788972459093	0.18096589429505266	0.2578136086065177	-0.01595365219442393	-0.06451662688684086	0.06645986881717782
486	-0.06599061297797865	0.027011633505051265	0.07130490407973755	0.009536791460797165	-0.054945621641866296	0.055767120501043085	0.11318748426919067	-0.055063703454815295	0.12587064007681906
487	-0.04427348212981797	0.08366493477449248	0.09465707860862489	-0.10228380858748382	-0.027119531616827976	0.10581798757431157	-0.22835222049737597	-0.19384859880784713	0.2995363348007181
488	-0.014190720132915665	-0.1143679064052197	0.11524493287517604	-0.09138887739281859	0.06621410175189499	0.11285492537736194	-0.06913513900589152	0.0955984789168937	0.11797769541988737
489	-0.1118459633606306	-0.034293493935927906	0.11698531209686558	0.08638653499134992	-0.21832784310008027	0.2347971049662772	0.20568762016104963	0.12575937671643345	0.24108674355845874
490	-0.16933771767942823	-0.05277133174512633	0.1773698849383173	-0.028029694780917293	-0.01784404559198686	0.03322760527935	0.19489508607442255	0.11889389947352492	0.22829773084281244
491	-0.045392122525046805	0.15092785971770004	0.1576060393078089	0.0784812629615935	-0.16016864138385611	0.1783628389513833	-0.08840197203664073	-0.2280896605069758	0.24462175269209907
492	-0.15364319240039623	-0.0028839118013900345	0.1536702558020366	0.0782127053918261	0.013221990748601435	0.07932243266607931	0.047621711707107446	-0.08689923608210914	0.0990924046411681
493	-0.03375742293321032	-0.027475993011859653	0.04352578310702054	0.12412796302680089	0.1252581054156856	0.1763443908308678	0.1564093131296266	0.12871817407027875	0.2025641665489436
494	-0.1811156223948876	-0.006883978198962539	0.1812464008782831	0.036239160456448996	0.03797755200340529	0.052493534904401416	0.20234006848576092	0.2880239550775901	0.351993326660265
495	-0.11490538482645973	-0.07958982101730007	0.1397776343757565	-0.02318949199800517	0.0396578325474906	0.04594013736908446	0.10471719853946805	0.04556371530049645	0.11420045456100017
496	0.057607578623591706	-0.024269490652508764	0.06251112934034635	-0.037656907474515736	0.00989294001094976	0.03893472669230503	-0.058833403506689336	-0.17755599052142998	0.18704945639650242
497	0.03962939855069257	-0.03357064894340385	0.05193724771270515	0.025460742011430372	-0.039844893529499284	0.047284933373641855	0.05271234266017086	-0.026069918615720604	0.05880673197307911
498	-0.10168308846189375	-0.058161100489277126	0.1171416411412829	0.038585633975445066	0.10304764326086256	0.1100348487112379	-0.12857828497381868	-0.07629654386033892	0.14951099615694205
499	-0.0438310096459887	0.03992195986120178	0.059286763157944115	-0.06642084459540266	0.08643438897792236	0.1090074868747712	-0.007268347180654241	0.10604010618830635	0.10628891283274006
500	-0.05663493170526854	0.0240007218556031	0.06151056932633981	0.23547263866787027	-0.10810898002611898	0.25910406234464406	0.01738419782611501	0.111149374439795	0.11250063898669757
501	0.05509304244812119	0.12259101255207848	0.13440163572194477	-0.06760554456145831	0.02551718345472683	0.07226089057653186	0.046150164388941185	0.04719401223076716	0.06600842721625849
502	0.05979542471029606	-0.04283733265807939	0.07355630418627379	0.05395851628007869	0.10547995003403371	0.1184801305634399	0.0691062171439136	-0.08381488810989775	0.10863058831110332
503	0.0333595355295087	-0.12134068482178911	0.1258428400973425	-0.06432564085424952	0.12429982286688279	0.13995797239188745	-0.003545085830839344	-0.06696216443527465	0.06705594007546817
504	-0.10883688852069652	0.09834517488910018	0.14668756500410735	-0.055824670118094256	-0.12014907791449304	0.1324846961633568	-0.09838293928238971	0.17480415652491182	0.20058837423995501
505	-0.23654196139031297	-0.10756399256094039	0.2598501722031878	-0.009993480485496442	0.037464371677986275	0.038774331682703424	0.06975278543369713	0.19888549163281502	0.21076263866678535
506	-0.16208464809987652	0.03550878035395802	0.1659286190863	-0.03575854932961203	0.054340530125831545	0.06505049626647519	0.029661512937774324	-0.039850902494588815	0.049677960700807544
507	-0.1352678107414489	-0.03559916039485717	0.1398738032785382	-0.16622732309640653	-0.14631486465094193	0.22144878089892614	0.23309787186478298	-0.03344753780091363	0.23548536186530647
508	-0.12194951322626636	-0.0017820323397156905	0.12196253283440413	0.16513561286663378	-0.06152443674749381	0.17622436538099695	-0.08579200611222618	0.23283562375763567	0.2481384613544775
509	-0.17289877392617475	0.04937894314053295	0.17981175170397087	0.09643620094906231	0.024893434776771903	0.09959730894192535	0.0040344043200428266	0.13104583651385995	0.13110792381025219
510	-0.09146107978185844	0.049144388557217186	0.10382822372325463	0.031937773778082976	0.09155239833378384	0.0969632045394944	0.0008997377561846522	-0.06291695205878797	0.06292338503607167
511	-0.07025779906616766	0.0229109139614786	0.0738990413210636	-0.11471532921562479	-0.060144733032547595	0.12952604243396615	-0.05265663224975756	0.1277483518185004	0.1381751146633487
512	0.0506624346898197	0.12259576022571969	0.132651433139723	0.14397552568843228	0.09122327273800825	0.17044247559306763	-0.05134733631256274	0.09202326417293068	0.10537945765392992
513	0.013104990113259302	0.02221908279338096	0.02579589901607893	-0.1638574335113928	0.0472451438931535	0.17053258380270114	-0.01445569747457797	-0.0827101046029344	0.0839638528945931
514	-0.06596876276869823	0.1370777225759175	0.15212553923596456	0.059416980127942894	0.01469438883196907	0.06120704690368143	0.0009048020402150341	0.10051750009257605	0.10052157226980189
515	0.08284087687916641	0.1312388203037945	0.15519741891165867	0.10192734704694294	0.23469652983841066	0.2558742761479159	-0.10618138597676352	0.07635242516880444	0.13078294826583592
516	0.022391463103753353	0.014363061766161322	0.026602164634204357	-0.0789739879378431	-0.03961526716497671	0.08835304275099455	-0.08193972928510865	-0.04444005301246603	0.09321500709149617
517	0.03490161517427149	0.06452891600685658	0.07336282262013158	0.06254588344074283	0.1747361179963349	0.18559282978556058	0.032265883872939896	-0.28324485783575587	0.285076720818273
518	-0.08574535644849879	-0.0965903785478348	0.12915869068898977	-0.06250163348146584	0.11092629339288813	0.12732280531678758	-0.08550426888992946	0.09183593303599707	0.12547835907037314
519	-0.21898703236762207	-0.021674836888959905	0.22005708100250027	-0.025767404179237903	-0.022191182130840193	0.03400599480239224	-0.1483047911221445	0.029534074051648453	0.15121697193063735
520	-0.21030908140738924	-0.02746347834927773	0.21209467783388886	-0.05512087031853345	0.007058292593382642	0.05557094419754249	0.11230166549507367	0.020125676644606506	0.11409078373545639
521	-0.049287713872028356	-0.0047916260516994765	0.04952008096671755	-0.019134748789267558	-0.060812212975459176	0.0637515792604464	0.05063596464742839	0.26484428781572994	0.269641424310874
522	0.09572251407293747	0.03315460798188318	0.10130166696987797	0.024785147009512787	0.01731844482109747	0.030236270327283397	-0.10592059214071688	0.009429170637211768	0.10633946162335857
523	-0.014500311729078626	0.055983406027444955	0.057830794484203786	0.09271976245160067	-0.05399080735986111	0.10729380983286449	0.09119055679813014	-0.004047699655273003	0.09128034575773852
524	-0.004776920301158312	-0.26299065098097846	0.2630340310130278	-0.05933810227078284	-0.044647670657578443	0.07425917368410097	-0.14757370974363604	-0.027419000065199744	0.1500993050352811
525	-0.18945774165646767	-0.07621147575711297	0.20421171589956796	-0.1991876764100847	0.13711317354765662	0.241817602324476	0.045931025867220435	-0.06710125529888712	0.08131566638662996
526	0.05286118124109323	0.0353785920769132	0.06360777672225568	-0.008097756302608816	-0.13535625842450077	0.13559826824785293	0.03953975690545259	-0.004996369758774444	0.039854185312319226
527	0.12605006663862	0.15656422076151374	0.2009999366225287	-0.133620032105047	-0.12467891191873541	0.18275432705409075	-0.023828644480970645	-0.101527493905683	0.1042863189328734
528	-0.11551568053885271	0.0828173372549124	0.14213579352277236	0.13067402618166388	-0.007411703003524858	0.13088404967733325	-0.01685012753753683	0.16973001341911287	0.17056436982348774
529	0.09217569936170054	0.10849850909886698	0.14236673076774478	-0.0376282760025039	0.1589077854788714	0.1633020864555001	-0.0036609862599228204	-0.1316135329490687	0.13166444043754155
530	-0.17423078497644634	0.06975215396859649	0.18767453054894653	-0.06354794734771957	-0.01861472627353849	0.06621819724477028	-0.12324297123379109	0.07345489358135578	0.14347282442881426
531	-0.14820977766129853	0.023073530355624254	0.1499950865778058	0.03397707321952007	0.03825356403726756	0.05116421274795458	0.07684371062310236	-0.1190446521149691	0.1416918665961498
532	-0.11606761783133626	0.015326811928678517	0.11707520263889448	0.038635833609316154	0.05636007671038748	0.06833144141233613	-0.1087194027254072	-0.0948098946154061	0.14425264172954924
533	-0.15375294681928708	0.02888035373560079	0.1564418214145692	-0.005115790752660842	0.06099439550970417	0.061208558213857886	0.0386839380042716	0.016697747952073336	0.042133856293832136
534	-0.09561883831192092	0.023343137045123072	0.09842694898872296	-0.18636471148381945	0.10365448709087838	0.21325116267096958	-0.055740473304035164	0.012833919900195234	0.05719886243766116
535	-0.10013518148042297	0.03976114604172621	0.1077404441454959	0.012854631315248099	-0.09294816625447518	0.09383284689446716	0.055617365823977284	0.005507108106737689	0.05588935158773461
536	-0.14332687114552445	0.06747653825569992	0.15841614566495016	0.0014945442555240765	0.04647109865461124	0.0464951252573679	0.11458181335909698	0.004805556587753381	0.114682541508187
537	-0.0667324015672035	0.1596928793898728	0.1730752123984107	-0.06663010523809856	0.030159064970347083	0.07313781596360194	0.041143717159154145	-0.15811011418732004	0.16337568261525293
538	-0.07892480261679077	-0.002731295368789941	0.07897204848863272	0.07738570132312414	-0.05181647639201933	0.09313159504140618	-0.02202940666912921	-0.036807205876103644	0.042895980727799585
539	0.10393309132777892	0.01831543664944909	0.10553455686460438	0.09575904013617682	-0.11795317779243887	0.15193006917373733	-0.13784157979106507	0.045182186139952486	0.14505768184995194
540	0.05954527728629266	0.1734605439780593	0.18339629321299195	-0.07332012920749621	-0.07821545334919035	0.10720773521357176	-0.008251300259031995	0.03710769047323937	0.03801400594810341
541	-0.03353220219677826	-0.045953772959067406	0.05688723787756913	0.11126243878635785	0.06298440831169436	0.12785290757375156	-0.05151876919642815	0.01590689279720703	0.05391857581554497
542	0.045592720940117785	-0.1060929235517087	0.11547469259743522	0.042655290808959634	0.09659004980885262	0.10558935342198829	-0.005536589199705792	-0.0720522071559067	0.07226461358094978
543	-0.020894999961688733	-0.08546150100758633	0.08797879959324663	-0.05348080153155706	-0.10295103369143759	0.11601341073597188	0.09282021668857969	-0.1002085692979405	0.13659191040048832
544	-0.02924977355456947	0.051252776586391414	0.05901183237968589	0.15238748880252592	0.10040838848337665	0.18249326349585798	0.2954794940839163	-0.142396538307613	0.32800138040270294
545	0.016835559281717326	0.08588950197248273	0.08752395446624503	-0.06176052577299198	-0.13398777114408184	0.14753672546154484	-0.1124785000184166	0.178761534091353	0.21120392760809847
546	0.09141990233972093	0.0014176325239381494	0.0914308931695247	0.19077357423574878	0.0461738508632859	0.19628189200796828	0.13136153861889188	-0.0657002765702678	0.1468753899389966
547	-0.01461285952776631	0.09594505841131096	0.09705148065397098	-0.05683085548025405	-0.06339010041514388	0.08513548593424217	-0.04870836021189499	0.0882246720016115	0.10077746327589143
548	-0.00985298701986054	-0.06203157045132779	0.06280921179151655	0.07633524128867757	-0.0956272748838272	0.12235867261582922	-0.09272351215413356	-0.02171056285708182	0.09523128816606996
549	0.05318319333434265	-0.018811492098627505	0.05641209345711958	0.09353781238457812	-0.056667011584942584	0.10936394537351217	-0.0446200908693551	-0.06957495360501809	0.08265365496050327
550	-0.050648063949657936	-0.045604463048831506	0.06815418865939846	-0.034380035141282156	0.11003429692641103	0.11528023818680018	0.0399693804278611	0.1328080772337929	0.13869223752728263
551	0.0022609707603242755	0.06245637716814868	0.06249728824316368	-0.02148778156996587	-0.04431709295322225	0.04925169524618524	-0.06223364893123673	0.02456563443541817	0.0669066323656409
552	-0.09642099334270005	0.07238620873711461	0.12056853309436147	-0.041727587598359	-0.015921342689114562	0.04466184859365928	-0.16463522843221456	-0.022497022413788058	0.16616520230906937
553	-0.06154129108014789	0.026600741401035036	0.06704423875991307	0.03284708305750912	-0.08492150959868254	0.09105269714789362	-0.052082632518418166	-0.0458797765271704	0.06940860540474564
554	0.09948381958847255	-0.0943267180159911	0.1370932532679127	-0.024655836807704785	-0.02647758723649085	0.036179730714229384	-0.004933478439273447	0.055366719058146024	0.05558608448860601
555	0.004271910649723315	-0.033749054539121935	0.03401834656305104	0.04082913689122994	-0.05028820335086259	0.06477593546634816	-0.06838604168690779	0.060035511888395864	0.09099952409383914
556	-0.008322123067784865	0.009780423991288239	0.012841901175632973	0.17143915598561224	-0.17198312984447034	0.24283653175780415	0.016413738006283502	-0.02614684887554219	0.030871807550892732
557	-0.02865607391525842	-0.03416062502857931	0.04458832666270347	-0.18364026537845024	0.09856024217295792	0.20841753382443556	-0.07123561467205049	-0.15269600624342575	0.1684950536971254
558	0.02638792544739283	0.16422431695026762	0.1663308416596246	0.028274648571928532	-0.0867491965969597	0.09124077412036806	0.08590896076515171	-0.20230224628439053	0.21978750735985558
559	-0.06358969803449344	0.11796651992814419	0.13401399001624906	-0.11487714525720032	-0.138534013610343	0.1799678622127701	-0.0764765027893082	0.015804843661967233	0.07809256406382295
560	-0.10044173522002361	-0.1055242062620028	0.14568424856941484	-0.1961917042257287	-0.05127385384201722	0.2027811453138786	-0.044189796500237494	0.14829848377668223	0.15474229675559067
561	-0.22372058917752924	-0.09851630632105762	0.24445114978883872	0.07938377918865823	-0.06455311273172708	0.10231758774340173	0.12578698415471606	0.06176800475627588	0.14013440617603554
562	-0.07109935144719037	0.004984719349269794	0.07127387461897997	-0.11517566099239405	0.043038210793190874	0.12295413971605028	0.04149707020625126	0.07427291378479615	0.08507921342952289
563	0.05108709881050387	0.011894524943346937	0.052453516455067996	-0.05376895640132601	0.00026142923083378804	0.0537695919431274	-0.14882003118242362	0.05507655510439528	0.1586846829511438
564	0.08790597784972373	-0.04359639027223543	0.09812291366691667	0.025755235845869088	0.11508197207658748	0.11792876014998546	0.05822513619932216	0.25628324860682866	0.2628141358487004
565	0.09083577181530805	-0.01629233051510357	0.09228530476135455	0.037377399327903404	-0.1467267652891621	0.15141272612544304	-0.13779377553643948	0.01732993002357329	0.13887926789556682
566	-0.09182569279218242	0.08623548974905304	0.12597030423486041	-0.054066034317024614	-0.023120014439847264	0.05880196539630652	0.010856949034042777	-0.05013321011721971	0.05129534188388944
567	0.03132031049706107	0.1473304662153909	0.15062280081341187	0.1902536170108184	-0.026135501005343915	0.19204036866893245	0.13147838883129162	-0.1037662204545514	0.16749326922922864
568	-0.15555223089637818	0.02723923306121198	0.15791919564955736	-0.08281888769994787	0.03965732368070009	0.09182413343654484	0.06071485185545657	0.10738049513482205	0.12335665353449557
569	-0.025978198331406722	-0.005850192122127852	0.026628772716963692	-0.0018852245621940188	0.028545093032653512	0.028607278931991133	0.10606008737033548	0.16523987493340195	0.19634907282951328
570	-0.13691326507920976	-0.1344385554049057	0.19188269159569307	-0.15123810253930436	-0.027412044299243984	0.1537022570828186	0.2393085010236405	0.042699590671987635	0.24308807808228078
571	-0.008690580693973953	0.045210371208211864	0.046038069655262324	0.182550768500216	-0.12463076804251998	0.22103757920970785	-0.07442408549478276	-0.13157181447681787	0.1511624519067381
572	0.07229539757898795	-0.2002570778992274	0.21290730790614296	-0.14474221718151883	-0.04863256274087812	0.1526939278208777	-0.18786164206611397	0.09976406633811118	0.2127084048459105
573	-0.07573006149284961	-0.031491183777866076	0.0820166865304989	0.10724412343201353	-0.2018340791289384	0.22855698962956156	0.09643751275256336	0.1382512433358077	0.1685633416546953
574	-0.1660141833392379	-0.12831316464979833	0.20982129847143818	0.12331320653849565	-0.053301588309785916	0.13433989066227348	0.07738832938101985	-0.126089479819401	0.14794428155732262
575	-0.024484746303632066	-0.13138897736310393	0.1336509116095938	0.041515469844627256	-0.018228750700916337	0.045341168804259036	0.010516483232770836	-0.007058571908884099	0.012665696071595822
576	-0.1838461533916786	0.090697868151904	0.2050012473235633	0.07971694894794024	-0.02821972539901644	0.08456444200232392	-0.04815612010793656	0.0524174897634664	0.07118008946997129
577	-0.06218456746923864	0.01873401720200137	0.06494523717610996	0.17120330081625712	-0.1329037818622115	0.21673482748201803	0.019696091998573247	-0.05287347046282177	0.05642286698493039
578	-0.0651519389514031	-0.10506117439856104	0.12362291662605365	0.027910569699403923	0.07129640617440597	0.07656485769810559	0.03031825913829244	0.018229658688273073	0.03537679031607564
579	-0.006888109981525789	-0.16758543322056865	0.1677269313105181	-0.07024046172397241	0.021475399417660506	0.07345008674838233	-0.004820189918302101	-0.1580248096241668	0.1580983070358524
580	-0.10742736462055591	0.008861762391877043	0.10779225158613188	0.14765455243400555	-0.13343349670139354	0.19901347918281134	0.05033555112586308	-0.047122307549525635	0.06895055892403235
581	-0.22462549047538882	-0.0649980575232126	0.23384045512506993	0.0912665020853994	0.029503344375751694	0.0959167437534157	0.1001291450271538	0.0596646918286676	0.11655780169031446
582	-0.09070174468583675	0.039598720941100896	0.09896901125719049	0.0659112748113597	0.27401755191988725	0.28183313309017927	-0.08811305385200707	-0.06872553322940043	0.11174573449036934
583	-0.06423754100753508	-0.006043703085106637	0.06452122148313436	-0.056260859894630214	-0.06957112460539927	0.08947304473942531	-0.0952100938324054	0.1388444242140711	0.16835301037674488
584	0.024263744538593934	-0.08423143121938302	0.08765650748404137	-0.004975132360019252	-0.008286111556767742	0.009664966980332144	0.05357659151872556	-0.1013983092894574	0.11468246721066319
585	-0.060967686408367916	0.0325336302340657	0.06910496278991839	-0.12381323391196089	0.004543147749322984	0.12389655799581407	0.06610640860786182	-0.0038374820296928416	0.06621769799198551
586	-0.12983469888907206	-0.1513780801720736	0.19943011856838164	0.12561064921962592	0.04533320708361474	0.13354076105018198	-0.008225874002112754	0.1390372648390098	0.13928038633279125
587	-0.06997729893411966	-0.12547389049278834	0.14366808818074872	-0.07652887752832609	0.06749910885930945	0.10204312222068884	-0.05687143728204183	-0.15305311741455707	0.16327773004558646
588	0.010549542847700587	0.029557242495472234	0.03138348989885638	0.02848976049772371	-0.02028805699348464	0.03497530142527065	0.15728696588565536	0.033704696056690533	0.1608576891969706
589	0.1896192188401193	0.010105429916324479	0.18988830366120713	-0.18143902652707464	0.0827254863922803	0.19940819051867414	0.10235541495798518	0.017291945416918284	0.10380579149316775
590	-0.013238345353658237	0.1028896105911269	0.10373777400395892	-0.00159753321029839	0.15294626052953753	0.15295460346889586	-0.004264644234754056	0.19709904682967258	0.19714517861620276
591	-0.060800442537553054	0.06496723757023333	0.08897997398442768	-0.17355122971223738	0.08259842054167081	0.19220439227709782	0.17384421446662215	-0.2001318180726329	0.26509348447024184
592	-0.09224962870612169	-0.14284712331268967	0.17004497827083304	-0.11068467438530728	-0.06913043000321532	0.13049947699592881	-0.06588788793917157	0.07600480916213324	0.10058799527208563
593	0.05144070999632398	-0.12696576275122834	0.1369906987934842	0.038498819959541464	0.11611239437023857	0.12232844013011444	-0.05368967733311603	0.01985069887809403	0.05724187014837021
594	-0.11688635405971622	0.08690408599427751	0.14565280611053846	0.10536934929428778	-0.12585028343999802	0.16413711832681072	0.17729669556714825	0.2429464830824038	0.30076088825034875
595	-0.05854533453399485	-0.10107859713401147	0.11680941312358846	-0.030036378154724205	0.052065641529404835	0.06010836082045557	-0.01614301484575261	0.029411797899136085	0.03355071957454586
596	-0.013124659791414849	-0.05204795440265818	0.05367724147291445	0.06833855410586592	-0.09663366476970724	0.11835633968699995	0.13892250978271245	0.013630412305538764	0.13958958365131266
597	-0.06435171376988601	-0.06749738175618279	0.09325791981950496	0.0583430427043466	-0.0002081642563553438	0.05834341406156169	0.14477025224035056	-0.2105244995384452	0.2554975358778388
598	-0.044501847570921335	-0.025708459917005988	0.05139396217971349	-0.0009233319178663891	0.1117141761297481	0.11171799179263352	0.15568281182441665	0.1642592581018867	0.22631447538710148
599	-0.004120601175947638	-0.13439467177007003	0.1344578266752668	0.0567161727318505	-0.027944418516107638	0.06322669353645248	-0.246874748628252	0.052792286826867665	0.25245626761614154
600	0.22718881592455575	0.1092562561012071	0.25209460045477816	-0.07434573823478492	0.04180419293624874	0.08529290322603791	0.07536270985949431	0.06164368107745975	0.0973626286320675
601	-0.2114324291511381	-0.12312445044534621	0.2446697823480038	-0.05804317293860284	-0.015111056255905211	0.05997794549623794	0.0765880547759028	0.002882942442649586	0.07664229570859891
602	0.12053775562611643	0.16072872218435766	0.20090563124610966	-0.039571998455797196	-0.1244736127196557	0.13061249299078725	0.006638016418932928	0.01989950429486345	0.020977452971209638
603	0.036720476774257056	0.04038159240931476	0.05458082465519167	-0.03198769303654259	0.1560848936531282	0.15932892559892697	-0.08501927316957468	0.03674462787417933	0.09261989250638697
604	-0.2760866384201918	-0.05894514699331124	0.2823089836831708	0.02913245437926303	0.12442011401800182	0.1277852286863095	-0.09064447282281621	0.061447737314133895	0.10950910863646489
605	-0.04230519685376832	0.05688747114545549	0.0708936813415774	0.11305523540484698	0.0946662746096714	0.1474557214926538	-0.06920202052226725	0.12064385517512918	0.13908220387915143
606	-0.09216915193096413	-0.018754468944671324	0.09405786874615961	-0.032465243700209145	0.13522417305726836	0.1390667790219362	0.22814544748555804	-0.08545463337273236	0.24362438214032198
607	0.012737552364764508	0.07880717739610003	0.07982992201790941	0.05936050509773971	0.049528105122981655	0.07730913763929788	0.15610884752918328	0.09772481890880462	0.18417413637003552
608	-0.11882065121718136	-0.06678591188009254	0.1363037240185702	0.05701026056795546	0.12663613373638233	0.13887721259344563	0.11341483884781202	0.061483907161896716	0.12900851332670998
609	0.04485283372232429	-0.09843817171881983	0.10817509114517228	-0.018595982068181055	0.27703606436720085	0.2776594884190849	-0.06367251167585021	0.033149515283394444	0.07178495041883977
610	0.08797735992007637	-0.1249509576352704	0.1528160910129486	-0.04721160279161271	0.13074646423959327	0.13900925634398686	-0.07577361799337691	0.0012711425770868757	0.07578427928836888
611	0.008882393889473086	-0.14825188078042248	0.14851773320428893	0.019896608638243163	0.025517130546579104	0.03235736371576913	-0.05174952177815818	0.16975300913648428	0.17746576321972468
612	-0.0726473822827496	0.05546486310031281	0.09140018157133169	0.051030872586257874	-0.0497800907498806	0.07128960227116739	0.13328712856624536	0.16992632412940298	0.21596391891602112
613	-0.0565776864973851	-0.014264026790355088	0.058348068259989214	-0.006006621282380153	-0.08820071192880084	0.08840500598935137	0.10677207426744749	0.15115357687527478	0.18506128618801643
614	-0.03321936731592762	-0.06977393762712511	0.07727825526540091	0.07112533015004491	0.07157245421283948	0.10090306631119736	0.1090221696344611	0.0674736844403233	0.12821283696946079
615	-0.06931370658833737	0.09759717209291775	0.11970629858762122	-0.018690404645876475	0.005658736707717697	0.019528249459536115	0.15813732461714294	-0.036379038833142946	0.1622678276907994
616	-0.11877901770274976	-0.028672321312161773	0.12219065862764628	0.013123834749543019	0.16230053780281975	0.16283027854062596	0.13702601582373813	0.0219044391623874	0.13876575034044267
617	-0.2169674935787972	-0.013692986679915652	0.21739915168666538	-0.11136781929726715	-0.026895719464584494	0.11456950248886646	-0.1627232092681943	-0.14113503853069212	0.21540181507034825
618	-0.06424137970005538	-0.16348914480747717	0.17565777903539295	-0.11056747441060542	0.01897536567322171	0.11218391551364379	0.01761288214943782	-0.06771930113187681	0.0699722613854933
619	-0.11210015538269331	0.13318725426939929	0.17408414498927122	-0.08772272593135308	-0.0016087273966887484	0.08773747573679187	0.14507817433255032	0.05242873380313708	0.154260976257335
620	-0.06334106143843557	0.10076953446566875	0.11902348146720994	0.09186988721030498	-0.1452116870753569	0.17183279733306306	0.004580571988768943	-0.0318188574229559	0.032146871192181216
621	0.027922959409978663	-0.1479137514472833	0.15052630842952344	0.03582870717933601	0.005339350358741725	0.03622436915111151	0.033402614071302426	0.10429241136368006	0.10951092043649086
622	-0.01822220996465632	0.030517685107476357	0.03554402960153934	-0.15750199179159668	-0.06392375009125738	0.16997977304388226	0.05943055801365288	0.1877850156849931	0.1969649799878833
623	-0.187834784628221	-0.14647574755783915	0.23819540494929367	-0.03435364796949916	-0.013718799772234003	0.03699160169555952	0.07125716834235266	-0.020626283980488765	0.07418239434673266
624	0.021506591403706088	0.022603952248575265	0.03120051491661372	-0.02727275990165641	-0.21061641640666462	0.2123748532492464	-0.12642202905314742	-0.053991300909450375	0.13746850549784
625	0.03443867510867097	0.07069567674649381	0.07863778388208394	-0.019154058038158617	0.07273520616602788	0.07521494635605165	0.11092722668547712	0.14206990179481663	0.1802462388404265
626	-0.07378995262667964	0.007310849688248888	0.07415123486370133	-0.24200582656845782	-0.08496693263283361	0.2564882058382314	0.09727170710570669	-0.18976887993791955	0.21324636643129682
627	0.06033020598496747	0.3205249284005191	0.32615328218545725	0.01344243359314624	-0.012978085186248317	0.018685013139081934	-0.03753160639887874	0.03628278110685204	0.05220212336417068
628	0.08428812396072614	0.05949155087931768	0.10316846643643192	-0.10559421425497613	-0.11032814577405535	0.15271685510796446	0.04212200794414187	-0.019023381666831474	0.046218530951213616
629	-0.12086201637356757	0.13527858847129196	0.1814054119938809	-0.2317137422856321	0.0186572737798216	0.23246365786700413	-0.01905707073792781	-0.009240560263299568	0.0211792327313823
630	-0.08945115644241627	-0.07268596329913787	0.11525952737023196	-0.06984956474594443	-0.12218120457854371	0.14073808456655162	0.06028749050897793	0.11041459894115176	0.12580129240673762
631	-0.11473931493363208	0.11772305394303562	0.1643892570124766	-0.16715616708829517	-0.01704736134792705	0.16802320293512096	-0.09606936170383228	-0.1705222002995764	0.19572210670537604
632	-0.08414224466152893	0.023129625514439867	0.08726337670018747	0.0035731264483465437	-0.006288553446328894	0.007232782110862222	0.12314244756321138	0.10166957176096938	0.15968958705537806
633	0.05714202253145163	-0.12283500332022525	0.13547563906350352	0.17138844902428843	0.0007172035640849898	0.17138994964671483	0.12824679628666316	-0.06161914016100926	0.14228197072002827
634	-0.031861694229801056	0.004519402849015442	0.03218062400428287	0.011445784077135247	0.04375853996239829	0.04523069524981029	0.04671656160389559	0.0683450885422528	0.08278579742890049
635	-0.11695524957852718	0.07863177623251977	0.14093078669139913	0.17007184376674508	0.019460400018638028	0.1711815971741868	-0.1321944104761357	-0.020815233224655366	0.13382315231427575
636	0.09493014821116734	-0.0669724548127584	0.11617677368149436	-0.2077841763274813	0.019264345644864626	0.20867529548371233	0.08106704905354535	0.13815345776810226	0.16018191013823233
637	0.13447578465577636	-0.03892426167594471	0.1399958385303083	-0.010570730138511968	-0.19041949655343954	0.19071267656694094	-0.0652574277220061	-0.12570418017304746	0.1416335863623838
638	-0.04436215383734426	0.12136665292813771	0.12922021953265378	0.0420343663745667	0.0303316580252944	0.05183529140532259	-0.027276379161671607	0.01980434397243029	0.033707757272616184
639	-0.011043104936947228	-0.03923273645817526	0.040757303353448966	-0.03948677668493204	0.15856351433627816	0.1634062226833384	0.017955285394650997	0.04594212387368802	0.04932616972387641
640	0.0382035144189576	-0.00785750669021009	0.03900319122002964	0.030071784260184805	-0.13879245191018358	0.1420128758804346	-0.19595010569400628	-0.01377636954481931	0.19643378599245004
641	0.06088823995650826	0.05535593616469955	0.08229008101631459	-0.02413461624913462	-0.05272622105272622	0.05798736145052595	-0.1445655177520074	0.02043738439346482	0.1460029986121936
642	-0.2547173246232778	0.07909355197724809	0.2667146516928118	-0.12344447988668478	0.1267357368793061	0.17691943538468244	-0.05237516595449923	0.08113270883625379	0.09656953169540416
643	-0.06023095691815112	0.03878808086840129	0.07163995664941328	0.030363618258397684	0.0007574524627863079	0.03037306451405723	0.041236587883193856	-0.17112753317873802	0.17602581853832824
644	-0.07747257639433007	-0.0005894993068759006	0.07747481915182582	0.0357998916179213	-0.20954527342567061	0.21258140524254224	0.048542738437713985	0.008838633144635687	0.04934084404322414
645	0.009767422987941254	0.03219105104941238	0.03364024850519445	-0.029021485615103104	-0.015634502056352678	0.03296489468901323	-0.04917188485946713	0.14431519671971366	0.15246229128831282
646	-0.1818214303537224	0.09602509751347568	0.20562065044237662	-0.06758534826629793	-0.02641668264569498	0.07256459482612815	0.05393073571921159	-0.09529182903143055	0.10949455208078086
647	-0.0789235083602551	-0.10198949262798064	0.12896036902244107	0.025879304473838467	0.060303760151382516	0.06562226671218471	-0.08252264832107065	-0.12574941526033734	0.15040911848767638
648	-0.05309906401092261	-0.02890509397218985	0.0604567205228433	-0.1493952912297613	0.04461423895804027	0.15591466691568923	0.06557950151332897	0.004078054929494589	0.06570617589500011
649	-0.06370761213027301	-0.01916570311970641	0.0665280694099418	0.05109742579332661	0.03307777083633684	0.06086941634520356	0.026692660195372232	0.020287896692265116	0.03352755375063369
650	-0.104183260803424	-0.06281420606242927	0.12165433126234178	-0.03419536378213158	0.024777286791601943	0.04222838908774059	0.16343275186254178	-0.1352560930645313	0.21214258198778552
651	-0.13084330548009582	0.07054928475637014	0.14865117614264972	-0.030478221997300946	0.03312714237516869	0.04501477066543221	-0.1580639749757397	0.01801431874961287	0.15908719579257133
652	-0.030569957561920366	-0.05584068045683458	0.06366085060081995	0.06497776276529865	-0.07965159148298119	0.10279341262821833	0.06165958421846907	0.09030629579104504	0.10934866887847423
653	0.06480986271442317	0.033112658837229025	0.0727788876002725	-0.06638044924061953	0.05076025219998647	0.08356415047610248	-0.003003412176187118	0.03642424284294003	0.03654785836928804
654	-0.01060484904501388	0.0516363657282676	0.052714107114613454	0.16154948284632342	0.21213530774882722	0.2666451278414893	0.08941722583992584	-0.06701523905021192	0.11174293061247924
655	-0.13979636106988283	-0.11949156002089671	0.18390556132050118	0.1899325070369967	0.07530892804379268	0.20431786968462634	-0.014434000517964587	0.08047218403755017	0.08175642344627086
656	-0.010371900622327727	0.010657801607368294	0.014871619199719462	0.03465597362675385	-0.1393990411184922	0.14364236552206083	-0.12005034254221829	0.06548208390890951	0.13674789964587178
657	0.001528605256693687	0.04507085892082208	0.045096773253653515	0.19454833798154655	0.017734975276610408	0.1953550233790881	0.06474890697270495	-0.0023674476966833273	0.06479217362271875
658	-0.19614948892847547	0.025845786973578345	0.19784495624398848	0.10167241133160652	-0.09890362729701617	0.14184218948708624	0.03335270912795862	-0.08773410314018497	0.09385987460031485
659	-0.11402693326829964	-0.006273068923847548	0.11419935597146161	0.06355055013368581	-0.011402192085076077	0.06456533440352559	0.041118909467885933	-0.009765433474136997	0.04226261239873838
660	0.03862037449407573	-0.0033940483240264474	0.03876922607028004	-0.09831160422814539	-0.04689630684722383	0.10892398781636883	-0.05687323692951069	0.06518048120229487	0.0865046831599479
661	0.06496910043543887	0.13877869010081212	0.15323351081759953	0.08382994540039955	-0.04578094814162024	0.09551625494427476	0.046786915865395254	-0.2072907636753588	0.21250523805616894
662	0.07744500557447642	0.05692147398540433	0.09611338662799135	-0.103844078518932	-0.07302851005167499	0.12695178582364924	-0.07485107601597377	-0.12215993801642003	0.14326804960257075
663	0.02118605047795438	0.07513051590084444	0.0780605095703421	-0.11028770067602453	0.02227754229656224	0.11251518035882759	-0.010057608246552873	-0.12258012484475056	0.1229920423872852
664	-0.1430510520948143	-0.16663823579180367	0.21961763393051578	0.09503302935470624	0.10560808705872358	0.14207161827942763	-0.07444161025103542	0.03477178720979363	0.08216222077408954
665	0.030414146567818413	0.0860046200709681	0.0912239825100851	-0.17808770506887317	0.011378020229145509	0.17845080566092383	-0.1347803524852355	-0.2043029799964648	0.24475590095333807
666	0.0068914278793980824	0.0743113024522643	0.07463016448038184	0.008144708648340227	0.06108947384508793	0.06163002590974654	-0.06094944014009764	0.00519614741684764	0.06117053376723925
667	-0.09215706650542092	-0.16274755971861665	0.18702858899443495	0.13982527120754046	0.04576981445254609	0.14712573664482617	-0.06375615961388416	-0.12885038745404542	0.14376115690884203
668	0.06527261740544406	0.1401568283397372	0.1546106435961381	-0.01947372065736901	0.01940481136833413	0.02749131681971364	-0.06839179162347257	-0.23141238602878156	0.2413071270580343
669	-0.00715263445842407	-0.06777643638656163	0.06815280998577734	-0.10064149549703116	-0.1108133753799824	0.1496940706206623	0.09398751893268667	0.05681662755078563	0.10982614844091926
670	0.0746259769364175	-0.07353783305930314	0.10477046017257276	0.09234355774232225	-0.011311331917976342	0.09303375132858092	0.10372394923720822	0.07066067184981578	0.1255053313275189
671	-0.029197071308613917	0.11874491888500997	0.12228174325715138	0.1875608725003769	-0.054989709843812476	0.19545574711890498	-0.05314337222551763	-0.0034755529812786987	0.05325690077375508
672	0.014006864179943351	0.0764082420242514	0.07768147587032545	-0.09635087842429153	-0.042026182052517236	0.10511751400715265	0.09436447310194873	-0.07075721278606667	0.11794590686014128
673	-0.11788248941273852	0.0007998507728045094	0.11788520293659914	0.022644461219568094	0.28842740689806373	0.2893149506573515	0.06515041789050884	-0.0696785188196258	0.0953922058462057
674	-0.14907806404859925	0.043147108253542406	0.15519646301098863	0.07614014497852298	-0.07842217312043118	0.10930397483294639	0.007270084661329499	-0.19493821414573287	0.1950737334069108
675	-0.08897922957643027	-0.04626558291846895	0.10028862078421863	-0.010772215203046354	0.10829158470842408	0.108826044396746	0.10203111008074633	-0.01388619975007993	0.10297171440647424
676	-0.14786533672400598	-0.15314860560990423	0.21288178222845106	-0.0016904254839654746	-0.030764513330178263	0.03081092044648384	0.23177351174216898	0.3005267230627999	0.37951979134185104
677	-0.17243358958770083	0.03832633036119398	0.17664158745056335	-0.08641641022114487	0.047868937713823986	0.09878882099387132	0.13413885399421868	0.07979302933778168	0.15607741566857905
678	-0.21649302079857635	0.11563681737292848	0.24544062741655637	0.27824609837884173	-0.12817424299725183	0.3063487030019331	-0.02280942704489458	-0.07580260945640642	0.07915999976324435
679	-0.004896270894873761	0.09532558871688115	0.09545125108083165	0.21336056309509782	0.11687177504078655	0.24327297771318834	-0.12560609804983913	-0.06308439840960897	0.1405579353505453
680	-0.11893246031281773	0.011385639198112866	0.11947620221621363	-0.021434550497569316	0.1257835633831021	0.1275968054944312	0.02951609318603166	0.15359322119726215	0.15640357206508299
681	-0.08409748311317214	0.08725702818837625	0.12118653239629129	-0.13257736281819538	0.19637305699481866	0.23693698454508472	-0.026302401309512908	-0.07945687644547202	0.08369714170219716
682	-0.017115918202569816	0.07232583452162054	0.07432348885221884	-0.025817975136989847	0.04046206720087696	0.04799736161855679	-0.1052008815685995	0.11232171461416614	0.15389409688703684
683	-0.04953666631809802	0.02925233457433322	0.0575289526061384	-0.046243579203630064	-0.08145377663913532	0.0936652889086483	0.03967815121475656	0.041282919730847495	0.05725936731509251
684	0.01175885974958061	0.06619153957557286	0.06722790115714557	0.017588554295083353	-0.1216747035608927	0.12293937826759256	-0.06675700144008181	-0.04072304302889389	0.07819759251284038
685	0.047780740776778734	-0.025712840293002425	0.05426001608100734	0.1600792905162109	0.04131628105910781	0.16532517755238807	-0.0799231227250167	0.004600585839927281	0.08005542415219984
686	-0.10264084212242926	0.0759664001362865	0.12769509160992773	0.11438988698672402	0.11115728415522136	0.15950231366848608	-0.04548862355747229	0.09723408356402347	0.10734841349404714
687	-0.10838364103815137	-0.08634046511104722	0.13857016114690354	0.04673632902846713	0.04577564166677085	0.06541936885251758	0.06869789560462848	-0.16071567989175445	0.17478252379335105
688	-0.055710000154156836	0.02145918697683023	0.05970009064384003	0.0391389643934169	-0.05336869649884377	0.06618214487136886	0.16411341276665983	-0.06805265106775477	0.1776636585440862
689	-0.01220647064873856	0.13639351924829027	0.13693863596017103	0.09011446423563327	0.08713069793833932	0.12534901350907135	0.0060174704555782	0.04567922385862958	0.04607386941652015
690	0.013004606479466345	0.15686161822879244	0.1573997683068219	-0.11861099622316516	0.09430972769003743	0.15153512187615356	-0.06437713259719403	0.1518125608507087	0.16489835909883044
691	0.005236355503645052	0.01975748380823099	0.02043960824950086	0.16196998261411588	0.09654696174799939	0.18856190254339997	0.225317239343379	-0.3324291264998947	0.4015930558299091
692	-0.15669151062929168	-0.12410495661434287	0.1998856417042939	0.041038275302593755	0.0011021196585521676	0.04105307184064602	0.023814200592118466	-0.12848104384275824	0.13066941025644227
693	0.07588420148247056	0.17466563694520224	0.1904376453438379	0.006214715993817856	0.011847402716754598	0.013378476969251011	-0.129170292801137	-0.050835018752502854	0.13881341316277324
694	-0.032248671389059055	0.006205527806554808	0.032840301181892975	-0.07884665655879124	0.10171777499623261	0.12869848872727363	-0.049863648686887405	-0.14268951990173848	0.15115119103122523
695	-0.0624538163404855	0.029858423495627784	0.06922430663528059	0.10611005848241016	-0.1074447369932003	0.15100899317152766	0.20569342414515773	0.17730463532689247	0.27156347038024475
696	0.04979491646211102	0.05488554913294798	0.07410774054775832	0.04812966101227113	-0.08191679040831987	0.09500960383012204	0.0370916585434101	0.0721010374498037	0.0810823700618015
697	0.13428229471126743	-0.09566701549037165	0.16487544549070576	-0.013411187911232263	0.0860644623514354	0.08710310925008374	0.021428530356460997	0.18476584083915457	0.1860042952574955
698	-0.11864134123982575	0.051037477897801074	0.12915336620217577	-0.16594731489596307	0.0617219634020177	0.177053980715995	0.1268720198378516	-0.11429201498877418	0.17076057539119033
699	0.047882990899053055	0.04693248192116458	0.0670480326088636	0.037594929885491186	0.05511879808099555	0.06671926749439443	-0.015060765932928247	-0.12433426163323778	0.12524310474580577
700	0.012856679662477956	0.033194532413202096	0.03559734813261655	-0.14253749900533141	0.014727295031962016	0.14329630784375885	-0.05922666682815773	-0.1623925564972305	0.17285583724387152
701	-0.011279460746966943	0.13294645975955574	0.13342408851980792	0.06429396413991667	-0.0030931054494858306	0.06436832393457616	-0.18807197799964448	0.32143032644416764	0.3724090810744321
702	-0.061174244430835995	-0.13563269051064886	0.1487901707668928	-0.07386293527981458	0.013468936930284225	0.0750809261409451	0.04585536355093954	0.019230711344820454	0.04972458773299825
703	0.029350606384421673	0.04878174107934202	0.05693080324275444	0.03310148885346445	-0.10663197378087048	0.11165162961963557	0.04800279099695149	0.028353448411297045	0.055751107435719066
704	-0.08603492712527493	0.024959804036180446	0.08958236714318224	-0.10611847263060128	-0.06109676286528855	0.12244976384652187	0.09957094033526599	-0.11178156538806498	0.14969799771491718
705	-0.046399839019236895	-0.015602275377717885	0.04895279417942596	-0.06359487922550336	0.07603455435609807	0.09912397348692592	0.0824888156684483	-0.07795172818000407	0.11349394977985604
706	-0.031397710862384756	0.029122974400834105	0.042824804557050254	-0.048283837857675586	-0.16637242657069456	0.17323715918153199	0.18486445163903722	0.00488638364099862	0.18492901942336945
707	-0.10003448710052183	-0.039879183499287	0.10769051901645879	0.05241276961689532	0.02495961643702671	0.05805239763866122	-0.012762505439043994	-0.03444935064085297	0.03673743737195158
708	-0.11346346483516935	-0.012249404247213769	0.11412276616351959	0.05456394818171628	-0.07353920799372289	0.0915709536562826	-0.12422232837245752	0.10249473212980366	0.16104768542464332
709	-0.026446831940293118	0.02544720201361148	0.03670143062606225	0.032520331964737505	0.05401393983430945	0.06304821716370043	-0.0751936642522709	0.007344735567493504	0.07555152072751181
710	-0.13276172760565016	0.11449529151892111	0.17531357077203003	0.03825350601188283	-0.29575356119792773	0.29821720219239123	-0.1445257026637336	-0.15749727440479167	0.2137593744736922
711	-0.11523398579847569	-0.045719056572627766	0.12397218888482382	-0.027501527407091258	0.051006919373368445	0.05794859647725992	0.11389975919249877	0.13951183033191017	0.1801019321014322
712	-0.05452546738217387	0.023898602539448924	0.059532930354410256	0.06527110120972725	0.08682782452935879	0.1086249868383494	0.09366302195508693	-0.038643376906424005	0.10132162780221722
713	-0.11995890715102926	0.01895808335284647	0.12144771850175998	-0.03473272381195097	-0.1564439099628606	0.1602531093859489	-0.12532944948693445	0.13129548510963993	0.18151026229630582
714	-0.1198131120071989	0.028344664132074607	0.12312027369044347	-0.1306145062352992	-0.23183104478998368	0.2660935598008836	-0.03188893558927486	0.026540791164796858	0.04148876725898565
715	0.024946521968437937	0.17154159675531627	0.17334603651565064	0.11327195567358055	-0.06108438202264059	0.12869280348646345	-0.0263796820148603	-0.04307959976802011	0.05051474576178665
716	-0.0451609326374978	0.008742659513780782	0.045999390561859796	0.18916150365582618	0.05321790828707085	0.19650501323829941	-0.11015863442364093	-0.10941425728372581	0.1552623728887032
717	-0.09814610474833976	-0.15405323663259643	0.18266104563987043	-0.02743694070332313	-0.021304830941242324	0.03473732195481664	0.006582794924804696	-0.20739194351323703	0.20749638894019273
718	-0.031982985124498556	0.07940600614092337	0.08560505328966425	-0.0767190931293741	0.070913780246694	0.10447288394349025	-0.10082355783744328	-0.056421610923623855	0.11553695510189395
719	-0.005422421511460618	0.08765321977326351	0.0878207810923359	-0.2759649812443055	-0.004254891564355954	0.27599778074360365	-0.13794918682292964	-0.06211025264835868	0.15128668688668706
720	-0.03788078912609915	-0.040473346358639965	0.05543506065913906	0.020238847075311622	-0.09499448666576962	0.09712653307840721	0.09611679226177071	0.0030881333132500473	0.0961663887335528
721	0.015390993499590782	0.07822221804122256	0.0797220049684716	-0.06720026265945457	-0.1301429314395366	0.1464686243028711	0.02962280085885483	-0.14079611506111936	0.14387861671223884
722	0.10122781656338366	-0.002065720123566084	0.10124889157822399	-0.08868465430016863	-0.03259465788255031	0.09448481164092418	-0.03702012479451381	-0.14913428449531918	0.15366041927488083
723	0.044563108111770604	0.050810635010976504	0.06758395693358023	0.01707404691189717	-0.05663006366092948	0.059148010855738765	0.05130905329389979	-0.01294419371650617	0.05291664294800536
724	0.0010396052693428597	0.04970841755194134	0.04971928755155484	-0.06661046141932296	0.08734388899366292	0.10984492940064382	-0.11438734631127759	-0.08823011468660509	0.14446113018299298
725	-0.10442089886558902	0.08611416433284902	0.135349079858869	0.16216777717636313	-0.16535589075911009	0.23160517818706325	0.11634863442092874	0.12140029464167129	0.16815182505908025
726	0.024051667028106124	0.012462582103696487	0.02708871793795829	0.020298013158785808	-0.06559206722128744	0.06866096868349682	0.04575590142354787	0.020874689842786363	0.05029269520630167
727	-0.0212643312634944	0.02777083368202588	0.03497700655399728	-0.08470356846791866	-0.001127147634295948	0.08471106759443468	-0.043253987649101544	0.052265665284297935	0.06784251775368375
728	-0.06455040154278138	0.17891449208170263	0.1902029174754897	0.0643805925072694	-0.07977707230049587	0.10251459387046127	-0.19048270803612632	-0.11873657267760329	0.22445943008035976
729	-0.14688039133041345	0.01349294725626278	0.14749884400576055	0.0007227385424380242	0.005301727201048097	0.005350762778806281	-0.18595770625421174	0.05403456021564035	0.19364917302437765
730	0.15641871012323452	0.07516813522884408	0.17354267898819087	0.03679922772857038	0.11001592123563429	0.11600726738762737	-0.06812141017177484	-0.03300923445877156	0.07569766233738887
731	-0.054625216840531565	-0.13652291943283634	0.1470456454484111	0.12166862447742731	-0.05391064786806617	0.1330774666717993	-0.1287290864975262	0.06442173072769103	0.14394907815070826
732	-0.19376621551434417	0.021689407595246096	0.19497634901850017	0.06889014347419704	0.13172671913574865	0.1486532219703423	0.13374541850004595	0.031105324853994348	0.1373148870444314
733	-0.06892533183720549	0.042101873760728735	0.08076675766076803	-0.03344023775560214	-0.05146154556799694	0.061372144930727526	-0.06999996115481555	0.08311772097892456	0.10866715282184419
734	-0.0802454242808762	-0.16741305342391258	0.18565144377228968	0.041671408739158526	0.04104105672618311	0.058488243635005814	0.13109393516445894	-0.12655495822219545	0.1822135485838663
735	-0.046447680259038546	0.0030548408804970104	0.04654802954208733	-0.010070352428208007	-0.05949052322783214	0.06033684075214371	-0.07255909814910298	0.05754820418322544	0.09261003470966504
736	-0.01484998171230696	0.025967734720566682	0.029913963351143817	0.16117654024051803	-0.02073033117483811	0.1625042268820162	0.11875791084826079	-0.09870398247701401	0.15442123411586292
737	-0.11392676646949612	0.08203576585246397	0.14038936924566403	0.06586190949768539	-0.03244478746324706	0.07341972048582435	-0.002406315507725488	-0.028780419069286824	0.028880839255923448
738	-0.007157716283751567	-0.09443999940229654	0.09471085676681662	0.1001963874558282	0.2529989103266557	0.27211718925064915	0.09574105560988085	0.2906151530896885	0.3059796021545184
739	0.0072336604665684725	0.09188743240830892	0.09217172059985175	-0.2198775868447653	0.11616958896857474	0.2486795661042638	0.01692575696905511	-0.026153276176291176	0.03115244940175455
740	0.08209023467566283	0.004849994268214795	0.0822333817467524	0.08041736239008765	0.11592383709680887	0.1410861020123037	-0.09233756508512256	0.11589112502193881	0.14817887428611373
741	0.07065150395896386	0.12515765799840942	0.1437222125049232	-0.08497861633059668	0.0700767464761316	0.11014588340080067	-0.03338062771605703	-0.2288775657704539	0.2312989546446902
742	0.05039645874708791	0.03479214850231378	0.0612396656722911	0.010954068455055584	-0.0007489665225482773	0.01097964328063266	-0.0839265733932735	-0.06227532899606957	0.1045078290038848
743	-0.16189203548285033	-0.14408894026867305	0.21672714149485223	-0.04387006062166813	0.01173118377229338	0.045411484138355974	0.039078071163724346	0.06763811950877309	0.07811536888833191
744	0.044369598181582495	-0.06497797821637118	0.07868162997728438	0.17417809628950467	-0.03892505694257093	0.17847456201100018	0.13297210615644442	0.09246438780156023	0.16196062492840055
745	-0.030095121848562653	0.19645217150793987	0.19874398619647551	-0.06272490595739193	0.03528601061911493	0.07196885696449509	-0.050985794294342524	-0.06351077891555744	0.08144427701370935
746	-0.049926401346373	-0.021159877437235755	0.05422532585939853	-0.14626626513340582	-0.20104505379846416	0.24862207056676025	-0.04866791527839251	0.004559698317695149	0.04888104772090286
747	-0.055622614715540954	0.021207973559531204	0.059528593216161996	-0.030354112284195628	0.0353331658236899	0.04658116292758183	0.055465362883164615	0.05566325934875977	0.07857992696031492
748	-0.0279813842133611	0.028291690945432355	0.03979167801246378	0.10770917254446159	-0.06271498399859889	0.12463721381737124	-0.018939472707018196	-0.13940714513942262	0.14068779528567477
749	-0.056381009174237585	-0.045914697334423354	0.07271160586053073	0.024840091530359886	-0.14382343423759372	0.1459527676446463	-0.036952120164716204	-0.18152171402292672	0.1852446810207754
750	0.10355423074834484	-0.03186273862307131	0.10834534054791468	0.111955247033536	-0.03396646062232376	0.11699443484861981	0.007825938209363508	0.11918620555256823	0.11944286040980356
751	-0.03680957247181456	-0.04192422945501461	0.05579055153836071	-0.05945185943197784	0.06398247366583014	0.08734002820195502	0.08855642026681293	0.0648444162556193	0.10975899912993205
752	-0.13907612717354306	0.04156626109615904	0.14515482496667337	-0.022617798573331672	0.10137653150285793	0.10386898455195251	0.06975614309458786	-0.3219895309145032	0.3294589162824015
753	-0.22446436413026827	0.2037383451966381	0.30313951254805127	-0.1637598097370517	-0.1171973254019973	0.20137648414474074	0.005750138608422306	-0.05399449409480082	0.0542998111098883
754	-0.1774695837772346	0.1433781146511905	0.22815068907850097	-0.025577433771617333	0.03713916056739426	0.045094593533949984	0.00751539803287773	-0.05056668194522191	0.05112211390916668
755	-0.07985129844473976	-0.04155878674681878	0.09001867927923882	-0.07221281174739586	0.05710830179563572	0.0920654566840693	-0.049873841943749525	0.12150761403135994	0.13134496708219942
756	0.024433344125636514	-0.09556231779171136	0.09863642778854985	0.005659037296780363	0.092982843317558	0.0931548917370628	0.15689344151283757	0.0416569279980788	0.16232945401244747
757	-0.11882477032798162	0.017234054806063156	0.1200680585691131	0.003826002644336712	0.055939303657999116	0.05606999188493168	-0.021002285366986107	0.020021155366168962	0.02901624808331696
758	0.03317530989240807	-0.009320092813372129	0.0344596186355447	0.06217278669759316	0.18096550184371726	0.19134776785552754	0.03431177861356302	0.021841173222482833	0.040673517174700566
759	0.0643782296754287	-0.027765264664481083	0.070110387090865	0.17925805756001842	0.27870682034665106	0.3313773421764549	-0.10034996391377567	0.013340627871318553	0.10123283859250949
760	0.006030569217092009	-0.08940383798344599	0.08960699755740283	0.04502799740531779	-0.1058718573382286	0.11504942731965045	0.12452903214670526	0.05989289742570103	0.1381833528665472
761	-0.0934531930355976	0.13307291125944293	0.16260965223384571	-0.15919062202196457	0.008191059516429833	0.1594012157912909	0.0747837042349773	0.03172285561562456	0.08123387216866079
762	-0.1456242237067374	0.0050188864579426016	0.14571068509710472	-0.062378669566076905	0.1020699482718856	0.11962179047756814	0.023386663828600565	0.1286377147999534	0.13074631051768199
763	-0.1126333397211242	0.008419612899873002	0.11294759447689837	0.07493863966476023	0.0809907480850537	0.11034174636184352	-0.08956837298626369	0.02562540622120822	0.09316198196371946
764	-0.031612844576113006	0.08929496470388136	0.09472572334725607	-0.09138347338005248	-0.007615314357833206	0.09170023020566187	-0.0667236319816081	0.04298927255489611	0.07937329916046214
765	-0.11718933720124132	-0.04185316088137681	0.12443885176836314	-0.023532438199901782	0.008881789526007775	0.025152769883583358	0.021951133783673495	-0.20889941099129447	0.2100495565025037
766	-0.0013588616248111102	-0.10774203065409801	0.10775059941542776	0.13219803268500627	0.12105428404040795	0.17924971277612067	0.054178182193479675	-0.021553341332149086	0.0583079921483325
767	0.12344680718093182	0.12252793609822048	0.17393162256374128	-0.07545532538214983	-0.11340736724555804	0.13621577395476256	-0.04648491310789098	-0.03045182724075413	0.05557122392883667
768	-0.09030457146012884	-0.0273303071486472	0.09434967575692516	0.11853530792067654	-0.0562791963942318	0.13121725180261215	0.07467414574572101	-0.0023210073312663793	0.07471020758828725
769	0.06454026734254925	0.030016987187415335	0.07117910949469083	-0.016254602074386598	-0.06536444913232377	0.06735520246401754	-0.034478561663467994	0.025601922380266557	0.04294449492014964
770	0.0449093554415069	0.08907363193386666	0.09975450923172124	-0.020337167802572026	-0.005828595136679623	0.021155919159830838	0.09300456716795702	0.1337590119365665	0.16291507845606423
771	-0.09227915522222215	0.2088025146077458	0.22828476207369788	0.05921858100058259	-0.07407911496233124	0.09483963100584505	0.054923880145696866	-0.098099812562698	0.11242866998722058
772	-0.18002433842364057	0.13243674260677948	0.22349105847251213	0.24414186291909312	-0.05076099062360676	0.249363043369893	-0.03333268016748158	-0.11570015990239484	0.12040595736336036
773	-0.046977891088940446	-0.04504378676074392	0.06508352308312543	-0.013942061092947813	-0.044678030273102645	0.046802857355120596	-0.04938764377914264	0.07477220217458577	0.08961038765730577
774	-0.025104863782473518	0.07579142659213914	0.07984105792390384	0.050121921925277084	-0.01843981833214158	0.053406310091654495	-0.22961017938414738	0.1753423897175329	0.2889044619051003
775	-0.03684354946467771	-0.0912155352942167	0.09837540859466173	0.14328073014313034	0.12375062206767469	0.18932401879445984	0.11588002361078191	-0.18152889661616	0.21536229980829022
776	-0.12397138893671512	0.029395798813895195	0.1274088625755889	0.10226369498874573	-0.0604878550616568	0.11881348375799448	-0.13013144876475943	-0.05215877593407496	0.1401953346747182
777	-0.09144916074639704	-0.00742779247619955	0.09175031935797201	0.10125322542983564	0.03073875274512528	0.10581628693292475	0.33375370189661063	0.1409594732703925	0.3622997469421669
778	-0.0830783100894948	0.12030672563620139	0.14620435643519822	-0.043867121846567055	-0.03232876636779399	0.05449287580927409	-0.1253723880204221	0.030663163558315935	0.12906767712075445
779	0.10055604233051646	0.03166252489979316	0.10542311479085902	0.05327823229075777	-0.11749949708059917	0.1290143474588066	0.1627401583385353	0.04873534774035651	0.1698808207403797
780	-0.2537676487153095	-0.052453584121496956	0.2591320088713235	-0.1461922009774899	0.04109362000178007	0.15185797717437663	0.10063584007456973	0.012423336841593108	0.1013997613695124
781	-0.009479029947354793	-0.08884971088288598	0.0893539206342692	0.05348709035021203	-0.06379720234389251	0.08325233847189704	-0.002856074428940104	-0.0017462623246948536	0.0033476250163801523
782	0.008535084007125533	-0.06896355218004079	0.06948970562822884	-0.06160099984636911	0.01381900067957443	0.06313198841993214	-0.1387075457018032	-0.0707622784486345	0.155714749737653
783	-0.08010987125641661	-0.13654121716215104	0.1583069659138262	0.03465530460040577	0.07468639263486285	0.08233497058817596	-0.03792421474958125	-0.07705953755416586	0.08588607798959184
784	-0.1339342773183191	-0.07357652486322173	0.15281327053541097	0.06724339848869308	-0.04285846136686836	0.07974034330904602	0.08219559232879559	-0.12250767935319828	0.1475271056409215
785	-0.029765986608028722	0.06991536569495656	0.07598797483160644	0.20728693152153482	-0.05846325469366729	0.2153736848572501	0.22474213507009885	-0.028738559602476024	0.22657213439408572
786	-0.015019732734834533	0.04930114316920233	0.05153828760461532	-0.09122603658481937	0.06248099208613535	0.11057153396350487	-0.10144030272972977	-0.10185759241296166	0.143753623085
787	-0.07005990768764393	-0.021859094087217572	0.07339080773172496	-0.2516191671501474	-0.014901494909309537	0.2520600321904804	0.053138171688176056	-0.14144859082318825	0.1511005265914974
788	0.058924311274283804	0.08505692790603744	0.10347345284642598	0.07432650222237301	0.19255236431083814	0.20639971398794657	-0.02591233569587811	0.10940987654181353	0.11243651642642953
789	-0.07066270895716094	-0.06032730712521508	0.09291179915459855	0.19235581485803185	0.035639704395176976	0.19562961953414165	0.08705795367772849	-0.031498523640517556	0.09258101473890726
790	-0.16053588990336726	0.04620809989404023	0.16705376512633188	0.11187813511698762	0.13466617090447996	0.17507625396760562	-0.1193137421159191	0.09295199837288165	0.15124762166466038
791	-0.013868630377954855	-0.09013350713790132	0.09119423236991711	-0.03922951693157692	0.016069857612446822	0.042393340542698395	0.09751683726291746	0.05471792025559196	0.11181942741250131
792	0.002447344392404197	0.08931704950458098	0.08935057261584171	0.08736336142608629	-0.11386621343324319	0.14351958570623688	-0.00983059077406022	-0.006989482083333684	0.012062063453666642
793	-0.04163216049176115	0.12527032906797647	0.13200716697214157	0.017905172413793104	-0.03933699571782736	0.04322030114740092	0.1451520543722006	-0.053514370817376505	0.15470263983672017
794	-0.1370820841618134	0.06892236496524884	0.15343334119593907	0.16866173065005385	0.09010233107475953	0.19122031652253085	0.07777573719001864	-0.1349963825363347	0.15579823039222
795	-0.04939878649008816	0.026224519363014117	0.055928217587497095	0.02435160571047983	0.08342527437523528	0.08690671496070923	-0.003026574397064797	0.052717274239925054	0.05280408275757125
796	-0.13192896352518974	-0.056936466057294334	0.14369068370609234	0.10242065915481616	-0.08352569307894155	0.13216101099047545	0.023809692268440198	-0.16272300514779817	0.1644557017869802
797	-0.03977890110791907	0.08546941861137411	0.09427291493912718	0.1582908461896538	0.20573968946511648	0.2595858467032423	0.1379441288090157	-0.01482762528265539	0.13873875141574954
798	0.12609116998042166	0.057628025670315865	0.13863611538733395	-0.06775445730897849	0.010600064372939064	0.06857862531390257	0.10112480286447498	-0.010422649018810716	0.10166050052477728
799	0.13115760587698508	-0.12575159365296115	0.18170245151247139	0.1169603440955278	0.1355233846529672	0.17901483144907399	0.026076411792476356	-0.12138830851260467	0.1241575639883535
800	-0.0872588219475668	-0.12915104458080143	0.15586562906551696	0.07441628438833238	-0.03205649249040403	0.08102716885682537	-0.10695385054815357	-0.02538027186046167	0.10992399349908878
801	-0.03391326060503753	-0.06558465156300189	0.07383397433096472	0.09293977914896404	0.025434471396369614	0.09635722538279604	0.20579963523713127	-0.008882438295854302	0.20599123178867576
802	-0.12023782376330398	-0.1043129743034796	0.15918018366421663	-0.11258140148655534	-0.11223047745309249	0.15896619775922824	0.07873717795255299	0.127175760669011	0.14957679396775947
803	-0.13431160554917143	0.021677595602543405	0.13604971714892916	-0.003749203786080009	-0.0938458480544954	0.09392070978275767	-0.06958461324224477	-0.1649177991300715	0.17899692419139332
804	-0.12427670776960593	-0.1298667387238915	0.17975002064208934	-0.0036911732612858513	0.08369618338912095	0.08377753800363316	0.06440166396571492	0.11531457690031405	0.13207961980279662
805	-0.08162632638632501	-0.15654572305337533	0.17654863512820185	0.04028929863166148	0.005057925487518021	0.04060554388834712	0.2326234997448838	-0.019607275478456893	0.23344836235288963
806	-0.1601182136848798	-0.005930785071654035	0.16022801429588704	0.11760293880055553	0.2597207421417929	0.28510579635147876	0.11070439387005697	-0.03767415383393366	0.11693932054377436
807	-0.07476865841663177	0.027559081973296293	0.07968597919730813	-0.13422698796457802	0.005346978455955593	0.13433344511569495	0.21963096197916132	0.11551822413471258	0.24815765063187048
808	-0.03221737836823926	0.009357628782554077	0.03354884029820369	-0.14920488278729171	-0.07014370529376202	0.1648703625273736	-0.037463058250283204	0.02852599540297225	0.04708729284206628
809	-0.12560008152642554	-0.006411305092693551	0.1257636088558067	0.16041728542946923	-0.1232024154311922	0.202268486504052	-0.04059919970119925	-0.027434999044245956	0.04899973662108433
810	-0.004005805310533339	-0.07125708386106747	0.07136959069918433	-0.008038841246267107	0.12365911304875517	0.12392013237802603	-0.07114070031820356	0.05213641795241275	0.0881998033936194
811	-0.1621814365674501	0.0009999668985200575	0.16218451930094926	-0.010317659045608484	0.07579054618602227	0.07648961353907471	0.09396707487927036	-0.1509750613267665	0.17782935726135687
812	-0.07418534267227604	-0.06247632367482133	0.09698843275011748	-0.028807432966119314	0.15074387861151528	0.15347177308202545	-0.07047700137288251	-0.17106009155673899	0.18500962852217503
813	-0.02620153366206577	-0.015122376212170793	0.030252382196230346	0.1563859651222994	0.1623987322641176	0.22545491418069732	0.1152734212896771	0.09664497762672816	0.15042677074343572
814	-0.08922840062414537	0.026891513539117288	0.09319260152162034	-0.11591819485321862	-0.01862591502528111	0.11740507914293041	0.32975100922372413	0.004179041329992865	0.3297774893325838
815	-0.04812231005091565	-0.17267224342162504	0.17925250450940258	-0.1529977697688472	-0.060993126714517364	0.16470725260490005	-0.08996858102539539	0.08600316127165027	0.12446240123202115
816	-0.111159521573083	-0.03374587296319836	0.11616894240030347	0.05513634947101931	-0.06009352340012659	0.0815551873741452	0.03540523581526913	0.12621470319893616	0.131086544033819
817	0.0109730478210646	-0.003259437648522352	0.011446908415287312	0.048526301546533125	0.11813284801261899	0.12771128267055187	0.1486908836322033	-0.15349069238143795	0.2137015945730369
818	-0.06062347281479165	0.0023476662266554457	0.06066891290304748	0.002233854291163382	-0.01071694214876033	0.010947280667545925	-0.032085664404492495	0.0721493618713914	0.07896214459300548
819	-0.20371930087203863	0.001611954788727123	0.20372567817050727	-0.09067590044348289	-0.09501899252141852	0.13134202625596197	0.08432032877872843	-0.08626291397122718	0.12062838874891846
820	-0.0712825776415416	0.07144514900523131	0.10092380884410829	0.11049102338654522	-0.07758772146591182	0.1350115579173798	-0.05860871233400421	-0.0820147298169809	0.10080375522966607
821	-0.042988004527828846	-0.008310027644078975	0.043783845111296356	-0.06784497943275514	0.019794978001764024	0.0706737744026827	0.021934852317160844	0.08380428516946924	0.08662733955825595
822	-0.08707765711337516	0.02713127723310645	0.09120649413640576	0.019297861875587876	-0.06255374286932759	0.06546280027566206	0.0545103806023719	-0.20053952859420612	0.2078159862046273
823	0.03376298588138899	-0.009760429978660046	0.035145486324636314	0.058717682078119116	-0.0038437149818862123	0.058843354199850366	-0.2725224881069692	-0.007244182125148763	0.27261875338772185
824	-0.038769200578835844	0.040321101841449145	0.055936054269411235	-0.02611190417036878	-0.15623491959221314	0.15840196223338848	-0.19657789620159358	0.042996525257887316	0.20122517352283892
825	-0.09770503135337974	-0.06196351863216031	0.11569680545738072	-0.21099861582425433	-0.08842188018268568	0.22877684492708716	0.056108967081340284	-0.021778685014665965	0.06018743480082004
826	-0.04650433276510611	-0.003389809861228136	0.04662771468582823	0.0029239938437860716	-0.11481742978068488	0.11485465563676991	-0.03632244820405971	0.002158205656793168	0.03638650979681363
827	-0.09115611972576591	0.07196523153833033	0.11613971204469066	-0.0005498967511774471	0.010199229939156663	0.010214043165600248	0.007176127969012835	0.11645645316629097	0.11667734268785938
828	-0.15319808384455916	-0.027333831644944885	0.1556174516114397	0.0018077524915867155	0.14345528516932035	0.1434666749181909	-0.2597645057550689	-0.089512921823406	0.27475472993842787
829	-0.10374586158168861	-0.02641990286656234	0.10705706451610507	-0.07065515922307565	-0.060064786678185586	0.09273580820553683	0.11744807615822131	0.05287920508697488	0.12880318677694935
830	-0.05491399865358877	0.022651591956936296	0.05940237256465342	-0.03549755321047996	0.10088488655659926	0.10694782194822276	0.08920219179792233	-0.06414946669085816	0.10987349588629118
831	-0.06296675100255601	-0.08049674435485514	0.10219852045675021	-0.006774490064615447	0.013432450863227263	0.01504408361544791	-0.015666498069685387	-0.0055003677719156095	0.01660401178612518
832	0.017316272816509767	-0.07557949675200375	0.07753782066541424	0.0075387024792343575	0.02020881006864988	0.021569145543140534	-0.014008630805997683	0.09023852236138634	0.09131939911664537
833	-0.007391261943136042	-0.1225322781297384	0.1227549996406485	0.03151970359002327	0.13497101853672147	0.13860255249901762	0.0032529671114358543	0.03334802427825336	0.03350630564969912
834	-0.04721237405801164	-0.01972894824952018	0.05116873716661235	0.1274240933810152	-0.07712273694807524	0.1489456818049308	0.03179335741606612	0.04232276133086377	0.05293423941509866
835	-0.13905096607290915	-0.020131854868290472	0.14050075710204282	-0.031249965992872105	-0.10885485153243675	0.11325166257810305	0.04553889030274449	-0.07748226675411286	0.08987375696698618
836	-0.005392369111915332	0.016006901653560095	0.016890782847040677	0.009244401868039754	-0.02205436054511803	0.02391346451169039	-0.012530557179037598	0.01598076660822131	0.02030762823678757
837	-0.045633060440472877	-0.03311834684721792	0.0563844047858668	0.07724569574981285	0.04789748220672283	0.09089040825970574	-0.07614947504633783	-0.05045762706566687	0.09134940984445791
838	-0.0969343877034852	0.07521718669355698	0.12269433847387984	0.11017597021280809	-0.17498885951100682	0.20678453850637976	-0.04997362140606636	-0.16087313317098773	0.1684563083196566
839	-0.1693221113555061	0.00432984098657214	0.16937746283628	0.05800377703948006	0.08262910442331943	0.10095547062267374	-0.059104577983652574	-0.023280648562765936	0.06352432397222882
840	-0.030834431701286358	-0.020582998276852386	0.03707319781737477	0.05624897753989046	0.03524433685684562	0.06637854137265979	0.018349652147412798	-0.07465356876873144	0.07687564675395431
841	0.0253486714245041	0.02719701917916746	0.03717839419904353	-0.08049073662755757	0.013570579320076303	0.08162670706288058	-0.07564168817644681	-0.17770228383137507	0.19313147508645345
842	-0.022239710858644388	-0.06464099826827907	0.06835980833937266	-0.11261449324092927	-0.10328940404361174	0.15280944040076772	-0.07669796813118832	0.016834014604320796	0.07852364206499379
843	-0.16246859960573176	-0.00296389094543679	0.1624956322717138	-0.13204085951573524	-0.04306667027981232	0.1388867404421466	-0.10301766401314687	-0.20042968807906764	0.225354607146599
844	-0.07387234864999045	-0.04228468489203538	0.08511826168034961	-0.0422876475894662	-0.033458855715599256	0.053923465805233405	-0.06745020493821548	-0.13701521315847293	0.15271770946117885
845	0.05786688361214217	0.08261826070744563	0.10086799899524458	-0.000595373406871879	-0.018694256043328118	0.018703734346571545	0.1372988941084788	0.0004675849371070553	0.13729969030950026
846	-0.1870376902035912	0.0696485779642636	0.19958462357891865	-0.08288292608571296	-0.04179703328943154	0.0928254891090136	0.035613543021653586	-0.2263381276076932	0.22912283268044586
847	-0.28748686286254654	0.05914311855347775	0.29350741862988633	0.017662393985314925	-0.01655530345526243	0.0242082265725582	0.03790214605136182	-0.029387400532633147	0.04796031677714576
848	-0.06573170611326268	0.024282324217786012	0.07007345045006712	0.15480312617169437	-0.05101661854665404	0.16299295457308677	0.024626832567811386	0.006069394582331607	0.025363722773265204
849	-0.08292816867214454	0.12068299088046122	0.1464290457770218	0.08396633861969535	-0.015245765686704695	0.0853392019682118	0.11473924548383742	0.0006633884690888667	0.11474116322602464
850	-0.07112767161871099	-0.07639276246755398	0.10437911585812225	0.04521073857594957	0.1444595793407617	0.15136902241176256	-0.08710235461779345	-0.08307314831387189	0.12036597588497507
851	-0.04739760546404178	-0.05254659702691844	0.07076494798157007	0.07544059764550427	-0.04845993401960451	0.08966408968084875	0.021790131266043938	-0.06500550077907687	0.06856037450400916
852	0.08929519949450965	-0.04874669924723131	0.1017343272463346	-0.09798391357629938	0.05253654165220006	0.11117974423653373	0.058956959080315	0.02769121619022821	0.06513621479708423
853	-0.03869430649848351	-0.034972495860445325	0.052156733238455884	0.05094647499884852	-0.07213955475508671	0.0883156762702435	-0.04713266363761677	0.02689914271172423	0.05426833201971873
854	0.039295816977731046	-0.08471726891179202	0.0933872415473346	-0.0711474770184085	-0.03284696125838633	0.0783638076537562	-0.03904178982514157	-0.06651834449473637	0.07712944643306441
855	-0.11876558966655867	-0.048390259546881094	0.12824539955826839	0.0865322092047155	-0.0773299755465528	0.11605062838209494	-0.22204088291574656	0.04417575877985906	0.22639269279237031
856	0.032253946730182115	-0.06374721633067887	0.07144245705169859	-0.05166613044863576	0.02035503850667164	0.05553122210201692	-0.02720620908353716	-0.06159509101337676	0.06733597143907041
857	0.07611167015069636	-0.05019598621454192	0.09117358918666571	0.06339968185780662	-0.047216489471650296	0.079050088789941	-0.04066525688629562	0.06298896329834931	0.07497514664893434
858	-0.0711611219258599	-0.06594385785576684	0.09701802751369809	0.05013617762663561	0.1484789656607264	0.15671515418327844	0.19301322067241475	0.017802828649545348	0.19383251549279173
859	0.00495680220633425	0.017925041345360996	0.018597768558233575	-0.11752867099805875	-0.04710543620747703	0.12661718140468387	-0.011113559147185053	0.0004900127608520236	0.011124356584709894
860	-0.02429423852698613	0.020686240882448467	0.03190815863463105	0.0392339488593108	0.07524656125006454	0.0848607549050486	-0.04702259712370665	0.036866933472158955	0.05975194912217525
861	-0.058431138447504506	-0.02482426604243103	0.06348576316637325	-0.05929764017967664	0.12138658713599532	0.13509594245351333	0.1454257217513224	-0.026028901918297112	0.14773673978386478
862	-0.1006482917792411	0.006304947111417017	0.10084557995349631	-0.021697100811387104	-0.0014275429916963853	0.021744012109374763	-0.04957091943009155	0.03187311472219519	0.05893361939707117
863	-0.14595352400507888	-0.003503556055924675	0.1459955686811697	-0.04615645154461677	0.16191803440635627	0.1683682508230353	0.18333579234669758	-0.04625839085008235	0.18908160005518884
864	-0.13888752297358975	0.11608655209668711	0.1810133465118975	0.07703979990470305	-0.21391080828489542	0.2273608688197113	0.07803109725321337	-0.02822467031844116	0.08297881749654629
865	-0.11973812792407824	0.044435740616348536	0.12771747853323104	-0.021752177052069832	0.06856533452753628	0.07193304042912098	-0.07261567774022672	0.11758882803698967	0.13820336151043933
866	-0.005879638414666908	0.1003859068504927	0.10055794569343104	0.016723007374348373	-0.1158006602451047	0.11700193113297182	0.01496757698468429	-0.09359949016830837	0.09478867506490271
867	-0.12577588054712902	-0.07512241376178454	0.14650238624951617	0.0381506672612305	-0.005689711141067104	0.03857260978137087	0.09460825610783487	-0.07734025160377071	0.12219753124306656
868	0.10636946713531027	-0.13324204354071276	0.17049312509762687	-0.018081091864215183	0.10983110017621438	0.11130946253090897	-0.16511672299922436	0.04099774267647182	0.17013038270270475
869	-0.015095839975191637	-0.038657111458089644	0.04150008013052215	0.12229526261148314	0.060289977597124664	0.13634886378651426	0.2163734687742679	0.11762412635587063	0.24627812142046013
870	-0.08283102633794226	0.11219357858658977	0.1394574415377759	0.03082570061710123	-0.0033299363165061185	0.031005036597416578	-0.0902033813252475	0.0324913938331827	0.09587669516483655
871	-0.013810797948429744	0.02652137350796612	0.029901862696517727	-0.09244187486455528	0.046042227794805116	0.10327336040229748	-0.06235206405311142	-0.1388350414658358	0.15219378643855228
872	-0.04997244528420721	0.022749710138703996	0.05490714524611651	0.017144910488507553	-0.057362823480569154	0.05987020522197893	-0.01763921561385164	0.09000294848493727	0.09171517139194703
873	-0.03463634247927517	-0.1711876596146593	0.1746564943673326	0.11878170828310182	0.006872711835955546	0.11898036977010949	-0.0453483943402641	-0.05937888826449486	0.07471498672132294
874	-0.10974626096441847	-0.07565861566867316	0.13329841679693813	-0.20557832977899357	-0.08040326309853879	0.2207422351785301	-0.08068492971161322	-0.3572564256813342	0.36625429905076967
875	0.06360099922067085	-0.004930057177044165	0.06379179073859502	0.217917617832208	0.09042913467936557	0.2359354076024264	-0.0629455058902529	0.05979861434897916	0.0868217195742966
876	0.07217396051977046	-0.050404562483401624	0.0880323832248822	-0.1211319895228334	-0.03684860494248946	0.12661271094154597	0.14234984902807624	-0.029270213818747913	0.14532799088720422
877	-0.18533861754680062	0.01035052682640303	0.18562741327655058	-0.10997739829231543	-0.06044243212101516	0.12549229353171495	0.006828590782350253	-0.018954422027371434	0.02014695427265626
878	-0.08770014655915337	-0.11030943467688373	0.1409236924198009	0.14928103198284418	-0.10480228173803133	0.1823961204833059	0.04984464254771348	0.09273464069591808	0.1052815367275305
879	-0.0076293746498707245	0.14887513545025036	0.14907049779509854	0.039965136689599425	-0.03636801716171805	0.054035588484751276	-0.0003072909223906066	0.09867945324095233	0.0986799316965931
880	-0.1893356173040437	-0.08509426674866742	0.20757892526313132	-0.021000311563810665	0.0021610545236668663	0.021111211297113696	-0.09548667179072093	0.05382355341826567	0.10961149297513359
881	-0.1787931387101708	-0.09390304862219248	0.20195239288103575	-0.009033822425407846	0.262584082185426	0.2627394339736165	-0.18671825936456915	-0.037975225615032755	0.1905408778730883
882	0.02805553202603307	0.030760385931227912	0.041633090443802645	-0.07255688513907041	-0.05809243580057154	0.09294747268391852	-0.03869236101685056	0.24012962711601482	0.24322692412628708
883	-0.027598659277298942	0.01200040005626904	0.030094776879301514	-0.011803298878842393	0.07049574898228449	0.07147704868694947	0.09339143775764049	-0.1639128504161444	0.1886514860211405
884	-0.014643091602210988	-0.12479569153347227	0.12565183944928263	0.019232882923602528	0.06952050519355851	0.07213185446056823	-0.08261214280471005	-0.07993169896984965	0.11495147949892803
885	-0.13464266455173854	-0.09957838881905703	0.16746492957449716	-0.23660333115945748	-0.19056357121397532	0.3038019272315035	-0.03111194459109139	0.1076397790577649	0.11204586173457538
886	-0.2140276118583762	-0.163777322889559	0.26950107630707265	-0.006678818241421807	-0.05988060755004455	0.06025191925295327	0.019467322636986334	0.055353819996489494	0.05867727020624154
887	-0.09662672125789365	-0.05189073271506524	0.10967849106710495	-0.03600012617985017	0.01386945597283293	0.03857941023327709	-0.11555363930962065	0.048583893312913455	0.12535165833421774
888	0.06186889539966955	-0.14022546651012244	0.15326754932456096	0.0038459999037198517	-0.010085139159199223	0.010793597505921123	0.0375011186609696	0.0071349796665208685	0.03817383705714934
889	-0.06636378944785369	-0.06430990004738782	0.09241166481556355	-0.03665183066178703	-0.08195307880395697	0.08977563041442757	-0.03882030842593323	-0.06973658072781815	0.07981357677671186
890	-0.11573042091011028	0.1518373809257345	0.19091390879246567	0.12862085588291866	0.027917973731266726	0.13161587223930946	-0.08736815921599501	-0.11043182581101674	0.14081329268483925
891	0.06587626200377261	-0.09365414398096544	0.1145023169215239	-0.08790569015782185	-0.031682954979308654	0.09344099741732147	0.04046649255877628	0.20905259908223073	0.21293314961049487
892	-0.10464560058983656	-0.08984088189747766	0.13792057780811437	0.029674357532524502	-0.09986530925877406	0.1041808403129802	-0.03411404200128094	0.01871623693178444	0.03891099313242791
893	0.011630500109740663	-0.10896543613537826	0.10958437299622549	0.0507459737053742	-0.09042211140441057	0.1036885339762221	0.04548316441731994	0.13781287350614974	0.1451244512459392
894	0.027869685966263862	0.07863806925012255	0.08343060188710875	-0.04626031999951524	-0.06476693843296583	0.07959129048103904	0.05512351297466257	-0.16354155512383167	0.1725816964077856
895	-0.06611875682176496	0.05068059738448478	0.0833079405273227	0.07413917559327919	-0.037630962627570395	0.0831426888302795	0.037895263881175256	-0.02900716120093649	0.04772280823213384
896	-0.052695227110524545	-0.05680123380906198	0.0774801079146221	0.058873493349358055	0.026486066009499265	0.06455695091790241	0.1032869622347312	0.003071084679403235	0.10333260922277564
897	-0.12717328941236158	-0.001261577266230608	0.12717954677210855	-0.0628809247709489	0.06109095705226648	0.08767049522850663	-0.09842286659792897	-0.18512343564097905	0.20966102902750772
898	-0.10831091515874293	0.09626654832344211	0.14490860108576725	0.01360896138843113	0.005406911213556117	0.014643719436778628	-0.15762414888960058	-0.13129311929474144	0.20514203734806327
899	-0.021934185856748657	0.06694779591760462	0.07044938528776266	0.0003379399729724626	0.0950868954206936	0.09508749594016688	0.053713635368121924	0.04504657026454831	0.07010241163511029
900	-0.03533617420534721	-0.017441271757693458	0.03940613109652306	0.0877543596804922	0.10335420088995782	0.13558362174147345	-0.008626872620338295	0.026707442137211546	0.028066178876363725
901	0.06647277647489856	0.17421169761836097	0.18646271906028042	-0.10136910915530328	-0.106162498018205	0.1467861447017571	0.11538752421139004	-0.0954461490123982	0.14974728079311173
902	-0.038590202843768545	0.0920157645283461	0.09978028200631245	0.057328876735585635	0.008225066883756207	0.057915903109648864	0.16411535978367348	0.15132245288057025	0.22323157496805193
903	-0.11490440199020092	-0.22946218998062973	0.25662407959393113	-0.148639137206745	-0.0818507109580155	0.16968539122121903	-0.11807181048091328	0.0557871477201846	0.13058774169497842
904	-0.14622651343220563	-0.09380244893650709	0.17372706368618862	0.04018959387825499	0.10694299934530556	0.11424538750019231	0.19358321221411381	0.17204573108631474	0.25898685996814425
905	-0.14102671137438705	-0.176003836528175	0.2255346620670783	0.2283767670350953	-0.07615698331680097	0.24074017909214424	0.03996182083511279	-0.02862916855587058	0.0491586860753835
906	-0.11227356790051983	-0.056493227283933675	0.12568547560504684	0.00455384232558208	0.02887659590758571	0.029233461497678623	0.05845531398830438	0.1457795639627867	0.1570627422486042
907	-0.0005931289319659361	0.08718237199664648	0.08718438959407575	-0.06446487573624479	0.13244142535623643	0.14729715324500006	-0.010667311801232749	0.07005788290690115	0.07086535471202972
908	-0.05403454453544538	-0.08925472100573527	0.1043366533149529	0.05267036153707905	0.07799799388937734	0.09411617307994392	-0.15459005386225183	0.06680860031660614	0.16840865129024085
909	-0.15880870746775305	-0.059861527447346824	0.16971625742959284	0.17023340702413306	-0.05120751223557812	0.17776845101536165	-0.03479481466901854	-0.040008528186919814	0.05302227320225817
910	-0.11355570265676715	-0.06820481259504428	0.13246431242790346	-0.02899524514237168	0.0358657574885582	0.04612024285597699	0.05578931290071696	0.16477662943697613	0.17396489600647785
911	0.06863842645213185	-0.11616988869168733	0.13493211857991314	-0.03684339856900682	0.00973589699714279	0.03810805306564044	0.07132738005416348	0.06053696482767427	0.09355383079242746
912	-0.07006813904485282	0.0007122880162185798	0.07007175938583872	-0.07164727107419427	0.037807799103161746	0.08101087041505055	0.1511808012824773	0.02177706529040279	0.1527412035080068
913	0.05649019588106215	-0.047355643407887574	0.0737136296301829	0.017686025972304127	0.11201926861571736	0.11340684307348149	-0.04134979002217744	-0.00978898296135015	0.04249269728195385
914	-0.10967660880836105	-0.05042429700541597	0.12071275097599535	0.12133389974511469	0.0019832841094523336	0.12135010771819013	-0.027189788562015104	-0.020945571980797148	0.03432202773219906
915	-0.16164642735371015	0.1398737385861423	0.21376208789746318	0.05704345836107244	0.0680742941657084	0.08881478293589871	-0.0639763907214895	-0.19459673161667806	0.2048435171677203
916	-0.024261171662125342	-0.17509731413001167	0.17677011587359187	-0.046860686321981586	-0.006034902250612011	0.04724768743273679	-0.21042817319104226	-0.13205753756569197	0.248433510824191
917	0.003941592858637283	0.13480500732268638	0.13486261955609788	-0.026290620937492234	-0.04317457294504384	0.05054938672492295	-0.0250508330253945	0.0655332298362949	0.07015802482997116
918	0.053728968202402805	-0.011729185008939795	0.05499432520786803	-0.12221983601879284	-0.24793640800548372	0.2764238606400003	0.0954032104598704	0.03648359031245939	0.1021412009335004
919	0.06745349838234975	0.02078897200734702	0.07058438780027718	0.033997252466721216	0.07218388050272506	0.0797892585484893	-0.09678906018923167	-0.014481590290494215	0.09786643259900937
920	-0.055601895009026785	-0.11527930494712046	0.12798784660148804	0.02624026602384252	-0.05542818043356275	0.06132564510200943	-0.04299017789868764	-0.07972385682664795	0.09057620406639194
921	-0.15367783277422972	-0.04662139697466299	0.16059399410330769	-0.03946398075601793	0.012953597811134147	0.04153554469805317	0.06797244820304381	0.15033066377322932	0.16498352095047308
922	-0.09565261148875592	-0.09722657396247371	0.1363907209787354	0.0028943403990930434	0.0037036388528025	0.004700441159913641	0.059745198796641114	0.02594291867231104	0.06513465904177522
923	-0.1461921933294918	0.2505818250676505	0.2901093043056739	0.013783120368515922	-0.1832653715201282	0.18378294481671476	0.025049299440092574	-0.1620878127740881	0.16401197045437646
924	-0.17064532551394493	-0.0731002714277739	0.18564341303308995	-0.030370176802390358	0.12198369441894714	0.12570747528728562	-0.05927635628505826	-0.09196280071658337	0.10941134826914067
925	-0.03741247758108807	0.1033408654122209	0.10990463112581822	-0.11010934058057027	-0.06245793555488072	0.1265901283547246	-0.08076703159005474	0.04542946646441997	0.09266687550096184
926	0.09913684786696249	-0.12226737309506958	0.1574084658732376	-0.06437643906537387	-0.009357735946168927	0.06505300245781141	0.18967343175403079	0.0595691491401021	0.19880768154834133
927	-0.196730077139987	0.022808698174968674	0.1980478729094106	-0.06478165004153486	-0.05616749221976038	0.08574059344534965	-0.09198672689633033	0.10806759838712132	0.1419160447104562
928	-0.046400140430347986	-0.09444234603376477	0.10522513842384516	-0.06118314883497069	-0.006365748736194079	0.061513416896922024	0.16116562963701883	-0.06495791276144655	0.173763893276539
929	0.050191217047305614	0.06101705395432333	0.07900784228134917	-0.060481627090213354	-0.014863298362276189	0.06228117575709109	-0.07434703540352837	0.0979554163007903	0.12297457158272451
930	-0.05317348532520239	0.01720246585078768	0.05588688909732792	0.05698900403645369	0.09992665222454654	0.11503513552768305	0.13130261845390617	-0.0772743677754369	0.152353882549627
931	-0.027953524643636443	0.17815448294478894	0.18033418792155714	-0.04413028231797919	-0.09551415835279134	0.1052161406976451	0.017966812388573557	-0.1541309125710906	0.15517456156665424
932	0.07493963398513614	0.08842127938742939	0.11590630435975438	-0.15291235327784078	0.029218619782514832	0.15567888593821047	0.14042332962299167	0.07216057314404259	0.15787925708871348
933	0.0009831410555032867	-0.06997628116712491	0.06998318721175492	-0.17162258889394458	0.09442994255121563	0.19588600529105135	-0.05294421494669205	0.07709400853551068	0.09352313108742095
934	-0.08489890411848071	0.15364035324960063	0.1755368396296944	0.10949784843688037	0.03869220029692554	0.11613296334858347	0.09646646299911737	0.0485224604751869	0.10798244141584389
935	0.005552945571778119	0.03830275797698795	0.03870318427683754	-0.25628849646376517	-0.1280637532016685	0.28650326054646436	0.10353246341447424	0.12764448995429079	0.1643535420864439
936	0.08383314607094211	0.06394098410048145	0.10543455708585273	-0.05850113983043421	-0.12853418210594292	0.1412211716815284	0.056522515947670014	-0.036319115580062705	0.06718536273305789
937	-0.11562331930384859	0.15732180216498592	0.19524062436716058	-0.043171736835108616	-0.11320973826837538	0.12116205552958373	-0.07965771262644629	-0.1408729027001916	0.16183487231142474
938	0.04136407774613677	0.006937185916495665	0.041941762912739766	0.021216932944076772	0.086782402840797	0.08933836626207031	0.06380749228704856	0.055872560093199304	0.08481237553169896
939	-0.09589452882588279	-0.09323919093580507	0.13375091545519072	-0.026860674339859406	-0.019149046497197304	0.0329876008182439	0.05854971367856496	-0.030605551943589205	0.06606639676578156
940	-0.06096905933097843	-0.07964570749604688	0.10030286595232574	-0.04174566819915657	0.1326862198955222	0.13909828814028208	0.11271682621322583	-0.07150115825699006	0.13348220309716832
941	0.11460408766417868	-0.1222550091267287	0.16757202680016514	0.09170560114892189	-0.09325379814321597	0.13079062714973427	0.04231465292580253	-0.16616084951374396	0.17146415883023539
942	-0.11383738567700667	0.0008532168856246165	0.11384058308366782	0.18371018936155573	0.14216197018001206	0.23229175499944313	-0.0663609193184639	0.010463984713318846	0.06718084986714774
943	0.04371090852487868	-0.04284606013217468	0.06120807457288818	0.048426522536953905	-0.0897241830690424	0.10195860489644382	0.02789906112636159	-0.057547616809550284	0.06395377871706483
944	0.057837728220039686	-0.17315683068974555	0.18256092358490186	-0.02416601914278419	-0.0342758244715722	0.04193839081814465	-0.003889377707607404	-0.06645225967301091	0.06656598286363469
945	-0.06887136698126455	0.10227274791438298	0.12330036559486328	-0.08797356315597583	0.12517519839268954	0.1529973140516122	-0.31350870420133153	-0.01782215219950278	0.3140148670350183
946	-0.035692807337503116	-0.10529015043023783	0.11117550212728625	0.006947644063325718	0.1858214593886502	0.1859512961163714	0.17409199027997682	0.07116738775600098	0.18807662842484318
947	-0.10869642725306702	0.05762732821577535	0.12302772961763535	-0.017802469071944986	0.11299282192397267	0.11438665005760137	-0.03950180717964647	0.13521738917302148	0.1408692127656938
948	-0.1086404899260916	0.07102232243927223	0.1297957100063371	-0.032795752001418675	0.03127006674747297	0.04531421878097394	0.018250268631934765	-0.04783368344718751	0.051197007503012544
949	-0.23223383588905575	-0.14237104139897408	0.2724005652724922	0.009784606709895687	0.0602262846289674	0.061015931433329194	-0.04735974895425232	0.07308699529620753	0.0870899230820516
950	-0.16541187882688785	-0.048788185386269466	0.17245688356898378	-0.07719161707837076	0.14824346970189548	0.1671366867460003	0.09538377102008494	0.03230635774430742	0.10070632812646467
951	-0.12074919404283935	0.008363739488104755	0.12103850627060857	-0.02778812999883839	-0.08577347948900292	0.09016246421035058	-0.030821997932462163	-0.04719023687721488	0.05636411990864714
952	-0.07255919354826773	-0.16442910502714989	0.17972692382724537	0.048653720050441364	-0.0518710046237915	0.07111811017897002	0.11579656138349095	0.18797032383802756	0.2207751939689184
953	-0.02313426982342765	-0.11409684296406389	0.11641857246431692	0.06864842788736927	0.11821795508546291	0.1367043947940075	-0.05634371482345652	-0.02236613457112157	0.060620608507012806
954	0.04123349296779712	0.04961372020892871	0.06451141120216822	-0.02297069693926664	-0.017904280035414423	0.02912415082817306	0.09436496694359944	-0.14822885333807	0.1757172158560045
955	-0.005025226290488312	-0.10688030227142466	0.10699837341241089	0.07044165821726273	0.06338549165659553	0.09476153103947825	0.13595451155529373	-0.0018325476644444002	0.13596686156259163
956	-0.11632676794389937	0.03296108754514216	0.12090636969338026	-0.00909270826504843	0.0682536858238983	0.06885668429528607	-0.09000521813965534	0.05687214065093047	0.10646774006517731
957	0.1542853841829315	0.058673556655549824	0.16506533864832673	-0.04911899620107506	-0.06053847002632451	0.07795884902260562	0.059310185203229455	-0.019547300982156054	0.06244833900536008
958	-0.10670134885258976	0.027411951792545953	0.11016620601635932	-0.024704560420056403	-0.08394305644079005	0.08750286869680263	0.050265944007972636	-0.04037438778644372	0.06447291149112762
959	-0.14680555051992578	-0.021889704779393206	0.14842853108074427	-0.010774242019500469	0.1658351141979431	0.16618474476359016	0.012367089893569593	-0.09499195303672368	0.09579361176073667
960	0.08250490512736458	-0.011749352812433713	0.08333730654146722	-0.12809170801379244	-0.015366381722349831	0.12901012111120438	0.11292983994040416	0.028924718559957343	0.1165752464837113
961	-0.055310953112129954	0.019371271858109888	0.05860501435519864	0.14728976091901355	-0.01667796887528842	0.14823099647976892	0.14802272393917826	-0.0431831577746511	0.15419309944924445
962	-0.06883352418137008	0.04548683824513541	0.08250519077468019	-0.10642172970191495	-0.06472260815231373	0.1245576194328769	-0.07254417103610593	-0.20466090114737917	0.21713760892524606
963	-0.14999890479221856	-0.03425453997850655	0.153860472337778	0.1520438717440133	-0.21799898917254157	0.2657835552007683	-0.005053568165058706	0.13931045764581237	0.13940208807863883
964	0.16598920334989894	-0.041160729807986275	0.17101643578048326	-0.15592424418830286	0.006567245600624999	0.156062483129266	0.042914144936346585	-0.02677360318274206	0.050581119629805514
965	0.043637708125169254	0.012860868966354461	0.04549342283217655	0.13348332597512638	-0.005756372432672406	0.13360738803286842	0.09569771534047243	-0.16408753671902493	0.1899546588739098
966	0.005854338294989659	-0.07481155152334276	0.07504026597901922	0.05071732356986274	0.016000912078254003	0.05318153906597824	0.06201387498275641	0.06651394395717357	0.09093858054266608
967	0.0008043705750252026	0.07149318296045158	0.07149770780828271	-0.008346702503071516	0.04995279305702354	0.05064532532102642	0.12345763509651637	-0.10218764859295976	0.16026260695677835
968	-0.07926597450162648	0.11656250539123257	0.14096067670373044	-0.09845298444149962	0.12052908717387799	0.15562856743029682	0.06310695632991357	-0.06979942644155977	0.09409807579752272
969	-0.004720948801469974	0.1821926668337092	0.18225382082569644	0.10340177161299184	-0.12582465456598532	0.1628611987839794	-0.10211553055796847	-0.03763466788297488	0.10882991228424847
970	-0.049672292570924696	0.11841230381874933	0.12840876272636279	0.03581489438510914	0.12111138504163253	0.12629597874247261	0.02983115877785616	-0.1034769079927337	0.10769107911877539
971	-0.12251178093459225	0.003206909196840139	0.12255374630896561	-0.07652035234791295	0.032112658361038826	0.08298546348886378	0.0054508439074328514	0.0847847126808373	0.08495975049207319
972	0.029743725217785733	0.036270677053736426	0.04690683536295734	-0.010239747106587423	-0.03500953539628473	0.03647629352703724	0.007715480489029584	0.151873365084	0.15206921996615408
973	-0.10223299999145588	0.005303889151314752	0.10237049148745186	0.07628371909151682	0.06444835244503225	0.09986388702284997	0.11123388968284144	-0.006849706965950361	0.11144459026571871
974	-0.1219655861233659	0.21972680067254988	0.2513075230314657	-0.04593278524891813	-0.03434398887673522	0.05735268374442947	-0.18486230366058637	0.08566342780809176	0.2037456605146009
975	-0.051545165271737886	-0.009749615910193642	0.052459118113890126	-0.005067924393757931	0.03176941814050652	0.03217110173194557	-0.11891138469935031	0.021469784592993764	0.12083405588486398
976	-0.1826738397291181	0.0015754565164170949	0.18268063330472298	0.017239153662096884	-0.014093828535311733	0.022267115254746304	0.12404471731534088	0.09453371947923273	0.15596062327530336
977	-0.11798975748918707	-0.015302802379713066	0.11897797541154298	-0.12176570984783602	-0.06700740099518981	0.13898517864462223	-0.034426034704380756	0.024126078648560128	0.042038310342159775
978	-0.1863443767817451	0.009083180326654975	0.18656562095687274	0.127301884709596	0.14844154178016594	0.1955521955302165	-0.06475757627998822	0.07375099770471207	0.09814659111807673
979	0.01887453268215228	-0.1119980217284497	0.11357730783504215	-0.12633907898861893	0.08023803292079278	0.1496653092960781	0.04775115912137381	-0.04928945705559228	0.06862669869861028
980	-0.08905069032810874	0.039797890450912025	0.09753921022981225	-0.08420003895516091	-0.14094775944767748	0.16418257353742197	-0.10566320096066231	-0.06552178544346009	0.12432946716266473
981	0.08577045906242199	-0.00729231826685212	0.08607990214610882	0.0872328141568786	0.1598761751825241	0.18212620694650633	0.02066792386951762	0.06188481015267074	0.06524486803349576
982	-0.08720812415283581	0.0951390629252663	0.1290608314422087	-0.12074410911086685	0.02258247396819171	0.12283773042311136	0.06437832859053126	-0.03747136421396046	0.07448941084587588
983	-0.028617921181470694	0.07405548482303574	0.0793926964217978	0.04037331217765701	0.05243890427531517	0.06618038242402514	-0.05221814018693436	-0.13566994701483043	0.14537217301667202
984	0.002173168732373772	-0.003099474844352199	0.0037854202739113544	-0.13245074480093627	0.11016807362829897	0.17227943651316324	0.053148176642985455	0.08474718423686471	0.10003406378104947
985	-0.0935213388351858	-0.11521234110974457	0.14839179344395623	0.06983960729472874	-0.054158394931362194	0.08837817880349949	-0.02224127033935811	-0.04211261413945254	0.04762506037756623
986	-0.06146152336147426	0.0040140110558238035	0.06159246007969905	0.09956100199733688	-0.019133551098535286	0.10138286786412179	-0.2596007513165493	0.22625357729686493	0.3443591603598564
987	-0.0519451057651961	-0.04761718840573205	0.07046765672721346	-0.0017291327075487607	-0.05374690642016818	0.053774713850085996	-0.043908889206207224	-0.05602645516835469	0.07118254160996669
988	-0.03237545131978173	0.04519072601951857	0.055591110497369534	0.08108717849945404	0.053167738984255836	0.0969635961879523	-0.2722696101922723	-0.011812788693425278	0.272525746693716
989	-0.03504063152376024	-0.0964838757434625	0.10264981313214287	0.059435318457744475	-0.08520419354073794	0.1038860514077854	-0.037288698948217756	-0.07702460179948548	0.0855759098790081
990	0.06283308414010853	0.07789670126016873	0.10007943110236954	0.03756466711719599	-0.14505780426285636	0.1498428202924214	-0.1204917886390764	0.0916239608089941	0.1513711376840775
991	0.08101684339788587	0.030645956754783356	0.086619302580739	-0.09080891476856587	-0.12099688878935165	0.15128286782761421	-0.1596764269661466	0.03500683285730015	0.1634687727835934
992	-0.025997566163804355	0.1383955603695777	0.14081620850048054	-0.020050393328207253	0.043895191340864725	0.0482577050372989	-0.2759295359437518	0.08943510537542108	0.29006162600324586
993	-0.08259532738580513	-0.03036144182114392	0.08799889348978793	-0.05797006148258047	-0.05875068283190381	0.08253587560272876	-0.11167116248409081	-0.0037570206671261324	0.11173434447313603
994	0.08593491198087949	0.13552145848810176	0.1604707911362806	0.10648705612037768	0.0346069697908273	0.11196935062456913	-0.08009323515784963	-0.09580603699515267	0.12487482950045282
995	-0.09237523292402666	-0.019840757169862513	0.09448195225989792	-0.03408557849098982	-0.06838692854088221	0.07641072343801725	-0.15956861786402765	0.04372086686982957	0.16544986553903707
996	-0.03263721467531595	-0.05258733417922746	0.0618919663433018	-0.07366164309947947	-0.12806005822953345	0.1477342755688963	0.05468329655727376	0.06436079115234207	0.08445456980013658
997	-0.029995974860308635	0.06731453455756742	0.07369535311349153	0.06776293976534703	-0.13385541900126213	0.1500302942796737	0.1821497750045396	-0.1832125213563671	0.2583512502697861
998	-0.06178130693296722	-0.06510906333686568	0.08975589125483348	0.09323596057846446	0.05472726961004226	0.10811113903737779	-0.036254653495138775	0.059323528381511094	0.06952467849393143
999	-0.16964631655800028	0.016775925805519152	0.1704737645748739	0.11957426621915161	0.012160609638219022	0.12019103780491158	-0.020998067730882745	-0.028290553214706353	0.03523172220634228
1000	-0.029849009317136452	-0.038759951055549	0.04892133648054857	0.03719732361891228	-0.04220268576484308	0.05625573366490013	0.07437438233107586	-0.04691267558653043	0.0879337698373958
1001	-0.13080386427336155	0.007195230376398007	0.1310016116275423	-0.16306787055197966	-0.042135111486960905	0.16842356731281943	-0.007956963662009129	0.06237122329733753	0.06287672674626817
1002	-0.05950646543085848	-0.12424320001654984	0.13775845592349809	0.08570090969221651	0.09906697132908983	0.13099202544579636	-0.036180433248533796	-0.03047265363244442	0.0473033441677704
1003	0.058273677205601254	0.15940957424214536	0.16972693897883348	-0.013614031262737811	-0.050284252667633554	0.05209460541711795	-0.07631966955145773	-0.10903981867336347	0.13309535685651733
1004	0.06729946692785281	0.0021056829935444223	0.06733240044467788	-0.05243861535997175	-0.0481698534483604	0.07120493776493021	-0.0029732164410449795	-0.14633322936352128	0.14636343133434057
1005	-0.009093427497740923	0.1064749367291206	0.10686254056088554	-0.0938322078559306	0.1437987463180663	0.17170487085043962	-0.0625143497205267	0.07132956896948274	0.09484698904210144
1006	-0.1688312639473389	0.04144518632116327	0.17384389306286244	0.22246713495498413	-0.18604768903186983	0.29000925628189606	0.05652410557852986	-0.1487970198799543	0.15917137819535365
1007	0.01482397690461129	-0.06896543479419226	0.07054063713647923	-0.03417599830025616	0.047461740801034207	0.05848602995317486	0.09839444859569037	0.15584008787700654	0.18430301273707675
1008	-0.07909238136766168	0.027075025646899932	0.08359821651320036	0.006101088841807516	0.07521666866190223	0.07546370339209447	0.008395961656580653	0.03748657903651893	0.03841530658474501
1009	0.006834492423131779	0.008989784538096235	0.011292763732729019	0.014723171266970581	0.007999229403373666	0.01675587787029811	0.01950383184668718	-0.12132347213025359	0.12288117978943831
1010	0.013698504377084269	-0.023521470552918596	0.02721963627862822	-0.045237751796027605	0.019008339202704606	0.0490690446901514	-0.0707218316975822	0.08755919138259001	0.11255305182105978
1011	-0.20293690646324897	-0.0074824299305132885	0.2030748009048353	0.006601375165383571	-0.034654262965039546	0.035277416228009874	0.024796123264164853	0.023810944418431554	0.03437744613884653
1012	-0.030528278626275017	-0.10773262235539952	0.11197452261766784	0.0399818221673323	-0.0005079528017921204	0.0399850487040973	0.1453003365727158	0.1535302151778382	0.21138522838812032
1013	-0.024033087307808017	-0.018091078460602417	0.030081163631289192	-0.11757666451650378	0.11585459803672804	0.16506532017682668	-0.0338403466084901	0.14669620643005832	0.1505488161346778
1014	-0.017405437288541575	-0.011758220305997186	0.021004880194129126	0.017666906572514938	-0.1183164041281912	0.11962813663042417	0.1307507279256772	-0.1676480225824539	0.21260670809948926
1015	-0.03779546502536138	-0.15911228702872718	0.16353964981005487	-0.25592647542597147	-0.08077768104032543	0.26837174698207883	-0.10429281465476092	0.005177062495772763	0.10442122947321321
1016	-0.06899186265760054	-0.08797888814213471	0.1118041227848574	-0.2556550808576204	0.07727140783744557	0.26707749968407535	-0.2541123299150348	0.06502466532499021	0.2622999872578618
1017	-0.019621263300637792	0.05646250718329808	0.05977464923307324	0.07760262653530539	-0.007498282062663625	0.07796404221863659	0.06346225416474736	0.09967354156307545	0.11816206071069141
1018	-0.051660842298801773	0.038515590004042456	0.0644382906382623	0.04093661481140536	0.08184295696880498	0.09150997780359821	-0.1594216941359228	-0.08367982186815846	0.180048852118125
1019	-0.1382628446819707	-0.06667857979706653	0.15350129388153222	0.07060556533694348	0.07740107743351969	0.10476675352619794	-0.009057928417201115	0.1385926264716783	0.13888830828953633
1020	-0.039833676923468474	0.025413014430785672	0.047249794917042606	0.09697884357077076	-0.057910276515682924	0.11295351356397411	-0.08775484286101327	0.062410960218549624	0.10768491259671671
1021	-0.002131914221418407	0.07668164226438534	0.07671127243509036	0.03679550085800085	0.1279461008627675	0.13313194060546335	0.1322237766999607	-0.10117589706606082	0.16649230994830722
1022	-0.08893249649003938	-0.14457953775502524	0.16974166156076015	-0.024977255120081046	-0.14042858474435121	0.14263257232005264	-0.032371453963610734	0.027236179776838263	0.04230508858936975
1023	0.06395872713989169	0.028618782688360333	0.07006963322237894	-0.08631306753262373	0.008899985634199959	0.08677070572019241	-0.056153263562780026	-0.10429912931001471	0.11845462162186078
1024	-0.20031822190862583	0.033160980772623035	0.20304443029651353	0.19649760484766962	-0.1528413792648712	0.24894135037486062	-0.07914001738643307	-0.01909819125947147	0.08141181278726253
1025	0.007275583541004813	-0.001254446614796355	0.007382936554753412	0.1305766571834741	-0.1488713112475857	0.1980225510233268	0.01718212436101599	0.1288351659191063	0.12997586458631874
1026	0.014122067888510543	-0.1576217362357971	0.158253102767165	0.038075265808992335	0.022404709668178823	0.04417801355584933	-0.12399572135165894	0.20711804035717413	0.24139764198292052
1027	-0.0323304406400084	-0.013125282489582514	0.034893128727708674	0.004523518307145848	0.017247699944694453	0.017831022720452595	-0.10789644605862046	-0.14145890137839615	0.1779108311802955
1028	-0.05634266808619598	-0.1727248898292522	0.1816820954678764	-0.13572612956151606	0.0725176240806486	0.15388433334180485	0.03892491865232191	-0.17625869801134567	0.18050561741049675
1029	-0.13040409411970794	0.07825386795462935	0.1520818714148475	0.09305632945457405	-0.058170136671696446	0.10974172065336896	0.024788477585758927	-0.06292841657536186	0.06763471175145164
1030	0.007418799678951071	-0.010654569668508078	0.012983005949990812	-0.13595407237698806	0.1008277490345492	0.16926235485559496	0.1297665552823724	0.05303767916249234	0.14018685487875276
1031	-0.16948129027101583	0.03112926500459259	0.17231639182519598	-0.11723650133844046	-0.02114356406015365	0.11912786217860193	-0.20946240260886745	0.004133449305137757	0.20950318257687023
1032	0.021817039570263833	-0.05865747203691855	0.06258340228345163	0.015686732894248177	0.06234357366996131	0.06428681643103336	0.026927857953429064	-0.008579057112954772	0.028261453517244878
1033	-0.06618379669271296	0.05312714151178839	0.08486924124720305	0.025514029794369807	-0.04255037185846989	0.049613504831266024	-0.11717525311087659	-0.17525719153808922	0.21082012030974764
1034	-0.05005670481152306	-0.04762937948164348	0.06909581381237476	0.05639264726826882	-0.16421162789257604	0.17362485248677173	0.03866641630663416	0.18807704012635343	0.1920105850537618
1035	-0.14733954808047509	-0.1278421913657854	0.19507067519687504	-0.021162660601054973	-0.17501431523061375	0.17628916228559283	-0.15601578034136226	0.16943555947355957	0.23032440715139665
1036	-0.13357332614058115	0.0601223420846826	0.14648047471934836	0.044577621987679804	-0.0879286249107899	0.09858299782811869	-0.022149322602320953	-0.03852146908729895	0.04443530209625466
1037	-0.08964222241512435	0.060225741162925645	0.1079947588457252	0.05190542509427494	0.11960972317449434	0.13038657535228293	-0.0068030679565001025	0.1416923681735004	0.1418555918257562
1038	-0.024717970605072134	-0.024967580219564325	0.03513343326311264	-0.04320506412953818	0.07312863733656196	0.0849380666435251	0.09052898858732077	-0.18277639012928215	0.2039674154450529
1039	0.014984999888163193	-0.09806284669410396	0.09920116996991311	0.07319430124660231	0.1330779204549005	0.15187869714867583	0.018304468987322877	-0.0312778492373868	0.03624027369963647
1040	-0.0006279429339295844	0.05925816035995352	0.05926148733852568	-0.08591233522525252	-0.06480350487904447	0.10761237655801727	0.0656471260187007	0.0568195429851893	0.08682168864725533
1041	0.023581588923922384	-0.0440514513352169	0.04996620558853596	-0.12051167618579603	0.05251649341684092	0.13145739301352075	-0.06358946812049289	0.1761800855660489	0.18730467961561315
1042	0.027218842917387333	0.1286555117217612	0.13150325511617436	-0.03423405830872115	-0.1594776689091632	0.1631106913386906	-0.0741684934117864	-0.0660771884632392	0.09933358067733507
1043	0.11066110526774929	0.006402592419485133	0.11084617002300955	0.08916908566111979	0.11038688048991406	0.14190274564621605	0.13318483549993537	0.05041408205614309	0.14240709278932834
1044	-0.18507600975558566	0.010484422474649637	0.18537273937037393	0.22117898358112992	-0.017062550128262067	0.22183614086722026	0.08328246116296477	0.09468123299383077	0.1260972014701072
1045	-0.1629649432423933	-0.08924133557793704	0.18579986195293696	0.14926620918604885	-0.02058046829589916	0.15067832252866303	0.15657213039709716	-0.02546632173798973	0.1586296490570045
1046	-0.09525233936988657	-0.15742683083836842	0.184000584844854	-0.12483318324797661	-0.059613764931642936	0.13833699653074766	0.018910092344520877	-0.0883901031050708	0.09039027557986176
1047	0.11129167072626672	0.09843316530862362	0.14857632383969727	-0.25037152312890865	-0.054305712530356515	0.2561933059377613	0.023494297496144803	0.2777715124874047	0.27876333181460183
1048	0.05350538634331022	0.09224313810164676	0.10663781174886497	-0.02740417322165058	0.041521376334027804	0.04974950655669054	0.06776564883855857	0.1062415389904807	0.1260136808825798
1049	-0.021571893245726736	0.03511064940556541	0.04120806086053506	0.010962989008544054	-0.0349938318325119	0.036670906647144424	-0.0927492351188424	0.05038838360559352	0.1055528768793857
1050	0.047120252109864806	0.08451131494847079	0.09675991170529685	0.033681538690084875	0.06086845012558887	0.06956589875235555	-0.07704002715712213	-0.06364161222392055	0.09992707636486714
1051	-0.16811943968382828	-0.058664020766308875	0.17806070125683066	0.10344422642185135	-0.01135163728335559	0.10406520863875744	0.016217002844898108	0.10367852651371778	0.10493916352500203
1052	-0.14277783483471232	-0.10673960418744752	0.17826624251994924	-0.017144365312107245	-0.0010001889020070838	0.01717351565040438	0.09742221389138402	-0.04103693571974731	0.10571242998231216
1053	-0.02938504144338828	-0.07878450341983566	0.08408613821397522	-0.054100026555722755	0.1643451600183476	0.1730206475967137	0.11107109279494738	0.17114164544590454	0.20402512213106383
1054	-0.15902045696068012	0.140816950053135	0.21240743667360293	-0.035959160328024715	0.055809959591157594	0.06639136089178493	0.011386250647171471	0.047395095843755654	0.04874363357238561
1055	0.021344364470738404	0.05863678036327535	0.062400752447632504	-0.10503569110966904	0.008448556655711625	0.10537492356557406	0.08129615952732644	0.14049133713377732	0.16231722448196675
1056	-0.051204272001559525	-0.022821071616442472	0.0560596002566241	-0.043261226774823754	0.2180535027471393	0.22230353978819012	0.08099232955741492	-0.10432769548560229	0.13207583235578518
1057	-0.1243958920187005	-0.014623326438327543	0.12525246355760863	-0.012572167149183357	0.02026911342622169	0.023851548082085693	-0.0073610468768796865	0.08650398326494059	0.08681661207294801
1058	-0.01691984692064959	-0.01787552496264102	0.0246133218503358	-0.02188290150094378	-0.03710734509568289	0.043079187993161024	-0.08695833944168774	-0.13078570831763525	0.15705621381722326
1059	-0.02413999587460169	-0.025986146112226008	0.03546856623253533	0.03317216488695341	0.10510664150682737	0.11021705227473629	-0.13032190862493362	0.019412199517273333	0.13175975621464991
1060	0.04017067495412902	0.07665905324842705	0.08654648214234628	-0.08367226251398306	0.048636196527678116	0.09678082003624387	-0.13219036804392667	0.07546917335652323	0.15221658756753728
1061	-0.12813905893596114	-0.011441701729845117	0.12864886693425814	0.228311503185046	-0.04236871573598602	0.23220949713509148	0.06089219472697074	0.03765433044737964	0.07159404989318445
1062	0.11646248786955156	-0.014054289736615504	0.11730743429453301	-0.026040347401148082	-0.17766859058195175	0.17956677803020715	0.06467937382292645	0.1407681636963714	0.15491642039685233
1063	-0.27703117097622965	0.025809384796280053	0.27823082869449145	-0.13521885542699333	-0.05006736509594774	0.144190429330927	0.012144284289593037	0.08817934761390302	0.08901169016775268
1064	-0.03125319263042174	-0.17418252737859727	0.17696416273808105	-0.13756881852083258	-0.013518044811538817	0.13823139066342544	-0.04043397390428995	-0.08244794007750132	0.09182902084154033
1065	-0.253753110222775	-0.06397582347953414	0.26169361271841607	-0.03160206139063706	0.05303133933326811	0.06173340453610042	0.023016109538469477	0.12534073772327908	0.12743642270286254
1066	0.07989223121303385	-0.13440146594578903	0.15635383799758146	-0.009122202185491132	-0.008060173190853802	0.012172960386838428	-0.00199996538608494	-0.07944162429790333	0.07946679515769313
1067	-0.10638809690528918	-0.01982845579391377	0.10822012207672098	0.07201418980491342	0.014902907701177213	0.07354005841177924	0.1741220933879874	0.022177878448525555	0.1755288058931997
1068	-0.11291120236675939	0.0010375556315653156	0.11291596938252749	0.02125468713721848	-0.04332293359647087	0.04825596647778661	-0.11829111166947417	0.08606317861555365	0.14628621880892506
1069	-0.20224488825545378	0.10763216896950695	0.2291018957200954	-0.12908815832840279	0.07908266522654742	0.15138632884099196	-0.015560146009312019	-0.15402738599422536	0.15481134900273041
1070	-0.015638246021513574	-0.11712311422670531	0.11816250938767019	-0.022166513041682205	0.1039021773644118	0.106240372559083	-0.08287999808461287	0.05905769424274102	0.1017688819422446
1071	-0.06215884061786214	-0.10560104784475759	0.12253694452232587	0.01513565607257338	0.05514421364602588	0.05718367234959446	0.02382997343535165	0.046321974869309814	0.05209215862030038
1072	-0.03758778367430363	0.02882152091561588	0.047365826810428745	0.05892319112702503	0.058657730651725803	0.08314247902127006	0.15431458873474674	0.05742608985124703	0.164653418099891
1073	0.008591467652261814	-0.005790100725657965	0.010360433525346612	0.008115936958810886	0.0884365889529976	0.08880821301186535	0.15354171047493165	0.0073184084832827664	0.15371602375255455
1074	-0.1198259131833501	0.009628507379262744	0.12021213592884987	0.09048681818445828	-0.11790682410886977	0.14862665789348548	-0.08471446124147443	0.04961815925100801	0.09817587112367103
1075	-0.04683412134856406	0.01130774104998549	0.04817987059079289	-0.001449245895514272	-0.12955191337938873	0.1295600191954536	-0.15422512110584646	-0.04596154404724693	0.1609280942263346
1076	-0.1709095527208297	-0.1319980318342225	0.21594803916531052	-0.10317512613541024	0.024470244046957745	0.10603725523029858	0.15074898090697425	-0.09638516407953247	0.17892835185942355
1077	0.12822561406071228	0.03760885819309832	0.13362722146267697	0.07086964854021822	0.044018067803745516	0.08342719806747192	-0.04658502476340261	0.06704379172220809	0.08163966279142543
1078	0.016642341240576997	0.04933224041055653	0.052063782669844086	0.22626714689702715	0.05973817127903541	0.2340202360324513	-0.04968736834121417	-0.17402876299840722	0.18098299622735636
1079	0.07953092140731809	-0.08379641709227244	0.11552924728136636	0.02636176838802036	0.04619098942552501	0.05318411733452567	-0.03072230191923886	0.005032922725323671	0.0311318188735568
1080	-0.1023153552805666	-0.13287545074843699	0.16770306299465396	0.08826587596604367	-0.026862687805805772	0.09226304165918871	-0.05772193585488632	0.140658664755134	0.1520417108872851
1081	-0.16810800156008396	-0.03371776542611145	0.17145608153068082	0.030382066653774253	0.06895700380326178	0.07535342293272045	-0.133234153700542	0.059799906398132145	0.14603892808948243
1082	-0.03163483758349199	0.04939321133171782	0.058655368676649326	-0.02893569060372549	-0.026726188046437862	0.039389888527489966	-0.05467619007844253	0.06955010729250982	0.08846865651683429
1083	0.007487041098183645	-0.027373968360257805	0.028379392667819487	0.21278439625010742	0.0952307805945018	0.23312250183146385	-0.08207874343828572	0.16504413657731043	0.1843271199334429
1084	-0.11404189417284089	0.09925848812075425	0.15118796609038485	-0.0778173414180429	0.050863893582880106	0.092965984616863	0.03014923786515058	0.1311653921719333	0.13458579660375197
1085	-0.12112589390789971	-0.14436321778805677	0.1884468647261336	-0.1392920493446685	0.02156024059465754	0.14095076794802175	-0.09121125071180651	-0.012530636189570291	0.0920679591374078
1086	0.08300602731693857	0.07672599133124088	0.11303485443305529	-0.034181576318626436	-0.003372836905385937	0.03434757907649995	0.04190426664197394	0.1252885756606037	0.13211053990452262
1087	-0.1036191180061278	0.011319038192429775	0.10423551334343552	-0.01287487320158496	-0.12733868972775483	0.12798790670035318	-0.04278567776643308	0.02051390972823803	0.047449285708757984
1088	-0.0953340781440188	-0.04634800897383465	0.10600341688553507	-0.1416731107745997	-0.1624027426533326	0.2155131576908393	0.08463508816645833	-0.07736075847092756	0.1146637915827894
1089	-0.16591894501515722	-0.016068546554460744	0.16669521439836127	0.14009299116997792	0.09176186534216337	0.16747025439171231	0.0798269380329222	-0.1156247104637353	0.1405041412398034
1090	-0.16177542857527935	0.039022389508964805	0.1664152522267856	-0.10525536235718679	-0.02008169522362533	0.10715393500939323	0.11123942707254662	-0.08836122145810303	0.14206306906791907
1091	-0.04592384268066251	-0.03658291207459542	0.05871378698751954	-0.08453272935766047	0.06686554036610773	0.10778118027330678	-0.16768189185336874	0.03196965842785823	0.17070230202173248
1092	-0.1737422540559818	-0.11384649086555165	0.20771950877771075	-0.1552643092459935	-0.12159060455387959	0.19720872404996037	0.07083609531451697	0.17847299405405675	0.19201656700927322
1093	-0.06388416136203369	-0.007802487406437658	0.06435887571002136	0.065926592672926	0.02897341197103263	0.07201231993697382	0.012041963506553743	0.07091569930385049	0.07193083687019992
1094	0.005109308526447186	0.08802779027934637	0.08817594283637126	-0.008654997256744042	-0.028436772481106133	0.02972472046389069	0.03263931401527472	-0.020008650088986547	0.03828408151923212
1095	-0.11321504685095357	-0.15271470593964895	0.19010373022036434	0.06459469075034999	0.17660361717759107	0.18804603604793826	-0.04500216448330962	0.04188606599193365	0.061478755131048925
1096	-0.09942525666915203	0.08678502064740004	0.13197356353640077	0.03182515821659675	-0.06936798691602077	0.0763201041947182	-0.0628742361090629	-0.006810997167686453	0.06324206866253208
1097	-0.02391315560500378	-0.03354888955453806	0.041199114084306675	0.16229066142152787	-0.1341422931937304	0.21055263856791187	0.21276333281652982	-0.07885619176059376	0.2269064449727706
1098	-0.12186362243493527	0.06322452853707561	0.13728832245205688	-0.013335834299289594	0.03651965960084009	0.03887840035057179	-0.011359329132214843	0.13343989596435754	0.13392251563240792
1099	-0.06642961964201201	-0.13261000282604182	0.14831826325609807	-0.12249128975454661	-0.19330768851408	0.2288492484243478	-0.10534488346153922	0.12384907956187978	0.16259194008268094
1100	-0.07846249706257254	-0.1248258550584281	0.14743763948314523	-0.09318385060916	0.1141776740697529	0.14737629141191255	0.10582485544135255	0.006165210163514367	0.10600429163738354
1101	-0.08632323211492351	0.028640202246768474	0.09095032483450934	0.06291724269185935	-0.06924276587252289	0.09355821745642308	-0.03756061711368475	0.03134059407816647	0.04891863443651336
1102	-0.10032299350406787	0.13051543557854758	0.1646176841954571	0.027410535056971073	0.007745814003625068	0.028483944015676523	0.11319327531418882	0.16430452852631233	0.19952116597145156
1103	-0.03016055796760108	-0.024864396688552354	0.039088329199426244	0.06345568487018799	0.105478544360053	0.12309487098437642	0.11373945168939464	-0.002997271240770502	0.11377893700283409
1104	-0.08301762529450464	0.044885951495999235	0.09437518080109819	0.08905649643897959	-0.0421180205747846	0.0985138935131688	0.11756725472208344	-0.21887130347664285	0.24844860005331476
1105	-0.0030391498777581783	-0.06998352056447871	0.07004947953110209	0.155917268611102	0.15104798435126598	0.21708451862748487	-0.02140610341377182	-0.11251177569932916	0.11453000015007966
1106	0.016977549975907023	-0.0020068814707331615	0.01709575316919359	-0.2439161748239804	-0.002205659828313691	0.24392614717582206	-0.057601798518543	-0.017769288829020912	0.06028030207339699
1107	-0.04182950485449582	0.034271103723346324	0.054076020811341614	-0.047766464131311706	0.046292224253187846	0.06651770532659196	0.03299507816902177	0.02689262917811889	0.042566285808039075
1108	-0.08187924661647011	0.14901205152465294	0.17002588781143463	0.05229267630450984	0.05543816455794655	0.07620967185759434	-0.04435450863324044	-0.1001110942979331	0.10949682021696272
1109	-0.1082576692015289	0.06245265957409552	0.12498022895172471	-0.02107525043645348	0.09701059042698842	0.09927346491360182	3.370830118712415e-05	0.1509763568331166	0.15097636059612154
1110	-0.12608240540189553	-0.07815617962203177	0.14834136767954928	-0.12707051002259576	0.021519809138659515	0.12887985375056468	0.013924955406033782	-0.05883417905176204	0.060459614684141225
1111	-0.19039706504503517	-0.05235529490032199	0.1974642227895044	0.14598692971781507	-0.0275244960163479	0.14855901699118848	-0.060284923043364844	0.010952411131040724	0.061271749248146705
1112	0.06625625875621073	0.00219505333239412	0.06629260956925746	-0.15448280041338625	0.04881274290945957	0.16201117089234038	0.06785633910821973	-0.07228457395452606	0.09914404868148698
1113	-0.08529979318379548	0.1895873158748747	0.20789277298126022	0.06151017364440184	0.057918504314477474	0.08448700849119119	0.0427474719334343	0.0329377197880355	0.05396517156032119
1114	-0.013050433543819897	-0.012099237306124716	0.017796217549568775	0.01818167294136791	-0.17509389862351052	0.17603535601158946	0.07651459873261274	0.12348757462527953	0.14527100504246096
1115	-0.040677517902185295	0.003899886483764949	0.04086403770149075	0.15841556549549857	0.042348553396842736	0.16397832590334563	-0.10479910744871682	-0.0012428545198045471	0.1048064769439613
1116	-0.04329298598911693	-0.1763230358341546	0.18156017074685307	0.15069810903341485	-0.0520561302868706	0.15943575749087982	0.01466602717358161	0.024946512200980455	0.028938224272575898
1117	-0.11297225712577139	-0.06843966608803441	0.13208602793003144	0.06275125352007054	-0.08489737814543676	0.10557123014490949	0.0170138747604281	0.019093417166760183	0.02557402028362895
1118	-0.051498818385619795	0.026566504999632194	0.057947454499835745	-0.02817902640881751	-0.06481502309564664	0.0706756305117828	-0.18545819418028245	-0.02776453057373489	0.18752496086279077
1119	0.027677684405142802	0.04825999578973244	0.0556334558306032	0.02365898633544695	0.0976671972444746	0.10049193525856676	0.09975578193359308	0.09698017635692871	0.13912717432408223
1120	0.019968771948046804	0.08105413686678338	0.08347769136920566	0.06684365113648913	0.032097909038929597	0.07415085611055386	0.07485213715590841	-0.02873582501662056	0.08017848886199315
1121	-0.05273987953913484	0.06997817001686929	0.08762670353672057	0.03404027496407113	0.11264194067840631	0.11767305179788265	-0.0718931915830203	0.1663435484557095	0.18121480929777742
1122	0.09805095336407929	0.054820848355365645	0.11233572392612622	-0.11241507044930775	0.09431221398869229	0.14673766309837333	-0.11487504320848889	-0.04535455200807821	0.12350429522897435
1123	-0.059234277502449244	-0.004114488509923792	0.0593770043614147	0.045600884244372995	0.021832577622588424	0.05055790827867639	-0.04497462295540059	-0.0029800503592339266	0.045073244947795986
1124	-0.18074090448680094	0.1366250177340649	0.22656934926317915	-0.005383405247348112	0.14382384961326034	0.1439245662478609	0.1993599587915579	-0.08670050623802958	0.21739680529230937
1125	-0.003048841183153675	-0.07617336107142966	0.07623435163676864	-0.18994181440335559	-0.05962293224316588	0.1990798505829054	-0.10783703360811595	0.10889074254325835	0.15325149144142153
1126	0.006208033450653761	-0.03880850342355683	0.03930190348190095	-0.0521288454040323	0.23000755029946915	0.23584081435985654	-0.011693478600459994	0.09315026633682225	0.09388135896119279
1127	-0.08869691199329398	-0.05184023022266518	0.10273534769827308	0.03949929109443722	0.04962828439060913	0.06342838961000244	0.009745833327252908	-0.1934147526701583	0.1936601348179359
1128	-0.034440767553159266	0.09918754164899739	0.10499683275233754	-0.1177735154572332	-0.08585810807149862	0.14574709487592638	0.00932628337840629	-0.1313965171333279	0.1317270825473003
1129	-0.08001653728218605	0.03906401997078916	0.08904293287459529	0.04669995945838892	0.181552790303565	0.18746280132449056	0.07180199254845963	0.20171155645280417	0.21410996740119748
1130	-0.017671741324090728	0.051440759477437405	0.05439156347303451	0.02263961687551272	-0.026137021172669035	0.0345788393103434	-0.03490154744553245	0.05542381793578612	0.06549746261247011
1131	-0.1679101045272355	0.16072133701917984	0.23243311161618074	-0.012948060187832407	0.03740622087148598	0.03958380505350798	0.13004234874118484	-0.11145199677342925	0.17126751020233938
1132	-0.0540521147478363	-0.06958537956281917	0.0881121793943089	0.02315312638059429	0.08013835342578084	0.08341596340623976	-0.008400454645547449	0.06415887580007039	0.06470648330871304
1133	0.055576789643756314	-0.058323454195824985	0.08056304895197819	-0.01102906416131207	-0.07644047933964224	0.07723203440249783	-0.015261493304168726	0.11908635380116711	0.12006028835351817
1134	-0.12296967292663878	0.04323430213962835	0.13034855327614953	-0.03636152311589122	0.006381907828755972	0.036917328056648796	-0.1480441907351072	0.13177403385865105	0.19819555597892125
1135	-0.04356375134264061	0.002165102981886355	0.04361752058480164	0.01996210357331141	0.05068291877998678	0.054472413524006336	0.03790296801202544	-0.11682320199990834	0.12281813998604607
1136	0.0641580401332024	0.03996829905439655	0.07558914633090708	0.10817085511756734	-0.06082730047071421	0.12410033996496664	-0.03565476962232386	-0.034953199196472044	0.049929838081944976
1137	-0.18371066105036235	-0.07177204328525437	0.19723294141928102	-0.0799115236547736	0.005691432259487369	0.08011394394231115	-0.10366836797367832	-0.008045958343498392	0.10398013254459375
1138	-0.10083737519859158	-0.1088522256161051	0.14838120925009668	-0.04843389176359905	-0.1830725602976394	0.18937107541887394	-0.10120159204807123	0.024468847308730116	0.10411765806856291
1139	0.052897292662427514	-0.019924442444668948	0.05652527733452913	0.19046022534598478	-0.08832897186694222	0.2099454803274278	0.08685122614365284	-0.09686422669799119	0.13009924633315811
1140	-0.07476249882930412	-0.06306202406710548	0.09780720888892541	-0.02316390499113839	0.04605187461141768	0.051549409789678695	-0.0041384491815670355	0.19972190726749342	0.19976477918840863
1141	-0.003347306127481198	0.056985155148143674	0.05708338081761695	-0.15839958291347744	-0.12233318444645333	0.20013954103068585	0.20391274083049102	-0.24858146298810524	0.32151695074180725
1142	0.014126467728666518	-0.027820860614219376	0.031201880965814856	0.0010209825724774167	0.0014260615202070503	0.0017538691150475987	-0.10276893836665198	-0.07422524685964996	0.12677082457878347
1143	0.09457252422089066	0.011547889586868396	0.09527494996808686	0.0008110244074243651	0.10013186348747931	0.10013514790554129	-0.062079420620950204	-0.06632539271884785	0.09084554025345577
1144	-0.12245719691281251	0.02384738753239352	0.12475761687313325	0.10059380264819992	-0.19844884502841095	0.22248833053518843	0.1609295645842275	-0.029222600170885262	0.16356125799839177
1145	-0.0789721383675652	0.019387936430715413	0.08131722275992538	0.03578268922341641	-0.0036071260593560756	0.03596404046360318	-0.23708098798559546	-0.06634523061339115	0.24618912341809518
1146	-0.07673186875505203	0.011139237917088108	0.07753619995857433	0.1012417332036325	0.11842214358927489	0.1558001689163216	0.07230924654213353	-0.06750107989456702	0.09891927477708158
1147	-0.072469802672484	0.023948063666195767	0.07632419048210688	-0.023178815934282226	0.03567196056129466	0.042541112801640454	-0.03344648287247578	-0.054175943478398284	0.06366867415231309
1148	-0.09167142895089345	0.059272338148742644	0.10916437585365289	-0.039074661413009866	0.007990895035824402	0.0398833745815838	0.2184161450908661	0.051948569693408816	0.22450894487646864
1149	0.009886708934839016	0.0920084424872656	0.09253810297652902	-0.04864225949195755	-0.19607299505121295	0.20201655574936409	-0.06242179071454259	0.008407745804965167	0.06298547567122967
1150	0.009464152218590089	0.12510096412463279	0.12545844492153288	0.11125139411551908	0.14124405390029615	0.17979642781444885	-0.0682031535793693	-0.026630619243238184	0.07321789425713747
1151	0.038567144251460406	-0.05367789526730556	0.06609645267365549	-0.019371249379893093	0.19455784324354514	0.19551981912358116	-0.01737364534647676	0.09551462630892683	0.09708185923002861
1152	-0.1309868096388647	-0.018421735043178747	0.13227586560430915	0.15408619745998411	-0.12304514280608082	0.1971868743498056	-0.09566254304971583	-0.03263664396505783	0.10107656836300231
1153	-0.04080469103932848	-0.035577361974202706	0.054136600335249155	0.15970620550194423	0.01835929984176522	0.16075800436217502	-0.23361787205917256	-0.11987048126816269	0.2625761649977333
1154	-0.059594951951039477	0.03129474517589282	0.06731210421366109	-0.012763294757982742	-0.0589728576942451	0.06033821042842449	-0.09824893171066124	0.08175745531673542	0.12781679890434655
1155	-0.06955270445024897	-0.0423436883978124	0.08142829141935078	-0.09352177944325894	0.11731657057380067	0.1500316665288736	0.023764047176434742	-0.1540001942870768	0.15582294368500815
1156	0.01587849066628834	0.08326552639741402	0.08476599761742828	0.04810793493778173	0.08592015441758587	0.0984715509125333	0.007540387053521394	0.10643324041389084	0.10670000984966216
1157	-0.1066844885733398	-0.0015660313165023862	0.10669598191234447	0.12141330205620607	0.21185429629776886	0.2441790997936031	-0.04418946941084545	0.06632115176408149	0.07969444383472649
1158	-0.015437296931236256	0.15272346124287595	0.15350167996001668	-0.040239896205218686	0.15990185672736293	0.16488739500478766	0.06342117030939753	0.1451467091346128	0.15839763892186492
1159	-0.08503421547819617	-0.14233714143491677	0.1658031351749894	0.022459890407441365	0.135553221853329	0.13740131961495897	0.18370192417229067	0.011936314853555313	0.18408930592754494
1160	-0.03157236782959442	-0.07225808964992297	0.07885458724908473	-0.12971128370304952	0.01607562730531456	0.1307036453705572	0.14111417477141677	0.1919719322529579	0.23825707354526163
1161	-0.1066587399514823	0.031657393566794444	0.11125770703857257	-0.04662527844986087	0.052375413946999225	0.0701220405910052	-0.0025465843019269662	0.00014723163006596826	0.002550836874383138
1162	-0.11265888399789337	0.09945304518545457	0.15027618687041158	-0.07070299593933517	0.13399696604744193	0.15150610728520797	0.10245039210451994	0.06508157398917505	0.12137419048248416
1163	-0.10157108682111575	0.029820429502973776	0.10585813003149291	-0.1159111968743134	0.08405727878029443	0.1431818133590435	0.025522967811584005	-0.11606349542556897	0.11883668144269353
1164	0.1590602988795653	-0.022974691637359868	0.16071096768885568	0.0306672471221535	-0.0005020928187177468	0.030671357049368388	0.0969246423047543	0.07555790162216754	0.12289582085428988
1165	-0.0924802028114766	-0.05145407152564983	0.1058305692539662	0.022617095619937595	-0.09668165672240957	0.09929187157502492	0.015144621747048708	-0.07773327780345085	0.07919483598019283
1166	-0.10876030154468674	0.04368480479903656	0.1172056541401528	-0.04126632680069507	0.06817847566659377	0.07969450590750961	0.07010608842858652	0.07616269170705095	0.1035162752557301
1167	-0.06162199882099469	-0.20906035378036628	0.21795298176778077	0.11534488242593663	0.06905458417144145	0.13443577461726414	-0.12038215873768889	-0.07888448666129266	0.14392576690141967
1168	-0.11744973651908391	-0.06640998153478252	0.13492489116487139	0.0107551669814305	-0.027687284480733633	0.029702850683318707	0.19938530684874503	-0.04505663780525633	0.2044128205311063
1169	-0.023082091578568057	0.0080321443616044	0.024439686877843907	0.006601904321901145	0.029661957596713997	0.030387774994967896	0.08465086352861496	-0.13413293107163748	0.15861088201636372
1170	-0.017893682223028493	0.12503801689595762	0.12631187407671737	0.03135530292763334	0.10734997021623956	0.11183546453210258	-0.097912732065559	0.06301701940855671	0.11643903055110155
1171	-0.024878693296453543	0.10184251821859555	0.10483724479994677	-0.07747923783307435	0.24306869030974318	0.2551184440688049	0.0065910605802159735	0.1940374345584087	0.1941493448085283
1172	-0.08899313068335012	0.03891881704491951	0.09713110536280202	0.09426283799878593	0.012750140232517037	0.09512123161279089	0.16495751519299612	-0.04575271496239479	0.17118496646924836
1173	-0.05595714312715185	0.06016338679772729	0.08216346498246957	-0.07036980375963771	-0.09209514848335106	0.11590265594601531	-0.15288555280996707	-0.017763180264761938	0.15391401115924327
1174	-0.008781478221251034	0.12227221398270946	0.12258714725444832	0.08163463071431047	-0.08234609919245832	0.11595297746964511	0.08262125515150222	-0.014106410995565616	0.08381683979956205
1175	-0.06408374038269582	0.05440460682693951	0.08406299438772469	-0.09148998424853821	0.04974261233685695	0.10413810397684704	-0.011482630447960841	-0.08357975778201483	0.08436484287251833
1176	-0.10682319292771711	-0.06393226729069162	0.12449308956002621	-0.035854053520009505	-0.02513359956356951	0.04378596785315551	-0.1475503663340332	0.02066479237444041	0.14899041663538676
1177	-0.0031615285088251485	0.05790150625915627	0.057987754652092084	-0.01648563867807884	-0.10290892019044101	0.10422102540939966	-0.014152578973798135	-0.09461787910863592	0.09567046847709086
1178	-0.04424592634936729	0.04615325501066443	0.06393610049567502	-0.02622478447586876	-0.13595428132997	0.13846048509504216	-0.1042601608552351	-0.11612819703855291	0.15606389489239483
1179	-0.0869406800983705	-0.0219421545737143	0.08966682777540402	-0.013760762104812994	0.16214254718345733	0.16272542573563892	0.1537609391057847	-0.03196628302258859	0.15704862191363878
1180	-0.07374317097802546	0.04417981773051371	0.08596459480853562	-0.1133717419614549	0.08443900064167295	0.14136158143123315	0.15995957551395995	0.19677747108958385	0.25359108605591457
1181	-0.025073919338549425	0.06346559515123096	0.06823916176870898	-0.06664870989913249	0.0010755948953244294	0.06665738845467598	-0.08603116129640123	-0.09535191483658301	0.1284264317693612
1182	-0.03239726536119597	-0.0995760910977755	0.10471380387129595	0.09352626885465813	-0.0508482099983994	0.10645517096841807	0.1940586774579233	0.12596314445181395	0.2313557521586763
1183	0.009228067579754256	-0.13793512569045205	0.13824346686370867	-0.03391642383702376	-0.0399870740324368	0.05243367139127504	-0.06611519363048643	-0.12130366748593087	0.13815136110199566
1184	0.044662127037263424	-0.0869343791237982	0.09773582692714548	0.02332043039836918	0.09282345024590892	0.09570807379484715	0.01943445894406561	0.050290108736690556	0.05391468474540802
1185	0.0740762718840898	0.03406419790351792	0.08153320572046475	-0.07214862170050065	-0.039353690817477534	0.08218355428088743	-0.07771577920098463	0.13389358121976172	0.15481354407373124
1186	0.03105379018172808	0.10596123396205889	0.11041793779732065	0.10144663058359711	-0.031955465777709004	0.10636056905561923	-0.06338367795549872	-0.03321641105540408	0.07155990912912023
1187	0.08844015882783922	0.136078400182257	0.16229292248787658	0.007864790324537548	-0.061777691631624596	0.06227630456426456	0.005453532562653189	-0.04771747328320385	0.04802809879586316
1188	0.05107868065803607	-0.017250314432937945	0.05391293876056892	0.04472996835469323	0.028165884532006608	0.052859125233796544	0.18787476755828925	-0.1743076813045344	0.25628128305993075
1189	-0.09855436366289641	-0.08081541826784616	0.127452322171098	-0.04891058040865235	-0.059660914196517936	0.0771470644851476	0.012937704980550682	-0.006082854091983831	0.014296339533885248
1190	-0.1650574015943232	0.10388290543937724	0.19502718749855438	0.12825490758068778	0.16522586391965782	0.20916239486706986	-0.16916928563056355	0.028648568437669428	0.17157793469523705
1191	0.07069401253300012	-0.015652352185624763	0.0724060738954876	0.050607236097279545	0.06918331166186126	0.08571711006507407	-0.17758582555795735	-0.061941843151740686	0.1880784872656522
1192	-0.01618891813171384	-0.09915035981521961	0.10046330136802617	-0.019081785101587083	-0.01635843584358436	0.025133900332256754	0.19085179949955688	-0.015677946541499017	0.19149466671418597
1193	0.006691594165655647	-0.029081780152060626	0.029841705200786096	0.05409850706756861	-0.059904725413290796	0.08071694118201915	0.04381746609095603	-0.12238378232505749	0.12999138629470466
1194	-0.21137336560335493	-0.0456359156618625	0.21624369698279344	-0.026778476953907816	-0.012183513694054777	0.029419803430753788	0.2123755123184306	-0.07080740940009138	0.2238683708308702
1195	-0.06970338191270148	-0.10127200279388285	0.12294136813925625	0.20703756773466198	0.22977793941157215	0.30929347858258	-0.16786530509150852	0.02753925673029171	0.17010929226447966
1196	-0.07572729450488597	0.0027449351493788717	0.07577702687493107	0.040125331985030835	-0.11782165190864373	0.1244667984861447	0.10619674805728926	0.05688949597862062	0.12047474445146114
1197	-0.1502805289566371	0.15752474870273217	0.2177114692370284	0.13679094029733183	0.0452365035686427	0.14407672470785843	-0.1469735823977115	-0.241872122759569	0.28302536580850296
1198	-0.0022468179711007466	-0.00776185106715246	0.008080502644261496	-0.16170064303927492	0.15551913943239268	0.2243508428535694	0.1408488797964021	-0.08808242730347127	0.16612321011698705
1199	0.04265133307775678	0.049944227572592655	0.06567771373253392	-0.028419659548625718	-0.07957469187065334	0.08449738833342256	-0.1994986247311713	0.08004648055270439	0.2149584618443833
1200	0.129393905711609	-0.06062200485891675	0.14289090351880096	-0.045929077852696655	0.016733054308752413	0.04888225955189396	-0.2038781866296907	-0.033315762608186535	0.20658232020571374
1201	0.11897382496994281	0.09876162820538743	0.15462415798884005	0.032682362008354206	0.030316500103609617	0.04457832393638501	-0.004883142766561147	0.143445758966622	0.14352885023154346
1202	0.002750610812812309	-0.14303384678901931	0.14306029213974158	0.0522619892592315	-0.000650079670535619	0.05226603222849494	0.18231483552305205	0.0756898817345598	0.1974022731601366
1203	0.06280985877719286	-0.03901110830146944	0.07393879178428527	0.03181522843223862	0.01902311802739978	0.037068690018395675	-0.09248652558247918	0.04487133860507625	0.10279686008108412
1204	0.1394752554507689	0.19203222323285513	0.23733883298527098	-0.04743908764226561	-0.010136262225435719	0.0485099046405304	0.12537068603872326	0.09634644439129104	0.15811529421489956
1205	-0.006458644258581538	0.12029888024909488	0.12047213235784025	-0.01575188085509345	-0.041346806005208285	0.04424567908062195	0.06494354924486598	-0.1660859593900321	0.17833174281385725
1206	-0.05514001323703354	0.007490195988828492	0.05564642033169157	0.10352485271144629	0.08156289775235012	0.13179492182435168	-1.061479678175887e-06	0.029267444295791926	0.029267444315040938
1207	0.1507312830733793	-0.03202936872225682	0.1540967233840275	-0.08437867636191658	0.11608923768141645	0.14351471050049697	-0.14850733722700835	-0.20520832451430857	0.25330788708649826
1208	0.0038823501053922922	0.041982795969022345	0.042161923577054665	-0.16699689811500837	-0.04119735487609503	0.1720034477236471	-0.16412788498228179	-0.1233951666869573	0.2053395475558936
1209	-0.059046861946244755	-0.06553208716550184	0.08820989941024657	-0.017162536222851008	-0.2223557959123036	0.22301715769284364	0.15170872422188866	-0.11453452429092505	0.1900886484237856
1210	-0.07529356886446144	-0.04741706255599156	0.08898033116248902	0.01626977028735043	0.025658393657359533	0.030381879307889742	0.180885927629123	0.24905866550741212	0.30781477820043224
1211	0.023794505023797263	0.053511013721448134	0.05856284708605383	-0.1518778196266711	0.04021754066470759	0.15711245231256832	-0.020302994281552	-0.07570813180785184	0.07838324309845696
1212	0.00473050621349422	0.1296731004975603	0.12975935681748071	-0.09923259669908531	0.13896909444276223	0.1707615807431071	-0.037240794469244	0.05862829354823911	0.06945612699452058
1213	-0.033907834323713644	-0.04898100721275621	0.059572479351630896	-0.0597996378671186	-0.01897568772887295	0.06273813364949761	0.19398708772097928	-0.1635067840999244	0.25370348568588136
1214	-0.03837828925075334	-0.014053103107614035	0.04087031676862464	0.030539881682784695	0.07271397280112976	0.07886701600619822	0.10156169339543268	0.04406556509735584	0.1107093112285375
1215	-0.11370320119231815	0.059900412720050436	0.12851644799562878	-0.04999937766437439	-0.16858449761956623	0.17584274396308275	0.004475556450729508	0.0713435029805759	0.0714837465657971
1216	-0.003461084723144177	-0.038549254162553705	0.03870431634779183	-0.03352486588672961	-0.13692865030194462	0.14097294742692815	-0.05379613941709115	0.03147526972443388	0.062327499712478224
1217	-0.02652073674329232	-0.019554855798046753	0.03295059730398552	-0.09091271601616378	0.010993922822021347	0.09157504175512128	0.12027573468087012	0.1994827340996922	0.2329369304273403
1218	-0.0660647994890556	0.217594549170247	0.2274026067575571	0.07376960313100796	-0.19822541884097775	0.2115071417725356	0.007611860292254348	-0.024344338855385204	0.025506611915631135
1219	0.0006839264904052127	0.1261428501746297	0.12614470423138405	-0.06220099797680133	0.011531160286779583	0.06326082363413746	-0.07907330984308855	0.018538264594793276	0.08121733548773716
1220	-0.15971402239154572	0.02268772305662075	0.1613173943689306	-0.26444893469404696	-0.07156036338407348	0.2739600786035749	-0.10992036480170302	-0.08667353023719022	0.13998138248323094
1221	-0.04566673093078337	0.018073482421444076	0.049113145701968786	0.22049263542544453	0.03616807960303241	0.22343932567708238	-0.07461122169302377	0.04919805031707842	0.08937159815918769
1222	0.11317064639073937	0.02315278584545995	0.11551470337971483	-0.1459770726185683	0.0953657770721121	0.1743672479763747	0.14442731311952745	-0.0731600262525979	0.16190008714082535
1223	-0.10382887095134036	0.04655189701309239	0.11378714144642026	-0.083202655411001	-0.03355837429540779	0.08971536296974147	-0.05980005916400963	-0.07575412253653305	0.09651287042306388
1224	-0.24301069119792948	-0.09253171088081104	0.2600313703287075	0.004223067268263067	0.03530264590661357	0.03555434017331801	0.1638205747562339	-0.15299172528249833	0.22415095074163363
1225	-0.1381989456930257	0.004025934696277861	0.13825757390046509	-0.11605605366030279	0.13356392412443005	0.17694159889274083	-0.0938056421743677	0.017015482575180794	0.09533637894849893
1226	0.06381457995178266	-0.04753366559411035	0.07957229404280847	-0.11295009347313664	0.06774520285858984	0.13170852715728695	-0.11912764664347357	0.07276269758365687	0.13959156978293139
1227	0.07692329835312631	-0.09255327791513275	0.12034659564092325	0.023497000267324604	-0.04887212388669526	0.0542272396011372	-0.057845380115504885	-0.0989764016934085	0.11464037723630452
1228	-0.030406231945774263	-0.16440771290085468	0.16719579839945167	-0.17902473247082684	-0.06551549723816147	0.19063613302470933	0.0602094295994813	-0.14057660978932218	0.15292795242385956
1229	-0.07659697757634026	0.04100423892242421	0.08688178510733778	0.0797398139192742	0.035910501437153484	0.08745285608456867	0.21881357847674981	-0.14870468515272295	0.264560891879679
1230	-0.011670636947034267	0.013277850310339925	0.017677813089103395	0.029995137236309036	0.08087505432618809	0.0862582324771896	-0.0005659923257259671	-0.04890329466315108	0.04890656986769531
1231	-0.09260295014232049	-0.039561356152820915	0.10069958925294302	0.04538616039268663	-0.009721946828678905	0.04641572799526402	0.04812559996957365	-0.02377055490054387	0.053675996988516175
1232	-0.048484505882775066	-0.11920772265283062	0.12869043651635906	-0.08153008354228809	0.06957688148403428	0.10718254036668393	-0.054853156322923084	0.051901894640115104	0.07551606071439801
1233	0.008741070256327085	-0.046462410568895586	0.04727749893023812	-0.021089856688637977	0.2114574745604078	0.21250657778669535	0.2364919573041772	0.05376794623392539	0.24252719004634318
1234	0.05391846578491278	0.011498029961699642	0.05513080486986338	0.022942976415106855	0.058569275150009675	0.06290262441569264	-0.022453656995855213	-0.14369196531141865	0.14543571640950326
1235	-0.030543373693813238	0.16481147785702438	0.16761778220110288	-0.02399330943847073	0.02686551817165761	0.036019924547975854	0.10296714009217026	0.09599143196511133	0.14077139961467033
1236	-0.014085770731768811	0.05163934967490348	0.053525987818581255	0.20451893407402377	-0.06889073945481979	0.21580993577082297	0.07368223285218961	-0.2179195208978283	0.23003910325512772
1237	-0.03082380689005348	-0.008042361135212851	0.03185571603063555	-0.06089289328781927	-0.02925488447089902	0.06755584888347857	0.027648515771634748	0.06505191610328553	0.07068374787094439
1238	-0.054471011620759506	-0.06368828601241144	0.08380506477646586	-0.014006433047588208	0.057174239971435566	0.05886487817899457	-0.25689083639565613	-0.10703009303625684	0.27829542331739765
1239	-0.06886129102769117	0.0468056785890961	0.08326253028935736	-0.06500264730353225	-0.07147831133033512	0.09661518072799805	0.09473658650492736	0.1136298442024573	0.14794175311953114
1240	-0.10034255947302506	0.1347660518410962	0.1680193976016894	0.16484828323830855	-0.0627796352284945	0.17639795658124963	0.037172842827071784	-0.17873590456305746	0.1825605209891245
1241	0.06772626476491564	-0.01646950931519596	0.06970001202360572	0.04285433577795224	0.08322905075016349	0.09361393584153359	-0.09978148007062025	0.05677667536446728	0.11480389640829136
1242	0.06460363429539823	0.15700681035411135	0.16977858540388843	-0.009803194128711385	0.20675838631878973	0.20699065903628383	-0.15067066564206347	0.06052430767688724	0.1623725386412031
1243	-0.09543991707738905	0.07590083642017452	0.12194143980214843	-0.1976449082513872	-0.15736700110444307	0.2526418072970209	-0.0773993727130162	-0.04795044983079759	0.09104893483915248
1244	-0.02338741888250635	-0.012402319664295596	0.02647241762743229	0.0098483606490641	0.04889706325362513	0.049878983573275144	0.2098346187460499	0.03312522489424172	0.21243316066140475
1245	-0.13307915133189271	0.03988999212612291	0.13892901781499412	-0.0022744197847582937	0.016446453868219076	0.016602976546293082	-0.046075317117037065	0.03763957872509344	0.059495148827766076
1246	-0.16597426761033407	-0.01570628033836555	0.1667157603553249	-0.08742880183083285	0.20525886331545212	0.22310310701361039	-0.01904024670961909	-0.02866983585428822	0.03441642751180011
1247	-0.2228394016743595	0.11608092737829152	0.25126118012854814	-0.12734583022686125	0.06738064140007063	0.1440732845174756	0.174254807378394	-0.03707521012874597	0.17815529489906234
1248	0.12621628039141164	-0.02498241956174046	0.1286649553025309	-0.11936536706241062	-0.16005844232968827	0.1996667118348729	-0.10694378156276062	-0.0987451005455502	0.14555949744587013
1249	-0.14828408186622077	-0.0825229268932383	0.1697003311662497	0.17745548465277963	-0.11101898457126498	0.20932191468785027	-0.053787322169179544	0.21666940667091042	0.2232458461276614
1250	-0.05346409540642421	-0.13821582306421093	0.1481958948248719	0.02526509067184537	-0.08236162671357006	0.08614965096599073	-0.03319705625299077	0.0458378427000528	0.05659639888949665
1251	0.09317539447127159	0.06364212750521102	0.11283605154500313	0.07783307716038428	0.015940841794320877	0.07944871513980512	-0.08169474386204995	-0.0015923811610354015	0.0817102616104487
1252	0.09769184650449902	0.07627628799832152	0.12394260358836055	-0.12550171622282202	0.0016406080635905718	0.12551243910342938	0.1027047850044402	-0.11394375836626838	0.15339965102124203
1253	-0.07657737475162042	0.08358776438477716	0.1133622894912375	-0.06542182327856141	0.1798686368651776	0.1913968168199995	0.08442654212977493	0.024207800056380624	0.0878285750741771
1254	0.09405073004607467	0.07527315597969539	0.1204640520377061	-0.04885369048230521	-0.0731459128757398	0.08796026173316104	-0.14062938111253548	0.258067481202626	0.2938970018328913
1255	0.023939997274878555	0.0877845735880117	0.09099041064612377	-0.04989115597496821	0.08032299483906356	0.09455639028873108	-0.15652689486789956	-0.09063775346732492	0.18087529176366254
1256	0.035768612047095645	0.06474222797438693	0.07396586841823144	-0.15742323011692153	-0.022594543663540197	0.15903643225314398	0.12630178107500484	0.08251829250841884	0.15086884536319428
1257	0.08976039943096467	-0.10549075924665549	0.1385107562337386	-0.08356557002164831	-0.03134343080159771	0.08925029494325244	-0.07086883368053835	-0.008665012152711897	0.07139659671753586
1258	-0.06917853813373795	-0.02668224816900557	0.07414588664028125	0.01055492833078931	8.918232972352931e-05	0.010555305090618356	-0.012031358522286739	-0.0072001152909698584	0.014021242744316912
1259	-0.16436948807785273	0.08526547673945166	0.18516892324194506	-0.006012799782196332	0.027862368945675037	0.028503778073892188	0.0018775160433294694	-0.11500459701443656	0.11501992175682398
1260	-0.03727931951116687	0.15286783026655593	0.15734777149238632	-0.07480064176437477	0.012372029628964177	0.0758169052751581	0.0765098040475632	0.11720023050822508	0.13996300992254207
1261	-0.15348176591967735	-0.08445574357622498	0.17518397498868354	-0.1359204437116222	0.02357432430474457	0.13794968570167	0.22983029554392434	0.062088057572984336	0.23806909006209484
1262	-0.10004410152251403	-0.0039410509649062475	0.10012169661045042	-0.16382158434014213	-0.06617359054656236	0.17668179187889846	-0.18981215153125994	-0.009555135517692043	0.19005250191378026
1263	-0.07012605365367629	-0.01381265821405489	0.07147344211647137	-0.15479538646031657	0.05337428981461458	0.16373889728043617	0.04730735817098857	0.03038684616778855	0.05622585310284802
1264	-0.08757898721970203	0.042236540965292946	0.09723170468083751	-0.09502837872548452	0.022821682174846092	0.09773035321988663	0.02068704902098072	-0.06733205990696159	0.0704383438796734
1265	-0.02162455159520088	0.12675846786550302	0.12858977567171995	0.09478146496546484	0.03255131036617103	0.10021533768617673	-0.035617837256268076	0.04397810678514251	0.05659243948814538
1266	0.040590804839788344	-0.13967913904612897	0.1454574691179852	0.0022886459994798216	-0.009753980465090044	0.010018883941053174	0.122172348034172	-0.015115777902156024	0.12310389663113902
1267	-0.07321110573408571	0.06802381574807126	0.09993550676178625	0.1461454634131472	0.006079332733840362	0.1462718522571321	0.02678815178381265	0.1469398783771326	0.14936175190951367
1268	0.05571996333536248	0.07676686468369752	0.0948570810612432	0.0667531140594714	0.013955464066232928	0.06819628445847117	0.08550300964380488	-0.23696120663823622	0.2519154185626546
1269	0.0729652523140186	0.039890181359922214	0.08315740865476678	-0.05610012567002642	0.0328415788258829	0.0650061027901953	0.03084156429508142	-0.18103560774943178	0.18364393091353107
1270	-0.15031392136025504	-0.10298583067658519	0.1822096492363761	-0.01589103626721148	0.15632718786892666	0.15713279320578669	0.0915512553726481	0.029723656992803438	0.0962555356607279
1271	-0.009874792538909471	-0.08718796686836675	0.08774538788065113	0.01594438879530072	0.023813853850393377	0.0286587363514794	0.0007362385492207761	-0.04187379882667352	0.04188027071758351
1272	-0.1350178622209047	0.005842779249273527	0.13514422365776108	0.08999698990397521	-0.027633088277167473	0.09414375050692396	-0.020302132990113315	-0.2557478364812686	0.2565523971215197
1273	-0.10850472981950257	0.05596117746261726	0.12208574763749368	0.049602387668246456	-0.032879222119319956	0.05951000008034437	-0.09036798519220669	-0.0651678045781188	0.11141461080680025
1274	-0.2204264090411409	0.07217110040597842	0.2319406595157093	0.0855689133374291	-0.018889784347416467	0.08762912120089048	0.06735189754745331	-0.10969893220152549	0.12872503186792197
1275	0.1327828373606875	0.020563245780674328	0.1343656539990455	-0.08493856582912687	0.08601433103330876	0.12088434600152553	0.054863926164014046	-0.016159173663903355	0.05719413682914161
1276	-0.2568001349128778	0.013706973097816065	0.2571656866745182	-0.12266506564872687	-0.01654924703217417	0.12377639479294265	-0.06315184936703976	0.11906830204613555	0.13477914019100676
1277	0.07348146420886412	-0.0015712740918921427	0.07349826177910897	-0.12835441743895887	-0.15275043409971362	0.199518298894476	-0.054194579808307	-0.05518959879105291	0.07734949447356683
1278	-0.04868647875338479	-0.006150949328105598	0.049073489696991296	0.009918596510733067	0.13320084565127135	0.13356962169204697	0.10072192450929261	-0.17114755824121158	0.19858598331399058
1279	0.05184895615186292	0.03285029000355837	0.061379604164214764	0.0026192757061641076	-0.030763814725048442	0.030875117840455425	0.08077204565371354	0.23168297586405145	0.2453591748117609
1280	-0.004554272155833592	-0.08194948515288888	0.08207593747069208	0.07061700669644443	-0.1283528380000142	0.14649645953886928	0.03492823827052433	0.016947007030291405	0.03882245324509087
1281	-0.128133612526255	0.07188897241733104	0.1469225885092154	0.010129418268612012	0.00021168493839871752	0.01013162992680031	-0.1955363175241986	0.036934426826410516	0.19899397819009418
1282	0.09641282675105639	-0.06977827996358371	0.11901445927619671	0.05707328224162915	-0.19221923455431658	0.2005133254386851	0.07889693466478627	0.017307671875691707	0.08077302647082231
1283	0.05778286117910947	0.04468759098898966	0.07304683315821067	-0.06550402989945263	-0.05015302227065901	0.0824991125767399	0.061987328061085714	-0.13919226520877445	0.1523709799604323
1284	0.09328642768416165	-0.02228365475100064	0.09591099446431631	0.05231072575429039	-0.01319596163654444	0.053949471104485655	-0.08087931679835923	0.016254461323296193	0.08249649325080362
1285	0.06665995090028579	-0.025007919855807744	0.07119652456084506	-0.09755065845032654	-0.19082913225356646	0.21431726174235574	-0.03877095544565985	-0.0582865172464657	0.07000360761340721
1286	-0.010290433773362117	-0.17245617735125693	0.17276291886238823	-0.005110766856872226	0.0467584694945421	0.04703694725784538	-0.23933388049272905	0.0709729344327148	0.24963546177115611
1287	0.038493791932130615	-0.046363955704445826	0.060261002363701015	-0.04748806310650977	-0.027428996408170817	0.05484036817497948	0.002819102248110015	-0.0778445524528634	0.07789558192909209
1288	-0.05945313971459447	-0.04389515895268488	0.07390169687770749	0.18382157982355607	0.07694551218430841	0.1992761527482241	0.07450800152119402	-0.033388087795788134	0.08164684131882573
1289	0.06388759711676462	-0.07210146380053613	0.09633403421187163	-0.08873112466825638	-0.10208749766593303	0.13525926831306437	0.06776562877126463	-0.00801807214415038	0.06823833177674883
1290	0.0005926597812168918	-0.08169911147798846	0.08170126107906205	0.006053050478987595	0.06575242333213446	0.06603045202139231	-0.0312491845558674	-0.09392338617917015	0.09898542320346057
1291	0.0017457298039660766	-0.05586470711262724	0.05589197682429992	0.1783497986119311	0.14771749255454533	0.231579593814996	-0.06242235549548132	0.10221195967111912	0.11976575122051684
1292	0.025970465228576652	0.024039151441409244	0.035388499066952774	0.10801702931054423	0.18724677183912175	0.21616898987886093	-0.09790117594256734	0.006990483327288987	0.09815043101324941
1293	-0.02443450031416649	0.0065084143329322075	0.025286444248492506	0.0488509651941426	-0.05575930513652801	0.07413175372070845	0.002136471621234439	-0.05295357608835217	0.052996657739269204
1294	-0.05372735194646655	-0.05912814566709227	0.0798922146220041	-0.033210999736293795	-0.03217225810751679	0.04623877912770607	0.07082660385588208	0.008447893861908279	0.07132863887990656
1295	0.050418670740117494	-0.016719793147441125	0.05311867696106144	0.05689570586294224	-0.0413851683106123	0.07035519527185004	0.05946799858883663	0.15208028658102601	0.1632937733740294
1296	-0.003620029582934053	0.11721459647342043	0.11727048324539342	-0.04895262317542052	-0.017985899807833074	0.052152199451721386	0.011436243342663886	-0.09523744055138995	0.0959216229250327
1297	-0.12006314305885943	-0.11671120231920037	0.16744152133794493	-0.05364083208987975	-0.03967333982759042	0.06671815915004059	0.09227511437390765	0.14101510684345916	0.16852286815382045
1298	-0.09143569138523837	-0.034344121712248404	0.09767294587183437	0.0084388549457495	-0.04299420625724218	0.043814564296426405	-0.0011824471284837424	0.09553889828025065	0.09554621534009466
1299	-0.045511021066509054	0.07816711931817821	0.0904508241035898	-0.16928664312259734	-0.0215631319770623	0.17065443504455968	0.010343002676310074	-0.04094363887447778	0.04222983860549085
1300	-0.08168386876671029	-0.09033116639822945	0.12178659219947723	0.0037464064539164264	0.10228832705424637	0.10235691189594583	-0.045340653895220726	0.04333034386960052	0.06271597560035258
1301	-0.03571529094546994	-0.07656466176301621	0.08448508411669271	-0.13026441252358764	0.011016551777255749	0.13072942126077194	0.03377318634591296	-0.06862180987523242	0.0764825529549603
1302	-0.059057462313830515	-0.04595942911303294	0.07483350171778286	-0.0683217551359696	-0.17839641966512293	0.19103178995704892	0.03847921249722314	-0.04315595804806243	0.05781943020691728
1303	-0.2786874985885868	-0.03243005035922484	0.2805680488506584	-0.0061249864061221106	0.1368090732695709	0.13694611344377028	0.00880450121117119	0.05592026327005477	0.05660914312873629
1304	-0.08868279578807726	-0.04664316391675649	0.100200913214178	0.024609235963123362	-0.16126272694637306	0.16312964659089152	-0.26529376958414197	0.10166907082129324	0.2841080501179595
1305	-0.14817187216473957	-0.05157928213690553	0.15689272145820668	0.043966383667364904	0.10288480277869609	0.11188532314650175	0.06601894703921132	-0.19011948291720646	0.20125585495302278
1306	0.03702621071902629	0.08338846336248579	0.09123911497908323	-0.12135373789424811	-0.0052706630295640666	0.1214681422829751	0.00842606525760617	-0.05870621482268666	0.05930782608166374
1307	-0.13273643687605016	-0.07013285686385373	0.15012521202794502	-0.16047424467091007	0.09688221984940582	0.1874517210527759	0.2074865094641158	0.07159602746662444	0.2194917828954065
1308	0.10104284626289653	-0.040023290043043086	0.10868081949809219	-0.025201462524013903	-0.05505220689534627	0.06054633925678156	0.012796106227820868	0.03128796487194765	0.033803506924902124
1309	-0.22788575093565713	0.02231598103017978	0.22897580328245973	-0.002123637954258259	-0.04447608070765001	0.04452675143410042	0.18054705216293152	0.20304345645374108	0.2717055083236381
1310	-0.004815108614882796	-0.08723430126516314	0.08736709099079792	0.08730647092586738	0.12474969165728776	0.15226590371490822	-0.14445951592810574	0.0918057922528062	0.17116324147826847
1311	0.0524674472042893	0.10275274208792214	0.11537312955243058	0.18843335257600619	-0.010486721133857908	0.1887249312708121	-0.17521745944213496	-0.09324008088006562	0.19848141166335298
1312	0.02555197263989891	0.024563919865025024	0.03544417392076607	-0.03489340238079225	0.13980529961665208	0.1440939670166997	-0.08629679340233286	0.18662583117083967	0.2056121042442095
1313	-0.02690252589532496	-0.04632391390447518	0.05356912262654541	0.13466124568097043	-0.12629341739789415	0.18461765453604212	-0.05032364932835211	-0.16084216363397236	0.16853092085484042
1314	-0.06684123300400563	-0.021157615033115567	0.07010987878598342	-0.004925940818180465	-0.005138468182698178	0.007118198382232539	0.07487100757316276	0.0011019451558209011	0.07487911630185705
1315	-0.021627601692488445	-0.056450939513075046	0.060452144104885044	0.06172621193770226	-0.19363954373071218	0.20323975530495142	-0.022257842933671584	-0.01392722454201725	0.026256030840623296
1316	-0.022793796434158912	-0.028498166509896446	0.036492501288725866	0.036809903504156916	-0.0007909855303490926	0.036818401025771955	0.07959776381228297	-0.09197221809259978	0.12163343662327691
1317	-0.02651917176229099	0.0726556525104352	0.07734410328315275	-0.2016042525879654	0.05470123218291467	0.20889351225895286	-0.022987100208640556	0.04082124723580548	0.046848489857079054
1318	-0.07127297384585021	0.08206477533029108	0.10869436117316482	0.08335219462186999	0.08839448274025676	0.12149556752079328	-0.06671174565281553	-0.07758859721547927	0.10232520425541221
1319	-0.09482922679240799	-0.02520738906292464	0.09812234565793665	0.08544030774771444	-0.0930498608028021	0.1263262553210733	-0.00996263289145109	0.0726322873796507	0.07331236747050247
1320	-0.03725732742328969	0.13623961383642516	0.141242135444861	0.07460132104423758	-0.10134894349537434	0.12584500565844473	0.03782337781757027	-0.11539200977604626	0.1214327955277561
1321	-0.11577739499451507	-0.10229055785014232	0.15449195259627369	0.010215316243551254	-0.1678708210673584	0.16818134632528312	0.2375241363797662	0.07084331395340014	0.2478638547567067
1322	0.10806292794674159	-0.03237669438432623	0.1128088947542645	0.07001373830712555	-0.00834782418467085	0.07050964274733516	-0.008191244475536092	-0.16019273298633113	0.16040202052246097
1323	-0.10664128204201208	-0.031885396630675154	0.11130607150492482	0.029534232347952907	-0.02200467645970179	0.03683037695271421	-0.07325745553111745	0.0407712732823432	0.08383884252515157
1324	-0.1139232336243166	-0.1354491806032944	0.17698865411524117	0.015359217752407749	-0.09336584244129423	0.09462074880668858	0.12803959624533784	0.010838788068976207	0.1284975390171863
1325	-0.0014311284436353718	-0.06457249051376189	0.06458834770894864	-0.07812277339250319	0.11812020008666699	0.14161761681037657	0.24974581961941514	-0.16550192940642378	0.29960617993396316
1326	0.03558630408241362	-0.03692139486008274	0.05127937632869722	-0.07340391481948857	0.32128542082604217	0.3295640398256366	0.1375149636260649	-0.03843671506216331	0.1427856655475188
1327	-0.10512332023529332	-0.15773676643399967	0.189556851478247	-0.06252925824497343	-0.13205708868759217	0.1461129111656775	0.0837818893529722	0.031471000032423604	0.08949764704501724
1328	-0.055382389214137386	-0.06397029728707135	0.08461328483200785	-0.1042216553492444	0.12579060746851503	0.1633567579594879	-0.2097946073815086	0.19824177120132916	0.28864091382789353
1329	-0.010757015679388842	0.01776852979110666	0.02077099028125675	0.15307833508434363	-0.0036637838938533636	0.15312217339306364	-0.07207789287028532	0.0725706476572337	0.10228255736933198
1330	-0.14755093860784074	-0.044556268358009125	0.15413156890801352	-0.025685821721270135	-0.21170471140162608	0.21325723028104498	0.1766438225971344	0.18662440342558295	0.25696635580496263
1331	0.027548522386178977	0.07352131182884983	0.07851308412421956	0.04334100494214857	-0.0005496043137494974	0.04334448954938838	-0.04838880354774979	0.06331425918817343	0.07968796474581295
1332	-0.2150683882293031	-0.05215425337386992	0.22130177984041624	0.01429368412735546	0.017676805547594075	0.02273277062524641	-0.11083915878267768	0.06471908122474612	0.12835060807891377
1333	-0.05833181826796792	0.018614659327900625	0.06122994826341954	-0.1030528087455702	-0.03347540469906413	0.1083535145259128	-0.21220341354560798	-0.07615140891318879	0.22545360010403914
1334	-0.0002737694063574013	-0.046819495756751324	0.04682029616100599	0.0455427162709885	-0.05094633390002618	0.06833496867045977	0.1904585459848715	0.09979270513191532	0.21501870089882139
1335	0.06211889487450245	0.09971606862928216	0.1174821324428068	-0.0001608426409439816	0.008957405942521535	0.008958849902429773	-0.07170865892009869	-0.001536618617974602	0.07172512084964483
1336	-0.0960831154654831	0.13620631390220764	0.16668570731883425	0.17660497961719993	0.08300257146470442	0.19513776081359796	-0.004528205593233013	-0.1152264226885636	0.11531536381375256
1337	-0.007374826905691538	0.07809306279196478	0.07844051585831563	-0.02496842049937367	-0.10319342772630519	0.10617111447158176	-0.036337311360397556	-0.11224084481309607	0.11797630033722872
1338	-0.0542393540194041	0.052456710209945114	0.07545603998681887	0.04031906682582308	-0.04218879292294008	0.058356845339684923	-0.20045429033191858	0.08125830541204926	0.2162980229010681
1339	-0.1458230552652773	-0.09334487050632657	0.1731404871679152	0.06498064170445184	0.041478821102846695	0.07709070239921482	-0.10869451745255512	-0.10046020710929136	0.14800929476450297
1340	-0.06019153439561414	0.016623481469201437	0.06244486327197204	0.05398576418522396	0.1518183657847735	0.16113124751028865	-0.05652350037567602	-0.1112993581137697	0.12482969683234914
1341	0.025525906868789715	0.033751666589531756	0.04231721776115533	0.018383678709589846	0.16713161437006538	0.16813963293894058	-0.11074870741708447	0.11283169271954784	0.15810207802718296
1342	-0.05383944351142903	0.03352203033624514	0.06342248966639907	-0.18646969401443939	-0.0737670721956783	0.20053061543355685	-0.10585458223531427	-0.11577426822342056	0.15687215738581986
1343	-0.057903246995419426	-0.054246820464831334	0.0793442092603877	0.05610495141189074	0.12117356653434044	0.1335320141373703	0.07233378126687767	-0.004253797341184283	0.0724587517432116
1344	-0.010652952680594683	0.04092819553800508	0.04229187381533441	0.05088920697682963	-0.041265832774336104	0.06551778644986472	-0.0108716717906709	0.19557695621661178	0.19587888873096698
1345	0.07083031947558208	-0.0006779414918629168	0.07083356380755815	0.10660615601334023	-0.07923519390298228	0.13282728805777763	0.10705364300365121	0.08336880421634422	0.13568655053768716
1346	-0.07373350959817125	-0.06317214740147072	0.09709454487754066	-0.05184679658073669	-0.009937498853519543	0.05279056922545913	0.06969164673026042	0.1083249490607925	0.12880691057935792
1347	0.09918586031886814	0.10768364525644365	0.14640219377765354	0.00501821686692501	0.0386619294333127	0.038986244856743284	-0.17106166401615622	0.06396563890881421	0.18262994238894434
1348	0.018731546388692004	0.00996712101026819	0.021218254672452443	0.03393695530575053	-0.04991517819795909	0.06035927393498467	0.024119144602851323	-0.042876036550221784	0.0491943863324791
1349	-0.03599543767356677	0.013944415158118985	0.03860204978253886	-0.04316449553720974	-0.1170539322958246	0.12475895455195707	-0.18132198985499143	0.0682523939647235	0.19374223413311162
1350	-0.1072779617791452	-0.020757331476680664	0.10926768915612949	-0.037555797744116506	0.0724384367954041	0.08159512895730199	0.10577585013582892	-0.10875166541837535	0.15170845462012852
1351	-0.03999280305099231	-0.17713741353219187	0.18159594590394967	-0.06542569022000036	-0.08804167716667348	0.10968982568626957	-0.12153757661922099	0.03990257056736637	0.12792027856581872
1352	0.11647886261731437	-0.17355760969879044	0.20902049976253734	-0.009045905342989533	-0.04517196853436584	0.046068808805351844	0.10350718072455445	-0.025565121091802038	0.10661759647442853
1353	-0.03619817255215936	-0.07745943235625932	0.08550012489505392	0.02056870328648841	-0.13805545034352776	0.13957929260618088	0.11289450130855287	0.015614233077245533	0.11396917434243961
1354	0.004894298578990602	-0.0681455299045957	0.06832106120778904	0.2391740207759013	0.0419054894166719	0.24281738458636373	-0.03350934863320707	-0.14958101961574663	0.15328847926412537
1355	0.06266604066698529	-0.027724664786321296	0.06852510262954839	0.03165953524584099	-0.10699351094324569	0.11157928820325518	0.08784128921359136	0.07912054680774833	0.1182207808207292
1356	-0.08361595486971243	0.1468773840968015	0.16901063241078398	-0.013308770245724988	0.006923953917657863	0.015002149956167764	-0.09633359974699011	0.05977281173859559	0.1133708580868597
1357	-0.10738224216564442	-0.010870362781257926	0.10793104613371103	-0.21888757109458187	-0.025280961745652225	0.2203426781322011	-0.1874476390193768	0.22701047998214408	0.2943983277732094
1358	0.01152266205455101	0.02403065446791073	0.02665040515601044	-0.011272878894978825	0.012132546781688744	0.016561294937012774	0.042703957697980056	0.014228208185908687	0.04501188633297242
1359	0.04457556079091777	-0.053738461937731234	0.06981978882278142	0.17988064579210955	-0.058354860841810095	0.1891093242398518	0.1805534836994215	-0.1047924330079557	0.20876066318088798
1360	-0.07782911226783613	0.08051302261499026	0.11198088018497342	0.03273499375099259	0.15744791918410747	0.1608148844830066	-0.05054657800019334	0.00011583519366565283	0.05054671072702675
1361	-0.05556631116366916	-0.09021210914600403	0.10595206261752646	-0.12238172187559768	-0.263530091662255	0.2905604843414752	0.08499542071422035	-0.15663979335206854	0.17821404659500345
1362	-0.0634941227508418	0.0017933769909310635	0.06351944446333396	-0.09584458295349964	0.05162027243345096	0.10886154788369477	0.15288912976760283	-0.13813712238452514	0.20605084465192605
1363	-0.08596054363236785	-0.026893257859449314	0.09006920883335798	0.10362033583930226	0.0023369788275222477	0.1036466857622089	0.05622315644172542	-0.22676869395615898	0.2336345091780168
1364	-0.011377571516224302	-0.07539419445790348	0.07624784384861623	-0.1458122244970439	-0.07161705872521779	0.16245063223400402	0.005439555884607163	0.023890988910149794	0.0245024104799235
1365	0.03191839860435373	0.10556486177454202	0.11028474151461105	-0.09263677923821628	-0.03258962857556801	0.09820212196446419	-0.16630335944631225	-0.14470515446780702	0.22044588699424902
1366	0.008603073471445817	0.09001064206305727	0.09042084139046103	0.06063808660817737	-0.058633712404667755	0.08434980603329274	0.014574566573492782	0.039788590100335995	0.04237392940214217
1367	-0.09909652968938015	0.14625042015336692	0.17666156229218216	0.05548820243033308	-0.12058321811171438	0.1327375346280279	-0.08568030645688839	0.01983184435799482	0.08794553408323835
1368	0.055359304864308866	-0.00646540631297516	0.0557355731454459	-0.04778358088873316	0.06511562193124792	0.08076704044375602	0.12519423080193468	0.03515024819342522	0.13003513130745661
1369	-0.034642076061689016	-0.10216495947767441	0.10787841479618943	-0.007427631340251071	0.14093861113126768	0.14113419789313067	0.0598561265985716	0.022578822674623446	0.0639731125142143
1370	-0.10594668480624247	-0.07723033599967112	0.13110768406182527	0.1729337599528929	-0.05843187003978993	0.1825386774571123	-0.1079419690189538	-0.05497984318085847	0.12113732633618993
1371	0.04951783486603151	-0.0871751526258266	0.10025728504779954	-0.06200426263538622	0.07438447703485378	0.09683790068308297	0.07999670708008524	0.009804839840778441	0.08059533502604402
1372	-0.04440990634681406	-0.04652768562538875	0.06432002263205294	-0.08418541300682075	0.0046175781848808795	0.08431195521053032	0.10239293219684892	0.033362414976673645	0.10769105486039347
1373	-0.0893707679285934	-0.102597353672925	0.13606377600534889	0.03883746059140334	-0.10009707855983103	0.10736746938156731	0.04046304513817689	0.034458020227649724	0.053147090041348995
1374	-0.1327541046254778	-0.051774228684311675	0.14249288771994098	0.07857174678130709	0.06940461463070274	0.10483568058777602	0.004695791650461563	0.09165904237398001	0.09177924878827244
1375	0.06796370742234534	0.12094804160882179	0.13873533902938878	0.1959547452031737	-0.06299434170437176	0.20583136120233933	-0.1034881398356397	0.14925418964934362	0.18162215782916782
1376	0.054598815883637596	-0.040172019045154335	0.06778511495940387	-0.029343186674906742	-0.19234075188193858	0.19456615183208997	-0.06490888961007703	0.05040309068802902	0.08218050560393775
1377	-0.12159305776021463	0.008445216647405194	0.1218859851652375	-0.07497318416337585	0.05705669976450003	0.09421488911850276	-0.09804508747556845	-0.0698205332031824	0.1203650532125856
1378	-0.09977483211375926	0.024380310539208493	0.10271035325281033	0.09889294448973543	0.01529130845623657	0.10006816968523839	-0.1286346010507872	-0.08822492022836866	0.15598236162078452
1379	-0.059578455173602635	0.02809927743381265	0.0658723137074701	-0.10207527446403514	-0.04457473191403357	0.11138342956704136	-0.005106772570528096	-0.14307084733813946	0.14316195892813255
1380	-0.15588035811657106	-0.24372882266949472	0.2893137138927369	-0.06006530135576254	-0.04785969258469974	0.07680098047069797	0.07646735972002378	0.0087914126460755	0.0769710727407712
1381	-0.20949174687247085	-0.131112278946378	0.247138062018363	-0.04844987882951645	-0.1608299146694315	0.16796920018613962	-0.06424485574442525	0.14872603124269781	0.16200874624175676
1382	-0.09924028815221353	-0.11729946902726143	0.15364830043515562	0.02691471508700845	0.060904872775652756	0.06658682614476596	0.14597639461098671	0.03496350327831429	0.1501051442993051
1383	-0.07863572956858585	0.04681431365698534	0.09151588893715872	0.026988476625440322	0.04597452800835639	0.053310740907936034	0.03727607149765561	0.026075975593972556	0.04549133993933115
1384	-0.09344976815204951	-0.03294518602669696	0.09908705490630688	-0.07252787645389426	0.026134508354818387	0.07709283617729615	-0.1160186291362647	-0.09566895454793377	0.1503757665681301
1385	0.011284732470637021	-0.08034339134783086	0.08113202647662975	-0.10095541090748018	-0.097641768965791	0.14044895883653635	0.01873670852269466	0.025938593248451478	0.03199804472109243
1386	-0.016970731888154664	0.027113418236366548	0.03198660953086093	-0.018566311268917314	0.03527653359159634	0.039864040642831874	-0.0887114688377464	-0.13104100014934947	0.15824496334320487
1387	-0.11918219513692402	-0.033309615094845056	0.12374944886916696	-0.10393279243595477	-0.019780281735130644	0.10579832176861974	0.07374843514307239	-0.06637770333259488	0.09922112267940698
1388	-0.10647372292086871	-0.042351061957684136	0.11458737330776686	-0.05109532685807609	-0.20013850940451292	0.20655787415006463	-0.18109296885482115	0.2945976473402052	0.3458069362911004
1389	-0.020778103393246962	0.045958091753015455	0.05043684940793832	0.018591643254941278	-0.0066093038031231075	0.019731500086941717	0.09569877314114378	0.10412470256925149	0.14142209468769437
1390	0.05466479462229016	-0.042845014100880506	0.069454553518123	0.08489141232245338	-0.05687351603117884	0.10218193926447837	-0.06760171406385362	-0.18804642273343944	0.19982854862910462
1391	-0.15341727726125237	-0.11601033246252136	0.19234151450043416	0.1381958196565662	0.048501529311233485	0.14645983379779798	0.006325338738814282	0.13922847939859165	0.1393720896944751
1392	0.047739591900114446	0.0987100224869018	0.10964824291412123	-0.057602911491008386	-0.03445458124282806	0.06712088781340414	0.026740458433650992	0.17713713783995907	0.1791441255508382
1393	-0.1127935932861935	0.005199782953640466	0.11291338463254126	-0.07650776451136057	-0.21400963143023846	0.227274196457566	0.13146050752656205	0.029594233185484625	0.1347504496355323
1394	0.01814393968461037	0.020635837521902057	0.02747799733439684	0.15298245766253527	0.09200479518514822	0.17851754728745986	0.03328549141394239	0.2074157824000547	0.2100695854408593
1395	-0.10905098035684335	-0.030177363600446195	0.11314941268368196	-0.029450753859090135	0.05375849630176723	0.06129700504507404	-0.09709394699224334	-0.10989032877932182	0.1466394179672028
1396	-0.05566311113918704	0.01874103608851102	0.05873336679745476	-0.09646086996369087	-0.057773713478587854	0.1124388785218798	0.07349708695138131	-0.012811368333705537	0.07460531448174974
1397	-0.10364180584480691	0.013251589570015326	0.10448554227693317	0.04733419359448993	-0.04458266340152208	0.06502414750855307	-0.05444437723380898	0.06349593258278027	0.08364163835634902
1398	-0.018651270762834658	-0.0013120690074911515	0.018697364149766933	-0.05315435165005366	-0.08451007290548838	0.09983655403622725	0.06620827699890783	0.02966641899820136	0.07255089495892486
1399	-0.16190310875620098	-0.05438222303226502	0.17079239680633695	0.09441510379683389	0.1494985171880874	0.1768163410615766	-0.059422668920133766	0.027965011327268148	0.06567416112997614
1400	-0.19283265877665726	0.0471288334950556	0.19850834047333982	0.006512441056019504	0.08105757759525362	0.08131877258123543	0.08504312540567437	0.061236579621913055	0.10479623973481182
1401	-0.1312157245113814	-0.08140218874909594	0.15441464532935398	-0.029461840208035557	0.043761451715474846	0.05275475982970311	-0.013690522780594743	-0.061353726869650495	0.06286262971592628
1402	0.03389906151839932	-0.016389407219762158	0.03765314118162538	-0.0289535170940617	-0.012429755530738697	0.031508807890335236	0.16234033117894042	-0.10447919988677642	0.19305513807269944
1403	-0.08266200353754624	0.10851130079771938	0.13641007744904496	0.06846998180096059	0.1121015585207844	0.13135789976477516	0.22738783018387781	0.01172269280266401	0.2276898039927956
1404	-0.06860786138532518	0.0006785115807336709	0.06861121644332786	0.1739205259878946	0.07308785279626265	0.1886536074032884	-0.07858585171343803	0.043053859934802534	0.08960675724973015
1405	-0.03709075167515356	0.12703798382497158	0.13234187997055824	0.11648233379682196	0.14581994984607724	0.18663223692563602	-0.08366692084339385	-0.005672904107551911	0.08385902148503888
1406	-0.10814436855300597	-0.024768948556387994	0.11094460447591573	0.13077891279935677	-0.02950554185311969	0.13406603236102707	-0.10389428100187113	0.008609353102280054	0.1042503841035394
1407	-0.004376381089763037	-0.0060536446925732006	0.007469894611489187	0.005194300275009997	0.02223818966713182	0.022836764985835832	0.14913469144006083	-0.16578639836401998	0.2229939148798363
1408	-0.0400951102253832	0.007477549376054556	0.040786414510924615	4.754938463948893e-05	-0.06544186071075855	0.06544187798520382	-0.03723323439141304	0.0417722467725236	0.055957433319180315
1409	0.021930226258113118	-0.1523228102467427	0.15389338304552677	0.011516659543929128	0.01982253316329571	0.02292523212664884	0.04499960846373919	0.026081887532574906	0.052011821917249866
1410	0.12238203877277462	0.05163294836172537	0.13282817762321936	-0.1673682807048732	-0.05174086501781442	0.1751834995052243	-0.16973354677132013	0.12758107200950142	0.21233559954625014
1411	0.03555706994774566	0.0030640728407031145	0.03568884651599169	0.003915335445541627	0.15118340351434983	0.1512340945350414	0.05910635975353053	-0.0019716585230065324	0.05913923571238571
1412	-0.09257489105053508	0.03174843599765244	0.09786763326716078	0.1306135489516419	-0.17774631836712546	0.22057573044832127	0.16465093711527556	0.07459069301028969	0.18075868603387696
1413	-0.06001443503947831	-0.04188164910845935	0.07318336522155752	0.04042290877904909	-0.07959392278676064	0.08927039878226231	-0.011684504815782155	0.10123173609364106	0.1019038372453296
1414	-0.04103387769380696	0.11086775150064691	0.11821775434087513	-0.11283895838250334	0.0512953504838329	0.12395097220315611	0.025252817362714505	0.03382418361094384	0.04221113812374
1415	-0.03021491432898215	0.13355312717189455	0.13692837114820278	-0.03946071474838361	-0.09391922130230478	0.10187231291417996	-0.15038159811989632	0.1517789638772848	0.2136620671264699
1416	-0.041802629680287015	-0.1487637838684494	0.15452547763733313	0.05829243767893303	0.07222693945953496	0.09281561869773654	-0.03029552987420261	-0.03254745657051625	0.04446522303518048
1417	-0.09131626028801394	-0.0680361192364416	0.11387525154195538	-0.07882026552400032	-0.11772487123445775	0.14167490802694588	0.1380795946102607	0.0657089571522153	0.15291710662239724
1418	-0.07021387744683406	-0.09068670263614934	0.11469117935192928	0.05088034874156002	-0.01953690371521893	0.05450229806935212	0.02085559613632046	-0.039005996392590454	0.04423147798548093
1419	-0.05888465812985906	0.15592539405092826	0.16667372760278573	-0.05992560984819877	-0.015536038993104169	0.06190676233880909	0.23177793541629121	0.0528443037082083	0.23772574908966806
1420	-0.1214753832416912	-0.0272742260318147	0.12449960698472212	-0.01866495993103157	0.01888491330161601	0.026552225511933408	-0.11663533641116672	-0.06840991370630309	0.13521729916342018
1421	0.05241403381557551	0.10169992397042152	0.11441199883058513	-0.03154798692729332	0.0912337688950612	0.09653432584299798	0.01080073895368717	0.14379535352000306	0.1442004148949938
1422	0.01686943266691682	0.1357263487309832	0.13677068215940177	-0.012646184328295411	-0.10395770593050267	0.10472406886861346	0.008679791468501145	0.07595329310541059	0.0764476390315167
1423	0.017842402993628426	-0.03402717189765027	0.038421345264569806	0.02396799101458253	-0.07262056947273245	0.07647360135248679	0.12196073256604019	-0.013253934358885987	0.12267879630985477
1424	-0.10469613868840788	0.021722919311598428	0.1069259869240427	-0.03349533536672195	-0.04487378569675205	0.05599637607995006	0.2000362027276185	0.003559884752827518	0.2000678764348197
1425	0.059501302851056544	-0.07456667949278786	0.09539703733111055	-0.22610016539332128	-0.11493220206300268	0.2536349657715555	-0.030324966483762678	0.06634639842797406	0.07294825684418244
1426	-0.09843549161165142	-0.009595861602220252	0.09890210598726634	-0.0010275437087990827	-0.05626182287188306	0.05627120541574204	-0.17292635146528879	-0.05251452589679587	0.1807243715198972
1427	-0.09822777071243195	0.05353465484045783	0.11186891528937365	-0.009499462129361676	0.0756930955591582	0.0762868566404137	0.00013610106187757727	0.08318742154658475	0.08318753288244721
1428	-0.14085792269875896	0.010360470790234534	0.14123842870127398	-0.028445118069220975	0.03448444553767797	0.04470236823718626	-0.011757903343702213	0.0038837798528824842	0.012382731402461234
1429	-0.00036225588028031	0.06678995740036485	0.06679093979624295	0.049089583494664135	0.16074117156645484	0.16806995996975804	-0.061770347488607706	0.006813323998059666	0.062144969327902
1430	-0.030970449390790654	-0.04923281818661321	0.058163898786649765	0.020753084946697482	-0.15306314547455221	0.15446364309237556	-0.12404375275014302	0.0340687640989782	0.1286372157797674
1431	-0.0054128152220259485	-0.11152178382164829	0.11165306460366528	0.22794269141819293	0.0132886059959152	0.22832971252179204	0.06023331522734191	-0.07416372894416771	0.09554219462719245
1432	-0.12594323030820415	0.048963712883743515	0.13512639431224022	0.06361295817516797	-0.0504332073774957	0.08117953470042284	0.015764526245816125	-0.01742478460136011	0.023497731936483187
1433	-0.09731574925823384	0.009837623917120656	0.09781172679196572	0.0003932108377452507	0.05268912569563863	0.05269059291119931	0.027896268449206087	-0.23585940960342378	0.23750339553754973
1434	0.02114977607314844	0.1252280957819987	0.12700153149127674	0.051070707356903305	0.10595195165802067	0.11761816700696372	0.03415090177073743	-0.05453927341651029	0.06434917588093435
1435	-0.010994193158658641	0.08461658435749378	0.08532783034590037	0.04209610838132082	-0.06252042401919004	0.07537165090663216	-0.08533459566462971	-0.06202530400462309	0.10549469917541711
1436	0.06037747686444353	-0.11699907547400056	0.1316594978506575	0.05925790677093245	-0.1300798605762406	0.14294149027629002	0.05848823033701991	-0.2374888239059825	0.24458498434736964
1437	-0.11119798413069175	0.04674155394644639	0.12062240480133918	0.12656626486747669	-0.02353056372415691	0.12873502566000006	-0.06498088314269913	-0.008739215874873424	0.06556591391960276
1438	-0.08996621999935851	-0.04164129274481215	0.09913585629040646	-0.00575860253267923	-0.0748581856476531	0.07507935442974903	0.041337700571250316	-0.09701039168665067	0.10545056464389241
1439	0.11980345124763997	0.0337586368368877	0.12446892179146778	-0.05011837328014604	-0.09282012102363005	0.10548661624627734	-0.1529121960970011	-0.13078470990457333	0.2012132700893038
1440	-0.039573929120245877	0.053517575873991544	0.06655994886899091	-0.0902045292407832	0.07561612296517282	0.11770579912576716	-0.06095516158208664	-0.037947406375281115	0.07180207082047854
1441	-0.0050647188501832035	-0.11094751581703031	0.11106305705769849	0.02810029273641893	0.06639802764378165	0.0720994072573196	0.10209738397097123	-0.12251301213398998	0.159478255432705
1442	0.10424448110194988	-0.009201713103531435	0.10464981301586013	-0.03945865578834805	0.059280906174501956	0.0712124381937133	-0.009378770149158142	0.09706066796268843	0.09751274067973882
1443	0.0526874103042011	-0.09101780714847742	0.10516750649644911	0.14182225041611865	0.1501056301141853	0.2065072659861364	-0.16851797658612178	0.06842175804379819	0.18187865571991882
1444	-0.09884364364529341	0.014276128750484134	0.09986928327157532	0.04361768447552532	0.041012574029580515	0.059870974833706396	0.11293775800749017	-0.22251329033146156	0.2495337683719214
1445	-0.050301169717911376	0.10282383466975933	0.11446811194033091	0.06980311115057679	0.033604543216254834	0.07747089550968748	0.07500845634121726	-0.06754025201108586	0.10093539599374089
1446	-0.04616577629839425	-0.06979527731537293	0.08368189551368439	-0.10401942075096657	0.03047028843387122	0.10839039796314949	0.06574218278533214	-0.020016613807855677	0.06872189917131846
1447	-0.06815495146869098	-0.07401000228359668	0.10061102249613413	-0.07732092721071072	-0.12004489871684804	0.14279111839558625	-0.10197471954551565	-0.0171797180645875	0.10341173114867235
1448	-0.027632962690836916	-0.046510213504189865	0.05409972816270439	-0.02398689490703455	-0.17363239292318025	0.1752814279937004	0.11717752321116977	-0.011496796492234632	0.11774017273423752
1449	-0.14651501326808292	-0.06214563328409202	0.1591500199473043	0.0074991448387313996	0.08516382735169349	0.08549336034161557	-0.011545021414139617	-0.1099982147931913	0.11060241759175969
1450	-0.0346176257464831	0.016568358754511025	0.03837825587675593	0.1800948696909311	-0.13339522525690617	0.22411704132067733	0.10596988089044419	-0.13847089914880503	0.17436687061197567
1451	-0.10209078645454955	-0.04947887275131253	0.11344905256391091	0.10366426923442511	-0.08935816600754083	0.13686183744250477	0.014954784866391305	0.07550630168846367	0.07697302894565951
1452	0.0717160654912048	-0.14738336817840306	0.16390561694203615	-0.2056110417956798	-0.15754204430018698	0.2590277904599946	-0.38600336845010524	0.12862552181181214	0.40686991203109213
1453	-0.07729294878699941	0.10811363265474619	0.1329013073599922	0.0029434737064168125	0.05250745269773837	0.0525898909132316	0.14609210053413632	-0.004575025083198876	0.1461637187984354
1454	0.05280504686525842	-0.12069666501114834	0.1317423922632935	0.012108910790622297	-0.10837965989658609	0.1090540068032116	-0.026871696671154965	-0.048016714903853064	0.055024476300501626
1455	-0.09300239988219483	-0.0527243770455049	0.10690793384349094	-0.047471552374630084	-0.03370957034823674	0.05822270534696897	-0.2595781474769922	-0.06542860865953758	0.2676970628877165
1456	-0.20622567784225537	0.16103886153715186	0.261653482924802	0.10861602920960525	0.03328107176632316	0.11360049092841534	0.07524153257718874	0.041576215993707775	0.08596435285000172
1457	-0.1975595883113498	0.23078850220398908	0.3037978335724445	0.035883786749033884	0.12388961488200476	0.12898171508807593	0.056434687735600404	-0.09565807077498986	0.11106457799049928
1458	-0.11683353535665479	0.15346919080008956	0.19288044874680535	0.012876011434839092	0.05413856998919558	0.055648687594094574	-0.2020933508842287	0.03574853478991945	0.20523079742388092
1459	-0.17597345536507858	-0.10761369163992013	0.20627012294924615	-0.016954331830964214	0.08461484135238903	0.08629670181950415	0.2602550786458354	0.0820300906379543	0.2728766053200988
1460	0.1016816550121887	-0.05130816142827706	0.1138933114593122	-0.016507961081951943	0.09770229958841521	0.09908709362953219	0.012929941378486458	0.014226154993447617	0.019224122085252444
1461	-0.022505847199181972	0.009087657309864992	0.024271354999967958	0.03167640460902504	-0.16814382017376667	0.17110154549735268	-0.06254521495138632	-0.2502732310102999	0.2579701418258517
1462	-0.07588450645761305	0.03202134059836694	0.08236397619124601	-0.006920629054177932	0.09660824091238467	0.09685580684032778	0.035861398024066175	-0.11446373592661171	0.11994993418304822
1463	0.1230569451556571	-0.10666719186985466	0.16285239197642382	-0.05392566480445236	0.10618420634404094	0.11909266560756804	0.11801928538231744	0.07623301765939602	0.14049919823120227
1464	-0.1479558004366733	-0.0517895742737736	0.1567580265451036	-0.027482304891796493	-0.021246247792236595	0.03473730167147097	-0.21021559020500144	-0.01939496285976449	0.21110840568193573
1465	-0.05416048611610356	0.07242486220312747	0.09043626994450096	-0.045851547636936885	-0.08252646023946764	0.09440858573434263	0.0008942917214517152	-0.10070929407601321	0.1007132646227495
1466	-0.03251160769082969	0.04776940195908348	0.05778339206182781	-0.03860037890640556	0.17570646701067877	0.1798965030263035	-0.10928909735378597	-0.03837257837804804	0.11582988203302613
1467	-0.016699762618773734	0.01182351337513548	0.02046161137485023	-0.02649328419913034	0.028041041335784098	0.03857711895477735	0.04549526383271532	0.09925932110435147	0.10918897314887217
1468	-0.0943711327112121	0.007180264185850336	0.09464389511730702	-0.02504916182563651	-0.07941103012351547	0.08326807439496128	-0.03526233819169713	-0.03360695084073194	0.04871200713948251
1469	-0.025626240782756667	-0.03069246585802173	0.039984142820643914	-0.05105493839659107	0.05243192263835837	0.07318273871777761	-0.1984641302166111	0.10744924932810036	0.22568418678278782
1470	-0.06928506003439285	0.03181459246521169	0.07624032947001819	-0.11931745750079853	0.05939539340596941	0.13328341390549964	-0.04366654973337133	0.036641537375311097	0.05700324400280489
1471	0.018839301927417052	0.04181009883524864	0.045858517875370104	-0.1901912020017799	0.23093420844505683	0.29917102458130335	-0.04968686038242956	0.010426532816591052	0.05076905239649937
1472	0.14065912685879983	-0.12863494563689254	0.19060938908586386	-0.13487291417306202	-0.03072676011497877	0.1383287271852727	0.10328109977494226	0.05818210028305251	0.11854173258422014
1473	-0.08437264792967425	-0.1854239190475261	0.20371738628209493	0.03695614480620698	0.09793231985334899	0.10467328174274461	0.13072599974769775	-0.09395796013624322	0.16098877377941279
1474	-0.06934085099120403	0.042310927376953605	0.08123034033956895	0.0562254527805382	-0.07629502893809592	0.09477464313328447	0.035736655523694934	0.15149046930120152	0.15564854910058595
1475	-0.05016033900760421	0.10665486198034986	0.11786144065556493	-0.051438642128694936	0.028977260961847082	0.05903910193164304	0.13006597401496278	0.10377206711863574	0.16639050306593708
1476	0.040157353721121496	0.020987819594720968	0.04531116450968595	0.12963936753511077	0.007160470220116903	0.12983696680328263	-0.027781925790201428	0.12813267753560675	0.13110994795611827
1477	0.06413986829907618	-0.09100156900979232	0.1113337696643154	0.05517260398661183	0.006787563049018114	0.055588553163469646	0.07819799556881533	0.052070994936931604	0.09394847004982262
1478	0.007973178439400565	0.01598527674773849	0.017863388455954005	-0.09079706808080108	-0.1413718490203554	0.16801817540820932	0.09907564736481078	-0.0964358851606265	0.1382601310843798
1479	0.06781712524042724	0.033026859645054356	0.07543166400053702	0.03880151540402838	0.10050220822817961	0.10773231389137349	0.034448095795309004	-0.006068942901362127	0.0349786130637391
1480	0.011205646897682406	-0.02135350477801306	0.02411511328400026	0.3518943688666133	-0.02915552373331087	0.35310011527072	-0.08440151627805274	-0.06352449925244244	0.10563606370604674
1481	0.009581860993275636	-0.07934475381315745	0.07992122382549595	0.016626345172940454	0.0378358984374404	0.041327842483948586	0.0914199519948505	0.1619349797781216	0.1859584504626811
1482	-0.0687256276504722	0.04252143700572275	0.08081636282946045	0.11763688517014007	0.12722068782927873	0.17327302203253542	0.15116635088008346	-0.053725217618145374	0.16042962521466408
1483	-0.05020808212338946	-0.06768581263558038	0.08427467438470417	-0.13054603603699486	-0.1350807266999436	0.1878538534360081	-0.10421394779267104	0.04486081090973266	0.11345941684149605
1484	-0.0788560337466811	0.005024999707585641	0.07901597737368654	0.07074335529758158	-0.02772089145877491	0.07598072217364772	0.12829787835654327	0.10540891840579555	0.16604633591341317
1485	-0.019547895030313064	-0.02094232867094747	0.02864788526712097	-0.05450042366950467	-0.08829257427009195	0.10375873385597575	-0.032375676864778734	-0.006705111118467124	0.033062712646780214
1486	-0.1641309367612022	-0.053492003780198	0.17262780445377413	0.039408799159440525	0.09249500470267136	0.10054043637331359	0.05544230588273562	0.2363232989508682	0.2427396772441956
1487	-0.09068875907529289	0.08747867920123388	0.12600385048643914	0.18918956705451043	0.09797924878160381	0.21305545164130513	0.11669848538238266	0.09976479278097912	0.15353029137331134
1488	0.022553850017139533	-0.03384727348580873	0.04067325992613274	-0.0034008117768403586	0.08427546942241407	0.0843440588726304	0.2252015267900121	-0.09820192485566487	0.24568139065446165
1489	-0.04570907338616446	0.008267942622810841	0.04645081554758603	-0.056841876317872055	0.02091223387064371	0.060566661033911735	0.05259123702799994	-0.01916843643155152	0.05597559439046363
1490	-0.06697103061669812	-0.143122844814339	0.15801666889797444	0.04648566974030023	-0.023077767383847834	0.05189894833835514	0.07360459408062638	0.020857336653534526	0.07650271081505972
1491	-0.0652019807366026	-0.09546059609177239	0.115602870631195	0.224499724158684	-0.04669566370979876	0.2293046252403641	0.16105371533349844	0.14509294625916225	0.21677237433973845
1492	-0.070772012646393	0.10604724411789626	0.12749390479164835	-0.14639496874319713	-0.11972769642419431	0.1891195605017252	-0.06923738069756191	-0.06415227462651557	0.09438924316687253
1493	-0.1731963959830059	0.025882871871266182	0.1751197151602485	0.09075965821186817	-0.023097675960576738	0.09365264648430889	-0.11213659588245979	-0.009154739435674292	0.11250966798564997
1494	0.0554349505406738	0.13575856217983767	0.1466404478531889	-0.0534385117441977	0.07229880418852616	0.08990434708358436	-0.009310937278396209	0.22314477758183998	0.22333894715219524
1495	-0.15274359894288445	0.1467672577148719	0.21182831480982034	0.034181397264126306	-0.0774993471667035	0.08470251903097838	-0.17059100716388784	-0.10327270040432016	0.19941550183972684
1496	-0.08595903353235936	0.03582730046215653	0.09312653168792942	-0.09156535765540309	0.07583572521437976	0.11889184976840422	-0.0699639895910089	0.11829667215839684	0.13743748572802844
1497	0.06217103011886815	0.08063584059923572	0.10182031121140106	0.018903832719182785	0.11543506744662285	0.11697268778600077	-0.0595413734367939	-0.12048929351519619	0.13439808407314013
1498	0.044492142143394295	0.020837079900104635	0.04912977316527471	-0.051062047010245734	0.07169839966238638	0.08802268547950484	-0.08612356557705014	-0.10550531852058474	0.13619339478783285
1499	-0.09994546931680251	0.07718811286467395	0.1262818340243978	-0.07042684501760922	-0.09455876677737633	0.11790377802934306	0.1405618387494468	0.1343975835997476	0.19447452529849926
1500	-0.013570078891393583	0.09221922437522143	0.09321229739409966	-0.2259621593148916	0.06362683794376855	0.23474938114715244	-0.1044283023077684	0.07136077368780606	0.12648173917291358
1501	-0.02706250574849457	-0.02679211685269246	0.03808144880168858	0.062115262408574026	0.04072893307344018	0.07427753235929947	-0.20678899650738067	0.16292675563147768	0.26326187870090256
1502	0.150024855950099	-0.1948376985252614	0.24590483152933085	0.062323062383462045	-0.09069927033401162	0.11004781571651034	-0.10818072738265015	-0.0551366879257299	0.12142126721649138
1503	0.02602638510826248	-0.048500073947053905	0.055042073858760844	-0.047845766721412754	0.11478807238537225	0.12436043967077838	0.020946935502611792	0.025707692621993187	0.033161115284282304
1504	0.018184022561699712	-0.13613812451164062	0.13734717915585803	-0.032876174414679035	-0.06651741610879215	0.07419844668141375	-0.197387986193757	0.061589006549599666	0.20677336100521612
1505	0.08171180522789467	-0.020382196563772895	0.08421551549664509	0.08335814062544054	0.1031689027855893	0.1326363528996221	-0.11191173337980982	0.0027501307151571483	0.11194551928069338
1506	-0.13442926894172785	0.06061638916988474	0.14746380906582576	0.014085496620863294	0.067492001763263	0.06894614939986604	0.18673976655357527	0.04423957834370349	0.19190852170894462
1507	-0.14465021567903738	-0.0026000954758573515	0.144673582220375	-0.05272967288674095	0.07264614191315762	0.08976569688700321	-0.013228922133931535	-0.12274087297199096	0.1234517163864158
1508	0.02132108409276496	-0.016233350922038443	0.026797580283465922	-0.10381637197442331	-0.12566921597677544	0.16300488009304892	-0.005176433385483117	-0.06450749434330376	0.06471485369716685
1509	-0.04661434108279155	-0.10242266003170755	0.1125313204514795	-0.10894894430174414	-0.06329837137421086	0.12600220745325086	-0.15993856409629276	-0.10816895934492195	0.19308254206672162
1510	-0.21413279969481736	-0.06387743556088618	0.22345733972947934	-0.034734827278367054	0.019483090983370907	0.039825859191288025	0.10489961553770621	0.009772542323311607	0.10535384152188991
1511	0.07017597904394941	0.0438148429923014	0.08273094041056737	0.06027322404371585	0.07134770997545302	0.09339891463697704	-0.031804958864488794	-0.045969206058273815	0.055899224627895
1512	0.06265270999592559	0.036288522120697615	0.0724031691815898	0.06997279563822455	0.004445467878144885	0.0701138667745857	-0.11597665551462255	0.13049733052978543	0.17458561767728034
1513	-0.0524913731527134	0.01811503468776421	0.055529260189528015	0.06874004217174201	-0.030287762711317265	0.07511685541760871	0.01180070584501911	-0.07694256035960817	0.07784223951771053
1514	-0.16854655370540206	0.11266615471310344	0.20273530324984088	-0.15590142323752987	-0.07984370436443722	0.17515784565392173	0.10327799254429462	0.05513549040313978	0.11707376326903518
1515	-0.05694594044404131	0.12457134243130141	0.1369702868807423	-0.01683697186832075	-0.07930945963290977	0.08107696349123325	-0.1346607086409245	-0.1358240539372229	0.19126337882516245
1516	-0.08064102599465985	-0.11877779034357967	0.14356579868608949	-0.15054502537547984	-0.11341245459463636	0.1884839237772928	-0.06431063496770675	-0.015578238815705593	0.06617053191979633
1517	0.07614975391353869	-0.04297835060888293	0.08744097233078192	0.11185667057382633	0.22331785084783418	0.24976544448573548	-0.3348191260194106	-0.12296324701400468	0.3566844645686564
1518	-0.1427754732309108	0.14698929524001236	0.20491629674446601	-0.03881156524744459	-0.03839488871739758	0.05459400220333725	-0.038400310431278666	-0.15106245879909325	0.15586677099255733
1519	0.10379148903016103	0.07593666836012931	0.12860424097491613	-0.11853590208471007	-0.023319608474394384	0.12080796423429632	0.07817078547090114	0.02999269805454902	0.08372713800034609
1520	0.054097983260263056	0.024040634515743325	0.05919918834534179	0.1637695897647962	-0.006940649096008484	0.1639165981272292	0.03426913234702655	0.24566326537977703	0.24804195892806677
1521	-0.07084856948047065	-0.05774683771592462	0.09140140624530024	-0.14541997889083352	0.019783751285922323	0.14675955531260548	0.004757961725613016	-0.31574484732420155	0.31578069417170795
1522	-0.15398367914173636	-0.06984728648900783	0.1690846441043738	-0.16219275516285336	-0.008386845412380483	0.16240944862688395	0.1316019482330967	0.08588728453442913	0.15714865072104392
1523	0.02930305769189925	0.0249976637223275	0.038516910333895475	-0.20113904700117366	-0.07720960942398881	0.21544892669945062	-0.053068045339612395	-0.05891718435447068	0.0792934552685519
1524	-0.0035569658754503373	-0.20179398064329646	0.20182532702836437	0.010261676313230243	-0.014375502946611881	0.017662306919696464	-0.12682130080313928	0.05968917562935454	0.14016575910225818
1525	-0.14640812968296352	0.01214767679720465	0.14691121975136143	-0.041112292099951535	-0.09791946576359363	0.10620001100348024	0.061207128833600716	-0.0700361250272237	0.09301274874382494
1526	-0.053895020116964135	-0.00465344258927929	0.05409554252745496	-0.006649129785557906	-0.07599463622845441	0.07628496354066316	-0.13804689463006553	0.010673441178001538	0.13845890171305228
1527	0.0524062784004847	-0.1802627991517722	0.18772611638720194	0.0550012907366967	0.05361982571566117	0.07681293961619043	0.09376476164520596	-0.17168244839485677	0.19561874555684827
1528	0.060857527108368024	0.055521817290985064	0.08237906773591988	-0.023376282399022282	0.019240271010828095	0.0302760401533779	0.0022854925692539474	0.17059322311922254	0.1706085321737719
1529	0.007351897968456242	-0.08900525373977532	0.08930837361087918	0.018147765783486584	0.1489440646032799	0.15004557902010413	0.059425986079596316	-0.18746459844577423	0.196658138636487
1530	-0.06496024766059241	0.11779919791739957	0.13452317572116776	0.1341673163126096	0.009413582878581173	0.134497153535455	0.08706283882165887	-0.09632900805753847	0.12984304254381696
1531	0.03278142658213423	-0.10353122576664267	0.10859712996899777	0.007869852984425451	-0.08377148040256698	0.08414033227194988	-0.03775958961779875	0.11099459578067433	0.1172415749664762
1532	0.02933378667929103	0.027970403441415752	0.04053164824703918	-0.08812474608527208	-0.0903233579923474	0.12619144135640667	-0.0589961157303393	0.07524466430408094	0.09561538149012125
1533	-0.1186935886671015	0.048514881456469164	0.12822582311457525	0.09265612775553407	-0.033126269698822514	0.09839973452611027	0.041672717069757455	0.03518029970279127	0.05453685758415376
1534	-0.12242909373803551	0.03859444933047756	0.1283682768936293	0.03334893306664604	0.1508508945443294	0.154493183414376	-0.14330630054138135	-0.08007751431809311	0.1641618228280288
1535	-0.08163977991016931	0.06790503309147808	0.10618920464404852	-0.020256317111432037	0.04776181057413728	0.05187975455067869	-0.062464664280757885	0.020322361819741765	0.06568738595529806
1536	-0.14865635972250663	0.06361607923244814	0.16169637850878543	-0.034996142689186154	0.15226186443331693	0.15623189611545926	-0.027454261616727635	0.046345902481705725	0.053867236403620164
1537	-0.007121756292670505	0.02249188628439388	0.023592464079071892	-0.14945493233642795	0.035110065387427405	0.15352359262079457	-0.09207416775060286	0.0004224073547586888	0.09207513668162273
1538	0.041919013356101265	-0.09116777183922528	0.10034324243753555	0.16619996927356454	0.01862511437439754	0.16724032011447834	0.005429275927924936	0.05322544216557336	0.05350163297341811
1539	0.04044355463606824	0.025877716305962487	0.04801392832098321	0.12112765047525764	-0.15570792004083492	0.1972735767230351	0.08132400694684558	0.004088536745913878	0.08142671698289987
1540	0.035473724513286765	0.01921074878265439	0.04034151707155817	0.02151306786805656	-0.09964243320318636	0.10193834697378147	0.014164632497304359	0.036353703124835365	0.03901574739348658
1541	-0.12260243372130351	-0.05564557816600534	0.13463947089845396	-0.1408126530093769	0.05002849438773155	0.14943578386130435	-0.012891403187691573	-0.021526661728331294	0.025091541230335527
1542	-0.15023785717686589	0.014220546724617573	0.15090936908702315	-0.19699367019677716	0.02180051608443804	0.19819628805591807	-0.023777954220944676	0.23686578972979233	0.23805628210835256
1543	-0.07298949469917855	-0.16299306738459357	0.17858949115745887	0.20990021259315883	-0.13168563682400153	0.24778863208871407	-0.15486081039330618	-0.011620272209497249	0.15529617291451306
1544	0.02978024273279348	0.045515498698936334	0.054392310844796565	-0.15372219890893835	-0.19291137746537976	0.24666842925877122	0.024717072883398764	0.06165934426151564	0.066428972795636
1545	0.12772069213160991	-0.0068836432344698125	0.12790605827229978	-0.0027291878319711266	0.021793048322487546	0.021963274378117133	0.156301219046744	0.01683343617129395	0.15720507513700466
1546	0.004474587555284368	0.11920821997404456	0.11929216924496805	-0.016839121900122014	0.10434088103055301	0.10569094322882726	-0.06793537009424097	0.10234899328859061	0.1228435221614451
1547	-0.12234292475537309	-0.21776820031905025	0.24978146510078938	0.09456044131245815	-0.03378468479959185	0.1004145506797427	-0.13538486392392804	0.0979811715770655	0.1671208286340002
1548	-0.056684909185282	-0.05312822606813456	0.07769032973601335	-0.09984030862218965	0.146481495260772	0.17727074118310007	0.14698302698341484	0.06215496519572283	0.1595846168015225
1549	-0.0012498999224257448	-0.020489984326834135	0.020528071208225782	-0.04668620829199987	0.0651408680206136	0.08014321388092067	0.062198045450697854	0.1036702500602911	0.12089713646505595
1550	-0.12673713918149418	-0.04987810082915755	0.13619885238221735	-0.1452902152842082	0.046493388280165894	0.1525479656078764	-0.1060226160154246	0.05798156174721584	0.1208414523638324
1551	5.729459979034607e-05	-0.009141816292247485	0.009141995832003355	0.07712729693420646	-0.011080122637099463	0.07791911864254124	-0.14890294704156937	-0.04417300750839506	0.15531690902796494
1552	-0.25619955248962967	-0.05324727571670953	0.2616743836662997	0.06012168857009355	-0.03672992718799607	0.07045356618195284	0.15001749930302202	0.14476800781413743	0.20847787936279083
1553	0.05959143681135843	0.057434888708126894	0.08276415759347186	-0.022093725438054667	0.06314384485013322	0.06689751748899088	0.006134856534571329	0.1183904599551748	0.1185493039755933
1554	-0.09616171320652718	-0.06992533221666612	0.11889754905979141	-0.019131699468741787	0.015611647856249652	0.02469302479142236	-0.04181499077495384	0.09011959084030693	0.09934804530907394
1555	0.01803183358315906	-0.1984716214969282	0.199289065334731	-0.16233673104255017	-0.045723283816739256	0.16865299561101002	-0.041207551282485044	0.016829601515981247	0.04451177113849047
1556	-0.06759528007238781	-0.09461618882338908	0.11628131868674248	0.019271190640773157	0.001778105286954556	0.019353047489336625	-0.0049287714424571145	0.03283511432977134	0.03320297458031639
1557	0.07321606305889408	0.08304387391323456	0.11071078034392655	0.12848656855317395	0.20121175333623656	0.23873618908580233	0.18752817649970382	0.015330709747567775	0.18815378721319492
1558	0.009614820066104876	0.07418871587398249	0.07480915938529235	-0.07725418489999986	-0.18744007786282885	0.20273626186202287	-0.12761582372365107	0.09710817694830781	0.1603614557644381
1559	-0.03692978553885633	-0.060310598897727226	0.07071900309922687	-0.017718839208521606	0.08070192323377322	0.08262419546674732	-0.10557155118873995	0.1099040145705254	0.15239502891864617
1560	0.11971432930117072	0.027004902773065255	0.12272239165617597	-0.12307160935202102	0.13479551764274628	0.18252795020235227	0.006990439639495372	0.1135849805104763	0.11379988595740644
1561	-0.02840984864024208	0.09333750607608945	0.09756541159788905	-0.10533068853982379	0.1585012728474906	0.1903081906869697	-0.004224873959809156	0.03097667575501071	0.03126346111369216
1562	0.11231387360552539	-0.019492173245850564	0.11399276741146423	0.17928648092187036	-0.24051071098786572	0.2999817400130162	0.06256548374448695	-0.1678483514800834	0.17912986588160915
1563	0.052304765365655044	-0.08312533239257668	0.09821206323732633	-0.08002267152821133	0.056565125422023285	0.09799612937520148	-0.04362313691981407	0.18932067307500045	0.19428148477993482
1564	-0.09892386993689457	-0.03731879250176813	0.10572901360119492	-0.08478237387450709	0.05442628529997115	0.10074855557947497	0.1850642380718251	-0.024709354752948904	0.1867065195043072
1565	0.038939486243074126	0.007444429799251916	0.039644711171990504	0.03269048759350483	0.011365200997384904	0.0346097641253455	0.06437614398086286	0.03358397961721637	0.07260972111759134
1566	0.137604719862348	0.12953471942641595	0.1889822808235618	0.021082933477347462	0.05003111666558279	0.05429182920859652	0.06930532619444137	0.09610234080786151	0.11848581411995399
1567	-0.024791400191774275	0.049572305971706	0.055425869797605734	0.02222525078149311	0.03165875382031017	0.0386812417814535	-0.07477668513195096	-0.08565356567113296	0.11370174119819812
1568	0.02600485909195719	0.03973523853979787	0.04748833412752217	-0.011939319935663127	0.04024744828421722	0.04198100110665374	-0.08466973677812537	0.01430301513849944	0.08586932262530768
1569	-0.07876742607972523	0.10460532315630182	0.1309449542512399	0.11019211211124262	0.04160170034419483	0.11778371297876819	-0.08460134866505559	0.10695400367859728	0.13636915743241837
1570	0.02572921042416637	0.10652613751774671	0.1095892797836582	-0.1487369433319092	-0.07849414478540943	0.16817850361241887	-0.025040582375381405	0.09493148244187859	0.09817849624185006
1571	0.017700349022619327	-0.028690493729457277	0.03371122640846174	-0.026861922024117777	0.09309432566397868	0.09689229239552907	-0.061384512915919134	0.10079637630627122	0.11801681194812916
1572	-0.009013922517772168	-0.0817574737235771	0.08225287416751953	-0.07906405342713528	-0.13652931843200075	0.15777002039625768	0.06890207710103674	-0.11723785085316721	0.13598606510046055
1573	0.021750346895270535	-0.02676211379776778	0.034486059864665276	0.05565352648785592	-0.05088560375794418	0.07540994417412722	0.06575355496426678	0.11019538118322135	0.12832206367010432
1574	-0.02564346716483095	0.008753607936362063	0.02709636617956924	-0.01972496124275023	0.047211130609964354	0.05116605270586262	-0.09092679980997892	0.10638753083022036	0.13994995405442287
1575	-0.0742318445815909	0.09241487905535907	0.118536393655291	-0.12292187553772008	-0.14282653355897004	0.1884388658801107	-0.12541151111619667	0.1275036878743927	0.17884417111557893
1576	0.07338218845268601	-0.031381038594435785	0.07981049533345219	-0.10488443470090823	0.037074879075756	0.11124428659940704	-0.010940529107773876	-0.05191354453274193	0.053053852669820566
1577	-0.11031361425149	0.05108787582604419	0.12156917596843309	-0.08688142241397283	-0.01741315971995391	0.08860925285830935	-0.005510061386546876	0.14700811653164	0.14711134253572616
1578	-0.018021766576638485	-0.031544231537564124	0.03632936297044443	-0.1235377490459953	-0.10884430160607948	0.16464706930725037	0.023341892498612425	0.12776439630781414	0.1298791165250094
1579	-0.09347226641987347	-0.0391695399194808	0.10134750834219657	-0.12338719908789654	-0.11362353064562786	0.1677340383319204	-0.057073340412556794	-0.054025433834823174	0.0785882541280085
1580	-0.000364601552414048	-0.005064330155751103	0.005077437761161895	0.18957200384029527	-0.08696911819085452	0.20856934616314007	-0.06234574680548733	-0.0496347946312178	0.07969068316194247
1581	-0.07273828685864282	0.09781006347065217	0.12189202964617177	-0.20370668466176017	-0.04901352678058872	0.20952025960120726	0.044277276851011835	-0.005453921423413749	0.04461190989224649
1582	0.06232369935710461	-0.06068719302259329	0.08698953326990701	-0.06936065689474474	0.07169764837327729	0.09975697222314144	-0.07091694836049532	-0.07770894048948825	0.10520405408901305
1583	0.19767228946032356	-0.0578200111528451	0.20595506235633318	0.11365517223420102	0.11776637188421196	0.16366556303131216	-0.18773182161650073	-0.22991884547929578	0.296826401039365
1584	-0.02157094333193173	-0.07025532127745047	0.07349228370398621	0.19202268396025682	-0.04031259829407738	0.19620860515410712	-0.15793771616616373	0.06326037206707312	0.1701358188678922
1585	-0.06401661022951109	-0.13162223623929353	0.14636440639004258	-0.013560536274648972	-0.06988589515522547	0.0711893705949367	0.17764459668032034	0.034440439568444677	0.1809523324176325
1586	-0.1419376898287536	-0.07435627033997717	0.16023471138550233	0.1274606361004053	0.1239737364735642	0.1778080456288092	0.14187578904363723	-0.049072402811590615	0.1501227505558623
1587	-0.13768339935295096	0.054840419468077994	0.14820320531222975	0.11346362212996063	0.02408308709248275	0.11599132998097142	-0.14859334789079717	-0.04159649084979811	0.1543057065970433
1588	-0.007926286535820186	0.048263032232391576	0.04890957266745226	0.1112701199407605	-0.05063644055158279	0.12225010717118086	0.002579470746112203	0.09121707032937584	0.09125353466471503
1589	-0.07116018562382409	0.0285713673659999	0.07668177783006877	-0.07924292128774381	-0.09377520363418819	0.12277308088847905	-0.1528931520284885	0.083734348758709	0.1743208452803382
1590	-0.07007513933121018	-0.0951553258644222	0.1181738600226501	0.03668766050408451	-0.08042427029261337	0.08839710224527891	0.10474206640404195	0.16223802313635508	0.19311156523051956
1591	0.044717843838204284	0.09571053812096507	0.10564181305213732	-0.1295513732123585	-0.1234454315238812	0.1789478495688759	0.10235168919399082	0.07226836652027459	0.12529399459021187
1592	-0.08708155746538518	0.005364519209402608	0.08724663728158943	0.006147732813984476	-0.020773035359890675	0.021663647357160563	-0.08988955217324189	-0.068898339926133	0.11325684453702102
1593	-0.2826595098110004	-0.028869528520985815	0.2841299846260846	-0.12202051227514848	0.04816746999634045	0.13118349965501766	0.05063495846713283	-0.05527005220998656	0.07495783941832174
1594	-0.048154829095512	-0.11969754731402153	0.12902089132466257	-0.03591396250436996	0.0932838157256234	0.09995840624528463	-0.11706333046442817	-0.017239958342577914	0.11832598828270034
1595	0.01546225171047662	0.1836668849013267	0.18431659132404582	0.002775831468477506	-0.09312669873361284	0.09316805921217033	-0.05733710814625288	0.04803455801026955	0.07479881505623634
1596	-0.19330194412804905	-0.09430689936679197	0.21508006153956166	0.09983954254136117	-0.10456777159283455	0.14457646112268582	0.009106269550122928	0.0002489065409853372	0.009109670662852818
1597	-0.048078102542085874	-0.12841360294607834	0.13711877101856035	-0.1096154240380476	-0.08253916191022852	0.137216086651252	-0.16346286533127405	-0.06565929712013412	0.1761568949562301
1598	-0.16409707707833748	-0.11971624141110088	0.20312515640179782	-0.18221107239424025	-0.004138600089419412	0.18225806680023576	-0.021739549307900983	0.07494007662143728	0.07802962955273816
1599	-0.08212954179234762	-0.13601837703211814	0.15889071881476405	0.0791803116006748	-0.018856911371480694	0.08139474707652722	-0.0457429104692369	0.011357695501673202	0.04713184809982895
1600	-0.02833108276305092	-0.04059239339077222	0.04950144090547314	-0.10996470296524263	0.08155657006169689	0.13690766968458165	-0.11610067525171618	0.060905623649823694	0.13110629956671963
1601	-0.03478592027392732	0.20167837222440135	0.20465636093800801	-0.01578990896965005	-0.08847097415562317	0.08986898515792187	-0.03893670605411553	0.09636256826618483	0.10393176435142305
1602	0.1259945464805708	-0.15643256188783466	0.20086257033513222	-0.04755466295327778	0.1392726108463432	0.1471676122676345	-0.0236030210461115	-0.04427812511632758	0.05017623906113672
1603	-0.07255825274126017	-0.014717912852728318	0.07403591695660354	-0.1511627616647224	-0.07841237430868914	0.17028999077700263	0.05032249841901333	-0.14268715438688437	0.1513009513326277
1604	-0.15854482552891946	-0.0011587253425895702	0.15854905974623462	0.045861471873571875	-0.10051933023729033	0.11048715017486808	0.01959460369776786	-0.025852413203586486	0.03243910853463071
1605	-0.10444423282356456	-0.11852574529958715	0.15797768851621283	0.04117122765903419	-0.12895916882173614	0.13537184792321136	0.08417813422462937	0.03139127179334415	0.08984080490703165
1606	-0.11914111498498775	0.028678411842722146	0.12254410057480067	-0.004312295803580163	-0.03650911343702109	0.03676290602026516	0.030995085990697776	-0.23735625799459698	0.23937144475640457
1607	0.09173605798296426	-0.045451093129395034	0.10237825062439151	-0.08495208157632446	0.04530069769224872	0.09627569462514926	0.12979315701759261	-0.14321105828409944	0.1932761517193603
1608	-0.08175243650015503	-0.010702041660032456	0.08244995190662606	0.08424773748568305	0.05014536231557156	0.09804202483229581	0.03004305789946848	0.015047710676150971	0.033600876841891544
1609	-0.1107687508385885	0.07358707902857908	0.1329841131951469	-0.0642451345719259	0.05977608252200092	0.08775316152619195	-0.11725027831040676	-0.05158059194236721	0.12809443871219717
1610	-0.15368771647937557	0.01767013587895067	0.1547001871318374	0.10513863944515828	-0.04020787043281347	0.11256467629376858	0.2247445090698167	-0.03660618831500474	0.22770618652110994
1611	-0.12592085287044374	-0.0012323292714057313	0.12592688284497916	0.026022614804229943	-0.025185670548017444	0.03621456174251734	0.02789748253677398	0.02197534906827283	0.03551317359181025
1612	-0.09959884863469858	-0.11744791966149049	0.1539933260961965	0.032360680778417555	-0.04679454598548891	0.05689414024687147	0.08404617070197368	-0.1167691001959786	0.14387071130095866
1613	-0.07374200967380856	0.02844964086559423	0.07903964863353939	0.11762943108416686	0.03150422473642131	0.12177519958278739	0.08748734690624499	-0.030315348455560283	0.09259079987059025
1614	0.06041780683223695	0.02578340320267948	0.06568938470658285	-0.23369862077322456	0.007022560409138504	0.2338041096858809	-0.057922222251396885	-0.020707802062765197	0.06151257511119884
1615	-0.12731506942269136	-0.009795949284390409	0.12769137607719272	0.002963686759885686	0.056690075446503715	0.05676749151883502	0.0548868358558719	-0.03865012312763849	0.06712970108715696
1616	0.10304048466455855	-0.010367657874567426	0.10356075419632287	0.024021826344520793	-0.030008007932266767	0.03843863526439639	0.10105607628862927	0.029261677829933348	0.10520730176311942
1617	0.04081024009237072	-0.08905734794340944	0.09796268125725448	0.05227837238894106	-0.012249060409512534	0.053694205465326356	0.009927572743847915	0.2516319001733284	0.25182765909531124
1618	0.04248579107074779	0.07685596889332058	0.08781732401661015	-0.13687951924237118	0.04385278563377546	0.14373263232775127	-0.08298869061911408	0.0026252209570441407	0.08303020267196953
1619	-0.08305812982293846	-0.08015160540002729	0.11542500932590728	0.051983826637222785	-0.10214685140333381	0.11461368802836593	-0.1176555893858815	0.025622837638182083	0.12041331953887739
1620	0.061429082301653525	-0.07613240695014446	0.09782471845318916	-0.03486902727228399	0.029662637858626217	0.04577904703734329	-0.03350911552920532	-0.134515905707876	0.13862680012162085
1621	-0.055734005609723525	-0.011219867770802725	0.05685213113067082	-0.03939430056778706	-0.10176115809396037	0.10912031989436773	-0.09424182078784865	-0.16807473529622038	0.19269311723645846
1622	-0.07205177838177	-0.08584909923424355	0.11207821647093914	0.03127943854337905	0.043071503090754124	0.05323117182709647	-0.054306118966845035	-0.09475932709349459	0.10921760219146466
1623	0.018150233999009904	0.11859150203377547	0.11997239411150294	-0.16702234125834822	-0.08736791243580223	0.18849300942690195	0.012780084981819621	0.15502123940938933	0.15554714796538618
1624	-0.11543295367059381	-0.07596371787636004	0.13818557532071382	0.13080999593059822	-0.03803671401970577	0.13622792169294812	-0.004450942398031705	-0.008890076934354025	0.009942049895737283
1625	-0.016244335722409776	-0.016974891352323513	0.023495220354053842	0.02831698796137345	0.020393329335972685	0.03489612712909576	-0.0898201677056294	0.02572861976758157	0.09343245903759667
1626	-0.008031725695286429	-0.025497537848772938	0.026732621532388718	0.08929170604584576	0.08555450544411325	0.12366318033418246	-0.0026416455327936553	-0.17451034859601924	0.17453034136855713
1627	-0.1240815702809241	0.09157938725612494	0.1542174447122867	-0.01792435933812691	0.07976941016892851	0.08175843354896822	0.0799054653187213	0.14874266334816197	0.16884686342276548
1628	-0.027424299575973563	0.16030195624463464	0.1626308992260988	0.1313816117719368	-0.01779391879677501	0.13258111274966033	-0.018023587320184782	-0.04700177970439654	0.05033902060299692
1629	0.012695033408309075	0.0012655602231630941	0.012757958924394457	0.036387666221653646	-0.07049145544036156	0.07932910905310202	0.21091746652993074	-0.08562962732985543	0.22763701536449288
1630	0.03830358522379938	0.1656006610193402	0.16997277302862152	0.05088908764074034	0.06992969970491233	0.08648619624961064	-0.14052347502439497	0.19801733074284464	0.24281208847059668
1631	-0.07746589207247832	0.006575508780014153	0.07774446443510241	0.02547719475523024	0.04141030833990528	0.04861996595434801	0.034865765711883226	-0.02927067917502798	0.045523557396619924
1632	0.014734022791291483	-0.05158194800018914	0.053645025744317745	0.0008306580747698174	0.04084410307886262	0.04085254886973315	-0.1819023646443961	-0.07803019922377748	0.1979322668342008
1633	0.01047875210390367	-0.0006807030051898976	0.01050083816827686	0.06405698212803218	-0.11155929855865009	0.1286420384409741	0.07477881179728656	0.030657962556894125	0.08081943678320164
1634	-0.02602938276295673	0.03577918298791097	0.044245663090329276	0.08067217725586003	-0.11741930434157782	0.14246154995387694	0.05876625406551005	0.164826017222834	0.1749888241300971
1635	-0.11530794603581729	-0.15954098584497747	0.19684828824093506	-0.035842953100484555	0.041996253961852796	0.055212341317788474	0.06359867858517361	0.1546365325573417	0.16720421381992145
1636	-0.03710702294357615	-0.061118051580232244	0.07150068098066631	-0.05745565353311282	0.05660360139887743	0.08065432297304403	0.04100985843080619	-0.009370909651279659	0.04206688051433351
1637	-0.0007282609965307927	-0.11003130463222897	0.11003371466577615	-0.03020772638087877	0.06176615732207622	0.06875728996577389	-0.039261982961287106	-0.1404292364784607	0.14581451835800108
1638	-0.04351549669691919	0.00012245323208001483	0.04351566898915414	0.12581361028205157	-0.03241731737133669	0.12992285017562505	0.12870470331983616	0.055862148847184386	0.14030495476094929
1639	0.015384714051397111	-0.022794216163479708	0.027500285761255197	-0.030960560180676826	-0.07320520167771342	0.07948306636873044	-0.03276313896556097	-0.0496528421227165	0.05948804926823596
1640	-0.0737499878649697	0.1141896642826533	0.1359350585355678	0.012477208578803448	-0.07965076254037722	0.08062211053540166	0.0244732920526733	-0.0895041164890863	0.09278970251265693
1641	-0.00047839035158070013	-0.04706208993072264	0.04706452130826266	0.08915091418917126	-0.0373660029544188	0.09666490406323597	-0.09098028761444804	-0.09473642158308741	0.13134840048046326
1642	0.02041163129588336	-0.05854174523312392	0.061998150190945796	-0.0008696322902325364	-0.05411658550641957	0.054123572380191574	-0.09943247299486584	-0.1759377996306425	0.20209138038211036
1643	-0.05743692829956958	0.07451416687425053	0.09408167620452748	0.10892906647824988	0.11954039062135834	0.16172645582504402	-0.13055771508732003	0.030922617368848295	0.13416976274020173
1644	-0.1013675800895383	-0.003578823534637786	0.10143073632337014	-0.05583535968538837	-0.012237747535203378	0.05716073701354864	0.06435232035809314	-0.10933777208555513	0.12686989217345246
1645	0.034285420972400046	-0.008982494268168984	0.0354425633177452	0.11625384462708385	-0.22859040722985477	0.256453759317521	-0.05311960574033605	0.0022262486860697085	0.05316623644025379
1646	-0.10623948850644059	0.1131385290091153	0.15520037262988948	-0.1553059787241929	0.06838062600878124	0.16969342073525498	-0.14328571183096253	-0.06251625250231259	0.1563300260405484
1647	-0.19350486446116766	-0.0019685289996865937	0.19351487714529206	-0.03833851095197978	-0.143732799775344	0.14875805575925696	0.052094663609906826	-0.050249327671015066	0.07237989298153452
1648	-0.01341630074998126	0.05258344412751391	0.05426799906137433	-0.02295286542720421	-0.012157352595086806	0.025973741614188167	0.05026473903372755	0.08895825618033831	0.10217688257514727
1649	0.10735998711927036	-0.04269473971818524	0.11553790561479589	0.05070385359845152	-0.12102279209440918	0.1312150790727186	-0.07226912408995739	-0.07850213157144484	0.10670244119976871
1650	0.0943485571947223	-0.06576705018982341	0.11500850027452986	-0.07376225646367435	0.07907322758006757	0.10813623721279572	0.05870057986187441	-0.06891409194310609	0.09052574299315734
1651	-0.0014778721649711618	0.20607070802326324	0.20607600736462506	0.06122285272883924	0.05501905332272123	0.0823124165893918	-0.24560164391276706	0.006631340877889065	0.24569115200693
1652	0.008678310734849067	0.019695583950418264	0.021522757824186244	0.18226767147714598	-0.03472833843535686	0.18554665600915984	-0.04145798542437838	0.14431481495732743	0.15015169120464686
1653	-0.014423347598954589	0.05249713534696136	0.05444246665607143	-0.014173235737397745	0.015613797085227605	0.021087230038260373	-0.05885136998807355	-0.1549089976729821	0.16571143988729659
1654	-0.16566234748937364	0.02011025290929985	0.1668785056493675	-0.03083797959027725	-0.09649477947357087	0.10130263299077388	-0.008235748073281896	-0.19586899408826758	0.1960420628117251
1655	-0.08959045551357438	-0.04752118468121668	0.10141357262534464	0.04847279763132803	-0.14454488934487933	0.15245601708667025	-0.00416988759015866	-0.060436462330347863	0.060580144779639765
1656	-0.09773292973191232	0.016876494246156133	0.09917934065128409	0.12619515360611852	0.14711479476070322	0.19382461048885324	-0.0048440494339904655	-0.026440689330012142	0.026880752726907806
1657	0.06107019307232442	-0.08008420423766101	0.1007127015339693	0.04837528175785376	0.07513693825759367	0.08936289708753394	0.17084468495916957	-0.12875405204329265	0.2139287551881813
1658	-0.04827897055649369	-0.026752939085259424	0.05519582183185957	-0.024801630798684648	0.017159014444736526	0.030158790874120593	-0.05209442476215871	-0.2751648002703162	0.2800526671879831
1659	-0.1542903020961258	-0.09172005124919924	0.17949391388587385	0.12552950362175994	-0.016256499454996635	0.1265777628734832	-0.17026597853757455	-0.009102711120504106	0.17050912819289515
1660	0.027327556670476247	0.056704558795693985	0.06294602721214745	-0.17346588459780887	0.05251531105619426	0.18124091981290863	-0.250272413209295	-0.010619093420317733	0.25049759671237076
1661	-0.15443615912035136	-0.06862259040210951	0.16899581994044163	0.1051087657119445	-0.05492499404582467	0.11859429834702136	-0.13878434766068687	0.08995075872498474	0.16538510861260397
1662	-0.07966163298257141	-0.08415294664481249	0.11587792800380306	-0.0392234852920283	-0.08806188261413296	0.09640216267283268	0.08294974352911814	0.21518892150874497	0.23062292143593033
1663	-0.04734150301771961	-0.12705178253014426	0.13558529917385523	-0.0027067708535188253	-0.010208399541747343	0.010561156643919566	-0.07983572142543989	0.06957302968308132	0.10589687849414332
1664	-0.09227373325807511	-0.17990187169387917	0.20218586817169829	0.09485742099819279	0.048661659971156956	0.10661091627772874	-0.07330856423781748	-0.092540197486875	0.11805860299664755
1665	-0.0814075972242629	0.16177335450325867	0.1811016706523295	0.1137553742736632	0.028630708596071558	0.11730303768809382	0.14702274049914418	-0.12064003033776413	0.19018334086816158
1666	-0.04486331380050085	0.10553394935923086	0.11467402230897333	0.0764346127192726	0.06854038122750915	0.10266466714677196	-0.050215135017529576	0.08936953321840412	0.1025108445604862
1667	0.16979077800665504	0.04037553478054191	0.17452533370522447	0.006808298490954947	0.03572828251513095	0.036371185020878154	0.030006626177874262	0.0685496684588126	0.07482950394324298
1668	0.15062334356202156	-0.06814082298552698	0.16531957955108553	-0.054797891904074164	-0.02217134680498379	0.059113260578972135	0.007595203738641574	0.047055233485518475	0.047664264582684315
1669	-0.018450645425136452	0.09648968158677063	0.09823789986212292	-0.033274148383845306	-0.09419815526655591	0.09990225926520546	-0.05509368689586196	-0.0401027074246865	0.06814353585314807
1670	0.07086321518033944	-0.055949594094946806	0.09028816281819227	0.19834456321998065	-0.07824550310550824	0.21322036608907463	-0.06373879763756689	0.11541522453843893	0.131845774977968
1671	0.028115162696905966	-0.13556433826629136	0.13844909599939959	0.05667682453616995	-0.08438201694932791	0.10164933459664385	-0.1486606614699039	0.029708689898737612	0.15160012705855072
1672	-0.02891135439793629	-0.05369806980632815	0.06098646664669435	0.0073580712404594266	-0.04515051198517882	0.045746146776569636	0.04302240914408074	0.11887106687550807	0.12641700134349887
1673	-0.04661994645459731	-0.0012303561244534568	0.04663617891318391	-0.020147250459761037	-0.13020573601254612	0.13175524806115765	-0.0601707589965822	0.029586288971926104	0.06705123961087592
1674	-0.10245746902947354	-0.12936308131614874	0.16502224022092912	0.10672612799882197	-0.14138926511204222	0.1771479344687493	-0.09389716353728629	-0.01592078149796635	0.09523732778618829
1675	-0.1121137260644274	-0.10739398912376757	0.15525126882562146	0.032381212877806716	0.11393199518103084	0.11844425892954148	-0.07586380432407941	0.07209539137170204	0.10465687872070856
1676	-0.00879647194239469	-0.01009211029349689	0.013387628946510388	0.05325920736652434	-0.038266102438362475	0.06558077283117127	0.1836372079537621	-0.15042856717176467	0.23738445182109838
1677	-0.15990502442776927	-0.08373091026458411	0.1805006431317665	-0.10080274631703351	-0.10366724778215063	0.1445963067570608	0.018431167277349884	0.01928684115974488	0.026677521795078384
1678	-0.030829270237304522	-0.05234896567066965	0.060752432956661905	0.004493853974255997	0.12425686588933965	0.12433810133737477	0.04433882982403542	-0.11139143469938424	0.11989154913734311
1679	-0.027288489122538517	0.01947780262973819	0.033526801724500045	0.11581635481086733	0.049096146079960726	0.1257929234956464	-0.02543489932828113	-0.18949567910085	0.19119504831907158
1680	0.07897716218272693	-0.0022682106341897538	0.07900972678042752	-0.04020250587609239	0.10470072891095455	0.11215384127707102	-0.04071812355629912	-0.04257412455926328	0.05891113365004705
1681	-0.13634146163485464	-0.0908697408668552	0.16384841764856306	-0.04274260161960697	-0.2049897734389713	0.20939851290726305	0.022766159199626074	-0.08771084430787109	0.09061727326455106
1682	0.03059276125320833	0.009329523219639915	0.0319836996703259	-0.06825126342662678	0.10205379848314229	0.12277301309395569	0.1270837975548524	-0.0918227688894831	0.1567855621142908
1683	-0.17670110419401225	-0.021040410639659876	0.17794937230366586	-0.18162513664930707	-0.11894860502750784	0.21710932937317443	0.06675966623117591	0.10234461863377278	0.12219359229759308
1684	-0.02957955143067881	-0.004687510377424018	0.029948666353923518	-0.004627953824479051	-0.10864080929534953	0.10873933695287098	0.05960709243334753	0.1712209676540709	0.1812998213809215
1685	0.042185421028663884	-0.026842272300565035	0.05000117328246727	0.09449172039732892	0.14595984723428485	0.17387628426068563	0.05728878993244861	0.06650641777753939	0.08777875060357622
1686	-0.053238201848094586	0.00999777329896186	0.054168825046846794	-0.04314394510404544	-0.12075677908358007	0.12823259996499115	-0.004671408282743763	0.03283282941408438	0.03316348508040811
1687	0.055122710057695715	0.2245638033225906	0.23123022061748752	-0.13467688339810482	0.11728966135437711	0.1785909504494872	-0.07359215197201224	-0.008104688512572034	0.07403709075698182
1688	-0.140320369842052	-0.06882796898098918	0.1562917000568433	-0.060878472148840096	-0.03304593838718995	0.06926920250058502	-0.022373512739228763	0.134874126737829	0.13671724154467274
1689	-0.010194173570258334	0.1703394160443031	0.1706441848792239	-0.0030531452965476876	-0.0407377249856482	0.04085197587887441	-0.07099837268638767	-0.0873940595878046	0.11259880361421228
1690	0.04697540117767153	-0.03743473133428899	0.06006702444664279	-0.13358757789881742	0.10454849354727905	0.16963498599014903	-0.09642364423407182	0.07931320689310187	0.12485232859280933
1691	-0.0720767359875423	-0.23186918625799008	0.24281345804250712	0.03660029020542106	-0.06427436966448283	0.07396469319133037	-0.15814414963836843	0.08849798755777308	0.18122214507785306
1692	0.07187051128256457	0.04670647640912132	0.08571385728441491	0.19846099998038721	-0.09138561296736886	0.2184905004128028	0.12501802994918243	-0.02879962252980426	0.12829234610932128
1693	-0.17041277897849502	-0.20850114089057242	0.26928282713876084	-0.029395371197225125	0.03187007992308155	0.04335654324466214	-0.05902861097158277	-0.0051015144535448715	0.05924864861711352
1694	-0.012285836876889184	0.17582029048619294	0.1762490179672352	0.06115066169742686	-0.022220271039300143	0.06506261500349574	-0.24308200924599388	0.25804482157195435	0.3545081002729997
1695	-0.09724259382922519	0.051907182953118046	0.11022920528047063	-0.0060035811960482115	0.08140420894467555	0.0816252915528388	0.06767608362796838	0.029542900168260708	0.07384331551042105
1696	-0.06699848902867273	-0.05618571211222458	0.08743930339202709	-0.0631756925586159	-0.2288746626102094	0.23743373668288578	-0.010981859740980095	0.10905810969515987	0.1096096370473513
1697	-0.07082234236881099	0.04925878851361709	0.08626837441631978	-0.17862995454413855	-0.060721810851501204	0.188668489614791	-0.10851929930100594	0.14973180473135986	0.18492174471622147
1698	0.024762294700663854	0.053350736915844375	0.05881727950446335	-0.058292388911580555	-0.1209052901141365	0.13422403578570596	0.07016703992241384	-0.06742798078211434	0.09731364798334713
1699	-0.08719491591270896	-0.04697287559200814	0.09904243738118858	0.012722093926677079	0.0402222888343446	0.042186303380986535	0.15257508781917611	0.25348628289899805	0.29586221969183596
1700	0.020519675268540375	0.02977837755065312	0.03616363978743828	0.06525201660142027	0.1590836036277928	0.1719459758579907	0.0014498683586896912	0.009816034680847368	0.009922532696500818
1701	-0.06850096548900934	-0.10366487830289987	0.12425292457918845	0.11368045488250828	0.05827459673001592	0.12774652420453553	-0.0832818117654239	0.10358716113809235	0.13291410806825818
1702	0.03149748782802122	0.018699309347146392	0.03662998648015887	0.03605869157250146	0.09633345553938243	0.10286089584520912	0.06665028642030775	0.10885480014762279	0.12763866261869072
1703	-0.11112140505536962	0.04916129295567709	0.12151049084977573	-0.03328887140386044	-0.13162073724373508	0.13576511861272436	-0.01188254862298514	-0.13120750536850045	0.13174446639917245
1704	0.0004546454168824115	-0.0654911345506307	0.06549271262655033	-0.05404257080858839	-0.003119470934216537	0.054132527730660344	-0.08121272294631626	0.13135288108813795	0.15443149205557016
1705	0.20844278906792002	0.04592318335587312	0.2134416432750426	0.16694204815778435	-0.08155643096201173	0.18579854378971158	-0.053706600516489726	-0.04947666077362385	0.07302286559938649
1706	-0.12141760872476456	0.023894319965211686	0.12374641099862224	0.09333131960101398	0.006723401627785502	0.0935731764338217	-0.10802826522120128	0.13928496244807057	0.1762679972396085
1707	-0.11204057252089945	0.1435904364772166	0.18212990786394337	0.09009608966298764	0.17250376441733026	0.1946146297448136	-0.14783439292507838	-0.10633170809896648	0.18210282776159814
1708	0.02565341486895093	-0.0572149530175862	0.06270285913132757	-0.15614704112401565	0.08059119594005335	0.17571806769604856	-0.08424004537343723	0.009500928224065218	0.08477412861031129
1709	-0.1517716940877921	-0.014023345154702946	0.15241817915067177	0.11757580585377907	-0.1081755873612475	0.1597686697169268	0.0015632637857574217	-0.026199419444643275	0.026246016324391268
1710	-0.10871385885440109	0.01575376255782104	0.10984937023826238	0.14793573870703866	-0.04943627844044673	0.1559773330097633	-0.14456801268063146	0.012278484863562375	0.14508849534326265
1711	-0.020033777519811037	0.01746542305201523	0.026578059449462278	-0.13075164323918984	0.08962743042536747	0.15852150798677908	0.0050079621851905985	-0.022973571443082173	0.02351307445015857
1712	0.06746538007911437	0.036251892700068324	0.07658836225926645	-0.026999243551748726	-0.12052650533925185	0.12351355246149855	0.0898485112310639	0.15116703539334136	0.17585285769657066
1713	-0.02000955531839203	-0.07731760939167556	0.07986485476155021	0.0820551841891258	0.13599086224873713	0.158828737536588	-0.038034261053079464	0.06455294177385214	0.0749245440794413
1714	-0.20845209132933423	0.05748724299352709	0.21623380283057023	0.08329132458811915	-0.024283030890909968	0.0867589208144748	0.09290150772791418	-0.24656035344036534	0.26348187419015673
1715	-0.013095942926037869	-0.10559114949581956	0.10640016246684286	-0.00026715905564839626	-0.007529588561139766	0.00753432663620723	-0.017884044588087858	-0.04850778456164701	0.051699557192570564
1716	-0.060834738382297394	-0.07730445674473649	0.0983709531652581	0.06525866993261561	0.03883551332197351	0.07594004935707674	-0.13594614496676352	0.1405693985590893	0.1955533434707481
1717	-0.07755287148873154	-0.030139833711262276	0.08320371056804048	-0.00977657400772962	0.1220372993606295	0.12242828037085433	0.08277146363201048	0.09356158497073558	0.12491951558512146
1718	-0.05720729844216569	0.13645076213513577	0.14795771518346185	-0.1269001273754187	-0.037254951781678196	0.13225571352555118	-0.002483945745268647	0.011367258092305455	0.01163548636725264
1719	-0.21112861080534512	0.09012261350313168	0.22955908992072116	-0.026638259949313504	0.08252347977372917	0.0867163283764499	-0.01246575397616952	0.11638403273534477	0.117049724894748
1720	-0.14839091899750928	-0.01305835221690914	0.14896437629026016	0.001060976544722277	0.022431770246264922	0.022456847232184374	-0.0031337012265407684	0.07309330544799453	0.07316044959328127
1721	-0.08349807588137437	0.016574690286074556	0.08512725200528351	0.05642382234099275	-0.04223599432128427	0.07048068489930748	0.13223788360799815	0.13515687292209225	0.1890879111926541
1722	-0.07518344895164075	-0.0627658324085106	0.09793927054147998	0.04490862193571969	0.014947291471103763	0.04733081286527345	0.028047375440481286	0.0755091542874664	0.08054990782308642
1723	0.017913572817271687	0.04283124021587017	0.0464264065969925	-0.04535131323507648	0.0626834335924691	0.07736895022609203	-0.02000169410853589	-0.19747837770732438	0.19848873375868997
1724	-0.10668300087124416	0.038336559923029284	0.11336205053555574	0.059581562425223056	-0.12864712115860122	0.14177462524523413	0.2657303466444961	0.010843970931628734	0.26595151594486177
1725	-0.08224424414289086	0.02675372439910128	0.08648628483094012	0.08601274804964686	-0.060389053412195144	0.10509534052027705	0.02439332296763414	0.040569873867550885	0.047338661483319264
1726	0.06834914762671415	0.0884531394512383	0.11178355809365961	-0.1183432534572139	-0.00352049617790349	0.11839560605097219	0.03627711763231231	-0.05923599197662585	0.06946173053677475
1727	-0.0049090901235688	-0.1278551638624369	0.1279493731603712	0.24277060601932315	0.07096022667068487	0.25292868741237007	-0.03254321246804015	-0.1137472943816049	0.11831106312122924
1728	-0.05331341898654543	-0.03045657105878361	0.06139970166616185	0.17349201294910577	0.17696668966371243	0.24782390483499647	-0.0489220433390004	-0.11984648813828903	0.12944708202019886
1729	-0.026563211772329072	-0.047798852294133824	0.05468395103042596	-0.0652056001869249	-0.1275717633476047	0.14327011237293827	0.05181780684483853	-0.1570436798473641	0.16537171005407902
1730	-0.08715599511931353	0.11444820498883161	0.1438560360582879	-0.0012147818166059127	-0.02532067226945727	0.025349795640975465	-0.0632303177296896	0.0065192676296196	0.06356550897007043
1731	0.13979208108333502	0.0647468764000199	0.15405837834135852	-0.2183091429878085	-0.027851677678689627	0.22007861745655583	0.0263907139584027	0.05352921008647148	0.0596812040404333
1732	0.006304916011807597	-0.018345003608565152	0.01939822474646111	-0.006090834532293551	0.14360105135281903	0.1437301645964922	-0.13360080383085252	-0.032136349630936846	0.1374114978881016
1733	-0.0961761025412377	-0.004814662691784142	0.09629654031614182	-0.053443254061853	0.035940629840670806	0.06440427220351057	-0.009320933331955534	0.03991977860638091	0.04099351805055558
1734	0.0037830843583236454	-0.09045583146680683	0.09053490582981545	-0.08461749313234136	0.11211718607235831	0.14046488371399327	-0.11154014628118894	-0.009000975765384063	0.1119027336447062
1735	-0.10866541953671736	0.0006358704031010313	0.10866727996163489	-0.06826018317433233	0.10249505545644923	0.12314499177804189	0.072526735498119	0.09131574437658109	0.11661343204392542
1736	0.0634830838475885	-0.0012148405255222661	0.06349470664789626	-0.16026187200036182	-0.01769375553394647	0.16123565549206362	0.07726994570100629	-0.005974098275506945	0.07750054424868173
1737	-0.08065105333843016	-0.09112674519641727	0.12169090391106094	0.12079741721767644	0.03816423549381505	0.12668277261446706	-0.06504137872723036	0.15032704970602853	0.163794391906615
1738	-0.08840141495460643	-0.03399153118302055	0.09471132117198436	0.11589358842298318	0.006773487551189609	0.11609136045012972	-0.049860991465637536	0.10173169720964227	0.11329367452373817
1739	-0.07238774958135676	-0.09797230898880886	0.12181362656965702	-0.15654470954927732	-0.12430954060539962	0.19989774379265288	0.03299632920146832	0.05626078629568548	0.06522295466613316
1740	0.13038635016197556	0.020242082196447346	0.13194825576796776	0.10326765680463153	0.004220791745715527	0.1033538776480102	0.021118880995200214	-0.273290074438981	0.27410485570553694
1741	0.013275180033950014	-0.08718020905902306	0.08818514192599994	-0.03355547738922109	0.023980025584891262	0.04124332297318643	-0.03829285220678728	0.18888743983294884	0.1927298821064775
1742	-0.17899022916716326	0.02806050224412845	0.1811764165765135	0.08449244801092609	0.05358387932057743	0.10005101645621224	0.10935470981294275	-0.09172331035018354	0.14272917788549405
1743	-0.0401191857500751	0.06805466366440027	0.07899991336529219	0.1450897717988641	0.034839356125760564	0.14921401615097699	0.16785068591881358	-0.03653943880480326	0.17178178993009174
1744	-0.14391206568040207	-0.12877220190317668	0.19311385924213947	0.09183094908384198	0.013959939259585042	0.09288596833629116	-0.1505566314788999	0.04952209990551643	0.15849207444325164
1745	0.03968231550130873	0.04300171460928951	0.05851353367285376	-0.06627168597728969	-0.04039101196472889	0.07761037436971534	0.04536398767310438	-0.011073239144447775	0.04669590991463488
1746	-0.041962095796317045	-0.12413905985413845	0.13103939737761564	-0.12821148592469414	0.0004567842578295126	0.1282122996240074	-0.09473035380656969	-0.07645138605927497	0.12173189542064222
1747	0.0365554645559159	-0.035061492954829944	0.050651853639530446	0.2416478027223579	-0.009707899597839638	0.24184272549561073	0.023831006901401865	0.0897061229077135	0.09281759195900562
1748	-0.043809305057438824	0.005061848870747049	0.04410076556711933	-0.0793237371966015	-0.2545546815165809	0.26662772017335973	0.1853884392235513	-0.15326323329274408	0.2405379223263776
1749	0.005951184259106093	0.03701668724451961	0.03749202219998827	-0.03170159480377831	-0.056822278311088124	0.06506736836207301	-0.07747926084487555	0.052359935802851726	0.09351255925461038
1750	-0.10079793085240961	0.07925125402884267	0.12822240104315352	0.026626930392753483	0.055916838982861844	0.061932917773796496	-0.08368218200731675	-0.13252762670563795	0.15673633728569328
1751	-0.13506543763443182	0.1531240645704816	0.204180438813236	0.061528366278991956	0.1505187435592018	0.1626088313087655	-0.2163364010873373	0.14619744242190535	0.26110367788701794
1752	0.06960636441161669	-0.011323561508420154	0.07052140818104635	-0.0648087305756554	-0.05221111318228805	0.08322362584363639	0.18413352510001219	0.048998639607935296	0.19054139117048857
1753	-0.08434573413602937	-0.12465756903976054	0.1505115025034579	0.15535033337570345	-0.08639832907706352	0.1777593804761109	-0.11035378150961182	-0.2010254166552883	0.2293232984999636
1754	-0.07303351425863704	-0.024573802446799346	0.07705690086981737	-0.011711777354929533	0.15822914249470152	0.15866199060713942	-0.18534799119252002	0.042417808820244436	0.19013981262274687
1755	-0.0012448588848095047	0.05489017102188367	0.05490428533780151	0.06605608452739486	0.07068911001580953	0.09674893579733868	-0.015296278388989443	-0.020653632011234872	0.02570114098262899
1756	0.04747939806637508	-0.05213149586269845	0.07051231170248105	0.06575181669028046	0.018920984650550386	0.06842006327254169	0.018033300958772418	0.13762376482000033	0.13880021825163108
1757	-0.007301241082399108	0.07492070597872158	0.07527562889603354	0.13331555687664742	-0.17578278335599104	0.22061873136637764	-0.06950432741941953	0.16981632531134128	0.18348960698708025
1758	0.10632748092614976	-0.09752012831992247	0.14427650060780822	-0.09623335799800908	-0.02557961544399078	0.09957497636372016	-0.0190357177439906	0.12157575684426192	0.12305699168386972
1759	-0.1951467658561025	0.020162389854373887	0.19618558099089814	-0.09542742402738574	0.025910276036932498	0.0988824335299881	0.09419690413292191	-0.09039935761898482	0.13055688647540578
1760	-0.1311497592092601	-0.09502912447914741	0.16195923511773014	0.16122080359830707	0.023239925239181496	0.16288720526182113	-0.17342849337290414	0.18658290954196596	0.2547363822596625
1761	-0.008046515270587409	-0.2008976145530359	0.20105869277676103	0.05691730567987655	-0.17498669748907716	0.18401066269102537	-0.017082979058696372	-0.12840515426193502	0.12953652695109277
1762	0.022639571738464814	-0.009702138024398567	0.024630909255355868	0.15741086440191865	0.09897610628435806	0.18594206045693848	-0.15167164399088992	0.09072245480928835	0.17673384338468573
1763	0.08204520872577017	-0.11800255210548703	0.14372201841841553	0.09830647953340968	-0.056207888359210624	0.11324085231070181	0.15147004234854797	0.06068667949857543	0.16317489634632446
1764	-0.08169859275671174	0.05664018401019059	0.09941212452782246	-0.049080164446796505	-0.15531240447555988	0.16288279690042318	-0.09013245947225214	0.010862380850461007	0.09078464390114463
1765	0.08408374768307393	0.22418120568419195	0.23943117926963653	-0.0025054820906676395	-0.07935260456320455	0.07939214880245381	0.04968706210229875	0.08292119546681478	0.09666813744974813
1766	-0.015489686331148389	-0.07535593688243393	0.07693144744554552	-0.03469201017191759	0.12726850512402735	0.13191212213543155	0.13873297825950542	-0.1723055155360461	0.22121489538657885
1767	-0.1558836117807588	0.002284612655060525	0.15590035239472036	0.0033333144763441846	-0.010431120687503638	0.010950765461622857	0.3370362537349726	0.00732042660064095	0.3371157441848722
1768	-0.09402212682355288	-0.04487233389707524	0.10418102841590146	-0.011656339739999761	0.047511528424865654	0.048920502750903073	0.15781462657872444	-0.04092955581570206	0.16303583931593973
1769	-0.11212199709986072	-0.049609865611655375	0.12260701855794262	-0.037296530267553966	-0.020329199523677136	0.0424771411852545	-0.04455977515086385	-0.06583969579234521	0.07950118932144414
1770	-0.17808794148610793	-0.010673383635117785	0.1784074999011583	-0.15945655327536645	0.12930272276709467	0.2052939027283663	0.02591173724479228	-0.052187289882828315	0.058266039442865084
1771	0.009498775139920685	0.03295952199429088	0.03430097402772871	-0.07058370071380717	-0.021322106516902258	0.07373392050321498	0.020523361454493474	0.15040731699941998	0.15180108488530572
1772	-0.1753512054210864	-0.0343042276373722	0.17867519491083447	-0.06079975041027011	-0.1277679766863046	0.14149652121682432	0.20000138885659965	0.023298884657572877	0.2013539013052781
1773	-0.16415901159184199	0.08079416793876659	0.18296414583116585	0.05907404376478436	-0.039580525720920745	0.07110809140363794	0.19642380184385674	0.017632732426038737	0.1972136485733251
1774	-0.0957589586294606	0.03457211450179206	0.10180868950597374	-0.05388086787519635	-0.1274585277993641	0.13837927674245748	-0.06179062211880405	0.05088287683690942	0.08004466338881643
1775	-0.09797691450132921	0.015766867335562988	0.09923744192983824	0.07801174800080236	-0.011893470367018412	0.07891316406982954	-0.12987448445773425	-0.0963903165126028	0.16173581801988698
1776	-0.019668824536808707	-0.0374377525012265	0.04229004576732993	0.07908486849406281	-0.0373056125846188	0.0874421246027158	-0.039076792053470415	-0.09895461054295626	0.10639083900833904
1777	-0.07475522585098468	7.62280700603258e-05	0.07475526471594086	-0.08548333799344196	0.033650614461488315	0.09186819323431132	-0.07429994638812103	-0.15879097968061487	0.17531416731458727
1778	-0.09593667792019828	0.10033530761896184	0.13882009986077506	-0.017354053102948262	-0.02784707922478232	0.032811933506747985	-0.1363109308681909	-0.07238237780890554	0.15433689931906713
1779	-0.06503124640101811	0.09448058528211836	0.11469805579747885	-0.14753509020025402	0.15988542654488383	0.2175544815944653	0.05886246331005868	-0.045780497134478806	0.07456972244019704
1780	-0.09018200437368097	-0.00084625968512982	0.09018597489803662	0.10628343659159645	0.1347223771911795	0.17159920690306918	0.09109618724621837	-0.177101375255555	0.1991567534586939
1781	-0.156025858989255	0.04597310627441772	0.16265790842702296	-0.07268285170460238	-0.034133703744129475	0.08029885841782072	0.07167013363979155	0.17386150932321887	0.1880543338508669
1782	0.057576432896307796	-0.06614904510838546	0.0876968744814446	0.02174454793220405	0.030579571180383444	0.03752246711441103	-0.10017158272495834	0.16959577689461272	0.19696972743574184
1783	-0.013796453437701587	-0.0691359662205049	0.0704991060418603	0.02418716577540107	-0.11525837092984706	0.11776888832645464	-0.16747724953635523	-0.11585891334703657	0.20364654898676463
1784	-0.003375096222706924	-0.016977027544056427	0.017309267423671667	-0.02993189977971936	0.21364168670340977	0.2157282756661747	0.13198569981685435	-0.08422508310660316	0.15656975946988932
1785	0.007772681206663613	0.008665314926600233	0.011640543626376842	-0.0028676355539037873	-0.017289687081798462	0.017525884087729256	0.0002734955530743465	0.026317618295922687	0.026319039355330507
1786	-0.06357521908836848	-0.12204993535544946	0.13761538868311002	-0.1258020095248283	0.05128161822644142	0.13585267744291052	-0.040908855221183	0.03509653608359423	0.05390084675192723
1787	0.07248056774801137	-0.07913828767468846	0.10731403112899922	0.16832179331563066	-0.001222466994717283	0.1683262324492028	-0.03982301004277948	-0.12477026800633315	0.1309713400223099
1788	-0.0569761422846002	-0.009927171510843992	0.05783450115493969	0.113016740556559	-0.1326031656671332	0.17423083306629095	0.12740809161437222	-0.013458806132946869	0.12811698275927558
1789	0.08733755667067808	-0.13130984007326507	0.15770264076822035	-0.0006213277686220027	-0.06462030407172628	0.06462329105298201	0.2303234536952508	-0.017914737852506992	0.23101911426207222
1790	-0.06277834402619376	0.008803791702477764	0.06339264331932969	0.07458151956991294	0.18861525737068788	0.2028253395766124	-0.0951124798299461	-0.13168319118676264	0.16244028644560865
1791	0.06118064929352077	-0.029706348774502896	0.06801131527539511	-0.15465356728411755	0.08009658758757884	0.174164259298163	0.15000099996686678	-0.026765859399882574	0.1523703095109879
1792	-0.033725695695367854	0.023255930741601986	0.04096658229331246	0.0183787196423516	-0.0920809155187656	0.09389713700888971	-0.05621579718274744	-0.08556446335078534	0.10237916409797299
1793	-0.026607329732591934	-0.06161792318315902	0.06711719938215954	0.1603148817463788	0.05711279065262272	0.17018440635230284	-0.20738546715987485	-0.11936649194007871	0.2392845406356215
1794	-0.08723720579462348	-0.05574119209892108	0.10352492729513173	-0.032367889544511044	-0.06333389307398683	0.07112567950798689	0.13757692740233898	-0.06639508885806168	0.152760331165975
1795	-0.15363913534564527	0.06432364757700666	0.16656084638164056	0.050638510005944125	0.17902468793342582	0.18604864306219115	-0.06637708340408162	0.09875648880910536	0.11899059325482565
1796	-0.06314469459766077	-0.06232191463358324	0.08872019780989832	-0.015061960528098437	-0.15739746789283557	0.15811649361792146	-0.13637727727036858	-0.02762230862237764	0.13914651878257275
1797	-0.10774743176598359	0.014978648837053238	0.10878358779314573	-0.14358811342537678	0.08734117758694311	0.16806554560448375	-0.14993332018755093	0.17848936275986693	0.23310609842062482
1798	-0.02718358394730742	-0.03376810603898618	0.04335011212996484	-0.02368024086142967	0.16569533735455433	0.16737890735781163	-0.03597893407929302	0.0399404648327291	0.05375615712210633
1799	-0.0158207011715284	0.0641503000823299	0.06607235114790283	-0.046774858505206594	-0.054451227730877336	0.0717831706570695	0.10423873007755063	-0.007032859440081436	0.10447570990466828
1800	-0.09205166927804309	-0.10038355468160982	0.136199735195741	0.0638506591369723	0.00182090529561557	0.06387661832252413	0.17703224133057055	-0.0873391649253492	0.19740451919949228
1801	0.030512204403529006	0.061347886373146664	0.06851684303888533	-0.13256872592763266	0.04161830138214698	0.1389480122348319	-0.1382495037939011	0.28130288025960754	0.3134393653350054
1802	-0.06742445193284789	-0.08218011848315142	0.1062997111583551	-0.17111670792646588	0.010745484344198412	0.17145376392888798	0.017664130122505506	-0.09592282816079677	0.09753568811132955
1803	0.07766863993321176	0.05577774947490398	0.09562204225783952	-0.08340203027419885	-0.07160792983673198	0.10992540320308454	0.15124232559378503	-0.13211449396850616	0.2008195223766129
1804	0.11541483481439287	0.10763373182917173	0.1578150953575343	-0.13374720684212993	0.08688088255975665	0.15948856727813976	-0.21023123107735212	0.12362178798784589	0.2438842286528814
1805	0.15639183529298936	-0.035625739037680834	0.16039825257243437	-0.010439074610458185	-0.10473477807078761	0.10525373160254152	0.0018551652581951356	-0.07504511298578713	0.07506803994500436
1806	-0.08879859078017086	-0.08035487898463042	0.1197584915618882	0.2516213710385828	0.09790190599420623	0.269996476941153	-0.1067077702279935	-0.23967997041605993	0.2623605085482067
1807	-0.1702305521377051	0.13554302078296143	0.21760135882865772	0.06163761894640748	-0.021126676399569333	0.06515775107440902	-0.007245140509547492	-0.26831992484286343	0.26841772320151097
1808	-0.11295946138868893	-0.038836466525118685	0.11944919861338278	-0.020144054328446022	-0.032123469501235874	0.0379170175196338	-0.06419114293677237	0.07784665302709756	0.10089898026764423
1809	-0.009488170589579847	-0.0733187817287532	0.07393016390706517	0.11368116085170828	-0.06321044964073187	0.13007293060577774	0.030491064069636982	-0.07163792599209831	0.07785690353814531
1810	-0.17210709731221904	-0.17413837917464337	0.2448367375350552	-0.17123043170081345	0.13933992641846962	0.22076112845053014	0.17929686301693323	0.023978193122745163	0.18089311438842712
1811	-0.090328513918809	0.020434871565687074	0.09261114621192525	-0.09615412131750274	0.033112676406822056	0.10169594084900314	0.01865801468965324	0.04019982277618951	0.0443187010571876
1812	-0.12231433448575336	-0.020341919361654692	0.12399431480519103	-0.09240495175340996	0.017440832401158332	0.09403647028358368	0.05690603075988256	-0.02238784361504574	0.06115154845608119
1813	-0.050789524059966604	-0.06653436726464142	0.08370422797890269	0.09844415688589221	-0.08753781773328188	0.13173504301619765	-0.1095902577470162	-0.01815141100808183	0.1110832944895035
1814	0.009522184415939983	-0.031241858751903443	0.03266076750973645	0.10485084648101216	-0.20087797684445943	0.22659581105772444	0.10503804758212398	-0.17636051977085762	0.2052706125428372
1815	0.04219682792069999	0.048861684144654374	0.06456033196957041	-0.044412757901358756	-0.07702470927213434	0.0889117478338016	-0.02216496451516357	-0.04387315341818493	0.049154239316808186
1816	-0.04521822095123612	0.07720759968807728	0.08947458273492645	0.06870452157939026	0.012727612104478678	0.06987348134546449	0.3603204238630057	-0.06580343580828028	0.36627981109664043
1817	0.12438338162180892	0.12124523858914069	0.1736998373753246	0.18272897664007928	-0.12116383793778523	0.219249981819257	-0.029305373615300785	0.09209382902549726	0.09664408035316951
1818	-0.19250341153258682	-0.014887813955614015	0.19307824956753014	0.006762847548011461	-0.00387688404904293	0.007795276575424898	-0.029360483522346513	-0.09636712215174516	0.10074055898433042
1819	0.015285251971832819	0.02798530795263079	0.0318875585306558	0.0275698633509787	-0.023721323610527104	0.03637029775829432	0.024071305882131057	-0.07598733451289355	0.07970886257653852
1820	-0.037537695340852585	0.09886153666276275	0.10574820094368248	0.03646578330553945	0.015379778617749432	0.03957639375205303	-0.07553072306592033	0.2678620062614148	0.2783072843553524
1821	-0.10751880134145735	-0.03513811943782803	0.1131148976904936	0.05086478686886327	-0.010993388288590306	0.05203922683206006	0.0232698844501752	0.03178136474066154	0.03938962638948826
1822	0.016396092120400503	-0.06732418890819962	0.06929197824400461	-0.0513683303334452	-0.10779081119009122	0.11940504318605576	-0.0036566404472549055	-0.04284244277632733	0.04299820836271416
1823	0.027113349265961078	-0.02615209969272789	0.037670492786216245	-0.11430076808450332	-0.17126221793170024	0.2059014639957487	0.09464411060907496	0.08706513492851223	0.12859955440476012
1824	0.0053182087919759835	0.003503074748085919	0.006368271150455819	-0.0009179070332128068	0.09499999174098406	0.09500442612904234	-0.09717237243861541	0.009564091681407528	0.09764190603956559
1825	-0.11090326205982365	-0.06679247593798629	0.12946338624273812	0.1032093680825432	-0.02490470295797505	0.1061716435279348	0.1030408014191798	-0.07596411017391319	0.12801543966108644
1826	-0.09220642929284226	0.03501036937889893	0.09862936462830359	0.07090654440396936	0.07231428212536113	0.10127730959409617	-0.15528725720117623	0.04408231987169801	0.1614229945650091
1827	-0.1822550770032665	-0.15364525462927806	0.2383773843374457	0.04634028757510555	-0.08424760463546059	0.09615134496904536	-0.009278028810466719	0.05829868200119878	0.05903234826503813
1828	-0.12054700956027324	0.012259560104837659	0.12116880096744678	-0.17583160962349428	0.00019660678938887192	0.17583171954177815	-0.12104301547628683	0.14188202213466428	0.18649911474485337
1829	-0.004436047173730617	-0.09855268490342645	0.09865247192139495	0.18168580270121756	-0.13199583538190124	0.22457210748744316	-0.09877885395811914	-0.070651309839449	0.12144492402446984
1830	-0.12269362299751647	-0.010426184827542432	0.123135821166364	0.19539262849391137	0.19866997467098954	0.2786539755781914	-0.02366139388691487	0.2212125276641406	0.22247436696444356
1831	-0.10560261942643964	-0.07816179199006806	0.13138180603426075	0.0932076811105773	0.04720396317197169	0.10447911732567387	-0.06710352003674198	-0.10489654502075839	0.12452376302783909
1832	0.05000579904662215	0.03231330899435778	0.059537634118732	-0.00404674183940692	0.03738448142962503	0.037602866530050405	0.13800058914761695	0.06885591791683081	0.1542248359936191
1833	-0.07012953881452161	-0.013870077703789644	0.0714879798976489	0.11294368397014573	0.04244972756371101	0.1206575945350372	-0.03271373596192502	0.15384210339458834	0.15728185304560013
1834	-0.02951403425844644	0.12137181700960482	0.12490875142447685	0.11102035771129214	-0.005369866476302112	0.11115014751369687	-0.20242801673035307	-0.09103985689289666	0.2219580084170499
1835	0.01979460991252132	0.09667081687839231	0.09867661028594642	-0.1344089134925083	0.02976661281837742	0.1376655631046333	-0.0024093695681280418	0.039964329596659624	0.040036891760303596
1836	-0.03404322847830358	-0.048640123051758445	0.059370051168212604	0.1621161987431486	0.08490518788313445	0.1830042426404328	0.11723895627925016	0.000701697107908177	0.11724105615474117
1837	-0.14736227432300536	0.08918651353059186	0.1722494530888012	0.08452050092867824	-0.14911115764483726	0.1713996861473737	-0.011729653220099081	0.02581373461963472	0.028353723911978632
1838	-0.19526378742232461	-0.0329131135455544	0.19801823078134329	0.00514150254361619	-0.03292312626625088	0.0333221741720061	0.07606554337896711	-0.022477538897945806	0.07931712705617995
1839	-0.10375059063211445	0.06742288032105842	0.12373370538095253	0.03619424706616478	0.03664483316223488	0.05150599303163281	-0.013925557474865695	0.09117586112004457	0.09223317625435785
1840	-0.08645786890987009	0.08707783467673315	0.12270905585336704	0.015911235726766632	0.09940980941931812	0.1006751092929026	-0.29658281137121556	-0.12478830665526953	0.3217661969174879
1841	0.007684997420884144	0.02386855003062876	0.025075224145032566	0.04477712726226706	-0.08082980209771108	0.09240372304737726	-0.02636374109889571	-0.004736066477920358	0.0267857643238509
1842	-0.03701276941518563	-0.015762515067775613	0.040229367146943217	0.0691874461478186	-0.09046340041229917	0.11388823257305063	-0.0027147426568089055	-0.0003690580146055281	0.0027397137643999326
1843	-0.20244330347521144	-0.040226013964227994	0.20640112238407723	0.016190800691984714	-0.030588512248346314	0.03460923444132801	0.20658196768993248	0.022886375839060797	0.20784584569745687
1844	-0.07959386656119008	-0.11446007352981384	0.1394141026819415	-0.07483466468272867	-0.11491789225466144	0.13713624246868664	-0.005549754539671848	0.14812178971471007	0.1482257209924762
1845	0.07398759772741129	0.09278050996797822	0.11866923631418272	-0.01143743547605503	-0.021302646271832794	0.02417886822106762	0.033990319179300406	-0.11084575084152845	0.11594016679965974
1846	-0.06310779937873892	0.09302931519488936	0.11241462461822851	-0.08147484746354089	-0.10642585682853503	0.13403213708247397	-0.16976199234632064	0.08615841885016493	0.19037438689107491
1847	-0.08908466781569951	0.06536413234993672	0.11049229763967068	-0.054273523841869925	0.2856098178559678	0.29072079981647875	-0.007913148617201892	0.02254111103085935	0.023889738540709343
1848	-0.029151207015113974	-0.04268647167440257	0.05169069291901206	0.09223290482877822	0.014673059032374047	0.093392758790615	0.140037517898136	-0.013850136183924564	0.14072076140848594
1849	-0.15305028274830382	0.018594309313976258	0.154175670545646	0.09728684355935452	-0.176682835201763	0.20169668858133408	0.08933609959959417	-0.01677669976356689	0.09089772465043047
1850	-0.0727811191617874	-0.05373447487065591	0.09046814409540768	0.09066085768868373	0.08398122455330516	0.12358089332223016	0.11927597846377638	0.15782009161827168	0.19782300259800656
1851	0.06815565308356943	0.04369278065651466	0.08095833575825388	-0.017272972848234095	0.028396957134363375	0.033237670879691664	0.05038620322091763	-0.005544213168691951	0.05069031243422659
1852	-0.154338313771209	-0.07348646833312442	0.17094027063806658	0.001681030457963179	0.05791260598581089	0.05793699850241105	0.1438907361692741	0.17130797987738955	0.22372073646626445
1853	-0.01848386666726583	0.046280443324001296	0.049835055545663406	0.16150779738266843	0.09491872248329612	0.18733481388482512	-0.007872916204668122	-0.07625335039890482	0.07665869981041867
1854	-0.07681839955880991	-0.032712661538234454	0.08349362092814067	-0.0911099227406869	0.07599750746921283	0.11864501322578624	-0.03718291987495263	-0.029818410285188543	0.047662428834072075
1855	0.1060928156277892	-0.028565579573872613	0.1098711875981293	-0.1036920577710417	-0.15761332023046531	0.18866372613426316	-0.20101638628079554	-0.016711083933331497	0.2017098110643527
1856	-0.017022636030297352	-0.08996273050879211	0.09155906846412065	0.07321204655272019	-0.04759032194995744	0.08732034415723675	0.06327009233208251	-0.025845971151076907	0.06834558367921476
1857	-0.04472942670128209	0.1238965729037823	0.13172350735661273	0.0044775699850752295	-0.12009524625872292	0.12017868699114062	0.041044411095796846	-0.09563453690397793	0.10407020866241735
1858	-0.04020063481887054	-0.04731661662721707	0.062088269817150016	-0.09861405945824325	-0.04795911878931357	0.10965769374686586	-0.05434747016014482	-0.06377764404628193	0.08379281229856217
1859	-0.07598694136792795	-0.033491240438274575	0.08304022184789273	0.12712675068790175	0.05534349424637194	0.13865104794361321	-0.11271985009109474	-0.10109099690644754	0.15141054870813414
1860	0.13213582984519848	0.11224343554603909	0.17337377642555138	0.01455297632389199	-0.08396377213368096	0.08521563325353194	-0.22198579097465826	-0.26959755977321614	0.3492284862812848
1861	-0.05741776865486852	0.029636814096067478	0.06461533027903568	0.020125807446165267	-0.0027276234891252934	0.0203098019502542	-0.039480278488711024	-0.09409731916177001	0.10204409763910006
1862	-0.09823455771474095	0.07660732068170827	0.12457411413066863	-0.01905613399728384	-0.07596617732652138	0.07831983363444363	0.06242441542180503	-0.11735025462608645	0.13292061503604854
1863	0.03619124744906223	-0.038700326448050854	0.05298605155231854	-0.14003832923832923	0.01676214578214578	0.14103794945717482	-0.1333340452415367	0.17409979207687507	0.2192913706046895
1864	0.09081836582145081	-0.0319340252217291	0.09626919308553954	-0.02466565446495783	-0.2103947905635582	0.21183569672382466	-0.0027707806621387466	-0.27995739690530635	0.2799711079870081
1865	-0.0614866248191865	-0.11116788457910096	0.12703898454194176	0.05203693936458923	0.1837408938201044	0.19096742947488404	0.07276886563765302	-0.06525390756883463	0.09774139480891815
1866	-0.036073496217581824	-0.0011836740276024212	0.036092910849133665	-0.011969598308280283	0.023348470416523093	0.026237803918255812	-0.0639453028337373	-0.10837885563356583	0.12583710940314735
1867	-0.08118525472887192	-0.10227866776197972	0.1305831974817482	0.002635952859977329	0.1202865618994881	0.12031544049322765	0.05688831668259261	0.005886657876662685	0.05719207389084452
1868	-0.033288925509656155	-0.12029160037658937	0.12481274647546424	0.08093503416740436	0.10091070621127113	0.12935783850906132	0.07969907491523084	0.06494452458430526	0.10280921075382794
1869	0.08414217646716071	-0.026147296101873583	0.08811121922927788	-0.12339507735374261	0.033250703554251845	0.1277965351720807	-0.005517596857144802	0.13777844901061587	0.13788888601641847
1870	-0.04255093664446924	-0.1871954115550439	0.19197058190406127	0.03734050286871953	-0.08289712712637544	0.09091890254669434	-0.16497485991296437	0.1974411740526722	0.25729306561701154
1871	-0.1376607883175546	0.11205451395334447	0.17750128657993114	0.1510280567572433	0.20955391774454876	0.25830663632581763	0.04607891271590246	-0.05432152779977466	0.0712326791548756
1872	-0.03211133913534555	-0.11760274956888292	0.12190793578445402	-0.04058575832976463	0.062150653864319526	0.074228751538501	-0.058355406335009255	0.048802706598720734	0.07607271271543338
1873	-0.05095212079823963	0.014357049852037332	0.0529362210050197	0.05382040416717068	0.003202909534897786	0.05391562421234074	0.051565740045078884	0.009428691386396782	0.05242066164840506
1874	-0.07444438495632205	-0.020021191437761997	0.07708965273052268	0.0037123936912081684	-0.017526076649862693	0.017914944310697272	-0.06438355115011189	-0.1203878369876304	0.1365227927976107
1875	-0.021507066530996117	0.05987083479114974	0.06361659193447759	-0.07631306446367749	-0.17893120603387777	0.19452521764690409	0.05538793699107508	0.10374752796348884	0.1176068583147352
1876	-0.06398009801466108	-0.06240663000773801	0.08937583795908347	0.064629156886288	-0.05324337187794088	0.08373639930618663	0.011681011106037767	-0.023923297523799663	0.026622738117474256
1877	0.010577997272477376	-0.014062660962532593	0.017596944611030545	-0.0003171600856453284	0.13190470065747165	0.13190508195690234	-0.13219829649737325	0.09246011244683659	0.16132347005469808
1878	0.03431458969841515	-0.04232809624689625	0.0544899880533763	0.012190799978821058	0.08284143381441116	0.08373361786374149	0.06649841176783947	-0.0042029484304964004	0.06663110041980803
1879	0.04068853952574132	-0.13520074033422647	0.14119064216746358	0.03883596583177619	0.02359871543625035	0.045443719173588866	-0.10805093532965547	-0.11485684738765538	0.1576930563387131
1880	0.04842637574136564	0.05435533049128603	0.07279846028770702	-0.11932981352155897	-0.09579713564367487	0.15302514692893676	-0.04339251526153974	0.13622259506836992	0.14296679960006115
1881	-0.04063926173638889	0.04063663259247466	0.057470736057009884	-0.03910373983633836	-0.2972360707516343	0.2997972385214023	0.25997709787997186	0.02159386503232686	0.26087235658292124
1882	0.1131119211418759	-0.04167442939395288	0.12054486621054221	-0.0014912236389114748	-0.019860422469422	0.019916328190838054	0.01266663573953985	-0.10691023553542081	0.10765798680635517
1883	-0.12370982098419024	0.08585459167112679	0.15058263750830075	0.06714009404022446	0.02404262441066968	0.07131507565923711	-0.11358482721686677	0.16001689907702085	0.1962318041605666
1884	-0.08548367912894145	0.10906427562375712	0.13857299742285537	-0.044350360728756304	-0.07483835047301786	0.0869927192257666	0.1563221369653345	-0.17707769695426245	0.2362056757659189
1885	-0.218014212882287	-0.09210046659760654	0.23667000859039997	0.061188856794435226	-0.023140184099189165	0.06541822617554124	0.07764802969026234	-0.027871495375098497	0.08249870768214493
1886	-0.05113134674696652	-0.09688169349325414	0.10954668938073558	-0.03114789644012945	0.05574956079519186	0.06386082509255436	-0.09834372377355459	0.1888664246994029	0.21293664406199425
1887	-0.08733722818243478	0.019917375911669002	0.08957953611063976	-0.006082340473796295	0.008971065720022075	0.010838583200406579	0.13234673752006446	-0.01492025846833933	0.1331851081951991
1888	0.003234913595859923	0.11040177717133562	0.11044916056069382	0.0548758677234217	-0.03020302190293991	0.06263851363552574	0.06499132595533483	-0.06654343012921618	0.09301559300888455
1889	-0.013523129751688463	-0.1599606333563539	0.1605312407665464	0.1003762101808816	-0.0566059533381708	0.1152372228214464	-0.02372256778312067	-0.027261694877075877	0.03613807174982556
1890	-0.19419973045460726	-0.07099041651849756	0.2067684079982043	-0.07110697838422701	0.1892846733178925	0.20220012346187183	-0.06282670067544452	0.03532322336960227	0.07207582415054799
1891	0.019457384996951453	-0.10817463281259741	0.10991060465241681	-0.14914531002256315	-0.0999215454938816	0.17952336548653583	-0.003088421967700307	0.09623323497810958	0.09628278072741059
1892	-0.21025808284322492	0.02425985740388089	0.21165302285147042	0.09276965089005473	0.026825619849426403	0.0965702956740248	0.20056700055377708	0.029610106658933148	0.20274091873001912
1893	-0.01510045940659569	0.002731500560915731	0.015345519528661361	0.06988486043617352	-0.11718648940561037	0.13644254108376422	0.11468690624024398	-0.09613564106230557	0.14965008501641078
1894	-0.0665907657440963	-0.13315119784484142	0.14887434826020637	-0.04432506466074355	0.10443963307259571	0.11345637185067009	-0.015381727475229603	0.10727294926380918	0.1083701212690934
1895	-0.06888896159773324	0.031530561163225175	0.07576189884949985	0.12703482083849882	0.10316700904199058	0.16364986238961418	-0.061885788187336435	-0.03700312473361519	0.07210466017962606
1896	-0.006415251774760091	0.013301152578498229	0.014767400422892735	-0.022888104507834555	0.0639425247307267	0.06791547538596157	0.1577395131385805	-0.057268311068455334	0.16781362715175957
1897	0.01492576740932702	-0.018475436881514522	0.023751216826094525	-0.009692688040758013	-0.1022542837143743	0.10271264157539327	0.007635445153956739	0.09820938785062351	0.09850575559170784
1898	-0.03018196723523263	-0.12314741703924667	0.12679210334096835	-0.041558437706243095	-0.09524385812699755	0.10391581330817425	-0.0057486533552148795	-0.14426773863670125	0.14438222683816027
1899	0.06474645578817527	0.1932116050759534	0.20377150898287108	-0.020444845539127426	0.012274251199588459	0.023846361391821967	-0.14395574501130703	0.054435715338605556	0.15390420275673483
1900	0.12635200567809304	0.06682232801814102	0.14293373590808045	-0.08555962772696264	-0.2981556892063094	0.31018907927724637	-0.14759784497509482	0.11461316209030616	0.18687241841863905
1901	-0.12297881881333406	0.012746227014299774	0.12363760018628198	-0.11270815760411142	-0.023850071451139307	0.11520396997819851	-0.21885170653338964	-0.17596832554880326	0.28082186711334733
1902	-0.20372975432476498	-0.06652073349647514	0.21431477033125404	0.042793211494333204	0.0431949873285443	0.06080350220432893	0.007057732581027967	-0.017310409364661012	0.018693899046412103
1903	-0.12324341319748468	-0.06084995622064794	0.13744692091356836	0.09006198963912547	0.04798266748617086	0.10204654995072779	0.2306388284278739	0.06006977860347157	0.23833305998130502
1904	-0.13927588652839054	-0.04032704332909081	0.14499669993463812	-0.04307632889433574	0.04507725812066132	0.0623500546165736	0.08722717633348318	-0.006973134869932339	0.08750545640716832
1905	-0.11885674316974086	-0.03784940054339606	0.12473773494180568	0.00960898384431003	0.023518008935962776	0.02540530091993079	0.02003747343502004	-0.0017405733552130127	0.020112929604212595
1906	-0.009342745381187264	0.019788489204742125	0.02188312583393633	-0.1207855164659197	-0.1893002512800993	0.22455227926397828	-0.1249137560239113	-0.00620739225720748	0.1250678942120482
1907	0.09280830793525147	-0.0276333943423052	0.09683484137789355	-0.12025587293579167	-0.0383951943664797	0.12623654750502736	0.1306548062478001	-0.05395894180114497	0.1413585717102063
1908	0.07151403814454933	-0.10013228822746151	0.12304768505505287	0.1034387644309773	-0.05108991772443888	0.1153679230986549	0.020675085919381685	0.011348851592506435	0.023585071766745815
1909	-0.02972061739032509	-0.08847198906328159	0.09333063777171734	-0.1439139815497172	0.10307800675385713	0.1770206472755101	-0.13509626397395408	0.11398715979656952	0.1767599308050582
1910	0.0484874426099579	-0.017204233744870383	0.05144917637438036	0.0833333895737092	-0.04979451453869957	0.09707701837195222	-0.1389780653928159	0.022121814797221452	0.14072767087624374
1911	-0.16596243387278348	0.06475452241698307	0.1781479094191947	-0.1365427935752124	0.11640982647268168	0.17943015960736067	-0.058099205358764644	-0.06242553096957729	0.08527874635660142
1912	-0.011762628961456629	0.053980782407149396	0.0552474823804027	-0.11173542058286415	0.07040627246464819	0.13206758654263287	-0.030534302996663366	0.00828356029594495	0.03163796818173697
1913	-0.12732048791559933	0.11146264138262406	0.16921710039785498	0.06302180043312985	0.042338966638532864	0.07592322059720626	0.1282384151712231	0.08611638941221245	0.15447046206645076
1914	0.01203124958942625	0.023895326685323143	0.026753272773277395	-0.06562618345571278	0.06826106240983634	0.09469091084302886	-0.17253794942069578	-0.17696903964820243	0.24715862312350265
1915	-0.14001451459685507	-0.13973072371318945	0.19780985679991944	0.16038368798646263	-0.03842139120693984	0.16492158947334853	-0.20605258364726947	0.11271408087839443	0.2348661986237616
1916	-0.09733914251233028	0.05178891669231277	0.11025878902472606	0.1586242206592034	0.051918186010537666	0.16690458776907374	0.11607261704099525	-0.037259004932115	0.12190605348085432
1917	-0.1107113391953224	0.007188025204179712	0.11094443804336318	-0.022345841363114606	0.06876296612222117	0.0723027118174085	0.12047070986385658	-0.14839354740937266	0.19113826630959915
1918	-0.017494801412552583	0.131625701703786	0.13278325732365023	0.15950243921656174	0.24552471060977132	0.2927856069482326	-0.13354162598450822	-0.0634478765069294	0.147847891103745
1919	0.055280543466276005	-0.03419559139460228	0.06500213040165244	0.178378188999987	0.05616761071060763	0.18701224239031372	0.07276550589878031	0.10526459846091592	0.12796661493469025
1920	-0.06793734654742917	0.04756422158103192	0.08293273316679602	-0.09505516692306057	0.0492668660054374	0.1070640408576504	-0.10661417784200346	-0.05107651826855011	0.1182175690638404
1921	-0.14665632908743698	0.07706033901092567	0.16566947428503961	0.03062120872282549	-0.1027599907584325	0.10722534273351603	0.10824264588774786	-0.06995875600720461	0.12888249660390647
1922	-0.04302416971505755	-0.09613338615709283	0.10532192133501364	-0.051798093036694595	0.08762620217113139	0.10179093156649104	-0.022985261171946755	0.07152970881037758	0.07513202695016294
1923	0.09626858944357936	0.1315586174875062	0.1630193582022712	-0.01480264526859894	-0.0799668721311114	0.08132538930359628	0.050489730262860195	-0.08659986862898872	0.10024345419315162
1924	0.030721532851285167	0.05372094582003552	0.06188499495460742	0.07014518086828132	-0.10618061273744286	0.1272582764316047	0.3265046083780833	0.060802632293822614	0.3321177793885527
1925	-0.08526454309659973	0.061744435032855795	0.10527306192468454	0.07766903839141091	-0.10190260946258808	0.12812736374378117	-0.022849682049546693	-0.08609249467732612	0.08907314752230777
1926	-0.14706831102288553	-0.08501274449687168	0.16987128902205512	0.06860577521839435	-0.09388822004898677	0.11628306092154529	0.20141960947315957	-0.05950705003850184	0.21002606525049425
1927	-0.23210308995633436	-0.092323595143486	0.24979089372412389	0.0384775267037856	-0.12262856083214292	0.1285234764274726	0.1078553719560295	0.12000583892326605	0.161351116003114
1928	-0.15619530749904723	0.12120770909108851	0.1977075689695057	-0.08293146298821208	0.16278540028033342	0.18269295032319546	0.0641129276767109	-0.17838467654597767	0.18955621942234507
1929	-0.13640919161799958	0.006857013319072626	0.13658142695672085	-0.01814515546580784	-0.09427204858168312	0.09600242606656124	0.20524405240906315	-0.1004662085906374	0.2285138510416201
1930	-0.16723265416908156	0.006076576708374395	0.16734301719799483	-0.08238866757874196	0.07221125200860112	0.1095552712654674	-0.07316058709576241	-0.06463593090150498	0.09762312772955374
1931	0.05514875193961802	0.12301986551981763	0.134815696982998	0.0011473148544442913	-0.018745330102792144	0.01878040819678512	0.05468817913042648	0.055754647739774336	0.07809851266949927
1932	-0.20507801264119255	0.02961653161564932	0.20720552650400495	-0.034569449916025626	-0.03843144166372929	0.05169161030427696	0.2161026293374302	0.006171093787648188	0.21619072321699354
1933	0.0031081451449888895	-0.058880358179494025	0.058962336670011876	-0.10512042766793414	-0.08180983123410566	0.13320342638101404	0.09029822917253731	0.06939795645977596	0.11388523412843753
1934	-0.07779776091181721	0.11388246399371484	0.13791920536376373	-0.07854407236008923	0.04139924353285098	0.08878664690143014	0.09297386653418717	0.09854210835572191	0.13547947068654972
1935	-0.013221818147665883	0.05621551418207774	0.057749463286556446	0.10428448432818087	-0.04005196680789871	0.11171129628097429	-0.08836379025019914	-0.09307280362413727	0.12833824917708053
1936	-0.025857397307049845	0.02257304558081158	0.03432415158875782	-0.10087457560948403	-0.11414379431264422	0.1523301867145207	-0.22193269079924627	-0.07114573274401415	0.23305757772077812
1937	-0.178591714675546	-0.05308953839734042	0.18631559150536572	-0.0061196857251998036	0.10399621276867717	0.10417611445817697	-0.02193793013668369	0.09030519179307518	0.09293169773261493
1938	-0.05528304315183583	-0.18720496228236386	0.1951971125894771	0.05807597127956354	-0.065779488161035	0.08774827350320023	-0.11576135447900701	0.05632742875102593	0.12873799136430636
1939	-0.18331307145961145	-0.023366954555344238	0.18479636558425097	-0.01962568447706139	0.07597058007837518	0.07846461959786706	-0.11600783621131057	0.03217306450775087	0.12038656130253975
1940	-0.06103899309321621	-0.12928938423081301	0.14297378624285115	0.03257384338355907	0.1842740571248984	0.18713092583014426	0.1419110949458614	0.030026421297817796	0.14505290360653705
1941	-0.18312161805347743	-0.032213726698234434	0.18593345902852507	0.030487631386745418	-0.0014872185703851896	0.030523883872308307	0.05343415721880604	0.03482440724015714	0.06378047112802156
1942	0.07110854466316442	-0.045337832838452115	0.08433234379880993	-0.16337104046798712	-0.15481607517665497	0.22507357462993377	0.050292031220622986	0.025431338320235482	0.05635637828191584
1943	0.06433690150619843	0.018676633089719136	0.06699293633649946	0.03959672321267894	-0.17329550610706163	0.17776173076926358	-0.1294893896706014	0.2850916753507276	0.31312100758580463
1944	-0.07767607769587347	-0.06962167231142305	0.10431083501561352	0.0015102240642846862	0.030616964236084888	0.030654188551616335	-0.07971246218794668	0.048428710869624345	0.0932706634722757
1945	-0.1732758885680557	-0.052419187641636236	0.18103122601379668	-0.17245632422766974	-0.06840846210537761	0.1855287078964925	-0.0029317499325553346	0.04136506690871352	0.0414688306807581
1946	-0.20529898039006872	0.005757040601946506	0.20537968464698322	0.08574276514440556	-0.06094878154116411	0.10519779344625643	-0.03776543572232178	0.059451880548095935	0.0704326219588756
1947	-0.0032944465650543	0.06596904272495872	0.0660512526468456	-0.04052693596494459	-0.12146638067533233	0.1280488741577663	-0.013465482194173891	0.10981870601105968	0.11064116503664072
1948	-0.10990920764246874	-0.01410978240267385	0.11081119024740288	-0.007103106219788559	0.12482501173587458	0.1250269477865905	-0.11057506172699429	-0.07353659589730595	0.13279486139189373
1949	-0.27109776166262883	0.008301682356376797	0.2712248408764096	0.02319086569446419	0.014300167400625717	0.027245385652337435	0.1146267706010442	-0.05742417127217537	0.12820620883841993
1950	0.057775523297184606	-0.10254585014376241	0.11770158229170286	0.048198480803410326	0.02013877305335156	0.05223661294390279	-0.0009903131573159361	0.21298198005631813	0.21298428239863018
1951	-0.022411614872743908	0.04560791458055869	0.050816949471527054	0.05056368476046964	0.054698591365575075	0.07448907378894112	0.1743803770630223	0.029970632026593766	0.17693714897871313
1952	-0.09272510591241585	-0.05519605938567063	0.10790991723736618	-0.07322706244658192	0.07998846847824612	0.10844518322199	-0.1308248555127744	0.05078844940971142	0.14033748399262796
1953	-0.03216963124825563	-0.0004169883118562843	0.032172333671976146	0.02053256836057894	0.016276151465838204	0.02620113489948011	0.15173599322102974	-0.20162837099977993	0.2523446286941675
1954	0.030797867946533455	-0.10046650920347613	0.1050810551031168	0.0805160476087537	-0.029303432687783723	0.0856827000614626	-0.2014455626654671	-0.08731172586135927	0.21955330147938057
1955	0.023599610826980057	-0.0985983591930776	0.10138332242904681	-0.1548785388382704	0.07065551354141958	0.17023384912078843	0.06969568965815724	-0.0392662135539113	0.07999577916232539
1956	-0.012378510460949593	-0.022324119415517537	0.025526335986782854	0.017893958412261414	0.1662359496783779	0.1671962461095701	-0.21756993417810716	-0.15205816889117027	0.26543994233122026
1957	0.055450935031736856	0.012585865047139355	0.0568613242448565	0.08711280021940994	-0.08100941634342881	0.11895867138788084	-0.04589128297217457	-0.12040348642678621	0.12885266546159413
1958	-0.17211170244620566	0.09172168890918748	0.1950264247103069	-0.04165175318383496	0.025844248548563268	0.04901829991265528	0.06988875540700171	-0.05506924437587623	0.08897786133904145
1959	0.03583436523182576	0.029249951472881713	0.04625647406292246	-0.06927658253632607	0.0388621735801979	0.07943244565849543	0.008485683025477626	0.07271063767674775	0.07320412316098164
1960	0.03431779110970775	-0.11020079757686327	0.11542065054931169	-0.059882140573482553	-0.06290033129050679	0.08684654533208465	-0.07206994468682747	-0.013061675889248668	0.07324400524410275
1961	-0.03509120976758621	0.06488747343751235	0.07376840253154875	0.01067144101448444	-0.023184669621622488	0.02552270672929118	0.2105428935621515	0.24095683219946837	0.3199820385789275
1962	-0.042547834232904896	0.04582706383722284	0.0625334948475747	-0.0470384640023428	0.13536776847078758	0.14330753586765926	0.06456309421076217	-0.12810481654300748	0.14345465191336723
1963	-0.2310221142532753	-0.01677112239428892	0.2316300667452686	0.0315471056530731	-0.00924417232575483	0.03287361551570512	0.11929531900487814	0.06763720573235489	0.13713557064363913
1964	-0.12306040433597591	-0.024067126958085144	0.1253917450048067	0.05492870575664049	0.015231250847573938	0.057001348391782024	0.0563647763684566	0.23628924909258583	0.2429189108566976
1965	-0.11437855808705934	-0.0678352462896969	0.13298148438507762	-0.010150629713960439	0.09883688426274169	0.09935675605793766	-0.012541833652647482	0.057277482246124764	0.0586345253568733
1966	-0.024240918878719094	-0.1611518759422069	0.1629648712691698	-0.02384711983665174	-0.11101226709612685	0.11354474259218451	-0.16120702129699932	0.04664496900882903	0.1678197153176164
1967	-0.12077712350749313	-0.021110989474256808	0.12260826823394265	-0.13097071483974873	0.20482026869400977	0.24311452160148958	-0.16483887912344677	0.08846949510732027	0.18707941531664693
1968	-0.14431942775278558	0.05526590126176395	0.15453937061204354	0.06173446168515951	-0.05258640072382109	0.08109545795322151	-0.15053904737030296	0.05623943699828711	0.16070121050272965
1969	-0.05873168645064698	-0.13942535348592958	0.15129058195411083	-0.07147687126489913	-0.04998057252286459	0.0872181217152278	-0.09139859119791802	0.17407825981451364	0.19661368979044527
1970	-0.0685051012633002	0.1523791698089615	0.16706992635050552	0.1363448353659301	-0.035687086937603966	0.1409378668245503	-0.039438149482350256	0.05790198385265347	0.07005717214293727
1971	-0.15807209485908263	0.1672436203304217	0.23012434837358053	0.01188842651313258	0.1279351280479984	0.1284863092847479	0.09527222135911861	0.13845816991148188	0.16806980983489475
1972	-0.16283801200160916	-0.006471451009489027	0.1629665543318764	-0.0521134211823299	-0.11902596560400508	0.12993455720204966	-0.12816271799565637	-0.024522645709424556	0.13048770990642797
1973	-0.021722766477869516	-0.026298726146507315	0.03411013896748354	0.08649503339322644	-0.06162755534461131	0.10620426723747256	-0.015205420414121058	-0.051190734596865	0.05340127450292587
1974	-0.02923552780596957	0.03483442938243738	0.04547695632398497	0.09055700577548267	-0.11302562788537554	0.14482873973733315	-0.03758695360899626	-0.011250768340879834	0.03923466413600327
1975	-0.2126669657414571	0.016321073014441717	0.21329232462050957	0.05411617300919465	-0.09175366439685655	0.10652368333573557	-0.05633486852332198	0.06905074509038926	0.08911578316481257
1976	0.0665153884854722	-0.04315690943330154	0.07928944278532596	-0.11342945214216626	-0.21242202928130496	0.24080979867368263	-0.02111959270912763	-0.04857867829670644	0.05297098433344744
1977	0.06141906720446635	0.0873113032569854	0.10675001401732939	-0.025467741581247667	-0.10509501981344302	0.10813680710487615	0.07961920234580866	0.04837365191950812	0.09316237213710563
1978	0.02184369607128158	-0.019715357454889417	0.02942519970414111	-0.04842928067636554	-0.047661875961580814	0.06794887524460805	-0.00020790180830418658	-0.18015793468529834	0.1801580546443431
1979	-0.12808399348544502	-0.10945318849516943	0.16847999839428598	-0.015283304674156782	0.1593815717621908	0.1601126628944428	0.05787093238795456	0.01351333335211072	0.05942772916523461
1980	0.04163637683195517	0.043602980000386184	0.060289366729189074	-0.003041923242699074	0.10934313521594584	0.10938544014569347	0.18555542094779953	0.08074408285567788	0.20236210405933136
1981	-0.05349933680423192	0.011735451469213617	0.05477134159100827	0.04453374283504063	-0.06782348017868642	0.08113740638229819	-0.08750890389241728	0.2534089501794832	0.26809308885445016
1982	-0.09244034755610651	-0.09605579101960587	0.13331141303240307	-0.05118343951254829	-0.07621306927069943	0.091805100119738	-0.14182639029322547	0.03707954162453657	0.14659337430693128
1983	0.08861277242329743	0.09504782433658639	0.12994734451946946	0.1712113538124295	-0.07634841261546624	0.1874630837876791	0.02510870840292613	-0.06834601764285442	0.07281226109180061
1984	-0.03048518773862703	0.15327935047086078	0.15628149587276258	-0.07866258605672286	0.11523052718957792	0.1395201664330981	-0.12479040848898686	0.05161310468400845	0.13504280294029228
1985	0.08332874854216317	0.0758987247097003	0.11271333881205867	-0.08591919097149664	0.01722163702038919	0.08762814706964052	-0.06264729577788991	-0.05149749600866437	0.08109670624288527
1986	0.0857844875834654	0.03401930253647329	0.09228375401459255	-0.05258291527416714	0.1478177534225424	0.1568918455676323	0.11339151165528609	0.06410866493995762	0.13025957099520416
1987	0.18363321076252762	-0.06579650751175026	0.195064954555396	0.08838301925138378	-0.05014592955372336	0.10161777572254502	0.24046842482263858	0.057774785089900145	0.24731152243448978
1988	-0.04973495968992075	0.06134188968816351	0.07897084047845042	-0.06789648936583509	-0.1529016338177849	0.1672986637494542	-0.006819768866843402	0.013993081903490048	0.01556648928162504
1989	-0.16177660240408132	0.04916936785789411	0.16908369472232715	0.030821467261211724	0.1354813515245221	0.13894300793866912	0.09786832372871412	-0.15845905461589638	0.18624575372134533
1990	-0.2369301257534537	0.02040127759681968	0.23780684728815082	-0.028282867025482602	0.048379352658253535	0.05604000652045639	0.06647408792948514	0.010988960221302631	0.06737626891422746
1991	0.0211742636628993	-0.07267019205360371	0.07569218093550764	0.03306439104042439	0.012882667174329954	0.03548544868532248	-0.049392578075927736	-0.034985251626843544	0.06052763501393538
1992	-0.0031830518082241973	-0.08404518227411456	0.08410543669884236	0.12495788027527739	0.10199366697020366	0.16129841891636562	0.04764726197231977	-0.04228247575186847	0.06370297739639973
1993	-0.023543019266475628	0.10450484197487123	0.10712392707688816	-0.15691043841304453	-0.07530091704440849	0.1740434250142841	0.02656297849508629	0.002301360792571352	0.026662484655935598
1994	-0.08206595517809917	-0.01997870936224382	0.08446283103871662	0.07909473099016208	0.00689470625240229	0.07939466886833789	-0.08907098894688399	-0.014083728573876787	0.09017756085922132
1995	-0.00264826236773058	0.05060375610903796	0.050673004903117144	0.039003487440501444	-0.008831067843509524	0.039990746326844434	0.20558834946116578	0.16396517981766334	0.26296606173954296
1996	-0.1430760113791281	-0.031172372137945575	0.14643244796446914	0.029877950476276977	0.021982522183818746	0.03709343885682403	-0.055844015158963846	-0.0651502872923793	0.0858085891001253
1997	-0.13112074935117107	0.14031922577948708	0.19204722344717015	-0.03057368218208573	0.18337318758065738	0.185904480757356	0.05649830870978896	0.07253065134929025	0.09193886159953751
1998	-0.068059324764722	0.07418804161896934	0.10067739173562171	0.010870184246657682	-0.005412965282918588	0.012143356155131364	-0.03263483827945359	0.05250182806869879	0.061818076806718095
1999	-0.012492178790261946	-0.031117007026125434	0.03353092091177649	-0.0905386696306709	0.010978791568933532	0.0912018890309069	-0.034007706726167944	-0.07332434819401487	0.08082687767599452
2000	0.05511940137058648	0.09940945157452007	0.11366788231421689	-0.11727458197951188	0.0809167845076048	0.1424810639822689	0.15255338943808866	0.07924473646200184	0.17190772200800422
2001	-0.09962111900223475	-0.07521720492804719	0.12482786254857231	-0.01401808616499562	0.14307337940111878	0.14375847325631183	-0.1480784619330766	0.19791062531152545	0.24717574011149362
2002	-0.10382699411064943	-0.009873332423813939	0.10429538532075121	-0.02998974888946303	-0.20481316031458965	0.20699713929545707	-0.07814717227809741	-0.09296286425595257	0.12144576841427329
2003	-0.019138539507971356	-0.0873243463214122	0.08939700864659912	-0.04048965717560428	-0.028246375104998313	0.04936871524326141	0.12881714686937065	0.06760837695436356	0.14548109829791747
2004	-0.12001740768610002	-0.08154771641693384	0.1451006829774009	0.06454301096967396	0.10212451669666713	0.12081066664644848	-0.18056689774242962	-0.023402491084951457	0.18207712967120904
2005	-0.1784531213057643	0.07148240778998877	0.1922374862695205	0.053148071862158655	-0.03719694003656432	0.06487164165295144	-0.03384475274235502	0.004719077311464657	0.03417216672765613
2006	0.045640212914299476	-0.02475270832924996	0.051920377545772035	-0.14700011923588624	0.0633575570449582	0.16007253071676572	-0.03603155061654017	-0.07834631025427781	0.08623466223214335
2007	-0.18334109508245067	-0.055658130790592515	0.19160319587401178	0.17009665182074496	0.026044756936364568	0.1720790525441782	-0.12505793788835126	0.025020266052457614	0.12753627539732562
2008	-0.057645596251314914	-0.018672043665110508	0.060594223997023064	-0.006249134948096885	0.07461751979472644	0.07487874162882227	0.18385315218311818	-0.05321917683922716	0.19140078983931527
2009	-0.07963979410303194	0.0702029129540348	0.10616471067169687	-0.0657487567034881	0.05346321102809736	0.08474204352910863	0.141640667456861	0.07535953084861118	0.16044044866350834
2010	-0.02372052505266235	-0.0030497554890535393	0.023915775490604405	0.134649324085122	0.1296299841346847	0.18690739221159453	-0.14906072281300314	0.0017176661975766474	0.14907061904581081
2011	-0.026708748127293215	-0.1093234488312063	0.11253876528057598	-0.11806449542756298	0.10490421947697738	0.15793707716884875	0.109500712417683	0.03838391089897244	0.11603331692182367
2012	-0.05033729874488731	0.09575688294678121	0.10818144146116557	-0.020808633309095045	-0.06975125830312158	0.0727889913040507	0.022811397106624363	0.12381706831588811	0.12590085879094476
2013	-0.036318254870714314	0.25565432159145096	0.2582211218805293	-0.12473733065652688	-0.21321580672717233	0.2470230392041087	-0.26982055762939167	0.12986973163078333	0.2994482935554777
2014	0.06598050015932069	0.021326359119637497	0.0693414738419502	0.11495019225047491	0.17165249582312955	0.20658684861513005	-0.06995606579513992	0.11529063615726609	0.13485466965248574
2015	-0.06694681167700418	0.057660083270327504	0.08835474405179025	0.11890584254649685	0.015453084447071646	0.11990578472542776	0.04826395013436537	0.005233968888450804	0.048546918675625314
2016	-0.04936550191107746	-0.08477374359531563	0.09809964516804795	-0.13944887599709935	0.041132058850565326	0.14538856654545004	-0.03230808031439676	0.05819340131869936	0.06656037868462522
2017	0.0343454867442971	-0.22328303773861585	0.22590911314395185	-0.08722356654753788	-0.08718046036034025	0.12332227385964639	0.02326244699048952	0.042606179683195744	0.04854305292399826
2018	-0.04363765703721053	0.061484397191394785	0.07539612861206074	0.07163533287654518	0.07110770233323992	0.10093525770238113	0.13886016296135803	-0.14662033003559385	0.2019397584365233
2019	-0.025403789869625274	-0.08497202611139255	0.08868820531060066	0.07818527999041346	0.14629137110921006	0.16587375702078966	-0.03140023727743013	0.1596022598649	0.16266178486375335
2020	-0.10277687941955825	-0.020829238052526722	0.10486631537853917	-0.005339005727561122	0.15574001234294835	0.15583150011066643	0.03887825273168254	-0.09292756550249126	0.10073257152325847
2021	0.004784932923711055	-0.013735547549379607	0.014545131472959676	-0.011386759972793505	0.03945769319767484	0.04106784453997857	-0.023422716245954836	-0.04225984265723219	0.048316849418733196
2022	0.002457395826617669	0.06604037278203999	0.0660860774402558	0.09017138957291235	-0.09808382290455044	0.13323406401172766	-0.06835893624337062	-0.011640994293613222	0.06934303795240836
2023	-0.08091665462949589	-0.086896865520728	0.11873740031580869	-0.13840911790737867	-0.03989422451106861	0.14404385814479628	0.0839863513901713	-0.21952181928041434	0.23503943575497332
2024	-0.14806465131890975	-0.026191536977029705	0.15036335184947638	-0.08941470078511028	-0.1784326176984529	0.19958253374284296	0.04043200638082971	0.03871173517159716	0.055976294803919684
2025	-0.014373646136398207	-0.09188121493593558	0.09299870623486106	-0.10541561896751622	0.04443126363469104	0.11439663417461192	-0.02718995774700552	-0.03666207575625382	0.04564429428790897
2026	0.1391714997166322	0.10223403085911453	0.17268614130577745	-0.14744877780948806	0.015732321951912057	0.14828569732617639	0.15691380193079188	0.16451214528006516	0.22734596363477635
2027	-0.015803871658487633	-0.0343915752210278	0.03784894721893282	-0.07201522915569178	0.1945847900004789	0.20748357460261108	-0.11289181647447488	-0.019201443599728495	0.11451313314733849
2028	-0.03628225844568646	0.13882622977939005	0.1434891088294843	0.11013735372084095	-0.10805736004731678	0.15429397183631346	0.30888308870885733	0.06138374970339988	0.3149233672149044
2029	0.04686492446972996	0.003017244846455744	0.04696195174837772	-0.04490766292965382	-0.0407185536528274	0.06061929396967262	-0.1854992312535008	-0.15943395155728748	0.24459997895505073
2030	-0.11209310826547186	-0.09455679097542471	0.14664873555603866	0.02030525096027982	-0.11261193046133283	0.11442792534511848	0.011742788069933077	-0.01934817315148474	0.02263282739639919
2031	0.015563250421749383	0.2001087708889548	0.2007130662173698	-0.032694315869870094	-0.019911337314572786	0.03828027747879498	-0.18818204464675864	0.0887982619372702	0.20808078539479494
2032	-0.16148145600606442	0.06207815396211598	0.1730027682818477	0.07815013962236388	-0.06340707356003442	0.10063747463267639	0.06924789971951954	0.17072290585845587	0.18423241354419642
2033	-0.10050883848689929	-0.20438357720057204	0.22776012215330366	-0.009672274849856456	0.05357084200956096	0.054437009601782015	-0.03583505287281265	-0.10696909809433752	0.11281196284753352
2034	-0.08437571421536379	-0.06681741214440756	0.10762819200854563	0.1508666572497089	0.053549667366538614	0.16008846037353247	0.010181757984681199	-0.06719064105349666	0.06795771067979299
2035	0.025080318317913342	-0.17058729855861723	0.17242113790499897	-0.0026346756199251043	-0.19025539148090112	0.19027363323165186	0.16816054554126741	0.08033942511187225	0.18636628532018018
2036	0.02378196920858228	0.03419947483653263	0.04165556551689803	0.032212920497848574	0.07018829653161518	0.07722738644425729	-0.21172495803888294	0.0638542602146675	0.22114435196072543
2037	-0.05375781240305589	-0.05612645442023801	0.07771795983007534	-0.1234001568229306	0.18532527160734438	0.22265007298507636	-0.07581532700606596	0.21303031456210186	0.2261191693144674
2038	0.15470138808350467	0.07178197620726325	0.17054375269467725	-0.00052453322209892	-0.07931840063802381	0.07932013499027306	0.17212782696966994	0.08284571576940343	0.19102722695638288
2039	-0.11664260407312334	0.11761627285826073	0.16564747123342466	-0.13725981134272738	-0.16025434424758986	0.21100168402187255	-0.020484016677915204	0.14168995577709145	0.14316297882963752
2040	-0.20661491726789677	0.022818679004307493	0.20787115275843698	0.1903877663307329	0.03408246722637109	0.1934143638426123	0.05193657659626717	-0.18247460049043823	0.18972186962151985
2041	0.030986833227989685	0.010188121261188322	0.03261873155614613	0.08220362096160976	-0.07059630865524197	0.10835715986932383	0.1177153819913408	-0.08999880568132093	0.1481779206947899
2042	-0.1667070269144265	0.010287377983484844	0.1670241388794518	-0.03576598393253676	-0.09601462452579694	0.10245981519352963	0.13169176522808146	0.009123375045820772	0.1320074126748753
2043	0.03074218389500892	0.024107404649472024	0.03906723473152318	-0.06847619856709994	0.041622765153975956	0.08013391510006194	0.05883687249692203	-0.03321609819685197	0.0675654256601849
2044	-0.09731611652712735	0.06864649403822046	0.11909142571848262	0.1188987869789615	0.03186644648466301	0.12309505252701408	-0.008337107209638808	0.09183454781988161	0.09221220922365504
2045	0.1449968404553027	-0.02983415934102417	0.14803432306599076	-0.050732510176574576	0.0842987815202888	0.09838735769712299	0.04696252108131673	-0.007151631904462975	0.0475039390494099
2046	-0.05253463675514961	0.04246043533124383	0.0675483280882233	0.03875907310987915	-0.058346699162086964	0.07004714877457924	0.06250559214781597	-0.05121204750765383	0.08080608182355649
2047	-0.04102938646747196	-0.11211262431446638	0.1193844675180731	0.04235802847605423	0.013859459091218747	0.04456778189095108	0.16445185009725807	0.14256943512230422	0.21764754726737434
2048	-0.11632767850038549	0.02349230520184269	0.1186761020129393	0.03255292816193817	-0.013396738133946144	0.03520178581472585	-0.02763873516771211	-0.06452725425557476	0.0701973377232678
2049	-0.08870148566421217	0.005137150099923549	0.08885012025983748	0.02536681071137259	0.10083893025112373	0.10398059886275711	0.09404423552592014	0.10850241228368394	0.14358653038162483
2050	0.04259202088717572	0.08673726887026584	0.09663039922470774	-0.06480144023399174	-0.012372017253188691	0.06597191423107868	0.08771282781573388	-0.040848588310761	0.09675818999141425
2051	-0.05659542517147114	-0.05765770387785112	0.08079265416364013	0.02326573660482081	0.10466140552755697	0.10721615692967469	-0.07697655740173688	-0.05998247873621352	0.09758733598558371
2052	-0.0925544394225575	0.057421338490666406	0.108919852969436	-0.02664017163910695	-0.2424533011718771	0.24391248839307517	-0.17488225849769826	-0.06281515537710115	0.18582127995013142
2053	-0.2027679982833232	-0.20181931976681805	0.28608722264191894	0.0059344146908062514	0.03561906610610307	0.03611004220425943	-0.22559454432013645	0.015216438695741848	0.22610713928045542
2054	-0.1576902096875443	-0.0007160675232367414	0.15769183550203075	-0.06073406363040184	-0.13583761173170802	0.14879678506619679	0.15657489046356898	-0.013395671496044162	0.15714687505168076
2055	-0.035392063701293296	-0.010019385297209527	0.036782961473627175	-0.009572885506057912	-0.19140703503078046	0.1916462710208224	0.05325142025277342	-0.06296628432456702	0.0824649423729848
2056	-0.12416873041957177	0.09810952533815942	0.15825091650946996	0.02319024287773255	-0.09370408478838886	0.09653104614971184	-0.06658562794644787	-0.03354897923616335	0.07455990783800165
2057	0.012201160085626935	0.02495533953476734	0.027778359899940416	-0.13522190507464196	0.02004794855374265	0.13669997751729512	0.08092109449967494	0.09621226395670517	0.1257180308098247
2058	-0.067531216568041	0.03841769470638864	0.07769417273974243	0.07742034072544234	-0.10310903862450277	0.1289394547999672	-0.09406411037662114	-0.05359081696186098	0.10825909903368332
2059	-0.06660609142946863	0.05558772429847527	0.08675463392922612	-0.14532868588298753	0.051556595340223006	0.15420281924644427	0.1396081743529295	-0.10366914085025186	0.1738900029063986
2060	-0.07999363055233617	-0.12999957318134212	0.15263967359855948	-0.059238955838021405	0.08495910927907643	0.10357269977302466	-0.17754895370030124	-0.0648373371743333	0.18901722474930663
2061	-0.04413709656032037	-0.07763916514175087	0.08930802459288363	-0.04942040348921178	0.06151593984826098	0.07890872661785488	-0.043348732979402047	0.1597844371247603	0.16556019750591014
2062	-0.10031510614518585	0.07744248330160369	0.1267298652285209	-0.03294048887605314	-0.16323396139980478	0.1665244785659644	-0.25372835272504596	0.15483723208818126	0.2972417289299984
2063	-0.05530537717927644	-0.07431005259465985	0.09263189872588785	-0.11743082668477339	-0.021183330504158885	0.11932616036359217	0.11541905895244312	-0.20797917112336833	0.23785898089126437
2064	0.12173946349110759	0.05913626755515982	0.13534251036336722	-0.16966713960610233	-0.07814039979771305	0.18679630709053927	-0.025491017950780192	0.012697174829396928	0.02847824160328845
2065	0.006499158204444916	0.06062514202072248	0.06097250939890185	-0.018090659523936597	0.13683170331429795	0.13802241482419822	-0.05088564697905335	0.20598328191594617	0.2121755440604336
2066	0.036395407564429966	0.029764616336721696	0.047016572370316465	0.006789642685184557	0.01780577576443941	0.019056361099800193	-0.054480836416238985	0.05587515357770303	0.0780396971031083
2067	0.007409942419574779	0.05698859078285725	0.05746831062487722	0.16222647541127294	-0.08697727341542591	0.18407193000331717	0.013455679476729763	-0.06492857516525168	0.06630818338010944
2068	0.0888902887299433	0.005107154651258235	0.08903688257752826	0.004565998633601145	0.10741349825206493	0.1075105015813265	-0.024007844738950526	-0.0995395826246598	0.10239387246364418
2069	-0.0797332291571983	-0.07205558982967589	0.10746811553915323	0.20641180897410227	0.06290322357928459	0.21578380481543732	0.06952649570283848	-0.03641460342942552	0.0784853932119802
2070	-0.0623212547637149	-0.002940192160424693	0.06239057240692764	0.18777837826893456	-0.06501019364022759	0.198713473681205	-0.14969971338840496	0.06832260539829735	0.16455388964403742
2071	0.028985706449927186	0.13472076163109595	0.1378036820729545	-0.14316712644624696	0.06582563276061855	0.15757487116672977	-0.16220711658627682	-0.05202624416052372	0.17034634939641188
2072	0.037212370123651146	0.009595543170962657	0.03842961018492658	-0.097895879106956	0.07993319162763798	0.12638401113235978	-0.0026250268116357967	0.06843604329739315	0.06848636935890584
2073	-0.05671254775042124	0.11809130019495886	0.13100331390495318	0.007201848974046498	0.07220399449163116	0.0725622729053637	0.021580561705139324	-0.27451741950518505	0.27536436634992384
2074	-0.08838106652695407	-0.05689780866585416	0.10511219506516849	0.020279589352162244	0.007913660182506676	0.021768963268298375	0.008856123995160012	0.007443009002560934	0.011568462094412205
2075	-0.02945648809607132	0.0378955079719849	0.04799743967555731	-0.0010454266767472738	-0.10117055409487055	0.10117595530954765	-0.012389396284634284	-0.04708730713841425	0.04868995413681417
2076	-0.12454779806519627	-0.07934941784637345	0.14767695864774327	0.030227562076417577	-0.052925184869378576	0.060949000833004446	0.25890822585154527	-0.1575395804313457	0.30307126029381143
2077	-0.08695780594203377	-0.029326605307511813	0.09176987410427773	-0.1473727205412843	0.15769357599594697	0.21583786199397217	0.11987733569855755	0.25341794320608363	0.28034127336692055
2078	-0.0332816027169219	-0.10277129946272663	0.10802594629376991	0.07054795439711596	0.025486912655471313	0.07501064315365638	0.025450115735443948	-0.0013588514130322205	0.02548636631829244
2079	-0.13041082320235672	-0.12794651933529727	0.1826945391037563	-0.120941476053529	-0.056005389699619226	0.1332795719733994	-0.08140443975445903	0.06419370103746949	0.10367021782858066
2080	-0.02204924316352215	-0.06933211000067739	0.0727537669212403	0.1044252448884872	0.06729277609497522	0.1242294227813564	0.042002524762089724	0.005929442610215576	0.04241898603288156
2081	-0.033934828517466854	0.04045953884955988	0.05280669342449806	-0.07138773392350116	-0.08340056677030389	0.10978097782558012	0.037541620784554273	-0.1019237514617373	0.10861779045425879
2082	0.20029830655528016	-0.0052803067275273285	0.2003678947537498	-0.16915945160882928	-0.02134207092039347	0.17050045178758608	-0.09209135823375084	-0.10689599370732412	0.1410941945368884
2083	0.026525866589391184	0.000258672793508859	0.02652712781158716	-0.022424801002810572	-0.006123360170364557	0.023245800476465874	-0.08523332074191554	-0.02458449980980099	0.08870804132429233
2084	-0.10642485341098601	0.030612211448762482	0.11074004205044176	0.019540906101971484	0.0543716284507008	0.05777647437899896	-0.024387710021675203	-0.21509438816812526	0.216472529946692
2085	-0.05127417003871579	0.08922687885528074	0.10291004044025094	-0.070390086485091	0.21829336087087473	0.22936162642360325	0.12315053944072844	0.03543089201492504	0.12814602402538944
2086	0.04353740818314328	-0.12665955833186368	0.1339333775730621	0.0012137848021045246	-0.13315555259716577	0.13316108463437207	0.06536900205900449	-0.044920195280506434	0.07931538548244575
2087	-0.04816188423851218	-0.03274622811517099	0.05823987078604024	-0.0192852625818671	0.04047350052909052	0.044833309022755105	0.1930071079232193	-0.1883333258443267	0.26966865841708515
2088	-0.028314954267629602	-0.003049213540314215	0.028478664617435832	0.03135950507563085	0.07352136718977323	0.07993003185312751	0.03706119926897664	-0.05707605975088266	0.0680529873550098
2089	0.04140650555380784	0.023887923735113812	0.04780305013858566	0.051968336679374096	0.10162282977299557	0.11413985959467453	-0.14126936918058322	0.21134331485860147	0.25421060442889054
2090	-0.04423569236865499	0.00766084924228797	0.044894154301505056	-0.07582966678981776	-0.06658646579809532	0.10091529018407323	-0.0926142989684474	0.06328142813568186	0.11216928064451703
2091	0.21554557015398249	-0.06250107663320331	0.22442432442432558	-0.20178760839983734	-0.021649376997610194	0.20294564402349402	-0.005622928638595758	0.039846524601036645	0.04024130774783244
2092	-0.052270506068254945	-0.0787993615794873	0.09455974402443282	0.05240397650248531	-0.0268044963919855	0.05886134368242876	0.019035906540655227	-0.009073059369581004	0.02108758270045436
2093	-0.08595865818146924	0.08296780797045776	0.11946777002933227	-0.07905314558679404	0.03729433474387176	0.08740862217856321	-0.038027110538233586	-0.10954510596647439	0.11595771374554234
2094	-0.13423701380105751	0.030300341544136085	0.1376142673268895	-0.1383534101905014	0.09117501760417042	0.1656941457821064	-0.02153853533143625	0.035642036905975026	0.04164448701845676
2095	-0.055375482575161	-0.08935172355131417	0.10511981055929673	-0.03519267867431924	-0.01414521427448985	0.037929035304699155	0.06195649074267893	-0.1438356829303069	0.15661197409258157
2096	-0.06925418763136106	-0.006910868566869694	0.06959815090092775	0.04044160183046172	-0.01201980157253837	0.042190031861291596	0.0713062810419572	-0.051489492138149594	0.08795313250066285
2097	0.08991823401856698	0.055096117431858035	0.10545554022943918	-0.103711494200314	-0.020901174163326066	0.10579665926042965	0.06432418896524664	0.21089979169752865	0.22049109601999292
2098	-0.07397114474929044	-0.04542046595585376	0.08680293188117179	0.0914820260863892	0.06138336152081943	0.11016750050929905	0.15567890915446478	0.17485247034782292	0.23411388071248654
2099	-0.02918476154092485	-0.10327727121493309	0.1073216895869772	0.007628467090794517	0.08436060130157566	0.0847048083766131	-0.021057949010289376	0.00835710977703327	0.022655650516931365
2100	-0.04580929027061032	0.005157156368909895	0.04609866957852928	-0.02653419468117239	-0.051495126336975755	0.057929366679081266	0.06694105829551085	-0.0915972565048806	0.1134511466885367
2101	-0.19655311037775827	0.014332605028106443	0.19707498259815456	-0.16357787270245838	-0.015535164776732335	0.1643139123218174	0.013319450597644373	0.10843301517218584	0.10924800475777384
2102	-0.14692862369410983	-0.004343083335213665	0.14699279857701172	0.14515158507965673	0.1937180251923387	0.2420653959895061	-0.07449881271902724	0.08263978074969401	0.11126278110357565
2103	-0.06062170704046144	-0.0795197061363993	0.0999918748125008	-0.23573535458267042	-0.009308257483770097	0.23591905615613484	0.037207903328980364	0.14532439251740203	0.15001202328710417
2104	-0.028387987088927348	0.022931707494555413	0.03649302699937283	-0.040330468956899755	-0.006252920098382773	0.0408123233354855	0.00896690821867775	-0.15446075845236246	0.15472081742506807
2105	-0.06114414129960974	0.10721339263001403	0.12342332670327838	0.1474673705347022	0.14624315833792145	0.20768651071523525	-0.07749817703905026	0.047797827946431684	0.09105273088036768
2106	-0.1419972631037799	0.02914009244239464	0.14495643385691925	0.050557163685285456	0.0646302265484463	0.08205542628982096	0.07208909458290097	-0.04974448613215341	0.0875862515371816
2107	-0.03306244832756884	0.19339041372762042	0.19619627318364985	-0.13072623130412134	0.08818172764347021	0.1576875538562438	-0.09965067334555193	-0.06649496939315054	0.11979915547622998
2108	-0.07009328812591091	0.05061658656758097	0.08645870619003838	0.04628439755592611	-0.1787473380860283	0.1846425095419685	-0.09034227655486843	0.13449719468950422	0.1620222895544398
2109	-0.061176799708423886	-0.20686428911867707	0.2157207336700398	-0.03523729283478195	0.19115283052895934	0.1943735358158544	-0.035254749687976705	-0.11821192622382473	0.1233570301081737
2110	-0.16028947082996903	0.014010613127016073	0.16090062690725107	0.019981960528955907	0.1031183866314837	0.10503656700435762	0.01755923459064954	-0.11595650155933863	0.11727845911884399
2111	-0.09634626031261856	0.05462416269649133	0.11075378560807578	-0.14585966200805653	-0.188214743495041	0.23811726243598672	-0.06898422202434164	0.17783869092117285	0.1907496340150096
2112	-0.003014280363792656	-0.04981139976422533	0.04990251930096329	0.033858549337919375	-0.12702570125144638	0.1314607551389008	0.11089893597050453	0.09470039722766627	0.14583120116925544
2113	-0.007091050404953058	-0.05868305404883663	0.059109930031630606	0.11531440704181783	0.095069602632245	0.14945113521167716	0.008825307992733853	-0.1602108892773137	0.1604537787158479
2114	0.03889885973371349	0.0567569616611766	0.0688075140198466	0.21560551831847466	-0.08595008785058893	0.2321059179144342	-0.02452542121785092	-0.10092812914468748	0.10386521813658184
2115	-0.08707289638080519	0.08826849742049256	0.12398797087223397	-0.08675649484103053	-0.0891331611176617	0.12438412200891558	0.04117288585498029	-0.03361453616127028	0.05315207964853853
2116	0.0330296366037557	0.10126484500502586	0.10651537789478131	-0.018618552817665248	-0.07797697503947641	0.08016894127610341	0.21712134854371218	-0.10728537908745943	0.2421814042394255
2117	0.005714512370343669	-0.11977516081700623	0.11991140396296975	0.16886996920779057	-0.12418947220313117	0.2096189197241805	0.1328484769456292	0.09370751071367303	0.16257249272532706
2118	0.04280835524038686	-0.03502629166312123	0.05531181054763253	-0.087063546743559	-0.10224198400344768	0.1342888099006359	0.10369432716768154	0.10981645066949858	0.1510369700583423
2119	0.01643731603291884	0.06995644860935904	0.07186160351954264	-0.03980326994234576	0.00865207813441184	0.04073277248294317	0.00592635359642946	-0.04249381627023438	0.042905082311520494
2120	-0.03249512424824436	-0.023845637036432804	0.04030567584822434	-0.057907724453793635	0.23107915111562932	0.23822442912458905	0.012767965026823034	-0.042044879619549384	0.04394078780755501
2121	0.051022906897289944	-0.1086105416890281	0.1199982782969557	-0.14729550264916236	-0.11802191265372751	0.18874622371616734	-0.0632142719137339	-0.031277337946073076	0.07052883128605174
2122	-0.004900274162552587	0.07683948728297808	0.0769955809951398	0.036533716353417824	-0.010641863389503197	0.03805209175581334	0.08577315334211338	0.0167406569598231	0.08739155239321574
2123	0.017485045141610266	0.0131511617676787	0.021878753608096664	0.007405337937356217	-0.15219929604727428	0.15237934488391885	-0.06647765762828525	-0.024385486665821392	0.07080911610571386
2124	0.05460842253353764	0.05692233439129067	0.07888112552540877	0.039203790260899124	-0.1463016911702218	0.1514632695081138	-0.08255653739057411	0.10322182779392822	0.1321753668390621
2125	-0.03960413106221608	0.025494363197978615	0.0471004219945388	0.08981519725845277	-0.0632347578880793	0.1098426340895865	0.13752732722689803	0.12738575206386366	0.18745905036314045
2126	-0.04025293848392212	0.14929936843711344	0.15463052891428447	0.08511108809776072	-0.018237072914260223	0.08704302468127374	0.04120537052786914	0.05073425459033755	0.06535936925320021
2127	-0.11771960458024414	0.10382756896538255	0.15696518524752648	0.1302985104885586	-0.044445075170658106	0.13767013671258724	-0.08627383229543423	-0.07919265952895456	0.11710957032714972
2128	-0.02123130092982593	-0.07900252417069732	0.08180566584604299	0.07016775725546559	0.04819464555120114	0.08512483784459066	0.11305976416704978	0.11664023606952442	0.16244215876386064
2129	0.01560167583074821	0.07777204404822395	0.07932151740963256	-0.1964994437552057	-0.08014249768474024	0.2122141638327985	-0.07951754132880637	0.1667957763638663	0.18478060069120714
2130	-0.045297839529449956	-0.009683776467182811	0.04632137511670139	0.08435074319419832	-0.049962235402593494	0.09803709932386698	-0.05613170796776714	-0.03013759603459283	0.06371062183123782
2131	-0.0007541307487845063	0.010923355694671635	0.010949356730811977	0.12871616114754303	0.09011301560233888	0.1571248093762014	0.0356075840345636	-0.007397526683062074	0.036367890257823915
2132	-0.021837803045110505	0.2175637767997358	0.2186570067873479	-0.026220900483127207	-0.008750070643797932	0.027642347194431857	-0.011195574763190873	0.006496856165858494	0.012944111955559173
2133	-0.06948413532916185	-0.033596243906800334	0.07718000173028307	-0.010526355843294576	-0.023538428923207386	0.025784914262268702	-0.11226307305407034	-0.0649703771341498	0.1297079314324964
2134	-0.12788593563334041	-0.12273788732117977	0.177255187559861	0.064989426214948	-0.09799713969713983	0.11758854071961652	0.05842362439477828	0.07665727505024668	0.09638287039485441
2135	0.08641692702694342	-0.09404086648650017	0.1277167563255183	-0.13594323449006426	0.008121168352045861	0.1361855953433507	0.004077640461828118	-0.21218445352926044	0.2122236308030913
2136	-0.014372238479563999	0.0284108949405984	0.03183928689903685	0.0013588444403916382	-0.15503968890137415	0.15504564357907016	-0.16390632737255778	0.0013334758179949096	0.16391175159370747
2137	-0.043346207963584786	0.08724129280721128	0.09741630723598547	-0.1438394518282525	-0.064545764072133	0.15765767841087736	0.32440443042819767	-0.10100133441207064	0.3397638945421692
2138	0.04184546796591713	0.04416993163218339	0.06084427704951676	-0.11270086966821989	-0.008212578094861547	0.11299970116304418	0.06196082101149438	0.025663298261924775	0.06706525343349531
2139	-0.10100128631376214	-0.018191618576338855	0.10262648207680879	0.024523246957395432	0.143103051517656	0.1451890939258122	-0.04620289677582926	0.0444658495497073	0.06412425006699991
2140	0.0025702532332116585	-0.127818938863432	0.1278447782815419	-0.045216082806010395	0.03360142359072491	0.05633426853739483	-0.07100063517466382	-0.06599172828659867	0.0969329582621823
2141	-0.04144486963418261	0.12847562208783583	0.13499504690858402	-0.023034264700159554	0.029485329026734636	0.03741606577516958	-0.12480552805536935	0.05462168869394587	0.13623490268267496
2142	-0.0029439448743360324	0.017348913948271164	0.01759692094110919	-0.04296218558458603	0.04877078625840583	0.06499491505085239	0.057815443950865075	0.06789163133486396	0.08917342185059797
2143	0.08048799047275694	0.07388304599908983	0.10925667529467586	0.13101031423866416	-0.19314767251953405	0.23338750145761167	0.007539867597917489	0.11687352914126195	0.11711648653083619
2144	0.0259329721565206	0.11435829126468201	0.11726183448099692	-0.07337193701991589	0.013497952799694136	0.07460318942134629	-0.23841447888990003	-0.06693261004346818	0.24763165797525474
2145	-0.0751904464809999	-0.14766273802533345	0.1657042167331609	-0.04401822491729391	0.07283185955617884	0.08510043414272593	0.04161249205378487	-0.15972635870341326	0.16505789638662474
2146	-0.12371584889353587	0.031409884291926427	0.12764087158383244	-0.047414838432704755	-0.04904366211283833	0.06821618354201406	-0.014937939190231734	0.22220866464177896	0.22271019884399917
2147	0.05545077347080934	-0.04474581632550047	0.07125290420148807	-0.2270290373634466	0.021926713246014376	0.22808543259039185	0.10729917556187762	-0.05188006500633485	0.11918327995704836
2148	-0.05451847235598865	0.00048772024247917967	0.05452065387599109	-0.07039450973191334	-0.09968178479618069	0.12203214830751985	-0.11322459754983911	-0.03617067137978131	0.11886179772486687
2149	-0.16430056582919547	0.053620416041175206	0.17282888921769562	0.012574395932878917	-0.08672821508639235	0.08763503138099704	0.0675770923637405	-0.10391133232464864	0.12395252477388706
2150	-0.13463525492721984	0.021115231030691302	0.13628097758233518	0.06704113260154569	0.1374578725823261	0.1529352156808792	0.05731100051326487	-0.24124037762165151	0.2479545736115155
2151	-0.1007062489047408	0.08834624880165758	0.1339656980192616	-0.10018846198570013	0.001986797734485565	0.10020815974908348	0.1102787893190898	-0.11345384884022541	0.15821879531315144
2152	0.06221977506967364	-0.06189869051740821	0.08776530235514866	0.05725869928070477	-0.07737281348472713	0.09625544613091018	-0.05514518704846959	-0.16924727910293233	0.1780045874081805
2153	0.02849613039711268	-0.028952091073867953	0.0406233064281921	0.009822322797929751	8.839661794540077e-08	0.009822322798327517	0.2829035568691858	0.007163757830566746	0.2829942436084021
2154	-0.10262256183609623	-0.04567366973850123	0.11232753137670694	-0.124137339603601	-0.004176628494617222	0.12420758152963857	-0.09890228259461965	0.1677050688731521	0.19469630614928132
2155	0.026305306908370255	0.08413831030254566	0.08815454856166534	-0.1301672278172966	-0.05548488179686512	0.14149939683847448	0.03623326480122285	-0.1986754073081	0.20195238782246414
2156	-0.01538059558089013	-0.04453046040829019	0.04711183104695886	0.11791101554746941	-0.06397171683757856	0.1341468901711214	0.02581762288826132	0.020930837224570554	0.033236269323164765
2157	-0.13668645011908098	-0.10548927426090214	0.17265912263835884	-0.07534577851822687	0.14273658487379642	0.16140235129003602	0.00590997973787659	-0.015976960498534785	0.017034997131606826
2158	0.1469745668395862	0.1043750114029593	0.18026554385975116	0.010365002436539228	-0.002031157577637	0.010562143561543572	0.048113587878584274	-0.012517427894710317	0.04971522241375899
2159	0.0036262046174381163	-0.08046522245870466	0.08054688935804014	0.02684848316595296	-0.07850423020064826	0.0829683988498563	-0.1799072764557284	-0.0440176948074183	0.18521389142792963
2160	0.04509492693969953	-0.03085251594978391	0.054639090183937984	0.02341128116009537	0.00601515063294352	0.02417168017937597	-0.022282830070573478	-0.08797696959601468	0.09075500920198369
2161	0.06656516935280085	-0.10184199469269582	0.12166640314381838	-0.02244183953448076	0.011553682248461981	0.02524131009258056	-0.15561782559260764	-0.02125829211758559	0.15706311669493844
2162	-0.0711487735983255	0.04354528643134386	0.08341666473153647	-0.1046347001677656	-0.12858959853302643	0.16578210195941878	-0.13946990555703587	0.0741155223968973	0.1579397518557424
2163	-0.05716677635607259	-0.14660257654327266	0.15735423657490552	0.009984678285620066	0.01683546005964759	0.019573617853818493	-0.027236798642114552	0.02624780941775852	0.03782579410272924
2164	-0.07961944899602853	0.12039714499958341	0.14434240257970596	-0.22816925930947773	0.0009047850900440052	0.22817105322519518	-0.010125941661295323	0.017489703460294992	0.020209513147451397
2165	-0.07999611733008728	-0.045628126795406905	0.09209399949370653	-0.02756741406815671	-0.10193444216967962	0.10559636745101114	-0.006925041098083257	-0.01439044460966357	0.015970005957229243
2166	-0.1800254005535341	-0.06325404182184646	0.19081461854706075	0.00832701442389072	-0.003906763754675519	0.009197933042294364	0.028052309318621703	0.19619776608750766	0.1981930762560489
2167	-0.09176910499332504	0.04636354457644802	0.10281608287115492	0.13835880938310774	-0.04855360082922251	0.1466308708539734	0.15325086862369738	0.09943566868908088	0.18268355410808718
2168	0.04938004779226673	-0.09226552362313599	0.1046485354384762	-0.09432357388674524	0.2899293787151945	0.3048868334857164	-0.11038549957675367	-0.2341145146861155	0.2588330823204887
2169	-0.14135886192002772	-0.08350800967851414	0.16418256766110184	0.08360391515193713	0.09721823580912152	0.1282224629406652	-0.05149849097014136	-0.00798315527887649	0.052113581151254466
2170	-0.007289243417095333	0.0919132492959441	0.09220183547919225	-0.0018165112426886958	-0.14897449607801777	0.14898557042477015	0.03454104396199089	0.10586110629115691	0.11135374956943214
2171	-0.008985556463236772	-0.03287858300710781	0.03408432844445222	0.22845579692379844	0.029320698807252413	0.23032966488629605	0.029176485759572015	0.023311991146084707	0.037345900075826804
2172	0.02539417357154321	-0.04325483006981783	0.0501581935056525	-0.03661854522981126	0.12267526868753861	0.12802397979405078	-0.11354432990733679	-0.07415026873848876	0.13561186234285053
2173	-0.06981717893931536	-0.010379358412623736	0.0705844852365028	0.03899934490924694	-0.042905192664886974	0.05798106985009398	0.018135612890817995	-0.1573577735850308	0.1583993982392718
2174	0.0950565355525449	-0.039266402652110094	0.10284743715081028	0.02132552708202271	-0.034047383101085064	0.040174648739698234	0.08152340681284123	-0.03979582125433891	0.09071809768551864
2175	-0.0637141437066564	-0.027674531883802107	0.06946489633807887	-0.0022378962787845277	-0.05418867906542235	0.05423486995107429	-0.22730035864864473	-0.04959289873037586	0.23264760614776123
2176	-0.02740389729703593	-0.05664923635911499	0.06292940145224145	0.04279668430170679	-0.022435546647400193	0.04832090583368266	0.08880733439074151	0.03851430906808606	0.09679924919430437
2177	0.01259216570408747	-0.04009796357053135	0.042028672589350904	0.055770669336746105	0.00374740410524715	0.055896427397434764	-0.12009009667614817	-0.08687506092103746	0.1482191199869996
2178	-0.11823989371614592	0.07356003463027233	0.13925426801650406	0.014383676542253436	0.0021398477426932743	0.0145419771432251	-0.14341564464646647	0.07401298551164975	0.16138763630993924
2179	0.0040818322143739835	-0.04313427661631474	0.04332697974056186	-0.053833363154228465	0.062229896518598685	0.08228360109530054	-0.1299565592238541	-0.034789970589973324	0.13453270732039221
2180	-0.054551158163522726	-0.14335166534679095	0.1533803403786809	-0.15328509272050186	0.15107120342013428	0.21521809439064468	0.08242408061521111	-0.10607557282865075	0.13433449376905848
2181	-0.09931480120892103	0.015321863116335774	0.10048974688257122	-0.20772995250997167	-0.02374202716646854	0.20908232116505793	-0.1436727163067697	0.14009407390447465	0.20066937722063607
2182	0.008621485957912612	-0.019530436613932438	0.02134872301692345	-0.06643308241325023	0.07007887160442464	0.09656294674602225	-0.1967567434790978	0.051529038267188555	0.20339237421604794
2183	0.04207700799352309	-0.09176133768885811	0.10094858937169779	-0.041801277525797126	-0.09359580959933465	0.1025062065308419	-0.16005174525708665	0.039973645123021574	0.16496803770506768
2184	0.03063833060631324	0.06920636438671154	0.0756850591198028	0.0634193603926849	0.11892557405966615	0.13477873511069313	0.043473482391330594	-0.07541501335287823	0.087048078153651
2185	0.042045917365281835	-0.0885314781697833	0.09800858020609687	-0.0328028081482334	0.13423055971151265	0.13818056079954144	-0.2528635214030331	-0.12200051497338364	0.2807562752818055
2186	-0.039307880746645804	0.03228568928871025	0.050867231314861906	0.04497199706101925	-0.1390888864626888	0.14617865390366355	-0.19302204672169843	-0.0491214483471338	0.1991743638331843
2187	-0.04887225501979119	0.06033358506977606	0.07764430950231582	0.05441558441558441	0.07550803388840198	0.09307265446403501	0.07083610290314332	0.017665971053784153	0.07300575325121883
2188	-0.11945104060844798	0.009970498594233103	0.11986643376967004	-0.0852605117554115	-0.025084362036525244	0.08887395616025051	0.007325948348410771	-0.2047185376690528	0.20484957696944106
2189	-0.021842055422907927	-0.08993761788078433	0.09255188001962661	0.06555019169378958	0.009152700675222036	0.0661860979416582	0.03320999840087346	0.03330179581040454	0.047030985509384074
2190	-0.05597505418479497	0.08691657302381571	0.10338132015598864	0.03577557959371055	0.049838215884310796	0.0613493264657167	-0.047104681808517346	0.06443987925149008	0.07982073093018058
2191	-0.09587630544052922	-0.11348783759147851	0.14856565964621654	-0.05322143857594155	-0.0038056583188620847	0.05335732901235446	-0.0624161042888225	0.08317442317857188	0.10398920494782775
2192	-0.03552801807469397	0.027322152995345475	0.04481897045467295	-0.09377720192642125	-0.004450709874318875	0.0938827589045728	-0.16066684801358774	0.08744546323080597	0.18292223782326616
2193	-0.11754101270831582	-0.06305143222638093	0.133384304827421	0.04682823702529497	-0.19930198447345693	0.20472949176402325	0.07087525923517787	0.06318719276627954	0.09495221799061164
2194	-0.028007199534367443	0.09581265500696645	0.09982218233059147	0.030319240948641215	-0.05498042404008603	0.06278617203914755	0.09164517017258152	-0.10970523824340403	0.1429478104554367
2195	0.060542126180573926	-0.020219175374757252	0.06382917902730477	0.046579192588728086	-0.022619201273812357	0.05178078261752188	-0.06979056845145443	0.04862128481696485	0.0850573499588928
2196	-0.07769604923494808	0.05030375960015151	0.0925588693569088	-0.10536092059013025	0.21240252167317744	0.23709861830201445	-0.02793086442424002	0.19752976929535163	0.19949471909140884
2197	0.04081535427803598	-0.0031978442584330445	0.04094043664572696	0.12127836773956738	-0.018047185692407004	0.12261379772680542	-0.11500773554781742	-0.0013858814789398874	0.11501608541117357
2198	-0.1361396417954019	-0.024922997830570035	0.13840215998691252	-0.026669855492703332	-0.057800140823311315	0.06365640165133667	0.04696154764021378	-0.03739800913191649	0.060033307786552775
2199	-0.04072726299246709	-0.14338778537430633	0.1490596086986871	-0.052110425542688084	-0.03341983551180134	0.06190623438617387	-0.10511667202750287	-0.012520494244214597	0.10585970675501144
2200	-0.09567413324210614	-0.03751360783705336	0.10276580435427199	-0.03220415253488335	-0.06220768759353781	0.07004929575823894	0.14703610509857837	-0.1255997112800048	0.19337761937768483
2201	0.031249923376886698	-0.0586324104654711	0.06644032862691736	-0.03196824634592875	-0.005783186770311234	0.03248713627967676	-0.18222472227908165	-0.0013464335328492601	0.1822296965177378
2202	-0.044674125457816204	0.09127340848205621	0.10161994184879754	-0.06629944155540461	-0.09675525873300447	0.117291074012685	0.03895505832369394	0.0708190169234393	0.08082592237026917
2203	-0.11761525873325819	-0.07296431148882351	0.13840931990992994	-0.1332937791865806	0.0391960653888898	0.13893726322268996	-0.0908096036827711	0.30635153598558595	0.3195272253216457
2204	-0.0720929215530801	-0.032310334988464744	0.07900219671075843	0.04810450806077091	0.07253114841106614	0.08703339121048241	0.10068248480093928	-0.11350132360366978	0.15172182837507703
2205	-0.162946797011118	0.015031574164899811	0.16363864726297814	-0.05187538145790444	0.05694065226534608	0.07702787211007557	0.01933080097354123	0.018767138158688294	0.02694225938829104
2206	-0.03787294598216507	0.12245660625223888	0.12817948530160303	-0.13929494851794913	-0.03152071304869383	0.14281679884984189	-0.07575915315129536	0.006887746523457508	0.07607161322315194
2207	-0.13499021121377675	-0.0029073454868422865	0.1350215159940071	-0.08532951894748417	0.06377780478910902	0.1065304425388666	0.13726038819223846	0.02059303012195477	0.13879656716319658
2208	-0.013873371232336937	0.005019776646100285	0.014753595728735688	-0.08345421888559262	0.01800551620216208	0.08537450007766209	0.2650657752990536	-0.10467879453942533	0.2849868685766339
2209	-0.018653742240055896	0.140603232495457	0.141835225130184	0.12488552617804426	0.12591804921979974	0.17734641177110658	-0.04868383466573198	0.06027644192701554	0.07748138621076163
2210	-0.233181431266828	-0.013371378077396655	0.23356449567375412	0.15543606568345394	0.18949430335585868	0.2450886809289103	-0.022243577743602624	-0.04075294602721743	0.046428217290059616
2211	-0.11535376242466337	-0.029706659314703357	0.11911748869568033	-0.017068098890178497	-0.09068432671081678	0.09227657942684628	0.05964793194395546	0.026264534453730157	0.06517439340156471
2212	-0.06747432525489135	-0.05884634873848975	0.0895303151365772	-0.05918610769110473	-0.02181088785721764	0.06307701778574484	-0.018866251015729158	0.13533536793502096	0.13664405307768063
2213	-0.09028773196592046	-0.10280670085198813	0.136825042604123	0.005016125611000408	0.02509979608804909	0.02559611845196413	-0.005476763551431201	-0.06436723540780594	0.0645998137229682
2214	-0.27794262630726346	-0.07240519675148994	0.2872187598942678	-0.0875347652355706	-0.045728571850840685	0.09875949275064123	0.1164897219105909	0.08258110976413549	0.14279178898201042
2215	0.08179499978169623	-0.17472685478551359	0.19292458571298174	0.11765027670472213	-0.12380709727941368	0.1707916419074771	0.10950413960857824	0.11433502190682347	0.15831504611327626
2216	-0.10536402424593952	-0.03423569340459557	0.11078655292133786	0.03462133808991142	-0.13234048782505892	0.13679415838737602	0.006649255637414174	0.15567041935061973	0.1558123617089783
2217	0.042238661212030286	-0.0352652756005042	0.055024941291783216	-0.023019458365685513	-0.015091979259930728	0.027525684395337167	-0.03149666631081435	-0.18607323440638981	0.1887201328718006
2218	-0.008435640508955991	-0.047023504922309674	0.04777415667465854	0.023891624755795444	-0.09820316232005041	0.10106765468303847	-0.1884991014819764	0.1880883409438041	0.2662876926530874
2219	-0.015642127415153244	-0.08271675762948091	0.08418276630526095	0.06800819978799028	-0.06264595934401697	0.09246421718986987	-0.11293527616560006	-0.1507547955696967	0.18836503122889184
2220	-0.16363756829671264	0.028081415765028584	0.16602957468303559	-0.054925847639669366	-0.006500212166036778	0.05530914478763584	0.011944809644489606	-0.002504574723028275	0.012204563572136617
2221	0.04033238719808602	-0.010854821698193053	0.04176755452735886	0.007789435660254739	0.02264121689159544	0.0239436841408651	0.014036353102202637	-0.1714524986658135	0.17202609833150462
2222	-0.10885831880571026	-0.04580931472337838	0.11810430512318837	-0.07061380254775262	0.07085777552218155	0.10003566095250666	0.19290693086925317	-0.030434369047744478	0.19529294610079784
2223	-0.18494421229483476	-0.15576093445175423	0.24179708509955325	0.05475413816400642	-0.10405107254454861	0.11757823499166001	-0.0038173682882125734	0.10760653164135438	0.10767422139272544
2224	-0.11727630887062934	0.029636817281288343	0.12096310826398156	-0.02130304568601754	0.050837181834975285	0.05512022144751318	0.15118183265675367	-0.03319159307608579	0.1547825196085887
2225	0.009060464899507455	0.1205569518379206	0.12089694231305403	0.06386908166507785	-0.0655534795042898	0.09152332089615044	-0.10188723427315924	-0.01460765357529468	0.10292906319795907
2226	-0.12527514589100738	0.01409448473505673	0.1260655253348826	0.0012154543921670618	-0.1339237283049496	0.13392924375384713	-0.015692862200660403	-0.14316206863278688	0.1440195952614355
2227	0.02525041369738249	0.09896451426039211	0.10213500122232493	0.12273299319727893	-0.08602365491651207	0.1498781399149271	-0.01084732973054338	-0.09918009532177234	0.09977151833223237
2228	-0.19992888167340092	-0.021971261895963705	0.20113252863840242	-0.040286858028335294	-0.10173682851239668	0.10942309265212738	0.006953132292901711	0.1520263201660971	0.1521852426220337
2229	-0.046942627042760955	-0.05493940722622975	0.07226305210856554	0.11215469445137574	-0.3226877689260001	0.34162270372725684	0.0859298263395517	0.16226846843686105	0.1836164232948406
2230	-0.041464637692893325	-0.07983912987269075	0.08996445319030894	-0.1396987560049508	0.12779389420497894	0.18933309754346736	-0.07145352599769486	-0.08630470156543536	0.11204511542143245
2231	-0.07388134671387346	-0.06638390110862052	0.09932409435104199	-0.0025224113109760713	-0.01894623346315295	0.019113406846034454	0.06323117945650222	0.11838553835532505	0.134213701786146
2232	-0.06880178609504936	-0.00439570032736714	0.06894206227867675	0.021244283090096475	-0.10106079233984697	0.10326956624470651	-0.22904236210950957	0.10098852495642109	0.2503179694180531
2233	-0.18973428451509736	-0.0446796103048759	0.1949240013375764	0.12964486183673585	-0.02418620116260348	0.13188162316010615	0.14433873171847186	0.010490584800014953	0.1447194591046529
2234	0.03780234362105958	-0.03957537547450074	0.05472867189318939	0.04612976084015501	-0.014278622365916854	0.04828906596568584	0.06878939139218088	0.09692827855148065	0.11885735800134575
2235	0.18212704339292982	-0.024073401533560333	0.183711155340241	0.0003589516051446186	-0.006367679134771264	0.006377788317139195	-0.12560452560382346	0.15362171947911596	0.19843419450256483
2236	-0.024476986461038852	-0.019851404932507317	0.03151509390765408	0.13801338132180302	0.0526540946661244	0.14771644156622038	0.21776077276243444	0.03839478714852593	0.2211196821503532
2237	-0.015985324806548736	-0.1505169058818027	0.15136336929852717	-0.06622707914139654	0.02210258306256088	0.06981797898563237	-0.0920434992084796	0.010505626013032392	0.09264110278093135
2238	-0.03181773486601599	0.0116417722473808	0.03388065986759962	0.06893234613260182	0.015907006187588824	0.07074391273598608	0.1367549810807865	-0.04281307830505718	0.1432999808944901
2239	-0.05576113862645484	-0.11735569594749977	0.12992945760004052	-0.029213920277539704	0.00285029880565493	0.02935263772242562	0.1502739886319302	-0.10103482175346305	0.18108094009614467
2240	-0.07070029564050014	-0.14984764519052496	0.16568901162358227	-0.11757149699656304	-0.14271841235079494	0.18490971345482196	-0.2533116719813561	-0.057530750808476055	0.25976256552971044
2241	-0.02785561999856302	-0.027486905296285676	0.03913394342858027	-0.040849486222350684	0.07936543492505596	0.08926114936226909	-0.08966997103117802	-0.3100481263622621	0.32275461943321826
2242	0.05589262936054573	-0.05462533554918509	0.07815314005653518	-0.05271623617461456	-0.014979795194446888	0.05480324644111255	0.0006059343633718644	0.16729548760780386	0.16729658493342167
2243	-0.06560690939075292	0.1757557963513573	0.18760161649331875	0.022427154415363797	0.02043893063833463	0.030343485969961097	0.14107294419276792	-0.05300137466645849	0.15070076741592964
2244	-0.0705936365577621	0.09326642465655917	0.11697045563161251	0.02946166191079585	0.2566651956812625	0.25835056066640694	0.030832154777394354	0.03127192657995396	0.04391531805918332
2245	-0.04691469158486333	-0.06677998028389341	0.0816122175487227	0.016020479836426085	-0.09878864102733832	0.10007922546771458	0.11395595621483712	-0.12890658193708088	0.17205483667580873
2246	-0.15478378381803046	0.2359591579688971	0.2821962862307329	0.07924189986032462	-0.01668229012570784	0.08097887068434582	0.031785092410774846	-0.13012729136691448	0.1339529919712559
2247	0.045082255000103724	-0.0005126061847401283	0.04508516919115432	0.03746400434419442	0.034896563792727084	0.05119884555379827	-0.02640690610595589	-0.1477015274171078	0.1500435466504155
2248	0.010801175123944391	0.08054893455665295	0.08126989751605494	-0.0066713022827074985	-0.07049795798179467	0.07081291092555188	-0.12074244461221487	0.07821631347407208	0.14386288480497003
2249	-0.08714206143628486	-0.028008923624402653	0.09153271914437408	0.1000305378807746	-0.031010027466839656	0.10472693212450765	0.06951261596463958	0.14708481713597268	0.16268358002628902
2250	-0.0850125229301216	-0.039147002775031185	0.09359282494514604	0.029757858187134504	-0.1267853009259259	0.13023072853502432	0.02006815400991606	0.05912495142892646	0.06243789463810117
2251	0.04146760678919511	0.05951535511761298	0.07253716225217859	0.033722107069869604	0.05855370584513342	0.06757008934010789	0.09183279124657588	0.014571488503438555	0.09298166392006021
2252	-0.0892315081718933	-0.03427947340620838	0.09558945730381363	-0.04186710436766884	0.08994547419832659	0.09921210993066881	-0.044846221454802424	-0.0033826804096610498	0.044973615659929835
2253	-0.04739690043735408	0.07533384773032532	0.08900367849097193	-0.08108223375978263	0.0810034583412255	0.11461190555398112	0.00576185535566386	0.15650103178826708	0.1566070621904765
2254	-0.19652356950915692	-0.02433358465557003	0.1980243336431415	-0.044257600406790026	0.04680560646496661	0.06441661268896733	0.17177956836917796	-0.0563793725501387	0.18079506010466223
2255	-0.012935766317827151	0.029979407401436686	0.03265117024504249	-0.02612004261584687	0.09557725917856756	0.09908213309341263	-0.0846135625796078	-0.003656843821411971	0.08469254677447953
2256	-0.08547434531220326	0.004187923028023381	0.08557688008941673	0.035353829651747756	-0.01914171358835288	0.0402032146742438	-0.18121599845851907	-0.048727299285044996	0.1876528384888764
2257	-0.01475057010840076	-0.08825881632481121	0.08948294797099395	-0.010561186632499617	0.012287089061822616	0.01620219802062824	0.05352610192205146	-0.08173251557019158	0.09769978346138465
2258	-0.015268084032236324	0.28110239446410684	0.2815167322975133	0.04822732124718076	-0.04335129613369373	0.06484758585444783	-0.019919676387141795	-0.08040977839703978	0.08284036437166062
2259	-0.10724347826086957	0.04716601830663616	0.11715714622843773	0.11753709681455347	-0.04925150764457123	0.1274389270704088	0.1315010840224671	0.015937326828085265	0.132463328832961
2260	-0.08096850760353125	-0.07901944597447587	0.11313696153625573	0.058878225768451475	0.0909819843875163	0.10837143051898412	-0.1729183859503293	0.12623272223657034	0.21409219594119294
2261	-0.11883072671178391	-0.05537320866579344	0.13109894678751685	-0.026049572376853312	-0.014996495479975832	0.030057862493827716	-0.09948335624020438	0.03237553538487194	0.1046188962868205
2262	-0.028378433370049753	0.07419348608926021	0.07943556419271913	0.12839778138003335	0.12091478818275443	0.17636999819865967	-0.010850554320031318	0.13051537699080115	0.1309656373256088
2263	-0.04074767622454649	0.13315691582120906	0.1392520640734529	0.011063000539838738	0.021310844582032633	0.02401129063053508	0.10519253642766552	0.10351231924675477	0.147581401117918
2264	0.04633471480416806	-0.018060382569817304	0.049730103705419235	-0.07819593834525644	-0.02019695265299932	0.08076213017350795	-0.01859013558469543	0.004775652532865854	0.019193748934797167
2265	0.03954198462052235	0.019288894086977756	0.043995795058485665	0.050929857819905215	0.1123438929076245	0.1233491008933408	-0.20548749851331705	0.10619254165399591	0.23130492417628323
2266	-0.050058397570661065	-0.1579776950625588	0.16571902517400103	-0.11160456356477028	-0.10545429119334551	0.1535453878811531	0.006911701565756346	0.06469747096288754	0.06506561586220294
2267	0.06063499931157924	-0.04933192589532945	0.07816803729183362	0.17305027091708458	0.2080137676970031	0.27058478119801777	0.030283641609246303	-0.1669992589978055	0.16972286662360317
2268	-0.0070941308292161295	-0.024353421199486944	0.025365642438969587	0.07969150748505296	0.10912867182814366	0.13512883992773314	0.020681419193036805	-0.06889252784539353	0.07192983729139414
2269	-0.02097677300051989	0.08335905809396024	0.08595788254620736	-0.04156047477276653	0.046614843517300754	0.062451714944268745	-0.060671874405626325	0.04210856367993663	0.07385260644743266
2270	0.04403466051589153	-0.00681391536670166	0.044558733929212904	0.12219828016466339	-0.028023360586463583	0.1253703649741857	-0.04890793367609296	-0.1353725087518095	0.1439364516105071
2271	0.030253314545153554	0.12740230385492257	0.130945065078872	0.07385761099689205	0.05791596423154204	0.09385736846426862	-0.009209055475807663	-0.05866001585656213	0.05937848232355407
2272	0.08544433015556137	0.0346987811665446	0.09222114166597768	-0.018002972268610282	-0.05444735732261009	0.05734650582136922	-0.10669990530157641	0.1312835703298308	0.1691751921231745
2273	-0.16544049321404788	0.08994632412536331	0.18831064234018302	0.010904734115112039	0.10072810261786777	0.10131665155894656	0.040257354632634905	-0.049056321361728855	0.06346004465459307
2274	0.1273758681133883	-0.04784628620920183	0.13606571530570127	0.13478501774378668	-0.13796666638682775	0.19287768673977587	-0.09113562129954725	0.06477625497707955	0.11181084329576499
2275	-0.05696640918961643	0.03426704808858966	0.06647858573002687	-0.03764248016035548	-0.0023277189967417337	0.03771438171772869	-0.01429445229011289	-0.02393196267280544	0.02787597897199068
2276	-0.12388325611856307	0.08609661144395662	0.15086314211453086	0.036904052002158384	0.03248325364855877	0.049163714483088206	0.2199621715198648	0.03520530084324975	0.2227616890472824
2277	-0.11293583861335664	0.0776895346296701	0.13707723164069532	-0.04415560484842443	0.08529073100216834	0.09604283541427983	0.15225184438639372	-0.1134624037773476	0.18987980722023212
2278	-0.04162596978083878	0.07028904261150588	0.08169009041148989	-1.7182757841914906e-05	0.16233297548811843	0.16233297639750593	-0.08745946772360587	0.10086493019436711	0.1335024068607417
2279	-0.013810713864342945	0.12519892557969206	0.1259583533702788	-0.12124219105694092	-0.012184694098416942	0.12185292636026333	0.11613367345928882	0.028997304724484783	0.1196990968739253
2280	-0.1605244448418037	-0.05821642703657004	0.170754940685983	-0.07246906038841693	-0.16891736251079761	0.18380652891337737	0.002920320285560793	0.03776517498257629	0.03787791852827797
2281	-0.05043210652828485	0.11405045054672243	0.12470325833269415	-0.06410611470390032	-0.0073746497523142955	0.0645289036122491	0.07559201157844461	0.013186442993885552	0.07673352913366292
2282	0.006947609670061532	0.045176241247612985	0.045707352290305134	-0.061218692404263086	0.008985492581743283	0.06187461011290773	-0.061779537739398094	0.09833096174134696	0.11612790069691242
2283	-0.054397353184449965	0.0694142817755721	0.08818965102489243	-0.010226258799923895	-0.0994373237853078	0.09996178134980971	-0.14854466781286085	-0.06764646305507417	0.16322243197396213
2284	-0.06492711093973132	-0.10289066150784444	0.1216635440898464	-0.04977157050552611	0.07605197991821995	0.0908906644274751	-0.01974617576387939	-0.07981533075416232	0.08222164241058645
2285	-0.09809770102347191	-0.08839850717462508	0.13205095613736662	-0.013478015490163342	0.048331580950318066	0.05017567756104775	-0.07295673714205032	0.02011603148664356	0.07567919276251472
2286	-0.10543272136203556	-0.04107529122470669	0.11315139540897892	-0.030791046875549462	-0.028599583768905427	0.04202409736623647	0.1814051608210974	0.19410764980756592	0.2656795289184789
2287	0.03405936036325932	-0.04958905395259037	0.060159074961864886	-0.03992729119300149	-0.0016338773578839594	0.03996070741655283	0.06591773947188866	0.07299773576781475	0.09835556824253261
2288	-0.06194011546921185	-0.024161492941675022	0.06648575520748719	0.12995870977171622	-0.12697871848042216	0.18169441706464037	-0.10527610508921528	0.11603916027833623	0.15667847657178985
2289	-0.1691411856928724	0.1768148076546205	0.24468799909993783	0.11935865793180855	0.04491476068855726	0.12752970223047197	-0.06512970296349398	-0.05998115035511998	0.08854160946152077
2290	0.04861974181185456	0.01652702973853678	0.05135194257114211	-0.0336743778428211	0.009706386680083492	0.03504536582038178	0.1438578312141167	-0.15013888614236653	0.2079345106847341
2291	-0.08996157281357592	-0.0407479435873057	0.09875970579991908	-0.05892517956610475	0.003828372045218222	0.0590494133706195	-0.045596754900865615	0.07025850098187547	0.08375751320156186
2292	0.01931947435678522	0.05722917779772954	0.060402159570884725	0.08953336569594542	-0.020597153032738083	0.0918720103508023	0.0733689749532041	0.20180655774179612	0.21472981449551148
2293	-0.0758776874479338	0.11329670090612792	0.1363582263329167	-0.10773367639305596	-0.11069814709566755	0.1544688473433325	0.15475922529399463	-0.06966540401017149	0.16971648808968978
2294	-0.11458084296000152	-0.10526031077004543	0.15559081784228487	-0.03811726703682574	0.10041574595623981	0.1074069275340505	0.05044766987276053	-0.19298974799034954	0.19947433475254317
2295	-0.045204651288088045	0.029232246775629418	0.05383293368960061	0.04247669080603254	0.05759327404889409	0.0715629406711484	0.09703482591409801	-0.15223062871472368	0.18052678958830284
2296	-0.037357438992901795	-0.1273392115063532	0.13270588922564114	0.054248302323456864	0.04990203721185177	0.07370950836133838	-0.07570628696137788	-0.025479729376042846	0.07987902412119764
2297	-0.23354763452106544	0.0025695738431543783	0.2335617697743374	-0.14658421761497265	0.01649525171993866	0.1475094104899677	0.02421508739604366	0.13542862116497842	0.13757645833588417
2298	-0.02907520906178124	-0.060932073570838734	0.06751359397653475	0.10416723211876946	0.10953981736578347	0.15116144956904454	-0.16288527896344504	0.02502515048896876	0.16479645706141513
2299	0.1543774941936716	0.11846693271399163	0.1945940000621256	0.1869630993678872	-0.03534355440231392	0.19027445273350752	0.03896854994016128	0.06068752079061036	0.07212158528588794
2300	-0.16764556753457338	-0.13734078287603776	0.21671992745244298	0.041657613967022306	0.013934243799362615	0.04392630136587335	-0.19086731121605316	0.11343770018025534	0.2220325253493983
2301	-0.015160447741429722	0.003889889402093309	0.01565153076478909	-0.044004468293720164	0.012622957815527098	0.04577916877604485	-0.16417911359951304	0.0325053645216118	0.16736600630057666
2302	-0.2494320366556202	0.027578254745593684	0.25095198952186754	-0.023395926683364356	0.02004365909143133	0.030807753166157345	0.2875894950512187	-0.08050579849254928	0.2986451092094728
2303	0.014220231600733383	0.03305097971946954	0.03598030360065466	-0.0034082440919939033	-0.05118913082777596	0.051302468192999974	-0.12333708802273571	0.022873404592026556	0.12544014476856521
2304	0.13372404781148858	-0.017213018910248422	0.1348273302527861	0.02415181317293934	0.09923099583692128	0.10212786404467518	0.12102500544498491	0.15780707122040263	0.19887212894249373
2305	-0.1272681638226364	-0.019202283382417855	0.1287086368892317	-0.08573001710838146	0.11303765766211084	0.14187017968248275	0.164983823054413	0.09480914499537377	0.1902851435199387
2306	-0.04948502298999458	-0.07113328879946922	0.08665282612672817	0.12082205408990473	0.0207053747472308	0.12258336468675972	-0.09585702540135879	0.06896646809083522	0.11808870834978649
2307	-0.017014153396885227	-0.026107046143152703	0.031161823985983963	-0.0015579383661084702	-0.06869902249894312	0.06871668548658968	0.1270264610080974	-0.016632982259307098	0.1281108031942666
2308	-0.08774274392629117	-0.15728524607554317	0.18010396371195964	0.14693976538905495	0.08798975161525292	0.17127022812475148	-0.010551603286810336	0.05977799626943953	0.060702101857442736
2309	-0.028329582340591974	-0.007193739577074996	0.0292286695676549	0.03396052141527002	0.005206376163873371	0.03435728987502889	0.011952713561165732	-0.0009446007063868771	0.01198998048246042
2310	-0.12451218346363017	0.08628112253569	0.15148503535629995	-0.04655768558399726	-0.02488440566255291	0.052790640573086835	-0.044947987291524646	-0.12067252911948773	0.128771816969602
2311	-0.010667019769860953	-0.04451590580519282	0.045776098353042326	0.10271431103825243	0.1163715727554079	0.1552178231957595	-0.27556728610090614	-0.12418936512825375	0.30225870968423285
2312	-0.14993684865050422	0.01318141745452923	0.15051514325593549	-0.014267721302204063	-0.026942528735632184	0.03048717313605401	-0.10999837985314989	0.05081759090643976	0.12116959649950197
2313	-0.1387815556680539	-0.007568677244882054	0.13898778748106735	0.04680036518946168	0.041068886297852554	0.06226497894975086	-0.10661429300588282	-0.07399421712153233	0.12977577447494854
2314	-0.138009778529659	-0.021627860691305907	0.13969417785966623	0.10090431000452589	-0.03338239993522052	0.10628294502376416	0.25260003015909815	0.038786954580755754	0.25556056636740127
2315	-0.025048539367957454	-0.13984874395795754	0.1420742781473356	0.16164909158727445	0.016862207233110053	0.1625261912547125	-0.013777765970428294	0.12859054618547314	0.12932654562546003
2316	-0.011610941868560546	-0.04767227438658273	0.04906587119643066	0.12670178650869035	0.013916921591832318	0.12746381216285255	0.032989939739047985	-0.010559452898174119	0.03463868025047685
2317	-0.0911935328944412	0.07904369635554756	0.12068208804672519	0.01444492391551215	0.26543411959378344	0.26582687537465405	0.01241613437081625	0.029166450004402576	0.031699246025315486
2318	-0.2184528266018409	-0.006796904194883642	0.21855853988569837	-0.07169017392991738	-0.009883322074553065	0.07236823262544935	-0.007302774943938682	0.06113632822106055	0.06157094404209718
2319	-0.13805325793486337	0.1068940677654375	0.1745996670955356	0.10119887194928012	-0.045724843267389015	0.11104941681807286	-0.018045101418566252	-0.18029040847620467	0.18119121687797968
2320	0.08746948475460062	0.07579095171756499	0.11573754414834271	0.10476507397261932	0.052359697060909996	0.11712070099174894	-0.07553489506361298	0.008443578468167939	0.07600535763759772
2321	0.01095258493815563	0.10339214028495383	0.1039706390743612	-0.003181079920086732	-0.13536693963548094	0.1354043116585802	0.1274422891653042	0.07753297046372828	0.14917405463626165
2322	-0.0709854476333358	-0.1509200457523595	0.16678067629554494	-0.11099690737637868	-0.16432611518426501	0.1983012495640729	-0.06682594634773252	-0.14346695649322358	0.15826709926797333
2323	0.18033920629902403	0.060260337074303685	0.19014083610016722	0.06378894414715944	-0.019655449312720577	0.06674852869610201	-0.1687874559339266	0.0919600962352228	0.19221307078406155
2324	-0.10680346525162479	0.09043665911957029	0.13994916756617162	-0.08921814265148773	0.03317219500358035	0.0951854584457982	0.059942866464161484	0.19607769137847522	0.2050356268950664
2325	0.01188681214326259	-0.1922275818142189	0.19259475463540393	0.03903628372003918	-0.08874275717234224	0.09694899894903865	-0.09459980455051475	-0.044353821853428434	0.10448150331040063
2326	-0.08277818045215019	-0.19569012305703212	0.2124778845457689	-0.1512124372555008	0.040169671517260516	0.1564570346470665	0.035308788518335854	0.16172335138950025	0.16553293609213948
2327	0.06726029899168696	-0.01610571739610016	0.06916170872161972	0.04058525658309949	0.014086144008912775	0.04296024330652527	-0.11320206899150796	-0.012527705894176172	0.11389315975478558
2328	-0.02502323475829042	0.07773062727037476	0.08165912498682829	0.09649286350862436	-0.019525610446712024	0.09844857627924723	0.08445114815315129	0.005281324605880331	0.08461612620522274
2329	-0.21749118245638807	0.06657191708285881	0.22745160933782135	-0.07362770553724146	-0.03188054102908371	0.0802334588496958	-0.0664884627608093	-0.21771532943341665	0.22764156112317593
2330	-0.05914840188012476	0.002785228499286177	0.05921394213161274	0.048132629881796396	0.017720453004458805	0.05129097887563886	-0.13155967495938647	-0.15604002894696312	0.20409909041734728
2331	-0.12459890009659293	-0.013913269715574189	0.12537330249881373	0.04066373597873306	-0.05288377099137652	0.06671006414339942	-0.05696428788528314	0.11580945997590686	0.12906107513184828
2332	-0.12986500128114492	0.0208749386439621	0.13153205548892238	0.1200339202913439	0.1398742021815877	0.1843174827748154	-0.022279927623590448	-0.06581476774701768	0.06948365871560239
2333	-0.07219668169137866	-0.05964882787272714	0.09365011219340039	-0.05371975351551474	0.15782246434558522	0.16671455296368454	-0.20651936402816218	0.13526206737468038	0.24687258776354482
2334	0.0630224795756619	0.08794311218796018	0.1081934559627747	0.022454214916854176	0.014874718731134403	0.026934160927391766	-0.0798546837765248	-0.26149405685872273	0.2734152744333822
2335	0.07918178794285835	-0.11317764600598461	0.13812651844335957	-0.007236827876063516	0.11628807253107618	0.11651303571146279	0.0330946918322879	0.019719970255384866	0.03852448382973311
2336	-0.04021841426220832	-0.0063270008436455095	0.04071304195760976	-0.027594747220145207	0.08476959164475749	0.08914793178623187	-0.0045782523280284895	-0.07203069268779957	0.07217604230950407
2337	-0.01893510714760513	-0.08003676922759739	0.0822461106137121	-0.23978806179349274	-0.041106258051847915	0.2432859203277185	0.03680117128744902	-0.1824987243238917	0.18617226052228075
2338	0.005934388593657972	0.10886110266798936	0.10902273451932426	-0.15853419207723843	-0.0012573563302040122	0.15853917813122353	-0.026218191675619753	0.014916669153634952	0.030164558564291
2339	0.09069703002346849	0.0903980577810148	0.12805373913188803	0.12493273476920372	-0.0902087895187808	0.15409676804967684	-0.10763529115711555	0.2047016668988845	0.23127500585592664
2340	0.05539347480835845	-0.00936035420166374	0.05617876184221975	-0.0077065473290800785	-0.011939904105962755	0.014210988065399872	-0.02604045814918217	0.07948926135411348	0.08364596900772846
2341	-0.15828678430172766	0.11578238865277506	0.19611289505466978	0.25973377730644137	0.05523705069480931	0.26554240121557426	-0.06938018599009992	-0.1650763858846997	0.17906374112247053
2342	-0.220758966945623	0.06570838964536284	0.2303304451362987	-0.10336426595083419	0.04446774628286018	0.11252356168834866	-0.05089654544238029	0.022135544199232072	0.05550171758571475
2343	-0.12344928285567636	0.10337840296872275	0.16101807239544388	-0.025922939768180324	0.0062248383010307445	0.026659846550546464	-0.1075724059864799	-0.0862906279556184	0.13790538424113472
2344	0.055840920815318426	0.027886103990173324	0.0624166903420345	0.12350378084471053	-0.06306422236417927	0.13867328518981922	0.03726601291488125	0.03990417668023595	0.05459944171051187
2345	-0.176099371994244	0.10703799304532123	0.2060779482912652	-0.03301134421033699	0.15368091349978852	0.15718642441605074	0.11463294120332419	0.010234784570177574	0.11508893093657063
2346	-0.003821609129702082	-0.06071081885464812	0.06083098077741408	0.02008961905935772	0.025864932600158777	0.032750382171218485	0.13244539418339143	-0.003136432992257112	0.13248252583759434
2347	-0.06153182091949407	-0.07153967935296986	0.09436148953675132	-0.021440953694464183	0.10713760427473808	0.10926198215783262	-0.08404437059571218	0.023304089567014824	0.08721546204301654
2348	-0.07451578212625448	-0.012478463427902816	0.07555338401030715	-0.0655103814204566	0.0423258936180319	0.07799417506723601	0.15122054001352903	-0.023623983366363722	0.15305471019239347
2349	-0.16265244183188673	-0.1416541927338521	0.2156889592745874	0.051838248170194355	-0.029049625781431297	0.05942293102326623	-0.03866455547391182	-0.04173204087338038	0.05689034263785634
2350	0.1439361477475187	-0.03730680887037307	0.1486923421581827	0.035362310758329886	0.06867553680114385	0.07724520941193672	0.1735136180442645	0.03794879077421143	0.17761499477250162
2351	-0.10823514644769226	-0.04345654922752043	0.11663326539764414	0.07479218643821976	0.09205427840906312	0.11860801543581583	-0.0232695773199624	0.042753955105934	0.04867621499099872
2352	-0.13988709549811415	0.041475949452929754	0.1459063188142326	-0.20131530199125416	0.12061840024163467	0.23468414793650005	0.013129351332268764	-0.10044639239372448	0.10130082729830106
2353	0.05145624954235922	0.017235300578457933	0.05426602254629812	0.010296087700751	0.10303124801883413	0.10354442278684096	0.1811103545763364	-0.13223832325579674	0.22424971498815977
2354	-0.1025088634464693	-0.12969907833060734	0.16531762762904598	-0.07623982049285073	-0.17027754043447688	0.18656621078104418	-0.1360874544813814	0.00011347024811725832	0.13608750178734
2355	0.003108021755212214	0.10534968786545987	0.10539552425307581	-0.015601118860796282	0.07503763440860216	0.07664229568161256	-0.11496154878006742	0.06580741566735461	0.13246423537969715
2356	-0.06798272431567971	0.04259324121331612	0.08022365612733841	0.07536166515192454	-0.01741376716366584	0.07734739724968877	-0.17404171336711127	0.04841064893445108	0.18064913208209551
2357	-0.061289309688015464	-0.1483572748409093	0.16051872314547785	0.20225158916025426	-0.11332057544329206	0.23183454905739811	-0.02521790087353976	0.12386678732248305	0.12640776687395805
2358	-0.01642709154436576	0.08528640737325448	0.08685401901606908	0.15053375794006374	-0.08178302621334024	0.1713151355139691	-0.05317490379658466	-0.0054103773144235905	0.05344943944009575
2359	-0.10068445655901599	0.01944365229688945	0.10254469955695765	-0.15789347933677864	-0.03971482473846134	0.16281160315247942	-0.16208038419092807	0.07793915515556389	0.17984594197768797
2360	0.05470616192089928	0.05399643206458101	0.07686597965173254	0.02384121846882281	-0.04058211404041085	0.04706709761677524	-0.006673940063021176	0.03780586656864322	0.038390428793787325
2361	0.08179789368446785	-0.06771349628984169	0.10618857278921265	0.07627059939034425	-0.0277006104393753	0.08114510552138317	0.16676871896002302	-0.1014643361512251	0.19520967479655293
2362	-0.16530751409206168	0.09078700478170665	0.1885970690454409	-0.022751751154501735	-0.08914960605253676	0.09200703473060563	-0.012673562383277397	-0.02712466766506514	0.029939385087590795
2363	0.012446129445906728	0.09890922588918134	0.09968922260796985	-0.1785070960100024	-0.11048834879759006	0.20993441486793474	-0.055721882327734985	0.22756478164093655	0.23428755411552077
2364	-0.05564387606321516	0.1273367258841542	0.13896360207707154	-0.12693482902726186	0.07655067200262444	0.14823109054524827	-0.04355828183643002	0.005605405825120217	0.04391747364097986
2365	-0.1647284475270283	0.05879237995964132	0.1749057042122519	-0.09029956501914349	-0.22623984019338916	0.24359490292979613	0.27415970123730815	-0.13040015401795194	0.30359140625260733
2366	-0.1369570696348932	-0.006778948870101595	0.13712473544463247	0.08239314831590218	0.01847441446222637	0.08443894172198259	-0.016438029071661003	-0.09318117782347451	0.09461998044985398
2367	-0.1511955672713097	-0.24402259839518642	0.2870664175587795	-0.05552420952399978	-0.0010614335607293988	0.055534354092479275	0.11965830713882096	-0.08917446113131897	0.14923201729317181
2368	0.004872141780028914	0.10604837788815079	0.10616023840512384	-0.07742910694140534	-0.04362523576735055	0.08887309940302807	0.20003535275751505	-0.12176370590239372	0.2341805765385082
2369	-0.05362627280472208	0.07537067304791188	0.09250143507330957	-0.03850105898447169	-0.03889800401065358	0.0547301220438854	-0.004786881730341454	0.10465981746111619	0.10476923034791483
2370	0.07237077343663913	0.037335980444261875	0.08143404867468923	-0.017812866210718432	0.023347540589382786	0.029366747423128614	-0.06638873694344993	0.03682618329154889	0.0759185890857394
2371	-0.0723383075566305	-0.06065373582234903	0.09440183477753476	0.16582064005527467	-0.046739643855406555	0.1722819751920415	-0.2206851741230966	0.022808334250322256	0.22186069095046082
2372	0.011178208249178666	-0.07678333930687495	0.07759274150831824	0.035474557833107205	-0.04395135858604378	0.05648155606048289	-0.14208684322407208	-0.13678287900757993	0.19722633446622764
2373	-0.09381890041107538	0.03764824123131418	0.10109093006869858	-0.028957049058507333	0.09880235298584573	0.10295831994412331	-0.00666645656417485	0.0903467727984397	0.09059238929521019
2374	-0.02276333571888306	-0.2233837639589894	0.22454058754162035	0.04515339060988742	0.07173579406768969	0.08476351121851343	-0.16892724411031976	-0.025317417557043267	0.17081389122218732
2375	-0.010034378538726883	0.04485909012000165	0.04596767036791066	-0.07162187907179283	0.10725429760191602	0.1289696782808071	-0.07493589882460677	0.0881657645563736	0.11570907904076329
2376	-0.0799423871383179	-0.05065860648890806	0.09464184947881531	0.013560218903777866	-0.07022403202097209	0.07152128501362995	0.1118516500370867	-0.04772336704462762	0.12160720117696637
2377	0.014769627559903322	0.09245335823710281	0.09362566607280463	0.1713300606532045	-0.07665112669196511	0.18769492509542823	-0.03578898798634037	0.05320791073181903	0.06412435906526973
2378	-0.0028634316959885034	0.04132621681509129	0.04142529948383627	0.00030187884559038943	-0.10424126763216274	0.10424170474621756	-0.10227970458519271	0.021343719825673946	0.10448297634558061
2379	-0.10044451974479128	0.010406465822807385	0.10098215722434843	0.047515185547878126	0.0789449896252063	0.09214121903129574	-0.1744560801148683	-0.035818863408573154	0.17809524099460758
2380	0.04142943755075345	0.11686877409066357	0.1239947928472254	-0.00942979234896523	0.06811833670127516	0.06876793423313582	-0.00939102717434078	-0.016582536138061515	0.01905706945359971
2381	-0.1737125414938294	-0.015006994437564068	0.17435956226801694	0.15631462558699127	-0.028485540745328865	0.15888891781353115	0.051495927459663436	-0.08469036673025072	0.09911755022111511
2382	-0.061000214812872246	0.04229739995107417	0.07423002256390393	0.07692057756251612	-0.0663412689977681	0.10157725741909596	-0.04997396098261333	0.07541438393406977	0.09046947595983433
2383	-0.1295762589441793	-0.04279409601333791	0.13646003640468438	0.03819586678434976	0.009883463510180395	0.03945386027202992	-0.011392706940379601	-0.02889073232930557	0.031055888104399073
2384	-0.09515972680446204	0.1498626076562462	0.17752232191763895	0.06752914056456501	-0.07551712003323706	0.10130656564854576	0.19152989605207182	-0.04694714938610287	0.19719973609819688
2385	-0.08819595820941051	-0.12603718447342332	0.15383074762369137	-0.1130568749024131	0.0810287295823029	0.13909533414324815	0.010624080586865665	-0.06181205977768469	0.06271843287484376
2386	-0.05611089169864047	0.1145630098557538	0.12756612165628498	-0.06463002098662049	-0.08544678329811121	0.1071363261864312	0.10095085194847934	0.0056908169868098	0.10111112652473594
2387	-0.08727730449291322	0.03783291431232163	0.09512443053659854	0.268949604301978	-0.07036403626763789	0.27800177563113515	-0.0029728090056777142	-0.06559993541706373	0.06566726064110769
2388	-0.17012981335080277	-0.07410908596300327	0.1855702293285504	-0.17871133048289742	0.012185503646881287	0.17912628545832	0.05734133940225841	-0.1575761537196925	0.16768504234289103
2389	-0.030216032395769993	0.013502560695054759	0.03309573626716679	-0.1239325634972553	-0.11244162234420774	0.16733917273130836	-0.09728387137327715	-0.08668082179527163	0.13029856674758925
2390	-0.12305963057287309	0.059791175489190496	0.1368161443072826	0.003928310830355226	0.006366997601963216	0.007481329055942635	-0.16123869931247645	0.010198204511137827	0.1615608910944421
2391	-0.01401207434629496	0.04230700398891025	0.04456703730341254	0.005666701123239527	-0.2212124059771862	0.2212849747719794	-0.052336847429681914	0.04951547488827435	0.07204809402259806
2392	0.10972787698485213	-0.05867676117937435	0.12443138386317247	-0.058631012251113584	-0.05091350899126724	0.07765166447278564	0.09459455027406499	0.0874029043303133	0.12879206740683413
2393	-0.08586942577606496	0.04331322209975416	0.09617480694950087	0.0652954535836707	0.03523057934011369	0.07419359796732694	0.11888075708996503	-0.034219153703968934	0.12370765896458924
2394	0.04028646037555641	0.12720782481369072	0.13343473904280664	0.028852964933153393	0.029322982273695935	0.04113794932732143	0.11417061066028958	0.1826762790046127	0.21541947741444953
2395	-0.04754932342600423	0.031714445267886214	0.05715543890935056	0.1307249982397259	-0.08891606230588088	0.15809835957643464	-0.04759178132500885	0.08189776498209625	0.09472181142033831
2396	0.024892050212593095	-0.14935223379639784	0.15141236377442938	-0.027573865767063784	-0.03011298680201196	0.04083025896903176	-0.020642720273451095	0.17715198810333202	0.17835063439542637
2397	-0.05617168756727315	-0.01037907691509642	0.05712253252233164	0.10620319717320505	0.03648232898387223	0.11229460992362078	0.10835698932890125	-0.0185750369541331	0.10993756925760652
2398	-0.2148616144845863	0.03906159981983303	0.21838342876557224	0.07174322283679235	-0.20182955038101089	0.2142014412416748	0.028704172508013034	-0.01363450908113875	0.03177781234215826
2399	-0.10889522839746929	0.05462400070998344	0.12182755115859989	0.014210683075675804	-0.00036923978154826875	0.014215479291729017	-0.05829649633999006	-0.10087827985658936	0.11651141073878918
2400	-0.1870508561891135	0.05920055267785225	0.1961956376641529	0.02470610621424538	0.1779881306054303	0.17969464744584157	0.08153038963131459	-0.0025001491522641307	0.08156871446343589
2401	-0.017499027919122872	-0.18556069865012773	0.18638398230974076	-0.05721464991061323	0.052528878804227096	0.07767109676593484	0.018156101461946284	0.006499828870998352	0.019284496250842324
2402	0.026658062543107375	-0.15638782973074972	0.15864364338493425	0.0012245112932268796	-0.05129291714827543	0.05130753139147398	0.08650792409809989	-0.08166843168388328	0.11896786820594762
2403	-0.10768057883088086	0.07891443808444092	0.13350129435903085	0.10709707909541956	0.026193247309077468	0.11025366458927814	-0.04834452996754098	-0.17162464955020793	0.17830371255533115
2404	0.0852778567063037	0.1913201108692622	0.2094652660167018	-0.005819075315969897	0.022817858224085576	0.02354816959908774	0.08557698191257422	-0.08253320161866379	0.11889133358950962
2405	-0.00380906531413031	0.10306092025787987	0.10313128653792886	-0.12408113113469622	0.05759631333123035	0.13679715791278318	0.026934332364735476	0.07082627592124843	0.07577479541910259
2406	-0.007825750039711803	0.03384653667770141	0.03473946471606947	0.02650089978091687	-0.1293583875259979	0.1320450306241187	-0.028298358679938136	-0.032574280939135496	0.043149517757214345
2407	-0.0997308516918076	-0.04744114257385767	0.11043959791617505	0.20705454470674123	-0.18438895915132766	0.2772559697114309	0.07799503504951893	0.05080807817058515	0.09308429674098621
2408	0.033857355650503705	-0.015918662537728823	0.03741289014009458	-0.08070342300206051	0.0011647361629009603	0.08071182747639083	0.20242759283049616	0.038829968266441264	0.20611816216607887
2409	-0.07671874144751158	0.07118580710792723	0.10465746233736585	0.009356614507187007	-0.013550323523877075	0.016466860740221217	-0.22548185355617423	-0.11969137886064102	0.2552804192582923
2410	-0.045398939434063416	0.07758486931671793	0.08989146593881955	0.12865814866294828	-0.04632254812113755	0.1367431814819752	0.12203454424787659	0.01024056284398442	0.12246346033469961
2411	0.01748384459174167	-0.029231041439074575	0.034060807467249946	0.08030413690662012	0.049092424455824936	0.09412130759433841	0.20684322556097004	-0.035054851504417665	0.2097926656832004
2412	-0.14650983819938626	-0.017328152166684086	0.14753100537419955	-0.03013213662833184	-0.04006157823456241	0.05012859172600426	-0.014455653291346172	0.13222137630659106	0.13300924127476543
2413	-0.05037105154525889	0.02229282021585693	0.055083687848142916	0.20471640219501247	0.056321287034375396	0.2123226146713501	0.1301087374737699	-0.06781495306925418	0.1467213393709433
2414	0.027543525850903607	-0.1359911187567851	0.1387524060945302	0.08954794305796333	0.0492973871379671	0.10222067542597656	-0.006393375450070967	-0.09777414419390146	0.09798295016223692
2415	0.02744315208432714	-0.05817742078579667	0.06432525853512876	-0.12468444902823125	0.1496330150214019	0.19477230556182437	-3.7305243551927144e-05	0.0627075141072244	0.06270752520382974
2416	0.021182581309460893	0.16554580162138752	0.16689551876967731	-0.04877530229623584	0.13062525685773987	0.1394345288773183	-0.09365122342953555	0.130259902955768	0.1604312749057829
2417	-0.005779809875627192	-0.02542191903006575	0.026070676427158858	0.0351168235469894	-0.0254556850440759	0.043372608834304376	0.029842217765647088	-0.12748824857020566	0.13093437854387535
2418	-0.15744903503399757	-0.028256088943326894	0.15996438727263704	0.1444160987644479	0.018951254130251883	0.14565424681571135	0.019657450314887307	0.2078129105613482	0.20874055942451905
2419	-0.10565061115002122	-0.18848012371851217	0.216071304604102	-0.05202263449567605	0.13093836449950477	0.14089432138193458	0.0925640183531664	0.035715559032720216	0.09921541538846192
2420	0.008779201152551342	0.09497440571571379	0.09537930652887956	-0.12422115131642272	-0.022477441462021703	0.12623838484809682	-0.08724955017986291	-0.05053096365088486	0.10082590090882135
2421	0.017227654523079783	-0.0255174230286988	0.030788487432677803	0.03341638102600093	0.04503720957040322	0.05608034207066941	0.15550880733574124	0.11354945302417432	0.19255250567331983
2422	-0.14098205601249297	-0.056418651864431534	0.15185191600934653	-0.10704890820283462	0.19285452206850176	0.2205727440770712	-0.08572251809592903	0.16108344737753302	0.1824725380097984
2423	-0.10614536529044395	0.0455738702041794	0.11551543714166163	0.05139225251351585	-0.052551606697587475	0.07350397938146544	0.13837175506285618	0.06303604116687749	0.15205355992270403
2424	-0.07677846649480641	-0.06676075662835572	0.10174444231939479	-0.02760513632952556	-0.06233437838739265	0.06817344263504914	-0.07142914453354839	0.05976027655597021	0.0931311620395697
2425	0.1810566543609153	-0.041223443088678445	0.18569029147603128	0.07711948744306044	0.013862581630185028	0.07835551360902371	-0.0220349777772846	-0.08525977080784466	0.08806116490174104
2426	-0.0400145467384105	-0.03834536666538944	0.055421395646298895	-0.03996647476504084	-0.09597242015783229	0.10396164935251911	0.012959513967069182	0.003215531144925544	0.013352477028875482
2427	-0.19573883350494842	-0.13167979889563372	0.235909432577573	-0.145430322895924	-0.011700261627810337	0.14590022254874024	-0.0036825828170470786	0.20087943779197895	0.2009131900693082
2428	-0.19157978242773088	-0.027020761147199236	0.19347592761899526	0.05295477436637131	0.1765525654234494	0.1843231306314937	-0.07533525819731254	-0.017639189624210933	0.07737274803349445
2429	0.010806984527056527	-0.02681551202730967	0.02891128845027196	0.06973371547609385	0.009155488807464168	0.07033216937791989	-0.02300775584151154	-0.004784836974072392	0.02350003178149039
2430	-0.19632902918357856	0.06307902578988996	0.20621360574600317	0.15148291528540975	-0.09593629123272959	0.17930656875546344	-0.03031776923027205	-0.0170536006169444	0.03478494538018246
2431	0.032634404965034794	0.06748442162706615	0.07496100019184325	0.11651358286877268	-0.023209886123079646	0.11880283585320967	-0.13070628649111815	0.003701168047895388	0.13075867838586092
2432	-0.056045773985890716	-0.061739422245612664	0.08338396153277677	0.014403430902988512	0.09591509026960228	0.09699053233797161	0.003994321002970023	0.001505642691194321	0.004268671946673148
2433	-0.09882718571150403	0.0570221100577664	0.11409791265003986	-0.018239816786850747	-0.22093815655282514	0.22168978311455526	-0.020592586950299606	0.010575567742908406	0.023149455077614556
2434	-0.05882453556470156	0.04404653964861399	0.07348757472811145	-0.002167947860082088	-0.015715597893187636	0.015864426086827036	0.10477296452318284	0.019405330618030743	0.10655487295929365
2435	-0.05733419007909017	-0.07201345125176736	0.09204969588877476	0.12169179679980069	0.12751820353992321	0.17626623511726022	0.09363157014427301	0.13309121729461904	0.16272720439018615
2436	-0.08728020271308187	-0.11839445855950279	0.14708868618365753	0.028084060556349887	0.04046588588238634	0.049256495790697914	-0.21227220243137818	0.027225716583155625	0.21401104543582397
2437	-0.0944823236033593	0.06153768351763402	0.11275546978398161	0.023077434141295237	-0.01849731868419332	0.029575644795176086	0.0787477223786649	-0.0049376973401815995	0.07890237407613612
2438	0.06706939754563561	-0.0721264732968296	0.09849128000677412	0.010020249892287808	-0.1076324859974149	0.10809790677847377	0.012046989669899307	-0.030850817802658755	0.033119524742959504
2439	0.014214157084874255	-0.1911387469297841	0.19166654074073947	-0.02524056088665644	-0.18663772870906706	0.18833674015324872	-0.17682796465222347	0.31340533806326276	0.35984862791123157
2440	0.039040679034167775	0.12244239607181484	0.1285158160510063	-0.0836483224562255	0.06568793982043193	0.10635763859541715	-0.12341838910208937	-0.007755111200879733	0.12366179894491565
2441	-0.13075788666651633	-0.014649082398873817	0.13157591170355812	0.11981842754643302	-0.13250007771526018	0.1786413338907035	-0.14457578983371316	0.1018827524630463	0.1768679005797501
2442	0.0006318583344912715	0.09727561149841674	0.09727766360961686	-0.049204287150016526	-0.11917103408270772	0.12892942735575602	0.011156038047097114	-0.10107063228537999	0.10168446240933163
2443	0.02147023543115119	-0.02820580001834745	0.03544768207011664	0.10609321094088817	-0.07505571137232303	0.12995818257175365	0.14880394480196138	-0.20642890510093181	0.2544710334199055
2444	-0.08984619806946335	-0.057087716520545485	0.10644879842002634	0.1205947612701294	-0.04438821339374083	0.12850451328294962	0.02453892419629289	-0.10878578681455428	0.11151908452625076
2445	0.14025381269233572	0.015644650535762417	0.14112365877174146	-0.09301205527918976	0.051078165896386585	0.10611419065609387	-0.027723881358815854	-0.018102172063744117	0.033110455010813354
2446	-0.12102586308808275	-0.17842475715581746	0.2155983615483378	-0.057468987230405714	0.08053673772057715	0.09893862044703054	0.031120406338190708	0.018053727510990606	0.03597800394262027
2447	-0.08802308308082435	-0.10708448842756754	0.1386187246256708	-0.005601633674207086	9.253687466065095e-05	0.005602397959194146	0.07689546504620329	0.11017379595218962	0.13435467189192413
2448	-0.001838593606728428	0.12542979100135962	0.12544326565063368	0.046854962468843894	0.02457706076178395	0.052909540005987486	0.04888170298746344	0.16504028114288571	0.172127032411174
2449	-0.029265461819668867	-0.012549049740637083	0.031842517251490655	0.11013491748939762	0.17790984026327392	0.20924055847970788	0.16276214975732659	-0.04896505805364175	0.16996792139642972
2450	-0.011558200071978546	0.05802960665917642	0.05916947893908326	0.13214887731273575	-0.0675170109574277	0.14839768375430223	-0.02735929555827043	0.10173777628499354	0.10535229554622999
2451	0.01910796598855781	-0.003059997020560994	0.01935143265977287	0.14557447742161117	0.16748655920630443	0.2219091615759523	0.03575019374901985	-0.1029244261292612	0.10895647684800662
2452	-0.02967035902092082	-0.15853932584269664	0.161291810217032	0.01996705855530391	-0.0743076848283273	0.07694358616478021	-0.0002700573725566854	0.08415515752205603	0.08415559083356576
2453	-0.13657531306361861	0.07433560676198195	0.15549468984855222	-0.04144683197170291	-0.14006343932808732	0.1460671315419844	-0.008196723101434268	0.00371797356510198	0.009000533152673976
2454	-0.06774359680979654	-0.022932111313325895	0.0715197639678365	0.09110730248852379	0.0026492495167914952	0.09114581224465332	0.055095447669121826	-0.015179024265552477	0.05714815072699355
2455	-0.00863184196112258	0.13382024430766268	0.13409834630674727	-0.05107330737862761	-0.04774618144156802	0.06991552451954366	-0.016277647029259712	0.03891945449198691	0.042186321607400275
2456	-0.12183818854175285	-0.11314532678269673	0.16627209374966967	-0.055859761452723214	-0.008737455926227286	0.056538978462808344	0.0777427877395592	-0.04554890484003017	0.09010351701040466
2457	-0.06840613766809595	0.14414088414450274	0.15954934707677576	-0.00018766318274041928	0.02513826579689761	0.025138966262470468	-0.11788559459058282	-0.19752470392400098	0.23002830711075428
2458	0.0793950498385428	-0.05389904974312949	0.09596187525302452	-0.02310622435965279	-0.17372365558029026	0.1752535480734639	0.0373644238341765	0.060703182824562524	0.07128096922385553
2459	0.019655820818980662	0.020527020555239747	0.028420236891044885	-0.10371619278232849	-0.02903321919751802	0.10770318687129112	0.2337824994758765	0.0806222475024711	0.2472937602397964
2460	-0.02997526749715538	0.05002309051095453	0.05831660351729316	0.0007127528173223652	-0.026184259418367783	0.026193958423021576	-0.009626545679881172	0.16411593805758912	0.16439802768357434
2461	-0.12031709037952784	0.024198006093599064	0.12272630417437545	-0.01589448163073583	0.05196249101371071	0.05433907451051927	0.12154440015255003	-0.0689252862530173	0.13972736415428288
2462	0.0629447600181781	-0.15623918537912582	0.16844205490814604	0.16812478692256932	-0.06973283565273757	0.18201267083895847	-0.14231762165124845	0.08620519890914337	0.16639002900244015
2463	-0.1945738763660561	0.11627843798045062	0.2266708373463309	-0.018833808064743177	-0.17879702761229568	0.1797862325352295	0.18756846291526444	0.0041884970563649425	0.1876152226979093
2464	0.0247677660647667	0.028479048916280756	0.037742528572088554	-0.0068817899543379	-0.002638069145466406	0.007370104598436029	0.022717642453666198	0.08396986468192913	0.08698867428208172
2465	-0.016981039650386883	0.025082835822912417	0.030290334440662585	0.05713947128805846	-0.09997899912846384	0.11515519721579322	-0.1359576282041143	0.21390555602592595	0.25345623599676675
2466	0.07819708222220098	0.06404780338294001	0.10107870589914279	0.058091752974652924	-0.018006688698095623	0.060818521862490385	-0.07578612914265392	0.14928035032659537	0.16741612934259964
2467	0.06115237931745426	-0.07863984285971848	0.09961846405755824	0.1442585168082635	-0.0785410644448223	0.16425351891465148	0.06640232727972671	-0.022087859354455234	0.06997958701668748
2468	-0.17782742573044677	-0.1391019754472741	0.2257696899835131	0.018176914778856523	-0.02210180710316948	0.02861625601128711	0.11781892723379261	-0.06266193239013854	0.1334459343156921
2469	0.06260274731156994	-0.00511913999771119	0.06281169927069671	-0.040095469114293986	-0.12043703715124136	0.12693591517480304	0.10277442777084196	-0.04425022941855752	0.1118957810072345
2470	-0.05995161660725723	-0.13086267075757382	0.14394177618616746	-0.041141258582717964	-0.07330159347065683	0.08405787746016137	0.010072950192520358	-0.0014305840799585048	0.010174030488986487
2471	-0.06464144706082589	0.02209703536319475	0.06831394916091323	0.10023236261502642	-0.0034633501484410607	0.10029217970330914	0.15294447937018882	0.06540968767689309	0.16634434469439235
2472	-0.14917273267531236	-0.054992328722733894	0.1589863528488198	-0.06197307591122957	0.08324403144801255	0.10377972301763348	0.035201496381431135	-0.03193494665435687	0.04752879301337799
2473	-0.08064351168334144	-0.00557033575212244	0.08083566426406479	0.008887726985081914	0.1402750070234484	0.14055628511877313	-0.096272005351972	-0.09759499254954684	0.13708786082376598
2474	-0.003789248036051315	0.07593308272151185	0.07602757034307148	-0.1370996019995924	-0.014948331874797702	0.1379121223616174	-0.07792450657686573	-0.0859033030494888	0.1159810596608787
2475	-0.14294409329440175	-0.1037518982931457	0.17662805611564059	-0.14741602460217818	0.08301382213200442	0.16918267929807138	0.12017229726093132	-0.034454834855352896	0.1250140659041185
2476	-0.13060761870373713	0.10324239032316303	0.16648525827562372	-0.12798825366384617	-0.05295065955709899	0.13850908065341	0.0701152198910574	0.06091763683095195	0.09288219709631704
2477	0.18953738890652536	-0.03878126921845715	0.19346423089475195	0.1328845965650536	-0.07349094167441407	0.15185267370859556	-0.1624380809321115	0.06016885083555887	0.1732236148675432
2478	-0.13434887440289908	0.024255797318438674	0.13652092790806516	-0.0222112804767623	0.2040256769595538	0.20523113272411084	0.09740903089796976	-0.043188448345538005	0.1065540302896931
2479	-0.022845456818237405	-0.09826850384927893	0.1008891160929151	0.12279331453289972	-0.011443694346911198	0.12332540790235065	0.20193619618394512	-0.23927208089285193	0.31309640052871296
2480	-0.09843496954905225	0.05182356412946785	0.11124353926949604	-0.07889157201781512	-0.005285585467872623	0.07906843585894624	-0.1443123672486606	0.09483811968674863	0.1726856342798391
2481	-0.14223849127177227	0.16012024899889102	0.2141734870116675	-0.11208192574271	0.042930477409523375	0.12002243110687251	-0.21283322221372125	-0.12766793330880202	0.24818759371333607
2482	0.008371294203900568	-0.1407115546130752	0.14096034963164888	0.08918883369302873	-0.06300241357733025	0.10919685055939893	-0.03260907767266992	-0.0432002298929679	0.05412588853282223
2483	-0.0874239773564747	-0.05762722648979209	0.10470840009154563	0.04907337197147214	0.07320621961082678	0.08813255032256283	0.07388667759706416	0.17040125705258022	0.18573052934677167
2484	-0.040777373775747645	-0.09321721519247281	0.10174597495865287	-0.05586762033295775	0.11375648491702198	0.12673487626673316	0.056519587665223484	-0.0423651830924447	0.0706347827086857
2485	-0.12075165993520527	-0.12139280144664828	0.17122259085813654	0.01866493709051544	-0.009216342955454579	0.02081636025018438	0.22303488506225572	0.0399969612250071	0.22659284380131764
2486	0.07318722546517994	-0.13191777257351028	0.15085976498737982	-0.15265178577503793	-0.05518524566739472	0.1623206057149824	-0.10885066678584812	0.009310111285681379	0.10924809303541876
2487	-0.0992456145527024	0.09436053277734614	0.13694379195118042	-0.07422181932368935	0.018227195935145334	0.07642714920351644	0.02939009035007243	-0.20468620111900282	0.20678544034654447
2488	-0.07981117036406368	-0.06048166833814963	0.10013917874562148	0.012562416534181239	0.06439187422716836	0.06560585168767905	-0.022208855277951536	0.01951479859280567	0.029564516178601095
2489	-0.0013129843899791728	0.03229104244124316	0.03231772501198833	-0.09864550569808742	-0.07849445270333395	0.1260647250408588	-0.031251618478187276	0.030493280741662618	0.04366352972328312
2490	0.08259271238943558	0.17402659766368514	0.19263128726726136	0.03988281150416949	-0.025227876210091305	0.04719199499437172	-0.04793268025832183	0.04637613815096952	0.06669548730269782
2491	-0.12499942500142236	-0.038620778148601424	0.13082973956822547	0.020610426155698656	-0.03245357572901942	0.038445080880636806	-0.016583564064398672	0.027389038855321637	0.03201833922139519
2492	0.013521419129610636	0.041073296929215436	0.04324169857804037	-0.04564476207977764	-0.04805623829924081	0.06627855116697201	-0.09060521088074355	0.05427268674235091	0.10561642279956922
2493	-0.19432438029925422	-0.018380484328780537	0.19519171853039702	-0.041311814599220224	0.11774673029116463	0.12478364684421038	-0.058867317323460816	0.02339185249866054	0.06334461154810345
2494	0.009676732026325715	0.02852854480701759	0.03012502301269375	0.09651972341585226	0.16216250903144844	0.1887133708661027	0.0027403287209813916	-0.058588902647662665	0.05865295316483501
2495	-0.042642919879840646	-0.04157634663443467	0.05955678983411695	-0.08122009306817683	-0.09451399863909742	0.12461781356112221	0.08473581471677748	0.03868847421070831	0.0931501816019093
2496	0.005144507129170746	0.01707989427462368	0.01783784577897262	0.058968712099469515	0.1832500486052605	0.19250425792823508	-0.0012849417675690152	0.06743521007083945	0.06744745089804573
2497	0.06360733190719631	0.004395208232877698	0.0637590035035256	0.058676768216776004	0.14293606849095367	0.15451110899872492	-0.07386937038648676	0.13577374044052737	0.15456776013938892
2498	-0.04048435435135848	0.05332113860581056	0.06694868758584009	-0.04944614680636202	-0.1774768050997223	0.18423609250741596	-0.08271123990751178	-0.03813518400593886	0.09107931415093541
2499	0.13335467521213806	-0.013724931739777319	0.1340591032052519	0.09999121228666386	-0.023509265275134656	0.10271771068483433	0.1462627964056825	0.17228883939804035	0.22600055263988597
2500	-0.19952971514027884	-0.039230118205004764	0.2033497219037672	0.023732351240091175	-0.12316920695403666	0.12543475609682259	-0.07372977211432896	0.054767176539181735	0.09184510287492076
2501	0.055765763014303055	0.07473875871318725	0.09325075001604778	0.01819853674758896	-0.17326152022093377	0.17421464097205605	-0.04225148380486833	-0.03869558547305167	0.05729342212519076
2502	-0.013709788351517802	-0.09946337574639696	0.10040379181839877	-0.17671932491369635	-0.09085696324814252	0.19870759313279124	0.09223643624551105	0.015746136881789326	0.09357083412031908
2503	-0.17047258744327	0.01172094775050655	0.17087505284790244	0.08657024285319598	0.05252256904514967	0.1012572328614793	-0.06300914699331449	0.05205883709272583	0.08173295005242427
2504	0.14583759082465025	0.055221716963295704	0.15594242822885776	-0.11039058799513259	-0.1231941425356722	0.16541728649996237	0.20085572061596846	0.06375642838961972	0.21073182641727536
2505	-0.09474602734880408	-0.013049085467706896	0.09564041159428292	0.08143096485646653	-0.18039327050229248	0.19792102990831556	0.018273633435570123	0.009866475125469733	0.02076711367376553
2506	-0.07079330748317979	0.0036968956848529868	0.07088976951657217	-0.1648366484456426	0.12201445661622537	0.20508205258906764	0.022116818199109826	0.05528274812645034	0.05954272321337868
2507	-0.073732539415047	-0.16227145060309875	0.17823723250046655	0.05467956850279466	0.06808070537217505	0.08732031639672819	0.03199498471755679	0.1630427605787245	0.16615240240275783
2508	-0.008661956294457112	-0.0793809153547867	0.07985210835920924	0.0025831922850977455	-0.046386765894827466	0.04645863679191757	0.027104169756940952	-0.14693787711314948	0.14941678536473768
2509	-0.05698742605941107	0.05501668264896762	0.07921112357853573	0.0792874493405411	0.030593786846903732	0.08498517174520888	-0.17190279617316237	-0.11959455825304728	0.20941210494117413
2510	0.02456411077863574	0.061182442324129796	0.06592940760457779	0.092968616335702	0.022756193468912896	0.09571315460567345	0.18101657971365115	0.17028533112030106	0.24852383412055112
2511	-0.08825122697102114	0.0006899985346014236	0.08825392433126382	0.07271173546347669	-0.07289012185364446	0.1029561379323727	0.1451625156062388	-0.06819272037243983	0.160382053387919
2512	0.09331740256857571	0.01273156198951899	0.09418190002775792	0.05342493944033639	-0.09779518260210787	0.11143662725685498	0.13201936681163745	0.06744057342936066	0.14824757724100135
2513	0.021988019029754776	-0.082134898159135	0.08502713964649368	0.07013126782361961	0.11706152104441037	0.13646169585557405	-0.04013072740446196	0.03766281327176247	0.05503601353254868
2514	0.04828302479006029	0.054266010494024554	0.07263642597082513	0.049257439210727595	-0.002971384426379576	0.04934698007991832	-0.11932345608278658	0.1811033421790903	0.2168790163201073
2515	-0.2724296281178093	-0.07560595037840008	0.2827263022943372	-0.1000280567701882	0.020255838942200066	0.10205837130031198	0.026741495942619646	-0.08528207211750516	0.08937639190471103
2516	-0.18396798091121236	-0.05560911674448792	0.19218894834420183	0.11933110792188328	0.015570358153807118	0.12034263322240371	0.10157881921018344	0.10410012719882097	0.14544790474580868
2517	0.016758277334333535	-0.1463958500737147	0.14735190795513978	0.012378971870392512	-0.15376261072477565	0.1542601030774544	-0.09439561045691637	-0.22713353336898118	0.24596782971399328
2518	0.06323680546168817	-0.1380280622407025	0.15182437067520693	-0.06479497152179929	-0.162949690939902	0.1753596022803438	0.005806991381709616	0.031243717983964817	0.03177878321095344
2519	-0.14186983954252683	0.011157607970842533	0.142307918217692	0.05158008164865646	-0.012668920261424058	0.05311314680446253	-0.05147720442537194	0.00046963194978396586	0.051479346631632665
2520	-0.16148271525110164	0.15112293271730437	0.22116692365258256	-0.023938873643171956	-0.027542145846887352	0.03649163560536808	0.07027316726328886	-0.15286662133312698	0.16824542179512583
2521	-0.0869678183662366	-0.070565100992834	0.11199479858239658	-0.07878624447927891	-0.08726485274755166	0.11756881748236045	0.11059406251542248	-0.008228340115483491	0.11089973960619226
2522	-0.08121204224485512	0.18636394565209521	0.20329022614134015	0.04794277146811745	0.050549804426711066	0.06966916149648189	-0.024341017352413157	-0.01658704012080397	0.02945530556147125
2523	-0.0786671351764417	-0.10118596654021451	0.12816831894639938	0.10153246329627316	0.016104373674865446	0.10280171182654867	-0.08597967014146289	0.011013532469491152	0.08668218718451502
2524	-0.11153904794642065	-0.07063170850705226	0.13202195826232516	0.06694516391381174	0.03150146815300146	0.07398646813601582	0.04622957855664283	-0.1650757267248745	0.1714268633769814
2525	0.015991760737980303	0.1445490849575093	0.14543099522988231	-0.1723345906148601	-0.11397246059328316	0.2066130027275121	-0.09732570464276251	-0.05743187174874134	0.11300757796171952
2526	0.031360663209021866	0.07004648369450246	0.07674634242016942	-0.06250895073236101	-0.07767628847644885	0.099704436777594	-0.12500849879534612	-0.015476672055413114	0.12596289989110623
2527	-0.2178896522799248	-0.11768783743917653	0.2476415305472339	-0.04655783784805223	0.0052946141466441166	0.046857925733512454	0.04299630189920623	0.019707211247884354	0.047297527971094065
2528	-0.062179737376718634	-0.128025401720388	0.14232646706043267	0.035851979207285826	0.09555254414262282	0.10205710707837812	0.03875378865748427	-0.11967634981629952	0.12579461371880057
2529	-0.01028229089339231	-0.045821291477079626	0.046960794910689364	0.06757331149586647	-0.028655923412884105	0.0733983267735885	-0.1354637381673887	0.10112799777083394	0.16904820700445372
2530	-0.15465545977166775	-0.03320441750109812	0.1581797856199495	0.13156526429925833	-0.006079379083021666	0.13170564763960874	0.09390416678541354	0.05322812555754096	0.10794084440114461
2531	-0.07493571990948482	-0.04427425437847897	0.0870377603062201	0.10501909561365845	-0.09065075742167786	0.13873200879622055	0.17318082980246868	0.07347692302035917	0.1881235180077478
2532	-0.1262273294326428	-0.021184523746771388	0.12799266675116375	0.08396719539951908	0.0746084249291698	0.1123250060034389	0.07971677779232554	0.053813053209386445	0.09618008815397948
2533	-0.024127089464537187	0.04356793788341488	0.04980242622044511	0.08700736206632288	0.08868661198268177	0.12424007484989277	0.09812631563181887	-0.040219259191637304	0.10604886906233106
2534	-0.15444758247848642	-0.05804215438021247	0.16499377993895795	0.016754433811732635	-0.013044111935837183	0.021233462000963946	-0.03484537747371162	0.21229650363319064	0.21513717899554874
2535	0.08494730883916521	0.11667387661714741	0.14432199681230112	-0.10662072240254462	0.09438212661883608	0.1423936946312388	-0.13305829072539854	0.05519113117567891	0.14405058032238427
2536	-0.15945646030086966	-0.008279430928148196	0.1596712613721605	0.008640847593241097	0.024080861291590195	0.02558421637796295	0.045574123027521445	-0.05139504711243736	0.06869098599829032
2537	0.006593075073483124	0.09891698181973087	0.09913646115960338	0.10825628793293211	-0.06830193757069283	0.12800225995242712	0.05302630565520622	0.19600276663495186	0.20304894390268263
2538	-0.015977212852350545	-0.07641451789425652	0.07806695764240441	-0.10168792109817362	-0.07676865433405582	0.12741216419765472	0.2170152282776331	0.0574758131577887	0.22449739063637741
2539	0.12318661271690896	-0.036308207980103396	0.12842596123600616	0.1407125149725156	0.13129542134462027	0.19245388937600558	-0.1676468337966387	-0.09807466992305582	0.19422693366923688
2540	-0.04407519958865747	-0.013068713086523225	0.04597188793728028	-0.24072507059273235	-0.07340210730095316	0.2516672981698191	0.0024203324475812965	0.022197348363657728	0.022328911382653503
2541	-0.01061536263967059	-0.04384894997981295	0.04511558863966924	-0.2113014471780029	-0.18072995658465993	0.27804966963945743	-0.06048084280212992	0.21790294662211188	0.226140722764952
2542	-0.0018312522738120273	0.11475566325219372	0.1147702737355855	-0.09951312254973138	0.08179601664972654	0.1288155654389647	0.032654723493490655	0.06889558112878351	0.07624258695446476
2543	-0.04802811533192093	0.023323714327900036	0.05339190493310562	-0.0972364802508727	0.12547092648207192	0.15873842157413515	-0.09984017038065518	-0.018005417588687518	0.10145075004247762
2544	-0.04311951856342659	0.05718175123297454	0.07161735512577574	-0.05708788182197213	-0.005318916640544875	0.05733512993923116	0.15715825065953257	-0.01965207698235377	0.15838219559055502
2545	-0.033196723766669885	0.056365124955485964	0.06541444626447686	0.1433146427620914	0.006271714935520553	0.14345180806897595	0.10456610026568955	0.026595326439620905	0.10789523026160258
2546	0.032451646323327456	-0.06952811137818118	0.07672853198720214	-0.06657616356854457	-0.05654074262661748	0.08734552725970002	-0.11456712122871482	-0.01597958436085001	0.11567615304366133
2547	-0.08150898702709755	0.016934271337781463	0.08324953160183643	0.12191159201840616	-0.03753848247782127	0.12756007970834768	0.08160621631099814	0.11654189834996334	0.14227293703164565
2548	-0.03257704328149199	0.050418504512486646	0.060027404960066685	-0.07094255840801118	-0.025887537379977635	0.07551828377998152	-0.24160388248842793	0.023393074900288986	0.24273374711146495
2549	-0.1592533501742257	-0.1675682637815559	0.23117256015470272	-0.12483751612085582	-0.05778993229639101	0.13756482728534353	0.008560183833935139	-0.06666762937333573	0.06721495037215472
2550	-0.09642527886782801	0.1712363272536458	0.19651899189660033	0.07970631362720274	0.13547620278021807	0.15718428023115025	0.06042778556759235	0.16202188577510163	0.17292370785616124
2551	0.06523875350233738	-0.03531128997495411	0.07418208785302577	0.059840179230154535	-0.009182623189163935	0.06054062783727296	0.137642436117274	-0.005235382945744019	0.13774196693414265
2552	0.058102068727856226	-0.0991421402341184	0.11491307306245936	0.06965210436388233	-0.030495917575742035	0.07603562738021966	0.10967642191868002	0.08659463664051709	0.1397410055058554
2553	-0.07605820455844163	-0.0520599095577944	0.09216878356482462	-0.014125184156248683	0.046272812223765634	0.04838071907840781	0.03554196268150228	0.007920338588688484	0.036413773144412936
2554	-0.019223754778920063	-0.09580818831727332	0.09771776551087401	0.03428418245031984	-0.00370163214525127	0.034483434382694196	0.12267402724142708	0.059322966884733555	0.13626493077691554
2555	-0.14924914486535362	-0.1672890738955755	0.22418952136056366	-0.1793465935160787	0.0746216292392601	0.1942513530355533	0.04641979010812858	-0.07073190569329138	0.08460377885583704
2556	-0.030298904807088876	-0.04875923245487344	0.05740632702148271	0.0453648637297351	-0.08717728879827114	0.09827436361246306	0.04787815030114012	0.008875802744341254	0.048693912870245076
2557	-0.019848825338403448	-0.050942696727382636	0.05467297519956755	-0.06806918995070953	0.04953106665444738	0.08418278437111167	0.2500625438662527	-0.03208009873186132	0.2521118969416309
2558	0.012879022563922765	-0.035852971375622954	0.03809599426006979	-0.08720690172503298	0.08662498688932468	0.12291839594647838	0.058118819989485884	-0.02822699906746729	0.06461084052483038
2559	-0.13087375328581446	0.08192375598298886	0.15440026260818515	-0.05790259769854949	0.10533989186524852	0.12020484032859209	-0.050356783579864665	-0.07979228785923573	0.09435366900296174
2560	0.024531716613582544	0.1672639780524291	0.16905337463041845	-0.005284820072734069	0.053729123998349074	0.0539884069854922	0.06804135791558012	-0.014747428205235148	0.06962121103273515
2561	-0.10486238313406554	0.06677138507273055	0.12431627914752925	-0.16942668406702527	-0.051374309784118104	0.1770444039774828	0.08545783846093467	-0.10501148512642072	0.13539000761825698
2562	-0.1551804225537035	0.0046345176052052725	0.15524961287352357	-0.08483605516300897	0.0022461585769387605	0.08486578511964558	0.15287208325741988	0.029842342592551446	0.15575762983197558
2563	-0.043980966036792635	-0.026690483757501073	0.051446159202985564	0.0689138388135151	-0.011086741180654449	0.0697999499285061	0.024762436381115027	0.2162935311532534	0.2177063845510098
2564	-0.10248799739178453	-0.09638368413226221	0.14068974438915627	-0.011571125163833268	-0.06295925135770343	0.0640137350033536	0.024654756491717222	-0.02353763407878944	0.03408632036012192
2565	0.037718142665846326	-0.06932291279753798	0.0789197346985923	-0.06502548807248933	0.02856757883157459	0.071024085065305	-0.08240571670393636	-0.1288957835536312	0.15298635613476766
2566	-0.04469900872164606	0.20879559107334086	0.21352657968591068	-0.13996527597562955	0.03507057817007405	0.14429214785329597	0.05566728698512904	0.06003864726594699	0.08187481911924764
2567	-0.00018830732537144826	-0.08637670432567796	0.08637690958707878	0.019464759447612227	0.03573435117891113	0.04069177698910625	-0.09111855903520501	-0.22650454689047048	0.24414524685668054
2568	-0.10776709536483463	0.14725723475550279	0.1824786015707338	0.0034421455382007506	-0.11336513702223837	0.11341738252127422	-0.06082907142498777	-0.13724674581062918	0.150122766981007
2569	-0.022511348367074017	0.04835103223285674	0.053334633431631626	-0.1363642302889345	0.007118771314494137	0.13654991837171349	0.010547326779518452	0.02718361469614131	0.029158103678775422
2570	-0.09372244112956189	0.09127129320627775	0.1308218060371837	0.020819031020314682	0.024666186634267714	0.03227774489801529	-0.13089153335534398	0.08191787844796296	0.15441221555799386
2571	-0.01664935175614155	-0.030609659878158748	0.0348446867076789	-0.04479666822183617	0.15976691565301993	0.16592832434836569	-0.0568250401273092	0.24021852867562551	0.24684818554032883
2572	-0.11559256618458252	-0.1521600845686961	0.191087238435982	0.1505333035344113	-0.008236613158167495	0.15075847329188666	0.08584252293737436	-0.028813643077346712	0.09054923948682493
2573	-0.05167940545963426	0.03816744390212204	0.0642457370000758	-0.03731713750508541	-0.09676724234282165	0.10371339326339596	-0.06465443298020129	-0.09654702502522633	0.11619605735657737
2574	-0.10107795969002761	0.04495550394099527	0.11062437014368798	-0.13882007430929458	-0.056260531940280835	0.14978738426663785	-0.043510244591276975	0.007093759155378001	0.04408472301543082
2575	-0.12747902730918395	-0.04353412183184615	0.13470754309750324	-0.12349405979838667	0.18757789038033715	0.2245801588854752	-0.05731871975240753	-0.05633344631940491	0.0803672371571669
2576	-0.07316619654085646	0.03265770994743581	0.08012376885335638	-0.003317955859789921	-0.0976601754593021	0.09771652215377492	0.11006703314607322	0.15936789798993856	0.19368241710416112
2577	-0.20328640653725874	-0.06190581654254745	0.21250339574847074	0.04942759706749237	-0.07276080626225868	0.08796148179629719	0.1461675192907438	-0.19669312878296102	0.2450574026754557
2578	0.0004892133837518612	-0.05734235384752757	0.05734444065914238	-0.09642659279778394	0.07561454523193706	0.12253835011628927	-0.13355646902482166	0.09924196850905913	0.1663920032090822
2579	-0.07846454356135224	0.031742518049294656	0.08464202294605877	-0.0759227091278011	0.06671352928215034	0.10106904941961718	-0.13931814363213488	0.1976272781012455	0.24179761412142012
2580	-0.1917637978151576	-0.02510190600031987	0.19339974104776236	0.05237479709818733	0.18657650795732839	0.19378831928841148	-0.008995671427147555	-0.008786807107972262	0.012574978472264308
2581	0.06502652847587041	9.988595749249638e-05	0.06502660519224182	0.009985611533566757	-0.0166148481375721	0.01938467478019388	0.10571351681521615	-0.21532152698268353	0.2398722735532298
2582	0.0011793973649643753	-0.011931956841306289	0.011990103094105609	0.0932718872357087	-0.04922299138606108	0.10546349050502266	-0.014656826342288373	-0.04693264053788779	0.04916803134442731
2583	-0.07844091204489385	-0.14043858973687695	0.16086010745277282	-0.06507196994127956	-0.007718932300636606	0.06552818620945189	0.02947764718736165	-0.017404106712615476	0.03423206996613961
2584	0.059903310598177474	-0.0961388114586374	0.11327434700452328	0.024490958205539506	-0.04140845781802159	0.04810891198824139	-0.12417797682648662	-0.057872780594266496	0.13700156445249653
2585	0.026377534969982477	-0.0673847573391881	0.07236352584523445	0.07852564824365044	-0.0737968588839895	0.10776016802710073	-0.06311974935730402	0.14187309228170814	0.15528063972209463
2586	-0.11363551781978451	0.007373705085025107	0.11387450301472885	0.042475862184113734	0.03898470145912167	0.05765419166149731	-0.0014693240610320654	-0.11101396839653929	0.11102369158132039
2587	-0.03363574571280616	0.09421634450730339	0.1000404066463918	0.0037489287887683886	-0.09983884985553595	0.09990921082432544	-0.07486794265210213	-0.0821684078496126	0.1111613965614805
2588	0.011278205749250156	0.0760140923360955	0.07684621108813937	-0.01224033256239516	0.10631274462461239	0.10701507095197425	0.19686940701529512	0.053424605195705244	0.20398958762366012
2589	0.06147501655576344	-0.027605194913060918	0.06738860769239467	0.03866454395512317	-0.06470800956102207	0.07537952945334016	0.04499598509699263	0.06313228861193765	0.07752628289960622
2590	-0.06363233067344375	-0.08476809699873769	0.10599388555818628	0.010897527102403647	0.08886503569584871	0.08953072470483017	0.03362745746068672	-0.1326067704453922	0.13680409885389852
2591	-0.20669785129970977	0.0884620317208506	0.2248322325381699	0.0056300112647306505	-0.0136655401936017	0.014779851678008733	-0.00121539000365735	-0.048422442489725326	0.048437693065749396
2592	0.048217973322694944	0.005664172326379004	0.04854951904489929	0.07043170771862765	0.0551493546932377	0.08945432787318193	-0.06851790047416605	0.020657799518849995	0.07156428834515664
2593	-0.06336887331635967	-0.06989500905771412	0.0943447210847686	0.025097829609682678	-0.10703141305288448	0.10993463708592409	0.09427943734459933	0.12648610944934205	0.15775724449179873
2594	-0.018220352735891752	0.1340760409966888	0.13530841076284245	0.07577003579871441	0.08827183234241215	0.11633148632260049	0.05404612448896762	0.12600887326056776	0.1371102465633944
2595	-0.09668187764814137	0.03864519668812262	0.10411933870628388	-0.03468837688985655	0.1384588940534424	0.14273804269974813	-0.09532317310328273	0.1052959294804818	0.1420342919707667
2596	-0.03916344478849356	0.00654723429921339	0.03970694756173256	-0.08747110330762532	-0.047122896391707254	0.09935673745749123	-0.21579162934157975	0.008819205859438012	0.21597177057635306
2597	-0.08059603051890203	0.1068525981844542	0.1338401952859163	-0.15340500697662995	0.02405621663531277	0.15527974022487603	-0.23767074055286266	-0.1155468863078009	0.26426968015717206
2598	0.04327102166901377	-0.14005693605293842	0.1465889717980761	-0.1870386285626268	0.014827633888954039	0.18762544417357985	-0.0731841363904916	-0.11964449150461416	0.14025235173293804
2599	0.08901375633585985	-0.01851242116602599	0.09091841702563985	0.008415466764414615	0.10832510638560026	0.10865150139006172	-0.20147990421026551	-0.056701447463105605	0.2093064880623367
2600	-0.053135590151741345	0.085027510279626	0.1002649911241493	0.040042270105848245	0.1001810477707292	0.10788709713246915	-0.05806069486595445	0.019267922419554002	0.06117431750893034
2601	-0.10178077064396605	-0.02845661736678903	0.10568398338839931	-0.038508749719330604	-0.2119739538794483	0.2154434518109857	0.02309046365153313	-0.059092456103364985	0.06344358028966281
2602	0.012603724765495046	-0.15922019104894827	0.15971826168484282	-0.0026542083746595975	0.05753279878059306	0.05759399063812407	-0.013194704291016691	-0.017531660064771686	0.021942181431072082
2603	-0.15666647507248277	0.06961091231357996	0.17143530419597297	0.013823920595533501	-0.06028791754151556	0.06185251637665354	-0.20413645528510127	0.18597930280504105	0.2761521201226152
2604	-0.08506960726037514	0.008600917018058549	0.08550329732230214	0.07950379189231616	0.06990400086335452	0.10586511352641428	0.02847571887928066	0.06382355508780779	0.06988785838568998
2605	0.10722953883935735	0.08750600113679928	0.13840330283145255	-0.18950471513446981	0.10567523043242684	0.21697762876652302	-0.02347168777361283	0.09051370305444092	0.09350748936619716
2606	-0.08465595047754995	0.12006356092941703	0.14690775546004786	-0.003973188322839153	0.05120954970425492	0.051363452048721385	0.11338877568622377	-0.06749489914181599	0.13195671965377392
2607	-0.04382126539480936	-0.03580331611124941	0.056587814460044024	0.15695265982524398	0.18346234430943356	0.24143854125994862	-0.05074117475236578	-0.11522426951308794	0.12590194239992825
2608	0.11070933171445702	-0.05424049200714001	0.123282549867523	0.026195461676103635	-0.13573822830110058	0.1382427894493811	0.07246411255059507	0.08652818373551921	0.11286352018395084
2609	-0.04513369197925567	0.0025534361342650557	0.04520586452851111	0.07177648714398205	0.1103866595483032	0.1316703410528097	0.3282611215136572	-0.020208938277896278	0.32888260076161496
2610	-0.036307219922946964	-0.10259614496458719	0.10883098446732818	0.04126229837598311	0.12361679389584457	0.13032148326487222	-0.04563941812887517	-0.21833620440796245	0.2230552726173893
2611	-0.08730771403037241	-0.08892660059734815	0.12462173655911545	-0.018401262041648516	0.15863453472180697	0.15969822181580356	-0.004642066494379082	-0.12594850786478287	0.1260340248294226
2612	-0.016812360132601685	0.09831015117568952	0.09973736149214707	-0.23263448590728833	-0.005250376868159478	0.23269372679684777	0.31645316082885105	0.16735839574004435	0.3579824515576873
2613	-0.034365270501460335	-0.08371912083062255	0.09049786190452744	0.28067542187107536	0.07265159386203277	0.28992576038220524	0.05856567457793653	0.06988649599320311	0.09118147049141484
2614	-0.003028403557328566	0.10113290208599114	0.10117823438092163	0.07891169120041272	-0.1590378768336878	0.17753901339107567	-0.08937086887916688	-0.09430567875873445	0.12992579901760412
2615	0.03625594120865463	0.0568214764806543	0.06740306715845333	0.2839523713083822	0.08610128981489927	0.2967193645171185	-0.08083904594862498	0.10182858105557899	0.13001542704493388
2616	-0.0027517254426495724	0.052990491077963206	0.053061889691146724	-0.05280011735853991	-0.11053946659267974	0.12250235127404596	-0.037783849114301396	0.08404171576520153	0.09214461049161377
2617	0.08684741305049717	-0.0940800352412312	0.128037206250976	0.07743807541032431	-0.07861948241175216	0.11035251940008839	0.10004051116177953	-0.05339310522448547	0.11339721142525117
2618	-0.23294163121554484	-0.10444346781562593	0.255284628449722	0.11400561554619631	-0.06195013563866282	0.12975014328206286	0.06389256471755851	0.2374542296674461	0.24589992072619224
2619	-0.037635488718599126	0.10965094002792375	0.11592997308761499	-0.1536377560204664	-0.0346928059507501	0.1575060343597691	0.01326922371077262	-0.09945470225112345	0.10033598605558303
2620	-0.06464172571248622	-0.05409699259959061	0.08429138337581406	0.046309723365775046	-0.015171368252158679	0.04873151847477379	-0.006669472503631356	-0.09620764801917815	0.09643854727679574
2621	-0.16173079296923748	0.11057089993241485	0.1959152196903611	-0.010263588775850204	-0.036061504878101946	0.03749364464323426	0.008264806914073346	0.049684980706012544	0.05036769144088056
2622	0.01824465004426883	-0.00562986618827978	0.019093523732820365	0.16945724295440523	0.07842115897372988	0.1867234194323019	0.06791339982610838	0.08116411041889222	0.10582930924857718
2623	0.03569562617913412	-0.015582551978750083	0.03894860272835128	-0.012165597208777587	-0.04093242706817185	0.042702053125551524	0.009727778683630159	0.0636967940802145	0.06443532613570711
2624	-0.13330949037180914	-0.026626563477015724	0.13594261328143956	-0.02606890436204091	-0.17962417204500067	0.1815060080479135	0.002101041586715965	0.05491812607023665	0.05495830189166616
2625	0.02031525436779997	-0.11238838150082366	0.11420970999176513	0.05011512880604745	-0.005124329997433143	0.050376431921775884	-0.038339282141509855	0.0626230654918725	0.07342716722525561
2626	0.043594619525269315	0.10386630895368955	0.11264413427789431	0.08730159457898164	-0.1223236472670255	0.1502818788036021	-0.05029024052761966	-0.020246874300912234	0.05421295243097151
2627	-0.037504158875491654	-0.1494685021600361	0.15410189833653196	-0.03553254299369157	-0.023298403101588958	0.04248973050847309	0.03564882739022254	0.027727981424280165	0.04516281488307728
2628	-0.06329384732926646	-0.13999101443634673	0.15363461599736544	-0.13655739099882516	0.02380097335221845	0.13861604297093114	0.0685562177623703	0.045548281675863674	0.08230796411955137
2629	-0.07700269987089776	-0.00708480457926484	0.07732793960357362	0.0070399835644581405	-0.029399185071049477	0.030230339915880193	-0.06865353121179761	0.003748204108271427	0.06875577344402818
2630	-0.0890328954605844	-0.13610242950267548	0.16263679716050147	0.010920539982383274	-0.05656041646735133	0.057605024993198806	-0.044091220245142566	0.1549713770720948	0.1611215796047415
2631	-0.09574279663124108	0.07517382978679922	0.12172833602570048	0.07730325485126077	0.08285821328657371	0.11331935721509505	-0.003656990322588906	-0.040833028166669665	0.04099646042623128
2632	-0.14143642173083829	0.05177101191919132	0.15061374129594082	0.06967557061696403	-0.1042260540217283	0.12537047291025016	0.16288246773902357	-0.05421683099146972	0.17166875970750076
2633	-0.07351432797352114	-0.0464240653519499	0.08694567419487037	0.15457257368682986	-0.06075552375146873	0.16608405764096001	0.09083209167607802	0.019786527112204744	0.09296222637939269
2634	0.02397311401176109	-0.16309952450419107	0.16485194899944045	0.10009416532183432	-0.009760527845335081	0.10056893076539226	-0.11582268320575544	0.019622808005386308	0.11747318221192884
2635	-0.042771640015858335	0.06359217655609885	0.07663796780179014	0.19476110159780605	-0.09157035339424709	0.2152138850454083	0.026171965366151777	-0.2977809453986311	0.2989288597871232
2636	-0.06179027344164991	-0.011542589248078302	0.06285912231763754	-0.04901891364091055	0.04701409236564626	0.06792038556648927	0.000669268242588397	-0.03267356854489323	0.03268042229590024
2637	-0.04214435007477813	-0.09960710240986835	0.10815600350288213	0.13890073493754407	-0.07393468798086876	0.1573523188676236	0.05603680897303862	0.22627627164330472	0.23311172228928223
2638	-0.08855326857472928	-0.07297238561203745	0.11474602580124518	0.16165452724619153	-0.009468585617948342	0.16193159139832505	0.012816342102340153	-0.015551338214744161	0.020151991096504063
2639	-0.20953855002428967	0.005574039147019359	0.20961267580634108	0.15496225199597546	-0.10091724392521334	0.1849259031750966	-0.008835068366566078	-0.1313588125730952	0.13165559643879726
2640	-0.029435916391111643	0.1189557213880647	0.12254361192954691	0.04018570796370589	-0.01535518943918827	0.04301944870936416	0.020716210308185597	-0.10143264750361494	0.10352653451712551
2641	-0.16179809818649135	-0.1082277894762843	0.19465836481304474	0.02544151896174155	0.03605342657519441	0.044126187858159575	0.11502665654576581	0.19295717013575064	0.2246410497279929
2642	-0.017271686523244012	0.015701958305965637	0.023342293160687793	-0.02503071929737438	0.04648231730243975	0.0527933966547772	0.16637568012214365	-0.02685914778641117	0.16852976222589927
2643	-0.22212643248390268	-0.029400683846146726	0.22406372356686133	-0.1601522188653478	0.03387211167440752	0.16369500040251014	0.0013666351822008427	-0.05282061330191941	0.05283828991661383
2644	-0.15551306007434348	-0.03514728806107358	0.15943539039916593	-0.015405826266110869	-0.16759245949989085	0.16829905514935056	0.08442440031147717	0.03638382070225864	0.09193074445933011
2645	-0.001328273607201798	-0.04188006624001607	0.04190112479449355	-0.1366782579354875	0.05172959966716734	0.14613999341044548	-0.05036256317018949	-0.04519157282401982	0.06766584089021589
2646	0.0396938526850415	-0.1279899703728405	0.13400385985867108	-0.15749322754716052	-0.026469255893521226	0.1597020295136489	-0.13098231320076217	0.04278980292479831	0.13779453401991545
2647	-0.07050689054959441	-0.08300667610655905	0.10890973277550399	-0.03609741847627136	0.0012302725023062393	0.03611837747021574	0.014738742109581785	0.05344893200369167	0.05544383510642112
2648	0.039163913936255686	-0.047384096482982085	0.06147409823913644	-0.0636711851935703	-0.09866198777450759	0.11742319896669061	-0.1399215157113232	0.028843299104011764	0.14286345390672014
2649	0.030115671558122475	0.10612319293221474	0.11031357918010266	0.13772170778338289	0.054884467210282645	0.1482550961543248	-0.06994543407164233	0.044066276827895046	0.08266922342046731
2650	-0.023445725013987846	0.04144909783764369	0.0476206859776935	-0.11337027978727343	0.01768677092608187	0.11474163239572792	0.05977108303493463	0.04080905591957598	0.07237376190454749
2651	-0.07550140091986489	0.02143182362560408	0.0784842952747948	0.06766317159706954	0.011900037305436276	0.06870164247268949	0.05133157986285696	0.004155082935393831	0.05149947383631083
2652	0.1434882462158165	-0.07463977090348366	0.1617404470211929	-0.10137332980844432	-0.03857557306984788	0.10846486451436153	-0.013115917131844483	-2.0348816859248014e-05	0.013115932917019634
2653	-0.14398508439799124	-0.04331957874689671	0.150360534821825	-0.04784370310708879	-0.17214281178668467	0.1786677575188797	0.09929821846996886	0.013100304419416113	0.10015864499478334
2654	0.05157639867598931	-0.1207177695320809	0.1312741588477534	-0.11697286851395682	-0.05895840304683269	0.13099139383263392	0.07763468084126954	-0.2133580107176028	0.22704357380621565
2655	0.002525359923545149	-0.10642474232454263	0.10645470032642403	-0.07670070968466214	0.10419257061195511	0.12937963764386604	0.04816061665670952	-0.09169910059391426	0.10357687988391683
2656	-0.03015777877530126	0.12773122430001504	0.13124312279826614	0.04978936731132468	0.014012399628557382	0.05172357722173131	-0.07049783578635116	-0.1056022657596196	0.12697158494767505
2657	-0.09386931381742954	0.12843024525258048	0.1590778927827278	-0.06400171112029646	-0.03335789308386114	0.07217318101151002	0.1139850439485425	-0.047954382420432075	0.12366168783126084
2658	-0.1649640721997565	-0.17952669425129122	0.24380930881638435	0.05844477761978202	-0.13368173545209935	0.1458992749279819	-0.16768983575027238	0.16972879587769502	0.2385953586389425
2659	-0.017466337149526678	-0.001141527964710859	0.017503600187251552	-0.026178627667496214	-0.010542391520946671	0.02822166836907993	0.07575566375562681	-0.08056287677284493	0.11058615512337965
2660	0.011331280615815256	0.015544632610216935	0.01923625544072885	0.13118563023696722	-0.04209498541554701	0.1377739357709048	-0.07875795696740424	-0.020642733106809974	0.081418291653648
2661	-0.09268052792949218	0.08928308468568039	0.12869012964590468	0.06839649634827642	-0.13025744472342038	0.14712267880444097	-0.09667523690535117	0.035217866450385556	0.1028902305761969
2662	-0.045908200452117146	0.09711540898354738	0.10741957703693235	-0.045679426521673255	0.005831173962361945	0.04605010963209831	-0.03370047269400393	-0.03470873017734822	0.04837786487974917
2663	0.10720636762174654	-0.03824198579267191	0.1138229095394068	0.0895978407015713	0.0787253416547932	0.11927050128614394	0.13836293823701806	-0.011952756335747423	0.13887825985949934
2664	-0.0610065999350919	0.05117883315641861	0.07963088721653733	0.09357861864784849	-0.03582971164375228	0.10020342361673025	-0.3018975203303302	-0.0859455796954426	0.31389290442886375
2665	-0.10318639865082987	-0.08526766333084725	0.133858161037834	0.0850500423509447	0.013301504608168467	0.08608391097492385	0.2251691878832376	0.14155194720890357	0.2659663830837066
2666	0.033115885659330144	0.009789763124936792	0.034532612774654046	0.1534792265009513	0.07156457762119381	0.16934391556070205	0.16343020930828123	-0.06902097305143258	0.17740723783294524
2667	-0.2536093192357014	-0.16308912830013378	0.3015223881785454	-0.07082726619982552	-0.13409170572021956	0.15164790529479433	0.18897376977162736	-0.00387464394205108	0.18901348768640214
2668	-0.12133735504362637	-0.04352455053296339	0.12890748709085725	-0.03336964508972881	0.05968343299331692	0.06837869103223762	0.019085448394484082	0.1648889588145473	0.16598982824066055
2669	-0.05467010997253445	0.08135637388455644	0.09801877624237484	0.03118440313225883	0.05965715061718258	0.06731599080810177	-0.11126183683528756	0.10072187314884262	0.15008028540275933
2670	-0.039306776523816575	0.036126355390318776	0.05338666719772712	-0.1474658147758868	-0.027421792077208643	0.1499937372300651	0.04189699155946624	0.01002816178596616	0.04308041237661842
2671	0.03230657529162455	-0.005280451390285715	0.032735271099512464	-0.06987082210733271	-0.046605344789922086	0.08398803453434335	-0.11480537292824468	0.15861396926947438	0.19580261719550918
2672	-0.06489953432218007	0.058182882862833685	0.08716190345251791	0.05261597679027949	0.23161191381252852	0.23751319886165775	0.06531341439108385	0.1887738027197694	0.19975332460988943
2673	-0.13065823049141065	-0.09721405305013772	0.1628562105219865	-0.04881799477123237	0.10910062304056814	0.11952465252542765	-0.019177882172015562	0.3077199375344992	0.3083169653470918
2674	-0.04912141394724854	-0.16667918124615175	0.17376669062010835	0.11157979459042783	-0.060587520121522666	0.1269680989670948	0.028047212716983454	-0.11214071323574677	0.11559492076304093
2675	0.1614010871258742	0.0514547676420181	0.16940455731327925	0.10345416131687704	0.004798573046050801	0.10356538899196346	0.005076726446081315	0.025404380031454028	0.02590667242605429
2676	-0.04594476509905998	0.029327496390492164	0.05450709572653942	0.0542214350783867	0.0031023836361699663	0.05431011697819918	-0.11217492859023265	0.22159358026450934	0.24836853548440338
2677	-0.04398198643414225	0.2544232422330418	0.2581968267021617	0.12413286618423701	-0.03618004262969391	0.12929796576822145	-0.116061607648219	-0.10116913255663756	0.15396587333611184
2678	0.10824195966179626	0.12690535234193218	0.16679715310656795	0.13825102902543052	-0.14609304608241017	0.20113807481485857	-0.040110723482913925	0.12573040313161066	0.13197349889261903
2679	-0.07595514950166113	-0.20482650424510893	0.21845613192833777	0.14145147789973123	0.17517262618978285	0.22515321353745665	0.05016419101547535	0.0899987744778745	0.103035069116085
2680	-0.11969221779675165	0.12016933387392975	0.1696080652705202	-0.07139833827707219	-0.03089971695354278	0.07779791267467458	0.15246003483969484	-0.09791664982873807	0.1811952883962623
2681	-0.08354523496193633	0.13472872349286202	0.15852960360406262	0.07011435224269982	-0.004049446982557625	0.07023119258049042	-0.08322985054259578	0.024757437606897043	0.08683397225857073
2682	-0.16414052744229077	0.12838717370410405	0.20838756949674614	-0.008750666401003776	0.0065613035072886764	0.010937315309362488	0.037045527458891864	-0.05003242140355821	0.062254431940310405
2683	-0.20994872873958983	0.03220020889379743	0.21240367735087373	-0.22537170367579293	-0.101910073169614	0.2473420057959535	0.06902841093842504	-0.0412391682568553	0.08040889574668528
2684	-0.16570889998554936	-0.029778519933848203	0.16836329702126704	0.03193629755193071	-0.03599069716315544	0.0481171215225456	0.10228475534273129	-0.046312387843427026	0.11228093535094194
2685	-0.21380642784105655	-0.12983445847147865	0.2501403110111104	0.06460612147252633	0.10820728304586132	0.12602685045612294	0.0791240519507771	-0.09387699925144717	0.12277420977373663
2686	0.010785860714955936	0.028511406343541046	0.030483357476645226	-0.12076915727431167	0.057024861050252534	0.13355532234451772	0.08693480723696488	0.10666496465669928	0.13760477969366888
2687	0.07570162260178258	-0.09006382758185753	0.11765300125044528	0.10267788967466604	-0.016329323926220243	0.10396824442073802	0.18626137015028285	0.0633419623058736	0.19673713985676264
2688	-0.08341294770650921	0.013231319358634568	0.084455832581646	-0.0013849521790480074	-0.10934855949216932	0.10935732968370589	-0.08556318940344876	0.03604895990674303	0.09284711568620974
2689	-0.07292948955568462	-0.026159836712794378	0.07747933597865161	-0.00710504566802331	0.032359058542677586	0.03312990105196712	0.044113072061534746	0.05770129306652925	0.07263196505847583
2690	-0.04120680971962401	-0.05490399671089473	0.06864728707020576	0.05517107475764196	0.07701850423132256	0.09474015771542482	0.011005140562369849	0.1631235179411871	0.16349432780468656
2691	0.006725324835381527	0.04028853715506414	0.040846006172407884	-0.06901985145431636	-0.16856044534886144	0.18214379932070815	0.002197973130089469	-0.048097346260114436	0.04814754202600523
2692	0.03918915635774125	-0.003667566327931685	0.03936039911892751	-0.02792050538337531	-0.1911052914403361	0.19313411671001812	0.039707433244795615	0.10311054510857436	0.11049192172949679
2693	-0.10664861943318191	-0.11516008338264033	0.15695786960742153	0.15382937501303795	0.006978834199052923	0.1539875993178663	-0.16042716308675292	-0.02953894481935726	0.16312395261611537
2694	-0.0354860916005497	0.06274715202304569	0.07208652983800656	0.05089925299067917	0.2222646192337407	0.22801818988433553	-0.021578357495844636	0.077567569522861	0.0805130632500239
2695	-0.02219370057360079	-0.03946794284356651	0.04528000505138753	-0.10196365168478855	-0.1750962220079684	0.2026210088474555	0.14838690459705783	0.08892702041068688	0.1729933189895467
2696	-0.05036229143116102	-0.11088848398129354	0.12178922890743167	-0.019674981546760853	-0.04003719966059836	0.044610337989394316	-0.06953202754733641	-0.014805078136416848	0.07109073915404844
2697	-0.1624329689629231	-0.011670106901619988	0.16285165274324107	-0.11167007105709091	0.027183680444031664	0.1149310978472709	-0.09755914396764326	0.1593922342840166	0.1868787599534794
2698	0.02000495152770432	-0.032170314292075515	0.037883072833083606	-0.049455955301084355	-0.005081807631349679	0.0497163583093623	0.1003010000970968	0.0319746666859483	0.1052742605300807
2699	-0.06424353976027838	-0.05304699918374361	0.0833139635555203	0.05993317833568077	0.04351330226228116	0.07406344131341155	0.06743919710310142	-0.0055178021820255704	0.06766455088767624
2700	0.10229364894677795	-0.002974365941204689	0.10233688224486247	0.06293421775916493	0.09815851661273596	0.11660107267332814	0.028367029029147867	-0.006201266779891735	0.029036942773231253
2701	0.09856829685869056	0.014255315713847496	0.09959379082916975	0.09183537285457741	0.02814063373992915	0.09605014822801729	0.06141229514218812	0.013131288630819866	0.06280048356292427
2702	0.04675455230355808	-0.027533222154218162	0.05425925251327812	-0.11029793930776478	-0.017560662900292314	0.11168711786520891	-0.08074956537292856	0.1594341522718035	0.1787169304194359
2703	-0.08603142716424782	0.22960667194869297	0.24519508613198593	-0.14544162693955284	-0.016946201085530486	0.14642554619346754	-0.09589547244616688	-0.14042253792857298	0.1700424382146265
2704	-0.00357558618027846	-0.10765659853674873	0.10771595993647037	-0.08973930341201086	0.05918130116162479	0.1074968324373136	-0.01316967003792017	-0.13047323892451468	0.13113621271167314
2705	-0.20244752902876187	-0.02179436751024793	0.20361727938714616	-0.08002498845392735	-0.01797786212612899	0.08201952391764603	0.2678283489909169	0.03251103747599129	0.2697943514623049
2706	-0.1748337202021805	0.1153399955962147	0.2094520095484146	0.12662299626160956	-0.052101554468040046	0.13692317247366761	0.04199031078396276	-0.0679110766731674	0.07984422668322738
2707	0.07189053002654001	-0.05941463972524867	0.09326493296613657	-0.0267693462310729	0.10213605571871912	0.10558585026136955	0.0496692449980058	0.006746952638471467	0.05012539544559924
2708	-0.009946346292678782	-0.09430843383726856	0.09483148473693927	-0.0184051433282313	-0.032022858904095244	0.03693525136403337	-0.006632750100233087	0.030038004317097106	0.030761584439786036
2709	-0.2185289983108859	0.09876608547806373	0.23981172353206456	-0.0977222639541597	-0.1477624611220442	0.1771535655559043	0.09813080074618552	-0.04788690670504787	0.10919162004872682
2710	-0.06336917764246086	-0.060879079066252256	0.08787442712778705	-0.1588986731839531	-0.06609944460209996	0.17209859068663758	-0.17810232742268814	-0.03847397834500763	0.18221055414840964
2711	0.11117460588040533	-0.03854101171294916	0.11766563889479859	0.0638716929635537	-0.032204229274252566	0.07153115087274285	-0.11112048680773408	0.22673590349055012	0.2525013515212619
2712	-0.10393727519951851	0.15598403989750168	0.18744059826687984	-0.00042209305496077666	0.1069294814116228	0.10693031449269019	0.06852065353736986	-0.09480270190361391	0.11697278422527933
2713	-0.04455802640867434	0.0869534374104145	0.09770526083544832	-0.05747095457153877	0.05436288205909745	0.07910899800361026	-0.03420012988508456	-0.1347705424344925	0.13904225254304534
2714	0.056945517768691965	-0.009058209892107268	0.05766145298545539	-0.011918876520689644	0.11566856508996125	0.11628102410748732	0.0686713703119918	-0.1817593635067177	0.19429931374787163
2715	0.054199626074742074	-0.20092517522455378	0.20810700494135104	-0.11015246205327943	0.12079793960314009	0.1634799899338235	-0.04978917870872424	0.0014414714349960766	0.049810040718585934
2716	-0.1037193011864715	0.057168549413583056	0.11843114658173025	0.060664843531024866	-0.09710788064269318	0.1144996232463639	-0.005770126164674949	-0.07731041961488552	0.07752544960840888
2717	-0.10118106088493425	-0.004299986242233369	0.1012723899366662	-0.04465566419020846	-0.015898140854352337	0.04740125765096843	0.13305062611189686	0.03615632345911423	0.13787584572668216
2718	0.049313508660520734	0.0777404732859261	0.09206195372210522	-0.0022478287331781158	0.013204812370987945	0.01339476777576593	0.06126261565763984	0.1577519406098866	0.16922997028718315
2719	0.056048342971749696	-0.035052541378615444	0.06610671226871316	-0.007805833257908002	0.024120705213124555	0.025352306656963516	0.02709481805714171	-0.04317583094289466	0.050973341494932746
2720	-0.1717957970787346	0.02951069563326946	0.1743120106323062	0.15522706412947268	0.10821396765909627	0.1892239525926339	-0.04295446465146644	0.05628803846867519	0.07080557399064806
2721	-0.06138885151000031	-0.10263539472564048	0.11959354221781751	-0.0025780268598362324	-0.17033094881996438	0.17035045743525132	-0.014960080919266481	-0.03101969375535139	0.03443871980470219
2722	-0.10054936753666648	-0.0449750424831758	0.11014957902047155	0.03339495611081458	-0.10038410311921664	0.10579315314656593	0.1902709968316733	-0.11428669978415552	0.2219560812027288
2723	0.09727821817211177	0.06189803405486272	0.11530142388798988	0.06783469348470643	-0.002982602156762004	0.06790023236918702	-0.007205379335556493	-0.1865289209809343	0.18666803650780947
2724	-0.0542209705645506	-0.15523199404962743	0.16442896832853213	-0.0821177331307333	-0.011331708312229165	0.08289589680921353	0.02925153521076412	-0.002013690614037678	0.029320765032236736
2725	0.10186730678158441	0.0790578515983513	0.12894608210519762	0.11082064088975359	0.04775557910937523	0.12067232401544076	0.06225544665183234	0.059630663289343425	0.08620647679928807
2726	-0.025712511563660324	-0.035052701777952375	0.04347211925873216	-0.05319134595154793	0.07491442185564119	0.0918775809765485	0.009946945494128162	-0.03324526314857917	0.03470143003510709
2727	0.02104921740966745	0.1746053387776043	0.17586953654115717	0.08930902680395848	0.035785904884009775	0.09621191847706587	-0.1835094282560574	-0.11545738382964324	0.21680894294205358
2728	0.04563356519486386	-0.01334598457985759	0.047545110966320046	0.05423079159298499	-0.10844700520297856	0.1212506977064323	0.0398539373263048	-0.003592802905617967	0.0400155538900519
2729	-0.029350219139571577	-0.26061869095595114	0.2622661576321551	-0.13278191161701172	-0.10770980029528975	0.17097496054194342	-0.15813878712727586	0.12245489202518098	0.20000769128957166
2730	-0.20809023969104695	0.08248827958794115	0.22384339195977113	-0.06487117479187668	-0.10795360648574755	0.12594542656308666	0.18169265425717104	-0.02396852052496529	0.18326677436778216
2731	-0.10857726874765487	-0.06574224096342487	0.1269293722335122	0.08818096248573966	-0.04515673902993092	0.09907074858266042	-0.0036806338429807234	0.0007019942708297727	0.003746980309845899
2732	-0.04119954919129826	-0.08407991131935601	0.0936313747684876	0.18250010239898562	0.20005449406887266	0.2707915950925967	0.1302626547398571	-0.13070409915347644	0.18453162535293788
2733	-0.036286284849652885	0.006519524826853761	0.036867311702348346	-0.12040150949854095	0.03549756449280924	0.12552529854355415	0.2624745456338455	-0.10750943196732894	0.28363914586606587
2734	-0.10798313661502354	0.08799645278654658	0.1392972845974887	0.006480248658085486	0.051296516889877006	0.051704219051292674	-0.09059377722698554	0.07858167197013396	0.1199262758609406
2735	0.013773192124028884	0.10170790195932275	0.10263624185565555	-0.03590489489399868	0.2189280334504581	0.22185275591669806	-0.1642777110147401	0.07961292464109318	0.18255241468178623
2736	0.0034518533555214365	-0.07657221068801047	0.0766499754809947	0.02161252083465379	-0.02317293148075503	0.03168731308016052	0.062082481796134036	-0.031527484296545956	0.06962913766546491
2737	-0.04327687954228558	-0.02298610807812226	0.049002545520581	-0.04450486620212431	0.04587804855919285	0.06391774757662103	-0.0034525801909261844	-0.020423295230703287	0.020713070705601418
2738	-0.051624829674258896	-0.04834917973858942	0.07073023554527913	0.04426448642038428	0.009708976157082749	0.0453167626389969	-0.0425410970644028	-0.16366159612024697	0.1691001566648292
2739	-0.07330796938889794	-0.031193493631852608	0.07966864138972139	-0.03171007174073857	-0.08319818913640245	0.089036325875338	-0.004194793821221483	0.03560454923205422	0.035850805028901804
2740	-0.0349772772512509	0.0017226372264046834	0.03501967165643717	-0.06172933076443589	0.01930350767835893	0.06467716509954338	0.0028607177686243686	0.011345320385377793	0.011700427376749624
2741	0.017919295337895637	-0.002596418364569562	0.01810642244427657	-0.06251293411759803	-0.06540906534073153	0.09047769206129894	-0.19958550579332718	0.006806400861925953	0.1997015303283164
2742	-0.08103347299757532	-0.09055024828609783	0.12151448971510653	0.08381789099310137	-0.24904301088835332	0.2627695951263538	0.0182976968961961	-0.21665615833924787	0.21742745148215833
2743	-0.09946136738153981	0.01923225029766192	0.1013037168761223	-0.055793199346483746	0.019768551332260156	0.05919186358861055	-0.0035616249199920064	0.19154190803665055	0.1915750184820333
2744	0.054779258048576536	-0.10154998561057324	0.11538269666574867	-0.07507915740089706	0.013759746937214596	0.07632961752691324	-0.04565751638723155	-0.10310521873900934	0.11276211657231909
2745	-0.08801661848767584	0.0972576492308335	0.1311715497503667	0.05623236882405094	-0.005799564473972067	0.05653064878145178	-0.01473505771828928	-0.15337144907303799	0.15407765352809863
2746	-0.025751946628833563	0.21217025998294198	0.2137273543007621	-0.06990013272397369	0.02165594908714697	0.0731779248523367	0.021637236901634695	-0.06522612348265537	0.06872130095765118
2747	0.0751408557559311	-0.08190995765235808	0.11115479911521921	0.024134144196215415	0.11231498002161185	0.11487868232765723	0.043308910379180075	-0.09049283341568452	0.10032255288732779
2748	0.1160790132767099	-0.059399865856197574	0.13039433034848127	0.043519170968926324	-0.07487490352697873	0.08660351851972882	0.06542309845963683	0.027663130598560216	0.07103119460189539
2749	0.059657470436606595	0.10789073975640563	0.12328595014874581	0.19562870682858396	-0.08250300935813305	0.2123142423121262	-0.06941795502466142	-0.03113968013412167	0.07608240373871823
2750	-0.03461428974479978	-0.029947216532409577	0.045771004277555205	-0.02496598817434985	-0.19318565499615817	0.19479219148060437	-0.024829107019725644	-0.08934262154263281	0.09272857477340576
2751	-0.05157311375573688	0.01601188568725046	0.05400154206801647	0.10115787481563623	-0.05717924615358146	0.11619974968952296	-0.006602636948694393	-0.080887302416928	0.0811563337452095
2752	-0.1128994967436353	0.11874948194197751	0.16385278705732828	-0.1429776012113891	0.10588629616081531	0.17791712161233642	-0.08126138644039177	-0.028655620685030178	0.0861658721481946
2753	-0.08261076252981055	0.005097262117909128	0.08276786916947555	0.14841311237290372	0.008171827545226462	0.14863791807490132	-0.09035168684375407	0.08560986105212402	0.1244687736939502
2754	-0.00907088527079537	-0.04426478348393149	0.0451846435913272	-0.003876834714377168	0.10194713040258949	0.10202081770268842	0.00851396151002595	0.20743181676471067	0.20760646942449243
2755	0.0043828963086618095	0.07606386655300325	0.07619003593020263	0.08105336950034576	-0.08202596319932803	0.11531655278465923	0.04732741790356867	-0.18486963087371427	0.19083150920328223
2756	0.00986992703338515	-0.118315883237294	0.1187268448408587	-0.14100056526583152	-0.07550788165511028	0.15994561449857309	0.04518814669862341	0.021597348073295122	0.05008406978127251
2757	0.12290665207029261	0.05046064481044237	0.13286204046985575	0.13633728039127357	0.00442101647467662	0.1364089418299186	0.13894953157240658	0.08812603737667093	0.164539268224657
2758	-0.04323655612925909	0.08521060273597988	0.09555232390971741	0.1935365381408272	0.0018462947416622143	0.19354534455731282	0.03523121753234662	-0.026002253936224032	0.043787622664120576
2759	-0.11444629489199344	-0.047068553902787816	0.12374733605619462	0.10898593254167899	-0.05194194601592219	0.12073068892332381	-0.01655884601358573	0.025961911009295312	0.030793119435292893
2760	0.02260308611224299	-0.06780585745388497	0.07147400791094649	-0.21813730486393354	0.13318971114067946	0.2555843949208134	0.1063438713964942	-0.04404125574913255	0.1151027853336078
2761	-0.15995122193399447	0.006285382715436458	0.1600746683084412	-0.01455546411456937	-0.16846179760603372	0.16908944020324507	0.03514809180054628	0.14365929212657375	0.1478965198087091
2762	-0.11986606382409197	-0.07723541278331247	0.14259446779061927	-0.03602811053285294	0.05880346749607366	0.06896283446994664	-0.01085912387960468	-0.09523217740363225	0.0958492993426112
2763	-0.025985349254611826	0.036982464781724365	0.045198905708165524	0.07358791450377673	0.09829752396952378	0.1227908155342013	0.10350967016391026	0.042505205209102455	0.11189702537292671
2764	0.050854203935599286	0.11366113939727536	0.12451909358411818	-0.028541606616802887	0.059113004479923396	0.06564274984270364	0.01974200180731382	0.05617473055200208	0.05954281642608131
2765	0.08233760056361245	0.015733365542607857	0.08382731808825994	0.022910093955957403	0.05869007068292956	0.06300314914222989	-0.10854051230640777	-0.21525522251069937	0.24107229959053397
2766	-0.1193427369208936	0.01614961838634305	0.12043047384193974	-0.026188618372721535	-0.1408022265315556	0.14321700572388585	0.030175285776970717	-0.11609086194090812	0.1199484726784999
2767	0.08677635424986209	-0.04583748452736769	0.09813873162362673	-0.01975026043389749	-0.04873585309220053	0.05258570303638935	0.055614079608231906	-0.07642454731994637	0.09451792043697047
2768	0.029424600374574592	0.00510604318883396	0.029864339675433192	0.0036121738866181454	0.1304473280354945	0.13049733020942259	0.05454012254700616	0.10506898705428118	0.11838123587822168
2769	-0.20197987785320132	-0.10988079886362893	0.2299340362288789	0.03653242434699285	0.030525172039116266	0.04760676587089698	0.22075962861463105	0.31099814982328905	0.3813851895650626
2770	-0.08882822006102291	0.01976704123369483	0.09100103624873788	-0.08673439859581432	0.11402114184963512	0.1432608693554252	0.059736721317745795	-0.09392452987413222	0.11131169384153124
2771	-0.09724881297036107	0.03455581385088509	0.10320579390248054	-0.14938726166686905	0.023768492553297195	0.15126630552301376	-0.05838194197187549	-0.024676721547202945	0.06338289780946929
2772	-0.02961854909401596	-0.03534821854576523	0.04611675405743356	-0.047013938784308096	-0.07311992714954849	0.08693005341290172	0.016007846500475466	0.13179772300511322	0.13276630197047493
2773	-0.12094866181135784	-0.026360013702098506	0.12378783912942755	0.10469135392251835	-0.01234225196234546	0.10541636860389386	0.12618112182973865	-0.02447378188884451	0.1285326476275739
2774	-0.15586019274591084	0.12676588636397204	0.2009029358382698	0.006596027743727404	0.005861917544649092	0.008824378691799578	0.029316313846391613	-0.1583158022358977	0.16100726534891524
2775	0.046658773594820915	-0.09903195023606132	0.10947313972354353	-0.029553622521382272	0.15982679400145744	0.16253621345694216	0.07235296088948631	0.12863899806188198	0.14759045623562658
2776	-0.07073513977673887	-0.04964972330884458	0.08642080203214739	0.09451925946107241	0.07990827592470064	0.12377084862893854	0.15287733267538728	0.10856946295509784	0.18750681889547216
2777	0.05794759765119332	0.23976901051999439	0.24667205451627827	-0.020824989926182494	0.10630080847743893	0.10832147565641244	-0.13851646250279318	-0.021655252874814505	0.14019900271171643
2778	-0.07967456815654723	0.05105243029242831	0.0946276251931514	0.13468486320528994	0.15411798369020938	0.20467624501481188	0.11056389769183483	-0.172527838049498	0.20491517848818405
2779	0.11829940365681185	-0.07393922162292674	0.13950540276190593	0.061806918606321155	0.0017689832013634233	0.061832228563873666	0.0021838633202908263	-0.021315395682762035	0.02142697720431937
2780	-0.0025964631771196144	0.0561536486709109	0.056213644963533815	-0.1188479378942261	0.06627373119844736	0.13607733017910764	-0.054463459304866665	0.11327416824449996	0.12568733265900806
2781	0.07645861520848513	0.09899873215316349	0.12508664520056886	0.02592282022760332	0.036088566520328304	0.04443396495975574	-0.2136444592620538	0.027728913786371993	0.21543641204111116
2782	-0.05892321463205419	-0.005357813904342714	0.059166302845527645	-0.004795662399454985	0.14118250574397545	0.1412639313696076	0.013766556387289419	0.18446634585907012	0.184979325410605
2783	-0.005741426757371599	-0.08665756408096341	0.0868475526060265	0.059156401990819306	-0.07219186804321666	0.09333351867399309	0.004421458865377599	0.04810993649671652	0.04831268247796145
2784	0.01909652261188239	0.14350199037786793	0.14476704880004923	0.1346410243344956	-0.1510794383339278	0.20236897519416688	-0.13263224154023137	0.13292464736106074	0.18777719076620736
2785	-0.06476287960470956	-0.09771829333713732	0.11723094910226105	0.15945757120494206	-0.15377150681669347	0.22152289570889863	-0.05007325576022787	-0.14192286310041033	0.15049727576619784
2786	-0.1781637515323657	-0.11131315078478207	0.21007841368813254	0.08335857253472388	-0.00889327243947731	0.0838316283374574	0.1508700667623059	-0.23824125421780407	0.2819940996831937
2787	-0.09317439137391433	-0.14315094663477568	0.17080298806031396	-0.004974193347240488	0.07196569883451998	0.07213739951090947	0.1297239743688861	-0.1573154523418634	0.2039030678326947
2788	-0.07129093741785172	-0.01922401690848426	0.07383739285764185	-0.12101651370173329	-0.10643442945391111	0.16116229199692272	-0.034248618570191604	0.03265479126329393	0.04732127710043096
2789	-0.009577114556897184	0.05203139852603813	0.052905458657980985	-0.07254026946086137	0.070226266722003	0.10096444538135334	0.04146276920877304	-0.10023657001117671	0.10847364287266058
2790	0.022779648230599144	0.1634057190351424	0.16498588238665068	-0.0936523564300094	0.17283158872869864	0.19657446916468974	0.06929008985229909	0.037334829038679386	0.07870836049040215
2791	0.06479534888881491	0.014409709046662746	0.06637828675427472	-0.1916608333546228	-0.07603181496904513	0.206190959864092	-0.06503470172610999	-0.07759574701296411	0.10124530795599382
2792	0.02244282267057555	0.06078253698584329	0.06479349575272435	-0.00260664123504609	-0.1971350090974676	0.19715224165701709	-0.04045372244749941	0.02911654399185055	0.04984251993919134
2793	0.023134407533936086	-0.17728791675427583	0.17879095681554277	-0.0868914355606371	-0.05843285147467657	0.10471160253405522	0.10281060227692505	-0.035525901863184974	0.10877550111921672
2794	-0.09206282475520623	0.050623891148600754	0.10506351439454703	-0.17720728441598554	-0.1272522255744223	0.21816404507556156	-0.14525902358354903	0.018743753595053207	0.14646334774023884
2795	0.1279543178351533	0.08795314170977106	0.15526771264264344	-0.08165822108243952	0.1850852353028847	0.20229831783154495	0.08229722841775237	0.04317976346757365	0.09293721417365229
2796	-0.04758689198932797	0.06989935121288271	0.08456022462828428	-0.0741987469527597	-0.013959909412962632	0.07550055046274688	0.03457968758250312	0.12893733424856796	0.13349378620906088
2797	0.05685996717692945	-0.041868513998916806	0.07061181439276991	0.04232967430366682	-0.035844813947005595	0.05546757623648214	-0.02174929354443918	-0.09521925201364914	0.09767158094205813
2798	-0.22414210055231198	-0.041912706120092735	0.22802709526350592	0.028242493764112177	-0.17237296855124576	0.1746713449343786	0.024772010349180834	0.1202084946058782	0.1227344070428149
2799	-0.22324582813487243	-0.04153205191939473	0.22707622314161446	0.19117614475893416	-0.04008371951158103	0.19533310752346122	-0.04016393393353682	0.007492913206921134	0.04085688849317779
2800	-0.08854626866482201	0.09425012151311664	0.1293194768768421	-0.13104918042726313	0.03751254293397037	0.1363124299835871	-0.016186434421373085	0.0408590329551158	0.04394839284097487
2801	-0.08322484251696977	-0.05665824651597197	0.10068034222349002	-0.0825123067505516	-0.08245019018498104	0.11664610849418282	-0.06881195101495033	-0.06767509301220134	0.0965142622449865
2802	0.036097741155184396	-0.12164042734160996	0.12688357056907007	0.18438524741759046	-0.18015432540531323	0.25778576459434205	-0.19122944276276796	-0.0038945415844299784	0.1912690963891229
2803	-0.013099298451120296	-0.12304050930237813	0.12373584181351871	0.021171667544642375	0.014271598202479115	0.025532685363546633	-0.0018912485858925583	-0.005899009251211	0.006194766449149925
2804	-0.028468157181138622	-0.041554969727854406	0.05037113739407628	0.06240051841356662	0.13692666974200138	0.15047503974053963	0.010569638359994792	0.10821064031451427	0.10872561764523692
2805	-0.05681927121238738	0.0730775215198133	0.09256756306928257	-0.09088779952596303	0.014432107917261556	0.092026506190375	0.04054416403785489	0.15026160600781582	0.15563540560417657
2806	-0.10307049714230707	0.01434460394820799	0.10406389884870387	-0.12454655191026233	-0.22750993650450949	0.2593696489588202	-0.08214580309276759	0.02119083610200968	0.08483504288003857
2807	0.1386029442418093	0.13713736524157907	0.19498059672157214	0.1231491015699406	-0.03529921903252788	0.12810829825499176	0.03783918510689647	-0.010972409699047683	0.03939794035425876
2808	-0.002398069719885742	0.02310798667793355	0.023232085284988678	-0.15704263943298385	-0.02333004234505559	0.1587661219401049	-0.05555053494184567	0.09117670843600506	0.10676635281562019
2809	-0.06179412912784362	0.0066982692695583285	0.062156103528745434	0.09473262514104866	-0.16405562492071227	0.18944265183490194	-0.17555642010327352	0.008638308868729029	0.1757688169715795
2810	-0.11086686206272742	0.03983977427679266	0.11780776170550743	0.05870413160435922	-0.06248040482072762	0.08573200134129572	-0.09578177413579886	0.1947325185435357	0.21701359873268236
2811	-0.08403085158703136	0.07484536374985813	0.1125300515119862	0.030213327859700684	-0.02621855221544846	0.040003220628243956	0.14634128636311208	-0.09779191243467135	0.17600860840322782
2812	0.04275512809484604	-0.02523856922637895	0.049648628933752194	-0.05045821078729248	0.08665017865389756	0.10027105512862225	-0.1757087515243057	0.05759903391576299	0.184908664129779
2813	-0.10700488289571168	0.006123131003427125	0.10717993140887011	-0.06128189844529555	0.25095419533094687	0.25832823932211235	0.09070773693388816	0.24463111003677676	0.2609066375880327
2814	-0.09779629430902397	-0.00603571157485323	0.09798237083675844	-0.016598095949225313	-0.018661133527663302	0.02497468105255739	0.06787492930540419	0.014061642145431917	0.06931620162732378
2815	-0.061963152873662594	0.06468279729830727	0.08957285627007093	0.06038430767962971	-0.020209691043064432	0.06367649665303758	0.10295621933177329	-0.03660437345639794	0.1092696813174984
2816	0.08015865487229351	-0.038662032033625934	0.0889952957852525	0.11263871808928332	-0.13212925784896212	0.173624945190818	-0.028478712006655006	0.08147225445970753	0.08630622969580659
2817	0.03294578702894714	0.17782879482973113	0.1808549284745963	-0.11033510597619875	-0.036273788024071864	0.11614483763127101	-0.011858350723712061	-0.06275011820506536	0.06386076899502728
2818	-0.1321918810290478	0.04143216512665319	0.13853273157301196	0.21070645162792648	0.10822074537034881	0.23687325405403117	-0.1265942649754516	0.06169628793291987	0.14082805071922497
2819	-0.043219459169819105	-0.05248165394291966	0.06798709915503114	-0.08947602199924118	0.07756968842633863	0.11841881216837105	-0.10666202486777356	-0.08333069307306375	0.13535432005270723
2820	0.015040653128464894	-0.0010781086254730466	0.015079242843694779	-0.12572313416536907	-0.17482806462915854	0.21533963556749283	0.05566819306313584	-0.03511033431569781	0.06581552472384182
2821	-0.051047284048376405	0.032462574996506545	0.06049499139696969	0.2322683987375208	-0.0012239698332498	0.23227162365266374	0.0908763197849702	-0.04049813531947932	0.09949173062126836
2822	-0.0028746280132494794	0.01060925766460575	0.010991807604236643	-0.12383379348143442	-0.041003583862204845	0.1304457829810815	-0.13630012104514125	0.04630533763490963	0.14395105866371088
2823	-0.032234820291651645	-0.13324922133730294	0.1370928102645526	0.040436403084632526	-0.00465971902097963	0.04070400073429341	0.04042994677952512	-0.01855577947470887	0.04448480132033031
2824	-0.010623919259502039	-0.04750775119328819	0.04868114710928445	-0.09156452935263952	-0.11031493548239918	0.14336473773580546	-0.05709476451038126	-0.06705740125274327	0.08807103495058581
2825	-0.138012753740319	-0.018565736643863198	0.13925590390398251	0.17831438793245627	-0.1538973396089974	0.23554280307929937	-0.02288549699766589	-0.04738349717364209	0.052620735240347244
2826	-0.08457198673452408	-0.040345506137540545	0.0937026189907136	0.034664891570515624	0.005399459137369941	0.03508288566483283	0.05840420499807698	0.020483126811578184	0.06189191906409587
2827	0.07955090761777896	-0.06955367359160397	0.10566958130370249	0.04667013745844481	-0.0318117834889908	0.05648089322187249	0.18129405152359981	-0.05181452763256528	0.18855311822302898
2828	0.138919409471307	-0.07584651320364459	0.1582760117421692	-0.05121920355771174	-0.05179812681086181	0.07284540310960214	0.09032317179527376	-0.22418042378625666	0.2416922377159518
2829	-0.04712906121369923	-0.014394057232795273	0.0492781624505784	0.026546647093279727	0.07649410990504979	0.08096958269659646	0.03550531293340775	0.10424418008630938	0.11012482158154042
2830	-0.10027320519365832	0.030010969602472647	0.1046679223845111	0.20915717681904986	-0.006760372578822246	0.2092664025884704	-0.19715446415137391	0.06567212350386156	0.2078045007701273
2831	-0.07578137014032932	-0.04185051032453276	0.08656951700667748	-0.027016287690086377	0.007760713652444842	0.028108868297189702	-0.0033500352204534714	0.09211962186996438	0.09218051567139066
2832	-0.0650715215072205	-0.08800565741403067	0.10944998240356363	-0.19322571260297886	0.023069461494248794	0.1945979857669745	0.004154618753738538	0.0162769411291058	0.016798799644894034
2833	-0.08536443263408353	0.0593581913646573	0.10397346411956399	0.019340708919082388	0.01287243206814827	0.02323278994958989	-0.04778950015160367	-0.013549774073553664	0.04967325942782972
2834	0.06982532220458568	0.14829210684205332	0.16390889107253812	-0.07671008406347041	0.09293046110554477	0.12050106886793108	-0.008063834526430022	0.04168805454332452	0.042460797435715285
2835	-0.09924332401800962	0.22474201728510063	0.24567908273908895	-0.03708176730858128	-0.02098231026096743	0.04260651136405404	-0.009440630037002126	-0.19762063036564434	0.19784599829566982
2836	-0.08089997968198327	-0.11330425181614869	0.13922162257409063	-0.07640625316609592	-0.024871279204068817	0.08035232449735534	0.017690927487154767	0.026489794512870146	0.03185401275647785
2837	-0.06612172018236223	0.11713989035254377	0.13451332942010089	-0.07244419928623136	-0.005438433502239615	0.07264804587310995	0.1836950162578436	-0.11109755256562467	0.21467772400517285
2838	-0.17772370569474125	-0.01793902431876014	0.17862677335545216	0.005110018992795635	0.023235501872900684	0.023790772189912275	-0.032165372161305335	0.028369847524624354	0.042888919487971605
2839	-0.13917928790013112	0.19236884117808972	0.23743766600223454	0.15443774164928326	0.05954557323735116	0.16551945909135732	-0.09949493387132215	-0.01555536385203734	0.10070358092256719
2840	0.015172869410333086	-0.0807301259486455	0.08214358892711704	0.01225484853955697	0.03333132735551945	0.03551279622908172	-0.0418243871922465	0.1294337462647228	0.13602343193776428
2841	-0.17504506103084694	-0.013473248223241217	0.17556281442543012	-0.07427113351097821	0.07857982565079517	0.10812488276208634	-0.00600785794698533	-0.035311938556726	0.03581937131979213
2842	-0.015476821571877337	0.007843269641932797	0.01735076034771365	-0.04242164631204229	-0.07741246081868837	0.08827392121022479	-0.02276401857370483	0.002523929188157229	0.022903509778433754
2843	-0.07912141393275067	-0.15019476964197054	0.16976061666512132	0.020702400685868448	0.05271073117848526	0.05663047391227433	-0.05962482474794497	0.0208157477481394	0.06315389996300562
2844	-0.0017950425023705117	0.006289717540674088	0.006540850428406072	0.028885694071122785	-0.056290597916826106	0.06326938229352556	-0.04189178897221321	-0.1429231736894146	0.14893607877457704
2845	0.0922406413817603	-0.11511359331352172	0.1475109327747248	-0.03768996559649646	-0.009356029887862547	0.038833861537679516	0.0383266436315128	0.1943194478693473	0.19806306932970863
2846	-0.0797469332358929	0.053267352229820264	0.09590090809844136	0.030277481123414458	-0.0803750647955583	0.08588874724938601	0.1332433280480895	-0.13522417155246924	0.18984035672475552
2847	-0.012530666424917286	0.13232800968766423	0.13291997498100544	0.09212281627034734	-0.033681630626997174	0.09808703033160729	0.08750099010169106	0.08474654412197782	0.12181297143323681
2848	-0.13126865115506087	0.0952280082066731	0.16217223043135115	-0.054344976827801976	-0.025414020639015676	0.059993740935656355	0.23906202782877542	0.13066161296347759	0.27243918633673797
2849	0.059213193507895404	0.08271782032724208	0.10172728289447903	-0.02036301062397127	0.008361435535569435	0.022012855468735767	-0.11186547362631556	-0.12645631942137342	0.16883448969698203
2850	-0.06853808499466454	-0.14355175392537137	0.15907411841587002	-0.02409715099493389	0.13439319538369351	0.1365364553938334	0.062213493607053284	0.12025018471457871	0.13539064114880747
2851	0.13305562267846793	0.02407441305468177	0.1352160348859641	0.0005112529935771995	0.07544693770344026	0.07544866989185585	-0.0286574703196619	0.0035297177270060716	0.02887402833611278
2852	0.03376371610383636	0.0793005549809817	0.08618913240909297	-0.026681888985272035	0.15354749046273236	0.15584850024053895	-0.00683377670778412	0.07005816839219826	0.0703906773838799
2853	-0.004426515355207976	-0.0491787582941611	0.049377568850090335	-0.02268993183896373	0.06594530346368804	0.06973963045338516	-0.1882770990649749	-0.05685990338164251	0.1966756584961446
2854	-0.17412995936079353	0.04237462402993985	0.17921175047599522	-0.08664400365037582	0.10870288593854137	0.13900899532020897	0.10322116472404855	-0.059833387803383854	0.1193090237283806
2855	0.11006125685237879	-0.13688823272030032	0.1756469997387157	0.05099824975512629	0.003047746359008944	0.051089237966083334	0.1155867064478017	-0.08620371954987109	0.14419212173930693
2856	-0.22709078204416858	0.013796327890643776	0.22750947662174037	-0.04489431970603029	-0.026070736461185937	0.05191515425668954	0.08026234348934864	0.04955323758940042	0.09432691629643022
2857	-0.17324928985901855	0.012297548292390542	0.17368519260621473	-0.026228555708232976	0.01814511264297985	0.03189329470854819	-0.07907099418877322	-0.1809820733628091	0.19750122278280258
2858	-0.11163162123307792	-0.04927526082245398	0.12202323626361596	0.082963803698321	-0.03221076651429303	0.0889973381822841	-0.0920523030788185	0.02835740031116145	0.09632117448682878
2859	-0.062249437152703396	-0.0326136486457275	0.07027547583485531	-0.0069362929359320785	0.12034433232092816	0.12054406033257323	0.05920470437295348	-0.13954996539612302	0.1515895440389869
2860	-0.025653371989325064	-0.19199620565611084	0.19370244830865277	0.09159195485188684	-0.18884277718587308	0.2098825402191983	-0.0749618669080845	0.17664456154202185	0.19189211190853706
2861	-0.06539930424901674	-0.1516587308205753	0.16515883152397023	0.020993720446947563	-0.031760910158720596	0.03807219080004335	-0.025550697308162545	0.021908475732698586	0.033657383170169176
2862	-0.044806643300138026	-0.03312384260179143	0.05572094967365557	0.08529008652539746	0.028042273496531833	0.08978177967919815	-0.07555113040070979	0.06898660764981225	0.1023089699872606
2863	0.0392019100858341	0.06224421320114886	0.07356039580785231	-0.05278148069405497	-0.04860776210569115	0.0717537402591695	-0.10394626101763504	0.053726079378779865	0.11700990037155519
2864	0.012184094459081867	-0.053386740792015344	0.05475943982713542	0.01855398093001072	0.01883296288964675	0.02643729750852029	-0.024718441759133836	-0.0731442313909659	0.07720803033865618
2865	-0.07345522994739431	0.009118867361149958	0.07401908232729462	-0.16368320749973642	-0.029073578188482777	0.16624519652033135	0.03279250758921948	0.03562001264136001	0.04841625609812952
2866	0.05714640983903056	-0.0240601607944037	0.062004866703695205	0.11194692444948653	0.08339887537795912	0.13959758704221004	0.07578198414598668	0.032184316421184335	0.08233309993314653
2867	-0.07473899501805223	-0.003770167993272447	0.07483402663899578	0.009289838488603378	0.047427702220522894	0.04832895650707688	-0.0015791795839562028	0.03633933306880838	0.036373629679263164
2868	-0.05935635271740595	0.044021806195206147	0.07389922887690638	-0.17320611064418845	0.1889644204940591	0.256335539824548	-0.0032448862180631823	-0.032876279578168736	0.03303602647822663
2869	0.05392842910169163	-0.056367388320296336	0.07800998610067342	0.09242040982307169	0.042134219468319016	0.10157177069476046	0.10342722659944874	-0.11349773561228621	0.15355431348929974
2870	0.020883041486843727	-0.03944039658084318	0.04462786466094275	-0.0444551719420031	0.08166065982811199	0.09297701692330038	-0.06291069054130237	0.0648139587804938	0.0903249923176474
2871	-0.19491021358383714	-0.016864376504459662	0.19563843833506028	0.08530382864392866	-0.06268915590715726	0.10586157683345084	0.10689434818769483	0.05176972419494606	0.11877081298742094
2872	0.029816012517842393	-0.0774082146007271	0.08295195169576393	0.15011432497317492	-0.01288495403070795	0.15066629550939858	0.09900756468894252	-0.19696148572820052	0.22044574100194195
2873	-0.04873271584783121	-0.016405671126557476	0.05142007039102748	0.04980350876239198	-0.011891192484485388	0.051203417305378515	0.07786798986420403	0.08120320102475714	0.11250503856343014
2874	-0.014698717870799302	-0.023460015110968378	0.027684374944221143	-0.11664753302663232	-0.09543831511416875	0.15071535738945335	0.1816114070372093	-0.0840523624012062	0.20011872174101708
2875	-0.0010145433667860177	-0.16476718397528645	0.16477030743853388	-0.027370783909192703	-0.09708466014325781	0.10086917788371033	-0.09240862655932458	-0.01480022181451934	0.0935863282127239
2876	0.07126947565065021	-0.07739001571601468	0.10520718935530796	0.01581772434591724	0.02489154550223767	0.029492192881733825	0.008984446125401283	0.08629626416168797	0.08676269636453254
2877	-0.09193328898219179	0.16431365766893935	0.18828358324513736	-0.06798588722823133	-0.14564047206786881	0.16072718490150154	-0.06737061998430899	-0.0976076552008797	0.11860039962362687
2878	0.0859432333979652	-0.02640403181181159	0.08990779867628992	0.07787803078006404	-0.14036616495026846	0.16052304489083982	0.13903747385887694	-0.043951583636234644	0.14581893169678214
2879	-0.19626443434296398	0.1327480129516399	0.23694253128252926	-0.033879998555069894	0.019139613592346314	0.03891245444013865	0.10165711129620784	0.16686793907596362	0.19539467077827144
2880	-0.0785532859582303	0.09213211254794615	0.12107412976099774	-0.013573760821235464	-0.03815563834435269	0.04049814465252876	0.16931869576551975	-0.08760950858760701	0.19064167102367371
2881	0.010467336448372024	0.06487025062781955	0.0657093185845017	-0.12336727699990206	0.0032719799049476905	0.1234106595350213	0.06173082629690577	0.11597140304281042	0.1313775522645202
2882	-0.0678963815726651	-0.09538394464400399	0.11708123473260502	0.006541626355296081	0.10512617657571786	0.10532951094921744	0.04164109699298675	0.09274977056002984	0.10166858363190424
2883	-0.056923651324174034	-0.00010240135558658902	0.05692374343025734	-0.19149691825805798	0.04365659627496548	0.19641020365716408	-0.058325610596241646	-0.06986244686311749	0.0910090013851725
2884	-0.04786496469692676	-0.11808574793164177	0.12741781158854237	0.015826491790148174	-0.03851769684597126	0.041642416028633264	-0.11393074332965984	0.022419797527803955	0.1161157250196396
2885	-0.0063169867320851105	-0.013734487331001745	0.015117554816133022	-0.06011403813227892	-0.010393977086090734	0.06100600249348635	-0.01818057997969413	-0.05137672719901707	0.05449863838739713
2886	-0.09147945531799974	-0.07649318446870321	0.11924637527170781	0.0835767813694821	-0.03417411192214112	0.09029367812726005	-0.14895926570493165	-0.07934494470624819	0.1687734667825189
2887	0.043298191513282576	0.12675853650701874	0.13394946795609938	0.08339223859732192	0.04837489113799897	0.0964074455158206	-0.0018949639703620348	0.03457475763907235	0.03462664803658538
2888	-0.1000294763205857	-0.06459744964668751	0.1190744583604181	0.045237286744972655	0.1565839760318023	0.1629875874475566	0.08365622542852129	-0.024492134210709095	0.08716781912577003
2889	-0.10677096765527617	-0.10327973887814314	0.14854879331984308	0.14903010522881896	-0.08302649851600385	0.17059710349340884	0.20413723573320644	0.06652101821721534	0.21470225168230023
2890	-0.15635391739646487	0.0341394964210771	0.16003766025878188	0.008599388016062767	-0.07878083995012605	0.07924878685190191	-0.023736876684410237	0.09559983254597164	0.0985026258408816
2891	-0.030198069140180476	0.19321300363282007	0.19555865655248109	0.061762526397183534	0.04017638151362403	0.07368006038604383	-0.12153391003417563	0.07431534748094952	0.14245442134033387
2892	-0.0876233417417149	0.05810000830830949	0.1051354411386141	0.11437442181287025	-0.06678811977602855	0.13244682445512052	0.002476662735832362	0.035385896562903016	0.03547246162683853
2893	-0.07483918484381809	-0.09770946765994461	0.12307738890014255	-0.16459707288420433	-0.06020011747621922	0.17526052192721175	-0.15143479281016767	-0.11412112667651317	0.18962101156616365
2894	-0.00789469910128725	0.06601193503164013	0.06648234232126109	0.09670106943521696	0.02016878890212203	0.09878196634858517	0.017141035420082846	-0.09029100676284481	0.09190365062129263
2895	-0.07929935414234908	-0.13316841319265643	0.1549910121253609	-0.07315538602638297	-0.1458609462235773	0.16317820362384927	0.032070048391814356	-0.09719351517017577	0.10234777669782819
2896	-0.0471317574156696	0.040051128353357925	0.0618505896452627	0.019916237507492447	0.036324114056441065	0.04142581053449876	-0.07803603292950335	-0.019422176663246502	0.08041668596574277
2897	0.019604275879616453	0.08304566910132033	0.08532825317120996	-0.05650121242090964	0.05924625847503069	0.08186883502483042	-0.06098208862948457	-0.015750842771743885	0.06298336432451435
2898	-0.009150698606412844	0.09353373626625963	0.09398029104504635	0.0798986368079059	-0.11023815853340793	0.13614787460918526	0.1973739385466445	0.07798682735266267	0.21222256444108065
2899	-0.012755448080929245	0.03939118034575494	0.04140490966995426	-0.04224282241308243	-0.05517117132273975	0.06948607191766074	-0.00833608947237217	-0.006399441802865312	0.010509198022668245
2900	-0.02339382733025744	-0.03850689151747968	0.04505609671838927	0.08944154021768372	0.03974843498934848	0.0978760808400806	-0.15825449836740588	0.0959928082016312	0.185092154020516
2901	0.07277383270015442	0.06232025921948072	0.09581150992993137	-0.12494237047293812	-0.124936406562376	0.17669097776659745	0.005560989797384383	-0.06107495990632643	0.06132760663099445
2902	-0.02785690974744444	0.05121336417901021	0.05829936613042367	-0.12605284458490307	0.07140015236190714	0.1448699464528419	-0.18945193586939363	-0.10842641240920717	0.2182849580538987
2903	-0.1234455704004496	0.04327937204285481	0.13081251047172895	-0.039727250655614346	0.10141592036545657	0.10891943512627413	0.01164588313931918	-0.12013401050506399	0.12069717094499566
2904	-0.045353026418161455	-0.11161158538378657	0.12047424204853391	-0.09098598063134725	-0.04392095938788383	0.10103216985198347	0.1145586858100652	-0.14820038533346852	0.18731536698177698
2905	-0.05012226998898667	-0.0028430356926726938	0.050202836581200116	0.13327442724594346	-0.1707087419198804	0.21657226859781148	0.18079345722835588	-0.05849857975757467	0.19002199349084484
2906	-0.1935815356390068	0.01208087432804835	0.1939581358563908	-0.14682024413198297	0.0357542807377337	0.151111060740264	0.13670712657657866	-0.031159188604533487	0.14021317160423122
2907	-0.15425125210962087	-0.10030429289150464	0.18399565198626452	0.03350614048979944	-0.14245086888290595	0.14633834595217016	0.2057640845988476	0.07367838003114505	0.2185574574221057
2908	0.041693658167188036	0.04192959500514502	0.059130804735415265	-0.014549467173208383	0.01184102130020318	0.018758912027517314	-0.13917164239175725	0.10213236060078032	0.1726260847262284
2909	0.04358633397726347	0.022770455467838863	0.049175828938518	-0.12805313538561272	0.027066285684078442	0.13088234908809596	0.20767308983043542	-0.05992966856788434	0.2161473511620639
2910	-0.1159507446861836	-0.02533429820314676	0.11868614855460809	-0.07462874901658839	-0.008975351477947124	0.07516652921303225	0.10648248382035638	-0.10913705915478872	0.1524775952115861
2911	-0.04808407433303772	0.03593897556295757	0.06003072687365994	0.11597711116792611	-0.08340203848718632	0.14285163750785496	0.034470498025672584	-0.017492807059664512	0.03865505831019462
2912	-0.12079644868095722	0.04465043236775292	0.12878448324452138	0.0004816979406084728	-0.020558668559606284	0.020564310974348993	-0.25230262374715634	-0.051567833761831425	0.2575186506422147
2913	0.04793649281043395	0.024988107533140513	0.0540584208153788	-0.004601510631251817	0.12105194656825245	0.12113937290597376	0.063382169441804	0.043266179640122845	0.0767415252897734
2914	-0.07239409683604629	-0.06078032013579862	0.09452593597800031	0.06010285881370777	0.005151589679686613	0.06032323361531893	0.020325476344427024	0.12487239023318827	0.12651576514876522
2915	0.1810085360225327	0.18087733978603152	0.25589197361600075	0.11279732845409718	0.08240832970946119	0.13969384421614556	0.006553748699581952	0.15571138736649304	0.15584924695876887
2916	0.007171182211823413	-0.10941243992142226	0.10964719724586676	-0.13329507395252652	0.019189430295810102	0.13466926514645897	-0.07612660385613927	0.24054840770818195	0.2523069485083819
2917	0.06652105293492068	-0.023633258671096398	0.07059448561315163	-0.06483074394681175	0.04654715465078356	0.07981016831695714	-0.08344061696023596	0.02963006528032901	0.08854534051671704
2918	-0.08468134681148681	0.014985093986476938	0.08599699727078182	0.05351068436207755	-0.19996953510885399	0.20700533401955873	-0.05512048336767454	0.05953410912379023	0.08113308718303186
2919	0.0217466627774526	-0.11670823103219355	0.11871701029178634	0.01741961693366377	-0.02885895505653971	0.03370878729754252	-0.044805195404122346	0.21707439078118912	0.22165016730926684
2920	-0.11546110238495007	-0.043838255661902956	0.12350327454535888	0.013151884865314723	0.006417424881399057	0.014634049939059732	0.12112610095616969	0.20156687510056082	0.2351610883429682
2921	0.0722780251428048	0.10280628360182988	0.12567117754904583	0.06367519766124695	0.1306542272618053	0.1453446177145144	0.0734306624931504	0.14212821960580857	0.15997653891274152
2922	-0.1246013973829561	0.0011644953217291305	0.12460683881368496	-0.1331756554233036	0.09646708162988953	0.1644434645573191	-0.04250344559925923	-0.0028193069685144042	0.042596847061630076
2923	-0.01647001946898252	-0.12192892184781201	0.12303626914157674	0.058336845962164895	-0.021671241772628903	0.06223206823480231	-0.10097779322096703	0.06319039977843868	0.11911986126559786
2924	-0.07449068475256582	0.013297120568930424	0.07566819365050823	0.07041884599303906	0.0044813323217751735	0.07056129399585541	-0.019879017577657462	-0.04103815742472346	0.045599404652574144
2925	-0.08876851299139055	0.19123214036463207	0.2108306913310797	-0.09710851206094681	-0.00031215215937728264	0.09710901376114195	-0.10195513143922467	-0.06585624090063859	0.12137501098806346
2926	-0.1582436937668251	-0.2641979130876913	0.30796364054358755	0.06356773401072915	-0.24328341995755137	0.2514511468128573	0.02673701647377526	-0.1067346255298472	0.1100324876430395
2927	-0.14308859417603853	-0.020969645438931855	0.14461698314205548	0.12942416094169334	-0.08994088511714175	0.15760703109670024	0.18515868696002363	-0.02706859393569437	0.1871268236635666
2928	-0.16865436835952238	0.012262643840502763	0.1690995813144092	0.10337311528467176	0.003957614327726516	0.10344884569111955	-0.011895848380628557	0.049999152571099284	0.051394809723579744
2929	-0.09090188320591729	-0.14440177310777166	0.17063125284381697	0.1395709757754132	0.1285164461981306	0.18972752626410846	-0.022016189184637117	0.034091753126267346	0.04058275763715536
2930	-0.05314746575385172	0.1233500433337698	0.1343126438817274	0.15735871873150234	-0.11202510097321365	0.1931615634873532	0.016200877712578658	-0.062241567212657105	0.06431548124476438
2931	0.07741123100243717	0.0023318764014062954	0.0774463448644552	-0.08196052153271403	0.061394695619294545	0.10240525250249767	0.14687669228066894	0.15389663683906132	0.21273678000215251
2932	-0.033279162918869024	0.01210001785467641	0.03541063564332212	-0.07635831957810137	0.10580079971922467	0.13047759267406397	0.09611889024248772	0.017287619748273947	0.09766116350939259
2933	0.009322319898023585	-0.05892009122415518	0.05965302002534201	-0.041269748607614815	-0.06104570757170098	0.07368697688917192	0.05707726906637984	-0.0754824031332137	0.09463301657899799
2934	-0.07405991225176588	0.008227971182154245	0.07451556959799491	0.05456531135901704	-0.09465571629588074	0.10925693493409348	-0.13849684595690673	-0.020785156095461776	0.1400478455882984
2935	-0.08457144031254031	0.01691935394735164	0.08624727853406931	-0.10706001352900638	0.026818492182711456	0.11036792115368117	-0.07515638838344325	0.0561316470267305	0.09380428834960813
2936	0.00955116606755426	0.030831538664766588	0.03227705918585206	0.012562371811367238	0.052706003986314365	0.054182432962468746	0.1804687563136313	0.04945991682573651	0.18712363660905487
2937	0.17000159470907072	0.017303884372493663	0.17087997722964435	0.08948725282783979	-0.03726192531252087	0.09693513035360093	-0.0006931235972667422	0.10816058843516195	0.10816280927824302
2938	-0.08832518162479064	-0.10492952372126745	0.13715517728990137	-0.06313831810688904	0.10872194479835277	0.12572552841051327	-0.1006492200848606	0.004636518115410045	0.10075595666721265
2939	-0.084061078297434	-0.14788806821424472	0.1701092166952409	0.10254612818347993	0.11074485438166513	0.15093088211972697	-0.048716321294820654	-0.04565019848936164	0.0667624189392379
2940	0.017906433450778223	-0.004983795607688592	0.018587054031942916	-0.012228795347481907	-0.004571995956971491	0.013055519242112082	-0.10638416760896609	0.14600158985511438	0.18064898382795744
2941	-0.15626276115609405	-0.13716799930349013	0.20792573327284136	0.08598614052802682	-0.16691212688405085	0.18775855363701296	0.030025170982012718	0.10764591670562286	0.11175488479656266
2942	-0.18887727613117394	-0.09527620902266734	0.21154711400646128	-0.1388517469983808	-0.07104863183192968	0.15597344559152188	-0.1784628342852483	0.20794721058761023	0.27402741762876925
2943	-0.0002583547898022223	-0.04586852383274918	0.04586925141958274	-0.1124266900309394	0.02288919311119021	0.11473306320583568	-0.1378519446591848	-0.02302652003715635	0.13976186629886034
2944	-0.015093212106906818	-0.0014456538843295326	0.015162287652506651	-0.05059210378572601	0.04539649498605077	0.06797354428367117	-0.07118674069467501	-0.026621269128105182	0.0760016053825306
2945	-0.05821794492113026	-0.06302950572190873	0.08580237585514681	0.1281809623127951	-0.09628327684597782	0.16031477941734945	0.005135292870658498	-0.14689114718688362	0.1469808843174722
2946	-0.03571503737922355	0.114078469524282	0.11953853397127585	0.0037685133357828913	-0.07932344123979686	0.07941290841472486	0.07855354357814413	0.1656835253857226	0.1833621820139714
2947	-0.01877534438772937	-0.05607313577294119	0.05913298666809024	0.025555779993984395	0.052412213447826414	0.05831070235901339	0.1473103386972002	0.05886296313202416	0.1586353816642614
2948	-0.06755404899047553	0.13576882523003456	0.15164670599571634	-0.1366163379298307	0.0380823517373797	0.14182485432112105	-0.05027590919145867	0.03713656585913736	0.0625043324005452
2949	0.030880975913483186	0.11291646642426002	0.1170630730124157	-0.05458219094843877	-0.08275571949214676	0.09913488123458217	-0.008307867065248213	0.14410531964305234	0.14434460088482742
2950	-0.10916293734147926	0.03879210866980242	0.11585065638169466	0.1588002778346347	-0.11012519336015487	0.1932487683090598	-0.03080001840096992	0.2338532377003903	0.23587280028959537
2951	-0.13774803127616128	0.07119203294383311	0.15505749151567663	0.09207618732268237	0.03254452413024991	0.09765843702797068	-0.1443757582023051	-0.09293471914048815	0.17170096557157702
2952	0.04955740298206052	0.04617345815975953	0.06773421903851409	0.07974959839738306	-0.15802205786871207	0.17700556267418963	-0.11014141258479969	-0.050204265340386696	0.12104378969836918
2953	0.05126355395386496	0.017886049945228535	0.05429422387900976	-0.07223294709583207	0.03381750100501299	0.07975726938889853	0.011307448950074852	-0.11184807053973107	0.11241818929879278
2954	0.16754206339704386	-0.020091828258885842	0.16874248004021877	-0.06281980192557036	0.005170054898066154	0.06303219004300034	-0.14132117402759536	0.003570009602449479	0.14136625904755165
2955	0.042894048624691906	0.025513071791429927	0.04990807789979585	0.0485348462344027	-0.03269846131732592	0.058521967426922464	0.14381665426172074	-0.07053384636873113	0.1601819388277064
2956	-0.15101883282511552	0.05678415949545343	0.16134165189889835	-0.06003655893566197	-0.059300112318668635	0.08438537627955407	0.1895934664013993	-0.0760052436780965	0.20426081261138995
2957	0.00199918911596589	0.08112206393984807	0.0811466944180858	0.014077883564850945	0.005260998623664458	0.015028802752837621	0.0036659582301209435	0.2755941179429289	0.2756184991877105
2958	-0.09140019951666385	0.0541746754341595	0.1062491973150032	-0.04821961354597158	-0.154984680459651	0.1623126067429852	0.1044763978728932	-0.07300613539952674	0.12745671233194866
2959	-0.0389276917366805	-0.11250679893376522	0.11905101843440358	-0.11349978912111221	-0.16902420027645146	0.20359612572352873	-0.0725867075720072	0.10647051342141926	0.12885961486968953
2960	-0.11690295372989762	-0.049919158276745854	0.12711499893338074	0.06811119221951924	-0.06601209332063711	0.09485109894005866	0.08573563227149504	0.3178689500744045	0.32922829171017076
2961	-0.15860225064883698	-0.028608486412674765	0.16116178022627048	0.01727920312784576	-0.14687649468848354	0.14788940311161408	0.2564943462434625	-0.009867024661403486	0.25668406228383167
2962	-0.07393478577355046	-0.10131752906044311	0.12542565224982702	-0.07702058536656912	0.05145945628818046	0.09262961843645973	0.018230885482527836	-0.2894984329737437	0.29007190122404175
2963	-0.24785653826863202	0.12295578128525986	0.2766784915998685	-0.00815218540274408	0.08865938790277955	0.08903339367976627	0.015118161597267088	-0.16898037468697694	0.16965531479865933
2964	-0.052454365916599924	0.10619831270865088	0.11844636814135315	-0.013931486882911473	0.020109710218095392	0.02446398928679672	0.03208969666527551	-0.08030104484833264	0.08647546724825095
2965	-0.04361764129264919	-0.02188210597632197	0.04879882369374493	0.1849014508665025	-0.1290794311842763	0.22549954786516527	-0.028174162050853272	0.20980438785334662	0.21168765804785417
2966	0.08469265826433131	0.08325517440149872	0.11876140125690154	0.07617101040386128	0.11777649610319726	0.14026163360053806	-0.04069483528959709	-0.12159322232018395	0.12822239014093098
2967	-0.0674746632945239	-0.02781621234428335	0.07298336698105694	0.14073728951200645	-0.04796699636351623	0.14868697790769675	0.20129334872021235	0.043902510705365994	0.20602534476425902
2968	-0.13266672733174958	-0.0978314814348712	0.16483767561045728	0.16074586272994587	0.01221761689230553	0.16120949893638944	-0.00890188893282542	0.1519561795735691	0.15221670124256123
2969	-0.11313017722722021	0.0443596573175078	0.12151632070133205	-0.008619318861249408	-0.005786500304782905	0.010381533769590235	0.121012244319031	0.06449850806978635	0.1371277536400168
2970	-0.08680009105429395	0.043679261880094605	0.09717064230220776	-0.06632432238713803	-0.11204072293408023	0.13019999744894142	0.17264075861485056	0.016406570146473627	0.17341858919701275
2971	-0.020728728959035388	-0.029491241943883414	0.0360473793173626	0.1148854727381472	-0.1220178458852626	0.1675918451498976	0.08670813732052206	-0.02906999080427198	0.09145143762103998
2972	-0.04018816883219355	-0.09837420797021033	0.1062665220464615	-0.014689164718230605	-0.0031855141811542977	0.01503060413681519	-0.11457923815002277	-0.12187403644861329	0.16727726257718817
2973	-0.04006825723487767	-0.0006442795951767691	0.04007343676348571	0.08116169866086966	0.21698155949393347	0.23166402070657668	0.04512782070674805	-0.02321883210758398	0.05075070803624882
2974	-0.023963489598060217	0.13556894020676058	0.13767057195530413	0.06056155436493356	-0.05023889824203504	0.07868703046671895	-0.06041268216795441	0.07744256575708197	0.09821936243819872
2975	-0.07964229303687734	-0.1779450229319119	0.19495467685185314	0.123339437114333	0.0268877900056097	0.12623616755536532	-0.11811040047579524	-0.07879260298170941	0.14198007249324116
2976	0.028231645286951348	-0.0060060307456729555	0.028863440559403365	-0.06330145091999675	0.12252103428710383	0.137907496284134	0.24949132175333663	0.008438320652944394	0.2496339818327402
2977	-0.07180942068218733	0.044500718779754686	0.08448021585333554	-0.027063710095948622	-0.007829584482431855	0.028173512335615682	-0.048205730929902775	-0.11165526775348307	0.1216169861145563
2978	-0.1314573978123201	0.01936507628094416	0.13287608369813345	-0.026250070829791847	-0.10548705898038431	0.10870412057921341	-0.0874552017449604	0.028362004931471983	0.09193919531943144
2979	0.05376254030459464	0.01833010944461723	0.05680144058256629	0.03695605159101823	-0.0451648746496286	0.05835765289415489	0.11913589449303237	0.03671665269604133	0.12466544806744433
2980	-0.014425373579111228	-0.11612255740432292	0.11701512612058831	-0.19934069248735345	-0.009042746372079122	0.19954569136738423	-0.04739907477078282	0.03344232644985091	0.05800915003259966
2981	0.019852362120811682	-0.04832485448741449	0.052243734964162195	0.04670398410652921	0.13288445017182132	0.14085289925624606	0.06283235151407847	-0.12087543464692047	0.1362305953076278
2982	-0.08025716740269949	-0.06180163514519551	0.10129489141178244	0.11153300180890112	0.11152178481683425	0.15772355239860858	-0.026534049908111344	-0.006800461078664456	0.027391642437221135
2983	-0.07776314143086668	-0.0949458544722356	0.12272661262603117	0.10314475344724083	0.1283118881716753	0.16462922222337265	-0.018860783527153355	0.04010404743252354	0.04431775914606059
2984	-0.06955065033768551	0.12105933550060734	0.13961610105658875	-0.19427471693634193	-0.04510693044963777	0.19944247495276488	-0.011071936960295537	-0.21837574456757847	0.21865624528811667
2985	-0.024074007251056736	0.20539120510375983	0.20679725568560786	0.04714224916094169	-0.03512608592926466	0.05878974033504819	0.12674871756718586	-0.06819995359535147	0.1439321752608997
2986	0.10406025124367876	0.08708829887037212	0.135694169694327	-0.3117283551184159	0.1530412838100168	0.34726963866000626	0.01654051872035523	-0.03004147409096494	0.03429400713093382
2987	-0.07879330300945198	-0.0690371461760595	0.10475930579797633	0.041851876355468345	-0.03710688190643396	0.055932997767788616	0.034282319112520526	0.025186807806411853	0.04254001282568941
2988	-0.008037905564189061	-0.006431532615699503	0.010294296364765684	-0.004293855683333819	-0.11607699222282031	0.1161563830365167	0.05678099644885612	-0.17372549150717723	0.18276932991378864
2989	-0.2498960761963691	0.009208134044992357	0.2500656686371243	-0.11829088383958801	-0.09640545276810834	0.15259994928890008	0.1019690222171801	-0.0786916573934025	0.12880240073557794
2990	-0.16495158204941027	-0.048712215518874086	0.17199390791932298	0.11533592220961805	0.014227768058626045	0.11621017311695706	0.09079042423130745	-0.1898780265792827	0.2104674941879234
2991	-0.055173463723279886	-0.02625890928174341	0.06110353030628355	-0.055512202755481944	0.17397653993362325	0.18261829344849692	-0.042798934107409765	0.0642565440182941	0.07720526024763709
2992	-0.04609202763260499	0.05303541269640917	0.07026542543216585	0.09629091564715246	-0.1456930760869377	0.17463794792610582	0.06836156882436603	0.006354658071437029	0.06865628719449816
2993	-0.06523668538060137	-0.05315413621954245	0.08414979094860096	0.04395337570778971	0.07981104957315788	0.09111368102584366	-0.06824127024923786	0.06548220800453661	0.09457690273200384
2994	-0.14858829044943495	-0.10088645487817521	0.1796011047754766	-0.17921099462957288	0.13944897374921414	0.22707398987076835	-0.016744087473307533	-0.09956538977402411	0.10096351472768329
2995	-0.05787565205056709	0.023732882528008287	0.06255270428499915	0.0816323619348123	0.06517385881977411	0.10445800298931643	-0.24613532619133852	-0.06108643077496935	0.2536023478285281
2996	0.03503601918767658	0.0007205275534481988	0.035043427350567743	0.04540176164268885	0.12266812647709846	0.13080057038736856	0.04143301790818222	-0.09299271723157912	0.10180540472436707
2997	-0.13178056657052667	0.06263034839088276	0.14590640241337033	-0.061430257371311005	-0.12224407207414782	0.13681114602975505	-0.07008282355173277	-0.11105383517232713	0.13131853054106915
2998	-0.09352678730719662	0.021289618625017662	0.09591927754734338	0.016162587715021715	-0.022776103770291226	0.027928124616609065	-0.08957872754137154	-0.14914821473805673	0.17398143115712308
2999	0.07193742382614803	0.08090114957962362	0.10825889778696014	0.1460171004250945	0.17346036868856227	0.22673661619183633	-0.03024687629993683	-0.015503443388232393	0.03398867874448501
3000	-0.15412258435475273	0.14616098224553334	0.21240716499018336	-0.006569614812471339	-0.09345003842767687	0.09368067848237717	-0.0579745898436897	0.0010018794007184873	0.05798324611366315
3001	-0.08470725525099819	0.1115038195815372	0.14003007131837705	0.046280188611503396	-0.00910062321979942	0.04716648387260896	0.09126950894317913	0.0688723833976684	0.11433953147360927
3002	-0.010114560465328708	-0.07396037619138408	0.07464878820033077	-0.11589997501524607	-0.1548067442716407	0.19338545002279728	-0.013233594910740663	0.1266123309457446	0.12730204390258756
3003	0.013583457348149183	0.00035119186880880647	0.01358799651375086	-0.040919467134332914	0.15204432823008335	0.15745437605063592	0.10836498754565907	0.050027922933798805	0.11935561821230267
3004	0.10046769773093409	0.043299819678348755	0.10940124620648457	-0.062032699562986474	0.04431160592688469	0.07623368176135313	-0.05865271249837133	0.11829919471959781	0.13204105480766928
3005	-0.010190498536360325	0.04852806559643729	0.0495864841559843	-0.10517457786673226	-0.1167244776516019	0.1571187306226875	0.1321338389146257	0.07428953777426522	0.15158590570706182
3006	-0.21368462239835737	0.0560009907600853	0.22090094797361043	-0.07424731533248093	-0.10938200416175695	0.13220093293363505	0.13295414761292904	-0.032073462840579006	0.13676809710625693
3007	-0.03741934206880171	0.08618661177308894	0.0939592422797627	-0.018291080667803786	0.027918295693673635	0.03337656163291092	0.08815747742095041	-0.20835871377276227	0.22624123061516715
3008	-0.08311176460546268	0.03069101089819764	0.08859742414871397	-0.09081623728938987	0.01754134837583378	0.09249479908754402	-0.012739333387637617	-0.04454286404353259	0.046328796146263146
3009	-0.01814115809031298	0.19551285798836665	0.19635269098139949	-0.10151907878223926	-0.06664026103618632	0.12143742317657087	-0.09434290090471915	-0.19091388169385703	0.21295232606039716
3010	0.03854936718907011	0.06470198938295975	0.0753153446569183	-0.06972731460819741	0.19192453319128722	0.2041982488738923	0.057371284702757985	-0.164028176858059	0.17377199749045757
3011	-0.06672477050953915	0.07005831417352541	0.09674896580525838	-0.13343871755805786	-0.04703741775411358	0.14148643048898416	-0.062193663432559755	0.02737191865357729	0.06795052392690268
3012	0.01038011399375716	0.05847639585112995	0.05939053492149605	0.09445152633344514	0.10483953930448395	0.14111137384454137	0.07167090655649387	-0.0936002133886147	0.11788858635603314
3013	0.042578861287293324	-0.08081644410078079	0.09134690506862939	-0.004286851470673105	0.06418406017351827	0.06432706021488489	-0.1522370022043202	-0.27338483480566494	0.3129143217270167
3014	-0.12222511112666046	-0.02678183820252857	0.12512491617352203	0.06191275293764312	0.04706147545666293	0.07776870481418424	0.10309029887197445	-0.018272674504349336	0.10469718408369402
3015	-0.1047759920051108	-0.01564739781731042	0.10593795145795586	0.03149440695688806	-0.12008711155243618	0.12414834687007849	-0.012666323360748402	0.029461923158548994	0.03206931030875604
3016	-0.1590531220302729	-0.09540601035924126	0.1854729156514356	-0.03448117971471693	0.09722192276704154	0.10315548468714206	0.003373256217318626	0.07957757504784344	0.07964903833696194
3017	-0.042586527837956925	-0.03331786393232174	0.05407117910963091	0.09781873625014645	0.12187544748044105	0.15627581342016256	-0.05530094219746945	-0.035487793338380015	0.06570827713428062
3018	0.024129800909233418	-0.21144212781522703	0.2128145218422607	0.12152656530770897	-0.0463390342436948	0.1300615706891439	0.03546385446088061	0.14226276640346824	0.1466164372708268
3019	-0.11331658695497776	0.07540486792963574	0.1361122440730842	0.16553964625195525	-0.010653264000533477	0.16588208617897093	0.07438695368573585	-0.2339435950487259	0.24548528376048545
3020	0.012212709987749199	0.19991997695336258	0.20029265455896753	0.031105778505052122	-0.04150865079523458	0.05187039181697099	0.18295677333503918	0.10140281223221899	0.2091786586575494
3021	0.1344514656815872	0.01640941904228299	0.13544912571601286	-0.06982656742764123	0.06957293945975203	0.09857049976436788	-0.11155793047782823	-0.06059692671565354	0.12695337482665928
3022	-0.005147899800964598	0.07445560330259283	0.07463335538158421	0.04985433369031248	-0.08614006231193916	0.09952670457123448	0.16944372693884743	-0.023602714394948914	0.17107970284559246
3023	-0.04306706227107153	0.030905314455619844	0.05300858717473139	0.11194066313815515	0.11905109608597268	0.16341320492261766	-0.07004929096462467	0.11712612173652898	0.1364750217354328
3024	-0.08010237695613114	0.012462952774276222	0.08106612107333104	0.07274119254709528	0.0072268062621627495	0.0730993011042132	0.07200731825271406	-0.1703674494422189	0.1849597840380299
3025	0.030244549379624452	-0.04825926566175782	0.05695339752278752	0.14639414966419453	-0.04871122322309578	0.15428554800691102	-0.008395012793377286	-0.010397667488242803	0.013363671987782015
3026	0.08720646777136665	0.1196554769689824	0.1480621531311533	-0.05629724881675347	-0.054358916569156236	0.07825772827592134	-0.012294431282917987	0.08971558116539183	0.09055406420704926
3027	-0.1269444271787099	0.07694090952246621	0.1484412043533571	-0.17602897919822003	-0.054799585234091834	0.18436159052089965	-0.048734454239049124	0.00963359520268338	0.04967749174935403
3028	-0.09365515638845584	-0.16403655104365908	0.1888895931396039	-0.021062903145982147	0.012164718643284885	0.024323368775876986	-0.13285236795243557	-0.028267109890481	0.13582629043057112
3029	0.037939351998671496	0.20850359423744574	0.2119272121272125	-0.12562939845592708	0.06863406529730977	0.14315509308310856	-0.1082229303335342	-0.06672883510778564	0.12714141766088283
3030	-0.13550548765816733	-0.09040828917089783	0.16289688743584518	0.01986431320497019	0.28085009322885107	0.2815517107136085	-0.07467734781838851	-0.06954000183408668	0.10204174700716054
3031	-0.14560672425069468	0.15199097345926577	0.21048176681155323	-0.0336654501745087	-0.03834752574184298	0.05102837706584091	-0.06489729672279054	0.10866708729976744	0.1265709089172595
3032	-0.14909211182583726	0.03266308813094094	0.15262809418628528	-0.08311109173273272	-0.06671006755202467	0.10657244804264565	0.06663322853371831	-0.01360382572015488	0.06800772911258748
3033	-0.08238098201858118	0.04385304801457525	0.09332585932373962	0.03312133715835625	-0.13290684024049654	0.1369717166347505	-0.12012819598843838	-0.09649342551123632	0.15408362871612666
3034	0.019956061303046276	-0.06237225619091696	0.06548696607017551	0.0683765138589081	0.05481366566521284	0.0876349564452176	-0.3167323769105479	-0.018317630622205424	0.31726161787240653
3035	-0.07199767448405914	-0.03383370626024669	0.07955114587746173	-0.12703244774683273	-0.0020470476292297002	0.12704894011579995	0.05669364030034297	0.04522975815712481	0.07252516717289709
3036	0.04096894623100802	-0.04843418517863965	0.06343756654536792	-0.03742620563469689	0.17079638169563677	0.1748488629317682	0.1189275185142079	0.031174587231603938	0.12294555522266003
3037	-0.1301609003954362	-0.1459701208487963	0.19557386372509714	0.0639013825381689	0.09577101016601915	0.11513241541159962	-0.05002514379682344	0.154266920674074	0.1621752071870232
3038	-0.1968487962911244	0.01501923699938558	0.19742093627907933	-0.14866329765172911	-0.01157293662236091	0.1491130743119187	0.11270850311856194	-0.015701355615841725	0.1137969210629269
3039	-0.1038870480516689	-0.14165325077020205	0.17566491455796035	0.1343814968814969	-0.03791316287584945	0.13962734196196122	0.24154990752210612	-0.05780866365929288	0.2483710921544842
3040	-0.10097516754790362	0.06385126708610897	0.1194695307173709	0.00856211622544821	-0.1882929649967175	0.18848753407457258	0.14307092481180167	0.05332532831590277	0.1526855597838349
3041	-0.12136974860984841	-0.042178679408842006	0.12848990962052884	-0.05361033635666357	0.014534767403815724	0.05554572555793675	0.12973587876196777	-0.026306116807828527	0.13237601753960995
3042	-0.1150859130342959	-0.015201851906850274	0.11608558773739024	0.30337797386449766	0.06922944210641178	0.31117665510203824	-0.06139454593977466	0.015400041678222575	0.06329653667336069
3043	-0.11133072298686916	-0.039522235405790224	0.11813778807921577	-0.18288381495798411	0.06445315261040499	0.19390899580732793	-0.1627234935846585	0.044472341386670375	0.16869121053809816
3044	-0.11428716326577722	-0.13846893171896305	0.17954164068184647	0.06583599567113593	-0.0075066099421306045	0.06626256498833352	0.017126595986507797	0.027387432034235965	0.03230157462903255
3045	0.06191762998548767	-0.19725752603999114	0.20674700598179782	0.05161057183762428	0.11195399584434156	0.12327752557105216	0.24443295219596997	0.0078011267969327934	0.24455740777686363
3046	-0.13713166249420794	-0.06011877180716855	0.14973095732689268	0.06452352511779148	-0.08746842953785137	0.10869227874805247	0.07985435193314862	0.0396707139172352	0.08916548135554629
3047	-0.0254630726875787	-0.06764470800145798	0.07227845177710594	0.027675746377850415	0.028022126834770268	0.03938510543232114	-0.12046414163457526	0.10595320483914918	0.16042970745919133
3048	0.06807803076942283	-0.03342634229012708	0.07584153632633783	-0.03970955710869762	0.03619131547363356	0.05372764876188967	-0.05978502274144225	-0.07286933534803651	0.09425597582254067
3049	0.009419646412365389	0.09547313695511252	0.09593669589152869	-0.03345628041064976	0.15031486844336608	0.15399312443762703	-0.01893420537070534	-0.07694866537489198	0.0792439350108079
3050	-0.2106150460656869	0.011380970346640604	0.21092231772688858	-0.19359797591787642	-0.0198730993098255	0.1946153034981495	0.07380149284453999	0.16482029653730013	0.18058900990017704
3051	-0.17940366281299655	-0.12190852556024329	0.21690404061471943	0.005349616023045077	0.007635990492614337	0.009323451206356859	0.020589584022617523	-0.023734895246930104	0.031420951968506174
3052	-0.03790782158343063	0.05291870841767061	0.0650952581821107	0.07198126200026138	-0.017491939988999613	0.0740761098042347	-0.03522363999430333	-0.06687143389582961	0.07558103919457972
3053	-0.08151960947324628	0.0014387881346212444	0.08153230549890585	-0.0953498337189338	-0.03714115024964096	0.10232817711703228	0.19897353207105703	0.030194597435671825	0.20125153460069378
3054	-0.00476870670142438	0.02203314792364924	0.02254329547847028	-0.11323529411764705	0.23354691089275617	0.2595503639401398	0.17721262654070985	0.20134930131598525	0.26822724721007096
3055	0.11822835974853844	-0.13104790766754873	0.17649787294149527	0.04149111543400202	0.1288253611877869	0.13534210854394663	0.0016223177928054791	-0.057383943037576254	0.05740687096124164
3056	-0.022762307297613055	0.016177452446969436	0.027925483007191228	0.10823167590352041	0.008108141440949184	0.10853496038839798	0.018942076550395797	0.07617546145889816	0.07849524312031356
3057	0.04043587722497382	0.1050171174456771	0.11253290684751857	0.11212915278198525	-0.07227595173179846	0.133404498058885	-0.009247902318895267	-0.020192730442740663	0.022209683924653542
3058	0.02108964830261533	-0.013832151081740953	0.025221056065837393	0.022518805967619127	-0.2674185286634731	0.26836498671537623	0.20311491672773924	-0.060422991696531037	0.21191179137290944
3059	0.13523944444444444	-0.04849986111111111	0.14367304500649744	0.13582035332708386	0.00021164344657840416	0.13582051822476005	-0.059858851967724745	0.14941944372075178	0.160963512389339
3060	-0.16696128956277645	-0.06681512102695136	0.17983418087313502	-0.062371978349928116	0.03482575490382268	0.07143596354711701	-0.021600167254355943	0.19484485865282652	0.19603848134704596
3061	-0.02865543868119517	0.035756935075351846	0.045822402512250095	-0.03899261007533838	-0.02431341339684687	0.04595177593405235	-0.08445330749180294	0.12377014698495745	0.1498379472329456
3062	-0.060296173918548135	0.02390558952089732	0.06486220624953672	0.11439257830287874	-0.048251063219104544	0.12415243482330207	-0.06816118238362245	-0.020295635434351658	0.07111863048187553
3063	-0.0916540522550481	-0.031236667284614703	0.09683075274839499	0.08983373535492765	0.07576878015161957	0.11752024529196507	-0.013870052709291288	0.08233491662982353	0.08349501098028858
3064	-0.06082497739931946	-0.10346435463350583	0.12001895914960929	-0.01906020384142324	0.04229072963083167	0.046387467954014355	0.012845768789777931	0.02492031100083856	0.02803632779411291
3065	-0.1215580606762049	-0.06417068323548895	0.13745631561434118	-0.19756035405682024	-0.19829938049751325	0.2799155904924799	0.1588106530981572	0.06274881637766822	0.17075783289284724
3066	-0.06472549838924907	0.0034252786801277813	0.06481606803697076	-0.01730634686482384	-0.20184946012780647	0.20259001504440569	-0.1195121575637457	0.11898477854347918	0.1686432131174639
3067	0.007791511826463742	-0.02878902792636808	0.02982475122255214	0.01429893910245978	0.0003673000988435137	0.014303655785094375	-0.044988583140426086	-0.003670336210115656	0.045138054686465125
3068	-0.05267043585317131	-0.028599673729086613	0.05993426524429277	-0.009539026215596795	-0.07993041952112075	0.08049760857295206	-0.03132157209504893	0.10104264136251757	0.10578589817182485
3069	0.018698379142730887	-0.08190451612903225	0.08401177979840814	0.04905495111312892	-0.03074813938027986	0.05789504559166169	-0.07537214643850461	-0.007415042140614748	0.075736010646815
3070	-0.06537616920213545	-0.06511730300071114	0.09227300065367261	-0.032993116463254285	0.10420344331523505	0.10930189080116257	-0.10760363428394856	-0.15893013753853605	0.19193053620810768
3071	-0.07336912691191584	0.10777363897038016	0.13037709170224138	-0.25580831626863915	-0.09829843807858235	0.2740446635146997	-0.09979134931106051	-0.05567045114044074	0.11426947329668716
3072	-0.0035005509071957667	0.04967702363381956	0.04980020616191199	0.08092390354445789	0.08618453963030598	0.11822204970376933	-0.12713589979647938	-0.007183886830121052	0.12733870286385218
3073	-0.19608353415004132	-0.08450023041917089	0.21351590410473736	0.009144299469336398	0.07736145303353574	0.07790001686934901	-0.056596190956594475	-0.13834299563900238	0.1494721153699523
3074	-0.0792897775650933	-0.09981095511854643	0.1274719403947334	-0.10461948884072124	-0.12971456700728073	0.16664665114901087	0.2512993099577712	-0.039909228559680564	0.2544485993466673
3075	0.04331242734066109	0.07562455054247569	0.0871495209791282	-0.008850832282241719	0.060063711897583624	0.06071232757030733	0.05156062920234187	-0.0983994304217754	0.11108981227399391
3076	-0.01452585664015109	0.10101526202852058	0.10205431727183763	0.14296876051275967	-0.12277141728209	0.1884486332771026	0.029346743634238764	0.052449363128755415	0.060101306595994906
3077	-0.006041398654823897	0.003396790645327794	0.006930850192775372	-0.007057081566763693	0.08987240973340749	0.09014905674231669	0.12135313976231234	0.26869159141693044	0.29482495794680275
3078	0.12430579695167587	0.007291010982610083	0.12451943622157872	-0.006780774923125557	-0.11586756760640285	0.11606580948575003	-0.0014526760613792625	-0.07657595738985441	0.07658973506882044
3079	0.010554657874449183	0.05441414928752884	0.0554283361245144	0.015364800886604687	-0.1084512610461028	0.10953425550381461	-0.11677868851904541	0.04895053924045667	0.12662313131556857
3080	0.1685833968620795	0.12434333651376614	0.20947941911541829	0.03356615642126292	-0.1785232580113928	0.1816514258350289	0.080671378782354	0.23929257061997958	0.25252486156528026
3081	-0.19937495930283036	0.10984179653585693	0.22763039046495934	-0.009550421526596891	-0.07331494144133355	0.07393437082901196	-0.16987084670719504	0.04331020333200211	0.17530510053526316
3082	0.04142719059503223	-0.07352887714195881	0.08439613672647818	0.001987825101060138	0.025948548071777863	0.026024576762471496	-0.091404590596835	-0.008584499533307394	0.09180682335432576
3083	-0.03170880857705261	-0.06740266694250831	0.07448871090533697	0.04190223937672529	0.028759971211503373	0.050822569876688546	-0.09186243818416079	-0.06092123970020814	0.11022751469460326
3084	0.01859979479486385	0.05422037727139884	0.05732191271986542	0.04953609396552926	0.005157737804963008	0.04980388403153402	0.04495908948288829	0.06396223520346248	0.07818239737532617
3085	0.19627617778919826	0.08641331322734865	0.2144565193004513	0.16512728238016094	-0.04070911021486726	0.17007131163351338	0.13875367406729736	-0.026088291576513194	0.14118491783669726
3086	0.011576690508484368	-0.1303726887913898	0.13088566669359106	0.1129083568969239	0.03481640301471073	0.11815447082546601	0.09878415941106637	0.05769619967976831	0.11439913289898081
3087	-0.09076483386703568	0.17313775591154104	0.19548641279893328	0.041536282674894696	0.10868660969545339	0.11635309151690204	-0.0727625644335	-0.1591142732141969	0.17496211796677974
3088	0.07751592331727503	0.09318576071394982	0.12121181612189126	0.05712557463258341	-0.05671971860416521	0.08050129039735042	-0.06542810119799441	-0.03315990354805374	0.07335131648233197
3089	0.13882389742763254	0.010150537525245572	0.13919449669095849	-0.008688177955032544	0.027178818055367492	0.028533709661820766	-0.16236557321794182	0.12160176621438692	0.20285356519629927
3090	-0.20218340355075423	-0.08088379316390676	0.21776206434535103	-0.08747138918779075	-0.017961575411427188	0.08929648435242198	-0.07328160900220157	0.035928777393508096	0.08161538619000591
3091	-0.0035130629801106436	0.043189266196171645	0.04333190886709237	0.061393966331462865	0.023261968007231636	0.06565316639339083	-0.03586416660877239	0.13672831493514012	0.14135370724372476
3092	-0.07780138002009136	0.1609190825206505	0.17874005105828575	0.06979758658256482	0.015171277695665147	0.07142738102205358	-0.030092347548008606	0.08127817590225109	0.08667001360878748
3093	0.015219793653419487	-0.16418377301389595	0.16488769948037718	-0.22025790233967668	0.02111509655147804	0.22126769046892678	0.0614891330854112	0.13662951463582446	0.14982836099088975
3094	-0.09131071515743228	-0.0722423815076976	0.11643284926714394	-0.13197493470736513	-0.0766956490960162	0.15264208456802644	0.05489656919100248	0.16559780301092783	0.1744599256877882
3095	0.021289228224410716	0.04449587232543536	0.04932660430632227	-0.06761934308656763	-0.1935970785360096	0.20506634140476784	0.14213631681046493	-0.05549249486263504	0.15258489290399765
3096	-0.06562439475075509	0.10595826986395304	0.12463432969677829	0.007588467440004911	0.06126388633155343	0.06173207113432624	0.09389733909909323	0.28182829642948676	0.29705874664489645
3097	-0.11446442793142618	-0.02036624525934445	0.11626215724659691	-0.03134788194178054	-0.08124101186230133	0.08707922663096174	0.049820327198916804	-0.05122960378413202	0.07146003992502581
3098	0.07782412172248644	-0.07515165689626815	0.1081867157100667	0.05947608103907846	-0.028776894506660638	0.06607203548563118	-0.07578076725751995	0.0017862753544024617	0.07580181703481885
3099	0.0038246508282612345	0.1120196667623756	0.11208493964628698	0.13937713370902846	-0.05448849898430345	0.14964953031168138	-0.25278032434890163	0.029628402409544667	0.25451077503178093
3100	-0.13276512543890256	-0.06883695928933148	0.14954967568339497	-0.07194467138868563	-0.1367368338791836	0.1545088912669087	0.23095774817998194	-0.014932981332477665	0.23144000383651067
3101	0.05773213058769906	-0.008992061062470661	0.05842821291419359	-0.008853553144740886	-0.01715135581035964	0.019301668565704585	0.005033954224576073	-0.094826154904462	0.09495967749050199
3102	-0.12320750536483101	-0.14390265024900914	0.1894414477534246	0.05544506669754234	0.01850140463988202	0.05845046958531271	-0.04618421247500802	0.08766911855453804	0.09909013992353796
3103	0.028086534558122413	0.0020284473699690416	0.0281596878927544	-0.031448920946240806	0.09271513145435532	0.09790367832355071	-0.2195304799178163	-0.07635919180492187	0.23243140447462687
3104	-0.05836194539102669	-0.1714181995576576	0.18108096479037797	-0.012827180125666067	0.021511782806714234	0.025045824991393847	-0.003083019699018821	0.09458674357330286	0.09463697517496157
3105	-0.16572096581911352	-0.023385825874984428	0.16736288526395238	0.08757574087053764	0.04020455350884792	0.09636346046022513	0.18370800033814322	0.049227765458671746	0.1901893852986891
3106	0.02377233731977772	0.20440312171886604	0.20578085477046415	0.028153897828596588	0.06619566904797523	0.07193405704985727	0.025638448792048105	0.03362580719045137	0.042285044231641575
3107	-0.1707650736813499	0.027725329895738653	0.1730011685140433	-0.0419743167512151	-0.0478748074420334	0.06366977661609245	0.020132627324265347	0.18712824104073622	0.1882081328688472
3108	-0.2118070776262933	-0.016058083801637094	0.21241492458857741	0.13795698791889557	0.04074150335006651	0.14384714321416947	0.14953121098365482	-0.023797686256621008	0.15141305402575717
3109	-0.0016346148527174665	0.1354249757986447	0.13543484055360433	0.041866654725083656	0.042405477480593645	0.05959061417896702	-0.015188703227367125	0.24984706915194546	0.2503083192176122
3110	0.11158216098523403	0.07491514366735258	0.13439813019843228	0.02564575402544147	0.003441192660060174	0.02587559673625131	0.09947384997953328	-0.017119690210233664	0.10093627010468073
3111	-0.007002142195460862	-0.04794066182903608	0.048449324576628004	-0.02613648887121862	-0.0741513737470966	0.07862278473252485	0.19739514135081662	-0.1363343258935824	0.23989975040788686
3112	-0.11488352802805346	-0.12883865627972152	0.1726198840346522	-0.04471535199031058	0.09935139970127152	0.10895027914704572	-0.16226398371394146	-0.03466229971333213	0.165924909016504
3113	-0.1830732905719715	-0.04749599686735337	0.18913407794280002	0.08297807118809003	0.029950275039556915	0.08821779453738822	-0.10423754130671503	0.011259525352111199	0.10484389314034441
3114	-0.10897734826439659	0.11561243644444022	0.15887824865399072	-0.01174108750881406	-0.012186964326081977	0.016922624955213784	0.04641409608272782	-0.2557235422501876	0.2599015166869178
3115	0.05775850841647463	0.12452144691159749	0.13726483903554387	-0.03573246172000692	-0.09735879562351006	0.10370893840856804	-0.03269704846583354	0.14962951350565032	0.1531603352383203
3116	-0.020044324195130154	-0.004678807027882511	0.02058315251956422	-0.1076994947271086	0.1093990114704652	0.15351652964807883	0.09329513845526628	0.15530975260224889	0.18117699112403612
3117	-0.11866953323575388	-0.059694089809029	0.13283765458829855	-0.0017394552359266682	0.02654889698141751	0.02660581957857552	0.020722714449035267	0.009957003345939023	0.02299071138019213
3118	0.015471892019222408	-0.1807182915329403	0.18137938233779297	-0.04196305033811825	0.17050239010050633	0.17559032611070774	-0.23415163858931787	0.04140680869627986	0.23778459508654645
3119	-0.05680157575829731	-0.06222175041189703	0.0842494227454764	0.05954299418310978	0.03209848743285247	0.0676437805845211	-0.11322366084892353	0.07017406410218992	0.1332065938632556
3120	0.030786520386254592	-0.047649641503434925	0.05673004647362046	0.02226516862481972	-0.03456345349717949	0.04111411012710047	-0.1124165188415971	-0.04333677515216669	0.12048049547147707
3121	-0.1841662841040807	0.10683742907796921	0.2129118513674029	0.0012083549868375095	0.10106038274875973	0.10106760649733439	0.06531083358477514	-0.13694339983662415	0.15172013624549546
3122	-0.13675746596454524	-0.04101069177918722	0.14277423204924358	0.018874243381644448	0.030313197825856984	0.03570892081341985	-0.12233092502736435	0.038568334851731306	0.12826679878786212
3123	0.14084066770502987	0.16981689533014327	0.22062155746700612	0.0015539885205575732	-0.03037854047089141	0.030418260986841635	-0.2079220256817411	-0.037115638839924026	0.21120875789155688
3124	-0.027173106193846587	0.000291508831680304	0.02717466977942899	0.15706451376505362	0.13070617656398856	0.2043364041873823	0.07851889094771095	0.09179166921434818	0.12079290861973165
3125	-0.10349257627648838	-0.015302360063039753	0.1046177593329339	-0.06729326062118647	-0.13647610790136863	0.15216474937690708	-0.07467480277508176	-0.004133247878257012	0.07478910286612934
3126	-0.008887193886119464	-0.06295958814535237	0.06358373970286643	-0.024479288500472	0.06101328124536166	0.06574082486412033	0.04592090985145313	-0.05823069859749577	0.07415891194413306
3127	-0.09401067849881566	0.08548072602529193	0.12706282774131347	-0.006434152177544753	0.06576673477517767	0.06608072122209599	0.08808564829551252	-0.016122551666290647	0.08954897044563348
3128	-0.03286554277245178	0.084500398776869	0.09066675959345709	0.08638049408664598	0.09329243127560811	0.12714191870491473	-0.037978596970242966	0.20927493497433625	0.21269314101855946
3129	0.0617574118814099	0.11370152623012578	0.12939093859057552	0.11575686181329578	-0.07453561550084585	0.13767791774628343	-0.17568752764192558	0.09117871417347653	0.1979385391662293
3130	-0.021931691098138834	0.07652415510168666	0.07960493319167586	0.013256984888605227	-0.10656540905113408	0.1073868430235857	0.026884259793297657	-0.1417746962908632	0.14430117093426517
3131	-0.14789650510070076	-0.042425223661610216	0.15386122261225943	-0.010172006394884092	0.10924396482813749	0.10971651455213524	0.06416475966458908	-0.07741201575739014	0.10054718577084541
3132	-0.09544956649893117	0.010885649986058923	0.09606829404362746	-0.014179085405081473	0.026714182478342483	0.03024390861662518	0.19013608133111817	-0.04661314547253136	0.19576648016143355
3133	-0.006559152928234197	0.1334524897248239	0.13361358277095256	-0.0031423332534820845	0.11195085726018959	0.11199494943776386	-0.0974360288748623	0.02852090374628214	0.10152448804799605
3134	-0.01797857616127238	-0.02800362765121082	0.0332781063525906	-0.14810460706884904	0.03463981715261097	0.15210158305351226	-0.0022066558024424216	0.09804007816831885	0.0980649083876619
3135	-0.1678223922006713	-0.0036676125689026314	0.16786246365972204	0.041886950379111845	0.0287276756560903	0.05079169184683359	-0.13884613534702517	-0.026582386140344496	0.1413678625208672
3136	-0.2228499312496039	-0.043658361508595867	0.22708620474958058	0.1182811404064901	-0.10535887686364138	0.15840113986277932	-0.11011933581775313	0.17436532766772234	0.20622690322461631
3137	-0.22307362516689566	0.10855678805704447	0.24808550638512267	-0.17020453289110005	0.015874602408075002	0.17094322454631544	0.11904933016604165	-0.11678503816425703	0.16676776712545552
3138	-0.0067530610454788415	0.13375987823339988	0.13393023877563248	-0.04537912628885446	-0.022963387986107336	0.050858453481602256	0.17227493479284023	0.03977411410190293	0.17680676828240638
3139	0.06077699632417493	0.08763414016177748	0.10664701497971162	-0.07662197523203743	-0.032782013994553966	0.0833401915644432	0.04419317382602187	-0.09865392174432948	0.10810010586652202
3140	0.06560291177381655	-0.01918214074512123	0.06834981021750389	0.0032555848317955163	0.08901630748085736	0.08907582068172909	-0.26349577608149555	-0.052383527845321076	0.2686522994547249
3141	-0.19795458936445917	-0.10457977504870784	0.22388155082473857	0.13763749386280985	0.033800464346045986	0.14172703026185	0.05783480015393524	0.05251928686263438	0.0781225934119273
3142	-0.18221812562990275	-0.09379380041374666	0.20494077755324527	0.013458448133431172	-0.09725556617023796	0.09818235573285962	-0.0779378379942739	0.10243418235565559	0.12871312406314045
3143	0.06903772265797357	0.11938973766940073	0.1379134388323618	-0.04096721670518665	0.027879834930808114	0.04955399116457556	0.12790331280742137	-0.02613145259874798	0.13054543363148974
3144	-0.0031901993666151314	0.18286151563513045	0.1828893416040853	0.07249420579517574	0.14977787147753266	0.16639958130420154	-0.08157325145455228	-0.0722651079148225	0.1089790859514272
3145	-0.11317472410127294	-0.057011010580907434	0.12672321611628862	-0.07706151903694192	0.03264405598972506	0.08369057358951046	0.022085156967006407	0.0268913050462542	0.03479793737203411
3146	-0.14588339860102842	0.03278242383461988	0.14952141418492265	-0.0019119431149246051	0.19148918413931343	0.19149872889608066	0.011157644601040457	0.11580097229081625	0.11633726065427842
3147	-0.008126527876924871	-0.08655242493553417	0.08693309333939356	0.01172005024714472	-0.027291338784795588	0.029701460409583987	-0.07525977725281972	-0.09055337575294371	0.11774526713374876
3148	0.016743748144226984	-0.02281903509207993	0.02830302924513346	-0.11005916626757085	-0.09345012453290777	0.14438125174249175	0.07054876718982724	0.1017736283453405	0.12383456697780285
3149	-0.0732611572033714	-0.05044885583154787	0.0889510214077916	-0.027431137538135857	-0.15502132494863335	0.15742959853682503	0.0169516340071444	-0.07877976820486846	0.08058293723813359
3150	-0.05068074975403028	-0.04066509914755084	0.06497837089609727	-0.11131261657622922	0.07653414741164771	0.13508506330854808	0.06924528952863807	-0.17177939205014922	0.18521087887870893
3151	-0.14672869969132538	0.08387608842348311	0.16901038288321552	-0.09710368276031626	-0.1144904310595544	0.15012389553238592	0.09099079663909831	-0.24948198118741743	0.26555712005181986
3152	-0.028486862794336383	0.030002240723212732	0.04137192043254641	0.04279234628954827	0.046370054659031754	0.06309807342578859	0.048245199886437974	-0.097232552777329	0.10854385579883563
3153	0.06057427734164894	0.01626923859552258	0.0627210586640647	-0.05815668278471725	0.03647460996325523	0.06864835704147497	-0.08207042846317042	0.036432846365173174	0.08979369422401934
3154	0.013677981083348948	0.14039768144750672	0.1410623837965034	-0.14137628366974855	0.039483882332217723	0.14678634319409156	0.1423823275458827	0.016221660227929754	0.1433034174677402
3155	-0.20085528684570714	0.07540092158961034	0.2145417097685992	0.18777849712165243	-0.039042183910057184	0.19179430676048015	0.023134815790063934	-0.058070076873831734	0.06250882761476909
3156	0.12331555611200525	-0.001755437668996351	0.12332805009657312	0.07846992686471896	0.13586120446348235	0.1568942200988376	0.028545517417291853	-0.16558392039612602	0.16802643023754182
3157	-0.020589356196228745	0.13490914735044895	0.13647124102681976	-0.11038193477610034	0.0021717460802642957	0.11040329707917429	-0.07302999117906497	-0.07614406968910856	0.10550497125933984
3158	-0.15938801163198593	-0.011223455635259966	0.15978267806115506	-0.01967536623323898	0.11551768858615362	0.11718129719669282	0.08320375824997231	-0.17019182758912754	0.18944160990935213
3159	-0.10584164190435968	-0.09837322955789855	0.14449825415783302	-0.09987882904244802	0.174979302473254	0.20147837795881987	0.18490992653314497	0.19063232409034883	0.26557929873877756
3160	-0.10370446377694655	-0.029909900761076226	0.10793154298351083	0.025237489560634714	-0.016724471152153947	0.03027604357643805	0.07503431867247695	0.133553549706149	0.15318844479188248
3161	-0.14089455564863856	-0.08032355626784295	0.16218245744512763	-0.0038996164277788504	-0.07077499086898134	0.07088234153008911	0.10557178533262472	0.10399626829421615	0.14819117948596125
3162	-0.15456102247352327	0.007315652654698301	0.15473405714911362	0.0291549798471915	-0.031361569883425845	0.04282009943289653	0.0696364875349001	0.07358452964727348	0.10131102309032698
3163	-0.05934912894387676	0.16874736787689762	0.1788798291361492	-0.02905773612107964	0.10450280135040259	0.10846744911983504	-0.19991837930601483	0.06523893673349798	0.21029378795024112
3164	-0.12454729154093983	-0.15739604520064712	0.20071258773427245	0.08240460057809189	0.23090426254699303	0.2451678948369985	0.1232895095971501	0.2035506796873615	0.23797727281799963
3165	-0.004924651212595589	-0.014128544076105044	0.014962217324854032	0.2015218129620097	-0.053400192631193506	0.2084769092070961	-0.11154259021473219	0.16828423469436593	0.20189436118544796
3166	-0.11413273887374176	0.10035846463797322	0.1519806024047577	-0.13493995424557825	-0.02172789413335253	0.13667806201168103	-0.052538687826447175	0.09420465257209257	0.10786487048503574
3167	-0.12774366327082298	0.06878339305212497	0.14508479818924008	-0.162205682512012	-0.008750070701460003	0.16244151925067737	-0.0016063939235456094	-0.06517481829925378	0.06519461206095448
3168	0.009433657427161743	-0.05476833574297855	0.05557485485818802	0.024444037361127158	-0.11123965484739949	0.11389368627400182	0.06229108488817496	0.0024483164463116277	0.0623391811781892
3169	-0.14173437079855444	0.01693777179613161	0.1427428456318563	0.018472548610628286	-0.10868587143773129	0.11024451778819243	0.005654407622117806	-0.06411995247500833	0.06436878615411658
3170	-0.1024655272897246	-0.02467515331887664	0.10539472223062864	-0.21991075800388135	-0.013120704435909574	0.2203018256182553	-0.10266550959494417	0.09392092150222041	0.13914505509077862
3171	0.10531856038797734	0.06638110973375316	0.12449277445571132	-0.04805475381762715	0.1607613706599831	0.16778998081217256	0.1434623210538957	0.09721858426195731	0.17330000198520004
3172	-0.07328524173812825	-0.026664580306920576	0.07798542491748128	-0.18912987277580223	-0.027935513031449085	0.191181854956273	0.08007344521730214	0.0848015255869066	0.1166321369556224
3173	-0.014313727360089202	-0.06651523265282169	0.06803792299738406	-0.17474235017200798	-0.0010292974832518558	0.17474538161835834	-0.01196744520180253	0.02867505156834193	0.031072147127374623
3174	-0.061261221884582835	0.06342532850462751	0.08817998413876023	-0.13411130536576996	0.06630051621345404	0.14960481501970876	0.012230409888588022	0.003925497977772725	0.012844939097417685
3175	-0.012876770833093293	0.09670394412912613	0.09755749093338323	-0.006038565661363096	-0.11720661055260914	0.11736206300367076	-0.09388958228119394	-0.012925618657963298	0.09477513006389482
3176	-0.021499211000456687	0.12985465035936	0.13162236243736775	0.05972478272320253	0.024341432342547056	0.06449461217668145	-0.23948417622049067	0.10054139990404817	0.2597330239970897
3177	0.08061383404666574	-0.08655936766533204	0.11828404106355807	-0.16250465264769698	0.06284509028406117	0.1742333708132872	-0.11425581750235789	0.062377504883708766	0.13017428681828536
3178	-0.032830305075315785	-0.029098837808320798	0.04386993609675384	-0.11084356473708046	0.019082705080727486	0.11247419916061359	-0.033706708644295376	0.03312511961066325	0.04725902831049496
3179	-0.0501518707765833	-0.04111923021522159	0.06485369099660791	0.08940113606152371	0.08321131911527263	0.12213388865501176	-0.12070705077681304	0.038025496660135896	0.12655485175798725
3180	-0.15108155947765337	0.03977975542331164	0.1562308118001638	0.11346649915019612	-0.01663984447692656	0.11468012405651538	0.03763095633476339	-0.21508818302900404	0.21835525034536543
3181	-0.10159025390521852	-0.13916988952540052	0.17230449163918782	0.19699374751070003	-0.2413444432502829	0.3115343911129211	0.015987148036491892	0.05921725680282162	0.06133736549275678
3182	-0.14013093827529474	0.1840014929569684	0.23128603345707616	0.0015793383484088467	0.16189926403088	0.16190696712420793	-0.048769875732212996	-0.08871379653765211	0.10123555934087307
3183	-0.16124243131116195	-0.0208801769363779	0.16258875558915264	0.14627808342686807	0.015576542096773205	0.14710508609402437	-0.18286978927336406	-0.05690206345912849	0.1915181575067786
3184	-0.20914159815576572	0.0037384554222894537	0.2091750083735919	0.040154766638848906	0.03818727141360905	0.0554136533882856	0.09283086570233191	0.1426236837238292	0.17017369005224997
3185	-0.16906430746113524	0.10577472551431887	0.19942676002719084	-0.02818569925306055	0.03935620456702027	0.0484081034570156	-0.027827766175722975	0.01875041237075697	0.033555365210412295
3186	0.04154288684803327	-0.08425451394905561	0.09393952612431096	0.1266786902991	0.11924283524382694	0.17397225161755464	-0.12661995147447036	-0.014108327481558955	0.1274035204212354
3187	-0.03149262197612908	-0.1979980068537171	0.20048689722018237	0.022721303607414325	0.02646661616614287	0.03488179193943789	0.02533398373007535	0.024080812295500256	0.03495277174197833
3188	0.14907644993410737	-0.14885803659707017	0.2106715523854398	-0.0474957272451769	-0.04475821053489813	0.0652620986241977	-0.08146530490516399	-0.15207679280401978	0.17252230815998287
3189	-0.05949603583976982	0.0999585429351739	0.1163249267627974	-0.07526853824313308	0.07198864936462869	0.10415238108944722	-0.1839679317714077	-0.02000685432633931	0.18505262532664776
3190	0.13224192238506902	0.0009770972956972517	0.132245532080384	0.07936690837751817	0.04750029436432703	0.09249531939564878	0.000902147971360382	-0.15810039774569262	0.15810297163022724
3191	-0.10781887487046446	-0.01679534976411847	0.10911917133131073	0.053689922135630175	-0.03358410601467595	0.06332850792285434	-0.21108519198771378	-0.09961795361072753	0.23341100007942867
3192	0.050474243202933734	-0.010992053464182196	0.05165727892822407	0.09944200146018309	0.03741263293890446	0.10624696116985301	-0.3316899124461361	0.16798397512830185	0.3718021166137053
3193	-0.08690353609008547	0.01940720302713183	0.0890441694570571	-0.12747574348398605	-0.06314471223413864	0.14225793426001654	0.016176034034105613	-0.03781359615509193	0.041128240069968056
3194	0.10661728386401727	0.006434255344396531	0.10681125811625539	0.13242442691781064	0.23461898939475853	0.2694110224714802	0.0991742186652903	-0.048953434256725964	0.11059821143851471
3195	-0.08445099814157905	-0.04129168252668482	0.09400518141567259	0.11414556112403794	-0.12693501655629139	0.17070942432234798	0.0030483762938305022	-0.0878397830436649	0.08789266228296254
3196	-0.11013964683569241	-0.12027436817106082	0.16308484124540495	0.003954635085557996	-0.022607817538259297	0.022951090442572677	-0.009978486342945845	-0.09309065900197824	0.09362393381565928
3197	-0.1935478730321479	0.032337984591688775	0.19623079371678834	-0.1450513290002343	0.02485083783854144	0.14716471107575924	0.000976741659158055	0.08490506626180527	0.08491068425816788
3198	0.03249326392752222	0.003897012398247622	0.032726119633951604	-0.11984633153532827	0.04753844109261347	0.1289303942598164	0.026381484289992676	0.06799093990633336	0.07292976499818003
3199	-0.12746659030304008	0.005722313729999407	0.12759497058233768	-0.14234682767980958	0.030389473460172657	0.14555459267124463	0.10371668432914088	0.10529175942888597	0.14779548440957543
3200	-0.09827845648767931	-0.052548555342576644	0.11144507920133807	-0.059550570809828084	-0.05466673796219554	0.0808376318505416	0.018404603503026574	0.11072825615390056	0.112247388125459
3201	-0.043362556234168945	-0.05078250171749679	0.06677704518656863	-0.1395745131785242	-0.09738127582209376	0.17018859424109692	-0.06664235491191633	0.06917408035803663	0.09605340629871452
3202	-0.055280068009581136	-0.04052821985480206	0.06854504011044918	0.18258170882404862	-0.06833499356921292	0.19495063924802616	0.048600757167029635	-0.14108307177728158	0.14921952532869875
3203	-0.014893427452600092	0.1410572616237138	0.14184133825534323	-0.005684543345301291	0.03683715500341417	0.0372731809990799	0.07053502243743709	0.0283876828649111	0.07603321595650496
3204	-0.08546696563024629	0.18380615152189175	0.20270496676532207	-0.06561438100432102	-0.017187332484979	0.06782810179069894	0.05261275892526427	-0.1213040525780931	0.1322224473135963
3205	0.10012634188705627	0.1068215249674776	0.14641080061273185	-0.11867555017161316	0.08610684019527143	0.14662289772388581	-0.14104503942788013	0.004467162885769912	0.1411157634407307
3206	-0.09634826549779087	0.03189094517538032	0.10148901737928057	-0.06214757656949659	-0.065965810473166	0.09063006909874394	0.17456822893678803	-0.05847580847950457	0.18410183793612309
3207	-0.13601137602531516	0.05766613825545342	0.147731100008078	-0.19447632079164626	0.04164814625424512	0.19888591562770425	0.027936813534240473	0.11463368044741666	0.11798875473267509
3208	0.06124051974733897	-0.1584788838983236	0.1698998466761596	0.01284470853237019	0.07685839450075731	0.07792431804331422	0.10384200674296833	0.013135349419362773	0.10466947868779815
3209	-0.19312520527238408	-0.019524955186318076	0.19410968236161794	0.020323998151021504	-0.042561865701743286	0.04716542497270598	0.026433873637961763	0.17147509746695633	0.17350060151714145
3210	-0.14092425407754666	0.02852656662027542	0.14378251072524062	0.16327579191044156	-0.19854594120466237	0.25705928303180775	-0.007803106594167948	0.11310695550943652	0.11337579925686785
3211	-0.06553929391116002	0.15788850028434173	0.17095080452695152	0.3015473740511552	0.00042173797539645153	0.3015476689680542	0.03404252656101063	-0.03063636516534652	0.045798258538961634
3212	-0.06225291037151201	-0.07387799898997346	0.09660943838200296	-0.023186282473996907	0.16798920055430783	0.16958176552282805	-0.047783844683828	0.09865962400532999	0.1096221566182735
3213	-0.033003604827653736	0.10114647595965531	0.10639477210219053	0.18850375914560205	0.0013205426198775337	0.18850838454783397	0.08957969981600743	0.02874855388228887	0.09407976386794809
3214	-0.07871400679749911	-0.0774592548905247	0.11043473653842803	0.1581376643512206	-0.08047763352627015	0.1774377929992592	0.01744030921567042	0.04690721736685561	0.05004449446881884
3215	-0.060092767116917654	-0.03447953363036575	0.06928188002021612	-0.018518480301823615	-0.13459940937443685	0.13586734381975774	0.07838932404290395	0.020867692752802047	0.08111933631834489
3216	0.05841737795794097	0.1641145519052758	0.17420153901315105	0.10772204576140183	0.09241685642564848	0.1419327816067186	-0.030270262917692387	-0.09068729148500788	0.09560582437274942
3217	-0.1354667519739035	-0.08104019835273872	0.15785675354387066	0.07284079328765634	0.02829915390873022	0.07814488645282608	-0.27214262139416406	-0.04900269350342254	0.2765192043057366
3218	-0.098142222785425	0.16609285982058472	0.19292157467905036	-0.08424374706812117	-0.06832187472922137	0.10846606606027985	-0.12173312139318727	-0.026269949185434863	0.12453538884322722
3219	0.0031319443614299066	0.038627613815275505	0.03875437555354435	0.20750609690935745	-0.07826900409437969	0.22177650294041898	-0.02867490058917477	0.025499815304131968	0.03837304398068908
3220	-0.07626036165226818	-0.06442967678251509	0.09983399225531402	0.05445895130340533	0.17623382033614624	0.18445632764245237	0.07034959157855154	-0.06981036504667731	0.09910878923294017
3221	-0.17478913034014848	-0.19018111262896273	0.2583023338761298	-0.038931878194798354	0.13044267310838667	0.13612854993511112	-0.15377675450471642	0.14102221906449883	0.20864936255804695
3222	-0.007378515337524773	0.06916735804279457	0.06955980094283068	-0.1273098401755934	0.04391880397697407	0.134672405296345	0.14041578945021976	-0.07064850630001163	0.15718716668147953
3223	-0.11746312097158149	-0.11204358854231715	0.16233099063895484	0.00033552821030035214	0.005660440270549931	0.005670375934307243	0.0995551404440041	0.03423347061461235	0.10527657146367803
3224	0.02521400171288025	-0.023608869715670545	0.03454163591419251	-0.04698662184457473	-0.096058449138229	0.10693441112760099	0.06517103928675319	-0.13558050603687172	0.15043050880366568
3225	-0.0993607056191767	-0.011525550150475046	0.10002693700904676	0.016060665232743368	0.008530820786504483	0.01818570512819639	0.16421237505440717	0.14231816550470763	0.21730201184902692
3226	-0.2080422011443297	-0.03805943767244502	0.21149486578383045	-0.09043620991747381	-0.14327658978551006	0.16943107520405667	-0.2472300039226713	0.11180054084264535	0.2713338087528203
3227	0.028703778547401276	0.07282759259144116	0.07828004308610968	0.012099372898355878	-0.03873613257849441	0.04058180370156266	-0.12109775454126537	-0.016758746720118234	0.1222518782946325
3228	0.019049347142668933	0.027345862698718696	0.03332677352068579	0.1548213339987371	0.10517092559020635	0.18716455073183388	0.02239673638438582	0.10190560106331344	0.10433774642355882
3229	-0.05982018728061473	0.05733264275376422	0.082858232731688	0.015360082304526752	-0.18683286516853934	0.1874632007501404	0.0803729205793884	-0.003352704919251334	0.08044281815511094
3230	-0.0004917744226925763	-0.015753804570300272	0.015761478373618014	0.06874757837691718	0.07892515334264438	0.10466809142642422	0.034754176567663185	-0.05736757295624635	0.06707377442627302
3231	-0.17408111632555853	0.0162261699319866	0.1748357047396622	0.1308272379907554	0.06204258720848598	0.14479312424218335	0.06842876938404302	-0.1653958061856991	0.17899237185766295
3232	-0.1329245274338749	0.14985403388306673	0.20031265927181507	0.0238527475168903	0.04684020534480243	0.05256385070414623	-0.14738683928549928	-0.06762416533707281	0.16216013114235373
3233	-0.03995037503029597	-0.09857891486069544	0.10636651221213157	0.13314411857458217	0.03832163022618612	0.13854928240230963	0.033374662350854616	0.05068026299887967	0.06068242863192907
3234	0.06918508305603799	-0.08513715783140821	0.1097037436055898	-0.007085449847783687	0.10225985447688687	0.10250503127739408	-0.0015330088249934488	-0.09647434456086702	0.09648652379740086
3235	0.02362174089263325	-0.07561616269604715	0.07921988830889484	0.13946332253408739	-0.09920277437424692	0.17114674631962662	0.1631251858286354	-0.07779468777874296	0.18072586892367934
3236	-0.11954622848155168	-0.027109760231199775	0.12258156404597104	-0.04217405463526657	-0.0809561241835662	0.09128277453716797	0.0912015921694885	0.0019214506458129158	0.09122183064833769
3237	-0.1743234709892589	0.18303136801706804	0.25276303965560787	0.18352572919634164	0.15710076183518565	0.24158299328852734	-0.10643685729886516	-0.07103033740521998	0.1279613747329966
3238	-0.16907979024293293	0.14101897292421534	0.22016885836374492	-0.05049138150035944	-0.14734598497010057	0.1557569224549071	0.173279602148785	0.13592074573212012	0.22022776764344876
3239	-0.11385354840937216	-0.0029379976454943072	0.1138914497035233	-0.11931482792436093	-0.024017865083402402	0.12170820024051124	0.15367975196350403	0.019102215726478747	0.1548623931405719
3240	-0.006359137330442494	-0.08646410988585143	0.0866976408326087	-0.009787308510796365	-0.030372024374580038	0.03191004971001441	-0.06216043548585832	-0.008634758529131273	0.06275730072786719
3241	-0.09958686785751727	-0.08524319003867485	0.13108754974306386	0.16496012682551883	-0.05230213937996413	0.17305304743347472	0.16387372517724888	0.1273550367484038	0.20754253344472737
3242	-0.12264135652939881	0.010615171401306614	0.12309989518781173	0.012662756181921428	-0.10293260544112333	0.10370856597707233	-0.15425303962490847	0.04068895252883187	0.1595292797307664
3243	-0.02175512464799055	-0.07014486380752623	0.07344104688133203	0.06833843991974328	0.0022007706961617306	0.06837386753959035	-0.21259374805840558	-0.02889770862591692	0.21454878064754695
3244	-0.029883661405221303	0.11564374616135495	0.11944249346532335	-0.029822360815956548	0.15919084188461227	0.16196017209353888	-0.0013029862928480055	-0.23686898806558668	0.23687257181973265
3245	-0.06050049147171083	-0.045711970048564206	0.07582805334465197	-0.14107819601093144	0.05893282601802781	0.1528925615331561	-0.14972512626608878	0.02171087122391402	0.15129102869865618
3246	-0.06406155006879502	0.10460407358568838	0.1226617071784705	0.11786596749069549	-0.023918120310586332	0.12026829495635732	-0.010399288109169118	0.16162152389717965	0.16195574142346456
3247	-0.2020054240982653	0.07992630634363682	0.21724273477116995	0.10966783134344478	-0.14591311014333588	0.18253128209508507	0.09715263047819847	0.06422599896440306	0.11646292350704958
3248	-0.018558615853399116	-0.13653417601553913	0.13778970731747803	0.022864790819725624	-0.04386521230744129	0.049466711129877106	0.05989174252406463	0.08023615357918555	0.10012422865496394
3249	-0.09127471601858322	-0.014317274064331196	0.0923907902385632	0.0738802372355331	-0.040569711791971955	0.0842863628878499	0.15836476230385996	0.08542303516858915	0.17993469058792438
3250	-0.03274686281165183	0.02212027059453962	0.03951788702829138	0.17299884301639967	-0.16892545322152408	0.24179414474116245	-0.009307774768151872	-0.040562204174773714	0.04161642799004588
3251	-0.07979033674231417	-0.0031750766317644526	0.0798534842638032	-0.2011791168861861	-0.03415042954347553	0.2040570726760276	-0.09230885348043473	0.13021967148228777	0.15961856806721242
3252	-0.09699361526068441	0.0038016553879909962	0.09706808942709602	0.1405077694588475	0.16053579877830154	0.2133405164700038	0.1617480668021432	-0.00558931604865407	0.16184460932673142
3253	0.07059621076225964	0.06921075259813661	0.09886330587831794	-0.03949422643432299	0.12387270806283988	0.13001631330132052	-0.09977619085205339	0.033011472741919644	0.10509541185768238
3254	-0.13461493625925744	-0.027986215650662158	0.13749330649355013	0.07045710462326811	-0.02885371346508478	0.07613632754880789	-0.1330945513178345	0.18982222952980443	0.23183321249156996
3255	-0.15511148716863937	-0.19361153043662202	0.24808264382999062	0.09676254828737901	0.04707850459542929	0.10760751063940292	0.06455183641623065	0.01630736202752972	0.06657979904599232
3256	-0.11434736451721397	0.05282239529240336	0.12595842654010697	0.01960124170744444	0.14354466858789625	0.14487677714693487	-0.07238667808601122	-0.10937205529263475	0.1311566911875371
3257	-0.04817223783356532	-0.000571249233558931	0.048175624786612	-0.03013614455002532	-0.023023388419495604	0.03792444624058452	0.05419302038182659	0.16840835104424506	0.17691313167638728
3258	-0.20780895338842323	-0.014530771058697602	0.20831635657324687	-0.1173042502691275	0.040164200204926004	0.12398971775636669	0.0043028795844587174	0.02777235499226869	0.028103709266481945
3259	-0.04449496330178939	0.04960653464911532	0.06663790242138075	0.06918366995631602	0.051009882189680306	0.08595573436152777	-0.06835528461200542	-0.03262148665001118	0.0757403876782072
3260	0.022934855919710832	-0.06742863297052429	0.07122238524741763	-0.02172159860596404	0.015302289775677179	0.02657043316126806	0.05108664535778474	0.10501063137940418	0.11677790046328618
3261	-0.1447638348414626	-0.11328394761361768	0.18382007688207275	-0.04031157686801138	0.027149836592423444	0.04860181947809038	-0.0008036761852605475	0.24707752124177149	0.24707882830867722
3262	0.012310988181408716	0.23211656188742205	0.23244280744398227	0.06041514628971253	0.04940201108438181	0.07804196691773439	0.11860841757606	0.14914806787178098	0.19055997184556467
3263	0.11283795997705832	0.10876693007924694	0.1567247596605208	0.1044024559903899	0.10390102168778108	0.14729322837316744	0.047472709085038256	-0.057105938168240195	0.07426133773335587
3264	-0.04621065501978911	0.15687182117584392	0.16353651860176036	-0.02546155425555548	0.12868772173116927	0.13118239390050576	0.007205497676989675	-0.021807540945917265	0.02296710776046827
3265	-0.019762850391856646	-0.09114691806195943	0.09326484293561244	-0.04703859053650538	-0.08015846461106492	0.09294088684999924	-0.03906397648920537	-0.013996265400700803	0.04149565886109106
3266	-0.07233822793812097	-0.1696484647007819	0.18442727779957063	-0.008161158002038735	0.04436697247706422	0.04511133723039935	-0.051699919070987685	0.12106484904832686	0.13164186001056366
3267	-0.20648084149565687	0.01841449577909871	0.20730034143617088	-0.20072393196173033	-0.09325060961514083	0.22132729848749508	0.018054625015079612	0.05019262736201567	0.05334106603675354
3268	0.031311761309130194	0.019598621343218246	0.03693957707980415	-0.06081806744201124	0.05590101061148677	0.08260605495220422	-0.08050206432022831	-0.040109212289665325	0.08994070974989922
3269	0.010614402314690255	-0.022071384192302947	0.024491050133923255	0.10399358025435228	-0.039279709468166245	0.11116456409315856	0.06654620214762612	0.06306710328075693	0.09168345835808323
3270	0.02701383091769095	-0.052674820572661395	0.05919783596730262	-0.14560738227455766	0.0479433708630264	0.15329734695212066	0.10641620903139154	0.030967618145722214	0.11083051438224079
3271	-0.08269787329277414	0.026298198394515675	0.08677864648601655	-0.02480015352263652	0.01154134988131806	0.027354165529756908	-0.0854336221922787	-0.053165242975288345	0.10062527943570872
3272	-0.0027507944229658646	0.028291983511278387	0.02842539711173563	-0.06580221618299939	-0.18997887002270733	0.2010519900664973	-0.07546754492282369	-0.048051788392322874	0.08946689166601791
3273	-0.05918995252350206	-0.014085538069326687	0.06084285383212132	0.03118545895851721	0.009720649981086875	0.032665331568930464	0.10377329520749302	0.06227903711454511	0.12102716745481727
3274	-0.020574430024575124	0.07897626357474781	0.08161223792461628	0.0730538064259475	0.005381827690912455	0.07325177610552853	-0.04445257753871736	0.17928201714921022	0.18471078290918855
3275	-0.03815931708690504	0.09237251913065027	0.09994406321078463	0.018132835522911846	-0.08441640609182734	0.08634193269530903	0.017716315128416132	-0.09115483563601716	0.09286049688408225
3276	0.034999513104072066	-0.03994990049997939	0.05311271474402684	0.1885691080862652	-0.05058251950468259	0.19523549831905868	0.0628604718904748	0.034759948182733584	0.07183100252648224
3277	-0.085885995091748	0.02167773242856035	0.08857950234757486	0.17477613746369797	-0.12466571878025168	0.21468171712031334	0.04047530330313976	0.05772508493061163	0.0705013163545723
3278	-0.022030547079094662	-0.22194623077681858	0.22303693496961668	0.012999823378849473	0.061035492164969944	0.062404540793930915	0.06492617516144294	0.14424109135514224	0.15817996287904756
3279	-0.17248481786231662	0.07604276262140114	0.18850335312691735	0.06492374581096026	0.08169717254709036	0.10435286662241357	-0.13022191562736624	0.2696546155670589	0.2994517640727455
3280	-0.05632030753536403	-0.14604873007814995	0.1565318133745287	-0.050305539962422686	-0.07737274081137265	0.09228861452841708	-0.18714771475257605	0.08925278112203122	0.20734108631703652
3281	-0.06880474564630656	-0.16442387237626388	0.17823945363094795	0.07461893148675092	-0.03151829384942842	0.08100239368934319	-0.05094175322008563	-0.05219555886062549	0.07293448146048016
3282	-0.04450660428377115	-0.024228762775656464	0.050674162750964445	-0.044337301728430194	-0.05933484185693625	0.0740703704779819	0.13046666062113388	-0.03474654103851351	0.13501433867471718
3283	0.037510156755057616	-0.04511919730497547	0.05867498466326429	-0.11615436652868324	0.042727218213061635	0.12376369435301404	-0.24040473813683194	0.23935300723733466	0.3392407702387706
3284	-0.06095673819849459	-0.10526994230098202	0.1216449122809988	0.010297331926439553	0.15136550346698824	0.15171536074049355	0.2908864121031666	0.25290137587964595	0.38545299410962064
3285	-0.006069822590955644	-0.00344629475608834	0.006979949414681848	-0.048854581975060284	0.04775691052969618	0.06831905066157822	0.016131409358363685	-0.06427268764982409	0.06626613573778807
3286	-0.012149748688781622	0.033486225374233715	0.03562223579471851	-0.03717239115793168	-0.10482183781640068	0.11121782387551955	0.15387647568419857	-0.024890352293504434	0.15587655181676466
3287	-0.1813912088096801	-0.0071377020597738604	0.1815315879513289	0.017579968250388194	-0.1137614615231139	0.11511179527554757	0.04992728508176517	-0.03242630657686247	0.05953317691718229
3288	-0.09947983932475721	-0.06447189454416027	0.1185447747401497	-0.0521133960293185	0.07850988913820234	0.09423167587494881	-0.15138523995904676	0.1837244314547144	0.2380591472529804
3289	-0.13006313359548863	-0.1342773492483531	0.18694069980034342	-0.15341366614390695	-0.022005540465486886	0.15498385971091416	-0.07255885262081384	0.3524155981100864	0.3598076442836351
3290	-0.10914153106679551	0.1373342958438694	0.17542115784173737	-0.005508177353426128	0.1783238621112773	0.17840891181787594	0.00839108746111138	0.17986148139084146	0.18005710993151042
3291	-0.2138457174007365	-0.02663749346401593	0.2154983686914617	-0.21960201389817127	0.10514044896347545	0.2434739380639616	-0.1678203917634428	0.02340575399782234	0.16944472022415452
3292	-0.10670569889107492	-0.06670368672867108	0.12583913540321803	-0.07999231223854686	-0.05845503698436592	0.09907452430424665	-0.06893978588230519	0.03962959037079303	0.07951854192862781
3293	-0.17629154578645484	0.022765329294981398	0.17775536372691159	0.014237903956186801	0.13014014317222525	0.13091667110781915	0.08819721222793218	-0.03518023313188317	0.09495471050976123
3294	0.08531992673637057	0.03330445905858014	0.09158972044658877	0.10732581474049005	0.07451122975644796	0.13065509507680198	0.09587908254778174	0.038291357754948276	0.10324256171231797
3295	-0.06582519532559629	0.08252094067412476	0.10555880820374643	-0.08851301131786601	0.08657032609518044	0.12381023597741245	-0.004101529743869654	-0.04739871090060089	0.04757583778850971
3296	0.015251083369620532	-0.06906232129647603	0.07072623110844238	-0.06259237741282632	0.09668542672857931	0.11517759092756354	-0.10265178646908328	0.1914404275818753	0.21722528991354922
3297	0.03126281585662953	0.08922511875759309	0.09454356388772382	0.04881781154870012	0.11181324990217167	0.12200566207389678	-0.04924232096268707	0.09961414926261454	0.11112058723344986
3298	-0.030113142027458125	-0.026922052870377917	0.040393047093791885	0.0585333952095643	0.13709742467811928	0.14906999097112617	-0.017660957969832417	0.10374809319957412	0.10524056384759493
3299	-0.0405068818293134	-0.05420123740066861	0.06766521714513002	0.03203306333269771	0.14675758806801695	0.15021287162563124	0.041488180963216915	0.12008408747184603	0.12704903472117607
3300	-0.07179007383488817	0.029552255854499273	0.07763472500955021	-0.09125065245073241	0.18090845294371008	0.2026192239625128	0.15520436429201612	0.013817203442956156	0.15581819472151795
3301	-0.13014255687753937	0.10328974211714456	0.16615010062365235	-0.23493880891471186	0.10546261869661361	0.25752399475895604	0.08536297698945627	0.030838764151909746	0.09076269726555923
3302	0.06143920495963939	-0.11513178221993352	0.13049943748235385	0.13950802617890676	0.2350471357858866	0.2733306521586695	0.13371143285791734	0.09171467954294264	0.162142929912414
3303	-0.049988014548188284	-0.07241825006032544	0.08799548022637134	-0.0791054445707686	-0.0011926208651399492	0.07911443424095828	-0.13967035916687448	0.1045393575849183	0.17445998542379607
3304	-0.021603781092767643	-0.07996148419133857	0.08282851146547252	0.08178348794455127	0.17045115482957546	0.18905590465021838	-0.10383483218212791	-0.006393455584051074	0.10403147912336871
3305	-0.0518135966014079	-0.018062333573378442	0.05487163827415236	-0.1727864648678751	0.13155682835500743	0.21716896999425658	0.0669072020118805	0.10350587521137754	0.12324787983706595
3306	-0.10645425699178476	-0.18653034553013723	0.21476982710628917	0.03076319949935773	-0.1231334606897006	0.12691817673154357	0.0899929990902371	0.005837278103144368	0.09018211408538206
3307	-0.02524224859776488	0.08986026108274732	0.09333829672825017	-0.026072631818569846	-0.08181800073983439	0.08587180780099045	0.14182336338284388	-0.027299148593965913	0.14442683239335277
3308	0.10813093559127328	0.08217590795372058	0.135813029860402	-0.1106769593888062	0.021420392116619395	0.1127307524058151	-0.0802698234908759	0.09057175226500448	0.12102267089933902
3309	-0.13435451067200782	0.028989389793751298	0.13744642322930312	-0.13106585536275767	0.04829147419225444	0.13967936469512054	-0.005334669437065481	0.006522069382709555	0.00842591757826042
3310	-0.10866879541391036	0.013606573429063377	0.10951733167490339	0.033092809360803874	-0.01926084223946305	0.03828986909306419	0.06981514222596763	-0.010328839822541312	0.07057505944816343
3311	0.030707027921394667	0.08209491699073591	0.08764985430382148	0.20680606708267335	-0.02183655197857629	0.2079557269817695	-0.12031842110114213	-0.06633262713538195	0.13739192071935444
3312	-0.262543023920351	0.1261604409899657	0.2912821592202733	0.0029006688042107127	-0.15238127620219855	0.1524088816851644	-0.07891151569734836	-0.01331990040312689	0.08002778927598886
3313	-0.1537019627543148	-0.02111752713180823	0.15514587750466152	-0.04751599142632154	0.10908321437143906	0.11898284371635935	0.06877169562030322	0.11619034921107982	0.13501756688773617
3314	-0.049027396154828165	0.0412138895025724	0.06404896768608145	-0.007684828852845219	0.0650864453933246	0.06553855329831249	0.05774418160779275	-0.17528364267220437	0.1845501175778297
3315	-0.030383138743551977	0.0749137404065988	0.0808406062670067	-0.002553789799943646	0.021284759018342505	0.02143741609455787	-0.16405484422877428	0.022272710672187775	0.16555985490333816
3316	-0.004721296219080703	-0.1257728729394435	0.12586145639324897	0.09620597146277338	-0.06229182602606423	0.11461178183222448	-0.052458385041414035	-0.14583072947677164	0.15497897864188098
3317	-0.11390495878295072	0.009378477210894753	0.11429039972867788	0.012206119696668212	0.0378614639296058	0.03978039478112595	-0.058485356884307386	-0.016405719120435962	0.06074277397142346
3318	-0.003964638351497694	0.06635886499286812	0.06647719398711008	0.007353544366849968	0.022487670835216383	0.023659458031583744	-0.0782699208421758	-0.030222589222112597	0.08390223720455266
3319	-0.04731021815504251	-0.11735737322743936	0.12653461894960688	-0.20071528792886015	0.05466209051155281	0.2080254093793795	-0.07154310260982331	0.10226224671745825	0.12480377652435845
3320	-0.05476566466944247	-0.011739451101858435	0.056009755747179826	-0.004793240222220987	-0.051930308473426355	0.052151050708237265	-0.11726492404031995	-0.08889338009539323	0.1471499080358736
3321	-0.10412959896216466	0.16693146445667653	0.19674625080461355	0.1978329954838317	0.16808349732597463	0.25959575531090007	0.14576820250510863	0.026289343751265692	0.14811987866739082
3322	0.015089661407136183	0.03338722979763582	0.036638845436805956	0.08919600156056619	-0.056300639861360934	0.10547838045396407	-0.07628745196161336	-0.0301357428796468	0.0820240106658023
3323	-0.03414320803390581	-0.0719865479679626	0.07967321848143422	0.1499236641221374	0.0007608116765334714	0.14992559454014054	0.008219986230048194	-0.014789230380550812	0.016920091869466577
3324	-0.010753883979447067	0.027845474997467964	0.029849899471824384	0.1108945203352996	0.19079245575908105	0.22067930536182379	-0.13248649483890765	-0.049801685009873066	0.14153755383120947
3325	-0.02949000930134375	0.0036098369956000026	0.02971012574406482	-0.06484845377287038	0.06179942191366209	0.08957952057024487	0.005638565129554704	0.046515837131933926	0.04685633917416973
3326	-0.06738885405384865	-0.01613305211955386	0.06929309504837516	0.031105629877369007	0.15902922937569675	0.16204275980708255	-0.028614873568799708	-0.15931920119329493	0.1618685233707529
3327	0.009836601205749005	-0.06286402327315349	0.06362895681502664	0.05152438321339283	-0.03440943719364554	0.0619578197930172	0.05534943556701108	-0.008674174816988076	0.056025006259190914
3328	0.10879887072762075	0.025678951026823462	0.11178820509089288	0.017659034359665725	-0.003007822309771629	0.017913360644028094	-0.05649452466461699	-0.11653216677461328	0.12950435209006414
3329	-0.08502296364737856	-0.016953886559243504	0.08669682010804751	0.07361217040963795	0.013420128541617197	0.07482547348658146	0.01806166304967879	-0.012185039594528808	0.02178758504378966
3330	-0.10369787158116346	0.038473603383404456	0.11060500317692223	0.016097834876423387	0.04092185822256478	0.04397429667540216	0.028165639766095985	0.05405875014978926	0.06095614596733317
3331	0.08099502454948901	-0.008889642016663498	0.08148140730839616	0.14056870295338894	0.03672404061179086	0.1452866663147536	-0.053032188940358334	0.1842211812815507	0.19170252136207244
3332	-0.015056453381625862	-0.026357256098707253	0.030354599939480562	0.003279411583221237	-0.11737784853259177	0.1174236512227082	0.019648609314269504	0.2153995194095125	0.2162938298006528
3333	-0.04854338549475525	-0.04253879757748966	0.06454463242308422	-0.10246578599107702	0.03583795991790223	0.10855227620757825	0.1999304900386575	0.02504224471185559	0.2014927166606927
3334	-0.1368031467374534	0.10346683917212253	0.17152401512773385	0.08334236122953258	0.07024791606062733	0.10899871047941273	0.028850222763258136	-0.12153578290105667	0.12491309730713748
3335	0.02224864822816511	-0.051848543932674664	0.056420509178127146	-0.018200420696158983	-0.06325554104566042	0.06582187164230749	-0.12242368514779312	-0.20481046532415537	0.23861032121738368
3336	-0.10732427950548601	0.0826417411605734	0.1354553740293197	0.12505005777450973	-0.04259195035432339	0.13210447072068895	-0.2464100214882358	-0.11061800854498297	0.27010043040374954
3337	-0.09455775891252831	0.0482845498815135	0.10617234822598676	0.10865676379287251	-0.08434968346136598	0.1375542126507681	0.017125348592687713	-0.0036506052715700138	0.017510125164312385
3338	0.017844912501915968	-0.07473825767325373	0.07683910503275469	-0.06258321610914976	-0.030904918452457925	0.069798086815597	0.06542178119404556	-0.060852169495839624	0.08934761321351549
3339	-0.14151621541515375	-0.115003690384788	0.1823531958248837	-0.14507053331161063	-0.154602923579081	0.21200831024871242	-0.2141292919453954	-0.02364713297331366	0.2154310575727046
3340	0.035561428251723884	0.03643345604414586	0.050911805100813445	0.05832144671198658	0.04082033342842631	0.07118771500608084	-0.02018915301035632	-0.012860428320916517	0.023937262079716037
3341	0.026820564581773194	-0.030858015245082613	0.040884713394505015	0.1525005965976886	0.01319726928715099	0.15307057156517231	0.1735544595834678	-0.11758043669992756	0.20963375094639514
3342	-0.06446412835742324	0.16120636446519648	0.17361772890165367	-0.00630753799641192	-0.005579209802905026	0.008420962985372376	-0.20674934982852053	-0.10326100763243945	0.23110198906929097
3343	-0.05649596514604824	-0.17318738490560392	0.1821693288350849	-0.008536320886956428	-0.19035039927497518	0.19054171007532067	-0.07524562999217613	0.002439764725586848	0.0752851730743557
3344	-0.02049659859534919	-0.03601663565311796	0.0414404222679779	0.029988611355280803	0.15840000769936544	0.1612137687983787	-0.03511088441944129	0.1740891421397011	0.1775944920757747
3345	-0.06495887692027176	0.051481586130199194	0.08288551985252993	-0.028877689490821888	0.1917140899551322	0.19387679912164024	-0.04120581467613207	0.05808531933866895	0.07121673599512189
3346	-0.17929041470866156	0.054468125805473305	0.18738150798615297	0.06478139622186173	-0.07912893667797337	0.10226445089199158	-0.0425413359578833	-0.1221896969517767	0.12938348931084104
3347	0.11305566790391493	-0.03004300166949279	0.11697934003281711	-0.06578695582841651	0.03335135170317529	0.07375795697820622	-0.16419764754773122	-0.12278331191745133	0.2050283130341444
3348	-0.1092195214141056	-0.21888964199385902	0.2446253854981654	0.21176471330299823	-0.0189125281789729	0.21260756694535	0.004839256620951115	0.09673095434979714	0.09685192787996509
3349	0.05564651133038012	0.2052194271641266	0.21263007197669476	-0.1504533776860363	0.0307185434889143	0.15355731103147582	0.09280345123988387	0.05599785919330512	0.10838930203791668
3350	0.05203225159407516	-0.035550347913788576	0.06301731859370525	0.02148501663725861	-0.003687968255684601	0.021799244247409512	-0.07744882807226947	0.04142826693948888	0.08783292247999894
3351	0.049770511296076105	-0.004150264235698244	0.04994325267640219	-0.0149604402215057	0.04220177593980811	0.04477504510433253	0.04975432818536643	-0.16501119473434755	0.17234902831415652
3352	0.11265142414041464	-0.005176685670299008	0.11277030387204193	0.09659560652544276	0.07471202359889745	0.12211714732280789	-0.07884804997665891	0.1725379056962609	0.18970066917956174
3353	-0.22145563162893261	0.011999741341808961	0.2217805008841846	-0.01574800492288957	-0.04957677223306464	0.05201784313195352	0.18798216130784404	-0.03205900490482355	0.1906962840892706
3354	-0.013160367106512135	-0.13132702879676583	0.1319847860738681	-0.13963599420907014	0.023966394392470534	0.1416777997391649	0.01774742902310624	0.10848436383917166	0.10992646830731882
3355	-0.01781800405385882	-0.0989847472489118	0.10057565041497014	0.020377030648490665	0.22892991088148829	0.2298350005422492	-0.05251505049055637	0.024428629445256637	0.05791880924707745
3356	-0.09869397601790818	0.03665312661811925	0.10528035236029235	-0.11657411782660888	-0.006120755691606916	0.11673469320338503	0.04064468419616576	0.05862061858651073	0.07133279243707773
3357	-0.0023447615913829746	-0.07556228574114676	0.0755986569546519	-0.008161744996599067	-0.07608784170086967	0.07652433427404719	-0.06467354093654995	0.09145142155261266	0.11200905946067606
3358	-0.09986805816907374	0.024654804887801664	0.10286636207486421	-0.1259576455415135	-0.12295856296660707	0.17602311404237406	-0.15435834674925197	0.05161741523536386	0.16276012032049583
3359	0.002309141357624778	0.07455863779439961	0.07459438721221569	0.009811761514658771	0.057138933647437606	0.05797523956299634	0.09391119313701836	-0.030303252653336353	0.09867927501654186
3360	0.19801927428670896	-0.04131046160175969	0.20228244418828178	-0.05915211935009877	-0.06845701188860845	0.09047284509909814	-0.08454534469604323	-0.1567641844644382	0.17810930587864626
3361	-0.0669901221794933	0.06327332936861672	0.09214765693718367	-0.18045090469218988	-0.21937259412925142	0.2840543329351395	-0.07417120644350907	0.09227374883516964	0.11838839719069438
3362	-0.009826141559098361	0.07404777017096656	0.07469688966236629	0.02247714870802885	0.02422614569900177	0.03304736524251374	-0.07518542546876425	-9.481493512494933e-06	0.07518542606661095
3363	-0.10709908840940138	0.07248913052996603	0.12932474157374227	-0.08113258049043352	0.0818898449112044	0.11527550614340318	0.03156996208357051	0.08017018977510636	0.08616218332037931
3364	0.0592998540761439	-0.0612194491531272	0.08523082569155534	0.08982599149243788	0.08510070698542602	0.12373697538334633	-0.0084698661497978	-0.018698864230938524	0.020527692420790087
3365	-0.1918258641532615	-0.09760731375809178	0.21523092216783374	-0.09908816128078148	-0.005934809462877172	0.09926573260378839	0.03516849135567728	0.005992116488347645	0.03567531701673127
3366	-0.08167867046764421	-0.005004317110722776	0.08183182998752189	0.013060415636724707	0.14330854003363971	0.14390243953170956	-0.022951070623283616	-0.1942072545125155	0.19555871074448186
3367	-0.020793531111948885	0.12691612440764197	0.12860821735316777	-0.08323878877574188	-0.1056212107197215	0.13447875709848148	0.00947623192631295	0.06847602487691476	0.06912861169201304
3368	0.1125171338130253	0.06366211627654714	0.12927865427171975	-0.11535542547444673	-0.061665279266035544	0.13080321423171828	0.07779655986723541	0.037035007039650306	0.08616203615051869
3369	-0.11019518722522051	0.06818338456065852	0.12958376911383634	0.10441727950910558	-0.0819266707210814	0.1327213156788433	-0.11284896596628526	-0.04674811493232102	0.12214857907231383
3370	-0.00986938151093524	0.050918409351121255	0.05186606889148958	-0.050485669348000646	0.08805939941822857	0.10150497837749027	0.2118360203180511	0.13851035441225973	0.25310001537652965
3371	-0.19922632288663014	-0.050607270037330766	0.20555345657896176	0.009688482327264205	-0.16972989204470548	0.17000618501487846	0.01978724383257765	-0.03182242812418456	0.037472682719666264
3372	-0.13201258552837117	0.12005275252865145	0.1784376253136965	-0.0264214870193191	0.12207266920109103	0.12489928559519883	0.19753265988976954	0.05231483083427979	0.20434283263267808
3373	0.052666774570019344	-0.03093486186951077	0.061079905226636914	-0.006419046953582116	-0.001275615181264484	0.00654456705084181	0.012018992418931711	-0.010210575192778832	0.015770606346419545
3374	0.05870871060574156	-0.0011430308135045974	0.05871983668598996	-0.08986634632757602	0.11438791305918948	0.14546667953969572	-0.05232419365198897	-0.07209210964778578	0.08907914186160086
3375	-0.05416801826118911	-0.11446100405418508	0.12663133755684922	0.10321293823280488	0.06286994534366522	0.12085338491810749	0.02729039804542528	-0.11371556382162189	0.11694441107101747
3376	-0.04261240376913492	-0.09062256641598433	0.1001412327605531	-0.06880141914866947	-0.01800879669076871	0.07111928033325664	0.014551708923769675	-0.15836259441224365	0.15902975678022935
3377	0.0694957131718086	0.01609601037063279	0.0713353748087848	0.058036337650065	-0.10607629543087783	0.12091483341662936	0.21854777700853253	-0.032893190039751136	0.22100925950367428
3378	-0.178370255453516	0.009519341088558215	0.17862409099926269	-0.10117586836309263	-0.012594339559099879	0.10195672478044672	-0.06068078056777672	-0.06988812716406238	0.09255542906180503
3379	-0.04109576113870805	0.122619091831746	0.12932247780340395	0.12443137008949959	-0.0757413039155899	0.14567055632894305	0.21056057881985937	-0.11862464746733542	0.2416765696953344
3380	-0.07575053054342853	0.028877502157521044	0.0810681997362007	-0.03817070895378548	-0.08027906661177237	0.08889168441475266	0.07888533950377459	-0.16320444557454575	0.18126937922307962
3381	-0.009993809443053888	-0.056923223067889564	0.057793853926008325	-0.05435690555291884	0.04038989155268225	0.06772013379288594	-0.1077031951406478	0.3524524421167921	0.36854131681209795
3382	-0.1522447395839928	-0.1496173058060634	0.2134567846840734	0.04756432146110127	-0.14833629662990833	0.15577554870367535	-0.0026166980369173374	0.02847452529015134	0.02859450470135609
3383	0.1220569533338664	0.037041291340882146	0.12755374209071935	0.121758504010943	-0.010117456218148734	0.12217813314709379	0.12525118393464799	-0.10041583078239388	0.1605341027593495
3384	-0.01633715145966413	0.06594453897640477	0.06793809489989085	-0.12246922083217686	0.18428283596665265	0.22126652183091933	-0.1113191803340947	0.16630153881766574	0.20012036808725464
3385	0.0907071347309113	0.14175805874718303	0.16829477564933942	-0.0025089197663654968	0.03574717083219254	0.035835107100440154	0.10224848415224604	-0.027603349435129564	0.10590891091626793
3386	0.0922448347490499	0.06618072071037151	0.1135297200367539	-0.2114296954048184	0.02300752945020178	0.21267783737469256	-0.06670868456659813	0.03064588305225843	0.0734112984809463
3387	-0.1932229910917523	-0.1282764905087364	0.23192667441172293	0.01864551924265724	-0.11644196038561946	0.11792533877956203	0.17371465356470042	0.15760809012917731	0.234557223161579
3388	0.0328432469587736	-0.009683601888411102	0.03424107206744892	0.09657581492969491	-0.06678571483932372	0.11741899222840464	0.23637248616627227	0.0022707107337297055	0.23638339269851605
3389	0.04802085208858481	0.13892682919967592	0.1469920613733601	-0.019225107503994768	0.10759113932641111	0.10929527903846242	-0.04292234109267215	0.15597394209979504	0.16177205561847172
3390	-0.12773645243352214	-0.07368886195641738	0.14746745287260304	0.044056719971018996	0.1370474305232107	0.14395482898332743	-0.035038160344286945	-0.15752445314445196	0.16137418014902694
3391	0.021289073307528456	-0.04452174567060903	0.04934987821516599	0.1311959151898982	-0.1187553736604434	0.17696103225215007	-0.005693877125511061	0.07712468969892028	0.07733458474625152
3392	-0.08468607134179017	0.0026963500372527284	0.08472898549392743	-0.04279348278637713	-0.014764740060879139	0.04526897080841672	0.15384114327165405	0.03939087117078756	0.1588040871474131
3393	-0.02682966398989627	-0.12575090466497205	0.12858118405843688	-0.04241674793990021	-0.10087828096510199	0.10943312147732553	0.0585382371035627	0.20464896554096598	0.2128565815289262
3394	-0.050001231563813794	0.06756333154864612	0.08405311967946465	0.08565270007858126	0.04676347624782512	0.09758692402946359	0.046863083948275694	-0.01829617130466566	0.05030803635158906
3395	-0.14322729704752177	-0.0011214261394036674	0.14323168719290147	0.09135181483544691	-0.12144578795789597	0.151967869914808	0.09141177560664245	-0.0603563041282457	0.10953992955804033
3396	0.10648890986314298	-0.003668288969183457	0.10655207303380833	-0.015541510601527269	0.25299416121229085	0.2534710716418897	-0.06746200118977935	0.12822591061484223	0.1448896330229851
3397	0.06414362737796314	-0.14727571604885728	0.16063792040146255	-0.009033803022350866	0.04559548206167404	0.04648179838907994	-0.037499803465693114	0.10912630995475564	0.11538971697819096
3398	-0.1130619705002073	0.052179979312406095	0.1245221241965976	0.04523189791048178	0.06715962248146906	0.08097122625005558	0.06164114039460875	0.026036325269221613	0.06691427667301333
3399	0.05602758427283581	0.04021057578891267	0.06896361797879812	-0.06239232423637964	0.13834051171757467	0.15175934668381366	-0.08285749553244552	0.0872763206988742	0.12034334514480625
3400	-0.011716308347549954	-0.0058978747050326494	0.013117042629004936	0.05009801445655488	-0.054744469459218896	0.07420760061382212	-0.10127753574510572	0.06815271420946699	0.12207346845534639
3401	-0.07046947632272267	0.07891650686197095	0.1058005772597403	0.062282252076736114	0.02924653665780339	0.06880725855770115	-0.06348331068391333	-0.19919536823022577	0.20906679664586988
3402	0.031267732785847394	0.1274109470958327	0.1311915414705698	0.1663032757438192	0.08136598190665927	0.18514103417330144	-0.09425974021491719	-0.015833854203517298	0.09558038273789198
3403	-0.14122812058168716	-0.12324443476331874	0.18744218506826443	-0.07218037609315121	0.04673789549965609	0.0859909156172065	0.11541779703532387	0.08077410441870242	0.1408748516135178
3404	-0.07148131510673636	0.05529628244333634	0.09037287901490006	-0.27584704593027426	-0.15472579535764913	0.31627782802073867	0.07193846987870163	-0.04400777935894829	0.08433165534124619
3405	-0.020345566611871438	0.027257488951789928	0.03401342065589769	0.010364751886824184	-0.04137674917851309	0.04265516913876921	-0.130929307283283	-0.13477372849128114	0.18790008354740534
3406	-0.02958334059094366	-0.08201063385065578	0.08718324440571194	0.07881162192780729	-0.05933229202705362	0.09864883490480364	0.02174348823210072	0.13362764468441052	0.1353851051792721
3407	0.019558897862175535	-0.05869380943630958	0.06186690352465393	-0.1348101307748053	0.23490233953225254	0.2708373690561289	0.015001382567326162	0.058177811402680094	0.060080772452899535
3408	-0.05676728742425672	-0.19663397011963712	0.20466422043561625	-0.017813129244293267	0.00018952885644112825	0.01781413749417355	-0.15185615871361735	0.08368757372076234	0.1733894545078315
3409	-0.06872933938503514	0.018298870553048584	0.07112363008044915	0.1314297311550791	-0.13936767816827544	0.19156493402894065	0.24348480165308908	0.19889777594430583	0.3143965233771445
3410	0.0724461470946426	-0.04216009676985377	0.08382074915259365	-0.08677984517534373	-0.03509746240772924	0.09360861817225269	0.08501674648220811	0.005279433952899384	0.08518051188671663
3411	-0.0747533028568047	-0.004575917624606098	0.07489322606289801	0.10600502649838825	-0.10808610610282467	0.1513924435875023	0.022826986209097032	0.14131612720246747	0.1431478924291038
3412	-0.1788131712432667	0.06362314120165244	0.1897947689122101	0.04918692743515334	0.07398221983780547	0.088840996632413	0.1607116913780934	-0.017705886928778242	0.16168409376788498
3413	-0.06845324174712306	-0.027754584304885623	0.07386584634069439	-0.02008754929314546	-0.1438706494528169	0.1452662156545006	0.028550095858986702	-0.035622776723225474	0.04565183671036801
3414	-0.05076136061562137	-0.07322025165252462	0.08909501099168343	-0.04433169279501185	0.10691618884881693	0.11574269058574364	-0.010756198126906731	0.09970877795984708	0.10028726838632789
3415	-0.09772536091927048	-0.01733915461555727	0.09925166220060941	0.006197083732388852	0.12548609479752074	0.1256390219411095	-0.14383716645593728	-0.03857316386820313	0.1489195065291188
3416	-0.050037532289044374	-0.15477529917905772	0.16266268125647007	-0.05554361743584034	0.2384861938428993	0.24486885896645152	-0.024257729423331584	0.1771178566464008	0.17877128566912126
3417	0.031045541936962108	0.016709162210938988	0.035256513950632506	0.10446583554843955	-0.10697227360577842	0.14951982516450163	0.07235983935994587	-0.03060619065668827	0.07856643850086832
3418	-0.09311850435353289	-0.0435561914083495	0.10280173959150546	-0.04485396223222884	-0.04584380449777454	0.06413682513782847	0.1194844288648038	0.2027019179499633	0.23529682590664505
3419	-0.13921546848895003	0.04401434131617927	0.1460075645577823	0.03289044193827496	-0.054560624008971714	0.06370747886350092	0.18777401119730286	-0.02710569811818426	0.18972031560062028
3420	-0.013673164571651351	0.0076893418581257065	0.015686982106657282	0.03209096641161535	-0.20711317689428152	0.20958458475869204	0.030293103282920675	0.12796796390679213	0.13150464589876568
3421	-0.027429434804055658	0.16037907552792716	0.16270778027145014	0.09597524194733492	-0.02995322001637474	0.10054075022695438	-0.04952676478718046	-0.024837241619556454	0.055405676618492126
3422	-0.11117820265208657	-0.1650346972928716	0.1989900601927096	-0.008135544070464748	-0.039303352103742945	0.040136524063666364	0.16280999341278057	0.21764823203269862	0.271804795509625
3423	-0.2900972571962786	-0.10702724709359308	0.30921068909925614	0.11343071914049306	0.10300574130361363	0.1532211172986165	0.04325629808758644	0.1790341353224789	0.1841855828638871
3424	0.04781766756252421	0.013302089927712374	0.04963340535934469	0.03616927593720232	-0.11805128237213426	0.12346789781771965	-0.04527607195125955	0.03180270478844858	0.05532932968324162
3425	-0.14060560746668865	-0.1089730243188895	0.1778905755802758	0.022614270482836926	-0.05923618130655059	0.0634060754601122	-0.19215175171299745	0.18954979791136137	0.2699100249613033
3426	-0.07220162159413333	-0.07160036809448408	0.10168425085571528	-0.05174698465618	-0.034538832608191954	0.06221480032069244	0.03230342323741294	0.14514297987767596	0.1486943030537044
3427	0.023606747729106772	0.018905591692030866	0.030244006605796698	0.1224358718740114	0.040553619327894176	0.12897728002303774	-0.0059086575096227115	-0.14111375035936882	0.1412373986380813
3428	-0.07353561456320444	0.02518708403484568	0.07772950412402321	-0.10592587323041901	0.04196204651098229	0.11393464778993544	0.1267929896686872	0.09304450077873047	0.15726964536835134
3429	-0.08367175291420012	0.09334241039240744	0.12535456837945544	-0.02312592858967929	-0.10572896740151712	0.1082285688759027	-0.04161135289711611	0.13486229335650024	0.14113590209193075
3430	-0.13222175524090474	-0.007413728896065033	0.13242943757008888	0.04057299145500341	-0.04512386419811209	0.06068221119716586	-0.0630604601520683	0.0371417103582798	0.07318557428160924
3431	0.04359692431744993	-0.042761845959637994	0.06106772699075401	0.08480535453424437	-0.10402055094360196	0.13420962400770436	-0.20635217632081684	-0.05859459122917971	0.2145100156021908
3432	0.04883372929724098	-0.01544474817833422	0.05121790080985719	0.003973307805875967	0.07711557407474598	0.07721786671359078	-0.12192989764375782	0.18265570423342953	0.21961331068135953
3433	-0.07030502339319052	-0.20113704584660044	0.21307019389444062	0.07458859090028208	-0.17847295493206433	0.19343229703095685	-0.2007509832233131	0.01486524722094724	0.2013006031785966
3434	-0.02311731769585825	-0.10901791903605224	0.11144198961074987	-0.003051569712066818	-0.0421164859452463	0.0422268926879984	-0.09032531182866614	-0.01615546061976138	0.09175871002135132
3435	0.053608229959698515	-0.07663414812626536	0.0935234461429341	-0.08449153456270894	-0.1408878310301798	0.16428085812154114	-0.07036447576158805	0.05543682129294034	0.08957901877263737
3436	0.029513843920873337	0.07464212015322642	0.08026526698363597	-0.0626299661199791	-0.04265278878082492	0.0757744881010185	-0.041702438145114366	-0.1128389835539346	0.12029850188897703
3437	-0.07907760115456258	-0.09058679429171104	0.12024655630997859	0.08916450131470872	0.15526400074388233	0.17904529656401752	0.019298009265055715	0.0032399799674471016	0.019568102406304876
3438	-0.010068624270356348	0.03668655722115044	0.03804314229185537	-0.05261418891027324	-0.11860354468110197	0.12974996603316732	0.04818966153536687	-0.022753538904358397	0.053291340868525425
3439	-0.0996928211367982	-0.0010993777159742743	0.0996988827298281	-0.10543071920082561	0.14425655767605877	0.17867733763337032	0.027069186275980137	0.10967799223409848	0.11296903481107856
3440	0.008284035195947921	0.09400046658561546	0.09436478663909072	-0.12901933488624093	-0.05780652458484767	0.14137744890563908	0.02670363172186821	0.05877833833318661	0.06455987147096655
3441	-0.07457956507105866	0.015302426397942544	0.07613327642925084	-0.1742516240916498	0.022550314497407412	0.17570471018874143	0.09357733525122515	0.07005099848685807	0.11689251499444255
3442	-0.013155404607206142	0.018697236988908576	0.022861569093102763	0.16895112234565438	-0.08477867210655078	0.18902884696788033	0.11104086699878582	0.028829618383178754	0.11472236503821633
3443	-0.245221396223902	0.05377318437614465	0.25104798052155447	-0.058642097301326544	-0.005069757099031747	0.0588608359857506	0.04668452971117225	-0.11974959034979775	0.12852785574846295
3444	-0.14145462783721405	0.2224927365027736	0.26365209942850326	-0.05402392960920823	-0.269533789523508	0.27489461374374613	0.15895206142531434	-0.14919037178515135	0.21799891023752524
3445	-0.025990226948875685	-0.014663483126542243	0.029841408047484166	0.07958958730240462	0.0936894984810257	0.12293178812899942	-0.03724353622835849	-0.15887346681520514	0.16318045057136943
3446	-0.08355057882062894	-0.0993895741072537	0.12984216057384215	-0.15013597675478071	-0.0034749338866851115	0.1501761854676995	-0.051159426796893476	-0.0012255878351770818	0.051174104933339445
3447	-0.011301111580132264	0.018288477387253244	0.02149845408606565	0.027571177059759276	0.09186441441597555	0.09591267090666745	0.08881591488220306	0.03928297197013724	0.09711549115959477
3448	-0.05216509001641962	-0.04805234845859633	0.07092407777904149	-0.1252308304014314	0.10294384888606395	0.1621116803518761	-0.16890354462172177	-0.11705074240670849	0.20549764885210633
3449	-0.04936906350112055	0.12041597203749543	0.13014342377820154	-0.14954306030878023	-0.09275943785000158	0.17597568069697525	0.011510886156900822	0.012974364677962053	0.017344585290916596
3450	-0.012581769326966254	0.022616238224685788	0.025880400901700254	-0.05100301666112928	0.09587039078932215	0.10859299949183086	-0.011748575254286584	-0.020454135123788932	0.02358814668785683
3451	-0.21361226727227825	0.004317270214279867	0.2136558905139438	0.050847473969925804	0.04489119517372935	0.0678283496279258	0.0036646381417263824	0.13839680194771276	0.13844531180962477
3452	-0.20154939888251347	-0.027777846222079856	0.20345458689997636	0.025917884908017597	-0.16041929410092903	0.16249949746982484	0.05101016636962666	-0.008237633471686757	0.05167103326111105
3453	-0.016129021229814248	0.1153385575524377	0.116460843995348	-0.04831065787121347	0.05530886100497243	0.07343697821681391	-0.06815366625776838	0.1314666578140078	0.14808242414669168
3454	-0.09250257973092724	0.05063917469430352	0.10545640459733462	0.18481234738332247	0.09527315310097408	0.20792445129694465	-0.1643909268320276	-0.14269875837882173	0.21768627073738572
3455	-0.043888307695942604	0.05794297512742127	0.07268818280181927	0.03329868092566415	-0.01449876931271749	0.03631826624403466	0.03889847166441507	-0.07723062268081048	0.08647346516413587
3456	-0.06374080570192038	0.007120595712885603	0.06413729955989986	-0.03916774613545754	0.07868445790336888	0.08789400578468749	-0.017571367648109383	-0.12420362861763132	0.12544040147740085
3457	-0.1036051718009562	0.12094697400752756	0.15925514794028856	0.04155313343073367	0.02680134196022047	0.049446686732085805	0.06508451783258964	-0.12762148691505193	0.14325933960447204
3458	-0.06954877293750392	0.05372682277763243	0.08788403326481779	0.04693382778419255	0.04419045782062901	0.06446379412408981	-0.03461343635733375	0.029335170917711255	0.045372262774017846
3459	-0.001384288058329871	-0.009984418172278147	0.010079923594321178	0.13743936418344904	0.07363811486808138	0.15592354148259807	0.000150263341357454	0.30067746759455544	0.30067750514154973
3460	-0.13135601163206884	-0.007019033894157735	0.13154340967411304	0.0839234552623129	-0.006334440859874235	0.08416217371344847	0.047688357115175384	-0.001440100140865805	0.04771009633987569
3461	-0.040439316552514884	-0.05763401207188228	0.07040609114797083	0.0340704693729483	0.18534936063276758	0.18845472233475272	-0.09264409754442306	0.126203012079413	0.1565571112014304
3462	-0.03453763505705122	0.002759716274493481	0.034647716652757336	-0.08559908133639554	0.1040587309153414	0.13474205804182407	-0.06397102064942002	0.06207252746660164	0.08913635705491076
3463	0.09378871354637484	-0.11571172382405809	0.14894806416673917	-0.009206095976553199	0.02779812291352713	0.029282893310686894	0.05038986232642634	0.03186467071424918	0.059619589607810365
3464	-0.1350869858395145	0.03372877800254739	0.13923406267415425	-0.08637200336018581	-0.08295291389021829	0.11975520400938709	-0.058002349647639374	0.02364389169473959	0.06263630080967096
3465	-0.044455187398153184	0.14496469310157523	0.15162791937053943	-0.14842991596925997	0.19794052025542608	0.24741036662522922	-0.20895979016063015	-0.022788800018596404	0.21019877095326261
3466	-0.15472172539234216	0.03936971279012755	0.1596520798284835	0.12928708073398365	0.1108887841725101	0.17032754239985126	-0.08325399362627554	0.08925391398263247	0.12205526869391212
3467	-0.02311095375471045	-0.07849828852772199	0.08182968584342638	-0.10189911351690593	-0.07291277947752411	0.12529845468587927	-0.0851995579229024	0.05483968472922777	0.10132302646219712
3468	-0.08182116851221509	-0.04514771568500725	0.09345062786454968	0.2155315937028251	-0.12317917148626659	0.24824781201880258	0.03601862083833647	0.0029525757169360364	0.0361394348386923
3469	0.01221243380742029	-0.05576007601075185	0.05708178007232646	0.032603135949109165	-0.07741884717010826	0.08400382354907826	-0.1251022862798941	-0.0030126329033512813	0.1251385551677297
3470	-0.19670626207042513	0.03992827271853236	0.2007177632896607	0.0663326672532557	-0.027722622875327903	0.071892743472612	0.04095571433536207	-0.17056013866624964	0.17540847025890763
3471	-0.08744674025480877	-0.01874352830262796	0.08943294825970688	0.01184202024393497	-0.1307704847577693	0.13130557157729347	-0.013086658140001215	-0.11134088477322858	0.11210732912418628
3472	-0.07051890838665405	-0.11337129111155016	0.13351391720845118	-0.10299100135107958	-0.014374224748916505	0.10398925279292298	0.008902934486501186	0.11842752031353533	0.11876169336146968
3473	-0.17230421196237725	-0.030475279086575647	0.17497852466911618	-0.0389248549711649	0.03036324312247586	0.04936669795966506	-0.10349756185968573	0.048038148664407705	0.11410262502678546
3474	-0.034383525701082225	-0.05367829481857172	0.06374626400242202	0.08538983471784863	0.0770322763469174	0.11500171943205613	-0.2731029523583429	-0.09513113755767266	0.28919743415158466
3475	-0.003203332822790626	0.1554108745596569	0.15544388464192146	-0.11065144535833574	0.006142160904274028	0.1108217871199646	0.027090781866799005	0.017875142280483602	0.03245660446969181
3476	-0.009193074122270857	0.08344453645648488	0.08394940902862391	0.03634232475323955	-0.044173466929802695	0.057201920851211806	0.01761975164103638	0.1825231222428395	0.18337160576590458
3477	-0.08075274763769492	-0.06556147508604768	0.10401592794613569	-0.01572147019701431	0.12999323442283267	0.13094046594107236	0.07387989964589954	-0.07264200935858901	0.10361033295642631
3478	0.04983246834621627	0.08702931001519718	0.10028646819585356	-0.038648649842652226	0.07425637159110489	0.08371216671748612	0.1742276511000713	-0.23527772818033402	0.2927642119275293
3479	-0.08931136092417806	-0.07012411365438873	0.11355135624880236	0.0388677872414965	0.061577468331309664	0.07281819478086286	0.20718564773737655	0.07772711680603876	0.22128578199996465
3480	-0.1176484554433765	0.0028063630000233733	0.11768192189754569	-0.020639801551330137	-0.04422824311047663	0.04880716030171919	0.1040861549969808	-0.08697840154294006	0.13564354019642966
3481	-0.11263295957610014	-0.02564009089552512	0.11551449192201903	0.017216397142945487	-0.05356657184378962	0.0562652819212656	-0.028776275860757594	-0.14976443531877717	0.1525039676164742
3482	0.13582102630545687	0.015620439420928112	0.13671630961363201	0.04659286548852376	0.13003735435922725	0.1381325763286087	0.09984040967421516	-0.1676132907491755	0.19509567560477284
3483	0.10079781816116619	0.21906287849138043	0.24114050858157537	-0.08110892005030469	-0.006738104980246241	0.081388322076644	0.044450021294292846	0.20580862576066358	0.2105540187945981
3484	-0.16086418689755777	-0.08390349666569233	0.18143065721906604	-0.07627623629943772	0.10984570425169099	0.1337316079562256	-0.09889598720434532	0.022536561361593863	0.101431321016375
3485	-0.06942084947315162	-0.0010032978398437844	0.06942809912513384	0.026409295264099426	-0.03722124799924678	0.045638494486209956	-0.01973337015895665	0.05391447229100515	0.057412335087923067
3486	-0.035383116289768125	-0.029041043447573973	0.04577496174656112	0.007352606328225311	0.1937305175555693	0.19386999317111095	-0.10770724853774305	0.19663193382344676	0.2241985030875976
3487	-0.05062862265960553	-0.09424085734539846	0.10697942150528046	0.06942348324781164	-0.0874456056947379	0.11165282791572617	-0.009554953190282572	-0.1682785433752461	0.1685495929718107
3488	-0.04233364161817361	-0.06803753146394258	0.08013265813863245	-0.015294463612317621	0.04994299436076629	0.05223239706262811	-0.08990452894649578	-0.12731715308264555	0.15586045615922306
3489	0.048512243717945186	0.07547946114124517	0.08972506252280937	0.22259665657963715	0.05812365995523244	0.23006006034734583	-0.10535961230176621	0.1712321538047939	0.20104998980603575
3490	0.002436851724277062	-0.035446644320876776	0.03553030875093626	-0.01287628643070624	0.05508082150218139	0.05656585232806766	0.014993060102432204	0.13439023493287766	0.1352239886135193
3491	0.03412361075840063	0.030226715084289046	0.045585909182307885	-0.15846308823333202	0.08181870338496844	0.17833914476648757	-0.07330966233431675	-0.08384587379997242	0.11137520884313727
3492	-0.004982079247983419	0.12379833017156787	0.12389853779162091	0.05640112756821581	0.091106133392147	0.10715136365270317	-0.07649982594121056	-0.002314150834290802	0.07653481993915816
3493	0.0663576368563929	-0.0012689266494295417	0.0663697682985751	0.10440031342483212	-0.0463982897182149	0.11424634231334757	-0.09285056585691266	-0.06544244420119984	0.11359551524147435
3494	0.06685708126751455	-0.017668907446396986	0.06915243745494723	0.05546862632780587	-0.15213452597187474	0.1619311041751423	-0.04498987522608718	0.040227889328684895	0.06035206668126464
3495	0.027717442510505456	-0.15831906433923984	0.16072704424761733	0.11647510960652643	0.1123724956989844	0.16184569486850928	-0.09598597596698986	-0.02011173824862391	0.09807032985422613
3496	0.03642326886119893	-0.051286730518876694	0.06290455660642608	-0.0015031535202684346	0.03247376961313392	0.03250854016089303	-0.014261477502721486	-0.17842872296177184	0.1789977623277156
3497	-0.10264532304445595	-0.03429292255135328	0.1082223030618635	0.0006205696850173956	-0.03974808833652719	0.03975293238419439	0.024551893371792876	-0.05000890369346155	0.05571073430463648
3498	0.07217076907580489	0.016532445965360576	0.07404013559273592	-0.07702414714390467	0.06752852063088129	0.10243446852422888	-0.0045207462277160795	0.1290009685318175	0.12908015737750858
3499	-0.10219544045884234	0.04315810121313357	0.11093479954865322	-0.020559951670942152	0.028675468625511086	0.035284474115454066	-0.009115562826642255	0.015329071425286299	0.017834626892873063
3500	-0.06121636010464044	0.02026203654251103	0.06448250048897815	-0.053795709656431406	-0.04618696662855555	0.07090285088616939	0.09773368122295073	-0.11347817035949011	0.1497637058620239
3501	0.04086561267390556	-0.2508199309901164	0.2541272045277727	0.011524973208456387	0.022921361548427624	0.025655678176368168	0.11547714757301339	-0.009951614166288472	0.11590516052408618
3502	-0.024622427688102137	-0.0013552400167122472	0.0246596962827752	-0.11384945707539978	-0.11602209132256484	0.16255099061902045	0.12549645397771197	0.07072069700075567	0.1440512996999773
3503	-0.13686600395410284	-0.03126037688037651	0.14039057732293744	0.16507156130304523	-0.08344176874360044	0.18496256140658715	-0.09496004545037455	0.13197951869719338	0.1625915237258081
3504	-0.12196339313086527	0.030719020461999	0.12577252276287818	0.0912883588883637	-0.07508542595564172	0.11820061615520812	-0.05192750914907737	0.08836848203271992	0.10249612101535675
3505	-0.021616551974279957	-0.07972257930799656	0.08260124073388092	-0.11077555525680848	-0.09708287636824192	0.14729666841577094	0.14694420832917257	-0.057002637725564506	0.1576131373622111
3506	0.06841007575864898	-0.032181945106853856	0.07560169347418513	-0.029824980618302695	0.08950361614681238	0.09434207318178918	0.07172843386638508	0.06825245182406377	0.0990119457687835
3507	-0.0854160331582609	-0.12758676565601823	0.15353918552296947	-0.019734033116271033	-0.006343246924950748	0.020728454949295642	0.18911175428256632	0.04715427628140297	0.19490197890081215
3508	-0.15366156094087663	-0.10902071803594246	0.1884075164951208	-0.0040521689665871646	-0.1280763721953559	0.12814045882568512	-0.0617306278469641	0.12219712205081873	0.1369043719239202
3509	0.0032555803433867844	-0.0006756745097555866	0.0033249570546670017	-0.00299632474046053	-0.013132471389558914	0.013469957934154038	-0.07281709702545372	-0.03683230949266293	0.08160238134869378
3510	0.06106286725297083	-0.18582278498972418	0.19559852038931994	-0.1289742533059925	0.03076776462064588	0.13259341369611757	-0.12458955320489401	0.05799278068174299	0.1374253229175608
3511	-0.18741066531998418	0.08237746371264727	0.20471639896062951	-0.09338873709383345	0.11725970039271591	0.14990428130033726	0.08393481915240411	0.0638504982190902	0.10546060870757776
3512	-0.024877328062138573	0.07247827619939558	0.07662885861310437	-0.00169644119586297	0.0286249689306025	0.02867519414073738	0.09192740664635397	-0.04177525429983881	0.10097435300382136
3513	0.058014860909258385	-0.04256981829843271	0.0719577203382804	-0.05798073286178715	0.188819485811503	0.19752104598070125	0.1569597532756198	-0.03879609048842276	0.1616833349035371
3514	-0.09202375107799604	-0.03183866009615417	0.0973759263842117	-0.12925432406212506	0.006649444966619419	0.1294252502687205	0.022635546801152272	0.13141858144974666	0.13335370834457833
3515	-0.1265435286859356	0.03423649041295914	0.13109310404473934	0.04228500011081245	-0.018924960978188944	0.04632683220766755	0.02269333260605222	0.08442762532960468	0.08742431734686305
3516	-0.0011949965277964693	0.11328864777859722	0.11329495016197547	0.10590578893161638	0.17832913845535042	0.2074061661365342	-0.03081197395321244	-0.05007559475330858	0.05879577305207431
3517	0.0002199927222221131	-0.030675115160708883	0.03067590401146448	-0.03623334633155243	0.22672760001554032	0.22960457311471186	0.06454260618070805	0.026671873791203234	0.06983650094421862
3518	-0.14001210125638408	-0.041429291442566414	0.14601292644030203	0.19286428194269337	0.022332608648800094	0.1941529723139236	0.10790283270219882	0.08937940970470132	0.14011316920375316
3519	0.01866864270101422	-0.07416343405216988	0.07647701073334838	0.10609367144418207	-0.053236012009078175	0.11870105347104873	-0.04940756094998414	-0.0382813719723846	0.06250256410031889
3520	-0.007087027023478411	-0.0834694828797325	0.08376980675781383	-0.07370157495651698	0.0028913215077756853	0.0737582665952259	0.1340421361859168	-0.012677429927998696	0.1346403041546742
3521	-0.0010244178425476136	-0.083552252807978	0.08355853266545792	0.11714628547268631	0.010506182690847594	0.11761646175081777	0.09361100291719529	0.12549476763448592	0.15656294763064713
3522	-0.04254346578270051	-0.044773442538086544	0.06176250996773971	-0.12993803747578356	-0.08073382786721865	0.15297661437341273	0.07092857153802658	-0.08398686450612412	0.10993023091941091
3523	-0.05889170122963225	0.07375312230799679	0.09438090656429722	0.041673525256481915	0.0026349088284354934	0.041756741393897144	0.04201435108660142	0.0735370680533817	0.08469301078079523
3524	0.0186611975772445	-0.08182223172744403	0.08392328580243091	0.09933764876732247	-0.09938199584698162	0.1405160117607577	0.11853217721735589	0.1162158710677523	0.1660000172407313
3525	0.027012495173327534	0.028152767910318066	0.039016063826343095	-0.0008255852993440715	-0.21292170623254747	0.21292330679393867	0.09191675896646553	0.10789046232374043	0.14173581918248393
3526	-0.11134606126364348	-0.08323398170569594	0.13901741282843375	0.04964068414527002	0.08476996723788252	0.09823515087748448	0.2647456144816778	-0.009317984164500612	0.26490954157253577
3527	-0.17763883021621413	0.06980970851415186	0.19086369325624974	0.069925301965883	0.06557987568726178	0.09586588522606272	0.14698231572460457	0.17865523620839152	0.23134713000260776
3528	-0.0860087970831412	0.055241540939618354	0.1022210400116947	0.00901910513740925	0.032073258001592816	0.033317234823982314	0.018323687915025526	-0.1423964124731611	0.143570525610356
3529	-0.11946727489253965	0.0007010091929593854	0.1194693315631181	-0.15458862493455255	5.508237242319821e-05	0.15458863474791254	0.027614346747642307	0.13191453606492745	0.13477387347525507
3530	-0.1641552242677299	-0.04655261976369722	0.17062849721325005	0.01079563793915673	0.021378589531661836	0.02394973671831574	0.015871879956971213	0.00663640733920421	0.01720344371747552
3531	-0.10405904648884774	0.026471174970651948	0.10737321947531911	-0.11475183816956784	-0.07251019377832697	0.1357413443467583	0.13319257019745886	0.005827576032110602	0.13331999624293064
3532	0.06857366432966912	-0.04198058383702966	0.08040346297825741	0.06704952416041482	-0.07668426594286545	0.10186321874619006	0.03166427552385361	-0.09846445222401816	0.10343053077416971
3533	0.0038972212789457257	0.06287853685810034	0.06299919627354424	0.19678839831819134	0.05321702636957822	0.20385712057286473	-0.006804911623157089	0.055906035366529314	0.05631866131756511
3534	-0.008865879828326182	0.020904290537004083	0.022706677167428076	-0.058664621554353556	0.19358975670568357	0.2022832957104498	-0.0654427053185894	-0.06066672804400451	0.0892367613205507
3535	-0.20614876965669204	-0.014362424176699822	0.2066484804183165	0.02121126797454098	-0.03304628947102558	0.039267991251025355	0.02014237538898968	0.08133589284754911	0.08379285620874233
3536	0.006537106893479872	-0.05964786849896788	0.06000501631536272	-0.03360886008326997	0.05347992730130106	0.06316374039153527	-0.06652919433832546	-0.03897637306948097	0.07710571546233158
3537	0.05222781487442036	-0.026172448271600174	0.05841867591007444	-0.0005773937875167551	0.04639684713561396	0.046400439736185614	0.02665108675589342	-0.023116958153690394	0.035279940186310275
3538	0.006933632887952921	-0.13398712988596173	0.13416641248875397	0.014985375951987541	0.09319954635606166	0.09439659386544672	0.06597522774315663	0.06685485641037962	0.09392711270668264
3539	0.013534271095072969	0.06210701547019854	0.06356459600037123	-0.008456546287298925	0.12393881141253218	0.1242269783479436	-0.20044983570323519	-0.2060113548493256	0.28743836723775884
3540	-0.014887495469769014	0.07368404757698661	0.07517297645224659	-0.07334447943802895	-0.09747138950451677	0.12198395155091785	0.0982055354143085	0.04638257183521854	0.10860787336128172
3541	-0.01424797130056083	-0.007887282924175489	0.016285389713101596	-0.12118530617743388	-0.11834168273400072	0.16938309332880092	-0.04644284976014614	-0.15105252604038036	0.1580310220084123
3542	-0.05552205584250791	0.14234804688117014	0.15279288313224007	0.04583774599537375	-0.008506567341436738	0.04662038873573235	0.07000048140316106	-0.1541338441686226	0.1692846989980829
3543	-0.01874878038405606	-0.08741043964662375	0.0893985554978693	0.1619810005951439	-0.16947002056636606	0.23443108246256197	0.0641107526655805	0.04350586469095055	0.07747869945897734
3544	-0.0500166452450495	-0.04130225726816632	0.0648655629514994	0.08640918071399928	0.0939078118401262	0.12761357152068556	0.018538603940905615	0.16124244737958998	0.162304672369706
3545	-0.062368512575739075	0.2025172641727059	0.2119034536030682	0.0370877745356583	-0.028196512549007808	0.04658912254951986	-0.01144871509098551	0.029644378941236012	0.03177833035334229
3546	-0.12742671697316693	0.12416513883088225	0.1779172557664148	-0.04688642098350078	0.049017363351460966	0.06783095445717398	0.10723074638908094	0.013958671079803897	0.10813545889056721
3547	-0.1390002326719566	0.002939957263242912	0.13903132032591708	-0.12558570392445087	-0.196248605644144	0.2329920261456829	0.12422279792746115	-0.09464847874665422	0.15617182221509326
3548	-0.14974575421533792	-0.03554833991372804	0.15390735972052258	-0.008634169458712768	0.013444749176790536	0.01597842804122415	0.15949045866814052	0.04345446359294365	0.16530425527591328
3549	-0.045250913671443814	-0.054166532440184836	0.07058086443714087	0.0744693504723182	-0.1106768790049889	0.13339810982938968	0.17388624255816332	-0.03674973424778953	0.1777272300979216
3550	-0.1949541457741035	0.012077130144790347	0.19532786802462315	-0.03288117946000763	0.11149150244130332	0.1162390944532018	-0.050711091896678884	-0.006349814130286816	0.051107093253702086
3551	0.026679596103593356	0.020223807820885394	0.03347839976801428	-0.06724958655230343	-0.0029957910632594574	0.06731628076142097	0.06592989903670265	-0.2252038754471375	0.23465621045137422
3552	-0.24303775356312432	0.13234131665264315	0.2767337596867522	0.07553933189823021	0.04569617039305418	0.08828550646749456	0.07262699999314806	0.18334239856592044	0.1972032358758587
3553	-0.034177071648798914	0.1641320191488449	0.16765259299027835	0.10454359023007427	0.010647657963315347	0.10508441786629183	-0.1567847578597556	-0.01555212108957097	0.1575542089806771
3554	-0.061361954810834715	-0.10847820735312368	0.124630698340153	0.011460076559262743	-0.003489949436957986	0.011979695397491823	0.056873926803527146	-0.09493059630391643	0.11066373238179758
3555	0.03731312927428867	0.15473100245527235	0.15916643093646748	0.15521882247600036	0.0627552439597217	0.16742491897946463	0.041995296161237365	-0.16759765335671048	0.17277898688887525
3556	0.02029775958144857	-0.02820324338630316	0.03474797809273714	0.05302068271466414	-0.11133577793458185	0.12331605022797155	0.04630981750170699	-0.02194212180113147	0.05124505738290373
3557	-0.04114276809362167	0.12261782583124574	0.12933622299258335	0.10658350585785577	-0.13800515778514416	0.1743716355840425	0.011254266945549698	0.008602450022176125	0.014165474607853085
3558	0.009429352062143707	0.04246131007341073	0.0434956955739552	0.06933534002287213	0.10769120558844104	0.12808116620791352	0.05757891220123558	0.0887807782437083	0.10581756808694907
3559	-0.14992536305567725	-0.041899801420710134	0.15567018933139246	-0.038368132354954856	0.05231812873033644	0.06487911970928235	-0.01045065956645725	-0.15953555985905385	0.15987748792408435
3560	-0.1331423936271657	0.01668252091758642	0.1341834694920982	0.002221045077560949	0.14838236050703849	0.14839898231078705	0.06638780269305804	0.004754101362238172	0.06655780815332518
3561	-0.061542349473447444	-0.021191974952017478	0.0650888667982388	-0.0032952160909960043	-0.18856927046306962	0.18859805993716017	-0.07423918458718601	-0.1623990215680548	0.17856343056301258
3562	0.09699445730903207	0.21624854383311543	0.23700497348920022	0.12780071178878435	-0.10078483330197582	0.16275934553022442	-0.14895197570363633	-0.21075731245838275	0.258080095746838
3563	-0.002201227752379309	0.039806564306046746	0.03986737971662146	-0.017804367612747736	-0.09600014742455708	0.09763720505845379	0.020774223475260506	-0.21589932125024514	0.21689648516588877
3564	-0.14212934841917782	-0.11246376470553632	0.18124251723533935	0.05578528189248752	0.07360565389014423	0.09235686201046461	-0.02986767808171681	-0.06301795832649663	0.06973766031086169
3565	-0.16864612301710422	-0.005843931548999906	0.16874734470399716	0.026063058932560165	-0.1175557647657725	0.12041030217796043	0.09209578707356972	-0.10771931453263395	0.14172185688905156
3566	-0.10103894073481912	0.025076384618156304	0.10410423915639552	-0.0036270937077135844	0.12383674610574776	0.12388985226734257	-0.13864041470189775	0.06822344451522658	0.15451732255716957
3567	-0.017402118038545505	-0.040749704072103314	0.04430995479789462	0.022896229383105312	-0.1150664763947528	0.11732233934706544	-0.07065576306955078	0.10541300591299588	0.1269020830032108
3568	-0.16917045134159223	-0.03963775820428073	0.17375210353425666	-0.039883565987912935	-0.04641143270092757	0.06119411672101276	0.08017824278522291	0.00985123779887578	0.08078117046871844
3569	0.05851193088538874	0.01070905327720074	0.05948386233282463	0.20023078780409406	-0.16289204670860746	0.2581204898212602	-0.09919628663659877	0.07485435046537425	0.12427017770198664
3570	-0.02930901763142036	0.04882302065208603	0.056944761480867835	0.057042718932863896	-0.002187350430390026	0.05708464141219629	-0.1009221198974272	-0.16181272956884066	0.19070562061750942
3571	-0.09395235435210587	0.11053698194628644	0.1450705665050541	-0.08591853692444132	0.05382466050393759	0.10138584253040818	-0.04062812313464654	-0.09730166851425484	0.10544315570534644
3572	-0.16582664478886605	0.025060323987257407	0.16770955834501222	0.07738212779496366	0.13450754516986357	0.15517819888663154	0.006326873786807268	0.07772682994766998	0.0779839049139513
3573	-0.023390789099466704	0.08460453663302432	0.08777845198899606	-0.06821804572747009	-0.08442286555179086	0.10853995573451722	0.05449551745093003	0.0036985571893070374	0.054620881973172074
3574	0.03413925038771679	-0.04770863503517112	0.058665170876375856	0.06006462805865286	-0.12762681135018494	0.14105446649872527	-0.08518652123622886	-0.07688809390263011	0.11475418242621982
3575	-0.06343535160140426	0.10076860869384907	0.11907290342847889	0.20148815250997446	-0.09363201865607283	0.22218107597069087	-0.02347796798583861	-0.09121912391516458	0.09419205671708317
3576	0.1165363519891017	0.0786396587794554	0.14058775646505275	0.05398955143268783	0.0852874994834144	0.10093973069132023	0.07484668376538176	-0.0390572174753434	0.08442447694591498
3577	-0.12492188810505614	0.03221657133482399	0.12900924616593948	-0.16909490868843388	0.011874681793027118	0.16951134537851867	-0.11745859128346263	-0.1691435375844151	0.20592730992480324
3578	0.16176520525475188	0.020773812572842776	0.1630936323708673	-0.11431716542938676	-0.01112942266587152	0.11485764389314886	0.28635119445519475	0.14045596875769625	0.31894338953108853
3579	-0.06771694616236494	-0.044886880763141845	0.08124294961534291	-0.12096427713015263	-0.05245418218964066	0.13184763012964767	-0.1370796505122636	0.004131724695992968	0.13714190363826734
3580	-0.17272448884248115	0.1467832831252374	0.22666954195683195	-0.025818756424076814	-0.16792850159191758	0.16990170637810698	-0.04015575554394948	-0.08322294886959417	0.0924042419040193
3581	-0.04964950723954041	0.09920309519663109	0.11093388871630268	0.05633399775362662	0.02202053375096895	0.06048490067432675	-0.23655927954947217	-0.2176692763204702	0.3214657160489164
3582	-0.05326245267609159	-0.11376945250504802	0.12561997129585437	0.01223186282972426	0.08957554314068532	0.09040683822164099	0.02068700743580751	0.08379825147218739	0.08631395730960961
3583	-0.18098272762500076	0.04154079240752387	0.18568894725435384	-0.07873699544286854	-0.04847002149908674	0.09246003155684207	-0.08477925047249879	-0.15234164821340956	0.17434305002223896
3584	0.024169865624255583	0.013537936447809804	0.027703034627266178	-9.340347354223792e-05	-0.061111945432519355	0.06111201681139392	-0.010347622849056543	0.12939486844412515	0.12980795537369338
3585	0.12488546734374882	0.04465600762789912	0.13262932922596546	-0.08704948183779576	0.11380233202466426	0.14327799224752089	-0.06959577925439833	-0.03807716079721176	0.07933122124613778
3586	0.10693760698816793	-0.022898560761211148	0.10936176604870068	0.02843455179736084	0.01602778704686789	0.03264067544547053	0.005950280745747052	0.178417062351287	0.17851625690400366
3587	-0.17837682626853615	-0.07719054056707234	0.1943622177859482	-0.004477664640216561	0.19463647315948035	0.19468797128890977	0.1116159332033108	0.1507104550092382	0.18754134955773766
3588	-0.05018982469863461	0.11706859098756174	0.12737375514246524	-0.0008117699819942836	0.05647502961906866	0.056480863493561684	0.0522796795417422	0.004290233721314625	0.05245541915160685
3589	-0.028920008534987437	0.06860612235084808	0.07445244735858776	0.1164346588473344	-0.0582197472435139	0.13017898735968791	0.06979693307565528	0.2227673718095371	0.23344574061159493
3590	-0.1652346119292037	0.019984008050699952	0.16643869008486273	-0.0020974599993581356	0.036472383777943394	0.03653264453737911	-0.04244229302444439	0.06204875612767808	0.07517576986080601
3591	-0.05723718205506085	0.016633923682189206	0.05960522147152106	-0.14198696710475933	-0.03254188074601171	0.14566836592100446	0.07977318611045328	0.020402172924148365	0.08234081540912666
3592	-0.0839728225835761	-0.005761702822245644	0.08417025693239046	0.042254563838036774	0.02126197994096251	0.047302430763678696	-0.017026792496370298	0.07058594463621243	0.07261051743997489
3593	0.048779842162899184	0.03413661715740898	0.05953806876603293	0.06214135696808678	0.04908469586706851	0.07918873413685687	-0.015511441707298691	-0.04786021424333606	0.05031108159498216
3594	-0.17902791667483708	0.06131759384538961	0.18923752868794438	0.03501677162518891	0.24406188063366402	0.24656109967610765	0.1618281829001128	0.09241494050373872	0.18635686735149296
3595	-0.060145862153639686	0.12599936058427524	0.13961863629849292	-0.10047335824465678	0.05415639828810075	0.11413943749860757	-0.21267094956699134	-0.0810732902031416	0.22760011242108075
3596	0.02166336898872016	-0.0006333078887625824	0.021672624087161464	0.04437062191305832	-0.05630068221220791	0.07168346327090784	0.04911680767907869	0.02021528352326074	0.05311420228629458
3597	0.04750889411530338	-0.15301063099889975	0.16021656661762718	0.10152300963440794	-0.11265526102347581	0.15165134131123126	-0.06433102096919267	0.07450893241944176	0.0984381088259199
3598	-0.014400839703379032	-0.049384212638912905	0.051441079325066495	-0.019308145578260997	-0.048100674893912856	0.051831259013468106	0.012748149719761664	0.02417037076327375	0.02732621715700104
3599	0.03339186487888449	-0.02255515810854122	0.040295803719382156	-0.06011220495273444	-0.06872267006901352	0.0913032450994708	-0.06036895733676744	-0.041311280240226636	0.07315075450748944
3600	-0.18032771316316706	0.2589052376863633	0.3155154611680539	-0.06759710297717475	0.1448109930896041	0.15981111366392556	-0.014970887043882573	0.10899885987458025	0.1100221746414743
3601	0.06557172266836458	0.05722297932622807	0.08702942132788684	-0.04497791700967629	-0.17022366089665505	0.1760656347717769	-0.006468368471350002	0.12029708039162149	0.12047085681370993
3602	-0.09399008207419134	0.06874196274135742	0.11644566531154088	0.1555653789270294	0.0510819159848286	0.16373744001110843	0.08991511935701801	-0.010592648646309417	0.09053691453949023
3603	-0.020851878938837238	-0.09719615673755813	0.09940771468971556	-0.11572415366179155	0.13976785276574885	0.18145834896054241	0.09764024194421625	0.08011092743927835	0.12629876302682622
3604	-0.02742079046353774	0.02800050108623628	0.03919091490033834	0.002454111980769623	0.012161827469215935	0.012406962279507917	0.05871828421287235	-0.1391226695008407	0.15100647029165276
3605	0.04975163556260838	-0.024176390410351037	0.055314763801613695	-0.00804044732790915	-0.08619188349587953	0.08656609944891909	-0.06515119007572233	-0.04918139895444388	0.08163018786820886
3606	-0.11871630357883438	-0.0323469593453762	0.1230442461650011	-0.09085106500967687	-0.13368574866769814	0.16163475928845095	0.1500623039117467	0.09970833553402096	0.18016783073086695
3607	0.07073235954930986	-0.10362077020357781	0.12546047467228683	-0.03186583733307212	-0.1753396603577816	0.17821175068810705	0.04912999664601733	-0.09435539529705537	0.10637996612192192
3608	0.005079956224818184	-0.1145402022147328	0.11465279708161484	0.05021190687714982	-0.07633605928760716	0.09136974083251326	0.25764752040901717	-0.03744426497470767	0.26035421592978103
3609	-0.0269819255547602	0.04439214984490575	0.051948890984266326	-0.17495886378889206	-0.04997063402569352	0.18195512711443412	-0.16714289302471366	0.024327731939688766	0.16890407108770417
3610	-0.12598055343124248	0.04371432584708068	0.133349323684475	0.025578534648374174	0.013704301497632498	0.029018430596710262	0.012149698724517767	-0.26006717061986734	0.26035081796168746
3611	-0.06916138658192905	0.062386078657068196	0.09314139898101668	0.08492701314969701	-0.037080096313226216	0.09266893279371971	-0.049273832661869896	-0.10265203033670424	0.11386549045886381
3612	-0.01917012943057691	-0.027926374060845756	0.033872942455171355	-0.048415644617939894	0.11300697482066949	0.1229416569023294	0.07892076778425627	0.006878338512502439	0.07921994148160598
3613	-0.14293852073000768	-0.04778283279404149	0.15071370149494093	0.009547397776578849	-0.03295382183755195	0.034308995584326554	-0.024088982541158096	0.014968629848247546	0.028360870215881368
3614	0.10469819063284562	0.11281371309843305	0.153911159390238	0.061708383550254924	-0.08218218311377487	0.1027707926491345	0.019985043293941306	0.07636766079509798	0.07893935375195223
3615	-0.02948494794656238	-0.04936588277562986	0.057500891624641115	0.12071376914744968	0.14549983801772967	0.18905559215471346	-0.032955147299368104	0.020309922691506395	0.038710911811245356
3616	-0.06807079694372854	0.03463798170556392	0.0763768497202477	0.16838046272493573	-0.24934731620371464	0.30087549638589506	-0.005974250441889771	-0.16568977545657348	0.1657974467812824
3617	0.012943630086286545	0.04465018019137567	0.04648845180185009	0.12679537244415945	-0.1215871153106853	0.1756715488712586	-0.06651905954642919	-0.2388017869380408	0.24789328092496338
3618	-0.037031549344835005	0.09788134290895306	0.1046522476420789	0.040549779869306975	-0.07988330667071103	0.08958586569373608	0.15668371925905994	0.11118235282223256	0.1921231466011821
3619	-0.09709029419116937	-0.0532898278340848	0.11075346936649079	-0.03365610197464106	-0.21242195896396412	0.21507166677695017	0.023002698653269826	-0.0093686809088007	0.024837397756288158
3620	0.013352066152422433	0.03709910436529067	0.039428685182813214	0.05741923005685982	0.003854544441293761	0.05754846212691093	0.14025521182436887	0.029005656719680722	0.1432230867061541
3621	0.03967489997929375	-0.19587600526462348	0.1998537143182327	0.10606129811414239	-0.05086868671229059	0.11762917259544996	-0.06730185199010755	0.04504993476555016	0.08098787504113604
3622	0.002031029062779302	-0.19967154128270723	0.19968187067749968	0.20643609250725137	-0.09284935460877788	0.22635561168420154	-0.02535984958013224	-0.17477857406591846	0.17660881043493462
3623	-0.10252002253678692	0.0763406827215528	0.12782118314010432	-0.08259668369709504	0.11428279257864353	0.14100627233329455	-0.0160506060793151	-0.003454147887468873	0.016418072150586153
3624	0.05794839869146693	-0.11265013185173876	0.12668097377711987	0.10654678296657245	-0.04338434459916417	0.11504094191558463	-0.06749295927338748	0.1871180316463387	0.19891821766414294
3625	-0.11252323060244697	0.03894338042549286	0.11907167717041749	0.0516762686710231	0.23799303234933447	0.24353874474216858	-0.08888209264094653	0.1552964427707323	0.17893298055271176
3626	0.15348072537734828	0.07863792666594273	0.17245363600885655	-0.013381116242517309	0.13812181764673967	0.1387684790647176	-0.007841576872645709	-0.12468909971114432	0.1249354309818688
3627	0.050281105732644195	-0.06778603447592738	0.08439867335254127	0.012885734810285569	-0.08891305546535637	0.08984193672103548	0.10385930823149415	0.01474627669147545	0.1049009465285517
3628	-0.11590773416510357	-0.005759408019154364	0.11605073726616051	0.012076690443958482	0.1216522325199301	0.12225020298209054	0.05056590936762175	-0.10128012559584301	0.11320147980872103
3629	-0.040443883149150255	0.05497352327978679	0.06824804719532553	0.10509647236753743	0.1351693839199553	0.17121924790572124	-0.10708421137217704	0.037720920483067445	0.11353367855967228
3630	0.0682790803716386	-0.11099203341145994	0.13031218015675788	0.15604011294385575	0.0014673250644660488	0.156047011795728	-0.0008470182959235401	-0.13369993001559302	0.13370261301174372
3631	-0.12673378964777982	0.1986550244246081	0.23563801087182293	0.008613452753336184	0.0011245868683004403	0.008686556507518298	0.08276136268917215	0.11165218978715233	0.13898077075061493
3632	-0.0347446550475464	-0.07099244118455522	0.07903871051399765	-0.012282449650637073	-0.1458209343745719	0.1463372935081609	0.09081231307181192	-0.12313028848164327	0.15299654946117403
3633	-0.06024160922633109	0.1747890377870322	0.18487903940872946	0.06526286871735155	0.12228158511216988	0.13860746044410133	0.1210404487879971	-0.04202213039459971	0.12812747435932892
3634	-0.12231749735346858	0.023235192026558934	0.12450479632257894	-0.15760584995937527	-0.14229231107922374	0.21233630338141352	0.003445354365948616	-0.09401490916087078	0.0940780187463243
3635	-0.06245302684714329	-0.05774075493568651	0.08505513119684789	0.06013122512436644	0.07722428743800443	0.09787417843979467	-0.04253042382665115	0.09949965348620715	0.10820821592998321
3636	-0.01567163111100714	-0.05931820652510455	0.061353481132161054	0.006232060299860395	0.0834042781433865	0.08363678729004645	-0.03335593951724585	0.09244083755608364	0.0982747533660014
3637	-0.14946123645716883	0.11418908196344137	0.18808989245294194	-0.09051093257221562	0.11079297043500311	0.1430640108933887	-0.10151706111399904	0.0604983228223663	0.11817681989943149
3638	-0.04602785734064139	0.04659412324069082	0.06549485454552229	0.05425008050843096	0.05565655912112732	0.07772209343793296	0.052556458160805196	-0.12358334872395882	0.1342945470830297
3639	-0.0072363418940408954	0.013537070660272222	0.01534981843764461	0.11820819707464006	-0.06898996053930503	0.1368677920872979	0.09975475884619876	-0.02065688938692336	0.10187109006782473
3640	-0.024057345116136348	0.06781719960414043	0.07195782387054735	0.15253658550465662	-0.027698065371602878	0.15503094124318864	-0.04789135459592362	0.12430671151227694	0.1332131388866314
3641	-0.006631199610075561	-0.10210089294850735	0.10231600631939866	-0.09025740115760576	0.12259721032169317	0.1522382161035344	-0.0228680814647883	-0.008556863334191868	0.02441657346967898
3642	-0.013551686276538716	-0.0024546939379698567	0.013772208365648327	0.06198448565270508	-0.07318212969676503	0.09590464310232608	0.06877252262659769	0.03793771829485988	0.07854253839701159
3643	0.09412399167816231	-0.05692635596885527	0.10999970824199304	0.0911862432573976	-0.21247562981077436	0.23121596878866846	0.14866459792064501	-0.048209799297880135	0.1562861075823726
3644	-0.08228926178178059	0.09925767821520597	0.1289325765245688	0.04887269490132454	-0.03743401253894685	0.061561721886932166	-0.03480687350247824	0.048629840439435704	0.05980284127182
3645	-0.18626982314978027	0.0055796024521642205	0.18635337125948273	0.19295759112311087	0.06964517138059333	0.20514161418070653	0.17062510206185313	0.09130197450056553	0.1935173790679269
3646	-0.08569734998227689	-0.01830504346287817	0.08763053354945816	0.07593156850575396	0.07039648431087772	0.10354355653093852	-0.13347773368721294	0.10294885829463424	0.16856682002827017
3647	-0.06198159642356416	0.18894394605409556	0.19885052940765974	0.05101222018405019	-0.007845338601224114	0.051611974830206554	0.04283511159860574	-0.1653619265777465	0.1708198277342798
3648	-0.14627096895828257	0.11809583346512094	0.18799420800071592	-0.10182427999147313	0.025125314566832133	0.10487833631338829	0.11725421410486318	-0.002562474876391128	0.11728221093943117
3649	0.045726459067927626	0.06284790503973339	0.07772237918884244	-0.07865263226976589	-0.18078091067465335	0.1971496239593675	0.030138431916384066	0.25190148039668886	0.25369801123466057
3650	0.04361492487455807	-0.08931967004374988	0.09939952277821909	-0.09453223690342193	-0.0026836933533118733	0.09457032316736205	0.08618694802158783	0.12086224917457096	0.14844484930374635
3651	-0.10312317149933864	-0.14413747839388194	0.17722866917581023	0.07544821566287112	-0.13183711715319504	0.15189950199383928	0.09380038764752642	-0.0160160582292318	0.09515790479002977
3652	-0.004271283382572414	0.051974073431239165	0.05214928734671338	-0.022780665762241203	0.1366288163228052	0.13851495291968227	-0.05627110760175149	0.1914102361639509	0.1995101903639695
3653	-0.06623821662253795	-0.23031228203083548	0.23964817669989766	0.037369026778903185	-0.05855879849900566	0.06946637347702506	-0.13008963843418933	0.1087705080986228	0.16957103956740574
3654	-0.06538202005950373	-0.0312178020427568	0.07245246518540345	0.26590570201795405	0.15158653535018682	0.3060789441714905	-0.08451169974944707	-0.010837712384302919	0.08520377576296467
3655	0.1718814744522254	-0.1903277732942013	0.2564525346862454	-0.009212313959918974	-0.06144557014990244	0.06213231703021142	0.055315339605824285	-0.2503128648136276	0.25635193989301713
3656	0.07165855015408286	-0.1702453578843383	0.18471174757267506	0.08132973753837215	-0.026202092051304193	0.08544633307477577	-0.10337836706896966	-0.17028798645901874	0.19921115709245196
3657	-0.003429918607951132	-0.13881510373540992	0.13885747141126326	-0.07322069343150733	-0.006534750215532307	0.07351171952124491	0.038944836656116685	-0.06731437892121206	0.07776841204319482
3658	-0.011083390211539897	-0.03144426553039589	0.03334041651400446	-0.03658611439287041	-0.06736923063628271	0.07666261802790754	0.10143224990674038	-0.05895614617296391	0.11732147498523585
3659	0.0028396259382305893	-0.041269911582203944	0.04136748816972095	-0.020530743102788133	-0.050442746034380474	0.05446083032640697	0.03751643932317983	0.03599104014825409	0.05198882755403387
3660	0.010558112227809599	0.0067861697241824665	0.0125509295807296	-0.1567584157254784	0.059345431358609216	0.1676158737229303	0.02848862186346236	-0.08445041340496086	0.08912616843524766
3661	0.021402532948089307	0.03425114271283321	0.04038823088139558	0.07619432054692465	0.09140008890156712	0.11899391049470506	0.049244623844263945	-0.0716994980868513	0.08698190043606452
3662	-0.04823980590122877	-0.009877462784691243	0.04924066555654164	-0.1579914919208625	0.047090537636310575	0.16486003231304044	-0.08291164598682874	0.10690770352989222	0.13529079094410137
3663	-0.0732951667062679	-0.16908797815292567	0.18429033023559285	-0.03314582089952353	-0.10576279747669497	0.11083507916359192	0.11243277018567603	0.15064007514276778	0.1879722321265664
3664	0.12341127405378852	-0.011634838840052541	0.12395850934249449	-0.09142172084673546	0.021066236563126655	0.09381746833885488	0.10143074225973012	-0.055533133281720874	0.11563790195020478
3665	0.015309585918882875	-0.10246169454773751	0.1035991422290818	0.129844904688057	-0.06345595855701644	0.14452113322915927	0.10381105064288873	0.00027262234243924415	0.10381140861447748
3666	-0.07042789153628021	0.08194515679763945	0.10805136106887207	-0.0020235135706232294	-0.019714675275199007	0.019818249881789245	0.052527142055032415	-0.188076721839809	0.19527404832818532
3667	-0.22323920666303848	-0.08962131180291956	0.24055710947884898	0.2200539132305687	-0.03715493115851082	0.22316857672504062	0.08682234958632039	-0.01208799572967351	0.08765979710477223
3668	-0.09567008495484942	0.0027786489055704145	0.09571042808915094	0.14894029643995013	0.0741647879755651	0.1663839766296044	0.122614704971611	-0.04201051299479917	0.12961191718881948
3669	0.015462800215225581	0.025948525215633206	0.030206359452312894	0.17636966582281444	0.17498599543656176	0.2484478971965262	-0.0716592685384385	-0.2813955770302275	0.2903765168529279
3670	-0.16441956035159155	-0.1381337845511832	0.21474341494128138	0.06007236983697484	0.032701193896947325	0.0683963281186646	0.06984367789392446	0.14447749285360603	0.16047393957591385
3671	-0.16289341941025676	-0.07960307573296957	0.18130338042439997	0.08579821773032303	-0.1017015785040889	0.1330584279026446	-0.007899597957187874	-0.11389905691984499	0.1141726710518559
3672	-0.09730354479424422	0.07675718188000388	0.12393403406524571	0.04378308690288967	0.023966588088216226	0.04991348558592374	-0.14410313912655592	0.08937600122218467	0.16956940850458696
3673	-0.07982713668571863	-0.10491750137973473	0.13183343220597363	0.09199960570724874	0.08870503986660687	0.1277987149701653	0.03138717188271234	-0.08784070928915524	0.09327992692544743
3674	-0.15729048947903657	0.015009059188110047	0.15800496808096606	-0.04039096300755794	-0.09486173596817365	0.1031027586613152	-0.07112177480226645	0.01556460060934164	0.07280496990695498
3675	0.05382868518527399	0.06326087150121561	0.08306301952053421	0.06356641421450905	0.06407176914782288	0.09025453239490218	-0.110693914433383	0.1280653306769311	0.16927454508571815
3676	0.05942427079932879	0.16708424250754544	0.17733693370065984	-0.03472012520102607	-0.03633168968221268	0.05025414181079531	-0.05462857357670466	0.12922140606669302	0.1402941653700488
3677	-0.25807009003556686	0.001209475589236664	0.2580729241942411	0.03899613182356393	-0.0520437270609151	0.06503266735719675	0.07818183829163372	-0.047277139643633954	0.09136480597879487
3678	-0.24737274656077307	-0.022114617293231036	0.24835928015487266	-0.010815144422041453	0.05102622695002588	0.05215978513783547	0.06494124544457673	-0.1616968398514365	0.1742504903230802
3679	0.06900194984809323	-0.21715940769557193	0.2278584592099455	0.021835834892433733	0.026010118211692395	0.033960711636180994	0.08135269400028221	0.11953629661329654	0.14459317767144325
3680	-0.18615734742938694	0.0917974546739364	0.20756042659080967	-0.017990393991161115	0.014594509663774288	0.023165793495652315	0.06502882147541927	-0.1239604597472692	0.1399819388465394
3681	-0.03290657743213166	-0.06180582451574256	0.07002001701204907	0.048533854346177706	-0.011151383814710139	0.04979847767431221	-0.039208280463163464	0.11483273234027469	0.12134185458287364
3682	-0.15351237912299065	-0.0927952410762186	0.17937950638351735	0.053816456634971116	-0.1529770930806905	0.16216720387353903	-0.0692119850382705	-0.01719015224764217	0.07131479655187202
3683	-0.08457317073170732	-0.13172788715838965	0.15654027425179742	-0.07965250567127242	0.12294768680827661	0.14649455741159179	-0.10495312973161752	-0.020899052712628718	0.10701368998752904
3684	0.17164480922854752	-0.03133330850076217	0.17448127910096373	0.0011282577565632458	0.12892824184566426	0.12893317847233637	0.10270953685042832	-0.024991881838081566	0.10570640055284317
3685	0.022393253074280053	-0.0009187329097600435	0.022412091678561133	0.03365778194101451	0.028600078739477234	0.044167983756259244	-0.07975219176371795	0.15320654848320892	0.17272133217774427
3686	-0.01206390752263074	0.07708472801767746	0.07802302966607932	0.027669711518528654	-0.08860286740134497	0.09282284765756174	-0.09842365831654362	0.09281088744857431	0.1352814745092751
3687	-0.16307041209037093	0.11363272956188653	0.19875702887447336	0.05280522295305368	-0.008174055064593556	0.05343413466428285	0.0311190928883294	-0.0174531738581868	0.03567928278310213
3688	-0.1672288877050241	-0.14126007086584996	0.21890616369596474	0.09629755868347044	0.19318114554622792	0.21585220592560392	0.06264255345425081	-0.025866420474141505	0.06777286486060446
3689	-0.049016398938607354	0.08228686160299097	0.09577961660697173	0.04478322183003662	-0.093191731750581	0.10339359663030644	0.004053851374816809	-0.04822584433681535	0.0483959272353351
3690	-0.07155104675310096	-0.0312674631702502	0.07808461144532507	0.013575031596060376	0.08219304496940612	0.08330653110157002	0.005828538263581284	-0.031291921568165314	0.031830114886978345
3691	-0.03984701731442506	-0.12620632606941815	0.13234735180122184	-0.00584123012752455	0.0847744014812189	0.08497540300523199	-0.02596507415933634	-0.010518484103663635	0.028014702995728162
3692	0.12573300462923526	0.046361072721331734	0.1340079755722319	-0.1440742304032737	0.1638869374235411	0.21821162234024857	-0.14519558206700278	0.1390888674776475	0.20106583525798294
3693	-0.03278461635333701	-0.11559310072804001	0.1201523865986785	0.12951753557745802	-0.01840302235718006	0.1308184362157604	0.25060152570685107	-0.037108024354190854	0.25333402881980294
3694	0.010528342846960139	0.22546768737899311	0.2257133670280396	0.04142395527202351	0.06615841158339904	0.078056899077641	0.008214582737565056	-0.013816705049302033	0.016074224957107888
3695	-0.17012929646595973	0.08822626949187855	0.19164512032518854	0.06763346932416477	-0.005914108883291762	0.06789155217481899	-0.01877242093547091	-0.05509419130511044	0.058204584899667594
3696	-0.011033317765900403	0.10910459585214399	0.1096610547869343	-0.11333068361292367	-0.10793631108116063	0.15650588199164173	0.15318016994955508	0.07244906564098193	0.16944920058243382
3697	0.06413434668276391	0.07570527174320604	0.09921946681038768	-0.25172431441004545	0.12745638035061707	0.28215290067140647	-0.021774304059713236	-0.02462510469487907	0.03287120470135829
3698	-0.03604328298816606	0.025105907340898206	0.04392521863320417	0.013660997874202826	-0.060715685048559884	0.062233570312451886	0.09315610720002226	-0.22754349893362766	0.2458741633755362
3699	-0.07245032454492632	0.08086861830673533	0.10857616199472886	0.1295106576388796	0.05967697542353087	0.14259856884890462	0.08082837402064355	-0.12841113232013038	0.15173214870474575
3700	-0.09708594239198497	0.17927996503861407	0.20387983243662552	0.10841211310545944	0.10452433888256239	0.15059390321931257	-0.25488343624454124	0.12830138353468326	0.285353834894047
3701	-0.2142678038216282	0.09820621916939198	0.23570140694974734	0.08822548108014196	-0.008677846022180682	0.0886512296779191	0.08515398173187307	0.012793343414327434	0.08610964081047538
3702	0.11000277592557087	-0.03117063929279719	0.11433380718428396	-0.07479047431391506	0.17333620490825472	0.18878308976202518	0.10377992112616576	-0.059915709138638695	0.11983390267590861
3703	-0.050845535215140875	-0.038138428148873076	0.0635594851535228	-0.05095927142543468	-0.047063744457967814	0.069367451925352	-0.008442493268156409	-0.11933847825781173	0.1196367338465618
3704	-0.020463154593541238	-0.13497976474193313	0.13652207728315147	-0.02713652372835505	-0.11159326271776272	0.11484531859877957	0.17191386834784192	0.15930505382554191	0.23437678704316672
3705	-0.09005451327988999	0.02921575792678263	0.09467510693584795	-0.031854823120046394	-0.14961516156374072	0.15296871028335723	0.05937259031638067	0.029968110654589954	0.06650708336021455
3706	-0.10016764719271774	0.16500145478968886	0.19302600246298035	-0.03764179498882937	0.06614486991616018	0.07610550930259131	0.010508205053893377	-0.16447714085588258	0.16481247597673093
3707	-0.09044269228946497	-0.10706142481398986	0.1401500241590006	0.0010041764727606016	-0.08145229789934165	0.08145848760854539	0.04176159402473538	0.06690055018065975	0.07886516563072563
3708	-0.11293247289215361	0.020537109302687213	0.1147846518139404	0.005425945558974136	-0.041019157098591705	0.04137646836413056	-0.07034721337332842	0.05926378734185353	0.09198329695924709
3709	-0.07861349526304484	0.12644662404316406	0.14889200908506153	-0.02483822026861424	-0.020584857960420918	0.032259472459463805	0.1159122823712166	0.0306729437543963	0.11990198781948952
3710	-0.10620755105693858	0.01714891705590511	0.10758312719800688	-0.058831322122394565	-0.024926666018635524	0.06389415576931548	-0.035850069804189214	-0.11362111259552696	0.11914270742437681
3711	-0.17120922918951217	0.07056445722102268	0.18518083805449323	0.07403675758743826	0.06670737556117848	0.09965598541142026	0.12137366368364307	0.005109338013835583	0.12148115726700055
3712	-0.04225517733470664	0.045649103322419136	0.062204024353159054	-0.012403561992732074	-0.0074383615280918984	0.014462972458320775	-0.00946751293704908	0.11569353220548267	0.11608026186821879
3713	-0.19887880992004103	-0.011009550901966161	0.19918331066199998	0.06879575291697973	-0.11895117010464051	0.13741265039535933	0.01771722882206134	0.1363272514214509	0.1374737054031089
3714	-0.08512580063037234	0.13803682283579924	0.16217449365286676	0.06105618126743017	-0.09583083013450873	0.11362836474767361	-0.02097348066488142	0.001172017540996841	0.021006201853656436
3715	-0.15051547766476037	-0.06120014517557896	0.16248189679519046	-0.05606944232295738	0.10314896845647835	0.11740311774413409	-0.06774859120108638	-0.024763262124063285	0.07213245289574581
3716	-0.06165080216950597	-0.05836437922611641	0.08489536012405796	-0.08549801167724003	-0.11157483142480946	0.140566187286403	0.09526444803979335	0.012713754162773816	0.0961090766017338
3717	-0.04815887231006279	-0.004737980763285526	0.04839137778458261	0.07537112743147258	-0.01454314377327293	0.0767613827461528	0.01123918420327835	0.17842076414813926	0.17877440627998506
3718	0.07044175789405728	-0.041951569730691494	0.08198765430279155	0.10986055157614821	0.03152734843931594	0.11429485768060416	-0.18216208110742385	0.015076823005496188	0.1827849402585638
3719	-0.17353921476207432	0.05649572459691244	0.1825037697089228	0.044737184951562134	0.13856034922777477	0.14560352363700949	0.035343324821476396	-0.12852347124662908	0.13329453578717876
3720	-0.013265497086481953	-0.012058400659669285	0.017927030970592252	-0.05742800899570506	0.20731168765288754	0.21511883240362564	0.05534760862323184	-0.03718335195247412	0.06667802818569254
3721	-0.14198773771305484	0.1449915207590273	0.202936095244012	0.1357461136005207	0.0019097819889130876	0.13575954708561255	-0.10794736510756271	-0.09983178416184502	0.14703407347483322
3722	-0.06327791807127016	0.01709734232599936	0.06554703677548504	-0.1622647672591116	0.07455118656975507	0.17857136980101845	0.09960710513605216	0.07585356028402906	0.1252011900955713
3723	-0.08469555541665609	0.14190430335972354	0.16525788459055232	-0.0873558069520458	-0.10865316307503739	0.13941501660313985	-0.14037327914991976	0.04838716117778191	0.14847887009990998
3724	-0.017923194356875158	-0.15644417844718053	0.15746752638549824	-0.09493786405579278	0.07840085852383473	0.12312551583140896	0.05297942623358744	0.148603239780647	0.15776483282830997
3725	-0.05856427931429571	0.08827740366454064	0.10593712668066421	0.017747356605441925	-0.06610404852797648	0.06844496985366998	-0.0286891097426973	-0.021450209646866055	0.035821453232986446
3726	-0.15658744348358603	0.09072976398627246	0.1809738034349998	0.0407617493882161	0.03465990360299493	0.05350541216509444	0.11148264730339658	-0.0072178518406339305	0.11171605987935156
3727	-0.029618540607613174	0.05978908734862783	0.06672325616834568	0.06679693425302065	0.1957408842567439	0.2068243800793668	0.04577769664398166	0.03301772935712825	0.05644260768186546
3728	0.04733948293468773	0.022295167383970367	0.052326868176901686	0.09729709999735953	-0.07272559243399236	0.12147319647877611	0.1956075130761763	-0.03231394574037797	0.198258644858575
3729	-0.12477492719008683	-0.07823326613691804	0.14727262605705554	-0.053072903397321576	-0.0915004652347774	0.10577839199572914	-0.20890642730219522	0.03220965119641069	0.21137492045737546
3730	-0.04588795015727872	-0.1154199018702422	0.12420731748722873	-0.0671524981897176	-0.042245749456915276	0.07933575083338207	-0.04620186211194375	0.13748965234996294	0.14504487776521005
3731	-0.12132813840855058	-0.0832759753646784	0.1471577563114596	0.09617150841294186	-0.09583001473080255	0.1357657937542678	0.0299813642581512	0.025892035814386365	0.03961413537354327
3732	0.0019419822776372542	0.02552816451821378	0.02560192334250781	-0.03608247513371493	-0.10531150300272121	0.11132141607286225	-0.028271821888212503	0.08830974164671414	0.092724896239296
3733	-0.08171021030843056	-0.09395737060728253	0.12451725165647606	0.15655536739519738	0.10449838469598723	0.18822724421378476	0.03279853698327813	0.06189191145894727	0.07004536196127215
3734	-0.004234041773095585	-0.059887154793476984	0.060036642302798655	0.07349988771172251	0.08900717462994118	0.11543184408663264	0.003516035235588015	0.16575923881505386	0.16579652516359913
3735	-0.03469559676486174	0.021349257535546808	0.040737884483475414	0.02241972761142268	0.1039632092110739	0.10635315254206575	0.179036175172387	-0.05025015332909066	0.18595437593655806
3736	0.05890185751523435	0.11620272207547902	0.1302785532483992	0.002064760998824775	-0.1612487055072666	0.16126192441413892	0.03351309965391994	0.028047578818393516	0.043701195933149986
3737	0.131788333731516	-0.03628555879275089	0.1366923797606568	0.06311636109022069	0.13703586525245715	0.15087247397308998	0.20751949229374433	-0.023051097008159566	0.20879581594259256
3738	0.12234088149409077	0.18292215212381016	0.22006318415936255	0.02679766997800498	-0.009047788009893731	0.028283874984203383	-0.05055859528626281	0.08007097518222181	0.09469705710291158
3739	0.039664884241086634	0.08308465287138392	0.09206716344396175	0.06827621554087364	-0.2636074587429478	0.27230595644146083	0.018535548953223242	0.05394991967802114	0.0570452487790374
3740	-0.06004561747413628	-0.0032033760305766453	0.06013100527883741	0.034860284462361155	-0.045156616296693215	0.0570469931561999	0.23417761800707187	0.08661223373146891	0.249681468690451
3741	-0.061452397502666074	0.007524736038039164	0.061911378689767885	-0.009328308743700215	0.09205498668617078	0.09252641740502479	-0.11594679256131922	0.06552012037057299	0.13317862020096155
3742	0.08646383632364185	0.010841394976502909	0.08714086777648057	-0.13130733856080698	0.04398804366526603	0.1384794755385062	-0.004375472479634849	0.03350611969754806	0.03379060248954523
3743	-0.1258363382890472	0.1356190085616607	0.1850062148070797	0.07266400971026352	-0.009524836491517067	0.07328561125734986	0.0594273633373831	-0.13920232316863096	0.15135685742237553
3744	-0.04453508079423141	-0.04597606386444649	0.06400915457820375	0.2067848146523004	-0.030199600214519038	0.20897840898978776	0.004591446044967813	0.020853453661381763	0.02135293671585356
3745	-0.05641496055611494	0.10677424914505493	0.120761699454083	-0.0530132679216922	0.11603165546498058	0.12756861544157747	0.031688729177052684	-0.09448258808152224	0.09965508018881525
3746	-0.16717185759430986	-0.03540267775421431	0.1708794299022002	-0.1369835275360889	-0.1650532352388354	0.21449255763088088	0.17720162258467842	0.059760968193111705	0.18700745537550348
3747	-0.017947444203495744	0.031011879234060975	0.035830816444306364	0.09341037686340492	-0.05395652505796553	0.10787402422313815	0.0018477992456154457	0.033053229905509664	0.03310483906075629
3748	0.034046898807459654	0.15436226113397686	0.15807244851902388	0.10719325051743693	-0.016956227368224108	0.10852606416459092	0.10436369666989684	0.2885215443534136	0.30681665981280265
3749	-0.12388183907613486	0.08594128326450752	0.15077338698203901	0.05058918843568117	0.09838117754875861	0.11062604613047157	0.008741259059103192	-0.010616791696873148	0.013752304384107714
3750	-0.1267015561353318	-0.019471286876876024	0.1281889829109984	0.04161176545736813	-0.019521108336966877	0.045963166722742387	-0.04604696362028858	-0.15481412927372207	0.1615169882130945
3751	-0.08295291976659622	0.0043711987380626385	0.08306800994493	0.1289879214423319	-0.14881674556057867	0.19693731905673742	0.026397214833137207	0.07304324083224513	0.0776667752789065
3752	-0.005388105628286897	-0.05827340768092698	0.0585219764277412	0.15168429583209042	-0.23955963603054722	0.2835435501244304	-0.06734274143416998	-0.19768821414360904	0.2088436612281036
3753	-0.1178339982435694	0.014182522625800211	0.11868443491080391	-0.05154973092855008	-0.008356059796092363	0.05222258605356292	0.008865039665884587	-0.0548323299320898	0.05554433665153683
3754	-0.029941027078138747	0.014891035921838117	0.03343961801993724	-0.09309723533942281	-0.1736428489281843	0.19702521212205334	0.09830693119873102	-0.02670922402358918	0.10187067963675468
3755	0.018902760486986612	-0.006511908728001731	0.01999298150127208	-0.08259722695219855	0.043402213995115	0.09330623816160821	-0.02033116812459491	0.046885600336845294	0.0511039716289931
3756	-0.1570422473281286	0.00904589889133995	0.15730256111272142	-0.06555793160911778	-0.04130577381015618	0.07748554282523643	0.01966147555919435	-0.051482854118980285	0.05510950815785786
3757	0.007726806323423085	0.07556944512397323	0.07596344234106886	-0.10089713973205347	0.08962910055914337	0.13495780256491494	-0.029753009860061255	-5.0170582808719236e-05	0.02975305215974122
3758	-0.017348820669212395	-0.22895904997733163	0.22961539178621002	-0.06289083879643638	0.1055478231635569	0.1228641549805509	0.016379981949789717	-0.14074059245394444	0.14169057192686715
3759	-0.15002347282967415	0.03390247354577062	0.15380643716177048	0.08528467037958683	-0.055263625232057516	0.10162452103475852	0.04367421525873688	-0.13473485865652007	0.1416365744278607
3760	0.04869905575492812	-0.03792645323641114	0.06172530993454208	-0.029097568852532733	-0.11992625205934172	0.12340573101006554	0.14267657659891422	0.07250481146989443	0.16004234813408225
3761	0.056515769539888745	-0.1135116643115666	0.12680272134882437	-0.09266119441687454	-0.14281126401220823	0.1702385211388024	0.03152928467219727	-0.0528932267501397	0.06157750586035576
3762	0.10170120347963042	0.03570170397631444	0.10778565051071305	-0.12265834898362847	-0.07991922730473038	0.14639724542618537	0.3199426755311821	-0.0038506989242628525	0.3199658474091518
3763	-0.040536083079990466	0.11252503103213654	0.11960374843729264	0.04206512732077669	-0.03501887655691602	0.054733871156914124	-0.039721444448791436	-0.07577634869262877	0.08555611123867941
3764	0.03094785680933012	0.05574009646449789	0.06375522092317092	-0.027780496737497478	0.09028020897954303	0.09445777962863658	0.07522935352445582	0.1869337201621476	0.20150352693034349
3765	-0.10590577060948148	-0.044570142926254615	0.11490226233131737	0.08054884848059143	-0.014050834262568082	0.08176516944899848	0.08937188133128367	0.0716948374688114	0.11457522809216805
3766	-0.11710218555360247	-0.034077634061173825	0.12195985816914356	0.21311490973996286	-0.011901164565540953	0.2134469547018383	-0.08348743216753877	-0.007587611359477494	0.08383151660367275
3767	-0.0878314863132631	-0.11243352091420675	0.14267328626327455	-0.17301574417384397	0.10076010355033874	0.20021749723614068	0.03414636427656348	0.05571241762227145	0.06534407142676489
3768	-0.09418043806347183	0.01120719406990621	0.09484490557087394	-0.0957326571944512	0.1041946550252198	0.14149652924837014	0.05973432754970956	0.1121709697089829	0.12708468174122933
3769	-0.09841698678423712	0.010016028614145559	0.09892534618027923	-0.09640879641090978	0.1067630560402867	0.14385063837349366	0.012214343342349944	-0.02380097829826094	0.026752135451942834
3770	-0.0923161125022908	0.05781086261709554	0.10892364511008759	0.0339600308733219	0.030108104566598962	0.04538481747798744	0.22713719858711112	-0.15139485343660036	0.2729683289854163
3771	0.037408139736649526	-0.04041296053583639	0.05506883236303242	0.05101076614455886	-0.06305662861614518	0.08110632943913398	0.11900977971252824	0.07345462457977289	0.13985317135975098
3772	-0.012978718450068268	0.0060490039008305515	0.014319133381542533	-0.0262617558668531	-0.17242900728870894	0.17441743713224273	-0.09076061732547315	0.12562185279876284	0.1549785132135904
3773	-0.1084277718977096	-0.12885099235999675	0.1684017813173533	-0.027787062669336785	-0.012629800329838613	0.030522658930067698	-0.16281945665528674	-0.15055768600146302	0.22176066441016523
3774	0.03837209091868901	0.07361529992006154	0.08301584031853648	-0.003197174829653614	-0.01322662535564384	0.013607554710157559	-0.05940475060884967	0.11736915426696763	0.13154635216623406
3775	-0.08532394007495793	-0.06644947911468425	0.1081466967804744	-0.04924978262984924	-0.05778502170562589	0.07592529106040394	-0.0061360752800105455	0.20436428283729854	0.20445638048113177
3776	0.025545703885483762	-0.027505986820801135	0.03753881055642155	0.02044526778063807	-0.01543635687305797	0.025618159343215922	0.01856912423638585	0.05560996882339297	0.05862832939326405
3777	0.03683923675102261	0.10825635666232152	0.11435282297432652	-0.07119345756307191	-0.004452621843758436	0.07133256087558076	-0.052368431061278226	0.15433499028078146	0.16297773405219732
3778	-0.03586005603044942	-0.0023406603010126836	0.03593636471809174	0.03337934172131405	0.009353816949577987	0.034665174819614994	0.07902693435736392	0.05331645829347664	0.09533048347135947
3779	-0.005311875098984498	-0.10935072504165268	0.10947966516299881	-0.06091524672545123	-0.026512042793888912	0.06643459713679006	-0.14607860473608006	0.14431689916855076	0.2053444086096954
3780	-0.0018691701136418503	0.1044917563540515	0.10450847306734605	-0.040632443077773556	-0.144191963514494	0.14980760251947722	-0.1519319700914016	-0.05128130282310514	0.16035303413122426
3781	-0.07115991858345364	0.13271772145895136	0.15059126004539422	0.016282894082687266	0.07279396933531439	0.07459285898327468	0.05985635005881334	-0.0019830747800919845	0.05988919124471995
3782	0.03588807487223398	-0.037104329524054736	0.05162058879424673	0.01754517291075696	-0.017049090792683484	0.024464353441804358	-0.06974613343163336	0.003301400029617855	0.06982422481359005
3783	-0.1250566175444622	0.03726293080316414	0.1304901666935225	0.03902190503508164	-0.04449853535436102	0.059184700060490696	-0.08759344050273393	0.14890804664569493	0.17276057760653166
3784	0.14683757820043902	0.029538781881440913	0.1497792175397154	-0.007963608015867403	0.04929381299227845	0.04993294555649714	0.18513863366023062	0.0630314535819373	0.1955742258433585
3785	0.12004383793735618	-0.039277765434552976	0.1263062385009624	-0.014670113165139859	0.10122905673972313	0.10228652965416363	-0.1647161240798982	-0.08441156682514923	0.18508569406029482
3786	-0.1856573085228367	-0.014840285297752746	0.1862494839607951	-0.040042973015020925	-0.042779103845846565	0.058596001687277424	0.06680016175358645	0.13411973351068174	0.14983445707607312
3787	-0.06536626666155479	0.02180286010044857	0.06890655647925835	0.05502920044841017	-0.05525608071383277	0.07798363519255118	-0.0603236176196034	0.019466739803232262	0.06338685038147007
3788	0.036770048294777015	-0.14504307774862868	0.14963131642271607	-0.05476276780636623	-0.11364592246924865	0.1261521162394847	-0.055750540829145476	-0.020062178320040827	0.05925043292404987
3789	-0.08717481491225015	0.020288415782978245	0.08950457066523515	0.1612562953957329	0.06460972097158585	0.17371818801951064	0.04183571721234606	0.1909282224967962	0.1954579580893485
3790	-0.06917929113437711	0.007352205167611181	0.06956888128094024	-0.10912593647195423	-0.08532330743925028	0.13852269418132834	-0.051832631340628856	0.16477985783653154	0.17273975576085862
3791	0.0679314939390985	0.07296451565146114	0.09969206795452733	0.07056879674204462	0.17609170054900883	0.18970567222901322	-0.22432306060934984	-0.08495324950389785	0.23987056952118482
3792	-0.0965609737363464	0.05529775715390564	0.11127382259616904	0.11748010406230076	-0.08836486132616814	0.1470031413531083	-0.0882626815161158	0.10908349390238833	0.14031931296285513
3793	-0.016193875004413813	0.14366017891053334	0.14457001276981693	-0.047877617224743464	0.13921001663629468	0.1472130937213008	0.030421684406058375	-0.09443268789945267	0.0992119520320876
3794	-0.038003149536441475	-0.03184107409543244	0.04957916270208635	-0.10701202692265253	0.011146641965026178	0.10759099187753124	0.06604967043594408	0.008154096463379348	0.06655109506109512
3795	-0.014240234122364508	-0.06357529015416094	0.06515060848561206	-0.1427195737019457	-0.08509677931010044	0.166163589774105	0.07295445968001248	0.0032985597625839053	0.07302899207650276
3796	-0.029736111588005508	0.0065011938500872946	0.030438492962870687	-0.0006365170006665249	0.04853966822189142	0.04854384147328509	0.020691404648173775	0.0625362376120088	0.06587044284791238
3797	-0.12465807591347518	0.1153983709875519	0.16987177492753291	-0.06198665783065871	0.04596716288147082	0.07717075749522503	-0.06571984190222237	0.03819088886609812	0.07601079931191199
3798	-0.06259192587542865	-0.0044408480606971295	0.06274926546417378	-0.08956035020193533	0.1227408606355832	0.1519420126161851	0.0359439412890752	-0.08421040258185968	0.09156068380255449
3799	0.024927113985596362	0.02721641197098262	0.03690655893232475	-0.06782565934675819	0.03718083280200108	0.07734813762252357	-0.0335728897133808	-0.053996060977125095	0.06358233657826867
3800	-0.10747375024221703	0.14339189238009847	0.17919777284183022	-0.07169947692353545	0.18088580242314053	0.1945777184298655	-0.2687460757610304	0.09275243716723792	0.28430171972293083
3801	-0.18442251924690503	0.05903709046658718	0.19364153391288513	0.03724303606433218	0.00892749543348481	0.038298092772408907	0.003219591837694229	-0.1073553140764541	0.10740358109511736
3802	-0.052592295388110846	-0.07215973485589353	0.08929152741813279	0.010788054996032932	-0.14370330819106128	0.14410767819811882	-0.04575330409245816	0.10813662353313777	0.11741760593933312
3803	0.01178543416482238	-0.1333228805000515	0.13384276940979808	-0.031145304906478807	0.021652420060385816	0.03793227270002328	0.08420397682924906	-0.052108497769991755	0.09902325612554835
3804	-0.05883609146509889	-0.028416719509815107	0.06533908177032326	-0.16765249811166574	-0.05251481771190337	0.17568484909745782	-0.07713912924792776	-0.053500166819042495	0.09387605184920102
3805	0.02696419899362753	0.029803158957934367	0.040190749075376134	-0.03581135501473181	-0.11984776095230383	0.12508372777172785	0.020708523991537515	-0.01511603718599761	0.025638594854565402
3806	0.23975170346291522	-0.14715718063637626	0.28131142018449357	0.08506104213641881	0.060885754410308336	0.10460619474699383	0.2272972032803915	-0.1358244421888973	0.2647872687932951
3807	-0.06160789335704105	0.10033092850169269	0.11773626347860848	-0.0003210726233621409	0.16119180373571226	0.1611921235023655	0.07088149617661706	-0.08483135435704098	0.11054657471982401
3808	-0.13060063529728255	-0.015127890654369997	0.13147387198871258	0.0024740877290462403	-0.0098051898217361	0.010112509952098657	0.016222153800064906	-0.03917774134760213	0.04240346319597697
3809	-0.08194378946903472	-0.010579538914633212	0.08262391467481871	0.04226396174242315	-0.05948684895795867	0.07297210193705535	0.183719275049781	0.28671733179081044	0.34052841346069607
3810	0.14379890508534454	0.08197060085266121	0.16552131134053474	0.03094530070846135	0.06591588959520563	0.07281837774260311	0.19763468124835473	0.08054195758889296	0.2134161993954297
3811	0.006998755731192669	-0.07356584538711805	0.07389801207952931	0.1176746017530121	0.07050344695887482	0.13717889025215532	0.04568139809466767	-0.0439737605643829	0.06340726890552205
3812	-0.028434294036640658	0.23368824724515302	0.23541177960729553	-0.01921043191570346	0.039186430513682036	0.043641918275798885	-0.13620793312401433	0.07007315666101926	0.1531758738521041
3813	-0.09839261409155045	-0.05820976822706596	0.11432184229104038	-0.021425300470680402	0.06634697290945153	0.06972061613688188	-0.2030771253477688	0.10876681648644577	0.23037043909345134
3814	0.0781166890702807	-0.09941825136065785	0.12643656834521355	0.030684245983509318	0.09281498513495702	0.09775553394656898	0.11320910606970751	-0.12494903352630647	0.1686077183175798
3815	-0.07448866103940936	-0.11418003418670171	0.13632916353561478	-0.07204726108096447	0.04797746469524236	0.0865600655490272	0.3097241261609438	0.10275411388397993	0.3263241367815782
3816	0.08004874723109223	0.08017552375870421	0.11329570399291335	0.08982673810617088	-0.17341580565366743	0.1952994739606463	0.14948933186529736	-0.03363896452778333	0.15322741359180633
3817	-0.0010259854286623939	-0.08890120169110442	0.08890712180822331	0.059639002456255454	0.03293111816962297	0.06812686076635936	-0.13314209227931412	-0.21650081724499248	0.2541641607392022
3818	-0.07091319381030357	0.12931116566012385	0.147479010780374	-0.01909219835318395	-0.07088218838427139	0.07340842368625455	-0.09357607203932987	0.019318197650606213	0.09554932767308066
3819	-0.14200187917833454	-0.05938328903715865	0.153918513204387	-0.17002089753125774	-0.024773276415665294	0.17181624143747706	0.08412624480588227	0.14628444865339682	0.1687494147633334
3820	-0.24447733143911043	-0.045607940446650126	0.24869509407982668	-0.07580042405429277	0.0343821580738614	0.08323362950530631	0.016221180242238818	0.12855474177779994	0.129574103593303
3821	-0.08025995221660329	0.05635494217044225	0.09806905443026018	-0.15755638144980647	0.07029941552502789	0.17252831987449901	0.1340694149922343	0.007825496589555026	0.13429760397428195
3822	-0.14176209066785223	0.10702891201355987	0.17762792110849773	0.04303845762701091	0.19985968893211042	0.20444119960260443	0.13291280007950068	0.08174101037497136	0.1560365508529796
3823	-0.11341714680276585	-0.16395425869049057	0.19936009663829027	-0.021317666325833592	-0.05271160289128273	0.05685908878049195	0.061379759614534075	0.17277855169497378	0.18335730914297013
3824	0.04931175966161193	0.06327837040471421	0.08022344920284086	-0.03256576178120662	0.05303209401091894	0.06223288387639803	0.016013577210713722	0.0321031135505154	0.0358754031994175
3825	-0.11715859139348427	0.0948032519351783	0.1507109555234466	0.18253983976205657	0.033135047132499734	0.18552284077393344	-0.063546309837739	0.01190127690213023	0.06465117080065219
3826	-0.059032746200142955	-0.063352695603978	0.08659347067891889	0.011256199375977466	-0.09490371223379836	0.09556891032206741	0.17140839108144568	-0.005912880187312386	0.17151034570905435
3827	0.11395324254900804	0.11069918283731388	0.15886991712807713	0.12130035712048118	-0.12900763793564998	0.17707836480861244	0.20118646520546218	0.04367403337484085	0.20587232687540927
3828	-0.002380962207603717	0.0032234105517124382	0.004007412708834498	-0.0022763920558388894	-0.04701907712659484	0.047074149749396006	-0.1566229973974046	0.23255067856596093	0.2803757860715442
3829	-0.12619004958650196	-0.07358140948441076	0.14607584480795022	-0.07116495243268743	-0.028455742028633303	0.07664319740946872	-0.0813825913254039	-0.09211046242499323	0.12291242190675358
3830	-0.007177530741793873	-0.02996120641275067	0.03080894086554824	-0.12590110191288703	0.04180429450870708	0.13266004109093998	-0.08285531150180257	-0.025091853424901802	0.08657137952208856
3831	-0.004939257861189659	0.0004474239812650753	0.004959481468695587	-0.021731256437050348	-0.04921128560581571	0.05379589331268704	0.22924133439269143	-0.06203378073778148	0.23748637718143942
3832	0.06935987646901093	-0.05703913972131557	0.08980120224108482	0.0151030052018935	0.023628947201744795	0.028043322056975798	0.11420742393598059	-0.051759213002329434	0.12538880258106502
3833	-0.030887343905615566	0.14840764575193444	0.15158778753968088	0.11962837805496787	-0.006026763234946194	0.1197800931338443	-0.04039030448742019	0.035374655332168714	0.053691181179559164
3834	-0.04115475929850216	0.004170729724387274	0.04136555571186658	-0.21170186006037037	-0.17288579029904183	0.27332613127973127	-0.05432476460951797	0.06686360032626801	0.08615057224691222
3835	-0.1929241950497649	0.022511158316824594	0.19423310038292876	0.135388167886769	-0.03397181344424704	0.1395852431757264	0.06413266180815358	0.031953593452051024	0.07165214892170338
3836	0.011753567022929855	-0.09467741784135834	0.09540419166299594	-0.061477890734063595	-0.045810810116391605	0.07666916833140652	0.01647990998347941	0.08616349739772475	0.08772534250073524
3837	-0.07806702536031582	-0.03402012006634016	0.08515767151546824	0.1164614509656847	-0.026668356989042838	0.11947581690671803	0.09344055951323953	-0.019951329890692697	0.0955468143192357
3838	-0.004222711088739471	0.000332637651008571	0.004235792339790962	-0.08484657104917649	0.02289860759209848	0.0878822328372457	0.09041290671988887	-0.014709598802500305	0.09160167028209608
3839	-0.012916772605596764	0.0458768821394933	0.04766058465215943	0.02733207327454239	0.11247918336863975	0.1157523603247944	-0.05217839755598049	0.01842550855723431	0.055336105185517584
3840	-0.09142920938516888	-0.061894034306070066	0.11040911108906742	0.02896528782974253	-0.004273416968887055	0.029278831801316844	0.061552411910668486	0.12395348114039498	0.13839495980288755
3841	0.09979580657359988	0.0808443353542233	0.12843289908953032	0.03940600242888854	-0.10372337258236272	0.11095661786160033	0.011994487169810266	0.017572705340344583	0.021275988706645765
3842	-0.0484191519668267	0.18058831064532535	0.18696671420046723	-0.11658024855846452	-0.08497361194383378	0.14426180742225095	-0.15449653015353698	0.021987607063480005	0.15605330081052676
3843	0.023154188204104413	0.054721004208451274	0.05941805056523168	-0.08820729142123955	-0.03200045702671477	0.09383259300365784	-0.018934302304158695	0.17676918751691845	0.1777803517240776
3844	0.26643782996429166	0.04946935288586232	0.2709913912120213	-0.034824725004365016	0.04849055306000435	0.05970004361551793	0.060402918758153214	0.14129621393612019	0.15366565220369158
3845	0.10692262751044365	-0.13970153286076598	0.17592318368363152	-0.05515663895326736	-0.11412586297808679	0.12675554197396707	-0.06592294833267304	-0.06390679202620568	0.09181455867101353
3846	-0.0070554028527445726	-0.07369710983856372	0.0740340645106821	-0.1441999230855416	0.03889179589204118	0.14935256812517256	-0.1052991463257575	-0.10921271522860626	0.15170803335531685
3847	0.1200141339915799	-0.06584323326779895	0.13688945804884567	-0.15181393489194253	0.009380995469672056	0.152103497341044	0.05639024856230052	0.2306776677923579	0.23747009611957348
3848	-0.002919563636874922	-0.09926534643836554	0.09930827183753875	-0.06001652008308438	-0.024927288090367344	0.06498732472123653	-0.12920136788785463	-0.09523528534361379	0.16050779743854282
3849	0.14928939305739633	0.07101637306560181	0.16531983584203835	0.014285953011760852	0.033164786563849136	0.03611082277212618	-0.05592468603452033	-0.05807511149013275	0.08062437027754711
3850	0.19936011991668126	0.08163224253278566	0.2154258119031354	0.08235854627248801	0.10520192825494085	0.13360529874475516	-0.09293519682035226	-0.09001099410365533	0.1293790163340481
3851	-0.11568354997166816	-0.011763560643984473	0.11628011477923533	-0.038613525943013566	0.015664099258686757	0.041669753915013374	-0.005714623994697742	-0.10838070289546836	0.10853125673056845
3852	-0.1373293347466269	-0.19201848197332552	0.23607296245290657	-0.10677803023654195	-0.016386307416761746	0.1080280464136628	-0.018060526849065048	0.037910066546349194	0.04199232996172543
3853	0.02754614819593561	-0.09551924350916427	0.09941185120998135	0.00814476956038972	0.07848388408426255	0.07890536947599835	0.21194570290462106	0.15310891901595064	0.2614638064091602
3854	-0.08316664073359809	0.054558226410538334	0.09946501998177519	-0.07204973746449937	-0.14151056976347642	0.15879674437307276	-0.012561075718098846	-0.10312404478002579	0.1038862321724519
3855	-0.023922856755005	-0.11680410380343652	0.11922877899502478	-0.17216462624874707	-0.052029108335492014	0.17985462642244468	-0.04508121522780408	0.13929710275770066	0.14641037805806323
3856	0.010018624771445649	0.08719778075577658	0.08777144074836361	-0.03503868027329923	0.0059533593694073485	0.03554084415254932	-0.08395292508116854	0.0185889513548293	0.0859862939203482
3857	-0.05784411903764298	-0.006191160616346457	0.058174501089553056	0.05985417734728361	0.09410687796339721	0.11152859286271756	-0.09175898874222295	-0.07999226988874483	0.12173115976178488
3858	-0.12579053357684034	-0.0116366161664988	0.12632762632675648	-0.005302100072398166	-0.09368086205061565	0.09383078481886531	0.02593217270248802	0.09997027491152853	0.10327891094971062
3859	-0.08688552493554239	-0.017537496316937445	0.08863779228067084	-0.09330464007067854	-0.07736959688154776	0.12120977840228929	0.09131158631281647	-0.07610428534058312	0.11886828021875231
3860	-0.14262937244365476	0.14692019977082568	0.2047649456922989	-0.13130204898659492	0.1688222558111034	0.21387188250265113	-0.16730767823962311	0.027249209937233898	0.16951217844195354
3861	0.04779954422445042	-0.06554407621988065	0.08112226793909744	-0.11237997551838888	-0.03670677734651322	0.11822286750320421	-0.06295735685063332	-0.011580116031169351	0.06401349755257349
3862	-0.0836606235770209	0.15821490833529328	0.1789722245401259	0.0890593657019709	-0.04042067173250013	0.09780286970505479	0.010566206072965358	-0.057814134628363066	0.05877175234415645
3863	-0.12657631275844952	-0.02409574767257886	0.12884940049307728	0.0802217946856396	0.032142051356513386	0.08642133884631538	-5.672966097730964e-06	-0.022809311580166927	0.022809312285636353
3864	-0.047021675979054184	-0.023634808168995543	0.05262738991308974	0.0792492136639602	-0.08567463974837247	0.11670724811411425	0.07631611705189781	-0.0825187911579078	0.11239884615084521
3865	0.02780370929216703	0.07135280580776387	0.07657851622383263	0.15039328780654887	0.02250649108374339	0.15206802148435436	-0.006530508342452136	0.14320980386512214	0.14335862535019506
3866	0.149903770371109	-0.02979129985808008	0.15283540793516476	-0.035960222897475476	-0.06386736386031844	0.07329514170326999	0.08388263529026707	0.1548235458909662	0.176086986644363
3867	-0.00885974907903159	0.011051092113323757	0.014164102182650606	-0.21111405182212745	0.016113462830007697	0.21172809582370017	0.29819392763803837	-0.12228250478237325	0.32229276978556437
3868	0.02223991359219875	0.005370662158077795	0.02287919947473415	-0.1182709140557684	-0.1389977939662883	0.18250587891649322	-0.2761949193511705	0.028558633878747606	0.27766747927047547
3869	0.14848512555320242	-0.049283069525599695	0.15645016283921018	0.01718338345941144	-0.07208474754427427	0.07410451737670874	-0.005911410817500924	-0.01679051759271838	0.017800737593837292
3870	-0.10512480055877782	-0.019193949312826555	0.10686267534900185	-0.04022778701446123	-0.1311502568194211	0.13718113832404574	-0.07815583489122818	-0.03158060455281697	0.08429513100687563
3871	0.00838588659136547	-0.020023174418218014	0.021708307343172188	-0.04380147942893088	-0.0752296777584024	0.08705213389570712	0.01640856377653835	0.09863177190998089	0.09998733617469374
3872	-0.1868440460508449	0.16131596839812135	0.2468471980899802	0.03823309611119969	-0.13126708506660095	0.13672167809140762	0.18591561490062025	-0.14010344750375053	0.2327951714841008
3873	-0.194088387839472	-0.09772942501508487	0.21730472339069024	0.14890436656821265	0.04490263031851201	0.1555273499825725	-0.1488749339682925	-0.08595544035348167	0.17190719499318344
3874	-0.1552722799507946	-0.0858822470471752	0.1774408106355186	0.022117739113029184	-0.13037100164074134	0.1322338551668301	0.042247868720313865	-0.06466463274645551	0.07724245684623736
3875	-0.07426832736619116	-0.08993818891254482	0.11663902552165094	0.13465918509922797	0.034798095367782875	0.13908272204991334	0.03582866679141204	-0.00993872872292683	0.03718160422410473
3876	-0.1865840770187288	-0.01976716142813638	0.18762824538927217	-0.2076126371901904	-0.15989258163007458	0.26204702780492606	0.1487745944080083	-0.11176089724254867	0.18607626956097034
3877	-0.1743014987411641	0.0046002130931566635	0.1743621932183651	-0.10789480794200992	-0.011633329677961764	0.10852015453471926	0.09371218334108207	-0.03283787981277989	0.09929904157216804
3878	-0.0785395548631315	-0.04689578879517383	0.09147500579295087	-0.19378440863336696	-0.12393310143519962	0.23002567391648093	-0.08920706244429306	0.012268892148232	0.09004679730276337
3879	-0.07437711190130054	0.10838283613610468	0.13144882633056978	-0.04380346031244062	-0.00783757711692008	0.044499109546228335	0.060764293322035985	0.07148053321429229	0.09381772738414616
3880	-0.08479023774702926	0.048315825281955715	0.09758997586778172	0.030934172182525813	0.1206552208558171	0.12455763857902959	-0.09448493166886424	-0.009788454439923931	0.09499061086650833
3881	-0.12102556694507885	0.1775252865283626	0.21485440468222894	0.1454156311014628	0.012116556958634174	0.14591955565025733	0.11341981579521986	-0.25276820242241577	0.2770484051043805
3882	-0.21450544719379713	0.02915062421300661	0.21647712527613355	-0.010861682435211847	0.03994445260621731	0.04139487213814932	0.09291388224210612	-0.04896839963596241	0.10502806137507864
3883	-0.18118550634119496	-0.09004044901986838	0.20232515950275368	-0.023645005662305617	0.006630335840706606	0.024557028446679438	-0.05964618721033918	0.17562163957823249	0.18547406270656128
3884	-0.15499446176893103	0.036872112121712555	0.15931991661859723	-0.10022731064397729	0.003167205667205667	0.10027734036492342	0.09108400323194697	-0.031081914791635284	0.09624126491205215
3885	-0.008012634075673404	-0.1105909158439769	0.11088080524617515	0.03390551025923167	0.04520678962117808	0.05650873785347111	0.007000703932765488	-0.031003901678101645	0.03178445807025239
3886	-0.05021398051498546	-0.23586845398651665	0.24115424820050105	0.004983668640478291	-0.07501151473735862	0.07517688671600505	-0.03179710991023975	0.24358338476685465	0.24564999803199963
3887	-0.14075263009649253	-0.13683129633340013	0.19630106096340594	-0.09981625478469289	-0.13545534666055267	0.16826002394559803	0.11328713618131733	0.031114768866135893	0.11748235640196104
3888	-0.03796221746983224	-0.07600463924437412	0.08495784332181633	-0.08240957339102449	-0.13201965193482038	0.15562945185112545	0.07109961632336056	-0.001590561048507514	0.0711174052238839
3889	-0.08334708486389752	-0.09671608426736994	0.12767434163261912	-0.24060771249471238	-0.02031409613170572	0.2414637318803516	0.07687684095799681	0.18659419277310454	0.20181040967286012
3890	-0.0887505024118916	-0.10947421455488036	0.14092996604970556	0.02257063450138753	-0.016217898951998783	0.02779305287679762	-0.06345452640707254	0.007581973524541743	0.06390589365678816
3891	-0.004012756390561525	-0.11543495390351821	0.11550467867821358	-0.05194888985979267	0.10170075862890735	0.11420040045183792	0.22186014591235795	0.22353665050677163	0.31494532615049126
3892	0.03209102719609884	-0.14130183886484182	0.14490011626319171	0.10984717409654565	-0.012945524584124199	0.11060736080277377	0.02960486656410333	-0.13986426895320658	0.14296314858764572
3893	-0.12879871829321138	-0.0009549119409035629	0.12880225809662232	0.024563475088718315	-0.07410296115557959	0.07806800343584702	0.16212910560401322	0.10570193652887272	0.19354262132644354
3894	-0.10225100814350899	0.2130898920427489	0.2363526406815763	-0.027049565131773277	0.03140151629525091	0.04144555705330733	0.13060864378355083	-0.11807099412964729	0.17606640078601504
3895	-0.008999566237504683	0.006404325795066937	0.011045704203562304	-0.032126953031678535	-0.09187744875531559	0.09733245450971284	-0.019652061733190302	-0.002642688461808972	0.019828951880301208
3896	-0.08434900931863741	-0.18029251963683043	0.1990481047637291	0.029576226532772316	0.03740426845847908	0.04768471951088565	-0.1301742706212303	0.12759933506820123	0.18228255824849612
3897	0.04009769123248139	-0.08008248251689676	0.08956019678542747	-0.10865676018318084	-0.0650514613931747	0.1266411629877623	-0.10534479219587264	-0.16136629141180991	0.19270860190140127
3898	-0.1537095721755807	-0.14608749549715858	0.21205704166339862	0.16500369055160669	0.021914495440570496	0.166452584858467	0.03048608295186658	0.2806589031950699	0.28230979649386545
3899	-0.032425675253007394	0.018022993007449476	0.0370978798930622	-0.11931180660031275	0.10970555757301773	0.16208212904770575	-0.007616946258462644	0.05853301180276795	0.05902653082307379
3900	-0.034792587763743034	-0.0666280263081461	0.0751652715887914	0.11960345305474135	-0.06177426466047498	0.13461443368732837	-0.010060280706178395	0.06793100172167166	0.0686719028627929
3901	-0.018238784751441063	-0.08164274202355828	0.08365518868746091	-0.0027722740356937244	-0.06997610823258492	0.07003100189706998	-0.11138095427520557	0.012366777538761885	0.11206540127063598
3902	0.06748841041799022	-0.023156951341238064	0.07135075287737025	0.04604529111095405	-0.06540789519193609	0.07998975926286939	-0.21810498237567527	-0.17877274070616528	0.2820097093305254
3903	-0.1585203809590408	-0.0384403006414667	0.1631145851627186	0.0897050092077496	0.010280826078431105	0.09029221484611721	-0.01057944778448937	0.1032980962925265	0.10383843899580161
3904	-0.020834155226625323	0.03275408498798123	0.038818708214043096	-0.1509592143662829	0.2089489373892181	0.2577757607653767	0.14062295884524703	0.07878987346267358	0.16119137915737353
3905	-0.14749191153230926	-0.09088293174483308	0.17324425315141198	0.09044542197215896	0.05015735983254784	0.10342212094660203	-0.0074428660832332235	-0.022246867512734646	0.023458886795031678
3906	-0.06741633952439216	-0.006773978997176042	0.06775580880132938	0.12429095034470722	-0.11683226131014408	0.170581410535944	0.08665063166325741	0.13587854812673714	0.1611561721085219
3907	-0.17098370351727174	-0.008947115082111622	0.1712176326689948	0.050168176311877095	0.12522878696107043	0.1349040214307963	-0.028961051153890867	-0.00014746085891325926	0.028961426564366524
3908	0.038607147216364705	-0.06659286977737527	0.07697481485117401	-0.05128925832032778	-0.10248623783678437	0.1146037388787436	-0.1356310714771022	-0.12812700070733882	0.18658058811217532
3909	-0.010331565467266367	-0.00048596951524237887	0.010342988512715067	-0.042748671314214226	-0.03686560371803804	0.05644928375653798	-0.1371877938755724	-0.164383373177668	0.21410834679132665
3910	-0.18781541773916405	0.1006899407222364	0.21310348496255097	-0.1199765898709388	0.006104911464371102	0.12013181119523365	0.028593520021997016	-0.15502235918006257	0.15763730914031954
3911	0.012317559264279692	-0.11226296446589482	0.11293668782508101	0.01321347961604921	0.027706993625623174	0.03069647437954514	-0.06848696952145615	0.17222663201782742	0.18534421428908163
3912	-0.1211449781037719	0.03717709556425833	0.12672111960662819	0.15698247458221007	-0.08266051779386584	0.17741549686513927	-0.2071153372129942	0.05840657049290629	0.21519314669755432
3913	0.12692047659604358	0.009526564873431615	0.12727750318754116	-0.11872537080742439	0.025162336239443348	0.12136250178035728	0.12285682135374672	-0.07185485255021583	0.1423268013698042
3914	-0.09362028291673524	0.12083241450572849	0.15285689310166464	0.12500144110142622	-0.11793594835092489	0.171855311791243	-0.10843499317577153	0.029536299927032876	0.11238567861791493
3915	-0.01745896435101119	-0.07352564942561012	0.07557007714477736	0.04795369389767374	-0.07374668590001096	0.08796664390362217	0.022202024106269525	0.13742975578203387	0.1392115930830649
3916	-0.11276152061885121	0.0755873144646183	0.13575198945226807	-0.07567207192387508	0.030774709596598674	0.08169054547502486	0.11116485828321368	0.060275032143678416	0.12645436021366938
3917	-0.055661420823818725	-0.03283047712102582	0.06462224072345713	-0.05810541992532661	0.06919613651991183	0.09035676584507005	0.07151637463807735	0.07757561480705369	0.10551098451851447
3918	0.08395174512777365	-0.009388046531079572	0.08447503138601596	0.07002731268963823	0.10486000054210824	0.12609299836320537	0.0654725137532158	0.18065264760038954	0.19215105813446762
3919	0.01971337401963949	0.0737368368601136	0.07632652373436907	-0.27126822193068945	0.07163150618330169	0.28056642868940357	-0.01931116445811538	0.1371457467576822	0.13849865315753318
3920	-0.12924942746166104	-0.08535450419036511	0.1548896571264532	0.0744427596882274	-0.21801093908695166	0.23037034104149282	0.21057635421837687	0.10428347258153442	0.23498392202354393
3921	0.0018736463321723988	-0.01521621272311711	0.01533113434202486	-0.0934376740016276	0.006381238766048765	0.0936553208900795	0.1124008727073648	-0.06847652295329024	0.13161683167873975
3922	0.09206635751723027	0.06415687432471429	0.1122155012001802	0.03631246280204738	0.007039978871562909	0.03698859631375766	-0.07242025918717761	0.15044525499423492	0.16696846615759023
3923	-0.084727434695188	0.0677557007788383	0.10848766371370902	-0.09573816055045148	0.1944280494549213	0.21672116140430156	0.07442253228868279	-0.013316567697213453	0.07560452557548722
3924	-0.05147132499340526	0.08018961487418196	0.09528731096135712	0.08190314113934478	0.030868671617465246	0.08752713531196103	0.021815922474214284	-0.02085695543398561	0.030181899598537364
3925	-0.14332228253079995	-0.1261498339263792	0.1909320750148898	0.0407583281242318	-0.08218585606023361	0.09173743100739187	-0.13091884347537205	0.12805554659861096	0.18313373963199134
3926	-0.09785715857003426	-0.005716511155904798	0.09802398677464826	-0.2157024039411863	-0.06805540772727964	0.22618369876481592	0.006244121727427596	0.016603253832217155	0.017738576435666054
3927	-0.07262439923663472	0.031175952289014135	0.07903317889095056	0.20110487284068393	0.07097973661438137	0.21326343542697282	0.020929582741352412	-0.08007216410800222	0.08276230360898587
3928	-0.04585310158293796	0.1508821442823571	0.15769568284521063	-0.04318183754240161	0.03880445764268324	0.058055637335931144	-0.3213710046740599	-0.011465527997120995	0.32157546700186473
3929	-0.017039183104792868	0.08473496442971439	0.08643117468705155	-0.16862790288716709	0.02148714683093713	0.16999137363718814	-0.13470550957182825	-0.05620286683275595	0.14596005121000202
3930	-0.020050874403815578	0.09287270108541419	0.09501250534144587	-0.04487457876915878	-0.09986283943877126	0.10948202829909229	-0.0026008895896683405	0.1097320347305707	0.10976285379293314
3931	-0.2605023262081885	-0.010519632955558904	0.2607146421614964	-0.07322919163670262	-0.2313696897056865	0.24268178304576254	0.27196985856748496	0.2185048101327803	0.34887240650469925
3932	-0.014834457268793953	0.021456839361114758	0.02608557221585061	0.08633993575152954	-0.058961150074036905	0.10455143099753035	-0.05936903194141402	0.16348775166073	0.17393368534226245
3933	-0.11063414405263272	-0.14423283482909968	0.18177740363724265	0.08146026760060815	0.19352035091590944	0.2099664292599639	0.1266588163810622	0.04352850801913252	0.1339297830111858
3934	0.1572976607410235	0.013234162010638425	0.1578534038870304	0.13561358474673993	-0.10734574524087656	0.17295708539744875	0.07620857023710054	-0.01940935400199944	0.07864139622589375
3935	0.004343685347450408	-0.0014280123247812186	0.004572397795181696	0.007719635113312647	0.021408878123128843	0.022758137638516782	-0.05817601084628174	-0.06684247088802404	0.08861356641284128
3936	-0.05155947514189372	-0.07819968939209317	0.09366734168282671	-0.015196043402709808	-0.1554665971998446	0.1562074984755718	-0.05468478055347079	0.10861285116252357	0.12160253558965682
3937	-0.11572758600241155	0.08208125506526365	0.14188095924060576	0.05519623581761531	-0.0370019942388655	0.06645127557908001	0.018229735673946843	-0.0843935646555544	0.08634000821179723
3938	-0.07023334436511129	-0.11647976954962148	0.13601565856562706	-0.00450213878208381	0.07434759243515023	0.07448378182206077	-0.17003335769601433	0.12223197334652346	0.20940868663349657
3939	0.05101281972703569	0.1046193146233091	0.1163937660218707	-0.15945959770771492	-0.005991063771017019	0.15957210328317	-0.12415806834847855	0.05595490045294787	0.13618434866285029
3940	-0.2032251798482971	0.011635451305122687	0.20355799530219043	0.0911366614452518	-0.022276547417138356	0.09381969742124764	0.21133710908305978	-0.1251443637126783	0.24561043431547494
3941	-0.16253966215348425	0.08795358835179841	0.18481064762866456	-0.0790039154359891	-0.03874454719687706	0.087992946261095	-0.2147084309956768	0.10996798168313762	0.24123156372267746
3942	-0.02414792543500605	0.0482661174328125	0.0539698100316525	-0.1551576451693084	0.002821429800577427	0.15518329588136928	-0.2201048467220641	0.030278478956339266	0.22217769878737337
3943	0.01801841016690725	0.000937494386487044	0.018042782509014546	0.09469488424647138	-0.048424521938630984	0.1063581469725642	0.10359065517227439	0.18992802891655886	0.21634158178017993
3944	0.04226719958860995	0.005642937710316594	0.0426422197717931	0.08126252209781967	0.07954880269995179	0.11371723487974233	-0.11581672815561604	0.029157955920349338	0.11943073689015278
3945	-0.014742980078043326	0.05242539033983273	0.05445894796877194	-0.06259544608334526	0.1651011185895906	0.1765688795623596	0.02135826669882068	-0.15610704349563437	0.15756136768042422
3946	0.04676253842373365	0.05912533844488847	0.07538262827769919	-0.011947340931155168	0.08316518679385326	0.08401896958295645	0.15260394909280656	-0.0817381377160532	0.17311582375972562
3947	-0.008979062770754736	-0.03112388372299275	0.03239320463065559	-0.07199525170870155	0.026568898691995125	0.0767412708150236	0.19588119271377188	0.056583573909898106	0.2038900254926335
3948	0.1740781104262702	-0.16487903249660338	0.239767145135852	-0.1981162979928877	-0.030172231932975708	0.20040067642157292	0.1132357998794172	-0.22527963266824083	0.25213738173755385
3949	-0.1699616088731904	0.043766401528149076	0.17550625741974707	0.024370620848039114	0.1921881494318462	0.19372715850534875	0.019081945580700078	0.03968676689170407	0.044035895738150456
3950	-0.059164233253108975	-0.09873954249619939	0.11510822624290172	0.1011230901334351	-0.10369305231849359	0.1448382838108098	-0.18728871348470175	-0.04407317761419061	0.19240454044477925
3951	0.07533987363063287	-0.15451293920911888	0.17190213768804793	-0.10159736753420323	0.25324554176079467	0.27286503900572967	-0.08642462378606933	-0.09096800010029472	0.1254766617296254
3952	-0.025773308672526987	-0.14704786421558413	0.14928944306378206	-0.049979300157526226	-0.07877250074278379	0.09329007084094197	-0.08092459012440202	0.008705056262754448	0.0813914448289265
3953	-0.005056261454778642	-0.0376653203187859	0.038003185848239446	-0.07949251165656304	0.13630108541047076	0.15778797575715728	-0.05349836115667457	-0.018181679868059738	0.05650352315807038
3954	-0.17296129300884283	0.024331369116442923	0.17466431920220965	0.1653200932683013	0.09405064085063052	0.19020056856553855	0.024356199318975476	-0.12984927139644173	0.13211380596838637
3955	-0.06009461565254416	0.009824741413750797	0.06089243281618887	-0.004619280723726453	-0.061950164338798575	0.062122142719071925	0.0177545066961556	0.13286629742783587	0.13404728829859253
3956	-0.09808565258313638	0.029016741633636312	0.1022876656185531	0.004069790673174623	0.21761558792911062	0.21765364069056123	0.03447829229617687	-0.066723574670685	0.07510517995781041
3957	0.029110913820394976	0.09114064761992341	0.09567686738202456	0.0013139964604224484	-0.056668888752306794	0.05668412069635839	-0.04450571496142862	-0.23136468712961428	0.2356064029580101
3958	-0.11345706487677114	0.03628286780062244	0.11911738775799818	0.013009789044420185	-0.015411428762578422	0.02016845922435189	0.04444773904710759	0.010982543837657817	0.045784470899485646
3959	-0.0783177055275335	-0.09412872506372859	0.12244949930979897	-0.13349852301550763	-0.04117379517813891	0.13970374746832437	-0.061072035005224665	0.054708161157024794	0.08199253842187337
3960	-0.09821098008266908	0.0039547614583707	0.09829057303216336	-0.0882225099417368	-0.10439024014303769	0.1366767481963956	0.026790583439749993	0.1079402882539189	0.11121529206625008
3961	0.05195513332765996	0.05046898707509397	0.07243241356934702	0.049632915880921294	-0.1294708508614993	0.13865831227028258	-0.013854960825177405	-0.22182543704606703	0.2222576983146947
3962	-0.10392078470583173	0.06723679584385991	0.12377526493296118	0.03169424060223556	-0.30258443766120224	0.30423981791030963	0.15429138510890036	-0.01228972470639396	0.1547800660685411
3963	-0.21541489567996097	0.049409692153083995	0.22100881194982025	-0.02395921658277835	0.0564785910116065	0.061350430331961	-0.08714410895977272	-0.12290574592106143	0.15066491996083642
3964	-0.05842531605672809	0.13860826533393442	0.15041864503847566	-0.06275038981441315	0.016596363295309332	0.06490801719734395	0.08968231461329403	-0.1662454893633251	0.18889277457872572
3965	-0.034402233799047055	0.06877097840550773	0.07689578116655756	0.035665586217134324	0.023210635774169236	0.0425531156703359	0.10211308285894383	-0.03464699356610834	0.107830866889437
3966	-0.15595451739336427	0.17147916235105587	0.2317906698208902	0.025802703869690156	-0.08903369414707503	0.09269723955146575	0.005530042264610854	0.1523396373268011	0.1524399766082036
3967	0.11630538123983268	-0.16345136770491683	0.20060730622275638	-0.11866028142677808	-0.21208722234186156	0.24302520912236328	0.15552612944150407	-0.15725974277424168	0.22117640840848313
3968	0.0013659861827719569	-0.05771648961436425	0.057732651867522425	-0.09197739774277192	-0.06926527675774517	0.11514130561991685	0.055690335018410884	0.07593165872683125	0.09416490966103461
3969	-0.06875655610477382	0.1835336453168284	0.19598995630050095	-0.0007444585194122178	-0.07415821570852478	0.07416195234457637	0.05735489015796151	-0.16430981987555993	0.1740324691905817
3970	0.025772823253334232	0.07035933129312529	0.0749311278339207	0.1047177856328731	0.03620561509189967	0.11080009563188634	0.004221688289776763	0.10582703431116215	0.10591120735366927
3971	-0.05730990117550323	0.04516401994230192	0.07296720818350248	0.03371574868965171	-0.02531995123116178	0.04216457802530652	-0.08216610005812604	-0.0960252881043697	0.12638086862452394
3972	0.08650902207899241	-0.07908615264279656	0.11721105084804637	0.02985212492687623	0.03163814135880472	0.04349852125405569	-0.1234359817501204	-0.033995883406335935	0.12803187758989262
3973	0.07635881694119025	-0.09483775952077599	0.12175742094664596	-0.06412024022214091	0.005825198929476002	0.06438430048321582	0.06273052249246826	-0.23627380768916972	0.24445946627634782
3974	-0.06652814588447005	0.030656566362934935	0.07325175257965069	-0.06504294303777873	0.35988680623927977	0.3657172374172766	-0.13752268423544264	0.051962482247120086	0.14701220439338883
3975	-0.014808024349984593	-0.09086481565131004	0.09206352322443614	-0.025649179610874113	0.12681531697668572	0.12938317137328234	-0.08863228487100108	-0.020542066952435233	0.09098163790640736
3976	-0.038807997730949936	0.051296556931096374	0.06432260443165083	-0.024187434385605118	0.025643845064576776	0.03525108185366758	-0.1875920072705303	0.05673874820935091	0.19598481252421276
3977	-0.20753052457248927	-0.07176506221622012	0.21958857616968722	-0.03430761445963555	-0.14722327222137013	0.15116780177497668	-0.07250119524349032	0.10999347868190314	0.1317383340728164
3978	0.09703601314496732	0.19356201510993665	0.2165230739216715	-0.16303611140527374	0.025516108345982322	0.16502074235464081	0.12487555935292641	0.13834657439134515	0.18636973995132966
3979	-0.10054891067139968	-0.0459036672163657	0.11053157965539061	-0.08596765231000911	0.036355788421512956	0.09333906253784868	-0.008068386088454492	0.051302560883515286	0.05193314555540767
3980	-0.07752659191903175	0.05772651459389215	0.09665776193218484	0.13235581181851858	0.06738407769492182	0.1485216309125858	-0.09607351868947718	-0.08344034420907596	0.12724940878097
3981	0.1093786730025172	0.047185944097216964	0.11912265707302398	-0.05514097114084042	-0.22893034133145407	0.23547744664933637	-0.04714259297949852	0.09200767754779555	0.10338199456660616
3982	0.1053108071777979	-0.08996937662425952	0.1385094034302263	0.041526917680807796	0.10749613302041064	0.11523846365866913	0.2180256707074946	0.053167281735953156	0.22441468965877232
3983	-0.0040306257094211125	0.05629370034052214	0.05643781216204211	0.11132366034624896	0.06970202802967848	0.13134431873643063	-0.005107870398281209	-0.13638704941769764	0.13648266405983997
3984	-0.07127425741526296	0.09496999319069466	0.11874055489485366	-0.11213524486171024	-0.026217716216148983	0.11515937557917824	0.022773261065943993	-0.10767159243919482	0.11005359257184526
3985	-0.06132538972090859	0.012039357836526286	0.06249599636406517	-0.01878353949070181	-0.22182819881607246	0.22262203652330045	-0.03392479998464769	0.0962606466662568	0.1020637259294618
3986	-0.10323335737089966	-0.041623246696527415	0.11130867324529505	-0.00695568039572587	-0.002075155563080905	0.007258633506278632	0.06464181212096064	-0.07777447699954858	0.10113077250191894
3987	0.07414709949583552	-0.07203878110000216	0.10337977725851107	0.006898943064629452	0.17819196000292636	0.17832546095578583	-0.18677927989014562	-0.03153417248937541	0.18942255259306118
3988	-0.0985546018872134	0.02792908513458535	0.10243555705711782	-0.018735350006491437	0.006474190635806767	0.019822423773456836	0.10531307221038815	0.14413126997678094	0.17850676783671296
3989	0.017549347387414815	0.11004156448807365	0.1114321565290156	-0.06213250546228946	-0.14752689658987192	0.1600769610295629	-0.18024834393926667	-0.01952118338464925	0.18130234993950098
3990	-0.014433123916750628	-0.029540716221458728	0.03287809271951513	0.03529130803997749	-0.05232576730817685	0.0631146761661822	0.0032977976382488837	-0.09737194506358779	0.09742777404174438
3991	-0.09110463977718626	-0.09294684238393305	0.1301505701027643	-0.014218237380345708	0.10243561049514496	0.10341766083081223	0.031369785677264325	0.1278955863400963	0.131686538638976
3992	-0.06244055406724399	-0.06106757827703764	0.08733883391050364	-0.08249403874484058	0.07725108349591303	0.11301768149156036	0.15598242756234248	0.00865376683675273	0.15622229478760802
3993	0.06692690015594553	0.05958892936355664	0.0896105488610512	0.045090498007798165	0.018879316081803987	0.048883346717546995	0.04299891956673718	0.16473974269345656	0.17025889082985654
3994	-0.2823112834687414	-0.10486807361670868	0.3011593824503024	-0.167160025172726	0.023884373727481686	0.16885774286096686	0.10394214592496469	-0.11314374016697482	0.15364073560894767
3995	-0.20597944852033837	0.07756186758206009	0.2200985609120599	-0.06560467879519627	0.03347453235602532	0.073651328543859	0.1795790527373428	-0.00913763140063377	0.17981138031185676
3996	-0.08791500795713879	-0.10123428990120081	0.1340799391255237	-0.022448151337180162	-0.047360672381221644	0.05241138031819382	0.10806641740700144	-0.05335653630677759	0.12052083030680107
3997	-0.12951086986222762	0.08310990638474612	0.15388411858197754	-0.052673536446882024	-0.054920510280509316	0.07609706887451408	-0.001870672749455468	-0.12441236717290041	0.12442643015895033
3998	0.0416160359533788	-0.09358826227927629	0.10242390973267679	-0.014701664163678782	-0.09575489560416216	0.09687692687810441	0.14066725927172696	-0.11504204002875902	0.18171942330141225
3999	0.033443730970354135	-0.06775707822083638	0.07556126514453	0.14362521104317602	0.001487631321245606	0.14363291507918652	-0.10680736913881603	-0.08638939850609356	0.13737154827911038
4000	-0.0876926554900848	0.12932864931662325	0.15625588424428954	0.08282414445974558	0.10064483497923905	0.13034270870856976	-0.10188067994717266	0.004252032388658825	0.10196937150896064
4001	0.0018589791897335418	0.04312354312354312	0.043163593167806893	-0.04148838101446369	-0.14247286163218156	0.14839070746129646	0.05217343384177602	-0.11163119955816284	0.12322171851437778
4002	-0.025364121181209263	0.01509687146061011	0.029517014943812533	-0.08739432743849887	-0.061761725517678306	0.10701532230175542	0.05189521657672273	0.045364129168167414	0.06892762667270022
4003	-0.0006029318709837786	0.041686858164610555	0.04169121814576069	0.056970887513971426	-0.029871004782351107	0.06432696907858186	0.02563627917112793	-0.030624570593036707	0.03993849188124029
4004	-0.053502998432840024	-0.05588298443753794	0.07736587614026348	0.030050380133853718	-0.057630197222480244	0.06499434573938782	-0.11887261363316431	-0.13519940671957903	0.18002660317104724
4005	0.11538419147379918	-0.020851081341438805	0.11725305640011967	-0.034974852405393185	-0.013367899502699253	0.03744250309332035	0.2146687407607803	-0.1247854962277324	0.24830241305436504
4006	-0.08466632613864632	0.001342782756432056	0.08467697353676852	-0.16672625282219586	0.05119208000682758	0.17440834967270408	-0.008055723230320269	0.09584488330434891	0.09618282763772222
4007	0.03095255016694897	0.0595542587452439	0.0671175841082868	0.037300913468093194	-0.027604876613638158	0.046404604926756604	0.0860979590952714	0.17213685485081825	0.19246806321647938
4008	-0.004352407268052009	0.1606571816606049	0.16071612696974624	-0.0971398303412279	-0.038265836634358986	0.10440508077699087	-0.14272291712810228	-0.058755197916337064	0.15434378625569314
4009	-0.016333308869282193	-0.09804604559886401	0.09939720336203575	-0.027290519658902303	-0.03324025639558176	0.04300798889156464	0.05407734363303581	-0.10829957861087752	0.12105022850742199
4010	0.08357674115219416	-0.010604622287130975	0.08424683777729333	0.030612596507795634	-0.08464355480316278	0.09000923527430461	-0.12085725649059155	0.08793037769696645	0.1494597864589797
4011	-0.1562112552265489	0.18848511725807737	0.24480317744515734	-0.1591461444157763	0.06975549411561538	0.17376226357215993	-0.3236389012968781	-0.21760513111987997	0.3899924762381328
4012	-0.029728967668958953	-0.0006605546313817018	0.029736305269536203	-0.05061958571301123	0.10000967748276578	0.11209049044394319	0.1033221989184769	0.14534559033409122	0.17832783691536994
4013	0.04812246901460302	-0.0003182937182726817	0.04812352163913734	0.047061540214629966	-0.03776953756024318	0.06034340506540756	0.10609711935656542	-0.03557165369020371	0.11190148024944563
4014	-0.08797510493559126	0.0811352552121681	0.11967685125692414	0.02179585282277356	0.011490855159426279	0.024639378088071127	0.11728010087875924	-0.1090091190707672	0.1601174884349509
4015	0.13435556186803296	0.22633832963164421	0.2632118091296773	0.03961725906348519	0.1656469500130286	0.17031864039007033	0.039840153951238376	0.08427841594904888	0.09322064825852301
4016	-0.08824071252410794	0.01970663454807665	0.09041446118831716	-0.06232420142703962	-0.05082604148740419	0.08042134403749754	-0.059933583389476824	0.06601296998029947	0.08916135162458727
4017	-0.10158754258580904	0.027335963755776873	0.10520115837328367	0.03169168534679754	-0.16932835861498619	0.17226855763999935	0.04119051480115539	-0.13331074799742465	0.1395292587281143
4018	-0.07905100933895065	-0.07798886307804231	0.11104649855674197	-0.1563724808483819	-0.031701009879838205	0.15955346061455128	0.1313848266569777	0.24057998848283127	0.2741180467136071
4019	-0.21674238643921676	0.08283926153144985	0.2320336297402657	0.18331816366523943	0.09966038518573556	0.20865699486229713	0.09473226688351385	-0.07062468599323928	0.11816111314867064
4020	-0.029820050086785743	0.04569495702012306	0.0545643151175684	0.0525244619358618	0.05280390209564738	0.07447866256974886	-0.14312119540592189	-0.10004481787198834	0.17462142525320135
4021	0.05521421941561299	-0.08348665031091898	0.10009311068107096	-0.04422035748052261	-0.05308709204099439	0.06909181830777232	0.005408960046821902	-0.11687490303091148	0.11699999917638065
4022	0.030689532213827964	0.013489497555594804	0.03352333413916316	-0.07212956628712276	0.14164605218444262	0.15895369902020612	0.019200543686881236	0.09526960094565906	0.09718517244012564
4023	0.00788561963314601	-0.010292398480069593	0.01296597329440396	-0.05102819459743367	-0.0006029573324190452	0.051031756793375994	0.06591058155432689	-8.823466959848339e-05	0.06591064061429304
4024	-0.033387587440460505	-0.014170210093303824	0.03627017851048939	-0.01461287323046903	0.013360247991993167	0.01979980531362154	0.08044804974741902	0.08428878158399314	0.11651818488578213
4025	-0.05084777087288397	-0.09207979387691594	0.10518642613548876	0.052244852840434945	-0.20066916188174921	0.20735871618681087	-0.09860803715330786	-0.12531352720621677	0.15945853721921377
4026	-0.20739966247588423	0.06730391963239458	0.21804687017472765	-0.30867688999184645	-0.050621107950196004	0.31280012625499987	-0.10982128538018186	-0.02892299226327515	0.1135660785799035
4027	-0.01637889501782957	-0.10012433265477821	0.10145516345445296	-0.16293061448023982	-0.09024171666127305	0.18625238940985972	0.025098807294792885	0.04029986352872317	0.047476616644984926
4028	-0.014778090304323515	-0.137273069593893	0.13806624348034	-0.016634252844061136	0.17736593559580296	0.17814424907207832	-0.19071633563843313	-0.016362952803372865	0.19141699742655272
4029	0.09823162422344782	0.004798995020104998	0.09834877910162207	0.14949988730038163	0.08719067863410669	0.17306770566313892	0.02979845557169367	0.1547594667910107	0.1576021589823444
4030	0.09457492821284941	-0.05374665311844068	0.10878014418035863	0.010217794650040225	-0.06467442679002414	0.06547659740799443	0.04142189452203396	-0.01666622060281776	0.044649034199815495
4031	0.02704291185876658	0.00546494824754743	0.02758957667579171	0.16835371549634584	0.01545974344728214	0.16906205129738708	0.015867558248535463	0.1791439331301033	0.17984528957438276
4032	-0.12896607528741286	-0.05897302460184236	0.1418099651143323	-0.010745069548523287	-0.01098039731723601	0.015363126141738412	0.033160661472601716	-0.06620922674628364	0.0740492483124663
4033	-0.01639317741073897	0.07423563540524193	0.0760241134748704	0.1870335572106321	-0.009316938016925671	0.18726547160882068	-0.020249639055626274	-0.06250375394714192	0.06570210909375743
4034	-0.15801107070506012	-0.0635680303599747	0.17031850442393562	0.03498039632985723	0.019097556735239545	0.03985404371766537	0.08858612129471455	0.04811263172037851	0.10080836382514424
4035	0.03703999795301547	-0.07731897448571073	0.08573322147150063	0.08905094261168832	0.15145049831879454	0.17569098958410304	0.17864253860809662	0.02572795110206009	0.18048568937246875
4036	-0.051439100112370635	0.11825523125671884	0.12895844578758903	0.05326296193379051	-0.002136395638633769	0.0533057904948908	-0.11832611035384298	-0.16434459574712174	0.202509788757864
4037	-0.09573081527669319	-0.02750810184200312	0.09960464176176918	0.060910633890731564	0.04779644084679153	0.07742483502463261	0.013812045510820275	-0.023939262444826876	0.027638033352524724
4038	-0.004488098974567102	-0.0474967044318167	0.047708279829489414	-0.04931509020712698	0.07669735367616957	0.09118367278775578	-0.014077565820134677	-0.0014990175496311304	0.014157150597289211
4039	-0.0053058044191446755	0.10722500865358608	0.10735620168996211	-0.2610539057559517	0.0685049919834431	0.2698927113448767	0.026624388893547502	0.06756775506506513	0.07262409798742762
4040	-0.06987998457361566	-0.11625486107803384	0.1356407201701676	-0.0511085103263374	-0.11646680770251211	0.12718725220788155	-0.12624140436738995	0.05520564024245227	0.13778445083255922
4041	0.03129161367816307	0.06082506520646433	0.06840214648645203	-0.052173375343242956	0.0831902988345278	0.09819718384396241	-0.029695957640482572	-0.0011414152745548019	0.029717885675369336
4042	-0.046866898721511216	0.02197187783985591	0.051761661599893996	0.05178367507098087	0.11632075147966954	0.1273266124133206	0.01495533594942952	-0.0954825180829319	0.09664664160133922
4043	-0.03947113890290733	-0.04952511455203553	0.063330149042023	0.016426129751192314	-0.05279178805327573	0.055288250329206395	-0.0130411713341051	-0.0782976561536341	0.07937628807722241
4044	0.03230492629807841	0.1509081290880374	0.1543271579728469	0.09333741644797454	0.13702803523366142	0.1657967302125714	-0.11078397274449145	-0.0710962072504046	0.13163494711680748
4045	-0.16833100068490525	-0.1217071725039598	0.20772087432535566	0.0158562192585797	-0.015662248063697305	0.022287344022672233	0.12510933513699898	0.10385899482024494	0.16260085037752292
4046	-0.050924953950365434	-0.16999775528663008	0.17746151058001228	-0.04872106706796915	0.11091711907980407	0.12114598499828619	-0.09575709497400627	0.08340728123774038	0.12698895936786148
4047	0.008270680968971435	0.09026498391198837	0.0906430994854105	-0.21912127373545542	-0.03295933764780837	0.22158621469222908	-0.03400237378263952	0.07166757917921372	0.07932467036340712
4048	-0.1048604801640425	-0.004006430211975812	0.10493698958554597	0.12593140961165594	-0.044199470059457076	0.1334627778832567	0.03301093023025801	0.04864269544469985	0.05878633629333253
4049	-0.06077631216911923	0.052333080286550614	0.08020293893091937	0.20775359569551272	-0.055536613785336496	0.21504853404558744	-0.25264708686613485	-0.043330848876498636	0.2563359377190452
4050	0.054305911188566085	0.01886942981345899	0.05749075900964852	-0.1584968350967622	0.02478728786394456	0.16042336605164564	-0.015031662298457715	-0.034487981199855966	0.03762142632458921
4051	-0.21674397167057693	0.03918793954286081	0.22025813006822417	-0.15843266358355326	-0.05815204800599203	0.1687677978095068	0.027558744332296787	0.11838816214891124	0.12155345049059611
4052	-0.056114325535006615	0.03659186960226602	0.0669909131990148	-0.09784827548381236	-0.02027781824663761	0.09992734824861363	0.0667357043947515	-0.009392719646093372	0.06739345237791104
4053	-0.027996831280261713	-0.0016422733597942993	0.028044957185271842	-0.03322544827766619	-0.282132258261418	0.28408192755777223	-0.05867008261752139	0.059841337303447734	0.08380432115715628
4054	-0.07103306887448788	-0.1221151368078786	0.1412720903481457	-0.03141494699524228	0.06260349785209479	0.07004353530505952	-0.02896936660063699	-0.13262375708847976	0.1357508200546361
4055	0.05511023540756459	0.04352868990795594	0.07022737992962697	0.013776308525546588	0.1108079326554012	0.11166102550108957	0.08241561155733866	0.05672258272354917	0.10004891013499355
4056	0.046788842206475625	0.02692623743232792	0.05398349763848738	-0.06639044547680836	0.14700719752988772	0.1613034636212146	0.21289516289913066	0.08180058937139725	0.22806947802666477
4057	-0.10962571078653781	0.025594283622783907	0.11257381498206916	-0.015754493831577093	0.15557467382511633	0.15637033993593713	-0.03255333322039807	0.2375342699309328	0.23975455969674384
4058	0.05907898394841469	-0.13185896899536562	0.14448914855067085	-0.06805974633184532	-0.0364635940842848	0.07721219310639106	-0.04324303378388773	0.1969189846750357	0.201611126915856
4059	-0.054872461089949615	0.16882176082461275	0.1775155596391223	0.05372644629271255	-0.07946703351250159	0.09592466026273315	-0.055089660585066626	-0.025515282257759817	0.06071161612138978
4060	-0.08752519122467849	0.09749852904093469	0.13102145726583306	0.1228055795721369	0.045970573735733024	0.13112781559852552	0.1208580700298887	-0.1997753268931209	0.23348844580964342
4061	0.11584305782524301	-0.1410541997878293	0.18252644006852117	-0.18633929309749378	0.09774753667224971	0.21042080001170627	0.05122327281566502	-0.027838704503105265	0.05829937517983585
4062	-0.02683648864615969	-0.05746054037192906	0.06341853690120537	0.027149312012168157	0.06835716888650109	0.07355125886694049	-0.23553591845598087	-0.0840878006701755	0.2500958358398829
4063	-0.12527889497707057	-0.1211787190063006	0.17429596514745782	-0.1371368143728048	-0.07213815553873443	0.15495295847724805	-0.13045237277288238	0.04963015795234517	0.13957426030772935
4064	0.041253268941066665	0.14215281888422232	0.14801775608032466	0.12791953588960214	-0.040424029384504484	0.13415479795329904	-0.01536932892075957	0.04657606463136042	0.04904636651189525
4065	-0.09860519537195353	-0.03786961782204571	0.10562713907102154	0.12162401251801366	-0.0591978863961723	0.13526562820892846	0.02820166269018288	0.06277309754302507	0.06881711671987568
4066	0.010254427495843672	-0.0038357774414071095	0.01094835475528275	-0.014160858704301161	0.11857099400447454	0.1194136111942534	-0.05731788703746565	0.02725511985542856	0.0634679583157789
4067	-0.07946624101662501	-0.15249279016686715	0.1719561994060944	0.06576261938023695	0.13567765693340988	0.1507751594218689	-0.0684906452847922	0.04523756654623688	0.08208170270256605
4068	-0.07296457944265554	0.16730545000821176	0.18252381613283739	-0.05033214918864579	0.06630446669338351	0.08324426433960541	-0.15985948792713575	0.022291215241289172	0.16140617756845474
4069	-0.20088441512715943	0.04298134714945364	0.20543111848929504	0.008297262589185426	-0.03799348102218132	0.038888933730005355	0.08244942035477708	0.03648594546985131	0.09016169438108233
4070	0.01032917157591529	0.13499450141200436	0.13538909556134995	0.01722317755484359	-0.10167786393204446	0.10312626173225235	0.11354957454011222	0.06641026230941402	0.13154401855746112
4071	-0.12076078473418726	0.023371362388512243	0.12300157604482911	-0.03689510223231588	-0.019151828758321037	0.04156971389751309	0.08959434606986294	-0.02919902656391508	0.09423231929633581
4072	-0.045880043001553156	-0.025768415107580774	0.052621189296527336	0.025975384808104848	0.02363705118769867	0.03512023355245536	0.0700354213535311	0.03133339055754771	0.07672510415762536
4073	0.053022454244940745	0.04871591046521003	0.07200430950027363	-0.12770760327032246	0.05153317617722029	0.13771310823579033	0.2365658845973762	-0.1481587573881109	0.27913157318033416
4074	-0.08329437108040585	-0.04776825319940855	0.09601957231420663	-0.05664076704210053	-0.14702619182545865	0.1575591240576504	0.11555067823739869	-0.06874031095055935	0.13445143952633024
4075	-0.06708786662282429	-0.07839320105944375	0.10318079191568669	0.08662014688201446	-0.1752645805880228	0.19550120985445923	-0.048116245489901247	-0.018337016361074907	0.05149193382531648
4076	-0.00908642197484337	0.005408997196134619	0.010574512517024539	-0.11871909615545882	-0.06252524528675871	0.1341776065151649	-0.09778760082380537	-0.11611115755360338	0.1518032140085104
4077	-0.16199817712310416	-0.15352807572121838	0.22319112756977774	0.033612378552087915	-0.09600623362346539	0.10172014985484576	-0.06108248656325549	0.08787194882464139	0.10701658542016132
4078	-0.1268453046334087	-0.11850792742986052	0.17359107169224847	0.0864428516675566	0.11595373885811437	0.14462930601919852	-0.1173687999937244	-0.02768594604420952	0.12058999469412776
4079	-0.12376328808711709	-0.06954683482541607	0.1419651848601214	0.16361626398989926	-0.0675602872535521	0.1770160282454526	-0.18480756800687484	0.060888593021711644	0.19457969563338126
4080	0.22720476002035161	-0.19447120755702357	0.299066971671217	0.009172508061653714	-0.053989940868619586	0.05476357018254144	-0.08513240518736666	-0.19542654596449022	0.2131643996557516
4081	0.07979172298687102	0.044570956181341825	0.09139633029904788	-0.022547441647823456	-0.012905746870791166	0.025979711837411507	-0.03997235454214412	0.03735402886710824	0.054709346552921145
4082	-0.1265143648070904	0.00013249278288487905	0.12651443418392652	0.04537236591066378	0.14890016949530924	0.1556596031861285	-0.04197588366974548	-0.03730092740645986	0.05615455453690283
4083	-0.07356007595147813	-0.11779309141994	0.13887511353822027	-0.1450026645591372	0.05131324501560471	0.15381424460459164	-0.059280932239237666	-0.0969323486206493	0.11362266119163104
4084	-0.09529838905467777	0.030715843495592476	0.10012615042066912	-0.1548237570414696	0.12806913573919215	0.2009280947837301	-0.010148173652747207	-0.0723456612285266	0.07305395353489809
4085	-0.10840544982486763	-0.06961424401302939	0.12883277735591006	-0.04184573438520099	-0.03432805386268008	0.05412467799660204	-0.043628277029175155	0.004687738721879142	0.04387939665559518
4086	0.06735651328344461	-0.019915788836383473	0.0702391523772765	0.03534006845609455	0.04144370040939429	0.0544655922771898	0.06825912562304232	-0.08946408104635743	0.1125305737490549
4087	-0.022039548447613917	0.021389421659042934	0.03071235996603088	0.1461489101026848	0.02214891905645201	0.14781772065477097	0.048315981196704355	0.09809204629152155	0.10934570675000593
4088	-0.07646220026693645	-0.11033687212536043	0.13424117632108723	-0.01553099930947642	0.019850651935496975	0.02520437108549243	-0.04810773958737583	-0.028127982714676793	0.055727354322665665
4089	-0.10537671002872435	0.025815337562769936	0.10849277704049066	-0.12314011966552707	0.14515617075781334	0.19035178743660852	-0.07684128047445075	0.038368877197751165	0.08588802665313319
4090	-0.1873559546508803	-0.03033446140433193	0.18979576731801376	0.06321003163195205	0.09540830886072128	0.11444760154138296	0.14196351488247463	-0.05492622017163634	0.1522186888004547
4091	-0.11020104534936657	0.03562114068154771	0.11581509426472769	0.09865681838885008	-0.019142455895302585	0.10049677324329451	-0.0581488137778658	-0.05681431577845666	0.08129668517933007
4092	-0.0873225004303131	0.006029816485202725	0.08753043909547839	-0.11237391715601873	-0.05684027514798376	0.1259313866194058	-0.030002254195580686	-0.06723092945093823	0.07362155344498832
4093	-0.09481785210471735	0.05353193506833188	0.1088856884531303	-0.1394689994157999	-0.07667771076433533	0.15915738476773064	0.1415025127999162	0.07934155665854575	0.16222836910260696
4094	-0.14132889216244668	-0.035769516351719266	0.14578516405965453	0.1457697027634487	-0.001015961514190501	0.14577324316054197	0.17823353514439785	-0.025194896700686947	0.18000548844362385
4095	0.002199731386400944	0.14598656368873486	0.14600313556844374	0.03863536877873276	0.11423479245785861	0.12059137418803516	0.04753253297535319	-0.17938912536987706	0.1855796324816452
4096	-0.14151997223500165	-0.0540579528303202	0.1514931180139902	0.022237745102070015	-0.07462697121844282	0.0778697768101523	0.12359982485255129	0.23285894161093432	0.2636289122834327
4097	0.02936736889814587	-0.059579422276503216	0.0664240160996132	-0.06696047699458707	-0.027467982654158042	0.07237537944931101	-0.0215020397003871	-0.07890941408784766	0.08178651076408892
4098	-0.06452938972758976	-0.07245095444111278	0.09702155914044758	0.12505786914659478	0.025658569595070506	0.1276629657698422	-0.0831358948543094	0.03791605004207224	0.0913739780463766
4099	0.08479784183887076	-0.09340598747097376	0.12615606396823675	-0.08996467842005038	-0.035587812519196516	0.0967477946163351	0.04899532079864851	0.11987419166173642	0.1295004373997138
4100	-0.0658115947849157	-0.1775685463076818	0.18937200069164734	-0.03883276237563743	0.01985488261237911	0.04361421554119799	-0.0893291513886926	-0.09546124645087928	0.13073846741406858
4101	0.008847131468696484	0.04163487972567182	0.04256447985111011	-0.17892025983779353	-0.17611727590172996	0.2510572728511756	-0.009781013842745904	0.20079174034840283	0.20102982670223943
4102	-0.053952832670424514	-0.0595889440750792	0.08038501358552938	0.14287545354156808	-0.12439892297322494	0.189442569824227	0.07524517681736581	-0.054460258229396125	0.09288571666671445
4103	0.019319376851636098	0.12660976665224194	0.12807525652393084	0.0018523796818639454	0.010982389160201595	0.011137512386161277	-0.04276355709474082	-0.10081467529608647	0.1095094542514504
4104	-0.14951360302292127	-0.1506310446448424	0.21223578656695058	0.07160102775561235	-0.016535928915820442	0.07348567289457882	0.1516343937709175	0.0033589798081313164	0.15167159298835461
4105	-0.05197405196731559	-0.12543561409588336	0.1357770060117419	0.09374810617761187	0.07408971496318263	0.11949055726380406	0.024591295834344176	0.19638510633438214	0.1979187758166941
4106	-0.06692794429683059	0.10328169501572575	0.12307094804673054	0.03268549710506251	-0.0655464240433337	0.07324394463621935	0.019854540952721825	-0.2705918872903824	0.27131931789648583
4107	-0.12625188106150778	0.0644686825150278	0.1417594740988854	-0.11672469118273462	-0.021735524634388752	0.11873115245308152	0.1833674160941805	-0.056126226345315486	0.19176486270644555
4108	0.08296015222612327	-0.0489551519734195	0.09632753376954142	-0.060272242048186986	-0.08465131261072635	0.10391625420613543	-0.05920270532269711	0.007940745902537575	0.05973287003831958
4109	-0.018043877831789415	0.07647465835091259	0.07857451811559106	0.01601559019652381	0.2400673685248476	0.2406009986674785	0.06658584330385356	-0.08701036159463506	0.10956494673623715
4110	-0.1270989517779313	0.010554197053508232	0.12753640507123126	0.15703966984476683	0.01954909926662197	0.1582517778323189	-0.10261925959490589	0.032423586369137926	0.10761970726982875
4111	-0.056633216282934204	0.016739768035252622	0.05905540636066837	0.03621370530877573	-0.028306423561612594	0.045963964875109155	-0.18511593129752643	-0.0814701050530101	0.20225055262594224
4112	0.01132801547014745	0.06685452818433443	0.0678074617814431	-0.06555598773235292	-0.13553295888300823	0.15055487528189715	-0.005779551682954831	-0.21719773689831637	0.21727461916065163
4113	-0.019709217668530038	-0.022325309813830702	0.02978040831467934	-0.01713071822494531	0.07626892267948861	0.07816911201742209	-0.10911915396030487	-0.10542625134946798	0.15172898284314015
4114	-0.18807713319767855	-0.08111408460740611	0.20482310112278534	0.10465938762764028	0.022168912207565488	0.10698153152324662	0.06286280467228696	-0.05636224591406758	0.0844300596691956
4115	0.07802319341741279	-0.08903902625732953	0.11838735957822702	-0.09151289665292042	-0.19806950075453592	0.21818830716369564	0.012795731752807106	0.001825264469952518	0.012925259822342725
4116	0.032936124739453614	-0.019145526115862094	0.03809644974411665	0.07658191895352633	0.10849020186296418	0.1327965143024138	-0.02074157750818994	0.010793000549133224	0.02338165730614151
4117	-0.11394098456997273	-0.04585432798741824	0.12282168928960589	0.07357027942735557	0.045250075991785474	0.08637219108186117	0.1470876117963267	-0.14344942084775342	0.2054568127016059
4118	-0.03742157874063442	0.058508959020876855	0.06945266619178957	0.13104413559907957	-0.10790900104788963	0.16975546524946816	-0.03072666565470933	0.16197581496640095	0.1648644674157717
4119	-0.030888281584406176	0.11506838760659839	0.11914201511481973	-0.041205622024172876	-0.18229993285313148	0.18689881969840058	-0.08271886474606162	0.133596462366582	0.1571318724566814
4120	-0.037870771365134975	0.08251378633391987	0.09078942812326835	0.03549029388345338	0.002324850587126239	0.03556635896723685	0.09910671727020913	-0.008191963694215631	0.0994447066326032
4121	0.09149158608080914	0.05588402092676732	0.10720883414404558	-0.02178329749477553	0.036707498524706755	0.04268433550715346	0.08218071247658576	-0.03897642352667967	0.09095510482699894
4122	-0.037640272368116394	-0.02592141837987763	0.045702407319206335	-0.008759209124505502	-0.01382143796510562	0.016363248207800413	-0.055780187822919394	0.014902160371378731	0.05773650264169501
4123	0.03450034825221785	-0.08463534801634982	0.09139702491532731	0.15963942271466106	-0.06451846840888198	0.17218413995051385	-0.11502400045772518	-0.05541779466810409	0.12767792544984002
4124	-0.0019961942783327208	-0.022305614483457498	0.02239475896457645	0.09243924351460371	0.03789741737512558	0.0999060958363236	0.048325436718535855	0.026851587224188896	0.05528431577306025
4125	-0.08150224670095041	0.035479554007039324	0.08888990364400785	-0.09318162070575971	0.08157345961269023	0.12384281872815747	0.12038161318300086	-0.2764550429980941	0.30152798144056164
4126	-0.12200609019259405	0.1914588200370454	0.2270285572655148	-0.01327783364661654	-0.09910494987468671	0.09999045932493454	-0.19415703657490868	-0.09665451301411145	0.21688487669163442
4127	0.038895239233179335	-0.03704556316711806	0.05371418234856774	-0.023049911871189026	0.02118755061451982	0.031308317398295614	0.0025549861279501344	-0.1592109047452576	0.15923140438970418
4128	-0.049822344548332106	-0.020501130649153775	0.05387543386541207	-0.01784559802243773	-0.024601111689829168	0.030392105309666895	-0.15700081837543628	0.19150884213501315	0.2476386350843707
4129	0.030692735153922058	0.0435794425326572	0.05330301870143917	0.13341003855992475	0.02432490387059441	0.13560951049566644	-0.0592166507927615	0.08300568659308645	0.10196350198919979
4130	-0.03421079164994455	0.07563163489298831	0.08300917095057753	0.057457999646312805	0.0996302631402964	0.11501135186041586	0.24388437002928023	-0.08560863435501458	0.2584732562968739
4131	0.04023633181626183	-0.07161985520945752	0.08214843917112474	-0.019850075525392676	0.11259578334286527	0.11433212988900911	-0.0877974493703065	-0.04029065032891002	0.0966008727696496
4132	-0.065357838257924	0.05138156977750996	0.08313671111218003	0.12890755254997896	0.029554482135344437	0.13225212481738802	-0.08631059659490416	-0.029492436083735682	0.09121032217200813
4133	-0.061532002495970815	-0.0013017573687291151	0.06154577080036612	0.014217948457654875	-0.030048287110353136	0.03324228657313971	-0.15803109273419644	-0.14605552453503634	0.2151883884366645
4134	-0.0692065076202847	-0.006816691616861508	0.06954141199023725	0.12074642982479822	-0.026781659152876388	0.12368086991291648	-0.2514285100676906	0.051807352145684535	0.25671053233400026
4135	0.023479635797627012	0.028725291694559552	0.03710034609173801	0.0942944179652251	0.018722996747800074	0.09613525818667518	0.07004909141517054	0.07892664680031716	0.10552862542093938
4136	-0.059325023195550844	-0.023501539964973346	0.06381050664175834	-0.11997510604445485	-0.07774410785061096	0.1429621361615222	0.36435584284127015	0.0333287428363097	0.36587700844904325
4137	-0.013962096902538593	0.06888529880935197	0.07028601953425437	0.015862067100810742	0.11651049827428407	0.11758529406704127	-0.06371221521170417	-0.061863616442335914	0.08880514290572908
4138	-0.0033821907803348182	0.03579269618379444	0.035952139221192315	-0.016899208841751185	-0.05366651507090677	0.056264359050228106	-0.039596004885441065	-0.07309641758584096	0.08313200266306299
4139	-0.016878782279900747	0.005635357965834408	0.01779467759346555	-0.014820123262582738	0.2015587929082218	0.202102902136851	0.08793002992795736	-0.058651733085729914	0.10569633842802305
4140	0.0666256008742691	-0.018527088901361722	0.06915362401939877	-0.05658092391092509	0.18323518741173614	0.1917720909215623	0.026495998509140486	-0.1039825718019159	0.1073052336819457
4141	-0.06580178099951736	-0.005623838770018895	0.06604166824982248	-0.15550736516644903	-0.035758380802926024	0.15956566804503527	0.10586210152617641	0.0399290819123643	0.11314201749086314
4142	-0.05207693188322839	-0.022291929021179165	0.05664747950134852	-0.02106532244724342	-0.16223503556490296	0.1635969271549795	-0.24026140033271356	0.14481113611899402	0.28052772703230294
4143	-0.19053751443601868	-0.1238616447704077	0.22725811636262122	-0.07145537833213753	-0.08119763783873282	0.10816158043953927	0.032053448808513185	0.1575744241168667	0.16080150097645907
4144	0.16875374973555815	0.09056684990179781	0.19152070997922432	-0.04044732506824112	-0.15509674005844085	0.16028407557187813	0.16452245614057295	0.11020157709759106	0.19802026706709355
4145	0.09451200488603224	-0.007176221045367656	0.09478405570595383	0.08933124877496185	0.007485673805713192	0.08964433791388982	0.07311232338576273	-0.07136239969402167	0.10216654991215889
4146	0.0799255223733141	-0.08098334488100305	0.11378220983423822	-0.059007082534991255	-0.04977777528052008	0.07719885168297017	-0.020371845620837308	-0.2574219755057684	0.25822681031854855
4147	0.04152679760426651	0.042696808476419004	0.05956082918611628	-0.16678428585008587	0.08237726956075121	0.1860188499771134	0.16044593479437627	0.10084106077678698	0.18950413591958587
4148	-0.01886257034688002	0.07074323586006528	0.07321476613391471	0.06312079474288884	0.02384846288120468	0.06747580240923483	-0.0664591111838989	0.04145818755097213	0.07833003749753613
4149	-0.14927446571462993	0.11101378508373529	0.18602937024299682	0.18899917953526535	-0.011898379582149033	0.1893733384129993	-0.011743407778309817	0.04726746190199994	0.048704420547879254
4150	-0.019899885291608323	-0.1353124272867179	0.13676789978954307	-0.08315365752799661	-0.0032444903234469676	0.08321693023503263	0.05943954143435143	-0.05663788222912379	0.08210303763762994
4151	-0.011161111103964684	0.023805070563128628	0.02629166760763906	0.13718475742803915	-0.1771891184695964	0.22408846774125304	-0.028643424751381145	0.11999347006526509	0.1233648192954203
4152	-0.10781699810186089	-0.07346749215021908	0.13046830068081355	0.01787367526326086	-0.20408163953668784	0.20486284158772936	0.055456332640507394	-0.13233261949371297	0.1434828457063855
4153	-0.16909029549017873	-0.09234216682230832	0.19266188985472707	0.014923771143575645	-0.04280232325676828	0.04532943658730723	0.10074973598494232	0.22766985922694863	0.24896600993198686
4154	-0.06411370085364379	0.024858691452172677	0.06876424345446437	0.06679082674889188	0.10595721719021005	0.12525153257542931	0.07342190405616925	-0.13191732801947392	0.15097336661487945
4155	-0.03594501748200895	0.03843918529765956	0.052627134143232	-0.12230535844552025	0.02651308110617415	0.12514609132621665	0.10615503699696117	0.12086064706754068	0.16086077175436786
4156	0.049304757342038937	-0.037753484734580726	0.06209899118473312	0.08866598818673714	0.04177488146110974	0.09801427540017005	-0.07911428431614632	0.12240047517454847	0.14574274014787594
4157	0.05629484839613801	0.023520617480912075	0.061010895769752056	-0.01576233454911212	0.1135619357059793	0.11465061897664185	-0.15146958803848531	-0.2295992501449177	0.27506154178230174
4158	-0.015546670948910626	-0.029262033184241972	0.0331355634276736	0.12229928995352843	-0.10112300634789968	0.1586914576654162	-0.04549178724061583	-0.16992357315718626	0.1759077127952356
4159	-0.1502295391135546	-0.08122875156724704	0.170783560401593	-0.06741005608734799	-0.06361419148285517	0.09268700566809117	-0.0660909998704687	-0.19044295760522806	0.20158506979760427
4160	-0.08403268336603652	0.04169209429117368	0.09380683663827849	-0.06716368367436484	0.09635459390988835	0.11745283381957898	-0.10271697161283802	0.09470053964383757	0.1397103019327731
4161	-0.1707744418691945	0.08502433909090366	0.19076962083513158	-0.04946369265390367	-0.031632786341020076	0.05871362757193998	0.01763625781157865	0.1525486677998382	0.153564753889367
4162	-0.060641246725001395	-0.06679604521430418	0.09021680808271738	-0.004184682708068503	0.0778786082975576	0.07799095588420248	0.003543807816594385	-0.07706891021780939	0.0771503434600373
4163	-0.1105516760108047	-0.03695382230291012	0.11656439444184055	-0.009371238725690437	-0.08034841441309908	0.08089306406579606	-0.05043405912667554	-0.03714288067904733	0.06263535666962353
4164	-0.003367787450612736	-0.19614754235585613	0.19617645211532114	0.08450328606421509	0.05877631471683172	0.10293425342101928	-0.12998245451487403	-0.03401539111323683	0.134359537489148
4165	-0.04095535549151915	-0.17702087546908654	0.18169681201187476	0.03535801958662049	-0.08709444281328776	0.09399803996916581	-0.0360665193385162	0.020014536779635838	0.041247733267404635
4166	-0.19381803380315285	-0.0129925512130109	0.1942530221498312	0.014780035565208327	-0.20370385351988213	0.20423934339435781	0.19320324723967608	-0.01652720155638375	0.1939088526479406
4167	0.003943963041082328	-0.12998174465495693	0.13004156561659755	-0.11952127328473819	0.05078437506484054	0.1298629566825408	-0.0859394591076527	0.14154338779353506	0.165590220906269
4168	-0.04409577702463835	0.04810740328731222	0.06525917408651999	-0.0027991514255577155	0.023463372675692526	0.023629750443490433	0.08199943326439707	0.10923693414819528	0.1365892193321986
4169	0.014597494681106557	0.06049813944683509	0.06223432917203847	0.06657090685181646	-0.2033386088612536	0.21395858359201927	0.17280071511266956	-0.3406432401630395	0.3819658416825046
4170	-0.008628981062717376	0.03600961949379313	0.03702906980020564	0.16719976569968426	-0.01964193514948985	0.1683495389552525	-0.14111980294928606	0.00600034164273675	0.1412473110691842
4171	-0.030231992934381783	-0.048387858174944086	0.05705574656021086	0.04128053436959274	0.03534164983067341	0.0543425683106077	0.08509297615176356	-0.06650196053974722	0.10799687655666111
4172	-0.17597443899846082	-0.06685578522152996	0.1882463789782166	0.15730751973166407	0.01173153167732017	0.15774436471590306	0.02420703701111502	-0.03624775503314364	0.043587617344840984
4173	0.10250714881926122	-0.04490703985712558	0.11191227719863282	-0.002843594176833164	-0.017716682651640253	0.017943435346149582	-0.07966527051182576	-0.11535490626016486	0.14019026258629305
4174	-0.13822093815030004	0.09986551185044239	0.1705231603046927	-0.08566639280450242	0.0014619823928168109	0.0856788669897788	-0.08067976733955234	-0.3100332504283561	0.3203589256273907
4175	-0.0011655467347131653	0.06060578895578645	0.06061699558823522	0.016523244771165548	0.1534712873756543	0.15435819922021804	0.014587475272533675	-0.007752046660282458	0.016519342064682172
4176	-0.14823699967747817	-0.1459067308422362	0.2079975532991901	-0.03275218905271437	0.07753827617415363	0.08417178957230305	0.02633714843383735	0.0869338587072008	0.09083579238025907
4177	-0.08431003461925028	0.19721910635182588	0.21448440001014527	-0.07569262775697985	-0.07833149158811059	0.10892748262571275	-0.020173411406369666	-0.007555554677222073	0.021541887898954865
4178	-0.05940699115494967	-0.14134954925895116	0.15332607630078104	-0.11098554047799343	0.04217641892543885	0.11872927401684233	-0.0854626437382032	0.220287023687638	0.23628422774252417
4179	-0.09832089562667094	0.05529982689127017	0.11280544920807314	0.10983775589390667	0.20100871678567775	0.2290607710709851	-0.02643895742294752	0.02298701612591361	0.035034574065991496
4180	-0.1453404433378469	-0.025418147015175578	0.14754635430035867	0.03501057610432281	0.09904995592036177	0.1050553863777683	-0.08600188921041887	-0.019242341252398574	0.0881282738094587
4181	-0.03368801014724647	-0.00611363055212363	0.034238260852573116	-0.00042557072219045377	-0.09705082579299674	0.09705175885857086	-0.002149682774655827	0.0514000339608641	0.05144496697646559
4182	-0.08944033240933107	-0.03205761772761582	0.09501191459949422	-0.13320931583681087	0.038758111880168554	0.13873324425755673	-0.005397051706722971	0.10855252006905579	0.10868660350046735
4183	-0.07107258358838343	-0.004668107955756785	0.07122572126566604	-0.19632693070540372	-0.028088243490005934	0.19832602739569571	-0.02899010230853589	0.04684918861140803	0.05509330726509947
4184	-0.00273279938832075	-0.04294263595527095	0.04302950354447209	-0.14760543206295101	-0.014244334046488016	0.14829114817452316	-0.026601054436902673	-0.04907553199132033	0.05582135735886548
4185	-0.11748154339883302	0.018282498763939184	0.11889559621964695	0.12185167474323785	0.010706759594301342	0.12232115654596301	0.027869440195778524	0.028088198225757116	0.039568327945409834
4186	0.039610206043179406	0.09697167949556708	0.10474958256229049	-0.1558453051157011	-0.008285571727137505	0.15606540239736516	0.05729588775666624	0.14147297380066198	0.15263492742431953
4187	-0.05252807859389728	0.07042830585197529	0.08785980483671715	-0.09690370139319131	0.06908637728770538	0.11900947386842764	-0.020185413418935445	-0.07883376189586284	0.08137698034178299
4188	0.0007139510120402171	0.08684061064104162	0.08684354542829642	-0.03523118789723391	-0.03373685435502641	0.04877921629569775	-0.030860631750877433	-0.06228985873591491	0.06951550254010612
4189	-0.21700709785040373	0.11530132069983433	0.2457365969337509	-0.02718846567965558	0.13434992612525784	0.13707339390223053	0.213530431729466	0.05360164314897146	0.22015535747022333
4190	-4.387607788052606e-05	0.045203805584819276	0.045203826878488375	-0.0170543156902883	-0.010281903069356087	0.019913995440183463	-0.08996334106982724	0.08767384153172912	0.1256188888080802
4191	-0.1822969366870281	0.06293458171994164	0.19285469841758676	-0.17756705011711524	0.05041354347179639	0.1845848928072848	-0.052844419791640236	0.18763766297566525	0.1949369776878785
4192	-0.13071686079779174	-0.03633825230415595	0.13567374940403823	-0.09398025424346679	0.08589940586650086	0.12732241010868628	0.12268414603981753	0.14771920641038178	0.19202177905652332
4193	0.034718146348778706	0.09496821034178732	0.10111533346341284	-0.04111894255157655	-0.1649256199310322	0.1699741967070153	0.25868266111892	0.05261518046855323	0.26397931051373025
4194	-0.03497498947181156	-0.037580900267826005	0.05133784134041491	-0.05770291420164648	-0.028019375841237048	0.06414601881562934	0.0766993023823952	-0.005951473539226482	0.07692985781368769
4195	0.03618446782413222	-0.0674013923432448	0.07650008759160788	-0.08579653523878066	-0.0672053520940582	0.10898442461684911	0.06041967336960977	-0.126978484776135	0.1406203133481556
4196	-0.050606438140747445	-0.03454427943234699	0.061272496462877774	0.015608958137011736	-0.025224065276173806	0.029662991136762695	-0.1076301938596296	-0.008231083679775904	0.10794447354452623
4197	-0.05263146700277684	0.10690698544616657	0.1191602906007335	-0.05297149633486897	-0.14526806239046225	0.1546246725934586	-0.03219498601576405	-0.20772580727180273	0.21020591840211678
4198	-0.050172536172976075	-0.1936053252163853	0.20000076334397054	0.08962989322496201	0.03428970276751964	0.09596510550925756	-0.01520360372269015	0.2843718889802258	0.2847780202338981
4199	0.05715918885655246	0.07110098676397557	0.09122786410713593	0.02722109389538737	-0.11504993125164842	0.11822637029812985	0.08455856719729879	0.10775865954014079	0.13697474216930677
4200	-0.08103501683551949	0.0706448403294104	0.10750519717065225	0.018892599942714514	0.02544786679760492	0.03169423066023372	-0.11295611702415706	-0.05015404565700997	0.12359009939691977
4201	-0.10894076966416953	-0.09341055916098234	0.14350478688109683	-0.20183372776955663	-0.02633922227505115	0.20354510137905565	-0.04937579438820522	0.11749413359090946	0.1274474028756365
4202	0.019604814180221558	-0.07159895988391339	0.07423449195286012	-0.01100669738476491	0.08854934523160636	0.08923079024790713	0.11892423089110496	-0.034480704584209036	0.12382201614278592
4203	0.004292803118105099	-0.039908010748534097	0.040138229663450854	-0.11218601904833415	0.043176559729548473	0.12020781247486563	0.16794226951096147	-0.037752514604530045	0.1721332572382736
4204	0.03866414803008082	-0.061867110032935844	0.07295516189221564	-0.1581874553379243	0.035452201251480284	0.16211147275829446	0.04887562349237355	-0.11623646554966384	0.12609418105228506
4205	-0.10255713354480268	0.009961910970131547	0.10303982390854188	0.09785629654041415	-0.04514471567681238	0.10776780653862127	-0.23122879503300564	0.06388418092051512	0.23989152595350435
4206	0.003268358013985173	-0.14682745926244667	0.14686383134581849	-0.1098866678422006	-0.021825417180962762	0.1120331585049051	0.039105562687521606	-0.06132846227717597	0.07273530998346454
4207	-0.03687591632065245	0.09618528540483504	0.10301185530266568	-0.08405059859207965	-0.029286002818031565	0.08900659011974706	-0.10023706180199292	0.27722870686167456	0.2947935285363178
4208	0.0852245254702851	0.13347777334041017	0.15836519730530815	0.005038670073178346	0.05113004473936718	0.05137771570589756	0.03929677151479206	0.06297663403277491	0.07423134570775229
4209	-0.0285417274228821	-0.052726349242639275	0.059955801293443384	0.029541832106266153	0.09745804441839397	0.10183707706946654	0.10973061123938332	-0.07163485380282034	0.13104334901978093
4210	-0.11025786114291553	0.01400669860522011	0.11114397666822937	0.1384299805495249	-0.007422241038242557	0.1386288179887992	0.003123727482553907	0.008733511630463004	0.009275338203251413
4211	-0.006919302523868065	0.02410897373916472	0.025082251935831863	-0.09900260506294403	0.06796821879170968	0.12008827825798399	0.09660346214451511	-0.17730546224830632	0.20191447655230751
4212	-0.034342834481307184	0.13318412775223806	0.1375406927615785	-0.09448135849499298	-0.053161560796300696	0.10841069434958046	0.05940445056016807	-0.1537058919717758	0.16478589130503457
4213	0.07688032591734073	-0.11429588798162352	0.13774663162003042	-0.047129810879435644	0.06537839747839248	0.08059499941295395	0.02355182671515836	-0.07183360320739826	0.075595999175742
4214	-0.08099109395968845	0.1454049455171218	0.1664396451619152	-0.16801176617952923	-0.06347157355445163	0.17960120886075062	-0.018796001080788976	0.11708962927552498	0.11858866278236253
4215	-0.058915885898147176	-0.13877314328114043	0.1507616227933735	0.028076292779886446	0.05530799101620496	0.06202622095944999	-0.05850424359871526	-0.08569362436185149	0.10376002975774402
4216	-0.17353546738047557	-0.03193456304361681	0.17644935464814496	-0.007337274182281212	0.03575533429422845	0.036500404421293736	0.08207098489030773	-0.1075543893806765	0.13529077291491576
4217	-0.024078184861636147	-0.1062257373554417	0.10892045842236621	0.10472647554349665	0.10008430710520795	0.14486028858349062	0.05144506659429959	-0.05760335993037346	0.07723174186926043
4218	-0.14204200097753322	0.06358172562070614	0.1556231534014406	-0.08262996471644007	0.2391127331964599	0.25298737171195235	0.05674625852333783	-0.27810381376628956	0.2838342281821426
4219	-0.04377698321134375	0.018441681261888766	0.04750284061876059	-0.0560037669569117	0.004906339997757764	0.0562182718120868	0.08180671979074544	0.058013108723713645	0.10028888366469618
4220	0.030617098639849592	-0.037435975895510454	0.04836175162637846	-0.015921269518232885	-0.09442138555650766	0.09575429428220378	0.14551258366069966	0.1682312555747706	0.22243126433996613
4221	0.011242007068037822	-0.009971409468623644	0.015027033296987452	0.054592924472914695	0.051638686074591975	0.07514613298111639	-0.17519293630968666	-0.08701308406815367	0.1956114560343067
4222	-0.06293642858976228	-0.18958355896477266	0.19975715224587998	-0.0985275566211915	0.13618061415160806	0.16808580869440243	-0.06056359745171632	0.0572734625912488	0.08335585674375086
4223	0.05955887307781908	-0.15485688211522208	0.16591537994034053	-0.17574523005442144	-0.016135774054077307	0.17648441600097656	0.02567280613557739	0.16046028743245433	0.16250106712812934
4224	-0.058696180443842186	0.017906598585125267	0.0613668303856806	0.04352545328729398	0.08574713768470496	0.09616151363713114	-0.07227372154582312	-0.0689298504602375	0.09987399616794095
4225	-0.06483254843078765	0.12840627913999678	0.14384516626779364	-0.023606988863317725	-0.10348239557707059	0.1061409257429109	-0.03555040663666862	-0.053781896912887324	0.06446955752586589
4226	-0.10774551065523909	0.10569396293786876	0.15093147076693386	0.00742462634915958	0.030356861916661333	0.031251626227316205	-0.02612735586310744	0.026125665270178608	0.036948465600169
4227	-0.10260138079175254	0.016393612471501475	0.10390280973217218	-0.1788905742780306	0.14734258099027606	0.23175779110614522	0.010220541599958262	0.16121496355159634	0.16153861440392206
4228	0.18340662467592808	0.10927869771891864	0.21349431784045106	0.12961419543563854	0.015133872918698084	0.13049472697372566	0.1785752312955065	0.009589156456237282	0.17883250586452634
4229	0.002857524684824694	0.004566009297838989	0.005386454142785824	0.004495016479836565	0.15954035251755333	0.15960366303621978	0.011909422486265295	0.27145051438722695	0.27171164146029236
4230	-0.09284629508058599	0.05300960853217998	0.10691329714739049	-0.023728464982123006	-0.03772032268725776	0.04456302047705799	-0.005569027784408622	0.12488198661620437	0.12500609845792868
4231	0.007420178825594285	-0.02342711354668945	0.024574147043860507	-0.018905766988315767	0.08793135022186743	0.08994081596948739	-0.03764620815500526	0.025373131298298306	0.04539859888069972
4232	-0.08149259089367983	0.027836035712623736	0.08611554595285993	-0.08903193150579196	-0.015934136074051645	0.09044656721002974	0.09729131669209734	0.06864956806011062	0.11907293352614497
4233	-0.08713187794199445	0.05719638993974444	0.10422759315957517	0.09194061090404397	-0.14189625935999464	0.16907875192870236	-0.10424262455482333	0.023892802334283626	0.1069457375376083
4234	-0.1494654445086761	-0.0023666695778869254	0.14948418052445228	-0.15354293544457978	0.04922206151035323	0.16123971087876396	0.03939014640381976	-0.04339166082890661	0.0586039236161302
4235	0.015554366804536625	0.005991902655757832	0.016668569948443346	-0.002755632868765417	0.04836426091280088	0.048442700648796404	0.013203846518163018	0.11666536047505532	0.1174101694813946
4236	-0.04514336088466785	0.0414000308423689	0.061252637377605675	-0.03863466196300024	0.16879801551065216	0.1731629496899659	-0.1669689531783122	0.03698616052914795	0.17101639510920966
4237	-0.15654123516774182	0.1456011374827235	0.21378692556867268	-0.06027391537278147	-0.11342052620455427	0.12844127311298031	-0.011094553495841935	0.06744791024037865	0.06835429549828066
4238	-0.08930483744092065	0.17759669805636122	0.19878616941545907	0.03520162936142199	0.022016112574061882	0.04151944029695839	-0.025760443763362784	-0.051350455059548925	0.05744971451372174
4239	0.05318940470900397	-0.14364206234855145	0.15317361015868028	0.0390460279641952	0.06601188159627253	0.07669524634331007	-0.035917052352931425	0.02143465125597923	0.04182677281584928
4240	-0.006293121668886047	-0.0009972418621847202	0.006371645915389268	-0.06960974654008514	-0.032443462824097984	0.0767990565918197	-0.014912479347508454	0.11495169038665681	0.1159149393436397
4241	-0.14603575444486092	-0.03388563140654792	0.14991556821124394	-0.034027307063432946	-0.2081431990163111	0.21090625624369902	0.2066650499925384	0.31048755160921254	0.3729785015154383
4242	0.016571694690977884	-0.051353795608686026	0.05396140647119648	0.05992422869210696	0.0935093034563916	0.11106260854690685	0.190675158517649	-0.015075465704466554	0.1912701904164293
4243	0.003822691388706949	0.026805389769341218	0.027076593030505094	0.05153800053968234	0.0813243239851148	0.096279858595992	0.16373069219068212	0.10536736237504445	0.19470495786988531
4244	0.002183655955681877	0.003953703596505953	0.004516649805088839	-0.03501649351209208	-0.18274000948398503	0.186064681990133	0.0787324911343276	0.05599242901242247	0.0966124074171022
4245	-0.029084921795059202	-0.09142596111679578	0.09594081009640561	0.1027947700994891	-0.15130310567356817	0.18291909289703398	-0.1365445017643075	0.005343440167525047	0.1366490150527507
4246	0.035470238844037286	-0.02239414446080644	0.04194801008134378	-0.147612684037881	-0.05690475801266332	0.15820131470170232	-0.018665410549805393	-0.013620712755309412	0.023106738561628187
4247	-0.09684629688035123	-0.034403994161743945	0.10277567822066873	-0.10361306382161144	-0.020001850679806966	0.10552602060685609	0.13308907395413616	0.17560768714930106	0.22034237311941687
4248	0.013038050273259844	0.10601103412881704	0.10680978472026456	0.021903283676184503	0.08479613579718498	0.08757932679539188	0.051316421053446526	0.07058876850163678	0.08727055235480223
4249	-0.12589003783501043	-0.1328872552840789	0.18305005939096639	-0.06074049562910242	-0.13363864439002968	0.14679473792910228	0.023055087093597486	-0.11262500272205297	0.11496055096873799
4250	0.04724841704487453	0.004278938075071388	0.04744177720423936	0.059664877957772984	0.006075755036475116	0.05997343129235809	-0.04534618973561431	-0.05685407086713463	0.07272318954572536
4251	-0.08817179758042205	-0.05384774516461682	0.10331430466240596	0.05683653115694454	0.035738844179392285	0.06713908144466388	-0.031385244896080064	-0.2217145389552569	0.22392492130472894
4252	0.1283745068555624	-0.16626474885311965	0.21005708919624633	0.19618204137682316	-0.01940222072725003	0.19713913748397724	-0.022618210321831762	-0.03319317726937814	0.04016678298543436
4253	-0.14547110642672184	-0.10411643805483833	0.17889123924396527	-0.06272507672103483	-0.010358203877219125	0.06357458326423968	0.1108001393921645	-0.10369108337915309	0.15175147993237353
4254	0.08083556753863788	0.01762233851870926	0.08273412714328755	-0.10661486878218328	-0.051608799833211	0.11844913872910431	-0.028010728363772597	0.17957521051542513	0.18174668397285357
4255	-0.15382379551759942	-0.03921916888961596	0.15874477401109133	0.08220897220909262	-0.0016216555926529162	0.08222496505646289	-0.1648714560402605	0.09348982805415543	0.1895334929938007
4256	0.0968254410387228	0.057920364931445804	0.11282701230704925	0.030344193181802103	0.06911290402471523	0.07548088209993326	-0.27790132827969893	0.15909424601093755	0.32021887416798167
4257	-0.149139691492538	-0.11478307591129529	0.18819617980752848	-0.07879469371984506	0.1136079223391111	0.13825832263055157	-0.04054820904102926	0.11927459788687307	0.12597851784137754
4258	-0.004817945855428412	-0.031160233824863586	0.031530505455606206	-0.07242756855292247	0.0003144206777075334	0.07242825102714308	0.04990466247766145	0.0061724864679175906	0.05028493736901674
4259	0.04147567056925687	-0.020036056328530793	0.04606164133386455	0.040288448933337606	0.08136319541348282	0.09079167740132761	0.0881650388306194	0.051486599575527585	0.1020977179365697
4260	0.11202995068262503	0.10587403243962051	0.15414285774883382	-0.11048381291788505	-0.08558163349843881	0.13975295670981464	0.044866310496732106	0.22138944554682313	0.22588995643259338
4261	-0.14573997555298218	0.04812436396813699	0.153479949444615	-0.1151669882788317	-0.050367344897575564	0.12569926261218833	0.10082128133220679	-0.03733262774072543	0.10751118948042372
4262	-0.18860240629615446	0.01459034171422987	0.1891659211698495	0.1041906235563249	-0.004073112809352324	0.10427020804147996	-0.08850179203488803	0.17561067157372234	0.19665115093474622
4263	-0.03749216078772868	0.023003735830421194	0.04398674780759205	0.003209512381329394	-0.09788513604264014	0.09793773954820517	0.015417622661660075	-0.1420294939750098	0.1428638521366923
4264	-0.04698696201503263	-0.09842796191137869	0.10906804429084593	-0.20619729181158938	-0.009967362613277938	0.2064380572178936	0.191168128872948	-0.025854833656934074	0.19290859472872585
4265	-0.19724357676346616	0.0704886834508318	0.20946045705353775	0.05858345466483956	-0.05128474006509079	0.07785978245545797	-0.009880522380088826	0.03304552124499592	0.034491030672580844
4266	-0.10751969159066059	0.07407530404215917	0.13056659124251155	0.014195151030218796	0.02814818829087443	0.03152495546117777	-0.01852018340673175	-0.21232716310325464	0.2131333417954476
4267	-0.02606470335572408	0.12030723806979995	0.12309833586610916	0.09694571048279757	-0.1246354817892147	0.15790020298227636	-0.20493939304227649	0.07242150555957909	0.21735921716838424
4268	-0.012199736684440153	0.17910097081178947	0.17951599182494896	-0.0436398043562212	-0.08330761122464267	0.09404568364473444	-0.13814233204617551	0.02516201607366105	0.14041520913365116
4269	0.06701331810203115	-0.10433627743259682	0.12400340153211858	0.08926108206893621	-0.04912470568234944	0.10188610052649391	0.06942444946677641	0.0031849358178802833	0.06949746757925074
4270	-0.0943015691061752	0.08282419261994084	0.1255094929438877	0.05336178602936263	-0.06408937509970943	0.0833962121976456	-0.13299807714914033	-0.08014761495736097	0.15528080598941416
4271	-0.09384242690255924	-0.014338785665681473	0.09493156409397524	-0.12357904709739977	0.08132846790966893	0.14793951660741425	0.2384156719137025	0.04534304033375371	0.2426891508097769
4272	-0.009241866103064586	-0.014303002424317772	0.017029033073460577	-0.06116085408345013	0.09901294954650373	0.11637961269103611	0.02466091891663249	0.03627206670724911	0.04386141521916332
4273	0.07761962735990134	-0.004919193853417298	0.07777534969164358	-0.024052873060956957	-0.055441701259922795	0.06043445160734921	0.07101408519419665	-0.06957100306678936	0.09941390628925027
4274	-0.06005819583093718	0.03511347414645998	0.06956969852673874	0.10132515376173445	-0.040474699384953065	0.10910998155595777	0.18303189450592466	0.1288450290728493	0.2238341259129432
4275	0.03007732328462944	-0.03735558813319601	0.047959204963646834	-0.03640630803818709	0.2760939689159689	0.2784839294048103	0.021426960996721676	0.14086306816121977	0.14248339773232344
4276	0.03225405135619397	0.02323123537838423	0.03974939151853634	0.033396334850900294	-0.15468321830808773	0.15824731658900565	0.24171913495756917	-0.050154213426193625	0.24686754612349457
4277	-0.036452779672412464	0.07430885348854446	0.08276841699964675	-0.03590558427895223	0.17435381023608262	0.1780125336212393	-0.10897862123784557	-0.08211462201939972	0.1364520100119111
4278	-0.08817025204687752	0.15506726844622173	0.17838119600838678	0.027433825546164886	0.0902054536756498	0.0942848803198435	0.06963417379558758	0.00040249137025363937	0.06963533700282655
4279	-0.06679649219970701	0.08291611725763709	0.1064746630483879	-0.05269224300351502	-0.0083811374798893	0.05335462433752376	0.013998526682761431	-0.010073688534160819	0.017246389476388006
4280	-0.09768382104351087	0.007210693724421617	0.09794959416785794	-0.04656516333684562	-0.04040648197441775	0.061652236148708	0.19894692475270034	0.09360697552537244	0.21986847144500798
4281	-0.129075510940987	-0.04491174917031264	0.13666584334870924	-0.11783331785138014	-0.018877472381915707	0.11933586954220585	0.06519990745338891	-0.10547083801384136	0.12399647415661641
4282	-0.01676086611738311	-0.0073597382441996815	0.018305528673818097	0.03586155164662719	0.0490954873710034	0.060798172396052036	-0.11167222455552425	0.041439224549310226	0.11911295088455993
4283	0.026834168641669952	-0.0077401431701897665	0.02792816540671117	0.010978475030981465	-0.08982269068921844	0.0904911193248094	0.01577120308541268	-0.011287138137497406	0.019394079872380617
4284	-0.20249283223169032	-0.043618684733278956	0.20713748275740115	0.016729338453075792	-0.1020661881518738	0.10342812735871836	0.05243465666099902	-0.10921379143220865	0.12114885661100899
4285	-0.10120481199574266	-0.03612206594838151	0.1074579807155934	0.18628721445936602	-0.048484842365259	0.19249339264040685	0.09244344405762471	-0.12690361802193934	0.15700419935878618
4286	-0.22165749540787077	-0.007758930440129424	0.22179325118692186	0.044838203214486345	0.011393420735844513	0.04626310088577661	0.07675854656065828	0.07367511857697877	0.10639500724863281
4287	-0.14340117626037632	-0.07687432427112137	0.16270697306815415	0.04558108460205906	0.1277380885314705	0.13562689458648627	0.1320395793723376	-0.08355135105051624	0.15625389205773543
4288	-0.12124174965215441	-0.20950172916170012	0.24205482102296175	0.1914254834004704	-0.008744371930927428	0.19162510204973185	-0.0609639183803317	0.23954270403236824	0.2471786932553502
4289	0.15466066765336417	-0.1130027739949895	0.19154516190587284	-0.023837906517069084	0.07523209653891258	0.07891840176255971	-0.08288171469421111	0.022074361928627807	0.08577095129009975
4290	-0.05436023445869589	0.06220923087609435	0.08261370041705915	0.09450639633851111	0.17110411064858663	0.1954688610232728	0.14125986941072197	-0.10937130125791787	0.1786517065263706
4291	0.028741579073233464	0.1195326260705007	0.1229395260399725	0.11011865329721593	0.04291820865083467	0.11818667622786008	-0.18272365105689664	0.0017372659415039809	0.18273190949725787
4292	0.03948235615258737	0.12945352546288805	0.13534057670237096	0.05956064988948777	0.03144793516615611	0.06735312644170942	-0.09486380851192812	-0.20130751486029883	0.22253956435792982
4293	-0.10901769290221511	0.12423897743788664	0.16528817525925255	0.05976075274981464	0.1010575798573689	0.11740520438146246	-0.04955275034066647	-0.19786008893684678	0.20397080639253587
4294	-0.07351503062718157	0.09049060929680523	0.11658906509198236	0.026509518518565874	0.04706056843884533	0.05401343975228232	-0.19644158584894492	0.16487998851637045	0.2564658013537221
4295	-0.04423893984786755	-0.005966763706938379	0.044639512407705355	-0.11381174028333023	0.012926691480361232	0.11454349208466039	-0.0428218922189581	0.05948989645129747	0.07329912846001758
4296	-0.05473256364127253	-0.0017828063642609112	0.05476159166129485	0.11219735315633521	-0.09634762175702537	0.14788884431735286	0.00914323185826392	0.18548338787036758	0.18570860471362977
4297	0.0019348076252056197	-0.032256015495374886	0.03231399102841397	0.011930667670565661	0.20851587304231367	0.20885691308085486	0.12248051262136493	0.04577778038052774	0.13075580732250544
4298	-0.13587539728649053	0.20002682008846914	0.2418116050615984	0.02988145421864635	-0.001218214823215572	0.02990627615696344	0.15258228353730477	-0.05703521240224085	0.16289373438910162
4299	0.049280865678815004	0.13649662739491109	0.14512040866893464	-0.10418427792982148	-0.13608402208412848	0.1713861862413417	0.20624333623417263	0.11082440508780321	0.23413321529434367
4300	-0.19544428422625115	0.06520463652505273	0.20603425166965778	0.054507669719412385	0.09286955393139029	0.10768398258634362	-0.01551059049937105	-0.020201936872783335	0.025469524358556487
4301	0.0372706488269583	0.19196389885439955	0.19554856104652008	0.026873564990631586	-0.025634521339532014	0.03713915965140598	-0.03502077020049414	0.22050144413508282	0.22326518136756765
4302	-0.019640502779715893	0.030721543553700225	0.036463167549760776	-0.05488852044088083	0.13541401726623598	0.14611538505020424	0.20623023681623598	-0.09281303198756254	0.22615297805690088
4303	-0.14706159744918867	0.08490510029249203	0.1698116294603681	-0.1684732478693849	0.10248521134928834	0.1971964852449645	0.08988775108599774	-0.0537868319963929	0.10475128205185119
4304	-0.014788011264192276	0.09300212402145283	0.09417048555493156	-0.03418356878999352	0.0017121065052281958	0.034226417923958447	0.22952929450372195	-0.11884677709202787	0.25847292597202226
4305	-0.06526528797175533	0.06770450591275652	0.09403966149942605	-0.017238405248977996	-0.16965808551686626	0.17053160585878588	0.04785195984813317	0.21465292498971844	0.21992200496528094
4306	-0.10454444658181312	-0.24279232524339286	0.2643438187440574	-0.1096387118840666	0.15228989300399282	0.18765089569401192	-0.05023033868917102	0.12785058176646266	0.13736396246050775
4307	-0.0633052662290299	-0.09919854121079504	0.1176771316385565	0.01647082757940422	0.03675013562832905	0.04027233082217918	-0.005159734063166052	-0.10782188529354776	0.10794527226264969
4308	-0.002505006020574077	-0.01148746892929897	0.011757423083512884	-0.10969865369481925	-0.06740276431607636	0.1287514165355256	0.18505020189099988	0.07100732046901455	0.19820599582275295
4309	-0.04109010320536063	-0.06236554241878187	0.07468505514904618	-0.06737224929700752	0.10291451319181834	0.1230057600311753	0.00920530316427921	-0.1675528198611848	0.16780549767448302
4310	-0.15601926275572245	-0.006442320087575719	0.15615221368571738	-0.028977615426440295	-0.019934033282024182	0.03517197575757606	0.1293020545904038	0.013461757040846735	0.13000092393489576
4311	0.11183784110743265	0.06696484304116206	0.13035333868796312	0.08741993848639869	-0.11427233019653124	0.14387637434099734	0.05381325197899615	0.062379893455009265	0.08238396200725746
4312	-0.11487146511497161	0.12658837915331425	0.17093879382493427	0.04569842387996761	-0.10510837322752388	0.11461289660264962	0.05950511233266094	-0.042738741068916834	0.0732629400302671
4313	0.07348217701793701	-0.045224807867128805	0.08628391267156436	-0.034306302329555165	0.04645029048242866	0.05774557875222002	0.12894671558144924	0.1071226788669586	0.167638073798516
4314	-0.017534166438475517	0.01693671360489463	0.02437825384284904	0.04087778594170953	0.18955245326149073	0.19391009752188215	0.027350933829476374	0.11091975071849028	0.11424213181132617
4315	-0.14685978459662669	-0.04609821851927115	0.15392479359225422	-0.07839446421898069	0.0015597718542660923	0.0784099796481188	0.0022974007582015556	0.13685294360412859	0.13687222590196516
4316	0.11034626737152047	-0.039948609628218036	0.11735497490117254	-0.03867518221182293	-0.10158645312247862	0.10869948103428669	0.0990139091627201	0.0354178391109202	0.10515786958174084
4317	-0.10897941602476514	0.05780726860778108	0.12336204205909931	0.2545792174482858	0.1174304485055136	0.2803577860391747	0.35781028775431306	0.09493642406003448	0.37019066254584404
4318	-0.0452067220186598	0.05392454150682903	0.07036692328355779	0.14070761794908437	-0.050894060184145516	0.14962900491192513	0.18501903515155452	-0.12594652604996445	0.22381816457219583
4319	-0.14917876682369982	0.1385329231828253	0.20358210942177207	-0.2003458996190903	-0.13940859411955087	0.24407629054984484	0.031451197392903286	-0.0629688845006788	0.07038649183406709
4320	-0.03195453193760886	0.031712873169539295	0.04501997818767742	-0.10506844295123541	0.02808698627249407	0.10875778823637541	0.020573256342367664	0.12515895616533054	0.12683857136109622
4321	-0.04653454174030059	0.08934230451207055	0.10073485469541969	-0.03266042610378025	0.1518969322381454	0.15536853431966274	0.04416235952591706	0.07001100296437046	0.08277592968353449
4322	0.09524480261916773	0.011849543712966799	0.0959790816384994	-0.07606316521852127	0.10840691373800186	0.13242984576468644	-0.056676242682907406	0.13908191958648902	0.15018647356041895
4323	-0.12156539982248045	-0.03668417304298711	0.12697982117583623	0.09605231394044392	-0.1601446222638765	0.18674139084132707	-0.0749431118192154	0.048369493511573554	0.08919684922525896
4324	0.03423401558542176	-0.006970056071659699	0.03493636364513313	-0.1057838594667937	0.023587320833152906	0.10838167108776486	0.16261086482741807	0.02574701263331282	0.16463657558228306
4325	-0.009064697677188968	-0.14459772248440633	0.14488157264350848	-0.08535788671898457	-0.054230528541493496	0.10112823073217857	-0.03904080358905147	0.10408629353618658	0.11116717522263526
4326	-0.13032798334519619	-0.026251352534477513	0.13294554055219435	-0.09858036679350071	-0.09475059389380505	0.1367324532083364	0.012495603143047384	-0.09837775133954903	0.09916815041400477
4327	-0.11568148552648969	0.04024780385145733	0.12248302661381628	-0.0821729107109089	0.10783587692855316	0.13557641243097218	0.09529532350093312	-0.29029466824545147	0.3055359112983026
4328	0.001586396625216921	-0.06147859922178989	0.061499063541861874	-0.052603949304808134	-0.078551482270594	0.09453840938671576	-0.1108248015399816	0.051929205381174647	0.12238782213887348
4329	-0.05814402575712983	-0.1257218130693322	0.1385160713155188	-0.018280701580521707	-0.059615415743773464	0.062355287222328165	0.06516864605351495	0.27160977505137396	0.27931849622233446
4330	0.07117389783065081	0.10043148419110631	0.12309430023049954	0.10486362030045364	-0.17243125121703196	0.20181406110276087	0.03941681076462828	0.19274941881210805	0.1967384645239968
4331	0.07004838824131852	-0.07696696698616501	0.10407060440996731	-0.19253362672293473	-0.0406551921496287	0.1967791708179745	0.014543497290888581	0.11850282214136439	0.11939192673258074
4332	-0.04649344614697504	-0.052789626317969955	0.07034475944526766	0.005869581603203929	0.03784202124897616	0.0382945238957822	0.07625973908285626	-0.11020385396164162	0.1340165558167503
4333	-0.11030060303451186	-0.08581444821463106	0.13975100197193066	0.015365133404637812	0.06959694631290585	0.07127287184212389	0.06084602464033485	-0.14422643610879077	0.15653594982359592
4334	-0.01518758251732864	0.021906480360875787	0.026656266515063642	-0.004256813468905119	-0.1884196889954818	0.18846776823123668	0.019405052905224335	0.11405789808558656	0.11569684608474252
4335	-0.06895248294612522	-0.10432800757195812	0.12505510012938392	0.19519242020577504	0.08936495311808408	0.2146769101500793	0.10285027049942648	0.10290198897758598	0.14548882251688075
4336	0.019627527525932532	-0.015074752625121495	0.024748494974237253	-0.1273359740565773	0.07401926680655767	0.14728646287937563	0.06298397294189839	-0.08721702904384276	0.1075815551234518
4337	-0.1810071172685383	-0.11024165735409959	0.21193583821063647	0.13138698821680647	0.1100036523452504	0.17135735817868447	0.04683170228037959	0.001688377558945469	0.04686212710984919
4338	0.041603615791103415	-0.07449935785824151	0.08532886480074653	0.04536444300599804	0.14786804028957606	0.15467026226241468	0.13989604857599539	-0.12346630769493938	0.18658733489440998
4339	-0.05649689731608967	-0.0392575789230489	0.06879721585387154	0.04776251141970258	-0.11450550271817914	0.12406759306869843	-0.07679475536688252	-0.061706628334990195	0.098514681303509
4340	0.1563190494643549	-0.018521813317999423	0.15741252426038488	0.20277220603764373	-0.12203052782951536	0.2366601302791046	0.003316651465385893	-0.07578053743996373	0.075853081886187
4341	0.04985487861054715	-0.023379250336955964	0.05506449189441819	0.02097921397593455	0.0489092151067725	0.05321878184822151	-0.03186808158960942	0.05673095720388155	0.06506901051553377
4342	-0.010511715962266289	-0.02515177184412952	0.027260003656832302	-0.16887601012162273	0.11949684779633835	0.20687823333511837	-0.2089528889490686	-0.03176576977387469	0.2113536702531768
4343	-0.06028311833083747	0.08029238548682788	0.10040379237287364	-0.23268822090840102	-0.0002681389620812558	0.2326883754037142	0.017444228003722053	0.014374300940851374	0.022603575340728762
4344	-0.10985051788695638	0.10435887377822445	0.1515186814102205	0.054868495083381166	-0.008695822230599847	0.0555532994247976	0.0579626050380408	-0.013303339925810969	0.05946967660898779
4345	-0.03809943372216471	0.10042202295557096	0.10740646882026633	0.07660603599622604	-0.025460402957088776	0.08072618453632262	-0.035816752783089684	-0.09935388255155088	0.10561265908020841
4346	-0.07952661533695167	-0.040029374978485126	0.08903276592423515	-0.09592509579023817	0.054348751596503965	0.11025157959169955	-0.009676629958003757	-0.06396926568651493	0.06469701785875506
4347	-0.06729016134134767	0.011240847832964251	0.06822259503528473	0.08662921999776566	-0.08113963449901647	0.11869398486888567	-0.18174936347062412	0.07249758241602205	0.19567506376169894
4348	0.027212344110468422	-0.01548572893331996	0.03131005385787141	0.020475621670700092	0.07453143825756138	0.0772928610645403	0.041264563354160386	-0.07114782506765341	0.08224826563926395
4349	0.027862190111632795	-0.06908712516846958	0.07449384203986631	-0.1481575717983784	0.07374864156979584	0.16549781936503538	0.1949246057471661	-0.08849501437306036	0.21407234640321085
4350	-0.05725375677810944	-0.03974970541682508	0.06969958210729305	0.09729932162356227	0.04770650967139805	0.10836544215492595	0.029340205420908	0.13332579840777603	0.1365159923789591
4351	-0.1101135852700322	0.05842970759716663	0.12465565527047318	0.07282107006105765	0.03047264233231324	0.07893978829177689	0.10330519569805048	0.1343863026310283	0.16950410553449977
4352	-0.14984368071283383	0.031202780563731547	0.15305796994759233	-0.09833849595594561	-0.12543847874720357	0.1593903125578533	0.1510126804149741	-0.006455788702929636	0.15115060983632175
4353	-0.0390122238310957	0.16682964627148983	0.17133033731163297	0.03262111153557966	0.05891207434502953	0.06734069662136719	0.05875580296688941	0.03472433988586788	0.06824971914076428
4354	-0.054967129675715626	-0.01982990628942881	0.05843466888957672	-0.05742168523446402	-0.13008877163416271	0.14219823641821722	0.017588179339940706	-0.08526298935299273	0.08705814956626674
4355	0.04269000852247694	-0.10981833738380811	0.11782403852097866	0.11834354863097701	-0.005421017904899219	0.11846764510910843	-0.008525782382745447	-0.1906417066248894	0.19083225427083422
4356	-0.06786446798872559	-0.06697723726595531	0.09534954812254137	-0.043711026159246096	-0.018532657505087567	0.04747750206250508	0.12253274685959425	-0.02636025865873907	0.12533609731243842
4357	-0.03265086272888726	-0.07599190856757916	0.08270942512606377	0.1456208432833161	0.039970374594575336	0.1510068238318215	0.018225707338356077	0.018143496508564273	0.025716976368533113
4358	-0.047436382619524986	0.013731584442494076	0.04938387193535272	-0.040790574014615506	-0.022231465473405876	0.04645545162343234	-0.03519541166093699	-0.003095743103999214	0.03533129812713903
4359	-0.03412698273014689	-0.00302545392251593	0.034260827802331494	-0.09508610617727434	0.09640030591171904	0.1354045293475403	0.0033445332889382893	-0.10831623634485156	0.10836785943643326
4360	-0.02214812276342931	0.0624097298650973	0.06622321136715097	-0.07182640960049039	-0.0478126731424395	0.08628490498994117	0.0954217735684893	0.19111455050289003	0.2136119993934745
4361	-0.1563552141499609	0.18046554595148012	0.23877765026787143	0.009506724462949593	0.021908081329907524	0.023881830699766023	-0.08868374220729354	0.059986776236396123	0.1070664254335838
4362	0.05618032893172829	-0.03600601425761894	0.06672827303023093	-0.06902442576507409	-0.03470729750301578	0.07725909559502407	-0.09289794786467	-0.07675569354626596	0.12050504225647671
4363	0.001208414337050628	0.007361981812394456	0.0074604987377531445	-0.07425184115836947	0.0872901730716003	0.11459891024908424	0.08212340032363051	0.023041844439240667	0.08529466264589738
4364	-0.09606895426532153	-0.10176236320322155	0.13994578428211696	0.07260981186738777	-0.0820776420750032	0.10958523672470567	-0.029902937207837564	0.0829340896631928	0.08816035890307149
4365	0.010825829310809363	-0.1540668610029962	0.1544467424052166	0.11898822061003198	-0.015144512052422185	0.11994812582632378	-0.022291649876642068	0.10492660484471286	0.10726840195724609
4366	-0.05378645731052663	0.08355914516413404	0.09937360681075195	0.17541130352602927	0.08349195362519467	0.19426793797446976	-0.14953556381588898	-0.1317039290171266	0.19926567633258901
4367	0.06064984799528865	0.029620895474875453	0.06749667777442914	0.05618599037186911	-0.01468556478057629	0.058073499352047586	-0.060480783669803306	-0.017572478931155225	0.06298188000607349
4368	-0.14672314909862633	-0.09146355001672414	0.17289668436115116	-0.0412267136759461	0.13947310432632276	0.14543860818551502	-0.02480912189523675	0.024488642433975857	0.03485952004075556
4369	-0.19812092795540992	-0.09162743694999939	0.218283048576702	-0.13142526641467092	0.010933763633182337	0.13187929268597678	0.08110100424680051	0.023676293994221588	0.08448632899552666
4370	-0.07886128601002174	-0.04808067993639978	0.09236262347021638	0.030724793091551874	0.17230503302354863	0.1750229622528566	-0.09301241526509932	0.03851605403517413	0.10067172300049172
4371	-0.16725957999952515	-0.05503031589069066	0.17607981931114863	-0.03291151676595576	-0.052975376084240224	0.06236632430328468	0.10379949976486115	0.0783223905491049	0.13003358417255878
4372	0.041821919855415154	0.05337292470051579	0.0678066521182081	-0.09552146642136956	-0.19226324867604988	0.21468466954758889	-0.0791752852087507	0.040615306259469096	0.08898499250119363
4373	0.047042714271156236	-0.02597701816643254	0.0537384633090379	0.036909205028627136	0.09392702454948224	0.10091865712822518	-0.12878734166800151	-0.04835525538379125	0.13756602086686315
4374	-0.06578433415341128	0.004286331460598982	0.06592382920763777	-0.04622122217161688	-0.09060163418802444	0.10171065576712485	-0.07739139144031179	0.13341279473346493	0.15423488991684473
4375	0.02844584706643565	-0.014431749919302194	0.03189736072248493	0.06626420112210142	-0.060445672123245774	0.0896918258749438	-0.10391061493765487	-0.09339587846047574	0.13971473082723074
4376	-0.038927561392210125	-0.12879591665299953	0.1345501511795163	0.0004379922795894231	0.01960952321858013	0.019614414039094134	-0.03515194441496093	-0.04941071530629741	0.0606389147596861
4377	-0.10692134592826867	0.006123878608520933	0.10709657372822157	-0.017610794112574886	-0.0026679123334508014	0.017811732804375917	0.03229299815686525	-0.1196994134171934	0.12397897927624457
4378	0.0022075744248964205	0.01956627946291318	0.01969042094172379	0.04348995731808671	-0.02616457607257711	0.05075393017872289	0.03651622823433698	-0.14824011806187645	0.15267143651469733
4379	-0.0402870528841733	-0.007141454559476527	0.04091511949533136	0.015844759084905312	-0.030951704119619023	0.03477160304569133	-0.051386009024078486	-0.1284373208475231	0.1383353436758382
4380	-0.013465305269148074	0.05437717532946786	0.0560195648216142	-0.10321561760416915	-0.008272797088283807	0.10354662181391525	-0.02325152594296362	0.04966227115495315	0.054835888202384414
4381	-0.08626957626963315	-0.029082883487579706	0.09103984787824608	0.09463348002562368	-0.02955485119787896	0.09914123648154123	-0.02901374375060149	0.003820809501113305	0.02926424288563373
4382	-0.008379753586821448	0.10472423154211925	0.10505895936217555	0.06901626794881818	0.0489114742136398	0.08459064694949803	0.04987012112882865	-0.04316379150463054	0.06595560536041845
4383	-0.14482468673977644	0.03754563700082349	0.14961238166365773	-0.11415877881922645	0.08277235954556418	0.14100883052574123	-0.2173446906141616	-0.1175624730854244	0.2471025083161374
4384	-0.048149973588576415	-0.14379490302822126	0.15164232289659824	-0.07363989074175846	0.047635641810143306	0.08770397869607967	0.13040460465392767	-0.01668626963862153	0.13146783830808187
4385	-0.04228242916137508	-0.07820808106287108	0.08890617391004585	-0.011199264073639512	-0.20174987585637133	0.20206047590722032	0.09741784514030045	0.10206430305016137	0.14109343892929516
4386	-0.07188016196029065	0.02313055985286817	0.07551013496574305	-0.14112651861022982	-0.1360628337073435	0.19603517279181243	-0.17616032698357306	0.12854268769855595	0.21807265615782245
4387	0.026321049061137407	0.044992970182179744	0.0521264327332431	-0.09363180339718107	0.050277238886881105	0.10627659835305643	-0.0007229164941733644	-0.000905405425748596	0.0011586057321293143
4388	-0.006440997920937192	0.07239943711218395	0.07268538332002243	-0.008152118071739878	0.05035706630648163	0.05101265682211598	0.07379773264098043	-0.004483085584037711	0.07393377712049773
4389	-0.16508334432862734	-0.15580483277295248	0.22699704070787316	0.00966850034603304	-0.04757466328323248	0.04854717793501688	0.058179406437101955	0.12493541026594691	0.137817633384462
4390	0.025871027879348567	-0.05325089037970668	0.05920276522060071	-0.0562005796080491	0.04022781772694894	0.06911427108313659	0.15270891259812774	-0.3010197690601338	0.3375394989507434
4391	-0.06787826218736506	0.13713942137391508	0.15301855891475682	0.02668912209600774	-0.2316750896982125	0.233207324981293	0.0611765778947886	-0.012332163621872843	0.06240717861363211
4392	-0.09449989191216496	0.052371681508124816	0.10804176320015943	0.07618722260901402	-0.09899328423720091	0.12491662504623917	-0.15873254944478096	0.24900924018716505	0.295299210889276
4393	-0.07684708397190393	-0.06455348175812431	0.10036247467097122	-0.020031752258319366	-0.021820906290376113	0.029621327618323572	0.08389815192853545	-0.28057667437929523	0.2928517886282559
4394	-0.005400453007055354	0.05354280655179198	0.053814468557480254	-0.07055744536457735	0.03033779596232098	0.07680322232970917	0.03306208472988297	-0.06312284919413638	0.07125724901419957
4395	-0.06502660738747099	-0.04187924885749209	0.07734553091932364	0.15094062678210377	0.15782051946705375	0.21838129310503004	0.05017559178506857	0.05894341585733797	0.07740746917392999
4396	-0.05565383335090755	-0.06423322299479872	0.08498974116297878	0.03088556346633213	-0.08104628618908748	0.08673187727517664	0.2013565646479295	0.24421537141647764	0.3165211110856651
4397	-0.1992177958539614	0.1058761749074558	0.22560473088555746	-0.05221665288255098	0.1156346958722839	0.12687774323234322	0.01515323550277117	0.05301611340194052	0.055139176874975764
4398	0.037280755440205204	0.08910576982947012	0.09659033566094953	-0.05379949249603626	0.10714396895610562	0.11989251634901148	-0.008454611094077408	-0.03983968284480143	0.04072690484098272
4399	-0.03875468392808649	0.2222666195777038	0.22561998073057626	-0.06043514745643765	-0.05664301996006898	0.08283018023811209	-0.16522985369970242	0.012027815297928861	0.16566705434233495
4400	0.08778808374605326	-0.013565753789842984	0.08883004741465976	-0.18107748804062374	-0.032053767854310515	0.18389263364463584	0.11044861429332135	-0.0859263936452415	0.13993656249955502
4401	-0.11416524145489773	0.09345818058569386	0.14754027882189752	-0.0153636730512526	-0.022854127215720357	0.027538220356771698	0.10904122575244088	-0.18468667643834322	0.21447414148898244
4402	0.0977502636153031	0.08830468406922104	0.13173014562136562	-0.10618795166226754	-0.023122882216256458	0.108676348669869	0.14270722472221478	-0.13422890024379097	0.19591515931283698
4403	-0.19278889346379097	0.05455769647712648	0.20035992535405678	-0.1307680721530541	0.053657703766406294	0.1413486394278692	-0.09277898860560561	0.1472139608448551	0.17401118065891522
4404	-0.05188156304716908	0.03584671870644372	0.06306095326139848	-0.03840578143080084	-0.059820589084934934	0.07108802237915389	0.04176997746846222	-0.031101655000148516	0.05207728834592009
4405	-0.12391882462118395	0.18608973605772341	0.2235738467744582	-0.20039179517173378	-0.007363949595269963	0.20052705385007727	-0.016385540488951817	-0.04831836445817838	0.05102107683132957
4406	-0.030083949969831526	-0.014291863609059374	0.03330617677259403	0.11835423373933404	0.07743821809967655	0.14143691974331876	0.19864099574171065	0.0924544100815618	0.21910285970928792
4407	0.03711940583901044	0.004727124436801397	0.037419192873205685	0.05697443822303002	-0.12861799445237823	0.1406722257866913	-0.16108125358997671	-0.037439435323825015	0.16537497263940895
4408	-0.051415728486075125	0.027767363082507924	0.05843460950763358	0.11475088243164244	-0.17793878284938075	0.21173090341459297	-0.07853241620721817	-0.09179098585646318	0.12080118161609664
4409	-0.012260835315021283	-0.10975024021815565	0.11043298108158152	-0.053117862374046226	-0.10152750721314664	0.11458334095366421	0.025940110397735208	-0.08817615914924078	0.09191259092071623
4410	-0.1449917997416581	0.019660437503510084	0.1463186754831881	0.2231664202609758	-0.0025220388875978003	0.22318067078546255	0.11290990467191495	0.052084392275392556	0.12434400062615764
4411	-0.08677448323973899	-0.0697665473130008	0.11134263363824713	-0.19069264188651283	-0.07079558303594574	0.20341017242767706	-0.08764116988778997	-0.17979735656171553	0.20002015919871963
4412	-0.2017740880028232	0.039911274468023665	0.20568347629071465	0.0394063433118356	-0.13275654890651287	0.13848162755679033	-0.031411196456222805	0.1442817408406131	0.14766138290971428
4413	0.0015001470342788565	0.010589508110728733	0.010695238340104688	-0.09365799677704363	0.033980967532677195	0.09963195528918208	-0.1767335874613821	-0.021781191276550694	0.17807071974470054
4414	-0.007509283497610725	0.07755190187402507	0.07791461238385199	0.009894609015436488	-0.007894620042481692	0.01265813229443865	0.021253970482347753	0.01591047395950232	0.026549471612077536
4415	-0.07291472738144227	-0.02651338156743519	0.07758554550462643	0.29558395814482896	-0.0010411504109584888	0.29558579178766736	-0.07871593136119752	-0.09716671752761241	0.12505026527421514
4416	-0.16378999602548414	-0.07234333783253778	0.1790550790309529	-0.04120867177085078	-0.07894895573055154	0.08905667992948255	0.14905708884413324	-0.028970387711404415	0.15184630090600468
4417	-0.035306347229521064	-0.1052542275269777	0.11101797407173444	0.05772145485828992	0.02478999187497013	0.06281966290994155	-0.05125626126767516	0.020579446457180635	0.05523330458721568
4418	-0.06352319711068538	-0.06885764065371232	0.09368335629960511	0.06521989618857527	-0.021969345321796303	0.06882068724385762	-0.03527895220601398	0.11797939275862236	0.12314114496969521
4419	-0.1070703232781042	-0.015906615153083607	0.10824543654356081	0.06858977489836668	0.16478631864737908	0.17849114273252933	-0.046659820150845216	-0.00928615206274605	0.04757490343281491
4420	-0.04429406254521823	0.038771853890227276	0.05886612464605459	-0.042988382246212466	0.002323933479996372	0.04305115184249921	0.046498241229836326	0.05095722694649075	0.06898351553483059
4421	-0.08473081101374975	-0.16540886805100619	0.18584779784803196	0.03406446106464881	-0.026717494843727325	0.04329217063568852	-0.018136132998029523	-0.05228742793890213	0.05534342274008807
4422	-0.07601378431714712	-0.012753742237809264	0.07707628265090527	0.01496248207354676	0.07820033331814918	0.07961889223589363	0.0832136879819695	0.06974927041428529	0.10857936540100827
4423	-0.00611891986461561	0.09190724452179704	0.09211070934423955	-0.08744436093729974	-0.09879458407615853	0.13193515870500142	-0.14203042403603042	0.1014614273540911	0.17454816696999173
4424	0.026598511841061604	0.01559835516330159	0.03083487499503755	-0.16304299186970933	0.005244174311114402	0.16312730783664475	-0.0765141995038824	-0.05786652027739699	0.09593204310726586
4425	-0.1295263272257793	-0.11051359581688613	0.17026545247048133	-0.040640839398007486	-0.1392079417791281	0.14501906385491445	-0.004354742153425126	-0.028692030990109203	0.029020620626723417
4426	-0.03004767307557692	0.008471902198007327	0.031219157325420417	0.05024814322183026	-0.002696000594829937	0.050320416497172296	-0.05326942590324929	0.049127782442850536	0.07246496218044841
4427	0.006886807694581086	0.015535593019972021	0.016993609702012833	0.04866983922903571	0.008396396279789511	0.0493887914517803	-0.0920703919840552	-0.12717014542333976	0.1570006463906788
4428	-0.03910914948758536	-0.06907609690608409	0.07937904469959951	-0.10882562462129691	0.03085376737940183	0.11311485992440456	0.0109848976758137	-0.04228802430122191	0.04369147486923316
4429	0.11811193350995086	-0.09601434469120841	0.15221426747825328	-0.14154766677508906	0.1316480457492114	0.19330532822211113	-0.17771539708265804	0.04309529983792545	0.18286598160502002
4430	0.037456466667332884	0.05521525577862832	0.06672114631734355	0.07469397353752977	0.010821956616511473	0.07547386585987798	-0.0016966226442029064	0.07223530642922102	0.07225522834591475
4431	-0.11922664923068364	0.03154878133607857	0.12333012401910647	-0.129343691658765	0.0760401131635673	0.15003962603874282	0.20754874407027382	0.14435014832841442	0.2528110885376337
4432	-0.011748020078990059	0.05153741124897158	0.05285944318683252	0.10728614368641298	0.06394975612753998	0.12489951135162015	-0.13743967454554218	0.13625718612145843	0.19353471241336093
4433	0.1050564262044281	-0.03521881030906147	0.11080260505255325	-0.15966166082426275	-0.06721787120074665	0.1732342002778957	0.14786820996655642	-0.09186888640278776	0.1740830256159455
4434	0.01720310056161778	-0.0681151462655959	0.07025396657639094	-0.011543267175393699	-0.012706687437409592	0.017167030107579598	-0.021520984469615114	0.13482263165406816	0.13652946487359408
4435	-0.10843138663410194	0.061204962697671554	0.12451270242917975	0.2033122843808659	-0.11353623961790457	0.23286554637116313	-0.029655173898855913	-0.05797536246527738	0.06511967438456429
4436	0.04535714985212606	0.020304635015766688	0.04969455951944556	0.16915854849377504	0.0294018560092135	0.17169473977180363	0.026953469236860875	-0.011843442664628312	0.029440730936115423
4437	-0.004623092300536039	0.03431235602268197	0.03462240254873361	-0.051115458337003844	0.06378686577501283	0.0817407751761719	-0.0012091266584609063	0.03213296160399141	0.03215570258476383
4438	-0.15492078218447525	0.24525231707051304	0.2900847251771542	-0.01906335077391442	0.14854764879507223	0.1497658682920559	-0.03752376878194396	-0.2835629885535808	0.2860349658713756
4439	-0.172477553008035	0.09873796070615463	0.1987402605816186	0.0013442815102008994	0.031647380168008596	0.03167591773377895	0.1611487933854318	0.2277497375791823	0.2789961945564258
4440	-0.12709272183955905	0.018120821982497076	0.12837805160505	0.08402739966384026	-0.03276836032312553	0.09019073861840211	0.1658161594558737	0.10357150109207929	0.19550461522726853
4441	0.06854426827954856	0.07237757106587635	0.09968364714121725	0.16347421105199073	-0.03611497217677755	0.16741597562478983	-0.07468894414707616	-0.07552792074817961	0.10622102047310769
4442	0.017415730649138022	-0.09750332064325704	0.09904648005106047	0.19183669972836243	-0.026519830787250478	0.19366109776528245	-0.08811109039149301	0.07447387319659038	0.11536863542089623
4443	-0.146788562830257	0.010568075551436986	0.14716849662422046	-0.051328295766321565	0.08915872125630958	0.10287794478086786	-0.1409228856125261	0.07806620834468316	0.16110118737823317
4444	-0.019622327783271994	-0.09183119599228287	0.09390422943087941	-0.19513145601066834	-0.07213530394781262	0.208037946539776	0.11275470784389724	0.08421438683411338	0.14073267954106577
4445	-0.022634795361527967	-0.0160099931787176	0.027724607168377192	0.04364634576291528	0.07766706423325907	0.0890908321044828	-0.01697393936846678	0.12512213955677262	0.12626822413001962
4446	0.22606156878518072	0.031536126743224646	0.228250652072632	-0.03500863523298198	0.053077944906905726	0.06358358889223308	-0.019037195115167622	-0.01581935988827788	0.024752109912648198
4447	0.009230097961941222	0.06465321779897841	0.06530875347263312	0.09980290830099832	-0.017199873444941012	0.10127416329873808	-0.02652340396553416	-0.07006416900680405	0.07491647840450667
4448	0.03090484002726522	-0.027395908563818874	0.04129945451392765	0.1299671367449192	0.06718070919889657	0.14630346654177143	-0.1067609659611687	-0.17369731870125366	0.2038839434015506
4449	-0.08180926517176274	-0.050455320699185936	0.09611709137714006	0.0909605292775397	0.07310079606425597	0.1166942340978255	-0.0041410872835155425	-0.006349235674575499	0.007580329645932051
4450	0.039786781913224364	-0.04524228377073826	0.06024825520961154	0.1542013015249811	-0.03795698532830955	0.15880420059687228	-0.024501578398732352	0.12863740201236595	0.13095002306422202
4451	-0.05008125366282478	-0.02991984518460637	0.058338058797932364	0.09292674903035146	0.010781938965358043	0.09355015175403315	0.15045486579475392	-0.021009877897278886	0.1519147182157673
4452	0.01534095134890153	0.12232158939704713	0.12327982811842804	-0.041474371947875587	0.014430183062178465	0.0439130243968542	-0.002773049741336393	-0.14512929121842466	0.14515578174647484
4453	-0.06483862208915979	-0.07506848825660412	0.09919337096576963	0.11561805759990218	0.11736555170011888	0.16474892403001476	-0.15684171749835885	0.052185937056185516	0.16529578450240998
4454	0.019307061010656507	0.10144503230505465	0.10326595365483628	-0.08240563866778931	0.0010476035815822813	0.08241229736823504	0.15009254759892018	0.09052069945613284	0.1752762672889905
4455	-0.10260175849500085	0.10440159682217841	0.14637900896401496	0.09103619050986077	-0.010450230683565783	0.09163402918068923	0.035165304809275696	0.12977790766565458	0.1344578148729349
4456	-0.11910336572210685	-0.0577972928104375	0.13238632400119502	0.09290287390239106	0.03240609593981556	0.09839257610909527	-0.10971606218655905	0.06032605851012649	0.1252072187898609
4457	0.09831009144953044	0.214640151895487	0.23608318213403676	0.0413375704878885	-0.01973434784664673	0.045806541222554675	0.1274696699768599	0.06838458660633955	0.14465465235978253
4458	-0.02005727597774353	0.0268582443498324	0.03352103234094487	0.06963226018157291	0.043387027381777084	0.08204319473924293	-0.07156537755523704	-0.1449960660430015	0.16169558569290035
4459	-0.10783644499493952	0.006531819946413168	0.10803408508873011	0.12623003579057565	-0.008229834203341398	0.1264980320270023	-0.06278269721025449	-0.08892541595862383	0.10885493407470681
4460	0.05358648282002499	0.11219082072146137	0.12433137735574203	0.07116171647912	-0.04107706989554702	0.08216638949995499	-0.07441156292850125	-0.021794086502594644	0.07753749353664252
4461	0.008054223831800872	0.03908382470141533	0.03990508582654236	-0.10102130133860186	0.0027478351662779863	0.10105866574542549	0.048189471056500156	-0.002770540857177198	0.04826904823327838
4462	-0.07627837317041097	-0.04053664994284906	0.08638061242034324	-0.00782312875796165	0.00838544701054721	0.011468088992083283	-0.008813712921297796	-0.028049671906958246	0.029401796365988494
4463	-0.2031530304523124	-0.013703553445936505	0.20361468797462476	0.0640226447280765	-0.10097600338946201	0.11956191826198735	0.19510960391499302	-0.009808501533911216	0.19535599361730932
4464	-0.10053241010505475	-0.13323098034953654	0.1669049418274651	0.0543390026643093	-0.1715687809250187	0.1799682577529962	-0.035936594691751894	0.15061099159032776	0.15483897967198385
4465	-0.08581076651905373	0.031029491026686864	0.09124865458713784	-0.1436782860959164	0.028915623445993736	0.14655907742180457	0.02385448960287573	0.029909015320364968	0.0382568408477168
4466	-0.10455586052368165	-0.03088659878080504	0.10902252039874148	-0.09663159637660663	0.025747769874505853	0.10000306531202895	0.06952098696190007	0.032163896274683836	0.07660080842736126
4467	-0.09369448620484543	0.0014260341032584823	0.09370533772658646	0.09114071583666036	0.01059329691111578	0.0917542806776116	-0.13979052634797726	-0.048386637719135255	0.14792788096368908
4468	-0.023923600330193327	0.17370288715337345	0.17534261221441985	0.0348757362755783	0.06129281419527069	0.07052039458723741	-0.02443250797344153	-0.038973434114753715	0.04599865229079361
4469	0.03534972976746887	-0.01983480026021667	0.040534216360943336	-0.03323814920773058	0.1279308764620591	0.13217822708413815	0.09675277026741805	0.01908885123979066	0.09861786245946844
4470	-0.04342971497388808	-0.0006966459308472733	0.043435301981983795	-0.06217425059074651	-0.08437537925569508	0.10480859726693857	0.1110033490121706	0.03505265474010115	0.11640632326573369
4471	-0.2625030232487831	-0.0701396866906511	0.2717120035328102	-0.03263712526661075	0.020502077830627918	0.038542407047842335	0.16556527606410548	-0.005684941252970681	0.1656628479630638
4472	-0.11164521170227053	0.12497372554705315	0.16758008644571995	-0.17746643445171717	-0.07821758777119442	0.1939389759531336	-0.07623485540611971	-0.28721340069536866	0.2971586961840262
4473	-0.02814142027256677	-0.08621675374500062	0.09069326414504723	0.037877306599577186	-0.08189460828861232	0.09022980229382985	-0.2725858613433737	0.0569885788499925	0.27847935277799457
4474	0.052341470111106354	0.05838633777099426	0.07841297043028322	0.05718675488079804	-0.09935344606406016	0.11463608584822055	0.0379750193221937	0.07697093764731787	0.08582905880194819
4475	-0.13101935557425418	-0.03114668672571197	0.1346706635800184	-0.03311653384538889	-0.10451276430335445	0.10963403995229448	0.06031507455413537	0.051042883775922386	0.07901445565612174
4476	0.10298154118414007	-0.034124836012404014	0.1084882586160097	0.02268777692466875	-0.1458282646408658	0.14758258023882737	-0.07252477790465787	0.0014342583835627674	0.07253895854801591
4477	-0.04198658102000806	0.09608140195602517	0.10485470322110009	-0.005712669164848258	0.11046680508895806	0.11061441866026717	-0.020299712673878065	-0.06837931236409793	0.07132887699963375
4478	-0.05003462816676359	-0.1060609928474517	0.11727061959234929	0.037577657423307896	0.05272919990245191	0.06474912246336796	0.12041713450820371	-0.1225216266770768	0.171790090769997
4479	-0.01277279424251194	-0.07159649987203988	0.07272690744620283	0.15241218281969582	0.009107831628374979	0.15268407274118415	-0.1237536298142335	-0.017890735827942688	0.12504015083429632
4480	0.07781944236473011	-0.011651871988954432	0.07868692223492117	0.0906278594154833	0.06199678300708573	0.10980441705805954	0.08937596807230651	0.041492110682304906	0.09853760154242945
4481	0.07012871913905888	-0.08622501870360068	0.11114311089096476	-0.056171062259408905	-0.014307398098954744	0.057964557064747464	0.009336325582040212	-0.05205725842019611	0.05288785427298916
4482	-0.10717523773518868	0.01188206384267698	0.1078318831550097	-0.09044569972678052	-0.06411225007580965	0.11086390399426721	-0.08829090711246827	-0.15441421502666436	0.17787364639272293
4483	-0.05760699031449875	-0.015046507243079573	0.05953958946206129	0.24931002069784816	-0.049557629422787235	0.2541878145276988	-0.10394770241470135	0.25851290286909145	0.2786288674690755
4484	-0.056784053329506694	0.011881137035176865	0.05801370639578987	0.04092057635984175	0.0026289886707672127	0.04100494056882245	0.1963510202765378	-0.08284396627807537	0.213112284752241
4485	0.10684076847222156	0.045665025872661386	0.11619055209304104	0.08338033969660685	-0.11593462327539526	0.14280447444645905	0.05518219486118034	0.07955138375763664	0.09681682336997043
4486	0.11024127223190563	0.056345435725607664	0.1238060831721031	0.00564778460409527	0.00347598341907431	0.00663173670043791	-0.08729646877805988	-0.03174907224298051	0.09289067256408891
4487	0.021640065129133502	-0.1938184709038351	0.19502279887821813	-0.05949287298875487	0.05328308301671894	0.07986544229028399	-0.07299247236620203	-0.13052264986829842	0.1495461906929534
4488	-0.10173010533055114	0.17080304082678535	0.19880315160037462	-0.023060788921413486	-0.0197047487418415	0.030332772848143823	-0.044037238109048624	-0.030101949313537883	0.053342344274955225
4489	-0.10917994828315321	0.09000776445957283	0.14149791083306476	-0.08190612426800803	0.1066748007766361	0.13449210502234463	-0.06179208318754499	-0.08007687985017295	0.10114627146462452
4490	-0.1013276959718871	-0.01926718132153039	0.10314323170740732	0.03975343546779323	0.040661372051075145	0.05686547993790218	-0.15920192551228307	-0.12397643765133629	0.20178059911580745
4491	-0.03784022844858288	-0.005589090414613457	0.038250762354542236	0.07367267821600558	0.09520895983730396	0.1203844240291096	0.09819689729016931	0.1222175602260281	0.15677934387226802
4492	0.11212365724601676	0.11199348326554555	0.15847477656766795	0.1735158094014844	0.002084978291272833	0.17352833557297592	0.15726858886877856	-0.029949315550221484	0.1600948798266317
4493	-0.15485158412409766	0.16559817199061633	0.22671957937588064	-0.09071206684807474	0.121927194072177	0.1519701277428031	-0.11500395028504314	-0.010864958281725746	0.11551604174151878
4494	-0.010290407992904472	-0.2176779751656493	0.21792107142008424	-0.08838733820355844	0.0815494001458405	0.12026065948121452	0.007347375453134384	0.03512350386922041	0.035883763042641764
4495	-0.11098789879260462	0.03165464515533609	0.11541373505050292	0.1338682215172042	-0.09068627651133133	0.1616932326341115	0.006545627579580036	0.11362961297196916	0.11381798708714744
4496	0.003552398468192044	-0.03832204984893079	0.03848634874212868	-0.03555204178394569	-0.01955905594773996	0.040577140665333265	-0.05575802645084106	-0.02361705118231206	0.06055346910161827
4497	-0.023185094417515505	-0.14109530142173005	0.14298752633162787	0.0811228533848443	0.1447865496247006	0.1659640391576586	0.088221992336408	-0.05921104999111182	0.10625002763696192
4498	0.040539834541832444	0.023786477440393153	0.047002922182578004	0.02614183496511136	-0.09384430516297299	0.0974173965309293	-0.013772939610375116	0.08195097667236487	0.08310027944035768
4499	0.0013711484186764386	-0.07779469511163577	0.07780677756788547	0.0373041710093393	-0.06656687034652825	0.07630694203298631	0.03326615266482317	0.22219212637275246	0.22466859579203435
4500	-0.0078542815207862	-0.022734381207868578	0.024052896439149516	-0.008859410815858733	0.0823465782178102	0.08282178520284436	-0.020719848424696475	0.06846786943505	0.07153433625691548
4501	0.020924713574097132	0.07405118306351184	0.0769507722590472	0.05586369974893989	0.11911505722514076	0.13156424213055867	0.025833205663567366	-0.13465869570382363	0.13711425470574218
4502	-0.19603911728664156	-0.01659338411212066	0.19674012275796204	0.14431299819945584	-0.05566119811853943	0.15467517714652032	-0.00780353388327945	0.07083541918288772	0.07126395829508003
4503	0.1125358825951198	-0.0045376383487144515	0.1126273280924586	-0.1027611413934553	-0.13382154590507775	0.16872480057451705	0.14468574738343395	-0.15054137459634348	0.20879815842401359
4504	-0.06934514677145047	0.0002356828111742337	0.06934554727696286	-0.0015666665765176142	-0.12411469123048047	0.12412457864339152	-0.07940134197669628	-0.05703447303847068	0.09776248883122969
4505	-0.12773237328652273	0.08802244380480152	0.15512417541691245	0.131384107593607	0.18754647236321673	0.22898791021373885	0.11436678889992011	-0.03675401273663181	0.12012751498105412
4506	0.06361435235558224	-0.23110175214797585	0.23969732095183005	-0.03641463206607569	-0.02823793133807661	0.04608043179877546	0.14384373906049355	-0.13325010909340754	0.1960780784287432
4507	0.062257775018810656	-0.07408715042865402	0.09677260154057477	0.05920444046594431	-0.11101380389474727	0.12581426956457264	0.11535290290757191	0.04455745605290418	0.1236594480786252
4508	-0.07279416732916523	-0.012203165904493824	0.07380994550356414	0.07917359628864035	0.0644178444218507	0.1020691776651226	0.022320425945290778	0.2742769208831428	0.2751836309512559
4509	0.020912784976398754	-0.013872170829184054	0.025095451758897557	0.05286959888570983	-0.022938353673151606	0.05763126369923219	-0.02137455445926659	0.1772939660675611	0.17857777572334596
4510	0.08423479649703122	-0.06433307990615629	0.10599172661631735	-0.11180782242746054	-0.024255626614686283	0.11440858612202857	0.021145758267886443	-0.09566194661922191	0.09797117496336741
4511	-0.12651058518772518	-0.10924966807022449	0.16715387562959735	0.18230490359895898	-0.059316501059450126	0.19171208927493716	0.19730752618772435	-0.03944037765771805	0.2012108428492435
4512	-0.034870775347912525	-0.06826623740501338	0.07665670318244995	0.22889691161925263	-0.1510304392762397	0.2742334584561225	-0.046237184437396356	-0.11697561966008091	0.125782243657671
4513	-0.13877157030181386	-0.19133597999756927	0.23636202310367352	0.13386246575020286	0.15340263649940614	0.20359648479699535	-0.24424827805732752	-0.09314138900770344	0.2614049343073958
4514	0.14628787855741296	0.07676905526063611	0.16520784260572804	0.1705212420606916	0.06310275229357798	0.18182258204344598	0.19829276672705548	-0.0468008421125354	0.20374086521538312
4515	0.06446475215833328	0.07376006008705098	0.09796045495443917	-0.14263996057231748	0.1175604121424941	0.18484211872618578	-0.02264587843569195	-0.11213769354450732	0.11440147780341815
4516	-0.14403795055640747	0.056736945255796055	0.1548095996941058	-0.046132607151908415	0.11547702391079058	0.12435095694816992	0.07856652686814879	-0.13098880949304817	0.15274412380360045
4517	-0.18566395534365465	-0.02085492547285388	0.18683156111944493	0.07932942407287526	0.2866626109775271	0.2974367328629521	0.1226506846220416	0.010098705132319329	0.1230657315567784
4518	-0.04317281703348226	0.1061562965414529	0.11459952629048437	0.11175840541229581	0.061837376180675176	0.12772549578376824	-0.13188558885888263	0.16664871561013997	0.21252200583272204
4519	-0.07473699631075154	-0.014392316741844087	0.07611016619841829	-0.08907155108700199	-0.11922884913053786	0.14882627348031316	0.17678226704299776	0.02790643700937083	0.17897133616146402
4520	0.026632253865088353	0.042657012692165534	0.05028814649352355	0.029564378420156082	0.02823926423185589	0.04088408633841248	0.10123108470818916	-0.0464240928326461	0.11136843765865942
4521	0.039648934031390005	-0.08687749080402825	0.09549731084292129	0.08556781513479754	-0.058631630992751996	0.10372810197729988	-0.20301325062611217	-0.2049203464141156	0.2884557649003774
4522	0.05019559742097585	0.06857520678394427	0.08498327474220674	-0.1784104724662242	-0.00943186949679742	0.17865961168609418	0.22237401083321914	0.15957866649349567	0.27370705415442803
4523	0.03502325407569201	-0.018217671990188998	0.03947799258818252	0.05780754107624579	0.13188217522181725	0.14399520806790742	-0.05084222714374927	0.13624715710033344	0.14542427541115527
4524	-0.08408407141396668	0.04102012534118311	0.0935563025592366	-0.12405481452590802	-0.03539574990945867	0.12900564374751355	0.017632618848042153	0.12286943389858061	0.1241281879107159
4525	-0.1477091399471228	0.08111212449207729	0.16851458917119597	-0.07077175071743921	-0.10169201259310959	0.12389473808378029	0.05282430778644638	-0.0752786134765636	0.0919634554596068
4526	-0.09287588361147382	-0.0552210882039256	0.10805229446447567	-0.032008462753507896	-0.12385300701166635	0.12792227731585526	-0.08607576457563715	-0.05350468867143882	0.10134983451939182
4527	-0.08239705540576032	0.09194582430310576	0.12346379771543368	-0.023468902857334085	-0.03280480833049812	0.04033540443490933	0.013705742932189211	0.04326089674382955	0.0453800900880941
4528	-0.26136067435032684	-0.09668566269308715	0.27867098784634725	0.19951834070951682	-0.062038260700238684	0.20894093440537118	0.37138213326214836	0.0020982014173449256	0.371388060329801
4529	-0.21721887028777415	0.019614575059571086	0.21810265739753013	0.1649000531127221	0.12704035511658418	0.2081616663670965	-0.034387861985253	-0.09335964303137897	0.09949144686285007
4530	0.03287210874876622	-0.1025466799321306	0.10768656879431877	-0.05547503284853769	-0.1087463851523101	0.12207889069466886	-0.07157634429927857	0.0895265284713134	0.11462186686393551
4531	-0.009054436768443284	-0.07351440741668755	0.0740699056501388	-0.08605664065341914	-0.0655292620741725	0.10816575053378633	0.09716079281333886	-0.2687264027411012	0.2857518139755006
4532	-0.10310324315572357	-0.019839607986690416	0.10499470841091854	-0.1899871472394178	0.06253545805531707	0.20001449855038145	-0.010226421953311925	-0.0986777452038957	0.0992062352097495
4533	0.07326924493341555	-0.1226953232750217	0.1429073987121553	0.08250989107193966	-0.039528292674714215	0.09148971552300955	0.1428850225084647	-0.04779676231010027	0.15066738248397588
4534	0.10430598774104044	0.062442555708587165	0.1215681366232702	0.04775057269191839	-0.08116855788183899	0.09417245871816043	0.1323533145655534	0.11675167180294466	0.17648895927301186
4535	-0.0704904470652554	-0.040280726701168855	0.08118768423248585	-0.022826214824214378	0.21103142494588342	0.212262333912287	0.054368233365917694	-0.026694254192347788	0.06056804443117314
4536	-0.007761161812030695	0.16591210495915504	0.1660935345058627	-0.04033609968179223	0.23754676954996332	0.24094702459495712	-0.0909887129533865	-0.045101278081037435	0.10155329226301248
4537	-0.16126092193145736	0.08531804601836356	0.1824397268101857	0.0539239029601102	0.0009160599330953252	0.05393168341756453	-0.02129915791417297	-0.15256901930412073	0.15404856305488226
4538	-0.041185558431300645	-0.06341575046368451	0.07561618629744814	-0.033689887820512826	-0.18974022435897436	0.1927079689093128	0.05922816506058322	0.007499727356411301	0.059701100884859686
4539	0.05905810137780098	-0.0009471353751011098	0.05906569565974302	-0.15707843497010565	-0.04989635915079706	0.16481286778999704	0.049790726630190636	-0.2291917751972513	0.23453781417168057
4540	0.0167999989354532	0.08935792525151583	0.09092347754835776	-0.01990667469464992	0.06340660404020544	0.0664580554433397	-0.029847056498966438	0.16590651140593934	0.16856991816021497
4541	-0.04785286271062434	0.040557825892223766	0.06272825289058988	-0.09155360947487154	-0.018257551071562853	0.09335631515333075	-0.02779347134537268	-0.031006998482846375	0.041640257015792895
4542	0.011489141717769569	-0.031100371665758277	0.033154690394562474	-0.146195787810434	-0.15744254696151042	0.21485195825786846	0.1814902322965257	-0.0556313809499836	0.1898250641128538
4543	0.024956477596670888	-0.006489713911232489	0.025786472435809834	-0.15516471185822728	-0.01668590502586648	0.156059306779759	0.06251337746913475	0.13992853346177203	0.153257681175727
4544	0.09530747286424485	-0.07296013766191534	0.12002789705486971	-0.07442252812373781	-0.13551053109005556	0.15460212394607475	0.11247810901370948	0.083891783078371	0.14031805398938643
4545	0.06885469149210953	0.11493385448921226	0.1339804442753531	-0.07073591936210014	0.00544763558587961	0.07094538055066076	0.05039509640521494	0.036973437451529485	0.06250360644533298
4546	-0.06692810093054055	-0.06424479838288084	0.09277265121481455	0.03780950732109251	-0.011007463763237121	0.03937922170844323	0.18130253385433492	-0.025909694367013156	0.1831445359386796
4547	-0.08274117661001684	0.050822963331674145	0.09710342892309567	0.05534044414234264	0.011561756546344084	0.05653528961903951	-0.12490069312760704	0.042409161357929735	0.13190420808616982
4548	0.02931632371159106	0.03595324885881427	0.04639054795393805	0.13543879630997685	-0.08483223190168737	0.15981293788463144	-0.16129705357365615	-0.06809698530529115	0.175082663045808
4549	-0.08740231357450107	0.014087376707175945	0.08853032588139105	0.26638678130341936	-0.07409078241223031	0.27649839292779305	-0.041307124200076324	-0.11492940202575044	0.12212717125880343
4550	-0.049977102509843274	0.06160259898111139	0.07932585314074478	0.0739271228727136	-0.14881999389825573	0.16617042480572217	-0.05255657612802995	0.01915450479792497	0.055938258360044936
4551	-0.1061261179284526	-0.05677523138519135	0.1203585468731068	-0.036759833410458125	0.06298284937528922	0.07292547338067133	-0.014305636878490416	-0.053544176679568734	0.05542228886280408
4552	-0.03259602182548367	0.018290976820355905	0.03737727213013551	0.0962632695091238	-0.03620569307460914	0.10284682429515753	-0.0908869650084901	-0.025985883611292084	0.09452886625530914
4553	-0.1568944731960284	0.08272979161835699	0.1773699358422279	-0.06844229836876164	-0.15673348811577967	0.17102553757535113	0.012507864907508687	0.06512301522000767	0.06631330029405744
4554	-0.06387273481275738	0.07734435025251794	0.10030889675619507	-0.004932354166016926	0.023600989930084814	0.02411088640633084	-0.04094386013369664	-0.12076285914679942	0.12751497101108336
4555	-0.10181695969840629	-0.04305439656217926	0.11054580202594888	0.029079377931162487	-0.12269222440852218	0.1260912056853076	-0.038250461772000165	0.04027816949237988	0.05554663593259386
4556	-0.20706769982805456	0.0888875122367963	0.2253397926326549	0.07362881355932203	-0.07603289830508474	0.10584046395790582	0.0012509368651867495	0.052458290248535114	0.052473203245468426
4557	0.07154417033687713	-0.020164611209123075	0.07433155355841273	-0.026467731509445674	0.007174276038615311	0.02742281983922064	0.0268209256506903	-0.1257089737098557	0.12853835273545808
4558	0.07739427079437473	-0.005430706941293127	0.07758457146672407	0.14993410653917483	0.009600851933270819	0.1502411816432007	-0.02975490865758275	-0.09297834944200362	0.09762339911199787
4559	-0.04858561053650257	-0.0797840737694675	0.09341338222362222	-0.05127475397273534	0.15457381322094052	0.16285626831235803	0.08552194405118188	-0.13547043447762072	0.16020687105067877
4560	-0.06135357862957922	-0.04197173153568067	0.07433631588099596	0.007898520372797724	0.02264062864445255	0.02397883836835108	0.151805522258971	0.08182952657899623	0.17245575666953422
4561	0.008747064678243772	0.0020480844364420664	0.008983640149971283	-0.06884225945645094	0.0663801724164294	0.09563254664131979	-0.09170121734792744	-0.11074403077424862	0.14378231329068103
4562	-0.06544495181650765	-0.017320243547783255	0.06769809860564428	-0.042033440941376225	-0.09732469277451619	0.10601370657149067	0.16062318507459186	-0.11983694920659242	0.2004013522375785
4563	-0.09556567280198298	-0.022279292562180555	0.09812830730817128	0.02734575756978783	0.10624652784618113	0.10970922995097063	0.1005356831342782	0.17815711953662064	0.20456632866838503
4564	0.050883528617989865	0.055998113286201516	0.07566321547642588	-0.13209819425022656	-0.054374537559283384	0.1428514027195971	-0.15017829270917524	-0.10846740497255007	0.1852530635172382
4565	-0.045189330864179096	-0.09729291586705398	0.10727528653826049	0.030806801291493897	-0.1574334052677256	0.16041925102681884	-0.18829072816420478	-0.1021454192121231	0.2142127096570762
4566	-0.09143268889986439	-0.045252404341477676	0.1020182174817026	0.22557128451697395	0.25366725142256336	0.3394546786287023	0.0034387858734308673	-0.14971409939800867	0.1497535869581765
4567	0.026977777987132325	0.048771137425481934	0.05573530614339752	0.023109337069288274	0.12291347117718812	0.12506703345249476	-0.13152704055132575	-0.18044389829864324	0.22329210203095226
4568	-0.09554175509285971	-0.024023432533667153	0.09851574633998182	0.0355942590258903	0.176515048395194	0.1800680804183791	0.10914714883669045	-0.12686412655993093	0.1673547331478642
4569	-0.01240824181075999	-0.060221351947323636	0.06148638625905504	-0.06408169798588118	0.01567478917206355	0.06597092565928062	0.004085505274224968	0.014082063846379713	0.014662737654313899
4570	-0.1693474461700795	0.09053531781360943	0.1920291678259822	0.19876840918089775	-0.08975046563452799	0.21809178473734261	0.12958206489481874	-0.3047356861329242	0.33114249190538664
4571	0.12194358267436105	-0.0476848928295874	0.13093542820653226	0.014559201183116037	-0.0529452435104804	0.05491055590207146	-0.06474653092955408	0.07724896032792461	0.10079442017868337
4572	0.09007247418672888	-0.06649070272566607	0.11195563476248901	-0.07359145178566763	0.026216827337565644	0.07812185233063776	0.013849889871619997	-0.13904190875864392	0.13972999620948634
4573	-0.13042454338349327	0.10346322555308457	0.16647882916047063	0.05021546512832913	0.08783435236680599	0.10117542386247104	0.14814751519414415	-0.015955849659299182	0.1490042797927272
4574	0.035697243640875655	-0.12939431002392981	0.1342280919559125	0.17012136298714547	0.1089806978167721	0.20203482531790082	0.011764269317851048	0.022233590306258506	0.02515413625011767
4575	-0.08531964794104158	0.002445654972769172	0.08535469262453653	0.046592663446106526	0.022235141080361284	0.05162632841744337	-0.1362277486918223	0.12265276983555244	0.18330766885751204
4576	-0.04699650267937695	-0.04647509755540821	0.06609543068077699	-0.2778824724870397	0.09936723563503493	0.2951144117681461	0.024113497901182272	0.1327666653829861	0.13493868317850194
4577	0.0428353129658728	0.012073096219495878	0.044504198557096565	-0.07878777108097268	0.01778755782129855	0.08077072542173801	-0.10865578487437305	-0.0005748577460760471	0.1086573055440556
4578	0.039198367485521385	-0.0033450544496177537	0.03934083632564117	-0.20836562804284325	-0.14250470626419992	0.2524357864034622	-0.026437466488123812	0.02526676155264909	0.036569780880791394
4579	0.012177234042153429	0.03843636620986778	0.04031921720887505	0.02441764121487369	0.017401050241271643	0.029983624730801947	-0.06523001643115546	0.024237245349746056	0.06958734874783346
4580	-0.11051475221214695	0.1366047235082657	0.17571101542385428	-0.15114815913231366	-0.08759969601321867	0.17469823339317295	-0.1372563889901862	0.12206771248495332	0.18368408409531442
4581	0.03628234912572691	-0.015934638119443026	0.03962728290053134	0.14918140463392668	0.05908987913241512	0.16045779913869812	-0.0036267002479250803	0.06626990179842528	0.06636906537733697
4582	0.009154180427363498	-0.0043129227237844086	0.010119304408805029	-0.10599017148641854	-0.006160009674742835	0.10616902641973004	0.23773479211282916	-0.10260417930480806	0.2589313596143644
4583	0.01756105665032119	0.02138815655172713	0.027673885729275143	0.042105460699273754	-0.06134635026131841	0.0744059440574639	0.15545943023694783	-0.021179888359869416	0.15689557712227895
4584	-0.05437924255536268	-0.012223747519407044	0.05573618236220684	0.02624946910824944	0.11333124529576616	0.11633144797841236	0.008570447694540583	-0.03227758317517026	0.03339603193966149
4585	-0.04535653175077274	-0.06712392369342565	0.08101133318529997	-0.03085288959275426	0.12084034108385089	0.12471683458733271	0.052818484057465934	-0.09647036902208887	0.10998329126456795
4586	0.15774719248760488	-0.15569438847912545	0.22164142063614892	0.1333068085741284	-0.1673223255582633	0.2139333210195288	0.17320304523848168	-0.0028766800230409523	0.1732269325706557
4587	-0.14160890934932416	0.01689604673812719	0.1426133219670662	0.005481041835122177	-0.16890213419850966	0.16899104342067872	0.17676952826157313	-0.010133603799561713	0.1770597527609976
4588	-0.026216881313606985	0.0760402483195109	0.08043285541558645	-0.0035995009656076145	0.1008383059756975	0.10090252900324055	-0.08945095771695992	-0.20834612881678127	0.22673681489652306
4589	-0.14131324962689698	0.0038785198483505014	0.1413664650344195	-0.13999620264089066	-0.141912660740485	0.19934427514306327	-0.02623688627581766	0.09104143341300354	0.09474659254740797
4590	-0.05707106656242586	-0.14992713515391726	0.16042210724845193	0.08451208594449418	0.05049786787918767	0.09844961823711387	-0.17113570097076758	0.10202076934125653	0.19923771109842092
4591	-0.026319672915319236	0.059127762727263874	0.06472107467819894	-0.12697454274666495	0.007789748415774893	0.1272132645839486	-0.040914041025981854	0.009396008488134176	0.04197908680027253
4592	0.02444776016342781	-0.12600872118777	0.128358446517499	0.09464175961470646	-0.013598605527511614	0.09561372670940482	-0.2855476068660989	0.026511949476996834	0.2867757298866608
4593	-0.05955869745303852	0.00029802348297515283	0.05955944308251195	-0.05456645975493876	0.018059012896608086	0.057477182229013365	0.09020507022064048	-0.02432760570168122	0.09342797810445837
4594	0.05713645864437147	0.08954904335410374	0.1062243195885722	-0.009267394955620992	-0.00441344511830889	0.010264653285707899	0.019686099493759563	-0.2042692145339804	0.20521562932585694
4595	0.0682254309324534	-0.09755745471632118	0.1190469083876017	0.0736461257970395	0.009127919779532966	0.07420964064334873	-0.056410029778378695	0.08846932444782368	0.10492336645310169
4596	-0.01995596145218657	-0.11093234621031463	0.11271302423946518	-0.026318185807365356	-0.008645377815572619	0.027701795280540977	-0.17597739416510108	-0.07351912957570077	0.19071734496554854
4597	0.16495147333232194	-0.012029560506181463	0.16538953679261453	0.03674040478071883	0.10024239457723497	0.10676326622031163	-0.082099956335738	-0.003030785983504017	0.08215587924188926
4598	0.03154251584523019	-0.035362804426634316	0.047386266393998434	-0.14708630790029176	-0.04387465840244343	0.15349061085835358	0.15379809573210132	-0.20419641169463135	0.25563651695284845
4599	-0.10387229037460625	0.1121053921872439	0.15283020534279956	0.0396402130002507	-0.06282299907653349	0.07428375124935044	0.058915482334596064	-0.04538994398257613	0.07437258280750708
4600	-0.1971284851420892	-0.10929439488943517	0.22539943302648896	0.03581578549398982	0.1092186686097223	0.11494123743649114	0.019326167353011996	-0.10524961566719557	0.10700926288246737
4601	-0.09571929079520118	-0.03870474572672258	0.1032484381097677	0.1132263703861659	0.07249626371121475	0.1344467151064362	0.13324087289832043	-0.057696794561812086	0.14519659194834542
4602	-0.03473322497028845	-0.0174954166404587	0.038890699662771665	-0.11451538148719605	-0.043733912830265405	0.12258233040941625	-0.0399402225489361	0.16320308089144966	0.16801924589081932
4603	-0.09785181962358422	0.06459797055479924	0.11725133859980094	0.014959341314752048	-0.0012041242179001662	0.01500772493429238	0.2005153323775143	0.03689147264901858	0.20388079672366968
4604	0.04710982085922844	0.17152487433795174	0.17787669250927376	0.1618543031168336	-0.03477598161694613	0.16554813298511714	-0.03127763605125955	0.2383792105791615	0.24042241691094296
4605	-0.03418982637308831	-0.22278809992434165	0.22539627702187176	-0.21132286112457588	-0.005971702314590402	0.21140722045949817	-0.11355387791671535	0.005645829145728643	0.11369414486536698
4606	-0.09204731381433791	0.15172047100756794	0.17745931731862788	0.2278127417394187	0.032234431981434414	0.2300819504089723	0.022484792348442795	-0.08126365680595615	0.08431694850045758
4607	-0.15069667708937667	0.18568411609309607	0.23914029241232904	-0.04149561559598416	-0.03944013123427731	0.057248668678552696	-0.056234057345155894	0.05165376168080369	0.07635692700256831
4608	-0.1336541007351109	0.05943697306669989	0.1462743053671518	-0.17278242599976532	-0.1197293885624161	0.21021154397390834	0.020433156668375693	0.09585605179676683	0.0980096758361073
4609	0.008548518365244234	-0.07771616590203756	0.078184906527756	0.02033248605661724	0.01133243561741406	0.02327732987834664	0.1282468227280494	0.014263415378643224	0.12903756258587437
4610	-0.040657943095688834	0.11872800904255688	0.12549664723801088	0.022379800568659642	0.1104469985182812	0.11269159221162059	-0.13885348727133212	0.11256161723882897	0.1787467722864685
4611	-0.06252975049663108	-0.03695955389922799	0.07263592996307594	0.14099272292128423	0.17654317250038637	0.22593459158185408	0.11354766665187538	0.03398998171732047	0.1185259104973642
4612	-0.05290414848161416	0.009217871899734754	0.053701192621063806	-0.056958525653108785	-0.018068139167510454	0.059755596370150786	0.009596583735610844	-0.009879691793538805	0.013773261390459
4613	-0.03852875596397735	0.002451127041475152	0.03860664528167619	-0.05197026459447569	0.07946121005696957	0.09494731331500463	-0.003981852817186384	0.17438173642384217	0.17442719154435785
4614	0.03350113404593609	0.047409278179947154	0.058051405150154556	0.0612275410459674	0.05203494256621358	0.08035201945442796	0.010627873749931153	0.0686767602117679	0.06949423784479647
4615	-0.11100073551738367	0.05360679253958141	0.12326739833298131	0.1883825238205903	0.031221674800526764	0.1909522669631474	-0.04034616335051766	0.01321377700140599	0.04245487957525661
4616	0.11565172500413722	-0.02498772681330317	0.11832036167849068	-0.028730097548415743	0.11784024384791265	0.12129196830490056	-0.05525142767961578	0.12121296130035895	0.1332114944283643
4617	-0.18385820407935766	-0.034103355700541585	0.18699432632388713	-0.050331321406942166	0.05640645903223392	0.07559715957047591	-0.01702426572737836	0.04508233129891328	0.048189648462106105
4618	0.011573033080446916	-0.025829998624934472	0.028304132624852422	0.0814257961517994	-0.0613739428989094	0.10196529383036654	0.1457593708116299	-0.0508377862509743	0.15437057585661196
4619	0.043384875011719275	0.16708684767020734	0.17262752400515272	-0.17175925779882206	-0.014961262196256814	0.17240963431927858	0.08147258723917196	0.07667033293588427	0.1118754773126972
4620	-0.045799752071444294	0.07653608041741533	0.08919298680651316	0.014943583423873405	0.0021459810431579645	0.015096884452888199	-0.07605810478506295	0.14967493726583675	0.16789110205436078
4621	-0.0996267688490618	-0.015299939216641132	0.10079474793528334	-0.07280716887724986	-0.008299389168088029	0.07327867152510174	0.065534138698275	-0.052135313141999824	0.08374254719877539
4622	-0.03625455988920085	0.0239067566040524	0.043427250938610586	0.06838456975787617	0.050166550030465475	0.08481233473339257	0.03748278513040422	0.09195419451967012	0.0993002168723381
4623	-0.14553371130911946	-0.04695705192141373	0.15292163304306056	-0.0021339778239980395	-0.02183288944379133	0.021936930569661072	0.014296589986054344	0.1542900354383346	0.15495098425241416
4624	0.018868993167035962	-0.05079266776120694	0.05418425972030992	-0.11257617673826142	-0.014306135446889818	0.11348154510945394	-0.14509645398825974	-0.09507310266483375	0.17347010062337886
4625	-0.06176008725787487	0.030326037347608147	0.06880390191921416	-0.08084108754161323	-0.06949396839990213	0.10660531449640476	-0.07168564835787002	0.08337413707457624	0.10995489490431257
4626	-0.16625836546161446	-0.055846196048433175	0.17538711953575095	0.04336706176414868	-0.008460588402021357	0.044184653468867505	0.09793250423218125	-0.19029214010256	0.2140137237889162
4627	0.11545029429647385	0.006609615488684945	0.1156393422242218	0.036393955727160934	-0.0754000927709468	0.08372391536077331	-0.11187913963599032	-0.12851628643343496	0.17039183596736707
4628	-0.008527367682907393	-0.035483750265043	0.03649400680209605	-0.18991625748576374	0.17924574547177674	0.26114597857736943	0.15688800585136833	0.051827829847760354	0.16522702662321131
4629	-0.043742302698488535	-0.02200065652376528	0.04896343465120572	-0.09094258550196346	0.023816556305991814	0.09400947937340368	-0.016812811293051545	-0.14369346751605697	0.1446737129901762
4630	-0.00883507676961029	-0.10186346602321288	0.10224590110017688	-0.01743316527474132	-0.016639240532000762	0.02409936880870998	-0.12761433450479434	-0.21401179024634895	0.24917155683494216
4631	0.05341055832803374	0.12482116328378273	0.1357682236181539	0.015964441267531524	-0.10031925138316262	0.10158157107990917	0.05893922384220917	-0.07819427334338111	0.09791923452938875
4632	-0.09100989749835912	-0.06417823987147293	0.11136268637053505	0.03446299199556801	0.08247577681256264	0.08938652906407223	-0.10427361180888316	-0.12229663620885639	0.16071544215684758
4633	-0.04348466694731388	-0.05489899938473495	0.07003439435708672	-0.045890941950759885	0.004083733087023102	0.046072284825630916	-0.10050689507120662	-0.011453400962035265	0.10115738406291302
4634	0.09256721797599128	-0.03970178285643816	0.100722000604607	-0.009871834361497293	-0.10894067001029595	0.1093870316625926	-0.0414914066033469	0.0005931202572993617	0.041495645718121775
4635	-0.058642171673083124	0.04674351128774047	0.07499240058860947	0.15221223693888764	0.11584611064888264	0.19128221670195383	-0.07419477503833256	0.08397771754488965	0.11205856364882626
4636	0.03820451134309677	-0.11575420599066716	0.12189594288365227	-0.023867024474550008	0.021733656318633648	0.03227981837379593	0.03863961545569376	-0.03874779235674372	0.05472121430565311
4637	-0.09463490609711223	-0.09404851675233014	0.13341997210059134	-0.05692304325465867	-0.0048924378207442915	0.05713290471524785	0.050499313732735425	-0.15020537246006363	0.15846714045297744
4638	0.0243741385619619	-0.1784607386466299	0.1801175556933262	-0.08602605312129927	-0.06274960768642916	0.10648002197797188	-0.08667642927386042	-0.19313337440037423	0.21169152958713688
4639	0.08035790539736294	-0.08486127820282023	0.11687099511028382	-0.08336062907984297	0.008351728924199131	0.08377795567218423	-0.05558582695282798	-0.005112367775000052	0.055820430509774796
4640	0.013302187756619822	-0.15152701383616615	0.1521097765471308	0.09849993949247339	-0.20342981214605288	0.22602196032642333	-0.01404091615444257	-0.2108248825360852	0.2112919270175986
4641	0.005748088089323643	0.023183942007519068	0.023885888798423044	-0.04426953698312239	-0.006459142542539437	0.044738265803279456	-0.04901661302755435	-0.20602269732170667	0.21177341703907165
4642	-0.09776364036763459	-0.057202119417558164	0.1132687593460473	0.044269890140022285	-0.001405002116130878	0.044292179941339244	-0.04657717051842598	0.09798482198625859	0.10849174232715278
4643	-0.19921993006515337	-0.18949207248657168	0.27494695137502567	0.05266216680918118	0.054954696193742436	0.0761138781483676	-0.17574864202182158	0.0055427422962318765	0.17583602351246697
4644	-0.004653393276751897	-0.11461854025615438	0.1147129628221667	-0.011833948603139067	-0.06626844817046545	0.06731678514652496	-0.03490923795626677	-0.10249106333739225	0.10827314052301525
4645	-0.17800373999622093	-0.05626401980290683	0.1866841487031615	0.06453480492583484	-0.03643058554486686	0.07410754759103434	0.027507758614601783	-0.024381415829692367	0.03675772329537797
4646	0.048399430785916096	0.07716387701107341	0.09108660063796842	0.16643908822515813	-0.023505295605814443	0.16809065711912333	-0.0189245783335698	-0.10367405373722201	0.10538713907973693
4647	0.048178936540924075	-0.05798657031299201	0.0753900010802358	0.021376018565317623	0.0273441795387024	0.034707900027941684	0.03810424967581628	-0.0911832125167729	0.09882465324116202
4648	0.08784424627151896	-0.01662180576987565	0.08940299788073522	-0.2266715793786796	-0.10927660844997053	0.2516374019345161	0.05151602223920899	0.08899519360320281	0.10283017568701429
4649	0.024149884073327785	0.04762022294518289	0.053393843597404504	-0.09997859407170169	0.06514987417889473	0.11933241545397427	0.09192218870703857	-0.005252820991437229	0.09207215054000038
4650	0.021910391549408513	-0.08074311696962831	0.08366311132045874	0.0631445907904141	-0.06405329716011027	0.0899447843022053	0.15345474476807308	0.19922474589120584	0.2514733744698432
4651	-0.08934638561021978	-0.029673273494259775	0.0941449933956938	0.15773420145964284	0.017699664646571422	0.1587241520333698	-0.046068879550361326	0.047865690142603085	0.06643392172567708
4652	-0.050246535113233924	-0.05168664462202627	0.07208483559785017	-0.01705562870309414	0.05150989255149065	0.054260146526930064	-0.12018399892734916	0.0018817320014796496	0.1201987292507473
4653	-0.24807757133979053	-0.04604865211680726	0.25231519923227697	-0.03314046756430361	-0.12597984308090834	0.13026592590954456	0.17152000411668383	-0.045645832343325136	0.17748986963345875
4654	-0.0918036243530574	0.05266090623571564	0.1058351382572164	-0.10337259634480463	-0.06924316869235411	0.12442069797916955	0.1179377919358591	-0.08379930919698624	0.14467773494424804
4655	-0.04171575886959375	-0.07310944059712263	0.08417359943884004	0.07197491655709518	0.08492201881258218	0.11131997975478335	-0.1131311784808706	0.22851228817349106	0.25498339042132767
4656	-0.10558058618898687	-0.032983421703476665	0.11061268592381013	-0.10633926687903791	0.10696697115990221	0.15083094045816528	-0.1195925636562999	-0.133274675691645	0.17906568756352875
4657	-0.05821903001610514	-0.0009663291611271441	0.058227049110046745	0.06404724810705192	-0.07455506318524874	0.09828788041586155	-0.04166608060892102	0.11540811170898002	0.12269920342667884
4658	-0.057417245390504336	-0.01587460538118627	0.05957132837399028	-0.10976353098043484	0.06701296180394932	0.12860314841803233	0.10329092864326331	0.13754857238713986	0.17201344629338708
4659	-0.03771552376659495	0.13001845536268616	0.13537820898463462	-0.04975089756920602	-0.059320182064311076	0.07742115866534575	-0.1524246551083897	-0.1049018503765099	0.1850342500655682
4660	-0.10921644423162077	-0.08690671115367585	0.13957438208406003	0.09594247971315342	-0.02463636157765616	0.09905508429805038	-0.037550545971342615	0.033324428703691074	0.0502051894844876
4661	0.04343710106920673	0.01231118479196391	0.045148056661149474	-0.16870516719427245	0.20081656434399092	0.2622760491409226	-0.15639551267298646	0.025061515515633598	0.1583907697569104
4662	-0.0312886332236852	-0.046267602795877036	0.05585400287789001	-0.015658745529900913	-0.08931181956994508	0.09067412765758828	-0.021798948388102854	-0.13894762887543946	0.14064721014273276
4663	-0.07190128563472496	-0.024005659459756266	0.07580281368144651	-0.0066241009812981035	0.11468285488984002	0.1148740001893141	-0.1700656019534033	-0.07459908754244805	0.18570765420396448
4664	-0.01246042315549681	0.0663621537779011	0.06752183053839575	0.03414819885342688	0.09045831810014235	0.0966892279338279	0.09730369849672814	-0.048473911887348134	0.10870938264383884
4665	-0.0266978131108193	0.08150693844716014	0.08576802574345166	-0.05389524660044008	-0.016447502079171155	0.056349072137583486	0.09965729880346379	-0.09184405560671842	0.1355245651352287
4666	0.0010069161859619315	0.00997270789548212	0.010023411743222143	-0.15576198788233533	0.2820356840487912	0.32218926727302133	0.13367518104451184	-0.15998239907651515	0.20847882876100482
4667	0.04128560766643913	0.0023516464446732637	0.041352528839091345	-0.13257660275918784	0.014614396057376721	0.1333796692576847	0.09714550718997934	0.17969348417411848	0.20427187232174793
4668	0.04384951733339763	0.05751857388965247	0.07232680355629821	-0.15146940079059004	-0.1286370456517547	0.1987220895871217	-0.16191968382299546	0.03213684488823179	0.16507804459924127
4669	0.0631491847610843	-0.12339464345448942	0.13861478120766968	-0.019817267911348642	0.09405289312377671	0.096118004621521	-0.1091867180083153	0.046293421352220344	0.11859519488546563
4670	-0.020508548329118553	0.02286968449066337	0.030718447605148934	-0.12447659418914453	0.13472931648986652	0.18342958110063814	-0.03629438406404322	-0.045915207321157246	0.05852767360773129
4671	0.06493542713989342	0.03766335437764569	0.07506755598004061	0.03296432357879201	0.09589355401089852	0.10140128366962825	-0.11686864018342581	-0.049489787750312	0.1269153976075952
4672	-4.227216796722892e-05	-0.06001937604161799	0.06001939092794372	-0.032478364079731564	-0.151071600340887	0.15452337222197907	0.2561241063250095	-0.1433520530747102	0.2935121274522048
4673	-0.13659258085390175	0.013523090738613103	0.13726036255035337	-0.08309862965518172	0.11103024618709857	0.13868344464620413	-0.12183702660559215	0.09800902085883986	0.15636505115210456
4674	-0.05171967717004259	0.003123187079948084	0.051813891034256244	0.045223688555234454	0.15974165431835982	0.16601981246498024	-0.11352973859698064	-0.1467744490630887	0.18555791668282973
4675	0.06274947929069499	0.06357724777042506	0.08932840301558836	0.253642024769247	0.1244710408524593	0.2825372838050545	0.04329525743563724	-0.06447580935656022	0.07766343611122031
4676	0.07833859443129988	0.1439100676764041	0.16385067273618042	0.015408012259424567	0.02192129155035459	0.026794586487240767	-0.08350500195637935	-0.033727127947208536	0.09005889468177085
4677	-0.08126819050395233	-0.007740717643394216	0.08163600613345462	-0.007029375744958831	0.05212918720806169	0.05260099126762687	0.06541750938662864	0.11966085793560492	0.13637511303839372
4678	0.0045906508670233446	-0.06771770679147614	0.06787313082862197	0.06133194369215667	0.03236572722490873	0.06934801811050605	0.003075155986658539	-0.01143604557664195	0.011842285369527021
4679	-0.014006535795061099	-0.053101662101794025	0.05491784375730201	0.1611782434673062	-0.035545297392571756	0.16505118701158317	0.0008045453640961653	0.03997701098299117	0.03998510598181635
4680	-0.056490760193254747	0.0660691231246383	0.08692718227154513	-0.07851253295487425	-0.05204765545567842	0.09419753855289015	-0.024981480830702608	-0.0866550291940047	0.0901840810182627
4681	-0.04039763806334137	-0.0330180556426327	0.05217433429874038	-0.13749699797062814	-0.003160470478043157	0.13753331605315675	0.022885403271954274	0.08566371411848922	0.08866799647840377
4682	0.010583822895605364	0.07022890109540462	0.07102193925931384	-0.00809400413461327	0.010977719404115342	0.013639033185920005	-0.09364609141306728	0.1670542620081178	0.19151166254831956
4683	-0.03953100479559541	-0.028003237976673707	0.04844462485485473	-0.04292025750971407	-0.025945117777398434	0.050152743107264273	0.11408175841860693	-0.2397264442453037	0.2654871290182974
4684	-0.00953923512676042	-0.09503532251766125	0.09551287626723169	0.13303993289659494	0.050569741885478275	0.14232681595361563	0.21893517550449315	0.15063673138531994	0.2657518314436163
4685	-0.11329606984982224	-0.06194036169989226	0.1291224529310425	0.1403045221669141	0.1303008470875906	0.19147759579707951	0.08780192258282546	-0.08692774072985311	0.1235540760866959
4686	-0.016584765175495512	-0.045748327974007574	0.048661729812489125	0.16641327499893305	0.0007593744786567741	0.1664150075728429	0.07134275128074452	0.18698244019845084	0.20013051017491915
4687	-0.08299778872619314	0.010521973764798194	0.08366208738338347	0.17526737192256367	-0.06567900450063406	0.18716939731921073	-0.08244278165041671	0.045984387359776356	0.09440008541898808
4688	-0.10442429286338036	-0.10087683723540639	0.1451914915917448	-0.0929809472501087	-0.003471051688822405	0.09304571323469972	-0.09153306343591129	0.14602599768386157	0.17234237349395448
4689	-0.037220980775878265	-0.06881108755236078	0.07823277561263539	-0.054023451634820176	-0.17660562014764147	0.18468372530971097	0.07955697471474729	-0.07864685213126638	0.11186884989093354
4690	-0.022616948426211404	0.014914753117666008	0.02709199543545721	-0.13780547643271562	0.1523095421361129	0.2053985052539577	-0.0040251441221644205	0.1175755841745366	0.11764446344468463
4691	-0.03531111456552153	0.06753757189491684	0.07621153737670203	0.11288414329149683	-0.08088768938598073	0.13887277667296097	-0.12477356397748553	-0.04934645245377459	0.13417717629096357
4692	-0.10902116206582674	0.04265520302092635	0.11706869830548088	-0.07659763406492044	-0.09021200129763152	0.11834442412918038	0.023192593659249226	-0.0226224683491914	0.03239864927513513
4693	-0.08589819072927773	0.0450109970395513	0.09697674476418494	-0.00037777569210358447	-0.09582789157958535	0.09582863621622877	0.005461960412311253	0.3379518517839973	0.337995986863422
4694	-0.16996681054521884	-0.16783214052080178	0.2388646982680958	0.06269251829359351	-0.14185090632400105	0.15508717379246126	-0.027493788734550335	0.01137758606478556	0.02975496401681053
4695	0.13300050125769422	0.08429615002240871	0.15746419987857035	0.10262566049387047	-0.16548537966556026	0.1947240023080303	0.03210156234820053	0.15892480012913698	0.1621345194623327
4696	-0.1536735453950533	0.00576316454361647	0.15378157438341664	0.020231416304692773	-0.1408840597742737	0.1423292960151736	0.15782708416085509	0.1160183555487736	0.19588171767410884
4697	-0.045205595900225874	0.005338398822938384	0.045519714439869546	-0.1133057468753234	0.0685106187262128	0.13240807057435494	-0.04547888283088556	0.023735248957971362	0.05130000805694184
4698	0.1406259924943124	-0.009566013969998855	0.1409509786709004	-0.04060624593208091	0.004505783491893203	0.04085546834357005	-0.19539581684277357	-0.07503902058059604	0.20930929231486553
4699	-0.00951925043312894	0.1790134016165281	0.17926632167568174	-0.1193814466825599	0.010118498118769637	0.11980948967506888	0.06993004502508432	-0.019466588588728663	0.0725889748411778
4700	-0.014282129743412118	0.004213178781988914	0.014890604603462502	-0.10481802253940546	0.03550638252811008	0.11066851878155681	-0.00819492449521577	-0.15839940524038737	0.15861124918488836
4701	0.08780812110054208	0.10899517249940857	0.13996504477684166	-0.025622509731450544	-0.08155405616410927	0.08548436747006417	-0.06052068766637443	0.011634376298787545	0.06162882724401492
4702	-0.11460464193697303	0.012661825280568981	0.11530197644853038	0.053976337613268865	-0.122476705837149	0.13384314885290582	-0.041640871498933446	-0.02447665105022344	0.04830184909322925
4703	-0.02257919626827108	-0.041276565636911976	0.04704864477218669	0.029443814889592926	-0.027616731439880617	0.04036857801155627	-0.017969449080120242	-0.16575152094247128	0.16672272728990947
4704	-0.07422522826358557	-0.04028662833486033	0.0844535193664098	-0.04724086140467109	0.09739655360944767	0.1082487304371435	-0.010757379954163149	0.10257047652820835	0.10313303970455817
4705	-0.0218768444847104	0.0601464973104535	0.06400154266363112	0.08731682438545564	-0.046941635315035854	0.09913498346603142	-0.2167734518049644	0.04842823493033577	0.22211713879371628
4706	-0.06568720902023195	0.26489012686999636	0.27291315238014896	-0.16599382760423073	-0.007641135983995146	0.16616960540913903	-0.107909583532613	-0.13663812517702997	0.1741104691570145
4707	0.05757176350216758	0.05888039791816595	0.08234931215105004	-0.004989915541364915	-0.0776509969845709	0.07781115980248458	0.0797361448629416	0.041134032906515454	0.08972102017230023
4708	0.033297493207992516	-0.0753759386164351	0.08240300465544263	0.16118166171594134	0.12371065170152111	0.20318428437732877	-0.05629824731928034	-0.15963453183900467	0.16927101466784278
4709	-0.06887707049847494	0.026585841261063538	0.07382992480024854	-0.052123138542306095	-0.054713680590647185	0.07556724432765692	-0.023772067451580153	-0.11532393220185749	0.11774854788667714
4710	-0.17164593372739406	-0.0710234316686601	0.18575966841901337	0.09360426081707035	0.07534444237572147	0.12016048701640047	-0.033415562157287394	0.11061377378172851	0.11555088378944986
4711	-0.05587196452022536	0.1599818103023659	0.1694575346420793	-0.018024428604303807	0.008175901781356224	0.019792053871441163	-0.029358609274927262	-0.21775584906276513	0.219726051572415
4712	0.02558653759545232	-0.050311064462214394	0.0564435480231761	-0.024763507260959217	-0.10510469805305675	0.10798253953620379	0.0654441227620455	0.11161198065884577	0.12938379894980764
4713	-0.11583084658721696	-0.019868718731664847	0.11752255530386241	0.02244300303497302	0.06108480610371566	0.06507719970893297	0.07514317745818008	0.04866402326519141	0.08952476908021954
4714	-0.022693282407213314	0.07126652219608774	0.07479239434821568	0.048310072217552215	0.022173736529750365	0.05315578679086498	-0.13221635045117416	-0.011319027932540858	0.1326999763374709
4715	0.03608102702929449	-0.03574792431159461	0.05079128472559222	0.015041200850342159	0.18784703894932206	0.18844826283372437	-0.08266646482510448	0.13311739637791223	0.15669711428457905
4716	0.0006093384070364803	0.10603578899314925	0.10603753977103562	-0.1298824188914582	-0.05405481045476841	0.14068178727325426	-0.10506380457248465	0.17243576630149807	0.2019220060598401
4717	0.046351507983893946	0.0861005883338739	0.09778432187124993	-0.07517435228822619	0.07718128201348448	0.10774104851540736	-0.06187679702102206	0.11884430411282375	0.1339877107411053
4718	-0.034711691462457374	0.006476119372991577	0.035310644943388855	0.1547401829922798	0.12881632080428718	0.2013409266344954	-0.10553450292522397	-0.1066857691180709	0.1500646015554249
4719	-0.07338335800340082	-0.0022425821241082743	0.07341761645844042	0.10936338607445088	0.05402327012967686	0.12197894871318343	0.26933567547220805	0.06580415656113713	0.2772578098138864
4720	-0.04132759300277771	0.060718925970704676	0.07344901574860725	-0.06218737060804091	0.180689451930657	0.19109146266158267	0.009837809889733198	0.2681265158568428	0.26830693432886954
4721	-0.17938457684327794	-0.06957197282138683	0.19240344542523577	0.14377500449693278	-0.008766072658028421	0.1440419936960707	0.2608703117866421	0.06785935056907022	0.2695518707620406
4722	-0.0035161950957604176	-0.01232334665827666	0.012815166827299133	0.05322037699549292	0.12237032673663274	0.13344251718688704	-0.2241847356611898	-0.0024678068533811586	0.2241983179556509
4723	-0.12547002720414685	-0.0343584516145629	0.1300893190233526	-0.18099642502287788	0.05666216816546636	0.18965839599731368	0.12075856548944379	0.12419491161401008	0.17322530764839203
4724	-0.01890572343020413	0.03746256636995945	0.04196272461891609	0.047956330745304	0.036708234720819126	0.060392914773769124	0.06978026502627381	0.06523891958446865	0.09552697009581002
4725	-0.054494413761006354	0.14731919713115085	0.15707509979154125	0.04377801784356177	0.060431580504466856	0.07462232084690927	-0.1907075510489331	0.07194911038226624	0.20382846835484236
4726	-0.10838020018867964	0.050626186824227724	0.11962139685399048	-0.12851589331384727	0.1274170421791905	0.180973582248763	0.24002264801372045	0.07376204976184263	0.2511009986929301
4727	-0.08607313251776325	-0.06091643766335276	0.10544854915556486	0.165349868896152	-0.08219547351766264	0.184652849993623	0.21078270680704106	0.1316794382725236	0.24853334575599786
4728	-0.039130838761933205	-0.02020281155122321	0.044038348479327104	0.023823079382479215	-0.1245803644834201	0.1268377164966545	-0.18926461868530278	0.14328325782024415	0.23738405139704652
4729	-0.12890887147137456	-0.03439209054612562	0.13341781378870013	-0.022443522994580575	-0.09367275239348646	0.0963239132582335	-0.06457312174378782	0.04314623131481992	0.07766135028706359
4730	-0.13988880776795798	0.05608795703646415	0.15071409178728096	-0.019152443055997705	-0.16813864565805262	0.16922594434287377	-0.08744979042068737	-0.02833049591944299	0.09192433216327286
4731	-0.14753117270675045	-0.08074963096600127	0.16818427340680348	0.052380365267445515	-0.023137727283614906	0.057263051694805354	-0.04625872957982927	-0.04310073550210717	0.06322612959182598
4732	-0.12567850382239742	-0.08676251360652812	0.15271810662249366	-0.013031372140435453	0.006368324866807086	0.014504213921192378	-0.004232931128006293	0.11087166580330308	0.11095244018918092
4733	-0.22645262984186237	-0.07627174463532746	0.23895223914416902	0.006960936290210845	0.12367669951180552	0.123872436950961	0.18012237717204163	-0.030165297599032012	0.18263081869538172
4734	-0.03266251454236995	0.0580834144312552	0.06663724850429731	0.07730908330095346	0.18446677825268254	0.20001171625621864	0.08255092089150898	-0.09189811771084226	0.123531042976379
4735	-0.17210363463526773	-0.22381066720193304	0.28233114565708856	-0.05209246755813188	0.05078891377379619	0.07275396166956907	0.11893601798389497	0.1878615219255215	0.22234596419552702
4736	-0.07928353415632118	0.07937688453208208	0.11218987737909351	-0.047567017012929584	0.006760855931720231	0.04804508591352303	-0.15087150501948363	0.01195310692964598	0.15134426910892804
4737	0.020994793960079014	-0.151098111483953	0.152549731784239	0.13300552848877248	0.06672145813086879	0.14880263298640567	-0.1172886910016665	0.17465331079278087	0.21038159617172816
4738	0.08886963330630909	-0.016299190439250866	0.09035195256867895	0.046112061257941726	0.004431335428548206	0.046324495972827125	0.16952013281623624	-0.11144221012583794	0.2028705045780825
4739	0.0553789754768477	0.02808704512350043	0.06209438806071647	-0.008673273692525305	0.07785517203372706	0.07833679524301904	0.04282125389864662	-0.06278188323540823	0.07599489882904505
4740	-0.028541750161931955	0.02201536473836004	0.03604591220747742	-0.1262650650830135	-0.11264299946053981	0.16920789576105724	0.05179411215374608	0.03378900488829065	0.06184114249539506
4741	0.11472440026926302	-0.06242133646219976	0.1306067045096431	-0.015067455117228493	-0.13332291378626304	0.13417163464819615	-0.1287520185505619	-0.030746847259778776	0.13237239477043694
4742	-0.06294005711980084	0.07202261886190871	0.09564888090287078	-0.1602764927810588	0.07830555222271106	0.1783824925464955	-0.021905141051731598	0.011549943532289603	0.02476361040105694
4743	-0.0795280020892264	0.0580796869681569	0.09847818618670377	-0.16418491492533985	0.05452819894276483	0.17300292127297395	0.0010247759532466141	-0.06585848102783837	0.06586645344216202
4744	-0.08736785906471477	0.011403372172489015	0.08810890814472826	0.03187289435116527	-0.01853164876040403	0.036868732011008015	0.02659891793193668	0.08640287137104954	0.09040441701771013
4745	-0.10243930519377725	0.060067278771568776	0.11875137568721128	-0.0614351082951745	0.12994168408553	0.14373278607966763	0.20646414301685617	0.16135086450719013	0.26203347845056457
4746	-0.045723320645699436	-0.0012518255059454008	0.045740453845220866	0.03817224571313694	0.10641950123093859	0.11305852725480657	-0.23927145330906205	-0.04885606172348837	0.2442084010343624
4747	0.005712754878969752	0.08976396783125985	0.08994556959138482	0.02921394802706795	-0.08179124308624046	0.08685195567700651	0.014192573499711942	0.059969381636178896	0.061625935095302176
4748	-0.17085962335265586	-0.05942127384663903	0.18089748112610274	0.050359489166368364	0.05337104223256336	0.0733794678236878	0.055935234264053196	0.1973261280791026	0.20510083192143544
4749	-0.0612199626870637	0.05789679593123988	0.08426103969515868	-0.037365915472176305	0.01771987229838319	0.041354631099126404	-0.07803791218821796	-0.15614005192015765	0.1745555256997771
4750	-0.002187341934157471	0.036260976534604465	0.036326889269245995	0.1192930319375923	0.002122110711665219	0.11931190562025226	-0.040789753514730874	-0.10353072969491058	0.11127630467872816
4751	-0.10170418997587555	-0.017992673844357397	0.10328348643766054	-0.07952540044784341	-0.11638534564783481	0.14096041287523187	0.06540099469970077	-0.03863706591307976	0.07596125966624012
4752	-0.13553966271196624	-0.15819689441339987	0.20832008441366845	-0.10782586090771952	-0.03369567015506777	0.11296820113505393	-0.10181871130214938	0.027835570147249918	0.10555505168703633
4753	0.04170762243770713	-0.029357204229427135	0.05100363917971565	-0.21747716055612426	-0.06420397950176933	0.22675640310125283	-0.04425861721475088	-0.1334529118414671	0.14060051520790467
4754	0.003257062111683079	0.1882549937121441	0.18828316736011955	-0.06620500170436561	-0.03563830013878405	0.07518770303352211	-0.01322641233266765	0.11040926456907055	0.11119866764434166
4755	-0.0722885852865971	-0.07008531283424019	0.10068560293215179	-0.09104697264388717	0.08475475020427893	0.1243901881572918	0.06555837005589314	0.079237110471096	0.10284172091225474
4756	0.06453935305631954	0.059504385638890954	0.08778439498675214	0.12647654855744037	0.0702068285675546	0.14465585405546702	0.08933964467853758	-0.037245671720722975	0.09679262458067357
4757	0.03965707606778258	0.07004580369966229	0.08049284625466735	0.026599910543650632	-0.08683592892286422	0.09081868636369358	-0.02961216114793441	0.029425209457339972	0.04174593440635346
4758	-0.0704554921705255	0.007058599970925892	0.07080819310320337	0.061451856682691666	0.012901671682743079	0.06279159037609552	0.03327993550604294	-0.10206070689738612	0.10734962505607804
4759	-0.10177965287314278	-0.09596067466234334	0.13988405491917064	0.11453131580530654	-0.01316986041754407	0.11528602484044825	0.19165695960723725	0.03116691500618278	0.1941745780396929
4760	0.05290817822510388	0.1078584341352249	0.12013624406149047	-0.0944394337235539	-0.08133374787215375	0.12463540903353512	0.05752537967234576	-0.0492867257862506	0.07575190192448365
4761	0.011928553164115731	0.031031000663092615	0.033244749701900146	-0.00928766074004704	0.030396873299897414	0.031784124157072935	-0.06569507697768437	0.05904186294800006	0.08832771206973664
4762	-0.15299193713284664	0.14567194243809167	0.2112506748896855	-0.03937653680547954	-0.0581652527413912	0.07024036074268981	-0.02601624562625737	-0.10483907787983755	0.10801887468021688
4763	-0.06219059347589529	0.01435691533600252	0.06382625584231942	-0.07302354066458853	0.014984606703687649	0.07454512679751116	0.059235789479533354	-0.07540398469689687	0.09588868370894164
4764	-0.04449245965860494	0.024515879136746185	0.05079967811236735	-0.06621586564297054	-0.12153498829502711	0.13840265258556392	-0.11896682065289184	0.09156779791846445	0.1501258339923348
4765	0.03378491654545006	-0.044418867488733665	0.05580731470842067	0.09219601985589584	0.03075377792687212	0.0971900248690374	-0.14897613421073924	-0.0853756360155089	0.17170581757595998
4766	-0.15969159842151515	-0.12069827088591012	0.20017362264111374	0.08543022686411388	0.07580909029170285	0.11421620652477264	0.2737516277236599	0.10815581324358474	0.29434271456880745
4767	-0.0978651049519025	-0.06942712384126706	0.11999043416921835	-0.13741623783420964	0.018616302159078196	0.1386715151953932	-0.01138619797689099	-0.10764290384379291	0.10824343052718258
4768	-0.03654080169368082	-0.09717706939192801	0.10382009922948686	0.09468445300696374	0.1422373977586459	0.17087019331170422	0.25315054523582964	-0.20302837566014553	0.3245084280514067
4769	-0.042049589425645725	0.0058632252876972485	0.04245639388407439	0.20626749514563106	0.012630384466019415	0.20665383172206703	0.08898030504003984	-0.020738966401001344	0.09136519803732929
4770	-0.049979210444251757	0.028441428058268648	0.05750509809246894	-0.09282034320345371	0.007121637763068004	0.09309314602501782	0.005796545212976672	0.04568581637007909	0.04605207654174424
4771	-0.016547409590243416	-0.00706292202602243	0.017991710082506128	-0.039336370115290495	0.09901139029743433	0.1065392201138998	-0.14818993992785315	-0.18879479934217627	0.24000778019571223
4772	-0.1303214016525165	0.0288888177823286	0.13348494867039173	-0.00080195816217788	0.06067548287007523	0.060680782447251586	-0.10046823922603695	0.059990490195980156	0.11701592202403135
4773	0.10658969874347847	-0.02482439563236254	0.10944228842973615	-0.040207047170038826	0.12031057829117131	0.12685125892512772	-0.02505412993125945	-0.16048870610431482	0.16243255281392818
4774	-0.04528028215478346	-0.023314468333276037	0.050930034220292186	-0.0695611391457107	-0.15866488427270628	0.1732434633125308	0.053367963481303765	0.05134651888188122	0.07405811587820174
4775	0.02135743168431142	0.054842021871294916	0.058853948474861216	-0.04601144130366403	0.030197263321975698	0.05503569244569618	0.0954843747519487	0.09668325633820705	0.13588567944389884
4776	-0.16792971100721327	0.08125760740222361	0.1865561218499679	0.14213855741383755	-0.027378174705463144	0.14475128308201504	0.061372573202708565	0.10889881782022587	0.12500218103763056
4777	-0.041839202187498314	-0.039436062503027725	0.057495407342057096	-0.15965065410654347	0.009740887572724252	0.15994754217352525	0.09297713534740268	0.06784534679179022	0.11509882179547937
4778	-0.1834039313766095	0.1324412112051803	0.22622483610313715	0.13059986236215404	-0.02476920686191261	0.132927941598378	-0.11252537993395231	-0.03465425781193406	0.11774072665724597
4779	-0.21360441109510178	-0.0009191791293548372	0.21360638878450494	-0.04502059783196993	0.19613651476023322	0.20123714033805776	0.0016724910761383369	-0.08577869975366557	0.08579500310524657
4780	-0.1278984487184926	-0.12376975418866576	0.17798023833144966	0.04690019600495777	-0.12685527339809183	0.13524750930870438	-0.09896282823634539	0.11519734507402762	0.15186859347686404
4781	0.04174451393478831	0.03342967507082811	0.0534803479700056	0.04429237749860188	-0.02097867071785618	0.04900938001614478	-0.051454637710574395	-0.10391875670503639	0.11595985398855507
4782	-0.009921338383121444	0.06576951540582845	0.0665136235069922	-0.05445874360735821	0.07857956713921907	0.09560597851117374	-0.0002537021893861536	0.09701219863627727	0.09701253037131552
4783	-0.09865118609774316	-0.05746940602141184	0.11417000108148131	0.0353968808823305	-0.09123134820067443	0.09785753967227356	-0.05397188986918042	-0.019584959806654898	0.057415464351333316
4784	-0.04494827626018888	0.029678997236782353	0.05386269967002391	-0.012725110949671646	-0.1610186510533925	0.1615206935217145	-0.0326551940899039	-0.04153590487948922	0.05283552872080747
4785	0.09311616479923805	0.03429659190534197	0.09923142830394223	0.0016426572944464712	-0.12123054914814102	0.12124167752776616	-0.035522921602347476	0.10503532644643009	0.11087965440456
4786	-0.04069742097226241	-0.14375920063023656	0.14940879438519725	-0.07182346469712128	-0.049959307356522244	0.0874902421567233	0.03700940307589555	-0.00821414184333139	0.037909999238413004
4787	-0.15274196528996137	-0.008711873674380262	0.15299021113639302	-0.08798365586703774	0.06689089414842338	0.1105238228605259	-0.16019597195349156	-0.03732838994457298	0.16448756222273447
4788	-0.07471102386747219	0.06034212917216544	0.09603598096732441	0.004829063947401877	0.040155320788595156	0.04044464916701688	-0.1455311694598898	-0.00571034453327662	0.14564315747419063
4789	0.026737553840301385	-0.041745064593924845	0.04957365432680924	-0.10844326291556097	-0.07167216514280328	0.12998784761673202	0.1534524425836293	-0.04208824324459618	0.1591196793432489
4790	-0.05956483078807749	-0.041399293976310036	0.07253875246066233	0.06569325004697589	0.13919580781854485	0.15391905670186445	-0.04867745497664876	-0.018741305491050193	0.05216062839453274
4791	-0.0907332477829793	-0.06332750252708098	0.11064761556203985	0.20268462155430791	0.08959702815652834	0.22160479071783343	-0.16003953662365242	-0.0012343627537124906	0.16004429678723683
4792	0.020790996411613326	-0.09979129363151983	0.10193413469706764	-0.0007728088824360588	-0.052662851142712686	0.05266852118721663	-0.18635397169271156	0.004946017257601682	0.18641959621338214
4793	-0.027818024354543714	0.0658389617360844	0.07147455044612434	0.0808271829055431	0.03766828507490896	0.08917361267174682	-0.07240144720362468	0.22326438056783457	0.23471036020490896
4794	-0.11777597274738943	-0.07734544560470155	0.1409024404060613	0.13304336379293322	0.10023459794738548	0.16657584241123558	-0.09725834828147668	-0.09985651106692332	0.13939336107899686
4795	-0.1887781542754634	-0.023214843849976227	0.1902002116366579	-0.06025894593597453	0.024157985386898638	0.06492109690438316	-0.07573265979080752	-0.09156626994093675	0.11882683850833822
4796	-0.043222532897952796	0.012068324762593775	0.044875737461238956	0.00476277742576601	-0.01741263172176092	0.018052251723401736	0.0962620984785708	-0.007354609302425547	0.09654264281388501
4797	-0.012642958318565854	0.07235010553418077	0.07344645781691644	-0.06566307179397195	-0.04432753384534399	0.07922480201446029	-0.1940675684950756	0.0606314983150385	0.203318468736899
4798	-0.051570311791460134	-0.07306507694274267	0.08943155218890768	-0.10223680672436287	-0.08851769228470983	0.1352321947489033	-0.11879125664335914	0.09649562582316976	0.15304498834628205
4799	0.1484065234487149	-0.12215282545468165	0.192212926122818	-0.12707659892611975	0.06076721266906817	0.1408584968335161	-0.08977440658798934	-0.04405332706708058	0.10000069851708436
4800	0.02834617995926355	0.03894215932236619	0.04816635434586581	0.00908482837970044	0.08732431482782853	0.08779561530531195	0.03339172076757194	-0.08743529607263305	0.09359454051988554
4801	-0.1359315932811205	0.05882436524180862	0.14811382109055746	0.08518966465090709	0.033329026937877954	0.09147733599072395	0.001023666284097556	0.01929510276204619	0.01932223804995479
4802	-0.058056210053572595	-0.012451494506059112	0.05937645359247185	-0.23557091203764066	0.1342830424901615	0.2711560253777525	-0.2125476287301805	-0.10106537512874124	0.23535229875388053
4803	-0.12194644462009896	0.028315846083325213	0.12519074444581527	-0.0208023928777645	-0.11111791838433753	0.11304835839369436	0.19560268724668256	-0.06462973204686602	0.2060034308514623
4804	-0.31963798711137154	0.14436752119485802	0.35072841912305464	0.17132748886694368	-0.03573583757227947	0.17501473803210132	0.0714521258228814	-0.10345176505363975	0.1257285726369402
4805	0.07690380007404063	-0.11438991745690795	0.13783775854832456	0.1583876260169825	-0.008544047157657374	0.15861790824849437	-0.04468482590605252	0.008495110000261685	0.045485168573621546
4806	-0.1752958787845392	0.08107802807289713	0.19313801219602877	-0.02573276071656568	-0.05254589116621519	0.05850850923197204	0.16054416866088358	0.048454516732439896	0.16769695967067658
4807	-0.1811364629713201	0.1320132756727561	0.22413817874608402	0.006338451382012126	0.16483998793374935	0.16496180645204137	0.0798220024579054	-0.17827003643849573	0.1953247500143606
4808	-0.08330202354257912	0.10467594949498876	0.13377698430210574	0.017258869143660583	-0.19653014610398634	0.19728650965479674	-0.16200536916570646	0.04263044410438374	0.16752042980799037
4809	-0.14632067783324185	0.05471643537350032	0.15621660942922103	-0.0350336388585436	-0.007675791345820788	0.035864657038028866	0.19345523014530722	-0.2544416281717913	0.31963333402085253
4810	0.194997464539546	0.022825142809610115	0.19632880155782184	-0.05689461441334506	0.06658132152203267	0.08757893311101422	-0.084090839719369	0.08414790937302004	0.1189627671860343
4811	-0.13076837746802056	0.0005943467804803906	0.13076972812434143	-0.12017510000237942	-0.1140628593938785	0.16568762945280374	-0.07697483969097378	0.17072130686196335	0.187272236495717
4812	-0.07352343641518361	-0.10465088376093494	0.12789645489317622	-0.12589688682398656	-0.05418272452124063	0.1370612773489155	-0.118642647782819	0.030842737745768053	0.12258610175942569
4813	-0.08148932333237599	0.14062699679622048	0.16253141863988244	0.05466348064387939	-0.05820808582305876	0.07985159592198737	-0.006506627750534851	0.051957924995772654	0.052363748667855765
4814	0.010309227608395156	-0.055601917116276614	0.05654956552341486	0.06995644457972101	-0.015339481988582267	0.07161846023137902	0.05747693585547459	0.16883885361820963	0.17835402055026842
4815	-0.032161845068845986	0.013354462803505404	0.03482421506656916	0.035589002352078285	0.0907323102738199	0.0974624502874874	0.012112812004961067	-0.17283653387679873	0.17326046189830305
4816	0.13704330286190997	-0.045635352794152574	0.14444186472054407	0.08267722882232562	-0.027332936282258535	0.08707820376850453	0.08209991418921803	-0.04418766514863454	0.09323596763676996
4817	-0.024157816454870442	0.10340608586413978	0.10619048304631191	0.16138875683891096	-0.007085900640484991	0.16154423797181983	0.2194688087312827	-0.015231824863201605	0.21999674200903885
4818	0.046545600435816965	0.08726959599713928	0.09890639668613266	0.1210051476236851	-0.2072654988234867	0.2400025682237142	0.05338901366126243	-0.19574412458617746	0.20289442843442357
4819	-0.11400089793779557	0.025978828509143452	0.11692349747305357	-0.04290999053771346	-0.091670459717797	0.10121630537032508	0.09852155422008603	0.024538221765039336	0.10153137925455166
4820	-0.1717148204567502	-0.07226320116564611	0.18630069728050028	-0.24837529868821015	-0.13171811418694496	0.2811404464025457	-0.02765999729758988	0.12384616174793782	0.12689738858699598
4821	-0.0551503398847206	-0.22687536411662196	0.23348231374656622	0.10430184821765345	-0.05458665194360777	0.11772246222378717	-0.06143948934116565	-0.1736451716110573	0.18419407285343561
4822	-0.07448458604391281	0.16606606306979182	0.18200519460068476	0.029690970891988164	0.012254432226669167	0.032120474182473026	0.11460000632266508	0.029589238685121904	0.11835828866251823
4823	0.008781389109771777	0.02850614219573279	0.0298280562152574	-0.008497718772910272	-0.0014080212263469693	0.008613579286064259	-0.19557090913216366	-0.06684432948170334	0.20667884478736456
4824	0.012787295009383881	-0.0669821657596338	0.06819182827515385	0.2134901835576208	-0.00999178787107389	0.2137238739596659	0.04938016454781648	-0.08615087776379565	0.09929941787463756
4825	-0.0919654149039436	0.05747259671205874	0.10844693131334532	0.033295035226821465	0.03180240556728048	0.046042940507976624	0.0851882925928878	0.006754605707072157	0.08545566039268242
4826	-0.1399440435971003	-0.12582347248866782	0.18819107727895512	-0.05069439289864507	0.0288812415202935	0.05834421636388411	-0.0277194294750819	0.1594907174377605	0.161881610194721
4827	0.008578126392839329	-0.1533472082521206	0.15358694778896664	-0.10497561534550298	-0.12049499774415091	0.15980902445897707	0.03496344276960536	-0.13235967643014074	0.1368996942107433
4828	-0.026692291899207094	0.12464417699483542	0.1274701898702294	-0.021843117445075028	0.0033024942419330214	0.022091361387142752	-0.12786690159405062	0.03246214053987014	0.1319232166515542
4829	-0.05042984098147496	0.09883088346611996	0.11095364972866208	0.08352965914190756	-0.00835326719746922	0.08394629848442144	0.023366771113298164	-0.041464160679638457	0.04759498516785294
4830	-0.01994165383518277	-0.17623982972030985	0.17736444721963326	0.051076470392711466	-0.13323414378580123	0.1426889725876288	-0.23036585735503623	-0.125894374789528	0.26252204067195395
4831	0.1535991040611519	-0.12504902752951355	0.19806550445361656	-0.032461369810937384	0.022186853773878617	0.03931916848543352	0.0707269341379975	0.07283878714056388	0.10152727773691664
4832	0.061923099996455094	0.08726818334274099	0.10700563600630217	-0.01081149896831771	-0.09220825558391396	0.0928399208733524	0.17994392319207222	-0.0160464335162785	0.18065797386870786
4833	-0.2504171263983345	-0.0970530734609038	0.2685666328154096	-0.10599231998335706	-0.05971097364003316	0.12165431463164424	0.032115007895870795	0.07831104019463224	0.08464037304098529
4834	-0.19875335310850895	0.13105421055832212	0.23807163097887296	-0.15822245622176015	0.07390216043047983	0.17463068163738923	0.36685036110877495	0.10497106311225453	0.3815732059992623
4835	-0.00148804143323232	0.02365817583335977	0.023704926725665793	0.029129381121898928	0.11010249621436666	0.11389065157939639	-0.034597663636468	-0.13849587782553863	0.1427519054295553
4836	-0.039612884170629796	-0.00994423666374207	0.04084199352553992	-0.1178102434672543	0.006813741831685056	0.11800712073244814	-0.08591613867409789	-0.0480662068168429	0.09844766692220966
4837	-0.11703418688316436	0.13093544187716835	0.17561631712051354	0.033274707027003525	0.04536220757055268	0.056257763938916246	0.007988959097567888	0.05687730600916217	0.05743562837057228
4838	-0.02271428373735689	-0.12857060658523317	0.13056163128345158	-0.0032006873259465547	-0.1644448239685754	0.1644759694588064	0.03484084702238578	-0.03260764112625886	0.04771941828078142
4839	-0.08768074297747909	0.06685902031299269	0.11026350840734171	-0.201116452913155	0.21827731769879075	0.2968043379975234	-0.09024324203044502	-0.05930761052092069	0.10798720015754969
4840	-0.2291273275588994	0.15773492739435238	0.278171960402886	-0.07892828482511596	-0.15959594971064703	0.1780464582896217	-0.13168427042967598	-0.15002695925658502	0.1996217312377915
4841	0.03235111256643167	0.03179626155487332	0.04536073999784227	0.05903692996251753	-0.03546144235266372	0.0688685196089657	-0.019001950119601336	-0.025310610216400808	0.03164966189194428
4842	-0.01855668610175178	-0.036728379286890954	0.04115002362235857	-0.11092832731732653	0.03459483249021944	0.11619766020211542	-0.09892246774023863	0.09646309551017646	0.13816940116836282
4843	0.043117107977979685	0.17512100018871748	0.18035090714349497	-0.07693043648954262	0.011498310027828043	0.07778498050374251	0.02503203003881335	-0.12087471000747109	0.12343945093548611
4844	0.03875700356991785	-0.018841765443279417	0.0430942855926187	0.1337637589192184	0.04824454180450793	0.14219802746214766	0.06813100472614003	-0.019668523190735122	0.07091321886290172
4845	-0.08171143482016133	-0.008159235893990898	0.08211779168209081	0.20274237606528278	0.025371165053842203	0.2043236821046103	-0.08015599682335958	0.07594014989962486	0.11041689270000278
4846	-0.052928540120224056	-0.052118365476569964	0.07428158842679312	-0.1663130665750456	0.09538695588973756	0.19172560462156923	-0.1319860433771106	0.07788565062668326	0.15325302678866176
4847	0.10190363052447379	-0.025528899487260122	0.10505272306370309	0.07033512625853837	0.0029529156034559007	0.07039708585137361	0.2582158646248946	0.028856512575836334	0.25982326890026863
4848	-0.1024614370688001	0.10512517831966563	0.1467979877346593	-0.1461470332311262	-0.15357237196486284	0.21199865271546917	0.10413129282681868	0.14092189225832455	0.1752207346847156
4849	-0.011717234390137105	0.018014632095096215	0.02149001049965035	0.15136867322371936	0.21101351646793665	0.25969054539138176	0.011157276171213891	0.03903722314499945	0.04060036456034869
4850	-0.11379867430925257	-0.00204220071117858	0.11381699722927185	0.1144674260044126	0.16736242191222298	0.202763339596685	0.08264463977687612	0.04121480492782639	0.09235148417371752
4851	-0.14407819951390882	-0.05588526245135028	0.15453701865386824	0.11723363788570354	-0.0014101401868420098	0.11724211848675718	-0.04324993105402407	-0.04568154042847602	0.06290754860981569
4852	0.009885731619740979	-0.030507738404774287	0.03206945263380225	0.2282873240886053	0.06345052409510488	0.23694107146604912	-0.0056692452403285494	-0.011108498658648746	0.012471530942277652
4853	-0.12545125256403866	0.04188219587492233	0.13225783568920058	0.038202656761603254	0.07384640099050635	0.08314285250636717	-0.09511891434938076	-0.07631046749004662	0.12194628044985341
4854	-0.005601744900880872	-0.13468573257204453	0.13480217396022529	0.05229082000892454	-0.1580648735740961	0.1664897417716801	0.04315058886411552	-0.09690010001307815	0.10607357211796196
4855	-0.030576000251544336	0.007479241545449708	0.03147746567749095	-0.132175824349593	0.14480748374888486	0.19606033737647707	-0.12950564571066092	-0.018598364698094918	0.1308342900021954
4856	-0.05102969345716768	0.11925995505496491	0.12971879776672596	-0.2410974357293476	-0.08352685546341515	0.2551562444834011	-0.08770809485997531	0.11432527364996867	0.14409364350694534
4857	0.05302242256946763	-0.0819494977191006	0.09760685156047225	0.0338806826451484	-0.060807290168190385	0.06960910281062214	-0.06410964181222074	-0.02708941614781343	0.06959800744648267
4858	-0.1390087604107346	0.1146068724985249	0.18016151280121445	-0.03394214937169202	-0.039478931518486526	0.05206395622512375	-0.052137437914052266	0.05042499830701224	0.07253270218669536
4859	-0.003918759504825254	-0.05353386878273158	0.053677106692736155	0.006119119332020611	-0.008558022819427387	0.010520616710884789	-0.006025968635572054	-0.05002499966765583	0.05038663403866013
4860	-0.06771198811851026	0.003781625580745894	0.06781750531385113	-0.08940853254610275	0.10836556196005026	0.1404883650376963	0.13015945486488273	-0.00696462402662905	0.1303456546209184
4861	0.10085878050685788	0.02455412843232951	0.10380461853117069	0.11333000365818825	0.01586451006168808	0.1144350139103516	0.03980373846421235	0.055436279998746334	0.06824601626341878
4862	-0.22632425622177982	-0.07816196202276356	0.23944093480770945	0.07119250948049334	0.07079931106918932	0.10040376414259562	-0.09187809084349866	0.11023619478056951	0.1435047114792607
4863	0.05542114953983769	-0.011919335628321327	0.05668839720910816	-0.002057326658951347	0.14512292636455404	0.14513750841733988	0.0014210045109786119	0.04543935793263415	0.04546157171887333
4864	-0.12511125952237667	-0.02714754363046574	0.1280227182356457	0.12572882700052032	0.0510895639502298	0.13571249567947452	-0.0968872265178106	-0.04672140430152541	0.10756404734956815
4865	-0.06225029162441953	-0.04136991961654964	0.07474335459694764	0.011636905597153153	-0.0471178197370932	0.04853356064265494	0.06633995001077855	-0.0538136590595268	0.08542188752777352
4866	-0.012733683961573549	0.0064421519714391905	0.014270530097244223	-0.04208993470360914	-0.11087726943675111	0.11859735022800459	-0.2073286345634719	-0.06841694009775914	0.21832553767778526
4867	-0.20378525116562482	-0.038167110551215605	0.20732862060136684	0.041330828551499936	0.08533000299790448	0.0948126932450285	-0.0116913222377565	-0.017407547047827685	0.02096925630272552
4868	0.07211323810031209	-0.09439684961141656	0.11879008513286242	0.170049547543822	-0.07333568682688162	0.18518901582499173	0.1656934930751736	-0.10584023029452898	0.1966125326530624
4869	-0.026744637762970255	-0.04620130229065057	0.053383855072714335	0.06907464943155774	-0.08882684559440485	0.11252340064335437	-0.04679047529178288	0.05677138620554891	0.07356859975377086
4870	0.08465538479496953	-0.02701591524158544	0.08886165568525543	-0.06129931316417609	0.07146149307050698	0.09415068128413011	-0.05482212570364876	0.03015439526555461	0.06256798718592414
4871	-0.19104996124352433	0.025393448476503842	0.19273016088998887	-0.21657292192376715	-0.08685006990831871	0.23333830622869872	0.044345187722778824	0.17573296700360008	0.1812417484081879
4872	-0.017189927500860708	0.16370048605788345	0.1646005551116768	0.010405356225562185	-0.08948682850771435	0.09008975477017309	0.1364944800490564	-0.03015043566600612	0.1397848055216025
4873	0.0765781200415753	-0.010937493174638047	0.07735526631100931	-0.0023653355210021855	0.08896827503628857	0.08899971221897071	-0.04947926223929722	-0.0027984856649764587	0.049558338488716734
4874	0.051364912257955773	-0.0123488831357416	0.052828487825866244	0.17634885393617605	0.018702093333399932	0.17733777538825155	0.00100088696878418	-0.0529504667797801	0.05295992548069605
4875	-0.0935020460820405	-0.014181368601542642	0.09457136901272417	-0.015404340312426995	-0.2000835449030647	0.20067565532828782	-0.038685145776145624	-0.15418438046232805	0.1589634035942662
4876	0.05413190972369249	-0.0961437463560175	0.11033532350840425	0.06515445306231613	0.2061559362007343	0.2162067824668107	0.11450625958332267	0.19668653040665307	0.227590146375388
4877	-0.03653980563157271	-0.11066981678999109	0.11654598124312697	0.06123427325333898	0.1651085251943786	0.17609787424249998	-0.01482437690845711	-0.0585667768580153	0.06041381880216275
4878	-0.009877917727193309	0.11133765661670807	0.1117749839611941	0.1297413316022962	-0.026964452913497	0.1325137534252999	0.21380487214147886	-0.02264935678855934	0.21500120165796652
4879	-0.1292391273661477	0.15266940041123803	0.20002674287277258	0.13419133953432807	-0.023999705158331247	0.1363205833823497	0.04834906575995783	-0.2091178228704019	0.21463433090239203
4880	-0.11533119733418283	0.0313551378156425	0.11951748719737275	0.08423264629234778	-0.13841569928137093	0.16203099860509	0.256760525759495	-0.047958363990620104	0.26120101888191233
4881	0.0525384362232154	0.03449122759942199	0.06284848496261466	-0.08309405074526817	0.20851708757960022	0.22446379904549388	0.08216295586011818	-0.0795486761717315	0.114362332943792
4882	0.025809002780794694	-0.046207729062498946	0.05292691989576172	-0.03412995248529686	-0.03803417596384691	0.05110236978749118	0.13592232701658644	-0.12740847327214894	0.18630028997063786
4883	-0.10994406819481563	-0.022978949398135873	0.11231976783571251	0.001739406829006976	0.01570919074404034	0.015805195663117833	-0.10491684830095921	-0.1944199064783431	0.22092226029183695
4884	0.09718784100931283	-0.0183272169653846	0.09890077513218867	0.09819730319006095	0.16410092653273056	0.1912376125209196	-0.0335460713359634	0.007916458298605322	0.03446750954262727
4885	0.04092963155081063	-0.028985997237028063	0.050153990616002946	0.03904640295344471	0.07041731445016434	0.0805184435888828	0.01749610363307537	-0.05521325191970241	0.05791905411768942
4886	0.004224261450322944	0.1075784715901846	0.1076613762427401	-0.04792777152250535	0.017019461934745277	0.050859938730416485	-0.08505227372844415	-0.14518216812006005	0.16826096162336518
4887	0.15401480714155139	-0.05287983669489976	0.1628399150937157	0.027602665161650993	0.1928252746341555	0.19479089727644802	0.08096814217653438	-0.22018993466245404	0.23460487500087304
4888	-0.15817059475093073	-0.12185801975323836	0.19966800951089733	0.14303967672144044	0.0630317378010621	0.15631170489376678	0.07121021352382058	0.03164349458931026	0.07792435601230098
4889	-0.16275100461181932	-0.11289839163213572	0.1980755823802609	0.0317748886437746	0.04580494427668179	0.05574707587411379	-0.017455651076644384	0.06677320859251117	0.06901710759115136
4890	0.0454672035419826	0.1761518590179365	0.18192510556106065	0.009901120990419074	0.036838658354130485	0.03814602136788665	0.05984288259418014	-0.19228836339423722	0.20138516651932198
4891	-0.05692427176022834	0.033330655944226566	0.06596442481447659	0.06207310607651282	-0.15376698127073446	0.16582326443264955	0.10320987921350212	-0.03143474352301838	0.10789078861341056
4892	-0.037465342080512436	0.01768516565290917	0.04142966257864834	-0.04595084824938189	-0.008942539823602613	0.04681291994027335	-0.059124826740363505	0.1290955065741169	0.14199082700902146
4893	-0.05157213359222021	-0.02230212730313658	0.05618780869102405	-0.18018570859347988	-0.009308859530937737	0.18042600823357252	-0.09923894406048653	-0.06233675286700492	0.11719316864153141
4894	-0.13750546558989976	0.08070384260354845	0.1594392149945346	0.038063485480919194	-0.2086526689685638	0.21209612253565885	0.16328893402011654	-0.07342707710078838	0.17903857580139285
4895	-0.01498478110946932	-0.08895544369080234	0.09020872810945856	-0.023868147292914574	-0.029427884267448495	0.03789048465848131	-0.025394637774517084	0.028360377559396736	0.03806834174232526
4896	-0.06353138054679926	-0.006899492185522941	0.06390492396208852	-0.009362675712271592	0.1926794812736435	0.1929068225863811	0.01932143757783399	0.04587297937128465	0.04977598001518847
4897	-0.2074787963104951	0.11511664344243168	0.23727471950442564	0.11915219393657689	-0.014623902689936961	0.12004625712526143	-0.16991065830203447	0.061258114259486796	0.18061613540118462
4898	-0.057987698188101525	-0.08875360210428956	0.10601780523874707	-0.09220441930467739	-0.1967963693776566	0.21732571394002098	0.10091575030208735	0.06853092195500993	0.12198555620661368
4899	0.05670774286774415	0.0888359848109473	0.10539260077673883	0.018455585021029338	-0.014233552353765857	0.023306707855804864	0.027751353547163325	0.2924852065187279	0.2937987979144955
4900	-0.047390760186209725	0.01310445488742527	0.049169206714400074	-0.08379623583087982	-0.07832822728804938	0.11470449132232247	0.05128493875880352	0.01456663770293469	0.05331352433916545
4901	0.09667163377906521	-0.02851358844962791	0.10078903464062178	-0.02939044886364449	-0.08258799263646778	0.08766170778696795	-0.1427258809189296	0.09252395959052792	0.17009221082223053
4902	-0.028784783976572123	0.07826425137893239	0.08338978853842144	-0.062325245323635314	-0.028368901387843697	0.06847795828297253	0.09051679569383883	-0.014058057320293532	0.09160196110510309
4903	0.11984850029524037	-0.02628391928682516	0.12269681102658933	-0.16618463380417958	0.0019403465436339013	0.16619596101391473	0.1932588628435631	-0.17910091698281497	0.2634883802593054
4904	0.06967733361757618	0.10809690650579261	0.12860743375161904	-0.0622079228578314	0.09596756845930772	0.11436607828494347	-0.13489269844493668	0.02064144686966904	0.13646284997254746
4905	-0.038161011831688754	0.06000875929845982	0.0711147946390818	0.06523968130574921	-0.11040411365081902	0.12823916846228645	0.040672889680519464	-0.03479337112778557	0.05352441152782093
4906	-0.11490103070022464	-0.006589255226135724	0.11508981336508076	0.006723519739776288	0.03672744598990265	0.03733779595306046	0.07324482595858325	0.07015698403675766	0.10142389727690915
4907	-0.06797305797708886	0.004808005331718309	0.06814289050243257	0.14817815061963777	0.03519144327931363	0.15229971109997947	0.06902411610800072	-0.026818486495764345	0.0740510622639153
4908	-0.0005044081064095562	0.08187982374659641	0.08188137739627678	-0.19948200240131336	0.0005616851665809055	0.19948279317340617	-0.11694881836277005	0.09991326090909534	0.15381705309209748
4909	-0.044353271094302524	0.08883711316171031	0.09929373259008453	-0.13872351454497334	-0.006746788696430848	0.13888748196084383	0.008010487275349837	0.0153831848952241	0.017343883184258148
4910	-0.056803864346827576	0.03548018707200859	0.0669740448188514	-0.10553574524743438	-0.09971375013494638	0.14519168533668134	0.025832803955145558	0.004835172347124786	0.026281412667727433
4911	0.04918590577488032	-0.022087465346968888	0.053917617272547916	-0.016532406863467047	0.08995004145285214	0.09145671344449806	-0.10389023951492417	-0.08388864616827416	0.1335308459585807
4912	-0.06969362401594027	0.016544334847287626	0.07163041423874654	0.044398944581808014	0.08439588666486104	0.09536210969733487	0.0010644731445718487	0.044631327787972956	0.04464402001604472
4913	0.0031419389848251025	-0.024437851422237786	0.02463900084661984	-0.04178793676042261	-0.16573483944699405	0.17092182033085762	-0.025849617541679134	-0.24681335880498076	0.24816332688704681
4914	-0.1767683200638209	0.06400242509669185	0.18799826966342822	0.009144178935090319	-0.13642946838582223	0.1367355690829384	-0.019801665715363143	-0.14170869901940739	0.14308550360842281
4915	-0.12046722444037078	-0.0643872368850484	0.13659454029373944	0.04057767420356164	-0.002026044847219865	0.04062822296745623	-0.06382505493215797	-0.02628172318539141	0.06902439141844369
4916	-0.08030102815392264	-0.10160890003217135	0.12950916449550923	0.015596162234167965	0.08296553024944595	0.08441871525915456	0.02060672101587332	0.25006656770824	0.25091417902622765
4917	-0.034556952146531074	0.08634824991311467	0.09300646861759318	0.09497108105294504	0.028259464327649614	0.09908634396550695	-0.017774876604991593	0.18172579267680908	0.18259301728800387
4918	-0.10806929422041457	-0.04234415673678859	0.11606894486919508	0.009551952594277519	0.06972678381316873	0.07037800920239001	0.03608715686261434	-0.07791484231317576	0.08586620722446041
4919	-0.13725335495915095	0.053928282844577145	0.147467769828215	0.0744560008006865	0.029974256616738616	0.08026301835190305	0.10731991460358366	-0.21596782042723855	0.2411631471237105
4920	-0.02893953867058812	-0.03476480355723884	0.045233709386251666	0.0739445591252367	-0.06631124402140756	0.09932260018692768	-0.14473089672656217	0.007266524803032584	0.14491319763909666
4921	-0.10697414926477461	0.017549586856309002	0.10840413557493742	0.06240101837549294	0.18157962288282528	0.1920027253467191	0.00028383970589347337	-0.06041197725387988	0.06041264404660619
4922	-0.09078555685559576	0.12840200871329277	0.15725486693641352	-0.0882653460046928	0.040383015820650715	0.09706471692689916	0.2400787000162746	-0.03721178624894512	0.24294546556242114
4923	-0.07017340087256094	-0.012985556499575193	0.07136477329624746	-0.020765895806516253	-0.11851015341351002	0.12031574664498729	-0.0154789195913906	0.08116439095130631	0.08262720684020021
4924	0.017275189040982217	0.0367638120066523	0.04062031547959892	0.12023404119734345	-0.14991599198621058	0.1921744762341088	0.052464372048845624	-0.029945190761840625	0.06040881379602416
4925	-0.19380576868084198	0.009606259784510544	0.19404369662789756	-0.05525792476781558	-0.05582969927457845	0.07855185275176794	0.01698260792427429	0.028422685361539145	0.03310978730029348
4926	-0.07465360348422141	0.11042580033897645	0.1332929776608012	0.0972810042717601	0.16876768563110492	0.19479765272046187	0.10831474712773771	0.10550998698780673	0.15120992625986202
4927	-0.1487623133009721	0.04527026983533344	0.15549798451948013	0.09278358726614214	0.008891326605236213	0.09320863562339486	-0.033754935599694516	0.10389748417727339	0.10924322814575876
4928	-0.22984077466146677	0.016629611249213364	0.23044158840644002	0.005965537514570255	0.23174151176185898	0.23181828209075653	0.04178661021122119	-0.07709330247658122	0.0876897832115588
4929	-0.20042528018833056	0.01726926084960469	0.201167890849565	0.015214283209378985	-0.13720734500311568	0.13804828842249078	0.11537137399183238	0.20133703243964965	0.23204989672130386
4930	-0.0020073412911098347	0.04645754620703629	0.04650089266495759	-0.016361901030285675	0.0805642208056422	0.08220891362464983	-0.11460089914894801	-0.054459469411212116	0.12688262250717433
4931	0.020711186434109602	-0.12391788163063067	0.12563675668900182	0.144248498992058	0.03557382591112039	0.1485702747908089	-0.0018830425689562546	-0.06856790809008959	0.06859375969552532
4932	-0.09354258577405367	0.10952822434474951	0.14403696498263896	-0.16350390443687754	0.0756098964400384	0.18013989898347596	-0.021513256422752397	-0.058275730661860585	0.06211989203214068
4933	0.009892035770155735	-0.04204754455425729	0.043195467062184814	0.06176785197179852	0.05288193438960824	0.08131276973512122	0.03286895536258323	0.0955772067071982	0.10107111688597281
4934	-0.003861759948096259	0.027227161412812863	0.027499663788782696	0.011205224830258697	-0.10060573220692431	0.10122781444043932	0.06303180574199163	-0.06488688027899556	0.09046168121053728
4935	-0.05914749379060264	0.13234442404642413	0.1449602448876557	0.055494194293336255	-0.20806328792622047	0.21533679988087467	0.10006257808688401	0.061500252628713975	0.11745126907270692
4936	-0.04191593134697952	-0.10470467119059115	0.1127830371545939	0.19261433320880172	-0.06347524274226111	0.20280381603574493	-0.009809336726184944	0.09287728397656707	0.0933938593584801
4937	-0.008215885947046843	0.09504764329356997	0.09540207166281349	-0.010249785739053064	0.002742027202962362	0.010610222470725163	0.017155849689314284	0.08500102003519122	0.08671503090921044
4938	-0.04330476868027617	0.11518963432812737	0.12306077704573432	-0.019451444680556925	-0.12767147965560835	0.12914474599306464	0.1360885754472925	-0.043247051671767185	0.14279498536564203
4939	-0.1470115321299164	-0.14432739726125315	0.2060164755047349	0.08608080052738776	0.07142479968776547	0.11185439745433945	0.097887555499634	-0.034468826706281375	0.1037789648059836
4940	-0.1849430283018555	0.033473964083131934	0.18794794489139735	0.00012494670956454522	-0.024296647386224002	0.024296968656413433	-0.09119835783587966	-0.12361741856518585	0.15361772893999412
4941	-0.09654019191024713	-0.03473059667746037	0.10259738300580461	-0.05019344767963944	-0.04063495349007316	0.06458004053195623	-0.1841960632906016	-0.07270959255565486	0.19802745915999795
4942	-0.12018354969285276	-0.07158189563708545	0.13988585846958584	-0.10484678562177152	-0.0012862632757858808	0.10485467528170764	0.09678194208496202	-0.07830625881040777	0.12449343148383174
4943	-0.16640085913418093	-0.005711348246450192	0.1664988450992551	0.007829296461072593	-0.1640115781438722	0.16419834240429731	0.14013624189947135	-0.1291381894712555	0.1905645252234031
4944	0.0186601940452934	0.09802802849521251	0.09978826189721013	0.12557481720503932	0.14246047166249015	0.18990529403462716	0.0537474047600555	-0.060556960807384805	0.08096869160773426
4945	-0.11975903745619199	-0.0038245922073640234	0.11982009246360237	0.0112099696199846	0.025190793794502335	0.027572441148329883	0.07210277404730746	0.011064615291342974	0.07294680073082366
4946	-0.10831029138094768	-0.007853579753844684	0.10859464965630576	0.031300436147913266	0.09603793375127484	0.10100991051507695	-0.2297117705542265	0.12288346175881414	0.26051457292249036
4947	-0.06887486476976294	-0.037917608336538663	0.07862246510391466	-0.11687569543100017	-0.0017597055294572225	0.11688894193220468	-0.18241165535827683	0.13855122549261997	0.2290643012257772
4948	-0.05082887399419706	-0.05776070526098681	0.07694071421402685	0.2814857566716117	0.05703998799859983	0.2872068791652982	0.12329969582775516	-0.09498315294948602	0.15564258522474625
4949	-0.10231512753187812	-0.013952293559023448	0.10326205410227733	0.005272773926095347	-0.025347166035308413	0.025889785068578752	0.14836803062367587	-0.028303892192547784	0.15104364542871507
4950	-0.20721407072388826	-0.09072934685726393	0.22620673174578665	0.14578527379152192	0.04926252089726029	0.15388353394571497	0.11807399896201529	-0.07801294244698308	0.14151850910788413
4951	-0.033071997808782415	-0.2328991932195357	0.23523560793675502	-0.11435751843214509	-0.07174350348363921	0.13499915671612678	-0.165261983187047	0.07742677638463588	0.18250048983011583
4952	0.009661691948023703	0.00228087247866036	0.009927269038482654	-0.07934537893237403	0.010683729085685314	0.08006142157805059	0.1205391579967562	0.19174388820760316	0.22648489414426026
4953	-0.004925579212865386	0.0817091757597011	0.08185750261223425	-0.2020488963362395	-0.15790502318197852	0.25643274528966387	-0.09000096434262253	0.03679572246089882	0.09723219000938685
4954	-0.0020190792715042926	-0.019551201695884847	0.01965518173046967	0.0951311383430003	-0.03432193668049704	0.10113322312640445	-0.02373106541423373	-0.010240872377836075	0.025846449132400494
4955	-0.07431796882961525	0.06010346612173887	0.09558026538363804	-0.016043328675287	0.037312896892080734	0.040615768729181205	0.11671676228505153	-0.01767033307542243	0.11804678423956154
4956	0.023810396396883163	0.06128486467085281	0.06574777269460502	-0.1753700522705975	-0.10778995412916621	0.20584783079877197	-0.06088457506616872	0.03134699681008181	0.06848040369331371
4957	-0.06852992686737037	-0.12818675385960135	0.14535540836690305	0.09102824874931115	-0.01681431117282051	0.09256815397631576	-0.020654369193483235	0.18768660704096857	0.18881966377825074
4958	0.060079916421198344	0.07128686893119303	0.09322775358867803	0.025240025147806076	-0.1484807056436757	0.15061068626729562	-0.1600141027553873	-0.06854018869912051	0.17407547371046472
4959	-0.03397866234172743	0.059795234554433085	0.06877513773125282	-0.14960686921048014	-0.11316991830723028	0.18758903412680306	0.08080476831941759	-0.018589510490577322	0.08291550206948058
4960	-0.17776663142220434	-0.10223555075163328	0.2050684838893769	-0.06834343692999108	-0.13240944338367505	0.14900700006569598	0.09579697310179355	0.062210399862708085	0.11422431399025249
4961	-0.007331931638511721	0.006235369267127152	0.009624814359209375	-0.11417034396535451	-0.06860184225140958	0.1331956463307065	-0.005846535605434482	-0.12994762580329697	0.1300790814485531
4962	-0.062006921246946164	0.015053818937883046	0.06380811662429435	0.01697178799861992	-0.1705742367543371	0.17141648646555196	0.09879670176134828	0.11133779397143335	0.14885191515511698
4963	0.007044439685977557	0.06643857849742771	0.06681099343108318	0.037632175382206284	-0.22600445048831747	0.22911611087944792	0.21218140919215533	-0.017185422121635128	0.21287622962714187
4964	0.025793259780567734	-0.06519287944551574	0.07010994066824906	0.038187998214212274	-0.0641962780424477	0.07469595251492502	-0.28128319280643843	0.04292079808097703	0.2845389770546243
4965	-0.14208168285203168	-0.04681769901610018	0.1495964623352687	-0.052061267378456504	-0.04830155439116287	0.07101701005853178	-0.06742961717731995	0.016095701186262617	0.06932405693089072
4966	-0.09890393854237246	0.008206274419422198	0.0992438008091198	0.12751845354114955	-0.029064587821089907	0.1307887849119188	0.11956804771939618	-0.1180609318969811	0.16803244233126952
4967	0.009577471485356084	-0.06823607478672396	0.0689049335124285	-0.0010557606796073877	-0.15069670295571838	0.1507004011684661	0.10749918484142996	-0.09565952036709079	0.14389863994643518
4968	-0.11073641389241597	-0.0939217663314191	0.14520279457560778	-0.07387719276932796	-0.10986442489916905	0.1323934721574353	-0.016318677509836517	0.01775971295981309	0.02411859531741012
4969	0.01624158820493796	0.13162316816129094	0.1326214446619937	-0.074491662649411	0.016467549844872125	0.07629015665318169	-0.1029975079849553	-0.05497954299324764	0.11675288775382515
4970	0.13567253260520012	-0.06956836845965461	0.15246899354835186	0.11919722488770626	0.01779153690828707	0.12051770495030745	-0.009454087380223058	0.0035176172399543197	0.010087288993565948
4971	-0.058677727972698476	0.11015235599743256	0.12480631911815653	-0.001166996384875355	-0.021622934845326836	0.021654403521860436	0.062129331525553076	0.1093572892274857	0.12577388657028946
4972	0.03673384759417059	0.2633808673044269	0.26593017282945514	0.03078275959103273	-0.026061985673791636	0.0403336755738953	-0.14036720360838983	0.09092225210552021	0.16724176445128452
4973	-0.1691865076706639	-0.07671628592483419	0.18576722774455273	-0.18254876533284844	0.0593784814938924	0.1919631625835225	-0.06127113957795452	-0.10459293263799113	0.12121812613217768
4974	-0.048083196923768536	-0.11542084202692972	0.1250358532606363	0.09720642018449147	-0.02808898825828805	0.10118339481583999	-0.013204137072558759	-0.0479184565126765	0.049704403329968554
4975	-0.19898301518852668	-0.12861006305638722	0.236927813168664	-0.09118379767477415	0.12515102320129876	0.15484593493768628	0.1950810929994394	-0.09649768693618235	0.2176429103598125
4976	0.10588170279778374	-0.04500321459788632	0.11504879100408492	0.03046737504812065	-0.133760769657926	0.13718675024142668	-0.010702534439746246	0.21745192201296834	0.21771514102277778
4977	-0.027766231431556893	0.10486047217121106	0.10847433904790618	0.06109606499920344	0.09812111677552972	0.11558755432858692	0.09727442760715604	-0.1870340334744753	0.21081756080561928
4978	-0.12100811952381117	-0.0062239897219468895	0.12116807763907073	-0.10373956996274346	0.04788480329696273	0.11425783457970731	0.05941447169660854	-0.09236733142004544	0.10982624167587458
4979	0.00641711949352014	0.07121265522118428	0.07150120059303468	-0.18985903143614888	-0.046345987177836265	0.19543388228595557	-0.016156327791041186	-0.036894686399883754	0.04027710034544862
4980	-0.10532722401708294	0.022502851249038402	0.10770423591243349	-0.12316919904574838	-0.0058335214744241	0.12330726485638935	0.08809956787970843	-0.09822463233888716	0.1319454897247379
4981	-0.015263258283294914	-0.004899743961220604	0.01603042558100341	0.18316144027734008	-0.07044503099065029	0.1962412178818285	-0.07628856996715344	0.0599813042994195	0.09704484928677475
4982	-0.09709125558155816	-0.05318097734139384	0.11070197948270526	-0.06483722528093443	-0.023028712719119812	0.06880543141082972	-0.020899964311760052	-0.12104945148726859	0.12284045837427275
4983	0.02386539496543424	-0.15358625692437777	0.15542939037677897	0.15044801682945833	-0.15416770960184722	0.2154119041552636	-0.11447975483308329	0.031150281560523754	0.11864212703733341
4984	0.10216672212464427	-0.06696241914718266	0.12215565761657235	-0.1411342495835699	-0.03686237842424092	0.14586881554537057	-0.05663834522756067	0.032468796068477856	0.06528495131538928
4985	-0.05047079003227481	0.04132076741089863	0.06522811100980583	0.13204524992611835	-0.04701600654282043	0.1401658050284933	-0.11271079471810377	0.0570436057846056	0.12632377530336883
4986	0.08270080137569154	-0.01903814510198987	0.0848638528297296	-0.007154216923006008	0.07947482445492679	0.07979618124899747	-0.0020824875558408448	0.1285843279763447	0.1286011903348815
4987	-0.01431012355338613	-0.03157145512874593	0.03466318529880937	-0.07137922522141733	0.20363822354669078	0.2157858194656494	-0.12894191114078216	-0.019051862100376852	0.1303418194522738
4988	-0.12436119288648537	-0.06262790611471702	0.13924065828795637	-0.06491699116838509	0.11189554722021791	0.12936316798095276	0.16376611697566232	0.06322976982795911	0.17554869655392774
4989	-0.11271082978041164	0.09923749747633696	0.15017260753930764	0.06603529776139484	0.10730783486415539	0.12599853956958756	0.06144084353958576	-0.0939064315777546	0.11222029739099504
4990	0.07348731333032438	-0.08084492762155196	0.10925331822257503	0.0992316523104498	-0.10101009502507091	0.14159788175405683	-0.11448949491983085	0.029934084614952394	0.11833804911664339
4991	-0.038944466854914615	0.05581884319511971	0.06806184506942861	0.009446931165318726	0.007674370426436381	0.012171296968048704	0.033193236094487474	0.10083440838056953	0.10615728348014494
4992	-0.08496504939779706	0.06814722465516997	0.10891787661982902	0.03522504117036636	0.06789750552698069	0.07649101112052564	0.07245443034846483	-0.2027992318684466	0.21535359974598173
4993	0.03923444034640636	-0.027704406612225185	0.04802994331696869	-0.12526127350259056	0.11226861907202627	0.1682100754052222	0.16461754416543206	-0.008529810888537529	0.16483838606602585
4994	-0.05912527997993833	-0.15483716993713628	0.16574181104008642	0.24131199842387321	-0.008842209373823268	0.2414739432111339	0.005166502025205874	0.17471345597052415	0.1747898293389542
4995	0.11218966193144063	-0.07604101621588409	0.13553138526347056	0.06023030985915493	0.043536420657276996	0.07431763013832714	0.08239636405291613	-0.03578618054196487	0.08983212970270045
4996	-0.0741076446099326	0.09067281385513076	0.11710466328049993	-0.10994376017381949	-0.1397634434143513	0.1778242124014469	0.08179508167409037	0.06328034843676297	0.10341584928989002
4997	-0.1309081068007844	-0.024307522852372365	0.1331457400497071	0.2663521009804414	-0.11967924012153136	0.2920043873176607	-0.1795551431391116	0.10905787748900114	0.21008015153772344
4998	-0.01736514170881153	0.076518042225812	0.07846374279014642	-0.005050904340557055	0.1275333797058175	0.12763335995673575	0.08943614769939663	0.055412304064807134	0.10521096880591363
4999	-0.0532184870844163	0.014944845468767322	0.05527708181190031	-0.000739134778972668	0.13837692013944491	0.13837889415477997	0.08164809687183273	0.022564772206600536	0.08470879923318447


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_0045/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.11512277867188829	0.000789098857614041	0.12380402961488722	0.0008720386431791317	0.14148860389575843	0.0009731312386584731
-7.86667	0.11501886775652938	0.0007883491147417601	0.12367239017496633	0.0008710973711514715	0.1413541901924152	0.0009722427059124256
-7.73333	0.11490412412681542	0.0007874465881803006	0.1235174053774606	0.0008699460364283512	0.14119313942513464	0.000971217033033436
-7.6	0.11475343969160844	0.000786230562454036	0.12331045931112468	0.0008684002159654022	0.14097877350819327	0.0009698768191925091
-7.46667	0.11458624009279032	0.0007848344039304953	0.12307775558129261	0.00086664560535915	0.14073407615663655	0.0009683616376428255
-7.33333	0.11435368191837052	0.0007829408516502454	0.1227645530082868	0.000864329240552416	0.14040838431822752	0.0009663382557690567
-7.2	0.11405739598146301	0.0007805739289308894	0.12237456343006345	0.0008614860040694485	0.1400060709332827	0.0009638249767580767
-7.06667	0.11366307223565655	0.0007775199405998821	0.1218701151627331	0.0008578745930007121	0.1394933859107672	0.0009606033534425073
-6.93333	0.11314744051987398	0.0007736310116920875	0.12122931384146596	0.0008533639531465904	0.13885726900992337	0.0009565823256640357
-6.8	0.11255741126325382	0.00076921010470933	0.12051594145972096	0.0008483801067694147	0.1381478400827007	0.0009520945836282135
-6.66667	0.11181266012775928	0.0007637140403701391	0.11965914145038697	0.0008425154089234783	0.13729880302309522	0.0009466735594152857
-6.53333	0.11092307147133128	0.0007573081615001868	0.11862012500315443	0.000835487158887331	0.1363308786519543	0.0009407565894954457
-6.4	0.110237856495092	0.0007523342646733679	0.11782615113392549	0.0008300488093879273	0.13556950169264734	0.0009359860448611863
-6.26667	0.10957316182736555	0.0007474671667844762	0.11705806374823605	0.0008248093436088797	0.13484894665589278	0.0009316230671685513
-6.13333	0.1089044457590273	0.0007424698710038365	0.1163150453729537	0.000819808578209312	0.13413756726864232	0.0009275197261767993
-6.0	0.10809065415367458	0.0007364077289291991	0.1154117414741062	0.0008141885635602428	0.1333464001068449	0.0009238654846093307
-5.86667	0.10763568839387938	0.0007329648091294225	0.11487738826623577	0.0008107933580840928	0.13294680104299084	0.0009223560721854518
-5.73333	0.10742901799624004	0.0007311813562078604	0.11461154305498654	0.000809249627021087	0.1327595835102885	0.0009221972002526504
-5.6	0.10739461947554141	0.0007305553025638872	0.11452263259612387	0.0008089298169121733	0.13273991829147203	0.0009232104270990153
-5.46667	0.10752969931118267	0.0007310719474859749	0.1146048682857703	0.0008097713585343946	0.132878330203205	0.0009252995295028783
-5.33333	0.10782441269144917	0.0007326727191748072	0.11484635230968337	0.0008116681073284378	0.13316026799497627	0.0009283310789277424
-5.2	0.10826522819074418	0.0007352837200567822	0.11523256480847902	0.000814495643057045	0.13356923699595696	0.0009321713015347996
-5.06667	0.10882992201224118	0.0007387670807574535	0.11574159004089499	0.0008180708950643397	0.134086126195896	0.0009366540743447545
-4.93333	0.1095210335055869	0.0007431602024020424	0.11637287191020572	0.0008223945808366814	0.13469972639445826	0.0009417534208862843
-4.8	0.1102945309283808	0.0007481676662438467	0.1170879338772108	0.0008271676411868444	0.13538550492868012	0.0009472331329070555
-4.66667	0.11114561354541236	0.0007537585575176274	0.11788081562374522	0.0008323521047542441	0.13613137201577313	0.0009530463633754908
-4.53333	0.11204805050707875	0.0007597330023469234	0.11872996782062228	0.0008378121804730304	0.13691875329475967	0.0009590566656352719
-4.4	0.11296240683945535	0.0007658158864491518	0.11959315258162427	0.0008432866829793192	0.13771688909592672	0.0009650477161650029
-4.26667	0.11389777907780609	0.0007720529934187124	0.12048125175425518	0.0008488366380867121	0.13852931841089744	0.0009710743258801257
-4.13333	0.11482033481109144	0.0007781970642072524	0.1213635647370063	0.0008542867522204925	0.13933080493313965	0.0009769699310597777
-4.0	0.1157314605883983	0.0007842610658525984	0.12223911445559298	0.0008596369738954028	0.14012205826737695	0.0009827569943415984
-3.86667	0.1166138029958922	0.0007900757641956135	0.12308830347153699	0.0008647610152567541	0.1408824829186462	0.000988282369633318
-3.73333	0.11747156813774826	0.0007957070034774332	0.12391927020829177	0.000869727957844751	0.14162552231291917	0.0009936493941425232
-3.6	0.11828918643453516	0.0008010374438651437	0.12471486530749258	0.0008744384696556673	0.14233403298820177	0.0009987506387850531
-3.46667	0.11906468046242404	0.0008060548995838532	0.12547172304411355	0.0008788773057371389	0.1430034519357826	0.0010035639178578178
-3.33333	0.1198068991364967	0.000810825593645864	0.12619796383845966	0.0008830993542153835	0.14364226661806612	0.001008143038914283
-3.2	0.1204934702299442	0.0008152028471671175	0.12687343082482705	0.0008870046461919825	0.14423485352965326	0.001012364979584875
-3.06667	0.12112182696065064	0.0008191793385837267	0.12749248284186004	0.0008905516398044011	0.1447751175906312	0.001016209610978427
-2.93333	0.12170555855088089	0.0008228709951600406	0.12806819132936317	0.000893840071564787	0.14527589706711755	0.001019756439780224
-2.8	0.12225421446825602	0.0008263186126320119	0.12861074399101052	0.0008969255632773984	0.14574543677566618	0.0010230676117666943
-2.66667	0.12273807277746492	0.0008293425854448677	0.1290911718033109	0.000899660290218659	0.1461613126537545	0.001025990353751149
-2.53333	0.12321183299673964	0.000832358197510575	0.12956072679788494	0.0009023127016770333	0.14656780134503433	0.00102884107805716
-2.4	0.12362569756217404	0.0008349640082269494	0.12996949472681665	0.0009046162835566896	0.14691952800992095	0.0010312897146324755
-2.26667	0.12401988222088735	0.0008374552595425938	0.13036124566872648	0.0009068203269257157	0.14725902811408026	0.0010336560375310711
-2.13333	0.1243786095527876	0.0008397296609263596	0.13071527506406813	0.000908806080491107	0.14756384688438165	0.0010357907884555168
-2.0	0.12472114862914199	0.0008419062978229093	0.13105350101387864	0.0009107138807978272	0.14785495036686844	0.0010378095820857106
-1.86667	0.12503731567085694	0.0008439247950867885	0.13136300619346847	0.0009124726405683315	0.1481222639544095	0.001039667298937943
-1.73333	0.125319749577662	0.0008456891534213059	0.1316384250759216	0.0009140004164906266	0.1483585122566058	0.0010412697241069609
-1.6	0.12558236162933806	0.0008473362730658998	0.13189417551857155	0.0009154542646981121	0.14857795325370826	0.0010427609759957686
-1.46667	0.12583900131005793	0.0008489438162106294	0.13213779810542978	0.0009168111309835037	0.14878430575226617	0.0010441660701516332
-1.33333	0.1260762102669173	0.0008503954438375607	0.13236574801873552	0.0009180575263572522	0.14897717867429677	0.001045423813517334
-1.2	0.12631496753980367	0.0008518880884097699	0.13259706436770247	0.000919350547009161	0.149170835835166	0.0010467181450113253
-1.06667	0.12647069394782776	0.0008527327855757088	0.13274232833061314	0.0009200952032759498	0.14929775502821246	0.0010474884476003
-0.933333	0.12664407916529447	0.0008537498026623923	0.13290487644258328	0.0009209486656720609	0.1494285608689713	0.0010483360223628923
-0.8	0.12674488697698857	0.0008542355930203187	0.13300377897872356	0.0009214450375294803	0.14950821801799422	0.0010487788241588056
-0.666667	0.12681779791338157	0.0008545511489122846	0.1330751748549987	0.0009217726235975727	0.1495639586019072	0.001049065632005332
-0.533333	0.126878342391812	0.0008548315577173605	0.13312998748064345	0.0009219918740386735	0.149600435571764	0.0010491951014224973
-0.4	0.12690898238449086	0.0008549284021553472	0.13315197980301346	0.0009220270881642655	0.1496071769922575	0.0010491526562884227
-0.266667	0.12693118748226545	0.0008549301486348591	0.1331667680250279	0.0009220219742125293	0.14961083929693775	0.0010490414703185193
-0.133333	0.12694428871292168	0.0008548839656799588	0.13317709245470508	0.0009220089945522708	0.14961266463448294	0.0010489149876915975
0.0	0.12694327420019397	0.0008547421291231902	0.13317588296311855	0.0009219198131473526	0.1496056933601168	0.0010487084693704051
0.133333	0.12693700897456364	0.0008545614885588881	0.13317970751094982	0.000921884944803	0.14961046057102984	0.0010485872309391815
0.266667	0.1269174278482374	0.0008542797436507161	0.13317396601000198	0.0009217940353202644	0.14960801469062845	0.0010484007481473565
0.4	0.12689054336452185	0.0008539557186366342	0.1331647884281697	0.000921697229653471	0.14960428193628655	0.001048240258663239
0.533333	0.12685146938056305	0.0008535614323557192	0.13314581882128976	0.0009215587657112006	0.14959394421732528	0.0010480290098291427
0.666667	0.12678476913256978	0.0008529772277273085	0.13309628026888154	0.0009212294373194616	0.14955514041853965	0.0010476269988460825
0.8	0.1267060941492964	0.0008523133685578632	0.13302872475555214	0.0009207931227452324	0.14949615563244564	0.0010470670053827522
0.933333	0.12660215464116353	0.0008514390775459854	0.13293404895337435	0.0009201807175160944	0.14941411105741026	0.0010463236675060414
1.06667	0.12642790163275355	0.0008501004178589693	0.1327754942722296	0.0009191664190928312	0.1492816521126038	0.0010452346136129058
1.2	0.12627635590811193	0.0008489104418814769	0.13263833619493307	0.0009183088689854292	0.14915492499124475	0.0010441509237019851
1.33333	0.126030848698897	0.0008471492679856067	0.13241132411453835	0.0009168809600798705	0.1489616560376682	0.00104265974566976
1.46667	0.12578865120153654	0.0008453827088208915	0.13218958710517842	0.0009155255404029049	0.1487664991324562	0.0010411336537971658
1.6	0.12552283370739886	0.0008435332907009598	0.13194814169407335	0.0009140708892357136	0.14855945495799924	0.001039535927160598
1.73333	0.12525551377647454	0.0008416099510930853	0.13169499123438638	0.0009125172547726737	0.1483384098403027	0.0010378277567711354
1.86667	0.12496403886671073	0.0008395783452694029	0.13142256357710838	0.0009108465459091997	0.14809932532034686	0.0010359956305667749
2.0	0.124639879738731	0.0008373594143269581	0.1311162205564234	0.0009090004393678912	0.1478294467119252	0.0010339386214840854
2.13333	0.1242884469376165	0.0008349571877517889	0.13078132949588017	0.000906965399949098	0.1475349113030884	0.0010316887328349405
2.26667	0.12392124257783613	0.000832457618439603	0.13043158435164862	0.0009048511578277335	0.14722624519924185	0.0010293231408361075
2.4	0.12351686689038228	0.0008297409715755222	0.13004441891928448	0.000902495879851283	0.146885747605756	0.0010267074076398127
2.53333	0.12309295449711798	0.0008269062801847798	0.12963973714788546	0.0009000504615448408	0.14652943227557644	0.0010239527877393597
2.66667	0.12260886446401313	0.0008237014263196395	0.12917450919635076	0.0008972021308570558	0.14612001922531612	0.001020812220043482
2.8	0.1221126796021127	0.0008204368390829786	0.1287020062537856	0.0008943668734208952	0.14570151550342386	0.0010175805313920314
2.93333	0.12155253743044785	0.0008168190133681562	0.1281658518988156	0.0008911341503355432	0.1452288433295074	0.0010139460661513443
3.06667	0.12095348348532949	0.0008129689279020663	0.1275950618451626	0.0008876755353693888	0.1447221875263197	0.001010056873397801
3.2	0.12030737679714647	0.0008088777116001484	0.12697936346626865	0.0008839600466032587	0.1441751691616683	0.0010058981844130548
3.33333	0.11960864988547983	0.0008045136721644663	0.12631223554239085	0.0008799378115418674	0.14357937751881045	0.001001401911962074
3.46667	0.11885190301445686	0.0007998536712821567	0.12559101561556216	0.000875593838896066	0.14293493248165487	0.0009965761963299253
3.6	0.11806120031700788	0.0007950529200925725	0.12483753357264236	0.0008710709312230088	0.14225848653596757	0.000991551322418169
3.73333	0.11723146222799438	0.0007900875565998576	0.1240449431023643	0.0008663161290058941	0.14154360232734184	0.0009862995505741637
3.86667	0.11636324270641418	0.0007849637868330996	0.12321479527693781	0.0008613494869084865	0.14079369550076512	0.0009808469670520353
4.0	0.11547282928358142	0.0007797988730524555	0.12236497806784058	0.0008562664543655135	0.14002739130327613	0.000975332707470701
4.13333	0.11455742129982364	0.0007745334773079363	0.12148575397310979	0.0008510290585089825	0.13922979839760688	0.0009696508531101564
4.26667	0.11363320017591579	0.000769295476633001	0.12059834280513065	0.0008457558048984074	0.13842329071800807	0.0009639725032985704
4.4	0.11270274765317159	0.0007640869988095403	0.11970030348172894	0.0008404388413167681	0.13760752327919587	0.0009582868717843819
4.53333	0.11179674515482145	0.0007590622667368127	0.11882405232455077	0.0008352643973571721	0.13680803073628073	0.0009527662176806208
4.66667	0.11090980133391068	0.0007541879713011261	0.11796087002112099	0.0008301785935953204	0.13602194973150894	0.0009474053793629708
4.8	0.11008036712158181	0.0007496614091367376	0.11714918985659112	0.0008254115192158703	0.135279466484062	0.0009424051894671341
4.93333	0.1093344516376185	0.0007455966160557201	0.11641302071102011	0.0008211001299875531	0.13460066963400766	0.0009378957243597036
5.06667	0.10867617958711413	0.0007420584292178316	0.11575719996232427	0.0008172811714855243	0.133996711631313	0.0009339806074618891
5.2	0.10815347777810934	0.0007391911654986893	0.11522465863980982	0.0008141439455710235	0.1334931224371908	0.0009307888074095456
5.33333	0.10775864997799031	0.0007370754424326394	0.11481338541096493	0.0008117355649896501	0.13309959352619563	0.0009284278903243105
5.46667	0.10751472627481487	0.0007358295674141476	0.11454628362306467	0.000810174874241108	0.13283460032858155	0.0009270106200951837
5.6	0.10743491426365	0.000735553973659501	0.11443841840346135	0.0008095597559994865	0.13271411375156725	0.0009266416579594722
5.73333	0.10752788085409407	0.0007363220040336941	0.11450238451672616	0.0008099796551550823	0.13275195611085122	0.0009274048293976137
5.86667	0.10779639166278111	0.0007381729770313783	0.1147454474286057	0.0008114928096713708	0.13295758985214098	0.0009293437336792046
6.0	0.10830320694809774	0.0007415308173331518	0.11524862236785577	0.0008147530694781902	0.13336833523277028	0.0009327449704993684
6.13333	0.10923680489408646	0.0007477464407685219	0.11611052340619148	0.0008196704387096038	0.13419125892162284	0.0009386875142252711
6.26667	0.10995475853955257	0.0007526438746681862	0.11684585787166978	0.0008241993807797646	0.1349059665323816	0.0009442612177749079
6.4	0.11067191352915587	0.0007573324067369408	0.11761195376857156	0.0008290557817693407	0.13564135756216375	0.0009496162526951721
6.53333	0.11142672986475387	0.0007622962543594142	0.11842957734682309	0.0008342402091715404	0.13643577230625972	0.0009552997164399847
6.66667	0.11233256451699063	0.0007682743441225987	0.11943090982238458	0.0008406175982051776	0.137387774337918	0.0009619569484486286
6.8	0.11312623354222348	0.0007735650007058091	0.12029451924091648	0.0008460127333243352	0.138247907739537	0.0009679742348141545
6.93333	0.1137352183847037	0.0007776447391605892	0.12099481830524389	0.0008504882224655392	0.13895189010801645	0.0009727882695593599
7.06667	0.11427390046666522	0.0007813161574473397	0.12163192427601105	0.0008545318844556475	0.1395943154487832	0.0009771149912038203
7.2	0.11468683281644172	0.000784171935343502	0.12213239312321737	0.0008576846143360942	0.1401075610587786	0.00098050622657395
7.33333	0.11500003188037379	0.0007863695087354858	0.1225213419260756	0.000860113801159871	0.14051303342675825	0.000983138839400882
7.46667	0.11524612782925457	0.0007881229217458105	0.12283285855420899	0.0008620328929891806	0.14083938122468853	0.0009852327013449749
7.6	0.1154247062222428	0.0007894228168811129	0.12306465280888003	0.0008634393902219258	0.141084408552612	0.0009867825287478594
7.73333	0.11558564547573491	0.0007905944083463967	0.12327138719913959	0.0008646927174003105	0.14129925954288158	0.0009881430059243317
7.86667	0.11570872355068021	0.0007915019151761365	0.1234267642217987	0.0008656274225160785	0.14145991499693225	0.0009891659138543706
8.0	0.11581906652734573	0.0007923115344674598	0.123558986025154	0.0008664335694638624	0.1415931598515503	0.0009900397634458498


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_032/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	0.002235612147999992	4.090502026107013e-06	4.533810188	0.001771714269827262	0.10304151222666687	0.00014578933147876998	0.037326500633333426	0.00022029611104817118
-7.86667	0.003695621242	6.676780100674846e-06	5.274759659999997	0.0020557942597683866	0.1387010349999999	0.00019319105930679445	0.05037419239999985	0.0002920086007651922
-7.73333	0.005504398277999998	9.899789290150461e-06	6.125045160000005	0.0023797300641237515	0.18584084160000036	0.0002547807170746795	0.06762742540000036	0.00038519559274556684
-7.6	0.009578004154000008	1.674887761429519e-05	7.099115164000014	0.0027474617128905427	0.24815695366666693	0.00033471922105268384	0.09043982693333286	0.0005061570350274871
-7.46667	0.013073671179999996	2.3184274849933442e-05	8.21225765000001	0.003162751161077962	0.33039931053333316	0.00043820752640769275	0.12056585146666632	0.000662770937687517
-7.33333	0.019759184799999965	3.5066375247241855e-05	9.481816193999997	0.0036302405576287868	0.4385993008666667	0.0005715249243248709	0.1602320333333333	0.0008645607482476223
-7.2	0.029925685439999943	5.7277527841814664e-05	10.927315881999982	0.004155452902500764	0.5804957721333326	0.0007421962915021629	0.21230707886666667	0.0011229419760846546
-7.06667	0.04800032764000004	9.859695928005547e-05	12.571105840000028	0.004744787069663143	0.7655154873999996	0.0009587960896878136	0.28028062860000036	0.0014509389355153793
-6.93333	0.08456522751999972	0.00016534089684407832	14.438573520000016	0.005405684553585591	1.005282703599999	0.0012306790313750652	0.3685182183999962	0.0018627821025109298
-6.8	0.12977280498000013	0.00022690032075431638	16.559601179999973	0.006146728186996267	1.3137211693333342	0.001567662521931339	0.4822397666666671	0.002373431596803148
-6.66667	0.16677146072000024	0.0002970019868430942	18.96842454000002	0.006977220440503309	1.7070916413333344	0.001979066443931283	0.6276147826666756	0.0029971269716545044
-6.53333	0.4144803911999997	0.0006016841305498325	21.70410352000002	0.007906863215128183	2.204169279333331	0.0024730170063178847	0.811785826666664	0.0037463262611191427
-6.4	0.5203428310000003	0.0008075792480205443	24.81333199999996	0.00894597053463581	2.826261045333331	0.003055753312808717	1.042945940666686	0.004630628745004801
-6.26667	0.6865762988000008	0.001056506468425388	28.349757899999975	0.010104745621869327	3.596990649333327	0.0037308216457915292	1.3302062686666858	0.0056555193014482695
-6.13333	0.8924777775999981	0.0013623031856309646	32.37692090000002	0.011393586314296487	4.542135124666677	0.004498843648380029	1.6835942353333353	0.006821968040233484
-6.0	1.564663322	0.002003205988678013	36.97257383999993	0.012823777836890234	5.689538162	0.0053575624337087995	2.114051244000004	0.008126470818054808
-5.86667	3.3841468919999933	0.003425989435888817	42.22739147999996	0.014405977678401297	7.067434007999997	0.0063007470361828	2.632817561999981	0.00955935928330329
-5.73333	4.728902410000002	0.004621243453218825	48.25156691999991	0.016152206013104315	8.702634188666678	0.007317422244563929	3.250839433333333	0.011103688599146438
-5.6	6.529752061999996	0.006162065346487081	55.17290030000013	0.018073932353448455	10.61791318666668	0.00839076676530961	3.977918293333346	0.012733665896494524
-5.46667	8.920027305999975	0.008128732425611712	63.1306961599999	0.020181415926945855	12.826964826666662	0.009495948450305911	4.820864853333349	0.01441154365843185
-5.33333	12.058236125999988	0.010606679386256953	72.27409104000009	0.022481975079177596	15.329464126666679	0.010600208613612789	5.781620313333352	0.01608787753028561
-5.2	16.14318936000001	0.013695064136341972	82.73984319999998	0.024976263137857353	18.10615445333331	0.01166182166235895	6.855540086666679	0.017700246423631286
-5.06667	21.405427739999954	0.01750174410515237	94.64278711999985	0.027655634562711705	21.114014020000013	0.012634346174622495	8.02914240000003	0.019179582106203567
-4.93333	28.122231960000015	0.0221146186051974	108.03194144000005	0.03048729714325499	24.28122455333329	0.013464871334815973	9.278174886666672	0.020447413631242712
-4.8	36.68491405999993	0.027684946754688983	122.88100979999997	0.033436001211499776	27.510012119999985	0.014106563750000082	10.5686136400002	0.021434595108954603
-4.66667	47.414500280000055	0.03423767943654759	139.0206502000001	0.036468096704695946	30.674562819999977	0.014524139580947386	11.85452311999995	0.022088172181445587
-4.53333	60.732987039999905	0.041823021965988465	156.2011131999999	0.03958857805556286	33.63645535999997	0.014701296171577564	13.084005099999949	0.022383013487311375
-4.4	77.19071784000009	0.0505610739973247	174.02330240000066	0.04283661341423621	36.26446507333332	0.014644519266517355	14.205011266666691	0.022327011628268716
-4.26667	97.20415974000014	0.06026570451516394	192.10534979999971	0.04631194554959404	38.45058951333337	0.014380783883652638	15.171970646666711	0.02195824529386546
-4.13333	121.1300438000001	0.07079682478286684	210.052236	0.050126992764590345	40.11997847999999	0.013951088242826471	15.950064220000108	0.021335775257694322
-4.0	149.45856279999975	0.08197730899711268	227.49345159999956	0.054354674683811874	41.23763236666669	0.013405444722594488	16.518401533333485	0.020532371315775018
-3.86667	181.90194860000028	0.09369258603566133	244.09099199999977	0.05899811936397444	41.7994651333333	0.012789097678290869	16.86891888666666	0.01961540039990426
-3.73333	219.1428907999999	0.10574758817152334	259.556935199999	0.06397228137773593	41.83088401333331	0.012139943776031514	17.00463356666675	0.018641427880141764
-3.6	260.6476021999999	0.11782783552860694	273.6435190000005	0.06911511138763121	41.378578453333354	0.011484712668248468	16.93840788666671	0.017651400079975052
-3.46667	305.8039679999999	0.1298724869633832	286.17410340000055	0.07422741658239794	40.50354597333334	0.010840130996142104	16.689529246666652	0.016672047952303655
-3.33333	354.3923537999995	0.1421306568072077	297.02880879999987	0.07910506179282238	39.27639729333334	0.010212290126613049	16.283257126666733	0.015714066846449066
-3.2	405.06181140000064	0.15443537581161088	306.16641640000057	0.08356278599977253	37.77256368666667	0.009603367089633507	15.74798339333341	0.01478218517993185
-3.06667	457.1899031999996	0.1670015049415608	313.6231559999997	0.08749493499681998	36.06138117333332	0.009011523606494378	15.109668766666616	0.013874511761436613
-2.93333	509.68369560000076	0.18004790923646716	319.4733974000018	0.09080748570257009	34.21348429333332	0.008437542705339956	14.397652066666474	0.012993287745383775
-2.8	561.5038594	0.19348343536484666	323.87721340000076	0.09348765355966213	32.28890208666667	0.007880036350020048	13.636949993333435	0.012136484067829828
-2.66667	612.1606339999988	0.20729358084171554	327.00802879999804	0.09556310863851811	30.341151000000032	0.007342270971890206	12.850475639999996	0.011309420899628003
-2.53333	660.7097988	0.22147767870937457	329.0660542000001	0.09709341101731477	28.41399484666663	0.006825929274139415	12.059229893333338	0.010514867904071712
-2.4	707.4965225999988	0.23584589490270763	330.24857359999817	0.09815050313172534	26.541035920000017	0.006333680140052892	11.27817585999998	0.009756692734672964
-2.26667	751.2517592000019	0.25049173683889747	330.744793799999	0.09882077660365464	24.745976893333356	0.005866487082964444	10.520012786666793	0.00903658704746807
-2.13333	792.5866030000001	0.2647566598184444	330.7250980000006	0.09917455268472229	23.049340819999976	0.005427498151706291	9.79580509999996	0.008359451669517228
-2.0	831.3555235999976	0.27900317873473074	330.313348200001	0.09927043959963125	21.45989860000001	0.005016251493817345	9.111553520000022	0.007724685150877539
-1.86667	867.3846009999976	0.29277160452704615	329.64332940000025	0.09918323840978445	19.982514033333295	0.004632731562769528	8.470861606666697	0.007132426757926206
-1.73333	900.9980879999995	0.30604095547633203	328.80267119999945	0.09895032679955613	18.622809700000005	0.004277686756359132	7.877599680000021	0.006583826969767925
-1.6	932.3763134000026	0.3184095470159566	327.87180959999955	0.09862246268177563	17.38009713999995	0.003949718443361609	7.33323143999996	0.006076958280977041
-1.46667	961.6824061999997	0.33025318316138014	326.9165917999995	0.09823868353932856	16.25054626666666	0.003647976474971884	6.83679475333332	0.0056104692576376125
-1.33333	987.1118340000021	0.34225011289941654	325.966786799999	0.09783558500448503	15.234990113333305	0.003372706941718451	6.389812566666652	0.005184915654217265
-1.2	1010.970399999996	0.3529822402229013	325.0407064000009	0.09744701263563392	14.328931373333361	0.003123139140214703	5.990130886666647	0.004799016886500531
-1.06667	1031.4323446000008	0.36281293505666284	324.14244359999907	0.0971007035116217	13.528687259999993	0.002898763186152466	5.6371537000000185	0.004452032504009648
-0.933333	1049.9324228	0.37202655538764173	323.2503005999999	0.09681488587355037	12.833929553333341	0.0027007431534293008	5.330889026666675	0.004145783422100591
-0.8	1066.714522	0.37982266224517264	322.32703720000023	0.09659641161260218	12.234455020000027	0.0025285830610929255	5.066327620000031	0.0038795012960367984
-0.666667	1081.0613303999999	0.38688867958162226	321.3526268000002	0.09642281605073379	11.733801440000004	0.0023829054650715054	4.845998619999987	0.0036540779245401254
-0.533333	1093.3860953999992	0.3929917143638784	320.32999599999914	0.09626794213844408	11.324061933333368	0.00226360186872239	4.665835666666665	0.0034694037996121497
-0.4	1103.2870532000043	0.3974740861962482	319.3106445999999	0.09613416892940004	11.003860813333336	0.002170545057649341	4.5253845666666415	0.0033253094943286503
-0.266667	1111.0807802000024	0.40131537059970535	318.4420486000004	0.0960270188147006	10.775459673333327	0.0021041843270458026	4.42518918666666	0.0032225154717637405
-0.133333	1115.5126740000003	0.4034209711627645	317.8459209999999	0.095950830607596	10.637122959999974	0.0020644653488693498	4.364554859999986	0.0031609351489053153
0.0	1116.8196039999998	0.40360296196986717	317.63051039999954	0.09592417672720231	10.590641046666669	0.0020517886204415373	4.344321813333323	0.0031411393933161247
0.133333	1115.4700100000034	0.4033310181005998	317.8481888000006	0.09594931779680671	10.636726713333324	0.002066281042737035	4.364691106666646	0.0031633423203313252
0.266667	1110.9987300000007	0.40120138278833883	318.4467013999996	0.0960222888548937	10.77466165999998	0.002107789857725357	4.4254595799999965	0.0032272917267498003
0.4	1103.1846059999993	0.3973532654714054	319.3177253999998	0.09612317049895194	11.002652253333345	0.002175905655486209	4.525791666666648	0.0033323596312175917
0.533333	1093.3024597999965	0.39287108768289347	320.3393012000008	0.09624671634139918	11.322427539999993	0.0022706799465406985	4.666378239999992	0.003478669657790293
0.666667	1081.0271874000036	0.3867513260340906	321.3637971999999	0.09638856538780516	11.731720940000011	0.00239167955468746	4.846673900000015	0.003665507108963194
0.8	1066.739968000002	0.37962477849781445	322.339465799999	0.09654648047582773	12.231907446666654	0.00253905628434147	5.067129573333322	0.0038930856226902233
0.933333	1049.8742526000026	0.37179786516707736	323.2634388000002	0.09674824838250476	12.830884879999966	0.0027129113745107567	5.331808819999982	0.004161595860849053
1.06667	1031.1327247999984	0.36238851754725654	324.155868600001	0.09701710042818959	13.525122493333313	0.0029126442170412437	5.638188746666677	0.004470046419175085
1.2	1010.5246074000017	0.3526456127301412	325.0541129999997	0.09734757848213119	14.324821800000032	0.0031388269846899805	5.991279760000011	0.004819432896809391
1.33333	986.5854805999998	0.3418979728743487	325.9799898000002	0.09772169659115028	15.230308213333347	0.0033902965064744072	6.391074606666718	0.005207860529140703
1.46667	961.2472667999983	0.33006472707668333	326.92941160000044	0.09811151910833682	16.245260233333315	0.0036675700451634747	6.838170846666607	0.005636113550822273
1.6	932.1640409999985	0.3183872292884373	327.8840684000007	0.09848367139912083	17.374170853333332	0.003971438639850945	7.334726526666664	0.006105465451944521
1.73333	900.9907904000006	0.30624650539811676	328.8142415999993	0.09880099569979386	18.616200799999973	0.0043016483120864825	7.8792201599999725	0.006615360776786123
1.86667	867.4173834000015	0.29314679284858447	329.65393699999936	0.09902452340150016	19.975174159999977	0.004659059596370005	8.472619299999977	0.007167160507840422
2.0	831.3380774000036	0.27944866492239084	330.32275040000013	0.09910309427642033	21.45176919333332	0.00504510500019348	9.113454686666554	0.007762845505507962
2.13333	792.471745599999	0.2653265682305443	330.7330113999997	0.09900009810045171	23.04036151333334	0.005458992620303212	9.797867786666586	0.008401230066230423
2.26667	751.033130600001	0.25114111776119863	330.7509515999997	0.09863928096924914	24.736077806666618	0.005900759401623789	10.52225645333337	0.00908215600028468
2.4	707.2216174000012	0.2365816696937814	330.2526366000005	0.09796361459757874	26.53013711999992	0.006370959407271719	11.280612419999837	0.00980647617947079
2.53333	660.4744452000006	0.22237590022586903	329.06769840000044	0.09690309256117506	28.402011080000012	0.006866378647141352	12.06187177999996	0.010569129318393976
2.66667	611.9510602000008	0.20835125116566894	327.00694100000027	0.0953710291024755	30.328000786666628	0.007386165391275646	12.853332133333364	0.011368729569012533
2.8	561.2882383999997	0.19465531147762577	323.8731132000002	0.09329716523433146	32.27449591999995	0.00792772364162134	13.640018339999898	0.012201563948318884
2.93333	509.41648199999815	0.18123086619319947	319.46605480000136	0.09062274285465272	34.197749120000005	0.008489321037475139	14.40091214000008	0.01306483279941392
3.06667	456.8927969999995	0.16818615894312453	313.6124719999992	0.08732193200778683	36.04426912666678	0.009067745540542429	15.113096493333256	0.013953297875452934
3.2	404.82414979999925	0.15560834038378102	306.1524592000005	0.08340885754478744	37.75406434000006	0.009664188620046022	15.751541020000104	0.014868792913787145
3.33333	354.1847408000001	0.14324658759359848	297.01187600000014	0.07897849596824529	39.25655958000006	0.010277519858120905	16.28689968000006	0.015808403787273557
3.46667	305.6103101999995	0.13085601342044365	286.1547428000005	0.0741367511407395	40.482498099999965	0.010909004065487943	16.693207520000033	0.016773067135388935
3.6	260.48033300000026	0.11866913167233828	273.6225562000008	0.06906737997552882	41.356551820000035	0.011555571913729117	16.942088820000134	0.017756320405747716
3.73333	218.9961638000005	0.10641748473895175	259.53553020000015	0.06397029977536582	41.80821637333342	0.012209993448816184	17.008313306666704	0.01874532530415144
3.86667	181.78302079999963	0.09419865992156605	244.07049139999998	0.059037816072168375	41.77661791333328	0.012854630738589133	16.872625766666502	0.019711497286337448
4.0	149.36045380000047	0.08232457729535884	227.47543299999964	0.054424032537173525	41.21516395999997	0.013462185079866108	16.522218520000052	0.020612566474179493
4.13333	121.04987440000016	0.0710299392669071	210.03824340000014	0.05020640628481413	40.098512760000006	0.013995026806933757	15.95412014000011	0.021392121068005233
4.26667	97.14574416000005	0.06043757913368408	192.09677680000038	0.04638101321483382	38.43075632000006	0.01440931417445881	15.176442740000063	0.02198496463723149
4.4	77.14862143999984	0.050671010859356345	174.02116579999944	0.0428810824124869	36.246810573333285	0.014657462950069061	14.210094486666726	0.022322472177131295
4.53333	60.705196540000046	0.041907422769150465	156.20577999999912	0.03960671455657557	33.62135918666657	0.014701557089161283	13.089880873333243	0.0223511624211597
4.66667	47.39603680000005	0.03431613558048778	139.03171440000003	0.03647186839420016	30.662162273333315	0.014517383056502258	11.86131570666662	0.022038330427583408
4.8	36.66763180000013	0.027758898924328545	122.89748539999984	0.03344404830446963	27.500171133333353	0.01409971219114248	10.576347226666606	0.02137921809878826
4.93333	28.11693297999999	0.022197763181764068	108.05220719999986	0.03051541162827074	24.27356587333333	0.01346392423683827	9.286755906666599	0.02039854303974282
5.06667	21.396740419999986	0.01757598660826211	94.66507975999984	0.027706758669191728	21.10800989999999	0.012642334905284734	8.038354539999933	0.019145138924789775
5.2	16.136190439999986	0.013763502263067122	82.76259411999999	0.025041275265799693	18.101251599999948	0.011677917169589627	6.865088459999926	0.017682119515965412
5.33333	12.05172619199999	0.010667452854564762	72.29613078000015	0.022545155317432283	15.325196899999996	0.010620634209954698	5.791179019999946	0.01608270816578221
5.46667	8.914805864000002	0.008180330732678083	63.15130266000015	0.020228503153910248	12.82301169999998	0.009515660267533525	4.830126279999986	0.014413026590825414
5.6	6.526959659999993	0.0062060108302030605	55.19177740000002	0.018097048949186425	10.61411161333333	0.00840541277066469	3.9866323666666617	0.01273544290984584
5.73333	4.728275735999999	0.004658401550254778	48.26865826000009	0.016150513045295023	8.698950952666687	0.007324500589465909	3.25882430533333	0.011101321156158623
5.86667	3.3818931400000096	0.003452857798017619	42.242791839999875	0.014383561174213447	7.063910855999989	0.0062998304504364895	2.639964556000008	0.009550993691731012
6.0	1.5658385079999986	0.002053145833352677	36.98643169999988	0.012786871783000756	5.686250132666663	0.005349846555764229	2.120314019333345	0.0081124629251645
6.13333	0.9089374989999991	0.0014129105408839959	32.389383360000046	0.011348392067476096	4.53915090999999	0.0044863493733381925	1.6889764660000015	0.00680394449020514
6.26667	0.6902710486000007	0.0010671388707229408	28.360955140000005	0.010056352126131117	3.594356926666658	0.0037157322316933796	1.33474935333332	0.005635541468227799
6.4	0.5230702521999984	0.0008119634344814534	24.82337806000001	0.008897946425904798	2.8239964699999995	0.003039934072740634	1.0467174600000102	0.00461054844159809
6.53333	0.3991830789999998	0.000611237362258259	21.71309349999997	0.007861455113300659	2.20226676133333	0.002457816641149623	0.8148689806666645	0.003727494111377165
6.66667	0.16797244280000084	0.000301248960726743	18.97644702000002	0.006935653311662789	1.7055250726666658	0.0019653034573075224	0.6301010433333288	0.00298034137224545
6.8	0.12465861992000023	0.00022662575691111196	16.566737179999986	0.006109547317634374	1.3124530000000028	0.0015557229639122988	0.4842201399999969	0.0023590291102221646
6.93333	0.08330443341999981	0.0001655831043725646	14.444898600000059	0.005372936536031517	1.0042703578000005	0.001220642588469378	0.37007919159999925	0.0018507750083061724
7.06667	0.04963148767999996	0.00010249041571004929	12.57669242000002	0.004716299345886402	0.7647164944666651	0.0009505513121262768	0.28150037653333326	0.001441139529687684
7.2	0.029432115500000036	5.5967225795840814e-05	10.932231274	0.004130901630369656	0.5798708715333345	0.0007355394443067911	0.21325344046666722	0.0011150716445433478
7.33333	0.019675398539999996	3.4901478310766994e-05	9.486122847999994	0.0036092188542083455	0.4381140115333336	0.0005662179418153893	0.16096209186666718	0.0008583147211976835
7.46667	0.013053905414000025	2.3168301792762797e-05	8.216015350000003	0.003144847718771105	0.33002455880000114	0.00043401500876926667	0.1211266192000014	0.000657855920560225
7.6	0.009581399217999964	1.676899091104154e-05	7.102381286000009	0.002732260301283929	0.2478688825999999	0.0003314306867428699	0.09086904280000027	0.0005023149983365338
7.73333	0.005511672289999978	9.91984472360703e-06	6.12787371400001	0.0023668432351355083	0.1856203054	0.0002522154085454615	0.06795508440000035	0.0003822087999641051
7.86667	0.00369092251400001	6.668102979927034e-06	5.277201101999996	0.0020448671094368234	0.1385329189333331	0.00019120048639806954	0.05062367706666707	0.0002896986723349183
8.0	0.0022318937719999947	4.073284940140744e-06	4.535911050000003	0.001762432174833866	0.10291402463999988	0.00014425376652428868	0.03751585063999986	0.0002185204713048722


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_032/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	0.01092845686336563	0.06577630069300401	0.06667797914057476	-0.053616248230975286	-0.13898670671531466	0.14896981814426188	0.020130845565594278	0.040281588855715186	0.04503173707427557
1	-0.11282621955084637	0.028695300222233804	0.11641810887048423	-0.00014243210736215756	0.03708875919682586	0.037089032687107684	-0.01377764732624168	0.08775261661915497	0.08882761557846011
2	-0.12170254547602172	-0.13897255689424362	0.18472921031896095	-0.06116635834740877	-0.0024514608970749884	0.0612154641737977	-0.11038009155902256	-0.10361132586846425	0.15139046027012168
3	-0.06363985887461553	-0.14128251823066212	0.15495412738994194	-0.0774829150247857	-0.04319088251011195	0.08870769105743005	-0.0678816398467094	-0.06407091348545929	0.09334344638559032
4	0.04182712468009186	0.0031629225237409593	0.041946542621474035	0.05718697460237163	0.035470858564818256	0.06729436730884421	-0.06919054030193343	0.11272843647920897	0.13226878414168824
5	0.07781581069302869	0.0008409072901081795	0.0778203541426267	0.035768029570518105	0.08644183207937779	0.09354967809991013	0.022282303385216005	-0.017922062978373655	0.02859547841095862
6	0.008542339586791249	0.07076423818972064	0.07127796975354711	-0.04362923739356206	-0.021487833364068253	0.04863370578339428	0.01909184930775873	0.06760394291313754	0.07024807333580706
7	-0.08847690614384468	0.13849139671705374	0.16434119959835716	0.18741224793742886	-6.0691553414760015e-05	0.18741225776460024	0.09248759006509052	-0.006219738999779551	0.09269649113787215
8	-0.07509941118283023	-0.08149459884842085	0.1108209871886767	0.14738059357630504	-0.04069094009255571	0.1528947087656076	0.06330251864741655	0.07028798136617816	0.09459180298333851
9	-0.0467596855301367	-0.09745095261704087	0.10808865045344039	-0.016901342843543953	-0.04949244664604918	0.052298734831036205	0.0386018333646392	-0.023496402143640616	0.04519051286284601
10	0.006154785634257299	-0.018203984130560187	0.019216306211895854	-0.01942663310467915	0.029157014215019064	0.03503606073345917	0.00957829943863738	-0.06564650300805189	0.06634159462450663
11	-0.1349455699581764	0.00521804150723262	0.1350464172368459	-0.08486526555899312	-0.01447788410671412	0.08609136092899143	-0.03429201886651465	-0.2671953155250221	0.2693868578762845
12	-0.2033382998656779	-0.10484821805129278	0.22877852395012033	-0.07327114695320533	0.05317573928961792	0.09053353094205276	-5.9611885720416616e-05	-0.0817551867034426	0.08175520843647624
13	-0.14033223513266702	-0.11178317179861053	0.1794118550004091	0.019242757927339205	-0.11389084876122292	0.11550501791784601	-0.0779843888228827	0.018555896090436518	0.080161625356511
14	-0.07459169786911145	0.10570774608466332	0.12937561197264522	0.09988038196673671	-0.0811068835560121	0.1286639703335387	0.13964885818733042	-0.05878877908232445	0.15151872537417765
15	0.0019071650727617905	0.08807349000043416	0.08809413669178748	0.11223705682139976	-0.05072452270531082	0.12316709839730622	0.019021686591692715	0.07128450819634398	0.07377876164308543
16	-0.03896850298904641	-0.09137410212462828	0.09933665367974359	-0.045470479104821465	-0.047402198703441804	0.06568510418612873	-0.010356895353778836	-0.00847481713500642	0.013382369253645787
17	-0.005353049002376951	-0.05288210278962812	0.05315234641174972	-0.01478408237222334	-0.07223625957419762	0.0737336170878626	0.06871052653447902	-0.1266655724899031	0.1441017130739265
18	-0.038143009513076524	-0.06791686910823173	0.07789473848841992	-0.053493429607306214	0.09130862233372597	0.10582443727057955	0.01738180358153145	-0.05191004195554619	0.054742849319098334
19	0.02471627366871741	0.12189692244318197	0.12437746534314831	0.09906894131792922	-0.04674530641728711	0.10954350188806894	0.2410494512525593	-0.029763667876068888	0.24288004009098177
20	-0.040420917205840116	-0.028167432911723432	0.04926717796462287	-0.030446459382804034	-0.014824359699508505	0.033863675663594876	-0.11743162355141656	-0.12852661917540661	0.1740956003079389
21	-0.058951443190492905	0.08322649528564649	0.10198981405892282	-0.011252073838448706	0.05964803257727822	0.060700057298209736	-0.013161153835417432	-0.2389787712434893	0.23934090556218657
22	-0.034356793123197456	-0.09527075830720144	0.10127638728815015	0.059722276369381655	-0.050382062357008754	0.07813515535331277	-0.08166495220995934	-0.06029149284469557	0.10150974597986599
23	-0.09419287007355677	-0.14672929963650935	0.17436107405184934	-0.045029938964450435	0.0476480910352891	0.06555940803919243	-0.06816017933643954	-0.09787125926389192	0.11926690000614401
24	-0.003485876639005578	0.012970604084559379	0.013430856497660648	-0.022457437850449423	0.032112315397720755	0.03918593261630367	0.1667231865192649	0.10260866629403578	0.19576812641944139
25	0.044370334082811	0.06120776162981386	0.07559839039524832	0.02168881184852151	0.01712460057450679	0.027634335603320827	-0.08905415867791375	-0.045172111179119664	0.09985570993293166
26	-0.10334178572977833	-0.0009927260753144016	0.10334655380263062	-0.009995517277249967	0.11448262623207847	0.11491815380797582	0.012677451242780304	0.08819855131271098	0.08910500672618786
27	0.020065325963324443	-0.0412031302753829	0.045829196485478965	0.046592247561659736	0.04067537097644075	0.06184919835307541	0.08847787971731956	-0.15163738520591188	0.17556261501629145
28	-0.07952178720938131	0.0168874144678622	0.0812951376675351	-0.05248301904340171	0.05305953137104249	0.07463096647655522	0.031187387276385023	0.033470474644754646	0.04574850596546718
29	-0.03635417624643632	-0.09295951905891008	0.09981532103951186	-0.012510785964790445	0.111313435362339	0.11201428773876312	-0.07412321543464274	0.23257733841097608	0.2441033990109604
30	-0.041022997265432376	-0.05160054392492641	0.06592042504404785	0.026381846951486383	0.2095608748835696	0.21121496663479783	-0.005040995284590489	0.05024898903994206	0.05050121318340264
31	0.048416646083765405	-0.009141639323136578	0.04927211369035139	0.11061041681406632	0.1035104701995416	0.1514895433642589	-0.02893898583740342	-0.030584125124070292	0.04210526820841096
32	-0.03585215027573677	-0.05460599779667531	0.06532374510669547	-0.017151130530049467	-0.058783102210895825	0.06123409494714053	-0.0799781426337453	-0.012742907058572835	0.08098694326523956
33	-0.07509678170199255	0.047212150897438666	0.08870464370234087	0.052350375563493624	-0.054264102302842766	0.07539996432606727	-0.07086242238556406	-0.09901379215733837	0.12175883517727448
34	-0.014874323880963608	-0.020512425171976715	0.025337819506653453	-0.10150678088816634	0.10059324586495846	0.1429077593412135	0.05150180795645695	0.005115470204479241	0.05175523411401679
35	-0.0868939673475807	-0.08871047744636062	0.12417773701498863	-0.09468035075797297	0.06077048394609471	0.11250520227391864	0.04809721319309203	0.06270809317407118	0.07902940507475517
36	-0.2220697450496086	-0.003123126014615109	0.22209170534376407	-0.0943022697751354	0.17081891603371407	0.19512052726372867	0.024598502268981092	0.07034771372173948	0.0745244063361318
37	-0.09629906160581163	0.061126248487224345	0.11406106925801544	-0.05401979916046104	0.013501194327396123	0.05568142373900528	0.0949558554664751	-0.027530483165013914	0.09886628338654803
38	-0.16496585802465316	0.02440377861233648	0.16676114272926398	-0.059223065243460375	-0.02479194499286421	0.06420289707918458	0.009260725479114216	-0.029055176955808924	0.030495316760658267
39	-0.16415002973289985	-0.053462561109179865	0.17263683761487494	0.03953666702450956	-0.14192831838252334	0.14733226258460114	-0.02937634498339821	0.061026648306339276	0.06772902958177716
40	-0.08888699833022942	0.06874607450722073	0.11236957431756407	-0.013055022522466873	0.07433093571398568	0.07546867971005448	0.041497051700605206	0.04617417904698551	0.06208107691161435
41	-0.10678886419996513	0.06594057035386294	0.12550705293214137	0.1853125207974105	-0.12271313186314547	0.22225940496625207	0.051250224256308846	-0.033072735683116444	0.06099501071306761
42	-0.0580884685907818	-0.018255047020671385	0.06088938269476188	0.018593964361861132	-0.09539784571588078	0.09719302689967607	0.03878473002061094	0.08247398788784631	0.09113843295172624
43	-0.02312303493306743	-0.06708428456992961	0.07095756464800038	0.028179931639405357	-0.021076024934332065	0.03518959184523381	-0.124246444513651	-0.013767092286930344	0.12500684702975517
44	-0.11620436881218497	-0.043133970842820654	0.12395158236871205	0.07882491161851093	0.08010494138911778	0.11238402166954187	-0.047343888979948644	0.00981884062721958	0.04835135422103956
45	-0.03477845884956026	-0.10301757654667841	0.10872976720981842	-0.06532146594285551	-0.07879330222119381	0.10234880745687279	-0.08769178434833776	0.08933630397829427	0.12518316280833286
46	-0.14416657404847874	0.010962616449560134	0.1445827791692208	-0.021045020923285442	-0.0428312022002191	0.04772216243610064	-0.1809381292407655	0.09713658437537015	0.2053633916677005
47	0.024122480277854935	-0.056776512426791256	0.06168846260124402	-0.00933417020099384	-0.08092742547752417	0.08146394863840907	0.040283980093167374	-0.03652840119271215	0.054379436792251164
48	-0.05836993166330917	0.004011481990248904	0.05850761412104815	0.02505266001398335	-0.011929066293777409	0.027747763809315814	-0.09776857513911465	0.04979008093161665	0.10971666438563306
49	0.06161545212386311	0.039665147640011805	0.07327883649275554	0.001775438733085224	-0.10616076957813826	0.10617561480922777	0.1390159581137323	0.1615386425016978	0.2131200826566335
50	-0.06880136976598572	0.029535484626492282	0.07487304811344103	0.1371973947624997	-0.04705720629231796	0.14504311701578584	0.0991475782964804	0.035029294456259026	0.10515366732625167
51	-0.09884361812910693	-0.04373589770304587	0.10808741644032392	0.0564012848752265	0.02058584414688099	0.060040668840512824	-0.022438169941594616	-0.015835509312006526	0.02746333602275087
52	-0.046110743659781586	-0.06217458257809463	0.077407230925918	-0.07052478741211157	0.06045711658794307	0.09289138057781071	0.07335964139470061	0.08920615568427166	0.11549621291421457
53	-0.08812790939516732	-0.013038958390060154	0.08908727659020978	0.05761567683371248	0.05260717362016035	0.07801974707283077	-0.023017752142268113	-0.10811910652181707	0.11054211011537148
54	-0.0005242546301129984	0.014545922881211568	0.014555367236292914	-0.058243722353280916	0.07844272994948223	0.09770155103934365	-0.01086668573438412	-0.060865159028628636	0.06182760259326024
55	-0.036633593175085154	-0.0020960178011736313	0.03669350677627422	0.0386805470746732	0.08381396556523384	0.09230907618303963	0.16013435240393556	0.007091017255634801	0.16029127657345402
56	-0.08885489127117291	-0.037003195206113615	0.09625189950475632	-0.0184991807363775	0.06714018600811053	0.06964211559911748	0.012487895037575455	0.12931272129412746	0.1299143079532127
57	-0.14221990550154184	0.038032592698128705	0.14721745694111568	-0.12306597836243312	0.04529786404318247	0.13113783404181076	0.0011661462205700122	-0.147798303307597	0.1478029037523018
58	-0.05449588196280671	-0.11650440977544388	0.12861989989122485	0.025452024032169195	0.048430642979508436	0.05471135811458831	0.07555832799424576	-0.03143610034641374	0.08183696801736863
59	-0.10247174689928498	0.01921431984102591	0.10425760883285384	0.12361369102937116	-0.01862183281212937	0.12500846878186986	0.08044796311226314	-0.07059651196279632	0.10703150129856769
60	-0.021965851431486324	-0.016013553529299243	0.027183313369526205	-0.009724576495858926	-0.0032130346308971557	0.010241629731793486	0.04875082729392947	-0.0005902430567419234	0.04875440030098382
61	-0.10134920961888874	0.04274118573794797	0.1099930509107699	0.12215027562648192	-0.0014818800182750528	0.12215926409410818	-0.15771427248631317	0.012393346991214972	0.158200463954856
62	-0.039590722874085965	0.007893036926299663	0.040369857190886906	0.034748167634439206	0.033439473915871806	0.04822482316941514	-0.004386548656598774	-0.14676394266951878	0.14682948163437243
63	-0.128891319308283	-0.029040725000501103	0.1321224277009187	-0.05734008967789165	-0.005294973920204978	0.05758404842562138	0.07767435987095717	0.07680363340412238	0.10923417178446397
64	-0.1065029446749253	-0.09142145291728976	0.14035939326578192	0.03032209122518155	-0.03528581862424573	0.046524382986251396	-0.05241154348127759	0.1195764556263844	0.13055841079860972
65	-0.03418211649057478	-0.007970807234553987	0.03509915747914247	0.05355294764325958	0.04566059639961523	0.07037619103681485	-0.07138033044706364	0.10461476430530155	0.12664675473688933
66	0.008680839535995062	-0.03614054082396245	0.037168476779364946	-0.051527442918749104	-0.1008424880078872	0.11324435862931902	0.04643115162717174	-0.007036470629400856	0.04696130066707942
67	-0.07289213619224028	-0.044955784755508675	0.08564044664556421	0.008715413716402966	-0.07043111321618215	0.07096830380612694	0.01253367275363918	0.03018800784975135	0.03268652276752555
68	0.004683501927175864	0.008725075697973839	0.009902632793213817	-0.19241114846187066	0.045141968757188226	0.1976356430295178	-0.008804104949606236	-0.061937487248541236	0.06256008784062639
69	-0.11184739651862506	0.005936661179188863	0.11200483942201352	0.04697172856365744	-0.0001694593341983323	0.04697203424085292	-0.02987821261131359	-0.11240781065634411	0.11631089151665622
70	-0.09958152962595779	0.10287489916685653	0.1431772535050048	0.018958227220911335	0.05050778042264794	0.05394858906942908	0.013352561275251688	-0.046138628560556484	0.04803190541773613
71	-0.00040727280794277266	-0.01642885809533989	0.016433905483995717	-0.014105290098591235	0.09937395678009481	0.10037002787135993	0.06377309275173139	0.12375947278726569	0.13922433143564703
72	-0.11741696970597316	0.19744163022590264	0.22971709148688849	-0.032699845107414645	-0.014406136718831642	0.035732571209060496	-0.1165656513432022	0.14965488715973427	0.18969485054649685
73	-0.1219154646394726	0.1673562971560403	0.20705436657080997	-0.026752734352925463	0.024602055966257908	0.036345150338457595	0.12347694820972528	0.04532576486036581	0.13153319618774703
74	-0.15411020625004204	-0.05433274955544176	0.16340747640388079	0.09883757014265625	0.039738960244898876	0.1065272276605852	0.0007906323464311632	0.013477676956134164	0.013500847219383424
75	0.0067899212340243945	-0.07869567209051698	0.07898804869182696	0.0542282242009346	0.023701685717404525	0.05918167119838241	-0.12996017788181194	-0.01001008522638843	0.1303451174433157
76	-0.016916991856332136	0.11263548754995119	0.11389880451120818	-0.005894931391342657	0.010796297719467066	0.012300823572265673	0.08983387481144958	0.16129874418729193	0.18462776048047766
77	-0.10029640432777721	0.019871862597488407	0.10224607397927035	-0.017953530620496372	0.07767774953059833	0.07972554191649919	-0.040964708640049766	0.05917192197945356	0.07196821315488323
78	-0.0302183541698286	0.00455296021077546	0.03055942367607907	-0.0012951885220503952	-0.008182621866001025	0.008284492374889917	0.11559424428822496	-0.0012799314586994727	0.11560133017013599
79	-0.030515551328781178	-0.15491674075366935	0.15789362063946433	0.003391513777946142	0.02672485037696948	0.026939190659286783	-0.13509142709833413	0.030658590680391846	0.13852668644695265
80	0.012733968222999915	-0.025947287628322633	0.028903558292557623	0.0410890264329413	-0.004815047040663078	0.04137019181984473	0.057078447760215666	-0.13281732667994067	0.14456275960675954
81	-0.1094882253073811	-0.007853056567948154	0.10976949475341152	0.16798435602368578	0.048857563438477615	0.17494514961506444	0.026328370057041764	-0.1672031389981969	0.16926332373172542
82	-0.036474986893428096	-0.13030551430944556	0.1353142702316532	-0.05973057594548238	-0.2186380007269283	0.22665020861373003	0.03557111967290455	-0.11514035225664412	0.12050977251894633
83	0.013770161991191713	-0.07349978823880786	0.07477858137470421	-0.05465112372761784	0.05809694880236504	0.07976215133028959	-0.08903250574291706	-0.053201405766221656	0.10371680989292296
84	-0.03987733187630139	0.003952029299176126	0.04007268562442789	0.05226574283368985	-0.07464527320736102	0.09112422666974448	-0.030836395595180744	-0.06468567385550693	0.07165974947935205
85	-0.10030127941383961	-0.08061772393195533	0.1286839697243681	0.1328890817270973	0.036271658841661045	0.13775028594306798	0.05386800604210828	-0.02819919894408149	0.06080260599711579
86	-0.05884904883783644	0.0018066877037275337	0.058876775298727584	0.05671846863964087	0.12972067265550977	0.1415783797019299	0.2207880432062307	0.05870309230877038	0.2284587776152372
87	-0.12382783891810373	-0.04661380068308502	0.132310922093568	0.0007088469408284783	0.012661551995000193	0.012681378588608388	0.04416772796466628	-0.04574798996590982	0.06358983235928327
88	-0.05663338978965351	0.0068647832400824385	0.05704792799042001	-0.03324791652510953	0.10600556774998499	0.11109727425665	0.11888147164499316	-0.04298274892629413	0.12641329441850707
89	-0.05437145761430588	0.08641746803252069	0.1020991389986027	-0.11237485174330271	-0.016107901469334142	0.11352344160601828	-0.008057089415845512	0.1666778789693496	0.166872502311124
90	0.021544534768115096	0.048740011377592526	0.05328935810705895	0.0075919478121936335	0.0170516946349397	0.018665421546439905	-0.0003448713325627677	-0.029957932346703214	0.029959917335094073
91	-0.09680449887267263	0.015293435102318963	0.09800510272030798	0.1307933088070896	0.01739665918604276	0.13194519081627046	-0.01593097759451766	0.1059954477517985	0.1071859645253112
92	-0.1889589154437349	0.1444450950109759	0.2378441868080917	-0.04362095791860283	-0.00026373135220940716	0.043621755168294835	0.09450286745964318	-0.18082200509770605	0.2040279134962903
93	-0.023163172721742883	0.16368056266891015	0.16531140059339017	-0.010777236773611974	-0.12829860890688946	0.1287504636104953	0.11882415797572234	0.01432467088391178	0.11968448819530376
94	-0.08954515020216819	-0.06453502356980191	0.1103770954133318	-0.016436157541588916	-0.07508530310921367	0.07686319026513551	-0.02445699207014551	-0.23520851523845163	0.23647661639535544
95	-0.011976696779395196	-0.034477830258849644	0.03649879511851896	-0.04417171809891628	0.08073236984983392	0.092026388722912	-0.19190226232515586	0.10783430154532703	0.22012431686499667
96	-0.05147201551424124	-0.0678721676003773	0.08518215491446549	-0.0505999141127045	-0.10201527717866958	0.113874791266785	-0.13556585345579983	0.022485897586059674	0.1374180345276782
97	0.02455097747756956	0.13403153159730435	0.13626152045762338	0.09235690373649934	0.00525718955804525	0.09250640902036045	-0.04569882701702972	0.16618318159388573	0.17235206014260118
98	-0.03630895952651584	-0.15168535145267595	0.15597046639418627	0.014120838125157778	-0.12940854393986145	0.13017668498618315	-0.036209709121655005	0.10660729776323447	0.11258889363988707
99	-0.040792232708668434	0.0012704017364004573	0.04081201011871392	-0.04572444992317018	-0.02457881043167515	0.05191187959429634	0.15747561553344755	-0.03761370931679219	0.16190540638350015
100	-0.06092799795770197	-0.029650750722074237	0.06775978123869882	-0.055200532314756495	-0.012788262662792822	0.05666249579541177	-0.00673760608319666	-0.030441270314596692	0.031177977389475964
101	0.02068208334693017	0.0021416250840047804	0.02079267009236199	-0.047437616004349495	0.08368919030363994	0.09619879409771713	-0.00870157699064428	0.08901047922539528	0.08943479666247717
102	-0.09734632487641738	-0.026285999463801245	0.10083283559811236	0.02961686945901936	0.01606392482359327	0.03369285736310665	-0.048476982587382526	0.06965246785228897	0.08486155854502989
103	-0.1910448474033642	0.035463578870023875	0.19430851537090474	-0.0019145843660320246	0.028866861984245765	0.028930284376620766	0.02882975489478603	-0.1766293862185507	0.17896674228256876
104	0.014967738583716693	-0.013554266819331993	0.020192853867646486	-0.005049655313247551	0.03495487206645992	0.03531773067405647	0.15112438356416807	0.04384363432830664	0.15735578660717903
105	-0.13727183423143535	-0.01131113366971364	0.13773706189024362	0.1645014511923715	-0.002999279820636131	0.1645287911699307	-0.04266015374418451	-0.06741989382401896	0.07978302326133957
106	-0.14098371449083225	-0.0007404143352932408	0.14098565872109264	-0.05776292477676746	0.016820873052019014	0.06016225767870283	-0.018247556817942375	-0.019625868651835496	0.02679828446306096
107	0.005437681803415197	0.0263643891218545	0.026919312717150725	-0.018481412824328906	-0.07225740431294757	0.07458347737956472	-0.10328818529493186	0.1684539274692149	0.1975985194816087
108	0.06511749487546645	-0.049716437999188665	0.08192687194189444	-0.11922473005634765	0.12351431191284384	0.17166922119096437	0.10458578173993767	-0.024712108991759244	0.1074656878867598
109	-0.07329759852701209	0.06067308271967351	0.09515125283744504	-0.0017043663631245683	0.015281342317715135	0.01537609468398728	-0.03898606217059319	-0.01635320372122969	0.042276947802761235
110	-0.022055674788398278	0.0725004992418108	0.07578110041879438	0.06253783286485347	0.022827844988532155	0.06657395170975505	-0.002683926965812317	-0.18165021886003538	0.1816700456207808
111	-0.09078554752246307	0.1125518495130553	0.1446026779411877	-0.06145150388644812	-0.056330536946106596	0.08336316166354793	-0.07466284677363683	0.003741656229351374	0.07475654272157196
112	0.002288447374444488	-0.031055502550656196	0.03113970504130403	-0.008440367790051528	-0.07799398766639866	0.07844935895555608	-0.16203476876146722	0.0701577158589456	0.17657115104718182
113	-0.07247906470832305	-0.00200552265165338	0.0725068061777622	0.08407649496162993	-0.023141618653002183	0.08720316232175278	0.13299215758923058	-0.09060985164258367	0.16092563249815042
114	-0.11780371063700577	0.16426059496166323	0.20213672921319117	0.060707595720432064	-0.061990736541563306	0.08676556687488958	-0.1208329130573364	-0.04492378546961304	0.12891368964870115
115	-0.0859460582454277	-0.07283430170564692	0.11265682594887738	0.028456957598956844	-0.07508510418566852	0.08029677021127017	0.01853722730896985	-0.0711387365803704	0.07351427506651853
116	-0.10472289343219333	0.03694173467250723	0.11104763018373894	-0.07652456431056831	-0.013202156920725076	0.0776550442037203	-0.1354052085364373	-0.005409882533854752	0.13551323672551766
117	-0.13691302461638233	-0.04879005769996708	0.14534664096556282	-0.09863627380640391	0.03719478611291313	0.10541615921858109	-0.09703913802943566	-0.026085894398229018	0.10048416888272213
118	-0.023739202434141904	0.0371078697850292	0.044051603060409186	-0.11873480031271567	0.007036405399692889	0.1189431116385026	0.10164955244182278	-0.014820821429240825	0.10272433138969717
119	0.008288473499310578	0.04939632461560716	0.05008688130118715	0.06227863989658151	0.13700483299092944	0.15049569179960115	0.08684510647436923	0.12390320551733809	0.15130788761996594
120	-0.12964004699852286	0.07963332410023627	0.1521446945937731	-0.011639252031887128	0.018765875158969356	0.022082351739427842	-0.036787966757273895	-0.01590961723234596	0.040080798627448136
121	0.06427322781383392	0.028706415479421	0.07039251454015644	-0.017284058786273492	0.034171079549248584	0.038293620430672685	0.06105216153782691	0.11160176553089679	0.12720975001175883
122	-0.02143125043562045	0.016612273471887304	0.027115791066075357	0.009878978524101144	-0.11299008447248836	0.11342113297697087	0.007194190400082873	-0.03489655708228818	0.03563040936770222
123	-0.14240616442871787	-0.020138413789945006	0.14382305579174043	0.0001415526706173051	0.08048077972060613	0.08048090420463283	-0.0076295441033203985	-0.03844197719406858	0.03919177916111745
124	0.004117339421061293	-0.07434815297815509	0.07446207313237643	-0.0034774358508171664	-0.13431951240665105	0.13436451902662785	-0.09483439487748482	0.020403965544987166	0.09700455794311803
125	-0.06655954703885195	-0.0684419653239248	0.09546976442528006	0.055559587247332586	-0.08503185097405551	0.10157402923566607	0.05663733744928232	0.04444039575958668	0.07199122702532974
126	-0.09186625947598882	-0.014104984350109269	0.09294277924414857	-0.06591537125314875	-0.017168830995739463	0.06811464545309395	0.04838534475873164	0.14524320808753893	0.15309059763088476
127	-0.14986348221628337	-0.02463896296890942	0.15187541538436553	0.005888438137929793	-0.028654631682705094	0.02925340357250268	-0.10274052630836764	-0.1143388107598494	0.15371720590778717
128	-0.009336786306422947	0.08606055625897824	0.08656555274551514	0.019540863891503953	0.07221584819156103	0.07481292730305954	-0.08503127274491727	-0.12546770828278908	0.151566695439188
129	-0.02565294647325409	0.041142501303517355	0.04848483346645183	0.046618457103122964	0.07127474002942069	0.08516671362062306	-0.05264031364926018	0.10798665602168944	0.1201337608661244
130	-0.04997349660701091	-0.0231873167016767	0.05509085240722625	0.08480155454001027	0.03871180206867412	0.09321967212882985	0.06930687310718991	0.15008900908981446	0.16531833930165923
131	0.06510435454232957	0.0020939021129779026	0.06513801813405197	-0.01340756754759166	0.04697485183183433	0.04885078885919881	-0.12848421463952833	0.03044403581156406	0.13204178402321057
132	0.021943503756515416	0.023581360372164732	0.0322117667027766	-0.07637268855612035	-0.1500775381233686	0.1683925622064743	-0.05848047075567727	0.039446303586066496	0.0705406005532257
133	0.015384147753313785	-0.03045025198217401	0.03411582987227017	-0.045767488911526835	-0.018997482177697922	0.049553681703367734	-0.0633924705304222	-0.05715815189042332	0.0853560756330746
134	0.03828171726233774	0.005118841229814267	0.03862243405185145	0.11819816545671834	-0.0011860061448727326	0.11820411552864578	0.0022072130358039357	-0.030193478917681156	0.03027404760744554
135	0.04840510167651281	-0.018786400230763545	0.05192285336866587	-0.18470693709964528	-0.07010771409638397	0.19756453170686442	-0.10427604714867142	0.05236798127226644	0.11668718640658192
136	-0.12645351751796358	0.0583148268788794	0.13925196991992464	0.04723549738604246	-0.1282112350359452	0.1366356944679874	0.10074688376818987	0.02195418775599689	0.10311120670919686
137	-0.06850250026932665	-0.02995139559521676	0.07476415345103742	0.1463606599527702	-0.003829471104146887	0.146410749710354	0.011434121395832166	-0.028512023594444613	0.0307192874517752
138	-0.1173058027736762	-0.030720447582897156	0.12126168918529111	0.05946456255227138	0.035410967811027476	0.06920961523405993	0.10212100492394337	0.009349967602374705	0.102548142551884
139	0.07754856841701051	0.018590448146014803	0.07974575365370513	0.028108132027488845	0.11049950151145989	0.1140184499120904	-0.04186741795633772	0.01958614745346249	0.04622226582935377
140	-0.08684684851680705	0.07303462482737831	0.11347436503888064	0.06720322716726429	0.03597247416156929	0.0762252755914972	-0.07327329238355126	0.10301307513196296	0.12641467092418046
141	-0.12035272537355261	0.20115757457578792	0.2344123467611198	-0.0995166507230399	-0.007176594612913051	0.09977508346961987	-0.050000130198726664	0.0030022567779287115	0.050090184324378735
142	-0.005146364263568533	0.1059066343565807	0.10603160031741393	0.04369576718292701	-0.10680776865841882	0.11540025786580754	-0.07816000356111509	0.0584386403498898	0.09759129491208368
143	-0.02334481831137381	-0.007372615397992232	0.024481339828485	-0.03507880056728524	-0.0007002331181287472	0.03508578879915764	-0.03913613273429032	-0.022268739137453537	0.04502814262400732
144	-0.07999893454978808	-0.02141135651542535	0.08281470712942192	-0.08165211031560442	-0.0962720873359199	0.12623542260002388	-0.05161752877925221	-0.03237234835526092	0.060928960399068796
145	-0.07559100126296298	0.10884999924524123	0.1325229105008877	-0.0068646749980659115	-0.011528576591639425	0.013417594458708602	0.08495138096010099	0.14326269163165134	0.1665561044830655
146	-0.02395894444680706	0.07329626473781535	0.07711273204550012	-0.03893518866313812	0.07612839337544818	0.08550719966272513	0.02142010093022056	0.06732445023120084	0.07064985720292911
147	-0.12603813132890526	0.22538112909778849	0.2582290918976334	0.1564256882156546	0.19625679008756244	0.2509695670578701	-0.06369199985396011	-0.09027701433624874	0.1104835289211207
148	0.056710525205771446	-0.026682657833093842	0.06267414058567061	-0.03706540242922157	-0.1280594432009799	0.13331565943348567	0.06590940146208349	-0.04268210736145774	0.07852268137235953
149	-0.0889555253696542	0.08670044499587193	0.12421776304648786	-0.010307885301064088	-0.06673521317965539	0.06752659607527943	0.13040670097890805	0.02531552684988955	0.13284119677227324
150	-0.05440385475302383	0.06404579773403529	0.08403358625797826	-0.0025440672743357556	0.01840912298838007	0.01858408156185421	0.072277923115327	0.044454518222665995	0.08485459539868459
151	-0.15609678228871215	0.08937100715421191	0.17987045994450504	0.1022185203133834	-0.12011105726516437	0.1577190285679352	0.02943774144308695	0.024977823746296455	0.03860663544484406
152	-0.08653544074075124	0.005684718269966417	0.08672196103643505	-0.12276537354238727	0.04416602804415816	0.13046829106798036	-0.054336775049542006	0.03724535836090392	0.06587641339824661
153	0.0023255972855328343	0.0111341301024705	0.011374412330895051	-0.07806718274367003	0.051829349323192296	0.09370574407579861	-0.04347141686489928	-0.18777422775313912	0.19274056317373778
154	-0.10833319316362705	0.037962597275773724	0.1147921579767116	0.07232531324305638	0.010978262702575086	0.07315376400208658	0.057896662212266164	0.021287709082458056	0.061686222556585645
155	-0.09509112395221932	-0.08793488910384689	0.12951782339200343	-0.03609994492971668	-0.05510000702375147	0.06587273182391967	-0.06055652278683092	0.048070725021838005	0.07731679672721274
156	-0.05286973909015506	0.07076563971484785	0.08833450671007748	0.04476679494921823	0.173776588756827	0.17945018453594502	-0.012230202819395346	-0.016479081067488004	0.020521646469822723
157	-0.004113133929438203	0.09182793100385629	0.09192000208426068	0.04990940435144454	0.08084330043990012	0.0950083568362907	0.06666199095045622	-0.1698118481632313	0.18242775231332276
158	-0.18165645524385005	0.032448203085654666	0.18453171438874344	0.05196225486770729	0.008701214043195548	0.05268573864682997	0.06487197356677618	0.06918066500826038	0.09483848040449429
159	-0.06639989098742716	0.055649878245022405	0.08663633459367974	0.02848712207529077	0.03195566148630032	0.042809816925087826	-0.05442996965453688	0.11912252707102258	0.1309686911150154
160	0.047389486682356374	-0.03348008447835527	0.0580230945804775	-0.017854069808800017	-0.05737246918981918	0.06008633812834873	0.08211167156795918	0.13134847216000936	0.1549023813453271
161	-0.15140166322132975	0.14512632747486945	0.20972390076605002	0.076617953273349	0.026972561305646296	0.08122702645784799	0.046523496769696804	-0.09582315095300648	0.10652000755840499
162	-0.10786217357412664	-0.07805324287234727	0.13314111765726114	0.06645888109626454	-0.06817478903016765	0.09520811276291162	0.044798592271792885	-0.03227861580082101	0.05521614716322892
163	0.01328114264355875	0.09941332424553902	0.10029654923010677	-0.032209205592760075	-0.0256721572216049	0.04118850059576686	0.08232154147825044	-0.03130909600224099	0.08807437586399831
164	0.07638534583004565	0.13304815989379748	0.15341621136210204	-0.06082027862297037	-0.16238623645270328	0.17340241082824945	0.0732357556484426	0.049045192169714806	0.0881414021919475
165	-0.07561113914733837	0.08973620541708494	0.11734407068878866	-0.09691333612800657	-0.06995436245857424	0.11952325107043217	-0.03752362645198482	-0.02581310547490926	0.0455449114212212
166	-0.08024852184515043	0.12233842206566319	0.14630965372062069	0.03973145622381841	0.06333186259574654	0.07476304858358651	-0.2617758151887528	-0.09734460299728094	0.27928936454944775
167	-0.03392610328810811	0.11640890840373712	0.12125186365604874	-0.051150857409503585	-0.2357990754995145	0.24128326552032806	0.17260761097691363	-0.0651615055636954	0.1844977213259965
168	-0.135323150420489	0.12213674452907441	0.1822902614071489	0.02859539780877715	-0.08465480550107711	0.08935397512292004	0.0748821222588256	0.05614438599890923	0.09359233041857767
169	0.00019908740276397788	0.12256706622801032	0.12256722791813238	0.022398649290609304	-0.07134761317668203	0.07478088924353042	-0.06610532105237509	0.0018040987582122526	0.06612993455135856
170	-0.13623576072723417	-0.024669038301909165	0.13845123311718557	-0.09603596894399583	-0.07213462788926989	0.12010958276397253	0.006012492534228999	-0.036377710103260415	0.03687123348670361
171	-0.06222241871330351	-0.05950546997893584	0.08609605303350262	0.03052340140373153	-0.19502335057396147	0.1973975311455227	-0.018748476855596406	0.013159355221560757	0.0229057637779676
172	-0.1044898775909809	0.007959235915427947	0.10479257585981751	0.10724138765666809	-0.007519186338191804	0.10750466682761364	0.04101305779544352	0.02522884116257078	0.04815148321847019
173	-0.022973960436625526	-0.04223340452196321	0.04807768001536074	0.023231470770924533	0.030048928992520242	0.037982092725096714	0.04664182767224471	-0.0989319792255683	0.10937548446565001
174	-0.07717925502022045	-0.14062503443538818	0.1604120871861916	0.02506653802024603	-0.015745986458583053	0.029601814435509195	0.0843555849045446	0.04882808172598338	0.09746818080597967
175	0.013584036441296125	-0.17145940961490738	0.17199667203620847	-0.017723241452025907	0.029663523623035596	0.03455485380234158	0.04858288716316162	0.03120488053894141	0.05774115944937457
176	-0.017947795899097327	0.0291436333669751	0.034226813223908525	-0.14747322388886386	0.03931764872575981	0.15262447138482482	0.07714056326979818	-0.1462969988900996	0.1653888701993926
177	0.014048206311814651	0.04803991720616501	0.050051830593440816	-0.0012735041597201457	0.09992165962798052	0.09992977472032458	-0.13191499160969672	-0.041449900477786725	0.1382738560285522
178	-0.009711470047999016	-0.016537486764794898	0.01917814169800996	0.007736847173626938	-0.01522999069110519	0.01708248871327623	-0.016301237605786032	0.1331314801286734	0.1341257669082703
179	0.05703625004060947	-0.11230101361229329	0.12595495812806817	0.07540033994334278	-0.012909835694050993	0.07649754977264989	-0.06090225053595334	0.01986856270888138	0.0640612511933757
180	-0.18548573070400953	-0.017369912508192382	0.18629726287667944	0.0749000953218947	-0.034634029101692984	0.08251993850607155	0.16243354078226105	-0.03482572229320364	0.1661249111491284
181	-0.026023663874101433	0.034106499950713305	0.04290086736093128	-0.003012027319065899	0.032234970410424287	0.032375386112473294	0.10699821117328685	0.062001192551142094	0.12366391984749264
182	-0.14749620526057208	-0.02918076708732667	0.15035507219270527	0.1158187468511655	-0.17645863990302835	0.21107257926741924	0.0020369551567957704	-0.04575384496593428	0.045799165008518945
183	0.010968195695594355	-0.07960525182732665	0.08035731102587336	0.10968630626684163	-0.06341823888628778	0.12670027153049693	0.095832626456988	-0.052897313198271255	0.1094624046750326
184	-0.08476180300805616	-0.0207382906079543	0.0872619043255216	-0.032590776132416434	0.03393544886488818	0.04705075322005722	-0.16323720705853106	0.02585030095609401	0.16527136420986663
185	-0.014239895582952106	-0.0110462950040061	0.018022077003744853	-0.04515754679902014	-0.14858220448978096	0.15529287016456608	-0.051223273241275256	-0.13986810871315655	0.14895271584145664
186	0.023083338670736087	0.07966468115284187	0.08294155742070351	0.059587676485216595	-0.08909996252998321	0.10718905966446038	-0.020568573524019067	-0.018966868353502014	0.027978711763625826
187	-0.07254712407877081	0.01284574870436593	0.07367563010844419	0.013791285977921142	-0.04271428009889424	0.0448855131784365	-0.13051669071513108	-0.003831325691866215	0.13057291300949955
188	-0.03949055688400107	-0.03625339509120943	0.053607954061387686	-0.0895131835258105	0.015321550319028406	0.09081497634808894	0.050352152871247176	0.03606212650955844	0.06193396699034257
189	-0.13297567611354663	-0.10832714203681035	0.17151472280745506	-0.07227461820512658	0.03349357859292011	0.07965827165873568	0.17120902454068157	0.03628846637395795	0.17501252205469636
190	-0.033529695448205124	-0.1385593605279237	0.14255853838601365	0.05696100471326861	-0.14368017170410444	0.15455920483383037	-0.053306129690410715	-0.05129244598507439	0.07397606692507151
191	-0.039645455761826785	-0.08986151602124987	0.0982184006395966	-0.08430841612706222	0.01453729494853631	0.08555256848438055	0.04011776911582018	-0.06621666996741263	0.0774214620141179
192	-0.13523826906830483	-0.1254899404457702	0.18449150271401163	0.044599655724588905	-0.04025894544585512	0.060082543048411284	0.08334849190541613	0.014383456482103445	0.08458046419404294
193	-0.060284617990081335	-0.06774241819128553	0.09068224957847622	0.15022286543194352	0.1300022904054467	0.19866430179890374	-0.08879607360590637	-0.018069569513582042	0.09061595902616557
194	0.014002900259689494	0.013303577342033805	0.01931492650201619	-0.10380694012636646	-0.08770003008725304	0.13589398844578857	-0.1632416566797343	0.030697162357051447	0.16610284239686995
195	0.01459766288014258	-0.17278751138624718	0.17340304453098507	-0.012694482954521365	0.0349938207225197	0.03722522513353657	-0.0664372462812494	-0.006118879940339886	0.06671842612921622
196	-0.07375270561998978	0.027086143518346883	0.07856920998053474	-0.08061829149201326	-0.08433781646986445	0.11667123128687618	0.14080785926234388	0.01562281296534102	0.14167189387805215
197	-0.045816754858848785	0.10434529513637929	0.11396102685959768	0.0778535744655005	0.14841067379332684	0.1675914889033584	-0.012481853988890245	0.0829028901945439	0.08383725831400128
198	-0.08828588656221792	-0.061988300455258806	0.10787468266191215	-0.0486782731387097	0.08292437658059464	0.0961562608832472	-0.00590156906608924	0.004884784541689752	0.007660916228529886
199	-0.18654848843655675	0.03605905261212672	0.19000156266001672	-0.08103563311450783	0.06337973214198621	0.10287742357125318	0.1297703508257598	0.025617277435747092	0.13227467201494328
200	-0.10476713231056344	0.018635228426649237	0.10641157714784844	-0.022546010475395582	-0.05115591140670069	0.055903934210454795	0.02876145674446229	-0.03208968319317522	0.04309256503739279
201	0.008730796473793536	0.03521214629388414	0.036278396514850327	-0.008276042642485106	-0.12367969423314724	0.12395628119391541	-0.032645751478718885	0.011423901887674899	0.03458685623108146
202	-0.055430950686244165	-0.018297116808397792	0.058372722889042834	0.03962096486983556	0.01421027221466281	0.04209219278716139	-0.0733313503866746	-0.07528545618789521	0.10509703546224665
203	-0.055277139833739206	-0.1385804525731608	0.14919820382156357	0.07777318216469598	0.118685019382674	0.14189715180329973	-0.09313284188105302	-0.061933325290378406	0.11184571077321225
204	-0.015686487103122853	0.03212389816271481	0.035749275668255316	0.0865089185744672	0.0037917236762777156	0.08659197515567503	0.02427579130339819	-0.07912205820789574	0.08276239567859177
205	-0.028472843795159002	0.06574881019189294	0.0716492070816774	-0.031655776720483544	0.008610541080584217	0.03280593875318212	-0.11416921508664628	-0.08655011892626571	0.14326734715088307
206	-0.00039110769464582867	-0.07399487456787894	0.07399590818109436	0.03921169379323336	-0.05225471461959607	0.06533079006188218	-0.010078632737939816	0.09297076569740016	0.09351546456189559
207	-0.07788256975077826	0.03518998225844632	0.08546361519579317	-0.10695783655709011	-0.055768691182954695	0.12062390193171903	-0.10143972509400093	-0.10967241726674075	0.14939229209124738
208	-0.156959849664293	0.09666875520606351	0.18434001909440959	-0.11819537173677973	-0.04633799886882976	0.12695414935780247	0.014713029273363612	0.038811732397082195	0.04150691270212197
209	-0.04682402814138749	-0.0718591469753264	0.08576844766816646	0.035006547276814334	0.07812803584527847	0.08561219736278794	0.04031728026298851	0.08474394255148854	0.09384571853299624
210	-0.12581987336489436	-0.007473734824363225	0.12604164885379338	0.07187194487820031	0.03225032544676854	0.07877601127245241	0.019979451422712124	0.18597385285824147	0.18704398527108904
211	-0.016467853125986795	-0.05152542869003395	0.05409306783933453	0.019081578954881155	-0.023669744501340344	0.030403346200214454	-0.12403360828461872	-0.06954798085448564	0.1422014684348869
212	-0.050272154318652104	0.054355491016838724	0.074039238944765	-0.12253293648541115	0.0053576193837147415	0.1226500085984447	0.030640678970123528	0.09411292161287368	0.09897521519178967
213	-0.0430839905415192	0.009135452416387807	0.0440418747538499	-0.002935292532841917	0.048415171403015315	0.04850406956366351	-0.06566848249027238	-0.2346980873568258	0.24371200586250863
214	-0.005209974680743845	0.03847287602987509	0.038824039282178376	0.021758608330619864	-0.09838410056151217	0.10076144242607417	0.045652231581165596	0.09903011596412611	0.10904627511386455
215	0.004656952686011052	0.020720059708570864	0.02123695087922198	0.09263063187460481	-0.009119414974350882	0.09307844912203343	0.027299729839342108	0.05117822900454475	0.05800419272210149
216	-0.0807262393881391	-0.08729914170415615	0.1189027580337541	0.06498473951241474	0.006982351681963935	0.06535877603281003	0.1440198150565277	0.10378345668051424	0.17751820472693108
217	-0.107619370695677	-0.11643843260841792	0.15855547148313306	-0.07211386377194974	-0.004411042866635953	0.07224864460521474	-0.06411390747807573	0.04949493692077214	0.08099593763207182
218	-0.10092022745244579	-0.05514948034325464	0.1150059019841348	0.06410817039269635	0.019465306342648155	0.06699817655811334	-0.011272775533803984	-0.03003502108055054	0.03208080359879792
219	-0.14124058590314806	0.15755814966747736	0.21159743295442823	-0.0070833084701501445	0.023461942696513572	0.024507876570151636	0.05275997838831267	-0.08319484978175598	0.09851395002609611
220	-0.1199544605842441	0.041583083437446	0.1269575733945107	0.06352772919841478	-0.06965468343040629	0.09427378904497918	0.0782161726712192	0.04581876370532804	0.09064837987972352
221	-0.09068156733385449	-0.16921686078856843	0.19198305297411575	-0.0510108151451146	-0.018112561605256983	0.05413102760592378	0.011260205078026693	-0.02782539979745877	0.030017413151163387
222	-0.035468507800932	-0.015370833107392824	0.038655886434540564	0.01876979738317441	-0.08467727439025681	0.0867326126204455	-0.0741310271895033	0.009072525746756195	0.07468413429635797
223	0.07233122699060127	-0.2323247063899446	0.24332401360560335	0.07512423519640403	-0.047680946586665544	0.08897821857761079	-0.059738217828729824	-0.033764023261729545	0.06861970515946121
224	-0.11796037720313236	0.06173581046235985	0.1331388781812048	-0.039718539829621875	0.06466883375678771	0.07589216340084333	-0.015833692881479698	-0.037560944410170036	0.0407618740399519
225	0.003137505010557276	-0.0919152456258154	0.09196877902932739	0.0197177566475243	-0.11895211670782568	0.12057527108193938	-0.051678744887621676	0.007392202065954757	0.052204763427715954
226	-0.09486637120772015	0.049865825784078194	0.1071738259429465	-0.00019992312567817784	-0.11513607775418132	0.1151362513280377	-0.03898004475287906	0.03605802390318619	0.05310014102372235
227	-0.12206300373373338	-0.1595027784843382	0.2008494790252772	-0.0727007479938814	0.035389397397119896	0.08085671405023288	-0.052220943137810526	-0.06359688375680866	0.08228967447851203
228	-0.06191879892424878	0.08580263348214395	0.10581129227399447	-0.11216763196170469	-0.07716490808348765	0.13614698196959615	0.004714512183107842	0.06559203828976751	0.06576125084068124
229	-0.08460353187187467	0.12548917601432066	0.15134494012668037	0.004793708533632491	0.030367010665137032	0.030743047640758837	-0.027967439146217223	-0.03433017813516909	0.04428023016188833
230	-0.0666169516578693	-0.09562837194947496	0.11654442830909605	0.03894667471565135	0.01280613624770484	0.040998056014908024	-0.2184750847244589	-0.022419161275610413	0.21962236096914478
231	-0.07161861511032631	0.019602986261344206	0.07425296694869175	0.058264638831664856	0.03380868799403843	0.06736316146131048	-0.011338773669972949	0.05599701432722172	0.05713347006704517
232	0.025543742623693855	-0.030088791332318846	0.039469205097966434	-0.010434318153099247	0.08786052038325251	0.08847794096460443	-0.02531596268942079	0.03619680428272517	0.0441713324133884
233	-0.09143044143017558	-0.061932478164382125	0.1104316869005379	0.008624900116500599	0.0070857276945802935	0.011162277499746824	-0.15496656141803478	0.07564066757703644	0.1724417169632374
234	-0.10229694436453274	-0.0414997922295741	0.11039428237648057	0.04501249220553785	-0.023794038711090884	0.05091444522665937	0.09980549568727069	-0.024500152682566306	0.10276864527106927
235	-0.18390717202291745	-0.025313801137292858	0.185641149666461	-0.09332143155946869	0.03456070888966539	0.09951548717292598	0.06370185417154473	0.0329350383717646	0.0717122233475044
236	-0.11876832468382126	0.08478227508061555	0.14592446373397006	-0.11756619602502665	0.029695280373877957	0.12125848475169981	-0.09403437200310537	-0.14442082870321038	0.17233641194286378
237	-0.05838918740530183	0.022494908406007444	0.0625725028270895	-0.038024266399008085	0.02712307374387436	0.04670659444338007	0.08038031350780221	-0.07049616394502574	0.10691447016459707
238	-0.0077723486849379025	-0.02617554898819103	0.027305105180413503	0.10854010787270797	-0.03825268802272251	0.11508354859832409	-0.06625005271080195	-0.07439551252316984	0.09961807952259046
239	-0.04741192461096393	0.041186742807877604	0.06280317172275604	-0.03420772789536309	0.030596172926642903	0.045894383594512284	-0.0502022874415419	-0.08138015670929917	0.09561903351526456
240	-0.11491352191391725	0.06905822655606174	0.13406772980001075	-0.02193445689910988	0.04963878756498197	0.054269048548692266	0.07217001970598128	-0.05975559416854782	0.09369761351708972
241	0.020069305665967468	0.02028371246664443	0.028534295529126712	-0.08003869854875319	0.0892085542435243	0.11985140556371461	-0.05368642059486292	0.07875466685514247	0.09531279718774913
242	-0.0760711311962444	-0.08451052044685418	0.11370507933981837	0.08279496801371461	-0.1454314589913335	0.16734788911946258	-0.04103688136580697	0.13733351366535232	0.14333359553120417
243	-0.08600468176010222	0.05944537613799712	0.104549309078752	-0.14765825080391543	0.06601384017232761	0.1617429631383375	0.035280191380161134	0.04315236052966096	0.05573883855179113
244	0.03418408358404601	-0.06368453696864569	0.07227912436791029	0.00870004256282057	-0.057275189287818065	0.05793218491089628	-0.03461891982029017	0.16550189365829637	0.16908384433175663
245	-0.08185272199739344	0.025915888327698682	0.08585744793666024	-0.14492336293143512	-0.035910608840292554	0.1493062388202079	0.03340742194178077	-0.010334449745893103	0.03496936791459871
246	-0.16804724724215245	-0.021024847799474385	0.1693573781405941	0.005728348576428973	-0.0937483211901911	0.09392316915113282	-0.10096243071423044	0.10011964325921563	0.14218774694775352
247	-0.070793079210644	0.05059521939205281	0.08701457515528345	-0.10566501194740432	-0.12969090325990235	0.16728665558918454	0.048353441536885464	-0.010270693304682119	0.04943220053183798
248	-0.15524194739005062	0.03248983606525636	0.158605333066081	0.005949456138022562	-0.0895046582614466	0.08970217321133639	0.13072385186791738	-0.1847994361004175	0.22636156261657475
249	-0.04808422472229855	0.007184315815901221	0.048617970555002755	0.11568779405787817	0.060905715486301984	0.13074085770284818	0.12078990857319495	0.09185124418922615	0.15174601501268375
250	-0.028554259749493587	-0.01567746307008423	0.0325749688895539	-0.01180314361381904	0.14854034018972828	0.14900854627452964	0.02813492274063208	0.028724753980222558	0.04020802617445487
251	-0.14963887147398364	-0.045179791258727044	0.15631060550771833	-0.014947548343475323	-0.018008870858688304	0.023404030231681142	0.048907086560016855	-0.05355278005248667	0.07252450183999194
252	-0.11207775900806992	0.07114448889344234	0.1327515060712312	0.032415888092145094	0.023769517603237814	0.04019676315193931	-0.05596661629757127	-0.10760940267589988	0.12129322192135693
253	0.15542997851462745	0.039768292764118376	0.1604368889327831	0.002741172465557337	0.010462151010413805	0.010815296124038042	-0.0575578262563464	-0.04206088428152384	0.07128829742601164
254	-0.0787117583813899	-0.14120065075437596	0.16165755373922233	-0.009877154386158863	-0.018146061577580013	0.020660051537819135	0.01384307183573636	-0.081618404961068	0.08278402422109139
255	-0.04990031890505542	-0.058841359491666294	0.07715145762494535	-0.002773571984543642	-0.04812973916819298	0.04820958923234811	0.009481169583029142	-0.08059044133717118	0.08114623719915907
256	-0.09080273175628943	-0.013196320922864116	0.09175662908097636	0.05103373782550113	-0.034962943766241525	0.06186153759197513	0.042682080554515556	-0.08105853686859689	0.09160920477626598
257	-0.09216022812082543	-0.08816910668704256	0.12754332213516187	0.00658326611969794	-0.05410908833942926	0.05450809879024329	-0.038111174039459586	0.1095914558274575	0.11602908590973018
258	-0.10211467927711534	-0.08328822326198133	0.1317738056595687	-0.01873741567409079	0.014482403794963884	0.023681865758931404	0.09014437943009371	0.03119646226789084	0.09538987577761404
259	0.047006995893227654	0.007457690346750534	0.04759490317475116	-0.005554110247770344	-0.13042197166559752	0.13054018091678252	0.09960702015475034	-0.2392586477850315	0.25916454040634224
260	0.07058072861195153	-0.08799627376008065	0.11280506835711333	-0.0718065092751546	-0.023452120035333923	0.07553923952777505	-0.12684349811030468	0.09260984899160507	0.15705367599361297
261	0.10088874868540564	-0.02358813573828112	0.1036095543804456	-0.0003435557536459006	0.04273988660925242	0.04274126738794273	-0.12613652449031904	0.1373315250450478	0.18646814897374686
262	-0.058216758067980504	-0.017667803353505335	0.06083865707988554	-0.011168622826148222	-0.03640159513352034	0.03807642661933353	0.03871217274731606	0.017309143686502177	0.042405645543701125
263	0.040102083791108176	0.002998402365780414	0.04021402169811145	-0.013291854887443411	-0.12198267678135483	0.12270471401333094	0.05166896546490428	-0.00023265039737272965	0.05166948924095213
264	-0.05800840815568357	-0.08396238127460512	0.1020522262670371	-0.034190199119419604	0.009135324180571025	0.03538960106739954	0.01874229057693809	0.1690690456245925	0.17010471964199264
265	-0.05645239963138089	-0.0685363362510385	0.08879247046262734	0.008220893901317108	0.012882227452380296	0.015281848077754645	0.01607449260675296	0.028788004974895205	0.032971784043317194
266	-0.07962226883085333	-0.029742759649448152	0.08499610253027794	0.07330429158304878	-0.07905225334843559	0.1078089881408683	-0.1094790338798366	0.08853708354894758	0.14079941059044151
267	-0.09970072682729247	0.039071699045836905	0.1070832974661261	0.11065028150667504	-0.08408394531224517	0.13897335952181292	0.024493866647526806	-0.2010833458564825	0.20256964600893337
268	0.10114245631946939	-0.028707933335284447	0.10513772827448245	-0.028226066211286024	0.08237973248355668	0.08708117556525215	-0.002335535688245258	-0.0674158412509675	0.0674562849445974
269	0.04057931320676419	-0.08251597676107479	0.09195415749799951	0.1424061111730152	-0.1410105675930897	0.20040828493938687	-0.08924521679655861	-0.16329240087114597	0.18608900263940314
270	-0.07350803757884354	-0.009874111551368088	0.0741682524239417	0.0836696675799881	-0.03737298929487856	0.09163707547592743	0.01096126358064958	-0.0665171372307642	0.06741423324981745
271	-0.07529106482650928	0.08319024081260859	0.11220231998122601	-0.05999498735965384	-0.06637781844506654	0.08947297519257556	0.10272167148273731	-0.03714570562394561	0.10923161281656621
272	-0.20495281527863235	0.022865723213531676	0.20622438698833617	0.049881559679961565	0.05029162187744011	0.07083372944557544	0.0826058556923428	-0.10739646750121863	0.1354906957189477
273	-0.0739887777836195	-0.11818967600468645	0.1394386558742108	0.014714162416800774	-0.06821156998088888	0.06978054782592133	-0.22100977694973098	-0.16939414253626092	0.27845950698973254
274	-0.07760987685605268	0.14157582343682235	0.161452800432281	-0.05496581703688788	0.03980597170820058	0.0678657234999134	-0.05035259560375394	-0.020452417088439742	0.05434781733238864
275	-0.0890827979980555	-0.03744816326222091	0.09663389586928757	0.03873911221743367	-0.1033327966843348	0.11035572339485158	0.12784699066311497	-0.07721884418348128	0.1493572995157832
276	-0.056919869657712584	0.04855979511970534	0.07481928403773154	0.09345438496664625	0.03505335172073745	0.0998121211895221	-0.033716778596629846	0.054534003550881595	0.06411535465254578
277	-0.10215032083956885	0.12631551795783413	0.16245090989152006	-0.03872093730979915	-0.03429743740424371	0.05172644583428685	0.003036073497836712	-0.153920999536053	0.15395093971932067
278	-0.07538040582641756	0.04115617283393185	0.08588385264350847	-0.04160796493193621	0.0483219297560181	0.06376701060205646	-0.1257908682513921	-0.01934709656304081	0.12726999913906936
279	-0.1477852764655933	0.042323514620895474	0.15372627566514777	0.013946308490384786	-0.03423366461146141	0.03696543403287731	0.04742045483855426	0.07085109830989192	0.08525595386137753
280	-0.1713328403526493	-0.06788623630218552	0.18429184263711346	-0.01422342534481323	0.04867541754494496	0.0507109662865362	-0.0616067169596101	0.08708324691934118	0.1066718307171882
281	-0.06696477935567506	0.012788473836624192	0.06817497148678733	-0.15695552011341485	0.0484194245082403	0.1642543027253221	0.10067060620144745	-0.0025956576588539934	0.10070406343166534
282	-0.0021149226894741184	0.05829396366779779	0.05833231606995371	-0.002329129131701551	0.014553686823206166	0.014738882001702355	-0.0007864499937031107	0.004860411456740371	0.004923627029072031
283	0.061322675319843735	-0.07249464343536641	0.09495232401160007	-0.07386943843746374	0.06661490452485325	0.0994697915948433	0.023986384584061375	0.0025062319155949777	0.024116961745403252
284	0.017430694650062414	-0.04205081632060645	0.045520328087713696	0.10890745953553836	0.0048527357494722026	0.10901552085248747	-0.1750133186609724	0.11403201718762282	0.2088850465031075
285	0.017937905391887284	-0.03999591164909385	0.04383424914938569	-0.0173570549133585	-0.015362903437424882	0.023179433929520016	0.06502941738299904	0.0388150270614454	0.07573263134840251
286	-0.10158816677382118	-0.011156952609642225	0.10219898835115496	0.17178273740643124	-0.0005680851235320602	0.17178367673197148	0.06578913200232783	-0.004348485867244141	0.06593268702970734
287	-0.09077708587830864	-0.04919211726838837	0.1032489405364757	-0.054618051321359516	-0.0017402133454116802	0.054645767197745616	-0.0349858132467117	-0.06287409102654018	0.07195247355683783
288	-0.11505280670080018	0.09898340114142998	0.15177240207381884	0.03390739175917565	0.013556347492154218	0.03651692447671694	0.03829681812573262	0.0909876457523598	0.09871878219524571
289	-0.11309255777097643	0.05504086972436321	0.1257752915448657	0.10052651965553275	0.07166939159730479	0.12345883057109378	-0.00907950440018527	0.054621051412691066	0.05537053961793062
290	-0.08104919932395584	0.08450141743125232	0.11708741289713885	0.011939029093171299	0.010952685612753305	0.01620190537620202	-0.1290625458236986	-0.06403160566239918	0.14407354808638292
291	0.01691558423771619	-0.014069033077727205	0.022001697249199998	-0.014185876829146188	-0.06823106731172762	0.06969015459811531	-0.004821307074393338	-0.0028709134000293635	0.005611340807335036
292	0.02055975059028494	-0.048261650963941034	0.052458462597563725	0.009803904680164602	0.09365679468459276	0.09416852838167175	0.013220320886961038	-0.1613983118264263	0.16193885248690187
293	-0.015326065735652098	-0.08128955923782182	0.08272170653469905	0.048214167350747225	0.04432865439230703	0.06549530924851382	-0.028235693485587146	0.009708675522690835	0.029858211048502628
294	-0.09387315603493505	-0.04494823974631979	0.10407936241278531	0.18737337273025093	-0.04783769657376161	0.19338362397522915	-0.045303877760097644	0.13070928787845762	0.13833784470561689
295	0.04263304225357669	0.01113278483834126	0.04406262804295786	0.0783203222549158	-0.05778992627658766	0.09733318271364239	0.0536832382565291	-0.07748863535074427	0.09426759081586782
296	-0.05099875292624762	-0.02863728628972465	0.05848903287003558	0.09443976275634922	0.035168036864541244	0.1007752926385295	0.002119013378367681	-0.016453439586246933	0.016589330665098545
297	-0.02168519789794806	0.0338650259452534	0.04021303010400805	-0.09983853616555177	0.1174467003090404	0.15414752906602733	-0.046995973647110285	-0.05240477929259596	0.07039092577701744
298	-0.11519640825822397	-0.05461111724317288	0.12748563292443185	-0.09188969144189986	0.06662654512847876	0.11350247534324871	-0.005865413777804266	0.03256870912273499	0.03309265617484002
299	-0.12627425318605257	0.012173310160142977	0.1268596724650917	0.002609410863484599	-0.011125439212596478	0.011427354143792463	0.06445588442896805	0.01028623970636676	0.06527149274237047
300	-0.01262621042618193	-0.04635763582424186	0.048046348341359485	0.01996967273990793	-0.05648124535820202	0.059907586385636	-0.05752241143322195	0.0660399480457559	0.08757912168421765
301	-0.09166263816495777	0.08890505560755577	0.12769552908360793	0.04803616233021357	0.02201049220330189	0.052838760947303096	0.013680265032630897	-0.09119559607432869	0.09221597689508655
302	0.045311196395795096	0.0103215941648235	0.04647192512605469	-0.050170564358894214	0.08170679547666908	0.09588058174185311	-0.0946042920404224	-0.00905236932742894	0.09503640072577299
303	-0.10674783675813501	0.11891161177536895	0.1597969713966992	-0.01759566930538635	-0.014855944255559918	0.023028388090112147	0.17134600943447106	-0.11050010164667615	0.20388655525326727
304	0.01926859482191283	-0.06679989653373394	0.06952341277101266	0.013769451164255006	0.00635529317625556	0.0151653399803949	-0.011608615174824853	0.07338939656710886	0.07430184031880734
305	-0.02261568048863726	0.05351300333088618	0.05809570147141322	-0.01853690570271521	0.03856842480253218	0.042791824742349265	0.05854873685015639	-0.021555841745029985	0.06239077576121039
306	9.734489465513059e-05	-0.05235354349026789	0.052353633990544414	-0.007806728772858957	-0.0025103667231932162	0.008200424087685938	0.04589704820417425	0.09070891240894677	0.1016594600825239
307	-0.06646393344304412	-0.12801573236101627	0.1442410558081462	0.04024217729183562	0.028721244791745454	0.04944029465501694	0.11191293391010419	0.022769637438055504	0.11420578429058593
308	-0.02939888044190487	0.001641259661384757	0.029444658335825626	-0.013929094818467503	0.17020051465299385	0.17076953730278077	-0.028367127647035712	-0.11120850194476094	0.11476944208168441
309	0.010941804957260578	-0.06019481442307021	0.06118119628734464	-0.026455317445057396	-0.06759144546573607	0.07258434625500412	0.08156848330938617	-0.12091953164464904	0.14585935212578893
310	0.05677314619338119	0.0733421570839946	0.09274838076445525	0.0055785779756703695	0.04248986589706515	0.0428545124366293	0.06895634057725024	0.03129839596673605	0.07572692054940784
311	-0.10221211218416189	-0.015346020399682928	0.1033577100135988	0.11293222338534137	-0.08479408636990513	0.14122225094532226	0.045700568156105105	0.06119777674468357	0.07637872614990997
312	-0.15021106927026728	0.012337128806910848	0.15071685399621154	0.00048782117712856934	-0.020932842726016577	0.0209385260726012	-0.0051557534989208325	-0.1429876408349898	0.1430805620120975
313	0.029015036440964512	-0.05905434043988026	0.06579732110397638	0.1043557692109648	0.009295207994776703	0.1047689241105315	-0.01639513543160915	-0.14506623913593789	0.1459897743092506
314	-0.07876728956297072	0.011186967151997875	0.0795577409128537	-0.03212858384013901	-0.05112536023818101	0.060382516998354924	0.06441576644209104	-0.0937061946863496	0.11371122147316014
315	-0.09951636471485227	0.04067473181275294	0.10750786321985416	0.017890414804763353	-0.04382651011251271	0.04733740519429296	0.033603247719321196	0.06614830951835987	0.07419418514562179
316	-0.06065894609005671	0.008194066867586313	0.061209888683013323	0.14492017433271182	-0.0803616412719558	0.16571013945002308	-0.03903655185132042	0.07140026714538132	0.08137475363325317
317	-0.03924460298272806	0.012915430043334345	0.041315217492786015	-0.002463665799149367	0.029268676366558086	0.029372181829414958	-0.03248148538449638	0.08738900759867176	0.09323028232212945
318	0.10005086002615518	0.08804868854144471	0.1332769527932029	-0.04627836296633827	0.15692489924483394	0.16360657346771074	-0.1209984453748756	0.09553719406215748	0.1541686713713493
319	0.02855783603229126	0.10315291473486676	0.10703305011605492	-0.1511955879177478	-0.05635033292388945	0.16135509234736467	0.06823698357076732	-0.06981789793569634	0.09762594326815224
320	-0.03680749371175987	0.02822511161318586	0.04638370962868366	0.03575468952187426	-0.04042545003820951	0.05396864676455579	-0.09672032633657704	0.14723681741414898	0.17616328201104053
321	-0.06811014479794485	0.0052140900959921094	0.068309432437447	0.015250182224386219	-0.13550660315352245	0.13636204587818124	-0.0018334978555057866	0.15817256759198503	0.1581831939651846
322	0.07723720045520388	0.06896624994126073	0.10354674676259894	-0.10246982095991741	-0.0693754964313919	0.12374580280825527	-0.06548531741156156	0.022004458645318956	0.06908344951409505
323	0.059677576849851276	0.0012067437829403416	0.05968977642132336	-0.08894133387843087	-0.03730760443846392	0.09644904468687808	-0.04842734663113408	0.10462957728785881	0.11529334909338021
324	-0.07607647027623837	0.11038474059072355	0.13406125571906566	-0.04153331325288336	0.018785837728602036	0.04558424957073994	0.0004965848705216556	0.0038901015211763234	0.003921668825728322
325	-0.03683164119694764	-0.07927291594710455	0.08741146947636444	0.01413376442936976	0.23350028048067525	0.2339276475355124	-0.10022239910636178	-0.05589879274469649	0.11475715364607735
326	0.018591697501490534	0.054724964882326595	0.057796825149473464	-0.045958979447546684	-0.054890678085559565	0.07159060226421166	0.012350160528249153	0.0031796710350421144	0.01275291233266383
327	-0.09167393705248637	0.05093295301517441	0.10487266773353864	0.011420170953523663	0.09117536578333404	0.09188779913749412	-0.03211162826415362	0.0064085221061927575	0.032744859525744664
328	-0.06070600876020482	0.04727765325217463	0.0769441095641955	0.016134670885351518	-0.04764436907185429	0.05030222170872452	-0.021536168828679307	0.017433700683788803	0.027708130347414574
329	-0.04752887151378604	0.11508997008335793	0.12451784948818466	-0.01225639285764612	-0.06290684654431779	0.06408970672449131	-0.019312298411050043	-0.024240419437025044	0.030992947655883712
330	0.001821962822133716	0.015095988054304179	0.0152055385916097	-0.03879856637904882	0.11645112965850381	0.12274442696844172	-0.034897556688405974	0.08501668816685873	0.09190036305522088
331	-0.15285969704824762	-0.07575961621543963	0.17060365304058628	-0.08697984852820097	-0.0739730106917835	0.1141818740466082	0.07791066547933943	0.08488873283322022	0.11522225808177591
332	0.02917901897461668	0.03397190923937485	0.04478287357561329	-0.01957072552036372	0.08749252788905701	0.08965464702853296	0.010689198993643494	0.03382881110601756	0.03547742149554173
333	-0.05542176368323717	-0.0064112366692143504	0.055791359952857084	0.03444994612511954	0.08216038270637972	0.08909055659542385	-0.11652190286849083	0.034634404811690285	0.1215602560245496
334	-0.06529951575943621	0.046077533517543894	0.07991974633016073	-0.043728435050719876	0.06019230459224742	0.07439952663902451	0.04021829900335123	0.04286531614326799	0.05877879637067497
335	-0.12606860045219295	-0.027731008530489903	0.12908253504673964	-0.1781780247251262	0.013796868489935341	0.1787113932436213	-0.02488088781610871	-0.03352436156598277	0.04174854963857463
336	-0.003396849319283207	0.017781210487683025	0.0181027630958703	-0.07477144935569575	0.0711665836527402	0.10322525014527136	0.024466280393960274	-0.04571303598738158	0.051848630989636824
337	-0.08664334732463534	-0.015262674605127374	0.08797737704500738	0.003865279975374404	-0.06732134712516823	0.06743221906503913	-0.01589392996221608	0.14033216555438136	0.14122936556830568
338	-0.018739765159591297	0.13132698017685726	0.13265728219969417	-0.1397665057027607	0.07532106501230008	0.15877008203986975	0.023679230082792126	0.11906594450779172	0.12139771447126319
339	0.06794381961491373	-0.0049813431670940435	0.0681261800162925	-0.08204734101410407	0.001493666924959954	0.08206093594620649	-0.08477649882091223	0.0340134965590781	0.0913453485433525
340	-0.09546389598394764	0.06654475993469895	0.11636821091346507	0.12037731440920506	-0.05204071554868822	0.1311447059518305	-0.03876975427007016	-0.07230859777657087	0.08204649388350202
341	-0.21696425858594043	0.07742768438100482	0.23036609084748416	-0.10741053440793079	0.09524137805744426	0.14355466901525116	-0.0206581592710887	0.0814534120855493	0.08403224312636179
342	-0.1274870670502822	-0.15950448657245167	0.20419263821652478	-0.047907757945616074	-0.016736435071422785	0.05074703469441038	-0.18930696576406122	0.11793331648642635	0.22303675576972298
343	0.1410109111365474	-0.005833400071100138	0.14113151886077321	-0.0068100215387643095	-0.026284103954604596	0.027151989136247365	0.00971398749306062	-0.009761475782142514	0.013771273087870016
344	-0.028925250217458665	-0.038877782630932514	0.04845773501145746	0.07745140185264794	-0.031859204252570994	0.08374800621237138	-0.02283465467732894	-0.06909784428351885	0.07277316496389503
345	-0.15498213921703763	-0.01634319397392714	0.15584146901758417	0.0857298022553749	-0.027931951281594165	0.09016536417684472	0.08133935318578027	-0.03917919736198723	0.09028344190719942
346	-0.008327239761588511	0.049563936439432396	0.050258598442645366	-0.09897182747238073	0.08738555589944134	0.13202900443871068	0.14434697101252184	-0.05714985406881257	0.1552486839254246
347	0.03185541728822131	0.0015506722266194464	0.031893137113823064	0.07071691590811735	-0.09933511874176777	0.12193583563086301	0.03978888914433328	-0.06754828421486031	0.07839595907769475
348	-0.11751718926621826	0.016095944698662948	0.11861437184748981	-0.01882563151822664	0.004695200978056858	0.019402301777995165	0.0055732422632344516	0.008706710335422196	0.010337689983243373
349	-0.24644842734254893	-0.024227530126889073	0.24763642816771714	-0.15471527057531573	0.026814300530779083	0.15702172353578372	-0.04742250104953713	-0.0018221016608860868	0.047457493193972584
350	0.10624569328359237	0.05901602167503093	0.12153615986881808	0.0916948257188305	0.007912246064372823	0.09203556215610292	0.09123477348149141	0.05845659233771204	0.10835569703507288
351	-0.07472477836436917	-0.00548795611722171	0.07492603128385118	-0.09611366743410477	0.02384758181225801	0.09902799718224149	0.07673056041103872	-0.15760081748680188	0.17528718314098238
352	-0.037470893616335564	0.042907084276689024	0.05696565412187971	0.053763171219366426	-0.02871194674153136	0.060949605948286856	0.06036796536796536	-0.062284456482317445	0.08673894605058077
353	-0.12868223030240739	-0.12970186591365815	0.18270656916785002	0.1312354816762147	-0.09430237567081198	0.161603495345698	0.13287000246487554	0.052787360118314024	0.14297182569750097
354	0.041814998342506605	-0.00034787861253064993	0.04181644540025953	0.05196009411506673	-0.10775891189979858	0.1196320796202889	0.04404185804439502	-0.042578983509687786	0.06125891850760105
355	0.05035473429381374	-0.019828454121146588	0.054118082547656814	-0.017275862786796693	0.03121128155571698	0.03567351302266804	-0.01087841197241242	-0.046630406507375315	0.04788250889505056
356	0.037552714725751224	0.09372456681262518	0.10096782065335418	0.016626888590925773	0.05228260671829538	0.0548627778140608	-0.11719626978023762	0.025529953318097633	0.1199447546449051
357	0.02744020943297127	0.010779614874413684	0.029481607665899193	0.011292226140542613	0.011742567318368428	0.016291171180598654	-0.050456969504045227	0.01688869542205918	0.053208399755971164
358	-0.07996892090553895	0.00609685042465154	0.0802009968510175	0.03553764894435838	0.05202945517785637	0.06300784632565234	-0.10685677867416414	0.05412010469885964	0.11978045283448727
359	-0.07739195599492482	-0.04207198347271083	0.08808840244917848	-0.09195992315937469	0.033798286398374094	0.09797423962932611	-0.03190560295040641	0.08168497005001636	0.08769493618049479
360	-0.1436520827060548	-0.00792758955888125	0.1438706625480028	-0.10478110858109958	0.06027158560864038	0.12087905007594925	0.25906071900329297	-0.016996644982046623	0.25961768443453315
361	-0.043224049900104033	0.015064605922372779	0.04577401928346552	-0.14815135072814659	0.08067979564337029	0.16869514559592488	-0.13218689831180555	0.12114035866640148	0.17929964468207965
362	-0.04584470418865458	0.04521481224807433	0.06439034204579018	-0.11068597724257828	-0.018559719693162065	0.11223122895715483	-0.12226775221941506	0.0015024168572172858	0.1222769826631371
363	-0.03729991451878018	0.062373263841132606	0.07267535803354429	0.10191633529578746	0.16584683626393662	0.19465896459932272	0.09622790611599512	-0.002986219468185257	0.0962742303120671
364	-0.04078523580587226	-0.0903883655428763	0.09916396565917092	-0.053829692057938375	0.011102011714525128	0.05496262740410003	0.0020432855716802454	0.00818596219759402	0.008437119948648056
365	-0.10481836802207316	0.018764865010710455	0.10648478968228728	-0.08970112245079985	-0.05374830780086458	0.10457137256625194	-0.025868303864684094	-0.07893622653570652	0.0830668225257955
366	0.028881894798818992	0.20404084778302883	0.2060748199348654	-0.12030133495173853	0.061884465403101475	0.13528524771532943	-0.10571733598677426	-0.10317744121130368	0.14772183150452928
367	-0.036447286416882406	-0.022040583797390104	0.042593333061455	-0.04339511561567128	0.018161463090731984	0.04704226611137582	-0.11933408481612877	0.08309431109082568	0.14541419578074877
368	-0.03809322143036873	0.04015648187223487	0.05535012696731807	-0.1349040449030071	0.08566424796976484	0.15980445773324947	-0.1293360615068475	0.14789569127145474	0.19647125057566184
369	0.0723989398870905	-0.021060760604156934	0.07540001415119331	-0.052193478989225696	-0.14911577821274694	0.1579863113088975	0.18189810665241843	0.002621084807511031	0.18191699010620957
370	-0.09869667595006841	-0.0103428673234832	0.0992371339170171	-0.05625513133908816	-0.09638359455811342	0.11159944938000746	0.10594683362414042	-0.06969388278764241	0.12681470282660023
371	-0.06388305760552218	0.06058710288444989	0.08804454602620984	-0.037953277192155944	-0.07073976797597314	0.08027805442908503	-0.03418495006719611	0.14635698210566464	0.15029629743335174
372	-0.017725671264160865	-0.040486503645934514	0.044196791730139955	0.17045561001421689	0.11755205743587209	0.2070594146440228	0.05814607698893627	-0.0837691080022942	0.10197171041373845
373	0.009473932100426775	0.012418756755140314	0.015619888245017635	-0.03200213608814483	0.11024624961156473	0.11479709172108664	0.05818327151375953	-0.008410285615300854	0.05878797486029602
374	0.14864691247725378	-0.02015034305808291	0.1500064695750779	0.0778099536913386	0.029112523472779796	0.08307784251171554	0.027076116359925528	-0.09462540613594722	0.09842298290302517
375	-0.13230926196282455	0.034116162335012856	0.1366369398574788	-0.10466829172873501	0.10042272303224545	0.14505231675027688	0.1203090185529374	-0.04781586366676397	0.12946280069336363
376	-0.17853967581789829	0.045490986164060096	0.18424398406281525	-0.06556895438466787	0.14867621540972087	0.16249278386333463	0.040314782855991264	-0.12067954878157315	0.12723535362017044
377	0.004769074040834939	-0.0010143597473714662	0.004875755623906226	0.06478264120498366	0.04033135758205707	0.07631126395169588	0.09401136291557553	0.04066644315370744	0.10242995634099318
378	-0.15429210501393076	-0.02965086095972701	0.15711533096831418	-0.08361442132902444	-0.1467096433941516	0.1688641196910307	-0.07946966137599783	-0.12096308307162598	0.14473249305324928
379	-0.05723096176096105	-0.002337153513766817	0.05727866331044657	0.002234576342184732	0.07878785742839851	0.07881953951645938	-0.04289243572769202	-0.01360970408445347	0.04499983430992363
380	-0.03371202422113621	-0.1482943462895676	0.1520779856472878	-0.007273228005423321	0.12116107072913528	0.12137917822200558	0.055427832673516884	-0.037517220707927255	0.06693120710498736
381	-0.05037065776094007	0.017545341356601823	0.053338936684090676	-0.02323429076386653	0.016258919539757458	0.028358151066319545	-0.11208642857262201	0.04391737892077898	0.1203831534785361
382	0.0015330512695943077	0.05051910103536377	0.050542356648819786	0.03261632600895883	0.15293811428268617	0.1563774009333403	-0.09054523895229424	0.03739985601456793	0.09796524652568622
383	-0.0496740118078158	-0.008030605107791897	0.05031896329894245	-0.0020857217502142913	-0.0016864343736259833	0.0026822185063607755	0.07384239920643751	-0.048264718528590315	0.08821668195532482
384	0.03410757811956622	0.05936956295506449	0.06846949605961532	-0.10028051907053831	0.14428452549102444	0.1757105768052301	-0.07273501825901532	-0.07834028745819832	0.10689987614666557
385	0.10904935221130786	-0.16131885558543463	0.19471911664009825	-0.1412573845908465	0.0353873450499916	0.14562250132151106	-0.08323346857118005	-0.07157660820166799	0.10977714303098211
386	-0.026129169836123685	-0.013764844136566057	0.02953310770015497	-0.10195101815900749	0.002766531549254821	0.10198854739857462	0.06332180635084811	0.07656340151906936	0.09935595408280543
387	-0.19742454833726822	-0.0360143308235398	0.2006825461041436	0.098045273884285	0.08750871586122878	0.1314178491785866	0.06310605220861276	-0.11551571246466774	0.13162922795327772
388	0.047116198547334245	0.04996998543410773	0.0686799505666447	0.07354260752744955	-0.022549544373423686	0.07692201943127523	-0.11080808858570451	-0.006098764070430714	0.11097579654683318
389	-0.0934853455120072	0.058707453991723745	0.11039055656934485	0.09820372847832907	-0.031321472224456345	0.10307767415571992	0.14284515522810887	-0.0475076316785953	0.1505380797002924
390	-0.022928962629155992	0.018786608825906995	0.029642435770814764	-0.07334295285840138	-0.0412492740912808	0.08414684395179238	-0.020640857130668138	-0.11625667601834039	0.11807480553412744
391	-9.16907391673746e-05	-0.06916991046336841	0.06916997123537101	-0.06286756964570889	-0.025781072928372867	0.06794847337870173	-0.09019515393458134	-0.12940116895884662	0.1577334090204063
392	-0.04120975398520213	-0.10207851320033838	0.11008299905395265	-0.08227315587889907	0.14291535405057032	0.1649050351010347	-0.1051285262405216	-0.09504033740410525	0.14172040348302078
393	0.10102922943751426	0.05454623025378373	0.11481374671892164	-0.02488156819737123	0.017279191711929636	0.03029295136129943	0.06914605277685767	0.02703535386993486	0.07424343050730206
394	-0.1871271685500557	-0.03707177072797564	0.19076397299927614	-0.025893465429822012	-0.05487770213119982	0.06067976386874031	0.09543912082663135	0.03988962422980002	0.10343987579920515
395	-0.07679706889194625	-0.038277816154197945	0.08580781432905114	0.0019198056456319783	-0.09249584384224932	0.09251576504470345	0.05523963434118369	-0.002100941135321398	0.05527957268107059
396	0.04289429240813578	-0.024632890008427267	0.04946412428580871	-0.0021575397590563455	-0.05465696548486347	0.054699532482695545	-0.04761415498885656	-0.09412938087589319	0.10548672001433082
397	-0.0632652960483507	-0.13537973223669508	0.1494328263286374	0.08595546855884513	0.08982327428620554	0.12432442711979624	0.04389726344015721	-0.0026305303500490807	0.04397600968092821
398	-0.0019884487004906298	-0.02000751104070956	0.020106079336325067	-0.04422865224649884	-0.09791289785384662	0.10743886282756128	-0.01625172174835525	-0.0007566068082849247	0.016269324314436236
399	-0.059702150795587994	0.06493755873020196	0.08821129940918883	0.05053780016999709	0.04540027301096759	0.06793566099989719	-0.06547029875651185	0.05034703256282165	0.08259045772453825
400	-0.05708180595552816	0.031144301919930045	0.06502538053117667	-0.01466275122966212	0.0840572724296597	0.08532655695583284	0.033966889172414215	-0.016840724509942905	0.037912525134457364
401	-0.05915710681332977	-0.0017402148540974925	0.05918269708506135	-0.1157539687161509	0.04295618397605376	0.12346746541224622	-0.03315248207744003	-0.011690105673244541	0.03515317394697962
402	0.09504262972409973	-0.0300597525195518	0.09968294832321638	-0.025151415505157843	0.03960993895052902	0.04692058147101046	0.08801877475647873	-0.16373969841280042	0.18589780403745113
403	-0.010535387884791237	-0.03797726353988909	0.03941150775929786	0.16134815387634296	0.10684875359511956	0.1935197222614135	-0.08179065165865038	0.024573963091262085	0.08540251963939588
404	-0.035753797196284	-0.07722368829556038	0.08509895444670794	-0.05568666137081873	0.1313022389348438	0.14262286704428237	-0.019434714472687197	0.04612060429152028	0.0500481594751483
405	-0.021249313944443855	0.0811398009623385	0.0838761029335379	-0.025457810225887754	-0.0651590719945727	0.06995573432315055	0.053062542508205926	0.06306912696769869	0.08242177014541037
406	0.011406633183574972	-0.0714856977497008	0.07239002875635712	0.11289818642984768	-0.0016764648129203173	0.11291063295109813	0.02011681896053066	0.017706638357664152	0.026799467289852413
407	0.04479813020480208	-0.008501684513064631	0.045597709475434	0.015625652058466253	0.03618605122801295	0.03941562260993258	0.14716606156546277	0.05466324397336408	0.15699019051641763
408	-0.08165111949487289	-0.018781361124518562	0.08378332077720235	0.06475170388539621	0.08674551033191347	0.10824770999335802	-0.031765958067898836	-0.04052384812468703	0.05149037151549994
409	-0.015773456854337817	-0.025156881121310384	0.029692938704133	0.09285821927845327	0.019633344176731453	0.09491110098996484	0.13624505169133352	0.11479536192572083	0.1781591682457891
410	-0.0716423705219433	0.09702706704587043	0.120610451427425	-0.05544461345634616	0.08995561908195948	0.10566985646693307	0.06690474261122853	-0.04425247204914533	0.0802154964226684
411	-0.07504506525116089	0.02987833074433119	0.08077423145173616	0.007403635068721534	0.05926410394928789	0.05972476730086777	-0.10944127529244715	-0.07386680343093954	0.1320367274160575
412	-0.0861813613706035	-0.019681917183180624	0.08840025402506563	0.059983728616177574	-0.037559799222553494	0.07077277878067083	0.029283684333543766	0.1600713869113802	0.16272794190267206
413	-0.02898840150553383	-0.0728615908729943	0.07841644499969151	-0.10048092238932059	0.0096052613570129	0.1009389756731521	-0.07652864276942418	-0.07592116043018023	0.10779914547525553
414	-0.010444569179210779	-0.03654192845461894	0.03800528332379341	2.5447008236565864e-05	0.0819888468155353	0.08198885076454933	-0.06661913949775247	-0.036239525978101976	0.0758380708519048
415	-0.03380915159655873	0.09620458414596819	0.1019724508991412	0.12409187843529158	-0.021989636126775642	0.1260251498336232	-0.09727367340014854	0.07776348606691913	0.12453644969260483
416	-0.025876686969731017	0.03531941914023768	0.04378429281070136	-0.03911268802835068	0.012590604608676897	0.041089240552912666	-0.09375942352918723	-0.13678352019577614	0.1658329306792647
417	0.027954766070165237	0.004135284489450584	0.028258972448522473	0.10612841663609335	-0.022043607527894298	0.10839354893409502	0.0094308123359839	-0.06787518443247414	0.06852722731191542
418	-0.028431535482572077	0.05356195330550235	0.06064020985944532	0.10547482733503677	0.07758619058680337	0.1309372222522213	0.07265514293211887	-0.06105396036670532	0.0949018222741052
419	-0.048320741803731096	-0.06955527100121425	0.08469256054999873	0.03530656533155465	0.0039956090205786055	0.03553193559259988	-0.042340352791280726	-0.039638652353747805	0.05799938133214345
420	-0.10296519805902657	-0.03309761580315992	0.10815398366767703	0.05851524965512868	0.08592706962436773	0.10395910607750038	0.1780074916581109	0.012237751860882957	0.1784276594506047
421	-0.18649027641824067	-0.011752415798899516	0.18686022175857023	0.022061746995696015	0.04682626201335932	0.05176310939893275	-0.06345360153562474	0.07116253428483822	0.09534393443571863
422	-0.04681701712500735	-0.027315158328559533	0.054202868623325705	-0.033681700579781926	0.12426118364314807	0.12874509200098563	0.15685319415392926	0.06914318051428814	0.1714167550968156
423	-0.07589596529701986	0.043789338303895864	0.08762250679739472	0.026945113553311553	0.058262246381463004	0.06419134285723545	-0.07043081781423757	-0.07311735983882912	0.10152166472129556
424	-0.18111832080369042	0.0033422007860285227	0.18114915521978747	0.051488437428666746	0.044061210514301764	0.06776761365749384	0.05381246508133084	-0.09412470697366371	0.1084215931491855
425	-0.0422209047263593	0.049525579599313314	0.06507985733358847	-0.06804777637039036	0.0077473216227529	0.06848737738650117	-0.19412472091630212	0.02871131400773266	0.1962364564062519
426	0.007947232434089487	-0.10924568853345913	0.10953437344738412	0.0042081267346756055	-0.11019775960226884	0.11027807829289793	-0.07582270214446267	-0.0259796749025836	0.0801500197662598
427	-0.0007453516842486852	0.02509082974030997	0.02510189805951804	0.037001676473266944	-0.09264263234412791	0.09975861561530197	0.10987718225569622	-0.08026483516992529	0.1360714479430081
428	0.03524458117994696	-0.04367176359130457	0.05611954595080636	-0.03200395959977719	-0.135395350216932	0.1391263968139398	0.12049135639808273	-0.12170077917357625	0.17125783666187472
429	0.014359132516475767	-0.09188424115415049	0.09299945407957938	-0.005631624345457912	0.025482316869100786	0.026097196511993635	-0.016232128044379162	0.03248347028445087	0.03631332844245929
430	-0.08382135998409028	-0.087690300711485	0.12130791082387463	-0.10903448027633958	-0.06845065076572543	0.12874008497504882	0.14397540514904236	0.11856386521268222	0.18651087748976458
431	-0.0860728916880405	0.04995470233359483	0.09951891764272366	-0.00052302343905472	0.047970743356341716	0.047973594525299056	0.09772945260059733	0.01422867953114942	0.09875981585043864
432	-0.03433789858589005	-0.04198894034616836	0.05424170342724273	-0.07790697419937977	-0.22615735117425761	0.23920000861007365	-0.0025651762052187324	0.035265739892522734	0.03535891032159913
433	-0.12464798961657225	-0.0491356358678081	0.13398295424264586	-0.08327154615332291	0.039820620445988074	0.09230293717682245	-0.13128727929469358	-0.05282819641485073	0.14151737716990423
434	0.013009546729025007	-0.009464414830374423	0.016087990992541504	-0.14258118420196927	-0.11288156106465085	0.18185609947655973	0.024215932674983467	0.007191550163067028	0.025261230949168757
435	-0.09675228448490096	0.0018976629901623714	0.09677089272023606	-0.261660050671344	0.1086451057020648	0.28331915062406765	-0.051296249379287985	-0.05035015251781064	0.07187797339205451
436	-0.001992118201983914	-0.03317538273037624	0.03323514035230816	0.08711369921050621	-0.06171991971115064	0.10676209570484008	-0.013939929363895728	0.052483623723988126	0.05430333682078452
437	-0.10503410180205112	0.05549368901081712	0.1187927273085054	-0.073238295374527	-0.0033714992245371268	0.07331585719602218	0.08091164880793841	-0.1081448093589297	0.13506292868177563
438	-0.07822270206353185	0.01393879848197456	0.07945490054893509	-0.024759615648743828	0.06283099202839233	0.06753348892472105	0.1438602938689742	0.05188318291167923	0.15293020898800333
439	-0.13033926844984317	0.014264993050891085	0.1311175614735961	-0.029652876999904574	0.03627114093959732	0.04684964012061995	-0.03296295039742795	0.10007433586626936	0.1053633180854617
440	-0.012940140287760067	0.04021310558855226	0.04224382903742231	0.008070570256363652	0.0033955311244055464	0.008755782996380647	-0.04649996335932427	0.039870533032969065	0.061252803990932345
441	0.0004389654151000187	0.1238279402420322	0.12382871829757407	0.029346404117052367	-0.07725553938509981	0.08264157428488433	-0.054587748567093544	0.12274412337440373	0.1343351856982193
442	-0.004349012890314412	-0.046346606684708115	0.04655020799424157	0.06959476339821462	-0.007698904319817268	0.07001931319414076	-0.061675397742763344	0.018288776680478666	0.06432988449543865
443	-0.07006066829923376	-0.0001369923901308687	0.07006080223241959	-0.017890002649202465	0.0778734913408045	0.07990202030233544	0.1412524026638343	0.023831480056986543	0.14324866735859196
444	-0.12711066979083324	0.04930325370518536	0.13633757075946498	0.028467218987283303	-0.032800153816243294	0.04343077995200135	0.02339111604915877	0.10033098272187203	0.10302160163752938
445	0.009635311485400271	-0.09955470564130584	0.10001989123543245	-0.08803812758511369	0.018982813832493235	0.0900614186524499	-0.0024848016691741913	-0.01282989562042448	0.013068299849870221
446	0.07555837342362104	0.0797228254094269	0.10983986837977058	0.10908052275627939	0.007801980405365316	0.10935918499618076	0.033371543806042965	0.05719444248740768	0.06621830704151255
447	-0.135129916803194	0.004382301302999527	0.13520095776268895	0.1641699094895313	-0.020302946027018952	0.16542058154648395	0.03282572979746191	0.011508815263714198	0.03478478640886385
448	-0.0014318843223209378	0.01617856881891217	0.016241809681829967	0.021295498075244893	0.06218841570680761	0.06573353243509339	-0.08388907771516387	-0.04130543171637794	0.09350677007135452
449	-0.09948534469298968	-0.03930485401660063	0.10696824462404372	0.03705013823095534	-0.09073690820433974	0.0980096895894262	0.12996705254570465	-0.05831845675284113	0.14245166599745668
450	-0.034362977051694915	0.021289128304029237	0.04042327517409655	0.0538292539180181	0.04522240930470801	0.0703040175288227	-0.06849847886223566	0.2514348373454713	0.26059838648269434
451	-0.06030845544215747	0.038877424815904775	0.07175349439668441	0.09690144548551138	0.07291849603890653	0.12127240907047886	0.09417164764770926	0.0681700350726526	0.11625598007195581
452	0.04776695474162452	-0.10736400878225157	0.11751047760554714	0.05556653026668548	0.022817221980233247	0.06006883472129048	-0.026922648259746395	0.07485806383450345	0.07955223887715933
453	-0.22131664356672706	0.0034857784824182726	0.22134409269567196	-0.010324602195601572	0.03857910410784977	0.03993675855977462	0.06315305401166829	-0.04085908825814482	0.0752181715032183
454	-0.09373004722910509	-0.06859455572533177	0.11614876163233905	0.008756963580764148	0.01166248607067889	0.014584169242833433	-0.02748086831915607	0.11997251658369375	0.12307966062270186
455	-0.04854442998841971	-0.16368337034013758	0.1707302182064066	-0.04138407519293618	0.016486018838756212	0.04454694710893689	-0.04193579444283407	0.0768384612199263	0.0875371919711716
456	-0.08470667696827297	0.12970755472067141	0.15491698058838907	-0.055552588410330755	-0.08539150982561414	0.10187148781374292	0.05442388404695004	-0.03140545686324243	0.06283519615267262
457	-0.07691265370534593	0.014856524967077017	0.0783343643243235	0.007393556028220933	0.007337786196051643	0.010416706629324268	-0.004947323717912128	0.023252225573489015	0.023772715580897195
458	-0.03613364699234076	-0.011877138725462642	0.03803560002512094	0.04855191834305465	0.09714133393900966	0.1085989297103836	-0.011893599372543865	-0.12254427713193414	0.12312009407006987
459	-0.11286100847695281	-0.025799800252881817	0.11577234958107836	0.19113109297089742	-0.04347616361041961	0.196013447249238	0.1401609676708427	0.2252824774950413	0.26532487920421405
460	-0.12599325397846153	-0.015423585680658027	0.12693378999828892	0.11443331202491186	0.08355766248726242	0.14169285748168853	-0.15699570088048156	-0.0023632676124061775	0.15701348709191032
461	0.04113464818461944	0.0037640994713581664	0.04130650948824766	-0.11654882585694144	0.035384755766213354	0.12180192834789699	-0.011702095187812067	0.02409369051277345	0.026785162950968278
462	0.0017521500993351376	0.03491208515979935	0.03495602552029738	-0.15678235547813996	-0.09630823306263867	0.1839999531111934	0.12810762114711777	0.11431115435738545	0.1716933388530011
463	-0.07659899593742031	-0.12836009600691436	0.14947816036306175	-0.09118358130619562	-0.196198758100986	0.21635248595796813	-0.10760371557828886	-0.009052140411135204	0.10798379902687344
464	-0.16423603792431354	-0.00938008673833118	0.16450368439732643	-0.011287026627763663	-0.11208863213483486	0.1126554855475497	0.06845803246107983	-0.06675329579330905	0.09561644580150044
465	-0.01776183659124638	-0.10922627035526179	0.11066101831636506	-0.027297921317725283	-0.035662527286486036	0.04491093809672741	-0.0034894002378314647	0.016499531451686672	0.01686447307641054
466	-0.18405212706719765	-0.075107268598461	0.1987870400058345	0.03201972254659946	-0.0595946475292309	0.06765193748958323	0.07575103438797506	0.026731713756636723	0.08032934539267042
467	-0.059665696336498465	0.042788731597515485	0.07342255015350166	-0.012533876230133523	0.043407230529206545	0.04518059003120684	0.025903825070657697	0.08254830371242067	0.08651722718100296
468	-0.04320929740638352	0.03454520244458715	0.055321012231256315	0.020889593680741034	0.008862715235551514	0.022691911455250582	-0.004712129200673936	-0.038898808896137525	0.03918317872687299
469	-0.11604263379057973	0.01475001270448673	0.11697630414676777	-0.04311941054171436	0.0132234282398379	0.04510147026294209	-0.05814010897782641	0.06237290967454936	0.08526811909044918
470	0.026533001602945083	0.029260220834520043	0.039498869570492354	-0.04212798691895194	-0.011359838938556887	0.043632708173494565	-0.05715643636833379	0.01786987318879583	0.05988481098000588
471	0.0286300764626139	-0.0064720683248975005	0.029352494726296436	0.029416806313499095	-0.044055497552159185	0.05297391205352144	0.1335978103335272	0.0025126731562768283	0.13362143709863092
472	-0.05382403278367998	-0.17273441069928516	0.1809259603946542	0.01789676272538513	0.09717875534384127	0.098812977924091	-0.05446749127573255	0.05308339314509604	0.07605625703167906
473	-0.11574035622294636	-0.11393182796739933	0.1624077937865286	0.06413215533649612	0.09629896877929603	0.11569971796015882	0.053748031848959224	0.047464030749743175	0.07170554471342716
474	-0.010157044386349099	-0.010728050115152071	0.0147735104135571	-0.061593117994020355	-0.1173320371424184	0.13251610892346322	0.031659392627467114	-0.02092010089368994	0.03794690715911226
475	0.03723806258819462	0.07343192030945446	0.0823341983968774	0.19053203058750814	-0.0023725689806908604	0.19054680202870705	0.07722095218510798	0.02376586300662631	0.08079536930310091
476	-0.049858614093751634	-0.01922264464150277	0.0534358631104911	-0.02395728386004274	-0.12412281450075284	0.12641370388347523	0.06154294480553067	0.14645628044257702	0.15886149985572767
477	0.03458485674600561	-0.0277171708234698	0.04432103196676647	-0.03284451795089658	0.055777898689833315	0.0647297176085303	0.029669716556805885	-0.07779496022036897	0.08326072253019422
478	-0.002902045676977499	0.08834764781263528	0.08839529819586958	-0.07110323625068875	0.11129603623898618	0.13206997345282911	-0.0023045146297087076	0.08889814577293217	0.08892801082642093
479	-0.046832738106982894	-0.06349292634320554	0.0788964958297957	0.013421292708738054	-0.06644682189246104	0.06778872500336663	-0.007098483170707347	-0.05838559511557518	0.05881552669427259
480	-0.06519092010692368	-0.019175861789017173	0.06795270222543615	0.10334755841221803	0.0020110440434758852	0.10336712305134364	0.11859297175099708	-0.1309498428568803	0.1766696190434972
481	-0.11225407743480824	-0.004366682203517589	0.11233897727060915	-0.03814876342373872	-0.00799513774208693	0.038977562497869565	0.045198417813842096	-0.005697525629108968	0.045556105750700335
482	-0.04252693447250863	0.05997357781886822	0.07352122273211242	0.03573985384976466	0.045138580532754824	0.057574548245857136	-0.12617084593091735	0.07585385145692544	0.14721714962521382
483	-0.0012016901690169017	-0.06466306630663067	0.06467423137106483	0.011697043603263596	0.07925036967476408	0.08010893784493349	0.09587296222800211	-0.0666324668829938	0.11675406001199781
484	0.03900115059758724	-0.20912734291308901	0.21273301413232595	-0.05476149830728793	-0.04827119180916574	0.07299951818701524	0.012750665014526708	0.0017732311036492273	0.012873375892112543
485	-0.00261586965781852	0.030765349130466225	0.030876357965054335	0.03630184146733257	-0.04469862583603493	0.05758290410833059	0.08127590606465178	0.06535125773529998	0.10429074644576913
486	0.013905424012876174	0.053755195874309686	0.05552460626121787	-0.02447487708239084	-0.015959005920925078	0.029218307243614614	-0.029236410378786812	0.014683428553094124	0.032716521299041755
487	-0.08882132963020781	0.06298298876713414	0.10888565319324203	-0.09562588692655355	0.11421586748870101	0.14896165492060873	0.07230932554233399	0.18093334279608558	0.1948474097742976
488	-0.03634602658843245	-0.07571966802360959	0.08399108151686513	0.14094262876602184	0.09562874575171788	0.17032228749498216	-0.047367154876056784	0.022502374980350882	0.05244048284301615
489	0.0956878433211613	0.017500407481649025	0.09727501026203425	0.0674012055364307	0.038686464588527904	0.0777146385832399	0.13451314945744092	0.060252218899608405	0.14739103520664398
490	-0.049512283811731554	-0.13432417445058067	0.14315882819471346	0.07366429148085309	0.011165030123785686	0.07450560876230142	0.036984781774886934	-0.029127838684416603	0.047077649361043986
491	-0.0450345875104295	0.04894136259196915	0.06650842837259899	0.08809535752551173	-0.028937505768482218	0.09272632451277617	-0.12881278712175862	-0.04971603046113328	0.13807395775774603
492	-0.1411085727239525	0.012815043764089519	0.14168928909013032	-0.1001337850827981	0.015606044222851811	0.1013426047193065	0.18431524061507124	-0.021029502607078414	0.1855110452315245
493	0.009316944110121872	0.08531595475884937	0.08582317626355462	-0.10234007698436942	0.05106274737017176	0.11437174269091402	0.09221578329090044	0.11482298276336418	0.14726869340980162
494	-0.0004864928492636832	0.048075304014923596	0.04807776545784666	-0.03123715632086168	0.044553404116276146	0.05441291899321484	-0.04769986838403532	-0.044940084242086814	0.06553539971298071
495	-0.09976363557107729	-0.023958860589090518	0.10260024358200223	-0.0872122313228184	0.015515926296569003	0.0885816982290662	0.17050969966546434	0.09062330629637243	0.19309619707309872
496	0.09402068465352266	0.04578139331018768	0.10457449553375453	-0.007564401016608342	-0.004039826149617477	0.008575567506538474	0.14730014558571086	-0.10579148649529561	0.18135371930141364
497	0.027203484613474854	-0.10219336950029129	0.10575213636110918	0.12192890454003225	0.09505103219149202	0.1546006354547107	-0.15189691206217845	-0.11933045718938065	0.19316425628736747
498	-0.08431656122557828	0.032784116551378945	0.09046590957350227	-0.0736869882039703	-0.048249479586924236	0.08807828626273943	0.07455130829128741	-0.08009217140938549	0.10941962113356526
499	-0.028081704391387814	0.048953741103380535	0.0564362550984923	-0.0727994326646395	0.1613270137344136	0.17699198500711	-0.13236949682611487	-0.045806484929984494	0.1400711167644484
500	-0.10596562353326533	0.04208587262111009	0.11401725327806324	0.05062864187365523	0.07845643781488155	0.09337382937724688	0.07715329111307735	0.0009541619929447119	0.07715919099295974
501	-0.10717769200990111	0.024291073753856623	0.10989592316680598	0.06916186125945953	0.047405384354824644	0.08384887309142193	0.12056796379500674	-0.14271398951489056	0.18682589942759636
502	-0.12912836222105167	-0.003025158652519628	0.12916379335852612	-0.12835256814290508	-0.06383396966381946	0.14334977304453786	-0.04051446593936038	0.007805796888006159	0.04125957362126272
503	-0.02117311247346606	-0.011461663717604733	0.02407634579809612	-0.11747311401830218	-0.14183501778811425	0.184165970765806	-0.01791400446547681	0.027348634846633812	0.032693414993904144
504	-0.08428367827590547	-0.04013919989664973	0.09335359549615399	-0.08549026861325514	-0.0528923502196233	0.10052953167762098	-0.062200854596029226	0.04542056884763629	0.07701931177905472
505	-0.14189648241890757	-0.034383588709402696	0.1460028865995351	-0.019312736095507387	0.12821717539381966	0.12966351006148272	0.02983857497467464	0.04341915602743645	0.052683618579726955
506	-0.1790251698352011	-0.05635817944075051	0.1876865893568276	-0.0011484971401464095	0.0011415486467678535	0.0016193143591847752	-0.04167301353907664	-0.129172001619072	0.13572783818990708
507	-0.19955392735149463	-0.002005616920876179	0.19956400582429412	0.03763790785920754	-0.058005281501659386	0.06914640113632049	0.04560293443143754	0.035068983104010604	0.05752791674228585
508	-0.09793673940080921	0.051957485161920065	0.11086561770365581	-0.17896554952663807	0.02016184450037887	0.18009766209206882	-0.08134171200207417	-0.0017581525504798772	0.08136071049234475
509	-0.06003934585145991	0.24454682180083304	0.25180919582723665	-0.09096775650196329	0.10916771175638704	0.1421010978603828	-0.18373038859241547	0.011639819733215017	0.18409872649136316
510	-0.011127576321252426	-0.03441148809250932	0.036165915825901715	0.1825679378967404	-0.08948499735921633	0.2033190023097866	0.10306822091190565	0.019572229200502438	0.10491010588986358
511	0.03137685629534058	-0.09009854610696676	0.09540573945820904	0.031237290031776044	0.19875828008755103	0.2011979676634202	-0.08695546300639927	0.1759162903624338	0.19623402804186993
512	-0.0640925532905479	-0.008143474493349907	0.06460782896929414	-0.06032113922765449	-0.0918738107117007	0.10990649176646249	0.03404666152906308	-0.02451198162551187	0.04195250176668866
513	-0.07185012881262363	0.14696025210470626	0.1635840967486431	-0.005159285874365018	0.0860392318802085	0.08619377966692092	-0.011265929036312877	-0.18966280451264406	0.1899971067481099
514	-0.08527810147057277	0.1313070798808851	0.15656916624058023	-0.10434703320328131	-0.11298963264950491	0.15380169187819995	-0.08119160205076055	0.11454599381382145	0.1404024962113035
515	-0.02426766148382546	0.03948455935837497	0.04634597956261775	-0.1387354497469853	-0.1685952179022345	0.21833889373174034	0.040820552828614465	0.0739152228326236	0.08443801098812138
516	-0.007456956559726648	-0.0907400034425335	0.0910458918671493	0.05937422640667167	0.06615071895690078	0.08888878658135445	-0.028107689170713424	-0.060888178148645236	0.06706274993450985
517	-0.11826663050288343	-0.05298121017897069	0.1295916838478991	-0.09554579340012183	-0.1370462217309778	0.16706485425485246	0.1315650820520258	0.20172611226440212	0.24083769469222724
518	-0.18076812495050124	0.0066077753271718866	0.18088885452922301	0.07369396974491513	0.0471692850852925	0.08749710070752095	-0.057452069963304826	0.1641274389356784	0.17389237060507662
519	-0.15486255452952363	-0.05879623668609637	0.16564844775565252	-0.08900460149139597	0.08546087848261291	0.12339117001496555	-0.008018794444380622	0.07423807827955013	0.07466989574776332
520	-0.076175797134375	0.013644489938659392	0.07738813975502726	-0.050064207659566755	-0.05510894780165582	0.07445415378866278	0.031390875079010595	0.03346407124032905	0.04588279745398995
521	-0.03665081461955338	-0.05166335863928186	0.06334338827508304	0.0898993214034779	-0.07024032264067316	0.11408589270138392	0.0001753941494031719	-0.12264374311172548	0.1226438685282006
522	-0.021287113293170155	-0.07957562926515359	0.08237367276807214	0.01626513635521515	0.06204504629943948	0.06414158113855108	-0.1365510139329596	-0.05918729478700537	0.14882646024925542
523	-0.09725961501635376	-0.03742251431752086	0.10421073500832052	0.0019791898237262037	-0.13790954784768122	0.13792374915115316	-0.0776379646290953	-0.029041173777403933	0.08289175668375008
524	0.009453617011234067	0.031512132092828424	0.03289962528101135	0.10028461848566224	0.16100572541365507	0.18968354783900504	-0.05809957858449255	0.06252460164674806	0.08535154856697186
525	0.045497486514028435	0.08138428562703456	0.09323852865697177	-0.02314572478158743	0.07449336032156614	0.07800631581906478	0.01067469895293671	0.00723048704373748	0.012892988041004446
526	-0.04359573305318562	-0.02410150225674548	0.04981435888854265	0.10776723919334148	-0.09611111318278094	0.14439918254819936	-0.10260100546768926	-0.06159216175553191	0.11966854521009442
527	0.0050505131653688275	-0.0525352987266089	0.052777507477405554	0.05753831510391445	-0.1125118066858906	0.12637074166404408	-0.043813921448330045	0.10256213202449763	0.11152869871961618
528	0.039611659629554666	0.05282172493742748	0.0660243758317558	-0.049654100171346575	0.01672604953827118	0.05239551886357097	0.016844848934310874	0.010339190340816684	0.01976481197794179
529	-0.09282799005440923	0.011218788046977126	0.09350345952308126	0.01528615382114218	-0.04194802450018087	0.04464642491971103	0.02070864247289716	0.08438379094214224	0.08688769790273791
530	-0.07737471002151795	-0.08813838509537783	0.11728265292930201	-0.01650702178250642	0.017578350938256337	0.02411390034475217	0.012719221724948796	0.03997667450504438	0.041951318284062
531	0.03638510331808598	-0.015578536514342446	0.03957987548485332	0.02119505580080005	-0.02956956300853135	0.036381168850306796	-0.07881298508236677	0.08550586852431245	0.11628731732089434
532	-0.01705697759079062	-0.12845858126391832	0.1295860624637983	-0.004260040834214336	-0.06034470224878962	0.06049488439037014	0.05754933219361043	0.1578922961854899	0.16805327378738263
533	-0.12484507160395225	-0.0706022171833074	0.14342581697516968	-0.04193553415158544	-0.013784404630505495	0.04414293641791731	-0.012248193481787347	-0.00540774532556136	0.01338887422726156
534	-0.014046157827802037	0.02006401233788756	0.024492021983054578	0.027842106649174293	-0.05642115507079141	0.06291684704581346	-0.02142263572381411	-0.03579346326776091	0.04171452186056776
535	0.04460857208307287	-0.04216683103157747	0.061383762857422745	0.10873538188303788	0.017440590662659336	0.11012519001532994	4.34474705407014e-05	0.10639912798699973	0.10639913685776142
536	-0.044020842521357045	-0.01599623699384198	0.04683710253904778	0.13833361564418137	-0.06676592121744325	0.15360298647228815	-0.1046185049472776	-0.010192019363297139	0.10511378994263966
537	0.10372410599323549	-0.11692332148667775	0.156300202404133	0.14850094257747323	-0.000819914671934	0.14850320604777276	0.04987411009061888	0.03396360615575771	0.06034031322784623
538	0.010164065237511812	-0.1501790914209627	0.1505226485356216	-0.08316402669828761	-0.013267101972338585	0.08421562403389246	-0.033244860646231694	-0.0059307998035468875	0.03376973712804286
539	-0.15447660508539177	-0.012079325499056305	0.1549481578568143	-0.22163979865256886	-0.05140427499094364	0.22752274575104753	0.03224773182425051	-0.022168288778978033	0.039132457566538575
540	-0.04839972091020623	0.05784633979960523	0.07542368336535446	0.034982718779083204	0.021665757128723675	0.041148458599773355	-0.02990242485329624	-0.10346677175053003	0.1077011043053102
541	-0.10365707696643764	0.06320037439631926	0.12140460011490876	0.06362395716649792	-0.05810863602403633	0.08616624342570758	0.09186966874768321	0.1112917311530479	0.14431176479709248
542	-0.033884299740572305	0.013414477745479549	0.03644302377812404	0.032185751373098336	-0.031820578307416046	0.04526004634630081	-0.0872124391631376	0.11491877883825295	0.14426480954986656
543	-0.04123192325067464	0.06490929707931183	0.07689790856895838	-0.07791081601177537	0.07395884651192719	0.10742442100842581	0.0913653761022945	-0.07457843479078441	0.11793886079726651
544	-0.002627333598167919	0.03531872021252462	0.03541630809791807	-0.03571704710661512	-0.07067908881399033	0.07919116774989554	-0.020144033872646933	0.055934101154845935	0.059450868561046984
545	-0.13772224442781814	0.01402394613913915	0.13843441651391883	0.03649716632317277	-0.13905448723633443	0.14376436822168848	-0.05968939672697889	0.03518012373765466	0.06928538942538585
546	-0.15309312659192742	0.027178142487961778	0.15548683815290565	0.031169263284022482	-0.03496979584508698	0.046844525775332324	0.0032049705561530773	0.013269651479438888	0.013651208248780869
547	0.016105762233553124	0.16514735520411664	0.16593084254603913	-0.07767003245738884	-0.09334157062519528	0.12143015584569655	-0.13882636727434416	0.0015698554913294797	0.13883524299274574
548	0.04727926522831644	-0.09527736095028791	0.10636307832223049	0.001957859838009233	-0.0028466060250926877	0.00345490680154813	-0.053094613776562265	0.10138128624575868	0.11444301294935734
549	-0.08696129300905593	0.07305775513999804	0.11357685533550746	-0.062437371993432515	0.20828160175358418	0.2174388443919	0.01805933885660287	-0.11498576197231038	0.11639529705400656
550	-0.021575222713123614	0.02856419159874706	0.035796693657526774	0.042192242102229514	-0.16547646649663808	0.1707707418085022	0.19592908040172813	-0.09870374235538351	0.21938694879601378
551	0.011100088221724166	-0.00954802292606556	0.014641608529349948	0.0835634690569582	-0.022783725132145955	0.0866138065883863	-0.11074784214700573	0.054374250246880036	0.12337602534580384
552	-0.06364643282296938	-0.1441355425887433	0.15756244174434525	-0.0843305403529508	0.12768632594644405	0.15302103734428876	0.06616388861163788	0.0366901553714609	0.07565598229747049
553	-0.16106040878974542	-0.10807920086403215	0.19396280297760113	0.028163097484033124	-0.045892470452792995	0.053844952448262325	0.12306911421546286	0.0712658930154107	0.14221404424691186
554	-0.028759607699973364	0.0011054927923750137	0.028780846918920928	0.18370717820773277	0.000381821614211826	0.18370757500112175	0.0298083254887841	0.12007778033237754	0.12372230840877489
555	-0.14081517072971295	0.18132988727044314	0.22958536609538038	-0.030816280515786065	0.0038961971604352117	0.031061608090061907	0.007315826923191269	-0.043172064002980945	0.0437875374261624
556	-0.05885214278556556	0.023987525933513706	0.06355293943527388	0.03480218489566128	-0.04033107736972328	0.05327089144471303	0.028144975724469813	-0.10168935886903673	0.10551239437017215
557	0.041394567174333735	0.04475988955914587	0.06096685907029625	0.018663945561274726	-0.01547301120430724	0.0242436989678317	0.19298887939972575	-0.1768616031094348	0.26177229461194157
558	-0.0597779368631113	0.07255572442917062	0.09400922764841686	0.024019168414548965	-0.073576958392506	0.07739825099844974	-0.02208416000526875	-0.12871487844835391	0.13059567396017693
559	-0.07496295588870916	-0.03891950326923512	0.08446403074857697	0.08688123173262056	0.0809263196563143	0.1187325466773676	-0.21184862144788433	0.042765606219830346	0.2161220384058937
560	-0.071962641680409	0.03272599618822606	0.07905449148615608	0.13878034570217104	0.07308976563067965	0.15685056006645876	0.08523169062726574	0.02393693879214556	0.08852919363645453
561	-0.08209096416354746	0.01352614487113418	0.08319785449382539	-0.0963966725653852	0.10054203185308011	0.13928753946718947	0.0961724830980292	-0.07579617591508414	0.12245083416862089
562	-0.09050047808500862	-0.12073736388922278	0.15089018381768154	0.07134535230875026	-0.025939622783918412	0.07591457914150401	0.01435218884507597	0.007348280559510571	0.016123974442611974
563	-0.06208865493175809	-0.0770313222018436	0.09893849438615474	0.08918465728223351	0.05578034805160515	0.10519196891069042	0.01603795091711013	0.10097461421381833	0.10224034714949415
564	0.029450337060014535	-0.014243192541589365	0.03271377212620478	-0.04207994188201457	0.025831248424735727	0.04937585345058995	-0.053893510519542394	0.084558776476611	0.10027311282363528
565	-0.043508021179769985	-0.09217475072107188	0.10192709442278367	0.0372715897359063	0.03436084689775938	0.050693581457349965	-0.001477262448764015	-0.08280501723865549	0.08281819355815824
566	0.018231444790440025	-0.015881859444675555	0.024178896553964012	0.004496543151096321	-0.03789413605671205	0.03815998490296184	0.04583200518625642	-0.04389880815838029	0.06346399023949968
567	-0.011729333792930561	0.04776599189437621	0.04918503078050879	-0.10982129638393973	0.07961096831972972	0.13564152541258942	0.056340313295879366	0.19186802720517587	0.19996892450049322
568	-0.06411160843304733	0.037681033415015025	0.07436503624080247	0.13829331568583283	-0.10245753660006102	0.17211213777515597	0.16327218703295138	-0.03145685805280763	0.16627489581135677
569	-0.10005989855533022	-0.08521713864431021	0.1314303770732876	0.026051066794048623	0.05595392760538335	0.0617211478796082	0.19124678450067575	0.03513488335985716	0.1944474031982908
570	0.11478978781872046	-0.008692283541401386	0.1151184224207011	-0.02087677315362877	0.12282792837130448	0.12458948448923922	-0.06638542782389945	0.043126164426092156	0.0791636980280008
571	-0.0022198740259691974	-0.015032146800802433	0.015195172856274045	-0.06108737037374935	-0.006622960192196575	0.06144534498956817	-0.09003650164906253	-0.10440062647673645	0.1378624765407059
572	-0.11899653662066484	-0.09530175250955664	0.1524552385426818	0.1811276878322159	-0.08401915922079974	0.1996658669267603	-0.002989935221045755	-0.0074673619972936076	0.008043706100093084
573	-0.007829714664703476	-0.01937558152232165	0.020897789142844868	-0.055026432780783674	0.06043228682036966	0.08173108096016794	0.04558461286021544	-0.08197861674522161	0.09380005614644188
574	0.0954677398007975	-0.09637996351901221	0.13565834552506859	0.06600521653456723	0.036237805360802976	0.07529852021881006	-0.06486645206984536	0.10488123019368195	0.12331962151689263
575	-0.1713492095693044	0.024199479381322216	0.17304960682518883	-0.0588544871747345	-0.03599509182440297	0.06898910998156295	0.04557088519554675	0.1403549555259902	0.1475676764003838
576	-0.06020145321228842	-0.009978153289435241	0.06102277043808171	-0.008147806422236213	0.07440114248614921	0.07484595348272685	0.03796042179526665	0.05244923101467066	0.06474500333543004
577	-0.08289998361838362	0.0033826720146030408	0.08296896862012117	-0.06456263988416468	0.03342588486273354	0.07270229877843652	-0.02853129111320202	0.030971975858170027	0.04211054334896841
578	-0.12838192736988546	0.03341631548349783	0.1326595997871967	-0.044227817062723176	-0.06778301135803645	0.0809360020689026	0.13584378595709865	-0.11642509329704993	0.178908737998972
579	0.09090945221394593	0.10008933052479026	0.1352124350299943	0.02868946345020356	0.024673452026493285	0.03783998609889057	-0.012972583449989972	0.033002917622148284	0.035460971404365944
580	0.002327510714620285	-0.128347245425306	0.12836834779021816	-0.13125175204665496	-0.05954187087376484	0.1441258366930256	0.01904325662069549	-0.07939440731026313	0.08164629529176218
581	-0.0987827080182048	0.01549603396881044	0.09999075193322846	0.030944735284118532	0.027660339270981493	0.04150507210438227	0.062103758349205236	0.19673931170073639	0.20630858821090312
582	0.017757567735507046	0.058128444684660836	0.060780319950941325	-0.02599956473014254	0.15308145454975175	0.15527365872299326	0.011522552723531811	0.08739483377380466	0.08815115536178478
583	-0.03781572350751969	-0.028957114666131517	0.04762922878007438	-0.033203011477104076	0.015410119977309992	0.03660480527012531	0.07404384349223082	0.031803375299282115	0.08058501994495602
584	-0.01236146851076845	0.04829345391805959	0.0498504121856426	0.04395964856986101	0.014136552193997586	0.04617675616930342	0.03926568755504312	-0.03584593031913309	0.05316695345432549
585	-0.011088709237445753	0.003628839181649101	0.011667388154976524	-0.004129602539286948	0.12186180972122526	0.12193176077488835	0.06932966368415709	0.007244562842374295	0.06970714423454343
586	-0.10630448881489546	0.016766514151244867	0.1076185873303498	0.03421069274597398	-0.03071620355198326	0.045976696910568784	0.04824005740057401	-0.1120359499049536	0.12198015088167397
587	-0.016194805872595943	0.11462925252693947	0.11576760026940147	0.14321028450274362	-0.07076547791186089	0.15974022177100805	-0.14164934407402682	-0.053433001700015234	0.15139227968187766
588	-0.03512586892667144	0.11241193354339438	0.11777210820401499	0.07075352077721074	-0.03898308086619467	0.08078206048493357	0.1837613634019969	-0.010192643069441929	0.18404382264042932
589	-0.04919595267787669	-0.1357990082682595	0.14443549565991975	-0.014346972452381855	-0.004335894668636872	0.014987848448890772	-0.0624760000081546	0.12913922135851472	0.14345796969880203
590	-0.036307387780650784	-0.13576960008389619	0.14054042377336015	-0.02657494709634286	0.09624048256492451	0.09984216693112666	-0.062410960515097175	-0.05854483089798999	0.08557233908975062
591	-0.05959260957910584	0.0370777137346217	0.07018572484654048	-0.0371436751031323	-0.05614278265820639	0.06731763992278436	0.08526869872859837	-0.02677548613681556	0.08937380847167292
592	-0.007302846904318505	-0.04171306033642472	0.042347502589150675	-0.06666336631508855	0.018845547898256328	0.06927596324877162	-0.03507076923076923	-0.08561344895104896	0.09251822250633512
593	-0.08631538585933378	-0.012306653336330287	0.08718829940070105	0.11845032872395184	0.020821826774810856	0.1202664909484453	0.1868511723539861	0.035163019913000096	0.19013100373022035
594	0.06931021068878543	-0.08437307851576716	0.10919121614833142	0.17483268744926156	-0.028908984814225047	0.17720665338446037	-0.05558438000819947	0.04751595169766316	0.07312584335671339
595	-0.033709702784987874	0.017194917989924202	0.03784189829451528	-0.04862864058087938	0.07402995831652548	0.08857301740987968	0.11458899866887497	-0.0821033972244066	0.14096668560948764
596	-0.09876260890707171	-0.039017926711834426	0.10619063764297343	-0.0011375486904102285	-0.13560284456146346	0.13560761582663222	0.012584508345672363	-0.08344791105801588	0.08439149074550602
597	0.10561656506263543	-0.08231572432233454	0.13390570296421464	-0.09053853122370767	-0.13948425634835074	0.16629216278946735	0.016669444007068004	0.02616237163001452	0.03102160622552875
598	-0.07589739703933028	-0.03452891145249555	0.08338261571478806	-0.11960728487304166	0.13552815117078318	0.18075890670855363	-0.07201207507825066	-0.0035057991315607115	0.07209736184234804
599	0.0913388542261623	0.017324015883805995	0.09296724056188012	-0.059931399758603524	0.05213886239718975	0.07943697910355497	0.008319280827253776	0.05690801476055516	0.05751289053308203
600	-0.0978681143072006	0.018899088174468885	0.0996761924025674	0.11199798281875192	0.03059959366431122	0.1161028995671099	-0.022256808342752343	-0.0961829775436651	0.09872451917720945
601	-0.0301623924801531	0.06788398718400811	0.07428327965380481	-0.04929861840630168	-0.062274604693935864	0.0794259413954668	-0.09094950884180264	0.048720290540250136	0.10317693477173823
602	0.05933394327040634	0.01235658536895293	0.06060694701101532	-0.09235723024125564	-0.030763160282403803	0.09734592959336907	0.0440409986999512	-0.012107122791044839	0.04567485072516976
603	-0.09594496604545048	0.008988591714185815	0.09636509373454152	-0.04782459373512293	0.04458090804987911	0.06538080091648722	-0.05199782976123406	-0.03208674210263206	0.06110100914583244
604	-0.08607977805350983	-0.08882711065619346	0.12369310319200966	-0.022259024640339138	-0.058057160356615664	0.062177954667333744	0.07020951541354441	0.020226828101700317	0.07306504382849889
605	-0.229672590373449	-0.1643086234824457	0.2823947990306235	0.09515833106822505	0.025280605731135768	0.09845921489542288	0.009757358219669776	-0.06322912883746463	0.06397756460644355
606	0.08279198614068123	-0.05525193735064607	0.09953536833768421	-0.14144101800941944	0.05282216088991679	0.1509825892499568	-0.05805280423517499	-0.08791276565445717	0.10535075910776846
607	-0.01381234802946704	0.04330466476995087	0.04545409716323651	0.038562716827124546	0.04452985288175775	0.058906628886399394	0.02773737404653583	-0.020132768997684798	0.034273755360502554
608	0.03247588856481175	-0.021877275218272194	0.03915735574639964	-0.008064466142173321	0.06669415777838869	0.06717995456925277	-0.04420337618454145	0.22643451247008783	0.23070874908351102
609	-0.15959180284934418	-0.03811131990747727	0.1640792986387802	-0.04222697218422252	0.007203980468156255	0.04283706939594117	0.13697839087206956	0.039547840921598125	0.1425731787099576
610	-0.08594051356002205	0.011360045772957255	0.08668807594429594	-0.10733138113557938	0.052032566720912284	0.11927872138833982	0.07819223163528614	-0.010642852498038587	0.07891321433955945
611	-0.10652894079408702	0.10711971075808804	0.1510729878555612	0.08286220831813744	0.0881589127268051	0.1209881790115499	-0.0002202134891714205	0.003510910284722604	0.003517809689022987
612	-0.015322516329551464	0.06519770750728833	0.06697402907751102	-0.09751135485035123	-0.049773770952368436	0.10948010138637045	-0.015964048067395785	0.06800958906039417	0.06985810643627416
613	-0.07962631015265847	-0.00584476120544352	0.07984053169960743	-0.09361391458483354	-0.054123635960782145	0.10813386598800478	0.0731871929978542	0.18252238631884712	0.19664889200407826
614	0.06709304779740753	0.08405478141202379	0.10754851621927802	0.008941599508779919	0.0614364569155508	0.0620837373239703	0.00150626899109596	0.04583093349092176	0.04585567915670676
615	-0.11535016020843078	-0.10095310172256142	0.1532879258373486	-0.03637116779780014	0.09492465743610808	0.1016540822413847	0.04336514613649558	-0.03225380449782532	0.054044831427469124
616	-0.012896488216118317	-0.09125894960937367	0.09216569476825247	0.00011349988500949735	0.05632852360712431	0.056328637956036695	-0.04595320859455625	-0.152141899014185	0.15893034579896084
617	-0.10212549936856143	-0.058125903315514066	0.11750846036572231	-0.0002983429491719506	0.08075019015434938	0.08075074128748852	-0.06910145274393892	-0.025182442620204394	0.07354703384666651
618	-0.16535537894283242	0.023592406129536073	0.16702994633390947	0.04641276679914525	0.03378265442113489	0.05740568492483706	0.10566337234059156	0.04758260524491193	0.11588292616377795
619	0.016158161430003492	-0.015278932784320798	0.0222380747328955	0.04732797551059806	-0.025074587419305173	0.053559986932225315	0.0824879641879153	0.07868904009798501	0.11400100555437698
620	-0.08350383890033879	0.031955873494209926	0.08940955744142615	-0.19938818223839658	-0.001454361797230806	0.19939348631429585	-0.0055134615108268364	0.003215223129627216	0.006382469553758856
621	0.07695008383851414	0.027089900683606342	0.08157927507524206	0.023405643885013747	0.003622104147253688	0.023684252239106765	-0.06291963623228024	0.013502850782989026	0.06435221521338748
622	0.041431788853319815	-0.07723812109059791	0.08764884755198976	0.17220882018131092	-0.01855242622815451	0.17320528360067483	-0.020839522206907723	-0.06690363966027844	0.07007412279582659
623	0.00844181147085096	0.016339536417941353	0.01839142820073043	0.05148848536053526	-0.09016891451148978	0.1038339889867591	-0.029958425548637972	0.0320251101412704	0.043853334433242186
624	-0.03310107631341248	0.0006149916568414626	0.033106788848276135	0.049526267325773	-0.12209394027509758	0.13175652320520234	0.09090634975902498	0.03264491033337905	0.09659013716309
625	-0.07286935245852945	-0.09615295039831599	0.12064548229430892	0.07435824578103281	-0.06200680054650631	0.09681937837874555	0.03786582446050691	0.011235478839052163	0.03949755241551952
626	-0.054148351095484375	0.017639919464193476	0.056949193893004985	0.050338032505205695	0.03441055451892254	0.06097543586391888	0.053018958090986265	-0.010432881650789658	0.0540356820683624
627	-0.21253913012729506	0.06519109073124298	0.22231230318179965	-0.03492854494378492	-0.01029390631448185	0.03641384021359643	0.06515717224540019	0.12178493838078944	0.1381196159545393
628	-0.06893185684883059	-0.010696411237821337	0.06975682118614826	0.03535829348812599	0.06258399433991146	0.07188160589420999	-0.00450632993215803	0.12334676871380197	0.12342905801144892
629	-0.056581930368329966	-0.011411874629143632	0.05772127620520732	0.0009055903523214062	-0.1116163869700536	0.11162006062592411	0.11025489348821196	-0.014826484799049838	0.11124731992094651
630	-0.04363092991644958	-0.03865994090411186	0.05829450296626223	0.010199509066253169	-0.08080609261367863	0.08144725034452045	0.010783098365226926	0.06479427096871765	0.06568540751736086
631	-0.08212030985292437	-0.14048067551243132	0.16272235704650215	-0.06563260520847002	-0.04561717787775798	0.07992850420207985	0.004517699162585606	-0.016313421193439072	0.016927413173848323
632	-0.07376860077709305	-0.003380766491368365	0.07384602929527959	-0.1062290559399141	-0.09813465091030484	0.144620268410665	0.02169790614118173	0.022801665753771377	0.03147562695258416
633	-0.051979590249538916	-0.017391340577294846	0.054811828372947236	-0.012439635623166075	0.10170577885993289	0.10246370083079526	-0.10173328928101533	-0.03684660995908218	0.10820043813872234
634	-0.13372172841134905	-0.14804036560327838	0.19949298357904952	0.05023968610305867	0.02323083233295629	0.05535067868252199	0.12420274250131995	0.04277280958211039	0.13136146499029563
635	-0.09030555899517481	0.05665078065933977	0.10660396303488733	0.09206424158739786	-0.06422267701627747	0.11225140009015414	0.0619116999210705	0.050198356247361374	0.07970529190118862
636	-0.18591690737469507	0.05616887849156506	0.19421647550805557	-0.07332546224413572	0.09921173064164628	0.12336770610750103	-0.012687235655978686	-0.06843260976232862	0.06959876455421814
637	-0.1249681500981832	0.010715327301731114	0.12542669882503196	-0.02454307769054509	-0.022836724043627264	0.03352429906156005	-0.016862315390351705	0.15556845531212699	0.15647965352890114
638	-0.10913567067279824	-0.12518462341075087	0.16607764615291545	0.03560747129719541	0.034390835873442833	0.049503753436024193	-0.014059570278012634	-0.05310309297624958	0.054932777101167785
639	0.030943428259439392	-0.09536403238844526	0.10025863766195663	-0.04707490150545936	-0.01611498310262213	0.04975679885348832	0.12702643249513873	0.10003154384282865	0.16168495389497994
640	0.0077398958996840765	0.09359665902371742	0.09391613582840794	0.07854672861106973	0.12183453186543518	0.14495944857224996	-0.0478717873115264	0.11599057378801826	0.12548115885691258
641	-0.010922010895132499	-0.03417631593135623	0.035879114992335946	-0.006666651381195202	-0.07143741516563337	0.07174781199580554	-0.011733618286135625	0.006029194221065002	0.013192004436023357
642	-0.022918921876389206	-0.01543023497039788	0.027629135549591875	0.004737246693417914	-0.01092409612980347	0.01190703080064405	-0.09357242552541596	-0.025165600420841854	0.09689740070430677
643	0.032401728622494054	0.011424683921891431	0.03435688315957772	0.0855346696791369	0.01064122267759563	0.08619405627532119	0.13225865888898375	-0.08816557836030506	0.1589513197765896
644	-0.023107187943879004	-0.03917333804717081	0.04548068324499609	0.1261897808969714	0.041491639897866736	0.13283605302868604	-0.11824927265862706	-0.06532240655606636	0.13509221769802413
645	-0.11991233414095881	0.019912282469463444	0.1215543782521907	-0.03263474319504912	0.040563987267463394	0.052062112197275835	0.16428160392118205	-0.11825196544811549	0.20241534704477926
646	-0.04612898950530625	-0.07008153267688319	0.08390056552325319	-0.0009327839310322389	-0.07587797139567566	0.07588370463403171	-0.051446119694437714	-0.12961278739648757	0.1394495532022297
647	-0.10631913248928065	-0.16338690775653258	0.19493342340274772	0.0022203294747176164	0.13507201191028448	0.13509025969502145	-0.11667599182289025	0.02963068027196074	0.12037966722513532
648	-0.03609523852611926	0.017090986231695	0.039937051150897865	0.03447488759858786	0.029887944269530738	0.0456268242111353	0.07397177089931575	-0.02644734574381173	0.07855752660868069
649	-0.10937332432462914	0.08349279696684174	0.13759931402142517	-0.054165517162432106	0.006897689353396713	0.05460294285008538	0.019817811995776036	0.011097602403974496	0.022713486113246133
650	-0.08192931670914744	0.001338948483042156	0.08194025701368056	0.0699591061724929	-0.002844032099376557	0.07001689121230976	0.08738113544390722	-0.012715284022647709	0.08830142286080706
651	-0.035837337717363985	0.0058113131547443235	0.03630545599838823	-0.04490117971502988	-0.20297197813173323	0.20787914721421724	0.04659888177473172	0.011149009790352368	0.047914050151920955
652	-0.09533443034629822	-0.17650117847279903	0.2006023918395293	-0.09786068896610858	-0.1022513878934878	0.14153466278995386	0.01681739679994437	0.07736642743629443	0.0791731578843625
653	0.05083289224858791	0.0007249445227214557	0.0508380613213916	0.053779149574131796	-0.10679005302028056	0.11956718761010973	-0.03536573480176908	-0.09573403787341986	0.10205753870057052
654	-0.07743397673019853	-0.07576168832742518	0.10833214744698288	0.000479040121575502	0.11388260550022178	0.1138836130220552	0.004301348588182571	-0.09016508548194836	0.09026762564532267
655	-0.09145460629617236	-0.009038894180030373	0.09190019924236115	-0.043638028033000854	0.04990063307710917	0.06628989871847181	0.042883380986489396	0.03806573570355988	0.05734095045851327
656	-0.00705841434654994	0.021162428630025838	0.022308509555963602	-0.048400023069004615	0.08964364916831886	0.10187514941973246	0.04429178898910309	0.07040457524569414	0.08317792247574979
657	-0.020249114166615546	-0.12273736391174676	0.12439649160863497	0.0027129582740946807	-0.03918504918838632	0.0392788521025403	-0.11707449631113165	0.04502041287937144	0.1254323533317232
658	0.034159118485487326	-0.05392086277519186	0.06383028135710067	-0.04708789236152909	0.0574422769481596	0.07427573485358471	-0.0199974059380041	0.022913850983127697	0.03041283957683504
659	0.08332003846147787	-0.05523176401331133	0.0999638763016134	-0.018927042747175018	-0.04126004146624244	0.04539409619046771	0.007233098401567365	0.043128108205465795	0.04373044054053334
660	-0.06639155297208651	0.06863999029768088	0.09549495575218146	0.04039565020886773	-0.021852083728351512	0.04592735697890833	-0.08728802226050963	0.08658269850947833	0.12294617729451553
661	-0.07745484713778031	0.034838420485642466	0.0849291992607451	-0.02920226212533271	0.013390447244371705	0.032125942642060215	0.08825621119827898	-0.06212994119091324	0.10793186928549676
662	0.05803038172782257	0.16758804026889856	0.17735071594060953	-0.13712941704431164	0.07157525052790165	0.15468514313612872	-0.08093512409150283	0.011563452456710319	0.08175700425300306
663	0.03286071055761901	0.00998225831249646	0.034343438665471716	0.08161208208889895	-0.10770160405555815	0.13513018707537336	0.0070178588167788235	0.08130072236314725	0.08160305018283197
664	-0.04676085909695559	-0.06354548154926744	0.07889617334708715	-0.04407895642664244	0.07651596063783545	0.0883042843354309	-0.12770778061745866	0.12713941189408878	0.18020462615319205
665	-0.07564072276154558	-0.06448272994531377	0.09939588221394922	-0.03866359669585913	0.011281680269494245	0.040275923566854985	0.025871676372453526	0.01826775537272294	0.031671036053129334
666	-0.034529498103439124	0.04539339655579573	0.05703373291436511	0.015669831287907412	-0.009571222935853113	0.01836169711871108	-0.039313764426594205	0.0007595025157890023	0.03932110015578447
667	-0.09723461747194231	0.11709981428696153	0.152206889926034	-0.029827992046289168	-0.06494079501280835	0.0714633889933096	-0.06536218789935828	0.047481036923034646	0.08078777428718778
668	-0.10324979376473649	-0.14859008699195025	0.18094069156697717	-0.021453662292371972	0.045878633136697655	0.050646901230448786	-0.12967500781174746	-0.046575259432244547	0.13778556688622234
669	-0.010019887540581933	-0.017115802187629467	0.019833023744552182	0.05412034413476894	-0.008193207974859616	0.054737010387717756	-0.1609103470663486	-0.042383932137220526	0.16639873045316567
670	0.10238747149317011	-0.06686183885706225	0.1222853213354427	0.1034898911686377	0.01132226943665972	0.10410740299946394	0.10573199798823556	-0.12102293848811528	0.16070409776630584
671	-0.08783192684126204	-0.05671611530591203	0.10455221235364806	0.07042767673594275	0.14785751849145262	0.16377394000534	0.064388038628169	0.13751589013508603	0.15184347058081765
672	-0.12202389159118189	-0.1405537102831221	0.18613214551336463	-0.055135237765037544	-0.0486138180677489	0.07350644699977962	-0.09033066418525683	0.08248204242884313	0.12232299953558659
673	-0.09540274303952824	-0.09692613135939993	0.1360013173457004	0.1020042213286268	-0.06614100966174785	0.12157094360057796	-0.022829435984089413	0.10483352767711468	0.10729050131572694
674	-0.006140208932110188	0.03961830518261874	0.04009129919662221	0.004687117785437979	0.01244431021734376	0.013297741534563503	0.015703266766384238	0.04302472464352532	0.04580086808988889
675	-0.16729767782702049	0.061842609097185704	0.17836205119436382	-0.016058497203336155	0.04193334445240221	0.04490301448002535	-0.09624247292954934	-0.03681986336510679	0.10304521305630927
676	-0.09949406949581091	-0.04715746623922906	0.11010402575265484	0.04356286887171903	-0.03992352241325966	0.05908985688099636	-0.0815990294673049	0.025171072855825392	0.08539311751376315
677	0.02688896753540741	-0.08272028267566753	0.08698081248794204	-0.10386867830110952	0.15320510614522878	0.18509593966640703	-0.07946131830857292	0.021868364834232972	0.08241557187728216
678	-0.017777818602767195	-0.07147140393941473	0.07364925264620058	-0.04169824890498637	-0.014106219566220754	0.04401964779723511	-0.034306526785357505	-0.019923005946650876	0.03967195414930726
679	-0.038253179146006344	-0.005509276182530502	0.0386478697838814	-0.009944972174993032	0.0200213099709366	0.022355207995313108	0.19230279193508903	0.05869201850448416	0.20105998314473436
680	-0.06488397317450267	-0.059990393947392966	0.088367286599018	-0.041064471081635086	0.016055816115076258	0.044091722764432635	0.08554312311427492	-0.1644100433904471	0.18533291202534075
681	-0.08795993613476269	-0.10916598533270923	0.14019330482763012	0.11539199220423418	0.19420778317200546	0.2259025783594484	0.020922824466685874	-0.015496611591988075	0.02603669630534351
682	-0.13875876813165616	-0.07228961630134081	0.15646016860022172	0.09422738465054908	-0.024896884188216225	0.09746104278307298	0.031787169638274416	0.0205650752648363	0.03785956252072674
683	-0.1296842282259518	0.00944232480709597	0.1300275222724922	0.06468990281865811	-0.10915808301259239	0.12688684176726694	-0.05470616258889985	0.04971432946540987	0.07392076013812672
684	-0.07198402092171208	-0.033704742616801515	0.07948401690228242	-0.14028558820076192	-0.03145387228288374	0.14376853737317394	-0.03528831900232177	-0.015467258514357544	0.03852922973483366
685	0.015925663199373684	0.07020277341588595	0.07198649973170043	0.13431907123718462	-0.01823638185125123	0.1355513870126179	-0.02956116073182918	0.07611564278322638	0.08165447507710011
686	-0.09143916863547456	0.0258528806954097	0.09502364443125638	0.04370420028450972	0.07822317010969335	0.08960424914321063	-0.08369894104810655	0.1060821403816425	0.13512562022253558
687	-0.13900702511584298	0.029756758062741803	0.14215631425287148	0.07327997083899779	-0.1350735558770194	0.15367114115352518	0.11536269215563374	0.0759951507909789	0.1381441771669698
688	0.05401383742007487	0.013134969363127288	0.05558796680049175	-0.023743317194719993	-0.06450756201801006	0.06873842207176784	0.0578448932512133	-0.008475200766066726	0.058462472606531105
689	-0.11070656025880339	-0.01458886541943271	0.11166368021233398	0.005084721782243523	0.121290158959014	0.1213966929364458	-0.04013358449590791	-0.08176291915964476	0.09108171909882237
690	0.0052835181120769546	-0.09699318420727635	0.09713698238213542	-0.022139127590772655	0.009205653937657925	0.023976760308691163	0.02597009609697463	-0.014821384279781476	0.0299018280921928
691	-0.08975866174808261	-0.13451524790898137	0.16171261323354288	-0.023743716093988034	0.017724824739953383	0.029629942052153427	0.19450427175280713	0.0005168179319775314	0.19450495837089773
692	-0.13739728194420753	0.06786739066834517	0.15324488833819497	0.10030843324630555	-0.061440977415021164	0.11762982396502034	0.0006248041582549068	-0.05209574130318878	0.05209948792612978
693	0.03543395099570677	-0.04420289056212724	0.05665209984822757	-0.09270115632292072	-0.016961781971473758	0.09424015296705751	-0.034883160265919456	0.05048129223669029	0.06136119079698462
694	-0.16008230744535334	-0.006279082192551574	0.16020540574590314	0.03844442412326825	-0.13224533756013798	0.13772001689138935	0.10819848953358481	0.05269666013696191	0.12034887256198012
695	0.04009072258519815	0.0447092890725916	0.0600515325930977	0.04011783023287763	-0.05513010641708028	0.06818188128933218	-0.00014015238017679155	-0.010882027640952646	0.01088293013246555
696	0.0013251909013701304	0.029176625104281748	0.029206704425540346	-0.03928235597108341	0.0183157146593357	0.04334246063759092	-0.06673934781838439	-0.16486463078079913	0.17786086424425276
697	-0.09609420684271275	0.09477210942931993	0.13496610431665076	-0.1780395542454651	-0.03706749708328486	0.18185731279204378	0.052172711248798215	0.0418982124416907	0.06691376543626522
698	-0.06463251071669107	-0.08977484590992874	0.11062045199552673	-0.007846284151211325	-0.03189554869715463	0.03284646406653405	-0.022000674489663242	-0.014950104017683007	0.026599535487291135
699	0.05710674116667573	-0.09663527802567327	0.11224774762006082	0.0852558276117629	0.024338006322680437	0.0886616867284255	0.11225219764858536	-0.06229116736275767	0.1283773555123806
700	-0.03903669711814124	-0.031409473631684344	0.05010407923226382	-0.043560565600685754	0.07314816815722884	0.08513622836495562	-0.014902037160473254	-0.19875062489585069	0.19930850861923402
701	-0.03339934102942648	0.039190844348121215	0.0514921184446571	0.03612049193650335	-0.027339126369249355	0.0453003064930999	0.129027002558473	-0.12230796995240002	0.1777841581893656
702	-0.0979899468769077	0.09468343053084127	0.1362607122615607	0.05664663998255778	-0.142472621194862	0.1533208714149778	-0.010583023799165025	-0.12147177602197062	0.12193191855566568
703	-0.04977899526689225	0.1235431039427011	0.1331947705489158	0.04783737476101425	-0.03314577347806555	0.0581984254381934	-0.12751490904231327	-0.04067318293436681	0.13384453607854857
704	0.09101954365839147	0.052339806972581664	0.10499529856954996	0.006938142342548323	0.07595091914525431	0.07626716159773103	-0.13640786265559407	0.06382378687052008	0.1506007329489501
705	0.012434226206845974	0.06651745482392861	0.06766965182130316	-0.1147622837244438	-0.048390885623911806	0.12454741899018322	0.07042592169000285	-0.008830026052051472	0.07097731895448237
706	-0.0742721600095428	-0.007421552650088202	0.07464203370903795	0.0003938968624629605	0.03237434609240674	0.03237674226430433	0.09092466634991092	0.07252716009697337	0.11630771213713487
707	-0.060625100025149176	0.04526928675400291	0.07566182046630576	0.02214975275678543	0.036716534632395416	0.042880245598627534	-0.0626079851679386	-0.08335463286336393	0.10424852337839137
708	-0.09550053981325227	-0.04899412732731932	0.10733488536905492	-0.034229143051750344	0.015213156918259772	0.03745763443514265	-0.0605903134479272	0.028940485338725987	0.06714713527291452
709	0.004775086505190312	0.07606043553257744	0.07621017848383128	-0.08544358381714026	-0.07407390121207079	0.11308204480063268	-0.021608303614724062	8.187604731243527e-05	0.021608458732478367
710	-0.06658534777657034	-0.033838105468199514	0.07469019962621479	0.024150634875223002	0.04440834141610088	0.050550508921328556	-0.049248055294742604	-0.016998480689649383	0.05209912951355721
711	0.04206967209292348	-0.0487400601010638	0.06438517506896611	-0.10226260282409928	-0.08077309991213869	0.1303147482281872	0.02888096457075728	-0.06627250790778158	0.07229215323203694
712	-0.056974928563858905	0.01951363630618517	0.060223952765879565	-0.0437840729235408	-0.12690724138486054	0.13424787878282918	0.0161317450732832	0.018996344074216392	0.024921763326366236
713	-0.05054886460623997	0.03683879036861157	0.0625482548821507	0.01280827738071152	0.03073859342872334	0.033300346776536725	0.13448562415701767	0.06959422607772758	0.15142568939338025
714	0.002730473271550563	-0.0553910927008486	0.05545835045221462	0.03807475455746087	0.018733118698186564	0.04243367378357941	-0.1400293763377499	-0.025772775327342526	0.14238139690848964
715	0.016117652130594726	0.13710252529123235	0.13804666294929357	0.08363010131641128	-0.08559775006103713	0.1196702496935015	-0.03054719600162903	0.10025608167320907	0.10480655082592456
716	-0.027139864458184493	0.07334036511869681	0.0782009040775897	0.015345547241319642	0.026174691803513922	0.030341395998610743	-0.02203010972078769	-0.040549937350784805	0.04614784018199028
717	-0.2584411327130141	0.11462374684346846	0.2827196887703814	0.05220616563716519	-0.00691628932439149	0.05266230899375585	-0.05475864055414761	-0.08343867951890131	0.09980241457598239
718	-0.017342684473124384	-0.1224190451344596	0.12364138189282425	0.011242906370361695	-0.05592226594681398	0.05704123747148997	-0.09430303312598715	-0.0005747276199509653	0.09430478444171411
719	-0.09928557248127876	0.04506667705549341	0.10903499568376838	-0.056205454831497095	-0.0660665334979667	0.08674007148517586	-0.02983752174176772	-0.12231510435801929	0.12590179688075787
720	-0.006559459256431601	0.03699726245246852	0.037574245630666	-0.12751559649815014	-0.1308477290011951	0.18270565271783254	-0.05788664139623567	-0.03272104181597322	0.06649458496493571
721	-0.04381464558611426	0.11807612087495509	0.12594321533418862	0.07394810716613766	0.04760664694725878	0.08794723069554562	-0.061946186133570565	-0.06831879646960806	0.09222140710025357
722	0.01174679825249175	-0.06933529612173919	0.07032332868596314	-0.07031905545165724	-0.033947691579730065	0.07808466765765046	-0.0785234619731212	0.02153855626063079	0.08142385084259139
723	-0.033063707963558175	0.026229033528790396	0.04220392143099822	-0.05869054567714932	-0.032545504123597316	0.06711028230115443	-0.005810695469616201	0.005009440703769624	0.007671940954230692
724	-0.06748612421093778	-0.11207491456391887	0.13082493430353342	-0.04904870399909524	0.03523820687477764	0.06039459071589515	0.06066321100456851	-0.0004827049550680254	0.06066513144680764
725	-0.2812585130933332	-0.009651066169185162	0.28142404706363433	5.778004088627001e-05	-0.06574102606499714	0.06574105145654242	0.00654766416408398	0.08111607085310632	0.08137990450136813
726	-0.009910907719450532	0.06726574094041193	0.06799195537772151	0.014144250876621054	0.030281174711967375	0.03342169018463142	0.00579801516856443	-0.02528486758988816	0.025941116185181395
727	-0.12001620206123076	0.0922267401046808	0.1513593748254085	0.00505938651607943	-0.10715697251130323	0.10727634478163059	-0.002609411587745544	0.08521903863665929	0.08525897943906371
728	-0.038707664467013	0.007984078836523611	0.039522510084237884	-0.03273800433214239	0.04746168506142221	0.0576575101484707	0.024280901014105443	-0.013841322584641524	0.027948959997625925
729	-0.084266707722941	-0.0840875620148137	0.1190445131707409	-0.0324250816810445	0.03084755971275323	0.044754417237344114	-0.08957245690630421	-0.014681793803893308	0.09076772612295497
730	-0.07472685230678525	0.08449087153408998	0.11279543354351802	-0.017167345236032718	-0.22556284023452822	0.22621519099547768	-0.018672955640037025	0.03521783657033481	0.039861952850175346
731	-0.11731880897385492	0.04076874877137802	0.12420061922320516	0.15705121412350778	-0.08034306067825926	0.17640887522122672	-0.04803306898099656	-0.03293954810713751	0.05824250634404052
732	-0.1364260162247102	-0.06050445382675058	0.1492409020202514	-0.0013909006652427147	0.13804009804567308	0.1380471052688886	0.03484009865911498	0.06417866780567413	0.07302557001412545
733	-0.045689140221142795	-0.06161763220123631	0.07670873569701225	-0.05172519188369279	-0.018090881587454206	0.05479758637035145	0.03898475633460904	-0.004357532850120515	0.03922753266531963
734	-0.018698718642286352	0.018110772781839448	0.02603156102923533	-0.0640780935867532	0.13272922663685804	0.14738741357840274	-0.030199252529815025	-0.14293460971516966	0.14609003219859806
735	-0.0560483989027509	-0.017864968091131847	0.05882669550857882	0.029518952089877138	0.05765452357259577	0.06477200491622491	0.06426026713816195	-0.08419790407630554	0.10591821837394493
736	-0.09241018070379163	0.019707885374565047	0.0944883180273859	-0.07771267161952487	0.01784210256727656	0.07973455934703172	0.186644307461542	-0.03272222620156149	0.1894910066345756
737	-0.191465291566372	-0.01822012512340407	0.19233026499775935	0.040305809518808036	0.0068485458615192086	0.040883503536069024	-0.13213530906649182	0.04507656593227019	0.1396124518026369
738	-0.13510958922037686	0.0024050500971280384	0.1351309933555906	-0.06437554798995	0.046086627876851985	0.0791718917802637	-0.1134464519013641	0.1072947324594777	0.15614818943093584
739	0.03203316779721094	0.16399486329139198	0.16709410230491864	0.0824481823641095	-0.1113995766027527	0.13859137217885542	0.07296475340769944	-0.09768806395025702	0.12192954144995334
740	-0.016986184459502604	-0.03222888954991125	0.036431192460755754	-0.007517982586268523	0.03910455013748298	0.03982067181279539	0.09259570490113479	-0.06564361907960369	0.11350352105554325
741	-0.036081136479425596	-0.02517913294866175	0.043998149343959	-0.06154333506248428	0.08276304404324894	0.1031373043564644	-0.018763950995075804	0.062402275690411284	0.06516233473631605
742	-0.043562731223734774	-0.03942014475054775	0.058750824367199264	0.06216081184793429	0.079928344009544	0.10125466263684994	-0.07333365079187232	0.14396558002476176	0.16156705286143694
743	-0.08818103499856254	-0.13563089789284788	0.16177649828277849	-0.009057673740130659	0.08078701865404952	0.08129319674236213	-0.01482037853884342	0.058392279115792305	0.06024368747322167
744	0.006198069748112878	0.02903160540568413	0.029685858266754222	-0.07675870255490547	-0.13777443550995208	0.15771396101169483	0.10123328823520855	-0.019628776967951234	0.1031187060245152
745	-0.04937503213284187	-0.036059487880128326	0.06114066130077666	-0.07580232437143844	0.007307974180612633	0.0761537843231528	0.025097409543404142	-0.05021898939874642	0.05614113342301488
746	-0.12410028820998531	-0.046047060530141175	0.13236772007278777	0.030724820942907606	-0.15338967807647716	0.15643659406410965	0.02411575957130867	-0.004140211332773797	0.02446857596144889
747	-0.11892453222979059	-0.020704379150202047	0.12071336165507869	0.02494022594839376	-0.037968662942889995	0.0454272411227858	0.06004511449562933	0.02913743944512969	0.0667413376567464
748	0.10277075608591106	-0.02249054903940536	0.10520291394521218	0.03792621731446999	-0.11366796793098974	0.11982823078617541	0.02307421642174494	-0.12952605076559448	0.1315652586757191
749	-0.02745055774317723	-0.08726839308149592	0.09148390870223021	0.11270218641055167	-0.01543991057588723	0.11375488411628809	-0.010549433810758124	-0.05345600747318555	0.05448701945143298
750	-0.045497435537132015	0.12035521072758482	0.12866776359965548	-0.014944838319596218	0.04340658558264907	0.045907296417265854	0.0024571915018597426	0.06962208561929084	0.0696654332941142
751	0.01321231891907862	-0.041532355750765686	0.043583275983197986	0.009898121332007301	-0.08695992393525753	0.0875214326706831	0.15962893070430656	-0.16667582442328652	0.23078610435852187
752	-0.06362395500572816	0.028613869386176785	0.06976217579620139	-0.10473803986917538	0.1457834346851048	0.17950728905596894	-0.02497665457701083	-0.03863961268811802	0.046009270180552606
753	-0.15479440699337668	-0.019858682727387438	0.15606305045108587	0.020033001267248662	-0.02896300729059107	0.035216145886346195	0.002062667063240679	0.13522639483320714	0.1352421252975574
754	-0.08527731216722541	0.036709179648984416	0.09284279100160563	0.09457438276288123	-0.074211302104784	0.12021493765363556	0.05644930812455317	0.008005242796722472	0.057014106149050704
755	-0.07995150775387125	0.05058479712558391	0.09461006971963301	-0.08985265147888372	0.09476793575580035	0.13059272807167038	0.0669521623727658	-0.047620192697933404	0.08216005598207382
756	-0.018494159434438977	0.04643354554409192	0.04998107726911962	0.0010791017698846574	-0.15254767524406448	0.1525514919068258	0.07395977129702512	0.00043168576480220845	0.07396103111036105
757	0.022620345618617883	-0.06806456318847078	0.0717249245237878	0.0919110325742368	-0.04576572689463215	0.10267492228902086	0.04918110371320042	0.01440563056729848	0.05124746973744226
758	-0.040786437972641705	0.036704783995995714	0.05487052661209707	0.04886790552670526	0.0638425970523071	0.08039869021912137	-0.05689811829401544	-0.03377785390581618	0.0661690205449834
759	-0.006017075575604457	0.07521979221287518	0.07546007115707389	0.08870390853113308	0.06559545452619178	0.11032292165818179	0.0203471263048744	-0.21488243322444864	0.2158436138905345
760	-0.1308691153741581	-0.03131659236848492	0.13456394136762104	-0.018133211176409154	0.05145449021636966	0.05455619040030865	0.014251576236081684	0.2219731605704247	0.22243019453041082
761	-0.02648096335634205	-0.05710839639939329	0.06294926814181533	-0.1611828493432334	-0.1379971103134597	0.21218650611494747	0.10913219455906008	0.04637780614028953	0.11857797768415017
762	0.08312736180791314	-0.08789672006221755	0.12097930268785456	0.10095757076649468	-0.016531686130555532	0.10230213947611742	0.17228476541932305	0.044446627567987715	0.1779256673382415
763	-0.04113879301476002	-0.042119718153595394	0.05887674369434489	0.07134179156611564	0.038713879853044746	0.08116905640167978	0.0018541773620698533	-0.1804349506373347	0.18044447729201196
764	-0.0757645500977363	-0.02412587853536211	0.07951304966240096	-0.02414657182835821	0.0321270776797829	0.04018962616527886	0.17303338876972096	0.0910556436465812	0.1955292404450715
765	-0.027600730051616843	-0.028822685750510245	0.039906735186618456	0.0515047648249815	0.0970015428493556	0.10982731952857641	-0.057021287143338574	0.07368936423994267	0.09317483345608947
766	-0.11772047610915877	0.015105136278707007	0.11868561680913711	-0.04258666253148827	0.058505111319074925	0.07236347059137099	0.004393466257668711	-0.018786437335670463	0.019293334950815182
767	-0.07702144239619398	0.031249996695801766	0.08311958182208237	0.057063681975145164	0.12254183353903762	0.13517679078772996	-0.14631646496054293	-0.03181661749876392	0.14973578419206426
768	-0.06378974342257253	0.012569978990594192	0.06501642667619942	0.035313984599155045	0.026472278988701633	0.044134556337693184	0.05043102867467666	0.05620359122507937	0.07551246466499341
769	-0.062168464229950676	-0.1125637048526479	0.12859045685767154	0.043754302030181796	0.026527416066920596	0.05116779015490007	-0.018690466518256125	0.056080452752752516	0.05911303341585306
770	-0.045403345862559376	0.019771244645355394	0.0495213684215378	0.11710286514562972	-0.12251249886572727	0.16947682261489436	0.0121379020806865	0.017819081825095725	0.02156034192701476
771	-0.02079976659410493	-0.08820481829665482	0.09062406005645043	0.009843793664919468	-0.043760563365757725	0.04485406536542708	-0.02326913875082444	0.13099596080645926	0.13304658795253838
772	-0.07925982899152949	-0.14551297546747644	0.16569896354885535	0.05031840542544821	0.017043560959869572	0.053126498988288	-0.015051163115242405	0.049237529670209924	0.0514866180589329
773	-0.08532688398284481	0.013636613260072174	0.08640968899045197	0.07265551389786684	0.07108736910148675	0.1016476155427865	-0.06426387307748933	-0.07293988350368172	0.09721148074404751
774	-0.03318532130061424	-0.0439990263176051	0.055110614828019364	-0.038023371048517454	0.014191981769522246	0.04058557739443517	0.056190048430770155	-0.10172412684188073	0.11621152922320287
775	-0.08617958108620223	0.14632333617113547	0.16981589708989095	-0.08932290041678592	0.10369211635578067	0.13685991207511355	-0.12012938398206753	0.0933678490579451	0.15214671910237906
776	-0.047788398289549165	-0.020442460510151673	0.05197716039559776	0.003315867534673082	-0.14421432210585905	0.144252437338022	0.02264976386020678	0.12168636540800737	0.12377634398031889
777	-0.15701826914125727	-0.02743308104948214	0.1593967088116432	0.10261132316905976	-0.06868283723379714	0.12347637738850897	0.013644813259717217	-0.07910311766456177	0.08027131588024491
778	-0.04977626004492892	0.070987682241018	0.08670021392137466	0.026876700043525506	-0.12016052905957511	0.12312964610160561	0.05573730292287192	0.048408195481886976	0.07382411751540664
779	-0.08741468955320336	0.09204993988393191	0.12694297689245512	-0.02770484172915476	-0.20565330431102244	0.2075110595348583	0.11475095065959344	0.06784503074973006	0.13330689732610337
780	-0.07218670902756318	0.05088573409993602	0.08831918758185824	0.04081681284168627	-0.08325126509830284	0.09271885110926009	0.163546782173121	-0.0027107355726002425	0.16356924541773385
781	-0.05684946947137327	0.012244835304663563	0.05815323009786246	0.1628953646339049	-0.05425497107727234	0.17169304501291976	-0.10711510168758114	0.1383403288619645	0.17496197186582385
782	-0.11125986837476137	-0.06675871677119442	0.1297516264857816	-0.00644635262019119	-0.1639754324818294	0.16410209602472126	-0.04374888297666617	0.028793146616564312	0.052373753481958885
783	-0.07755052089127917	0.07567862629571853	0.10835745368231826	0.013425858703361583	-0.03860316470659617	0.0408712369189779	0.03593574251859634	0.04176988077072512	0.055100821499896396
784	-0.1281240201340774	-0.015377680009611842	0.12904354915219698	0.06074821286905579	0.04592442071476673	0.0761537772193278	-0.04401687716092122	-0.07545438760605198	0.08735473704387163
785	0.017097338843239593	0.08306313379016732	0.08480449982497265	-0.09773939010060786	0.02262872690294808	0.10032471110592349	0.07800479884856348	0.04134062672172601	0.0882824787891116
786	-0.06072894399517873	-0.09870569909912802	0.11589141328595988	-0.08914433018153115	0.012755851727935426	0.09005233676489977	0.010913106498276707	-0.011549975499178503	0.015890180221581913
787	-0.18779932538772176	-0.03845515391157911	0.19169607580346193	-0.1081260419955357	-0.11653932858100287	0.1589737590413314	0.10422491118703127	0.0028450797842173798	0.10426373574221826
788	-0.034999616672903335	0.05710063248970949	0.06697354252221574	-0.017750571641731827	0.08361035660961054	0.08547382363036359	-0.205820296190544	-0.06107809202032582	0.2146917037260794
789	-0.03102070685535117	-0.07242667891000366	0.07879027904340993	-0.020494093994044477	0.038887393227841245	0.04395722057516243	0.047511583910416974	0.061986055694710475	0.07810007494403794
790	-0.11342707562220727	-0.02283269987824723	0.11570234944864359	-0.06573424307088074	0.03931917548367364	0.07659626800841902	-0.028873882012828624	-0.001893133156481246	0.028935877654547082
791	-0.1343533477150509	-0.03357142631818265	0.13848416049237738	-0.0035929656512262253	0.06847843770782373	0.06857263180799748	0.15342340903325222	0.05104604947899539	0.16169242903363368
792	-0.06196793694387859	-0.0075969350121596274	0.06243187191378687	-0.007941272614953728	0.045305320321476585	0.04599604178814317	0.02261946607092308	-0.11334476487610963	0.11557973857971048
793	0.03272273609470249	-0.11494595075808624	0.11951296604638313	-0.0737254715173533	-0.015039235829581513	0.07524376229823865	0.059527191423544484	-0.021550473983008408	0.06330805199710089
794	-0.09471398278697517	0.005575047420881724	0.09487791992406089	0.07764716922766784	0.08711864485326232	0.11669936233818477	0.10607386059323115	0.22837103726185315	0.2518034840132419
795	0.08593815572741859	-0.022149500516706857	0.08874664491105928	-0.07745324074860076	-0.06495317000843223	0.1010837217192017	0.03141250040818993	0.10089675827226036	0.1056735587161967
796	-0.1290000316115721	-0.05924541761953538	0.1419543154141492	-0.03261102951021677	0.05202085537648101	0.06139746444126975	0.03495083398794974	0.1487445321253833	0.15279560410447812
797	-0.07722546800500892	-0.14106529158716805	0.16082036375772005	-0.0904334364313919	0.051330248012341276	0.10398557970122138	-0.0443095885760739	-0.10510807080547255	0.11406597296402274
798	-0.029123181179940456	-0.01637045537713252	0.033408853486678124	0.040661282897213456	-0.00035862174514602935	0.04066286434086162	-0.08535836216150508	-0.022306051134549094	0.08822476924374345
799	-0.20586511580189285	0.04058245224984562	0.20982702717890694	-0.051698999822577946	-0.038730498010038514	0.06459750814668096	-0.057668979339477414	0.044401886377499575	0.07278213168036132
800	0.06234553684734785	0.08842490084569048	0.1081939418560679	0.09403636654918296	-0.04681439301128975	0.10504487434800323	-0.0747897391371469	-0.02516549600373458	0.07891012146307001
801	0.006163819702035033	0.036120090790288197	0.036642238359819904	-0.06610996718391916	-0.03208892385886653	0.07348623541506942	0.10080151124375707	-0.04574895843217086	0.11069738870747484
802	-0.02531593330790031	0.05459423534182219	0.060178293526888284	0.01731608193985579	-0.03269375076098556	0.03699632458189926	-0.02411528133920364	0.06921444353056913	0.07329519757334232
803	-0.01913761137096134	-0.022225832338180037	0.029329776543827235	0.002293380591966946	-0.003656793314320188	0.004316448989999474	-0.08887498677465665	0.14990744686323976	0.17427279162063836
804	-0.011016873871393735	-0.023565209584078303	0.02601327762200938	0.049248524188127696	0.07708434697258182	0.09147356821999446	0.08990599944535929	-0.02369325056261673	0.09297558205513899
805	-0.10824081170912897	-0.10140288637988341	0.14831931325900433	-0.034236828432284885	-0.09584603185681494	0.10177731694144473	0.14974107087108793	-0.043372417094431084	0.15589597451580806
806	-0.08593127042917843	0.06376529609335338	0.10700558968318254	0.02868261250591349	0.044531834251609524	0.05296958110063934	-0.038838906834234674	0.07590239362128925	0.08526214893796362
807	-0.16082055733909892	0.02254002962865899	0.16239244009041562	0.01187068590277075	-0.025588063344334847	0.02820748428194072	0.060512298000981304	-0.09492050616482803	0.1125683823280175
808	-0.09379371681338002	0.023103180729917294	0.09659719599195282	-0.03714810450507146	-0.02733856907551477	0.04612351924361804	0.15122650923000167	-0.04675812056334083	0.15829017320259556
809	-0.0571455961686121	-0.023548590252445368	0.061807404607730126	-0.023722202496021885	0.04349600873213135	0.04954438078014411	0.07695405818740576	0.059048493128841466	0.09699820417047664
810	-0.08689286747634138	-0.12934941391501947	0.1558256759921806	-0.009580289408635525	0.10144795754879442	0.10189931322621958	0.05839780074159125	-0.0313704005498146	0.06629030971499834
811	-0.14024885988866248	-0.003961329274789728	0.14030479261127538	0.04432240611110564	0.06559790141324241	0.07916792502838031	-0.010241395482431928	0.04076443211754832	0.04203123965925562
812	0.029776176893548334	0.012699564938746955	0.032371278319357925	0.08552069375268627	-0.1499134348078912	0.1725915032550577	-0.010323596040966774	0.025113545372929546	0.027152657262508508
813	-0.0932647163335047	-0.07173276983094927	0.11766009340634165	-0.04965737696944149	0.03062615774988144	0.05834223706720408	0.06415375762319342	-0.04763912893885953	0.0799073915431403
814	0.06666056371460413	0.020847454487414496	0.06984444940976782	-0.03136912259270035	-0.0334363417538749	0.04584769134992275	0.051188840495907224	0.07131474476975609	0.08778433922341095
815	-0.09088326110356035	0.13995608718846786	0.16687562281508928	0.021700148678097286	0.16860469693589886	0.16999541253074402	-0.018228926605210933	-0.09945786121247038	0.10111458807777039
816	-0.13109892511594112	0.03182000034426334	0.1349053022992946	-0.0454539803102451	-0.06272035289649733	0.07745906656748008	0.0826203835171677	0.014708390386419497	0.08391939299281899
817	0.034981512887313826	0.004061694931087616	0.035216524666674964	-0.018460579763169407	-0.03565200088578791	0.040147953526332596	0.0912662339047099	0.09290186511304555	0.13023164743115143
818	-0.1431262434711819	0.038913753029029226	0.14832195301092932	0.11790283533535638	0.05531530812101242	0.13023387382950222	0.03323692092716345	-0.05600331653501878	0.06512345488101828
819	-0.01108709607179759	-0.0330389184347994	0.03484958867255964	0.05020148712867653	0.13166696482633344	0.14091266421620735	0.04217792933143568	0.12589888269836882	0.13277615142556745
820	-0.10287681750335007	0.06642202797369538	0.12245621821596471	-0.08714159525434229	-0.0009289323526087299	0.08714654633883855	0.00830984245954999	-0.07907764724105217	0.07951306669273187
821	-0.20860769268711554	0.015219154229779264	0.20916211918918745	-0.06316525373495151	0.08130281059896372	0.10295628339587523	0.02975082821855585	-0.06789433057416897	0.07412659376906883
822	-0.0825081973925538	-0.022881961782995827	0.0856223499561131	0.04412747063536032	0.041399628134254296	0.06050754394560341	0.016842938750907574	0.12043958753686551	0.1216115900390136
823	-0.052557112714147494	-0.004878004843873032	0.05278299942315189	-0.03433750190017735	-0.11924459082847731	0.12409003376015199	-0.05049114469883093	0.08839900030887064	0.10180245060216378
824	0.022437909323232655	0.046520587102219436	0.0516490541939811	0.009998129981521447	0.08923229508060472	0.08979067372772916	-0.1368883618003154	-0.12184444208494326	0.18326072045958222
825	-0.06298482423593708	0.02508843523412051	0.06779762286783031	-0.06567833875378945	-0.008931831010527067	0.06628289211145011	0.04912181987584835	-0.029497305681769014	0.05729785537346936
826	-0.03422964139353517	0.06825073814177954	0.07635333396013416	0.013448908033114292	-0.07643694819195918	0.07761108281800619	0.12440419359936682	-0.014261552707985315	0.12521898925782537
827	-0.029163899150465813	0.06322872744007861	0.06963048892080458	-0.07011806013836307	-0.06556005679348369	0.09599303831180626	-0.07223812558737429	0.09898977023538179	0.12254518105429905
828	0.05312440796757829	0.12691256817595467	0.13758271215135293	0.03276334330142299	0.019796781711287875	0.03827988022984504	-0.03174516272923908	0.04126036257437909	0.052059320745425526
829	-0.12990906179768172	0.11847214476139306	0.1758181259754476	0.04545628189781463	-0.046219085318686445	0.06482651781230893	0.04167655911871833	-0.13494113508651628	0.14123046951141052
830	0.07547358356517293	0.032398038793491866	0.08213339597163717	0.1461333265118183	-0.11986288754732424	0.18900280666855768	0.0053329973053257386	0.07190580785675614	0.07210330133767348
831	0.0003757077883124819	0.07095674690322981	0.07095774156095451	0.036850084762921884	-0.0736626515112415	0.08236573908307468	0.07836613359678506	0.015054832856417502	0.07979911582996287
832	-0.14206774297292082	0.05290229626294461	0.15159781180251997	-0.05756993135208568	-0.03969343007912496	0.06992757243984836	-0.05589093963110906	0.07800112449881058	0.09595818128709624
833	0.06352194881020262	-0.07247850695085811	0.09637516251852232	0.03700236988570405	0.03510470627641172	0.051005056415139846	-0.0012332355263064256	-0.07927088162028706	0.0792804739057538
834	0.04728246126175558	0.06456350696755923	0.08002548078530666	-0.03872285665587182	-0.048890498645910274	0.06236778403500441	-0.011987714907861808	-0.025800108206693904	0.028449092994141067
835	-0.08978712614219991	0.018232160405161277	0.09161953773030536	0.010453477620519864	0.061410927333477645	0.06229427895337085	0.011042885414174804	0.010975360459300176	0.015569324181934309
836	-0.08795694236173768	-0.0805623060530153	0.119275768143432	-0.07988875557883053	-0.030153090535333243	0.0853898245505056	-0.00030420754409596796	0.13430108039592	0.13430142492818628
837	-0.15463863879007206	0.11341092155800413	0.19176846908572365	-0.1157034696149094	0.030990514618550995	0.11978190546677278	0.02642266038042838	0.10969192819325507	0.11282941146852486
838	-0.0669492295771945	0.0969817471574171	0.11784591050471405	0.011332129745495306	0.04856712549472874	0.04987166373191764	-0.10216982258152027	0.09076414736042537	0.1366631006980463
839	0.012931999488837132	0.042960712775010075	0.04486490223901305	-0.033172678054710296	0.12510242442542596	0.1294258210962591	0.004057702018133957	0.17715425563030127	0.17720072018362143
840	-0.045316827009136196	0.007392007504097772	0.045915755303780136	0.04007907644678192	-0.07311661910889797	0.08338088725087214	0.04501691740456659	0.028361769627150767	0.05320632320498329
841	-0.09636023522016236	0.01694158403914613	0.09783819398088085	-0.0815694173805074	0.014145357653869478	0.08278684071125861	0.001893350939097074	-0.10739804390839905	0.10741473182542975
842	0.0671273677147926	0.08734355114837003	0.11015888263560461	0.14055622050207237	0.04939396948679486	0.1489826008079118	0.023850676987538656	0.09977046573929427	0.10258167783088555
843	-0.1405893965551324	0.07342201605144898	0.15860696978631014	-0.12672994629633466	0.025595424714735242	0.12928884350399128	-0.08104583568166918	0.09932503651901864	0.12819473608867293
844	-0.06900061323967491	-0.019834837346053815	0.07179488421883283	0.03520657815216785	-0.04687884209134354	0.058627032851832316	-0.14703332629278282	0.06694934476963625	0.16155808183375897
845	-0.10709365214916026	-0.0782674196920442	0.13264554012817742	0.015469697874404335	-0.12418094223462528	0.12514079257622068	-0.03142465682876952	0.04762092266228345	0.05705489752872327
846	-0.056862710252180454	-0.09101398652662222	0.1073168838566029	-0.009413586110304033	-0.0835119460027267	0.08404082774829416	-0.021704281558897618	-0.00550615541255562	0.022391819609293005
847	0.011306023962058234	0.01872002760379898	0.0218692846549134	-0.1003139396718851	-0.03653115423901941	0.1067586611124813	-0.23830290433004264	0.10472086939611097	0.2602973966431681
848	-0.1499101161838794	-0.008213173554010002	0.1501349364874562	-0.037649955385174655	0.03866815418286642	0.05396985536774739	-0.0013476476228439687	0.0667764406761401	0.06679003805575659
849	-0.15304284886674652	0.16773757546349782	0.22706388486860354	-0.003699068828868877	-0.0357984928796125	0.03598909838621101	-0.08049781854331188	0.008477754515336333	0.0809430115071973
850	-0.12812416273133817	0.048723690863299925	0.1370758882041216	0.15312969138220248	0.014311315509702119	0.15379699650652093	0.02820614210455652	0.07135572872907443	0.07672826385941295
851	-0.013026844687199716	-0.04479795680979113	0.04665357024747768	0.009039859349606542	-0.0031611370768282153	0.009576630131688644	-0.12881757889131673	-0.0780984032730028	0.15064305236290582
852	0.02438231209980034	0.11497462441033533	0.11753153364790976	-0.05715469248057347	0.020984336364215032	0.06088514798532922	0.13258510405565158	-0.030775966747149483	0.13611013902964614
853	-0.1015083348588379	0.0883849483134146	0.1345951007064482	0.04657365987826591	-0.09695924078495244	0.10756486493298256	0.018776939324987082	-0.007626141112692527	0.02026651126082004
854	-0.17982507334078351	0.07909682932033481	0.19645194173270047	-0.12488958843539176	-0.08826111493675605	0.1529295056862501	-0.012898997044134134	-0.01052955458159209	0.016650995298519187
855	-0.10139001718795265	0.004810411258510683	0.10150406711974323	-0.04602844775807723	0.016669034039513416	0.048953801679016744	0.016481595928959845	-0.03534924693794244	0.039002721231282546
856	0.13188030720523022	-0.06281474414284481	0.1460756910313176	0.01978715808062938	-0.03591901572698941	0.04100862489408209	0.1127729049480408	-0.01911309683737942	0.11438111103296249
857	-0.13445302845631676	0.12445152607790362	0.1832097137277231	-0.009074632224865676	-0.004029203242056854	0.009928918812356762	0.17632948586267227	-0.005484905839515961	0.1764147719910742
858	-0.02566499488663694	0.01553493760888634	0.030000437480861702	-0.07676361375665554	-0.050855418818424196	0.0920810839433286	-0.04880409185433447	-0.14813366910874035	0.15596609665354869
859	-0.20906104312095838	0.005435201467188239	0.20913168379232294	-0.12585176891614377	-0.008137458469395774	0.12611457477097401	0.026371405727202642	-0.03735206219510684	0.04572338122072629
860	-0.16448916493936774	0.12651310367057825	0.2075144592138413	-0.03953264353362062	-0.051663559427859114	0.06505346476178073	0.07237175876468875	-0.013772006949165345	0.07367048012672485
861	0.01841253367957013	0.030177885594234188	0.03535146638316424	-0.002662446346892844	-0.049898647477703006	0.04996962718146054	0.0526366538275793	0.03819583730873883	0.06503490842524547
862	-0.012892850140032748	-0.12009915049805511	0.12078920289118492	-0.06316453480740342	-0.04678346921809139	0.07860312620701407	0.2143740363040866	-0.04146198917470412	0.21834679752089134
863	0.06457826766697417	-0.10100337212596873	0.1198834176843665	0.031057956763332797	-0.04864750137143752	0.05771634142941724	-0.0018840843016573832	-0.0001770548115238989	0.0018923852837188185
864	0.12981454758712319	0.028101308947026456	0.13282130977288886	-0.058745488894179944	0.12031102326592107	0.1338871718452116	0.05797513170800346	0.006626102394954331	0.058352558894265875
865	-0.0022009061565171637	0.2023643279148535	0.20237629604363291	0.0583579211992172	0.12503554653510734	0.13798382102270917	-0.10621853673462216	0.046859803307428796	0.11609573080891128
866	-0.18351852677196545	0.13125501709882365	0.22562563946095554	-0.04877531125532685	-0.027639963234270114	0.056062452279986984	0.19173665579232319	0.048661807917447536	0.19781536018271784
867	0.057884578340733385	-0.014424764317976428	0.05965482575042581	0.06873929248882936	0.04160446678045789	0.08034937453366427	-0.11965701412118435	0.15542682639552166	0.19615121562656945
868	-0.032927831662008876	-0.26711274812540636	0.26913465460447183	-0.0018671674308197571	-0.0066005592950281276	0.006859569754867741	-0.02674860046621693	0.046673060961395826	0.053794630274846864
869	0.024987796617263244	-0.024991799963696926	0.035340911776737656	0.026584924220237578	0.11509543375485634	0.1181258526615334	0.06695515785709288	-0.03167644932324748	0.07407017352076674
870	0.10648970659961762	0.034767358457594	0.11202154625692094	0.06487594061302902	-0.04595043360840899	0.07950050326397985	-0.08015578236512931	-0.038637282191882755	0.0889819589677658
871	-0.07252165165761469	0.008385743182646378	0.07300486728892606	-0.13652829840840658	-0.02005557518589074	0.13799348666633446	-0.12785423178050223	0.011389229580607105	0.12836050457450748
872	-0.0020341806233742524	-0.015716168899325016	0.015847266505004013	0.060384647074487464	-0.139750645715589	0.15223845959623503	0.09770979480445895	0.0024518851216454585	0.09774055320786361
873	-0.09888472307911347	-0.16467974990789608	0.19208750216544584	0.022881730363705742	-0.07127359901571452	0.07485652610888509	-0.04421750505914329	-0.09073711082699	0.10093765915100682
874	-0.07012092127120594	-0.09361779039878211	0.11696680845040168	0.04537281040165553	-0.1585655979329638	0.16492950242931953	-0.0010821403027425048	0.023040076447758743	0.023065475289995363
875	0.022440859895492063	-0.005432922028512543	0.023089149716197886	0.050411900162657265	0.06206178914752335	0.07995639655588145	0.010136994348196416	0.059319266062744666	0.06017918228621969
876	-0.14977052382988992	0.10696076828312838	0.18404297259063357	0.057773292228514836	0.09858096817990707	0.11426268236921983	-0.09599846127564678	-0.22167971034948114	0.24157317431354358
877	-0.00536186234649694	-0.026690468370725227	0.027223715206993064	-0.057444308481012396	0.01750651692744729	0.06005269945466825	0.030432765961048523	-0.005760599084191727	0.030973177845496323
878	-0.1032412038505102	-0.06272703791941885	0.12080325930473404	0.06940988184912536	0.0018864516454574274	0.06943551251427608	0.11525977905224072	0.03993566412999522	0.12198226894379008
879	-0.07527749942282888	0.03424673855063064	0.08270151764453451	-0.05028382192433977	-0.1804785427461579	0.18735252103746952	-0.1668180356913744	0.06255831912146378	0.17816228647845642
880	-0.009856361307408936	0.08478561862241689	0.08535659894471026	0.03738692995143953	-0.003733859321182589	0.03757291892605934	-0.12392183864490743	-0.05269475065677442	0.13466016055208793
881	-0.04088541592990458	0.12611671443242678	0.1325784405361278	0.020323602298844494	0.03542275517517713	0.040838956825586706	0.043151612040329815	-0.021678753868445696	0.04829109639434361
882	0.0006543416952056508	-0.08172335766569457	0.08172597721171111	0.06465564052916807	0.06172260862980951	0.08938698041832287	-0.07780445839847366	0.05150391272702216	0.09330694922069059
883	-0.10447135860753858	0.15355770280827613	0.18572623094506543	0.04507135674683346	0.09784776612330373	0.1077293485282496	-0.09178393303711767	-0.0037036920608258693	0.09185862887417559
884	-0.029657487465196374	-0.12278863511138532	0.12631949760533884	0.04205745450047285	0.07518235723662947	0.08614648175471543	-0.04428590180619729	-0.0573280639115965	0.07244134186112404
885	0.03548098569250354	0.038307351762830434	0.05221449554283627	0.02381958291769037	0.0850306388240349	0.08830391876466297	-0.05179947038219241	0.05796828767699789	0.07773999940879092
886	-0.13581195861340015	-0.14752381276045784	0.20051973327777628	0.10910570508706743	-0.05707729559782345	0.12313355576489883	0.019344874180400495	0.1252102161970583	0.12669578681696406
887	-0.061011451856030734	0.008953270893708306	0.0616648872315265	-0.08855365316022536	0.16480683922649553	0.18709100390945962	-0.06506112870866855	-0.010433981795538186	0.06589247639112948
888	0.03379925943170205	0.002007791939351486	0.033858841778820856	0.039669984103946364	-0.020723754233188195	0.04475691710032029	0.06815753128640685	0.04306247416287722	0.08062149683605482
889	-0.056394677899811264	0.024360698016387357	0.061431289285420985	0.062016358460073216	-0.08544505963615219	0.10557881858059362	-0.028123050822085282	0.02355085119300084	0.036681719963170496
890	-0.034685801237843164	0.018963963343350182	0.03953146485015565	0.017902723891758676	0.03221640451645452	0.03685653595649458	-0.031247626561121067	0.0002821653339751647	0.031248900508321506
891	-0.10789514138707645	0.15027836055565516	0.18499985726003335	-0.07894766852212766	-0.02580244247837243	0.08305721162505676	-0.19659067593328336	0.02615523075143905	0.19832294360352323
892	0.06896688686345011	-0.060172546899581326	0.09152686427502169	0.15112779356009462	0.09185992503699543	0.17685546588710513	0.1363770575032065	-0.019675252957104174	0.13778903219109614
893	-0.07819286165256184	0.021046073618390643	0.08097568047362982	0.019636541003956676	0.0033386104867402615	0.019918334834575002	0.09987995681262697	-0.0877731032824215	0.1329666252588177
894	-0.0408629036175643	0.027616437665118395	0.04931981874834618	-0.18647381736885155	0.035414928349807924	0.18980701176229986	0.12445983915321125	0.07044052397845539	0.14301090511007392
895	-0.062223566928463196	0.058216357930225664	0.08521101226931346	0.026594354417145843	0.04568203276642475	0.05285932088607901	0.06857691327960222	0.01160722619035489	0.06955228777540064
896	0.05417618981166226	0.03277019789628146	0.0633162334055865	0.13882815804368126	0.0033331579517336214	0.13886816556623965	-0.006499126599685328	0.12775761179730505	0.12792281273764128
897	-0.0468445250192143	-0.0865973954063117	0.09845566725909123	-0.23495365095898935	0.038027142731416684	0.23801109571462026	-0.11263176303082054	0.007104549538246149	0.11285560981879592
898	-0.04002071102064684	-0.14859062166680417	0.15388576983569813	-0.10298305998323586	0.012656193258252466	0.10375784245685235	-0.022766305224208045	-0.051267018427488445	0.05609466848111541
899	0.029884944964427132	-0.06547786235574382	0.0719754152068925	-0.040903346566514925	0.06450357376757573	0.07637928246016398	0.01788267169277889	-0.10505299979435002	0.10656417180583455
900	-0.0133531469582051	0.0034319078340222606	0.01378711445766102	0.04187832520769637	0.08300008989808827	0.09296670933883974	0.022996772382823463	0.04755041127830911	0.05281943915608853
901	-0.08498013750467806	-0.02512457284231106	0.08861640892533722	0.10734725827227823	0.02047391815783079	0.10928227296002202	-0.07437530546396244	-0.003883420577158262	0.07447662061504146
902	-0.006031056363573122	0.0234270821428394	0.024190944970958462	-0.0034439800554065003	-0.00969453291971297	0.010288098325416424	-0.21235440301114678	-0.02730860079673221	0.21410313439017148
903	-0.08453183341515594	0.06708160278900702	0.10791465282004009	-0.023851281654546388	0.0033949840710632913	0.024091690546893432	-0.05751118368848971	-0.07728664742343917	0.0963367122088262
904	-0.04606980809437268	-0.0008116681042625571	0.04607695761401574	-0.0053957423580786035	-0.05246226504651604	0.05273901107724398	-0.05452417548150818	0.008984968142724134	0.05525952736374122
905	-0.160849736218908	0.10635727197040307	0.19283284715700943	0.031767471826279606	-0.015625085825712013	0.03540219729472077	-0.036415506088718026	0.024238507400842525	0.043744649098125796
906	-0.08430783621292892	0.08963738312799767	0.12305556347009057	0.015888072604011906	-0.06710517192187157	0.06896038681543408	-0.02577439137445052	0.052778026816371455	0.05873533319351286
907	-0.08069769509852742	0.08964728427118161	0.12061821409477486	0.01557620657907191	0.006585840855181831	0.016911283545718973	0.024341943372067278	0.04481285440594583	0.05099727568348557
908	0.041790992216436576	0.05496586511398356	0.06904877521117155	0.05737334011227724	0.01957036673536049	0.06061929898799181	0.12033155397289133	0.18531714604973945	0.22095729791421537
909	-0.18440962792724594	0.08547764795988032	0.2032568305691558	0.1634642622974574	-0.024860781564892732	0.16534395516156392	-0.04321489263933665	0.1127883449360273	0.12078384701290844
910	0.04394916183986733	0.032373013355176394	0.0545851703315221	-0.03422217863325857	0.04225391356470951	0.05437417329891649	-0.04004744696039015	0.02255187369012554	0.045960689887997105
911	-0.10756318244136222	0.029203610845834324	0.11145711777786427	-0.14990967994894866	-0.03489861749308347	0.15391824338045434	0.05274131682774381	-0.10668723332111617	0.11901181560852996
912	0.03314892884426053	0.030585856706394517	0.045103726165206644	-0.010342190016103061	0.03588052366313236	0.03734130250365918	0.1806807507764172	0.03663273984310871	0.18435696713046315
913	0.02873158666452304	-0.057553698068371045	0.06432676141083285	0.04138001800933973	0.041771721148409525	0.05879781099797648	-0.1608192003094654	0.06462348026632525	0.17331765458229603
914	-0.028742807611954305	0.0043642793288915455	0.029072253498454645	-0.09237945352703361	0.04515028772679416	0.10282272081483576	0.001376725331313213	-0.01692239221893051	0.016978301771649582
915	-0.02123236446881135	-0.019106009706980405	0.02856313897070265	-0.09197391412177168	-0.16757076668132168	0.19115219780333412	0.07440736164044494	-0.1206667429916623	0.14176360016064718
916	0.03097133980939883	-0.027458981139926224	0.04139105621788452	0.07893010057591887	-0.020930290869810995	0.08165805442710206	0.14565863244360833	-0.12610478328086874	0.1926625380598342
917	-0.0848329844924365	-0.07753581961754354	0.11492797127617897	-0.16125987358155436	-0.026362261948698555	0.163400476384222	0.1441752239591944	0.07516493071501613	0.16259231843195127
918	-0.07233212156724406	0.05511532704729675	0.0909375339777204	-0.07572354948064272	0.05414530276476579	0.09309011632517977	0.10639782246769378	0.005379997885890965	0.10653375522865545
919	0.10088103419322668	0.0032614657438643176	0.10093374172541793	0.0014985475538232427	-0.06475830100568107	0.06477563734857004	0.18862068981894187	-0.11565981989649342	0.22125767459291162
920	-0.14463223012794676	-0.02605839199480343	0.1469609532669756	-0.01321807833230427	-2.7809464534013192e-05	0.013218107586385025	0.008402590943777646	0.0025999178500884924	0.008795630016983597
921	0.11842848852422112	-0.10139985840131874	0.15590778741916347	-0.15651427279786187	-0.09333660529471723	0.1822318289360708	0.07243151603547421	-0.1918879612399202	0.2051031793610481
922	-0.008767832346407517	-0.15071234021947422	0.15096716324580406	-0.023167252992356425	-0.013206844527846786	0.02666725245679735	0.10194025957163008	-0.021204764125052383	0.10412232490263759
923	-0.04356159262026956	-0.015770868655771545	0.04632852954467604	-0.07094369996563425	0.05814828368883478	0.09172912002614625	0.0725595026570433	0.09853055906151842	0.12236483357081333
924	-0.027305499078336994	-0.08120998902528448	0.0856776084948914	0.10214132852654195	-0.025269891562414635	0.10522080788866416	-0.10520846434075644	0.06977074145049998	0.12624094950329207
925	-0.020810081843502984	-0.12156941026784299	0.1233376707223078	0.03605567290268346	0.07430753645732457	0.08259310820414692	0.1994740221509704	0.057026973801625934	0.20746556642984676
926	-0.038576628684553846	0.018666044871234144	0.04285530902701402	-0.14027140001500105	-0.08122618136273857	0.16209182027770844	0.10634530460877839	-0.010688130382804303	0.10688105511929459
927	-0.06646362932016414	-0.07276984788269285	0.09855386741918573	0.00981316060993131	-0.09022291916622331	0.09075501784491684	-0.017195580326760464	-0.024102120428978753	0.029607434741075873
928	-0.1165696249009711	-0.0742133597688222	0.13818863997351497	-0.10559506748412752	-0.16655318550057582	0.19720619127544312	-0.18040649310484286	0.07364265719292959	0.19485826570310807
929	-0.10786075754629373	0.15595237067685244	0.18961826108840557	-0.1173234950000914	0.0034946001901244948	0.1173755285803872	-0.037960609562844784	0.04520435129692955	0.05902915597024032
930	-0.04591182348898386	0.10274056577689651	0.11253230377202987	-0.08520368120133028	0.00759036839657168	0.08554110697584873	-0.08515144127757075	0.1121172361915949	0.14078722457271986
931	0.020497772697240364	0.0330169774258383	0.03886231444325013	0.07136012549233577	-0.08919152500468892	0.114225197058022	0.025122816448338168	-0.006053520880396085	0.025841846322317646
932	0.0379130405812907	0.03546584632991902	0.05191555549174087	-0.019479332457615885	0.09923103531138436	0.10112488695649324	-0.0978718055028714	-0.14428188322056476	0.17434492289156164
933	-0.018953038426774104	0.008753032528573934	0.02087661955521174	0.10817015300633091	0.014439944731984098	0.10912971183539247	-0.051377353194227954	0.07734452201259297	0.09285368870756253
934	-0.10283803925547148	-0.0052825981071326	0.10297362847191206	0.02240444073936436	0.04096704822295654	0.04669323296737694	-0.1219950062137295	-0.004906041569280233	0.12209361484110216
935	-0.0008563965824905757	-0.14086969562527726	0.14087229876971824	0.027641916628329977	-0.012521842248707829	0.03034587431907457	-0.08095068234869851	-0.06158375847423578	0.1017131863650574
936	-0.03597476905947645	-0.06372810659672735	0.07318097826133857	-0.044060808433072765	0.08635339193148522	0.09694463955190423	-0.012940789383758916	0.056568057158366866	0.05802938152821437
937	-0.04801399422300139	-0.06534007878250644	0.08108433595060491	-0.014098929774344474	-0.05429788452514942	0.056098485582842236	0.013016664123172924	-0.055171940177027166	0.056686652113111795
938	0.016714119079664167	-0.12922340575530347	0.13029984793394422	0.2495764416514134	-0.06380011667768877	0.2576021256035518	0.13531288524957613	0.07315794368232424	0.1538234755763602
939	-0.13250768596647836	-0.01695858772127154	0.13358847456906942	0.01426995816184224	-0.014015517109425493	0.020001660575695378	0.13213484873442047	-0.04121884368308351	0.1384146355145967
940	-0.02826198454489503	-0.021437072116224823	0.035472353056036604	0.03219011149580001	0.18144396469728113	0.18427727912898062	-0.00433308466137321	-0.04446911307231782	0.044679722919029115
941	-0.2803381004855956	0.10171142784485158	0.29821915622258466	0.010941462251123553	-0.04687915840216927	0.048139080679718414	-0.0011921013885239269	-0.2151404999353496	0.21514380264872304
942	-0.07573160518159193	-0.17756014688653515	0.1930359598254907	0.13407511593107058	0.04030687231983757	0.14000278807272984	0.01379193640424234	0.0019666760678547146	0.013931450912756273
943	-0.0836504140076422	-0.0765926195492282	0.11341878650850908	-0.05184751571598359	-0.052195005269806624	0.07356958244433841	0.1354171089731413	-0.06601963282044405	0.15065319552000841
944	-0.1799580002850974	-0.048994336296723805	0.18650824876065825	-0.025428304313522044	0.07970926148092906	0.08366698886715242	0.1253988193810271	-0.0325367577983335	0.12955116560719504
945	0.07747097612196428	0.0868490189478874	0.11638085853567356	0.005470081452797436	-0.06328780878621978	0.06352376352249099	-0.051488351541329816	-0.0094230777901519	0.05234352624234265
946	0.03472506465100186	0.011784724380513414	0.036670285569394286	0.09273530138679115	0.02917773445008925	0.0972171605784643	0.09569259870128373	-0.045078534272961095	0.10577876771074361
947	-0.048672708171949436	-0.06110508611267336	0.078120829934333	-0.012823378803524091	0.1061286329353937	0.10690054149850786	-0.06149000374261049	-0.022933761859286434	0.06562757037468867
948	-0.06846872019094173	0.06166478345062495	0.09214396975710315	0.02704304671911621	0.03096576378194184	0.0411121016545168	0.032766301614449087	0.021317640686715707	0.03909056568965159
949	0.06395483662320688	-0.08308907665098096	0.10485235231607191	0.04617039062953012	-0.028184838703442412	0.05409334620470865	-0.0902606425122847	0.0689575470409386	0.1135875296000125
950	0.0023068086681498597	-0.10181248594972132	0.10183861576776097	-0.029394533335523665	0.09973120487568482	0.10397284172306263	0.009186148764369946	0.02209781678982571	0.02393112692703456
951	-0.0029715726846270556	-0.014674458797022035	0.014972307277287593	-0.02695712091143135	-0.03779183666727234	0.046421000490288	-0.12028123583086883	0.04506578084916769	0.12844648806622272
952	-0.09259666958774507	0.020530857739334194	0.09484544974986839	0.17337979038049686	0.03272102355581328	0.17644040663897007	0.18205062588882465	-0.08705187610370532	0.20179311068440284
953	-0.08170433253542987	0.0313338569295638	0.08750662000753132	0.06782928480162738	-0.07677695612672973	0.10244761036152118	0.055137856237160714	0.022108273580711733	0.05940504146239946
954	0.05430173538937497	0.05924475228289217	0.08036553452419112	0.04215144548265953	0.13699507542543884	0.14333316101690946	0.056968079293834815	0.1280491013068589	0.14014968570754222
955	-0.0025987953420134866	-0.03271807411895163	0.032821122943660595	0.01732577413674417	0.022729764409698185	0.028580144148654243	-0.03029345354930272	0.06577098780172907	0.0724121271912306
956	-0.1540023296368211	0.04105824867951685	0.1593816090965239	-0.10201033043201746	0.04331547136893264	0.11082570809501832	0.028896603665955103	0.03227339575469386	0.04331957729441022
957	-0.18104058145093088	0.021252752209243893	0.18228376671705757	0.026019741630558337	0.10375495683002398	0.10696783638702408	-0.014022190923697707	0.20270394968492367	0.2031883684076643
958	0.007310836312316247	-0.013582420983831273	0.015424995538654198	0.10268194149264859	-0.12687583953126044	0.16322089255197036	-0.00038807276181983713	0.10179154417815853	0.10179228392487549
959	0.12388226011655776	-0.04386970473953865	0.13142056675239525	-0.08049625284979058	-0.22184686393273095	0.23599931728639612	-0.04681044447611357	0.022207616819470175	0.05181115668320604
960	-0.08685709628583212	-0.06706489606306602	0.1097353883628985	0.1842916724892238	0.11406754882885982	0.21673676717322246	0.05468570992798859	-0.07377409549955878	0.09183215143459358
961	-0.10760892036547981	0.08108797397083385	0.13474026593753927	-0.07900690702561008	0.09676732477583372	0.12492400290586705	0.06128924522965122	-0.0013924126977219817	0.06130506010062385
962	0.010400174599118874	0.09187233358884425	0.09245912237714586	-0.01949979772931454	-0.0872728132437388	0.08942475072909452	-0.0017779663654871871	0.14742777581478306	0.14743849648613058
963	-0.09293059640791378	0.11947846144998028	0.15136445586459518	-0.05499775835878816	0.024380122866172367	0.060159320270938184	-0.05115165630339125	-0.13427396625781615	0.14368712523112645
964	-0.10308833285423384	0.08535594473443489	0.13383886458040958	0.10092467361043334	-0.07828771548218279	0.12772922977451834	0.06937114964323518	0.015724043169686033	0.07113087892347654
965	-0.11336062187118658	0.1128848500571714	0.15998006114341942	0.04955916924791746	0.0074907175436574195	0.05012207204278954	0.04584199777803284	0.1154036898515007	0.12417528092024809
966	-0.03460539594143606	-0.001886399200587316	0.03465677322266941	0.023206668008467504	0.06805549796150784	0.07190340911837231	0.25706199482900655	0.041765274413369545	0.260432730915859
967	0.11097871849647024	-0.09668186075296971	0.14718579468744736	0.07876872496584937	-0.021226169803894333	0.08157856530541205	-0.04143494947345718	-0.014897076097033541	0.044031555890165386
968	-0.029411519352700616	0.11034282620159044	0.11419534475970848	0.16871087588304687	-0.03703440888402764	0.17272784107553185	0.08999491446312753	0.0010695185923977027	0.09000126943129816
969	0.018198503604634424	-0.16504690981035583	0.16604718597855136	-0.017182052832693924	0.059827197753456324	0.062245614548951604	-0.0488456055220147	0.16815813726043372	0.17510868712234448
970	-0.14726944628641372	-0.004611607981273844	0.14734163273725404	-0.021414510925257185	0.0036520530444393725	0.021723691436018835	0.05347538557694075	0.02739701097446644	0.060085048663852454
971	-0.0916931093744585	0.15831223529836697	0.18294914635472317	0.11580848244570352	-0.13783836902379387	0.18003061012371313	0.0684471614791168	-0.06711067837190743	0.09585852630875301
972	-0.06459317539729982	-0.06849654850815684	0.09414911292963213	0.013760906945082925	0.07678500388981224	0.07800832892909394	0.09053427111793193	-0.036019232842648095	0.09743633501639982
973	-0.10388508179241972	-0.027110500781202754	0.10736428396643519	0.10034604456373085	-0.023863445312017235	0.10314452327557626	0.04566448033022219	-0.07878793664296659	0.09106472272117984
974	-0.00871209097768247	-0.036898578349614804	0.03791313246654882	0.1469489857291268	0.023557187380392586	0.14882521790373443	-0.08253942749514061	0.025419581746079566	0.08636499422434528
975	-0.009676638862695267	-0.03452538768398228	0.03585581869666762	0.07840911304563056	-0.0825886375694267	0.11388095566940326	-0.10949464104741462	-0.06760721226960369	0.1286849313982388
976	-0.10981027129516674	0.02981621382552894	0.11378621308756075	0.1225923320368734	0.09508354786582503	0.15514432296733147	-0.05254763590339681	0.0012881407397531402	0.05256342212605044
977	-0.0933096148367899	0.0030376812118024336	0.09335904738232187	-0.02989578920613404	0.10258042786778421	0.10684803411291796	-0.01253171387701611	-0.03502910139018561	0.03720324981637091
978	-0.06311682137328455	0.1222369745917813	0.13757038597612098	0.03977549798891675	-0.06391892051627296	0.07528425227251673	0.015499664847266113	-0.07697507398969823	0.07852007148555772
979	-0.0286356974135686	-0.05021368556194688	0.05780499445614999	-0.06642577834975004	-0.04002551106271346	0.07755272764514166	-0.09612645006462628	0.05207693949289514	0.10932658427378837
980	-0.05061206162493661	-0.01257291089882883	0.052150348708290245	0.06142165921775105	-0.05781049056185813	0.08434852126779835	0.01129204077243264	-0.10422801017202188	0.10483791436892177
981	0.06466870866984556	-0.04035355077744282	0.07622631396947524	0.0670654928433082	-0.05505316462367527	0.0867676856058597	0.046433979271942524	0.07521518458983491	0.08839365601619907
982	0.01593360911904	0.016007024057710758	0.022585497974197642	-0.04507433836227679	0.125595671193008	0.13343900704523845	0.016534725965282764	-0.056886089241289545	0.05924039425860495
983	-0.005297803795326094	-0.08087609548461877	0.08104942656114814	-0.027170572360968943	-0.08102152383580576	0.08545599643734013	0.003364816939605716	-0.16682638816452836	0.16686031817379154
984	-0.019966968872391525	0.00069696531843784	0.019979129275475377	-0.05614136361926968	-0.04356332969801812	0.07106065299031021	-0.06853258268308562	0.0472261945149962	0.08322877109258688
985	-0.11050554825818043	0.0606915080660514	0.12607511787491069	0.02958918691711546	0.03820555365821621	0.04832374481294712	-0.10862669629994406	0.044262807429054	0.11729857318203746
986	-0.0725701361575091	-0.04946654142521742	0.08782575580370579	-0.0037440643740117656	-0.19552959365684774	0.19556543665394643	-0.0145644450453946	-0.042100693117618354	0.04454875329865244
987	-0.03982481952951471	0.08058927399542304	0.08989242089112844	-0.026936402072431816	0.1018470654243344	0.10534891784995402	-0.001318658791739497	0.052233012636262205	0.052249655214833324
988	-0.0034241023464404554	-0.04649466789698784	0.04662058150356011	0.18729941011081094	-0.0034789889189040185	0.18733171752737338	-0.058759312957169914	-0.00011728124364154625	0.05875943000139421
989	0.007292844054881053	0.015449636866701227	0.01708440381522714	0.01346263700566671	-0.018031112768747668	0.022502524810021695	-0.0024510161539203997	-0.04048538225011689	0.04055950759223857
990	-0.06880005979837428	-0.007448242799855856	0.06920205595981582	0.03387936349229559	-0.10850646348162521	0.11367261714209081	0.02339155357793226	-0.08357223163528685	0.08678411536272819
991	-0.05294190492251389	0.004910814831221984	0.05316917715303717	-0.04402911667005627	0.0611583395476013	0.07535851385852244	-0.08224810036363296	0.14576453183722562	0.16736800397672133
992	-0.09627548368247511	0.08169923197299303	0.12626849671739765	0.009599594651163076	-0.10750386382636044	0.10793161239907094	0.14499486664770908	0.07385410864736294	0.16272043730977195
993	-0.010154972027231321	0.08999143002956159	0.09056258021743488	0.08463741576325813	-0.08227868234900172	0.11803928886676056	0.006467897582286335	-0.1402070631883665	0.1403561693230531
994	-0.12163333842161503	0.08727318984378975	0.1497039701581	0.06208248490390511	-0.053776590259860195	0.08213499005795578	-0.017109921246522816	0.0633762734004962	0.06564526970922319
995	-0.18757140456585927	-0.11435648270398732	0.2196825822573028	0.0786646258609649	-0.07789432583128993	0.11070523636466682	0.09172153023982771	0.20770503673685725	0.22705554693817737
996	-0.09358078308875431	-0.057880106529024054	0.11003394792206476	0.004097061813272868	-0.046283847551376336	0.04646483035222257	-0.013262310833533509	0.19479722155496837	0.19524816622488594
997	-0.04041781244338964	-0.030273795687740822	0.05049853728626303	0.09630930427590143	-0.10238844911862524	0.14056627121406284	0.05682611373932697	0.08967473068908319	0.1061638569706024
998	-0.07846342419546447	0.04621785944433376	0.09106371103844599	-0.10966047288119161	0.047240571088257445	0.11940306055236301	-0.030492354823709617	-0.06914191391365275	0.07556710899814795
999	-0.04404002771665694	0.010207964031243088	0.045207594173402595	-0.08130284722206105	0.0004199832420777038	0.08130393196111382	-0.13297936814501962	-0.04313184908490212	0.13979938754419288
1000	-0.15665047630297566	-0.019601154911572414	0.15787202728734623	-0.05626902600742275	0.14535403018743534	0.15586531807799284	-0.12833382967218124	0.004955958221330554	0.1284294878920725
1001	-0.033117342918911184	0.171951178125364	0.17511129621103666	-0.06832155156080001	-0.079732649150599	0.10500061784698017	-0.0881178982941306	-0.00196656784057528	0.08813983996381164
1002	-0.10316406539686486	0.06131817935833787	0.12001143074320005	-0.0736818469871114	-0.018231931102712217	0.07590400442115121	0.021834734808605143	-0.05432992332730056	0.05855336209742759
1003	-0.03421318226917227	0.07269862349211943	0.08034694579529793	-0.013891277050481344	0.0804785108955912	0.0816685881723507	-0.038475532268470544	-0.12185321316154762	0.12778330149567932
1004	-0.13822995486323306	-0.005384719125702789	0.13833479541154553	-0.046888378113318835	0.0411044338388295	0.062354586706258174	0.011716936801099668	0.032853382580924545	0.034880243046882003
1005	0.05636656305785254	-0.03539932626621685	0.06656051179984222	0.059455864476600694	-0.07747430631784873	0.09765893691870584	0.0023469252009179595	-0.054574666508187576	0.054625106703590005
1006	-0.1364126045116735	0.013900516626047625	0.13711901046947966	-0.09697122891156613	0.23239510028050808	0.2518152137401685	0.03617792551224203	0.1020156816332569	0.10824066515624967
1007	-0.005109171110187023	0.10089664362879014	0.10102591907519698	0.004175195467775585	-0.03959721963573182	0.03981673090642324	0.02290188238576963	0.012914209919746797	0.02629207170732105
1008	-0.04841465619506155	0.015166461743391417	0.050734608466999793	0.10651996271680055	-0.06695460391197763	0.125815028681785	0.07465040038871643	0.1023787531089924	0.1267047408992564
1009	-0.12046453575991728	0.0376483089952172	0.12621053658887493	-0.04955131621634148	0.005338487355362963	0.04983806161976243	0.04099990074171242	0.03005671346078617	0.050836973600855456
1010	-0.01808789851149235	-0.10036467364213329	0.10198156592175849	-0.05515833992993656	0.06771214783255998	0.08733485803460661	0.11246451502169186	-0.06168424071744585	0.12827007714955252
1011	-0.08095240424762727	0.11121339743160126	0.13755621222522285	0.05149255914174194	0.10478247257277006	0.11675123213666355	0.028811745285557924	0.01953122476809072	0.03480783543028135
1012	-0.09036882157369781	0.05386740549193449	0.10520561433236975	0.01860447133937509	0.009722935804356528	0.020991946895732833	-0.05440750143800702	-0.07791592121704981	0.09503192617130439
1013	0.011356784266224834	0.21442437469620612	0.21472491474612018	0.03341688584296457	0.01564083141710627	0.036896122653472196	-0.1479987076637975	-0.057745645477229685	0.15886527953500754
1014	-0.04805861382736553	0.043270335519063105	0.06466801604301885	0.03497139165567691	-0.05019352142190533	0.06117505886442626	-0.15288845887519803	0.08576756495261943	0.1753024701911953
1015	-0.05826663825714056	0.03904880078841077	0.07014135710692704	0.0016664649569593402	-0.015230542310278764	0.01532144002755502	0.014916735862204216	0.04182071192819798	0.04440136208455874
1016	-0.06343941265388857	0.16852937372325183	0.18007417606481457	-0.08554514731565697	-0.036888911930305475	0.09315988435297291	0.021235780216160217	-0.07888302771679413	0.08169143420920931
1017	-0.0012995357485729338	0.04553827344911603	0.04555681224458407	0.05288694162616294	0.015422881646753064	0.05508987087350013	0.06342576928800232	-0.034440861351941916	0.07217341020374875
1018	-0.0923870418172674	0.0519010090034078	0.10596735455468034	-0.1061020522496579	0.0739025194168268	0.12930285328539193	0.09055757823011511	-0.09188079887746713	0.12900680670904532
1019	-0.08450304125778875	-0.010677805056355294	0.08517499341142959	0.037607809643341795	-0.14521922143709942	0.1500098984099621	0.021071465387496477	-0.035676821683584055	0.04143479526941958
1020	-0.03575666915023543	0.1253877055665225	0.1303864107027889	-0.06679638505473826	0.08839794410888233	0.11079690238927235	-0.040550816164406533	0.20386784883094278	0.20786165706679918
1021	-0.06095035373227624	-0.013211453510551068	0.06236576083037112	0.04974596100517514	-0.06903405130536797	0.08509031011790111	0.08940634046027499	0.04725271462689435	0.10112523302375781
1022	-0.06718939379322564	-0.03310629009031448	0.07490287766064267	0.014837333362898168	-0.019849810646481277	0.024782280847874608	0.10410381875043233	0.03227535851982918	0.10899221919938311
1023	0.006025177591436473	0.07813055013260126	0.07836252694388604	-0.06015396009959343	-0.09255322980779189	0.11038387229807359	0.029727065136328897	-0.12171380282470613	0.12529145301923425
1024	-0.04322758897798445	0.08143341011892338	0.09219557870335397	-0.08203160751460374	-0.15523841714413014	0.17557947143343652	0.02083004415959983	-0.014382972462891915	0.025313250217212053
1025	0.09146882788705465	0.07403428080220732	0.11767591601059119	-0.08783065420644105	-0.019600784450137916	0.08999119162113695	0.00443058205310791	-0.013803547734371143	0.014497171702935185
1026	-0.14010083867674616	0.08133301539871608	0.16199785304680872	-0.06631801035610813	0.08293645645718126	0.10619102743295587	-0.06967762960093143	0.05923457208638784	0.0914533028220527
1027	-0.041870404816382115	-0.04733530895348228	0.06319622040287959	-0.06496020547699652	0.18518806369172305	0.19625098020010825	0.19134782344208742	-9.148811054773335e-05	0.19134784531344648
1028	-0.10646523131660676	-0.11072839855672105	0.15360867073910459	-0.0701115963550278	-0.12086438714102644	0.1397277210235187	-0.13993720494851183	0.008236640550860376	0.14017939783137137
1029	-0.019990588754066573	0.018916955743555824	0.02752226105060888	0.018435395453280667	-0.12192173383590042	0.12330763555867491	-0.020381443676440073	0.01590444380255733	0.025852554593397598
1030	-0.03212973364193575	-0.029953835289741982	0.04392666653032905	0.002650974202315739	-0.09232531640237915	0.0923633678090008	-0.20910377987909276	-0.07456706554459162	0.22200143698556432
1031	-0.06080757573025784	-0.01621942693214577	0.06293354492000477	-0.041531546425372566	0.03279798941715065	0.052920482407952434	-0.028538876308362115	-0.052050276442172076	0.059360750826202714
1032	-0.1202348795096316	0.037483527573467464	0.12594221329660094	-0.11056061974939452	-0.08665019162471145	0.14047030414991427	0.06806165669621414	-0.017155964805030347	0.07019057088117144
1033	-0.11060459693217449	0.05829320245379903	0.125025894577277	-0.018267157819324968	-0.11100067898825404	0.11249373222828705	0.04987860637272109	0.039381767850239724	0.06355154610782517
1034	0.01875855188771184	0.045374898555648455	0.04909953857073777	0.036727829389786915	0.14524442750915778	0.14981614457109851	-0.0990862795571023	0.06485289402887291	0.11842292286710561
1035	0.02817536340554873	0.022260180481538733	0.035907753175399494	0.0782721943161363	0.006811063827877058	0.07856797689600016	0.07355890776449955	-0.01449933764331626	0.07497428694960054
1036	-0.1682776195063297	-0.08809844256340535	0.18994392016807143	0.05821388369209297	0.09444502490847835	0.11094466631830312	0.1577179963264256	0.0662742137812887	0.17107670144572684
1037	-0.07069921835454841	-0.02251288574278115	0.07419709900266744	0.18080668093386038	-0.0980925198638631	0.2057017217321264	-0.15305418413489214	0.049379639913798457	0.16082267290159638
1038	-0.133723187575584	-0.010826259540217913	0.1341607200003301	-0.053387583069909136	-0.023442281410075844	0.05830758598806536	-0.0005688821404262002	-0.028464610712602752	0.028470294868682258
1039	-0.03151392354867901	0.01602490942883249	0.035354279792328816	-0.002446159136866142	-0.1479559262502923	0.14797614607464543	-0.08702759978789994	0.2309001933538411	0.24675636246241772
1040	-0.06867706314955081	0.13757890024073746	0.15376765847959764	-0.06504219088999622	0.039248433335319084	0.07596661184393899	0.023534912067513066	-0.06922864310369249	0.07311974502146464
1041	-0.05391817189717532	0.042816164176727504	0.06885051325547131	0.057473000777833544	0.057580677734964725	0.08135527190555457	-0.03217481069557634	0.08927365242343281	0.09489469669226024
1042	-0.10777249902054538	-0.03773459517981945	0.11418761412043911	0.013813519923818086	0.13640821203177403	0.13710584831578534	0.07840643169767961	0.0763372568972289	0.1094300933114672
1043	-0.03139078695825467	-0.04479397030499316	0.0546980921197727	-0.008871521654004195	0.07902425857822463	0.07952067240847234	0.0741362525985424	0.24454690318457942	0.25553741762513554
1044	0.005266155581435869	0.020625107689396995	0.021286790782245952	-0.060407575259252874	0.035817635605357695	0.07022804403555952	0.07464089076630731	0.10478261514311195	0.12864936459468945
1045	-0.019563348370812167	-0.012831697971615444	0.023396090962220995	-0.006262000321407478	-0.05928436680167828	0.05961416606060375	-0.015381663422533368	-0.06065861358283172	0.06257845453057624
1046	-0.062225212695714203	0.07310803272592041	0.09600396629348769	0.06312144224974486	-0.04295708037095998	0.07635199555797471	-0.06092401413410545	-0.008961472924680308	0.06157957043689457
1047	-0.03202150860502236	-0.009812540496546928	0.03349123712761137	-0.03867219121649528	0.0434524023849111	0.058169146860731956	-0.03212213530655391	0.11395644820295982	0.11839722827704381
1048	-0.05547693353396277	-0.021712205190963924	0.05957440732887104	-0.06375037223243593	0.06461225469776423	0.09076812996257493	-0.04950121884516952	0.03466902107487964	0.06043435851771585
1049	-0.02312236970397391	-0.18584943570318269	0.18728229155987675	0.1898548132598947	-0.057716924097892496	0.19843410353382143	-0.1146282102527984	0.12344591654020422	0.1684592558935567
1050	-0.045231114055416674	0.0798709348560236	0.09178899669061252	0.10748134288191558	0.04777338818744606	0.11762030303739365	-0.016761207559338763	-0.12018412664704274	0.12134728005505374
1051	-0.0279883575274652	-0.01797879668299367	0.033265376703919075	0.07969700237347369	-0.0941870185947227	0.12338073860647823	-0.0024229568786550055	0.020062945667200318	0.020208723583661926
1052	-0.039849527355757905	0.07704301439345022	0.08673875084013302	-0.01475395652630561	0.09294932921813696	0.09411300141469152	0.13265497874348506	-0.167448881136265	0.21362694394486262
1053	-0.09011704870925263	-0.13641663531920145	0.1634948955162754	-0.033937938773348095	0.045385644881959564	0.05667133710734965	-0.00455307826626659	-0.00011303840429740005	0.0045544812415460965
1054	-0.060987684157518776	0.07386251048305333	0.09578709763718926	0.058078843703171755	-0.04399239125471655	0.07285933415977335	0.009538349140233498	-0.01409016688179016	0.01701507881491265
1055	-0.05787630840823783	-0.0030334191194775952	0.05795574782987337	0.026574828965352643	-0.04860726557396411	0.05539754327689651	-0.0075243051789863746	0.027845123300383728	0.02884382186951123
1056	-0.18214798118166958	-0.01610918227755184	0.1828589423632578	-0.024377746813253696	0.03368040928755077	0.041576970902989514	-0.06911707815590828	0.04250595413017067	0.08114139898551237
1057	-0.041755209900845136	-0.03579941068334702	0.05500086689442791	-0.00706421279840109	0.0641020569392808	0.06449012952621426	-0.02320564853194666	0.05916363524557874	0.06355185173746022
1058	-0.061616265564285844	-0.05992892580959108	0.08595371039565465	0.0076378739356849626	-0.11995816386650447	0.12020107402382292	-0.042633660224062966	-0.02308193849376369	0.048480974296426206
1059	-0.06595208677361458	0.051110906345974205	0.08343861514491557	0.0780676051492302	0.05165037223926527	0.093607221549359	-0.036817364855523296	0.07566065443294809	0.08414305071796903
1060	-0.15663546605763135	-0.05221673010183008	0.16510983050569322	0.0031866976459173774	0.10503855384772506	0.10508688232271396	0.11658365214101361	0.0739861048263719	0.13807857058180956
1061	-0.08141711387433014	0.02457103168675783	0.08504400055134576	0.0057953957933699245	-0.0808293818359849	0.08103687790376216	-0.12911288665828718	0.10982321352439732	0.16950302572538664
1062	-0.0549145958732726	-0.10193581193843287	0.11578653892172615	0.028763367299873253	-0.026938418365962655	0.03940824383916456	0.06993017916549446	0.10301238832896258	0.12450615288954653
1063	-0.01756243879283006	-0.024796458111857288	0.030385911064916178	-0.036126884035345516	-0.13471363099436018	0.1394737040656336	-0.17968663692608702	0.08025990101755374	0.1967966950971356
1064	0.006394009124483216	0.03247619061055782	0.03309964213186086	0.15353309714090524	0.07020642884963457	0.16882344200228072	-0.08484475431406059	0.09246282248777674	0.12549105895249835
1065	-0.0455378978561894	0.13144255567672614	0.1391073167881186	-0.026851893564818978	0.06268869739831173	0.06819748506736494	-0.1388843698590401	-0.0628995267527694	0.15246382737182285
1066	-0.03940707239823724	-0.06857794622418527	0.07909394454272184	-0.09451752285531334	0.02512993225464505	0.09780120460315267	0.05624721427504011	-0.1268980289303899	0.13880511107347723
1067	-0.10609095340465954	0.051879135003166356	0.11809629563617312	-0.043317065530710165	0.030830662217530256	0.05316857999761971	0.02071757372400057	0.1047424606208764	0.10677172340055788
1068	-0.03561176666143547	-0.031415171519761385	0.047488008237496694	-0.02379614494926696	-0.09950583202292572	0.10231161772262831	0.005671642998418522	0.003247728899800596	0.006535692565299398
1069	-0.14751731465194237	0.05119579242610763	0.15614854236994102	0.03009916959862457	0.04812566406015364	0.056763012180094254	-0.05903464153667554	-0.0233945974421259	0.06350115031117862
1070	0.024654788242693987	0.10626269425788364	0.10908537378694055	-0.040311444261080014	-0.013784469351067358	0.042603100048056085	0.14553497297967644	-0.025250686805968644	0.1477092601848925
1071	-0.024392377704786503	0.05050071459017627	0.0560830657526085	0.023355815069297157	-0.0700688241991309	0.07385888045590672	0.027445497678082822	-0.06894146101103073	0.0742036413468579
1072	0.00485867470586377	0.05425595555976771	0.054473070719401245	-0.04848797487971594	0.049113791513470825	0.06901628956097715	0.11529302263736994	-0.03220084433068511	0.11970536932180657
1073	0.013438045075549652	0.08262538018543578	0.0837110178306315	-0.008241384219010698	0.07035155643844716	0.07083263306666904	-0.06869062778112602	-0.10549208470543515	0.1258847976542994
1074	-0.019804655836185257	0.11170069675424048	0.11344280518469445	-0.003259104865215803	0.04282815908612238	0.042951984531901195	0.01623723961721809	0.0034873766348470334	0.016607520771633365
1075	-0.030955770671151194	0.02225995512688304	0.038128274811427686	-0.06874707307243828	0.038734931425041	0.07890852278765455	-0.0858105612691357	-0.050515852550815005	0.09957561842268303
1076	0.005015959315270695	-0.12330557893776052	0.12340755910813866	0.17278821573499709	0.045534222794273924	0.17868724896411178	-0.1264395119006006	0.1429547729511583	0.19084815241227604
1077	-0.077675922140445	0.10560299784070386	0.13109363841663782	-0.046712288592306535	-0.17584496180452613	0.18194364099238583	-0.00043853841101349357	0.03882864813157651	0.03883112452226582
1078	0.0007521605011926981	-0.07952164443997131	0.07952520153924021	0.06910855094489535	-0.008123636703791128	0.06958437530795528	-0.14048218722017344	-0.09231420470124083	0.1680986535216343
1079	-0.17615345545856773	-0.09808718485722981	0.20162126798334043	0.00702037544342469	-0.054444661861058154	0.054895417627809334	0.1234161432535022	-0.0660799119985021	0.13999321121146827
1080	-0.09510454689959744	-0.02649585949080547	0.09872641698721896	0.0686333595153766	0.01287305784849923	0.06983017726411514	-0.03353375041022254	0.022919745932046376	0.04061806457925656
1081	-0.1290387229125413	0.05796107856062959	0.14145839896878193	-0.07579850626396116	0.0035927783883228344	0.07588360566285289	-0.07719977911044452	-0.13720559122424406	0.1574330974029787
1082	0.001816536209321806	-0.019871860726083036	0.019954715044736133	0.04426321588091521	0.030318477173723452	0.05365111684069675	-0.028489351495218897	0.13623674414528278	0.13918366859630255
1083	-0.059505805859483764	0.01214618717623482	0.06073278187195696	0.011655519252347885	-0.05408465076184247	0.05532630998966333	0.007393990561850995	0.07948997218769503	0.07983311828326181
1084	0.015005138804680374	0.04959083723942894	0.05181124712507176	0.07258438615186218	0.06023792178644534	0.09432444187055945	-0.05230246192889153	-0.07468730057663464	0.09117971480130718
1085	-0.08271303873925333	0.0030386773231094494	0.08276883675245897	0.10374977156432748	-0.07476024637825623	0.12787927720388362	0.021905582429405365	0.010543279272767008	0.024310805815419438
1086	-0.05125769607521433	-0.010507725850791544	0.052323643885861346	0.023784412020052093	-0.01638175521139646	0.0288800997045667	0.09796081347072788	-0.1016015025735874	0.14113534745434053
1087	-0.09975289206429452	0.017675605549194832	0.1013067939810629	-0.06081608110122745	0.08006360880584407	0.10054241480850908	0.008239573824004805	0.022441521334487298	0.02390632670669992
1088	-0.12644921667201825	-0.0439747245532227	0.1338774842775992	0.12628236878397353	-0.13987073953031035	0.18844378589501806	-0.09138373455554072	-0.11881898489828005	0.1498964246190523
1089	-0.16286462327883805	0.07485489372823192	0.17924324431013497	0.037498856608101545	-0.12075423406815318	0.12644267195967226	-0.014699815550438556	0.0403431406652741	0.04293778727362424
1090	0.04799827018289134	-0.17596682565813546	0.18239560760267906	-0.0029695773969710014	-0.09734406656206834	0.09738935098231732	-0.006403157152288823	0.1451457604599379	0.14528693059257114
1091	-0.05606814885469965	-0.03718315581226927	0.06727722045501175	0.01369869305562087	-0.05374483144015407	0.055463150811711825	0.05641742186770836	-0.15729420629337995	0.16710593293974738
1092	-0.054947987711577925	0.08115226493648214	0.09800495629238712	-0.010352997553584117	-0.004109334943024938	0.011138724882969525	0.012002351669818574	0.07427939067727925	0.07524283570542697
1093	-0.06180202096717022	0.06218169281493244	0.08767013583288877	0.0790485350618123	-0.0057739839523274356	0.07925913061660657	-0.030454408666867286	-0.023188927341425084	0.03827789647426375
1094	-0.15574952623330737	0.05253342707734817	0.16437054444878726	0.007960938234109219	-0.05510419963126454	0.05567629077596276	-0.06624757505773672	0.003036012317167051	0.06631710617797229
1095	-0.01616066047050955	0.016232673482835247	0.022905602704216984	0.01551448679940431	0.09361809103983725	0.09489492225926605	0.03430581558005773	-0.03273107432498109	0.04741531618665395
1096	-0.176089198945478	0.0030573436732008624	0.1761157384664874	-0.07823823741334028	0.03992207226909578	0.08783503656175652	-0.11292574682554077	0.0366079447247491	0.11871127121329471
1097	-0.024086300241873873	0.06342965158561488	0.06784888031216278	-0.13137849477394528	-0.04157009858090666	0.1377983381071552	-0.10240675577438532	-0.04750741449360681	0.11288976065215996
1098	-0.06269089722480074	0.017570335764788458	0.06510656874492722	0.03331997092385577	-0.07646165691010051	0.08340626738923469	0.03366090137364113	-0.11324551820477462	0.11814230264707867
1099	-0.01027374158470609	0.026808540927253616	0.02870971321343269	-0.03599155392054363	-0.04602563037947329	0.05842731044163589	0.024294948905576225	0.10019422674973924	0.10309766057628428
1100	-0.022127852112607347	0.12524762376797907	0.12718729928197492	0.08036948306188281	-0.09166291532807927	0.12190711158122358	0.1791809581287994	-0.04657682145596694	0.18513566931549302
1101	0.10943197314855352	-0.1314149846771637	0.17101244090675075	0.024322338591012897	0.17946752955641518	0.18110817297852308	-0.12992146031529533	-0.08300523976767711	0.15417345971128893
1102	-0.052205121246874105	0.011689888752482381	0.05349792690793018	-0.05273978318510713	0.06968908659800009	0.08739595826624745	0.08085833788803766	0.04343462532539116	0.091785823977198
1103	-0.1463308154398762	0.01141735184011548	0.14677555474376547	-0.014487409616463833	0.09837740153284803	0.09943841395431857	0.13962718742074562	0.040660705374162456	0.14542711036306974
1104	-0.04840360358614475	-0.042404247948819196	0.06435082815496301	-0.15240518555855265	0.08352739458793708	0.1737934585414129	0.009745405745492599	-0.00302964896188384	0.01020547431413768
1105	-0.11346005048685222	-0.125699168673202	0.16933240700354182	0.08798918585031418	-0.04723662367803719	0.09986688862231381	0.031176871971488773	-0.10633826193999915	0.11081436413365588
1106	-0.024729249288947642	-0.032577880262788926	0.040900538539382705	-0.03179740251153001	-0.05428907390774893	0.06291564473357387	0.05339569007526126	-0.01881998213222156	0.0566152933938392
1107	-0.004369639423679094	0.044296426035357765	0.04451142671493346	0.056543685972049125	-0.010071853511550646	0.057433706623061	-0.036534939562899355	0.03543214901035096	0.05089439057849522
1108	-0.05991699868217744	-0.10415733593006836	0.12016154692383567	-0.004452521974369391	0.09048431325479189	0.09059379612933521	-0.03861068652560643	0.004291427447753866	0.0388484422276876
1109	-0.12925271174899608	-0.07386992739794422	0.14887252825234956	-0.05438923946463464	-0.009060683844489112	0.0551387827329472	0.09027473519470225	-0.04096654537098809	0.09913518877828821
1110	-0.012567017246341862	0.005693184116562555	0.013796458525829516	0.012860908064862384	0.06230283140584051	0.063616395350864	0.05485493801679825	-0.018296537370243716	0.0578258376901494
1111	-0.001016241137600772	0.0453139693530019	0.0453253633694706	0.04473320305043383	0.045421754853705955	0.06375104131809536	-0.09248872775496236	-0.07129859685147161	0.11678036938938079
1112	-0.04457154940829097	0.02308290714097373	0.0501940595960771	-0.027650715120452272	0.06132595374110919	0.06727135087783707	0.03192703404604401	0.04749682992938139	0.057230100090056045
1113	-0.03456546047992263	-0.04602955694799831	0.05756293226563526	-0.09290885345286273	-0.04754112086459196	0.10436576652804916	0.07325021425347913	0.12884878383894213	0.14821471919129706
1114	-0.08469669269254877	0.10267552698841466	0.13310068968793778	0.05771954494780582	-0.020079579237187933	0.06111248130557526	-0.22365906081885067	0.022881374750708075	0.22482645039419336
1115	0.052614808501043345	-0.0037253391699363114	0.05274652808984232	-0.0015775119152449672	0.10072061627737548	0.10073296921632487	0.12179847937881005	0.11599334196097129	0.16819430715177383
1116	-0.03265441536382411	-0.050793991290764826	0.06038493515769844	0.028279625916950518	0.012566658247085468	0.030946052114958062	0.09602969605785576	0.025317962571168466	0.09931113610124116
1117	-0.10666016042794733	-0.09001219135245561	0.1395656992766724	-0.038583657149293245	-0.1610941564549312	0.16565031193130922	0.04624251275932889	-0.019380198820716774	0.05013942652870301
1118	0.013824417884683941	-0.008574653983025935	0.016267735576256204	-0.040748718153266986	-0.04300813031293299	0.05924658052705334	0.09536441530835864	0.09167389321018427	0.13228179921447009
1119	-0.013395260007257801	0.012370906546476967	0.018233823500399114	0.005055840568487024	-0.026026335995840765	0.02651285894094328	-0.19382930228670694	0.00017440008674261148	0.19382938074590725
1120	-0.10275971803073039	0.05957948041915519	0.11878246561160326	-0.15865422302181387	-0.09791852732354547	0.1864381947881586	0.016037764630253106	-0.0011253968772812952	0.016077201636690137
1121	-0.043969110493757034	-0.03086349130942177	0.0537199941680839	-0.011275372934761123	-0.0070466706198332694	0.013296225089940567	-0.02587409838356954	-0.12526947787539322	0.12791368595399114
1122	0.054335689863099584	-0.09644537648095379	0.11069813836488787	-0.14897235478031925	0.07320398634194504	0.16598670460354645	-0.20860261990750847	0.009133573278755358	0.20880247889600073
1123	-0.07078720872827275	-0.05740335384822975	0.09113711621817495	-0.10816696501259529	0.0371227142965051	0.11435990659656887	-0.0444884916892828	0.02094393992532334	0.04917188741936736
1124	-0.06286348870480525	0.009593337791645012	0.0635912756761789	0.10674731901372855	-0.12557684832510585	0.16481667073413833	0.23957344825376448	0.005949720183449071	0.23964731644326942
1125	-0.05468231034489014	-0.11005293164779233	0.12288939266237967	-0.10942773394696473	-0.043479158839735764	0.11774916649462393	-0.0569536949031137	0.09586144875859205	0.11150399419398897
1126	-0.0987625460671294	0.023732463818723192	0.10157396489538478	-0.05226273156272374	-0.011954005330680695	0.05361241790707879	-0.020329939638461175	0.03404570061937558	0.03965370318605345
1127	-0.010675403971350084	0.038937544687096245	0.04037445524352167	-0.0016053542262973203	0.0010475820852767438	0.001916922120818537	-0.019698698915866533	0.038067527444259175	0.042862283941682185
1128	-0.1259263987067473	0.057152011973337004	0.1382888656539316	0.037600699538755125	-0.0119867185926757	0.03946509886499383	0.11441478488375557	-0.09608199958592874	0.14940714054029167
1129	-0.03800788343691662	-0.11722132299666362	0.12322920826022693	0.0029383999915107662	0.10977896155437886	0.10981827987392581	-0.12074081974381673	-0.014022333379550132	0.1215523401083504
1130	-0.14584894655023034	-0.1035955389381962	0.17889648095395078	-0.037967589287158404	0.023228131953446137	0.04450936924204893	0.002246443297312671	0.0719087753662218	0.07194385645875392
1131	-0.018244695575406623	-0.025425092771318703	0.0312938373976319	-0.03364356925931382	-0.07453413942856665	0.0817754712176167	0.010127354741797158	0.08432770320428286	0.08493364964356483
1132	-0.0486375682591912	0.009054450828226571	0.04947318592902883	0.07991752386732662	0.07387857573886684	0.10883406899628538	-0.10148729799799551	0.06504326218224288	0.1205416841189882
1133	-0.12200623395599701	-0.1267564066224055	0.1759338163740845	-0.07561197837575168	0.043024114681406794	0.086995664938053	0.06369860315591679	0.06572121980484932	0.09152480962368778
1134	-0.11153355798556298	0.06175592729390488	0.127489329407794	0.012135834103603246	0.0019355322050439937	0.012289212924631995	0.1041846961722583	-0.08695531723336493	0.13570437764368878
1135	-0.004773632585395057	-0.03085643537759562	0.031223503523340874	-0.0597188911586903	0.05482604831038408	0.08106936249012983	0.15869353881634043	0.014283138132893414	0.1593350159160775
1136	0.025124424051743404	-0.09751464356704555	0.10069926709733175	0.09840673043132174	0.005464611886646259	0.09855834098266113	0.023779933129210572	-0.09476405619226543	0.09770215742572201
1137	-0.0666209022224931	0.07370466077869516	0.09935150544124388	-0.028873651960060413	-0.13833296906473547	0.14131418225987	0.0203039926506401	0.07177075620003247	0.07458748932013831
1138	-0.06410176007143581	0.05854046594076845	0.08681026319979794	0.14451725366714666	-0.05342124621511287	0.15407487191190564	0.14855092453003682	0.07251910110917945	0.16530697869240754
1139	-0.06654764565736151	0.0014182455775799496	0.06656275657645251	0.07816301139736687	0.11599073306078457	0.13986889041771614	0.08373881229547771	0.12759894855426213	0.15262267314134714
1140	0.032958217051216536	0.03465198345627574	0.04782263092563089	0.006357586688870334	0.003622863627347415	0.007317379952473299	0.03392344802475879	0.07069628618241398	0.07841406255177887
1141	-0.1481280516993777	0.05767644806127333	0.1589606629365211	-0.01100975786202768	0.10864204320704308	0.10919848130986759	0.05441349598952188	0.036977690700670036	0.06578889082022993
1142	0.06336750909338146	-0.06581982434933839	0.09136569644060916	-0.03599579265212782	0.04552412564317472	0.05803570542545802	-0.08535630010948433	-0.06362773965849047	0.10646213985464034
1143	-0.04925173992136046	-0.023552280459818817	0.05459344099925645	0.08635263288160175	0.036039203383427636	0.09357137054728198	-0.03193299163942051	0.07776768632590451	0.08406859694040085
1144	0.02610229083599841	0.09760696303667836	0.10103686861799777	-0.02295401267081114	0.0650595087958773	0.06899004553160255	-0.08934817875306153	0.14759049426915888	0.17252840648746412
1145	0.07964739615377714	0.05393402555354223	0.09619036763879665	-0.1500489880638466	0.08454214908821722	0.17222680915420432	-0.10184107038122789	0.053690030658249746	0.11512698644747899
1146	-0.016470731639001243	-0.1699484106689185	0.1707446845135021	0.013507743899028691	0.029469019743097367	0.032417314352993665	0.021427751220643273	0.1340050795283794	0.13570744217536881
1147	-0.11722420814962808	-0.00017767019892646322	0.1172243427919599	-0.1412976245247839	0.025385766520570504	0.14355993813799076	0.11273631226499	0.19984720129493044	0.22945234792550234
1148	-0.08939307430370931	-0.0766454092315497	0.11775245428329814	0.010841818764343135	-0.14048648992758378	0.1409042188378047	-0.07398274770698715	-0.04538799604059662	0.08679583597648523
1149	-0.0006588918159365306	-0.0802161710773257	0.0802188770847105	-0.006052235983497344	-0.023145790793051107	0.023923987791244782	0.004594092119737123	0.23694983822030244	0.236994370218012
1150	0.07497262860915498	0.02283304688572511	0.07837246372707704	0.029459793148642357	-0.11804129640358069	0.12166193763457324	0.04254484257259011	0.018730629879739405	0.0464854829513286
1151	-0.13713762355706088	0.09487715885414094	0.1667585172250942	-0.038748495827879856	0.06543959189818555	0.07605120720096621	0.12166712989752726	-0.006466708889020518	0.1218388641663944
1152	-0.008798581877372168	-0.03065792606097908	0.031895508671492954	0.0798130528267391	0.1381414506860309	0.15954053967304033	-0.010452026087033574	0.05181915855138986	0.052862747207254666
1153	-0.04989465237042066	-0.11889332414117154	0.12893835294629294	0.07870485477493917	0.008002395072992701	0.07911063450667377	-0.06424494805508578	-0.04641807199806716	0.07925938908809742
1154	-0.004361865349865578	0.019799872188514592	0.020274634596260215	0.1846601589039501	-0.04062109426354131	0.189075243185351	0.07882207529370357	-0.0661154596222832	0.10287941268627088
1155	-0.016641026920556485	-0.07371300683182559	0.07556805643365093	-0.002605341497652355	-0.06934467625086725	0.06939360149651394	0.05323680353386282	0.0714497034252466	0.08910228599794062
1156	-0.04281415374570253	0.022243975478717187	0.04824775855994168	0.06508649429441342	-0.007247859914766392	0.06548880219457971	-0.0005496412920880867	0.04576394153430838	0.04576724210945601
1157	0.06422406467212176	-0.10203804618391969	0.12056738096201892	0.05337958885780319	-0.02783926043060455	0.0602030308867513	-0.0189263881417954	-0.07078055275658558	0.07326728339867453
1158	-0.16461761025410768	0.05773074913497074	0.17444711806578583	-0.12553088868354031	-0.12805754017444612	0.17932299799303286	-0.017058748171544104	-0.040424271645656894	0.043876219382052724
1159	0.0349529815052336	-0.014222455193304367	0.03773578073699751	-0.020102135597756005	0.08056902733634938	0.08303893075850619	0.05382219445062065	-0.07864443490328071	0.09529835128026495
1160	-0.06758873635688084	-0.022427023114787305	0.07121241919855799	0.05204292927173471	0.11468136969843758	0.1259376156797186	0.06495684016221537	0.01864334417794811	0.06757932646895075
1161	-0.003937300242620398	0.0176699378270003	0.01810328798894264	-0.027616570609966286	0.09619671099860809	0.1000823769662021	0.0010377868302772102	0.004890652365936077	0.004999548186539756
1162	0.07176115375202236	0.06846691789529913	0.09918357744053712	0.01900170306499102	-0.003679188419578831	0.01935461564580532	0.05094072199280671	-0.0196003115041346	0.05458140130307698
1163	-0.00274998946627683	-0.025463326419013586	0.025611392667831807	-0.015850940906371555	-0.09800263924615182	0.09927622891119837	-0.0060758640870671125	-0.10543399624089769	0.10560891859937845
1164	-0.029719427787374342	-0.015914495770604404	0.0337122464935451	0.04994990578514822	-0.009621023640696622	0.050868036956816284	0.05286857628785618	-0.0143384362981208	0.05477843658028345
1165	-0.03629584133301432	0.11781803716520484	0.12328210729677255	0.004618938900340492	-0.12377786285020842	0.12386401385523595	-0.13572025771974056	0.0815038033055358	0.1583125336439925
1166	-0.06775555527733287	0.040947881082923944	0.07916782323722808	-0.05709669504363225	-0.041810503744479297	0.07076828956723949	0.00537761880542226	0.15787731363746932	0.15796887334345422
1167	-0.00027755418392702157	0.03181177599338978	0.03181298678493778	-0.10824695589113635	-0.14539764606706929	0.18126742382883465	0.07808973135193158	0.009676678911145199	0.07868700183236267
1168	0.07753202454127009	-0.03474923934136276	0.08496307706451917	-0.06875116797615413	0.010602356497081364	0.06956387756139364	-0.08458586945083106	-0.12264123493060039	0.14898201843194284
1169	-0.1128209786641331	0.05000620488428636	0.12340661956986748	-0.030520229124682375	-0.0365675654954876	0.047630570352347086	-0.09404151118873981	0.028501060463428186	0.0982655396067302
1170	0.06042295719043136	-0.020043869090963548	0.06366074492002419	0.001816136727391353	-0.02399097794949691	0.024059621268545075	0.03748481416234816	0.07564791879508215	0.08442581898218768
1171	-0.20769914067385006	0.012915297479125752	0.20810030741358856	0.16779409226729292	-0.07991896522746474	0.18585450869654338	0.08292679615850095	0.010262142735526504	0.08355935073130887
1172	0.06941461950084486	0.027600033318504767	0.07470040990268825	-0.10031115558651182	0.10998933429947856	0.14886229070770016	-0.04118830691678311	-0.07250027603169225	0.08338325162370853
1173	0.023305288461538468	-0.028638456216292935	0.0369228607332645	-0.016498421108163512	0.011136039054021465	0.01990500602549486	-0.004472880388770994	0.005020436211198424	0.006723945175487717
1174	-0.0434674482798287	-0.09377856129800614	0.10336265098711178	0.12075447550644143	-0.1366730753686447	0.18237645924175355	-0.0100977718306471	0.12851252405580949	0.1289086259144004
1175	-0.18978116894685462	0.08167574518529451	0.20661030816105896	-0.0186130400530075	0.04110197160759844	0.045120032469477336	-0.03498621878945846	0.15556563288519265	0.15945125161049817
1176	-0.15839224647555022	0.009468104723478483	0.1586749783381936	-0.1079086645877678	-0.04541443040894086	0.11707583176080323	0.08974104094665403	-0.041138095128347214	0.09872080480313145
1177	-0.14671524744381978	-0.03557733794990049	0.15096725078010362	-0.017558415849439846	-0.017688706004633598	0.024923649156177372	0.10003830471997079	0.0022316053429160946	0.10006319240186305
1178	0.01711265823036117	-0.024328017296146885	0.029743831247348917	0.14252361515520107	-0.024481584704399408	0.14461095693807763	0.015815060024818944	-0.08154211107276796	0.0830616156945689
1179	-0.17504909346681996	-0.13278831509181624	0.2197155473526599	0.029982953716355152	-0.00038927510181340625	0.02998548063083177	0.061475353525056446	0.16514190864748549	0.17621313538656846
1180	-0.05032354528047056	-0.02680456152246883	0.05701704769634594	0.04494366955175818	0.049257752386204924	0.06668027896551057	-0.013788641735367374	-0.023683705047486927	0.02740519158266683
1181	0.027526494756107748	-0.07297439947750936	0.07799340287909706	-0.012416966691796242	0.07641941708322976	0.0774216272702002	-0.1446250753203834	-0.09771067447720924	0.17453878743195658
1182	0.005584750599700262	0.00868440987954333	0.010325135070146164	0.0024983916025623216	0.18075565824600254	0.18077292371521078	-0.03194374843131166	0.03514489362697761	0.04749280589620388
1183	-0.09905641412610985	0.015211498507651874	0.10021757763172921	0.05511343422759323	0.012385897342410723	0.05648806144076801	-0.012697327304984834	-0.13023888284782234	0.13085636677723672
1184	0.033760515201508114	0.002583170233513397	0.03385919602008544	0.03810094416879426	0.04869502384507925	0.06182950180800759	-0.06880035462037269	0.08480277514103131	0.10920164590110057
1185	-0.030600245447340264	-0.03372117219138974	0.045535617656937796	0.020975294142258162	0.10449299746675553	0.1065774342154174	0.09024296754746668	0.074446705478861	0.11698762818533162
1186	-0.07148901177037971	0.06892046801222586	0.09930110631271807	0.10861140869473211	-0.06821207351858465	0.12825492221493462	0.09591957622113863	0.10598860621501889	0.14294806661807344
1187	-0.10884949908546389	0.0006494284994897173	0.10885143641005549	0.028226366695633127	-0.08029538399426908	0.08511214054189607	-0.07701226248314111	-0.028657200487767494	0.08217130711244847
1188	-0.08314466596651039	-0.0065942230558108965	0.08340575073933679	0.03365893763406297	0.07428315334639705	0.08155311737596595	-0.05824590349308168	0.09563393059067826	0.11197514882306722
1189	0.0295046443952974	-0.02842244209055989	0.040967783138512445	0.04990485520841999	0.13922214383345707	0.14789624710234256	0.031128675343259176	0.05235528602091922	0.060910347256917616
1190	-0.08149314446236958	0.004650033631296059	0.08162570310347605	0.0459227044421155	-0.006755024272790478	0.04641686262775504	-0.07692966555536494	-0.014436036765967298	0.07827242554034379
1191	0.02424547653048641	0.07471879227294165	0.07855406450921155	-0.11893780177870764	-0.1011700976896487	0.156146051370133	0.09751053803937978	-0.018236971844799856	0.09920127101402156
1192	-0.12569196255735518	-0.01917735637566323	0.1271465314079734	0.004966456634544107	0.01621588603644025	0.016959382401774685	-0.11546695411005933	0.08705081919786009	0.14460450412927348
1193	-0.03740003703593445	0.01759389038271643	0.0413316797273993	-0.05794495050269548	-0.08342121371456347	0.10157123700325157	0.09226632143377284	-0.15660151170640277	0.18176112769140407
1194	-0.033317556513943976	0.033475599129169635	0.04723002550408705	-0.0572720677391697	-0.010000405866804661	0.058138609035828015	0.01819204723800151	-0.05813676956990165	0.06091661972510886
1195	-0.1378216620407872	-0.04424727043400071	0.14475023823311847	-0.11197843292466451	-0.0029021841807158333	0.11201603507213771	-0.06063215792685101	-0.05314312004625093	0.08062536687120772
1196	-0.070771499044988	0.00324826905573998	0.07084600432581371	-0.05288555714215681	-0.05787824011732273	0.07840135734357409	0.12009244350792524	-0.06130053911218546	0.13483304892773432
1197	-0.06473144083240553	0.07853269700374184	0.10177201939099341	0.15716345580691507	0.03992018608164307	0.162154164602594	0.1287818108973016	0.018153463429516892	0.13005500010562898
1198	-0.0011483793009263556	-0.017110552313172364	0.0171490459058399	-0.12381925076418483	-0.06265824761819763	0.13877054029723834	0.044053540567962624	-0.04283216447947909	0.06144354116235715
1199	-0.01517634751097053	-0.0319318873759742	0.03535487173170965	0.1021475282085889	-0.18635152179763728	0.21251119310619793	0.035976112235866234	-0.012963120466360778	0.038240333992174094
1200	-0.013324980818844229	0.06823494682237559	0.06952383103422158	-0.09534121251385012	-0.05365401032931504	0.10940155221946982	-0.14291779498695553	0.16094890360291933	0.2152441536834747
1201	0.008948300881154654	0.0731958075930309	0.07374075086311281	0.08692437360761167	0.006634733306164015	0.08717721269414144	0.11502788090397478	0.19332994490114616	0.22496195451840123
1202	-0.15289490169368963	-1.0458118127334581e-05	0.15289490205136094	0.0070866251181150985	0.05239620726738462	0.05287327105042234	-0.060262108781032775	-0.013155575920761334	0.06168136616956488
1203	-0.12103537930845804	0.021109989459982947	0.12286250322756291	0.00334275364967289	0.05993247401345976	0.060025623223223856	-0.0044687809925842755	-0.11016683913296076	0.11025743715553765
1204	-0.04145432287650203	-0.04525499272596608	0.06137161601079544	-0.04928647425826597	-0.04556541048193176	0.06712200218406518	-0.08156456448936229	-0.014288373316022002	0.08280661683921975
1205	-0.11429625802642263	0.01999834636775473	0.11603261807046873	-0.008758625160550551	-0.01134993132285551	0.01433647291827965	-0.0037231277315894974	0.055909331766948185	0.05603316034931827
1206	-0.12813188027005362	0.06687290373331384	0.14453291664968368	-0.054306828621453494	-0.01923318576657881	0.05761203927697448	0.007881011575373593	0.029198968998672265	0.030243844564416682
1207	-0.019477054410220736	0.057925074204567134	0.06111194539616054	-0.0021925489950188936	-0.05962906340076238	0.05966935958385759	0.023614920617873954	-0.1547690132273712	0.15656025016319655
1208	0.10347911908377268	0.05719240172446707	0.1182323936210649	0.09979407269244449	0.0056434153091165055	0.09995351460001826	0.02982215464371633	-0.06594155541625725	0.07237160795718896
1209	0.03375570071423884	-0.035177922638415814	0.048753805716719514	-0.03569702527503509	-0.08489513094509885	0.09209484715048923	-0.039143805185760376	-0.0937924775254365	0.10163299820816207
1210	-0.15373307260824207	0.017425413640693273	0.15471749304496984	-0.012523401051444505	0.07732709086106883	0.07833463190014565	0.020206794453272343	-0.028764507857568684	0.035152687726046336
1211	-0.049749781552094745	0.09433983985368465	0.1066538613839181	0.05292277821123575	0.028497834175527502	0.060107794887947034	-0.0547020856018092	-0.005863924951838512	0.05501548677443884
1212	-0.09857207525802003	-0.024664469642667552	0.10161097422732858	-0.019462756535909124	-0.027146612190917036	0.03340265626293991	0.16079726556461527	0.04684710570418336	0.1674825720065116
1213	0.025373199115414073	-0.006082313222656961	0.026092024978697174	-0.07521178492896426	0.009355570465197142	0.07579141963923122	0.10418088835478904	-0.01881622443455592	0.10586646211319523
1214	-0.020779204017173317	0.032651563302868475	0.03870271186504298	0.016262226260631767	-0.0648984548715014	0.06690492842579152	-0.06832407991829147	-0.058847014539987835	0.09017289513457256
1215	-0.10180059627223884	-0.0072480444212467705	0.10205829485796701	0.1012458954955583	-0.029001235436771567	0.10531762915844892	0.009510992307623424	0.008359508905784059	0.012662557554520925
1216	-0.0973525099008559	0.0513856269392	0.11008175979666605	0.1368998607246911	0.012539602655092848	0.13747295552648686	0.030433909435404978	0.019699025086865097	0.03625292309449505
1217	-0.06666300032765005	0.05333437290287729	0.08537277637296002	-0.002731030086993759	-0.11795019468521264	0.1179818077146457	-0.07081159111615964	0.1732983880192002	0.18720740563998917
1218	0.09718932000327818	0.005725008009164851	0.0973577918782293	-8.64819974183379e-05	0.10061807052982999	0.10061810769579062	0.014748869394060105	0.011200586707426761	0.01851978107304803
1219	-0.08613566280336556	-0.10205941851471154	0.13354953131380184	-0.04923016522975575	-0.09524750715455642	0.10721798723957808	0.020673379310976688	0.15170469251401206	0.15310683310325005
1220	-0.0541903846077509	-0.04190037273885654	0.06849991985098287	-0.10065661771303147	0.08574873676862241	0.13222934828109023	-0.1129950215360519	0.0617592213458634	0.12877141108639054
1221	-0.025522202861948343	-0.10034545971759157	0.10354030193533935	0.026392723346828607	-0.11103330634278004	0.11412699489197055	-0.003413283350626457	-0.1168133792995727	0.11686323667696999
1222	0.0284799870399304	0.05377562692229717	0.06085168619422715	0.11494615904436788	-0.00559413732955833	0.1150822047560572	-0.013710452589137943	-0.020014469210505946	0.024260162571122436
1223	-0.13807255319793568	0.027496137026975166	0.14078376148548874	0.003477294537340295	-0.009681225863651007	0.01028677362064714	0.1991577390452128	-0.0857071215670055	0.21681677912214853
1224	-0.10559160610429852	-0.06410197870268078	0.12352591207226228	0.006492716941220853	0.01643653666510976	0.017672439300286585	0.11192398499333062	0.0022428962826453007	0.11194645595337979
1225	-0.056326847794827474	0.04860143661808749	0.0743963266824622	-0.06305107551247731	0.041502232803785184	0.07548425962397524	-0.06275232596152111	0.13773041509312872	0.15135230971249344
1226	-0.12927347151609958	-0.015964901577369312	0.13025555082298373	-0.017230143602336167	-0.0816770790231152	0.08347468530222399	0.0067478386620846	0.03862990068191224	0.03921482568243709
1227	0.04066720452927423	0.06368440080669713	0.07556139510579371	0.0337803324565776	-0.09713032310381978	0.10283681503785178	0.07481825839936955	0.029912081756023737	0.08057607849041724
1228	-0.07334182601052243	0.06590957846596772	0.09860576035972392	0.10253703074383923	0.025235592196142603	0.10559676977660368	0.06947950039057262	0.022479213374226422	0.07302544767714594
1229	-0.14230036456961084	0.09908352340079173	0.17339820750561233	-0.051068874707802775	0.06908499117243828	0.08591138439821078	-0.02636387052628681	0.04362861839388732	0.05097558250855263
1230	-0.1431773582417753	-0.1107710945468507	0.18102483614189796	0.057235451791663686	0.004123975396922094	0.05738383147603754	0.06495030060374155	0.05817743539712003	0.08719607524368551
1231	0.03601590538267944	0.08853100107828385	0.0955765849591688	0.1228908971175131	0.021128729394278397	0.12469400867789852	-0.1115094620693981	-0.01535703054014334	0.11256197634200206
1232	-0.12348503108522392	0.04094997679315229	0.13009786124867093	0.16928262011242398	0.09640723486787935	0.19481006238641194	0.036791883893970624	-0.03439688270399159	0.0503665390931278
1233	0.06260689164807438	0.016212420233654663	0.06467198351424164	-0.08762179768056717	-0.06881373034677088	0.11141323490955796	-0.035889604494126995	-0.037298960638559454	0.051761725004695
1234	-0.07476557470055395	0.04775617120953794	0.08871608111779292	-0.01597664890503736	0.12199926376290997	0.12304094305932035	0.09345933697693745	-0.15602720894428315	0.18187670988642757
1235	-0.0575631535901485	-0.0553450235845417	0.0798535427317818	-0.036200433420968604	0.05841026895197722	0.06871849022576307	-0.014928996962449231	-0.02426590216641719	0.028490506458379236
1236	0.002059493429012094	-0.002222027368599249	0.003029673053474268	0.015188261050924868	0.036912634240722456	0.03991523318659678	-0.09089804467529713	-0.04529688178118111	0.101559155298233
1237	-0.037203337680142105	0.09673890961179275	0.10364605620775588	0.019590723610679144	-0.031148811492840604	0.0367973492116829	0.0024640270943302777	-0.022700283875938417	0.022833622524027663
1238	-0.031129843756252024	-0.11589205680397399	0.12000015001050707	-0.07348828831245731	0.0037884125817643183	0.07358587221053046	-0.012880070570208043	-0.05614272596439931	0.05760123172821199
1239	-0.042830566841470574	-0.0031449517088144897	0.04294587497318519	-0.10386721223903118	0.014976225748005044	0.10494134131010122	-0.010434716266104293	0.09756647255352535	0.09812288148078367
1240	-0.255771218887323	-0.01965024514638674	0.2565249472184333	-0.1076096248440938	-0.06960274194743134	0.12815761017468813	0.06448835192673064	-0.0892993618161446	0.11015045871441738
1241	-0.009883401821298038	0.011193409668160324	0.014932315679776608	-0.12180329175921181	-0.1326481006891053	0.18008764671627728	0.010577139587249009	-0.13645602657386902	0.1368653464912744
1242	-0.2110520751048186	0.07813132405663244	0.22504995490977664	-0.09109345871693887	-0.07688748772568307	0.11920446296083764	0.10268677149674695	0.0387436698539131	0.10975265369991805
1243	-0.10742712683518985	-0.13864835357799987	0.17539656077002774	-0.009148174593702544	-0.07272354076555537	0.07329667441211954	0.012913242595800763	0.030182898019744532	0.03282924256220819
1244	-0.05542696586059283	-0.08978839462835446	0.10551826550151606	0.002137663161490229	0.09530114426525484	0.09532511579882245	0.06704829352677505	-0.035240206057478185	0.07574526907884153
1245	0.09399836245660667	-0.06576850859163523	0.1147222248166919	-0.11827392626891169	0.030184860377387206	0.12206493120903447	0.04479388939203169	0.049740415129626764	0.06693729471776681
1246	-0.06346191157982407	-0.052174276533755795	0.08215576275092472	0.1062048280956904	-0.030093960965346785	0.11038619477733148	-0.03631007138984276	-0.033906741369962044	0.04967985904433479
1247	-0.08177667806260588	0.14779744973049003	0.16891273256268105	-0.09948246030720781	-0.11251616040068638	0.15018870217192823	-0.030688390611902764	-0.17681532797528063	0.17945873488174038
1248	-0.1674581138768883	-0.05890428356459556	0.17751601202557243	0.08618678204599249	-0.07985684349959829	0.11749585887665466	0.10565001682404908	0.07619672682755708	0.13026076628883776
1249	-0.046359695793992746	-0.13244302413833728	0.1403224003394317	0.10041055663721131	0.060453790595369365	0.11720469564630673	0.15578198415894748	-0.11835517415863771	0.19564246430317733
1250	-0.13892324984641277	0.06891083446754125	0.15507537668792457	0.04139502483812546	-0.1192514868516429	0.12623179154902534	-0.09837385218950899	0.09600529078483061	0.1374570138380841
1251	-0.11697570919628986	-0.10400388831445831	0.15652515876529657	-0.010285526150686617	-0.0007568334375147493	0.010313333362623292	-0.06552920860414559	-0.028372458511630644	0.07140779776943013
1252	-0.10841519202340967	0.0034881846118410154	0.10847129248496616	0.10095842409495914	-0.017439285024028296	0.10245356049394733	-0.16019576582255016	0.016191780060064515	0.161011978215867
1253	0.031595141523627454	0.05531542982005678	0.06370282367427424	-0.14388111347977878	-0.06674411180111431	0.1586081690087261	-0.07519444125416332	-0.007707767835701683	0.0755884493857024
1254	0.018448281703119497	-0.21351300338006574	0.2143085199197027	0.024328571580866282	-0.003409035958338219	0.02456625574503729	-0.17618125772816165	-0.018749155931281847	0.17717608874453808
1255	-0.16432900960034943	-0.05375707656119232	0.17289837094847837	-0.02097290406259506	-0.05839610724304594	0.062048110736428866	0.011787735081180655	-0.01047638756800754	0.01577039615289356
1256	0.012801703383054133	-0.021190569131079712	0.024757298511888733	0.14493222251945292	-0.03951397807290062	0.15022218074430246	0.0007900469606052698	0.03422523697712845	0.03423435438766974
1257	-0.15238654215767342	0.10808629851169867	0.18682694173146552	0.05931155820142394	0.08645192507085092	0.10484176784438977	0.027162213030301075	-0.05911277884969057	0.06505464195609628
1258	-0.1353300363942299	-0.061105520385564986	0.14848603763335558	0.030536881559904857	0.0873362277950502	0.09252090477763691	-0.03555336432030058	-0.02477510341238832	0.043334137392897966
1259	-0.08314221607315289	0.07596499965563754	0.11262019919284397	-0.08793566379660686	0.11700707646314637	0.14636713056489992	0.014116453481843667	0.07277737830932254	0.07413380505871331
1260	-0.06645964710972052	-0.07550870123971659	0.10059049983401694	0.00893313217647096	-0.020317611114968725	0.02219473297657355	0.03748187642249009	0.015809133440107898	0.04067947590957824
1261	0.16882425723466998	0.14416491143718557	0.2220025934995571	0.011603828087784018	0.0072776697648827	0.013697200571559619	-0.012870517917502072	0.07149486666317767	0.07264410637243943
1262	-0.059712877625714186	-0.22339023871269276	0.23123327292251297	0.0287043967604053	-0.1225038226748165	0.12582181433806164	-0.14769683841511255	-0.01705160490330778	0.14867788439306762
1263	-0.10258874991611537	0.012161670924696666	0.10330710454287195	-0.11030566780431841	0.14097701231988605	0.17900239761633907	0.028129429924065846	0.020460784618412737	0.034783739520845174
1264	-0.1983219493306249	-0.07748208430205661	0.21292033480644815	0.11472633338662047	-0.11054515217194644	0.15931843032448184	-0.10878841585479782	-0.08016105698652075	0.13513221111708582
1265	-0.03082974527676971	-0.06389162071109558	0.07094090773961806	-0.1552587104962674	-0.08582119087803258	0.17739939117338446	0.13188736896535516	-0.01757300333756405	0.13305295389019275
1266	-0.1849604785964477	0.012852861556265048	0.1854065120021719	0.07809603818037336	0.031205137944775484	0.08409965406363334	0.17322497235531722	-0.164521592119107	0.23890216684012353
1267	-0.15431395818373503	0.14933002801028322	0.21473764214939936	0.07820772441684953	0.03745420560028399	0.08671369946905867	-0.03263605719155383	-0.010179140232932487	0.03418665126759386
1268	-0.12300457370820969	0.050761673949473306	0.13306717362028483	0.1382648536957866	-0.09569991914558551	0.16815363300264696	-0.06705588527036152	-0.05513926514349541	0.08681491985803233
1269	-0.1906917335089698	0.03795476794547807	0.19443225462471767	0.026581457815445703	0.0017121962884488122	0.02663654474072223	0.0735800787163185	0.03193217368966688	0.08021029672334269
1270	-0.031216804113764193	-0.04101528283074804	0.051543595962673966	0.05284144780627656	0.07327353709107665	0.09033952537013261	-0.012409301638011391	-0.05605787037987574	0.057414942294407134
1271	0.07332071198487002	-0.01067563753782004	0.07409383269076567	0.01262229836089806	-0.0897839350580729	0.09066684846416458	0.1958086574060156	-0.01962133387599176	0.19678929609666157
1272	0.06689391444102608	-0.027572480780416707	0.072353558900926	0.05457964524297624	0.03769252857175731	0.06632996596548109	0.13588132565985317	-0.2365147846794999	0.2727690928882326
1273	-0.20943228388498247	-0.03521230868646145	0.21237181596509114	-0.018403311218923683	0.011943496692929628	0.02193921094922475	-0.05014138387970271	-0.06873480440168232	0.08508014876285325
1274	0.03437526758873643	0.23025200848957458	0.23280387976853037	-0.027848603694663014	-0.05355390503686097	0.06036195384875742	-0.05534087681560973	0.08165328979643721	0.09864011547692676
1275	0.05493616648069786	-0.009288282748296243	0.05571583782020377	0.08062407490580356	0.15690327690765762	0.17640544140920855	0.03608907492749638	-0.11998059116450778	0.12529071627741303
1276	-0.014616646933964781	0.05143174085095944	0.05346840501223533	0.04135621997980377	0.056256974084722924	0.0698225183174247	-0.021394860749072576	0.11609817632852057	0.11805306693720607
1277	0.06632773555083137	-0.018524862112542693	0.0688660948478258	-0.13070410941430183	-0.02152995858297158	0.13246547978386766	-0.04387655142514342	0.04307820896726253	0.06148889210898496
1278	0.03499385540938129	-0.07455838255359867	0.08236214133581916	-0.04337239350159919	0.06061382455838467	0.07453321572059131	0.029167506317057234	0.08981379440635405	0.09443125060287198
1279	0.002461900009240291	-0.00044802984560067565	0.002502335388801092	-0.01766585661471371	-0.07433036720324995	0.07640082446218496	0.0499420897232627	0.03245190121315543	0.05955953507436757
1280	-0.15033948480494697	-0.14008823974609982	0.20549130299498716	0.09585625209139362	-0.04878479368196819	0.10755639060325986	0.043033279652881264	0.06740297982194127	0.0799688992456449
1281	-0.054253921451435094	0.09985374081895577	0.11364091493998843	0.06919083241438917	-0.044513658987273864	0.08227294285870292	-0.0925993144126452	0.007036698074240948	0.09286629178275584
1282	-0.0852315004908469	-0.055562931575316346	0.10174304910491194	0.06769215664561117	0.06119524304774647	0.09125286758785568	-0.0635365537123814	-0.1410069941738393	0.15466048643266153
1283	-0.07765863993766729	0.007573251009588324	0.07802703690274598	0.020040826540520033	0.06011634411967069	0.06336883744193102	0.0600538833983835	0.08661938473475178	0.10540107553081986
1284	-0.04949999545574349	0.12579260922120533	0.135181470937394	-0.059149825797873666	-0.03967344956117821	0.07122278070956056	0.020442624060937244	-0.030086247052763988	0.036374209822575665
1285	-0.052466425725121175	-0.0403228305069176	0.06617141745844093	0.05019581975043023	-0.040331575558180434	0.06439143038807958	0.1468713260359572	0.01729147989284775	0.14788570481437752
1286	-0.06725481807707348	0.009387981512441832	0.06790688294612114	-0.0006640959375551056	0.07838415428111646	0.0783869674485507	-0.07301019677970734	0.025172686626245874	0.07722792879389404
1287	0.08863805635766206	-0.07395673603504928	0.11543961122518574	0.0005390639509688603	-0.12896255450115413	0.12896368114087928	0.12483773307690026	-0.06697792257272638	0.14167039814985177
1288	-0.16548158066108687	0.10179765524898811	0.19428565606416662	-0.017634872184177093	-0.004542999783854455	0.01821064424967894	-0.1270100851370696	-0.014319129470772476	0.1278147064907885
1289	-0.10264051032158014	0.09783657223344294	0.14179939783181061	-0.06086315659073179	0.08222702259076663	0.10230154971617186	-0.07808679864799614	-0.09465900531144374	0.1227105350393544
1290	-0.026237639472804736	0.24337846452834108	0.24478866542648142	-0.1090712902576021	0.024471085180060307	0.1117827373450295	0.012596298981811497	0.0005267619154607376	0.012607308442120596
1291	-0.12962758965718235	0.0960785646355306	0.16135179758141738	-0.11008491357678118	0.11590758769303473	0.15985386164251997	0.056152604696614046	-0.022921491391555762	0.06065071954913121
1292	-0.020742887005483043	0.025603745832929445	0.032951770240754734	-0.13964866692298514	0.11007349269271391	0.17781429629515108	-0.0022219855843098137	-0.0542044600394487	0.05424998348483685
1293	-0.1307200962546502	0.0003150437702097166	0.13072047589188987	-0.08037890525322976	0.11294266355577902	0.13862472240109835	0.06824094802360922	0.09646492665087207	0.11816221503052092
1294	-0.06642405026949225	0.09303172084583818	0.114311222273852	-0.10143950847282995	0.06133218666089125	0.11853949130908123	-0.07930771961149174	0.009604005550117777	0.07988711606123784
1295	-0.022169545851618525	0.06102619462483333	0.064928308107135	-0.12094386504861615	-0.06489180614856511	0.13725292345928675	0.04273216264529123	0.018525956273103026	0.046575194902185306
1296	-0.11612889294877872	-0.040273882964391355	0.12291421978981278	0.014099136213691521	-0.10470069558532635	0.1056457348785241	-0.019270034488132966	0.012313530298004643	0.022868258735061407
1297	-0.08615058429903807	0.04241710005382565	0.09602673352791878	0.015850169601877677	0.050628863265519373	0.0530519525744995	0.11780712708672587	0.023130923004685455	0.12005648167207246
1298	0.03704524931291715	-0.046484835100117784	0.059440645949899736	0.06066558425817489	-0.012130865125940417	0.061866558026849004	0.08485671008651632	-0.08994728324617027	0.12365749071558045
1299	-0.021101282665337878	-0.04529965670251723	0.0499732231048629	0.06321206261017095	-0.02412871641590472	0.06766062233907787	-0.1606135331373231	-0.06338520228046325	0.17266844209347934
1300	-0.24997157822499297	0.07277369652572221	0.260349382227636	0.024129171425231334	0.012206831200597108	0.027041147195118614	-0.010785596546399817	-0.06562194051881093	0.06650239221498781
1301	-0.12761324501838658	0.05803552981092708	0.14019009602877722	0.115142232385451	-0.09939374227541795	0.15210801978271035	-0.03325082849621346	-0.02565600269337325	0.04199819126923178
1302	-0.054117317365318544	-0.07331879366894443	0.09112809415261496	0.08373019018356281	0.04753606447311367	0.09628303159834352	-0.24594718582023944	-0.09111721962933898	0.26228298825100455
1303	0.02490405458792184	0.024154232463561742	0.034693499114704054	0.04188810992446437	0.04869161016834576	0.06422995137652031	-0.035129040356108525	0.02938246357378006	0.045797146657904506
1304	0.007430656543452039	0.17330542309701227	0.17346464865067232	0.0430668308252799	0.04043297170077458	0.05907264271969654	0.02779981996604729	-0.04980359383212539	0.05703707521200539
1305	-0.025500752687183034	0.004080593810401669	0.02582517441293207	0.018153421931269776	0.07981496129004038	0.08185337362348206	0.07380871814578396	-0.08774097478704554	0.11465690354664537
1306	-0.024391718875167275	0.03566139256625039	0.04320521808126201	0.07318244570568995	-0.08355648142191961	0.11107365100273715	0.039521801581992054	-0.01830500767384204	0.04355509277025783
1307	-0.009780502701149772	0.09011704647504475	0.09064623708942679	-0.0734630079105701	-0.16107203612910792	0.177033935600057	0.026541436570643936	0.04265011817717615	0.05023425560074129
1308	-0.01909572908534007	-0.05809212676223275	0.061150159943045304	0.013558171479846717	0.17918100309041907	0.179693227146617	0.023512738210594315	0.07958587693798451	0.08298650894059802
1309	-0.06134529394573821	-0.019258149933679445	0.06429713390313058	0.0240833760383499	0.12215529920925206	0.12450673124898294	0.05873296659217237	-0.03851502301682807	0.07023509352669811
1310	0.05858282656380359	0.07711564216487007	0.09684404904125488	-0.15169293033756817	0.03264449938874746	0.15516574510741807	0.0017591609810515426	-0.19830219718036604	0.19830999988381331
1311	0.01009107854211116	-0.10319709203144102	0.10368929390196831	0.15173264188523217	-0.07910687044754633	0.17111601785185684	-0.034906746824445584	-0.019013987447866792	0.039749373486051044
1312	-0.11184562095602404	-0.051145107971016235	0.12298481612136318	-0.09518177953962767	0.08473202863132465	0.127432679608921	0.17143728023635643	0.11140544701745626	0.20445516545198428
1313	-0.10739157584535416	0.09244393402815843	0.14169979358189258	0.021639663769341753	-0.008156508942406989	0.023125822929740844	-0.10543695576377335	0.02126044337736507	0.10755909117008215
1314	-0.14437490236120432	0.07061296229015256	0.16071808509062627	-0.0185890858096648	0.05374312674149036	0.05686719426163891	0.0035856343495313334	-0.14978985494701652	0.14983276483712363
1315	0.03210101328038933	0.002770950207619578	0.032220385141721056	0.13191461309315347	-0.01301063628160704	0.13255467477221858	-0.09543649031591354	-0.011018805050741546	0.09607048323270632
1316	-0.057461747503987706	-0.019953141923160236	0.06082746336004661	-0.2178212698838044	0.03391804762636149	0.220446228292927	0.09807080871922265	-0.04135219434658	0.1064325490633372
1317	-0.12175440378226836	0.06563694820761852	0.13831971591347794	0.01278924167059275	0.05530941856913887	0.05676879851613058	0.033253063151530704	-0.04928098938315246	0.059450669664370265
1318	-0.12932086075546598	0.06807210786949318	0.14614272782567914	0.0017876256525027146	-0.047456700221756264	0.0474903569307615	-0.04309275571463897	-0.12383528381659646	0.13111888923041767
1319	-0.01983307407343271	-0.055858224888359155	0.05927471733277836	-0.011537582951010511	-0.0359810664404304	0.03778561846181845	0.055220139640816936	-0.03616331254900496	0.06600794646456093
1320	-0.06053057949810601	-0.049020163797302056	0.07789048409844974	-0.16387798883678825	-0.027581729139637905	0.16618287218459926	-0.042799304937268	0.017013638885663044	0.04605696919300052
1321	-0.02521611291095767	-0.02096421053273707	0.032792536858240934	-0.002417525241425092	-0.014432499652383749	0.014633573538578484	-0.11887202283231885	0.018923363404458545	0.12036881446115741
1322	0.03632350053524035	-0.02610959442083193	0.04473374131406788	0.02568455968120818	0.03662276409254286	0.04473168290815349	0.1081644404016687	-0.016381979576016382	0.10939796809006629
1323	-0.17644115450092504	-0.0019989019009771874	0.1764524769178065	-0.027928608388661704	0.04032296413062226	0.04905046995500323	-0.01453118561528376	0.02349311062878045	0.027623931697025796
1324	-0.07437034376962251	-0.02179510681176524	0.07749822393673345	-0.07285625943940349	-0.0601719606607285	0.09449179535418897	-0.10221725031613477	-0.12164991048065005	0.15889325656597741
1325	-0.06976002832737904	-0.07032563627803559	0.09905633079287401	0.07332987871939897	0.027123915640047857	0.07818553518810366	-0.005285647983248605	-0.0028006799857526795	0.005981795966548481
1326	-0.11168068390442672	0.06067480545073742	0.12709841530815918	0.021349173708031886	0.04813625975293398	0.052658206587555295	0.1523688532022285	0.14107053264691363	0.20764672549175003
1327	-0.09685524994585654	0.11105653560670198	0.1473583847055776	0.05565200656470349	0.1153780852235367	0.1280985885344858	-0.017285340849191578	0.06562910530448907	0.06786724151857394
1328	-0.08321591232564758	0.06380239814270557	0.10486006901080211	0.17278796474927233	0.09345890253161768	0.19644400531604467	-0.012016656977274156	-0.04483670166326694	0.04641906785955828
1329	-0.014869839852275902	-0.20931403832065798	0.20984155635939752	-0.18466366174949816	-0.0511197156107272	0.19160869837993966	-0.034181545342323066	0.07180482754429021	0.07952553866937681
1330	-0.13803839129824	0.026649039715828136	0.14058722840280266	0.04120105068212847	0.006432180656598186	0.04170011421219892	-0.027270933989759095	0.03941001790167876	0.047925497928393374
1331	-0.04508456443244807	-0.07011105137183515	0.08335572850457051	-0.10618963235007035	0.06073648375481273	0.12233216452569512	-0.005374860158878317	0.15198275572626732	0.15207776681644736
1332	-0.014468297321993792	-0.06854882369959582	0.07005906692210426	0.0881455974855841	-0.04141748741336947	0.0973912450876732	-0.023841772192045266	-0.18102657569177355	0.1825898442081235
1333	0.018453587878096006	-0.013708034581322746	0.02298793417550503	0.04628406011903383	-0.08863064773858872	0.09998802898179432	-0.04037996314352002	0.009334718510469589	0.041444883799351386
1334	0.05862873902251003	0.0035059057080466935	0.05873346928458513	-0.03220505735986354	-0.08862250351232685	0.0942927030493054	-0.07053959481076902	0.03481633144171386	0.07866391403386146
1335	0.03154636452843249	-0.037046510069329484	0.04865816502168649	-0.05345961124750636	-0.09367467389871706	0.10785580450196221	0.06485901989460734	0.021344661884532348	0.06828094208967886
1336	-0.013291515011058524	0.06007785843749959	0.06153058951225346	0.16610288935870332	0.008077350322633342	0.16629916849324344	-0.01706006448501236	0.03132283521382972	0.03566743341012233
1337	0.0021608769482471322	0.10751948751467616	0.10754119947538276	-0.06985674680684446	0.10275266208808517	0.12425004885561934	0.04494815524223954	-0.04069699499848371	0.06063482548492305
1338	-0.004032128349288102	0.01783265980243872	0.018282828409593704	0.09659306830728272	0.032826363638407866	0.10201858161499977	0.09035186186322952	0.012016553041681583	0.09114744367866637
1339	0.09050438663050306	0.07071966676507728	0.11485780455296521	0.008722590985839352	0.017319003900412883	0.019391531388953335	0.02746434049916031	0.03135731474144135	0.04168418389326618
1340	-0.004792762905669928	0.04313842029893137	0.0434038463981848	-0.0793232281741614	0.03961722726819044	0.08866622369532563	-0.03183509110566555	0.11893771625628341	0.12312454415739459
1341	-0.04581424432732483	0.07902565029409385	0.09134548914800462	0.01408678678290262	-0.041950972656957346	0.0442529283633495	-0.07547376008970605	0.07036267320476652	0.10318524236827317
1342	0.024197744673181358	0.1356858156556356	0.13782659909249595	0.03356329838630724	0.06488047350879211	0.07304772988459922	0.05331984671445435	0.05867915248148085	0.07928586878881878
1343	0.04123281372724374	-0.0014992398379357807	0.04126006117248535	-0.02219053742214571	-0.12765556915312842	0.129569920455686	0.059386347506154846	0.020928081477753043	0.06296604532969538
1344	-0.006824346035629822	0.07277670643563036	0.0730959690983842	-0.03225720387761573	0.12946546147378724	0.1334235096098988	0.07975743412039649	-0.026641016366590643	0.08408919104447572
1345	0.03214866180963522	0.08029036270977657	0.08648744880164856	-0.007185420885160544	0.031626342842487054	0.032432327003892786	-0.006287084378018461	0.1708979255597993	0.17101353277041856
1346	0.04478402262105958	-0.02711599068840043	0.05235346820543024	-0.051368517804592104	0.05490675723189666	0.07518960440887512	0.1259348240947072	-0.10686325954825365	0.16516457295994885
1347	0.11722113118122346	0.02089088273480141	0.11906814257745363	0.037856056558472795	0.013339049333478173	0.04013740469037897	-0.077825531137761	-0.0629482626840635	0.10009643885681682
1348	-0.17806782755505754	-0.023607652109512454	0.17962592365330088	-0.06353212419305257	0.05284066697054178	0.082634538120408	0.07628205576282887	-0.06773855603806062	0.10201697900606943
1349	-0.052792594931290855	0.05794773704863166	0.07839003960093856	-0.03589068008262331	0.03420287102005395	0.04957799212158213	-0.007125363862553461	0.0677779381393004	0.0681514468561645
1350	-0.03512914733831139	-0.09206785725764118	0.09854210943921476	-0.14904840851662993	-0.06046707553776642	0.16084680694819573	-0.10178291526796991	-0.03908617721157636	0.10902977157392146
1351	-0.1799543335164622	0.031827660082877726	0.18274726290072124	0.02099710018666907	-0.09779098765840358	0.10001977546193082	0.0033293192729762764	-0.11176808840854123	0.11181766386989535
1352	-0.012762982988202897	0.13622222832128006	0.1368188189671732	-0.11272268476306292	-0.034065329991815246	0.11775759154994692	-0.0657271650975948	-0.04128176394490205	0.07761600521908545
1353	-0.007275639397247141	-0.0003034492066840023	0.007281964711519267	-0.186663403848984	-0.0332172865449841	0.18959592417006355	-0.04833280103703843	0.08039847074405629	0.09380817530508105
1354	-0.024295766836773952	0.02509190689698933	0.0349268961963995	-0.1202626283141101	0.03679938939899696	0.1257668272206817	-0.05941948583665272	0.019869805940506174	0.06265368692427882
1355	-0.0534096390122708	-0.017790677594612187	0.05629473997361135	0.0939967248354712	-0.03838357605411279	0.10153168564786635	-0.22395760711236126	-0.06185190617308755	0.2323417054270266
1356	-0.0925647560182517	0.06369618205178366	0.11236297283666195	-0.0728433548766878	-0.028426656528617505	0.07819353650454153	-0.24811009136422613	0.0603676860105594	0.25534853622261894
1357	-0.026176960455655904	0.08096801057245648	0.08509437111089309	-0.09508814554296732	0.01659246805514037	0.09652494713265267	-0.062190282997177965	0.01353719004901432	0.06364657739181435
1358	-0.047002742070611434	-0.010612412676324548	0.04818590110155708	-0.10285143017369756	0.015910582066675057	0.10407479671118934	-0.03416055254116999	-0.13522628376811194	0.13947433875681925
1359	-0.006695195254595423	0.007189185541316342	0.00982395176314649	0.012684188236221092	0.029076645786550052	0.031722861809874416	0.039746805774013835	0.030128272677261137	0.04987505773182202
1360	0.015941515430702224	0.03811845097764208	0.0413176502134647	0.21266941707368042	0.17186092568040506	0.27343090303435846	0.016394509663761582	-0.07872865862040525	0.08041754556863497
1361	-0.07128053723637803	-0.03193081489034852	0.07810564594360883	0.029094275692196248	-0.0029218811308201367	0.029240627000735882	-0.015946563769649962	-0.016574464175937952	0.023000125190506322
1362	-0.11985414210778782	0.03983024514535296	0.12629910454446105	0.032221827498372206	-0.06315671149551322	0.07090145537478301	-0.013346210260498011	-0.0700677005363766	0.07132744203161062
1363	0.007291214769190141	-0.06442314613716776	0.06483443198657123	-0.061001200712794794	0.0748427672955975	0.09655354113063712	-0.06095616587281104	0.05640752950561956	0.08305096954786859
1364	0.0812230555520829	-0.0748820767191315	0.11047402485193811	0.16243240011870677	-0.004605225233303656	0.16249766985336472	0.12543132780913493	-0.0728354438261968	0.14504488916649816
1365	-0.0273400111589519	0.16181369813982377	0.16410712695022606	0.029582597165272746	-0.10947503246664521	0.11340155549469252	0.05860610703852176	-0.013482859461500438	0.06013703751823199
1366	-0.10234586787657077	0.031559683587904126	0.1071013085801341	-0.10007058147299731	-0.061093019619113634	0.11724537655074165	0.028489228826047295	0.006573497035295769	0.02923776705523058
1367	-0.03681098749935362	-0.0041272977379673784	0.037041643960485864	-0.027048516970549167	-0.14377257755024356	0.14629482672243366	-0.011169596060178002	0.08232039614354414	0.08307471033580303
1368	-0.05432087617115119	0.050190872302357296	0.0739586455424454	-0.031299725827019016	0.02392956956547277	0.03939920223095084	0.06084407007703168	-0.026947082176594875	0.06654431682248228
1369	-0.07459825161951715	-0.08894270930995955	0.11608490291198403	0.08063063063063063	-0.044135263272024765	0.09191963914193815	0.1481558179552602	-0.001183134555667636	0.14816054198527023
1370	-0.032778005263372455	0.06290631468807045	0.07093378642565347	0.016004893099639952	-0.04753527439492465	0.050157341585571315	-0.025098807333307636	-0.033348474121019454	0.0417381223314466
1371	-0.12082634749359368	0.025194645875628974	0.12342518555562718	0.08075673153725337	0.028823137976222594	0.08574627088903854	0.0749080972161002	0.03264321743340984	0.08171170462633606
1372	-0.04409876711381296	-0.015252625248744593	0.04666201707960076	0.04681162060390096	0.1174266748778894	0.12641341620429813	0.06607705683767617	0.03595623591019358	0.0752265135517989
1373	0.0188161820217114	-0.05666441048603338	0.059706818049565034	0.17193859541943282	0.07303486335681994	0.1868073121169425	0.04608720757093202	-0.12881882639641912	0.13681491415718147
1374	-0.014325710111394455	0.056514448812182906	0.05830187728315917	0.1416407443773712	-0.055769157026906116	0.15222450309745644	0.06428689116617486	-0.06314519158550347	0.09011170621057817
1375	0.022319032326732317	-0.10693498496158658	0.1092393253949166	0.052631098987457915	0.0755798609060639	0.09209966316554888	-0.00405493197239134	-0.08570227366815812	0.08579814791236808
1376	-0.031162761360122384	-0.047693955613808896	0.056972195829895045	0.04899777516381238	0.09584211098253113	0.10764056952929656	-0.1591477799891909	-0.06793249676742226	0.17303999535524656
1377	-0.1187860759366664	-0.03486142492454542	0.12379600471825088	-0.053540035641669405	-0.08756475231945897	0.10263586734314387	-0.047182801648077595	0.04768198221987502	0.06708046064077312
1378	-0.1555691425837018	0.09465381901772418	0.1821019043801251	-0.17650655877538787	-0.061211586785623724	0.18681922718912902	0.04508535573178497	-0.03212774882441774	0.05536137232752158
1379	-0.08556775898081419	-0.0509878945007519	0.09960726259976484	-0.03868151707068501	-0.05168343776773565	0.06455569302843166	0.07059149903900301	-0.0012931395566005742	0.07060334231809715
1380	0.04492318260884582	-0.07498654388420736	0.0874132375524775	0.05176385699815616	0.04019042229699526	0.06553447135467237	-0.044094091550281586	-0.017134956443085273	0.0473064017015778
1381	0.010226474652333204	0.0244030350694651	0.02645919319284617	0.06239005901283342	-0.05324525715618939	0.08202180730301895	-0.0921562266052526	-0.11084373643421715	0.14414958899981944
1382	-0.1788299530876463	-0.030691979980555197	0.18144461897906086	-0.10879439896547206	0.131709192828944	0.1708318843831861	0.06471164942040204	0.08349325899789625	0.10563485158222546
1383	0.06751379030919581	-0.007083493610083279	0.06788437054019247	0.17426320092684183	-0.10949383100772331	0.205807099552024	0.0281406331328033	-0.03522485351180729	0.045085313995172634
1384	-0.13519853739741483	-0.006918276650150378	0.13537543006841454	0.06244185319270445	0.026866567623570616	0.06797644802437935	0.17617113827010292	-0.0374920499929808	0.18011641727521646
1385	-0.0808015259524347	-0.012380823097418482	0.08174454952357098	0.18934403905798125	-0.02610225394063879	0.19113475034009886	0.04492103370794577	-0.07065590350815845	0.08372667418418457
1386	-0.041867523042610204	0.04437246852199506	0.061006601679317776	-0.06939758751833745	-0.11602821510180485	0.13519826867632587	-0.04258491657901631	-0.11731840735715598	0.12480818813227508
1387	-0.09673523300068136	-0.14349135870322202	0.17305338865850864	-0.05948626746360604	-0.01814101467166995	0.062190935272509115	-0.09341493182546663	-0.07665116747347399	0.1208377050551819
1388	0.0005880699153536839	0.041354458404393474	0.04135863943780131	0.07913281432298848	-0.0831905347786428	0.11481579760395844	0.04846280322930783	-0.03966647184631886	0.06262645036705669
1389	-0.03606413487312555	0.033907774861429166	0.04950110120189608	0.00570547758780089	-0.11113490508528716	0.1112812634850121	-0.003146029649568854	-0.13027520500167586	0.1303131863657114
1390	-0.062425406998690855	-0.03270461372270277	0.07047356382150259	0.016505356067748864	-0.03274227260851291	0.03666719507261701	0.1653453200614512	-0.009286894286239486	0.16560592160821885
1391	-0.06322617238723645	-0.04569973300433513	0.07801291220950579	0.06683874734164547	0.06386566448438347	0.09244588279762467	-0.03485675210903397	-0.06740020226243763	0.07588003975096577
1392	0.06319223191247311	0.02528641772627402	0.06806365473222409	-0.039929156311573615	0.06316400487143183	0.07472636104583404	0.0679250887806562	0.08407734027177918	0.10808707986173263
1393	-0.04799835277239034	0.016952846781264116	0.0509042324650107	0.029129526304685464	-0.0030940918306897732	0.029293390158738945	0.16086415596460735	-0.13063394339265827	0.20722573160812285
1394	-0.10628644678373857	-0.08204103496429001	0.13426667564188943	-0.03458188764004805	0.10411347185196101	0.10970652657803905	-0.12826395550461747	-0.03933899475251608	0.1341610926827483
1395	-0.0053949618011838495	0.02262233021324112	0.023256728856680488	0.04694964092561397	-0.03081622399824368	0.05615966919911491	0.1372928533729285	0.015367492953674929	0.13815023498699414
1396	-0.05498028631617317	0.11567162732170193	0.12807324955141522	-0.004782185417259735	-0.1503418746008442	0.15041791301524235	-0.07439132577624445	0.04563368928317178	0.08727257844443695
1397	-0.12308566303877426	0.030995609272147867	0.12692835869042954	0.03422932977322634	0.139937745613803	0.1440632488325795	0.00111494488915818	-0.09657094872790635	0.09657738472496434
1398	-0.0442690252849792	-0.02075859672247884	0.048894436672985986	-0.10911147677954382	0.025683631434819602	0.11209354704305055	0.053651290754510424	0.07567744771253801	0.09276603414994597
1399	-0.11014038105158609	-0.04745591744286043	0.11992901082945764	0.044376232059255484	-0.07054149633894818	0.08333878255359106	-0.0413316144947771	-0.007705114972311567	0.04204368149295929
1400	-0.16454029303459203	0.18834149393480026	0.25009203579782746	0.013606344132977786	0.01126941891904448	0.017667269269412766	-0.0687340302810095	-0.032975434153314095	0.07623480947880885
1401	-0.1333509043587125	-0.01687714558692716	0.1344146633981904	0.02163731165412545	-0.03925191760228393	0.044820601190459726	0.11446194548079304	-0.11361470113898793	0.16127565618576656
1402	-0.09760028343296287	-0.04180417445393976	0.10617628891598214	0.04469364387757797	0.1359765507407114	0.1431333090318149	-0.015977544320420225	-0.07693026920551543	0.07857193037302869
1403	0.059311945280260694	0.09930305970694225	0.11566764681659766	-0.06459417657785357	-0.034061657918244705	0.07302468204593875	-0.11423990836731865	-0.09877871728837301	0.15102314939409017
1404	-0.08887372083096912	0.06862075646989349	0.11228244062560033	-0.017102765551532995	0.08454646056472732	0.08625896233745045	0.02681601370798032	0.007028681437312523	0.027721849756713747
1405	-0.09546451537401765	0.08222190077393697	0.12599172457933572	0.020056847965987133	0.005538939239484186	0.0208076187544231	0.016432347455122995	-0.03050283482307749	0.03464743821886167
1406	-0.2768431574334405	-0.024781696694552633	0.27795011478460935	-0.11500442632715768	-0.07658149323545319	0.13816925555640225	-0.05639540241364205	-0.009380860186254905	0.057170289060233775
1407	-0.0603016146476609	-0.009136119471734068	0.060989781177807074	-0.005285791148659478	-0.042377757935145116	0.04270613487166688	0.1712353233257877	0.12245033200104971	0.21051275439187608
1408	-0.22267990099846174	0.10021069820655693	0.24418952136349004	0.06622282805758005	-0.0141768884386671	0.06772331298560506	0.05989658520241157	-0.14501077616629804	0.15689399645385396
1409	-0.16345188749267592	0.08269764828980095	0.18318138703913672	0.09135552168525146	0.03090288504607853	0.09644075718572306	0.04029708811419842	-0.049608871243187073	0.06391318656198097
1410	-0.06858310058776938	0.030252493177019855	0.07495902233659218	-0.04165082188586335	0.04407121745402483	0.06063879263019554	-0.10309425946624746	-0.03631792697752504	0.10930424582256078
1411	-0.07501085240624397	0.08414311359401794	0.11272396171181673	0.038221229125835525	-0.10133240215973204	0.10830105301127632	0.00013341169025790696	-0.05317083297655562	0.05317100034887318
1412	0.11930844670833725	0.0024848064022700176	0.11933431911572173	0.036432562450062635	-0.026528932888807828	0.04506790306744461	0.09379111692654382	-0.1000225348017301	0.13711776355560912
1413	-0.12807353606959684	0.007577955047075759	0.1282975293763127	-0.026244950870389333	-0.010160319396936752	0.02814301931984056	-0.06437052617521367	-0.1261059918091168	0.14158490671761204
1414	0.05202335527603866	0.0073521129824530886	0.0525402993851738	-0.029494012386903187	-0.07460538473501724	0.08022381316129733	0.040476973031478305	-0.07171249210787409	0.08234723353041634
1415	0.04972961050020068	0.10859535849474783	0.11944030327784867	-0.005369593156950747	-0.00029838100500125886	0.005377877080718548	-0.021422329971605595	-0.07212238226662107	0.07523665493112362
1416	-0.08444717738937127	0.019094506780697105	0.0865790156921989	0.054265995165957155	0.0037908953566297633	0.05439824555035394	-0.0948920169478669	0.11246079993064811	0.14714593572870277
1417	-0.054595494828448	0.07460521158046031	0.09244785368264825	-0.04501339348334638	-0.03937871884092071	0.05980709899701585	0.0004673746056421745	-0.04083043756572631	0.040833112431342695
1418	-0.04622092517352861	0.03583116352853768	0.058482871028239874	0.16816776913005174	0.09920447410306207	0.1952483706878075	0.05466432759742463	-0.053725845916807374	0.07664629952682052
1419	-0.22871834083567372	0.04135327613310191	0.23242670432109128	-0.08827519925990567	0.0755957390156823	0.11622059439575758	0.1557297260420829	-0.06268739949516114	0.16787333805166357
1420	0.026861232306754253	-0.013183288998559379	0.029921980379930657	0.045828054073644126	-0.08512544477264838	0.09667756662182835	-0.0025870752600526386	-0.036027926853886796	0.03612069312444314
1421	-0.021581584961387717	0.008147834731230342	0.02306842041087859	0.047587223668511806	0.0527807668528348	0.07106583712340463	0.04245450344853898	0.03484594971534186	0.054923811544958734
1422	0.06489677994312813	0.040879676886025	0.07669902234900133	-0.023381790022270706	-0.07861695513074149	0.08202032515586961	0.05903696144326753	-0.07384455314307163	0.09454301055791373
1423	0.024163424526644422	0.12155873573920324	0.12393706999670553	0.03256455852384811	-0.12418473548635259	0.1283834062473359	0.12800367501717144	-0.017334530364166816	0.1291720819714843
1424	-0.013943745632424877	0.04549549823271453	0.04758432937117743	0.02985054337149637	-0.007296380599151124	0.03072933629971944	-0.07040757395355289	0.027497427953807208	0.07558660604961594
1425	-0.13303895021661824	-0.02203514969469124	0.13485143713289555	-0.04149579963972862	-0.13998125690941027	0.14600223859132716	0.06618160436324576	0.018174580759864063	0.06863177210221234
1426	-0.10187596883114065	-0.0684103330542708	0.12271384067773203	-0.030433380128088407	0.025972449832694065	0.0400094835799281	-0.032690424287748716	0.010918766359304017	0.03446568291681017
1427	0.02717943920924673	-0.011311356438347419	0.02943923742566173	0.14787706942110881	-0.07101816802211312	0.1640463588434456	0.003213476679805258	-0.08459575174821798	0.08465676373579242
1428	-0.07390051310300548	-0.030624022997521125	0.07999447869347101	0.03228692839279864	0.023804770867139544	0.04011374902796699	0.033481605370110634	-0.10048910140123492	0.10592014633008913
1429	-0.035631019033296844	-0.03962237890836775	0.05328698178457312	-0.024272749513483457	0.09773967194884625	0.10070853906999344	0.05109105348918942	0.08227576669055323	0.09684832229395386
1430	-0.06099076526874147	-0.15713711128000044	0.16855843256713668	-0.002323123591176397	-0.009097272093020727	0.009389209911080592	-0.0417232662156857	0.03594496095709024	0.05507150952998948
1431	-0.02565841426673403	0.06626957839779936	0.07106343112815068	-0.009550686985487743	0.06965551042107973	0.07030722405212647	-0.03448738134675073	0.005369763048895801	0.034902920040556736
1432	0.014669174199746251	0.09888915368644881	0.09997124280774243	0.041159749001040316	-0.007639955446581849	0.04186279800794967	0.16643408162523754	-0.029862734452304356	0.1690919466899742
1433	-0.03325572776130275	0.11030252317899474	0.11520672744500017	0.014771224577826134	0.01841408233382906	0.02360651401045081	0.05244324757601996	0.1547043644500073	0.16335156747396215
1434	0.05796023615291505	-0.14633865589477932	0.1573988284073052	-0.011402771123511402	0.0452339977695687	0.046649091561492724	-0.12364217911679735	-0.0996392282294676	0.1587934641567912
1435	0.08548727152431733	0.018644162718186624	0.08749673363123091	0.05863790076470796	0.04802000730537652	0.07579132211341977	0.04308761784162007	-0.016431065483212184	0.046114235591399565
1436	0.0656881166293508	-0.06733196287706053	0.09406658222338606	-0.19402315384310148	-0.0820247212412206	0.21064909000972154	-0.03773519601302829	-0.06873927716516894	0.07841577164914965
1437	-0.005505638053531459	-0.06271222467006353	0.0629534365499217	0.016565821920879187	0.10613617229027902	0.1074211968111791	0.06878646167884307	0.13070074859376032	0.1476965232944374
1438	0.032634309682422195	0.07345228108514562	0.08037559184889077	-0.1398900326300292	0.0981728404608292	0.1709009298786231	0.028902003939332625	-0.00595738377110578	0.029509595949545515
1439	0.044477486707017344	0.05426758245759671	0.07016564208759841	0.11944481144672298	-0.0650490767940555	0.1360089900458868	-0.12317409678868385	-0.013693389437400878	0.12393291344107253
1440	0.0004817536944081891	0.05108540216955604	0.05108767367425685	-0.019684160862023733	0.09781733679458415	0.09977824194896968	0.03984475352126193	-0.19618736299805367	0.2001926217004518
1441	-0.014436884935609863	0.04355369533796688	0.045884071574310806	-0.08357695156087214	-0.00034642114468140295	0.08357766950458628	0.04924548965235661	-0.07579429752558202	0.09038746477524862
1442	0.004248939521128383	-0.046806276694553735	0.04699873429212036	-0.22326164357328845	-0.058163910799387555	0.2307136797212623	0.06628602974628801	-0.09431670032350123	0.11527999696148035
1443	-0.017357249892590305	0.016123353487933437	0.023690433755646636	-0.01462082038796732	0.11860813847150808	0.11950589483575125	0.16702124022526948	0.0011473446092387003	0.16702518099388347
1444	0.07304756663911383	0.07213781638756946	0.1026635843182112	-0.050076514459635124	0.1537694072348475	0.16171792696476917	-0.014307401124619106	-0.009840809851412056	0.017365001165344063
1445	0.057084690719281406	-0.053261324288294755	0.07807323856135923	-0.12520047176800395	0.048460700252055525	0.13425199290830034	0.07105890098270826	-0.03386562948357526	0.07871625162054617
1446	-0.024299343250091227	-0.08232220801551961	0.08583358325816437	0.009947805609784552	0.009446919305533905	0.013718714255181869	0.1018466162728409	0.13940029079901708	0.17264175138441404
1447	-0.09276418719542029	-0.05801568732241638	0.10941213096142202	-0.032526408152614525	0.005988328224005673	0.03307306006750648	0.07472720208578294	-0.03432358263892439	0.08223298034694178
1448	-0.09453570108828116	-0.041083711764360376	0.10307701078606173	-0.05852464432773627	0.11067288014399487	0.12519433051482437	-0.0924741727112119	-0.08253644904993701	0.12395054675311398
1449	-0.005636979851011397	-0.06852282104637895	0.06875429110968116	0.06187853111715597	-0.05988444601239714	0.08611097193406046	-0.07829461457233368	-0.025242829989440337	0.08226327939552418
1450	-0.003977334199905818	-0.025797185066413438	0.026101991201602323	-0.019970392155432323	-0.07588925144574031	0.07847289371392233	0.033391421945034264	-0.02071379602791421	0.039294381346413255
1451	-0.1427803943421143	-0.08969300957484434	0.1686151742136003	0.07000010223868643	0.025623070954784374	0.07454231066032543	-0.0032789475093494224	0.19989256560567958	0.19991945698503183
1452	-0.03884241668330637	-0.06461496686045895	0.07539116179087443	-0.14573025352066638	0.0005578905217307807	0.14573132138641964	-0.013899654784842647	0.048691413776493254	0.05063649058427604
1453	-0.037849703880837714	-0.07789844722544131	0.08660697526182269	0.004545133754572522	0.0234076808842843	0.023844868739991903	0.014651976828162694	-0.031030176510746278	0.034315481626535374
1454	-0.06607851122556183	0.05400995623946321	0.08534310176443924	-0.02534104582413056	0.08243565086438491	0.08624271063049589	0.1666126349016764	0.043349038092394314	0.1721595458068334
1455	-0.2267092578469458	-0.007860282259666182	0.2268454796347385	0.0341436495299629	-0.022932506313540792	0.04113014282792517	0.17308466898599223	0.0009380964526561719	0.17308721114786324
1456	-0.11563112990812423	-0.02504281676007009	0.11831187968715545	-0.0297618472330057	0.05526321158837597	0.06276774733716657	0.025544860873886913	0.008098266159398746	0.02679779527973713
1457	0.043967075856376554	0.05375643938581121	0.06944680363271419	-0.033206876626217886	0.053733300822892696	0.06316616398509836	-0.00032498079077216465	-0.0415485183436554	0.041549789278255554
1458	-0.20305029913923117	0.028681580775267574	0.2050659822015818	-0.04065803362411012	-0.027872012572511116	0.04929426724297144	0.13632247308121095	-0.06942886403819132	0.15298426006818852
1459	0.010157087372319133	0.013787925244525776	0.0171252242740805	0.14965357567889212	-0.04019226441631505	0.15495680311747814	-0.11127503316908864	-0.022037095772672242	0.11343617851847666
1460	-0.05589203537001414	0.01548097940646112	0.05799638213876952	0.0039201423193935955	-0.03745752684895674	0.03766210075718846	0.11032819868436307	0.0690931155314717	0.13017745595448385
1461	0.06585207816616748	-0.04113731525743095	0.07764518597693158	0.02270682928103209	-0.021234723564284037	0.031088801534467296	0.045991114250818144	0.003554235838337242	0.046128247120677895
1462	-0.0757869208081327	-0.026428538590199252	0.08026284954816784	-0.032124923314390826	-0.1440004179559677	0.14754026931468192	0.007853427095868433	-0.01807256150554887	0.01970517182168091
1463	0.06326710584333108	-0.04501751974555707	0.07764859152510674	-0.12427982204237693	-0.013782035362438128	0.1250416677176707	0.015100492821941291	0.006247492526044058	0.016341849538178865
1464	-0.1342792656395619	0.0534149605646148	0.14451324919473435	0.1097700611254444	-0.0920825381859122	0.14327826128985435	-0.007920804373206473	-0.0027931128544774085	0.008398846428912348
1465	0.09824113272966567	0.053232897426563244	0.11173657202740198	0.16832495659752647	-0.021751298569295578	0.16972451208652747	-0.07175821772356658	-0.06205442964041063	0.09486829843978155
1466	0.05207482826707933	-0.004945596016631497	0.05230914508004814	-0.16794003200442076	0.028555378392794782	0.17035041527628147	0.037598025111044625	0.15145115465453735	0.15604827374387492
1467	-0.06856907949162422	-0.015231739631776285	0.07024047661098909	-0.11813931172354704	-0.011194710838212194	0.11866852373424305	0.16418130011296436	-0.006083631127297162	0.16429397394450074
1468	-0.05182792446899688	-0.14472880144878011	0.15372885130503142	-0.06641174321533722	0.01879392130162371	0.06901978784951106	0.0035995181529455723	0.03834467243741437	0.03851325012597599
1469	-0.18078628999754381	0.03694558693411199	0.18452278733257318	0.018117075146207796	-0.046646562543946925	0.050041285045646984	-0.025594311553024007	-0.08707748171681388	0.09076098614501339
1470	0.06632261926151141	0.012107275686148822	0.0674186617358118	-0.05065083251770329	0.027669594500564137	0.05771579761696167	0.04906157383630256	-0.0627120664552638	0.07962312042606964
1471	-0.05361296908538561	0.025958096187823968	0.059566544400752625	0.02892129525663099	-0.09078846137851303	0.09528371339740585	-0.0574191916938135	-0.07952708201849172	0.09808934880580465
1472	-0.09900521278702103	0.06713021765050203	0.11961813525050073	-0.0455240613267727	-0.08359474101721433	0.09518676843668397	0.05285753234431289	0.05640424665651231	0.07730043833264313
1473	-0.1118225140968587	0.040147664563637636	0.11881123528040825	-0.08070136302996142	0.011702704731975164	0.08154546764190772	0.07357763980613666	0.043810038535391484	0.08563287076767935
1474	-0.06867063039920449	0.058370134917625396	0.0901261789366771	0.034007068281498624	0.01330771057063727	0.03651815786337477	-0.027817536821236506	-0.03367418181534355	0.04367797930002787
1475	-0.07544070457660504	-0.09805136200514353	0.12371487177408502	0.11465536107869831	0.09564755607416049	0.14931278179394541	-0.008628405449563671	0.050203134301262754	0.05093921941169382
1476	0.0249688555953981	-0.14566266182550738	0.14778719430260515	0.014114832910520217	0.05410855782696429	0.05591926804068382	-0.04601305788257384	-0.060639782082761606	0.07612085566222905
1477	0.06830323837540263	-0.041188025592626284	0.07976080381231067	-0.06628790460740075	-0.08436657896291448	0.10729308432115066	-0.0564911332855975	0.14364560981738095	0.15435449251543795
1478	-0.070968892868575	-0.03324914312087977	0.07837148252562294	-0.10589097123214473	0.02990780891032791	0.11003351681330371	-0.04807697180265979	0.08811528931596456	0.10037778354272364
1479	-0.1279720941418594	0.015123320197840628	0.12886260781491013	0.004824628578549419	0.06224308840304486	0.062429793327146405	-0.14724320281809242	0.034861931744544515	0.15131396188419355
1480	-0.0007392840123553766	-0.02702520515672508	0.02703531495311279	-0.019991927957313624	-0.008041734228289152	0.021548704667539886	0.05874168941418062	-0.008793405174125742	0.059396212419550794
1481	0.0006439872409106787	-0.039241135059193105	0.03924641894874346	-0.1656274249511449	0.13892000296264223	0.21617402970543817	-0.11865262129200542	-0.029636604778314524	0.12229788584538194
1482	-0.11610795859375811	-0.015613303298173826	0.11715303362990911	-0.07124573161473613	-0.030769527066479303	0.07760617288085926	-0.10969281846908166	0.053974634579019014	0.12225291653629185
1483	0.019630830954882415	0.1457387794522611	0.14705496033869098	-0.029544832924060297	-0.11991011261162308	0.1234962843936722	-0.15481833317934376	0.010659238713351272	0.15518484352016632
1484	-0.03947970525649631	0.0952400010110627	0.10309852045362748	0.039027581636161594	0.06673530100609437	0.07730945950361623	0.03178588967097725	0.005736129786785052	0.0322993183690675
1485	-0.014814531740912885	0.05861425827464299	0.06045743646392121	-0.017922043923113855	0.06399790566381351	0.06645999990773695	-0.09550193894632357	-0.06519715424927867	0.11563429104167826
1486	-0.02196807547852844	-0.05154822075364417	0.05603405574377741	0.14773635511817096	0.036152389986869315	0.15209545004820166	0.045756108698685447	-0.02471655384407227	0.05200509126203743
1487	0.037740109948399735	-0.08684414875208046	0.09469013713893745	0.03522445449885216	0.013486696235540599	0.03771807484603968	0.009658891850074635	-0.04528257550455652	0.04630125091287816
1488	-0.060646789577044266	0.08629504138520912	0.10547448626884721	0.0881923857889185	0.22417987333274964	0.24090353363665942	0.006411865678740922	-0.04488374256148992	0.045339412962766924
1489	-0.023863029695969276	0.14628957334495163	0.14822308678380267	-0.027116536153683698	-0.07508861907463465	0.07983487488253253	-0.019039172698539983	-0.09206351914488864	0.09401160382838974
1490	0.04391529664868628	0.0952444850080078	0.10488119566529903	-0.05008928676094203	-0.00857536720889976	0.050818043754038346	0.023118000340314946	-0.041729128639049595	0.047704948555775124
1491	-0.08835334085503638	0.0017552185721474043	0.08837077363292828	0.023148563455423155	0.006919059526923154	0.024160492022863658	0.001883798299313325	-0.006971586861734748	0.007221614736553614
1492	0.011101277932929724	-0.002881773919892	0.011469219357459433	-0.07593836852653608	-0.01872152893888895	0.07821209280080453	-0.01745543522713882	-0.013869158057934781	0.022294523188550505
1493	-0.09300899274903511	-0.02116415223872632	0.09538655079293963	-0.10003914447221823	0.1715648299318261	0.19860090960584686	-0.031030894847180843	0.10784574644157563	0.11222130573361466
1494	-0.0714805900940382	-0.018819562424081688	0.07391651161970389	0.16752766507734376	0.07955311398702875	0.18545677801390775	0.015533658975890053	0.10486134087727712	0.10600563839607666
1495	-0.0356404070794025	-0.04794309327144895	0.05973925685192591	0.10863074671962523	0.007211676490795944	0.10886986456623922	0.0688308598730549	-0.11026600389468053	0.12998568723427137
1496	-0.13089487773549574	0.033594708473884495	0.1351372393340772	0.077594750035302	0.07157419312370139	0.10556424751946042	-0.034377130742234446	-0.02160192336634916	0.04060086466067321
1497	-0.0025396275687021037	0.013171211011861179	0.01341381779012541	0.0450351394483512	0.016269799276302312	0.04788392374924601	-0.015932534848370507	0.15071637253527959	0.15155616324283125
1498	-0.09679363107981787	0.04350264225190725	0.10612015313084179	0.018184107775766328	-0.09325648438446049	0.09501280784899375	-0.07045382319248787	-0.06223524243183209	0.09400514136464694
1499	0.01440520372605975	0.08740104520861121	0.08858020432324022	0.10695306221312344	0.13426946584579522	0.1716602661517202	0.055844423093205524	0.07387473448998148	0.09260710548644853
1500	-0.006868554367233008	0.03121649845767413	0.031963210337098605	-0.034277877607630874	-0.0414657578757758	0.05379946068034683	-0.0584388644830487	0.11341133558549536	0.12758225551131308
1501	-0.003457853120735599	-0.056482804714608634	0.05658854987215344	-0.1241639048736497	-0.055862244490119575	0.1361516273606255	-0.16657116052638252	-0.054193492300949386	0.17516531085485776
1502	-0.11684354856116874	0.028236806216457525	0.12020703833666302	-0.023967264924170485	-0.08345724625611363	0.08683053460965771	-0.05811340589635826	0.08864101347694488	0.10599243942420994
1503	-0.020845093662194173	-0.09744882174593883	0.09965335312701429	-0.03782351112255457	0.058245337465932766	0.06944881086209037	-0.0852436996158965	0.17786908694929957	0.197240716933352
1504	-0.05796764169744138	-0.0039639421215183655	0.05810301473336553	-0.08886569517199959	0.03668365878682726	0.09613949552806651	-0.056275408929601256	0.08464444238050703	0.10164449456857375
1505	0.04985653303208574	0.0012656418082343213	0.04987259503140184	-0.030164104129309574	0.07155888748998511	0.07765660021355672	-0.02031472584449808	0.16861202163020508	0.16983139263505398
1506	-0.07677600169430196	-0.026446638510609802	0.08120331966535806	0.15635300524520623	-0.042643291172412105	0.16206391495710143	0.07729156196243314	0.20341775048317176	0.2176069088108798
1507	-0.044256608477496864	0.046481414557243785	0.06418075485044408	0.051295568371883815	0.08375046265279254	0.09821087174621455	0.15684440476509037	0.04101804302398844	0.1621192374754868
1508	-0.0366429570021439	0.0093933421163101	0.03782778309622455	-0.04221621565437925	-0.017069052432452096	0.04553637463741326	0.04786459016746077	0.07717342998806158	0.09081165832656743
1509	-0.08253428116580316	0.09945191151626703	0.12923850150707897	0.10891761005379282	-0.01221850148088869	0.10960081002560407	-0.0086749798211812	0.10091121542084232	0.10128340768659765
1510	0.0437137506721373	-0.06211836607074883	0.07595777380311605	0.09697103685371385	0.00823666525147301	0.09732021703093942	0.09153288733326713	0.0885269792804422	0.12733929293067564
1511	-0.05776599570813435	-0.04954990742369567	0.07610587090263805	0.04242896204771743	0.01546035557744847	0.045157938560432404	0.05802586546116749	-0.02078401676473549	0.06163583710305487
1512	-0.03727153521527785	-0.18259888367036992	0.18636394408513945	0.07806585580698619	0.0547490780784218	0.09535061296769039	-2.610376099474746e-05	-0.00779487777851861	0.0077949214869927515
1513	-0.05113653730867101	-0.02475383558506984	0.05681283150920901	0.05489901076003258	-0.009503649365543435	0.05571553404297016	0.11789732990361024	-0.012489796621631808	0.11855705553888574
1514	-0.04648913773753445	0.0739265141509074	0.0873290869188712	0.003345949128296079	-0.18090041912059968	0.18093135995061155	-0.045693727927613226	0.1839830620391158	0.18957237111249065
1515	-0.12646959424123322	-0.11181565252155237	0.16881142857153572	0.11820442136627218	0.036354213632461954	0.1236685654455889	0.008527399899049208	-0.06440491568548679	0.06496698941380127
1516	-0.02755631023198803	-0.029055465546070195	0.040044604027264896	0.07508317201887196	-0.0311545545880777	0.08129015310600067	-0.03397129011075282	0.05107695101416418	0.06134250954022226
1517	-0.04233332949461016	0.10900827683555403	0.11693979307642038	0.03973861621227955	-0.04314402545997809	0.05865632575739879	0.08722147497849411	0.03435130539214346	0.09374218836558265
1518	-0.03984309068811652	0.08423891862867458	0.09318619687115648	0.006823488426349208	0.001417223122500152	0.006969111541901928	-0.20711590250444742	-0.114011194946257	0.23642239666179085
1519	0.05740685093392587	0.025264794587769552	0.06272046220901258	-0.06566237935827411	-0.030916025528082848	0.07257650237813182	-0.05829045828163772	-0.06830088787220844	0.08979303319754454
1520	0.03984520453600158	-0.011206245990706874	0.04139106514357942	0.0383904033159649	0.034349542598434854	0.05151421302402026	-0.16547393699973198	-0.13408564778178028	0.21298024501641202
1521	-0.08495821377642875	-0.03092826971651748	0.09041269797843121	-0.019889076620316425	-0.12713593050053082	0.12868224505752385	-0.010439686540447196	0.008525856355085827	0.013478771518589954
1522	-0.0691798352067339	-0.03303864296366945	0.0766642128252269	0.029210421504237083	-0.08303697273302026	0.08802492581717719	-0.07851696454413191	-0.07738501075156029	0.11024224966066126
1523	-0.1140936561401802	-0.0507480088038231	0.12487082433053201	0.03466441692770741	-0.01777809582123184	0.038957444628297026	0.1932988048513918	0.042111443957220676	0.1978327618700669
1524	-0.07280547029546795	0.04235823216558973	0.08423097017806615	-0.01836422141270821	-0.05040007187093371	0.05364151258764292	0.014496627959662835	-0.11635149354612825	0.11725110776711495
1525	-0.02613099554555328	0.1926333208304834	0.1943975957217107	-0.06044024022749459	0.01847924748525105	0.06320209827512384	-0.04686695288046697	-0.2032325945351493	0.2085665331585782
1526	-0.013461780216217847	0.11992395999819064	0.12067715487298075	-0.011366518063337149	-0.10252394722573649	0.10315210849822591	0.04097507457125226	-0.039613629239422514	0.05699295006961926
1527	-0.0702739267361229	0.05620350645632457	0.08998477047200869	0.10139448668621917	-0.0669060931812223	0.1214794930642052	-0.052122348317366736	0.07446516335052812	0.09089444288259729
1528	-0.04050756328739417	0.1707130612845037	0.1754531617743293	0.0592668212321372	-0.17031740518274405	0.1803346184379059	-0.14522645927012084	-0.036648638591747	0.149779328289202
1529	-0.11570116574296405	0.10595136842707908	0.1568835626375545	0.13952454383834834	0.02751252455348292	0.14221124196281104	0.12440514290174737	-0.06958709591088016	0.14254474209073523
1530	0.010537263758469036	-0.033519868241430106	0.0351370957029516	0.022286582611035922	-0.11987128354055764	0.1219254542010785	-0.05162054256153675	-0.05870875271729586	0.07817543130656857
1531	-0.06018086653592824	0.007994499554255194	0.060709543896641106	0.036534332905691094	0.045189852193164855	0.05811093031525093	-0.00012330637098561858	-0.0031558998231161414	0.003158307799228906
1532	-0.031583888869011915	0.10248098741384684	0.10723756253014673	-0.12306482910460781	0.015605399710234061	0.12405031504459187	-0.08728932599919031	0.10902660421997973	0.13966469439744972
1533	-0.10727365116048285	-0.17058326271527682	0.20151001402384477	0.04761849648177586	0.11951108612622147	0.12864843922198987	0.03414712060202635	-0.025945292049464632	0.042885708866023706
1534	0.0524868288065409	0.0747880069542393	0.09136800962237536	0.15042198376464894	0.11686601938561626	0.19048474922347863	0.046154879065888235	0.012881151376146788	0.047918649003931404
1535	-0.0008709938350874465	0.07623072036706136	0.07623569608747509	-0.09360736803309544	0.13775978998031063	0.16655359223235827	-0.028251910736708883	-0.01525387832586836	0.03210687253930789
1536	-0.17600992868704693	-0.1369646641868042	0.22302200391939667	0.03947759382065951	-0.03937606090890763	0.055758000202401244	-0.048204114830848445	-0.04422693728563997	0.06541910017948546
1537	-0.030671244486756056	-0.024784221291727044	0.03943327102084812	-0.05302846171698631	-0.03776844334221383	0.06510355646632447	0.0073946777995512756	0.08307631137996649	0.0834047646856001
1538	-0.15123053699285793	0.03796322368148919	0.15592267850264424	0.05051063631304854	-0.048440972828616036	0.06998465709947985	0.041739530481295195	-0.040191725640828097	0.05794448390301332
1539	-0.07452281728056327	-0.04836764612448614	0.08884300471649828	0.14760624693128335	-0.011926960948461997	0.14808732738018177	-0.13565538006444458	-0.06904524853415034	0.15221573008586037
1540	0.014930764441083464	-0.11791574725681964	0.11885727229719387	-0.15868605768447797	-0.006308181196358484	0.15881139144736298	0.0957644056550809	-0.15325371306078703	0.18071392297603675
1541	-0.04383646638832988	0.025855290420648082	0.0508933377580134	-0.020551784306672684	0.01232511843082033	0.023964231315060883	0.01375913099721106	0.07102964498056794	0.07235001141578302
1542	0.000879825443824869	0.004431001601663415	0.0045175068351409695	-0.19544156116874498	0.10390197214369457	0.22134367767665142	-0.11427260734910326	-0.03261198042990125	0.11883505399469715
1543	0.015766369768126655	0.06164485216666106	0.06362913023383862	-0.06680684273208502	-0.05345537211395137	0.08556068632070778	-0.04039487148618552	0.02441424959799125	0.04719958925476428
1544	-0.0035046850185683183	-0.02364374215197059	0.023902078571292666	0.004375333766746384	0.15897106967888738	0.15903126906498638	0.04789833787925127	0.012792947564865152	0.04957731617375336
1545	-0.05679434240940974	-0.04492082516080536	0.0724118627218284	0.06040191354413622	0.07599602820283877	0.09707619410751522	-0.05005533659702233	0.08951901965195938	0.10256311033353606
1546	-0.10859868697557826	0.015959565114603502	0.10976512438596743	0.05142299439441742	-0.048610816735601005	0.07076253144278032	0.14461593878818907	0.06766641101035509	0.1596637495820875
1547	0.05037821154352077	0.03993658955978834	0.06428759899071301	-0.1263386314817417	-0.05444851243651256	0.13757212766846488	-0.09101787485987449	-0.13367758034935812	0.1617218260843813
1548	-0.12739738971116948	0.04717069880959241	0.13584980578346395	-0.08408890140250234	-0.06822038819575202	0.10828187615967347	-0.06432256426452648	-0.09443320266780611	0.11425857534409871
1549	0.11626074613646951	-0.06682144454400207	0.13409573648388587	-0.06750520310645161	-0.00630475320980784	0.06779898494431806	-0.0149124427854395	-0.1342288979786465	0.13505472225135595
1550	-0.08515928797080559	-0.10296710994806836	0.13362009601385638	-0.008319344654338727	-0.009838240384312821	0.01288419455523697	0.05546939094838159	0.05381046323784392	0.0772814291149934
1551	-0.03533030778460378	0.04321795394501203	0.055821341719346156	0.09656175132995069	0.0843583351842308	0.1282205152655466	0.0421248943225473	-0.016299427480080075	0.04516833025322241
1552	-0.09896170623328115	0.022041777122629495	0.10138668176504206	-0.08468619002144873	0.05946229934040358	0.10347712705326081	0.07349392889535311	-0.11171588374202299	0.13372283374478874
1553	-0.05806954583352261	-0.015746288620577788	0.06016658340502742	0.05255863581537393	0.005101577506272715	0.05280564640098268	0.027558743619542202	0.09234285872132371	0.09636746290483116
1554	-0.14117463840155273	0.06551751201708307	0.15563683018076982	0.1571238177643473	-0.06489369005728783	0.169997309149572	-0.16031251258687743	-0.031090079526688658	0.16329940213268865
1555	-0.11251296793892848	-0.04322919399484321	0.12053186785190935	-0.16254954493196955	-0.12261423667621658	0.20360895263539283	0.012655301145906414	-0.03701643387120777	0.039119982408419844
1556	-0.0504475183853399	0.06935913684963115	0.08576503935616814	-0.02772337477511906	0.08695058831882506	0.09126330214227131	0.041216991477164476	-0.08489112532759781	0.09436812780708627
1557	-0.0751420981140765	-0.11877104548380356	0.14054499690241995	0.037195027613381886	-0.07266604839648992	0.08163225262554781	0.027056423849404394	-0.027713457029579995	0.03873094075863631
1558	-0.08810426688507031	0.01857310331886214	0.09004066864616692	-0.06812802218053593	0.06628503528971676	0.09505331824608014	0.012139021353621111	-0.0400698311189518	0.04186821234928699
1559	-0.18081374912682277	0.1094367095855897	0.21135279813198193	-0.05726425763972095	0.013065115393659786	0.05873578503159709	0.11902899771387318	-0.027296619507208453	0.12211882628526421
1560	-0.12389389519014213	0.05217640800635796	0.13443241728776528	0.05220299666290374	-0.0688022195405919	0.08636491344463297	0.0615153887684298	0.03310072096063273	0.0698555708833929
1561	0.018398820011448377	0.08352249693034991	0.08552499091665536	-0.006240769117188654	-0.028227475814698758	0.028909126414394797	0.054595221908912604	0.12339655966169029	0.1349346107995443
1562	-0.10254910950813764	0.10258012925049076	0.14504827740431597	-0.052209355990753735	0.02726088584201738	0.05889798595759245	0.02960108362532527	-0.07106191783803532	0.07698064898799686
1563	0.054083463882222536	0.02207282788327349	0.05841430301102877	-0.018661454184084957	0.13314603907250036	0.13444745290618373	0.19975720526179014	0.00020318281379549314	0.19975730859534724
1564	-0.19837085101896565	0.11643440123361634	0.23001731309755666	-0.04697538446364325	0.046980545434318614	0.06643687526376577	0.013013608152508857	-0.03255816536412548	0.035062631518823356
1565	0.028188084399246346	0.08214854126926543	0.08685016370029042	-0.07501431647124465	0.02690549868078315	0.0796934974443315	0.05736332080739342	0.03936468765125124	0.0695710371342307
1566	-0.11674220714290429	-0.020478812356441355	0.11852478510474976	-0.012108253037666382	-0.10950778775109217	0.11017515767977103	0.03958540428171794	0.013204606441072601	0.04172967605206958
1567	-0.016852206870176606	-0.006884469046941956	0.018204197055995894	-0.07008081446805438	0.02017412252247916	0.07292678366730472	-0.054297603709214964	-0.07509570191993613	0.09266927330788159
1568	0.04497598791835163	-0.1131941246858397	0.12180209092057957	-0.07043876898291834	0.1246342335434709	0.14316183970177732	-0.01664210279277165	0.047559616007867594	0.05038726684571205
1569	0.005351702090678277	-0.05603748071123726	0.056292450290688696	0.13314536669320817	-0.017154298488123085	0.13424588868374515	0.038045020787962784	-0.03472118392397545	0.051507127854686786
1570	-0.08122805272484451	-0.07670346682682176	0.11172026840606616	0.0849682510552395	-0.012177846524919383	0.08583649359899727	-0.012812820635967113	0.08798076293349982	0.08890884668586226
1571	-0.1808233466227511	-0.12213303406601957	0.2182053177491857	0.05268618404391358	-0.0060985012313435555	0.05303796476466487	0.03977266383534231	0.2185252779435825	0.22211519958994055
1572	-0.08834007410635795	-0.12697955356695728	0.15468605534171653	0.013513514101269043	0.10231311482718237	0.1032016885957076	-0.0004017596954091719	0.1277495379440563	0.12775016968980016
1573	-0.040969959940057005	0.016365564120395307	0.04411767566938048	-0.1984399036526273	-0.07026765334963783	0.2105135113690541	0.09812027007225221	-0.07451622575154705	0.12320817870298723
1574	-0.06271673569052522	-0.08006018735858889	0.10170065159853969	0.08482958321688831	0.09507913172337831	0.1274209538420683	-0.016238447372599614	-0.023338229421705783	0.028431674688854693
1575	-0.0687654521226379	-0.03086322859454271	0.07537390984226441	-0.00573242543417499	0.015684625743354937	0.016699346875476556	0.08301771047839297	-0.05467618125794416	0.09940535725012933
1576	-0.11962402310429898	-0.000721338513372064	0.11962619793719405	0.11830141972297833	-0.06167364203261115	0.1334123833459209	0.036349745831004435	0.01649465876356921	0.039917136541906595
1577	-0.08690328064094127	0.11115385947570491	0.14109344656114597	-0.09311731631149069	-0.02430957629240323	0.09623819458287018	0.007089143331707117	0.19915349866116486	0.19927963263253995
1578	-0.10303284547679731	-0.08275823062352733	0.1321540464116878	0.14852866085739794	-0.01113403956498358	0.14894539245349805	-0.06713835757765503	0.08292556086224756	0.10669680268191448
1579	-0.09022683628788214	0.01641875114158632	0.09170854581536896	-0.06273965334276618	-0.15169150159179343	0.164154121960868	-0.015467145609044343	-0.013440280293794182	0.020490820570858843
1580	-0.09683144379933699	-0.020382217951770507	0.09895333908917694	-0.08161663867046441	-0.020459837622026925	0.08414202673685045	0.08981144926708702	0.008783533725416622	0.09023994062586742
1581	-0.08187331655839462	-0.05119309186004962	0.09656071985265319	0.07041746245601567	0.009325596040053497	0.07103228674516003	-0.05167049247333074	-0.06118460534140724	0.08008367950600351
1582	-0.01832498461665842	0.02079450490102913	0.027716718696117193	0.05231703861316735	0.12817225042132946	0.13843842785628432	-0.07226891458718468	0.03681177845036555	0.08110427268824123
1583	-0.013592840197400776	-0.03788970810944605	0.040254133766000934	-0.0899347725676048	0.04083691395257669	0.09877204492140959	0.011672553625784694	-0.08453391620800965	0.085335991806562
1584	0.09020884003557739	-0.04306132769762371	0.09995955563950114	-0.06898411954542066	-0.024098147812842825	0.07307208411881046	0.048921680368643174	0.018492107959786702	0.052299989167189066
1585	-0.09509344467363283	0.038136546095724394	0.10245564585716387	-0.027668762592045634	0.007108316205613832	0.028567264178670945	0.026623437008062818	-0.09339107481302478	0.09711179255298648
1586	-0.05455714341551367	-0.08052783300854764	0.09726877087078598	-0.10368113987245234	0.1528181110452301	0.18467039239868233	-0.10564703020009714	0.11694517689916611	0.15759907801150833
1587	0.011528902231013573	0.03313466259026362	0.035083065026061865	-0.002588322279202279	0.042978643874643875	0.043056512184853964	0.10855121540725028	-0.038754670216860104	0.11526183596494043
1588	0.00600349650022064	-0.04127889273745424	0.041713174847503684	0.013558830135771948	-0.10737090506709043	0.1082236255610431	0.044719894067480885	-0.019013035064600527	0.048593872327428705
1589	-0.11924619893193246	0.0562078191652776	0.13182934003866728	0.12690003284208284	0.1058902719383634	0.16527664089792685	0.02582629124240955	0.06491195462276712	0.06986099893564318
1590	-0.10766376442174674	0.001974268837041128	0.10768186433611879	0.13674137783115992	0.2008999656829101	0.2430205765414906	-0.04589229149142192	0.06720874058975462	0.08138253639445361
1591	-0.008438005264266695	-0.03719684143998254	0.03814190537913641	0.011595537657040545	-0.044631045767002483	0.04611276113845402	-0.0705604271722587	0.13677608364154026	0.15390409656357182
1592	-0.0006767996370037416	-0.012217163727112701	0.01223589585129453	0.03691232084477315	0.056922974912368036	0.06784352955899005	-0.08897249809902731	-0.09268801026874057	0.128480242315928
1593	-0.11678594347322055	0.09383057701221553	0.14981032599716074	-0.005568306698721983	-0.12160465556576823	0.12173207586647061	0.11709394324100969	0.09421797419723628	0.15029310764489462
1594	0.09968346428203763	-0.0247729578348837	0.1027155903023353	0.030255324984503652	0.09478488872798285	0.09949653170384393	0.09671035239823467	-0.10921768936084414	0.14588144477730053
1595	-0.00957178076375185	-0.01082821865854545	0.0144523114520343	0.030296328440194815	-0.10436053702266311	0.10866917320295942	-0.009948696333271381	-0.049071701670074075	0.050070035585451686
1596	-0.03376099953956826	-0.0025314566090391144	0.03385577295638332	0.10575098014728095	0.09120391866778958	0.13964750116801727	0.1379590949224464	-0.037722854042846664	0.14302351411204553
1597	-0.02943782096958196	-0.12176086081688257	0.12526888093339625	-0.045787548050733755	-0.11342351888407996	0.12231677805005123	-0.029496555231092392	0.03861039888943483	0.04858816391779127
1598	-0.09858623491785906	-0.11373338529019014	0.1505142140956997	-0.021354334578535736	0.06532670888354493	0.06872835294729152	-0.07764960328792729	0.08568387649503434	0.11563385136710093
1599	-0.10806578274818099	-0.0029957748738891244	0.10810729886585863	0.018314377093317923	-0.016986926427891565	0.02497943309570594	0.04709549097316397	0.021088721255057723	0.051601544881688305
1600	0.01312851616029094	-0.03477917601269064	0.037174574922825096	0.01303631367873633	0.010272205165020417	0.016597098339248342	-0.04248117397602136	0.0963329610303485	0.10528385214863502
1601	-0.014314353279115155	-0.013172636657838535	0.01945299633266676	0.11095069993470794	0.011325738355185265	0.11152726198240372	-0.07924847132629902	-0.06318939121448539	0.10135689108103366
1602	-0.041353802834959395	0.04595824734515347	0.06182473217047529	-0.0393766575416388	0.09539918717924215	0.10320623078870567	0.04294334102640223	0.05245288394319259	0.06778964207360821
1603	0.06126142672204969	0.012246532272795863	0.062473514041789704	-0.0698475697820819	0.09343169745920238	0.11665404019823199	0.20711869265402788	-0.09544146587281907	0.22805092908090982
1604	-0.04613166993211261	-0.1220628396016721	0.13048933972684862	0.02044525367138637	0.015747002856928812	0.025806520429214438	-0.04731868433111846	-0.0841256014533076	0.0965203331257657
1605	0.06264218596972049	0.01023687772634411	0.06347312130854418	0.10728016002297144	0.0341911575002132	0.11259692707067431	0.08495422345943915	-0.1473167736606811	0.1700572018039479
1606	-0.06509436813394381	0.005355103548060504	0.06531427023834722	0.07301056393216514	0.05323197809891017	0.09035588491081047	0.029971102118747928	-0.04174367751340612	0.051388730034470254
1607	-0.17082295949880094	-0.06604784585167421	0.18314693946002894	0.006573687042952024	-0.22022146592763006	0.22031955749922202	-0.02702880646148563	-0.010827903973485216	0.029117003334674815
1608	-0.12763728957447681	-0.016218055370937446	0.1286635263387944	0.03498209757315359	-0.12017773222787216	0.12516562816545038	0.07782628339074942	0.04121617439430733	0.08806647158890377
1609	-0.012726318279180505	-0.03085822464295347	0.03337947280976715	-0.061969138040102074	-0.02468713096685035	0.06670553578832605	0.08172091286239679	0.0372040747566431	0.08979115088671788
1610	0.012488354409219435	0.015914961194954835	0.02022980439072975	0.10995978585350209	0.03984923620035751	0.11695775361514055	-0.05991659744977592	-0.02751674896631039	0.06593307306377762
1611	-0.051894551875674856	-0.04052217079282414	0.06584140672965545	0.10047141825150749	0.09416685078209754	0.1377022210121797	-0.007438194906411225	-0.029350148850656038	0.030278011510358933
1612	-0.027776365336765012	0.09182157052457901	0.09593084636821296	-0.08131976149084469	0.0157445389039627	0.08282991074621691	-0.01654663109061816	0.22147762860378786	0.22209486930680414
1613	-0.07672691385577073	0.018766264567592623	0.07898855610562674	0.08699606285546589	0.06556728856650282	0.10893752467499536	-0.09658160196146137	-0.07585515328803209	0.12280883566662866
1614	-0.024662866627148786	0.06203513930053349	0.06675788716178128	0.022233238344227493	-0.003269694833930123	0.02247237841391643	-0.17837898366850835	0.11969780978410947	0.21481766100980343
1615	-0.009386491427231396	-0.0036986659844693514	0.01008892221092814	-0.09506871023153413	0.13136718844506812	0.1621585577915931	0.057096242085473294	0.07201383222078045	0.09190197436075946
1616	-0.03814140060791198	0.02638336890072599	0.04637724220870645	0.014994559075622072	-0.010141977933138866	0.01810238984964681	0.10314924009377677	0.0482510645470626	0.1138768236378606
1617	-0.09441551886661532	0.013473426788363113	0.09537202646622107	-0.13447670542266482	0.019637990993605147	0.13590303525528444	0.010068869167209973	-0.06361676224436846	0.06440865287182225
1618	0.10127382675062462	-0.031090862014806986	0.10593880160516873	-0.184168634419469	-0.09108873806775455	0.2054634860667657	-0.030079157125025797	-0.10410017002958319	0.10835866875123613
1619	-0.013793434904014128	0.0047718581083827614	0.014595529324344957	-0.1066950757968305	0.04024195086160083	0.11403181051109774	-0.11784085488824361	-0.1741972870519912	0.21031205837294709
1620	-0.025822083931781422	0.05536687614127942	0.06109231532871987	-0.045468429275132664	-0.11730174200777692	0.12580571027901236	0.08547844267050798	-0.09855510873697057	0.1304594711760377
1621	-0.15594305199213773	0.03205804648702803	0.1592041262316622	-0.05445633087108294	0.13286149813628817	0.1435885429237297	0.04436535799274333	-0.04045277282639184	0.06003925232019417
1622	-0.04078044610796862	0.017020337723982547	0.04418978027783524	0.003348968478196778	0.03741532406764281	0.037564904697798544	-0.04254765940168437	0.15910008221840197	0.16469104250827976
1623	-0.0376521435583319	0.14195512307451974	0.14686368128859933	-0.004163241602936162	-0.14324671334312475	0.1433071996246238	-0.22236105117896618	0.09319984961185332	0.24110298432223293
1624	-0.01854581333021992	-0.167416309908258	0.16844039900029106	-0.0322849661308684	-0.014883790407624588	0.03555061539508729	0.05876027392844941	0.07658382343777195	0.09652902053006775
1625	0.0371227233274085	-0.04074856243904736	0.055122970965762186	0.04742978087995968	0.062019988328708885	0.07807728905779307	0.08760457451626627	-0.0018809492532982511	0.08762476502832708
1626	-0.18089227794380344	0.004263138903690054	0.1809425062637588	0.01687328667578487	-0.07089224675023265	0.07287261798878295	0.049054868505808806	0.1027973861896354	0.11390207518541194
1627	-0.009533199854573012	-0.01857436490908253	0.020877953234045416	-0.009420052932046475	0.08330917275338624	0.08384006000770819	-0.020833530973853695	0.07749046102877113	0.08024218069874484
1628	-0.0677035932464284	-0.1096441387272115	0.12886277079013095	-0.15056369858314178	-0.1538058767024598	0.21523400065799883	-0.05895728135505905	0.012073175497732834	0.06018074934211646
1629	-0.0886444228975728	-0.08766910698197901	0.12467440005815714	-0.057810414983957684	0.09481367047473262	0.11104808053050078	-0.019882516004906797	0.0034085220922880216	0.020172567152918104
1630	0.013482002978363295	-0.10554584607400208	0.1064034305263958	0.06767499346679633	-0.11977707852268198	0.13757344685715936	0.026688975349790412	-0.08149567769264476	0.08575457356785793
1631	-0.06139847979349086	-0.059994751242230165	0.08584371553916328	0.09068735051055389	-0.04881753521016188	0.10299197680702829	0.053727854876202664	0.0015573371590479627	0.05375042035766089
1632	-0.131328528620732	-0.04559462351975429	0.13901817191861846	0.08458542193200268	-0.11786042586369971	0.14507161537732866	0.07185929023645965	-0.006674919349316194	0.07216863682797132
1633	0.04994314414236815	0.031058710729582974	0.05881293360315633	0.07976935781042663	-0.06366975016944947	0.1020636445171736	0.028239985945857176	0.03004926588108591	0.04123657583037666
1634	-0.08327616026035832	0.12224999943182983	0.1479188332457746	0.007973343173431735	-0.013577111931119313	0.01574522688790012	-0.1439056986529804	0.0065351894663983135	0.14405401350245028
1635	0.018427041763606843	0.08963379888989789	0.09150832624189106	0.04609249699873614	0.032151914104197966	0.056198432897565966	0.0796797285519669	-0.12823465700916392	0.15097346256999286
1636	-0.011678100604722652	-0.0337762203219488	0.035738090225568155	-0.025986813661910937	-0.09845564748005153	0.10182744720857466	0.05753360238485409	-0.06828525417523797	0.0892916084587759
1637	0.04419277880470927	-0.006189861803847873	0.044624164839610125	-0.013661589340175183	0.13354571849799585	0.13424268304993586	0.08944455012219149	0.1289540984249432	0.15693784453455187
1638	-0.0741238017156628	-0.009558258534836758	0.07473752930758197	0.16820696738437996	0.03390568382108491	0.17159014911126236	0.02417272011123091	-0.11756515394081964	0.12002452173912016
1639	-0.057119293631050956	-0.056183266649872075	0.08011974261292186	0.08187274744582478	0.052461238317979844	0.09723851243300508	-0.0204515860439467	0.11658976030062142	0.11836992683392734
1640	-0.04114187150352109	0.011803378493093755	0.042801557619594505	0.05286499774635969	-0.02521638396511917	0.05857110214942975	-0.00019510651277097898	0.05349772104836981	0.05349807682450385
1641	-0.12331771647059235	0.08324111558363999	0.1487828703820783	-0.046931835723011926	0.031440025756486537	0.05648957801134927	-0.02643136389431868	-0.11245282084080244	0.11551733165359865
1642	-0.26395602413965424	0.008982388362759077	0.264108814658491	0.03235335898737193	-0.011810786381440194	0.034441755366324954	0.03417774556520317	-0.011194499943871627	0.03596435903659492
1643	-0.10033361761902373	0.09909191160758914	0.1410178774856817	-0.09123673397971559	-0.013816541271727916	0.09227696592323975	0.058488187661741374	-0.07587080235941353	0.09579794750732537
1644	-0.05098520635463653	-0.02465253982199643	0.056632490557099714	0.04104631611818462	0.07534714829338918	0.08580205605240425	0.1376413110398595	-0.0019572778909320407	0.13765522671338593
1645	0.014915777810979832	-0.011658782256390157	0.018931656858511784	-0.013772875828940342	-0.028899777208409885	0.03201389122389118	-0.029653657911489207	0.035740201063187746	0.04644029930533085
1646	-0.08574687958171677	0.07363765949935115	0.1130266882401843	0.08946374403207512	-0.06314610535200865	0.10950430182126926	0.016759415877931776	-0.0410204539505665	0.044312026165365295
1647	-0.11192995721556079	0.0004937652380674028	0.11193104630256788	0.06940328295396866	-0.007891458504782508	0.06985048891826987	0.15047180099411112	0.015473790746884316	0.15126533341942477
1648	0.06673051585857044	0.028975530478281802	0.07274986675760141	0.17063522588522587	0.02976255596255596	0.17321140277223762	-0.0008916377282287228	0.07598429864059175	0.07598952992183224
1649	-0.050809410424996135	-0.06267661057789728	0.08068428410334376	-0.039993009448876474	0.04901639289777732	0.06326173865368544	0.19248045522355864	-0.10614488225450103	0.21980778346521365
1650	-0.007374981545898416	-0.033940293008761176	0.0347323169731434	-0.02729558358676274	0.01660010711450016	0.03194702551967601	0.09253270332135208	-0.014437043233652934	0.09365217243229185
1651	-0.051913616567656924	-0.09593460187252731	0.10908011469362335	0.04459308398972171	0.029578433513035397	0.053510997643469796	-0.0981190802357158	0.006407006467048139	0.09832804095562786
1652	0.00841104805854536	0.004941254097797818	0.009755086955130816	0.008125641002948982	0.032818937992705716	0.03380989104800352	-0.04951413408254137	-0.07017912244902014	0.08588805913314404
1653	-0.17686824959552233	0.11797246150781505	0.21260263260175516	0.029335173527413216	0.0010174610605562643	0.02935281303202801	0.09255252012904915	-0.040301672787843794	0.10094648984356255
1654	-0.08821454162295651	-0.13750099262047624	0.16336562773534888	-0.026101174003854092	-0.028441263447919234	0.03860280755195683	0.03945794100602928	-0.08759275090110269	0.0960698658209634
1655	-0.09998481569129862	0.02764457195140826	0.10373613510826178	-0.1747003315194717	0.07670156069856848	0.190796580804294	0.12810552900265443	-0.03751409048744488	0.1334853308275862
1656	-0.2498992291668726	-0.030856377755586622	0.25179702298953527	-0.002828363750186808	-0.08152089366594376	0.08156994388619794	0.11431773605355594	0.06720680834561776	0.13260957682013422
1657	0.08489050406926629	0.013923190883086602	0.08602472275747818	0.09459486475499962	-0.0016962244877559316	0.09461007142756807	0.14526908986370438	0.0028628087659681115	0.1452972957210819
1658	-0.025704072653707936	0.010846296179539966	0.027898772227490577	-0.15046764285599998	-0.06682621950844268	0.16463977393215568	-0.01494093835000393	0.03577813512217817	0.038772497876709694
1659	-0.12172661717006661	-0.09353985416329426	0.1535157113931936	0.03351171143477716	0.07821179677799035	0.08508889444886117	-0.058201718540833454	0.12621095471502142	0.13898433412145264
1660	-0.11014432949029876	0.1354204536210556	0.1745579347317101	0.06205141831035455	0.11395072039864489	0.12975031866510675	-0.10206883572638407	0.034125449734864	0.10762245837252701
1661	0.0033822980411676857	-0.03991267238602758	0.040055728142597224	0.004413215477871127	0.1774738806678476	0.17752874356047119	0.01317319313141476	-0.0924348631620277	0.09336882212527016
1662	0.0750622422203767	0.046459608419230795	0.0882770379069142	0.00035399474222475025	0.1376215780125389	0.1376220332902361	-0.02963296045913046	-0.0106238710835965	0.03147981865216613
1663	-0.2503343087139246	-0.009035774275586614	0.250497328001793	0.026694255994329757	0.09574420191232136	0.09939585254384699	0.08592584311832893	0.052005087047503534	0.10043793901914802
1664	0.008433645726558305	-0.003354408649387417	0.009076256807086293	-0.011119287374942348	0.007584059017020342	0.013459439174802188	0.07728006259270184	-0.18205752587283555	0.19778056224328544
1665	0.009389180756665123	0.09355681589023164	0.09402677552059323	0.04412696943756797	-0.09263972113612352	0.10261241330327822	0.04505223736110214	-0.04926482367992468	0.06675872185306692
1666	-0.014574205492836076	0.022906074720933936	0.027149506899176307	-0.07807741274911704	0.050396133005587276	0.09292928819006863	-0.08821032035887102	0.002096207180800625	0.08823522370549924
1667	-0.033738072861616425	0.08116659037928908	0.08789922044145239	-0.06834840703970052	0.08700982882855204	0.11064454373189177	-0.01624444806502224	0.09124211429396605	0.09267688770006449
1668	0.04552916330913339	-0.12700348348093626	0.13491771391452712	0.07532663845001182	0.09837565494522826	0.12390267126289657	-0.09294559106820648	0.08421767114581263	0.12542527270148748
1669	0.04222512342551462	-0.03768641082138355	0.056597054772293924	-0.08149441196093138	0.08983917553114343	0.12129475108583057	0.07962873203980843	0.02981484602502427	0.08502740740351618
1670	0.09526053260405407	-0.006293531886283311	0.09546820211783456	0.1260890931217859	0.06200327033868336	0.14050930551734375	0.029206901793858316	0.1851693143812709	0.1874585770265688
1671	0.026369336786204168	0.06992525003663334	0.07473207153043432	0.011939794590641201	-0.003259146707336548	0.012376620383878933	0.007296508590449749	-0.05782826190796054	0.05828676447450301
1672	-0.1303640486540812	0.008383050197075784	0.1306333062893623	-0.00845108511359783	-0.060860355205154294	0.06144431361236634	0.11842341391322708	-0.012358967592103873	0.1190665739945774
1673	-0.01378594953260869	-0.0052704210518142785	0.01475905629025924	0.10524234263715304	0.002676088572923953	0.10527636075494848	-0.1299724927240799	0.0005773805869037532	0.12997377517504496
1674	-0.03111671080117876	0.0114921545964319	0.03317106130880479	0.10975214256796238	-0.08078690969221583	0.13627933656969635	0.025289484170909895	-0.0842417533761346	0.0879558470001636
1675	-0.10763875340515776	0.004858853048925885	0.1077483628069003	-0.10340431831966646	-0.016105909153863424	0.10465110298906272	-0.007433263733485641	0.07724571867304614	0.07760254160172166
1676	-0.03394861367928119	0.029115804620987215	0.044724025416688275	0.023753339476843473	0.1279611437074111	0.1301471299537984	-0.04984305093465234	0.11698524543848329	0.12716083271501696
1677	0.04035772551236469	-0.05420166317073534	0.06757637382255148	0.041877074528688406	-0.0452831461557026	0.061678624310534405	-0.05231390482176503	0.10110279588254198	0.1138354952243264
1678	-0.033937969385447166	-0.07502634321459074	0.08234523630521146	0.14947285184395206	0.11273968255619776	0.1872227802945899	0.08968498019024856	-0.030354306200670804	0.09468251991074889
1679	0.028433075009892804	0.05193801506607216	0.059211461420249786	-0.05584562500606896	-0.0032769210452210555	0.05594168431371267	0.0333276414253941	-0.118040814098778	0.12265547470896646
1680	-0.08470205807679136	-0.03855297364437843	0.09306326030861091	0.01781443364440619	0.12429974585699266	0.12556982466414418	0.04919103233564499	-0.05434896893509574	0.07330462527395167
1681	-0.10571372570952352	0.019788459280779692	0.10754987179953052	-0.07030835626436495	0.0754686317087434	0.1031444585646113	-0.092868510512289	0.03821640509327806	0.10042436887043235
1682	-0.01208881947506053	0.00450657815882426	0.012901503904669199	-0.04179649478090047	0.09916884031935197	0.10761694042414963	-0.10920701898981224	0.010408531751501951	0.10970191671007044
1683	-0.01825350733160415	-0.009379393112409373	0.02052226949101972	-0.01303624773753668	-0.022152810726272686	0.025703905892850067	-0.04185965221080376	0.03608224903078471	0.0552644476886272
1684	0.018045828501192098	0.07269500456383994	0.07490137258309186	-0.13540732460844884	-0.06691925551844097	0.15104082334508187	0.07862606423078856	0.06196433633211037	0.10010812631101923
1685	-0.1457838787342316	0.04101456687779947	0.1514435009994507	-0.06637266476838669	0.10029745805900057	0.12027015723592291	-0.021677294823859265	0.19663974114475571	0.1978309705489943
1686	-0.05484996066893952	0.04923924121105447	0.07370902970752374	-0.0015339709985201838	-0.022086376749184823	0.022139582311580155	-0.028294072125607465	0.05285398096576891	0.05995079500205931
1687	-0.11646166797200312	-0.10932844384505679	0.15973737427541132	0.12990278649254014	-0.008197250117469126	0.13016116489957677	0.0886692037864591	-0.037104588919321516	0.09611960371847383
1688	-0.007696558926881276	-0.08387656523678456	0.08422894523401994	0.011784870880147152	-0.07474467671429788	0.07566802415014313	-0.16222993775442265	0.1031931579017923	0.1922690316757956
1689	-0.03357615765931325	-0.05379997651683477	0.0634176303276544	0.027912296325459073	0.21015587957779736	0.21200139152203198	-0.03599927893948638	0.03954299554421581	0.05347519593954583
1690	0.028757071586211186	0.0034534402101271335	0.028963691330688456	0.06770459086149834	0.03313061809741872	0.07537605375210282	0.025501076448036102	0.11444350558000099	0.1172502489099631
1691	-0.18274948723564136	-0.06711652623451307	0.19468436809019343	0.037469931229288746	0.07638803495697166	0.085083063126072	-0.10577614136070938	0.04475876470162632	0.11485616700367607
1692	0.024500044793119777	-0.08316311094615866	0.08669691584542076	-0.07831764165158307	0.1121006794727216	0.13674873064168327	0.05270902294908212	0.01900174076023598	0.0560295212559065
1693	-0.05911652871517714	0.054201536015686315	0.08020330712503135	0.08804451691383908	0.08993379403162771	0.12585676091300987	-0.057324103523803925	0.13084251558815382	0.1428489297483326
1694	0.06946567719194045	0.021045117884787953	0.0725835883276619	0.0488000424093563	0.09942806270862835	0.11075822223720415	0.024452326573926684	0.014958904719061132	0.02866505024017768
1695	-0.1064490439578442	-0.02274329638118982	0.10885153416384029	0.047236204231065754	-0.03189364613565082	0.05699529501621224	-0.029351526808343104	-0.01609771901477186	0.03347609122133932
1696	0.05374197511294286	-0.06203708290401839	0.08207800889568545	0.045724723240777795	-0.04268284256811568	0.06255058245244621	-0.0560230289900439	0.13695065184247684	0.14796641787006473
1697	0.04984566057091799	-0.007332547694468599	0.050382101320238966	0.06100850829769627	0.0002920630515899169	0.06100920738328091	-0.1823044981047423	-0.0964266537266772	0.20623537421632232
1698	-0.00927383929333247	-0.01564469535229769	0.018186824569032447	0.01660006754839303	0.02970831284898338	0.03403154558559283	0.03294795720710471	0.06473889567104792	0.07264084592588409
1699	-0.06405494317522313	-0.09176432735795842	0.11190946126507634	0.020433801888614902	-0.009838956375495735	0.02267918257305739	0.10922926563388356	0.11747367530765002	0.1604091545430144
1700	-0.20433678287991913	0.004459810209417808	0.20438544650933255	0.010860187125833972	0.007713651590507304	0.013320813986685116	0.015140710880816057	0.0698412784432573	0.07146359423206376
1701	0.09644140662929904	0.032997721260081284	0.10193034151319137	0.006876336673142216	0.08826251622803426	0.08852997106599782	0.14561331866700028	0.07172388621632213	0.1623192977658211
1702	-0.06821340059513104	-0.1890617998250229	0.20099112461456814	0.0024075752569174334	0.0006408287813981993	0.0024914012412273834	-0.041842544765363615	0.1143321135083164	0.12174822681139963
1703	0.07301831205277241	0.05035002196429803	0.08869497509352682	0.0339611909673357	-0.07600088987852563	0.08324360488498575	0.02001976312946285	0.13804709939173024	0.1394911917155705
1704	0.07626567533699385	-0.017830403431262194	0.07832226069981203	-0.004477685849139044	0.1625638949797053	0.16262555033430706	0.07189847103925752	0.05654361434620194	0.09146895900312284
1705	-0.007825543726281406	0.03627293798337897	0.03710748124782924	-0.0031181068720399965	0.04060303886335878	0.040722590234474124	0.014632924559046084	-0.0012823466650000225	0.014689005892842806
1706	0.03698652670340828	-0.1031737762300747	0.10960306227088486	-0.07105420878153543	-0.08142513178130027	0.10806827782088574	-0.101533285063248	-0.12124089611993698	0.15814032650687215
1707	-0.056707562720878235	0.06891190230988388	0.0892445961933232	0.06049366236305424	0.11928763665130925	0.133749853995995	0.03919012127625558	0.030529298912091843	0.04967800013800347
1708	-0.006409901662662585	0.02687430207023611	0.0276281550431313	-0.05784457885400414	0.025892314432879524	0.06337513115953453	-0.02408830859384867	0.020998960183883274	0.031956266047784725
1709	-0.03188882700553918	-0.10416334863749355	0.10893530413582748	0.03582204900208736	0.000553392321811692	0.035826323252181325	-0.0021597169370520075	-0.10724268674135845	0.10726443136824682
1710	-0.012283245870155007	0.10093625300053881	0.10168089938083484	-0.017989212913315712	-0.14038727743017376	0.14153515268475594	0.1971569859964467	-0.006544623583780916	0.19726558043677175
1711	0.0894980682910563	-0.13249434034028298	0.15988950700417245	-0.0048405338028800335	0.05220953981281729	0.052433451297458744	-0.057293910749615304	-0.1624539955608819	0.17226111831368077
1712	-0.15444185401485339	-0.13320111797941322	0.20394809168636718	0.07193442924416424	-0.0013070413646607939	0.07194630266950905	-0.13217663034929691	-0.055073057684846334	0.14319114250976941
1713	-0.044186815853479985	0.09179994336088791	0.10188083380269115	0.04416530993151996	-0.007078264938938719	0.044728921693832774	-0.05974032307223408	0.06156589889841947	0.0857861650147931
1714	-0.10560563286754703	0.005523296194862112	0.10574997160383216	0.10041991858546527	0.01682921978689108	0.10182034515433033	0.03319329169645208	0.04796525452424846	0.05833061164793056
1715	-0.11130617255201315	-0.03346097637002627	0.1162269374448711	0.03426741334897266	-0.0030006520357940235	0.034398539653149006	-0.08575656979477488	-0.10588222669850678	0.1362543033947922
1716	-0.09968105481908461	-0.032600288617911	0.10487655366103736	0.13632010820761997	0.16032349757275544	0.21044428187931014	0.013080893990540687	0.1595516184112329	0.16008694114522717
1717	0.030258307046333942	-0.056932781608735175	0.0644740782564447	0.08429007536544597	0.1410588785030674	0.16432414311249485	-0.013803951360218683	-0.07155239591229447	0.07287176705655639
1718	-0.18063801315456537	0.06594305232365037	0.1922981485771213	-0.10364683560391261	0.18089789197718661	0.20848672344419045	0.03629929833328367	0.03883446762957682	0.053157830425642656
1719	-0.08990318257655848	0.032844604947648494	0.09571494298990678	-0.049661659065062265	-0.05222135331605589	0.07206490215947582	-0.11309423458611767	-0.13943299212602342	0.17953235137388338
1720	-0.14774433001426132	-0.042521484920966066	0.15374154848721575	-0.09139700370419539	-0.029623721224111308	0.09607797429831964	0.12090960157694232	-0.07224334344455678	0.14084826028582362
1721	-0.1487853553194674	0.12319266049677975	0.19316706126515204	-0.0609742029584146	0.13107287741830542	0.1445612417666923	-0.0007446721758280095	0.0007494603493011795	0.0010565166655699604
1722	-0.018906447012281502	-0.07374668236991666	0.07613164190530496	-0.03317336115827703	0.036539662232951735	0.0493519888822698	-0.08037421752305957	-0.16442920657391225	0.18302179874804642
1723	-0.04608422806983586	-0.07758371760721329	0.09023851347705406	-0.08748728371229163	0.0665012533439127	0.10989286377042991	0.014410397808862729	0.11933554771550081	0.12020246467343441
1724	-0.09070496370078629	0.007349562569103496	0.09100223354356818	-0.06583327486169208	-0.05465108622318175	0.08556144753560883	0.06510367500189067	0.04361961661825089	0.07836555016507567
1725	-0.11967761617608644	-0.04479813088913131	0.12778734031487787	0.17820758407497328	0.0912273521645399	0.20020083117907292	-0.02597401867178191	0.13939434569828874	0.14179362911857538
1726	0.04619867767078879	-0.034370034928995416	0.05758139560265802	-0.11435562771762144	0.0867135952426008	0.14351465845198122	-0.052448335246842705	0.12131244395652284	0.1321648097220652
1727	-0.18418121986573124	-0.13459368772294247	0.2281187903836284	-0.05342375792888523	-0.015452507936139465	0.05561364861938641	0.0340749650048144	0.11268377585180615	0.1177231352806211
1728	0.0010476858144510906	-0.08566412738385389	0.08567053382583156	-0.016052772544352004	-0.014128361871677353	0.02138462334336913	-0.09155077322176304	-0.07737585823563983	0.11986895976525581
1729	0.018526952331459352	0.04158239455069427	0.04552299967337143	0.014998569450641448	0.0073476970915229605	0.016701668722450755	0.13896221311536153	0.11551029709280353	0.1807017581773539
1730	0.03116900537585716	-0.10430646253324725	0.10886388300221485	0.016657393938318804	-0.033719210402604206	0.03760922656731234	-0.004680543076769492	0.0675720809507558	0.06773399152204887
1731	-0.1143381474445538	-0.10683037696550776	0.15647984344203894	-0.05547201975930455	0.09050420127370026	0.10615156816725375	-0.05234892896871048	0.01213190846081442	0.053736333770296206
1732	-0.116991022440576	0.0011643969884308433	0.11699681684575024	0.026750943583441784	-0.05223134745114801	0.058683273930201195	-0.0903168788328236	-0.04131773360620295	0.09931915078400587
1733	-0.1549614471416887	0.07146956137355641	0.17064861061015094	-0.004511242192018239	-0.024876466989368688	0.025282205520646247	0.14014863381601642	0.0410961561603174	0.14604976416156604
1734	-0.03725127353006045	-0.15267662935832074	0.157155370674468	0.03036411200602825	0.07774843428993893	0.08346734890034294	-0.12785920411155494	0.11263273873976559	0.17039398437756118
1735	-0.03591332014595791	0.0652393716314728	0.07447108280920511	0.041944595594803596	0.020896965365866108	0.04686184227187216	-0.05839611645695562	0.02664998160188956	0.06418978062460858
1736	-0.17361634056838507	0.07275012259154219	0.18824243424223425	-0.03962625286357573	-0.017678255294007763	0.04339078964766783	0.09487559362370422	0.08834008340212043	0.12963544500229812
1737	-0.028732162516603404	-0.03239238569170176	0.04329900476547324	0.045738099910472826	0.016226771993669235	0.048531246766953376	-0.024372793126008225	0.16553344056231445	0.16731811912987932
1738	-0.1141938714374628	-0.009943572357871754	0.11462597831692437	-0.03190019347156935	0.09353588471994966	0.09882602933370979	-0.10283892657333753	-0.18380585104125102	0.21061917219416393
1739	-0.04241824175942762	0.10243703839231888	0.11087224210121605	0.1087797246489783	-0.03717996429379668	0.11495815864737714	0.1013237948512252	0.018268995678967326	0.10295760101212197
1740	0.002270972227924792	0.016902258910627382	0.017054139413699196	-0.01522862544639731	-0.04561305230726139	0.048088060615620834	0.18107711018340897	0.03263990710532264	0.18399533518059236
1741	0.018539976998700056	-0.08751709859883913	0.08945933877617952	0.1105271619714536	-0.03639602574179603	0.11636547693908798	0.07336323281028347	0.009335145330250188	0.07395477582085383
1742	-0.09678238684575721	-0.03122699525786596	0.10169540617155026	0.03428960048945636	0.1402306850541297	0.144362120144022	0.08285173084581367	0.0837890959736959	0.11783472284618135
1743	-0.13152124524411274	0.015269290426182244	0.1324046418396317	0.09825294151105114	0.13041313544778244	0.16328265802863354	0.04444286010476201	0.05901903945983797	0.07388108575984355
1744	-0.012911710406789925	-0.029363071645824763	0.03207650607698172	0.18906279447178306	0.2169250602031201	0.28775201475855383	0.015176427820211	0.023806015350388145	0.028232079771865738
1745	-0.10746733470028569	0.025934360549411895	0.11055233640538821	0.009239982490680192	0.006135093033674614	0.011091286803609367	-0.03535943321446786	0.027666802532428564	0.04489700969571146
1746	0.03175109464851208	0.17391284465460105	0.17678746999500322	-0.005438241633680376	0.07268735245422454	0.07289050472366726	0.0678520422736361	0.10651823056362525	0.12629344038036547
1747	-0.05438556619952483	-0.047837008218965076	0.07243044364205034	-0.09986473895582328	0.024300390896921018	0.10277876767337644	0.05800782762304706	0.023532246633593195	0.06259931866377941
1748	-0.12569640206822968	0.09258057279896133	0.15611133191630205	-0.00319343936017023	0.09737546891194086	0.09742781943966235	-0.06323115981370175	-0.05881039254325512	0.0863530071420657
1749	-0.07395820527970878	0.04229789668203971	0.08519934384676943	0.003975336597108496	0.025596165731659664	0.025903030734315605	0.11930554031815688	0.050331738891936366	0.12948782139835938
1750	0.030319366146037457	0.060338039002884064	0.06752734937942582	-0.08454600679006549	-0.08343707599557987	0.11878456513721793	-0.007312155635392386	-0.01648409317149306	0.018033106990273884
1751	-0.003481187352706161	-0.03127863695671963	0.03147176187084079	-0.03812413235063648	-0.07187632335631503	0.08136126428903623	0.053909777680867105	-0.0584980284735661	0.07955050889148772
1752	-0.10288933468022603	-0.1905538887956852	0.21655715117746152	-0.03247229931548873	0.058929804417107594	0.06728426317849696	-0.005607300796793388	0.07339489577926939	0.07360878037758496
1753	-0.056335353358958305	-0.06986189266864458	0.08974606445590753	0.011079000232015341	0.07338080063139903	0.0742124393039747	0.023472821541408683	0.1825409914736168	0.18404398093739946
1754	-0.1684089365369924	-0.04291268765140585	0.17379030084267608	-0.04808325597968304	-0.07816357516845697	0.09176897072934155	0.03666230831577994	-0.038086862010585455	0.05286524291871442
1755	0.016726308934499765	-0.06955352548192743	0.07153644048691167	0.005860071826321693	0.051733344062258414	0.05206418471150448	0.011187849615012175	0.06287498942341138	0.06386260466033485
1756	0.1033046644850474	-0.04823224366753287	0.11400966201849945	-0.08199518138796727	0.020960893340770177	0.08463196098690375	-0.12985354143899272	-0.028891636543652687	0.13302882727596574
1757	-0.0020212275756950225	0.09895133936825999	0.0989719804979435	-0.04986276553798955	0.07139929675980189	0.08708705394541014	0.00563043057315871	0.0808491981763132	0.0810450158504021
1758	0.025918769433476343	-0.08499530345294695	0.08885935076290082	-0.022997076748782323	-0.07119439827333847	0.0748164947353999	0.11173506439612882	-0.003337320113230477	0.11178489308106541
1759	-0.12725897963185084	0.16915014029434935	0.2116757375292168	0.12042821307766198	0.006110117137172957	0.12058311671419315	0.02036291556381521	0.06375760263558032	0.0669304132969133
1760	-0.0343034713869307	-0.008580257864177808	0.0353602739555247	0.03304759649800239	-0.024991032575924377	0.04143302237956691	0.07741533836227972	-0.06842923126255056	0.10332325152128094
1761	-0.012997275177570627	0.059716919313696715	0.06111497046027313	0.04658428431550947	0.18604828996508013	0.191791714482453	0.010154835468032404	-0.033327243637774034	0.034840003614729415
1762	-0.08517983789023612	0.057544619445880366	0.10279585599710768	0.05613884325541783	0.07070095702470666	0.09027843068123077	0.00897633421585044	-0.17171944875792136	0.1719538998036364
1763	-0.03732531931889394	-0.01683519047964849	0.04094634416823368	0.11416071067581841	-0.1813048957205663	0.21425249840842772	0.010072465518939724	-0.0324604078810666	0.033987242333490965
1764	-0.11876417334106981	0.03673172573333975	0.12431471572077447	0.052785122258478256	-0.0971926634633944	0.11060146003987081	0.05794061379722401	0.016990958306523272	0.06038052162223409
1765	0.022635673402149316	-0.12120298999363216	0.12329857458123865	-0.12386367457522902	-0.023888149646204324	0.1261461595642043	-0.12291319105167109	-0.020315237906779752	0.12458074259577065
1766	0.05837323805602013	0.07296420253245296	0.09344094269827125	0.0008002554359450363	-0.0011220658382054805	0.001378201911197103	-0.049541920378616836	0.03458920574769729	0.0604219747199456
1767	0.05278797473860019	-0.04803416695406915	0.07137122299620821	-0.01109301936263254	0.1148832563789909	0.11541757957443352	0.10163931370630283	0.015758939804848045	0.10285375187352701
1768	-0.011661248078389986	-0.001513342245295395	0.011759035313202774	0.08916641835349029	0.07065165717769138	0.1137642598707682	-0.07155654412809016	-0.053132533291413056	0.08912578247352687
1769	-0.0003623455029093045	-0.07710999010827572	0.0771108414476321	-0.07046904194317376	-0.06444058713621394	0.09549070710204614	0.04062598924161152	0.005009834937971107	0.04093372018232952
1770	-0.13549330690705336	0.04556935952701723	0.1429510501686207	0.0033838355144694718	0.010327433618057881	0.010867668927804941	0.05337544295537881	-0.046934224824225754	0.07107572982765542
1771	-0.04635901246047362	-0.11060374848595736	0.11992642417522197	-0.12172952914700774	-0.06840042717428947	0.13963057223966924	0.0926795069493321	-0.006753426973842994	0.09292523760670364
1772	-0.07152631639102557	-0.07144598996491147	0.10109670330201337	0.0398569638209872	-0.07732628572460168	0.08699386201905408	-0.0851905644866979	0.02080166474363464	0.08769345205697404
1773	-0.018772032664569765	0.02647996377965219	0.032458861534739106	0.0495783324953703	-0.05556264312521292	0.07446622297445508	0.22739038264228378	-0.14542368278109724	0.26991560464675146
1774	-0.030439575733925518	0.14062041117622756	0.14387726648165336	-0.08586621808162831	0.05024590209743311	0.09948697445005847	0.07638417580640122	-0.15108344223816428	0.169294857666014
1775	-0.15674282180188234	0.06390578198400276	0.16926978808223142	0.022136296308222374	-0.02958670766852892	0.03695116892479056	0.018371691070686404	-0.16817153681383676	0.16917205687442707
1776	-0.010525456577895349	-0.0015999084631126122	0.010646358216005125	0.12591232653601148	-0.0139963788035997	0.12668785495589163	0.09567342066356069	0.004924376817768629	0.09580006737215802
1777	-0.0030980536776404467	0.02080827061495679	0.021037634433909522	-0.11174359534549506	-0.05108981599051541	0.12286903759158556	0.014084301661438455	0.11139763071684423	0.11228445877598911
1778	0.03627590195722215	-0.13460416210945464	0.13940667674110283	0.055643120445165374	0.09056453152387067	0.10629247961644957	0.06634977432688614	-0.20571719295579002	0.21615239075901624
1779	-0.07881492617556575	0.009826176561364383	0.07942509889118796	0.07204606954404005	0.005984149641455825	0.07229416424356803	0.05835491515737964	0.06562331173150017	0.08781637185419712
1780	-0.02089841745706449	0.005157210958346228	0.02152534963894023	0.022582245454179296	-0.016265087470406853	0.027830035576204126	-0.06527623804035637	0.07805945063388398	0.10175590934174308
1781	0.06140969249702691	-0.025781426754126077	0.06660204424833949	-0.004380857776716563	0.1371050673318327	0.13717503928530947	-0.08350207327729743	-0.09536234695276732	0.12675398793705514
1782	-0.08087101288824859	0.16635213228917553	0.18496797734398954	-0.05653214886449357	0.049319258395063466	0.07502181751914772	-0.029555511111278826	-0.05347574160097509	0.061099780497340446
1783	-0.07027070901688201	-0.08312405687486735	0.10884659561544167	-0.015255433046640395	0.0437978926947249	0.04637869814838667	-0.079557028711915	0.03164314250592677	0.08561897736552836
1784	-0.04937179328386499	-0.09430429038444939	0.10644657419090223	0.019569738972076083	0.009513709024686361	0.021759718353912397	0.05023601277809841	0.06329090901701308	0.08080467897368997
1785	-0.10167115208286868	0.08442529675612719	0.13215390231929572	-0.03808050265156187	0.16082449479377722	0.16527142163081093	-0.008604404562143654	0.03238495300937542	0.03350852069680923
1786	-0.2261783012544288	-0.06770669347888537	0.23609493916681676	-0.050084727186888785	-0.1299538004990895	0.1392712108138011	0.014311819536607005	0.04526771672331997	0.04747625043946866
1787	-0.018266304986629837	-0.018237135809996766	0.025811838764738252	0.07537515260022823	-0.058214522562927064	0.09523835501906382	-0.0485719770518094	-0.009742156801970872	0.04953934369645692
1788	-0.1449262203161353	-0.10433226115944741	0.17857443841088827	0.04618534542529884	0.02719841311862279	0.05359887879634652	0.07753634000706223	0.08617375235961142	0.11592152352961202
1789	-0.00544647088732948	0.0976006206073805	0.09775246896151707	0.0019694114707771893	0.017964060918821093	0.01807169240099953	0.028885191552819527	-0.15661011796556137	0.15925163528275033
1790	-0.021356458100408433	0.09027078069359823	0.0927626657100054	-0.027872861522195026	-0.1963660351185805	0.19833435445637512	0.11394373530586678	-0.2261711092779731	0.2532519407378397
1791	-0.08631324478887398	0.11763977556641618	0.14590782371518277	-0.021735857875175894	0.01907460403550121	0.028918645139096765	-0.02771406963226107	0.0769702984708179	0.08180767997118979
1792	-0.25695684234057	-0.02484177615308442	0.258154861794382	0.021321216839201844	-0.03816278227607652	0.04371489721542857	0.1083896749812677	0.08523244323302963	0.13788724024367324
1793	-0.11540777424400771	0.00719714599787372	0.11563197337445452	0.015955401534803286	0.047533737879068616	0.0501401144283976	-0.025539518323134825	0.21435069716388383	0.21586683017735905
1794	-0.11931607802846032	-0.0024948874673168175	0.11934215910384816	-0.1458676370306482	-0.05087128421162678	0.15448383439779398	-0.06795710693141797	-0.09813335906173737	0.11936634594067143
1795	-0.09702006039326316	0.06076674148095747	0.11447920767076417	-0.08787464141122653	-0.04567712847860393	0.09903712773098046	-0.0201192077217149	-0.011471808597418748	0.023159985143460758
1796	0.145046200378222	-0.03393750549236134	0.14896360133671374	0.0331422764455873	0.10000797255643952	0.1053565615557251	-0.000836947762741306	0.02021043671686802	0.02022775899213961
1797	-0.11151119537652363	-0.07690523509568882	0.13545907824662173	0.06879127034901447	0.11236945159593324	0.13175406076551105	-0.08704745279909112	-0.04882998550853836	0.09980794819839782
1798	-0.07268315427367386	0.02490990662322015	0.07683322434434352	-0.019404483797166416	-0.06680932028382223	0.0695702470041672	-0.08200666459900607	-0.07355055790771983	0.11015796660791595
1799	-0.04414078464801143	-0.044573511460186885	0.06273122661987038	-0.03726264995795197	0.0467400772779624	0.0597757468028527	-0.0172747676777728	-0.01255442964731984	0.021354889418831634
1800	-0.042094850339506586	-0.01160378120589095	0.04366490768774904	0.0016257543568788885	-0.03602581685375947	0.036062481295794535	0.04811507962950623	0.024281668554674486	0.05389490064517044
1801	-0.02922310257491849	-0.030307838810066497	0.04210171988697351	-0.10970091305340804	-0.0001368170929040344	0.10970099837133798	0.050657391331673095	-0.009056276563150577	0.05146054257116358
1802	-0.09825688757472521	-0.01485674615928521	0.09937373326142893	-0.0039689650754136776	0.062331371723532	0.06245760629984933	-0.0023603551437946344	-0.07639258830341633	0.07642904437515949
1803	-0.0849290222912224	-0.014676939359728147	0.08618788416194059	-0.02675338392076212	0.1382297236602605	0.14079488646397523	-0.14061175854779223	0.13315719533255801	0.19365563588683815
1804	-0.05175996628127236	-0.13003526122189124	0.13995807683189973	-0.08822366856706795	0.0743834018104502	0.11539630046204574	0.08696429589400695	0.07357355290545134	0.11391161682406076
1805	-0.013851922863202564	-0.04601853053821865	0.04805809942044188	0.06982808439038314	-0.013343385530644847	0.07109154174056076	-0.054764476935460236	-0.016391018268167305	0.05716479173304098
1806	-0.07502023460285413	0.0036816450933636665	0.07511051930629133	0.07974050609304481	-0.017399657915629845	0.0816167654808487	-0.15129292120328136	0.0006703139296348412	0.15129440613250233
1807	-0.0005011141302028927	-0.07739036020113076	0.07739198257850907	-0.0591563798619709	0.0139868924730344	0.06078742007542369	0.1507101583571509	-0.003185437902244869	0.15074381860184702
1808	-0.07846687055368204	-0.030473242884716086	0.08417641181708324	0.018195533209619818	0.04318445040052334	0.04686122261718785	-0.08239467849223946	-0.030794688141392253	0.0879613316268297
1809	-0.07515261744765665	-0.0026455264624163756	0.07519916701331986	-0.05513519071664537	0.07153288056380794	0.09031523823318449	-0.0880874557855194	0.05615695150171778	0.10446531993313435
1810	-0.10815958641021975	-0.060201123498077116	0.12378477855883786	-0.009863472057194138	-0.019623214563247955	0.021962664474473863	0.0017168634128111816	0.158131940822277	0.15814126067601195
1811	0.09120487666712272	0.010877800997242188	0.09185127153393506	0.01991309597954822	-0.028757187258356177	0.034978667934940894	-0.06980115165047222	-0.10690186230911486	0.12767227160542408
1812	-0.008962570188802683	0.007353464213876375	0.011593148853265667	0.08829156504713347	-0.05433024344523341	0.10366858642467605	-0.09803523427897635	-0.09096785346696912	0.13373876597502216
1813	0.07153881880534735	-0.06316277402827275	0.09543237720507106	0.06616646058056642	-0.037536340069896985	0.07607218500610197	0.07838536820215719	-0.04003746348725999	0.08801854594732539
1814	-0.0760782516863954	-0.1151868450133417	0.13804314413901952	-0.0753427078708662	-0.030520652949233992	0.0812898141575085	0.038301645969059606	-0.08947675312958629	0.0973298794541127
1815	0.08409584763670723	-0.043102323525261006	0.09449826391533628	-0.0026066175985983257	-0.04436866349167401	0.04444516571397534	-0.07873459682524024	-0.1726228349240014	0.18973080897532738
1816	-0.018802574777882847	0.018706795520362744	0.026523216564333593	-0.11534755262313162	-0.02324396220478447	0.11766622147040995	-0.007752841503603007	0.1523022679183304	0.15249946676774606
1817	-0.09064147179070986	0.12116228436169918	0.1513148226715787	0.08786114131362488	-0.11630190881036352	0.14575909627143985	0.0874184295072391	0.04888536320774398	0.1001586768755717
1818	-0.03683452310806548	0.05895038847269028	0.0695120881119227	-0.044863323480424	-0.02188023896423133	0.04991455349736217	0.03308637598684594	0.04401562627546558	0.05506435900257436
1819	0.027906581282886873	0.045070814627632946	0.05301090086101937	-0.030691209221065403	0.11321411604955854	0.11730041089584518	0.015744908388188164	0.08314289797980194	0.08462058629336122
1820	0.033173257172855825	-0.010744943177517011	0.034870027177283644	0.0620463653224444	0.009557143209693739	0.06277810475043688	-0.12492458720427278	-0.1249392560273818	0.17668041822690372
1821	0.05776192593105879	0.07740425413553133	0.09658083995049453	-0.10254644828862883	-0.02419724184201752	0.10536261466655764	0.14215687430482682	0.01712678779875252	0.14318485874009804
1822	-0.04751892139571958	0.057787193663264846	0.07481582481058571	-0.07782103897014978	-0.030441053702339613	0.0835629813787319	0.08090076911902379	0.02857916760822546	0.08580036867769647
1823	0.01303456828265254	-0.04459351982794531	0.04645946599951923	0.04532393197587671	-0.07442985487214927	0.0871439160586848	-0.09759049771429394	-0.02054947427732411	0.09973056771721504
1824	-0.056987410080935906	-0.008772645403114426	0.05765868724746983	0.017788987116081414	-0.04594611032707064	0.04926959627197546	0.1040721315660099	-0.15163559354082368	0.18391400652797157
1825	-0.05316225438274856	-0.0031353385414143414	0.05325463021020188	-0.015083505720009504	0.03344069917108002	0.036685044716563066	0.24990839386971775	-0.07778746003682566	0.2617347784791366
1826	0.07476489564964892	0.0012705045191355499	0.07477568992149812	0.0598329160969395	0.11897181321334238	0.13317007992763924	0.09222399372873087	-0.11317803504316601	0.14599497469265546
1827	-0.16730128235387395	-0.019504569883726102	0.16843440065378512	-0.0992337907018419	0.10183987097461629	0.14219249114205523	-0.03238224720644807	-0.08170696708798926	0.08788992208926616
1828	-0.049985839649767334	-0.08553652977016965	0.09907109614118222	0.02624111151981856	0.016436369691125993	0.03096369135647298	0.0015253442326376094	0.0033423743955688077	0.0036739817131002123
1829	0.029841566243665733	0.04622967473976002	0.055024557266906714	0.04845458292160942	0.003625798827145474	0.048590050661036076	-0.02292964726517207	0.08555517624969836	0.08857458386479815
1830	0.05962675917481428	0.025266825413589145	0.06475926865068887	0.041967815491650774	-0.10909496808128666	0.11688887713464526	0.08830905153409553	-0.11650866796466496	0.14619424849751128
1831	-0.182526823522869	0.0006191908849677045	0.1825278737691879	-0.06727490019139004	0.014862324739544996	0.06889703108570923	0.11814230910829703	-0.09554573318839411	0.15194272714397422
1832	-0.005104083890039234	0.0051279000342986355	0.00723512481705174	0.10535592609947392	0.0487194886139252	0.11607523308217045	0.012353177614984893	-0.09812085812135718	0.098895418476585
1833	-0.08945262602006757	0.010011832285449529	0.09001116090573456	0.04342031385240658	0.03396807715672729	0.055128521844566715	0.01811847025920727	0.06976140929888666	0.07207588495398838
1834	-0.042258966085807585	-0.11504438216652971	0.12256031202114319	-0.08201792818074814	-0.017107574306491888	0.08378311071877495	-0.013304933840467135	-0.1181014624738844	0.1188485452286629
1835	0.015310748240160767	-0.10666192675464885	0.10775521161729332	-0.0010854846665472795	0.08442546809889903	0.08443244601857468	-0.07405112837893693	-0.06005222369182442	0.09534064812306824
1836	-0.11048340013784566	-0.05054580268230709	0.12149674841253173	-0.010262463620128922	0.060398008159887016	0.06126367234533242	0.08389560985949475	-0.06024826877067497	0.10328759481932011
1837	-0.04174718116752625	-0.03143183820545056	0.05225693818439692	-0.10952050173326641	-0.07264419236653738	0.13142267302293353	0.04763310884046646	-0.006585610152363363	0.04808620715846317
1838	-0.07020730827863839	0.07375156926154743	0.10182514475448878	-0.11499302517878897	0.03950505069632491	0.12158965774394134	0.016575255162235562	0.09592855886428672	0.09735002562645857
1839	0.04709811858528564	0.009778797400197662	0.04810257428524737	0.005788406129654442	-0.07568259404135935	0.07590362762313158	0.1267099593890647	-0.14731974229235179	0.19431551733575825
1840	-0.0013512208033110828	0.06366039731762818	0.06367473584002985	-0.0761681869888228	-0.04432331339114033	0.08812575570815559	-0.013602407320064146	0.11978511461182907	0.12055496326352541
1841	-0.0519888083936169	-0.010608814950031508	0.05306018425177416	-0.07326105685842135	-0.033696954975538845	0.080639117223816	-0.049313452230376795	0.039664357413893195	0.06328568416265024
1842	-0.04299446828351633	-0.09646802974015131	0.10561536377312256	-0.08342606672072232	-0.0010792488703159242	0.08343304732906794	0.12419166067975757	0.10452874675694286	0.16232629941255095
1843	-0.08597851259850083	0.019254943197803676	0.08810821452169604	0.018103658881530014	0.009524689017069753	0.020456347811148738	0.10272021712621096	0.0017242120283178645	0.10273468700285468
1844	-0.10610453827106457	-0.01383285786632803	0.10700243454457396	0.03393404359195575	0.11949042399274139	0.12421546095581605	0.07669518937187336	-0.02066443925117132	0.07943029096228256
1845	0.015032911361257435	-0.12186634627578725	0.12279004348319741	0.006163206268080401	-0.09666029361841269	0.09685658198543172	-0.16773710039707465	-0.11705909279623578	0.2045447776304642
1846	-0.0875969827586207	0.061305446708463954	0.10691861009449387	-0.08742820040564561	-0.04845868596965479	0.09995966422550322	0.10244289533496467	0.10891773270749697	0.14952464446622932
1847	-0.09179355844588019	0.10579187300328718	0.14006419158978808	-0.049193685085554134	-0.046429470374747775	0.06764402687286035	0.011421527584416549	-0.10175537196229852	0.1023943700383342
1848	-0.07185761928726203	0.006749672887326698	0.07217392558063478	-0.08410198183796472	-0.003977844950459826	0.08419600108985727	0.06359012501289305	0.0754636529579256	0.09868367097402488
1849	-0.04326838284573436	-0.020211304085793497	0.04775614899605549	0.007143962418687767	-0.04672476697826484	0.04726774849950833	-0.006882910485128678	0.03372365053161678	0.03441887653490321
1850	-0.0935166384269418	0.06194268994210341	0.11217066684271307	-0.08889354761699371	0.08612275235873189	0.12377072061589602	0.03216215209283537	-0.07614746126303487	0.08266099372768314
1851	-0.008046008922089353	-0.008910997000581374	0.012006003794715031	-0.0954035471372496	-0.09371552686789389	0.1337327064801141	-0.0005198640290785874	0.010199677576899638	0.010212917373671398
1852	-0.10542969908203734	-0.06525767416871453	0.12399187669536685	-0.12475078195110045	-0.004761444876458045	0.12484161547626081	0.020939034844628897	-0.17614478673031228	0.17738497420157034
1853	-0.14936352852093757	-0.06770920506352947	0.16399390263836036	-0.03099902601519186	-0.07525665556285564	0.08139105491635326	0.008186556631438744	-0.11682161654917719	0.11710811160053236
1854	-0.12937935056878513	-0.06858898851773339	0.14643587572547367	-0.15931166742825484	-0.04415248528192563	0.16531681504112503	-0.02132006596851354	-0.1265797453746332	0.12836267818960753
1855	-0.2185238548907525	-0.06741907881582197	0.22868757584243327	-0.0664367526914518	-0.010546795249285599	0.06726869255616227	-0.05755273030350743	-0.09614218584562237	0.11205193735300811
1856	0.024499991400977337	0.01715620984563526	0.029909615760076818	-0.09372788060461389	-0.12989264036950784	0.16017806848877614	0.016220984521416255	-0.022424326313592372	0.027676176568711526
1857	-0.12307786914952569	0.009645065574882096	0.12345521116717406	-0.08137001135733339	-0.1427413636520633	0.16430512969941974	-0.004947891255227131	-0.12845460958827076	0.1285498671813729
1858	0.03413243425969131	0.05155732772773906	0.0618318777890308	-0.10971530629782805	-0.093430542885542	0.1441066090778398	0.14879331817079444	-0.06082581971568831	0.1607458611484622
1859	-0.09287501428625852	-0.06083998438035735	0.11102824855898093	-0.011516053194494896	0.018655249828469955	0.021923453818708957	0.027932381320568977	-0.0421073146624048	0.05052963362539294
1860	-0.1956432722561373	0.03561437441910072	0.19885842613365157	0.06745541471753116	0.05190316389526942	0.08511269821274214	-0.0309341710070018	-0.10407252119511969	0.10857261442831276
1861	-0.01425537908427185	0.01110580617767723	0.018070826314599702	0.09016674638575034	0.08775812390863048	0.12582340984790852	-0.09753637500760612	-0.09929824818938845	0.13918867246692798
1862	-0.07833076649031703	0.0040480047206590515	0.07843529384900047	-0.12242259990539742	-0.14434749496494054	0.18927094935634087	-0.03619812897622365	0.09033185132774318	0.0973146849436241
1863	0.047817165997685665	-0.06852549768229209	0.08355971036723407	-0.017207011730189806	0.03835272886534291	0.0420358545066161	0.009529290993703804	0.021782131125102657	0.023775378507898678
1864	-0.1487235121307467	-0.04402656853065255	0.15510326172291994	-0.017232350387553094	-0.022532553264780316	0.028366703307038756	-0.014390605887999565	0.035298496116044374	0.038119199439103225
1865	-0.05197152304381402	0.07170787256812007	0.08856104220106852	-0.030801674619335622	0.2581802137017467	0.26001108804517364	0.11884043048492228	0.014784847073991834	0.11975658487466555
1866	-0.13938994972745075	-0.014439415171756979	0.14013584407825005	-0.07986615913156389	-0.018044554321189878	0.08187923616570111	0.11581640198824969	0.0019748489414649515	0.11583323788034872
1867	-0.13415155139313129	0.005854225111733152	0.13427922658714858	-0.07775118815773017	0.11830287748575105	0.14156559639032143	0.03646591390891036	-0.008878617811795685	0.03753122342077324
1868	-0.04670507264383433	-0.04955292068565384	0.06809446202992239	0.023307667578011865	0.04999118022796439	0.05515764197744428	0.07200057410430757	0.03972057266904681	0.08223020469697806
1869	0.16436448067404238	0.05209304128590013	0.17242206198065882	-0.010614482496545877	-0.04469229197830658	0.04593547867328352	-0.002122475324709644	0.06055589322128704	0.06059307803150389
1870	0.02209984452777848	-0.03353490803988756	0.04016208641736253	0.09286880535310156	-0.010141813086943351	0.09342093652068985	-0.07819623805742644	-0.0410445839062814	0.08831369947167586
1871	-0.03016658769484902	0.017706833010252113	0.03497935031420638	0.0879734857520905	0.05033487384845699	0.10135548194702322	0.0066552472157959865	0.008647233012320439	0.010911780527151591
1872	0.08026029137455018	0.08437752445684595	0.11645291325249588	-0.025035231317145513	-0.012498505748888004	0.027981698537758032	-0.1472677866485543	0.02426788283769751	0.14925391492951975
1873	-0.1619094520892568	-0.06519772348616103	0.17454344394339552	0.14991032087926487	0.16509045715876888	0.22299767566280923	-0.16307944533697566	0.07073086994711324	0.1777575918347542
1874	-0.024270092094825797	0.04399299344240177	0.05024361494075173	-0.05579563261310216	-0.03988158035525893	0.06858347519868939	0.0401546069379688	0.06752300161562545	0.07856047483007297
1875	-0.1528070846618401	0.10460477733297809	0.18518143687673636	0.07807482811144938	0.0816755838777896	0.11298929058282564	0.05847675293424744	0.16276677498018285	0.17295246072601134
1876	0.0371839119430877	-0.10223183746407578	0.10878415279199681	0.048306544694266554	-0.05877572511800412	0.07607961700380958	0.08563503017509674	0.05474831533652675	0.1016402303484083
1877	-0.10734898241877301	-0.11694067639412736	0.15874169528470475	-0.05484596909357732	0.01960543989927746	0.058244773151398054	-0.04723132350909135	0.08872562566549351	0.10051385262815135
1878	0.085025325784198	-0.05070511668079679	0.09899653974923679	-0.12513258621103407	0.18559137675768678	0.22383548257297256	0.06153132090176041	-0.018198385613397774	0.06416607118134428
1879	-0.037779708864368634	-0.021051282026330463	0.04324884827170034	-0.03293922874366172	0.03372733999260081	0.04714367670434457	0.11113574816888096	-0.12386384289634865	0.1664133591335391
1880	0.016346361033300828	0.05186157865157307	0.05437671247201614	-0.11931443891229414	0.026306970509383378	0.12218016218002468	-0.010063253481094506	-0.1513772039935598	0.1517113277231881
1881	-0.1133703162307551	0.05595211947126354	0.12642574213975555	-0.06973987587588372	0.13658078102833668	0.15335566514965832	0.04562203468346297	0.027939090997392387	0.05349731632913628
1882	-0.20078976662692583	0.053415828064253476	0.2077733887433259	-0.032168264404907075	-0.007886864862558582	0.03312098839383078	0.03558765225561755	0.010766733508267352	0.03718068777611313
1883	-0.05108476917204696	0.13122843111382992	0.1408210026024475	-0.013207984590290508	-0.04501064167372406	0.046908514374447374	-0.07923277572891846	0.0958041755684302	0.12432325931238969
1884	-0.07620485950583038	0.11874325782092772	0.14109267128462294	0.11040412755745431	0.15212089244107854	0.18796232946735053	0.013253299300341968	0.11446164655477378	0.11522637924700403
1885	-0.08345676280447199	-0.11822101285927591	0.14471088120550915	0.041336399365857014	0.10287923251483293	0.1108730553172171	0.036248894243080296	0.001808172028617765	0.03629396396001814
1886	-0.06754807222150931	0.04031144798411276	0.07866228384313582	0.010072857585570744	-0.1280034775302048	0.12839919283143814	-0.13143655357222045	-0.04852467601577001	0.14010785772888906
1887	0.014804526998821923	0.08447364405626352	0.08576112499147358	0.0873020095731635	0.00103240140037185	0.08730811375905576	-0.02398481343014738	0.0286929903212636	0.03739731232127658
1888	0.031579452498435294	0.007518853798232972	0.032462208528381636	0.0011366359243759252	0.07966735599964718	0.07967546393463362	0.009351683330575712	0.037330859353456085	0.03848437398715078
1889	-0.043196734228101885	-0.03449392053102045	0.05527918597061306	-0.00021042461790488133	-0.11928512922395915	0.11928531482331114	0.05621469885765285	0.019429881819036977	0.0594778334773413
1890	-0.017472756735033165	0.07575877537981707	0.07774759980199533	0.004295087665545931	-0.1674299495355352	0.16748503150886826	-0.012306478335493361	-0.06873219727486077	0.06982524150514874
1891	0.08744743013872879	-0.08759122709385063	0.12377106326469998	-0.08015063783241103	0.08474320655598995	0.11664277003883908	0.03154411699059897	-0.07306861502200716	0.07958676911365913
1892	-0.0336721521607303	-0.02970377787380217	0.04490131680821347	0.04379097085734617	0.10046738218411033	0.10959627736176548	0.003274934889418903	0.06640649079528788	0.06648719589721458
1893	-0.1242976344775072	-0.0033193508444985744	0.12434194797707193	-0.04192017072450197	-0.14382750085052967	0.14981205129922126	-0.06428926435910853	0.00017086643998327235	0.06428949142103751
1894	-0.0945548716001844	-0.0839779085428135	0.1264630889491179	-0.08030592624862848	0.013345084083960988	0.0814072052084958	-0.049529740659868836	0.016685598202098677	0.05226475291432787
1895	-0.015405161828417857	-0.07113314644487176	0.07278216494517949	0.01137907969092377	-0.047283858070964524	0.04863380191479493	-0.06718872193257895	0.218307882575982	0.22841334450890158
1896	-0.1681570730256677	-0.06868836310242923	0.18164496258980292	-0.09859866972868578	0.04811902176825649	0.10971389122713858	0.08531249753644096	-0.06761125432600966	0.10885542681668015
1897	-0.1033373537084766	0.08998130378111859	0.13702278533740564	0.10744441838826564	0.09707678491729084	0.1448040234685163	-0.022340669117598116	-0.07605631521611314	0.07926959430244844
1898	-0.06913248057061576	-0.17791883980292317	0.1908780066604448	-0.103618767145589	0.09954100240797574	0.1436845853428837	0.18339108664278542	0.0161485839109332	0.18410069913596222
1899	-0.08994609612497785	0.11175393757436078	0.14345467148719096	-0.021423196227777358	0.04176520989227951	0.046939174406459436	0.17819877420444225	-0.050162671193804395	0.1851245437786776
1900	-0.0423803667915709	-0.004969098228159546	0.04267068579937735	5.246535623237648e-06	-0.08205926036881375	0.08205926053653484	-0.10501439175882442	-0.009274808741099833	0.1054231689604322
1901	-0.11332184514924286	-0.029497497898739632	0.11709800583406674	0.021462597007502235	-0.03079180943953374	0.03753369950946753	-0.08112955100990608	0.056160648930648524	0.09867128526263609
1902	-0.05592082229377972	-0.10565844971462299	0.11954432802149169	-0.05236617039946617	-0.14192072760870256	0.15127362204723424	-0.05179957985688761	0.04916333750301869	0.07141589618415357
1903	-0.03352478463592115	-0.011245319738750228	0.03536054865116802	0.00035892337428628565	0.06481504521117061	0.06481603900050278	0.014432962419125409	-0.08478066351580783	0.0860004145941897
1904	-0.023524221946724874	-0.0022308169499370527	0.023629760101678953	0.05481903646996606	0.15509927450285732	0.1645020112667567	-0.0117268143272591	-0.04420187114590376	0.04573099153817997
1905	-0.06756450133906122	0.19071476516939068	0.20232914642930672	0.012865221479966911	0.004422849203593001	0.013604246352015436	-0.03836160092625913	-8.200600816735217e-05	0.038361688578723185
1906	0.06935370871945111	0.09830595218459616	0.12030792637254861	-0.0024321648280100526	-0.1049481261523296	0.10497630498658206	0.01793729774870385	-0.2069545449273345	0.20773042703611275
1907	-0.1564150993237532	0.02459480957077111	0.15833694437585333	0.16636543193059825	-0.054209907969453686	0.17497477264883404	-0.10710034169424293	0.13302038308559602	0.170777356541382
1908	-0.02639431594854942	-0.08752570001905226	0.09141886062633342	-0.05829192428782763	0.0794913686750731	0.09857396274379063	-0.16620460871082657	0.011995692002883751	0.1666369364317138
1909	0.019158463843621413	0.08468614075296924	0.0868262009561576	0.006107117890192857	-0.08029865777676802	0.08053056146380218	-0.07834784668115444	-0.023022365394272583	0.08166035995463823
1910	0.04739041628608739	-0.0656772290472487	0.08098981399591818	-0.07770991517792625	0.14546351983813768	0.16491957591705347	0.13808760339754622	-0.1016298895242325	0.17145501059107524
1911	0.08799950371343347	0.07604961019971432	0.11630759160664914	-0.055499460300607276	0.015247443637609222	0.057555839244517605	0.02670237965858822	-0.038996141910086574	0.04726220650057503
1912	-0.058809427686920955	0.02995102598301756	0.06599706616432716	0.09266826996753214	0.015535331533876711	0.09396145371716468	0.18154527518429545	0.037851585395048584	0.18544926383962868
1913	-0.100469783048367	-0.0322909880269248	0.10553144182441997	0.09405249794300909	0.083573528343273	0.12581894535030716	0.13766337743439883	-0.05081905886591542	0.14674393422102025
1914	-0.025251192585119393	-0.032977808582640884	0.04153502842040789	-0.016276370668410638	0.01343598277975322	0.021105588724158422	0.005418681821065227	-0.07476232662016226	0.07495843911353654
1915	-0.027687557605482582	-0.11166314944396705	0.11504459913399949	0.0008827331970578473	0.05438215227912015	0.05438931608695407	-0.16334298204971767	-0.10645370680440935	0.19497005277040252
1916	-0.0754043941554298	0.14133672055566834	0.16019329335330645	-0.06702681581506083	0.04001801502994175	0.07806430403995626	-0.04623007938663365	-0.05794240566377334	0.07412518205171385
1917	-0.010745801811314584	0.09076607801487249	0.09139996266284779	-0.08868108235695225	-0.009856924929571617	0.08922720065690595	0.01527978590528268	0.17258737117246695	0.17326243835734895
1918	-0.15217785378460144	0.04577869281844652	0.15891440431456558	0.0911512911763147	0.06222497248029861	0.1103653255478514	-0.12971992399436727	0.17032888860280773	0.2141008850373396
1919	-0.07902761589876547	-0.03546821314755049	0.08662192689223026	0.019802354988588008	0.16358573884800529	0.16477993572502037	0.08698813215276284	-0.059442712945453315	0.10535829942506711
1920	0.08528796072948515	-0.023002721357567563	0.08833550495269779	0.08020494727039024	-0.21431582453982714	0.22883204805016286	0.010041303320863603	-0.05548206359136736	0.05638339429954637
1921	-0.04296066576814505	0.038266210266181974	0.057531918544212655	0.03027478191371003	0.11595481152167691	0.11984189891248519	-0.0966974358974359	-0.22085399351606247	0.24109516909538373
1922	-0.06616408631521443	0.0475342037694619	0.08146893178337293	0.08057008562228257	-0.009200945258128182	0.08109374877772649	-0.13938555299304417	0.07990923152444729	0.16066679080010418
1923	-0.020443760580435816	0.01865134030765712	0.02767345012719261	-0.014110432945408936	-0.042314306403262676	0.04460498676489075	0.005411969731789282	0.03015147427635063	0.0306333285396027
1924	-0.1703642708035633	0.05094086014378678	0.17781719826444994	-0.03909745678989115	0.02046970117516442	0.04413184557253337	-0.02053330274620126	-0.013800672514443365	0.024740151242829314
1925	-0.08749274371543213	-0.035033643122012285	0.09424614768389639	-0.06466717749598648	-0.06280294964666391	0.09014463006535012	-0.057482526293604085	0.10761283169115239	0.12200312444229934
1926	-0.1383534148494134	0.03240531937048166	0.14209775552061615	0.041907431032071306	0.02873585993227178	0.050813211094704054	0.001450846700643217	-0.04622467933065361	0.04624744247383332
1927	-0.1550596107037168	0.08171442371513742	0.17527330063271251	0.10291380515026984	-0.06260319846282557	0.1204591704615453	-0.0036987370576532035	-0.16905319362923377	0.16909365136534504
1928	-0.16522050820225945	0.10290146933623336	0.19464462161120366	0.015845255214442064	-0.03936502764203289	0.04243439069986533	0.026747943147183314	0.05407819807273756	0.06033161666488962
1929	-0.024053400662181264	0.05470786949580982	0.059762170879127045	0.06071406928481787	0.07938555752781827	0.09994130754159768	-0.11435590905659601	-0.2130943312493852	0.24183975675389513
1930	-0.0894850755957037	-0.009430563451507815	0.08998063281274321	-0.02435560109412044	0.008967436275051604	0.025954001965073366	-0.1166037164248984	0.04087559851909556	0.12356067836651113
1931	-0.017631724806696097	0.11844366754280757	0.11974882087373633	-0.026502917713485	0.026278479096695624	0.03732242102226523	0.10117191887795071	0.07927844036664289	0.12853337417345737
1932	-0.01314312501644394	0.036340651645507115	0.03864433590085323	-0.05360614282772195	-0.09887787382354563	0.11247423029623779	-0.04976563659985152	0.008479885857461025	0.050482938210290894
1933	-0.0009051760091576231	0.013750969447969264	0.013780729456982263	0.009731215914976232	0.08494395929183336	0.08549954843948902	-0.013165267871205815	0.1316928425173818	0.13234926916469364
1934	-0.09283671604836297	0.10053664442861848	0.13684397217126823	-0.05953951409534488	-0.03034220383693581	0.06682516795633164	0.022039488073229745	0.006731339744312884	0.023044521459197245
1935	-0.027110936123396073	0.04321388967143093	0.05101414625397025	0.017960234253973507	-0.04174601192909958	0.0454455666313242	0.025060266104706422	-0.03796274947316226	0.04548832031193039
1936	-0.14317280941477706	-0.144285963093359	0.2032655713629296	-0.017011285045355696	0.08481847926176996	0.08650756176874738	-0.16961803883491328	0.004359791968457197	0.16967406072882907
1937	-0.07166226683240275	0.027796386534887578	0.07686429334844216	0.13076043721483746	0.03340633271598117	0.1349602719549212	0.035212852778917614	-0.07350234806000092	0.08150178017174377
1938	-0.012932271391554237	-0.05331355445843429	0.054859627526417376	-0.04162675132294915	0.08686351511299253	0.09632266962396614	0.005887983734248829	-0.12803438128743497	0.12816969666856148
1939	-0.1217005516945038	0.0384060865277319	0.12761681615336679	-0.07001059612722342	0.07268008020579714	0.10091520018713879	-0.00865275686229709	-0.11243532356392867	0.11276777991183193
1940	-0.06088426215437435	0.016127727300594693	0.06298410089828169	-0.05921102147630686	0.04315436771416831	0.07326830499661721	0.014959119510859159	0.07733141251441727	0.07876498345086565
1941	-0.16638111789083015	0.10958946321391914	0.19922983420692109	0.1271411918511727	-0.026242460726871107	0.12982122095535104	0.01624954195261214	0.0038909083018376614	0.01670888329850356
1942	-0.12208891351369845	0.05098105367997293	0.1323055956385656	0.07340033527644303	-0.0016711560235733746	0.07341935699220863	0.09122340518897455	0.03252474446162878	0.09684817322265858
1943	0.10277860510843155	0.06573975705658372	0.1220047430467093	0.04242419912288345	0.11462031308994801	0.12221959271759897	0.040403436270053855	0.06468190219634258	0.07626392419857196
1944	-0.061110640570050265	-0.07306659792675517	0.09525354651388039	0.08650878185157282	-0.03715699420671574	0.09415100400909658	-0.09370347748187963	0.13753420473979966	0.16642114999484367
1945	-0.025845026271641973	0.019560855609104793	0.03241284398416946	0.019652994334410267	0.027091808306410076	0.03346948257173439	0.1362038867095402	0.09890291252395333	0.1683249383202205
1946	-0.05028232028155095	-0.04916241190697029	0.07032250334997385	-0.0032359743189225147	-0.013667369844925038	0.014045231513602483	-0.042693281645340475	0.1523734989196104	0.1582415857815286
1947	-0.16721641066584408	-0.02405051668919716	0.1689371343103273	-0.057285146366484276	-0.14812550086734966	0.15881672456461482	0.035844004076187215	0.03701189951520494	0.05152352214219592
1948	-0.06151378528343927	0.045020658996758736	0.07622863973861467	0.06346660099854179	0.008322562795144421	0.06400995620829018	0.1071561932233955	0.02816418852777118	0.11079562835038892
1949	-0.11623055621514601	0.022315237939859348	0.11835333557781443	-0.0764579162338417	0.04647340807276971	0.08947396611707414	-0.10299172746293765	-0.014929695065738326	0.10406820705938945
1950	0.074912032846507	-0.03678775146577946	0.08345748212775235	0.03777100093974191	-0.12133512113502488	0.1270781654448991	-0.19469719756156437	0.007254508845268155	0.1948323038844249
1951	-0.07108915624893278	-0.04820315434852919	0.08589069929470423	-0.022667422297931786	0.11895887630601745	0.1210992414741857	-0.06672528209888279	0.0966801015444145	0.11747044439268027
1952	-0.05694984459578731	-0.055411929757111025	0.07945921443666136	-0.11298755374975425	0.027174524758913764	0.11620947507938595	0.10398775085183337	-0.03027515398723739	0.1083052966210513
1953	0.01641250294460798	0.10478927736074091	0.10606678510586175	0.017172334516749235	0.11504206382307762	0.1163166605496745	-0.026964499061273257	-0.14021517864948235	0.14278438476714342
1954	-0.06293642081654958	0.00815285182410476	0.06346228847168706	-0.11613094658708054	-0.03844906498870158	0.12233040240969024	0.07498613319048936	-0.10053847283660493	0.12542290337565368
1955	-0.02668555045649031	-0.03957145213400731	0.04772859129662138	0.011954372521563623	0.1017942254173679	0.10249376249658428	-0.07192239281320933	-0.11796022212079098	0.13815731826712593
1956	-0.028678960852529738	-0.010712783240937815	0.030614482199577558	0.010621853747298989	-0.09569113771329961	0.09627885340974247	-0.011209151740104228	0.008666240807492474	0.01416858540808254
1957	0.005263186964926816	-0.010093769402676664	0.011383554707655563	-0.042483072587883565	-0.10717147240370313	0.11528458680016634	0.05904767386581906	0.015376383283981726	0.06101689070954077
1958	0.04341427298089291	0.04483571130563374	0.062410256422655574	0.022726363121153146	0.07681727520747207	0.080108559786174	-0.07249266188751487	-0.057948761672202934	0.09280756977143258
1959	0.03831619513638899	-0.035570902047389164	0.05228211818772068	-0.07908714452657568	-0.1267895926143545	0.14943352108774471	0.03660412729864015	-0.06012459804815743	0.07039054926442574
1960	-0.1792448774689417	0.08192231717473636	0.19707864458163402	-0.05769159627996016	-0.031223004057206172	0.06559875199793229	-0.035004389993973636	-0.017358081313070896	0.03907186079164112
1961	-0.029841385678127857	0.13816810506497104	0.14135393010608388	0.00565276532182961	-0.09138153101252416	0.09155620113338361	0.10529193144298252	-0.08770034510792919	0.13703189905654672
1962	-0.07456867582331016	0.04616120984163009	0.08770031190414848	0.01611190390976381	-0.01144376993236389	0.019762421862270278	-0.05483524450116759	0.047359431106275336	0.07245563990617204
1963	0.02651294981201886	0.018023064987766305	0.03205881125818421	-0.06189405382196407	0.0517566236898572	0.08068222849109755	-0.14245767129196923	-0.01624478754763103	0.14338089563257173
1964	-0.03480431079963838	-0.05731567436184595	0.06705539931870505	0.06566741698306179	-0.1068436850714429	0.12541045687211647	0.007182033129236825	0.03856105127924776	0.03922417973177044
1965	-0.08233497744172114	0.019024843384973858	0.08450439737760108	-0.02302438154441925	0.037207306820208404	0.04375506629312908	0.027661238851496968	0.08586572892145487	0.09021123842411397
1966	0.05416398291562713	0.021717739181486565	0.05835578155109761	-0.038742616129821786	0.1395488567736941	0.1448270476514236	0.08585140309015522	0.015010955262608759	0.08715384208653314
1967	0.006425781897910755	0.011450941977949512	0.013130679539988928	-0.04264214999590628	0.04734329208589845	0.0637160910744222	0.08000513613059652	-0.04150037479871921	0.09012825814199146
1968	-0.02865969728684498	-0.053024473235198835	0.06027414877411299	0.0015315920414310394	-0.0013066220203966177	0.0020132151612682232	-0.13282958658468316	0.04316802915506078	0.13966809876772152
1969	0.0480584149956026	0.07300984686675768	0.08740737378160361	-0.015201825780388305	-0.06274029065172938	0.06455570910555285	-0.0990375824070064	0.10337142286037912	0.14315758377817048
1970	0.00729203012231218	0.0783875180812217	0.0787259594685169	-0.08962658994929777	0.12840656990325056	0.15659237791239372	-0.03386073557947857	0.15873535319897447	0.16230669046341417
1971	0.03765599326796597	0.04076022624694806	0.05549207035874128	-0.08144030375060952	-0.12945457713294634	0.15294119986341645	0.09506355786628798	-0.013154820091156868	0.09596941870110387
1972	-0.015148700196849161	-0.013129964231175796	0.020046921917490815	-0.025298961933207433	-0.03803944709656822	0.045684100191538096	0.04340448889751821	0.05484304826952982	0.06994075778792191
1973	0.006019995128645864	0.06052314522757082	0.060821800775598116	0.0762110137388301	0.10508626238794976	0.12981233053053617	-0.06779509283819628	0.030574960364645264	0.0743707120729611
1974	-0.029193971115684444	0.011978826087293329	0.03155598554843497	0.1313628869481227	-0.0501153637742729	0.14059785828231158	-0.07369457151933634	0.05659245140272163	0.09291714280577071
1975	0.021013518730043097	0.061175767245833415	0.0646841747843648	0.003942610281869371	-0.013566791735618434	0.01412805768081185	-0.06921487649503946	-0.01252742554709109	0.07033943075588171
1976	-0.09031123174221396	-0.04924603706322818	0.10286540110857838	-0.03537715756288737	-0.00528824613167057	0.03577022259335952	-0.09380066114012593	0.03870839119729409	0.10147365953491322
1977	-0.08798814208745236	0.024025292404649994	0.09120925294689479	0.025818208616780046	0.15668446712018141	0.1587973618575409	-0.006221585560800645	-0.11394249390268234	0.11411222565375352
1978	-0.00954016315772859	0.08766306275745872	0.08818065142135335	-0.07200443118378856	-0.0694305346419805	0.10002618282615906	-0.12361012068661524	-0.09847586634493015	0.15804100160573564
1979	0.07619714867377207	-0.14223634950144978	0.16136041827384898	-0.11660874002435329	0.013253823815405642	0.11735954198869825	0.02296403386327792	-0.06192316407737071	0.0660441148068982
1980	-0.021118254546021557	-0.03649783601675053	0.04216719944430947	0.020667423683543087	0.07961705750556976	0.08225580981037314	-0.04402081470347609	-0.06668507983620524	0.07990451801943894
1981	0.015234131745381267	0.08971119438611909	0.0909954788339491	-0.05301541784998856	0.06290041634548645	0.08226236628157753	-0.1520657241282962	-0.023767772028814086	0.1539119600351992
1982	-0.008498779394244229	-0.10925435086890364	0.10958440780958546	0.14677591948562307	0.044627604863334044	0.15341053958802175	-0.08888894257810008	-0.028089212785162194	0.09322149959930323
1983	0.07587353932318532	-0.1453676173020773	0.16397724881674944	-0.05132691534885459	0.01369775176709175	0.05312325896160127	0.1027656782556565	-0.07826630500857332	0.12917584575701502
1984	-0.007711281210468193	0.013103934718497233	0.015204504694779011	-0.08498678794574305	-0.0534309938756023	0.1003873758590658	-0.07031601579973497	-0.06556307655950643	0.09613978929608842
1985	-0.06634677283266979	-0.10900770411851593	0.12761102547389785	0.025035771395769756	0.12230712909215513	0.12484319635505309	-0.05449818450540221	0.05404080036691066	0.07674933366929744
1986	-0.10235651586453044	0.10819302759872182	0.14893820047557865	-0.11581598111269363	0.013500774245174584	0.11660022464092845	-0.004102916604489768	-0.0307962496295658	0.031068358757905604
1987	0.026304022189136446	0.01648161056269651	0.03104102237470557	-0.03159275543165457	0.04618220786571194	0.055954432524297534	-0.06323989151128705	-0.015127508234867486	0.06502403696907275
1988	-0.004179374885271945	0.023990356199547334	0.024351680948402742	0.030891318573745098	-0.06301498697086833	0.0701794994721629	-0.06110423059121998	0.16137892761026448	0.17255980201884782
1989	-0.04121288561458534	0.04506064087585135	0.06106523803952082	0.10877950616830544	0.027872045332535445	0.11229350770743299	-0.066779070472716	-0.1386459875413062	0.15389007152673626
1990	-0.041013402905934714	-0.007936175546432781	0.04177417982711727	0.17425225106681116	-0.027437794837522667	0.176399205177906	-0.12641880223868598	-0.045363961430141306	0.13431158757195652
1991	-0.126023593309975	0.0019581999427688555	0.12603880599947714	0.033135988911600314	0.12407306495667746	0.1284216461851101	-0.12055186070841428	-0.12788143588402331	0.17574530652060238
1992	0.03422480346864916	-0.011985374725570857	0.036262740930326984	0.06512069749280244	0.048283087304219555	0.08106763695566792	-0.07410058637214105	0.10923114815727045	0.1319937143520505
1993	0.06976640621274946	-0.03221553715090666	0.07684524884313808	-0.03452922843055637	-0.08794595769212833	0.0944815277733969	-0.013342034428546473	0.13566582236267488	0.1363203038436805
1994	0.018772466755793138	-0.01910493323815225	0.026784398110310657	-0.06570075705669176	0.05366613820975382	0.08483303524082367	-0.09535252297408425	0.13782865043242226	0.16759725689147217
1995	0.01384908827629089	0.06078519059324827	0.06234289567819269	-0.19228162962553805	-0.15341833131458196	0.24598660425885682	-0.009889341006039942	-0.055903619337071976	0.05677159254872097
1996	0.046304783793733206	0.11674018793379412	0.12558823384776915	-0.04734144087503882	0.05719329707537665	0.07424476583892688	-0.021937165314173432	0.043373839380803095	0.048605855250711094
1997	0.03868695551250029	-0.028028240977699556	0.047773034435025924	-0.12858089405528622	0.14659997534133892	0.1949989720130286	0.05011601310248011	0.0010713804398689753	0.05012746378318867
1998	-0.07918684965033593	0.08727471868025839	0.11784495610022157	0.019383104164112003	-0.14522651237036324	0.14651431541762766	-0.05695576516140651	-0.11199630813560849	0.12564685519792151
1999	-0.04217317049088337	-0.02960311307630869	0.05152592175848807	0.02383195582235367	-0.14998240105421978	0.1518640271568861	0.20631445717403163	-0.027606633933442443	0.2081532643898491
2000	0.030042553740024066	0.023115535660014307	0.03790623990943479	-0.12225316441818011	-0.03266414134492569	0.12654162295489918	0.02233775771459372	-0.13534272110676906	0.13717371313885385
2001	-0.05864487751052001	-0.005718368266450476	0.058923012430243615	0.033894238624509306	0.0024819265751404524	0.03398498744239236	-0.022546327482688644	-0.03980136398820108	0.04574369309837053
2002	-0.06934699185097104	0.1375436208313581	0.15403653108980042	-0.08188065415710645	0.08915960619787816	0.12105319864653057	-0.08550929149244717	0.015041389550292536	0.08682213042274388
2003	-0.10232908209454343	-0.005787061157977585	0.1024925905573568	-0.07167011820117906	0.009687609938068303	0.07232188900521846	0.033859116874646975	-0.12873932681538763	0.1331174446284565
2004	-0.0814875617579973	0.02275998807153853	0.08460638142764411	0.08257287365990575	0.0917378737028231	0.12342656495248451	-0.01897998174731114	0.13456475013433639	0.13589669490405074
2005	-0.03703124711201818	-0.10946479799448815	0.11555888223172397	0.09231151137898452	-0.006950265589715939	0.09257278933271905	0.02474217558376266	-0.06584694409712903	0.07034198816886097
2006	-0.16769411931039624	-0.11174569142914692	0.20151530265532572	0.023102901902523627	0.03531467534750941	0.04220035984701574	-0.002012072539835616	0.07437841377160705	0.07440562392108506
2007	-0.02083215623537701	-0.004870417604836723	0.021393917384636706	-0.1152968866586485	0.04588960310129298	0.1240936249207486	0.0859789222904924	-0.04490675620778957	0.09699995789349795
2008	0.02236256222675801	-0.0401249475128383	0.04593577693098978	0.11734513160102751	-0.00043464224399437197	0.11734593654806601	0.00914780517553838	-0.043077809327733634	0.04403839229588407
2009	-0.06593091788573978	-0.14148869949240422	0.156095925690929	0.029090496694124272	-0.01962034408325741	0.03508867195914187	-0.08817865729400189	0.027756660742648962	0.09244407940888126
2010	-0.12602202047052494	-0.059273974967977164	0.13926576661900003	0.04061449773089661	-0.027137573453162808	0.04884654868932719	0.045793230897975316	-0.02956014784165136	0.05450525054061826
2011	0.0032893505212635296	-0.027914527279168752	0.028107661946010255	0.13731663574944042	0.016553037303744068	0.13831074252394004	-0.018320981054055906	0.03945340868499677	0.04349976785740878
2012	-0.15379694621534415	-0.16872924294919656	0.2283047482891551	0.14883883487552485	-0.00035417858137932047	0.14883925627861508	0.06756142476969063	0.10084672751052408	0.12138619594703699
2013	-0.04995451685661496	0.06206750603665012	0.07967326439896527	-0.08608388884462505	0.017634318646588588	0.08787152617738685	0.12734270927349792	-0.07070289846793633	0.14565392358904009
2014	0.09011023706000192	0.023361736292290207	0.09308934174007384	-0.06196373734203616	0.06679313043512805	0.0911088745332576	-0.055246892604846644	-0.02845300903156577	0.06214332518816339
2015	-0.05517766126941538	0.15321829041457236	0.16285090979397868	-0.13914356579130777	-0.10561611799091528	0.17468742450614735	0.07158920103633253	0.03332945497838719	0.07896750137985102
2016	0.014975805999453726	-0.08009991373798465	0.08148785766091693	0.08165280782914927	0.04007250427760526	0.09095595981277244	-0.031673155520292276	-0.2479216447860062	0.24993665344244984
2017	-0.07905208286518822	-0.030356437834920078	0.08468025226314546	0.06813090361503604	-0.09263512526301981	0.11499167995945055	0.012201407936039728	0.1040435236262938	0.1047565232536705
2018	0.05135511649670612	-0.15128444357977025	0.1597633589394982	0.040799891698254674	-0.15184654475777898	0.1572323259303426	-0.04855373987776274	0.034823962952183665	0.05975093348067884
2019	0.015229334439342681	-6.0292833150373654e-05	0.015229453788336544	-0.026379187134168595	0.033742540447595136	0.04283013599928302	-0.12792405853987016	-0.13853047825576528	0.18856101972327996
2020	0.008196771199604293	-0.23112690824824778	0.23127220925673841	0.03997156424137143	-0.005127203673205551	0.0402990591131929	-0.10774716255785029	0.0127771452856157	0.10850210357830646
2021	-0.12633152289959276	-0.01581182715340029	0.12731719269627076	-0.09706106634240844	-0.028671947794715043	0.10120736727070949	0.005954090971517084	-0.03473765143720408	0.035244228274567004
2022	-0.05543705465576844	-0.06155345138629927	0.08283775954522288	-0.010254010995679947	-0.061029058084701805	0.06188449460248852	0.11308532132025145	-0.0931141274030461	0.14648730532075202
2023	-0.10660144965894827	0.07804966235121523	0.1321197141327818	0.0337641166022972	-0.1857869482167841	0.18883009743586837	-0.10759220885056796	0.05484996655270618	0.1207667265275383
2024	-0.011630579055132383	-0.09041038821165466	0.0911554094156775	-0.14938821857097045	0.08376535735310305	0.171270181118317	0.00555888366364265	-0.04816807128977341	0.04848777453505787
2025	-0.12171788777745027	-0.0036307961876121645	0.12177202833968052	0.0380935103076616	-0.06746029483048673	0.07747262036472057	0.0012208194224860233	0.0646388927554177	0.06465042039081192
2026	0.0693739221286025	0.13648247642737418	0.1531019511412384	-0.05792157591115639	-0.02606600562352539	0.06351649868496774	0.04035542641428983	0.05167117864684703	0.06556272678766147
2027	-0.11237966020338247	0.0030488704414104385	0.11242101066258126	-0.16327436342751736	0.03636167386250415	0.16727429294049978	0.0375515757132971	-0.0644457204316741	0.07458801324950934
2028	-0.12964478761808262	0.03698474344070712	0.13481706940856072	0.04114604430258426	0.06766752578731124	0.07919527137352746	-0.11793051055747962	0.02089592224332477	0.11976746171956258
2029	-0.07308691227624874	-0.056038294071939145	0.09209770436101655	-0.10003092816040564	0.0608637793370433	0.11709221248153327	0.013116660974499088	0.22667743799915932	0.22705661781366926
2030	-0.09203068767915035	-0.2025414994987898	0.22246956307305407	-0.10233129748249664	-0.11071515297449847	0.15076319027739438	0.15750496350455445	-0.066001904828803	0.17077489560705753
2031	-0.016129380422985302	-0.023822513707857023	0.0287692382970147	0.004820962327489742	0.04803281243910993	0.04827414161405451	0.14710815865257748	0.08656907490907423	0.170689821233619
2032	-0.10500070622682095	-0.09961357940566241	0.14473428588326737	0.08551466084230784	-0.0164883064053286	0.08708973227132427	-0.16247344830069124	0.1844456545218894	0.24580036793041132
2033	-0.14020289295057337	-0.10953037396655811	0.17791501907642313	-0.051880579743456876	-0.008481735148507493	0.052569329324679566	-0.033124056649218026	0.09728455473843091	0.10276909905003236
2034	0.02869318906083264	0.04145004242951783	0.05041235082685109	-0.0851207944004689	0.016644202128830023	0.08673280292872038	-0.00574996656206595	0.03923146252379237	0.03965059605126513
2035	-0.12499829409393998	-0.015915357206067054	0.12600742883414384	-0.09494232913103452	0.009022379255564148	0.09537006442409968	0.06856931242374814	0.09580511549121572	0.11781498529707825
2036	-0.05184365417329251	-0.015066784377114426	0.05398863278048824	0.035897708633073386	-0.09960084421727959	0.10587244048334689	0.07622252677294046	0.025879490515457237	0.08049609690532371
2037	0.04396583458984142	-0.057141198614382396	0.07209792778069002	0.08533326485015023	0.13272307968874394	0.15778840886468992	-0.0645072042962921	-0.08272849326480186	0.10490559090910233
2038	-0.03193472222742127	0.08007349996069521	0.08620668117784148	0.03988538598897544	-0.21186511736238708	0.21558680843332603	0.018868645982538707	0.04985518552622604	0.053306334755531565
2039	-0.1550517592566757	0.08679277049289644	0.17769083560618065	-0.0014040404851070063	0.09101986234100547	0.09103069081501802	0.10363543479681364	-0.07669242756356566	0.12892645884812542
2040	-0.11128561689182703	0.056227003000223964	0.1246834567750738	0.06338478173253187	-0.009994225327087007	0.06416786653122647	-0.019796820878026426	-0.10630271728113239	0.10813039266658114
2041	-0.21668630720552445	0.12381911260117331	0.24956788330173607	-0.018191542500960594	0.06249669128634249	0.06509046504907345	-0.010541195634044745	-0.06362153778838676	0.06448888955435912
2042	-0.03358691460235403	0.10144576566271307	0.10686123807723696	0.013444860275582636	-0.10461005520931597	0.10547050734080156	-0.03579597882080365	-0.04263801096603755	0.05567182482081365
2043	-0.032404600287682994	0.021464857841646402	0.038868988177808206	-0.0867064197253439	0.08519590285914759	0.12155799062822988	-0.09327811192252765	0.0015707453646338135	0.09329133617240196
2044	-0.059170493518572356	-0.12269405530043212	0.13621666017524034	-0.03699639200992326	-0.04213183317806795	0.05606981709169793	0.07414432450377764	-0.019636643494532247	0.07670057772828597
2045	-0.01920331274573487	-0.09681450192691514	0.09870063324906865	-0.02129958053580615	0.015113747785061974	0.02611699644124029	0.13382148809238897	-0.002935053152373037	0.13385367089575337
2046	-0.09641535481796584	0.02253273348525175	0.09901335628586497	-0.09010332785681019	0.02292522807903805	0.09297405967982543	-0.04490097837948262	-0.05028492945534606	0.06741418240818392
2047	-0.10689006006975549	-0.008452816242603928	0.10722376156499623	-0.14127932581665262	0.02107040679481448	0.14284190542591785	-0.0936687064886158	-0.014929302517156802	0.0948509918182158
2048	0.014608921326531537	0.04839147108481473	0.05054854158209955	0.012251456426726535	0.01755408656969281	0.021406637752628237	0.06964776581562916	0.1334288149035622	0.15051265704145209
2049	-0.02999621365434581	0.11570097754864894	0.11952610191631838	0.022541829570879832	0.07427998940220157	0.07762506622215384	0.16052219650661242	0.11794427108459486	0.19919394230996057
2050	-0.005282465475894126	-0.09726819000766518	0.09741152513368871	0.05399708110077424	-0.043969164006997595	0.06963456146826692	-0.021059237962084375	-0.09704489524005705	0.09930359105136805
2051	-0.08357019613349961	-0.019345453130863357	0.0857800923211792	-0.028364354964023918	0.09501432594362366	0.0991577468836717	-0.10231471964345916	0.08744500999070824	0.13459172198911312
2052	-0.12194887909639783	-0.032807002757412614	0.12628471222912427	0.04822516600398276	0.032361166057263885	0.05807677422771949	0.1633000458780078	0.15333405377107814	0.22400499331405838
2053	-0.08731598712152555	0.07852474058098509	0.1174317524791205	-0.025970271761163875	-0.05719955515087873	0.06281913820490634	0.20454996356669564	-0.020801578095525627	0.2056049446059135
2054	-0.014949220621526843	-0.019406805499045495	0.02449700587559357	0.04879201417387074	-0.08515085539604764	0.09813933371396924	0.0016544802206755569	-0.052912049187023365	0.05293790942198782
2055	-0.13314672207264927	-0.037574461537354054	0.138346990420874	0.06003855476145558	0.1075957476760366	0.12321312014477043	-0.024785793837396364	0.03692915004807097	0.044475810272808475
2056	-0.00523492733527797	0.0882517024879722	0.08840682923977763	-0.17566161360221857	0.08559244579729794	0.19540488548370158	-0.034844329301301505	0.07514743680142659	0.08283275042084466
2057	-0.026697240738047096	-0.07496995298218823	0.07958163427058253	0.08103355906763395	0.0799118241530536	0.1138083359628647	0.019970170895908853	-0.06584852983485816	0.06881014901178466
2058	0.0004395680218015627	-0.07758946630948337	0.07759071144303449	0.06472297041954067	0.037060284174239656	0.07458235423345214	0.1301020269122971	-0.027176430881850445	0.13291010421395383
2059	-0.21115229937655508	0.03628817501233487	0.21424781253896663	-0.06813847643845386	0.08339614161614926	0.10769293573774723	0.000985596703365675	0.020339532558376096	0.02036339818288997
2060	-0.025059843630501632	-0.032165522385077944	0.04077519580688906	-0.0009011600311366788	0.0415987213077405	0.04160848115277439	-0.009473586075925087	0.10406946691305766	0.10449977405098045
2061	-0.020346234853474972	-0.01055955468842983	0.022923208063678608	0.00322375443401007	-0.05782563693409093	0.05791542868255488	0.0043986221075292065	0.00709733969249061	0.00834985671466567
2062	-0.17096659068351153	-0.05986927447234507	0.18114608788430503	0.13537658260809482	-0.05729049037776341	0.14700006600804955	0.009349195806525204	0.002979034644820437	0.009812344757691143
2063	-0.04960867204003953	-0.09940754138286598	0.11109851315549824	0.06410794624705511	0.07544808974061908	0.09900627766724601	0.07673363044223516	0.003929043109358931	0.07683415529958483
2064	-0.019411339139790384	0.013007967623986521	0.02336679928673672	-0.11148115502067839	0.15268872292423077	0.18905526713894283	0.007278482943729452	0.11869192145868754	0.11891487936132052
2065	-0.03874559511680935	0.04155938377944491	0.05681904188811097	-0.07298553709372627	0.040893387133180734	0.08366096901234102	0.08140789636277455	0.1450052471509538	0.1662942190562301
2066	-0.017750325243481222	-0.03674050889259108	0.04080366454052787	-0.046331638106961226	-0.08450379536350189	0.09637173922115874	0.14356781303649555	0.09593487290247549	0.17267083360804242
2067	-0.14185047774930465	0.05163955318916216	0.1509576148833913	0.018034580501892373	0.02241826499618323	0.028771942918724324	-0.04148622102852275	-0.0956944245253089	0.10430018897613504
2068	-0.08466762409169659	-0.030605852470184537	0.09002957722193049	-0.14358878560839777	-0.00772962658760367	0.1437966845225515	0.04075935350439215	0.026645677157409287	0.04869617037584052
2069	-0.004754226859111913	0.11871440303380255	0.1188095625810482	-0.06635893127488572	-0.11218328943129488	0.13034031681552216	0.14651145272963523	-0.05357374963644619	0.15599920650777926
2070	-0.06685089966073648	-0.10793853019258381	0.12696365261595613	-0.06971167139247818	-0.023342762567990675	0.07351599616844245	-0.14520948376058143	0.018956475636062006	0.14644159976780904
2071	-0.0007720048376074167	0.12024941173657754	0.1202518898581733	0.011790775147548404	0.17680767584375953	0.1772003854844904	0.16788449240330694	0.003838535931053748	0.16792836909709455
2072	0.12271277670459758	0.043824022067682045	0.13030337860831204	-0.00043620226138377005	-0.04714152372329069	0.04714354177791922	0.0173591295608798	-0.06913515944436542	0.07128120124204727
2073	-0.11988567235721258	0.11716864102397882	0.1676337223709685	0.03813207841043099	0.09943392944193959	0.10649489061999115	-0.08038033431179692	-0.03126777423025148	0.08624773532905207
2074	0.0621103670517568	0.12906594679131664	0.1432330838753496	-0.022543054128722907	0.009846171829865101	0.024599520100070247	0.021408154231573395	-0.0533870952551376	0.05751948371972726
2075	-0.05868869114908055	-0.05427344463400725	0.07993728329905149	0.03608154546199973	0.0015901105255367342	0.03611656648146078	-0.03344207307047256	-0.03448987690047903	0.04804085615245656
2076	-0.1310571192061665	0.033481404232505584	0.1352663037271285	0.017422558102522797	0.006473223888227095	0.018586235722784124	-0.009397813951642736	-0.016230673031014033	0.018755096750200387
2077	-0.04771125587673057	0.15108233743548874	0.15843685373771388	-0.05323492425772785	0.04772288788366901	0.07149427381744124	0.02569271375111683	0.009847593479020903	0.027515280068080045
2078	-0.040477192882643266	0.03150710455573414	0.05129425680468204	-0.03430060657039667	0.1219544388254053	0.12668629270886672	-0.08498771619095814	0.1294778769007256	0.15487876713763674
2079	-0.02192060352645438	-0.03896966050487839	0.04471182504471812	0.05327230160396455	0.16773699972666445	0.17599329304120312	0.1493231491335356	0.006036342265355718	0.14944510796643906
2080	0.006754877908914638	0.06124625017472304	0.06161762358310408	-0.01275875789086115	-0.11146181605113495	0.11218967127295923	0.10468276586783988	-0.05315445256310132	0.11740475840877988
2081	-0.12357089412229655	-0.0216866009320666	0.12545945374570436	0.10525537072480333	0.044013276746228694	0.11408707900702823	-0.00042937902719073325	-0.013068938870610825	0.013075990576348465
2082	0.09031551031514627	-0.024554253408005215	0.09359381797912632	-0.022918966313919733	0.0010030050210608752	0.022940903120209997	0.04794321517655643	0.0599743988936589	0.07678203177906472
2083	0.0036443145518059833	0.04538660408734103	0.04553267902433972	0.03460251268358133	0.1278126996433743	0.1324138213108617	-0.13648392358053119	-0.16588849000181516	0.21481818477731024
2084	0.021486998709718912	-0.08273590840210143	0.08548053376455005	0.06905870912739998	0.10594062483349023	0.12646154078000615	-0.07000379421280309	-0.022841797229997456	0.0736361249991117
2085	-0.04196344223187149	-0.12353270701352587	0.13046555172166038	0.08066925699161262	-0.0674080864614494	0.10512553992238555	0.029159683556979774	0.09599699579411176	0.10032801376802945
2086	-0.0372122211972005	-0.08513309404105263	0.09291067273156561	-0.058466111516746466	-0.09549206829269392	0.1119688407669971	0.017037559985234405	-0.001565357834994463	0.01710931896371212
2087	-0.19384438262054351	0.020823082733830732	0.19495959952790126	0.01786252852146314	-0.12578695552625552	0.12704892012820992	-0.07759718482351415	0.06407693680249156	0.10063387562111037
2088	-0.02122468597231786	-0.029755012103756535	0.0365492549844481	0.03897871210527985	-0.004516302234294906	0.03923948245400017	-0.025927088239421477	-0.04146630852377927	0.048904689418950376
2089	-0.028150016888827414	-0.03885352425225593	0.04797936845834789	0.08681512999751333	-0.010295615174204957	0.08742348933953882	0.025113841428297177	0.007360364075751245	0.026170211894695563
2090	-0.12635803257675976	0.03380753600093534	0.13080253012508597	0.017563511466857196	-0.05332013550105248	0.056138345049502665	-0.01712037888413758	0.022848894689799615	0.028551346057269823
2091	-0.10977816938975289	0.12425888005630227	0.16580565656035923	0.004573748308525034	-0.09561507473597436	0.09572440488378968	-0.07982520453081499	0.09509275844284801	0.12415593415804291
2092	-0.07247784609146732	0.03530184370096859	0.08061797778874163	0.042410189087058375	0.07304434412207507	0.08446360368007139	-0.07368220345970548	0.15618084299401394	0.172689092953198
2093	0.13100263091614753	-0.021116308544459048	0.13269358610534712	-0.00016175595521583557	-0.03600944228228457	0.03600980558778723	0.011201450850367212	0.130610912296003	0.1310903616287154
2094	-0.14074345061880006	-0.031542022344671905	0.14423459385902673	-0.019360052210813994	-0.04740451631439835	0.051205466393809004	-0.01598119391217642	-0.09759725754214559	0.0988970335177273
2095	0.08117578564964024	-0.09434556251008872	0.1244612121955326	-0.014437690803959898	0.12917376615890183	0.12997810884693392	0.0001303498455098178	0.01123295126083923	0.01123370754072822
2096	-0.08614394860033414	0.04124432634019362	0.09550850399683475	0.14114123904356493	0.03719962368546066	0.14596116387961774	0.007832049233552943	-0.08887969590182473	0.08922410738582728
2097	-0.07180875927243167	0.016749757508013784	0.07373637016305662	0.0761695105680781	-0.04338017996328509	0.08765634234798735	-0.003325096584951922	-0.0313648361421502	0.03154059627722961
2098	0.0027749954786629254	0.0340762387130214	0.03418904275836658	0.015822050370945993	0.006618025374523327	0.0171503801065337	0.11563824558602988	0.11653049136529565	0.16416930060170265
2099	0.026135346820998655	0.04783012861391075	0.05450483975462297	0.001910858258876733	-0.043248845342115184	0.04329103836490545	0.06119557761063881	-0.0931788449345201	0.11147733340204663
2100	-0.08109893564270917	-0.013552227374317714	0.08222347736009156	0.01378394565529765	0.01907519669133725	0.02353423647882808	0.13833848443815056	0.08603723266799665	0.16291083966946895
2101	-0.07688090556014114	0.023607369250518505	0.08042376217684465	-0.025889297476112415	-0.12388285853528866	0.1265591496600739	0.13118761423086964	0.06552495430765214	0.14664143263282506
2102	-0.12192418159458762	0.05550521505324881	0.13396393154732875	-0.09862492344648725	0.030669618245602916	0.10328359505824965	-0.057103036963265685	-0.1392986061029263	0.1505485253751969
2103	0.011841940058392422	0.019856140141810166	0.02311920945183386	-0.13617657239816602	-0.004775966310531782	0.13626029768172493	0.08345257236516851	-0.037292992637659735	0.0914062313753074
2104	-0.07114304480333035	0.020783974332857103	0.07411684297754143	-0.11846208143156249	-0.0758328444768759	0.14065519911667745	-0.06723097132877533	-0.08031239394621142	0.10473816939006556
2105	-0.09448989936234503	-0.04226636820443791	0.10351225513290305	0.06072642217671302	-0.04591858392617296	0.07613287529162006	-0.11912605471104266	-0.042067652179736154	0.12633568090976355
2106	-0.11795690601651083	0.008274177153461534	0.11824674915004994	0.17417449498252294	0.08093308799230031	0.1920596767527904	0.04878467877246701	0.033624356720087234	0.05924982909487984
2107	-0.15991878069991147	-0.0054839994787497445	0.1600127828357138	-0.04374949523197632	-0.005896650027905384	0.044145088227393034	-0.011004802155909692	0.04134438713725143	0.04278392242707108
2108	-0.1028501256138205	-0.0717414851003379	0.12539931827239198	0.002157873202448695	0.026001825625015285	0.02609121217175522	-0.1003034019605141	0.04350977041589725	0.1093337668174684
2109	-0.10496465877478968	0.06807344277352674	0.12510624765673636	0.1783128347924327	-0.018364267103048962	0.17925599950335142	0.05369476898173725	0.0261773712820303	0.05973594381307956
2110	-0.043806912230191945	0.038735233069627034	0.05847618181877189	0.12384317879953857	-0.04148387755932029	0.1306064509606289	0.1655987297212752	0.018167500188086782	0.16659230879120468
2111	-0.13927855711422846	0.00624623931407118	0.13941854961729463	-0.003965057832176766	0.0304828114874765	0.03073960767143159	0.01183455301930578	-0.07574606333796269	0.07666500346550188
2112	-0.04197043895107638	-0.07667161290516766	0.08740740226791952	0.06392885599626148	0.12826989088129853	0.14331805027871045	-0.1073633790853996	-0.09834011549989036	0.14559420828167238
2113	-0.02816159510868554	-0.1479498926723288	0.1506062620903233	-0.05571280470890289	0.0044440372322439164	0.055889767180172814	0.03153163605464409	0.0469397918164586	0.05654722033889026
2114	-0.18669059584988262	0.02797873003461894	0.18877549606115274	0.10155355459164501	-0.12738023501817375	0.16290748516714448	0.07800910605264386	-0.052038635796444827	0.09377334505437922
2115	-0.03554151238650463	-0.062213131637545	0.0716496535293128	-0.1132313649356709	-0.06356853638523459	0.1298549222145852	-0.08891381509805607	0.12050199064496014	0.1497544532382572
2116	-0.10141227042534152	-0.13304055806154377	0.16728490273228364	0.060152226367945344	0.029946457126154166	0.06719434969868471	-0.0013408525993008778	0.11039668241483742	0.11040482495749689
2117	0.06970792041105252	0.027171028540908165	0.07481616777144148	-0.009542341171061184	-0.11288458641848076	0.1132871842967967	0.05351579578896599	0.10127950498097213	0.11454902237957802
2118	-0.08646754759564632	-0.037307114775581525	0.09417248855203825	-0.12085195895422782	-0.11391881122186985	0.1660803767254831	0.06922133999257793	0.08422300222662048	0.10901884247428692
2119	-0.04766194684035959	0.12990090021076695	0.13836872859205182	0.08065273433981454	0.13570473257480484	0.15786271884041525	-0.12660593324747899	-0.07493135527423021	0.14711821891491894
2120	-0.15137567452428288	0.07855329413480508	0.17054387956508682	0.08501743261750318	0.06683642096482578	0.10814375162837239	0.14731120100823702	0.09163636145056292	0.17348721186988808
2121	-0.0047710552027488305	-0.1326054109683591	0.1326912129186974	0.04032814398422804	0.026707278964012388	0.04836980408141227	-0.17332453145003093	0.06378705622098572	0.18468941968535163
2122	0.028923859905680745	0.0455658609656929	0.05397070832765031	-0.1113513764353444	-0.0483324481935414	0.12138844501198266	-0.13841428193092176	-0.0019576805416823937	0.13842812559431691
2123	-0.09884420603638333	0.08132031791650973	0.1279967623536049	0.10070326908016065	0.06524297046711972	0.11999080630950312	0.03623710403758237	0.1167536905909434	0.12224791194796054
2124	-0.03259446837981632	-0.0865848356115539	0.09251666404947088	-0.0014310699303412004	-0.13892458340491323	0.13893195397522565	-0.07628554390021547	0.15581737546925373	0.17348930429936624
2125	-0.06752515693767516	-0.03167790314388998	0.07458643554327646	0.007050105047791368	0.010686682712647085	0.012802701612772334	0.12172168180835968	-0.03551784438158029	0.12679781185718356
2126	-0.03971271235975796	-0.022839424194162898	0.04581199428631967	-0.051465938818467956	0.04167243957433401	0.06622186254208504	0.015968977200536458	0.014020258346862427	0.02125031474929298
2127	0.0003419605284373081	-0.05246511044626381	0.05246622486077752	-0.024276250369947086	-0.1302300789254586	0.1324734305019521	-0.005662712148453744	0.01904096381553766	0.019865160756985082
2128	-0.03022308348312619	0.014446219340226276	0.033498179479696244	-0.13247722662411204	-0.054159377115332426	0.1431204167948694	0.203536893046976	-0.05561638054877173	0.21099869340012972
2129	0.01690827511704011	0.06361175361596977	0.06582055123996122	0.0007804202366933317	-0.018745899827194917	0.01876213783333517	-0.03042496518465326	0.08903118124399191	0.09408628880016418
2130	-0.09571602135070555	-0.046669408813704405	0.10648751317515774	0.12394910017772626	0.053646761120155824	0.13506055831941124	-0.08105762159083692	-0.03868978331725165	0.08981780085873398
2131	-0.07585438761952494	0.04957324108282141	0.09061674432790372	0.03075840321777587	0.025020501605959134	0.03964977766799063	-0.14159917164344588	-0.02092830055361579	0.14313741360724846
2132	-0.0912540810330532	-0.0844259050835692	0.12431830418070734	-0.007934109390665032	0.07726601314470313	0.07767230445339236	-0.003869805620218739	-0.2015831348411237	0.20162027588492418
2133	-0.051837151677555426	0.07383252193114367	0.09021270192580809	-0.01769477105388534	-0.01685887607209895	0.024440266468756206	-0.05804078079139388	0.00543087263652859	0.058294310292419035
2134	0.02552783935183782	-0.04122969726422133	0.0484928708004855	-0.09277493612924659	-0.0016456937791425237	0.09278953110022968	0.055357678839419715	-0.05977277100088505	0.08146936086414684
2135	-0.007873722170866009	0.06617445545053184	0.06664123389462721	0.14364835880867702	0.05724183372352134	0.1546333680563729	-0.1123479228486647	-0.04061799615988829	0.11946496298268465
2136	-0.05898570364617378	-0.05819465543669131	0.08286091452566441	-0.01077033613109284	0.10312905308505835	0.10368993070977292	-0.1181403590147966	-0.11974748364951993	0.16821594534566892
2137	-0.05984866932676696	0.1419463426315593	0.15404748425943451	0.031062608809216286	0.06844756848409185	0.07516618453412974	-0.00692643811582311	0.1351073931016693	0.13528482256225688
2138	-0.07154867252150442	0.04110240084851545	0.08251436175055543	-0.06835098758328388	0.02780875982600608	0.07379149427048294	-0.05358171499080369	0.10703860132528975	0.11970071994365797
2139	-0.06709394797080001	0.03734379583931392	0.07678643722687475	0.006940453414486662	0.006734553276697826	0.009670785978158188	-0.06783835014627558	0.04008519041573161	0.07879634662364841
2140	-0.04508870177627843	-0.07944316836770586	0.09134663665494114	-0.010020450361910124	-0.0007891887720476916	0.010051479710641157	-0.11688211969370585	0.038746327107406	0.12313694721085092
2141	-0.053890877553636245	-0.07538358257258518	0.09266558803017862	0.01112780614984492	0.1186126431318509	0.11913348471539116	0.07290668200310989	-0.06151856348648476	0.09539348999875852
2142	-0.0412835196774854	-0.015807809244778002	0.044206513435020106	0.014194866113032494	0.073551266386398	0.07490849758879028	0.08880439902693145	0.07272555982629307	0.11478339748666702
2143	-0.0044306405538421575	-0.08315152692971375	0.0832694842451919	0.06973039715490591	0.037220649771201576	0.0790424256761605	0.1478519258486369	-0.022222699595549563	0.14951267623337114
2144	0.0590055765935432	0.06195038056417808	0.08555412159085608	0.05432123223218265	-0.0464818591150168	0.07149377244215743	0.0024154607836563177	0.1100746552225128	0.11010115427711212
2145	-0.05129623012017234	-0.07750919843520987	0.0929461083994936	0.011020291668295734	-0.0031284211819771106	0.011455734264819144	0.046874335535480705	-0.10112933850059887	0.11146455238084231
2146	0.06868563226858351	0.09646400090547805	0.11841883106511036	-0.02213220144737181	-0.03293306334612447	0.03967897430966297	0.022232444901181588	0.10279143823683781	0.10516825272429756
2147	-0.005173825973314834	0.0638703651704374	0.06407957570245897	0.017826881898486257	-0.10758526571841329	0.1090522219760981	-0.029027599474858706	-0.14194707837460097	0.1448846941203864
2148	0.04922399747494363	-0.02758063612148195	0.056424227210293734	-0.11150043296599817	0.12236639788752103	0.1655472194981606	0.04253830132650602	-0.08399657118430566	0.09415376280566141
2149	-0.08998780866372223	0.08941124020142034	0.1268549391330695	-0.05084185116562422	-0.08028321267517571	0.09502782785792266	0.16978190870787338	0.02584601685357145	0.17173791984207726
2150	-0.015474811106441356	-0.0984497397795671	0.09965852217168644	0.09611682979354971	0.12380643117692411	0.15673696874167453	-0.12054463319972006	-0.047540421995291716	0.12958047814676973
2151	-0.03735788029509059	-0.10428824855241434	0.11077747968911583	0.012174413468298357	-0.009282728707442364	0.01530965040597136	0.11686745233161053	-0.048423052275016025	0.126502147832004
2152	-0.020792475329199242	-0.11468614535200686	0.11655573330393061	0.0787201203673601	0.14520233766550789	0.16516832690979172	0.0872396004003082	-0.01263756166251893	0.0881501891250349
2153	-0.03544276033458119	0.07912117849756051	0.08669688660486831	-0.15255786105274488	0.1351249834618636	0.20379563813918472	0.08872555119388449	0.042271951831409936	0.09828093073580275
2154	-0.055892210393916994	-0.051398442047955246	0.07593246359545366	0.09822975855950401	0.0018959304238959586	0.09824805351166356	0.08145938698253052	0.028651458228955366	0.08635124658170974
2155	-0.03893156070871552	-0.07511025410851392	0.08460033505525812	0.025760757629085033	-0.02673373482982024	0.03712558701994632	0.1567400600550832	0.1158670588927971	0.19491696119768026
2156	-0.061835280050133626	-0.057233076673264424	0.08425691024697153	-0.05007964267374601	0.04815615045338621	0.06947650996429838	0.005596160766545991	0.08570075223828828	0.08588326932257238
2157	-0.05715590292651524	-0.07265185979338021	0.0924396558343994	-0.04770414557120657	0.06383621986064464	0.07969158343749626	-0.05698579999830751	0.045670141915392364	0.07302837300679224
2158	0.07839868529647387	-0.11671604872535232	0.14060223997602017	0.04304932711307791	0.13036978392966822	0.13729357278021853	-0.12416666111514521	0.0035704743441987707	0.12421798589385474
2159	-0.0630117204021798	-0.09549470486315316	0.11441029483810979	-0.036299779122777785	-0.02916656294367948	0.046565677900252574	0.02624491997149406	0.009253341208848827	0.027828405413129722
2160	-0.06408119866973407	-0.05430984706709738	0.08399975899609137	-0.056434736211861396	0.030777597660466196	0.06428172344494128	0.05758983053590793	0.08718579544534905	0.10448900185470641
2161	0.04405801385681293	-0.07919487297921478	0.09062525305454922	-0.08112204688881804	-0.023660644636021085	0.08450214551136359	0.12027608926157657	-0.05177564003982291	0.13094676227227633
2162	0.07983900460306712	0.02934968383067729	0.08506274505898155	-0.05294248265476472	-0.027297625464036773	0.05956565139092237	-0.063051230144791	0.045648798078387336	0.07784131543578116
2163	-0.0709453363167772	-0.01572203445962585	0.07266651988811827	0.01924578227582943	0.0016525551372997436	0.019316600992163348	-0.011871812962376788	-0.042475508906972846	0.044103387624081516
2164	-0.16633977232416394	-0.11144409687510076	0.20022164364813694	0.00535847648216284	0.11123442351218772	0.11136341519681692	0.041010032209165465	0.027140580831866778	0.04917757486586628
2165	-0.04694086456079908	-0.03122453744264136	0.056377446769272865	-0.04350195183734758	0.07902923908499696	0.09021108825423024	-0.08174016862836253	0.02961800815671027	0.08694067848000783
2166	-0.09126480677577997	0.07665084148021546	0.11918312152081592	0.14969553530061083	0.001392504318231799	0.14970201186761892	-0.08240927333369785	-0.04633287768604079	0.09454112272475794
2167	-0.16039740021408544	0.12060139752583761	0.2006789054201328	0.04570308733182985	0.0603339813878736	0.07568990356562191	0.011738455248757785	-0.05113495607690211	0.05246498894132922
2168	-0.06119911985675993	-0.0017956035740643453	0.061225456008406016	-0.07343569438248548	0.024908276452585122	0.07754497691840663	0.08196140779152122	-0.044692016450667435	0.0933544251848554
2169	-0.09327290921684225	0.06688970836957572	0.11477834586515083	-0.04229476526495284	0.07739628966643179	0.08819882551909451	-0.12387769607110245	-0.006149429676160947	0.12403023449637786
2170	-0.061074116778297424	-0.053095100238475586	0.08092674100433601	0.012596712911226798	0.03764164736024422	0.03969346031981651	-0.012596538360584867	-0.04462742269542029	0.04637110776232761
2171	-0.061197568641807705	-0.07881794997648449	0.099786831025764	0.10481678531285125	-0.15284763332084425	0.18533471745764096	0.017137984429553256	-0.07970302901813868	0.08152474069246628
2172	-0.10392409387662957	0.11957982378016063	0.1584283798546611	-0.02663149416187623	-0.047931892166535706	0.05483340923158485	0.13284134576758094	-0.03316667679121163	0.13691914254301585
2173	0.053536441110445754	0.027419451581469762	0.060149620545775606	0.019443472843136182	0.13888760151715543	0.14024198548006203	0.09016481229398464	-0.013652550934311333	0.09119257383703701
2174	-0.12021826827137448	-0.047904061260246246	0.12941109346340285	0.005185964203899336	-0.005492083079255732	0.007553621732227025	0.08060177053472303	0.018570108866758354	0.08271332635467758
2175	-0.15937247604737986	0.10174400848166092	0.18908048387760423	-0.07422952827395538	-0.07425408312879375	0.10499376995361084	0.10973476240820179	-0.008785837252352425	0.11008591652436436
2176	-0.007896107767769837	-0.00907946044566695	0.012032668858763872	0.05406894438752617	0.07887916751319773	0.0956314478336311	-0.12748823011369279	0.061190871909646116	0.14141277036599134
2177	-0.12675778069670754	0.11625821935855697	0.1719985713184181	0.12798072742922434	0.0027319305995206983	0.12800988257987744	0.09050070739173759	-0.07094617299945344	0.11499451074583204
2178	0.005373163310928062	0.07356839606556384	0.07376435306857625	0.0726421152373989	-0.02982294817381174	0.0785256973476925	-0.009009782939771397	0.04444913352249956	0.04535307772933156
2179	-0.04602435567472335	0.04699075849505475	0.06577516780072856	0.034983338210906254	0.005460384352746074	0.03540691669234089	0.09900068735790198	-0.014604416715134209	0.10007209943299053
2180	-0.047748184269790744	0.015359265072047452	0.050157712513783044	0.0795555008397076	-0.027083961468686923	0.08403938768633451	-0.08775680137405599	6.492869086544836e-05	0.08775682539347246
2181	-0.12281396631403857	-0.009556270576935743	0.12318519646907823	-0.030881744612918795	-0.1051748290397529	0.10961490233485038	-0.013061839269108968	0.08957556811607865	0.09052289239971446
2182	-0.157632008932916	0.07927614696285976	0.17644420567846328	-0.005198278076414738	-0.02137662816818528	0.021999598332710223	0.07774843614504073	-0.08481561816740553	0.11505871721915992
2183	-0.0285854518491109	0.00838152887826309	0.029788891952454287	0.06846288052682892	-0.0007550456052759441	0.06846704392550403	0.022622352227384047	0.06327993870763453	0.06720209418717404
2184	0.011807591926037158	0.019198575399938952	0.022538955709592204	0.08231393545744463	-0.020987963369320344	0.0849475048302438	-0.05282145179515009	0.09291951691670666	0.10688377984419105
2185	-0.03550559657353894	-0.012666353270838518	0.03769726638928321	0.06200051880909525	0.03767965464079267	0.07255219298164861	-0.03034710616844879	-0.06788433518450417	0.07435879111605576
2186	-0.09924302841624164	0.1540109425713718	0.18321721840741204	0.00032108053315654334	0.04085577438129484	0.04085703602813156	0.045683323107042664	0.05547160595661587	0.07186142969290633
2187	-0.007896322205356889	0.013569916752302746	0.015700144745677953	-0.11482776192519882	-0.021749277085546637	0.11686935424863965	0.03374274172938513	-0.028671550748956453	0.044279006783869646
2188	-0.02850544713303469	0.06149575608199346	0.06778118125519997	0.04572800801804059	-0.039425306940616384	0.060377193911772674	0.039298563124928916	-0.14801030415618258	0.1531385882137148
2189	-0.11092271238377825	-0.005031582041349342	0.11103677291966486	-0.10162887292703596	-0.014327705588905011	0.10263386848337133	0.018355676513485464	0.09621154276988071	0.0979468826580423
2190	-0.10192242577178856	0.03628703391129326	0.10818932343482464	0.0029759650213957425	0.06608605817499086	0.06615303056487168	0.034919517292109056	-0.09199173016260113	0.09839639783154017
2191	-0.07171733325143224	-0.06814812304436903	0.09893200980050618	0.06314869747077102	-0.07976167184551203	0.101733388264847	-0.09617623705210139	0.19702599074034524	0.21924668663566302
2192	-0.1288812602610675	0.023082768653292576	0.13093201844920305	-0.055117797474077516	-0.004921535173961074	0.05533708617972184	0.1855112837571862	0.06663016442231576	0.19711421869612575
2193	-0.006263842811645419	0.013726119857370822	0.015087812734386374	0.13037630496963878	-0.003571025717554066	0.13042520125425028	-0.0005143382505305818	0.05349017033148003	0.053492643100960205
2194	-0.021154267807778245	0.0572012629227099	0.06098760141566636	-0.07431784791738091	-0.003715623787064978	0.07441067382572182	-0.05222137246367801	-0.026593919044954298	0.05860297153011757
2195	-0.022828542137080132	0.0010768090862513014	0.022853924256299542	-0.07140317441022478	-0.019272158355836105	0.07395829502868088	0.08219760955458962	-0.0682158413082272	0.1068168901526252
2196	-0.023563403526754033	0.04812443505278264	0.0535835351102756	0.06540116953968438	-0.10072014763960253	0.12009105344571622	-0.021010397543343887	0.032560194935745634	0.038750523856886196
2197	0.0646880557852903	-0.03375803258411341	0.07296676863635179	-0.06165097306216506	-0.00682884336814389	0.06202802254834862	0.19780599445877223	-0.0023527478350301796	0.19781998601303932
2198	-0.11852622327837621	0.05633443640327189	0.1312327486929607	-0.03757488237305244	-0.07027975405521275	0.07969388693877291	-0.08649247686221155	-0.02228419648771057	0.08931704186135529
2199	0.08000819774567137	0.05864864739767861	0.09920169125618619	-0.16409392759455946	0.03264964951169891	0.16731053967591314	0.1722389365847785	0.10272725537441396	0.20054710237900575
2200	0.020968380210792233	0.024662328108956258	0.03237133603078744	0.10442633153848652	-0.013864725583054918	0.10534272321370527	0.02015753676323756	-0.04861849304673584	0.05263158894140263
2201	-0.09570797312334162	0.02062775750313198	0.09790567143422438	0.09363042483604753	-0.1256486078866652	0.15669789123927513	0.06721583014327784	0.07530881963278997	0.10094248925172228
2202	-0.028775553388503333	-0.09943935009726781	0.10351916161069699	-0.00901892498185577	-0.03878302799709692	0.03981788879953262	-0.04597705773990484	0.061110269769334216	0.07647453765600251
2203	0.02206605758971576	0.0013935463358454893	0.02211001738902077	0.02435415192711678	0.22965604693435507	0.23094376936735872	-0.011752163846285333	0.027875778906966263	0.030251816552729544
2204	-0.05968648028603853	0.013192922254627992	0.06112715539391903	-0.09597076401053152	-0.03297253078353575	0.10147696946123462	-0.07751205361697219	-0.12110968680555866	0.14379038456746987
2205	-0.09239859350000709	-0.037221199296749996	0.09961384320398413	0.05361039908074425	-0.10425023202368851	0.1172270692570174	0.010450883314963477	0.09293687165047591	0.09352263402107544
2206	-0.10325120008638501	-0.07164575975904754	0.12567388436238403	-0.04685661968125643	-0.04924748874083137	0.0679768928036007	0.04517979558309722	-0.025201188049667544	0.051733101666584395
2207	-0.0628447178566678	0.10117748079227062	0.11910642796236681	-0.028547477911893278	0.02704163723292075	0.03932185956140579	-0.20568306123926014	-0.04985907629317921	0.21163990448297387
2208	-0.12712310858777873	0.019974043555786195	0.1286827383645088	-0.03765912426266428	-0.06202177350835614	0.07255969976062894	0.056291962863219865	0.03669454755723771	0.06719579528083959
2209	0.08146982043667227	-0.09001565376028518	0.12140901763820992	-0.05044696475669871	0.02464045982676359	0.05614310744550886	-0.05533900244582469	-0.12927208356799852	0.14061890620293768
2210	-0.026918328131253264	0.05146317371982944	0.05807800477546697	-0.07075590943432108	0.10994395197005262	0.13074429736960264	0.020059956643183476	-0.04000167886995264	0.044749705841951815
2211	-0.03608469865241129	0.0820594044050472	0.08964291008298657	0.04546003717472119	-0.03954735646427096	0.06025452998106571	-0.1393369078696267	-0.15890126891275994	0.2113395068527276
2212	-0.13403237355484737	0.04576426038936737	0.1416299568937729	-0.0182791313112731	0.07666601513095868	0.07881500185596109	-0.03931181438695273	0.09174371420250461	0.09981146149648883
2213	0.05766067613241063	0.06959251536571007	0.09037627878471952	-0.05665358379303999	0.13521934414053194	0.14660797927258468	0.04312641703333888	0.000552569515810389	0.04312995686530726
2214	-0.17783002451334454	-0.007327627628295022	0.1779809308467502	-0.06884834105337716	-0.14843597750075715	0.16362558932638693	-0.008242317177274019	-0.08478214217964526	0.08518184915238909
2215	0.05063682577723723	-0.03402173171388884	0.06100464206604368	0.04166449329054238	0.04494600024225414	0.06128680884933038	0.145646155338265	0.12528633273671494	0.1921183690734253
2216	-0.11468696702263947	0.0063386048665182385	0.1148619968331817	-0.01744315881896277	-0.020782792086526485	0.027132788955346012	-0.07231083224932355	-0.07533967784644245	0.10442664180464457
2217	0.02402395004922177	-0.0018641188303489698	0.024096163905924204	0.03550308399861499	0.0688645251150753	0.07747768577298596	0.046449402343635274	-0.06916925275822573	0.08331826033476833
2218	-0.0036444034688928205	0.1629200549868336	0.16296081122023465	-0.06322572474025573	0.15096085689532962	0.16366634529891225	-0.0732450755095487	-0.10951553774226241	0.13175163791534586
2219	0.01060338489060514	-0.00020537271912265728	0.010605373595120222	-0.006906302847584265	-0.04219749511778732	0.04275892436951888	0.0179723564021901	0.058254479516980824	0.060963841565650066
2220	-0.06817582685854293	-0.08548588736867077	0.10934249085810643	-0.006948242886758256	0.050836162231628144	0.05130880499148077	0.011971584587905077	0.08130831334524113	0.08218491745200748
2221	-0.06600907237468218	-0.02564170768744713	0.07081450987540981	0.07283032374413996	0.017389665507580088	0.07487761029267533	0.1710758129611175	-0.07657770552897868	0.18743286468597292
2222	-0.0011535738790446424	0.07591178296431023	0.0759205474526821	0.010316474319155196	0.014773336011097152	0.018018909491824654	0.04803052903646004	0.018001089253262614	0.051292991078958905
2223	0.10778961358239537	0.01567881146499245	0.1089239456005744	0.028598276863504357	0.0031579641819941915	0.028772107627638387	-0.024075114623349356	-0.011734920035509019	0.026782820844100816
2224	-0.06523110191541921	0.08376352327579893	0.10616696514771022	-0.08772649650148856	-0.09760418713132138	0.13123458208106462	-0.062104007741195844	-0.12179769359453452	0.13671717500909175
2225	-0.07558457617435155	-0.009092657594619677	0.0761295250056727	-0.10541002620037535	-0.06694852690349852	0.12487345145431147	-0.016104588848842513	0.1019594869497676	0.10322351844928603
2226	-0.03833155579425932	0.054525743572705766	0.06665106812171039	0.08267397077815843	0.09594728182763113	0.12665254176027685	0.017545590211582338	0.0024486719458074193	0.017715635189598997
2227	-0.05283245653072253	-0.08684850718395372	0.10165594750506213	0.04567456624597085	-0.13073654823109432	0.13848541816790252	-0.2116093200274379	0.048056424667537005	0.21699752135520187
2228	0.00893330109961995	-0.018703595261034673	0.02072747799962817	0.04013875667988376	-0.02384247687008211	0.04668600958646298	-0.10935435333661297	-0.046903810859647496	0.11898883168947573
2229	0.05039990203286411	0.007552828824067505	0.05096268584138757	0.05640018033886513	-0.2724237483493096	0.2782007890120811	-0.026292017041018894	-0.03648868629641721	0.044974374789690776
2230	0.05221684513546661	-0.01529219820902112	0.05441001968355913	-0.08215075268862526	-0.08145875966018895	0.1156904304282947	0.06948375208400362	-0.06526380665460486	0.09532762591568576
2231	-0.23422356234126915	0.01122476884431063	0.2344923721391436	0.00808373726871928	0.041730602854275725	0.04250635273474974	-0.006033166605980465	-0.10935525702203229	0.10952155649756928
2232	0.00040556756280989316	0.027020576413405967	0.027023619941834484	-0.08169599719521475	-0.06525636421162445	0.10455921302229047	0.1493766868290651	-0.09079629179647838	0.174806639381975
2233	0.01640699981553806	0.04359313127416381	0.04657843639747415	0.013952555049130472	0.04173585170679276	0.04400630761709522	-0.08513694511657123	0.00361030719925282	0.08521345986318735
2234	0.016071361899337992	0.04396310325189272	0.046808579564392605	-0.11340501666168866	-0.0026987156737003004	0.11343712298152381	-0.18557902122983563	-0.09681787162442725	0.20931620430943196
2235	-0.11623241441440559	0.03411815708800799	0.1211363810078711	0.01720880290577094	0.11322696397414654	0.11452723810627911	-0.04079867703943125	0.19820588858775554	0.2023613261446702
2236	-0.10131802107342945	0.0834652369251669	0.13126990199284122	0.08055972002175507	0.007105689422781338	0.08087248798050294	-0.03489150205505473	-0.08980446632221625	0.09634448135246752
2237	0.024490960611320486	-0.0028300091425499576	0.02465392673413645	0.05958976947808779	-0.0044399778209037975	0.059754949832643664	-0.02901843565419724	-0.021848134850861768	0.036323692051858196
2238	-0.18350499262411138	-0.06807285450596372	0.19572428525496083	0.10984579597453231	-0.002142517500846375	0.10986668864819771	0.07639029960159723	0.14668586987611001	0.16538507276816994
2239	-0.003624420152808956	-0.10881579504669164	0.10887613913566041	0.0980160075700824	-0.09858001813665575	0.13901495500773225	-0.037693236548714516	0.11050162935634034	0.11675354457969732
2240	-0.020280233119649806	0.05070086741533379	0.054606463097829336	0.023855987779876346	-0.07169182930569681	0.07555677694390343	0.035783778087932976	-0.1320783976905367	0.13683998651982543
2241	-0.044216501321177194	0.027010956763764558	0.05181400172134578	-0.05362028516322508	0.06157679424387229	0.08165069852939262	0.06595449147010013	0.1511758598721105	0.16493676228528162
2242	-0.14136595931425985	-0.01433024721943025	0.14209043049484704	0.000545600444119206	0.15852128491761083	0.1585222238418796	-0.04027065151554787	-0.003600111882708286	0.0404312525041547
2243	-0.04491550261878636	0.008032675954368431	0.04562813012261288	0.017737031050616758	0.05764831986388771	0.060315263852690336	-0.1384223248855427	-0.010923092551676053	0.13885263403195208
2244	0.052162690437726575	-0.1259509325748031	0.13632528631976054	0.0920059524127006	-0.12100614975971669	0.1520117875660934	0.05295048898418186	-0.10454066116787361	0.11718576757046958
2245	-0.047222243668931435	-0.00233583616429895	0.04727997914249098	0.02454169266157219	-0.012732415568019035	0.02764794901781685	0.07505753309827509	0.03624325935912061	0.0833499077610236
2246	-0.0055492933687934015	0.0019882056525751647	0.00589471107094031	0.08075470111588054	0.025740908988365396	0.08475798574684576	0.1390424970439863	0.08138335304009131	0.16110886423867274
2247	-0.004584731340216184	0.020631418035039265	0.021134691187677763	-0.09983643957258044	0.2774279729614168	0.294845035311789	0.03889267178498375	-0.07081088691856713	0.0807887468944071
2248	-0.10016292857588338	0.004772956370434797	0.10027658437248244	-0.008200418987277094	-0.08935690562567064	0.08973239913521706	-0.21035427352049696	0.015536065727718292	0.21092721428642638
2249	-0.153960577408804	0.005723636716178773	0.15406693160218102	-0.0746945169357908	0.1654064499175411	0.18148984691876063	-0.012374137607923105	0.06749981596264543	0.06862466347116625
2250	-0.08596193693717065	-0.15849404784756516	0.180304791409148	0.10386315280075128	0.057094612069708714	0.11852151381543663	0.009175960126563344	-0.048053032028836956	0.04892128505475619
2251	-0.15152969245240477	0.099263486929997	0.18114769535443187	0.03343054934607356	-0.1409937854416383	0.1449028956327064	-0.08129369975696392	0.049729933027613735	0.09529812096314566
2252	-0.11819951902622539	0.05660697198059183	0.13105523863944749	-0.14833332290682663	-0.08959747428302126	0.17329305260880354	0.08230703926575056	-0.0663548843753876	0.10572331527702326
2253	0.041043087566544775	-0.08860904103463378	0.09765294255716249	-0.054591533807686506	0.0833334606081317	0.0996227946827573	0.25710959026512686	0.06111072816428055	0.26427232640416587
2254	-0.04479762147755005	0.019540406798186936	0.04887386201114543	0.06507602962397784	0.05728034964918974	0.08669445246124041	0.02983023951460636	0.0962823684154698	0.10079750818939444
2255	-0.1314819510705345	-0.15021776249728144	0.199631860250322	0.007017299638301923	-0.1211194793451361	0.1213225896980878	0.011842129307300841	0.11429286753073686	0.1149047239887438
2256	0.07442370500802938	0.038116355575120435	0.08361665162783781	-0.020270595671673237	-0.11900533623436432	0.12071937334636296	-0.11218249867572096	0.10390627578002205	0.1529098661159643
2257	-0.11119669433281525	0.06109218014312726	0.1268737928225757	-0.05605761235758854	-0.007712297978324083	0.056585646972886386	0.08293064294926354	-0.0180622879166868	0.08487483599255743
2258	-0.0507251854190052	-0.1405747128063796	0.14944662698230615	-0.06283978870351231	0.04938122364945781	0.07992086269191445	-0.09955122620349603	0.10066905172360527	0.14157932269067242
2259	-0.15793014576100406	-0.08907211083927023	0.18131677216809047	-0.05305872577684666	-0.09502006082080885	0.10883032821531333	-0.005432688013924111	-0.1196059127624531	0.11972922979287963
2260	-0.06323593482509784	-0.07257924124323038	0.09626281583585147	0.056124012586449896	-0.024345295650463797	0.061176778348589735	-0.037535907295233074	-0.08509452725836186	0.09300549933095581
2261	0.042672153297174956	0.003535583063556891	0.04281837239570077	0.05105115685803004	-0.1239597687329451	0.1340606015235961	-0.03135468111206308	0.03056487566144878	0.04378730012045718
2262	-0.03696416411818508	0.0384093949320472	0.05330695121653549	0.024782038118532374	-0.009014500999505152	0.026370639764299823	-0.024513418329978207	-0.0280601686775522	0.03725963961759685
2263	0.020721881762989502	0.013937655623366525	0.024973078065686605	-0.05191855118355375	0.19346715605049228	0.2003124470103264	-0.07920098282568669	-0.010196083360040555	0.07985459158019413
2264	-0.00926344079323751	0.02929203149720993	0.030721888688089394	0.04158588383371125	0.005149030344655997	0.041903439569098797	-0.07203095616953566	0.11347610214344671	0.13440715905176895
2265	-0.14870468400411543	0.025443588744578645	0.15086569939176722	-0.07307475955792225	0.04960150953376361	0.08831891208838677	0.06252242389999293	-0.03729629460372326	0.07280155960896803
2266	-0.06370194266008174	0.0327947426071987	0.07164797723132701	0.0007369981367968023	-0.17494762575110062	0.1749491781123901	-0.00346119794630807	0.03990050651230101	0.040050347204009386
2267	0.07769376635542703	-0.09369576270168635	0.12171777716809655	-0.07678278193169788	0.06922366613781752	0.10338042152521287	-0.0755295936092683	-0.008147112144773764	0.07596772306105234
2268	-0.027199023685936276	0.11803014810536056	0.1211235020598458	0.037752241874000225	-0.019894803312332267	0.042673586272416845	-0.023109506466276852	-0.010858467162519996	0.02553342120113199
2269	-0.06431638908276559	-0.017293700835038874	0.06660082576978692	0.03846501728895744	0.02356499491437669	0.045109495013293976	-0.04140472348605086	-0.05037324092688605	0.06520593936471154
2270	-0.08553320891099321	-0.06486630585214337	0.10734788056368609	0.10973505950695046	-0.06521390793715633	0.1276504487788032	0.02439000692360951	-0.07181382414031849	0.07584258550043183
2271	0.022603223998619026	0.06970164888824779	0.07327499978077326	-0.08037804986119898	0.036539959647752494	0.08829382509863738	0.10535916780691514	-0.10211960683395889	0.1467275309575134
2272	-0.15434244940700875	0.05212663468329153	0.16290726727914992	-0.007720955038682171	0.050080468498535945	0.050672146902832164	-0.06626685296300047	0.03958635186444461	0.07719051143473232
2273	-0.23858939191282594	0.09795380916756535	0.2579144173243672	-0.12832389325944457	-0.061851045914495945	0.14245200406445116	9.406998007447745e-05	-0.09088932371034744	0.0908893723913059
2274	-0.05035850578597207	0.02015037853652279	0.0542403619103057	-0.03700878469695395	-0.015586545292303428	0.040157073335771364	0.036181006080707574	-0.1306505251520177	0.13556778718969417
2275	0.02946994363823924	0.1091638606276815	0.11307177386589841	0.011341572762128644	0.11761769986023962	0.11816325398842091	-0.027178455980224378	-0.015370907016543069	0.031223921149980623
2276	-0.022502361967984753	0.05301316430038459	0.05759124832192628	-0.05675486856037936	0.1401522719948437	0.1512077195470608	-0.05557754886701119	0.061207930635441034	0.08267572020090287
2277	-0.11948278573728871	-0.12758176493937373	0.17479485928535898	-0.06580682739405004	0.16483356154895962	0.17748420083090483	0.01773032182756125	0.06929371876613889	0.07152610553182415
2278	-0.14368496309839746	0.03481498386028471	0.14784265866717805	-0.04247070553621543	-0.03349339661226513	0.05408852415596503	0.08003152554611402	0.06408099497154512	0.10252521152273471
2279	-0.05790651925679261	0.025666279968535797	0.06333974186765017	-0.057056963585412505	-0.10532883906571561	0.11979007234540975	-0.18720520159044196	0.007639672691650179	0.18736102076300062
2280	0.04191968467432878	0.08649810093993497	0.09612066078325894	0.07761367882483347	-0.09930633111156108	0.1260382106329799	0.007743765107685336	-0.029473894560912692	0.030474191681335923
2281	-0.04922628385421644	-0.03834333834686693	0.062397424767999886	0.0005371906950746231	0.0932139764433877	0.09321552434134196	-0.03300654802094347	0.1469385241898841	0.15060000698326678
2282	0.03394204871403624	0.0407705847374813	0.053050007075797385	-0.0682594311225713	-0.03195801878499544	0.07537018576227059	-0.13100350294396354	-0.11482969729879366	0.1742061341208215
2283	-0.22899622067002778	-0.055087463947181184	0.23552897436470116	0.012428278359932921	-0.08076791372815971	0.0817185290554806	0.07599398888109515	-0.039712390439656735	0.08574473920009176
2284	-0.11055489833928789	0.005294332031755511	0.11068159512074603	0.03681816322565471	-0.0012122608419997752	0.03683811503945334	-0.04096936663298948	-0.23249204725101946	0.23607422781252207
2285	-0.08368108943165775	0.003540260861518573	0.08375594412002471	-0.029182013475436048	0.13850425376667932	0.1415451102014663	-0.024906620347127248	-0.032551594927164064	0.04098714517282347
2286	-0.12884858855517178	0.013399729153762977	0.12954347345217415	0.1226587042072534	0.06061039020640439	0.13681658203147412	-0.09112753478461953	-0.024080137504803235	0.09425540100266018
2287	-0.07412688731915722	0.031080232304107197	0.08037895410929592	0.12479955336723439	-0.14686303261854156	0.19272695418798064	-0.010355404977840595	0.028999073900863512	0.030792542918096733
2288	-0.07984877159820358	0.0672377708100651	0.10438747122738881	-0.04534637641882413	0.01135426962441015	0.046746265016806336	-0.057627936581645826	-0.004738742561593905	0.05782244162713345
2289	0.11008339625855712	-0.1497574866660733	0.18586462531734657	-0.03577826656973673	0.2060442439568952	0.20912750853606918	0.08323284405997743	0.030003348718023383	0.08847546136985009
2290	-0.13315504613129395	0.026503290869850954	0.13576704584382376	-0.030988210350994003	0.02971268136567625	0.04293148745030455	0.08263910995747321	-0.025667837990058034	0.08653357961882321
2291	-0.13304452614657725	-0.10083531714903514	0.16693893231392665	-0.14149878095726934	0.09526420369484657	0.17057893632569793	0.07463555894475708	-0.15822890624245875	0.17494814497353525
2292	-0.026133356081965015	0.0014334292555527944	0.026172638757631077	0.010772744031541945	0.11259395990483614	0.11310814215175215	0.10475087616756093	-0.05830459463354151	0.11988399314859878
2293	0.002135377701861129	0.013221484635706866	0.013392815010364267	0.048702752753249874	-0.0025483522438200174	0.04876937794254475	0.16245706965871073	-0.09850150630829035	0.1899864369556347
2294	-0.06986028925418562	-0.06850082826790269	0.09784080686537279	0.0445059942005011	-0.05791095324552596	0.07303740155276975	0.08288612317747708	-0.04536698296448998	0.09448953676832281
2295	-0.039625615444185976	-0.026235586032525536	0.04752362963621949	0.0807362079597742	-0.024347889433274372	0.08432766447364032	-0.0002469187187107606	-0.06378316571693132	0.06378364365358233
2296	-0.028997054630453815	-0.006468552571589847	0.029709785418493763	-0.013910036774407736	0.01811969558962485	0.022843215433166274	0.10694197932987894	-0.025540407291104565	0.10994953091117651
2297	-0.0813841452192967	0.054020718934516966	0.09768120170881218	0.026046441627498453	0.00968889521910459	0.02779013875498775	-0.043297975781706945	-0.05939509619234409	0.07350164731821382
2298	-0.057898838392636126	-0.08831598538303899	0.10560297704796844	0.04173483112561181	0.12697506774338174	0.1336580111984303	-0.02816559213736953	0.22473359841363647	0.22649170147356454
2299	-0.07302986167465393	0.024843316742045568	0.07713981516029636	-0.028982188447232285	0.013106790430384103	0.031808099637936446	0.041883174280888336	-0.09835079722094767	0.1068975191566167
2300	0.0597392410563718	-0.07292095212241656	0.0942668668219702	0.07635014916603566	0.009839072398283662	0.07698150832072961	-0.037552384722840455	-0.03455506575398103	0.051031697675407335
2301	0.07100662899500716	-0.025089467320897434	0.07530884896000584	0.00366203372840927	0.06340681065127202	0.06351247222392048	0.05455860803791055	-0.039488750014126044	0.06734985589229199
2302	0.0560342097375979	0.08265238743660602	0.09985614557896745	0.08142536796437878	-0.19777211603276698	0.21387823738803521	-0.0020714445712579064	-0.031468101673582154	0.03153620626439867
2303	0.055489171142254316	0.05162404957443155	0.07578977905046139	-0.010295277575814435	-0.06804125524778948	0.06881573334680019	-0.02916360970207577	0.09945831305327468	0.10364589797120867
2304	-0.16357165071202143	-0.13555056745718416	0.2124373819614151	0.09141649970082352	0.08187140765121564	0.12271879973476842	0.01403004022999063	0.15197953597736835	0.15262575596782924
2305	-0.04833849384036125	0.0719915635553561	0.08671444637371284	0.0923707719776606	-0.12651900857458379	0.15665062734136934	0.08027445005508071	-0.00794012330776425	0.08066618182229868
2306	-0.0714472298251232	-0.17858912311865963	0.19235067337021655	0.03886068153209854	-0.10154513576694839	0.1087270305263009	0.07046621712556676	0.050576320662338324	0.08673783469586493
2307	-0.0741831734738759	0.0865263813117478	0.11397349643474636	-0.03959580284795008	0.1125852348426068	0.11934514111491365	0.17116752874660204	0.01274561345667695	0.1716414098042948
2308	0.03349648392365208	0.08103922893404295	0.08768905896103404	-0.1713368348875165	-0.039744148411379396	0.17588606631060302	0.018138883106068492	0.0017053143068028046	0.018218868714072325
2309	0.02301403491524599	-0.179319343118816	0.18079013418780301	0.13433722953735397	0.07562823891106939	0.15416264709896985	-0.053748930230156894	-0.05102662163208654	0.07411250647542826
2310	-0.11812012625627935	0.05301509377126051	0.12947186719274162	0.05323462114930799	-0.020102994052554373	0.056903912508608635	0.14819212152450695	-0.07236954619870568	0.16491893796329404
2311	-0.12495926329562342	-0.10276748911439344	0.1617899079122734	-0.012801439335249656	0.044360709218585336	0.046170871460586044	-0.060311374147941924	-0.013944588476570057	0.061902450673571294
2312	-0.06220959367154976	-0.0258055412598429	0.06734953232571685	0.026513352991526327	0.06922638243905296	0.07412995286961471	-0.1643956863311824	-0.09820110208415801	0.1914925537321066
2313	-0.11199828408511331	-0.01219749947497124	0.11266052827610772	-0.03506613242743298	-0.04625413416285979	0.058043764269507025	-0.08575232997959588	-0.16118677457435826	0.1825777598575864
2314	0.034477935232446015	-0.06599624537304614	0.07445960261263859	0.06215854899739808	-0.006759018492526656	0.06252495137498514	-0.08694781675635897	0.14671105373727075	0.1705404823711887
2315	-0.10041917583129013	-0.06130823224101251	0.11765504755493277	-0.027527566484476296	-0.11510730334031599	0.1183531081080543	0.0194003382336027	0.04650814273969219	0.050392265921208296
2316	0.014296480450027772	0.008508767320141384	0.01663696109769847	0.022468544234686486	-0.1164339526707406	0.1185820425467462	0.07576076508527355	-0.010955479878907975	0.07654878226126892
2317	0.044201939567000574	-0.11191995153391286	0.12033240217347185	0.06947413336472251	0.04784042532321032	0.08435260222355272	0.01828900448068962	-0.14297120885595124	0.1441362350230736
2318	-0.0607211922916239	0.10226538471293627	0.11893389804341413	0.13394456017536638	0.05906078858317072	0.1463875744338922	-0.07741666155203904	-0.018489146054717343	0.07959389428653198
2319	-0.03935937391360285	-0.025074909670879896	0.046668098417158445	-0.06525061377332132	0.03152502004579534	0.072467023442963	-0.028059566486035848	0.06128680700291788	0.06740483650300748
2320	-0.05029378147709666	-0.01318950782478273	0.051994495592571695	-0.022566804538969098	-0.04616161449668024	0.05138244174852102	0.12348586113996499	-0.05270475792401061	0.13426298599877506
2321	-0.093984665869684	0.09565557562491918	0.1341011057626699	0.0784458978010286	-0.018840093525544353	0.08067656416742525	-0.07785881740036467	-0.0016978970801657467	0.07787732854610617
2322	-0.042197331652679235	0.047001051953528675	0.06316418038211614	0.14469151183576184	0.0701894727881944	0.16081727422016295	0.10355421697995187	0.09689559172531234	0.14181759957822362
2323	-0.12145232441080597	-0.1942806103619314	0.2291192324258098	0.1037766815212255	-0.01241026341943044	0.10451609572547914	-0.21043423285099577	0.0197254137931776	0.21135670868202688
2324	-0.026223485056254086	0.05009141091028766	0.05654043345676497	0.055589570984392475	0.02047307930891881	0.05923974492364133	0.07677979751277625	-0.023020841820831212	0.08015669943456163
2325	-0.07821407173125139	0.028799730019278134	0.08334785819662463	-0.04728360105665873	-0.006566869973418493	0.04773743510216111	0.023189719760086793	-0.02910534072997482	0.03721402909601823
2326	-0.012837544884740062	0.0006868262439207975	0.012855904828406832	-0.01920822929473448	-0.0783539509318056	0.0806740212166401	-0.05379027772707458	-0.08910986894236943	0.10408632340938011
2327	-0.039058731165858944	0.01869694283901454	0.043303119423572914	0.05732946706002445	0.018969600771759007	0.06038636888260751	0.014182473223025698	-0.11245582785582553	0.11334661779453724
2328	0.03384041249627815	0.038088721437133065	0.05095021313629393	-0.10976420778722179	0.07969574166302296	0.13564509777494982	0.03944106784279978	0.10318057946069994	0.11046189302391186
2329	-0.16541173656718436	-0.021638954655186077	0.16682112262162963	-0.0951822272125434	-0.07374316346119018	0.12040643892418731	-0.055032499722394074	-0.1399334142356319	0.15036600827758995
2330	-0.09089197285565813	-0.027303407307778523	0.09490430327550035	-0.04912439954829818	-0.030742259354029865	0.05795078205832321	-0.05417812783291539	-0.03422112339443601	0.06408084598268765
2331	-0.02737245347845413	0.02878816929157507	0.039724172748976425	-0.034233649993678415	0.0770165843407899	0.08428224638327861	-0.05893441108971605	0.019802180448003102	0.0621722700324423
2332	-0.2247701694146904	0.09469356902027512	0.24390264671074452	0.07255074055050022	0.065916063089342	0.09802314689716972	0.09105661619883514	-0.039774094841570885	0.09936440999698153
2333	-0.16371237931970045	-0.004623805922308417	0.1637776624687404	-0.07744408905951052	0.03658226562386639	0.08564957144336749	0.12181481265320414	-0.11104070436392136	0.164829871708289
2334	-0.11063478328882313	-0.11069804369887455	0.15650594925472577	-0.011677225286480592	-0.11781242897340764	0.1183897208840592	0.021230515095565356	0.0004498752008753034	0.02123528099459461
2335	0.008795556696559678	-0.02145445934881079	0.023187402690947743	-0.09060168917163133	0.01720958943774534	0.09222166800361321	-0.09406831983040932	0.09296144704716633	0.1322523324286543
2336	-0.053503267590462	-0.012362226600932684	0.0549128790848685	-0.014551705525223429	-0.0244144228059365	0.028422107146372	0.03301773510954009	0.1255127371856387	0.12978296509016493
2337	-0.029108931920884245	-0.08455239838616338	0.0894228046441575	-0.09902819967656784	-0.15069706805725538	0.1803224629718529	-0.03049495407478159	0.03008118724012688	0.04283479951859948
2338	0.05142762830566805	-0.04004215402965367	0.06517802584061946	-0.025990199493033682	-0.010357833197770526	0.02797811963375176	-0.03692241842171654	0.11066593064902525	0.11666281836353509
2339	-0.09899348612884433	-0.03528299512220867	0.10509329208248973	-0.023964068193751572	-0.017616153234683334	0.02974231697737451	-0.08817488099868497	-0.07735173454835066	0.11729492945891037
2340	-0.12200996320802557	0.02173409671076614	0.12393063415417789	0.017311346481841836	-0.08760844746220227	0.08930242316842153	0.13842963138205272	0.13945268078781156	0.19649379894408442
2341	-0.05625606194559736	-0.034261244937018334	0.06586787844056655	0.01325428214863382	0.02067060917169691	0.024555041820461917	0.08133911860424918	0.07114372166763006	0.10806239562418246
2342	0.014895678051952988	0.042675505276667934	0.04520044220188943	0.12750876180579435	0.028002828943300733	0.13054747322746066	0.15025154781622838	0.04413359934810143	0.1565991769218188
2343	-0.05530551358549515	-0.022493632260847808	0.0597048015258542	0.01110662882953442	0.09950861796119367	0.10012653121178143	-0.12144442684453664	0.03120216290812197	0.125388690804805
2344	-0.13670978791415944	-0.0032882928550942835	0.13674932899811726	-0.0828282170523587	-0.07230352436709445	0.1099468652394222	0.12535948515835274	0.03317227886060811	0.12967420947888292
2345	-0.11241102057149856	-0.04459521019069807	0.12093374350394688	0.08244499682674002	0.038280269374515195	0.0908986057381884	0.09515814121477438	0.03620661738148787	0.10181351080117218
2346	-0.03317876023511695	0.02096148994129961	0.03924556269565494	-0.052905828337118106	-0.005342978430496919	0.053174938557043624	0.1253775563491796	-0.09055864863043699	0.1546622141244029
2347	-0.02976776312012532	0.021300587012326642	0.03660375292569864	0.07653269696876988	-0.07624091656440189	0.10802745513939338	0.008506747424957568	0.1290127647701644	0.12929291637747908
2348	-0.07013502892692307	0.03756494768252753	0.07956159611880198	-0.025415766525797905	0.04459626710924688	0.0513301882733072	-0.0666593756174669	0.24246038332345388	0.25145677528964444
2349	-0.14684311619789425	-0.09314946441596476	0.17389572592703179	-0.0036224758470191688	0.002125790158492731	0.00420015655186587	0.039047169075074405	0.11261371474131149	0.1191911496740212
2350	-0.0860150705643726	-0.11832751664092894	0.14628736636703568	0.042262728887560795	0.002466234415724555	0.04233462607862234	-0.03677547401931915	-0.2441953460492976	0.24694898769074114
2351	-0.032324727338626534	-0.025020090592850684	0.040876557227719226	-0.00580032623866542	-0.13675135924391524	0.13687431475457076	-0.014263931018585571	0.1261562689328647	0.1269600878983795
2352	-0.08221256439524445	-0.028278571291487347	0.08694011351919174	-0.09963555684024264	0.06905367821973618	0.1212256353356834	-0.020054436328106825	0.0797926456675817	0.08227421661170853
2353	-0.0671530395118439	0.03704144862012236	0.07669158774961198	0.022007096411015614	0.00940551489980364	0.02393273914482345	0.01944273958104835	-0.025002566717699497	0.03167251908026071
2354	0.0021352807014032448	0.05095147687166832	0.05099620004547337	0.07973640227880853	0.05740060345035395	0.09824827288473201	-0.08280895059971059	0.10469323364662135	0.1334840644826616
2355	-0.011739270016960299	-0.042608466435393906	0.04419606173073787	0.08858211965669295	-0.051803011123630414	0.10261746383704698	0.15606041350819697	-0.042995867065939	0.16187494324045745
2356	-0.025067906871458222	0.04470278042870408	0.05125171736608472	-0.031289542092516574	0.06546361145657033	0.07255701116567696	0.0028163299065136985	0.01001755009313393	0.010405912934998594
2357	0.07193119786202182	0.06354749306062743	0.09598114971261713	0.014336909487537101	-0.03699709139458093	0.03967784955504527	-0.02330178889460756	0.01802545184446729	0.029459977594799108
2358	-0.20147076448330628	-0.01891508773626046	0.20235673817681066	-0.07648950583109407	0.015521343919773509	0.07804842483587265	0.047539980388192245	-0.07851595417054794	0.09178673539581461
2359	0.11043057282214004	0.03821320935093101	0.11685529847946158	-0.15794331879778206	0.041892364925503744	0.1634045966058158	-0.12164581473696334	3.680281609029926e-05	0.12164582030413902
2360	-0.06717851788889609	-0.11928987223567884	0.1369051747880748	-0.11776737396143999	0.03704417693584165	0.12345616798940261	-0.12199476057248353	-0.1345880887584083	0.1816498699222732
2361	0.016432725383196494	0.07017831052242039	0.07207655465753625	0.049153536835734334	0.0691265188113811	0.0848206683918614	0.22480421308075765	-0.030777242351334576	0.2269012403351103
2362	0.0457986810141816	-0.04753586259666743	0.06600891921133085	0.21102300937418947	-0.1398634141394837	0.2531649365534097	0.058967294023098554	0.09133327180895141	0.10871480259713649
2363	0.06732768246683729	-0.0824479872145628	0.10644570175487585	-0.009274092567497134	0.037693172104659646	0.03881731593325326	0.08152615389808482	-0.10732992687794568	0.13478214634379204
2364	-0.04605898480484497	0.029692073633754933	0.05480008501750034	0.0003944743315941716	-0.20521355317386786	0.20521393231513832	0.0012342464731537313	0.006573111861992013	0.006687986536077397
2365	-0.012757819120402405	0.020430391752897917	0.024086570031571213	0.03808651801266141	0.008768576405165224	0.03908287075563926	0.05698653513395255	-0.14071461246245948	0.15181589951989008
2366	0.07373912916553774	-0.12670779178720032	0.1466026045801382	0.024187683351910114	-0.08466653313104923	0.08805376686072736	-0.14622619274755613	-0.05976371383785442	0.15796772118739447
2367	-0.014070603718326566	-0.0022497026919185855	0.014249317569631577	0.013596742817778893	-0.03506961263013782	0.037613151227738735	-0.0434801983291085	-0.022608358027776783	0.04900679034022477
2368	-0.1394167054999261	-0.03552529169419587	0.14387169326316704	-0.00693282574600529	0.05231682917892129	0.05277418581239225	-0.07834154513854535	0.026689624543513774	0.0827631183134642
2369	-0.04031379902141194	0.006286944023678267	0.040801079111901666	0.01600853596888292	-0.027212073950371153	0.031571667560448664	-0.08689378245993006	0.1519787109267877	0.17506586761891008
2370	0.06298624736760364	-0.1090557930697999	0.1259382124676064	-0.014323006202083438	0.08827018132945165	0.08942468014256016	0.07262045324700056	0.02876400778481218	0.07810952805928692
2371	0.0019827488483419617	0.034310929727598645	0.03436817120196845	0.06426403232078814	0.004450222529490558	0.06441793485272009	-0.07960466467408472	0.06961831673216562	0.1057526012091126
2372	0.027001962338632484	-0.11678912055703917	0.11986994890556832	-0.03334090692105692	-0.0305844520930394	0.045244057998260985	0.04089500133756258	0.03869408033018688	0.056299493665557955
2373	0.08696502517346248	0.01776189629115278	0.0887603546820236	-0.04929446742422602	-0.13435159375183692	0.14310938216027874	0.05603727863082882	-0.19543637339368247	0.2033114670686925
2374	-0.0947173795000308	0.018680177566134805	0.09654186145530436	-0.13598146519097398	0.0474635236594996	0.1440268896895991	0.03514241445448923	0.03779881836716418	0.0516114324897591
2375	-0.04975841743277983	-0.04368833266714797	0.06621608956024326	-0.02857638804424505	-0.06869867702711624	0.07440509511405317	-0.08868869389501585	0.03203611118936872	0.09429738514371126
2376	-0.0033321333455447956	-0.03156388030711224	0.031739276183841994	0.05946820016304415	-0.004274381663184495	0.05962161662714667	-0.10293942925893898	0.18683178553972252	0.21331348336220327
2377	0.10238976720842005	-0.0316523232412697	0.10717058362985746	-0.03560621406623055	-0.09323219237481396	0.09980002091755569	-0.08018103911641294	0.05458024846551306	0.096994858401592
2378	0.02377334827919159	-0.1269655745831622	0.12917209148123393	0.1032184650966299	-0.08912395529347177	0.1363712980947859	-0.06896249702935381	-0.04996701624464325	0.08516177962511161
2379	-0.04232789219835288	-0.07960173578923327	0.09015590273861321	0.04685927351511905	-0.2367445177602948	0.24133743639128863	0.026539107788555356	-0.018656278099829726	0.03244042161795598
2380	-0.05478848881207035	0.01695991282145943	0.057353440604918045	-0.09561586189880093	0.019109794165649906	0.09750680632501547	-0.08908255416033263	0.047963599258657674	0.10117414842524598
2381	0.10615228261981616	-0.0082216594444598	0.10647019671916642	-0.011971234981486611	0.037293802423112775	0.0391680758546567	-0.010539793708876059	0.10917189807976367	0.10967949025120408
2382	-0.03195360847310661	0.059445358960126045	0.06748913835833754	0.08917237279646266	0.07247711787894676	0.11491146455506543	-0.06508387610557392	-0.15676486425708114	0.1697384269824213
2383	-0.014897563966558402	0.013688620784006796	0.020231553353760114	0.09246202639884331	-0.021732482392997625	0.09498171990831894	0.09565276293991051	0.06244244197748773	0.11423007317755969
2384	-0.034129227201833964	0.005095490908991787	0.03450750899439166	0.05043537330702631	-0.009902705317144095	0.05139835068576905	0.03396021302757861	0.005548498107663563	0.03441049113467092
2385	-0.14290995748916302	0.02693665001581366	0.1454264042862534	-0.05224159664987688	0.07306013876944936	0.0898163030721017	-0.008515678428274161	-0.04562975858462855	0.04641757907932356
2386	-0.15344143662915008	0.10184696094118198	0.18416589784151713	-0.050503357787460124	0.05283570633531533	0.0730903619621622	0.025286709604741144	-0.1526752624446948	0.15475514028681225
2387	0.021604140001370568	0.053412693675710214	0.05761644479568376	0.09332967849705283	0.10478142729941939	0.14031955100864155	0.11128976231235536	0.0035103417194099406	0.11134511077962778
2388	-0.09280620004028874	-0.004497641337143793	0.09291512010171257	-0.07568141953060382	0.029048895277965663	0.0810648849936733	-0.07541009504909128	-0.021963670208003817	0.07854352452187854
2389	-0.08628273756486964	-0.047860963619841074	0.09866804264962346	0.01440880800634665	0.04550486516036931	0.04773160903874027	0.07661632888114389	0.0367572375730822	0.08497738737586377
2390	0.057223202322165566	0.04121499275442096	0.0705207098074776	-0.03625574895551904	-0.05677391216015343	0.06736287133350564	-0.01699258317060499	-0.02131593185116179	0.02726016935921899
2391	-0.10492163503565953	-0.059305964908928505	0.12052280685552919	0.011170137938513819	0.05728440329069342	0.05836330047158259	-0.07851920738993548	-0.003505203711593013	0.07859740696870007
2392	-0.04490347284467546	0.0008226464919875987	0.04491100779055493	0.07543070094877906	0.022999967240633367	0.07885929963355207	0.10223153374658034	0.03920107121007491	0.10948977338635585
2393	-0.07160781640232504	0.07571902479887534	0.104216361893907	0.008057303897639426	-0.1241648637641139	0.12442601632962408	-0.09644574891486198	-0.07004272700660873	0.11919633421490326
2394	-0.06614618139677243	-0.041999192594519896	0.0783533629907887	0.0007683871426202713	-0.1332050638799105	0.13320728006401145	-0.0004942015879137684	-0.02999166589088523	0.02999573733249418
2395	-0.1662116104316235	-0.13964530080932383	0.21708779210356421	-0.003100814164756241	0.042801421398577774	0.04291359600666186	-0.09558496971140756	0.05116379236999728	0.10841688099374051
2396	-0.1492283725707055	0.10681998642017612	0.18352007159683625	-0.07300488539868902	0.08335938461923732	0.11080839452033252	-0.08085389291608347	-0.08217320186341891	0.11528133892426685
2397	-0.056503997576559814	0.015103441105104719	0.0584877395301549	0.060958631250252394	0.036064233270721203	0.07082784512682312	0.077557983646886	-0.014339756296125869	0.07887248847350335
2398	0.0023496865949099014	0.03977339220981165	0.03984273779460701	0.04468285865402272	-0.005603143098740846	0.04503279993605039	0.06657207346075927	0.04288593323350656	0.0791899250799842
2399	-0.005352943566104456	0.19549314228640882	0.19556641502526956	0.04310344144590245	0.022714176776429812	0.04872207396151405	-0.12955190548512663	0.116904762834353	0.17450048649841496
2400	-0.16913306780754647	-0.0166516800941174	0.1699507960438813	-0.06408609152505187	-0.023853439483161435	0.0683813841782555	0.11203214855446775	-0.08450346881054535	0.1403283241214871
2401	-0.17424200970364379	-0.08448856973402728	0.1936455430968301	0.035777598671593164	-0.029664276246473845	0.04647586311121825	0.10428349784556407	-0.05352357310352684	0.11721698170774722
2402	-0.09543532264309756	-0.054223459153786666	0.10976376601863887	0.05592126182218837	0.008661083357718055	0.056588001278672875	0.110058374873901	0.03845616819392445	0.11658354408767786
2403	0.002505706216111245	-0.016082256369864465	0.016276287463285497	-0.01716538309828189	0.041881284473672294	0.045262482986193384	-0.051593429642641776	0.016263404210691907	0.054096028493879095
2404	-0.05532182974869736	0.13586790627384732	0.14669898705165899	0.03121155282412531	-0.11747488789643351	0.12155044350380952	-0.13211520979090993	-0.10002963544399102	0.16571166713648705
2405	-0.0015263010957603307	-0.09434187853031514	0.09435422428097037	0.020806779216156864	0.07228303933333267	0.07521808184614931	-0.04850837720828444	-0.0851206627232072	0.09797239346784993
2406	-0.054046933574023126	-0.08226008854169843	0.09842658784923378	-0.057180889868909665	-0.13106321065491738	0.1429937738273091	0.15672347312101056	0.1097812192362509	0.19134827703459967
2407	-0.10585281519828281	-0.018437989879466585	0.10744662840776868	-0.049102059759781026	0.08390029675849228	0.09721250983703783	0.08146526564091568	-0.0013694354795475258	0.08147677496978878
2408	-0.08279782931502393	0.0031376801607392846	0.08285726024960595	0.052684753393596476	0.12892490770211545	0.13927424408749475	0.0465578791445728	0.1431661037140204	0.15054623662879882
2409	0.004672403172857485	-0.12473120157462848	0.12481868448938375	-0.06987524879411924	0.03140095165979946	0.07660659344456668	-0.15295278414143856	0.1297866454650891	0.20059692798669235
2410	-0.05851476771872941	-0.07447813972339025	0.09471521175520697	0.0015115257260716875	-0.04252199119237416	0.042548847751554	-0.058026421562966335	0.050815291355022205	0.07713144258276827
2411	0.12740041864724608	-0.08066133182155161	0.1507883189200013	-0.07949389895129244	0.05094557067350415	0.09441785393519225	0.1607479790793223	-0.10500642803462364	0.19200589237488735
2412	-0.17194858558723672	-0.039471214065045675	0.17642078342763343	-0.03586607594498895	-0.048072408441022216	0.059977761353789946	-0.06311061949723627	-0.012809785807943319	0.06439752251267376
2413	-0.012437045595896848	0.040854286770801086	0.042705419453568996	0.013881785687843963	-0.09820337114699615	0.09917966565036357	0.07887749386955419	0.054103297749827466	0.09564949485777771
2414	-0.17350456113055351	-0.04729890856661673	0.17983609060669428	-0.005145118055174684	-0.07658378123914514	0.07675641855041782	-0.051229444679892364	0.04780995973362391	0.07007316356452656
2415	0.0041099591798358665	0.017376437833275703	0.01785587735827093	0.1528834947104178	0.057401866296097066	0.16330443107627346	0.1148872127593052	0.19183118082034148	0.22360293734772002
2416	-0.03152629175218487	0.004445224244867782	0.03183813892536811	-0.022689267609309834	-0.13059615841491395	0.13255247812613757	0.0693023062077392	-0.010041165090781186	0.0700259569166432
2417	-0.09462336328014237	0.07182921247201397	0.11879821818022156	-0.037769699676600245	0.08277639335429465	0.09098616109280297	-0.15997182218604575	0.06676693189158511	0.17334591742449376
2418	-0.11789929783103978	-0.061537127884216114	0.13299271610614843	0.011930221132249967	-0.02798611111111111	0.03042289584158353	0.031192234972032565	0.12765162575613556	0.1314073555046862
2419	-0.07543652292309481	0.02655049107285194	0.07997248005993186	0.013382153494309114	-0.05995961675809564	0.06143482460236175	-0.048564054119145016	0.1101543407519701	0.1203845760011987
2420	0.0036774805954101013	-0.08167120280456526	0.08175395544604583	-0.0450443004102991	-0.030134659286281222	0.05419489542155725	-0.03101961715465153	-0.005635266706673658	0.031527335429377724
2421	-0.07096253671071048	-0.008786482077383738	0.07150443261585339	-0.1726674077012953	-0.05107133059434693	0.18006197402828394	0.09518812178936194	0.029111894593448224	0.09954034828453455
2422	-0.027853274104351566	-0.08408270125325537	0.08857598731245582	-0.010647834949290507	0.007108309501674998	0.012802517450835027	-0.010198280051791365	-0.035840978990365174	0.037263664487038356
2423	-0.011454963343117821	-0.00029944676927742044	0.0114588766273053	-0.06774870620895765	0.059677362242016384	0.09028441037716589	0.020382091409510805	-0.09190916082647056	0.09414203893081818
2424	-0.15000692885452177	0.07605307250605331	0.16818486418812056	-0.10301950650699974	0.033161117638796304	0.10822512852383152	-0.12834088438667482	-0.07003950601496205	0.14620846421453768
2425	0.019199154232119913	0.02002619293242186	0.027742673385874536	-0.029719825272701752	0.03361940868516882	0.04487240415422743	0.060806108487632474	0.06901413676115478	0.09198007339797629
2426	-0.03600937565002662	-0.007572698023155738	0.03679702284227132	-0.04471755918314457	0.08710173052656263	0.0979100176693885	0.003939137752003698	-0.005621874760354251	0.006864567142243487
2427	-0.09461808636796334	-0.005011546249536134	0.09475071431786998	0.0014555671747053039	0.13969128575349415	0.13969886896916683	-0.13328861423703933	0.08261782779262905	0.15681696386042804
2428	-0.10999661936543621	-0.010717814492344832	0.11051754530081173	-0.013633492321056859	-0.06033970454976504	0.06186074731217892	0.0344834828312718	-0.0311213173114437	0.04645047878519856
2429	0.021721752190237798	0.0821318648310388	0.08495573988164737	-0.11428197764711652	0.00908480690530813	0.11464250577967482	0.012973206152336906	-0.006263929034405438	0.014406279353778324
2430	0.018887213306001828	-0.06635179223632262	0.06898758699533225	0.01893971450735472	-0.07999150143042784	0.08220312090616902	0.09625510212106675	-0.01608884572129639	0.09759044851306231
2431	0.01920921517572204	0.03743783967746504	0.04207832918953372	0.10746517639508672	-0.05591488072578989	0.12114139682291275	0.07241258393676846	-0.042520510296568455	0.08397366318245336
2432	-0.02640883151384177	0.09485544594456817	0.0984630997240559	0.09603659751011918	-0.14786846467561995	0.17631820923218822	0.05386790794637017	-0.06992848675604971	0.08827086023433572
2433	-0.121858745973319	-0.022388184105244048	0.1238982839175757	-0.021795940032397102	0.009655632457761788	0.023838922795613764	0.07298201376465005	0.04410401986198839	0.08527331881151475
2434	-0.10225173727223012	-0.024036568937362928	0.1050389186038669	0.13380845705209748	-0.13275355140311254	0.18848927977156119	0.027240627929250746	0.08854411004895103	0.09263968498619059
2435	-0.02765591374003995	0.0307487195606396	0.041356176315217916	0.027171908657277474	-0.09452946957879993	0.09835717177170505	0.12235349780331192	0.021709226089895235	0.12426451191763174
2436	-0.11950367221591841	-0.024785135210728386	0.12204683773250234	0.04152843444538886	-0.06475830942768096	0.07693015993364523	0.08909542469954522	0.009196930577580897	0.089568846338675
2437	-0.04225079995102105	-0.028738676505582907	0.05109835245674505	0.1343406688478427	0.023735268904596783	0.13642132639898813	0.06777250812232327	0.07171304858849452	0.09867053357029215
2438	0.026149621335014223	-0.023862939033546846	0.03540116601587305	0.05639005890249208	-0.12281028452502747	0.13513772503688498	-0.09245527230458041	-0.023277156851873804	0.09534046049826302
2439	0.001420654462563254	0.005926002149168778	0.0060939117628953125	0.12116547823948856	-0.009595373242862899	0.12154482426114994	0.033815260124273265	-0.2115102700361492	0.2141963261777312
2440	-0.030358290985485294	-0.02904221547271475	0.04201280889351472	-0.11368226463545747	0.020778996056401523	0.11556566951200574	0.02464226864278212	0.0196208659120084	0.031499520361428626
2441	-0.157491189341627	-0.004591966925007596	0.15755811905605047	-0.09723136874152925	0.10603435967164788	0.14386529984095406	0.015540763843666816	-0.15871268464886726	0.15947172667684828
2442	-0.14086323133639186	0.08688059697797233	0.16550132348044444	0.11673848904174698	-0.16560126047417517	0.20261207341712312	0.07825391743093531	-0.18702195928135373	0.20273354149406056
2443	-0.04754228138306575	-0.0536908506136036	0.07171454495929606	-0.020636757665559308	0.05492518090199382	0.05867411067978592	-0.08773756432246999	0.022659786544692206	0.09061647818962384
2444	0.02230822564611037	0.044237318283483214	0.049543892261226054	0.09820990037301977	-0.05178020437019191	0.11102420500006885	0.06605744597486361	-0.05285123722836734	0.0845981054474105
2445	0.017230659453118802	0.020586776992304053	0.02684606138934	0.13003910571209853	0.018304891326307193	0.13132112572191212	-0.08285293389615539	-0.10667018612995582	0.1350671583479867
2446	-0.016667730404948365	0.0012898462872734657	0.01671756382661162	0.041820333055071046	0.07521327786185975	0.08605798872598865	-0.007881443812711355	0.0716869745805336	0.07211892595624948
2447	-0.02949827341440973	0.06847126001752184	0.07455509092488827	-0.03204074622298002	0.01814089632530359	0.036819852498493545	-0.06941901903086047	0.03835513710711487	0.0793102562454097
2448	0.0203954620428853	-0.04899755490293367	0.05307292396701707	-0.006172697783863548	0.02099492542925892	0.021883534717020852	-0.023675029378088464	0.07292730053031216	0.07667397328097597
2449	-0.10862541225105339	0.0780903832579698	0.1337818677702173	0.15758436385854974	-0.022312864781239262	0.15915619896017139	0.14698680448871207	-0.08600278764078095	0.17029856187234269
2450	0.015063094942381467	0.016831617536331462	0.022587611164807554	-0.0783705459771655	-0.04041137717684053	0.08817608452459136	-0.10839350854012388	-0.0936580087530234	0.14325144082074467
2451	-0.01286050904040912	-0.02638260814062343	0.029350207922264105	0.06586116863998918	0.028054445986358978	0.0715873276091979	0.03882590206655833	-0.04568001940551297	0.05995093697491325
2452	-0.013101697644437056	0.01901683296983009	0.02309316819686429	0.10731734154929577	-0.061626297257227576	0.12375302950168283	0.051847508595329765	0.007556130850956412	0.052395221738051355
2453	-0.15534220259255271	0.06188117876291505	0.16721387559468126	0.03910650575432602	-0.06608365596611394	0.07678781399519614	0.04917181011752901	0.013289531271683088	0.05093602410529674
2454	-0.15584736596555546	0.04151615928426097	0.16128233926911495	-0.028954905991270208	0.04746099832400829	0.05559615942558275	0.008470293246180365	-0.0005553660814901688	0.008488480379947783
2455	-0.02032525158995102	-0.06246360778771413	0.06568727540439007	-0.012858332057356418	-0.0612035445560355	0.0625396719652403	0.039988283163501726	-0.11994995520682093	0.12643992464598652
2456	-0.07828648091047966	-0.13433564958161776	0.15548260301995875	0.06868061807742375	0.0801131181961054	0.10552316810350276	0.09475292151967595	0.008149620016254952	0.09510274676855139
2457	-0.0014667537156518565	-0.043756612896105794	0.04378118932374987	0.051579672783889335	0.06911835422037316	0.08624273612673748	-0.16292174177189553	-0.0202629702602701	0.1641769834835468
2458	-0.005866083857593386	-0.002233671040859962	0.006276959944359541	-0.11806199612328093	-0.09975731278302613	0.15456440852377404	-0.10609161783313277	-0.03429519742233249	0.11149704902233178
2459	-0.17389330096422145	0.1449708092828131	0.2263965893390337	-0.060947015082773504	0.03712524176864704	0.0713640121061051	-0.16417729156207475	-0.1674158201806457	0.23448292029786905
2460	-0.05898478485792017	-0.0795999184738063	0.09907245765484846	0.02165340568443943	0.005911664583523864	0.022445885054570784	0.04581580196062603	0.04840852216680876	0.06665187715038279
2461	-0.14479565896537994	0.0518607132283127	0.1538028492316313	-0.058309013004307846	0.022690676572512662	0.06256842495104793	-0.02401036670269499	-0.07995993477282626	0.08348705814719137
2462	0.061516521908439085	-0.0637793239881083	0.08861198923447974	0.010565673195978764	-0.13676870948534017	0.13717621274976796	0.012010122359856597	0.015665064919855993	0.01973923245828039
2463	-0.1342937442827885	-0.037042840649107775	0.13930894370730898	-0.03224502782253152	-0.04441461247894954	0.054885331564372385	0.08990312516876243	-0.026300000415415227	0.09367103040407428
2464	0.04471244280661353	-0.11592292128767799	0.12424703707374223	0.007350314839172024	-0.08591034621384593	0.08622421188284543	0.06804040005979155	-0.18126622185380967	0.19361544159867783
2465	-0.0525888237996439	-0.08164848604951654	0.09711879150199558	-0.10352764679237554	-0.0799289061813115	0.13079221572290822	-0.05630142968523146	0.04055870443492794	0.06938918856739071
2466	-0.08334537624212643	0.038301359699781934	0.09172483794367638	0.012350995655302463	0.061179106579940135	0.062413381382496615	-0.04574446455801179	0.07914368964072017	0.09141268865778884
2467	-0.07732034190604632	0.13215434642657434	0.15311174531009344	0.10784410758540403	0.033812496753956256	0.11302051352576885	0.03713677335718834	0.031477677623798404	0.048682482721929383
2468	-0.14086392471479656	-0.12112249745238292	0.18577756773937584	-0.11349414225091878	0.0683939091805777	0.1325090454960449	-0.011783605452318144	-0.039297265414854524	0.041025948210144075
2469	-0.021510329387542482	0.011243982309613485	0.024271823346000906	0.050336721522724275	-0.14809713336335797	0.1564178584564452	-0.14647581723714126	-0.0497726193856605	0.15470125621919895
2470	-0.1198079211061403	-0.055004986351979	0.131831280367584	-0.08048249842566636	0.048647967855729744	0.09404284836886588	0.1973314829744708	0.0850131359364432	0.21486495166651082
2471	-0.08634247651058864	0.007567627833703607	0.0866734806097632	-0.12787784220910256	0.014493704460621933	0.12869658113970234	0.043762195961399256	0.09741758705373993	0.10679567436341655
2472	-0.08873405623532465	-0.023190384312510356	0.09171437543011283	-0.03652812513487299	-0.17419638415461045	0.1779850672905161	0.09908627143202126	-0.033937361841249784	0.10473697396356317
2473	-0.008808204459521855	-0.11365275277547553	0.11399356420098504	0.12394182875717523	0.05787779361445027	0.13678967764180838	0.0287759028243635	-0.1602874383325833	0.16284997841749596
2474	-0.04814768083677067	0.043350010325573465	0.06478751859105934	0.03730692656474785	0.11605865389443261	0.12190741533432323	0.11246059282880076	0.11541137463084086	0.1611433223363153
2475	0.01948801660744757	-0.006930025180450346	0.020683520983957933	0.022075661143137814	0.00680077346638058	0.023099466111745327	-0.043514271157185494	0.13914799371965103	0.14579319583075578
2476	0.025927795353491368	0.00548480873489757	0.026501579174663108	0.03942202221613304	-0.04313440338933035	0.0584351999343098	-0.16723888175226065	0.07515967008453926	0.18335162823646647
2477	-0.08095718953314104	-0.05874174024152874	0.10002329020637223	-0.03554943097381206	0.15398671398476677	0.1580369264646342	-0.049693600197677296	-0.13118337411520825	0.1402801894240854
2478	-0.08413800520340725	-0.00706592765122832	0.08443418296626655	0.0860023727307714	-0.09526355016926116	0.12834154473970566	0.025195593581613614	-0.03065168787905218	0.03967800279455461
2479	-0.02342006699807957	0.01785674650566424	0.029451026025625795	0.07296468026614138	-0.09343536202825106	0.1185496159575837	-0.06617559730331456	0.04435103432233953	0.0796631905205396
2480	-0.1665719309558192	0.06456076135360984	0.1786457390729148	-0.15188375182068967	0.0685318755508224	0.1666292052241811	0.05319654684680291	-0.06268832853728723	0.08221738946976459
2481	0.042390412249846667	0.04761280892010624	0.06374893429677471	0.046529897595748326	-0.009992235181630773	0.0475907147897134	0.06067095636037588	-0.11376696270130043	0.12893365250376537
2482	0.005684879168445326	-0.0014758226075795434	0.005873321337102756	-0.15140373700007995	-0.1047172955390431	0.18408911853393364	0.08850407888320426	-0.10927253717280083	0.14061813310930274
2483	-0.13279815576326634	-0.03522394492768547	0.13739023426136723	-0.01188934913484812	-0.15134201564046817	0.15180830781274796	0.08827186206339237	0.07441800953321995	0.11545545363916328
2484	0.025015403101317432	0.027885937519463486	0.037461926053805925	-0.19351191513404198	-0.043807171785976415	0.19840849175055666	0.11006736900591649	0.08306728653097367	0.13789488682146073
2485	0.0053793640282870595	0.09402153022705559	0.09417529242633631	0.05003256151667161	0.13049212267939045	0.13975496876065846	0.06296908958922184	-0.047891830110786765	0.07911215857917106
2486	-0.032338429888770025	-0.15498009788157524	0.1583180494670571	-0.008882743925351405	0.029256495413215608	0.03057524592716914	-0.031064991823114924	0.05317058777484201	0.06158039559220431
2487	-0.029807765909240645	0.10483539927689042	0.10899065946238295	-0.10459278610131781	-0.06318498552681828	0.12219653555015485	-0.05526573089719605	0.07025259054297782	0.08938527557489873
2488	-0.06797372708016686	0.01916054595285063	0.07062261744215029	0.06400586281328295	-0.14832394934760632	0.16154486814672908	-0.20781069204836589	0.047616442030748114	0.21319617557847598
2489	0.00398035169271116	-0.07594944476279576	0.07605367420036085	-0.031667685173906675	-0.13065039257260475	0.1344335053610126	-0.07428443174346265	-0.04162434879368772	0.08515141344656432
2490	-0.047448501007179664	0.08051087950315207	0.0934524583207922	-0.03884498210135674	-0.0514483122342491	0.06446597138186558	-0.007021555086277419	-0.061058805623727716	0.06146120711494196
2491	-0.02458712644661264	-0.0493827670039299	0.05516506561100192	0.06465999475816113	0.07473129951484868	0.0988214655290208	-0.025731940739472353	0.05166444072705565	0.057717824022213135
2492	0.054475203237671285	-0.0277622070178331	0.06114153994042523	-0.12769915295556167	0.0029399706147563882	0.12773299140309669	0.14364888840114498	-0.10915457214189689	0.1804154199572896
2493	-0.13205945297491978	0.01147925478052469	0.13255743061160793	-0.013523241737760143	0.08745700418768926	0.08849635952164019	0.06117373416392976	-0.1668892247443677	0.17774768377488137
2494	-0.15415646629318103	-0.12245331753002887	0.19687313446509336	0.07035235859398814	-0.1139141269646037	0.13388757478513438	-0.07531935951752201	0.11039086712898262	0.13363812877924636
2495	-0.0561491134951268	0.02996940350144829	0.06364658743814354	0.045073848281063415	-0.07098369484177304	0.08408529438762928	-0.00010169080583787701	-0.023398300443111995	0.023398521420083942
2496	-0.022561727108975495	0.06274958660467275	0.06668239759634625	0.0756453947565993	-0.07315198654614252	0.10523040854966191	0.09820521405999467	-0.06596636245209662	0.118303951936234
2497	-0.10439422166539801	-0.07513715745191714	0.1286224939389625	-0.024435802606486208	0.042955890665578846	0.04941980364081106	-0.033079340388331296	-0.06357075803522481	0.0716622916023496
2498	-0.16190483490571686	-0.07908309112414923	0.18018687762319963	-0.007147208560386718	-0.04904774548105817	0.0495657535701852	-0.14336536967667318	0.013379848607778487	0.14398836609704352
2499	-0.048199097936605234	-0.14200695489826348	0.14996375655930969	0.010956779509813597	-0.17341492806884823	0.17376072137957554	-0.11081495115661519	-0.05542613097121164	0.12390322592362525
2500	-0.03214433872758212	0.08155621132446542	0.08766227305879308	-0.08781622389507932	-0.07397308489925863	0.11482032254223826	-0.1199291293776835	0.040314003414205164	0.1265235746593088
2501	-0.03704654137400241	0.012802981322198582	0.03919646104576583	0.03187815242992187	0.03739858595125966	0.04914133528404667	-0.15242242787152968	0.11879530264254591	0.1932483387979978
2502	-0.12463294797687861	0.017199929013284657	0.12581418552559706	-0.01341215642078336	0.017343650772354453	0.021924601751661343	0.03795195725508841	-0.10710837917996785	0.11363342796048981
2503	-0.01117587370594683	0.022881399969210313	0.025464850630668376	0.013159407910722065	-0.0945041535946978	0.09541595811608772	-0.019594845684225766	-0.023872800542282455	0.030884762960402053
2504	-0.004769008752220021	0.14590827606889714	0.14598619273710872	0.04192528088079066	0.03373599045258254	0.053813067453453454	0.002026608512657187	0.04327083421409882	0.04331826676643007
2505	0.06160039740390406	-0.12457342356887981	0.13897174827996678	-0.03582213838334088	0.07767178274385782	0.08553438742964302	0.06188912995241734	-0.06523283860522834	0.08991989567811437
2506	-0.062159111728565	-0.02912115366339467	0.0686425288110168	0.07195866568812843	0.012935346836446622	0.07311205622464055	0.06612336645838149	-0.0554734381881369	0.08631107655569159
2507	-0.09138542215758454	0.011011725801874784	0.09204647460959935	0.01409464736372679	-0.034694818036492284	0.03744849106296702	-0.032744677867465974	-0.0011470915608375184	0.03276476381256335
2508	-0.16968835236209776	-0.10821343657939907	0.2012567633240858	0.09049900336571816	-0.02921279294560918	0.09509709186863341	0.046599361679959685	-0.11090991437325774	0.12030174402419552
2509	-0.06002179788136429	-0.04328797861637702	0.07400314394404646	0.05383890939179196	0.062240808484426126	0.08229548228968947	0.07605298805828817	0.04268094499096919	0.08721077948233384
2510	-0.048106771419754626	-0.08008914646249823	0.09342661739313916	0.11732146899542029	-0.08232399394013269	0.143323295613443	0.0062171781930657945	0.01361683810641404	0.014969020833061272
2511	-0.056198127091555035	-0.035068335848667496	0.06624211400456291	0.17189952164847294	0.009751353366858825	0.17217588227001818	0.10606677384493773	-0.10971459011948721	0.1526022666901126
2512	0.04824927330574723	-0.12271492692393444	0.13185956796713413	0.08565510140795195	-0.2433136866193904	0.2579502791111602	0.06802714260235507	0.11756409246071083	0.13582712529812194
2513	-0.06925892709106295	-0.15062978081305536	0.16578941416626777	0.03253854479855683	-0.08987769614891893	0.09558638586454185	-0.02565891884881869	-0.13569835597158827	0.13810294685444677
2514	-0.024208122733117208	0.11289335903647214	0.11545970604847162	-0.03466962507637934	-0.13305363098778542	0.13749636948650856	-0.004822058661306336	-0.03319932505587083	0.033547688950186304
2515	-0.12955199458330982	-0.042845403763984144	0.13645309789159338	0.17587941192010992	0.01526740110606221	0.1765408198516623	-0.07067712098221941	0.03510915599202034	0.07891709741752606
2516	-0.19342678743738367	-0.004542408912676748	0.19348011674866433	-0.04545281718700794	0.015614875016994805	0.04806020091543452	0.0676782490100506	-0.01274909771246135	0.06886860592133619
2517	-0.03646254424817449	-0.060205946055323645	0.07038659725733745	0.07789420980450341	-0.010257194349698615	0.07856664659380268	-0.06324143432467443	0.011582256076454432	0.06429329413914546
2518	-0.08212545530930714	-0.040702498528621255	0.09165851731417775	-0.002949953690294796	-0.0109491443250935	0.011339576192548426	0.07849951891318985	-0.018553999604935333	0.08066241609908663
2519	-0.023468937404860907	0.030849044267135254	0.03876150867947415	-0.07185356015511261	0.05343271255637525	0.08954322351857012	0.26690860917683695	0.030977867733626433	0.2687002678488348
2520	-0.1671083084932943	0.14705006952249375	0.22259584388316928	-0.09945476343738444	-0.14791169645610208	0.17823894052341138	-0.03372280967456458	-0.07416931400366765	0.08147585551635254
2521	-0.11545150942318351	0.04792275145944961	0.12500256451583547	-0.026853557127509666	-0.06432896627739874	0.06970889062895157	0.06931045054933717	-0.09515840888019333	0.11772451459217054
2522	-0.0186137983566569	0.04687131216212023	0.050432067110730276	0.039233608169922427	-0.02432728048059402	0.046163758356664315	-0.0009260089874799843	0.10571850007862384	0.10572255554761663
2523	-0.1723384880517811	0.016048063170815932	0.17308406857798436	0.06714808384641885	0.046934417766275036	0.08192499457006348	-0.020052525459835314	-0.015075882566450217	0.025087566890289324
2524	-0.027400703300977162	-0.0846903133328128	0.08901262670991228	0.07679979659860516	0.18358681624250253	0.1990033362927504	0.03952037047126124	-0.042355565241078724	0.05792972975145848
2525	-0.11262623562216306	-0.06928233011215529	0.1322297629741075	0.009530416679545302	0.10387924459072359	0.10431551322226781	0.06827291890511077	0.082714310507216	0.1072513338775233
2526	0.11567872629781077	-0.13697926158608342	0.17928994902825002	0.1514063963783984	-0.06877891200664114	0.16629622846327566	-0.05589658169724684	-0.0543939267965458	0.07799440440047589
2527	-0.07951224736463641	0.03898852576089816	0.0885567762623694	-0.09194319414050484	0.05884880643549558	0.10916378963576241	0.12829355373695916	-0.03803209216769198	0.1338120919988543
2528	-0.09580590597334421	0.10860431049934793	0.14482288451212413	0.013435881832703429	0.04616964438778001	0.04808491430289168	0.03725147609822868	0.22295590845290983	0.22604647660505395
2529	-0.02052089826114817	-0.058329061447198516	0.061833540047093	0.08677794920671696	0.02797215479155587	0.09117485350800576	-0.0556119696010133	0.003953160227992401	0.05575229716067498
2530	0.09950572971399195	-0.014097853233796896	0.10049945130057028	0.010572049776000202	-0.10482518075424148	0.10535694925644735	-0.02715428971708432	-0.031878877885851475	0.041876226015489765
2531	0.06740544122311165	-0.12946005689672463	0.14595684238221082	-0.042689542686160854	0.12751150820198984	0.13446777226792922	0.10093242347102489	-0.13485378740881768	0.1684425661352762
2532	-0.033699847073761925	0.1556806891778135	0.15928639827579102	-0.024522335318482892	-0.0038145173605146116	0.024817241429413155	-0.08948133937237303	-0.08082157117693477	0.12057792693267755
2533	-0.046864194871885326	-0.11483234688369022	0.12402709644189128	-0.1529524936502517	0.1102856297623112	0.18856666048350082	0.012622333622572143	0.11784432098105417	0.11851838377891104
2534	0.0913585697000874	-0.16406602434050463	0.18778724291214455	-0.005117135642608963	0.016249703299311656	0.017036370931055686	0.019598124444126792	-0.04342692036934346	0.04764434798056091
2535	-0.17855030729579696	0.08713773790642347	0.19867862895357435	0.09982690808042445	0.047751134885096545	0.11065975989361353	-0.031356218821341	0.10839540881034919	0.11283960789516484
2536	0.049593634001298285	-0.10461301778001975	0.11577310578237701	-0.007331798387384865	-0.10892504232048797	0.10917151694518745	0.07968548158969764	-0.032484036132491054	0.08605224331555238
2537	-0.15988173117372365	0.1202912580654431	0.20008037067657053	-0.024396692064222125	-0.06083128075091231	0.06554115730953179	0.04363432876452665	0.032409664064658325	0.05435384964760825
2538	0.09669467568886024	-0.06937679736889427	0.11900840440800167	0.03060093623045307	0.01855989634449791	0.03578948240054279	-0.015350601388440426	0.05868283823054568	0.060657369426799106
2539	-0.16446093526280484	0.094090519490199	0.18947407496924748	0.12331295751431257	0.11645533862705826	0.1696111181074798	-0.05263154229525549	-0.03371814305246371	0.06250593904009182
2540	-0.08181137368584158	0.049545829159017014	0.09564460283475966	0.06993709872302116	0.058214124949655284	0.09099495657149183	0.09904423851380958	0.005275517872474585	0.09918463727615887
2541	-0.08516606935607952	-0.11209188428496315	0.14077588533594138	-0.01399981178352753	0.05233279025038672	0.05417301602610997	0.030638523019658196	-0.06362681595351467	0.07061933730366318
2542	-0.11347848236389756	-0.013932963414539083	0.11433063206824448	0.05482874621386139	-0.04935195626276547	0.07376860442184016	-0.04353647903707075	0.006994368077681687	0.04409474108951535
2543	-0.06733856052229349	0.00668641652068226	0.06766971182961132	0.057329974312072	0.006938216901203833	0.05774828835897204	-0.020019534655014416	0.0539849131668939	0.057577362022242715
2544	-0.04219084890674378	-0.051865933536822166	0.06685912647588013	-0.049015951967341743	-0.0020091215215895892	0.04905711076442708	-0.07074543430099751	0.056819885900570494	0.09073817227711062
2545	-0.061895559220849	-0.018382410608262977	0.06456758684535457	0.0015845905110807728	0.012840512795885559	0.012937916986482329	0.10226364021273798	-0.138238433970526	0.17195265841557608
2546	-0.012692009260045418	0.022731036120949896	0.026034344666017766	-0.14766550395068564	-0.07507013449669547	0.16565212389330208	-0.09512013777128057	0.11019576882534367	0.1455711100343608
2547	0.06613969065667932	0.04241984717632531	0.07857418223961372	-0.015970091678878636	-0.08346855601049076	0.08498260804840142	0.09840278287607046	0.058943940853087115	0.11470612817564411
2548	-0.011614469600096848	-0.04536442585693708	0.04682763113185542	-0.11242310524714359	0.06522361765834256	0.12997336224723888	-0.03826675294695368	-0.09254432764480058	0.10014388129252526
2549	-0.060137766132474714	0.026896721648728257	0.065878559113367	0.08162657218093566	0.12376041784834171	0.14825497735997142	-0.316311874741957	0.0363677708260552	0.31839569227241116
2550	-0.0006509617022086784	0.03320728532790639	0.03321366510920964	0.13237141592508594	0.06649375378048097	0.14813376065512995	-0.11637450248602	0.04046308167288688	0.12320830250975535
2551	-0.12480197358614589	-0.045688956879312494	0.1329022700773645	0.07399244748184677	0.06440929212130626	0.0980991294350853	0.11025796167227114	0.025057014532888076	0.11306932426359227
2552	0.030689697888068496	-0.05992011477199725	0.06732219330020553	-0.1516338158379948	-0.07284002555352997	0.1682215308105054	0.13148045632205757	0.09752933484020163	0.16370425024729401
2553	-0.045016194688578	0.06672225314563779	0.08048799195576027	0.017956642705172915	0.04205837721001444	0.045731259667552364	-0.17418779981027216	0.0022289350278254655	0.17420206013162334
2554	-0.11785006951786466	-0.013582224788911903	0.11863016359923839	-0.048477607449815295	0.1964732565169973	0.20236555771783943	0.04746338414821177	0.011344664437764556	0.04880035087994962
2555	-0.10625734725405034	0.025396131112966656	0.10925011359707977	-0.07143709569930946	0.0577833091186345	0.0918812791304734	0.05960878366432416	-0.004979920204317305	0.05981644167937078
2556	-0.12390475026879093	-0.21397849672563776	0.24726339033535719	0.11733332213168723	0.046991045334111844	0.12639330213286953	-0.008102382813400416	-0.08048046034337156	0.0808872864196586
2557	-0.0004110059690303011	0.03470323235976813	0.03470566613858084	0.0061881823210317415	-0.08618113712893867	0.08640302076475834	0.11930871894788116	0.04349350219191427	0.126989193043749
2558	-0.0642232491934666	0.058328982998013236	0.0867576855070986	-0.0954096291447716	-0.07618967510659513	0.12209776380585916	0.03383878017181897	0.026346241382790504	0.04288574913088206
2559	0.05436811202223897	0.13524341112481372	0.14576238148966322	0.013744637995840298	-0.04371004729490495	0.04582011903257699	0.06017199130909233	0.11995547371292724	0.13420128245212212
2560	0.058249667981182286	0.05525107464078868	0.08028514849509824	0.006856800004836204	0.12846700399188324	0.12864986133283188	0.10840984876829061	0.11307989703894979	0.15665171056934912
2561	-0.20892906216945598	0.03387830049723702	0.21165796054859237	-0.03551917193599346	-0.08445160560340138	0.09161705771313071	0.044730241870609054	0.0011698928743810223	0.044745538181373064
2562	-0.12236431431302656	-0.014541534475831591	0.1232253287364613	-0.0702072920916404	-0.07631302752807113	0.10369542918249125	-0.029234564924412367	0.005729852269351165	0.029790787054864303
2563	0.06835248748473018	-0.049489424896404705	0.08438759222733563	0.029299531355852265	0.07579343640931971	0.08125950738471259	-0.06481633150903378	0.040723583607957047	0.07654780919244673
2564	0.016516722735250868	0.11451150163659651	0.11569652603678904	-0.025803255769894527	-0.015888901833670685	0.030302891113004698	-0.09758596846952002	-0.07671535637979755	0.12413004127371222
2565	-0.1220362133350301	-0.11479397625273322	0.16754251504936307	-0.05322471949207326	0.03701303695727416	0.06482928096015277	0.09220873359887535	0.12435091084817243	0.15480826715869697
2566	-0.16245754693920977	-0.062573630837865	0.17409168226465893	0.0563760568583495	-0.0681530272117411	0.08844826117578672	0.036697567174317866	-0.1048510796963093	0.11108762464827203
2567	0.10998654775546808	-0.01638987594041154	0.11120102841479455	0.060255983671354756	0.041245349507148255	0.07302028775737182	-0.07313481196563329	0.027501771060522654	0.07813480743378037
2568	-0.12939908993713206	0.13560654285793364	0.1874386804862822	-0.04562154532892105	-0.17085598567220625	0.17684200077532472	0.044974550981671926	-0.05765682081951321	0.0731233151807032
2569	-0.1275398180187362	0.00014366602253645017	0.12753989893432713	-0.008951335127949987	-0.03073466804802558	0.032011657573377796	-0.07204295199738761	-0.07470301513007511	0.10378211503925966
2570	-0.1485163167309342	0.06833536447459172	0.16348338867664342	0.003760143284729828	0.0430142660952457	0.04317830201888795	0.07249397701806684	0.019851096750322695	0.0751627750025681
2571	-0.03174439961922017	0.13361072939297863	0.13733001826297306	-0.058838260451107495	-0.07165998824372427	0.09272051988639332	-0.18285459986920008	-0.028285459986920013	0.18502938128847785
2572	-0.04487825139815234	0.012036696525983088	0.046464389717442496	0.13317232583472569	-0.030902527145786736	0.1367107697009509	0.01816762950181869	0.04830778532211302	0.051611092649184544
2573	-0.01772614168064135	0.020277458589165596	0.02693309164796155	0.1239205991368126	0.00590383887485687	0.12406115509653645	0.026008141336652527	-0.04824665231128766	0.054810244252635594
2574	-0.0446039396428684	-0.11052518071033764	0.11918610238915206	-0.06821901030178788	0.06855292316475076	0.09671264984989121	0.06132916283648019	0.03232825172663451	0.06932807565426975
2575	0.0520723737162358	-0.012026533809815096	0.0534431438064973	-0.014053763528424962	0.054077635679792076	0.05587395591891815	-0.08388317245772688	0.024865196859117283	0.0874909403104996
2576	0.0023426892605301385	-0.03538005674480196	0.035457532461196595	0.04440612344061124	0.014945283730999837	0.04685365839315956	0.08580586209960968	-0.01299959211854539	0.0867849950504451
2577	-0.04798086392279514	0.0016757711726335168	0.048010118848018	0.06998219572741747	0.12258573842334751	0.14115513091498993	0.06465165196208421	0.035558736679356204	0.07378522789595665
2578	-0.006354051846578075	-0.027139990459015325	0.027873877681163152	0.0017972861798987796	-0.03544776411080638	0.035493298213435	-0.02791899810485708	-0.06762486667453965	0.07316141775504544
2579	-0.020205347379394795	0.022219685105319725	0.030032823192327147	-0.025995936758257232	0.08281550468680855	0.08679974967976647	0.001489191401266219	-0.0729836587146835	0.07299885019923945
2580	-0.03345662845122196	-0.052810966613073294	0.0625167512106176	0.08208607585287639	0.007674421066784961	0.0824440451920846	-0.011665440895649422	-0.0152571391159172	0.01920580134470678
2581	-0.11345772349683544	0.04558410799050633	0.12227250681316103	0.12175152918766048	0.07450743646823355	0.14274029896494403	0.03058420228862264	0.012134077132532815	0.032903332011965686
2582	-0.01791753320064661	-0.07757478524929319	0.07961711689373228	0.04817189103860151	-0.029019866481072507	0.056237742991821535	-0.19375808449691473	-0.06589766736618327	0.20465751359824952
2583	-0.16772456930163326	-0.03674131893962308	0.171701647239744	0.09442898774786171	-0.026617570803560114	0.09810876007048684	-0.13343266858441882	0.08307732419707597	0.1571818018770157
2584	-0.09146569276064274	0.007174058033992315	0.09174660789838163	0.07876963666242591	-0.020939659153076124	0.08150536783168086	-0.15908945905300095	-0.01662482883140952	0.159955746740935
2585	-0.11781378555871301	-0.030820113867524743	0.12177835393238655	0.04253182782369676	0.10990643819672488	0.11784897765833648	-0.001689652567725971	0.012491831641952994	0.012605585411654668
2586	-0.016109787163706014	0.12766808622349268	0.12868047824914652	-0.14394739307387244	0.11849933903050869	0.18644823765171764	-0.13267744981321072	-0.026700808735990806	0.13533749988858598
2587	-0.04403208600754415	-0.019587925740308144	0.048192441658247535	0.10040931436249925	0.06514269598925011	0.11968960377365723	-0.04479750198593465	-0.09723382865759793	0.10705715118381831
2588	-0.10053734599359834	0.020541776688979094	0.10261443626009155	0.05873893394145184	0.016799255302634427	0.06109400411907321	-0.0018802915333230462	0.04656520251457554	0.046603149909353964
2589	-0.007981642715128584	-0.02395479561296187	0.025249531743989674	0.018491886301516037	-0.04780248869335392	0.05125453915768267	0.16397919456174687	0.023803460706560923	0.16569786054964025
2590	-0.11293185572665831	-0.029077117454811625	0.11661510535667186	0.0004026670550689433	0.15394508258051026	0.15394560919843528	0.07868271650991507	-0.011848246939223178	0.07956978592978915
2591	-0.08419728533350641	0.0005926532636688729	0.08419937111061358	-0.019783136426353914	0.04216031390134529	0.04657106993750197	-0.09883214227362966	0.020893149299128694	0.10101641467618347
2592	-0.05447079818955541	-0.0603209136928272	0.08127533749019306	0.00882246261621526	0.015501173556415027	0.017835981280563636	0.001967782260252908	0.08757240805398267	0.08759451363753906
2593	-0.06831047356155395	-0.038053216281648074	0.07819442478579688	0.06226676553870468	0.10930905051349518	0.12579991500320603	-0.04155728218293957	0.14261395552238018	0.14854544089998822
2594	-0.0054634686846986805	-0.027352920947601153	0.027893220940479448	0.07580272599652119	0.05775186384559025	0.09529601799730807	-0.012939604784526167	-0.011740438075704412	0.017472013569969042
2595	-0.04855415074634814	-0.0618582565863407	0.07863809167700257	0.13225125586134973	-0.0011172558533886364	0.13225597505423384	-0.04137227484681809	-0.021849402224463323	0.04678740753201699
2596	-0.019791666775768157	-0.01628077382108857	0.025627595868057698	0.1920946880338404	-0.07410477507524607	0.2058929014312326	-0.02673153310756785	-0.017740101973631656	0.0320824886864446
2597	0.0054580776250840275	-0.003735448831881933	0.006613939018244044	-0.07644557616704634	-0.007147232397362399	0.07677896226476096	-0.0816359108031611	0.038484709093596456	0.09025239479748125
2598	-0.013582189922811492	-0.015155553152701976	0.02035108533871589	0.091866684045989	-0.006391354407830626	0.09208874550547459	-0.07506164455564199	-0.0881800559258247	0.1158014367202718
2599	-0.14051539508996444	-0.02161441876759958	0.1421680672863986	0.005178487514170451	0.040458533619592264	0.04078859737208546	0.023993971448902203	0.024117531524589127	0.034020082197582714
2600	-0.15565986853933075	-0.11024493818931953	0.19074574980860942	0.00885309645591585	-0.05533459709236911	0.056038334666838316	-0.13023647375166486	-0.06257710736394173	0.14449025386269615
2601	-0.07650021464649057	-0.029631537218058234	0.08203847169995489	0.1919566096006256	0.016531744358193746	0.19266717037651138	0.06408534956888783	-0.045206892583481165	0.07842573025749239
2602	-0.039956299878165305	0.011139945074158794	0.04148016726351459	0.051987371449782944	0.10629446486374206	0.11832666669405931	-0.017311245131736326	0.021844211685383676	0.02787200732216676
2603	-0.08658249426293124	-0.1513811831402984	0.1743926343678169	0.06754393785401398	-0.06739425890594694	0.09541577267050093	0.03416970350012712	0.09477422505256444	0.10074583054201663
2604	-0.023767415859316163	0.022940871238599024	0.033032917367614587	-0.04450212794007984	-0.1494596721365507	0.15594432656034804	0.09899340247465897	0.03807145647148721	0.10606191367013026
2605	-0.03216874414954318	0.09275271515047645	0.09817277763180683	-0.04281218181088152	-0.021210727290884437	0.04777842466654006	0.0187041759500923	0.1022416024784094	0.10393840231274051
2606	-0.0695138092342382	0.06929225028933782	0.0981508309919702	0.0010468473281805485	-0.02304493322091183	0.023068698196578072	-0.024471104185059028	-0.027633679811811994	0.03691145079752026
2607	-0.00020275818662023615	0.11678772513640136	0.11678790114313159	0.07441919122817246	-0.039070277653183966	0.08405178534065882	0.06901248597645739	0.09999602958828283	0.12149867963921031
2608	-0.0020223923843109668	0.13249917037726783	0.1325146038050915	0.03015768788239312	0.044432029997672755	0.0537000132972603	-0.1517172322925467	0.03700620269731975	0.156165225362709
2609	-0.05754735852006641	0.010104378600128557	0.058427706950827676	-0.029503561118359042	-0.03498508291354454	0.04576479154472719	0.004922067035329431	-0.012761703239995854	0.013678004733366535
2610	0.09221785111928248	0.043356742783055346	0.10190161534447906	0.026093601659372065	-0.11505175923722723	0.11797365532668252	-0.025537273914268434	-0.09460148524099822	0.09798772049994417
2611	-0.10092431467796159	0.017223853353672082	0.10238348703558114	-0.009878981127805761	0.06859039886384473	0.06929817518827501	-0.07373705519102378	0.02074324957496084	0.07659918871093349
2612	-0.019319082171999197	0.0306165761185979	0.03620223293105491	-0.005330756738631607	0.047460348421059555	0.04775878599435748	-0.07436942706209781	-0.15788099838683944	0.17451997402351938
2613	-0.03184487789616527	-0.0710956180887033	0.0779017532513642	0.18397224796451978	-0.055986980373336874	0.19230270406950378	0.07189669558531211	0.02866059565227494	0.07739873758163139
2614	-0.004066918760382472	-0.028051999793344093	0.028345273338059872	-0.06509636789339122	0.13404408030458412	0.1490146052493296	-0.1082915058763548	0.07681701110222308	0.13277011500954441
2615	-0.14549814740587944	0.02917117187576377	0.14839362576319903	0.01722695070173922	-0.08830802587224044	0.08997263619530352	-0.00861923526725093	-0.1376039684669093	0.1378736499641407
2616	-0.0065570803430404145	-0.07283836161275428	0.07313290794885324	0.16226909729033728	0.031185244102670186	0.16523855296257006	-0.10767295738143251	-0.09719988022419446	0.14505613557123853
2617	0.0038927560158379827	-0.17108563165567023	0.17112991237191266	0.0011222676345386741	-0.025627059787126785	0.02565162135180745	-0.11528690259388691	0.020008505192695772	0.11701029950281515
2618	-0.12186290880157631	-0.029220370001330168	0.12531719181579173	-0.058631019779622526	-0.0731086854779051	0.09371486740483465	-0.11578406375565671	-0.00042599662710861324	0.11578484742357388
2619	0.08398555473817963	-0.028404895338728014	0.08865896166707492	0.06943487993815729	0.11176015133627103	0.13157330268231668	0.19339153109862287	0.022589013481130925	0.19470631173826985
2620	0.05715989135955132	-0.008544958295223564	0.05779506460332767	0.05293305483197175	-0.15098523889018822	0.15999515822852806	-0.10220108292433579	-0.14531209536324002	0.17765321953109187
2621	0.012975968321110497	0.07516279563305928	0.07627464586117393	-0.1321380936165754	-0.03455607302826309	0.13658183615604785	-0.07856695905386896	0.03012920723021863	0.08414592196472613
2622	-0.08172016757582289	0.032521908134221275	0.08795373953000124	0.09804840636568782	0.03296772417319312	0.1034425484412038	0.08272071671936089	0.0621944173343541	0.10349329699127649
2623	-0.04182104365716453	0.02560509683581604	0.04903693176113263	-0.04404843265326709	0.06695405559898787	0.08014430722366851	-0.16110827754755075	0.014108128785463818	0.1617248168716412
2624	-0.10044336855259929	0.01892195077969542	0.10221012918249593	-0.03571089008669041	-0.03450275833108026	0.04965589595643816	0.12979502657581637	-0.11039848551693872	0.17039534773065432
2625	0.010736969757192634	0.03243102933430132	0.03416217474414037	0.07617085902610493	0.048026486600143525	0.0900474496025763	-0.0005022541109145095	0.09072469095316518	0.09072608118804242
2626	0.044311482438981434	0.008168015106918617	0.04505800646640962	0.01865343674046111	-0.06451972099055733	0.06716208081149475	0.014315335686329773	0.17449795981116242	0.17508417065534612
2627	-0.017465767773143653	0.04409515859998914	0.04742822003684704	-0.002878454928979399	0.06911436307519356	0.06917427763314804	0.03447796114738776	-0.08030777658597986	0.08739604559168816
2628	0.04720033336150657	-0.04189554148640707	0.06311186786870283	0.06528833635024067	0.014804863826538867	0.06694588005474658	0.025813599951923182	0.08217002276971427	0.08612928993352546
2629	-0.08920923584788364	0.028348319951270202	0.09360510138140395	0.05568382360786574	-0.00621887103485804	0.05603001488970088	-0.027184962512114264	0.03349975176339768	0.04314227109221678
2630	-0.01933217882910115	-0.0309250943018062	0.036470461963840725	0.11394426653618267	0.06093994506106748	0.1292167666385232	0.10425522176731743	0.08266665091806939	0.1330523447360567
2631	-0.08010306081251084	-0.07553422325031646	0.11009958779923501	0.10491772137872228	-0.04180915876665967	0.1129412857022575	-0.15261529050168973	-0.026694994997759083	0.15493240349534868
2632	-0.04509259216701062	-0.013805806946825578	0.04715869139186715	0.10374649049639718	-0.0800495737387206	0.13103918706276338	-0.04995332953449809	0.07507844463329082	0.09017820124695476
2633	0.050100053344832904	0.12025715362345667	0.13027585479577847	-0.04452101910544892	0.11809472266427218	0.1262081006248771	0.02072087378640777	-0.03783603020496225	0.043138379572522846
2634	-0.09412340688747575	0.013757527755397451	0.09512352650131223	-0.0032450764549139723	-0.18481219627842987	0.18484068387250444	-0.016268326702336855	-0.1253388667855673	0.1263902289767059
2635	0.07755763118298181	0.010454656213244325	0.07825909526216465	0.10567859526643324	-0.020071940969739646	0.10756787769487375	-0.11406550719129575	-0.003756404109059331	0.11412734336099346
2636	0.06583351372058853	0.04798524130928409	0.08146554432586296	0.02085722322196261	0.06459395446511047	0.06787785142424252	0.09032221253323859	0.05564695496775722	0.10608810335793134
2637	-0.09985245532246331	-0.013818845179949975	0.10080413342731516	-0.005087586747582682	-0.08019187548999682	0.08035309846867966	-0.057778304907728825	-0.16213114142622997	0.17211867864407587
2638	0.013436414492826058	0.024928153482012487	0.028318722966366217	-0.07445125711333372	0.07929832391061598	0.10877138346453397	-0.05729050685519269	-0.05620469890830361	0.0802569022271477
2639	-0.07242310697190904	0.08956243018171338	0.11518044679336359	-0.045062033062578506	0.020505218597006533	0.04950808836386173	-0.053548184545714146	-0.03366973431787744	0.06325392538948324
2640	-0.09600091467836822	-0.07543123316916955	0.12209032130560128	-0.005317881690036508	-0.0084890743968868	0.010017197701208883	-0.03298071373126605	0.01563525655557891	0.0364991606175059
2641	-0.13573122202678461	-0.029743647794360947	0.13895196730165174	0.21278613175102098	-0.03957931258192469	0.21643580999922485	0.0026031152829037226	0.0993860490347079	0.0994201335339349
2642	-0.12433849001441788	-0.12347360795093255	0.17523068212926096	0.048424727203562584	0.058580114700616505	0.07600384229153707	0.08932657987449659	0.1899773740921801	0.2099300848831224
2643	-0.056918907834477346	-0.01926789277674022	0.060091711251433706	0.0052231230790665654	0.07988185826867555	0.08005243466101358	-0.04786122324214009	0.11515126450835664	0.12470168566666405
2644	-0.02951968155407596	-0.018987572005685644	0.03509899556575871	0.18510986536034763	-0.12519550658642006	0.22347164724670637	0.10314502038439138	-0.0379245428072219	0.1098961608848704
2645	-0.15807951804217132	-0.04140202732260927	0.16341132730281355	0.048892782113168796	0.0014958716724256188	0.04891565981182472	0.09213314220306167	0.11842210549963093	0.15004103093212637
2646	-0.10896081261336463	-0.00996520355986465	0.10941555633160352	0.04256228809449216	-0.15148101114813903	0.15734689417430892	-0.0786028934587361	0.0005506189727493063	0.0786048219980083
2647	-0.11231182543471602	0.06977630166435315	0.1322220798748565	0.03509366142960987	-0.03658552310400053	0.050695814159844046	-0.06779898441603922	-0.08325788439463803	0.10737121402739767
2648	0.03606570250008814	-0.144637379848655	0.1490661146817377	-0.014147981551511632	0.09881414576130018	0.0998218452269712	-0.025273647619287264	0.11841516847816203	0.12108224225581306
2649	-0.035744606336836	0.006553642131089556	0.036340433505363805	0.03944795997040441	-0.030289301370684807	0.04973513168124517	-0.06797709722975988	-0.03446093736065933	0.07621313503300801
2650	-0.08761262537541793	-0.045107153182036036	0.09854251566385441	-0.04445723796186804	0.008615493062487368	0.04528435411825953	0.052251873444992845	0.050869592930732996	0.07292443872564278
2651	0.0180694677167186	-0.007052261493878361	0.019396908406846054	0.16269223382896383	0.03340762941193587	0.16608682262956168	0.10006127671583866	0.1858805978732437	0.21110152951534525
2652	-0.10896168914025407	-0.1566497396059988	0.19081873759912726	0.0518021990663075	0.05713462331163664	0.07712219530762829	-0.0009358265570316067	-0.04042328644625821	0.04043411750565465
2653	-0.16106204898935836	-0.1605452553365657	0.22741099937279538	-0.11948103602424506	-0.08053482819615881	0.14408878000042807	0.0010627407174330938	-0.042144777953691676	0.0421581750861973
2654	-0.07778798863647528	-0.010663713257653903	0.07851551411377161	-0.1216376206055605	0.11975141840468455	0.17069303722330356	0.030842805289442606	-0.03719045187391931	0.04831571533889131
2655	-0.07880157011852738	-0.08412169379212169	0.11526554914457603	-0.08630524730531718	0.0694297597006641	0.11076591192476103	0.07866418479496848	0.12010258742768905	0.14357118609345904
2656	0.014290743328077773	0.11422582166787834	0.11511630501614853	-0.027993364952576563	-0.036542328280695514	0.0460322738689092	-0.055924940284557065	0.011108933084086267	0.0570176055275735
2657	-0.08322204143922561	-0.10930206306082377	0.13737848874792763	0.02870760992231888	0.07187136669534719	0.07739263671764311	0.0413990395022326	0.09340040373124185	0.102164161469991
2658	-0.19135121944361316	-0.098512425410381	0.2152207869672297	0.013945636109754925	0.05850885033288624	0.06014787056730922	-0.007843500547772728	-0.08966394311229006	0.0900063508608526
2659	-0.0068057620385923384	0.07614231863525935	0.07644587028793189	0.01791965144326405	-0.02340074703719954	0.029473867573616436	0.04611337496482199	-0.021686208191795522	0.05095816888766874
2660	-0.016146772820167864	-0.001655927814522913	0.016231462331934923	0.0460659815779379	-0.051029458661280856	0.06874649307420914	-0.03597300853465379	0.07071959831939932	0.07934304587984672
2661	0.02844655413373967	-0.07041423262265732	0.07594320639742229	0.03916381857545513	0.05127684912954721	0.0645222437773634	-0.011093458649047736	0.03558538031235517	0.037274443212113664
2662	0.09818189541042537	0.02606630796147976	0.10158315311667782	0.06024596512859424	0.02371697148848948	0.06474620491474088	0.09867260447044367	0.03752373246566689	0.10556663000747708
2663	-0.19378301102557263	-0.06678652471254094	0.20496901045113147	-0.0677626243131064	-0.10299121296629614	0.12328407521682663	0.02498863034537157	-0.015574623922474504	0.02944487318471825
2664	0.03255537560073971	0.03392095618895195	0.04701578191711839	-0.044222393532421835	-0.14000303987300086	0.14682122211525642	-0.005541338002061411	0.053605248041456346	0.053890899458435
2665	-0.0034281372081852793	0.026799685255018874	0.027018054232054174	0.047038976357761934	0.042106077234729984	0.06313150589747668	0.07833230859736455	0.0441298561760939	0.08990770142938527
2666	0.0035891189539206544	0.05452277357928338	0.054640777937756284	-0.018824437075728232	-0.2069156298296066	0.2077701549766011	0.003979005511346574	0.19219644846520267	0.19223763233949961
2667	-0.0972852694662489	-0.06707510944199059	0.11816722879790181	-0.022479675286352627	0.06107772170498753	0.06508320743211538	0.13866742506114557	-0.019452727376144698	0.1400252240685907
2668	-0.11256154477253853	0.01717004739260531	0.11386356699596456	0.012222568232862671	-0.0501190189478165	0.05158785937115992	0.04126305332278003	-0.10191282388140074	0.1099493667148656
2669	-0.07286323018945078	0.047081937351592225	0.0867511333552487	0.09281601477086654	0.02156663901108412	0.09528867989525372	-0.0020854681952516014	0.03489511474304302	0.03495737705440075
2670	-0.07089750734754047	0.02322729318978545	0.07460538651477391	-0.05115584456795246	0.04813438527995563	0.07024129469008755	0.051145100993712986	0.022638604500240564	0.055931455991914014
2671	-0.10437006416104298	0.009799967409101374	0.10482914506090221	0.04244909326212669	0.0342858505720654	0.05456596987341769	0.04563045911383694	0.048151161207867936	0.06633756948069194
2672	0.08164325075978349	0.04530998351426003	0.09337352408840208	-0.038104955326917725	-0.029898130500972512	0.048434345540324775	0.10982124446841246	-0.09983325931447967	0.14841625720231244
2673	0.05836727361968157	-0.04572504193516558	0.07414524994743377	-0.06873199351738392	0.04000669719745439	0.07952749683928516	0.08645442225080474	-0.03796472231361983	0.09442291706503621
2674	-0.006867368467965673	0.0033035626561757746	0.007620647997256423	-0.07076533464671743	-0.08756677848179897	0.11258629259968711	0.043386503954475526	0.019420529838726074	0.047534678968186694
2675	-0.011780678659101993	0.08433787461980614	0.08515668784690468	0.025047699084270313	0.0032352971291681157	0.025255779079849414	0.0884614853526394	0.007789250611305557	0.08880375451455282
2676	-0.06621632069361581	-0.046846984064669084	0.08111252087165786	0.047652650374797954	-0.020223414839151077	0.05176641377861835	-0.0971337521096941	0.054734323349944575	0.11149355116545435
2677	-0.11847693936824319	-0.055207473912985645	0.13070826422961696	0.0042475702460396	-0.11739293008854629	0.11746974881972531	0.04679297447359044	-0.013637165629185887	0.04873966297056161
2678	-0.024677601765332385	0.06446836996800219	0.06903010035643539	-0.027470588175702033	0.008475285760452558	0.0287482813997698	0.23827199842078964	0.024331066645555694	0.23951105618644675
2679	0.05825244302479145	-0.09462956030539058	0.1111220086299205	-0.020921397615670412	-0.011247193823712743	0.023752983962044467	0.11563520175061297	-0.05804917256183736	0.1293878136418532
2680	-0.04474026416300356	0.037149376267243676	0.05815296548260104	0.044082421557632104	-0.16293757624146274	0.1687954787363313	0.027843530164968752	0.06427014044297273	0.07004222386965568
2681	-0.10933221307343305	-0.05834519688567747	0.12392616678959707	0.011011307155291439	0.0005052304595735083	0.011022891775094834	-0.04877192264173416	-0.0620813482610767	0.07894804772813824
2682	-0.08300771778707455	0.011351683645669304	0.08378031948978215	0.06665797609635767	0.08034815761668673	0.10439881325790311	-0.10346945912174983	-0.13779239111429534	0.17231561745803076
2683	-0.11437106649136863	-0.01235289999089341	0.11503623337261212	-0.025050271740460213	0.06620102628145715	0.07078200332703985	-0.07775778224393985	0.060812774093302775	0.09871406278954913
2684	-0.06819454042936308	-0.03823431039538571	0.07818156966819441	-0.06359561846038864	-0.006005231689088192	0.06387852139020558	-0.010266732234966736	0.12056444354027838	0.12100078857991578
2685	-0.15213006087085704	-0.004324587756067644	0.15219151579451	0.009275139131257383	0.016378722830407803	0.01882261319422741	0.023747587276325723	0.14334557548305485	0.14529935275841696
2686	-0.053591772925379116	-0.054574675999988505	0.0764883872610027	0.06542706683585611	0.12121607923681806	0.1377462846696423	0.025999631666184325	-0.06111980057354838	0.06641995836288653
2687	0.04442210730783639	0.09264639199585588	0.10274569366897436	0.059802477948299605	0.06820109111303728	0.09070680899340287	0.028290153120312304	0.017019537443544137	0.03301510894064893
2688	-0.019134357355821772	0.035994256624208965	0.040764079056808115	0.09125931294789835	0.03006104610193989	0.09608292612355955	0.012318581124455169	0.03191377595762784	0.03420872018642977
2689	-0.06021365253842184	0.005710431032782	0.06048382407386254	0.10652675589824344	-0.05289450976735183	0.11893602854363526	0.04808049544051159	-0.008963711368744454	0.048908917012209695
2690	-0.060248795578785826	-0.010034295141830796	0.061078674246316876	0.13210963363357328	0.08070781611851524	0.15481184347916355	-0.0350950104665841	0.1495494818150521	0.15361219766281664
2691	-0.0017800134976721311	0.008121482243351439	0.008314260152350761	-0.07224934917918072	0.05187163080286962	0.08894174800938193	0.08992922329058195	-0.04672967271504349	0.10134558457921307
2692	-0.1787063322006044	0.14859769202093293	0.23241606494074543	-0.0185798391123222	0.016702798221427038	0.024983872595446127	0.07217333380353987	-0.08088841607009213	0.10840630040106308
2693	0.014747696031733148	-0.03493369462921521	0.037919092271462104	0.027474665680598007	-0.11260256596284457	0.1159059753234379	-0.013901353841935598	-0.01923193147665605	0.023730040601766596
2694	-0.09848899891562411	-0.04339958341242949	0.10762716547310085	0.03601118995153598	0.04556763348691401	0.0580793855281143	0.052061259513965744	0.054257926094267994	0.07519506158140664
2695	-0.07378216294219944	0.05403192891489139	0.0914508442317136	0.0533505852666411	-0.024167100563182088	0.058569050683138946	0.0018421527716120632	-0.05962130532760028	0.05964975755022727
2696	0.0021234544586976227	0.06695173583848156	0.06698540132464668	0.0069538489434933974	0.06281368754028722	0.06319743157389988	-0.017328646669635187	-0.016579590074347936	0.02398259373867796
2697	-0.008222509303164942	-0.09559133281061369	0.09594432014324843	0.054190886769521884	-0.04477119310398831	0.07029304333162531	0.05701666422785921	-0.08633077115091627	0.10345966386560666
2698	-0.08666678630208627	0.04827319944420803	0.09920400008322132	0.01653386217639019	-0.05920671213133687	0.0614719721488652	0.02596832782988724	-0.08564737049868881	0.0894976319442038
2699	-0.03865116026454282	0.08049161477982385	0.08929060555097008	0.05572781698244607	0.03738041081710101	0.0671035371532995	-0.035770852337085636	-0.05351558224155732	0.06436980207810546
2700	-0.07782978651888009	-0.0759347151760598	0.1087361790686236	0.039808931806160804	0.10373954437584547	0.11111545400553233	0.04059485005348822	-0.02836019112167314	0.04952012006571694
2701	-0.04404414607771062	-0.017338530897527956	0.04733404121136545	0.030402614333779453	0.04898459286670257	0.05765248734135536	0.07781929920092184	-0.1369582129905257	0.15752268228315822
2702	-0.011701140459027762	-0.10124442851319121	0.10191835454423595	0.12611902220477794	-0.08036559623586176	0.14954810871500457	0.038115611636394035	-0.013229131639889586	0.040346124651098075
2703	-0.013464208851398906	0.03393697534704869	0.03651031656532547	0.0650214222232482	-0.012944851625711285	0.06629747002371654	0.034948792161895476	0.07004860043540717	0.07828297705462339
2704	-0.07678875551758721	0.059444568290411975	0.09710906071615169	0.04935848689562479	-0.03493510814204364	0.06047083602466439	-0.1149181309632372	-0.1479386424575683	0.18732863837724323
2705	-0.03745815193725481	-0.1027719030422247	0.10938545242158529	0.022303061592694372	-0.03171452521719821	0.03877160902206433	-0.07175349176782048	0.08333592614578429	0.10997017853695745
2706	-0.003292706497808162	0.08407125533242545	0.08413571114128995	0.09032566967174223	0.02156169391364362	0.09286351945772003	-0.004657698992780106	0.15340716641411892	0.15347785790502982
2707	-0.007311668967571094	-0.03763610784121898	0.03833975895238788	0.06417651061818941	0.04942482813969087	0.08100270459536865	0.13853323340762874	0.2250317783206642	0.2642551002583169
2708	-0.09528572324045034	0.026694644620106518	0.09895439911822758	0.06491629967292488	0.07169473846867032	0.09671743114514582	0.03921939632335014	-0.07164234317305479	0.08167488220557015
2709	0.0005236842289068025	-0.18525334586567446	0.1852540860537192	-0.033277785823477346	-0.020412143642556387	0.03903929606688093	-0.08623527241210645	0.08772751066221585	0.12301478909049678
2710	-0.02090992719108123	0.018310765596812502	0.027794049576802052	0.020498556190015626	-0.17379636001785584	0.17500104445783002	0.08103952062298123	0.10006199914667327	0.12876260162031303
2711	-0.012831219975311942	-0.011300447372766084	0.017097962360453953	-0.07693466216473377	-0.03909482875799936	0.08629801781048631	0.11908974539410633	-0.0325182683135515	0.12344960604289183
2712	-0.05970995748610267	-0.049999030227111343	0.07787927867310908	0.06391252018907717	-0.034896612852549726	0.07281884251689212	0.015743493773541777	0.02681084089486081	0.031091458403990788
2713	-0.020844577727905614	-0.06794731864191414	0.07107274112682381	0.0640683920136546	0.03921281705235581	0.07511593623457571	0.0032879372872203945	-0.04841119455284211	0.048522719314129784
2714	-0.08510304169644829	-0.13105252336021567	0.1562603327305663	-0.007648972760763128	-0.10507159621778421	0.10534964222078774	-0.08580912272001245	0.04765738162662084	0.09815514029068236
2715	-0.027680808061326955	-0.009964026648420648	0.029419533680506565	0.11525031418746289	-0.1702548025797898	0.20559506978960393	0.07623859725987385	-0.023971868525060017	0.07991854723864798
2716	-0.016739160662694347	-0.011703628414000907	0.020424848047035826	-0.09766198025108742	0.07543002329464636	0.12339996272606683	-0.1421458975921268	-0.05832279541827336	0.1536457115173514
2717	0.09390151215428888	0.08894843641330828	0.12934186609615006	0.012884120110773972	0.05407420721166011	0.055587952261244564	0.04290685542271249	0.035657206144541584	0.05578919781014857
2718	-0.15349179958257378	-0.0497365833533295	0.16134887747598273	-0.043471280435364315	0.05327216802442078	0.06875809849546602	0.017337556809387797	0.16931484008948797	0.170200193744448
2719	0.01615901009344149	0.02962006663602137	0.03374110185993175	0.009836754380061468	-0.0537363438544541	0.05462926310667008	-0.023103433927807764	0.18867208358857593	0.1900813609613293
2720	-0.11222163047620969	0.0008490753197321493	0.11222484250662833	-0.05454050165502349	0.008387494537922108	0.05518166711332028	0.012414074645652801	-0.051176202800179364	0.052660354939488646
2721	-0.042122186648530596	-0.03406922069132936	0.05417555174216644	-0.060780721683006085	0.04565901019894206	0.0760200061868857	-0.026187073409476083	0.10417945471539272	0.1074203034744822
2722	-0.0912215513867131	0.012718429575981535	0.09210390810534556	0.053195480479236806	0.0723985714494526	0.08984048247498651	-0.041092896391189376	-0.03291834254406106	0.05265209786575617
2723	-0.019840755722464114	0.053121796047614	0.0567060914096783	-0.10982748842910195	0.04296027746480843	0.11793075364169368	0.024244295709017614	-0.09890738915816838	0.10183544326270522
2724	-0.1975934592566972	-0.017379269604626484	0.19835628085094342	0.12683051207427304	-0.0013535333614953567	0.12683773431271547	0.03135464264942855	-0.021788645754564778	0.03818191586983656
2725	-0.09942441469695912	0.08320745377555028	0.1296483497837255	-0.07449519416996625	0.05724514561818883	0.09394967084172577	-0.023052259648928156	-0.051538793075857896	0.0564593116025842
2726	-0.052524797679088506	-0.02202411572099975	0.0569553864399248	0.05159744124489491	-0.005326626744165341	0.051871657921181195	-0.015124024792749383	0.04096594863196279	0.04366858222164205
2727	0.008537406217374179	0.019883273604766674	0.02163866618261094	0.008741254229594545	0.062125874577040545	0.06273781808023432	-0.08259567305794643	-0.029622136922858765	0.08774688714576587
2728	-0.07303608715183739	-0.004711740005222627	0.07318791239219494	0.034470114550564195	-0.07936664404237286	0.08652891414826455	0.09926579776004579	0.022231836154148924	0.10172488949968556
2729	-0.041128996872870596	-0.00012099283574022688	0.041129174840189776	0.0425420430300922	0.006634110669425198	0.04305620570310855	0.06623274943964921	-0.014293735211418232	0.06775756758200142
2730	-0.008477824417902301	0.07549407095766414	0.07596860046507115	0.07961685232227797	0.15385824084409905	0.17323741353803518	0.062238218090474355	0.010208412352345191	0.06306986185043506
2731	-0.057860685061525245	0.07902673658639446	0.09794429014130629	0.03765434830971163	-0.06780978578248255	0.07756298727160561	-0.012998386250525037	-0.1054402881204106	0.10623846951096877
2732	-0.07424491700046358	-0.07349684142074887	0.10447053842702464	0.0891907109961106	0.0054816080543757155	0.08935900041324055	-0.05093999716617675	-0.06313947133452834	0.08112629753473173
2733	-0.09005038293387682	0.09601129553699164	0.13163297587318082	-0.1419894056980671	-0.07884336170033394	0.16241079710013115	0.16878024471821212	-0.16225294883280061	0.23412131558676794
2734	0.06909628731448185	-0.0008486836797805688	0.06910149914896023	0.034503831394852504	-0.05371430794451151	0.06384153239766588	-0.03636089421186038	-0.023317515348180638	0.04319515192586711
2735	-0.025770159633105045	0.08655035395068889	0.09030539793669724	0.026436574056822235	-0.054939233107442684	0.06096894112821522	-0.08154904388800614	-0.04706911402114952	0.09415810137095972
2736	-0.14682204819674766	0.016066224591385788	0.14769846786378302	0.031536964792831856	-0.012166809785236382	0.03380253553647181	0.03911090314539698	-0.07621742453522558	0.08566655442838489
2737	-0.14100889012837872	-0.02570103505428147	0.1433319583976253	-0.0032271173804288514	0.04466731857006251	0.044783742974728195	0.02547428896114145	0.13272244343932213	0.13514505684848332
2738	0.08664044852053561	0.09985274080389477	0.13220112392067387	-0.04499208990235121	-0.08627254377829906	0.09729974287612368	0.03209062087419581	0.010366316217087397	0.03372341115610966
2739	0.02775021336830492	0.07467078831782512	0.0796605358379662	0.0884247954621509	0.18329476508448161	0.20350900559901158	-0.051824743204162665	-0.06719136908834258	0.08485566621118053
2740	-0.0954301521743821	-0.10027206433202486	0.1384247117729759	-0.026561346774681426	-0.07554884588097477	0.08008204078588506	-0.14893287450800344	0.03843214124925894	0.1538116724771553
2741	-0.004826034482492184	0.15930347858919616	0.15937656320627785	0.030677955900471583	-0.05173775839198636	0.06014925287697956	-0.07831346493507275	-0.11662509312331522	0.14047921958837475
2742	0.01816280642099398	-0.011761003186712268	0.02163813145917078	0.20045509651799553	-0.01811986022437666	0.20127239019445722	-0.011387768241940646	-0.0917158552107602	0.09242012422937594
2743	0.007793704795263394	-0.09282858052638004	0.09315517804705403	0.038106817274206777	-0.008317312853456086	0.03900393846616069	0.0017060375166263301	0.029432921591013593	0.029482324151784416
2744	-0.09274183382816226	-0.02867578002193224	0.09707393111271795	0.04066217852546283	-0.07137243339864638	0.08214278429467085	-0.07905634031998453	-0.03888449596720995	0.08810169675672075
2745	-0.001430911113796805	-0.0963412109083412	0.0963518366503777	-0.04994243573101857	-0.03455163724598813	0.06072942057294203	-0.1466612332985674	0.05152367979603972	0.1554484060142839
2746	-0.15184059211555287	-0.01655662939460762	0.15274058855102032	-0.16052704351013636	-0.0030513892074625552	0.16055604216036415	0.03164468402339718	0.05553100296075408	0.06391461739514621
2747	-0.07955508385513545	0.012565485937431228	0.0805413111641561	0.005450640330804128	0.00554754863257814	0.007777195885832381	0.07323140809181253	0.08134627234602938	0.10945343830005509
2748	-0.05555508697520674	0.05791286614533756	0.0802512788308733	0.013403429415380376	-0.09351308932648557	0.09446877682851808	0.004635631215955485	-0.01837592606410762	0.018951615643102587
2749	-0.09517646470754856	-0.01401075087548724	0.0962021859123908	-0.007593381940549635	-0.08172052288709607	0.08207254906627097	-0.20000865144013205	-0.10072849562547694	0.22394126569677136
2750	-0.057790443045841286	0.048468288493915324	0.07542486524326067	-0.05221575118737787	-0.046753189444208344	0.07008812592207175	-0.016943938389408875	-0.013390159250612174	0.02159614347287123
2751	-0.18187486116466856	-0.03661641829366449	0.18552419575980938	0.05782213402932695	-0.1046860550601727	0.11959334976396874	-0.005099595909526838	-0.0011612633484552968	0.005230144453543178
2752	-0.025119040274723902	-0.13217240318897486	0.13453813715475674	-0.059038548950504664	0.040632530308030455	0.07166974802114312	-0.020269693168825407	0.01326641666240038	0.024225157836817945
2753	-0.004540679385383295	-0.0525640418900555	0.05275979784931282	0.01166803596671718	-0.04100349093613385	0.04263131867852807	0.10604285436708574	0.00937111650385094	0.1064561167188044
2754	-0.05261790742243976	0.08460860835859035	0.09963564015900017	-0.15816779965575675	-0.07953450460576174	0.17703895128142716	0.11816175317786903	0.1323528753021088	0.17742458542942463
2755	-0.049828729747923205	-0.03855712951974629	0.06300440099781965	0.044235603363574884	-0.05861668222423113	0.0734350327835156	-0.002600548390571599	0.047063858123524975	0.04713565098100367
2756	0.033201586278821055	0.0378019466932122	0.05031234943059661	0.10201525546830921	0.02814178795086081	0.10582567069164082	-0.18528752075724103	0.11619581753462002	0.2187074149655282
2757	-0.13728080049209143	-0.05615012951359961	0.1483201106665695	-0.004628192922397552	-0.046672878643628325	0.04690178856514736	0.07761526712350458	-0.04231294019505068	0.08839974320439459
2758	-0.014156100119938928	-0.026912453883505303	0.030408474881807777	0.07883860995301233	0.05190557714374863	0.09439128857023223	-0.049616140978163706	-0.025831034776316347	0.05593749907870641
2759	-0.012265239673890864	0.07203633459503841	0.07307304295118902	0.09007020740974374	0.034554165425479094	0.09647088996731412	-0.04526769686571669	-0.09851288344532877	0.10841564732195877
2760	-0.030088515651101495	-0.05717746026901169	0.06461099547987935	-0.00036586642141316756	-0.0009113870716369766	0.0009820817851201094	-0.034519708184133774	0.03149447192587397	0.046728064533077075
2761	-0.14116919402882502	0.004533724768435499	0.14124197677398873	-0.039512141275055854	0.039531374859317674	0.05589220792210543	0.034136900498175596	-0.03815731087328351	0.05119871432665806
2762	0.07381839044335005	0.09257461067641544	0.11840275887637401	0.043878066767005494	0.11615440678623949	0.12416573987647715	-0.06910083122829348	0.21493582795941818	0.22577053620222837
2763	0.036546623277773936	0.06533597518691384	0.07486284343138823	-0.07525529713437401	-0.06754554860767466	0.10112250433753438	-0.1254780662804813	0.097256324406936	0.1587562211525458
2764	-0.12439231823324144	-0.04847382447139056	0.13350341004754596	-0.00039389913669891094	-0.007479555248777432	0.007489920109681156	-0.0879953465936498	-0.0952049397698179	0.12964243741426343
2765	0.10418146272021625	0.0788075569749315	0.13063080881201372	-0.12439149544268685	0.04428950629012751	0.1320409198161359	0.08665982006681677	-0.04712435997530685	0.0986439542855788
2766	-0.01702188852469947	-0.05506580414203526	0.05763668514718975	-0.0722205124835894	-0.017822031192548462	0.07438700974780788	-0.06989726332366271	-0.11822099633953721	0.13733838282013633
2767	0.01275831963917838	-0.011702083717638026	0.01731223507667493	-0.1077833495758443	-0.04445607120387846	0.1165915636427995	0.05825734953947091	-0.15695398914917777	0.1674170644982294
2768	0.017677365202997924	-0.11866866749405572	0.11997808918854692	-0.13946737225320038	0.10787932562566821	0.17632100504665268	0.056984055517535326	-0.07485632356413612	0.09407790261673668
2769	-0.11679334728934981	-0.02124547246357196	0.11870996618334566	0.0600626133350971	0.06852974409003976	0.09112542644996359	-0.025496939905310274	0.08724016365789433	0.09088971393722829
2770	-0.08928287454270609	-0.04645696375426208	0.10064631720968939	0.06953754191999867	-0.02103358408670854	0.07264902887037246	-0.04890305688010899	-0.005144414168937329	0.04917289872847378
2771	-0.13099346866296113	-0.02404218003137961	0.13318151242952397	-0.037145491137278434	0.14966551247114512	0.1542062032963659	0.11143350303513118	-0.13460215508835696	0.17474314222054807
2772	-0.10124643700589536	-0.12011137843492921	0.15709100622227712	0.056788189866170395	-0.044347140767241576	0.07205253224214786	-0.11252260370118368	0.11429371223777152	0.16038824458414702
2773	-0.033767186550342894	0.008512904568882592	0.03482373374186864	-0.02697109211654795	0.017211521317086243	0.03199494141278945	0.09342332736025005	0.09708788131335976	0.13473668688585702
2774	-0.12176918711630066	0.01592227025330605	0.12280575565088127	0.12243051356662386	0.02319534851863049	0.12460840599689897	0.035718296599315656	-0.1611693078202359	0.1650798064428555
2775	-0.14583441740267464	-0.11946404642169534	0.18851879398782104	-0.11791911824516689	-0.133710899017561	0.17827933969981505	0.030173126259849737	0.21563702583837274	0.217737788315928
2776	0.03824604935988327	0.0177789079999178	0.042176413566212205	-0.06847210388193996	0.04992798473126342	0.08474215402823114	0.03302742071301297	-0.011135489213620101	0.03485411939758352
2777	-0.172283495491064	0.011702619717803262	0.17268049723949425	-0.12794739324464602	-0.046749199668430164	0.1362204944482982	-0.044150828893171165	-0.06228125077839647	0.07634297538395782
2778	-0.0008864950894568384	0.04283669586684438	0.042845867785962194	0.03145118668456761	0.036428616255639805	0.048127136068627514	0.02700323576484143	0.1348986413504266	0.13757477305074006
2779	-0.07379893963911792	0.10372190771207951	0.12729696630827972	0.06362828910847118	0.10501939699543288	0.12279101318970996	-0.195394653785075	-0.026633200220599475	0.19720141500957813
2780	-0.1371741520434812	0.10483498467428314	0.17264739210455882	-0.02211610210416728	-0.054467947905881595	0.058786727425157656	-0.019743484918169928	-0.005957195122182034	0.020622642178871085
2781	-0.07938128569989786	0.04624427182999295	0.09186904373321346	0.07807099105939302	-0.09923900297634819	0.12626741209328507	0.12013888487357544	0.02654036739154317	0.12303553454162867
2782	-0.06949288137011644	-0.06994175281534701	0.09859568625454249	-0.004737454816191938	0.0643442758365475	0.06451844163543607	0.058010279100815465	0.09859265623872412	0.11439276351920925
2783	-0.06922168384742285	0.03460271939349142	0.07738856313498313	0.01600028893003953	0.07184748871640641	0.07360754635700671	0.1190586217468774	-0.14523245635472534	0.18779622411298164
2784	0.05336272105897935	0.017745548183376956	0.0562359713986252	-0.026373755899046225	0.06652093879429359	0.07155843974191045	-0.020407621073563243	-0.0593228204446397	0.06273490275268707
2785	-0.03785846566296113	0.032712979273075496	0.05003401278404795	-0.06990266841887151	-0.09629643582919103	0.11899322083834946	-0.034153190989190826	-0.1456867283601792	0.14963643698991497
2786	-0.07800913784947557	0.10166593542910306	0.1281459637081599	-0.051979867946099934	0.015503269995673448	0.05424258522833085	0.02491886538292145	-0.003610573173692317	0.02517908041638431
2787	0.0011324469485023295	-0.024852968762329383	0.024878755844947156	-0.0807156686340529	-0.021457505580157802	0.08351912181509535	-0.06770991282151569	0.21532529822864022	0.22572021697568453
2788	-0.28589054020272725	0.05127322352789386	0.2904519657849617	-0.045093899274560686	0.007083907278353564	0.045646922066143035	0.1164818854614773	-0.05912595567697609	0.13062889525436727
2789	0.018306099537165207	0.03806187337088955	0.04223528719881317	0.14484612924196813	0.07082223369233238	0.16123334004340506	0.021730111883295624	0.02837118629574076	0.03573684337330557
2790	0.024384405726996912	-0.003793663809689699	0.024677745597192408	-0.009560710662356154	-0.08581195132847556	0.08634291041637379	-0.12561081010333056	-0.044959098796996895	0.13341437770890024
2791	0.019418575755845005	0.11616646075257343	0.11777829888466157	-0.15624569675076985	0.038198520709099806	0.1608472714642591	0.04393609047729104	-0.05435553721971544	0.06989209163326403
2792	-0.13657412676156142	-0.006489567519631359	0.13672822161966017	0.08609515904985078	-0.09779571642632964	0.13029343254039394	0.16621663335921738	-0.0009003158422049356	0.1662190716310503
2793	0.031449358321989564	0.002826627834019496	0.03157612965163635	0.021482916280861977	-0.07979548996716106	0.08263677093782056	0.1176155472052607	0.1448346641615782	0.18657571355133565
2794	0.117848912790307	-0.007843051957795943	0.11810960888035348	-0.009380472114208147	0.05367871354666776	0.05449217875173142	-0.1184629220678322	0.05237810591542399	0.12952578849069654
2795	-0.02727026769235172	-0.09421926640945055	0.09808637857902361	0.0265823931751506	0.014473656825532642	0.030267315190178015	0.06430516433953135	-0.16985250915877514	0.18161781032780328
2796	-0.08298566223853095	0.06136203551097309	0.10320813698162302	-0.028153501395627323	0.10376070934850179	0.10751234554848971	0.07269274078007205	0.029218280106377625	0.07834502188712116
2797	-0.13012126208853467	0.0141788797104975	0.13089149505356673	-0.04175005474360342	0.051667091514460736	0.06642706840330637	0.0157638703828975	-0.09091008479729962	0.09226669565613044
2798	-0.09776353444875048	0.14254688706182697	0.17285058194559044	0.01841592620441007	-0.0709738136712733	0.07332413357831716	0.03773919490687651	-0.0022118510024121156	0.03780395636803224
2799	-0.14557172792826156	0.09629806783276472	0.17454067102066373	-0.08886530160024249	-0.05825478452645992	0.10625752560984249	-0.1306499098904567	0.026641883081829434	0.13333862489365308
2800	-0.0014947844349912137	-0.12468556329392849	0.12469452303301594	-0.1569891856142396	-0.06836427256318962	0.17122873054168292	0.017990223215943173	-0.02939736645614267	0.03446524750986424
2801	-0.08477433815748239	-0.07012846959664394	0.11002131910682851	-0.0765849406866565	-0.05275508914312469	0.0929965191309746	0.029632218601726403	0.16052043674612704	0.16323259169794455
2802	-0.0953648937852318	0.03878493761697966	0.10295015469935706	0.06376061379432112	0.02653417481260333	0.06906140966136128	-0.09889064781498375	0.041703245730622174	0.10732437248703487
2803	-0.07295111017573398	-0.1270988950857624	0.1465468990046999	-0.008071753494020542	0.008155096261380867	0.01147426683935061	0.0036109811042944785	-0.10556957055214725	0.10563130885821857
2804	-0.07823427893711056	0.02867756476966317	0.08332469695071112	-0.004449212566115069	0.01075468291528351	0.01163867247871368	0.07182143164350083	-0.059756619592881755	0.09343003600818338
2805	-0.039298957564260405	0.076181373670809	0.08572053289620271	0.015428309152278389	-0.0374171169723161	0.040473119052258165	-0.0863910556422257	-0.10932509547077918	0.13933912226892028
2806	-0.11426922439444046	0.05202691770388553	0.12555578763829991	-0.011481997878425208	0.02720962453391722	0.029533031381097863	0.06351364713619921	0.008345787927925884	0.06405962494956975
2807	-0.035210176103107525	-0.05422947592357432	0.06465750196347962	-0.053884573445380744	0.04092504614056786	0.06766392433932754	0.05236542736098181	0.08953017839162566	0.10371977065889887
2808	0.04954995917465884	0.06000810650729166	0.07782140644321983	0.0505225408138258	-0.02863778323735467	0.05807451901681499	-0.02065961823155798	0.08114591932105797	0.0837345809563371
2809	0.14316273995984394	-0.058180043094913834	0.154533127604847	-0.026705663841138375	0.03346504001275581	0.04281473326147476	0.005123123982882285	-0.0007235683335677309	0.005173968542359495
2810	-0.09115908488135936	0.20959288701256704	0.2285588699715449	-0.03828975959748389	-0.010539285313244301	0.039713753599314644	-0.1381699167870105	0.012061183540579137	0.1386953425798031
2811	-0.1533952167071271	0.03397732304821249	0.15711317891936716	0.05806833334233072	-0.032550607593433346	0.06656931268878864	0.005421426521711511	0.009567539741823273	0.010996803273755728
2812	-0.17014175036775442	-0.022190576098359054	0.17158274064071924	0.1277066858682484	0.014320446693175675	0.12850709244607303	0.07916023043540787	-0.024519587855614113	0.08287069609455477
2813	-0.03787646874031144	0.06308623002454047	0.07358328140919662	0.07340634876915915	-0.053335715838461605	0.0907369308695228	-0.1389099576913568	0.08214020160744856	0.16137840334421094
2814	-0.061738036291504005	-0.001923153873359965	0.0617679823691181	0.03312439559072747	-0.050002021175702356	0.05997856037707467	-0.032462308689245156	-0.01336047290940343	0.03510418382185725
2815	0.03637175319538523	0.08963659414863208	0.09673480987252002	0.06235852542944605	0.06594076344173913	0.09075665252208386	0.024464775876211993	0.025552531611273365	0.03537593999342503
2816	-0.044398175245870114	0.10430107977502087	0.1133574576611449	0.04415782636485129	0.008763696242249172	0.04501906264122752	-0.030582591988493724	-0.014899482520724082	0.03401895812807975
2817	-0.0306220945042747	-0.15952857463867884	0.1624410009759767	0.07434033324068585	0.0857941283826095	0.1135214411962247	-0.06708717057092517	0.10324419939843892	0.12312616766811604
2818	-0.041751130735983855	0.08598352387939279	0.09558411633975242	0.10945414247125036	0.04081832826523612	0.11681757242164102	-0.041994462626243685	0.002187168859422913	0.042051380463506864
2819	-0.10046540055877347	-0.05285725200024338	0.1135217415231639	-0.09610037587697992	-0.055550854881224465	0.11100080955439778	0.2071820228527162	-0.06421395371356638	0.21690510008958175
2820	-0.12179850332210851	0.06313911972962048	0.13719119451239217	-0.03572098400961525	-0.02832739615846887	0.04558980227785624	0.04530015959309636	-0.1917293639545242	0.19700825734361088
2821	-0.13449466750972353	-0.06605568375101202	0.14984047832399894	-0.037917926108665165	0.0339899224285502	0.050922332498433844	0.10688524862245237	0.053355054603996546	0.11946220416884543
2822	-0.07742689084252398	0.005253091483189294	0.07760488641619728	0.0169712257629318	-0.05096854298241774	0.053719781064771335	-0.005045566617857502	0.003986761645865018	0.00643055292460752
2823	-0.08591698373375602	0.029736758530814828	0.09091756102000584	0.036389485816489764	-0.00028699794702277464	0.036390617551919954	-0.1304052845164806	-0.0876318282735457	0.1571142118218096
2824	0.006788052138074737	0.032328182215140416	0.0330331502761172	-0.016650417597638696	-0.05420225659375541	0.05670203722998899	0.0110788262251765	-0.001088662730688246	0.011132186535844977
2825	-0.01414562674626994	0.01585340753129557	0.02124686533110535	0.16145981923886	-0.01347095338981064	0.16202080055929793	0.107561254045427	0.08171991606200771	0.135083559521529
2826	-0.09631688319914156	0.08398268236977312	0.12778901724021233	-0.04922382038684504	0.096864797305193	0.1086543761219607	-0.0007555233521033454	-0.14758094567737662	0.1475828795713255
2827	-0.036373479460967965	0.003413364338319733	0.03653328707088334	-0.09483879102676089	0.030283858358594002	0.0995565586011339	0.04874111232188112	-0.0064356496616106585	0.04916414971237904
2828	0.073405366793344	-0.03499049920003869	0.08131840448713488	-0.015719205070736646	-0.13886728077638158	0.1397541236539454	-0.06939767388989805	-0.13056379020440687	0.14786122025016907
2829	-0.004567541682687266	-0.003149002528341897	0.005547851290958444	0.011060473304862333	-0.025863463781169518	0.02812921663479877	-0.11878663712004014	0.050413806079357776	0.1290419195521176
2830	-0.08866776402019158	0.01597584173577059	0.09009550430241661	-0.13682857599015924	0.1521081500419498	0.2045945955216782	-0.15498949092986408	0.08661543270422627	0.17754992391223032
2831	-0.15365345393692403	0.052446266281671504	0.16235761378399977	-0.051544397772785	-0.0027298910556649513	0.051616637307508546	-0.04486976806100522	-0.02291752505435575	0.05038361877103934
2832	0.0486247181372184	-0.13343361740534326	0.1420172294751572	-0.00030028265616126114	0.035307526197200914	0.03530880309270792	-0.00048301953193735685	0.05243557540031673	0.05243780006284143
2833	-0.014247435722360046	0.06899409950611103	0.07044980618370737	0.007626042836781313	0.06026706416130773	0.06074763824192351	0.10892386582152268	0.020335181661867794	0.11080581283816404
2834	-0.04975014975094577	0.1786561618782848	0.18545377207628166	-0.07708069353689455	-0.07948100727451489	0.11071885039820521	-0.20950628017113182	0.008965750760712897	0.20969803556029804
2835	-0.10385505032462869	0.043334636148625025	0.11253338246078305	0.06866900293409176	-0.09624171112828708	0.11822816468533613	-0.06325540832454445	-0.1297151602877059	0.1443165600018587
2836	-0.04721184130683952	0.0734192808915173	0.08728888111443356	0.14306638819897552	-0.04323016501972716	0.14945513908839936	0.007018169594448059	-0.021941977878985035	0.023037037520009032
2837	-0.10513266046786993	-0.047407362726929886	0.11532707547568836	-0.042104683008916524	-0.010856077521218385	0.04348170592821821	-0.04791183029998277	0.06433438557773338	0.08021506498382219
2838	-0.11904467981481742	0.06564463601428203	0.13594430488130047	0.09428026151938282	-0.05749456241090275	0.11042822292776609	0.08306413461808579	-0.07486571902126583	0.11182363947047423
2839	-0.07292664626645563	-0.011679799792548202	0.07385603197347361	0.07098312583599137	-0.015719096614878074	0.07270277953308289	-0.02425551242529891	0.08928034620091596	0.09251653960654409
2840	-0.051754157128428215	-0.0692222803469573	0.08643041638512908	-0.0747075355549219	0.05991117587539065	0.09576306628059646	-0.053456387409625036	0.04373595459496144	0.06906822047237388
2841	0.04122399469454925	-0.04918987014115749	0.06417991167865661	0.0589082480429654	0.012988312249984403	0.06032311283906552	0.018874399238796646	0.056116781134166516	0.05920587869025706
2842	0.11449841922101926	0.04202762642968471	0.1219680670807954	-0.015801428624977746	0.011784785542259	0.01971208555346955	-0.03799575394333661	0.09219390712137757	0.09971656747014397
2843	0.0312095407513447	0.039964458788257946	0.05070693641059587	0.04027248778854963	-0.08521933206341345	0.0942560758254512	-0.18445423449083626	-0.07004270522178765	0.1973052081836327
2844	-0.0012988999960397252	-0.011611158149819707	0.01168358398693811	-0.015385392999881597	-0.17481988110477392	0.17549558725862052	-0.04514801836496317	-0.10881934566145092	0.11781338443686858
2845	-0.09769197084688296	0.01814980985702374	0.0993636591807807	0.07058396015340851	-0.01931167511160017	0.07317811302947048	0.0837440270960056	-0.08595927338182673	0.12000857783753686
2846	0.021372769657564537	-0.0018019494137215418	0.0214485967961758	0.0636883918091783	0.06750702453819118	0.0928084565825731	0.06281167074221217	0.035568251102784026	0.07218314531757929
2847	-0.06587551763471192	0.002608493086689098	0.06592714205715688	0.08758151374497436	0.00498689753374955	0.08772337600020447	-0.10771309159527773	-0.015475262010935215	0.10881908764237912
2848	0.021566808567877186	0.0440108804766685	0.04901106846555236	-0.11105908645165635	-0.05472146581874656	0.12380855990127956	0.1514872143139136	0.045652334888630235	0.15821666088428624
2849	-0.057307125209402045	0.10604166923141754	0.12053606187839161	-0.09897359098920501	0.08432440007651523	0.1300245213856319	-0.034569210232492986	-0.13356460404504011	0.1379656977288436
2850	-0.12946530697060304	0.10118233241019643	0.16431412021174552	0.09664939393939395	-0.157750101010101	0.18500324245144795	-0.04408748411242812	-0.05253671219378905	0.06858434503220559
2851	0.0024131589822707043	-0.013709501264165189	0.013920264407900472	0.06379217934490261	0.016904468599619096	0.06599396339217495	-0.08369924563604196	0.1542406319214862	0.17548713985811576
2852	-0.13002818827568563	-0.030494358758568253	0.13355611428292385	-0.07011555669395321	0.11363459814445848	0.13352532788184993	-0.0027600374406920075	0.08573044853518673	0.08577486585660349
2853	-0.12155911913369695	0.11299745042961089	0.16596699445417665	-0.0683214690855369	0.023773336440461847	0.07233944058062217	0.04000699067983804	0.04253658939694778	0.058394526633762336
2854	0.02308868516059996	-0.003064892380589448	0.02329122040061242	-0.05934082619837809	-0.05589549240229268	0.08152079320517482	-0.15710375131686702	0.1636465120565326	0.22685186705447424
2855	-0.10836800809539272	-0.05423856488019272	0.12118352651588406	-0.000523988196621942	-0.039997259855955605	0.04000069198920235	-0.10436409062833278	-0.036816787742391895	0.11066769751082381
2856	-0.0917904645231662	0.05918630380236216	0.10921770888992381	0.024074820973792304	-0.04483246709459073	0.05088759289559402	-0.08182014835161219	0.034479485925025616	0.08878835298581603
2857	-0.08310305874793927	0.043443364237793734	0.09377336652568821	-0.03963279155442794	0.08604973983185882	0.09473814380452746	-0.016052522074826745	-0.05272366216637219	0.055113229057972515
2858	-0.05759161255870848	0.053199910967148635	0.07840296144932875	-0.11606922190915175	0.01650166477495641	0.11723638178884978	-0.04295989148903709	-0.06913870468172974	0.08139848132377704
2859	7.045914597579535e-05	-0.006257171277638713	0.006257567969184075	0.04607160369360493	-0.0782488600691978	0.09080460764206567	-0.06542844038847807	0.109652922689626	0.1276896404022101
2860	-0.061021630134194677	-0.049758331358535045	0.07873709979304691	0.09741837816366168	-0.06578614928764928	0.11755066074733513	0.22508549328009536	0.01715810278930129	0.22573852080775242
2861	-0.029402093289649038	-0.021412099565670216	0.03637253218602465	0.05826447724790559	0.06895947756912753	0.09027823024172943	0.09498299832910732	-0.13034021356800893	0.16127721861608782
2862	-0.1954758693755756	-0.03492524256981856	0.19857136771623887	0.1608896439064082	0.039075282976287345	0.16556676978188517	-0.06749892800303457	0.05600679068846944	0.08770898405967813
2863	-0.036082376485478566	0.08794271289426919	0.09505713357788398	-0.0511486388836786	-0.023164755599697842	0.056149703130530366	0.05351505224253238	0.08767343664143509	0.10271558941582677
2864	-0.10987216832458985	-0.08325055430035173	0.13784973037210776	0.02402751334297119	0.0003331260285680514	0.024029822521141685	0.04195508862653895	0.0956785450176445	0.10447302732454039
2865	-0.146419123063855	0.012630918965281887	0.1469629195161005	0.09097304845800182	-0.034197092597401085	0.09718815096428766	0.06648813009368061	-0.02055496836445757	0.06959294625045019
2866	-0.06585881213711609	-0.011566276153175308	0.06686674719293187	-0.008654647613999693	0.03361279002171423	0.03470911376521103	-0.16869407805202605	-0.053057275307719226	0.17684107676923413
2867	-0.1645443190672927	0.015062631629399944	0.16523230861100385	0.09311027356869984	0.01465945696484886	0.09425721575848918	0.004254214855932046	0.15938415304038106	0.15944091878950034
2868	-0.0974838982222782	0.02970505150284069	0.10190927581627646	-0.043836736908708554	0.018769143191791283	0.04768584946246943	-0.0013482860195512597	-0.019589902842821055	0.01963624629560563
2869	-0.08959982035313982	0.008150893422331424	0.08996979977135179	0.009497047383409863	-0.06997304994253296	0.07061459925017591	-0.09222192224126183	0.15231845488990392	0.1780612103798046
2870	-0.08607467128093477	0.004384903166921782	0.0861862890018143	0.05917027201359282	-0.002970442972588875	0.05924478560697107	0.023652177645203172	0.09504919686255996	0.09794781943248113
2871	-0.06098774324175176	0.02630288712212611	0.0664179696820156	-0.0713320383789863	0.002669308758038535	0.07138196486891431	-0.026577212482811273	0.05272217402791387	0.059042153226200475
2872	-0.05576900494007029	-0.0661441477483072	0.08651722483618783	-0.12326171026643958	0.07113020470101672	0.14231287797882605	0.030407176272755184	0.11106223682341568	0.11514954110678371
2873	0.023959430692151052	0.09303336275715993	0.0960690423861782	-0.10261041879332695	-0.05273243679445327	0.11536727410848777	0.05427280256382557	0.050722831370854496	0.07428554853003463
2874	0.008680778617176728	-0.0488424494144825	0.04960787016398421	0.022932416495297467	0.06528761848553685	0.06919804082361583	-0.06075122311570025	-0.06717289521958306	0.09056991201406059
2875	-0.0731415748010402	0.13708201219687213	0.15537428369044717	0.1286710451633828	0.08750085958532579	0.15560410756663268	-0.10706214631450763	-0.07483337256065738	0.13062288016374154
2876	-0.1023600271147887	-0.02313487443957276	0.10494187708572339	0.02288115215537342	0.04429320438006038	0.04985413802495386	0.10364808776634554	0.015774809279004064	0.1048416458541596
2877	0.04126565526129445	-0.018687647236053324	0.04529991681408664	0.07363663764581162	-0.017161337707825932	0.07560995910396069	0.007388932391531582	-0.04708048525065442	0.04765677720244743
2878	-0.13387459361827303	-0.03603523729103746	0.1386396232794908	0.09957007570696491	-0.014470554862368727	0.10061608685650394	0.1789373963524129	-0.0072002577428913654	0.17908220326136423
2879	0.029068353850865265	-0.0027924709817584896	0.029202176113828863	-0.03936294423194544	0.03855597801776471	0.05509995299012153	0.06916293234513826	0.010725634873824188	0.06998964533432618
2880	-0.18531390134529147	0.11997603413562734	0.22076116234230522	-0.03712390123266292	0.0956437152749903	0.10259582990714547	0.13100407895073685	-0.08727407903607055	0.1574129396629298
2881	-0.0137183119422093	-0.14691391118896238	0.14755300533497137	0.04382577369170721	0.017393335291070868	0.0471511034041023	-0.07154569882369259	0.03785627317471568	0.08094371154604431
2882	-0.10503055949545918	0.003723643606207831	0.10509654585016219	-0.09956661958159406	0.024182760317205416	0.10246129821286315	-0.08149557764927397	-0.037847845164317086	0.0898553757989524
2883	-0.05316574190436007	0.014840698413562578	0.055198210493125115	-0.043499635628535135	0.0727680273628305	0.08477855923577005	-0.021389982376097374	0.16857768752750057	0.16992930317684873
2884	-0.04181803410690725	-0.006830384826200391	0.04237218584685533	0.03221095202594066	0.05747534379463042	0.06588596644755552	-0.02499504006450181	0.1418650263397488	0.14405012227070016
2885	-0.11762527767131187	-0.15374381012373867	0.1935790926175072	0.01174811473148759	0.07107964613825037	0.07204397472990427	-0.046169865260636676	0.06397514905673125	0.0788953493877575
2886	-0.05181646687475388	0.1628857760146799	0.17092899773674136	-0.1428720806753753	-0.15526397712592346	0.21099605216560388	0.0017608187020798092	-0.03459631998859313	0.03464110043365717
2887	-0.07839384643797805	-0.0368196393544508	0.08660993592846669	0.12791295338230363	-0.021158185043677624	0.12965104101905964	-0.008771293834335453	-0.09134880252989608	0.09176894528746748
2888	-0.11151478459554827	0.03866868979073838	0.11802887254195002	-0.03123746719601642	0.13761983267164615	0.14112050772794893	-0.058444571145946395	-0.004883328524782357	0.05864822924790264
2889	0.007565033105813106	0.1256879570046552	0.1259154170937622	0.058376905557030484	-0.008317576536671931	0.058966475067260486	-0.0924241650899811	0.07704036608439302	0.12032225188632971
2890	0.009732918093219772	-0.12327698355809429	0.12366060152608013	0.003061554644847758	0.03330209954639136	0.033442532066832925	-0.08812915932691189	-0.06373431455437589	0.10876034008490572
2891	-0.09727693609089207	0.09006605173715057	0.13256958916263784	-0.015636405705454368	0.07218436004056346	0.07385850673992307	-0.05108341593730693	0.052268734803461815	0.07308581272571664
2892	-0.041622278300881776	0.15670120977436702	0.1621347686207565	-0.10772598451391126	-0.02511859802062964	0.11061569376003311	-0.08728068169560997	0.07975387768309784	0.11823112281772899
2893	-0.12396894294268485	0.03031941639090636	0.12762274806871937	-0.011188935033909287	-0.012784516334337966	0.016989294426078938	-0.05266882126224506	0.07383913277050021	0.09069852403128661
2894	0.013193343219508675	0.0838005211040108	0.0848327274264568	0.05036160117405025	0.053344782724174734	0.07336182056562876	0.0819876677445888	0.1226389937390377	0.14752050856582893
2895	-0.14583148204098317	0.05063220893241153	0.15437111690871763	0.09904836357903359	0.08509939427749423	0.13058516467838469	-0.01570112376521209	-0.09373225985297666	0.0950382124444502
2896	-0.0631770991972822	-0.047190010283419445	0.0788558363948571	0.050617033573267474	0.12253927389271266	0.13258189067105106	0.01426477347411286	0.07538595526613087	0.07672369916560878
2897	0.07728877516683157	-0.015042691879564382	0.07873904587796673	-0.08273435966717939	0.008130728627046469	0.08313292378802078	0.05813735254399097	0.027882921883338522	0.06447797370867552
2898	-0.03764226808725858	-0.045670012111888536	0.059183531096522884	-0.0999391458166566	-0.033071871189797444	0.10526909105030548	0.012217006741166356	0.10748586164774011	0.10817793540214583
2899	-0.1148177696171779	0.03702182314572417	0.12063886442144846	-0.05657544417122671	0.0009402057214102656	0.05658325609197621	-0.017118709531582482	0.0395303435699366	0.043077816550794686
2900	0.011044547877276205	-0.034659500602533366	0.03637668236426265	-0.03124181150068997	0.0002692336079047953	0.031242971570903263	0.11567359022170691	0.0903104585414543	0.14675271171854748
2901	-0.03282247943918142	0.010515379157997403	0.03446575627157967	0.17709856506855387	-0.004059679431466799	0.17714508953518043	-0.04599713761254608	-0.055198454020177166	0.07185127691812522
2902	-0.14889379884995593	-0.12282687840227455	0.19301762974924927	-0.09274737773405867	0.01564852270292962	0.09405823908264636	0.05036900292659439	0.07084598514885006	0.08692634852293266
2903	-0.015494257465070993	-0.05499750056244358	0.057138402869785304	0.09108184718011214	-0.038397174808130194	0.09884455432135557	-0.06813222706768797	-0.04812930312761624	0.08341720556787409
2904	-0.05406136825682001	-0.018397900808472412	0.05710616684700433	-0.027609421718280226	-0.1365782651548407	0.1393409583730635	-0.03899143686841328	-0.08766023210313995	0.0959408590822483
2905	0.08863170814851366	0.1446939815919079	0.16968184345486906	0.06558459697180971	-0.10051893016358224	0.12002247573344683	-0.11025031633896595	0.04322427615574616	0.11842073425726707
2906	-0.0825154764516184	-0.007812161138380149	0.08288446003738945	-0.03170157434076229	-0.03909761183886628	0.050335008365803756	-0.06850827885329472	0.08871674117553378	0.11208944837159043
2907	0.012634984072967573	-0.026904418020299546	0.029723568620459478	-0.03291981656092085	0.06035838167478435	0.068752080410731	-0.06564617044228695	0.007160771622564883	0.06603556877901726
2908	-0.173270378288889	-0.058642953994911456	0.18292517608471504	0.07690959300742461	0.06977916749868389	0.10384708813143043	0.044403115534031444	0.00028599832508875294	0.044404036575186476
2909	-0.12319747497874627	0.07229324120162507	0.14284232763636678	-0.10364976563502949	-0.033696375808804274	0.10898953921750798	0.03056002448019584	-0.04922751382011056	0.057941895146252725
2910	0.022838563488124707	0.023903189243292888	0.03305998242893931	0.05710219504580638	-0.07973452756456492	0.09807270550460856	0.05092190085001997	0.030986036326614792	0.05960850973991512
2911	0.027641256924616567	-0.11033755617837339	0.11374715551515284	0.011465569693310263	-0.04291318743850386	0.0444184752611379	0.0005249086073546412	0.08915270324878534	0.08915424850006899
2912	0.09824414210203412	0.11109122769806243	0.14830095188105646	-0.030982034843476065	0.0029527128874282716	0.031122419514522808	-0.08270471667920873	0.003114980408438643	0.08276335701222579
2913	0.0413503806498466	0.0727627620209765	0.08369153790442896	-0.06883600141173744	0.001461042894693869	0.06885150497045693	0.011003081985782764	0.15749092044094515	0.15787481697383524
2914	0.013867264255536745	-0.049970502756928846	0.051858964159662124	-0.06759706290914655	0.03184987684442071	0.07472467844660079	-0.009240094413815054	-0.021276810299688916	0.023196594605785662
2915	-0.0030147927403615794	0.0651448538606271	0.0652145762831424	-0.10602477063017587	-0.09365538715327318	0.14146583873858343	0.04002616433307277	-0.007924147735327115	0.04080301396403747
2916	0.04513710617459687	0.010893126108790493	0.04643294681838364	0.10895305404667287	-0.02931231639427166	0.11282721249102588	0.003987991512038982	-0.04806402564054032	0.048229188642093204
2917	-0.03779792423125135	0.11973835919748796	0.125562565040294	-0.14675868384195825	-0.07148086676982784	0.16324100464402239	0.01546976763020605	0.07462642883014216	0.07621297521073983
2918	0.0287863751935227	0.010298232122140613	0.0305730106732024	-0.04727620888648833	0.11160917645052164	0.1212091093715425	0.0856472100467329	0.023298274392080705	0.08875953007107387
2919	-0.017537071528266605	-0.012025541160159602	0.021264113383403314	0.1238653721422502	-0.12799209609380108	0.17811402830328368	-0.0998328093885514	0.07163733586713704	0.12287594443401781
2920	-0.08350261294985359	-0.13826430945233065	0.16152308082061492	0.0014249121868101997	0.037979804817271354	0.03800652508054569	0.08948216126294492	-0.0901055487710669	0.12698845263890254
2921	0.058989040199544554	-0.05168909644635146	0.07843130468826658	0.016245645400402443	0.010584402287138096	0.019389444712306518	-0.06083818640805818	0.007395093916368817	0.06128598811680815
2922	-0.16902180931890184	0.010784351440444557	0.16936550493363822	0.00517019444636562	0.0063784802932482535	0.008210719911468557	-0.08520693824308322	0.12050987459482328	0.14759014939900506
2923	-0.0915849556910288	-0.1041072220166174	0.13865827701563643	0.08226264574881557	0.06936775511362026	0.10760589358905168	-0.007051161979548406	-0.14332471560311932	0.14349805917843234
2924	-0.04025322066188531	0.029703887906842034	0.05002642032403145	-0.03356466752008806	0.15131276087382567	0.15499076910898146	0.1625355338383742	-0.06342424492577846	0.17447187339090053
2925	-0.03069839031895107	-0.043177524168178376	0.052978200813809224	-0.15090211596634334	0.11263790724711092	0.18830493023850567	0.052959527731408294	-0.08253055779725911	0.09806122856593492
2926	-0.06826621600929815	0.0036306041432662924	0.06836269110174978	-0.015132553239115738	0.058105787948288544	0.0600439569034732	0.031912033791571114	-0.018802972604747135	0.03703956910506989
2927	-0.09917010537904379	-0.01795863248810971	0.10078304560655844	-0.1132763696019877	-0.02555636433630874	0.11612348456835198	-0.004433507993068803	0.2583059960376731	0.25834404111985826
2928	-0.11653553667291686	0.03872344600671075	0.12280080039755194	0.16428367869206142	0.14121228755369733	0.21663341672222358	0.15620982262502878	-0.08936335257191821	0.1799647672947011
2929	-0.22156342027634296	-0.02445958240287521	0.22290944433979112	-0.09401843553732546	0.023400174123380774	0.09688670894343951	0.1334975461382	0.02281137453581892	0.1354324689028973
2930	-0.03034410642348618	0.0489063251990914	0.05755513390757715	-0.0013052923524689898	0.058875708720188595	0.05889017630666345	-0.056810677972460887	0.028943270926349754	0.06375865481334071
2931	0.07722283662671661	0.0025421624385376525	0.07726466907028386	0.013868481424381265	-0.057165246110524544	0.058823465894957676	0.010708508531439594	0.052720454024814706	0.05379701132544926
2932	0.011733673491268077	0.021023834825264306	0.0240765596454245	-0.03772745680345572	0.036236113815812765	0.052310772708201836	0.07880303002762833	-0.13220108695652172	0.15390596133360498
2933	0.009380557541360506	-0.00484579000771209	0.010558245147069555	-0.06263621328508122	0.05759788243926707	0.08509295667786973	0.18746682315910213	0.14209252742269535	0.23523200491160956
2934	-0.03410585172563696	-0.018798425015864765	0.03894341927730825	-0.039565426803426486	-0.2010305929830689	0.20488709650258996	-0.000598427694641749	-0.09625844194653242	0.09626030210673385
2935	0.005299810673056174	0.022401270782024845	0.02301966389458891	-0.048310777881195435	0.04447985490100893	0.06566878064576051	-0.06851403149849455	0.03646840500270208	0.07761518585700744
2936	-0.04961689251518911	0.02133085615675796	0.054007790616207654	0.023345750430318488	0.018823291135976344	0.029989003857154733	-0.1264931445172218	-0.03390600645348027	0.13095851588758253
2937	-0.05548020419988774	-0.033395696375877845	0.06475589235344581	0.13654646649891242	-0.003359960762570905	0.1365877990512499	-0.16287600096199237	-0.03566234957734686	0.16673450412781343
2938	-0.035895386256153475	-0.053692240699525016	0.06458587667450356	0.016447286430332306	0.12877391316213188	0.1298200059390296	-0.05595138850421905	0.05107105928839159	0.07575494025070884
2939	-0.05044878845972532	0.09779429481337146	0.1100400125186231	0.04396279865058459	-0.028249121955728082	0.05225648817574178	0.057872522558342965	-0.06602970825010876	0.08780177241297807
2940	-0.07541362135755586	0.020693321093509107	0.07820120091238927	-0.033348158187478584	0.08539603987848796	0.09167651433941737	0.15530314275304627	0.08650662780394114	0.177770815385942
2941	-0.08266448621061384	0.04798851818915567	0.09558407376993142	-0.07415636672391601	-0.04478678377657552	0.08663153425134319	-0.08915551852587102	-0.15325058006492984	0.17729762201973945
2942	-0.12369908604198167	-0.09628563808424768	0.15675582282298897	-0.09135961484208431	0.08796855561156768	0.12682683470180697	-0.11921292985918447	-0.13917975192822887	0.18325590302201497
2943	-0.12071581322962502	0.18742254370630645	0.22293388583396662	0.007441522039130041	-0.11876636329634709	0.11899926596789898	-0.10824717776350408	-0.21163738110531363	0.23771376185420862
2944	-0.06435649923475154	0.011560360030231545	0.06538654997613157	-0.005838759823038442	0.0832286446353444	0.0834331972544956	0.04337179462017485	-0.0944570366969886	0.10393865666897413
2945	-0.0017852648461639537	-0.04763605117347425	0.047669492780737725	0.05879654946332302	-0.0364171717547672	0.06916100510699077	0.12555979244691184	-0.04078592025154285	0.13201800168945443
2946	-0.02914583916897791	-0.04255264902099254	0.05157720309950613	-0.01545206345276066	-0.0010650176854968066	0.015488722594796599	0.09125966639114713	0.14790519751631395	0.17379376905448396
2947	-0.015848389237680362	0.09547292852360635	0.09677939616624331	0.12797685418219737	0.04521912917524175	0.1357307807748066	-0.11542768849368602	0.013367406667757013	0.11619913438583185
2948	-0.19455746830485968	0.07617613985520433	0.2089387775316878	-0.03789142691636804	0.07639781643337798	0.08527828908665194	0.15008781326029366	-0.03541338215123535	0.1542091415080384
2949	-0.11278040722684256	0.04287343848580442	0.12065468072913083	-0.11383357529917135	-0.08297337180888881	0.1408639886370119	-0.117572694081789	-0.08609389516405065	0.14572404461230304
2950	-0.11165121414783882	-0.008338364559831226	0.11196214513941405	0.02136566821332481	-0.0056853491494125415	0.022109160390042043	-0.07566052096042565	-0.08633241143836691	0.114794597855328
2951	0.07583219690430264	0.099911092359963	0.12543025338367925	-0.09085081801862316	-0.028131667359287293	0.09510658149185351	-0.0743482617390542	0.06570830950104584	0.09922321281385793
2952	-0.044111712129958534	0.05873779933436569	0.07345728158379222	0.07223942403023574	0.16213400257731386	0.17749920894460525	0.09782818014080218	-0.09809867796427996	0.13854134201746693
2953	-0.025797872502971834	0.0008671745523404404	0.025812443072747243	0.14993075678362713	0.003983007952495643	0.14998365304946001	-0.13156679388866946	0.041842303925807685	0.1380601305662257
2954	-0.1490640654526039	0.11218405665858804	0.1865619419325267	0.04208633414319045	-0.02962074101926303	0.051465015497350525	0.0029247172319130446	0.010040388135221368	0.010457694047568187
2955	-0.011177735084922183	0.0043356470772890985	0.011989144973996512	-0.06697115274106424	0.0023602850247098034	0.06701273196091043	0.14751113271125244	-0.034463387958884276	0.15148352842260207
2956	0.04006580728339978	0.04493265416217922	0.060201431239867806	-0.07470366341704884	-0.07600572969293098	0.10657161101382776	-0.050433767443284046	-0.12191005463357898	0.1319303843672316
2957	-0.07369007661166722	-0.033776170706207996	0.081062057083498	-0.04865860671480817	-0.08991892315770093	0.10224026970458804	0.005573504026948685	0.022093799289991486	0.022785958707169672
2958	-0.08161450611450792	0.03374759315438778	0.08831663292964204	0.057870804404546054	-0.008452847919338433	0.05848487531299602	0.031488409401166886	0.07814059144226004	0.08424649522420324
2959	0.05819331004764909	0.07485421712928855	0.09481358107539495	0.04270615932959029	-0.03607743565902562	0.05590525385342137	0.031660974234837685	0.12710225010415419	0.1309862560387082
2960	0.10112858015579503	0.14231765029358193	0.17458895529045743	-0.1698237841345634	0.08933471400473487	0.19188748991033927	-0.08105830536662416	0.10351773788943683	0.131477644208645
2961	-0.14999432262132092	-0.08055630015341886	0.17025749414647395	-0.057763563020253685	-0.08620087980143029	0.10376522004667774	0.024126958869727086	0.03369244981918874	0.04144021379192021
2962	-0.12535102699531997	0.043313513106942904	0.13262330257706129	-0.019235337713435538	0.0412205507017386	0.04548771281461091	-0.060055963349930803	-0.019127883968277744	0.06302852274162966
2963	-0.0967861845174035	0.14683807144141778	0.17586638319494657	0.01359296974949445	0.004940014857001363	0.014462799639007153	-0.04132726006683065	-0.03262468943523566	0.052652756674052996
2964	0.1113113521848552	0.024565026686125847	0.11398972612174722	-0.07827634637066502	-0.08841571349819524	0.11808693744244224	0.14554778165363183	0.007251745496211206	0.14572832448441556
2965	-0.129831569974335	-0.04484348390012511	0.137357834178839	0.0580615770576276	-0.1009442613175525	0.11645123710534448	-0.006693183451351151	0.04072282838797889	0.04126920712383774
2966	-0.12209656808518421	0.01906332760722673	0.12357581639479658	-0.04760620672274017	0.014222134617591076	0.04968520938477722	0.03465850365753018	0.07113982341300047	0.07913334537988347
2967	-0.10792421326036038	0.01042852695063421	0.10842688772729692	0.11305341924755767	0.004169643285419631	0.11313028563869044	-0.11032766848409484	0.0133250433100575	0.11112943450027649
2968	0.032608709687512255	0.15623165243890022	0.15959842471426144	-0.10046749801945022	0.03519679713653326	0.10645436903649616	0.008392301134679996	0.09807323221962372	0.09843164936309555
2969	-0.053145570770347546	-0.08397060404510714	0.09937562093494653	0.046552752417932115	-0.08298178261758095	0.09514796374109509	0.026900703555162803	-0.03348091988987832	0.042949037805697095
2970	-0.002711734386324398	-0.1213792997510116	0.12140958739501546	-0.1779350584556397	0.009123945205694713	0.17816882837277803	-0.037597986981398684	-0.014497768460392102	0.040296326326162354
2971	0.05128646811357581	-0.018880967635112433	0.05465155762101379	0.026002081692418015	0.06240884812673626	0.06760896816876599	0.07023224760360532	-0.09055002519246838	0.11459439631068695
2972	-0.025679357585838006	-0.003563727646203576	0.02592546163056025	0.06919164121958706	0.07687060745256959	0.10342424041194165	-0.00432136177759846	-0.0422375482791808	0.042458034012999454
2973	-0.18130759585391984	-0.01942906527028186	0.18234564127394218	-0.028640317920194593	0.04637517526667647	0.05450618947958828	0.1508641225920242	0.08082877125470524	0.1711527789666495
2974	0.0077078848641622694	0.11814185335385238	0.11839302767883902	-0.009433064044763514	0.024052295160887912	0.025835936208681937	0.08007231049349718	-0.1761441293014124	0.19348986845599878
2975	0.010654405256548335	-0.080001207605669	0.08070755584042993	0.07190087141496107	-0.1292900349880088	0.1479379885540942	-0.1323681794746042	-0.13015010709959215	0.18563508643426313
2976	-0.022294976980665095	0.06111044185981179	0.06505038126613727	0.005118174755204942	0.00963038803384929	0.0109059656384625	-0.03817152455035991	0.07883978554054664	0.08759438949258176
2977	-0.014125438553011854	-0.13118615553964413	0.13194444065433986	-0.034644568437643554	0.17484849698047525	0.17824770129951698	0.20785942545642244	0.059556828029300006	0.21622339493215262
2978	-0.08393659796321085	-0.11926918223862529	0.14584406161893634	0.02584329590295423	0.07361205109890753	0.07801672904009643	-0.0901181325603273	0.033171067337696314	0.09602914934790742
2979	-0.1835592596669765	0.061195661480502955	0.19349137136710987	0.12019271853958242	-0.017522131917676407	0.12146322363940346	-0.02959088264724362	0.11212179740767458	0.11596084593417973
2980	0.030107134959479014	-0.15523313419161291	0.15812579020014284	-0.11318867206864891	0.003058210970645666	0.11322997897644034	-0.20111836102196212	-0.0481144594424517	0.20679360809173872
2981	-0.09324739698586104	-0.1165758542777946	0.1492816359946406	0.04646935147005828	-0.1379867757471743	0.14560134239473474	0.07258514351788603	-0.15105363927778734	0.16758820065438976
2982	-0.0006903025574208337	0.09684841709819307	0.0968508771878002	0.07310460200832214	0.040431098162797004	0.08354014923044431	0.0015180428147647158	-0.10624202199382735	0.10625286674402885
2983	0.029577585422387812	0.05120321070312238	0.059132075439028806	0.13910082848800936	-0.06884238348347599	0.1552041051317154	0.011922622944006318	0.11569340107851998	0.1163061133001195
2984	-0.029385270970298936	0.04237823809669668	0.05156946009197893	-0.003595100379744674	0.08091042304219576	0.0809902543742611	-0.05945134827316464	0.08497363439971141	0.10370622620938887
2985	-0.07396799007294697	0.13305564089126626	0.15223359395487313	-0.014933344932267764	-0.07456622330592658	0.0760468700800723	0.10288807607496483	0.08099075849899136	0.13094067038414647
2986	-0.19384846066115605	-0.10016556318902729	0.21819799666741851	0.0824452407682892	-0.03368140682377449	0.08905983882182686	-0.1446421449753312	-0.09606720690306593	0.17363829746119147
2987	0.03309790798791312	0.04131318784002121	0.05293629192417277	-0.07809038287929478	0.10785230028499107	0.13315489692459206	0.14770698613715133	-0.03168852282685936	0.15106791927033683
2988	-0.001263632633934734	-0.18339292901600043	0.1833972823694542	-0.11050728410370975	0.0070574450786679	0.11073241337122765	0.04360923564399765	-0.010416504484639872	0.044836023453605225
2989	-0.11710342276691012	0.11362626736129268	0.16316905422961073	-0.057340124889632055	0.11154090645434812	0.12541636151242883	-0.17944880206398264	-0.12085734982471508	0.21635242445799394
2990	-0.056984187249238094	0.007436574553887515	0.05746738411961829	-0.09266039864777818	0.02857479199150641	0.09696632515942342	-0.11133375258526389	0.01816082002134642	0.11280522970396581
2991	-0.06521184024155278	0.003673837176761032	0.06531524467757244	-0.09875679456324796	0.1002457332621063	0.14071997551756796	0.05068071121934744	0.03425873914550577	0.06117348851862789
2992	-0.12061069907922255	-0.015269757788424647	0.12157346024234045	-0.07175581569906476	0.0006157101564016435	0.0717584572411841	-0.006241672973978445	-0.021470944520702338	0.022359783991022154
2993	0.012125408927824086	-0.016761272099438743	0.020687333904067476	-0.034491733455412434	-0.009666813917444726	0.03582076169030637	0.06595759135626658	0.004781062872621645	0.06613064659983459
2994	-0.08554399183914746	0.03277369438674559	0.09160725726454169	-0.040526191493160314	0.030360075120171935	0.050637005818302314	0.016481273879521377	0.09670472900318013	0.09809911824410196
2995	-0.017206079261814323	0.06534533321690027	0.0675726404456091	-0.08947129414933194	0.014054715536416901	0.09056846860561284	-0.04943772728809144	0.13940700797906713	0.1479134975351722
2996	-0.10917016951367801	-0.02992585089424709	0.11319753735567704	-0.11019873706736344	0.06746981675154011	0.12921276184544736	0.04054293901889021	0.1110629288014911	0.11823156963457152
2997	-0.1286524815579373	0.037134751844206275	0.1339046332489887	-0.028577265427977023	-0.030253326196244202	0.04161638914270923	0.12367417033694016	-0.035105939499392814	0.12856020922768255
2998	-0.03961097005901939	-0.06817856253513822	0.0788501448215175	-0.06578714076735057	0.11479751499888897	0.13231181859631186	-0.08240819012987063	-0.013660130876185317	0.08353268208333442
2999	-0.020123364491604716	0.014690061945491578	0.02491480921910415	0.02949341880666085	0.059241338685457105	0.06617701989474997	0.12578806395881403	0.048565170506591836	0.1348377277353821
3000	-0.06693950709183374	0.042239076800797234	0.07915198809051675	-0.13474063565790392	0.027896915235870588	0.13759824409189733	0.09221539508307124	-0.12696303393435301	0.15691810308610857
3001	-0.027554451195392404	-0.03366089215581785	0.04350061426468437	-0.015630378520118147	0.1212800254696625	0.12228308677247299	0.04410521200133007	-0.024712082327964735	0.05055647078927065
3002	-0.08788937157293801	-0.03687344801204558	0.09531103191017812	-0.11876123075788281	-0.0935195069428366	0.15116258832779475	-0.024404813430661795	-0.0101360316456223	0.026426010976052877
3003	-0.07920623762003542	-0.06909029960150123	0.10510517388286228	0.01859092299733553	-0.14044678566859317	0.14167188155217184	0.10309132543103448	0.07646708872126437	0.12835512080409245
3004	-0.07372283852298321	0.1497202665137184	0.16688683328778434	-0.09607967696626128	-0.1361981988714921	0.16667709411247736	-0.07698748269627051	-0.10866494117859253	0.13317335293990135
3005	-0.022220933902986847	0.04226319258618919	0.047748794237113756	-0.0329766223813266	-0.014606006645362438	0.0360665087554227	0.025042234122082816	0.12735507540791785	0.12979379307956776
3006	-0.04684824175332935	-0.02632810817291085	0.053739436500049816	0.025429426166844977	0.12068054109611018	0.12333064791212667	0.061601333107584276	0.09222063554300074	0.1109025241398343
3007	-0.14278523517380187	-0.09545094904354058	0.17175129419294194	0.045775038209249906	-0.011616242350716312	0.04722595906288049	0.08039138816005874	0.06084841884232025	0.10082313904016114
3008	0.08191187346422693	0.03422296442970633	0.08877368027054229	-0.0979522034641526	0.01774317833011102	0.09954624322764204	0.08007893317832243	0.05685160256532829	0.09820763846679276
3009	-0.10492959787815323	0.06831914869387784	0.12521072873011774	0.006163058329129824	-0.07235794084798439	0.07261993453404281	-0.15509392416648798	-0.034012641129433405	0.15877967461221207
3010	-0.06708957879179929	-0.10856063781120198	0.12761827323873343	-0.015104014600460788	0.02097795300950314	0.025849676391008346	0.18004731025624948	-0.06675245794944203	0.19202323966854165
3011	-0.10827625019359964	0.04095535732997607	0.11576306686509741	0.1444941542816702	0.026064464260438784	0.14682614521521295	0.14413806540501797	0.029975668535403555	0.14722201806403018
3012	-0.09000240963053759	0.023322942296715346	0.09297522990925593	0.024577042791580135	0.012369089557213548	0.02751409473076536	0.042910268872120995	-0.10683651026392964	0.1151317988222735
3013	-0.04229926908578726	0.07393280342213919	0.08517797595064416	0.07497883454366866	-0.019963792685382686	0.07759109902502852	0.16533264085577343	-0.032159181266066386	0.16843127700058524
3014	0.07813776825684604	-0.02155524841362186	0.08105639741768397	0.008998424260655936	0.07999706339485879	0.08050156390391318	0.06427252561929599	-0.034465285187379804	0.07293019561560547
3015	-0.011584642642096282	-0.03395638669768288	0.03587812903019959	0.005625652916478876	-0.07705541191261238	0.07726049751172363	-0.176825444838149	0.04052297890319669	0.18140934309290188
3016	-0.1558962872497574	0.10873409735295833	0.1900703982881645	-0.024887506130456108	0.005185957168546673	0.025422079245165825	0.045348000616688276	-0.018452826202399374	0.04895863514015804
3017	0.05809206599920332	-0.15366517871360913	0.1642792600456346	0.026047913460658954	0.0407715325613116	0.048381935296679376	0.06351982297546442	-0.008090313342352228	0.06403296870215983
3018	-0.20639485271915803	0.1284001301940099	0.24307494453933676	0.08321393381651356	0.0462645703759381	0.09521013209364447	0.11152843495066467	-0.07098864718865033	0.13220431094415686
3019	-0.06117883969558457	-0.009824981209718094	0.06196273623936687	0.08867751454773129	-0.051753093694755455	0.10267465263316566	0.09212752852697097	0.0210374731129485	0.09449897770593013
3020	0.02363678616017082	0.005096149358453287	0.02417991725100205	-0.0626851388514655	-0.042957110657753476	0.07599171000109148	0.10254536213023457	-0.005395668195899553	0.10268721697320066
3021	0.06354948060295128	-0.00796828552062901	0.06404709251045787	0.1097863808055283	-0.042318564809377505	0.11766014761975253	0.023776368646966868	0.06327133667396713	0.06759125498573737
3022	-0.08525626181503525	0.06188209670322107	0.10534715976741205	-0.22768844107665562	-0.027907500233807864	0.22939235987542755	-0.04920633235320248	-0.0309248910624633	0.058117226627558916
3023	-0.030161456052850987	0.13693873921934738	0.14022101030235268	0.039231236146692654	0.015286703996447916	0.042104313421223026	-0.06335152985459691	0.12648582088116406	0.14146405627897074
3024	0.05652589950278284	0.025035929797949916	0.061822124643581944	-0.031070672087090516	-0.22337859248870007	0.22552911618275862	0.0076149191463288505	0.005069157353908236	0.009147860399230393
3025	0.046861155551146	0.006187255378851871	0.047267854073480345	-0.1404195563145948	0.121062228376359	0.1854014965825178	-0.06549893681800231	-0.10589292697019394	0.12451274114163373
3026	-0.06393402657751356	-0.02203990767703338	0.06762630615985442	-0.027968574431106258	0.0005876288347277798	0.027974746886356885	0.004711466787170421	0.07272181748973582	0.07287427981323079
3027	-0.01960642282628969	-0.1276733574712489	0.12917003531788845	-0.007724802422569892	-0.02314976431171171	0.02440459301351987	0.12480290725853455	0.09886478671037643	0.1592168700592704
3028	0.12464608691758121	-0.06410099913304818	0.14016270928360458	0.03438638188749041	-0.06749246373153349	0.07574731625519607	0.007729119833996196	-0.009708200988377914	0.012409208670943337
3029	-0.010859601855083173	0.08957251292735496	0.09022841029615947	-0.03853826163613183	0.03213550137124704	0.050178561740213026	-0.1499560778911196	0.04582076296766404	0.1568004069364183
3030	-0.05125168191012809	5.7818838777832456e-05	0.051251714523858315	-0.03582634496266254	0.04229920027605178	0.05543238527591281	0.02790721110980332	0.0673128973552007	0.07286863922346097
3031	0.048822216668869114	-0.018878725671188867	0.05234515377214978	-0.03477574027944133	-0.006851795869404875	0.03544431151283872	0.08268720683320632	0.03791207780887603	0.09096427770099488
3032	-0.06932475114108036	-0.02194054859409743	0.07271388308557503	0.04041763010531161	-0.10279399033456435	0.11045446696368735	0.05799185885736408	-0.00023745810519329685	0.05799234501280457
3033	-0.08522914277165512	0.0030701263012240863	0.0852844209284242	-0.0973402521765998	-0.07245601300245913	0.12134660487222776	0.07483648706896552	-0.008855797413793104	0.07535864213650341
3034	0.06091215036116035	-0.0036106891735373345	0.06101907191959336	0.09234427888853819	0.03659479315186278	0.09933098574599843	0.08658625545728826	0.07903865776604348	0.11723603991764873
3035	-0.0961526767187078	0.01853988864374356	0.09792376989829762	-0.044917354947461643	-0.035496766212022815	0.05725023307365012	0.015490449696598966	0.04225161156262622	0.04500169676181013
3036	-0.13207970878710912	0.12414442725867496	0.18126469124645314	-0.014007382542545119	-0.031204264062023486	0.0342039889683307	-0.05405758657382424	-0.14070459682680034	0.1507315701317376
3037	-0.015010251214306384	-0.056435709807256894	0.058397748098411285	0.08435853545678448	-0.04059432723125849	0.09361763673460284	0.06328156302133868	-0.169438763282866	0.1808702593608213
3038	-0.055032426757879734	0.010467535020376225	0.05601907964492277	-0.08208557995958611	-0.13078593840436226	0.15441180046101155	0.07357444534959076	-0.11120738166002027	0.13334271912698245
3039	-0.08933555442086234	0.006670715834279876	0.08958426052284278	0.031169758934924525	0.029065214951417593	0.04261854751435595	0.0037802292238093543	0.03867924696327432	0.038863534047105235
3040	-0.1036538131826813	0.06285028061976973	0.12121992724504498	0.010302398112322145	0.02677451236464411	0.02868821917145188	0.13434848049635204	0.02640390647440685	0.13691851769862215
3041	-0.09807416319816689	-0.13196008645111706	0.16441412926876742	-0.07339713186272316	0.026462895431562935	0.07802194435090558	-0.05288910406921925	-0.03876035330658729	0.06557150537921314
3042	-0.061218337938057296	0.03674074570520298	0.07139724991113157	-0.03396362936704137	-0.04988042819161342	0.06034554860435406	0.062217189869209495	-0.08143120018325264	0.10247935928032645
3043	-0.17614473218565976	0.021355799571917845	0.17743459880224527	0.06467379752784838	0.0387114056857292	0.075374219842319	0.1801031694956158	0.06757336497466013	0.19236244778117464
3044	-5.770805158365979e-05	-0.0007839193250016442	0.0007860405379677411	0.05765050249005676	0.08146300229700915	0.09979880350284044	-0.02158692555971105	-0.03652375633997643	0.04242617272748598
3045	-0.11742846009700018	-0.0058210843054575835	0.11757265100032409	-0.08054501107972842	0.08757863564680766	0.11898536141723429	-0.09328019514951581	0.020507989629697427	0.09550797058771342
3046	-0.08568747442211573	-0.05126542624365514	0.09985232696729897	-0.00024705638043816844	0.05712776451043505	0.057128298721516625	0.07234725767246718	0.038894312175905055	0.08213947414223637
3047	-0.029556660365821125	-0.015436190353097037	0.03334474688159362	-0.04423456961790632	0.14536014056732566	0.15194165858984848	0.15234148932845848	0.0971667968709311	0.18069121667908936
3048	-0.0926193475482114	0.12182902317482076	0.1530380816267225	-0.025906451066628946	-0.183936400664459	0.18575183362826872	0.07646242518715239	-0.049204049034890215	0.09092601886659703
3049	0.04361105499060917	-0.06847290502166252	0.08118166566103183	-0.03110129385071141	0.05812210171154896	0.0659201728346941	0.04387562847530968	-0.027220776666407154	0.051633724022443137
3050	-0.05626127926257195	-0.02299047143531334	0.060777407982564265	-0.03141193159395343	0.038749374249234234	0.049882095496985954	-0.12560853550676773	-0.004247650608479528	0.12568033548589314
3051	-0.0929839845282889	-0.02229156530778257	0.09561869724393973	0.11674347025968296	0.014690414438071049	0.11766412420375111	0.08365651841826685	0.10468306823714384	0.1340035740172938
3052	-0.08451713574876045	0.07012428533381093	0.10982058836462374	0.07718751027672671	0.029931757551961622	0.08278781222419883	-0.06189837773977182	0.09770400985050619	0.1156610682454701
3053	-0.11782345051528648	-0.0757594676238908	0.1400780583317156	-0.03017988902801957	-0.0051329115842396284	0.030613272988610638	0.06936393627666665	-0.0484962897365778	0.08463596028880142
3054	0.051151352473645904	-0.010311116388701951	0.05218026428703212	-0.10262125382613461	0.061232322685097415	0.11950112584515614	0.07910188690349824	-0.017250991585970033	0.08096113402363529
3055	0.04805726938274325	-0.0037567843206601273	0.04820388541349659	-0.07726744347672093	-0.0737943467969198	0.10684504406200754	0.041663691351283234	0.013742092661822154	0.04387149744128982
3056	-0.030919019924301027	0.045449398423718715	0.05496938793689856	0.07647480956783795	0.0007534014723916887	0.07647852059379602	-0.17976800637071008	0.10129985512391224	0.20634484913034604
3057	-0.16025423861623986	0.02090322768415845	0.16161177532001345	-0.07910644556011967	-0.07326408258250643	0.10782140569391822	-0.030790978863655304	0.06988947626674567	0.07637161300000199
3058	-0.09235582478615507	-0.10821488037179136	0.14226756027222823	0.016492592764343467	0.06788849837533661	0.06986310777333453	-0.0806971547477682	-0.04425232759945907	0.09203422886271767
3059	-0.07391158925603931	-0.05021683037515949	0.08935688602050212	-0.06591621702231501	0.06550440606274234	0.09292887000370534	-0.024118683753367405	-0.039318713965608404	0.04612669697587589
3060	-0.030337077369189194	0.09667436434489403	0.10132260845829766	-0.02821982617511326	-0.029711230561451803	0.04097701564083645	0.12597784249279698	-0.004021039235603605	0.12604199917358588
3061	-0.0005925512154413547	-0.017338857470631235	0.01734897966249847	0.04894793574781603	-0.0018253700711562781	0.04898195984103739	-0.15741277564965317	-0.1555832136732131	0.22132536753524826
3062	0.04987050028997109	-0.04658129196205483	0.06824136253055181	0.058137782049162645	-0.05625311130849143	0.08089755394003867	-0.0845605159240821	-0.04764139011243557	0.09705762672346886
3063	0.005134290240360693	0.012665470109771825	0.013666567578356556	0.0093264044749836	-0.08903490901557268	0.08952204669154018	-0.118988484985324	-0.05526192227668568	0.13119504416256403
3064	-0.08205427056486696	-0.09080424548520483	0.12238592368434262	-0.04342569488828955	-0.09132089621642799	0.10112021094866461	0.020495277194090524	0.07888978635022044	0.08150861781214325
3065	-0.018633073478586327	0.018481070686117405	0.026243883115188296	0.0611348561067878	-0.05692839266902642	0.08353629464536065	0.008014721753944682	-0.02792312220705895	0.029050585511887755
3066	0.01991455031762932	0.06810247908547752	0.0709544711201577	-0.006141235490600086	-0.01128699070459907	0.012849549895490966	0.019135338588019572	0.08645085379705117	0.08854327363000121
3067	0.030341259578221754	-0.06615234251648526	0.07277859886815227	-0.08656947228479124	-0.07441466388378003	0.11415697846650985	-0.08127469444651822	-0.1192123117734737	0.14428149997747736
3068	-0.08525410374605068	0.05664030741121747	0.10235422135495727	0.08019107898020994	0.0561393889440688	0.09788891734524242	-0.04416645629821832	-0.065125038745075	0.07868892255895965
3069	0.04796896990767976	-0.06358820740334263	0.07965225793895868	-0.042676203433784046	0.07923555959357075	0.08999740131597146	0.06067675604175983	-0.0348883681773132	0.0699919063737158
3070	-0.14870775585582874	0.018909797069347988	0.14990522698318656	-0.008570601039735538	0.06834842008523426	0.06888368261301053	0.16120530109878733	0.03981585497905531	0.1660495450462417
3071	-0.1379666765502999	0.01556728035043864	0.1388421551829423	0.07070762214367521	0.001853261037190567	0.07073190514672087	-0.09673169431426518	0.09655998165092117	0.13667790875388267
3072	-0.06145461740758308	-0.059921094904100455	0.08583243917784596	0.028995800024347686	-0.017976139268757862	0.034115949379457985	-0.06672452814730612	0.05647374727334173	0.08741536928695044
3073	-0.05730180322542859	-0.030804456457598012	0.06505698417951596	-0.009102105607110183	0.09596823944582408	0.09639891757075912	0.011322374781998506	-0.04313481006726903	0.044596053751911835
3074	-0.24299458928857537	-0.0471357979076666	0.24752404704980846	0.11949386484415853	-0.09252541186240157	0.15112820906667646	0.05403551427446216	0.09522704972198674	0.10948985250542326
3075	-0.022539745287218003	0.11523240346619668	0.11741612719813664	-0.02010152875582163	-0.025482884010534324	0.03245687655667855	-0.1603387960960997	0.023932244540585807	0.1621150266394113
3076	-0.03731626215130826	-0.07216851678530545	0.0812452967004003	-0.012596250621043156	-0.12153674361862785	0.1221877472544944	0.05453535616240428	-0.0680661176130617	0.08721869890496782
3077	-0.031195086608649177	-0.04364596731087243	0.05364796259899222	-0.044103120652970826	0.04591817942799031	0.06366760913770529	0.027720763907085715	0.15680251742646736	0.15923401088608546
3078	-0.02476673877745238	0.22511711870808868	0.2264754037088846	-0.07349012237467552	0.04763583841823147	0.08757837169331616	0.03736972955236689	0.053581422447700415	0.06532584112229996
3079	-0.004761500704339502	-0.060861067354199924	0.061047042585614955	0.19064937109786406	-0.09722728132437639	0.2140101094194863	0.0695579236429255	-0.008596604605049945	0.07008713399940548
3080	0.006423835629041323	-0.0875891266042789	0.08782437454083768	-0.038413231451430344	-0.011953411439758744	0.040230093159093136	0.10392757083957994	0.019804620753927724	0.10579774564622259
3081	-0.163249543990784	0.1653535306422646	0.23236222521972297	0.06708209522798826	-0.04916472107255298	0.0831695695451096	-0.06191425695954568	0.034615472745897956	0.07093381540756605
3082	-0.07497316315028407	-0.028679927584911245	0.08027149829818095	-0.015055117853387468	-0.07959775959597509	0.0810090112658958	-0.0059744927328352045	0.08928732525681846	0.08948698796434927
3083	-0.08836705083141973	0.025176983289610776	0.0918837099828259	0.12753976570750544	0.016612932162822273	0.1286171891769211	-0.05544572425971815	0.08798033145146604	0.10399407223969317
3084	-0.08064515239720914	0.011202441755479846	0.08141950200323018	0.078756992780772	-0.07193167763543952	0.10666222461264982	0.03099374528532639	0.031505674051875286	0.044195245720266105
3085	-0.018758823462341746	0.050965518164471965	0.05430817157172965	-0.1265247745408086	-0.0005542638855124597	0.12652598855988928	0.03087746333872802	-0.0633092399515983	0.07043775695948547
3086	-0.11956277204971065	0.062363686397865985	0.13484986407609925	-0.07355144061810348	0.04363589896587883	0.08552137800315654	-0.190515286644066	0.03917169687763112	0.19450063311296353
3087	-0.08437364560607062	0.023595654186041388	0.08761088385198527	-0.03852597371007132	-0.12765103087266608	0.13333805283250336	0.036333663503711526	-0.05384148738543602	0.06495414434412175
3088	-0.19549885575069298	0.00353794006635355	0.19553086615607107	-0.05252020236790545	-0.053081105320251495	0.07467245408305109	0.169917082701811	-0.1471283162844938	0.22476333430211456
3089	-0.06418158201216544	-0.05905043574202341	0.08721369978912231	0.03609205202116573	0.09880638220129105	0.10519190740169196	-0.04194747639743702	-0.19979756730741183	0.2041535174276292
3090	0.027794843777381482	0.048626313022503066	0.05600956756458216	-0.08536888491106116	-0.01166776997283664	0.08616254039370609	-0.041220563153776535	0.143056972835108	0.14887723903760205
3091	0.06051747165350071	0.00507887755793379	0.060730217952685996	-0.054723947704925766	-0.024617794551119364	0.06000621851918826	0.04714658433401289	-0.048913091127635255	0.06793593230408
3092	-0.1293078629856234	0.05438147163486585	0.14027782393194754	-0.07763220192487855	-0.0641163469616777	0.10068597083712981	-0.055889424945882796	-0.04999085429479861	0.07498475400976688
3093	-0.11842903089365352	-0.025495761336614884	0.12114235099478451	-0.03352497126133859	-0.01829148281453147	0.038190339637503595	0.009436885910521798	0.20072637444751817	0.20094808338108996
3094	-0.03424749374253356	0.05472553197270969	0.06455830448006628	0.012341945736237488	-0.12131897798064166	0.12194514358031504	0.08659292695914497	-0.08049299179423881	0.11822629456825252
3095	0.03961382752590677	0.017560152021639918	0.04333144666723456	0.07513090730592124	0.049056277107378914	0.08972832081481788	0.007133003503638394	-0.02884666769337389	0.029715483775211507
3096	-0.02626533043526638	0.05495609735509825	0.06091009948585511	0.1266748528481061	0.01049018936253094	0.12710846713319723	-0.024283347575821096	-0.041387977459247674	0.047985890089226546
3097	-0.043645548693362304	-0.09709622946754366	0.1064547401366353	-0.008963112824360334	-0.12824691485783768	0.12855974705192788	-0.08090654488033472	-0.06639054765542868	0.10465932267343107
3098	-0.12984969767436982	-0.015525381291279885	0.13077454435158575	0.007301727448977368	-0.04154962503339214	0.04218633148490915	-0.014818644280982573	-0.08548956261267768	0.08676437940787242
3099	-0.16786437357341522	-0.040852124502977157	0.17276383878463064	0.09555721293483468	-0.004143349159284255	0.09564699831217431	-0.047116039021091675	-0.016746452402024645	0.05000364787783298
3100	0.057359790049284196	0.035758900315329745	0.06759322796153215	-0.04100882495652063	-0.0037119217014175017	0.04117647492236318	-0.18572742818874566	-0.03157223161750877	0.18839183472463794
3101	-0.051055016877580385	-0.06462734840436261	0.082360845734784	0.006928096792859189	-0.06234946617284261	0.06273320059752786	0.049863878727167826	0.030508262166063303	0.058456483490806635
3102	-0.002106023975648558	0.07942202903633926	0.07944994671637687	-0.04419688632122819	-0.00047753230855002897	0.04419946603294293	0.00646586449136359	0.027010142372122365	0.02777328202757097
3103	-0.02067111353761125	0.10109917653716827	0.10319078656245591	0.0651860462913857	0.10682544605651943	0.1251435038516863	-0.02776809430177949	0.0251174090664932	0.03744264012280749
3104	-0.14153963880772483	-0.034222086092363775	0.14561806388746681	0.026867195948442044	0.03856141258230846	0.04699817824634267	0.009776644019585091	0.2650053190389427	0.26518559894386706
3105	-0.12049516410189123	0.09763809488107064	0.15508798194556098	0.01460506337803514	0.07601225160615568	0.07740265028094283	-0.1320239730557506	0.017076162276015754	0.1331237198229616
3106	-0.07752026359010775	-0.10344840591750136	0.1292708936843554	-0.05189394965935318	0.014832442194445246	0.05397206085280644	0.056914139545651596	-0.0670988476736717	0.08798565018999689
3107	-0.04366634723626185	0.05262172220845973	0.0683797888936643	-0.02767031033088115	0.11693221691461803	0.12016151391512406	0.03403860316469781	0.010948331042900309	0.0357560128933402
3108	-0.040573900871667616	-0.03312753156033814	0.05238009907612918	-0.0749975796452853	0.05832159591423304	0.0950055024860876	0.059146407472541365	0.008069559082149515	0.05969434898454123
3109	-0.058919219948726315	0.02830878469855108	0.06536713065811676	-0.058218301679355176	0.009820242120323076	0.05904073005756431	0.03914208557507063	-0.0621884349240826	0.07348131940481886
3110	-0.09951439597371795	-0.022102965408235815	0.10193947265829659	0.01073107299370445	0.05059427083021943	0.051719785077258454	-0.12166025613265671	0.007144782271494317	0.12186987255253323
3111	-0.09938716085895505	-0.01829051067905695	0.10105617509338309	-0.028008861252398407	0.046098153703991396	0.05394011571708871	-0.05343923076301129	0.0578244435281086	0.07873638075170711
3112	-0.003108786745602075	-0.047950207183240584	0.048050878492961274	0.14704478487026068	0.025256747547029872	0.14919809668422598	-0.05286066069170327	-0.017892268329481997	0.05580665475315258
3113	-0.07455662166369477	-0.03644684082911136	0.08298832472297474	0.045094033719136194	0.03439219500272422	0.05671238801327273	-0.057359164342107145	0.10011366024768548	0.11538118868435121
3114	-0.03308127200565994	0.026384247611544443	0.04231428930680212	-0.005156746436587286	-0.015952087037630805	0.016764877412835576	-0.027004897808497328	0.12803010880600535	0.13084713702074247
3115	0.012965889077870097	0.13909900482484505	0.13970199505677036	0.029249065285559744	0.02797544964351162	0.0404738632062173	0.00373992999490675	0.041124871314166825	0.041294577331334736
3116	-0.03919346697291862	-0.12446930893752224	0.13049420186637264	-0.09152880238746183	-0.037875604991621376	0.099055959537851	0.10657272561278908	-0.037205337598038915	0.11288039240861486
3117	-0.011005936649562297	-0.10149720661617082	0.10209218183788535	0.09837996234126992	0.054912984956597494	0.1126678876482256	-0.041210022338209855	-0.09818110856513872	0.10647908724343626
3118	0.06521696682899936	0.03345282049568551	0.07329627522249244	-0.05148206867486805	-0.10812460969456718	0.11975531143396656	0.0985309615901261	0.01743225331078732	0.10006115053988916
3119	-0.1207923867601813	0.007419066924537802	0.12102001178834842	0.006861474454621693	-0.025253667621464432	0.026169210152903487	0.10654706743565981	0.03418541903371897	0.11189691887469463
3120	-0.07720413518955517	0.0253160374931291	0.08124887842130887	-0.017590014678753083	-0.07547611718712374	0.07749872826081203	0.06237482443634827	-0.020396282802682297	0.06562489676664081
3121	-0.023738473141692255	-0.02966355898606971	0.03799265506408945	-0.04688612563770174	0.0009490793373315498	0.046895730390973785	-0.01702645717770743	-0.0037378251483557437	0.017431912713870085
3122	-0.03660545955036846	0.17856535007991794	0.18227875333690788	0.16269472165971235	0.0248149428298502	0.1645762857874123	-0.01654054287979259	-0.06861949040351088	0.07058487105602573
3123	-0.10715997699252258	0.1299853452372021	0.16846201543811765	0.04602583602620161	0.09934928043088846	0.10949272626090792	-0.02106699774597299	-0.07398030475178215	0.07692141369732743
3124	-0.06910182800499617	-0.004150317691380161	0.06922635170635136	-0.14990156518629852	-0.049155082126025665	0.15775519434908772	0.09772821518399123	0.03845234398931415	0.10502088745254935
3125	-0.08110084224769047	-0.034121815654713325	0.08798661782827555	-0.12273987804269061	0.041805933628146726	0.1296642346541851	0.08088097587252588	-0.006393594568934278	0.08113328730924207
3126	-0.1665184404360434	0.04840160004841515	0.1734102243020834	0.05648120211222364	0.04325122651284321	0.07113926332839783	0.10239793537573685	0.02198040130657956	0.1047304884492184
3127	0.01883659444590247	0.08232914394580042	0.08445652865923232	0.06994779903853211	0.02878801643793064	0.0756402305705465	-0.028180923775717622	0.06417820627841563	0.07009284290116698
3128	-0.052024178899295	0.0015840800565707568	0.052048290075385535	0.08350209694655959	-0.12440386475214021	0.14982964246016683	-0.10903176181009183	0.003681972451008236	0.10909391369156478
3129	0.013698468969147174	0.12121872090477447	0.12199027153789065	-0.011428129702154214	-0.06274413608181148	0.06377639658323553	0.021601785234498613	0.04194078947368421	0.04717697475456965
3130	0.003667106150527766	0.033356413523619725	0.03355738354934663	-0.04830003739458745	0.028038403425856784	0.05584841697836782	0.13185606104237593	0.02599981913152251	0.13439498289922377
3131	-0.020607571973434182	-0.09671326815269654	0.09888441868876845	0.12308431140640372	0.12551734844195167	0.17579633805710193	0.07582681595032857	-0.09822411837373882	0.12408740245271982
3132	-0.08966986463875937	-0.038710693876669554	0.09766884070545043	0.015371270972778583	-0.012304051431033528	0.019689226824233186	0.09078790123403624	-0.02494460725521144	0.09415241070518517
3133	-0.025235368410219755	0.0072177226134781235	0.026247272973103905	0.042032397496002814	-0.07912251700495922	0.08959405748408787	0.007468940754039497	0.1823707833317585	0.18252366336731943
3134	-0.13374983971980034	0.00786328914731853	0.13398078571678335	0.03174291936901086	-0.06387095346113389	0.07132399053685833	0.13556549456222852	0.07977455788879037	0.15729584674190727
3135	-0.09011111667864823	-0.07132742810804067	0.11492438970723605	-0.07109301077667826	-0.01790882786032766	0.07331399795825991	0.05770004281674033	-0.008241571622891738	0.05828566242112139
3136	-0.10629511875999609	-0.0015652081561236394	0.10630664207270243	-0.03914535536865306	-0.06723545442507549	0.07780080448610116	-0.047855601926582184	-0.03959017764617193	0.062109104017132204
3137	0.10496160519138983	0.08803854039452856	0.13699533991764914	0.039338524242614824	-0.047861995930316294	0.06195393566207403	0.039200610648970305	-0.04610430881390785	0.06051689984178258
3138	-0.030070050581060152	0.02489349126461364	0.039037083001793454	-0.012353864879485484	0.05362926008294764	0.055033767039019105	-0.015319510309163155	0.06399570023197293	0.06580377682392627
3139	0.041359192632573066	0.08039668052636918	0.09041133255780139	0.07942418429956709	0.00403479505485847	0.07952660323933311	-0.01795026266717259	0.1593812458276603	0.16038888194447137
3140	-0.12089683626872451	0.008690827926272378	0.1212088095388733	0.11031419907936639	-0.016875665058505386	0.11159753845712252	0.03968800898116406	0.046728904205602786	0.06130847041922805
3141	-0.010875094245029302	0.004290218337556547	0.01169075054143984	0.05923882593550123	0.002071188225039267	0.05927502272357349	-0.0014200788524666944	-0.022763923719179627	0.022808175004586664
3142	-0.15850682421788795	-0.10225035576491359	0.18862541869454347	0.022751326025190675	0.16748826636343997	0.16902645415832143	0.029654320838078625	0.0917091723408208	0.09638439207571978
3143	-0.07681627500181731	0.06406432449890548	0.10002488579676501	0.017102726052504277	-0.04646590414674956	0.04951346772951705	0.1450691502855957	0.029887183942065975	0.14811584023517416
3144	-0.09457694634698408	-0.07145575278575617	0.1185357472937991	-0.01277377065473972	0.05961018760094421	0.06096346186495361	0.03640549298683145	0.08687254777373596	0.09419235359791299
3145	-0.1306601960131747	-0.026308810646835826	0.13328255827321253	0.054690371335821324	0.07416273365337134	0.09214742416253927	0.023128385181411897	0.15287946863844573	0.15461906134844197
3146	-0.10606227326887246	0.04535433388290126	0.11535259603893908	-0.07716084019891635	-0.14566515747544473	0.16483972022103416	-0.11329659712310973	-0.1657453214451803	0.20076760321486728
3147	-0.047540358971139195	0.049482880837091285	0.068619539688361	-0.15215869881411176	0.011081340043103906	0.15256167841877746	0.05064874255856689	0.012071662281552657	0.05206745771596541
3148	-0.02337707147638808	-0.04684115544256535	0.05235056173535034	0.004126115729797553	-0.10131115059895142	0.10139513827940222	-0.0031662328975138685	-0.12801540040673065	0.12805454998576532
3149	-0.10046605415480178	-0.0030899659193100557	0.10051356091004868	0.012725762104758662	0.13061483387356482	0.131233303124496	-0.18440506133852091	-0.03901382741229856	0.1884868838317942
3150	-0.023659811113952534	0.028140872452899087	0.036765409889708105	-0.015932149565466944	-0.09506847027191692	0.09639422923400943	0.1042731384329609	-0.08188190296965875	0.13258029051330383
3151	-0.1101352300937968	-0.07117198636446619	0.13113054774108635	0.08945518150476577	0.03576863719326708	0.09634119007316733	0.12109097333788042	-0.011192730268429076	0.12160715864938657
3152	-0.04190946159891568	-0.016533974205648637	0.04505302736269831	-0.002730163436082879	0.04289998830809832	0.04298677458501273	-0.03773647760147278	0.15574005691840911	0.16024670689507406
3153	-0.06119157942524048	0.014272932260299636	0.06283411484108466	-0.01650047105963872	0.0632192426109094	0.0653371118238861	-0.06172924221433699	0.07186402779476245	0.09473614851387338
3154	-0.011600290335384804	0.0007923372580221483	0.011627318443892046	-0.06708095404253277	-0.06664571229181783	0.094559533428101	0.08814493775963175	0.005906208360944258	0.08834259080337323
3155	-0.11244626343199915	0.10564703554388975	0.1542901755752143	0.0037336047180485583	-0.1533711333472397	0.15341657129660868	0.1445595114208529	-0.16493855970062965	0.21932209377614895
3156	-0.13279368971476685	0.025085334627771714	0.13514228813161724	0.051305850357516246	0.0452948374452464	0.068439115862927	0.0060069211323418885	0.010790703500421326	0.012349995284378882
3157	0.017044771057585978	0.11387012417322122	0.11513873978653032	0.05203593208986264	-0.0545379118118913	0.07537985177262176	-0.04134581179698464	-0.07980143241673429	0.08987627478325014
3158	0.045822490533113734	-0.0242867220621591	0.05186082825391303	0.08257082369788005	0.008105069071117372	0.08296766280180473	0.01135028253112648	-0.08710048176462813	0.08783691044866454
3159	0.06072782919215296	-0.11360352428943843	0.1288162643821514	0.0015724849934557928	0.011277925711964617	0.011387024080910527	-0.10329295780812325	0.025875372023809524	0.10648459987303928
3160	0.08717137665055166	-0.14522500362102253	0.16937871939496515	0.06466267583144188	0.07094256155038163	0.0959901488956644	0.04861387086887674	-0.06368912925031074	0.08012249138362218
3161	-0.06052550365222317	0.044026666341482626	0.07484439819718988	0.08333853112417292	0.043664621319417826	0.09408458919984132	-0.00893171150870197	-0.07787300688410285	0.07838354847572424
3162	-0.08788400463792731	-0.10565946105889769	0.13743187396836276	-0.0320317704975477	0.021766901838277813	0.03872766887955934	-0.12716920310269014	-0.03856743045439747	0.13288887428836185
3163	-0.02751180428610323	-0.04221223406324141	0.05038622906793807	-0.11431824027993613	-0.006576426519952465	0.11450724626185693	-0.034738444606698025	-0.0036482561189466267	0.03492949049731557
3164	-0.14273749616274156	-0.12936980028040787	0.19264095627721867	-0.13326014601992256	0.052183855044190236	0.14311331609785352	-0.18697223137563965	-0.016107426910662727	0.18766476629156595
3165	-0.034039438551938375	-0.13056066289368584	0.13492505353776912	0.005946243768611944	0.060436109640603135	0.060727927376510726	0.009596525062907596	0.1079951415312013	0.10842068016585771
3166	-0.07075050476824685	-0.08719633387876571	0.11228906699611901	0.13283277827193182	-0.04778967999503547	0.14116798680107362	0.08456283552637248	-0.10308662720057905	0.1333331386409676
3167	-0.09509331698650694	0.13412168862346868	0.16441218414310715	0.020361497859933457	0.0004068782730935136	0.02036556272311645	0.08165905675924578	-0.047336609955891625	0.09438726711228555
3168	-0.12352303690712178	0.0014724825506821477	0.12353181311557049	0.009710783287014893	-0.057641813098583766	0.05845406683319331	0.1408473788813463	0.030277813626547596	0.1440650205141743
3169	-0.12247154448768224	-0.08008671745657527	0.14633236662532198	-0.10554156327466496	-0.026691282333639633	0.10886434738275967	-0.0582270807017857	-0.07478761064966169	0.09478174736592301
3170	-0.017345421353261357	0.038955006450439165	0.04264218767225635	-0.11411914146129339	0.07068468147153542	0.1342367410308933	-0.08109842063505654	-0.004130759278602563	0.08120355288851791
3171	-0.02817607848588882	-0.10154393928404493	0.10538056274363299	-0.06578198468496708	-0.018811752720433478	0.06841894145269993	-0.04260082264519549	-0.07611849886926793	0.08722875649783243
3172	-0.07074631209921561	-0.14257105269856882	0.1591588695084811	0.003812910478730982	-0.06957693205022061	0.06968133006652379	0.023410129533199434	0.0762644648147044	0.07977658026159345
3173	-0.07860727060458862	-0.05513689555048204	0.09601656233612922	-0.004670273826215777	-0.06166636333040843	0.061842960989992854	-0.05318411633567178	-0.10494917472848875	0.11765576699251562
3174	-0.03910525574115615	0.05320157246471659	0.06602748169739413	-0.02956197843555071	-0.059418596953059344	0.06636625824087175	-0.09864732093726805	-0.015923371055398282	0.09992420964845436
3175	0.05013906948307486	-0.057775404937612476	0.07649786731885867	0.008554642279596274	-0.09725299726760721	0.09762851725835578	-0.03018237539505548	0.10380074154136625	0.10809981373261274
3176	-0.0327582270103677	0.011675076758259033	0.03477655609996516	-0.05732189623580898	-0.10066185750866471	0.11583872126868273	-0.09203101465221844	0.035962902750562	0.09880808687634442
3177	0.10820084594040318	0.04914083485554462	0.1188370510931619	0.01712832346614239	0.0395193585770511	0.0430715586797407	-0.0591717012282516	0.117056368947187	0.13116205143769838
3178	0.048551629171731024	0.0258893271790436	0.05502288575686347	-0.02766134186697381	0.016807170701167704	0.03236712561936553	0.07733316996558137	0.00082296133753634	0.0773375487217469
3179	-0.047643089168485295	0.0503673280842382	0.06933059702513408	-0.05955740182725196	0.020409776622786768	0.06295747051942928	-0.017096423181634665	0.06037141308830102	0.06274547954939717
3180	-0.13724573944762783	-0.019011713135879228	0.13855626378077285	0.03926425811240114	-0.02801040848120608	0.048231368925226246	-0.01577942199225876	0.019846954194975005	0.025355310079492526
3181	-0.02173814691230724	0.09309657752877584	0.09560083565927877	0.013415192224647581	-0.07664779617502826	0.07781292977977967	0.05415209345324959	0.11758405101608496	0.1294544641127634
3182	-0.004803818890028068	0.00997455228835067	0.01107105998905399	0.1346419260849563	-0.011466008667334002	0.13512926261408448	0.06537901870587731	0.07427071726058958	0.09894723608745165
3183	-0.11074634542044419	0.10705557502723	0.15403132528286317	0.030595480951500675	-0.04739050490090449	0.056408717494872126	-0.06313212740414395	-0.13112013568392672	0.14552716410465924
3184	0.016280347589400244	-0.027009716312611457	0.0315368751292743	0.01349959137336536	-0.053385306155230364	0.05506568696144194	-0.09907880468199756	0.07997451061498731	0.1273284409914774
3185	-0.08158666205041845	0.09781985254813957	0.1273778119496051	-0.052460614555938735	0.006230678452551335	0.05282932361450275	-0.10797037070699038	0.08984496881426024	0.1404625194556908
3186	0.04418999953694414	0.1549191967524349	0.161098459277222	-0.03156694094046809	-0.01819319149754778	0.036434379056125614	-0.08966176197590232	0.08918878123812134	0.12646687415827446
3187	-0.05192026901790489	-0.04473306691510976	0.06853292355155514	0.11513425690994585	-0.029734894600321894	0.1189119887610062	0.07306848935461739	-0.020327775431256998	0.07584340835266735
3188	0.009511003273945617	0.07774242932676341	0.07832205628623273	-0.02219729093524511	0.05804239630018032	0.06214209115511885	0.1364294179705697	0.013806312169457156	0.13712622048138315
3189	-0.044832133081657025	-0.04958026763339243	0.0668440206394725	0.17879604377980113	-0.03540948001257799	0.1822686384051566	-0.14348499835066925	0.04320830284955466	0.1498495985541182
3190	-0.16366695904246847	0.06818103092419697	0.17730066683488632	-0.10506101649995382	0.13273759090233747	0.16928403712860782	0.0712007184752807	-0.0663718412646458	0.09733839748144366
3191	-0.09653967452394842	0.000584766890308223	0.09654144555322287	0.04220272088955648	0.00782098734317585	0.04292129417321808	0.2355556894380102	-0.08326878734681703	0.24984029653525816
3192	-0.03485849620496344	-0.14704188487165668	0.15111727453961374	-0.10282948656906842	-0.03470291777801405	0.10852739658890664	-0.05333979109014474	-0.06333976027118786	0.0828073580350915
3193	-0.04871233622850979	-0.07932790610123061	0.09309032381104412	-0.011344210492612415	0.004685507328474775	0.012273756174288636	-0.13334555899376674	-0.007524527402362008	0.133557690216584
3194	-0.10730886390816091	-0.10360061349406281	0.14915857129111418	0.006026020231186777	-0.15413553395145638	0.1542532843939708	0.01800951042595435	0.006104437235873759	0.019015956976951763
3195	-0.08763362671650848	0.009977018876369067	0.0881997360378577	-0.005432181162871087	0.1592637357590232	0.15935634948161373	0.032483473111456405	-0.12413389973012195	0.1283136823865276
3196	-0.006465828727295501	0.07351315243182562	0.07379695469052601	-0.04955591646684882	-0.05622685830591646	0.07494830519646796	-0.03086042928012566	-0.06692815174923201	0.07370036358066266
3197	-0.08380425705073719	-0.013431734171205776	0.0848738180045647	0.06015359101402463	-0.0595539861122517	0.08464710139007013	-0.056698156121141784	0.09386521169322615	0.10966019730855642
3198	-0.05359622406933967	-0.03226601717862921	0.06255918077358799	-0.05704860334511725	0.004139935883954632	0.05719862072420783	0.06537329308871392	-0.07630948051711911	0.1004828555827086
3199	0.06268827418114731	-0.11582933891135357	0.13170518392398953	0.09547453725182622	0.07557375303883755	0.1217652635681686	0.06500910513420852	-0.010481018998474064	0.06584858016386497
3200	-0.111319689387936	-0.0024722482390883978	0.1113471385208539	0.08641507608109343	0.030832833055268336	0.09175090717979421	-0.06448029482945984	-0.0009983708082436055	0.06448802342733741
3201	0.06318805253646363	-0.08578891915087604	0.1065479639994422	-0.04363301906378613	0.1136633977748739	0.12175059895684266	-0.10342658328633514	-0.0922191719470524	0.13856923830665027
3202	0.02616027805714905	-0.06147016914311914	0.06680525310565802	0.0969843385365884	-0.0023149208344922356	0.09701196204514963	-0.1256798291632207	-0.29741337809981117	0.322877897867348
3203	-0.0964016909987923	0.0615309742191497	0.11436497197911735	-0.06342348225136493	0.12649016727004236	0.1415001785048079	0.041161324889993293	-0.04565809957347351	0.06147289421656348
3204	0.012067171176687928	0.09097897613219126	0.09177576323991708	-0.16818828187894935	0.06300852025697275	0.17960337353837835	0.06246087000432521	-0.07321712344857718	0.09623984334869526
3205	0.029779295229063054	-0.029197047877811255	0.04170460441149035	0.0623385158096172	0.08111540146598475	0.10230248730277175	-0.005970145756747195	0.10066062646582648	0.10083751465029993
3206	-0.04092199192738842	0.09516919644208843	0.10359433080404575	-0.04942686569050348	-0.07151494153130687	0.08693331878062237	-0.06237378173384595	-0.09980943571179209	0.11769627056490707
3207	0.06173461584863486	0.05228093166690661	0.08089782821521402	0.004808004268839706	0.036541423393669246	0.03685637704230543	0.04183752744800851	-0.061903422326804784	0.07471554322049476
3208	-0.08698554622482801	0.03375001427159516	0.09330353002627804	0.0008825137821861095	0.01202095556490358	0.012053306735876871	-0.015474491138545326	0.005641310740151714	0.01647070923985573
3209	-0.08473504518568074	0.0076666422419743654	0.0850811688088838	0.01765388438810581	-0.04318448186245175	0.04665360766025528	0.08974516217133346	0.06065734231278555	0.10832131512130652
3210	-0.010331178689779294	-0.06520035161113395	0.06601377964740125	-0.012514905531743486	-0.1175016580993378	0.11816624948166098	-0.0776895959004143	-0.010993168934696455	0.07846351428782965
3211	0.11103676126813013	-0.040234673756461545	0.11810161440558133	-0.007579849101830314	-0.0561938201584478	0.05670272953224115	-0.05942092775052555	0.0760866361735835	0.09654026547997702
3212	-0.06379406612924593	0.004707005931908171	0.06396748219326458	0.08990415117799096	0.08720773773786561	0.12525153061097258	0.060800810402749525	-0.031564563376161946	0.06850591366268198
3213	-0.0016528758421169758	-0.022883228913213288	0.022942845596045282	-0.08464835198051654	-0.17132795868400258	0.19109843777447452	0.03609024314044206	0.10424015607829258	0.1103109957763188
3214	-0.0018504568810061622	-0.08331010445680996	0.08333065279519326	-0.10716199472241496	-0.07349447781783641	0.12994280042620038	0.02749620245599206	0.010063912245029668	0.029280086734443975
3215	0.0824233133416487	-0.013937683454204602	0.08359343037754349	0.08002670761698374	-0.022153426779341342	0.08303642724781603	0.12915963945437484	-0.16149317550580256	0.20679037259730454
3216	0.017310736016430277	0.09253223022254016	0.09413753348897405	-0.009916717073218752	0.11582430299496956	0.116248055647313	-0.02034690675549421	-0.01792752507151401	0.027118126220418315
3217	-0.019890742676314712	0.06268113147643357	0.06576143160988301	-0.14833137565796803	-0.06293195365778607	0.16112922700668234	0.12689549074681283	0.06303668279323757	0.14169011592009415
3218	-0.05164434755975687	-0.066036085392093	0.0838325903738204	0.07368674301268921	-0.1046724484907578	0.12800803712606662	-0.016656498356086832	0.08256591982929432	0.08422927077176783
3219	-0.10160769903693272	-0.041760094229013243	0.10985458558292395	-0.05442808130290545	-0.1538135547010467	0.16315950981811503	-0.016838460390599917	-0.018102732571547434	0.024723322488750712
3220	-0.07307867566463035	-0.02965314960212715	0.0788657220738032	-0.0357199053815494	-0.0423653412415421	0.055414201961041985	-0.003940236945317818	-0.08177093125020257	0.08186580888692545
3221	0.028111082384963976	0.06653767000594576	0.07223222606755496	0.05214660314810051	-0.0021290570744895137	0.05219004793935257	-0.019304905605002233	-0.08948028965789974	0.09153907153603692
3222	-0.05484810014297692	0.04342997707981813	0.06996053886618908	-0.05013464725076466	0.10520710953829682	0.1165419184343633	-0.06537889680413045	0.09083352395268283	0.11191572374330493
3223	0.05730436302076386	-0.039275735922724125	0.06947210557833303	-0.03182923608268831	0.005682735093743132	0.032332549354376114	0.031194602940461332	-0.1059490039065666	0.1104458902875372
3224	0.08907715519797298	0.009908790400990923	0.08962657923503796	0.004690960459625997	0.053248029958584096	0.05345425899312462	0.04217221833826298	-0.04546185533745631	0.06201029180945635
3225	-0.11097481254695185	0.014392425337698972	0.1119042042415402	0.03531035616679548	0.18523871111404563	0.1885741269310793	0.03160168445608918	0.020143630304079386	0.03747575619370013
3226	0.007336855510097057	0.04390802558872184	0.044516785147581055	0.06808335050484236	-0.019335318359777455	0.0707756819256386	0.07660351524468358	0.14496889572124005	0.16396365229671558
3227	-0.06161821737425206	0.05866285652763761	0.0850772322561258	0.09830610713461094	0.0774436234895713	0.12514633641923395	0.020770155478478464	-0.07101220755716853	0.07398738392957648
3228	0.025109727105550837	-0.14738978632999436	0.14951336899995477	-0.12001448454736281	0.022538426738709955	0.12211247758122584	0.0541501818067091	-0.08308763793253038	0.09917559058007624
3229	0.023216477751201694	-0.055186083322208854	0.059870766085108856	0.12038370423301253	0.1235945902277284	0.17253364593151543	-0.09292215947767561	-0.06405266387352233	0.11285952095985972
3230	-0.09316219543163594	-0.11437319497109802	0.1475141430017445	0.08884454577706527	-0.0877149668899832	0.12484898369968374	-0.05952647602096829	-0.009613408611298323	0.0602977526331015
3231	0.006100960409450657	-0.07474716740211101	0.07499573822929469	0.06122344013133058	0.06325660364552624	0.08803242315352805	0.06129788280135055	-0.03429076455846009	0.07023736163846028
3232	-0.08803418641252325	0.03721040543476301	0.09557527007513154	0.08485740618010107	0.12521301052108358	0.15125831344877425	0.060343558647182056	-0.0724925742889802	0.09432135705792838
3233	0.05251759828859198	-0.012003429848712215	0.053871889312839906	-0.0779691451591157	0.0009816186534509453	0.077975324122597	-0.07117298646167967	0.09401859470268144	0.11791984630138183
3234	-0.08141971809646627	0.04786797404792703	0.09444846973011821	0.03498633878496542	-0.18379417792404082	0.18709447811293187	0.12730463948863796	0.0503197142034343	0.13688880477543586
3235	-0.12039660239672964	-0.07191147983194865	0.14023766541231697	-0.10963859194471438	-0.012232966202353958	0.11031892995187871	0.06060472613810211	-0.03569610707278494	0.07033594309047177
3236	-0.09870086799210483	0.08752422874262324	0.13191797436053185	0.08572590071286366	0.11572063451287651	0.14401456629485263	0.1544827395006908	-0.10510385219521065	0.18684682643788997
3237	-0.10415378898425674	0.10765042858294531	0.14978860615503733	0.0827124755541069	0.018873431388526728	0.08483843483154412	0.04382292791980234	0.06393114043710642	0.07750896547531269
3238	0.007244103958250187	-0.07920039743025212	0.07953100021543688	-0.015205803667654233	-0.025089018169215882	0.02933726807108139	0.12999036285929774	-0.04026596413307634	0.13608395314605642
3239	-0.08460223783795567	0.02731918167581689	0.08890374758482517	0.05381607049121866	-0.03350687000877534	0.0633946352690887	-0.014034766412517732	0.03691833356840036	0.039496050710439545
3240	0.010253037741788226	0.10347234310884625	0.10397908718280485	-0.03745272399560791	-0.07675044945294499	0.08540104229996405	-0.04645327993064819	0.025274217572101066	0.052883771520165476
3241	0.02690703019320376	-0.037332158655075075	0.0460182392499504	0.13182675902947194	-0.09232679186278896	0.16094263230073386	-0.01446729044598964	0.016241151074070023	0.02175034438944333
3242	-0.01484214368640652	-0.10479459971913672	0.10584043348126473	0.013848687073337999	0.01001407556711307	0.01708999248446558	0.014710949309777687	0.02220857341735504	0.026638933214918677
3243	-0.044695123623234766	0.152149216214981	0.15857817652668754	-0.09084999945742407	0.10139994455860461	0.13614577172245212	-0.073475162248443	-0.13297031215588548	0.15192005589213248
3244	-0.0776605604997072	0.005743133672897771	0.07787262832031197	-0.06292682648140954	-0.0575291939943783	0.08526073922189649	0.03186653155789165	0.18260516024852097	0.18536483049089472
3245	-0.12785246902703992	-0.10507654840663944	0.16549119270028553	-0.02393746327550458	-0.1367533862564312	0.1388325999204322	-0.028623543436765687	0.004205185376598975	0.02893079367953762
3246	-0.0034832911964270473	-0.035456046313370224	0.03562673908365682	-0.09083016714227476	-0.010452072292431037	0.09142956348085544	0.08030904429347123	-0.19170781502231507	0.2078495343655138
3247	0.012221083111022922	0.004917304201483049	0.013173259012729255	-0.03137640224458013	0.15021936568363287	0.15346118872277353	0.01780040635544714	-0.019769336346037433	0.026602276706736958
3248	-0.05957559993229495	-0.03372322949097356	0.06845807705883748	0.02477005184174625	0.14798188267394272	0.15004063805505277	-0.0755541239725827	-0.07066191691462835	0.10344820999569898
3249	-0.1468851695210373	0.03931254938409477	0.1520550215030755	0.044235796061160196	0.12870034073463887	0.13609034998256378	0.033899091842282424	0.01304133717244398	0.0363211357611084
3250	0.06936266742124127	-0.006416803433314468	0.06965884723487405	-0.01879116416151502	0.027192361478395818	0.033053477476912334	0.014202875137988813	-0.06685172183112448	0.06834379543141679
3251	-0.04864958399371736	-0.030065830819357913	0.05719035063382645	0.05361420381102633	-0.06696775357173583	0.08578556328855694	0.09806793616815065	0.015396505008195997	0.09926919195172225
3252	0.06512854463869146	-0.04059744311397157	0.0767455517547837	-0.024925403486926862	-0.1239305295829821	0.12641223003216306	-0.003559112895226096	-0.021750956393114206	0.02204022206367532
3253	-0.061222987471327824	0.010989776449569787	0.062201522339295545	-0.08451536809912562	-0.012732785893560939	0.08546912472666351	-0.01017020954349453	0.06508926980506752	0.0658790270565334
3254	-0.0256813381856922	-0.001641782721690585	0.025733763454130337	-0.13466730045389844	-0.021969889939747158	0.13644763785242	0.030749871537541797	0.1603640517973935	0.16328558940841176
3255	-0.10951828083795732	-0.11704180311745054	0.16029047855280035	0.08038161253733875	-0.1892226614238197	0.20558798415864762	0.1182654004434389	-0.0818601170563398	0.14383248487919761
3256	0.016078582702634094	-0.05055560218555966	0.053050822180905066	0.04928895545024545	-4.088005646033517e-05	0.049288972403117685	0.03260634098086906	0.003921143863215595	0.0328412673530839
3257	-0.05082485614544844	-0.07690527861907635	0.0921823620964623	-0.20264843623835926	0.07269785218280668	0.2152936748300924	0.09173858871756492	0.01771654646584057	0.09343363783224336
3258	0.005147382149220318	0.06204237031408048	0.062255531940379465	-0.08072811339538995	0.09827604306662223	0.12718179481832897	-0.042769184398039777	-0.08657455829246354	0.09656271163139887
3259	-0.046968340324711935	0.006353106950222941	0.0473960648237692	0.036996558971670854	-0.14091016057795538	0.1456860279156841	-0.06664244596393926	-0.06873262786949254	0.09573604200040185
3260	-0.1340640302326567	0.0153925716720542	0.1349447867273946	-0.07431869098745718	0.0132012027318253	0.07548204808864091	-0.007170993202334807	0.057061348977780584	0.05751017901790946
3261	-0.054519780374084836	-0.08335974742157125	0.0996054915264545	-0.06709014396184719	0.03207352669235115	0.07436261514569228	-0.10362588476050906	0.01944782501191072	0.10543501263855476
3262	-0.06125819526531667	-0.006071243298452992	0.061558317734914395	-0.010507268068527824	-0.07285113360423374	0.07360496144748545	-0.0028925468288328597	-0.05659372570909267	0.05666759759150733
3263	-0.03175598108477075	-0.03345213315407814	0.0461246956327572	-0.023064060622284648	-0.06904870340948202	0.07279886218148629	0.020253975789223833	-0.01106988814989561	0.02308172348247991
3264	-0.015874787538170076	0.05764287905869061	0.05978888178881482	-0.14920105420886512	0.009078024208546318	0.14947697180692304	-0.03582107365287134	-0.002857211794282957	0.03593484349321453
3265	-0.05538458389060239	-0.001300640404509103	0.05539985377414832	-0.061344996917194757	0.027162077117558858	0.06708939618233904	-0.04023883635937511	-0.1053357331712283	0.11275983608659945
3266	-0.013308183178700932	0.014644136506382318	0.019787836504666645	0.01766819145501385	-0.037727086969381554	0.04165930964966059	0.04711375457097827	-0.003029439019174567	0.047211051360304124
3267	-0.01679559653518324	-0.09335208759146547	0.09485095845934981	-0.017378456104695617	0.08892586362537674	0.09060805680568332	-0.04163936966048426	0.058140409897746895	0.07151324610728059
3268	0.038505998829625826	0.011587615216982606	0.04021174918209841	-0.09783707147784203	-0.062312008764371596	0.11599516796665063	-0.15135558773996458	0.04437159328128022	0.15772555985137435
3269	0.00587255639745048	-0.019280316573198435	0.02015483876899011	0.05873290372006039	0.13360570965052612	0.14594533096543574	0.20834257625116556	0.01247217242285361	0.20871555803034453
3270	-0.06552364836679188	0.023896103641162403	0.06974505189993167	0.03011821685692435	0.004634617509483997	0.030472720031200655	0.09893099794995036	0.07549297808023846	0.12444489581656794
3271	-0.03451998900300104	0.08114281596130765	0.08818041859107925	-0.021103088080003825	0.140616457004934	0.14219116817556865	-0.07905866365709285	-0.14248885140701711	0.16295197168041978
3272	-0.09339481752250355	-0.10796833566073892	0.14275767385822635	-0.035079112573823755	-0.024023615959813893	0.04251679977081559	0.07472502661032804	0.13262795235234207	0.15223010000354514
3273	-0.0712103878216	-0.02032958154738043	0.07405546043064122	-0.09227013766255782	-0.034834258088560555	0.09862658790026052	0.004146182322026453	-0.127592391466318	0.12765973988670673
3274	-0.1532105697841768	-0.052116313119994394	0.16183197702188962	0.07440273499151559	-0.1144944770608413	0.13654578811392615	0.0320337568922253	-0.0017029300780188315	0.03207898925279306
3275	-0.024446479650465855	-0.07975737014409603	0.08341983253161675	0.07451032984118253	0.007923530307610827	0.0749304449845151	-0.054892167990919415	0.015768833324471588	0.05711222470853577
3276	0.0500673131027386	-0.039762999700931646	0.06393615555023581	-0.029747689951617494	0.019359998289752798	0.03549273997928021	0.13118424696129707	-0.016629997618222342	0.13223412370331897
3277	-0.10935692458801703	-0.14494325002728364	0.18156949821988522	-0.09483232112637661	0.05627745893338632	0.1102738478253806	-0.07498309513994728	-0.08631311431391607	0.11433467653924391
3278	-0.0828711598260124	0.020099241539990695	0.08527372773246975	0.16451153521328468	-0.021426439509226434	0.16590098712266405	0.007342448204754763	0.02099721780396406	0.022243981234181344
3279	-0.03446587545635675	0.06397056283039076	0.07266449944649772	-0.001991063844067697	-0.08360281980237892	0.08362652578064088	0.17828508883788152	-0.07413871886423531	0.19308579061329562
3280	0.04584638906945773	-0.032155315175817246	0.05599871145628475	0.05774362405325017	0.1183741267013437	0.13170709924339258	0.05625187824119985	-0.03551539867483842	0.0665253135933645
3281	0.05422135389806532	0.04288930923718449	0.06913355238509071	-0.11173381264379066	0.05850187799136491	0.12612261738655067	-0.02221047528407567	0.05931760245897568	0.06333942827201407
3282	-0.015407760894746577	-0.09320744064711436	0.09447235620950198	0.13988637431704037	0.038877514742120166	0.14518835653071807	0.00679352531749178	-0.04531169320402902	0.04581813535332327
3283	-0.0037929064790215208	0.04903931889217426	0.04918577982473149	-0.06031894413689306	0.007671440091325889	0.060804819010210266	0.13742518409968374	0.04253358450809562	0.14385682825621898
3284	0.034677017734934285	-0.010082694269939805	0.03611310403067042	-0.03197902208553645	0.004826870293535756	0.03234125121849564	-0.07402510544549902	-0.09013805367099252	0.11663869407624546
3285	-0.01707303658583207	-0.03666402456896003	0.04044427370907363	0.08530359283055934	0.01279614719160862	0.08625801025267837	0.05197474819778424	-0.030932164644706037	0.06048283442291936
3286	-0.016187171243803842	0.03707853906214896	0.04045791111586875	0.02272159693684685	-0.006733452909230585	0.023698319675482353	-0.06994376897290988	0.14227902058127273	0.1585416365365957
3287	-0.10660952246202451	-0.10487576418881586	0.14954770541124668	0.0060843893911128434	0.1484872421661262	0.14861184636617797	-0.025783711415490913	-0.055949799177987286	0.061605030658335225
3288	-0.002442826131424879	-0.10625531098132968	0.10628338774826221	-0.05446550532455852	0.061869856549732344	0.08242797110049459	-0.02091739635755271	0.0075954181258878215	0.022253715350161747
3289	-0.027783492953301292	0.08277132889728839	0.08730988127416754	0.11621026923946096	-0.043116295112774504	0.1239509644212576	0.07896043423423073	-0.07884816377455735	0.11158755802094467
3290	0.016362052308500255	-0.03054973964655348	0.03465549520953783	-0.05221659704921375	0.04030811066160876	0.06596451161426464	0.001649374767020231	0.04919120720232246	0.0492188510953263
3291	0.0014072662705937392	0.009655324301816289	0.009757340095005146	0.029236672879936487	0.05848477939837065	0.06538541475256154	-0.09936138228315795	0.0375272973152458	0.10621196887830821
3292	-0.09392210113136527	0.10520027736330324	0.14102644942792233	-0.06492745812710073	0.0686402526860044	0.09448311546326651	0.24139338370365637	0.1990661390029232	0.31288671015789693
3293	-0.05192125531995029	0.02031762457157922	0.05575502329145873	-0.042471835273052816	-0.0802668371914567	0.09081091313372612	0.04892227869722397	-0.10278058770853371	0.1138298667426104
3294	-0.060698190033722545	0.17174644012532797	0.1821568279507874	-0.022310670404396223	-0.057557791913788174	0.06173058742539666	-0.024728180597334462	-0.04911543809645324	0.054989173253113366
3295	-0.023063935000220758	0.02672375093822741	0.035300197760109196	-0.037250461408819664	0.20798168561915797	0.2112912171107834	0.1381850993588901	0.1361325711624483	0.19397731469459353
3296	0.05375058763520367	0.06501786220691991	0.08435904265156009	-0.05113834547630244	0.17137009938336834	0.17883747185844245	-0.003112503371159471	-0.03553820301640977	0.035674242120485686
3297	-0.08103835355252141	-0.022923990163046505	0.08421831197250935	-0.05928060372590286	-0.12174219394222839	0.13540809342123786	-0.092265023879013	-0.18423943685327673	0.2060509760311933
3298	0.07380398920215957	-0.11893543988570707	0.13997381070385678	0.015878758358537314	0.13187862601050973	0.1328311219760968	0.05392709496833795	-0.0787755488013813	0.09546579838184431
3299	-0.011164362063330711	0.03330795519209496	0.03512923083928459	0.03335623295896095	-0.05585498782364605	0.06505703606830027	-0.023265292091924426	0.05951756551521553	0.06390316440506319
3300	-0.04758739780274316	-0.1139748371300453	0.12351042032337545	0.057042486669648666	0.09452772061002158	0.11040532255821431	-0.03525380032345434	-0.00940119014425794	0.036485789197638056
3301	-0.2586960241421073	0.04553089981350471	0.26267222111361754	0.1308545897385555	-0.012890191188253833	0.13148794881857198	0.04108019281332165	0.053605236634531116	0.06753594329113764
3302	-0.008397367567096964	0.027600365132004187	0.028849539640640447	-0.009660046168746298	0.08797003262842153	0.08849883125006712	0.07785827382612175	0.026619909557120864	0.08228323272704256
3303	0.008912546122287495	-0.01257858683509126	0.015416041163341287	-0.02817929669893438	-0.0797860902861916	0.084616150737332	0.011117833812602848	0.010484969498512325	0.015282042208729467
3304	-0.10759972118824601	0.03836028622556954	0.11423314562374573	-0.14185486589300333	0.021021178240026885	0.14340395012732718	0.10674969816624139	-0.11752195010946083	0.1587668315994063
3305	-0.06556891009882639	0.07150986177352195	0.09702031901831798	-0.04650348594427696	0.0332076414814352	0.05714299307639652	-0.0531553780366286	-0.05777193088738806	0.07850535149067255
3306	-0.11325089150812918	0.0383671046232598	0.11957340483802495	0.002685477458673859	-0.01271515796321646	0.012995654320217676	0.0066638196974740755	0.011874872597332053	0.013616867927805983
3307	-0.11324699109117058	0.0073925447614740765	0.11348802011337614	-0.10916730124377112	0.02165051119241332	0.11129350518220318	-0.023947252414602074	-0.05764495653243276	0.062421245676730346
3308	-0.1243648661074614	-0.01306874955301041	0.12504963869122576	-0.03519681194946529	0.010682808950426061	0.0367823052360415	-0.06342739307767677	0.004266623373664183	0.06357073436450783
3309	0.06996608013252874	-0.09291214967345872	0.11630958656127459	0.1384824631035078	0.0040810327434310616	0.13854258340115996	-0.05152363495831724	-0.014360094959421409	0.053487356324289664
3310	-0.07319138979439489	0.12629952096751806	0.1459744790593876	0.16910627021328128	-0.11486201541552093	0.20442654722604564	-0.03610430168362271	0.016683265284447066	0.03977250231772296
3311	-0.15694998897221002	-0.038603514189089846	0.16162775240076843	0.028259933909003318	-0.015149465099131492	0.032064468767329345	-0.035262747362085275	-0.09781658047636009	0.10397857840733583
3312	-0.05767844893090936	-0.07796071309151599	0.09697771010295712	-0.030882791219100234	0.03096774330790904	0.04373497363743438	-0.02418501216876867	0.047561024989664004	0.05335696685223901
3313	-0.03918172795333962	0.03988516253936357	0.055910947015776494	-0.06718596476023854	-0.10247999956667984	0.12254021450915904	-0.020305134340664263	0.0989351105016938	0.10099729981823666
3314	-0.12922054103194242	-0.03587419042614455	0.13410781395324883	0.06521991418231422	0.060134071046456586	0.08871157594456723	0.015019979957928213	0.012606856541831614	0.01960950355829764
3315	-0.05709799788760472	0.012435699013982377	0.05843652943783773	0.0032890610928263827	0.10316312161254933	0.10321553944885425	-0.03223987340038393	0.04575914465186159	0.055975965879498456
3316	0.027356303670767114	0.0017612765556877235	0.027412943031218696	-0.01347849829052144	0.06873244193365162	0.07004154831477086	-0.11826387997326049	-0.06437202002806763	0.13464806819566222
3317	0.06665249157497852	-0.11654424324839587	0.13425764509886895	0.05483842240488059	0.12946915336820447	0.14060410465464998	-0.08687373698356096	-0.1482505824615047	0.17182922154762945
3318	-0.005830002009743118	-0.02000837960689814	0.020840445722856944	0.06202603245320929	0.05660890170128196	0.08397497516350913	0.07668058184103906	0.06780639004848675	0.10236023721586333
3319	-0.059075093066305116	0.17824115002601368	0.18777586155677337	-0.01704192065168081	0.15204125700543	0.1529933687820796	-0.04510527915695612	0.04262162326476847	0.06205714284069798
3320	-0.012492787018001649	-0.035503079821059366	0.037636928730406034	-0.11196918306735265	0.049864154895310285	0.122570518071002	-0.10844021048227476	0.0017066483755209755	0.1084536393954473
3321	-0.03641614804733113	0.11242740251986397	0.11817807189139894	-0.020039731812489324	0.04398428160755963	0.04833433437681339	-0.013530172120433693	-0.14388852920183795	0.14452326592447576
3322	-0.05931579267489127	0.03292761057102598	0.06784239676314383	0.025377887143286	-0.09367750871032594	0.09705417453170449	-0.01980902252334945	0.02444380337957742	0.03146262698806326
3323	-0.12066162173276537	0.005012512673967082	0.12076569149591963	-0.017557198964208105	0.0656111476284155	0.06791964317181387	-0.06518166360570533	0.04012938409335597	0.07654421426939742
3324	-0.044092763075250785	0.05628655443011364	0.07150068506821695	-0.059771224380827194	0.07137235707798815	0.09309464334133859	0.14210306053561664	-0.06044531407693178	0.15442446634988918
3325	-0.10838883604485834	0.14041792157506414	0.177384701929507	-0.019570445182607085	0.08355191666354404	0.08581331541664872	0.08538912427274789	-0.024110627103846677	0.08872781347135478
3326	-0.01416636855417573	-0.1318074898928263	0.13256658851256695	-0.011046488308143981	0.06400097173692806	0.0649472808300165	-0.08029375560003015	0.08404742963849975	0.11623707505437299
3327	-0.1410143373096122	-0.09295550130817518	0.16889573277712863	-0.09610574293944962	-0.0036100434513009084	0.09617352151015295	0.06822605146174851	-0.06751367622526863	0.09598380371454113
3328	-0.06799834374729515	-0.01444439505837823	0.06951557595947698	-0.13340759941940594	0.08356284658524257	0.15741771473464308	-0.0927951059119431	-0.010286274458432129	0.09336347853118439
3329	-0.07192338670147226	-0.04615914713497865	0.0854613387376896	0.06892984150978305	0.08441640763217068	0.1089837278133053	0.0014095672777048073	0.009692600484941893	0.009794558901301884
3330	-0.02838342921814581	-0.1654792511553334	0.16789580583537936	-0.0636997747954307	0.03573109963009385	0.07303679065898419	-0.045285169708965615	-0.057900263910270505	0.07350637493747593
3331	-0.0774975532859197	-0.0061004721242821905	0.07773729172953678	-0.1383625871336609	0.05058553153477459	0.14731972549178735	0.05246567427792507	-0.07373923571116817	0.09049929204532237
3332	-0.011252645611950165	0.0038771690913233475	0.011901868484857931	-0.0297885262114676	0.1458107956203702	0.1488225265653579	-0.02635277436900932	-0.06571832194620411	0.07080513086188632
3333	-0.07712089356170718	0.04464911237522906	0.08911327319570302	-0.03542329327600964	0.07558772454941695	0.0834764266669143	0.033482402234636874	0.03804706703910615	0.050681856415094484
3334	0.04587940824865511	-0.10793277774187816	0.11727917382180195	0.0481691470463713	-0.006833310303736432	0.048651421941009	0.06865146254607365	-0.07187011128988408	0.09938981943104272
3335	0.07218037377200519	-0.034007264853882634	0.07979035293009108	0.0017864485382006966	0.11889407020945873	0.11890749063600384	-0.11097734041066006	0.0743181789298438	0.13356332507118787
3336	-0.07787305326966026	-0.056095074428269096	0.0959732764922215	-0.05406058961122502	-0.14654752911030444	0.15620091432974653	-0.015092265788904104	0.13158916597555723	0.13245182176469175
3337	-0.17158548682330851	-0.04525507575729897	0.17745309569063777	0.13346926800645445	0.1975623559696584	0.23842174816585163	0.10378690964860843	0.09413379042807525	0.14011742616379022
3338	-0.0838766335188037	-0.0360429021402218	0.09129282800492769	-0.0143586718173871	0.02439054312100449	0.028303180918352728	0.04349869569216378	0.061650179354558424	0.07545118383013409
3339	-0.1059531079633208	-0.06271423199093663	0.12312244304471925	-0.08471860708589962	0.04755461055643048	0.0971528865847475	0.08713815320775192	0.015323234511659317	0.08847519008375712
3340	-0.05841108337805115	0.12775573043465716	0.1404755541732811	0.09792945422963563	-0.003316599783798434	0.09798560016573962	0.0027628267846043914	0.018864504099209756	0.019065747474222697
3341	-0.09385413756441299	-0.008028327163655554	0.09419688516615848	0.14884499271685736	-0.049881955346763665	0.15698102218452345	-0.013480484920165582	0.016430082336350817	0.02125255465260774
3342	-0.06022524851772655	0.03711719437196138	0.07074437558610497	-0.004594707004584128	0.04112433204640186	0.04138021288877921	-0.03168830877524969	-0.13449720841269	0.13817976691195474
3343	0.004630646239416187	0.031059851263681854	0.031403140688737785	-0.037895332219964994	0.005849637820609363	0.038344158182098874	-0.049702710853007155	-0.07303640209996298	0.08834407449198341
3344	-0.12456114755336326	0.022442701700545204	0.12656679793464945	0.1084564053592615	-0.053883033828167955	0.12110397680497507	-0.008073950300396053	0.036975321301195595	0.03784657261602316
3345	-0.04166667438961665	-0.07332296913445811	0.0843348656095629	-0.04263001698847891	-0.004078427638601432	0.042824664860817166	0.02604619020018726	-0.03687344712000292	0.04514482391654644
3346	-0.1946742237512803	-0.010990145002146859	0.1949841959758066	0.049242730037111236	-0.13098801040191205	0.1399382196919742	0.040851133887993385	-0.006943103314049132	0.04143696204554964
3347	0.008712435022252966	0.0027047265695940514	0.009122613103340952	-0.06900113803673702	-0.023944045323370612	0.07303748596996246	-0.03744817738645872	0.014491961434524405	0.0401544883641595
3348	-0.10927235100409337	-0.095615769452216	0.14519924952251342	0.037010877277491	-0.01628068713669177	0.04043347388603087	-0.015326109360247869	-0.06040375682060966	0.062317762043943986
3349	-0.07245361216570646	-0.08596583157619192	0.1124261985234972	0.07634583852399687	0.03847649060264219	0.08549343477149236	-0.04525563305135858	-0.01734972086046116	0.04846736156234565
3350	-0.03565502432773513	-0.0418856921071226	0.05500629021397513	0.10484093425953891	-0.07933856840833585	0.13147710802073928	-0.03212977858727529	-0.07048551128727489	0.07746308781281501
3351	-0.04251709577190379	-0.038399733814672314	0.05729086305786401	-0.00914324003003504	-0.04687704405139329	0.047760403026388946	0.16072408003211036	0.06035785810502691	0.17168372356514983
3352	0.034956662642819825	0.07622768428971122	0.08386076624557995	-0.016032703930743172	-0.0998899416506293	0.10116841423239267	0.04306244147450584	0.04960797354392651	0.0656911326198609
3353	0.08600351051010045	-0.0002839157437706387	0.08600397914172646	0.03415600174980949	0.001986560431304393	0.034213723531358195	-0.10033815748353933	0.05625477116717135	0.11503193089860897
3354	-0.09500023179268462	-0.02916405479982182	0.09937598368333676	0.017215373038642887	0.0013620150315772246	0.017269167721864154	-0.025165871993254676	0.052371230249446295	0.058103931631356916
3355	8.09348086619305e-05	-0.0054460572521958395	0.005446658612162878	0.1264989097593648	0.08224990466505655	0.15088744476502614	-0.044121497352457774	0.10680248625406816	0.11555724814425687
3356	-0.08045054144239742	0.08840732264796088	0.11953302604784823	-0.024676267656664946	0.03739561726434076	0.04480346388444122	-0.02361057462714952	0.14878329663642167	0.1506450417113874
3357	-0.08023627761012586	0.06760265517767679	0.10491891741626509	-0.020853832382177466	-0.026761362272790544	0.03392716958013873	0.1737562996199537	-0.031029510194839908	0.1765051901802063
3358	-0.02596732218783094	-0.17236723069813883	0.17431226015444817	0.019413858133295832	-0.009729943267772403	0.021715655265586765	-0.0013595165585576284	-0.038936688823762194	0.03896041608904453
3359	-0.04144532943489439	0.05992413167313605	0.07286025589267629	0.0012413433213799814	-0.09376379285583511	0.09377200959749925	0.1144766681785438	-0.20581072187686208	0.235505755336755
3360	0.0030825130063743362	-0.026020804706188224	0.026202751076786844	-0.009575265260867539	0.011349575096668112	0.014849193907107741	-0.010532268500694412	-0.07773849382083962	0.07844872275125607
3361	-0.11171052220869619	0.013036868828750091	0.11246866550732093	-0.045328645342023265	-0.03474910670897293	0.05711555397275347	0.09832749242464763	0.03167029833981763	0.10330200173981233
3362	-0.11384501392449838	0.020189277162509244	0.11562133932719273	0.012610998030108579	-0.017600676107617976	0.021652276341315172	-0.04256201733042249	0.06735573529270335	0.07967634778311508
3363	-0.02878606678709099	0.12685771501219106	0.1300827332861097	0.11620487412590647	-0.10521336433005034	0.1567591298912624	0.10502255005596774	0.12315769861489001	0.16185658697864083
3364	-0.12416324137058006	-0.015314665604906026	0.12510415456825968	-0.0015024176087176017	-0.0012445667687559442	0.0019509497976309717	-0.028502497954668915	0.04278065392518418	0.051405999065500925
3365	-0.05591313665248353	0.14029182936164564	0.15102342942721303	0.035652443938699034	0.07195346551947808	0.0803019175304351	-0.036909807534807534	-0.08141732186732187	0.08939303212389443
3366	-0.14363259599297054	-0.10523456522963416	0.1780579578416815	-0.0520318008740162	0.018051566392412025	0.055074198599824695	0.09099245889015148	-0.013017439403472855	0.09191888436822433
3367	0.0819727747038807	0.11277604805117199	0.13942013056475538	-0.027666019405352082	0.20117839021324244	0.2030717935079339	0.17743852015301653	0.13860841590794262	0.22515932446736833
3368	0.09089126278747957	-0.021093754381757576	0.09330684929318202	0.012107766320364744	-0.038920359156579626	0.040760181085781624	-0.023143500341699385	-0.2006557054863968	0.20198597414748837
3369	-0.06825665382986634	-0.04647938987755005	0.08257908013195298	0.011725017269685197	0.011182379089775448	0.016202519312806366	-0.010830585635981113	-0.006610704175139613	0.012688695555868962
3370	-0.021865733193322	-0.06279614620741401	0.06649410700644426	-0.07764546403166754	-0.04035245961676664	0.0875050803200349	0.1088403276262672	-0.03534497678664918	0.11443550280329069
3371	-0.025906264603355243	-0.0791786128843057	0.08330898681403943	0.032228740976506756	-0.1066612035810922	0.11142398347886312	0.006928607487419468	0.0034540269720183337	0.007741828210323144
3372	0.09181786426794761	0.06015678882973362	0.10976957429557797	0.08388501278361288	0.06703093684543632	0.10737710120916734	0.02652098271727246	0.11608483698902387	0.11907582417543079
3373	0.010486696476493796	-0.021828801209035895	0.024217088289340535	0.009418561946902656	0.07033628318584072	0.07096408980284621	0.0061117313785989886	0.06053541172483904	0.06084315354368092
3374	-0.11639367636130862	0.06218852000061388	0.13196552548589274	0.019475076898424787	-0.013446658856825474	0.023666247159433662	-0.08462451902475228	-0.020071698996744165	0.086972307781193
3375	-0.01483262374847946	0.0879822213904744	0.08922375248814862	-0.024535645859649017	0.05082509227129882	0.056437469132980714	-0.04327109990814517	-0.0416278500727265	0.060043867205053315
3376	-0.03824338527576699	-0.12728040237764832	0.1329016830095346	0.044709235383587544	-0.012391031381635371	0.04639454049008039	-0.06224277042186137	0.06623358880215365	0.09089032267189567
3377	-0.13945441519036136	0.11053108052990268	0.17794564810411498	-0.044123077787454	-0.10455690086243223	0.11348564451680308	0.018893941825747967	-0.08466660607654466	0.08674915113265107
3378	-0.0633210497534252	0.15136066922519842	0.16407195839074903	0.025832061787497404	-0.09527198953944002	0.09871194156228644	0.12108315182904869	0.07787605686943697	0.14396461332698476
3379	0.056280718273437766	0.10022024848745922	0.11494180030024823	-0.1301578402742332	-0.008637303931549553	0.13044411218624918	0.04387425777156829	-0.00036649139534225116	0.04387578843677775
3380	-0.09818089655350806	-0.09506724449777045	0.136664806824762	-0.04428478331704138	0.03942612157813218	0.05929216724096841	0.06923408087417146	0.10700355341292406	0.1274484931157831
3381	-0.11045854986088231	0.033029328498474904	0.11529105680159754	0.09066598729604612	0.065058730621593	0.1115928298882137	0.007638678199919255	0.03567984057311217	0.03648836017094525
3382	-0.10678310809172724	-0.022070534698521046	0.10904008747065515	0.13760894023931874	-0.019958982694146987	0.139048845460772	0.09662929243437669	0.03696964862904175	0.10346001679935635
3383	-0.08064505767015158	-0.15354404817481357	0.1734341375177665	0.028121637672910843	-0.042662183563881115	0.0510968532479718	0.0052839846214118285	-0.057946334305008666	0.05818675238288472
3384	0.039755437896579315	0.02498456021718121	0.04695447893007363	0.011380808230246611	0.025528149218741112	0.027950119829939217	-0.17824046664963264	0.01887305436815293	0.17923687157686627
3385	0.05873548962308916	0.03153172420677518	0.06666413858077029	-0.11348957328619624	0.05143328438532189	0.12460042530964452	-0.02814820156277855	0.09546409635465178	0.09952745824157797
3386	-0.1873528409459157	0.09870982983803357	0.2117657137431816	-0.04492017253801705	-0.0013564346278456129	0.04494064770054878	0.10162072422240444	-0.06725461842910678	0.12186039262832993
3387	0.0258961948760298	-0.10293013917175668	0.10613777112307622	-0.07973679986487493	-0.17099815252137293	0.18867518495661756	0.05167802662857508	-0.028352354251724245	0.05894467259930265
3388	-0.1355404612469346	0.007696585437989313	0.13575880841564592	-0.02875274801896544	-0.04178690958607452	0.05072342980711071	0.09699341191641317	0.09607794107922232	0.1365235976569967
3389	0.013870102614716091	-0.11369865752927683	0.11454154037074292	-0.0077689493980588826	-0.02316840376233453	0.024436274422345076	0.10038037707636571	-0.07095010757135302	0.12292330074635945
3390	-0.05554254122726324	0.07504673155411462	0.09336479959244585	0.018998408038176796	-0.009751864071825682	0.021355054691112953	-0.0008001690770317916	-0.00865665153482728	0.008693554298862198
3391	-0.08010138233064153	0.0459070568557881	0.09232382856251235	0.03922395169206212	0.04134420093753727	0.05699001085720795	0.09894363220709834	-0.00682051695190325	0.0991784341771171
3392	-0.04405888850357073	-0.09602149005287397	0.10564711168860344	0.05864773327266405	-0.06088655846357911	0.08453833224969833	-0.07815069140737516	0.09730341229163782	0.12480178128154755
3393	0.043234960342916864	-0.011740280044044695	0.04480062467607107	0.01606735490707219	-0.05784828253433204	0.06003818523141521	0.06544363695501812	0.021338268402170228	0.0688345212542607
3394	-0.0035228442237645145	0.0030649364808897524	0.0046695039411911695	-0.10688133185908327	0.11793258901683702	0.15915940013767857	-0.09708225730547797	-0.027968303321618974	0.10103064225380888
3395	-0.03338675108582152	0.018568053958141015	0.03820271948250596	-0.09828365638426291	-0.03048158763106917	0.10290191590427465	-0.07980110653554462	0.09397539362028988	0.1232866221874286
3396	-0.0754775989272648	-0.15248272348190128	0.17014067385632106	0.11892275617936252	0.07412458434513786	0.140132351516827	0.07592818222816967	0.1283964468168477	0.1491668073388505
3397	-0.03381811521923005	0.02891729036793862	0.044495781813614584	-0.03341170971183737	-0.14007948735685674	0.14400904528545377	0.07582288398030902	0.04748353944159535	0.08946393828237689
3398	-0.20605642330400256	0.011361947494994442	0.20636943435430866	0.06325228063790823	0.041776242632419594	0.07580307021736979	0.13742028145259053	0.04888585094608128	0.14585664255436456
3399	-0.014345823717762357	-0.08892145874644365	0.0900712411579667	-0.05772692926287262	0.040939058051165746	0.0707700843311453	-0.0984696011952649	0.040495092518101364	0.1064711927124145
3400	-0.08683778331959704	0.029037508161945967	0.09156406223031154	0.0009653451323878019	0.013650166740327053	0.013684258959233258	-0.05938599936107307	-0.0742384459018128	0.0950686266337626
3401	-0.07625540730307563	-0.010072833681327895	0.07691780756970165	-0.057027740508907965	0.129517551531304	0.1415166398068274	-0.01738701630929883	-0.13960644639893727	0.14068499640075044
3402	0.08187471548963748	0.07137195234053308	0.10861595010590483	0.05320453181718265	-0.024366466453977817	0.05851877385368243	0.0015567609578606978	-0.06735553044756216	0.06737351843678933
3403	-0.11264337295635135	-0.10626182118612804	0.1548551068346676	-0.12577311645926845	0.14569921969678465	0.19247633476385775	-0.050622631956378124	-0.0520247961106207	0.07258946394996019
3404	0.03377827299775941	-0.1382421745105091	0.14230906696379264	0.1895898809165038	-0.02471374325150469	0.19119385986855172	-0.09877658794842525	-0.07178799372859751	0.12210786367105987
3405	-0.047599610782473725	-0.0646261452814799	0.08026370039180811	0.011865103150644624	-0.061249359735829734	0.062388017606143875	0.03700278436722287	-0.01124718595227375	0.03867434864056817
3406	-0.07556666465220281	0.014893986825406417	0.07702046254219627	0.0834629270947927	-0.06144211785105061	0.10363973198176978	-0.017046908692424617	-0.06275891897287035	0.06503290710564281
3407	-0.06891280880542355	0.07266569601530348	0.10014628597627251	0.01549560604821445	-0.04745317829531952	0.049919113945750715	-0.03268552999562324	0.05580580550877948	0.06467326959090988
3408	0.050849352793354695	0.05519144105971671	0.07504499880572477	-0.044219547933865934	-0.03940913231159161	0.0592321545195513	-0.056801354911268864	0.05833329224093296	0.08141969604108097
3409	-0.20486231851537648	0.03043575612018242	0.2071108514735594	-0.047825997820053444	-0.03397211811271848	0.0586637100475946	0.09674527852593137	-0.1240146158476158	0.1572872336233674
3410	0.004057306297463348	-0.009260674678386534	0.010110481189851712	0.0358960376397149	-0.08935961865142039	0.09629988039327521	-0.05420339309375786	0.04162294978023153	0.06834089384317499
3411	-0.09580449183385528	0.03421058964097643	0.10172937186047364	-0.005635501779962706	0.006367763604000678	0.008503369545562425	0.0409829282997079	0.07138507489300999	0.08231299611543516
3412	-0.07732979170542476	-0.05688328869385983	0.09599794382086202	0.06083812460496328	-0.08358014473198501	0.10337755074903159	0.11915955599498167	-0.0347871575868859	0.12413358174924304
3413	-0.1350908701634023	-0.08521944909328341	0.1597244430425974	0.07387670892216248	-0.03593712742452292	0.08215379022720937	0.14110410767659737	0.1131327170403021	0.1808573494999024
3414	0.0302657395457543	0.07595860904965944	0.0817662844882317	0.11325641827549986	0.007416959063719871	0.11349902009421875	-0.015897955359373696	0.004357887690513867	0.016484422032081416
3415	-0.11147127782600295	-0.04574259871820383	0.120491622603634	0.06019327914736957	-0.02373108814604994	0.06470236007371562	0.001235753783718855	-0.04083053057862585	0.040849226611357974
3416	-0.0981369618545414	0.06625771697757908	0.11841008547045595	0.06149496602349947	-0.05392525169882503	0.08178975251835029	0.09102872164630935	0.007049348386596204	0.09130126766500492
3417	-0.02713243883557857	0.11140693800275014	0.11466331179725724	0.023561109521033866	0.07953047607546537	0.08294710668041606	-0.19436366058145618	0.05293457726516347	0.2014430490855047
3418	-0.04134778081649101	-0.0466207488509629	0.062314791196578206	-0.05726780751080706	0.03740913493615412	0.06840354635372524	0.01982647009389059	0.15645504013333256	0.157706272860361
3419	-0.03777028264301658	-0.12237680456504846	0.12807293448065218	-0.04726701179799013	-0.016033693418164477	0.04991242058785597	-0.050722291462753914	0.19682509247141133	0.20325567120651808
3420	-0.07524757824044404	-0.10906545768475018	0.13250461158403423	0.17908073227903717	-0.0707704216129904	0.19255742325051142	-0.026440292378363914	-0.20722295723935197	0.20890295131490047
3421	0.03809021116277011	-0.009328457509853312	0.0392158680375375	-0.04264631415539517	-0.10558360829237844	0.1138710079479367	0.0007584408224290705	-0.01220506290885161	0.012228605525167299
3422	-0.018176006534026935	0.03839451668428666	0.04247947886856613	-0.029495475840106103	-0.06886608445780691	0.07491675836275938	-0.03479608123277886	-0.07296975201551179	0.08084152384983495
3423	0.07524159083003923	0.030291895248939035	0.08111039334393427	0.20681926970586764	-0.02911711303463881	0.20885884370344565	0.04040303161468992	0.029827029026008686	0.05022008188141471
3424	-0.029456107302462613	0.08089285722456364	0.0860890039863851	0.0670366435138434	0.04392938437686903	0.080148003002775	-0.02941473971579905	0.03929844210591813	0.04908762027742234
3425	-0.007720719972962724	0.04183491211280083	0.042541384420193416	0.0967999495702798	0.05750543695420758	0.11259265302897457	0.1276425889054112	-0.1694136401441641	0.2121169770889924
3426	-0.06836377690303004	-0.029694251113808662	0.07453425079557177	0.04663358315748623	0.1143414829367678	0.1234854882092845	-0.0678734568158948	-0.1524043827428047	0.16683495442908375
3427	-0.015253244399476406	-0.05264282008943826	0.0548081013325505	-0.06550475106887937	-0.04898212015893192	0.08179315685226911	-0.022748567152665492	0.023882486544095815	0.032982881484616366
3428	0.01837961726920412	-0.08996999621538737	0.09182815771842123	0.04175788852769137	0.13599294235651493	0.1422596275303485	-0.06356134416762804	0.06819181613666114	0.09322107197630727
3429	-0.09037053384131481	-0.03677619309762799	0.09756701166643492	-0.0021846323791913937	0.043900468878348795	0.04395479253017903	0.01260998708566509	0.1222078981353513	0.122856754559776
3430	-0.12383079088836017	0.1362604551703699	0.18412217795603322	0.030461865598240163	-0.07925704006260594	0.08490938496544873	0.02000925289957112	-0.03168123439377198	0.037470932925564
3431	-0.17016703230281957	-0.06909251583772238	0.18365890838054863	0.03648601373068666	-0.00496002125548941	0.03682161062217081	0.10992381089833471	-0.052855816126947834	0.12197123226752515
3432	-0.060944399035505054	0.08106454791228052	0.10141834499744755	0.001202350849466614	-0.04019397565426803	0.04021195501913709	-0.03755322992001965	-0.08770022180638543	0.09540216969395958
3433	-0.06223081537769335	0.05507583862420637	0.08310248120683388	0.05363266181354329	0.012770107105940311	0.055132005665521476	0.04651628771437793	-0.036708980223253536	0.05925634355710793
3434	-0.04554724661821459	0.013103039957019329	0.04739452848816734	-0.13055769749593882	-0.03870733844720271	0.13617477896111074	0.029203442391499815	0.07113390011440203	0.07689520656711558
3435	-0.07879209096297664	-0.09890715231364977	0.12645480764729153	-0.014457285101323802	-0.12316605443058234	0.12401165290608031	-0.16660201117662102	0.03380520306886098	0.1699971231598402
3436	0.05895227712068602	-0.03128413607609738	0.06673880541140917	-0.04319119236739469	-0.01836870919236951	0.04693493981578258	0.05086361233632874	0.01642752536850406	0.05345063750445993
3437	-0.022608394589967912	0.09945850218884371	0.10199575071337003	0.007443382896062636	-0.00566894852325348	0.009356330813769659	0.05463651117638273	0.05110919500174242	0.0748150931781357
3438	-0.04657641038612523	-0.0381328174325968	0.06019529690768634	-0.012706918902055284	-0.06754662177063218	0.06873144768305299	0.034783990389865675	-0.056096472643879	0.06600560756880988
3439	-0.026248046206169277	-0.1072949802674309	0.11045891869934986	0.022754997892810568	-0.055486412668497465	0.059971092368912286	-0.06267698974905778	0.016623074649240416	0.06484390221753865
3440	-0.15616783739094328	-0.0015278529187028424	0.15617531101267348	-0.03336398174845101	0.11102729482343934	0.11593194328536847	-0.13081553303635046	-0.015255180462557534	0.1317020281336992
3441	0.0067235352043328415	-0.09208698841427265	0.0923321144610817	0.07278088874949355	0.05010664859983951	0.0883613829739777	0.07490061030570329	-0.058980323890911006	0.09533509338351534
3442	0.00011610907632342579	0.09816474115510004	0.0981648098218776	0.03121638710960532	0.0847320561330624	0.09029941395553555	0.02061693035640967	-0.1254870188110642	0.12716937409380225
3443	-0.1420357292853066	-0.05428272975144778	0.15205513191891162	-0.001815187680375585	0.031008891422313382	0.031061974398866012	0.10169577424199101	-0.18733308267121762	0.21315654895353145
3444	-0.06982325996590344	-0.14117333273068744	0.15749665871552807	0.0677203230759295	-0.10180433365068717	0.12227086532599948	-0.03776842897864788	0.07146893992362718	0.08083479202250848
3445	0.0035873256100666974	0.07973692728717299	0.07981758251308137	-0.005216978569742952	-0.03622459247781503	0.03659833282515653	0.05453718360683132	0.05543720912377524	0.07776624300555106
3446	0.014239319458946456	-0.07285648585832911	0.07423493618424443	-0.0003524233225059958	0.09996301801093023	0.09996363924973825	-0.08945689051919889	0.02911589912660994	0.09407587811609766
3447	0.03322047963065709	-0.05384186731967857	0.06326568535439077	0.04206681078014672	-0.020749193122091048	0.046905709507804046	0.07620663037747727	-0.047504788259920765	0.08980064265421125
3448	0.0018631779978183867	0.07380161008515541	0.07382512501454278	0.06556115317057305	0.01299190356904577	0.06683602593962874	0.01504386855171061	0.037490381304037465	0.040396121983716074
3449	-0.04649341785386735	-0.05050930397662352	0.06865003781453632	-0.12233070185358805	-0.025649631361790767	0.12499081648260088	-0.05696325882866899	0.08449898807984808	0.10190628951590891
3450	-0.2198977489013101	0.08348065888977907	0.23521062982045537	-0.08355300209552657	0.056351554928467516	0.10077996776161004	0.01003928306423773	0.059713094751544536	0.06055114275759647
3451	0.05879950521123327	0.05806745459671003	0.08263904099411384	-0.0331000984699288	0.09266733204416443	0.09840147837762606	0.014958901078765949	0.016293580082911523	0.022118984456854167
3452	-0.10282321720804088	0.08395680431410131	0.13274546691939523	0.06920955418720078	0.10639338935271918	0.12692326693223105	-0.02231400030686959	-0.06313606660572905	0.06696325496970731
3453	-0.1951608007034847	-0.03837644266266615	0.1988981887365146	0.001446432355523265	-0.07843098459981578	0.07844432109372636	0.09361318310083945	-0.04754893898116478	0.1049968078015033
3454	0.0026788727970463284	-0.03130244248169168	0.031416862745703475	-0.14864272115684257	-0.04403216303058395	0.15502738446501244	-0.013940966892867173	0.07247072891425935	0.07379943839401547
3455	-0.04236035482044902	-0.04698439973908572	0.06326083685311581	-0.07616488057244601	-0.025465542799072798	0.08030929524448818	-0.015062060963168892	0.025959038685925157	0.030012286983093696
3456	-0.0361881144855812	0.07798063551126161	0.08596836130089819	0.11781999794047987	-0.007010640854014347	0.11802839065190483	0.06130126307349086	0.06048259496528384	0.08611613755934432
3457	-0.004103174221830558	-0.09188390254774009	0.09197547274190708	-0.09971135153794443	-0.011432102886938826	0.10036456845889932	-0.04853284232013038	0.06837298404439576	0.08384689458057368
3458	-0.11956991369658804	0.0058250104709643815	0.11971171625365815	0.12960346547096838	-0.021929158119207662	0.13144560182030324	-0.08038999559672527	-0.09117347271600508	0.12155308930314207
3459	0.0025598786365267838	0.039955596263321236	0.0400375155496851	-0.13357351919351898	0.032043122823770545	0.13736319285034337	0.0010218705371121345	0.07183092003268647	0.07183818825761697
3460	-0.05331901066377316	-0.00039024010994556326	0.05332043872200384	0.05927433333436817	-0.039143302712609136	0.07103270190190392	-0.08761687915567498	-0.04944691651211994	0.10060673469274665
3461	0.009029825857184086	0.036259210802664185	0.037366671286630675	-0.009732128754773833	-0.02763913469599342	0.02930249301412361	-0.0697569066344021	0.15982819116757407	0.17438771950770873
3462	-0.009788228690839921	-0.05894222245540086	0.05974943521813527	-0.035446624045249314	-0.08101701762910632	0.08843200948593315	-0.07816618331876925	-0.012039788030793492	0.07908798082167655
3463	-0.06625126832822749	0.020124087523554667	0.06924023002384154	0.047652067182627184	0.003088101226537698	0.047752024836261744	0.051123832039473245	0.08342829757232446	0.09784644622170288
3464	0.039196379489411466	0.011851020073495208	0.04094878315481844	0.0153315457197503	-0.005046156041214163	0.016140631491644804	0.0253297039009287	-0.0004732608852583539	0.02533412472484965
3465	-0.09321250448539004	-0.0419906686012867	0.10223398281404253	0.04130740097687552	-0.10190776921315728	0.10996133321066322	-0.07550304736535987	-0.002386663963791578	0.0755407593708975
3466	-0.05901323880282698	-0.07153735829575074	0.09273702597093623	0.07485819844403974	0.17206724729670436	0.1876456433455156	-0.006505178566874045	0.15914258863599354	0.15927548733547162
3467	0.00107024243506475	0.09680191638060899	0.09680783250248003	-0.011744896582688548	-0.05168842124761163	0.05300599481953527	-0.06600149521650656	-0.03166058985091812	0.07320239286063397
3468	0.01003692165114733	0.07432341247543879	0.0749980628964874	-0.033715012611985735	-0.08916228146472994	0.09532373529935807	-0.13853071812522433	-0.16554756195043965	0.21586281553807504
3469	-0.02275502601737621	0.0074244068605308295	0.023935601648635563	-0.1113883634552516	0.021381602581424554	0.11342195749584476	0.1321119325975344	-0.07949068077679303	0.1541827845935255
3470	0.014650293578300673	0.06751109420176464	0.06908240689386796	0.1066512069394909	-0.05380948353233621	0.11945685605969578	-0.054013932038798035	0.0937604618906507	0.10820595671329769
3471	-0.08745582611508379	0.009791826046786495	0.08800228053182656	-0.17888355679406676	0.10624591151348903	0.20805653223253587	-0.06870744800337582	-0.022895183791035188	0.07242170152628198
3472	-0.029166302152334293	-0.014840975889854002	0.03272503241563693	0.10266647999316444	0.08605816595342977	0.13396422672286395	-0.05865182061952498	0.00011908077569715375	0.05865194150423391
3473	-0.03373694424640166	-0.03772423493692661	0.05060928085500967	0.07345630070272341	0.17475267369316255	0.18956351198434226	-0.06558227538499167	0.013933398863830396	0.06704606214067665
3474	-0.11453339719963898	-0.02622767405607814	0.11749804236872266	0.05486563165121105	0.05707555553580713	0.07916979585806304	0.09271476259072524	0.010957716955694682	0.09336004907419267
3475	-0.008071736505852684	-0.02314510956483507	0.024512221992062138	0.06554556514866881	0.024229380231096543	0.06988049783052092	-0.10244258917304169	0.06828767440699839	0.12311657302082779
3476	-0.01760090054333694	0.04607507981910927	0.049322456145996306	0.02052540586677815	-0.03517076235019509	0.04072192051327972	0.0062962265002595415	0.050305829515448326	0.05069831310191615
3477	0.04232135077292765	-0.007543812131569808	0.04298843836104777	0.07148748898168225	0.03813967902648472	0.08102528122227914	-0.10140550503499035	-0.13868210758425667	0.17180163973435408
3478	-0.018537884571293236	-0.049053748648914215	0.05243971225025405	-0.08977459905118856	0.0011376042788578324	0.0897818064994069	0.04012443770670059	0.012550905309131598	0.042041595180935795
3479	-0.05964226366568218	-0.0413469711744309	0.0725725267609305	-0.08047721849319883	-0.05976955876210209	0.1002446150724239	-0.012111895935918953	-0.029317571264346618	0.0317209395825939
3480	0.023893923273353698	0.06871591817394143	0.07275161152772305	-0.0026838590864937868	0.0036402445062991345	0.0045226628949985095	-0.039553692992946	-0.06457834268272737	0.07572883845027595
3481	0.015482723071735633	-0.022869953577801857	0.027617919732790642	-0.049402824635287	0.12617110681960958	0.13549829252809886	0.07624401522244152	-0.1303350739693675	0.15099795152200043
3482	0.06738029970672747	-0.03649519686026995	0.07662900353285482	-0.01461011168016372	-0.03288582369934728	0.03598517422066215	0.1094525779758116	0.015426686617011251	0.11053438146355454
3483	-0.04601365577689572	0.035137301615179424	0.05789547894914368	0.12072616498172879	0.24139219549090396	0.2698981269944539	0.09914020496861081	0.04814487310189409	0.1102121093492709
3484	-0.09131746847095741	0.014627837821167056	0.09248163973063338	-0.002423327776788748	-0.02694182737102998	0.02705059296215401	0.020889347416125147	0.07436089191650325	0.07723928457779404
3485	0.019004518326791963	-0.012855307980625518	0.022944076797947344	-0.010347489134312868	-0.10170354107878433	0.10222857134553281	-0.04554989626203191	-0.010392565303901227	0.04672042875528563
3486	-0.12569524692190825	-0.010819198574875226	0.1261600180586626	0.11201171024892795	0.1472557179245533	0.18501586335870068	0.049250867022102594	-0.03883952141858866	0.0627228533028739
3487	-0.15315731398129806	-0.0007167660614023382	0.15315899118090553	0.10053261931887184	-0.014322463118569965	0.10154772521773199	0.07187876064395875	-0.048408162673634396	0.0866597163920386
3488	-0.044731984362116214	0.022932612954824676	0.05026783426713749	0.11985786527354533	0.08179014991062367	0.14510526003675275	-0.023684622559094492	0.08705344142881863	0.09021786414212832
3489	0.06601655473929556	0.00468244054227122	0.06618240513216721	-0.03778758594836218	0.006805271499546828	0.03839548634914531	0.15115520826933787	0.15945990790454542	0.21971654288167064
3490	0.05989816954068078	-0.09363808524107631	0.1111570138225169	-0.15615136684933298	-0.0647383383742133	0.16903934992885267	0.05581438506065224	0.06071247265555137	0.082469690890956
3491	-0.07407610697574335	-0.021573399029150998	0.07715362059134197	-0.03842056991600444	-0.08216279389256852	0.09070206664075124	-0.09384827986933926	-0.043555191547190585	0.10346281624403181
3492	0.005813981520352135	-0.0819791740270752	0.08218507988242438	0.05763571831802071	-0.09465795776081015	0.11082420761495002	0.04229550512003319	0.012301121598430987	0.044048011827302024
3493	-0.1280482748982588	0.08628186905613795	0.15440505701640922	-0.03364427144299313	0.03505597773690154	0.04858866715624066	0.03003271658485744	0.06149573405572689	0.06843748514169015
3494	-0.07813426719777311	0.06666424821119452	0.10270874208214582	-0.09110333057929597	-0.01245108197550261	0.09195023809105211	-0.01915030632456585	0.01425033396287254	0.02387061478844031
3495	-0.07386935134310263	-0.01228399159106772	0.07488376003687422	-0.12138637798603877	-0.06226506526971842	0.13642430543569492	0.006708170959109041	0.12339282595541318	0.1235750341083486
3496	-0.08601732155207387	-0.03771268129693183	0.09392138168487951	-0.03159601112081051	0.0971000054909282	0.10211130684250726	-0.03148134465351078	-0.06461507572280863	0.07187616483826488
3497	-0.04891057530060958	0.06888353563990697	0.08448186703956616	-0.1303639987195506	-0.03021505354137194	0.13381973554995155	0.1237696750693563	-0.14989891138518277	0.19439294251910721
3498	-0.00718513469555252	0.02211917165863448	0.0232569111331959	0.036314704274381604	0.011627958092985374	0.03813092125753079	0.027683805562053704	-0.04496566276082984	0.05280439297935613
3499	-0.07012845147335452	-0.005527719153937139	0.07034596921711608	-0.1366085746485894	0.023002799479237838	0.1385316983632311	0.04963702528895455	0.08590705657425915	0.09921621162284557
3500	-0.17777436042988837	-0.13136597422587784	0.22104466157446523	-0.02403879289125191	0.007434176415690193	0.025162085419299162	-0.10305596544443767	0.10190253462186961	0.14492984018498906
3501	0.013403712835564085	0.10923248728783282	0.11005178688628743	0.06835353963282971	-0.05209501662288264	0.08594240593138663	-0.0029839992002104712	0.0970241936332544	0.09707006954468561
3502	0.012385045857771856	0.10336962217095322	0.10410892444293493	0.046451949051701684	0.04194996702489445	0.06259060076474439	0.007649769608617299	0.1156562966673418	0.11590900713002894
3503	-0.022368764980497977	0.006735226796972168	0.02336075612559244	-0.07161705905972707	-0.05347589935584574	0.08937938778197677	-0.08004897586389277	-0.14056329233371623	0.1617587020489218
3504	0.12887503892530677	0.007405342522990567	0.1290876243327847	-0.049341620777964626	0.0793700882601862	0.09345697647273968	-0.10187681425684367	0.11836211647988243	0.1561681014186978
3505	-0.09838906701451962	-0.05499442866373268	0.11271555213029841	0.11176780204091032	0.08145789334017585	0.13830195212098628	0.0595949507790893	-0.0906206890811904	0.10846044185744338
3506	0.009949826968713568	-0.16022802197946528	0.16053665651233476	0.09469380139526627	-0.1260228994780266	0.15763466374987112	-0.040318296762667016	-0.08112610732759301	0.0905925512609653
3507	-0.06582583177791326	-0.12336554078363113	0.1398288124175125	-0.005194114715753076	-0.059780331536662255	0.06000555696194861	-0.06661656002331241	-0.04363263245597113	0.0796339920158311
3508	-0.06761465094147964	-0.15634095356222535	0.17033565329279726	0.033314504656012905	0.06863391332661882	0.07629200665208205	-0.02198947679131156	0.060150187646708805	0.0640435958038734
3509	-0.16649214579861593	-0.02069662997866007	0.16777361266033808	-0.041538802460202605	0.01858424158827786	0.045506550575045907	-0.021403543021856493	0.1695097124229548	0.17085565328545993
3510	-0.09908431275554655	-0.030695892900590053	0.10373012520576391	0.0305186842684817	0.07008730267559223	0.07644357452277692	0.04747877367020315	-0.07797093093757512	0.09128910132375324
3511	-0.06796203058270149	-0.0892916677279764	0.11221336607805416	-0.0324495378201877	-0.03339821364035314	0.04656622358652742	0.05257654136490785	0.07284571931034622	0.08983758413791866
3512	-0.061209868636971455	-0.07466073396133319	0.0965446695276351	-0.12368505957236567	-0.12159456119855498	0.17344518233288805	-0.10554528904478291	-0.026988708145985855	0.10894126126925452
3513	-0.12122735829936249	-0.04363645196271602	0.1288418113041587	0.0792496301245645	-0.03512623490669594	0.08668538662081783	-0.11587382290517713	0.06139151848884668	0.13113222859780413
3514	-0.15541788420038122	-0.0060158609691722004	0.15553427054036523	0.020346138021151244	0.019329822443470826	0.02806434335721833	-0.000932904345813321	-0.07107945142063538	0.07108557325348726
3515	-0.005940655229421826	0.11053878804867028	0.11069830643611357	0.14526246258728776	-0.06616913375359723	0.15962311016461436	0.0430474780239783	0.001125419783941654	0.0430621868222572
3516	-0.007298755759994149	-0.09556271898016971	0.0958410407629578	-0.013695704929320148	-0.03996658732388119	0.04224808203727626	0.10138040172533934	0.08702370279358229	0.13360804879159388
3517	-0.014190720667359762	0.0787904518512689	0.08005817794570493	-0.0737276753218088	-0.11195506182579824	0.1340511319488812	0.2065864305942384	0.03645595979909393	0.20977843147125785
3518	-0.0799361467867708	0.06812441142723477	0.10502724882345212	0.10470741414600863	0.14918114623607004	0.18225986110345713	0.045288089162262415	0.06500354166681488	0.07922418474934513
3519	-0.0928695417058369	-0.07555666638120906	0.11972285333758759	-0.08029791390423621	0.1216142082667087	0.14573184494032362	-0.046742993582402394	0.06607048553339528	0.08093340785894973
3520	-0.09727360625806429	0.14230723317595906	0.17237605137792694	-0.004892413333019555	0.0512123298814222	0.05144548998799328	-0.0010274409464179738	-0.06489491203824442	0.06490304494667301
3521	-0.1162271619183866	-0.10146900604763638	0.15428775828269115	0.019911406373608474	-0.03746247323501747	0.04242524018387375	0.13148799758685403	0.004024425988557476	0.131549570557786
3522	-0.04557589260173553	-0.0006784959968680392	0.045580942764083955	0.002253681803279188	0.10572766683956179	0.10575168375495403	-0.037557956646419303	0.062381443319891455	0.07281513975903049
3523	0.05740011032803568	0.08972812699137349	0.1065171790794833	0.1224717525688787	0.0815104187988701	0.14711654750591396	0.038358293717500214	0.08648533560220885	0.09461010501603256
3524	-0.016003416433728004	0.04893719367618875	0.05148745733139405	-0.08925231935571187	0.009031832941592054	0.08970814074909148	-0.004871989163468984	0.00779958672783785	0.00919618570571645
3525	-0.08511878904746265	0.04017016785205972	0.09412146744589726	0.030028785423151325	0.136247792090841	0.13951770068209518	-0.019948490653676484	-0.1800862879762997	0.18118778489854817
3526	-0.08030709627971983	-0.11503809629201556	0.14029609157553616	-0.16138559814701225	0.06478728176583141	0.17390429312663377	-0.05925266983857417	0.12731186396030647	0.1404250319139955
3527	0.048783815375174414	0.06486588911698313	0.08116307173521622	-0.08838854658322846	-0.05214187836189235	0.10262217424222664	0.05799701321472216	0.038014224232809854	0.06934504153759664
3528	-0.006350225510780625	-0.03634635369744061	0.03689692116067713	0.054405481932450664	0.046197195475729924	0.07137322561104421	0.049018579803914275	0.029472725244487415	0.05719670182213095
3529	-0.001219724989035679	0.00891105414615498	0.00899414337469578	-0.03147279884174313	-0.01939348594187427	0.03696815337436403	0.028438233370522835	0.1794624193693174	0.18170165954972747
3530	-0.03489153017463522	-0.04868853828428674	0.059899855076518634	0.015494951494965407	-0.04745515531885745	0.049920790139662406	-0.09372587524029512	0.06649496768125818	0.11491788553785234
3531	-0.035049821039123075	0.047104008988242616	0.05871352159118882	0.04059338510103063	0.037139993449675154	0.0550200147891882	0.025485844187682245	0.12182908544986862	0.12446627782459878
3532	0.09665576279049995	0.07633769940572818	0.12316566417298576	-0.09814691840970008	-0.12692144484494178	0.16044273356823585	0.16534502602610487	0.07606234352152702	0.18200125750543616
3533	-0.03333663613999043	-0.041886776873553494	0.05353347911340129	0.11961348307911028	-0.13399288728842235	0.17961480779213182	0.03541598952983952	0.0764663208393463	0.08426974864732628
3534	-0.1009059660481586	-0.02369223595493574	0.10365006526122639	-0.06904265680605087	0.09202456638305187	0.11504524882335143	0.04382185478811803	-0.08578275815262253	0.09632775588241548
3535	-0.02684289780543901	0.09813908282645079	0.10174389780527483	-0.01974384681311838	-0.07118586941751365	0.07387318520076949	-0.06446010158213288	-0.10319036916433653	0.12166904694395755
3536	-0.12258527732347589	0.03230452637234005	0.12677039339141735	0.03726823604180115	-0.04545350531307894	0.058778759453679365	-0.07156208030097068	0.0042703172542537995	0.07168937819826975
3537	0.05230560338883564	0.014139814222219079	0.05418311999238364	0.08823071238655437	0.0768165225851492	0.11698477144617421	0.005454083204930663	-0.0732170241906989	0.07341988596387014
3538	-0.0365418848110362	0.054781429716559756	0.0658506976981521	0.029625960199208604	0.05638867587912174	0.06369756891064005	0.028371396834037103	0.03685642353649677	0.04651163418131042
3539	0.12548569513548533	-0.08917996784187615	0.1539471544001838	0.03736371761520523	-0.0248324842734631	0.04486312148324713	0.1348594470243135	0.07840618731464616	0.15599551487438026
3540	-0.005987262425337272	-0.07085635067202745	0.07110885839265865	0.13837804552500466	-0.049833874336271275	0.14707786548180368	-0.034456705614232176	0.07376001799698169	0.08141133100926996
3541	-0.12367430963124934	-0.07627336078128748	0.14530299524661758	-0.07387931423350344	-0.08207795348819354	0.1104307181920991	-0.0663778877098914	0.0020561259319742463	0.06640972542237386
3542	-0.11143070497453154	0.17823275679072098	0.21019923312025043	-0.04339282889990684	0.0644908200572031	0.07773032530220839	-0.022172100843113197	0.057284006460700844	0.06142523465145898
3543	-0.033808156160278054	0.07397428022995732	0.0813337910004077	-0.02638198480683641	0.025335925694806163	0.036577564888342226	0.05380420705300062	-0.07146479686533305	0.08945451295270396
3544	-0.023094243115856315	0.03626626113936511	0.04299518301069203	0.008794622224441594	-0.0041010213481200205	0.00970380111958083	0.020888134385490913	-0.04803846553519433	0.05238328291623561
3545	-0.17016766300748415	-0.0833038242895715	0.18946387696523181	-0.05559144381944211	0.06452951094501314	0.08517315544661215	-0.11198750030244205	-0.1380269238571878	0.17774316283184388
3546	-0.07310895978486738	-0.04928302163549688	0.08816879392591355	0.017914768499577086	-0.18203473619275556	0.1829141440981521	0.011521689186889486	-0.044968836152615634	0.04642139104593999
3547	-0.06671314454798485	0.07697487049652794	0.1018615449688329	-0.009952130535878439	-0.08117229388250854	0.08178010880618525	0.07658644095856959	-0.04903040023177849	0.0909365882667084
3548	-0.01073259401696647	-0.07081533719051253	0.07162402219743744	-0.0030663179345981144	-0.0583272141579092	0.05840775819271479	0.06526640343023268	-0.05517068499444971	0.08546056341655306
3549	-0.05384607249455471	0.042618035716088395	0.06867092901211275	0.02869932825036232	0.01899449316112798	0.03441572623772717	-0.1239019122426317	0.0029830394164450827	0.12393781659179282
3550	-0.030973522497730697	-0.12210789977106348	0.12597499070219262	-0.08275332650972364	0.08547251337729811	0.11896917076056861	0.14134417325210683	0.008808277318825686	0.14161836413984918
3551	-0.0172911715080487	-0.08116329974007024	0.0829847325525439	-0.07247878455387019	0.06148866450187566	0.09504751481564658	-0.021408961751260037	-0.029430183684462416	0.0363933971342071
3552	-0.07974713937512873	0.0396556566523227	0.08906277192544095	0.08153678629648105	0.02443200693198122	0.08511856720059613	-0.08718979570682274	-0.07923360243248093	0.1178135146314969
3553	-0.06418102953078048	-0.08275971232572447	0.10473000780992804	0.019463024215417957	0.04496714539597785	0.04899850484119855	-0.07910286434876598	0.0427330514918337	0.08990760166961959
3554	-0.1997356290578869	-0.05666599020838135	0.20761829389879438	-0.027341591040377946	-0.08734997359396536	0.0915291237119952	-0.08175360162918532	-0.1413918874843883	0.163325800857493
3555	-0.15791561697469464	-0.04232913941450698	0.1634903609637927	-0.11237070938740203	0.07553612220522889	0.13539897372591578	0.0679552974321295	-0.0755883825738608	0.10164411458230883
3556	0.0005904945144667432	0.0006136247573860543	0.0008515979770363529	-0.00787460669544659	-0.018262063111800664	0.019887493047324057	0.014965550543753769	0.030584475173079842	0.034049637658723854
3557	-0.16800477094890404	-0.014368018753303596	0.16861803884664592	-0.1312777338981834	-0.0041768184102821855	0.13134416328666731	0.1452959622198361	0.06354206639189879	0.1585828201248184
3558	-0.03970895675544571	0.11332711752396721	0.12008262494173307	0.03537774496667207	-0.02330766883732045	0.042365460761770196	0.01961438981543733	0.11624203517751415	0.11788526214095794
3559	0.04231481923595374	-0.008952319649160182	0.04325145031177775	0.03772199517319116	0.021967136998981493	0.04365207930646923	0.07750786730837662	-0.09001433311267099	0.11878573003695272
3560	-0.006677899995205727	0.14108434255933386	0.14124229559075227	0.08943444940863074	0.17031764348253892	0.1923710488157461	0.061511475390376935	-0.12993552573530137	0.1437598777573566
3561	-0.03484070592309379	0.08993520267538094	0.09644799360008142	-0.030947659970416708	0.008696139654190931	0.032146236210942716	0.1207872396349702	0.02693528975048303	0.1237540588933478
3562	0.012142651005808764	0.11310202520368978	0.11375197615261438	-0.09255244114105868	0.11780830423574815	0.14981572316706857	0.003710259094528342	-0.04330551330175384	0.04346416345539057
3563	-0.18085199532881174	0.10344958468247473	0.20834889197062956	-0.08468223865671344	0.07228567132256059	0.11133867172939432	-0.012348340580228217	-0.09785387920108672	0.09862993049671172
3564	-0.07124257189357026	0.08700233249416876	0.11244958830265418	0.10927792954518939	-0.006243118185600416	0.10945612093602965	-0.12134205976451226	-0.14671623435458958	0.1903931429728637
3565	-0.03640655154789076	-0.10481589881650026	0.11095859426074237	0.07486309072298448	-0.13924194100058943	0.15809111450745558	0.11897220602774745	0.08437033356541722	0.14585177062020382
3566	-0.07661206193221924	-0.034937389423120996	0.08420231121061347	-0.0584799125929472	-0.03600933139781791	0.0686773042904031	-0.05382854768824507	-0.06867179378220256	0.0872543856060601
3567	-0.1379009670322204	0.005448931991271053	0.13800857787930082	0.01848773976908419	0.05911223041761181	0.06193587253534261	-0.04300611094175528	-0.03498678688014923	0.055440065246458226
3568	-0.14363495428875545	-0.020157279863135598	0.14504246283421154	-0.05364154831509916	-0.03952596709824428	0.06663120725825554	0.024061361323120967	0.052586770405542424	0.05783007461872251
3569	0.057679506167137774	0.060579178785591846	0.08364665166055116	-0.05964231706466361	0.028482543270862172	0.06609433603583895	-0.047247718105719254	0.011681350102957564	0.0486703277821855
3570	0.004738795181210116	-0.006601299326275264	0.008126089623216228	0.0025546141825962656	-0.0877116424430219	0.08774883630951719	-0.04620566463617877	0.03811629930718828	0.0598983782530561
3571	-0.049346689822200716	-0.03629181356168862	0.06125513470726232	0.16209533904359597	0.010068260760000104	0.16240772399855152	0.12952661745964347	-0.04228329465120192	0.13625351972370173
3572	-0.050804978775816176	0.0058018520531333264	0.051135187059964685	-0.04939464661858699	-0.18758876780404235	0.19398292945724377	0.08956875538567395	-0.13715219670380477	0.16380869025182349
3573	-0.03531901618209101	0.053916013877813036	0.06445439827151701	-0.16567396829238776	-0.025030357013191333	0.16755411824826905	0.039268306040856564	0.03697886756433227	0.053939192667844006
3574	-0.19693591996263202	-0.02775638204797706	0.19888231021365743	-0.015759098345235856	0.11540616613365273	0.11647717528478732	0.02929541121765599	-0.06447499160126838	0.07081839916571958
3575	-0.04708273572308933	-0.04484386318302123	0.06502119706947726	0.10221303011856706	-0.08399209691459723	0.1322957893136822	0.04090881368908459	-0.0009934232011124975	0.04092087397777256
3576	0.06415830871111682	-0.012614102362372981	0.0653865747312045	-0.018927431773306563	-0.03387655093750292	0.038805519928927695	0.010628595280914742	-0.09041895276346011	0.09104149634362516
3577	-0.022217988629214598	0.09930243882376297	0.10175762072235718	0.0677342587723438	-0.11541132370589108	0.13381966765384232	-0.047704870626144674	0.03188490615403682	0.05737945557347975
3578	0.02082890856790239	-0.08548450993180966	0.08798548102051669	0.04363611462515813	-0.2181502667620043	0.2224716822157678	0.07405235993148081	0.008031034899166766	0.07448657283680876
3579	-0.016821621100920767	-0.12541862506679463	0.12654168661001855	-0.04880967788604408	0.08208558815709213	0.09550093422807511	0.004400002367204746	0.06882963424714011	0.06897012810939597
3580	-0.11167738408126482	-0.026923896736509762	0.11487704005027542	-0.05563438793213177	0.2233134921629214	0.23013930759994497	0.05905874268588259	0.04173978196841088	0.07231973787568487
3581	0.04241257925058592	-0.04436370766688143	0.061375609460434244	-0.04186352929458928	0.0653077363611464	0.0775735490590442	-0.0008530086100764248	0.01320270062972738	0.013230227798759486
3582	0.00663155958855927	-0.09040162869104197	0.09064453680487111	-0.046882830920775456	0.03215195972320175	0.05684846830995894	0.03305608628731019	0.06631147750303543	0.07409397336672983
3583	-0.0341734546002008	-0.09805062617705491	0.10383520738663042	0.04306579480930694	-0.04290048332089578	0.06078745061049843	-0.05864126008698992	-0.01121562681606036	0.05970416794049751
3584	-0.22796190779867898	-0.09131237797254627	0.2455699122006085	0.05627850681079747	0.07912032922825912	0.09709426773008328	-0.14038994511171599	0.11017295419135517	0.1784584448092078
3585	0.04171832262887223	0.07816599355522191	0.08860215003848194	0.07911094619666048	-0.024779475218658892	0.08290093003243715	-0.027211249417841567	-0.04308963122909522	0.050962421590220776
3586	0.0016946838392337064	-0.00402502517636399	0.004367239515451822	-0.10111713139143925	0.002392549785203314	0.10114543269623333	-0.022155557914322638	0.10716303173721115	0.10942935674491296
3587	-0.0974954399560934	0.03261125446943476	0.10280493534019873	-0.008588917708190416	0.006430834765224322	0.010729638538911021	0.08081059710051432	0.032871306202175515	0.08724033112717325
3588	-0.04733739466349772	-0.015512158870401718	0.04981421490245856	-0.057050533205633136	0.04956622014542363	0.07557495298411802	-0.0293552379517424	0.1439443380184679	0.14690712182456767
3589	-0.11693254216085752	0.035400546247201375	0.122173720950133	-0.037084642849938475	0.03155277066144877	0.048691355205225856	-0.007239481608072917	0.19519246419270833	0.19532667040518392
3590	-0.04456089969346914	-0.05058191593603525	0.06741071132432556	-0.03349813418165725	-0.02013037138883834	0.0390814130489786	0.010332741657487507	-0.025281815439231616	0.027311824217062977
3591	-0.03958600306875003	-0.06653467379110141	0.07742037493739852	-0.012819616545173633	0.09644832484783128	0.09729656691948631	-0.028867570785949793	0.012357171606789445	0.03140121547331354
3592	-0.1224318869828456	0.09391795566491114	0.15430537692010765	0.030280380570816716	-0.08394289067083904	0.08923738197465192	-0.01505115190613981	0.032378800815900576	0.03570607673740508
3593	0.0018357808969209936	0.027838428341361632	0.02789889216471913	-0.010740968536807288	-0.06719287558039183	0.06804594722590539	0.1437759430644468	0.08532685041538624	0.1671890941595197
3594	0.0776143909948919	0.019244276756569343	0.0799645913976392	0.046434788475088834	-0.0059589136445507675	0.04681557681530215	0.18258851003801888	0.010773774707977085	0.18290609125822457
3595	-0.10467154982212945	-0.06610693778230375	0.12379927530127108	-0.0065227547901860255	-0.13136440971675226	0.1315262501186879	0.10223130887300984	0.08770974545234703	0.1347005566477149
3596	-0.006219991742632651	0.04805880851968325	0.048459646858081795	0.10599981539675013	0.11392695165492617	0.15561269606792688	0.08761405789421389	-0.029595518828867618	0.0924776614942253
3597	-0.1326335556952616	0.029637593370034836	0.13590455120096456	0.07003181955813842	0.007409261138173376	0.07042267320428347	-0.0012887031863709395	-0.06323617653070869	0.06324930654264531
3598	0.02604894182025697	-0.09128256819253996	0.09492657491862246	-0.01206751914967303	0.110028749974535	0.11068853074906387	-0.1610080932950888	-0.0633363498027175	0.17301762717380043
3599	-0.015766119293680443	0.025819696078469564	0.030252722574457644	-0.09985915919080175	-0.0882261256571267	0.13325051940897265	-0.13295812650186667	-0.008527276809099755	0.13323129456950192
3600	-0.19986394475855968	-0.07037374525438314	0.21189162426953406	0.04105415376462637	-0.02637147097854912	0.04879444663998194	0.09711846077277654	0.11231307357052156	0.14847970203947314
3601	-0.02326036044674902	0.04631078072305941	0.051824055990360086	0.04132685680009308	-0.0067425994294076025	0.041873281935392255	-0.12857436575903314	0.02936616130012694	0.13188532503596717
3602	-0.07195770209407981	-0.07139180035355266	0.10136419510054752	0.08279219339099578	-0.029472995529409015	0.08788176575358855	-0.1283313082318781	0.1103214250179024	0.16923280264324045
3603	-0.03981228118069756	0.09619893565119209	0.10411173302386778	0.08107317871018035	-0.20141467652550346	0.2171191659574208	-0.02052542008957903	-0.07845802539647094	0.08109842550239169
3604	0.011968445845295059	0.010071933279220858	0.015642491359525734	0.05401502463420175	0.03915379765778732	0.06671313781602821	-0.0260642621013326	-0.033293224367099444	0.042282201310302976
3605	0.04121249798754314	0.02811935663451262	0.04989156449653745	0.03937668434500323	-0.062269334737725626	0.07367491648237509	-0.17183415045027073	0.03131816780418211	0.17466483016216283
3606	-0.09344311673240549	0.031970927079319936	0.09876110693475013	0.11554273731420878	-0.10166062719932957	0.15389934135213612	-0.19209296173830892	-0.13649126121870572	0.23564713097864862
3607	-0.03868814658257148	0.025957838623220878	0.046589506028543747	-0.05867691206330471	0.031855974978107986	0.06676663201847638	-0.04276229731206177	0.010326657226284253	0.043991521011148664
3608	-0.09261078050794865	0.04788417368966753	0.10425761725760709	-0.11211267141519934	0.046453047913360725	0.12135541501018172	-0.06423366508005193	-0.035534590663950774	0.07340756679846308
3609	-0.03729630955908763	-0.13970150773859796	0.14459434972074406	0.08690252164094844	-0.08388976215250873	0.12078717010328538	-0.14263055640804712	0.018204794013069445	0.14378765644632852
3610	0.04821670936996163	0.019865658858580416	0.05214878200258218	0.05605076495702943	-0.0016051339539606912	0.05607374347480571	0.16069701028070632	0.04192868255998315	0.16607692053495351
3611	0.04379836511976697	0.05338484612292288	0.06905243357574427	-0.126247763630205	-0.10814947929809245	0.1662372030986946	0.06483383125532882	0.015251452492361553	0.06660354704046335
3612	-0.12592707848701365	0.07371541075736615	0.14591638317681022	-0.10286187322611164	0.006357845523601326	0.1030581736849952	0.004801384392042366	0.006068294672697212	0.007738054814669732
3613	-0.14078008725632338	-0.03271804252549791	0.14453201470469548	0.04829146847526996	-0.07658819789003186	0.09054180240938808	-0.1428622962162892	-0.01348672663448881	0.1434974824709625
3614	-0.047549629376734376	0.048432866056662235	0.06787274687477578	-0.10412291201596602	0.02345438233619969	0.10673185493308564	0.007128505209814045	-0.0016239389816007758	0.007311139743043388
3615	-0.0018989233474376499	-0.06497434635338677	0.06500208915049814	0.04618124773633757	0.018748854853124053	0.0498420224387865	0.08777878385500394	0.07643062646063949	0.11639053035461823
3616	-0.06803376133572152	0.011630660103092941	0.06902075728300577	-0.018098021412411024	0.059803576081554045	0.06248204615076487	-0.036438468658474166	-0.07220936397119666	0.08088234815643867
3617	-0.030714876573358856	-0.09811226142660787	0.1028076820337844	-0.03938446686584898	-0.07352315446144589	0.08340737660584217	0.029387547811551385	-0.10747340255730133	0.11141885039624114
3618	-0.024432386859272678	0.06224383428425943	0.06686730467162191	0.07743164553080992	-0.010931443881293293	0.07819946416017733	0.14679527453752814	-0.05250497438490397	0.15590261371031494
3619	0.0023612109165609876	0.051722193166740635	0.051776061871970515	0.07381170783927565	0.10397878173750319	0.127513745399333	0.01092177112760556	-0.066890022355918	0.06777580818654255
3620	-0.23672149096291786	0.050362188162911874	0.24201945021064597	0.029552883589323457	-0.032777154344488586	0.044132921672675726	0.01023865119763491	-0.07267808894417112	0.07339573959654389
3621	0.013367182436942005	-0.0594967182651891	0.06097984134638083	0.06765707855755777	0.03702453847078521	0.07712520163940058	0.04825277055048519	-0.09607956142854228	0.10751563602610925
3622	-0.054636045980858694	-0.08851329403032013	0.10401779050008902	0.1492012274898705	-0.06349121729542788	0.1621485151277659	0.017292762656604486	0.08099795450984433	0.08282335585495475
3623	-0.049131095570507204	0.0031954592031640827	0.04923490135541452	0.04975483179992098	-0.02881984028421008	0.05749892591558391	-0.06857385014744456	0.05749251461432442	0.08948610037722333
3624	-0.06003594204379655	0.04142637629558796	0.07294147647305853	0.05113535792976631	0.05742007904126838	0.07688881783270454	0.03547653116051019	0.02856284772841508	0.0455458069808767
3625	0.02258395425996628	-0.045089794102388246	0.0504294013667822	0.06515511582216679	-0.03395335348995894	0.07347121430202495	0.059959615439020016	0.07392100374376433	0.0951812496139906
3626	0.019232226775260264	0.0032545092787356947	0.019505649883570002	-0.053325263750118077	0.06595857613949498	0.08481814381586768	0.11014965899086966	-0.05699400602004945	0.12402122438525716
3627	-0.10049834629381767	0.049130095240202204	0.11186457824576747	-0.17587711500281508	0.11909169703973688	0.21240431230443022	-0.0292451508455744	0.00897528016236181	0.030591412225872913
3628	0.08331759645920331	-0.015337991047985798	0.08471762419430055	0.011813839456962258	-0.008803343395764884	0.01473314826025434	-0.02354906704078106	-0.045523878400615184	0.05125409313533114
3629	-0.11191513434345614	0.011283464812297897	0.11248250474311196	-0.08210450866356317	-0.18055652271095807	0.19834769531395577	-0.032390221992656384	0.007670947819935547	0.03328618213598152
3630	-0.07230375852132842	-0.06097782946811067	0.0945839795258825	0.02907456730053031	-0.06717034804778789	0.07319280101604274	0.011079976589116558	0.05571586442630247	0.05680689597210437
3631	-0.03801090477399271	0.010496860862035506	0.039433652756173554	0.027171760038954138	0.026218198996662993	0.03775842293109082	0.06665892520563493	0.10767997757331407	0.1266427648141016
3632	-0.01611050280133313	-0.0009105811267673175	0.016136215742862	-0.03775586559690393	-0.04471101481645404	0.058519913131246576	-0.11839043540328338	-0.022627765881513204	0.12053344342450187
3633	-0.02615607347891787	0.0322325961811307	0.04151000405216063	0.11832424347887378	-0.024754012238262856	0.12088584580810059	-0.07501086245856323	0.08857072068455282	0.11606636915729966
3634	-0.0552258262523673	-0.025272067264987343	0.060733592591766764	-0.16484018005964193	0.06776127357046477	0.1782242271914415	-0.09220140365169117	0.037844248208822366	0.0996658715801605
3635	-0.08122725753350225	-0.012426227894764772	0.08217224900236411	0.007514508893258842	-0.003658896950184136	0.008357952548258035	-0.004129470014422149	-0.034355943174462576	0.034603227508527484
3636	0.08325427623354854	-0.003459446918086403	0.08332612005938511	0.012915884855790167	-0.06225081962453723	0.06357660438820792	-0.07978725280734131	-0.10083123320170304	0.12858049346428413
3637	-0.0462984387768268	0.04115398262440325	0.06194510246194822	-0.08092757699409808	0.016695216076558873	0.08263173093902042	0.0921566921693458	0.015353858194923008	0.09342696009752949
3638	0.03941354512743223	0.0283577313524486	0.048555004551228124	0.041610566875423693	-0.05416384206588667	0.06830198432719521	-0.11463148604015207	0.08632428604639036	0.1435000346801094
3639	0.006468505047932259	-0.07343097080614591	0.07371532426224671	-0.007778233047496733	-0.04361500109361943	0.044303151465077455	-0.06785927175889296	-0.03881285636598305	0.0781749229800306
3640	-0.13957500929777567	-0.03750438630622648	0.14452599147793738	-0.051730720934861286	0.0895958750725541	0.10345766437754726	0.02674384921728878	0.07987041050457412	0.08422894956679836
3641	-0.07999710011009752	-0.026984851761560236	0.08442581507227719	0.0061909340136313456	-0.044757865945753844	0.045184004116271166	0.09864921109387416	-0.05043916404959199	0.11079610155355375
3642	0.026134611217429847	-0.005970794563657153	0.026807989316761666	-0.0008261073978880434	-0.11368039971931859	0.11368340131161143	0.01973192467438203	-0.04299114883664664	0.047303147143189006
3643	0.08161697497279652	-0.08739722144899664	0.11958095551012732	0.04751340775900573	0.0885285610299139	0.1004730313810663	0.04713699999304299	-0.021127292628571562	0.051655195887320274
3644	-0.17162431382804458	0.022051806736535538	0.17303521975971436	0.020252399632926528	-0.1184020166020172	0.12012159350556467	-0.06123293879683503	-0.054222323869633	0.08178956656884984
3645	0.030681627289047775	0.00015335871458363695	0.030682010559925497	-0.0018503757717545518	0.04981357101307386	0.049847926211340515	-0.0017012196688736055	-0.01256556576704667	0.012680204706854603
3646	-0.03638935711977836	0.03213145649337544	0.04854498746499418	-0.03329282630574027	-0.06081174996420624	0.06932879067987072	0.054595918314390986	0.08911433736398706	0.10450875284115753
3647	-0.03560745596162578	-0.0739592273928584	0.0820844579479432	-0.04338026080019883	0.048902883393529294	0.06537078117396479	-0.18265831867232027	-0.06248414989095449	0.19305007217764558
3648	-0.02956156573941535	0.01827553442398395	0.03475458714253412	-0.05345083879865676	-0.03019720084790416	0.06139106699943124	-0.080120431422765	-0.03456651950385108	0.087258969750852
3649	-0.03696074556669199	-0.05644922108572858	0.06747304109072902	-0.0480934802980021	-0.025111129519085906	0.0542545083186515	-0.0847610542507127	-0.0771486423606243	0.11461391423287043
3650	0.011223579742057252	0.10724942434727901	0.10783509523828057	0.029344532031961912	0.06885327851672352	0.07484567804941271	-0.10850848246683005	0.08092754873367747	0.1353638020716621
3651	-0.11290851682311676	-0.045101270967299885	0.1215831312890972	-0.044662431768785364	0.005897862641647172	0.04505016753843592	0.09478309068224085	0.018523997954069286	0.09657625370390101
3652	-0.021376804887078858	-0.08964673259617477	0.09216021078724973	-0.027505350267589997	-0.1229478723045633	0.12598699773215497	-0.03390417130009172	-0.14086762067873929	0.14489023220091526
3653	-0.039429067329851276	-0.05589926755196715	0.0684059899668761	-0.04500828533736606	0.04877887802052833	0.06637111336983388	-0.0942574435806986	0.11483966333702536	0.1485685496521047
3654	-0.1478688647893667	0.08141838610214691	0.16880211719517704	0.1397318861265913	0.18168402239074585	0.22920315004941733	0.023811526177151942	-0.011080661097637654	0.026263469482265527
3655	-0.02412191473226745	-0.0074055103628705805	0.025233080550843664	0.11064972433345853	-0.09855308894833188	0.14817581731284016	-0.07585106057827497	0.07668338965881602	0.10785974986256436
3656	-0.0381623946468439	0.039606877035391626	0.05500066430215268	0.08999235383501751	-0.06436780382347063	0.11064283943312278	0.09840827975831169	-0.12600434851406234	0.15987897100445517
3657	-0.028966242401093776	0.09314876735031087	0.09754863432012396	0.03857034712121599	-0.04140043549635527	0.05658328142074272	-0.11480708301583316	-0.023634214453523247	0.11721451447427292
3658	-0.026632860523028302	-0.07988710257873967	0.08420961001017137	-0.09187023677426681	-0.0737467355145661	0.1178079853151526	-0.10638611987664302	-0.012613795466608737	0.1071312948604697
3659	0.07396015802810221	-0.0972889629977906	0.12220984942600709	-0.03577391133533602	0.07681823408506172	0.08473968267686528	0.02815519415881551	-0.04200265531619091	0.05056617458075447
3660	-0.031225572020553292	0.04235907016456298	0.052624397129251085	-0.03554568782997883	-0.05149640652498235	0.06257296387652217	-0.014750730297148955	0.04622188662333706	0.0485185206629371
3661	-0.1567282683910377	-0.004816836777303205	0.15680227048545034	0.023650407194973497	-0.03203529059892261	0.03981961331109926	-0.0076907167813513805	-0.11222771366885896	0.11249091892215278
3662	-0.032690107209050086	-0.024844800908282835	0.041059800797268856	-0.02403988786346085	-0.04380836883500696	0.049970885408123215	-0.10823539887726663	-0.005626208984519314	0.10838152885828145
3663	-0.22597685344333676	-0.0165180112275334	0.22657974972857617	0.028570664609680368	-0.005408335548050725	0.029078049618898986	0.21284061671498575	0.008341550835053318	0.21300401309353129
3664	-0.05263765607665564	-0.03948181380928218	0.06579921320893668	-0.06971956236638342	0.0014659187880638844	0.06973497181797111	-0.024040465957824986	0.05367964943783355	0.05881707887372549
3665	-0.06795737281288051	-0.056534595492271786	0.0883988970921223	0.04147127813644914	0.002884052890615141	0.04157144057338631	-0.0900749535939313	-0.06581963273342303	0.1115603931425108
3666	-0.17234047519021614	0.000417622867659877	0.17234098119033994	0.031886655493315284	-0.06699109017353459	0.07419275544949128	-0.08260431087729761	0.028567549146983024	0.08740467401562985
3667	-0.060924097734991856	0.12245514814075689	0.1367735683200433	0.14004867389931785	-0.0484145906151605	0.14818098273864655	0.034717014711634166	-0.057449169431090824	0.06712434862857146
3668	-0.09379072242434906	0.11500742726475414	0.1484028569096263	-0.03722602681291283	-0.06673639054471946	0.07641677103367445	-0.16473698218398738	-0.10885197480984314	0.19745132493627413
3669	-0.1042680562037116	-0.022469706952432437	0.10666168606874987	0.04648103755608826	-0.01102306753422372	0.047770229957103456	0.0042669761491364346	0.13841519692954402	0.13848095113228298
3670	-0.05871337343249887	0.049868621114426935	0.07703336674245993	0.030692589654854555	0.07203990754849891	0.07830570438555262	0.06370319417171143	0.04463046837781625	0.07778158943671712
3671	-0.0624794439028096	-0.0212396206586561	0.06599092661970996	-0.0048133593692759585	0.13298312844275015	0.13307021033589292	0.12939749346859647	-0.10262738764076496	0.1651547517025269
3672	-0.031047297669114897	0.06205252446757045	0.06938624132602268	-0.02302322490273965	0.023756882352039013	0.03308259880980867	0.02736538606318711	-0.06855905148119586	0.07381875029007562
3673	-0.21434839280812715	0.032724860995543524	0.21683207794651788	-0.01788070413512921	-0.01615611461371184	0.024098539785211474	0.12575623360640723	-0.10308228640643827	0.16260562124861563
3674	0.05028059214063795	-0.12384351042730582	0.13366133704617572	0.029085530232265497	-0.005709731048268052	0.02964066628022364	-0.12060814609444721	-0.06038708586026902	0.13488115154844663
3675	-0.0793228699159082	0.029994466493108402	0.08480439677223284	-0.01874122955491553	-0.0475938529824975	0.05115084092123633	-0.10073279756206092	0.02923675067308513	0.10488986650100807
3676	-0.10797474367154093	-0.012895108986291868	0.10874203008360343	-0.10340243192049964	0.0032132051469992554	0.10345234465390461	-0.030544499676063687	0.025325360104424068	0.03967795767022049
3677	-0.14727275402695758	0.06808942690655105	0.16225114525064932	0.022752582363114372	0.044112426670328685	0.04963452619835742	-0.012465229189361474	0.14197187772201253	0.14251805500587422
3678	-0.02533957978128847	0.06854530563468067	0.07307908885614317	0.005217862549892187	0.1243752580630362	0.12448466133558954	-0.06945236717347553	-0.014845430073957892	0.07102125104558518
3679	-0.07363036726409408	0.07886565384632638	0.10789449633810778	0.13336731119097484	0.005944178818116237	0.13349971144587566	-0.06123948380472736	0.16203304995109777	0.17321946672682145
3680	-0.09454702965582809	0.003617737184083561	0.09461621868936179	0.04722444487751195	0.012465154242087285	0.048841869991516414	-0.02761349002673607	0.009065357900043083	0.029063474419148957
3681	-0.08933196122182042	0.020410128298838193	0.09163390547669495	-0.04013777527057393	0.03003364839675594	0.050130440250321526	0.05216261913392039	0.030228502590563103	0.06028848317695609
3682	0.09047152700472151	0.012566576139111742	0.09134011185906303	-0.03916917214833569	0.11481219105026925	0.12130978221293404	0.03394487637561959	0.08994054841823461	0.0961330166068292
3683	0.002358231717187111	0.0923014780847305	0.09233159867270756	-0.001986218407460417	-0.006577926782650439	0.006871257841184868	-0.05593591742676179	-0.06296329005045835	0.08422115382937746
3684	-0.09461438832982558	-0.019926752528566197	0.09669000954267072	-0.03915553531305034	-0.1341192688407117	0.1397180525917057	-0.1563785459754545	0.12258636328801913	0.19869993987311504
3685	-0.050773596188611624	0.002711378608701144	0.05084594028911176	0.10537246404572384	-0.11919192702076374	0.1590913940035426	-0.01595720911011112	0.060842088346037285	0.06289985879865566
3686	0.04023896496186275	-0.010401184535119672	0.041561507924227574	0.15892560373696832	0.12712929638776407	0.20351708902008164	-0.012490698112238786	0.043924848961988054	0.04566628839378726
3687	-0.10636179224663408	-0.03809536123874028	0.1129782607311082	0.007568476382646577	0.032153951375455875	0.03303268720237365	-0.0866452075524621	0.11895421879700778	0.14716486727957742
3688	-0.072066970962195	-0.031256944302717256	0.07855345231629877	0.017319184859431444	-0.13777464806196427	0.13885894934354528	0.018930188636075273	-0.11603188238793428	0.11756593797645988
3689	0.03937960277412892	-0.029000992524423355	0.04890614155757783	0.024493172736941963	0.0038103038491390465	0.024787777757282737	0.04850915309037872	-0.0804409769873888	0.09393555616608343
3690	0.043686757849157265	-0.013103973162495473	0.045609724007214796	-0.000552661943097813	0.03576649044683792	0.035770760043743785	-0.06996574243554109	0.08879639798431745	0.113048686014238
3691	0.023869937066775475	-0.05013422853337838	0.05552670318152188	-0.07210889214749897	-0.09210945575061368	0.11697796444379556	-0.05786233957822778	-0.05484165403714691	0.0797223767771399
3692	-0.10524432445773953	-0.04475746038415916	0.11436607053932353	-0.016310318249571982	-0.02744447963570401	0.031925318226713	-0.016472403683052025	-0.01869275126112201	0.024915036279475982
3693	-0.11209540399124569	0.008662873643568844	0.11242964455927547	0.023571755816805207	0.03641392589345815	0.04337743274170743	-0.037253133778711554	-0.02096252771095197	0.042746035422796924
3694	0.0048774037414721335	-0.0016262334610892474	0.005141371658156282	0.008054002369055464	0.06248352505442988	0.06300045918394817	-0.039449255396595925	0.09757552759497536	0.1052484077636505
3695	-0.10411610286536399	-0.0345791580024309	0.10970816306924538	-0.017255357148416542	0.0979898694401003	0.09949754702105632	0.09315371859641887	0.028635082654569197	0.09745554497808119
3696	-0.055045275692180616	0.05796583902467806	0.07993760610540611	0.0196971118256912	0.04327318588264784	0.0475451872507405	-0.046827335696627635	0.0949080336458479	0.10583163146699598
3697	0.07196611193998599	0.017653966801164718	0.07409982328977054	-0.015162999631470431	-0.17785624248138815	0.17850142729799756	-0.07776445883870155	0.03607344372098048	0.08572400130865832
3698	-0.13249257074560852	-0.07480954278071605	0.15215370187359842	0.11760694903131581	-0.0020339865384208953	0.11762453639310548	-0.01651137742786384	-0.08624166453941683	0.08780803088040795
3699	-0.15164438248233988	-0.04564719295036318	0.1583656685102484	0.0018975780120132413	0.026878142107949362	0.02694504268853172	0.04387799861199032	-0.05354116417070008	0.0692238038751677
3700	-0.023184968841633877	-0.05265219546602353	0.0575308305830872	0.010308672162315782	-0.004344036349248775	0.01118657112584991	-0.06268547401124318	0.01739290688427683	0.06505368446060046
3701	-0.05280297422120072	0.09738570811384613	0.1107796471895448	-0.1812929002315313	-0.14581526846606568	0.23265684643309073	-0.12365629404934812	0.11024279893574633	0.16566337487569857
3702	-0.2081102821025904	0.033436384960810125	0.2107792242040644	-0.11248241617388868	-0.1001879557523077	0.15063173777840533	-0.037591870274770664	0.1095225499272583	0.11579437660492833
3703	-0.047712210847543186	-0.012595215666379006	0.0493466769057757	-0.01953687540811728	0.010966026248264064	0.022404089635374925	0.12443455342748194	-0.004567997501744829	0.12451837088507384
3704	-0.014322899394420016	0.04298261661019393	0.04530618917677359	0.07026669737137506	0.004146031721560969	0.07038890778039249	-0.0006136955883960262	0.0362740574983078	0.03627924847162297
3705	-0.08726049975050507	-0.06515900548430656	0.10890404405903292	-0.0013242622982302837	-0.07428764847658463	0.07429945078407459	-0.030187338032597193	-0.0657323949688483	0.07233272513762332
3706	-0.020754293165813908	-0.12075108427840493	0.12252169211704106	-0.01459919990478336	-0.015349581804178322	0.021183632819301527	-0.04019311730468092	-0.06309796778732901	0.07481203257203115
3707	-0.09369898634244428	0.0462839016365045	0.10450693561816451	-0.007320050980639997	0.08106227221976448	0.08139210725734018	0.08404563753151509	-0.09215414698441533	0.12472391909535253
3708	0.00288464969859047	-0.03424437306153714	0.034365655679199664	0.08948103537959483	-0.029723279663595618	0.09428854143831379	0.08004879197854028	0.1193621252266581	0.14371891328509281
3709	-0.1493015138896138	-0.17460133029844344	0.2297315097928812	-0.0023946445831182846	0.11958307136489467	0.1196070452763588	0.12059348493196606	0.0010734937761111795	0.12059826282713892
3710	-0.07684076756444605	-0.09203066225139209	0.11989222808140246	-0.04745074052218845	-0.12182183374814831	0.13073688061853678	-0.0782625495604689	0.033897960060284955	0.085288324874824
3711	-0.06067775369946134	0.011715306792149093	0.06179836735097998	0.12349583578881687	-0.08443490657607378	0.14960105248857286	-0.052956926504228514	0.026910759405372728	0.0594022309054813
3712	-0.0181204092479282	-0.007128495112971692	0.019472151239348548	-0.08323185693660745	-0.06002626847192836	0.10261917421115758	-0.07959941284899	-0.05470383040109332	0.09658455148964319
3713	0.011618968602197379	0.08273426551381217	0.08354614965088947	-0.016437480202927044	-0.06725838345174845	0.06923785741892977	0.14993541991452394	-0.06501100329481838	0.1634229503293326
3714	-0.103079106571391	-0.008907179284847952	0.10346323044622473	-0.09217930532126974	0.04659120533660482	0.10328487180719904	0.027318859412130945	0.13724915723562067	0.13994159939584766
3715	-0.07018375311451219	0.04440083368318548	0.0830493421587474	0.08723813779428603	0.03528218504761639	0.09410273783237703	0.009697796231101913	-0.06785203975821459	0.06854156805246221
3716	-0.01286711332139029	0.018653574122398455	0.022660945098678317	-0.15785457467776667	0.07271630914227407	0.17379795269787668	0.0039011437482624413	-0.12009747706422019	0.12016082106799829
3717	-0.05537881194171925	0.13029544633086762	0.1415758317886083	0.03489508207031686	-0.04637729248739694	0.05803895253324025	0.12320287128908003	-0.011177627069651535	0.12370887939344462
3718	-0.09347032801345925	-0.027277446283567937	0.09736920095541812	-0.032791050803049566	-0.02126291196879728	0.03908151018270661	-0.03929292651034321	0.06483278605430183	0.07581044928840684
3719	-0.14138203031811036	0.013481135950427476	0.14202330626831985	-0.07541624770026913	-0.19874362700685302	0.21257149313355134	-0.0439755787050272	0.06973863458775009	0.08244591364407199
3720	-0.1472339848294997	-0.03366821802559742	0.1510344172491572	0.012011728249351372	-0.064373601961163	0.06548467183234954	-0.05662200980789243	-0.0756021302360167	0.09445493153302635
3721	-0.08009107605605455	-0.09972118650464186	0.12790189795976556	0.10808880256314839	0.17797124172921752	0.20822332271427918	-0.03883584391577553	-0.05801197902030387	0.06981126329255656
3722	-0.08067351549137373	-0.02556164527995377	0.08462631866715638	0.05513938633875716	-0.05613097958359461	0.07868315445397848	0.03366466835105404	-0.15513835575213958	0.15874891911652148
3723	-0.006895204028535295	0.051957826209601786	0.052413352716863204	0.008224149982022267	0.14284300613152068	0.14307956193536675	0.11441087293005112	-0.053714394758603144	0.12639257908951518
3724	0.03104734046130051	-0.007874199064334227	0.03203030378601911	0.0475215988405046	-0.045327099965992455	0.06567227990320514	0.10135180977626307	0.04137013238032125	0.10946998309166361
3725	-0.09260917010468049	-0.1676108992709636	0.19149379087035368	-0.03325139992326826	0.028922921237881344	0.04407029577606454	-0.09561262939913365	-0.06218338579563948	0.11405502343003317
3726	0.011262541236559492	-0.11844113570996503	0.11897540696871586	-0.08844415072554355	-0.03975985224347705	0.09697016885612707	-0.006483610474936148	-0.038855836625944266	0.039393060869812764
3727	-0.07835044626447285	-0.022966345575018993	0.08164707869185059	-0.033273337993391404	0.04181762036964883	0.05343995129678294	-0.1185561111757181	-0.051695894871496686	0.12933683560252301
3728	-0.18340093043012995	0.03901035490404571	0.18750389081930266	0.006748611688629642	0.08261589339634007	0.08289107069762905	0.1082414630977383	0.019313460274243563	0.10995100764114817
3729	0.028188879894579983	0.09705105637713779	0.10106196363434383	0.018497758873033298	0.05125411635565312	0.054489921331597746	0.06434990713586629	0.11315490299783346	0.13017274146626748
3730	0.021913506615197566	-0.07344201055250721	0.07664157283203998	0.013768443385462388	-0.08185419626208573	0.08300409314588487	-0.12459194799190748	0.07794586036121731	0.14696499805010907
3731	-0.022629015928483383	-0.19514314093895477	0.19645080253695152	-0.10132317475032047	0.04567575648783959	0.11114252324029898	-0.09710055151879315	0.14994187475092866	0.17863673448951362
3732	-0.21327571695060268	-0.004265465236772389	0.21331836684748853	0.06165329315300017	-0.10169939291024399	0.11892810885119616	0.08514763942174643	-0.11990339876281927	0.1470610265637072
3733	-0.02439656938699722	0.07520927964993222	0.07906723938089834	-0.007421091928868362	-0.03506896100989656	0.03584556641664852	-0.12515018277053827	0.08621734745536373	0.15197367946370863
3734	0.011795044017769558	-0.012419243481683733	0.01712777487119869	0.08051967782526254	-0.1146344801192209	0.1400874103882577	0.03415416646403442	-0.05983129120155545	0.0688933269170411
3735	-0.1629704931500898	0.0005369284911633492	0.16297137763971958	0.0969982977031955	0.03889056910288095	0.10450428757933188	0.09890481066717903	-0.13186856854649423	0.1648377412597369
3736	-0.03922907440212577	0.07455607838795394	0.08424683437992345	-0.05567278562454405	-0.10011297317013859	0.11455158862347274	0.04334899072910288	-0.10306194742552667	0.11180742374446283
3737	-0.12827114754326835	-0.08491639005739691	0.153831988196366	0.07895771928041467	-0.018140390283565403	0.08101478379656914	0.1262550591288939	0.10862662068908142	0.1665535429763356
3738	-0.03807810567300906	-0.035283832811534695	0.0519123394725876	-0.16169437840273274	-0.00705730755434462	0.16184831663308313	0.008604736670712572	-0.00012619280223412978	0.008605661961501938
3739	-0.04956123808579884	0.06686945044773135	0.08323364538321529	0.0736433304740449	0.058083177015091386	0.09379230019290405	0.01995444061251861	0.0814523735832928	0.08386100919086788
3740	-0.04423264570626795	0.026259914958678278	0.05144035458483193	0.026691775705339912	-0.17255340580831396	0.17460563778513238	0.03541585544053181	0.028632468254131592	0.045542299622532235
3741	0.12056614146164271	0.11212503954661032	0.16464573775314612	-0.07602588445415491	-0.012852871306013983	0.07710467824876434	-0.04004897247656959	0.05822304042700405	0.07066712554642063
3742	-0.013530997872591717	-0.011544127916977658	0.01778636536203011	-0.06694269447380391	-0.027309646287413177	0.07229897041975547	0.07208766599921747	-0.0021834127367718476	0.07212072434740122
3743	-0.0021294502933933974	0.003958322498614235	0.004494760900767567	0.04271295087130171	0.06990704242869208	0.08192307827017481	0.011888976740584358	-0.1966274458659211	0.19698654836230287
3744	-0.05529464583024565	0.06441369175365083	0.08489182259102845	-0.13080381017837392	-0.027455009181799633	0.13365408443572824	0.0799820368021017	-0.006046160927799172	0.08021023795612127
3745	0.03012678847872212	0.05447184030829311	0.06224792985002674	0.05061770461925809	-0.07760807253180828	0.09265616516468224	0.012746969415255383	-0.14032755249627646	0.1409053129547239
3746	-0.10193707286661467	-0.0016862082289328271	0.10195101825290825	0.07049672570481495	0.04957702582368656	0.08618393019944263	0.027266061725444827	0.029352014597203394	0.040062187695259585
3747	-0.013356230433230082	0.2789380589764244	0.2792576402480705	0.025404171441124262	0.1347124935433501	0.13708693534862168	-0.09544199700531002	0.02836429891257561	0.09956760640471149
3748	-0.05006740284949644	0.1410074068628717	0.1496323281189102	0.037385330160100955	-0.0019590804766989457	0.0374366252150743	0.0013760359944731428	-0.009127946744583238	0.00923108264669066
3749	0.028889396026731646	-0.07382958729308371	0.0792805471894361	0.01600831886730785	0.021974911531973288	0.02718755247894626	-0.10432111872553682	-0.037272035431820616	0.11077951271502524
3750	-0.03197643212417863	0.06948582518640167	0.0764903399994233	-0.008736896862196432	-0.11530096976250069	0.1156315138487504	0.10907383957937407	0.04134411287431169	0.11664663797105708
3751	-0.016416789808090297	0.04334320373891727	0.04634807760799049	0.08426522685781371	-0.033202860999488	0.09057073719447209	-0.05525654233632927	-0.005529294495514453	0.05553250011105816
3752	0.10073121233414391	0.09779139255950513	0.14039207099061407	0.00436792583866205	-0.07065904612962802	0.07079392329911482	0.0035311788311589358	-0.05522384584776112	0.05533662778083706
3753	-0.1607759338458466	-0.05991142620116203	0.171575872119192	-0.08313661239972027	-0.009886183286732238	0.08372235628122386	0.04803154196149549	-0.0377469796189335	0.06108898013186243
3754	-0.08978256715371903	-0.04655131797358016	0.10113325155352929	0.0664888713603734	0.028615580191203346	0.07238522946330607	-0.00998854019413816	0.025702327773065685	0.02757499933207646
3755	-0.11088938330533321	0.018423405613253535	0.11240941777372382	0.07518445820236269	-0.06255805543298776	0.09780701945535193	-0.06826339452008219	0.12583052782224055	0.14315450661235934
3756	-0.08117639741053734	0.023682643629805978	0.08456048193955545	-0.003961804393197364	-0.045173103548033805	0.04534650127861401	0.017174617000350074	0.04396385883608116	0.04719945288737556
3757	-0.04200126835884461	0.08830601131128214	0.09778577696914807	0.012555943946117915	0.0433301063013502	0.04511263504235109	0.041038678579826	-0.0338754761344933	0.053213917567840226
3758	0.055799520173741256	-0.03487868018532652	0.0658035620851185	-0.052072214750307655	0.013052600804517707	0.05368319976272143	-0.028132273091905694	-0.06417080307926445	0.07006651666206404
3759	-0.07166803120821974	0.021560470784276694	0.0748409019033176	0.03503687524318206	-0.036548351225637585	0.05062968105883019	-0.1918168952579969	-0.07937675615984857	0.20759188501691828
3760	-0.04714478394681507	-0.04813729569627829	0.06737825977526286	0.029218191938401594	0.08730448390097187	0.09206397585029842	-0.07061693885198575	-0.022187848692735886	0.07402062335887774
3761	-0.21648621741796617	0.04565965972427388	0.2212489251003842	0.04508445166650639	-0.04754045933322457	0.0655187229399622	-0.0032400144235497233	-0.10850596064119233	0.10855432367313977
3762	-0.013369142528754305	0.058572224884657874	0.06007861100169579	0.05541166117650232	0.0745401355177107	0.09287994399943494	0.018289366239605236	0.03395729231820269	0.03856940003461655
3763	-0.08376431358360306	0.1492339360276933	0.17113511589516	0.020828758364187776	0.13563599222237804	0.137225943469676	-0.047803351909099366	0.05210372101198292	0.07071038252647022
3764	-0.07033397792396116	-0.050871625539499504	0.08680317238234624	-0.09575356113848722	-0.030143802676575918	0.10038622072030781	0.03364457612330959	-0.11719431619892395	0.12192811510004796
3765	-0.11335588408789266	-0.11262899093054124	0.15979626420971077	-0.056428866613295756	-0.1238786616809444	0.136125456131919	0.007693386745151542	-0.007447576327417955	0.0107076884883335
3766	-0.0408890111483192	0.13461566167313932	0.14068861929944612	-0.05570524301334244	0.0034982185796960277	0.05581497677511715	-0.14070199428477534	0.062125436527198305	0.15380709040680765
3767	-0.11092957565978831	0.022303954317984143	0.11314962277568326	0.007887374833180106	0.10506978261514281	0.10536541131012798	0.050278143016081724	0.0486557513100975	0.06996623328932051
3768	-0.1590763742560349	0.11170552844626816	0.19437957179679688	0.08924155985135501	0.0423027823416973	0.09876022174211638	-0.07435722788755292	-0.021202638199182496	0.07732107866375708
3769	-0.08521747452173555	0.04947218725067795	0.09853687266819862	-0.13444151882894273	0.18332051566145707	0.22733440885052025	0.11398309116213412	0.06226594358262917	0.12988145672539456
3770	-0.02252066524284132	-0.043882449914426656	0.049323926987541095	-0.014788781039544287	-0.06461885428998493	0.06628954951110988	-0.12260765621731465	0.05341007480899302	0.13373583459269786
3771	0.07722234687628166	-0.032491121463528574	0.08377925656771211	0.06814582695974893	0.06051062307509606	0.09113390827219248	0.00010889742808870829	0.050925278984192995	0.05092539541591929
3772	-0.08739460803543947	-0.12506186214097328	0.1525722349440943	-0.01928046605299691	-0.11839216930159396	0.11995183251271342	-0.0038101767149063097	0.07900201167116114	0.07909383853808775
3773	-0.13150696709638937	-0.10510410707681904	0.16834772264365883	0.029198215216539078	0.0021203231823684245	0.029275101062661135	-0.07207620633528933	-0.03800466875884779	0.08148211071859235
3774	0.0491091666239569	0.10297717082198064	0.11408772044790336	0.0701095267947341	-0.03297493221956469	0.07747704113004332	0.0004324046773772992	-0.028033495797982227	0.028036830428215403
3775	-0.04111474647741427	0.030479506219002885	0.051180295791019854	0.022519113439807805	0.0400662757746986	0.045961037026693956	0.0557859425433325	0.009814797491892872	0.05664275448152978
3776	-0.048205990272697515	-0.045701190742793045	0.06642602150874731	0.08369263181215389	0.036248010525534766	0.09120512533133229	-0.043406259412392866	-0.015529215014333166	0.046100540941916665
3777	-0.10680149428737261	0.03214001988374481	0.11153268606172449	0.04227928517900905	-0.015533010174114407	0.045042339640799255	0.08446387569985393	-0.012550382862125262	0.08539120802650764
3778	-0.0186731451395694	0.05607508457449146	0.05910246576446531	-0.04974600400713532	-0.06732702515291067	0.08371136858646255	0.1439773393649996	0.019150414677054535	0.14524535322318372
3779	-0.1342767036561974	-0.03629371962484849	0.13909517327708162	0.11006329586597276	0.044384550775315536	0.11867568177350919	-0.044436327873719636	-0.04917825391327296	0.06628037336089063
3780	-0.03359021412476239	0.05907916718555051	0.06796065391302245	-0.018406705728516815	0.1269911062755158	0.1283181510498634	0.09197013312004561	-0.06651773482106797	0.11350380800592035
3781	-0.09277114671263974	-0.0941386388757303	0.13216871411855866	0.0025472347067407057	-0.06670222174451983	0.06675084112059051	0.0875369445346078	-0.10263004451703206	0.13489122542264556
3782	-0.10161385465161159	-0.05610204653335126	0.11607245617453417	0.018739930512212375	0.0002738422169516919	0.018741931201515318	-0.06740545249247068	-0.019263416033804052	0.0701040242996516
3783	0.018639418676543874	-0.0013256484177288994	0.018686499734485315	-0.012590262393040794	-0.033178238247190094	0.03548676091605044	0.06698786070134577	-0.07026500630822982	0.09708009370019419
3784	-0.0684699499069372	-0.05342015364936388	0.0868438072413925	-0.0142887221669066	0.15774253080586753	0.15838836322849956	-0.16922861295233332	0.050542756845105896	0.17661510046220324
3785	-0.04363791221774501	0.07086231712829047	0.0832210031873807	-0.07706780025514091	-0.0373478706590027	0.08564058196280484	0.05829956279497564	-0.10780547661281606	0.12255961736967742
3786	-0.08556922412423139	-0.004660643486693859	0.08569605425533315	0.024313201295278256	-0.11851214152215732	0.12098040934544967	-0.06349683215621105	0.11702822260830155	0.1331444800986215
3787	-0.14749413105002881	0.02142307808305938	0.14904182959409729	-0.006848166072897256	0.14049197340108122	0.14065877849850716	-0.046619471187170115	-0.1954259076491437	0.20090958283333085
3788	-0.09443860459614659	0.031629418105612726	0.09959452860356828	-0.02374402855995635	0.056182795560543196	0.060994142417561834	0.010166555981629495	0.0355932254702371	0.03701670649723907
3789	-0.16299739590296963	0.041252260072363454	0.16813655174359718	0.12323063782915922	-0.044620107533907716	0.13106007819362422	0.14930141837385993	0.054095455554002504	0.15879934458316072
3790	-0.006628115255160124	0.01488382500948704	0.01629294812944294	0.07644336060992037	0.09066070888581403	0.11858731600393291	-0.04914502280467181	0.11207799710224599	0.1223793720400737
3791	-0.21699446028607636	-0.1433410194801159	0.26006392225844116	0.17046627702013173	0.10678479760027214	0.20115104921335952	0.006282756635378697	0.13884656470551587	0.13898863824594584
3792	-0.11699791230967806	0.09859747333591663	0.15300318046710631	-0.04909281171066946	0.022355448643029532	0.053943213156896534	0.005739549794271562	0.014175847880797347	0.01529369461511604
3793	-0.0073390992031933085	-0.1749252027141441	0.17507909333126764	-0.003983529831495881	0.05313599800959058	0.05328510856133852	-0.030105629191432476	-0.10021114197102704	0.10463566258283725
3794	-0.1427163353883272	0.0019166762213591968	0.14272920526091015	0.05297349042551011	0.005979321517982438	0.05330987688671789	0.016069900983541413	-0.006317002792771909	0.01726691176512793
3795	-0.06500091874968376	-0.05878258121614052	0.08763852630399001	-0.024271604961327756	-0.039208953398143474	0.04611347779095107	-0.02650627872431452	-0.016374589849380387	0.03115621935579604
3796	-0.01664954103232808	-0.04087214161253466	0.04413319812320725	-0.15469805753675342	0.03197035811757545	0.1579670624016624	0.07793334208370126	-0.04266669450874639	0.08884848129618138
3797	-0.09570587938262241	-0.011539428833080284	0.09639903405218744	0.1410666294894206	0.032472326187437665	0.1447558148176743	-0.028202677195352143	-0.038687897206781306	0.04787634479852981
3798	-0.15323205218583408	-0.022714389979522864	0.15490644056727929	-0.02094967893892905	-0.0323411179592244	0.03853358221729034	0.16428167441550012	0.22544642913578236	0.27895261418175615
3799	-0.18635220984004244	0.02836358122962626	0.18849837891195995	-0.02092507788077897	0.00038722809215037326	0.020928660490151196	0.021996018015579995	-0.00761860578998576	0.0232780575376238
3800	0.007666351420541402	0.07568066457689487	0.07606796917825338	-0.05893219850027769	0.05001930092766126	0.07729770038861483	0.05738883516242576	-0.017164935456463946	0.05990086318680765
3801	0.10293437383632735	-0.06298959528589987	0.12067797823695196	0.06082555798577015	0.04255671034415542	0.0742349115955332	-0.05193127108891117	-0.017464988328355028	0.05478943998819078
3802	-0.04211598919489473	-0.06589171497432385	0.07820150029329376	-0.009198377966704627	0.0038729685787750956	0.009980483096049826	0.0050466295535609666	0.0553566463196642	0.055586210174927986
3803	-0.11681945755313794	0.020947652732433784	0.1186827275470531	0.1216162202057271	-0.0688282329144799	0.1397420146672353	0.12870100826527225	0.044495477406986214	0.13617561102551842
3804	0.010046794375126171	-0.03423451989448561	0.03567829073290925	0.054294434016579525	0.07991792152108483	0.09661656040985407	0.07542767421504777	0.010231960382324018	0.07611850662458396
3805	0.07587719488769594	0.11888769768215689	0.1410377019246603	0.1487253222026269	-0.02037919220208015	0.15011506566325883	0.06565355071443915	0.0909178450529996	0.11214474250046089
3806	-0.052767427836709666	-0.05227605442010997	0.07427777127941212	0.015984608899469108	0.002616681566316338	0.01619736843096701	-0.03446311460300425	0.05319710307593366	0.0633848408044961
3807	0.0219935860956441	0.05112686046114811	0.055656748826716604	-0.0317445886547325	-0.15486059836891145	0.1580807509978222	-0.16975820967556898	-0.12296236663356819	0.20961296085972947
3808	0.012010511535130313	0.14989248501164196	0.15037290131636352	0.032892899223910414	-0.05072873182297481	0.060459466187865275	-0.1546515650234398	-0.07109610001549212	0.1702109338485988
3809	-0.0020484756062046426	0.007333378240194646	0.007614111157776449	-0.020190450543119565	0.018049967882992558	0.027082386041691747	-0.10674153812697082	-0.01332953872168188	0.10757059339914594
3810	-0.015574595828512464	-0.08271361051704675	0.08416715154968253	-0.004057285693912357	0.049639265989806065	0.049804801929219066	-0.005395108946021975	-0.03623678974348921	0.03663621338857622
3811	-0.12684476736559627	0.10432421856762038	0.1642350071932804	-0.05936005222225974	-0.0023102600608509373	0.059404992226059314	0.06605278966455795	0.09739834021818937	0.11768350648977324
3812	0.034696662569242524	0.056447336280326846	0.0662582837582455	-0.08613234046771902	0.011193443561978829	0.08685662469393035	0.09229463578212387	-0.10151615237089014	0.1371999598627663
3813	-0.060017725954445926	-0.05096786488436711	0.07873913054901022	0.08183695403282867	0.0018819877506142226	0.08185859101685525	0.06328007663312929	-0.16202878313738692	0.17394739050551197
3814	0.025128473954484587	0.0012628895949225592	0.025160188660067195	0.0677132658854533	-0.12283262879748531	0.1402602619210976	0.050691419697270736	0.06260073066988886	0.08055104910135442
3815	0.013732422645749158	0.027860858074002556	0.031061340028099203	0.060994559902887525	0.0628762078177043	0.08759996488173996	-0.0360214368349748	-0.03920286407988674	0.053239162875858156
3816	-0.03914892374896851	-0.03677328093355863	0.05371138074301365	0.11222163418941661	-0.1219866126733623	0.16575412167323067	0.08435516758502228	0.07693213689250678	0.11416806902608362
3817	0.13077153219311155	0.06533328955875757	0.14618355706680033	-0.07376258470008469	-0.10144266863016863	0.12542541178105562	0.10805043803753725	-0.00950193233651933	0.1084674323390734
3818	-0.0026312705961857776	-0.09316429170920638	0.09320144223470178	-0.04748291186179987	-0.06500458879863491	0.08049983530265802	-0.1261833460505584	-0.034643663353581794	0.13085266612137209
3819	0.04694348920021583	0.057376731787176706	0.07413353174420056	0.11608310953118559	-0.007179164298635642	0.11630489550511634	-0.05723798577424603	-0.07868275907653778	0.0972993504160705
3820	-0.088867110362776	0.04949753441590237	0.10172201933447472	0.1467976079514273	-0.05118088887340261	0.1554638899749152	-0.0776110412797847	0.010374020625117912	0.07830130287845034
3821	-0.012405001827439921	0.02528397076861549	0.028163154087690365	0.027483112813923707	-0.08536934661922611	0.08968415039535377	-0.07150054778826405	-0.16245831690694568	0.17749657198452998
3822	-0.14342754237799116	-0.03540667596563936	0.14773318048267367	-0.03649956603651438	-0.037916876516266226	0.05262991398058385	-0.11128227495933907	-0.06853511341554017	0.13069355948556494
3823	-0.1316814562942118	0.022639643115462803	0.13361347002514357	0.04362190863374943	-0.10629607542943208	0.11489876659281724	-0.15133442721111712	0.05473822752917115	0.1609297437155488
3824	-0.06944337697691542	0.07175951981316149	0.09985895698320457	0.06305540258988232	0.11860230375765697	0.13432233713122949	-0.22930402292554106	0.04595836728316908	0.2338642906755363
3825	-0.04500115658595555	-0.09274808275532806	0.1030888497795124	0.14630614566696568	0.23376047432559563	0.27577064313818983	0.13864444663429668	-0.11638395176750935	0.18101797372513118
3826	-0.008260124698352793	-0.057940853751120874	0.058526679330379874	0.007198988072701652	0.1298539811989658	0.1300533808191554	0.14178347795683544	-0.016027840024156893	0.14268653152059027
3827	-0.1176690122774466	-0.04376574158146145	0.12554456016301602	0.10285011006074295	-0.028260191095446262	0.10666200607647541	0.19991565900569302	0.09382871444156178	0.22083953081239027
3828	-0.05471074930681417	0.06655236155018276	0.086153832866677	0.2551901136519784	-0.08394772845401845	0.26864328619621086	0.01761548012331787	-0.02620881798980642	0.03157858895514186
3829	-0.05431643014906766	0.05771763723536067	0.07925654693570267	-0.08106876047851623	0.0061575562012474655	0.08130227194792625	-0.023458777647779823	0.09105260460192768	0.09402601264290089
3830	0.07017360688087076	-0.03931977298401483	0.08043867011696211	-0.05116456992890923	-0.1939113530970139	0.20054781493680013	-0.04387893018001709	-0.14036083071442018	0.14705959102549188
3831	0.08948009384966736	0.14064415429082133	0.16669572679443717	-0.038433653967738755	-0.017426806841749444	0.04219999234610744	-0.151181054981317	0.026472926675401562	0.15348135792996223
3832	-0.06861906439310846	0.017637674862050926	0.07084958413939343	-0.02839141526829392	0.005511767741221556	0.0289214806773423	0.014192095972058769	-0.002237561216354732	0.014367402976079623
3833	-0.03223041806635501	0.046823784130862044	0.05684423109749653	0.05421325658980093	-0.051750235600344176	0.07494774229263163	-0.09330360158873492	0.08864798571110016	0.12870131094928597
3834	-0.015125052852070546	0.006298480559197396	0.01638408011249075	0.001158815294362423	0.06821299859795056	0.0682228409743427	0.17790630870230387	0.03905921388133985	0.18214356114095195
3835	-0.20111817343165422	-0.0643923660982	0.21117503757833114	-0.049428809489875346	-0.0076743903464053	0.0500210303250082	0.26993535025205495	-0.026916803900558766	0.2712740452898521
3836	-0.05296510494068823	-0.039068248830241965	0.06581512294328576	0.005305769418691927	-0.07656034613601348	0.07674397559151155	-0.0067907567653268126	-0.05851840803077463	0.0589111063883718
3837	-0.07782305393721796	0.02221873070986716	0.08093268634163041	-0.09934342426162351	-0.10351428583827321	0.14347237823578676	0.13718798368601223	-0.018346979539728626	0.1384093729704198
3838	-0.1145746966843475	0.08739270922395319	0.1441001275010285	-0.0038165852474307147	0.10034498473123131	0.1004175397212158	0.05520519992413325	-0.044330377873071446	0.07080110522465609
3839	0.0074622310027425845	0.222798891326511	0.22292382301553318	-0.04763272875540657	0.1297696518715351	0.13823544912773117	-0.14704139008011138	0.032058335790985173	0.15049553910458288
3840	-0.04783013224912622	0.004681710071921304	0.04805871367573661	-0.08158837224437011	-0.04901166806271951	0.09517776048939218	-0.007579964483443017	0.0041500748633308965	0.008641700234416173
3841	-0.10850359118766392	0.09268057232229095	0.1426979950335922	0.13090121559312562	-0.03899155838107215	0.1365850279816295	-0.18911989657483194	-0.11592780651098425	0.22182333421649608
3842	-0.021126354498993492	-0.01781495245371122	0.02763503908709257	-0.017176684036085462	-0.031373194789615394	0.03576752473659121	0.008555449905929272	0.0015456755630161214	0.008693953993377836
3843	0.06997537224707015	-0.029943402739095574	0.07611281159378959	0.12750638795115654	-0.10460384132319718	0.16492374779854915	0.06186453376224083	-0.027350402385292214	0.0676407055570596
3844	0.028167902816895747	0.016726107010699463	0.0327596307188505	-0.11349073721953604	0.01566442114412995	0.1145666684704345	-0.10514503476240536	-0.19400116610864243	0.2206624816018811
3845	-0.14780550867403758	0.0424926577802271	0.15379237419202063	-0.008995602779168754	0.14408908284301453	0.14436961128957054	-0.1723674660684414	-0.11816119479450886	0.20897993040988685
3846	-0.024316417256277006	-0.003987098833432472	0.024641126299114753	-0.18414187106539429	-0.07148652605172205	0.1975311420672898	0.012023168493880671	-0.03417449838014524	0.03622779209621799
3847	-0.039820917150826335	-0.05663848039088477	0.06923599427842149	-0.0001675542727293317	0.023557136436199066	0.023557732308267864	-0.08404180005473985	0.029110370146487756	0.08894064204010672
3848	-0.030577327191938057	-0.009699523514084821	0.032078866791130874	0.13297441612986505	0.042757250232456606	0.1396795539530372	0.04748318072497061	0.025867991069984143	0.05407222405040318
3849	-0.13087221140261646	0.06501646144572787	0.14613239194762725	0.015606133050236231	-0.009419596910783895	0.01822855437886738	0.05189488411703875	-0.09744767368406276	0.11040438444172615
3850	-0.15433908088073717	-0.03600367217981962	0.1584828580558246	-0.11856586694118165	0.09211840393032103	0.15014547993923685	-0.08854703033953107	0.05250031322054463	0.10294104851906807
3851	-0.15152879893773769	-9.704385517922012e-05	0.1515288300127179	-0.051596945157428055	-0.12908660742633532	0.13901653486696985	0.19041880018220636	0.08712573152370968	0.20940442344031937
3852	0.09585477923815235	0.02553176237993966	0.09919682249457702	0.05863667516941074	0.05325170699028626	0.07920861046819526	0.03224863924160263	0.004698848016889504	0.03258916853221112
3853	-0.08616363441398292	0.17809803353506545	0.19784610545695308	-0.11548286049256974	0.0050074110221743455	0.1155913717917186	0.10051561890521389	0.05985518788193993	0.11698732051073107
3854	-0.08256960281633448	-0.08581232917994905	0.11908608293388093	-0.023939714656770087	0.05298572821681279	0.05814290440383524	-0.08606011647531527	-0.0013804970947560505	0.0860711880943528
3855	-0.16831686461249065	0.07773276995847074	0.18539943483839436	-0.03862136483726791	0.09550915742222098	0.10302237122778694	-0.016441944681562574	0.01652229105981537	0.02330930386727194
3856	-0.12829443847885352	0.025807993695325264	0.130864492828201	-0.14264897923376738	-0.03556953617485243	0.14701674455697192	-0.07642890354419754	-0.015910711549374405	0.07806745825871142
3857	-0.000820212277938359	0.052922779789548895	0.05292913534938924	-0.05343436509803379	-0.13108462130960782	0.14155708854491628	0.15983974920146118	0.016253421656991503	0.16066399453625563
3858	0.004692962300264315	0.06260607397955513	0.06278172022400495	-0.118018505453678	0.07843145216548322	0.14170342380587106	0.03977926710280075	-0.08466798093379613	0.09354708486447684
3859	-0.09461047916341345	0.060524519115849336	0.11231366872173441	-0.05275551601179612	0.07777742244232715	0.09398123169784003	0.012474383132156496	-0.021527223797854607	0.024880345636078858
3860	-0.0542687190270342	0.1063900131164609	0.11943169075147478	-0.08583708885450998	-0.014853489832066545	0.08711275442326655	-0.032033687151477676	-0.103160477711747	0.10801963374421612
3861	-0.05611344457041686	-0.058665089354455455	0.08118073275429022	0.0969354588915199	0.00028339847491268033	0.09693587315955392	-0.005349099635381834	0.042242805468651334	0.04258013011689327
3862	0.06115018740319357	0.046014710460734416	0.0765290728954096	-0.007810147758703358	0.142038261903715	0.1422528251130399	-0.03872582644758123	0.13474908172490976	0.14020344025648795
3863	-0.03206535594464783	-0.1096463497955396	0.11423882472847306	0.10250217805241696	-0.08235463184177907	0.1314875731439453	-0.06116976029614648	-0.008742390998464815	0.06179133414207899
3864	-0.050356090875154295	0.1058569024226532	0.11722380167332025	0.09991979139814797	0.0598279827883643	0.11646180591753769	0.07122780912562748	-0.14282826118161288	0.15960361206752133
3865	-0.12496939388309931	-0.03980817593718529	0.13115654874597424	0.0033472050658362273	-0.035870419052351214	0.03602625077279123	0.07732000696192003	-0.0029288888910257585	0.07737546036520451
3866	-0.04856638944562359	-0.016640053999520975	0.05133795458421529	0.012818614918594115	0.05245122758267244	0.053994890159722544	-0.10413949465329235	0.02055826155371589	0.1061493121256756
3867	-0.05063178079554579	-0.10805161447211432	0.11932614389377805	-0.018767074523191228	-0.07718699940213496	0.07943573479778604	0.057812479036774535	-0.06309868576148978	0.08557877585712902
3868	-0.05651320795986348	0.009036664221170101	0.057231145141093884	0.09499503539156477	0.17188333469851744	0.19638721316859512	-0.03636797635348425	-0.16255585710420373	0.16657441695209352
3869	-0.07089891298410445	0.034995662861200635	0.07906549362030464	0.08399294789956838	0.0708604524341633	0.10989094146486292	-0.04230681563933326	0.010429193701756349	0.04357332590942867
3870	-0.07568379699697113	0.09860881329649869	0.12430500869885523	0.030272238206815752	0.015469003049515869	0.03399556531955494	-0.09983166131577036	0.050698550526911086	0.1119674221664339
3871	-0.03781012386035278	0.023971698818430746	0.04476882632565626	0.08121851784123457	-0.10749176366586055	0.13472537584406344	-0.10295172772007621	-0.0009284550040797024	0.10295591420235806
3872	-0.12829887746692853	-0.07987326420358457	0.1511302097325666	-0.0650860475414698	0.12151036186281956	0.13784397565582554	-0.05061817145782924	0.10136570843415282	0.11330139508449082
3873	-0.03381206397169022	-0.006069286842498595	0.034352465891143796	-0.000312453271497343	0.05006795858655068	0.05006893352240912	0.2719717912167486	-0.05746692504224031	0.2779768024340469
3874	-0.08751499185476552	-0.0679303489532671	0.11078540566452025	0.06228508943821095	0.06859110020853594	0.09265080352670103	0.0535004672707326	0.02255309762765778	0.05805981580051209
3875	-0.1000174936253917	0.0660715066679705	0.11987052608744546	-0.005608340034093468	0.06737834099900293	0.06761134752181719	-0.10064322275740234	0.2080482654340028	0.2311128275044321
3876	-0.010637116856801725	-0.08496845675813422	0.08563169330851855	-0.03484905350542263	-0.05591841835380483	0.06588873986816675	-0.10130836905030453	0.042823478791220726	0.1099874355343138
3877	-0.052856966256020904	-0.017965741308896877	0.05582675651126739	-0.04767316033344095	0.0592231888178999	0.07602707616328928	-0.03556744694601724	-0.13345561187368662	0.13811387918249865
3878	0.012439230664302277	0.029923403979848745	0.03240593410566876	-0.09096183699485913	0.06242433915093312	0.11032159311716835	0.11132589829146362	0.05781729257848355	0.12544438987657947
3879	-0.033372218622786505	0.03385176591351726	0.047535744774544426	0.04961814995180738	0.05461689504554571	0.07379001307125646	0.15100595220342306	-0.053208970486103714	0.16010619020217035
3880	-0.01669138808055463	0.031343611284372436	0.035510905429199074	0.062369186752351195	0.0483699030383476	0.0789275805792171	-0.03939246705090484	-0.01143335617266535	0.04101814347002615
3881	-0.07408818641131654	0.0416707354466251	0.08500299734939118	0.13442560065698125	0.13401250209358742	0.18981462754322695	0.06640550915933305	-0.005728612107080061	0.06665214657746328
3882	-0.0055925224848984096	0.08541388190668439	0.0855967728954376	-0.05437952551951493	-0.10754577029493143	0.12051234585741714	-0.12306166740047769	0.014577967746083201	0.12392211718249344
3883	-0.040753200082488755	0.0387421612496252	0.05622969300338854	-0.010901540825253067	-0.0034849501216634446	0.011445019428342678	0.012509969961784025	-0.005052449167798042	0.013491723056671512
3884	-0.1167600074045538	0.028389159332989786	0.12016173973751104	0.08039032220972152	0.023882761295151857	0.0838629250149555	-0.035640831017906785	0.027757526137302396	0.04517465099931611
3885	-0.011053056751630276	-0.059854209644592746	0.06086621785303913	0.03225945298462767	0.04894499900179676	0.0586198365244504	0.03956044289520588	-0.008388296010665739	0.04043998209726849
3886	-0.07897293608085051	0.021762047512796957	0.08191649006872384	-0.0956429151222947	-0.05272767058179222	0.10921435097125498	0.11657027806053884	0.01308736029780561	0.1173026373389615
3887	-0.028422559835247475	0.07340188161829168	0.07871263007099896	-0.04940042794682835	0.0061064852605632915	0.049776414531053324	-0.02248706119551666	0.022021796317173995	0.031474234450515386
3888	-0.031988240526406524	0.0283549981712959	0.04274638526553363	0.06795079825156725	0.07696880027265854	0.10267184228617696	0.01762026859128068	0.07237694182632574	0.07449090933369126
3889	-0.15544023112164104	-0.0113162812624657	0.15585160786068397	-0.13944840825602325	0.012709073266220412	0.14002635147865808	0.056878935903499975	-0.032719312944230805	0.06561834186458057
3890	-0.03190087688416034	-0.047202428947892075	0.05697135459649134	0.03669013041973182	0.06778152886164067	0.07707464774514612	0.00675376010989473	0.04839370067703004	0.048862700916342955
3891	-0.029433485897558377	0.023637780617106027	0.03775016244447435	0.07728420901922953	-0.011744906272690394	0.07817155356702488	-0.017689153975601456	0.013895464779671919	0.022494223921167844
3892	-0.05233626971329825	0.0786207985844756	0.09444741975069398	-0.05708777318421741	-0.02550646753252468	0.06252674414296963	-0.14927785120716386	0.015677900600494846	0.1500988788374755
3893	-0.050314829406722224	0.0094310062728686	0.05119107283058684	-0.06148547114646457	0.06510012576972707	0.08954601910379383	-0.0025347872573130616	0.18789371145169564	0.18791080849576722
3894	-0.13105568321005204	-0.004508914391459861	0.13113322390089793	0.04863086181770241	0.05578362450160519	0.07400522605646545	0.13452765504100964	-0.1355030180399472	0.19094176564797744
3895	-0.016354205870342715	0.0195006249630643	0.02545062717497623	0.055042875589981916	0.11331491105318177	0.12597613750311892	0.06108020606906148	0.1175493684119467	0.13247130099567447
3896	-0.0531516679035787	-0.17354245178452674	0.18149953821516215	-0.09588399994445054	-0.04866067088771214	0.10752489170694211	0.05255474661270455	-0.058082812774942816	0.0783301636113103
3897	0.06503861597134408	0.07103389036389193	0.09631113719449788	-0.058483096729801176	0.0691239180820628	0.0905449537750338	0.030575596312838543	-0.059325358738002466	0.06674103145201123
3898	-0.1545899130120717	0.0956524482982765	0.1817895268450148	0.06849024748696966	0.08714785511993793	0.11084070846413806	-0.016721230730536663	0.11264055835595192	0.11387490919374843
3899	0.03986952768828642	-0.13189466901708102	0.13778890722119974	-0.06993286936582177	-0.06319869703350103	0.09425858859790627	-0.12448475181745683	0.13400758839024626	0.18290567837337224
3900	-0.07564010830847138	0.12227061390010496	0.14377596811854834	0.09466998085016488	-0.03241106849495465	0.100064392443842	0.0025784817212393184	-0.1173385176771724	0.11736684497192068
3901	-0.04928233810698277	0.01928741294605979	0.05292214231720784	-0.07026493361878039	0.012218344817731878	0.07131934412581632	-0.039499305349873066	0.04812480902977495	0.06225907457772577
3902	-0.10433898483119512	-0.07417287758483215	0.12801655957265395	0.04988908220965638	-0.06398123407692785	0.08113272359368004	0.06190420516688667	0.017721803172208603	0.064390938221294
3903	0.02418467193019558	0.04787539848516891	0.05363722715134428	0.06749043728066254	-0.08488285339969799	0.10844380077076635	0.011807069502834075	-0.001602116667712451	0.011915270373001045
3904	-0.06582748368843659	-0.049628430301359626	0.08243930314436371	-0.0025652079032795288	0.005877313937449948	0.006412730362832291	0.0928523509754945	-0.04836689056909471	0.10469438946285134
3905	-0.02147645621798456	-0.04177396445195059	0.04697129205925508	0.0006001033843215748	-0.04507005527296767	0.04507405025488873	0.10964547248058769	-0.04353117821187533	0.11797072989519629
3906	-0.04513884496173066	0.04904947036011619	0.06665857684564735	-0.3148841070439686	-0.1235050385305507	0.3382388141702698	-0.1262427506213753	0.018822216935860944	0.12763819152131295
3907	-0.15121795611456554	0.007132544733245957	0.15138607414765212	-0.04395440225596035	-0.004052490956219557	0.044140821929694665	-0.047183441218001596	-0.018917867844776566	0.050834661885027256
3908	-0.13090337128865717	0.0518643563946549	0.14080342353425865	-0.05780964630225081	-0.04944915326902465	0.07607347740582673	-0.08161253078817735	0.1000938611795293	0.1291486981253705
3909	-0.10830846386297167	-0.06067262315138809	0.12414463558457528	-0.04723785555995336	0.03336579470387907	0.05783330575130926	-0.0887313972469874	-0.09218814273404721	0.1279527823775464
3910	-0.12085608523934288	0.02686124029279376	0.1238051677816662	-0.15069398728178263	-0.08200940941285953	0.1715640435380563	-0.0027819802807055407	0.04186735103206086	0.04195967703312362
3911	-0.037241556599104796	0.06603590896926906	0.07581342105011431	0.13435021881632578	-0.00390886722638568	0.1344070702715751	0.11186129020223033	0.04180470550195159	0.11941767728361029
3912	-0.143826423205076	-0.10605158428328172	0.17869800933686875	0.02133353172928724	0.01682535011703881	0.02717005672804978	0.11565965963907233	-0.06933888666601849	0.13485191163609442
3913	-0.026992235267338537	0.020707023355365246	0.034020017356947305	-0.17461053553220487	-0.01353231045402598	0.1751341272998142	-0.02624483729662078	0.03279054174861434	0.04200013229614541
3914	-0.05254740041606786	-0.05821687338589337	0.07842470042860035	0.00944034878397453	-0.050301389185252406	0.051179585179339994	-0.14554898199021668	0.03222178249645931	0.14907296678351023
3915	-0.055215285864409665	0.11190653490584791	0.12478701994888024	-0.06519378470058715	-0.036183244172344274	0.07456176448034205	-0.007291299837072865	-0.03198177480985746	0.03280239279843061
3916	0.013508410999838062	0.017788875094335393	0.022336545052053416	-0.14424061476527233	0.027582542605077934	0.14685418483796994	-0.038851056198787925	-0.0364380535042625	0.0532647755176052
3917	-0.06995628988909232	0.038976754523117135	0.0800816451392081	-0.01720352979614348	0.052568264406989654	0.05531169731810779	0.09272390312932693	0.13779082652374494	0.1660844185516317
3918	-0.10014205801447203	-0.05761545614517514	0.11553342620294128	0.05440883933499845	0.05194589724664317	0.07522431813277197	0.01847387706881136	-0.01317169499411438	0.022688712677706772
3919	-0.012143876953209502	-0.115017679984893	0.1156569948449377	-0.1256172891816067	0.014078848502721349	0.1264037867965117	0.1284850213715354	-0.017674062632629915	0.12969492359682408
3920	-0.08605291230124597	0.013339615981686651	0.08708070434984319	0.05129267093700382	-0.09785729595313222	0.11048524092887096	0.035820576448362174	-0.1303977727148928	0.1352282989100203
3921	-0.05655839863725003	0.03714921802073346	0.06766769433017557	-0.07463406457389386	0.012460222632649997	0.0756670386818155	-0.10241467965996269	0.08937617665353516	0.1359296419588336
3922	0.02707263749278007	-0.14786701128275526	0.150324917184444	0.005482632768882942	-0.09264188160383888	0.09280397345576388	-0.03284302020735589	0.09100855991158428	0.09675340796851145
3923	-0.1204935721060391	-0.08452572566180543	0.14718457533834187	0.08711913721135854	-0.032326619784919707	0.09292337927115156	-0.07484281271984781	-0.012432073531676816	0.07586832717356587
3924	-0.05243427266216088	-0.025759042018694805	0.0584198698674579	-0.09439535496611064	0.028076360585881532	0.09848230837529383	0.00363521661536683	-0.03179701160387856	0.032004136401062706
3925	-0.12565327144054472	-0.016346361566958772	0.12671206793430909	-0.07241921645551357	-0.11419305667376323	0.135220549860322	-0.012395620224390353	-0.04531922172332691	0.046983861679893664
3926	-0.028149318912924905	-0.0721914046397088	0.07748537319465992	-0.01442398469647551	0.08641665405135122	0.08761215344890844	0.06286452713986196	-0.1576121188170059	0.16968656037089216
3927	0.018494947943133336	-0.1092444486462851	0.11079897409024163	-0.16038922890586962	-0.018998428678923377	0.16151051062171645	-0.0058490763579578725	-0.012651244043006682	0.013937922014308077
3928	-0.12294325480218482	0.12151443522173666	0.1728606429139166	0.039174090085940694	0.09334875590122578	0.10123536715184092	-0.10539943029867431	0.02091516543165238	0.1074545673869589
3929	-0.0265712791433297	0.1486456614595654	0.15100187265747558	-0.12178475841667841	0.2872244194740321	0.3119765929117175	-0.2041736947570079	-0.015523154162904895	0.20476295061825303
3930	-0.187305790170597	-0.11126459672476224	0.21786066537068066	-0.059280815115388207	-0.0016242201719574038	0.0593030617414635	-0.07450944059161599	-0.07921064189330501	0.10874733342213483
3931	-0.07141290268666695	-0.045904355800293374	0.0848941255422028	-0.15351184881017169	-0.0587831593528917	0.16438171293858836	-0.007559461727614991	-0.11666821886752453	0.11691286821959283
3932	0.016382583304689488	-0.0830062882810907	0.08460752289210828	-0.06632656260303932	0.00494623523395938	0.06651073710104673	-0.06781349706825976	-0.08595860161522294	0.10948767773713845
3933	-0.11813011976512175	-0.03530046240402624	0.12329171846340727	-0.057980428691310974	-0.07694053697829993	0.09634093803642009	-0.0866145549204241	0.015812624028525575	0.0880461254271343
3934	-0.015051012834661317	-0.050635994625784955	0.05282553302231472	0.04710208273155367	0.026822161390365425	0.054203639539249907	-0.008061278883526911	-0.01670174687820048	0.018545419003664392
3935	0.057784024706990116	-0.08507783902675467	0.10284567178447726	0.05454005043457584	0.005882782370007904	0.05485639643486393	0.011882621073244582	0.006147630782142211	0.013378716224057475
3936	-0.08265622333078584	0.18142433362711222	0.1993660956315052	-0.01915319559253322	0.14750664473481262	0.1487449331652277	-0.03597464701638668	-0.11934205915696178	0.12464630885741217
3937	-0.07782884290039178	-0.05662699045767541	0.09624938875394236	0.0428297271248054	0.0157323489417556	0.04562775831454412	0.05708741544380725	-0.04496370443797118	0.0726684781651513
3938	0.019658143635018478	0.006196544444465577	0.020611641715963695	0.1316491006007135	-0.036287753465172816	0.13655873000480762	-0.054580567251310934	0.08240207854381387	0.09883896432994302
3939	-0.14215728878161668	-0.10155834149218933	0.17470773159875924	-0.07792570894811779	0.19053596205642567	0.2058552135648608	-0.09014391457518575	-0.09333059445429892	0.1297556364715275
3940	0.041438264771819694	-0.07200408873833906	0.08307658263516884	-0.05009103283062013	-0.0020653454565252903	0.05013359374604072	-0.08419029711809096	-0.07119501742651838	0.11025759218845063
3941	-0.05512896383492511	-0.06684687242012169	0.08664702537227985	-0.0196132066870116	0.07334688470429228	0.0759239314865358	-0.1646719985387365	-0.01161365237585784	0.16508102260480734
3942	-0.0649271568203956	-0.06893201051802109	0.09469507783848542	-0.02543885807310618	-0.03582080846957863	0.04393479053640606	0.044326031507876965	0.006216484835494588	0.04475982297716598
3943	-0.16334933900808682	0.03116764037001824	0.16629620669339892	-0.0033410574540270973	0.12882002022869551	0.1288633395370174	0.06465159291626207	-0.05557629982723616	0.08525581252382103
3944	-0.03782427577058089	0.12892469509884869	0.13435867238068427	0.0347108178230908	-0.13466552486915723	0.1390670502392044	-0.009409697879376155	-0.13905169986514554	0.13936971568302653
3945	-0.14456448696743834	-0.0071206818868861845	0.1447397492145571	0.03512216948383485	-0.0689463794496045	0.07737680549402427	-0.15829304681346967	-0.07299074317156828	0.17431103596223946
3946	-0.13701355094121143	-0.0010832097814010982	0.13701783272607423	-0.06604565672436667	-0.006447652313487907	0.06635963375809505	0.029819474533204514	-0.002673307001825897	0.02993906531210425
3947	-0.016693855703745052	-0.07651743517129729	0.07831732058396243	-0.0310105452330449	-0.0438472820428635	0.05370510272029227	0.04288307448367399	0.24634952943848848	0.25005409161166914
3948	-0.05204954352961888	-0.04652376016244321	0.06981128305148264	-0.0818690062504518	-0.02307780025637136	0.08505950299119724	0.018369277648172568	0.110119983433073	0.11164157430194149
3949	-0.16241235563771486	-0.06357827073355181	0.17441321559234088	-0.19456741380764137	0.009375982699528303	0.19479319178907614	0.025794941886762766	0.11093197506342309	0.11389153664084697
3950	0.051770291028710065	-0.017915766482502506	0.05478264069806145	0.1020191542754336	0.08440750438634295	0.13241047781729823	-0.009072807150577164	0.061624967124776116	0.06228926394428899
3951	-0.023482997471741332	0.05959226025603522	0.06405223378369286	0.107598113534986	0.10089650950574694	0.1475041005081927	0.09074244003383482	0.030782014681892334	0.09582130687467347
3952	-0.10726669745395863	-0.09194787136325115	0.14128182979743742	0.05031697970436026	0.07523790348453102	0.0905126541833605	0.049400501001554985	0.11040250411152887	0.12095090910489588
3953	-0.14994343080313968	-0.007039688254479224	0.15010859286441997	-0.00040553525323838854	0.015146093754319233	0.015151521866012246	0.05739262388186852	0.050275827949737326	0.07629922772923206
3954	-0.0066243368713138845	0.033876347126755135	0.03451794799284945	-0.05680273410799727	0.06257963089542036	0.08451485552937359	0.042089892891494896	-0.07953671450592964	0.08998693259587899
3955	-0.0838036372647713	-0.10507397788699865	0.13440085731796075	-0.06915443035733453	-0.037630311299676984	0.07872976290170085	-0.13031230863441517	0.0453754836460548	0.13798634822961459
3956	-0.01831465755184374	0.008017061650042182	0.01999249756138247	0.09102715853044975	-0.03183938519149989	0.09643490052621165	-0.13647281492723864	-0.04987776091420409	0.14530182465467814
3957	-0.14282241523131653	0.035223770509440255	0.1471018568931348	-0.13476211912946373	0.05294873503888741	0.14479087434808202	-0.05843615612711776	0.04377303504853744	0.07301275874991554
3958	-0.055370812968808546	-0.10168759730464555	0.11578555339254777	0.06820936875642486	-0.03386594050721325	0.076153922502968	0.0395980708860024	0.017348024662209322	0.0432314836383566
3959	-0.07120659147777138	0.08668223082479624	0.11217926640268905	-0.0871009682899505	-0.01830210015305398	0.08900306481834984	-0.05579226871466239	0.0009181091544626729	0.055799822336174185
3960	-0.06758383848621947	0.06158649959289753	0.09143561754938481	0.09073421574936917	-0.14465461116269107	0.17075612562447773	0.012422938414072708	0.15572663340191828	0.15622136137396608
3961	-0.07503734685492783	0.01260729124932694	0.07608907422010143	0.05302871262729531	0.05423589511332529	0.07585233471457481	-0.08838726683793141	-0.014519647045683011	0.0895719213225378
3962	-0.06902857811810716	0.030282726021158644	0.07537896319451588	0.03461996020072676	-0.06512444482897847	0.07375455890033215	0.017557979619222123	-0.031080936689365308	0.0356974407177511
3963	-0.11517932543014096	0.04535069163203865	0.12378595331477063	0.005158175237987331	0.01727278174453593	0.018026529365913986	0.06480399014833725	0.01029216028070491	0.06561619999961527
3964	-0.06257024019800199	0.012232395347664888	0.06375473672110361	0.005484801171381828	-0.013375978775107713	0.014456827178939488	-0.12216625548245615	-0.1426303796600877	0.18779781463208114
3965	0.0013920122841301883	-0.018162216258663922	0.01821548236049887	0.05956443206814343	0.027549830491804286	0.06562708836850543	-0.12371627009063318	0.12415861942504888	0.17527429435793665
3966	-0.0333530276103816	0.05362310189993038	0.06314951708563728	0.12002227688127576	-0.025815792899390906	0.12276726807577769	0.0980030516879649	-0.1017457562464238	0.14126852818059163
3967	-0.08372495615666686	-0.08846287045402208	0.12180126326274651	0.06761532803416775	-0.028175033811840076	0.07325070044352097	0.027440654089965925	-0.04488448725514458	0.052608047797294284
3968	-0.04742505995525199	-0.02866702616589781	0.05541601484188046	-0.008609939501373457	0.006047724054025796	0.010521693041091497	0.04401613664481924	-0.04574517100746352	0.0634826035669417
3969	-0.028944820047649103	0.14571600975528254	0.14856297690404693	0.1357000163853131	0.01156817212608661	0.13619220628697154	0.11389284113702916	-0.05425084955205437	0.12615361247060744
3970	0.05851516276512279	0.015408233686783629	0.06050981687937377	-0.08177278161664878	-0.11203388113234311	0.13870248135812177	-0.015181821136691906	0.05308607565621743	0.05521430178499177
3971	-0.11432150800192857	-0.13338958271770068	0.1756763728263916	-0.06346620706692324	-0.0409253446709479	0.0755171720597207	-0.053347946565201206	0.14296627690125327	0.15259541190261713
3972	0.01766096565821477	-0.07913455672202571	0.08108136515607113	-0.18116703243212026	-0.0008831895022564704	0.18116918519427583	0.03097725408523571	-0.260659009626053	0.26249325623698605
3973	-0.07099670336325013	0.02393785687081258	0.0749236470015765	0.057916253205455306	-0.06989249646612804	0.09077033352162	-0.16156014688160897	-0.019489697947900335	0.162731464033565
3974	-0.037043561605725646	-0.11909524063590303	0.1247233009447747	0.09386140788816774	-0.022187918122815776	0.0964482638587848	-0.029419343417837748	-0.08735507415534494	0.09217595536701796
3975	-0.048319073320740535	-0.07167397517154635	0.08644010390707858	-0.03129482317001527	-0.1393636470450006	0.1428341418391486	-0.01230908048145775	-0.01691778864206572	0.020921879333286767
3976	-0.1011264966725867	-0.03978770326031537	0.10867211997564784	-0.045170158328692214	0.039214250419795066	0.059817226945299964	0.020588413100412168	-0.007823022663825322	0.022024587115129945
3977	-0.06516328965759023	-0.06218121586783789	0.09007084947862799	0.015688644135627178	0.05691088473032009	0.05903373912943452	0.016055673052678163	-0.029826018494218627	0.03387293929365988
3978	-0.08090370877661146	0.06997371621541841	0.1069660275732752	-0.0457575716647117	0.08602580978968377	0.09743816149036309	-0.08299219976754416	-0.09705924224492007	0.12770356975203956
3979	-0.03232965587655044	-0.0017839416903158672	0.0323788371787904	-0.032311379843811834	0.003306891314799936	0.03248016006085852	-0.09562749794720343	-0.014692697488102851	0.09674964456327115
3980	0.01888097674784762	-0.007281058334347202	0.020236232194282843	0.17348167473309775	-0.07985125394254931	0.19097673739070375	-0.16430379447388344	-0.11303368660105982	0.19943006590066287
3981	-0.045399469119900934	0.08601695644031325	0.09726267830788737	0.03950755183898316	0.06999147280429929	0.08037196599327971	-0.07435715819749104	-0.14385161852704986	0.16193293404387687
3982	-0.13012855616995664	-0.08415140103103302	0.1549674140791002	-0.042939593480070246	-0.006546641471563914	0.04343578251615701	0.11741205606780804	0.028377607360761153	0.12079271298216471
3983	-0.031251737354363526	0.04020187976274731	0.05092015538197534	-0.12977177380476146	0.053377080961319504	0.14032044059361212	-0.1405469253952308	0.016265721990165495	0.14148502376546407
3984	-0.17520757038464066	0.009640109564393505	0.17547257458788917	0.06698664851946813	-0.0739349404602331	0.09976766260030841	0.022800211792661302	-0.0038020011249691498	0.023115035590378787
3985	-0.05784909498581521	-0.09415326034605924	0.11050499637785922	-0.00235235134377242	0.03439670147845922	0.03447704496390006	0.05592654979139131	-0.06926926881540038	0.08902814484077028
3986	-0.03666770021025091	-0.03009596427918099	0.047437193262276516	-0.14891499842783776	0.08520647730845823	0.17156870499039073	0.05762547081127802	0.013428200097159044	0.0591693454761061
3987	0.009798877081767141	-0.021542646736786977	0.023666508413570007	-0.059504765604566356	0.05336198209148113	0.07992695579331129	-0.01754232582363506	-0.11258975448916053	0.11394817247868444
3988	-0.08501228221321923	-0.10243394305325142	0.13311574218151956	-0.06343354308097181	0.08077168691605892	0.10270287140616542	0.013429390760990851	0.03669903227769775	0.03907899060020471
3989	-0.09515585779477351	-0.04533669898889052	0.10540423875664785	-0.051356373938830205	-0.100923225345548	0.11323857363236796	0.055400443829271756	0.05374085553336637	0.0771834744614315
3990	-0.1672325681736812	-0.0710725393382639	0.18170866161510849	-0.008097704242894608	0.03732551807877427	0.03819380988922547	0.04427533114076972	-0.11521243170975887	0.12342693939371852
3991	-0.1765706752132705	0.12087426573391719	0.21398082031337265	-0.08281586129394766	0.011771624382061658	0.08364829957895574	0.0355693073842968	-0.11820647443121948	0.12344207639722016
3992	0.01780181240666787	-0.03188965040883731	0.03652197048572341	-0.12999870627653232	0.10462100480651161	0.16686886552109187	-0.04214940741508586	0.03417207421996475	0.05426143383599142
3993	-0.10632735623526561	-0.03922847319768044	0.1133330481077881	-0.0262928440025631	-0.02148737055333926	0.03395615907371782	-0.026216819351431997	0.1835997284362454	0.18546207671318865
3994	-0.08745012261245956	0.13934831903057168	0.16451588969330652	0.03957950912680114	0.10603306684352057	0.11317927728591057	-0.014740894460963124	0.01701147452206521	0.022509647596622367
3995	-0.0744154359475511	0.09542121221890952	0.12100770574054466	-0.0261013653890752	-0.11655830150069031	0.11944504562308074	0.016281831678665912	0.05331668714478732	0.05574735124566491
3996	-0.08045823507342051	0.014485907498850667	0.08175187525185615	0.019807077872993382	-0.012750339940196405	0.023556135134129956	-0.033829604673473894	-0.08114755944311072	0.0879168274901723
3997	-0.03459107292771575	-0.1474630384621185	0.15146580484971117	0.051384312588414124	0.023648724639973293	0.05656509309884617	-0.045904621402775646	-0.06976965303320583	0.0835166974353398
3998	-0.09739213106248955	-0.027586459135336593	0.10122371224430932	0.14291931125494878	-0.01802712173916258	0.14405174989491631	-0.05172556252035466	0.0979076328587268	0.11073137942808424
3999	-0.03411059545942672	-0.0074626341758798	0.03491738294087447	0.10448195665429764	0.06640968521815335	0.12380115329464723	0.08301844607070619	-0.0746909089418665	0.11167271048271794
4000	-0.08822559257934869	0.0017862148668061932	0.08824367257502164	-0.09886180329270494	-0.08029222043833065	0.1273597142474926	0.1430179827104578	0.08076203175730423	0.16424569751484092
4001	-0.07165840174133083	0.05531253810160562	0.09052294411564142	-0.02610496191332059	0.006860283851651319	0.026991341778821343	0.060955581564969094	0.04465887435515495	0.07556452860035003
4002	-0.012292881293708218	-0.07728318073282257	0.07825474397557838	-0.025682745130002446	-0.11217963974244029	0.1150820358273017	-0.032231200830077814	-0.046919522575829806	0.056923561955420636
4003	-0.24650462229134668	-0.06388982751209954	0.2546496394470751	0.035126189099824685	0.005800773838444378	0.03560194008479627	0.029947023019623292	0.020551968167109753	0.03632089733582776
4004	-0.06255707225229465	0.015430848179111197	0.06443212214653178	-0.08676912092404604	0.160288476487151	0.18226704595319387	0.0853753403345002	0.052311137877818346	0.10012693884916216
4005	-0.15101349228071245	0.023481586229966853	0.15282820336146127	0.02521525953834016	-0.011238052455086307	0.027606215542321726	-0.09535247431055463	-0.022972271217919792	0.09808067904564408
4006	-0.053893570576057	0.17975852079912563	0.18766364258781218	-0.04587880157200801	-0.021934888540808994	0.05085276559815993	-0.005006004266991771	-0.004326196281621457	0.006616347405347995
4007	-0.17701296583136214	0.07067578817605834	0.19060077939694278	-0.1108332206650605	-0.12894917072457152	0.17003497120752742	0.0692538524662831	0.07321204419964857	0.10077747514853208
4008	0.0014509572706316789	0.055136779072410706	0.05515586717187054	-0.09705366196665531	-0.09518511198487996	0.1359397618238017	-0.01773545076321428	0.003782324270432161	0.0181342821931583
4009	0.061123363991704	-0.002575228515316204	0.06117758925920859	-0.1066580923494473	-0.16580670315815058	0.19714921119750461	-0.034223364424321896	-0.15725669445887658	0.16093758611540193
4010	-0.0056828763771987105	0.02514440715010538	0.025778601491329857	0.0055482396832896175	0.07198053958065201	0.07219405129167528	0.029594193564166742	-0.05463402007223396	0.062134470642040814
4011	-0.040248289988990965	-0.07126734826472235	0.08184717329097647	0.12452565017117535	0.08740184155075105	0.15213717315967368	0.05536707020187156	-0.023847078933980963	0.06028429012953949
4012	0.058915449248281404	-0.006658002689659623	0.059290464325575463	0.019174239604871572	-0.15248185883480395	0.15368268847902844	0.020937816741443998	0.18106531182430033	0.18227188295491273
4013	-0.09281483002732603	0.0639675277871102	0.11272283390775863	0.0076511968293747085	0.010456432917589962	0.01295676666000791	-0.05808317623877236	-0.1953771548966588	0.20382808446702652
4014	-0.14825629002517993	0.027900598766778358	0.15085877814557233	-0.15174403612298507	-0.04945350075167053	0.15959918933218073	0.11173605337767262	0.05051757583509199	0.12262532810423946
4015	-0.029371413687569188	0.09047855700983265	0.09512649063530025	-0.10536774838505888	-0.07041108538621477	0.12672838413316057	0.10798841819579763	0.07160724668449218	0.12957274498197602
4016	-0.14372610667398866	0.015662998623100728	0.14457704958094153	0.020193826830039837	0.012005240535954856	0.023492901957139534	0.14684858800738718	-0.0060611724070896884	0.1469736221595964
4017	-0.07831001362702433	-0.041441169617619567	0.08859925944126763	-0.03111309460005442	-0.04131681907007809	0.05172140943227962	0.01352131347297212	-0.015560663039139479	0.020614561655587508
4018	-0.036580406149589025	-0.11252141342241559	0.11831819214578568	0.03938300565907413	-0.08985646294928729	0.09810812947202338	0.1052397823119227	0.16935215487864033	0.19938797391793683
4019	-0.03208104056561308	0.094257197654974	0.09956712546589536	0.07750559412445807	-0.07241780903138977	0.10607288148010341	0.05701057775530994	-0.09322403241496051	0.10927454504915521
4020	-0.02457252372833741	0.07286790235899668	0.0768995456201139	-0.009855262590909745	-0.03198477695692351	0.03346867427490863	0.13369114362260645	0.044248235660966896	0.14082339380312084
4021	-0.1855322819536651	-0.02170355322325498	0.18679740862616095	0.042806725388425844	-0.17333904630678457	0.17854646653749748	0.0038623074176690315	-0.05087192635572323	0.05101833307479489
4022	0.04914933261790294	0.054837319215133656	0.07363958497634085	0.010621309891577906	0.12391631579575138	0.12437067799206257	0.08535005834451094	0.0756552264247934	0.11405413514992861
4023	-0.13134464242222746	0.07258752430693816	0.15006786390841023	-0.07595248715254804	-0.023539502083284886	0.0795165923753461	0.12627506930421986	0.053768310003764676	0.13724585344718604
4024	-0.006899123279151267	-0.010448393629167966	0.012520656190909672	-0.0025961595004622543	-0.13845682848092633	0.13848116621818468	0.004247612407779316	-0.05359527996586925	0.053763335515819945
4025	-0.12684429097807984	0.01820966204072874	0.128144707051713	0.05261347401170946	-0.044093580193074786	0.06864707904801154	-0.10187191635208073	0.09569503808458388	0.13976919422839673
4026	-0.19917014848907288	0.006442532745779408	0.1992743191616516	0.15423544440122608	-0.082233052100793	0.1747880063604349	-0.041881158627263215	0.0745895645880863	0.08554317385625976
4027	-0.07004555474057782	0.021204072619814173	0.07318464616694978	-0.05706873195611898	-0.1367111372180951	0.14814444034976199	0.07609347865273265	0.0022657208302374558	0.07612720265683254
4028	-0.092713093296803	-0.15130985314483	0.17745531642464735	-0.06806917242277041	0.052363428991753766	0.08587980513540588	0.06797414252066766	0.07920376767027135	0.10437298915230107
4029	0.07230691647716365	-0.014133851773937544	0.07367534144069615	0.07751682327859272	-0.09771230869711037	0.12472591215190196	-0.11164375121732113	0.032438418456377176	0.11626081961618077
4030	-0.1473564454622791	-0.08271153437621163	0.16898260247180735	-0.13667699110945042	-0.009118335819228579	0.13698081598108916	0.124824078331275	0.15341235461849792	0.19777866690026008
4031	-0.05831270030373849	0.05318644709697555	0.07892508581885105	-0.010649405630865486	0.08039520333680918	0.08109746333799599	-0.12638789943951867	0.1825748667462041	0.2220528835483297
4032	0.16234832862713947	0.08124932406211631	0.18154457432976748	0.02302894042385338	-0.11659224861582423	0.11884479178466154	-0.03170068690932085	0.012891792550007788	0.034221803951212486
4033	-0.0708916665744052	0.21391096398481008	0.22535201109066536	0.06499778809356847	-0.0658106878546053	0.09249734641033074	-0.17366918775674556	-0.08182103632472275	0.1919783028400328
4034	-0.056070490774736255	0.015817192994686372	0.05825876354636218	0.08129607915064875	-0.17338313468629601	0.1914961197489777	-0.027971754333215807	0.14815412469365197	0.15077156132447508
4035	-0.048986342059058476	-0.04403852514632575	0.06587149159834356	-0.08133703527762277	-0.015790520378373144	0.08285562045856074	-0.09144051487174203	0.013425339549671214	0.0924208174711371
4036	-0.05877548353999406	-0.0023717164769141057	0.05882331599295452	0.05719918283548783	0.06112757747644668	0.08371575267048943	0.030717083452870487	0.03548699435784642	0.04693469915110177
4037	-0.027483372410943344	0.03627229881164623	0.04550841043323701	0.034553772117905286	0.019104314343666617	0.039483388837810704	0.08567776809716666	-0.02786387313202721	0.0900948132359992
4038	-0.02055721136756351	-0.022965352023476757	0.030822172745815477	-0.019061755455118692	-0.014616829593381737	0.024020870683484963	0.06608624865905757	0.07174468456106169	0.09754328282661513
4039	-0.04681316562775672	-0.019216377582913193	0.05060377104031746	-0.10457784299309	-0.00864168659905517	0.10493428416091508	0.027462048931127265	0.1428795575097856	0.1454947837061101
4040	-0.06825248354737841	0.00873882488624659	0.06880965463347163	0.06299448962641606	-0.15316509197306788	0.16561355959706614	0.045804615823855525	0.05413436257569107	0.07091256618010222
4041	-0.0655072282090018	-0.07558289130190113	0.10001985005578264	-0.08809685017981017	-0.016666518007370797	0.08965951056131154	0.07591733911226671	0.12313920517245365	0.14466065888274718
4042	-0.078661143533326	0.03201156225979735	0.08492535322436638	0.08990359037698019	-0.10178736472713844	0.13580619713682932	0.14288031482946736	0.030897139049681423	0.14618282240818536
4043	-0.171710935852386	0.14473140485342825	0.22457031202309263	-0.032797851216630904	-0.13523202701745485	0.13915243503323213	0.09621493591818857	-0.07029201024547237	0.11915653820957844
4044	0.08514909578994044	-0.06740261016502283	0.10859779174045159	-0.13600635939496597	-0.022458311576391277	0.13784812495908286	0.09787574536593475	-0.05944161537149082	0.11451186475169092
4045	-0.04475038816074751	0.10811775508205827	0.11701301724390115	-0.0910137271149954	0.09102527930757935	0.12872101614105477	-0.08592206357826523	-0.13892077808101153	0.16334498337010875
4046	0.07900957907023153	0.05300063709091799	0.09513979775518949	-0.12989276662488497	0.2157225808723526	0.25181017199409467	-0.06525424057230772	-0.04573600136411373	0.07968624557253795
4047	0.07142792817915608	0.04133275138753651	0.08252481603269758	0.07461772208755897	0.0066931897194152145	0.07491730933606915	-0.05461315408547112	-0.11211479793954798	0.12470895924587408
4048	0.04385059718122642	0.0610342181910589	0.07515351397868211	-0.10784222092706168	0.06720614262569444	0.12706931266480653	-0.02917881282495667	0.08623830155979202	0.09104091263707478
4049	-0.041651861820221216	-0.06452254313402805	0.07679867294148586	-0.08594947819403351	-0.08289081366889466	0.11940770407523149	0.05025738473098547	0.12931010395073195	0.13873322494538717
4050	-0.017564720302048156	0.05944628885819531	0.061986939417115756	0.04190660688498332	0.014516203484742427	0.044349564419766056	0.08221708263963147	-0.12584713159712455	0.15032348189486555
4051	-0.023966884457803553	0.09632351626848049	0.09926042180515823	-0.0697583131658064	-0.030091335140828984	0.07597177572162182	-0.19788121899591193	0.09791070822628338	0.2207792644626765
4052	0.03992826075812206	-0.08894314034334723	0.09749434968912275	0.12673031708239843	-0.1542459963217939	0.19963066059377776	-0.05055083933081061	0.011225157779412919	0.05178215449575407
4053	-0.05578076612732837	-0.00030351612883752847	0.05578159187215948	-0.02190562103829431	-0.04138923987636858	0.04682868149560632	-0.03210015648823526	0.04826784196897957	0.05796727192918068
4054	-0.060436999214026635	0.03531923923317886	0.07000056809774316	-0.10625937075733428	-0.0048464242209593725	0.10636983454661444	-0.09875979594051884	0.04131366547270161	0.10705286660806061
4055	0.057143355038298975	-0.0025204358236032448	0.05719891276741186	-0.0403646136869321	-0.06165918653857322	0.07369638608977944	0.039283905811367904	0.001968575703147156	0.03933319903205747
4056	0.014107744701184607	-0.0009837427271641276	0.014142001637217084	0.1156649327210886	0.06573834319501735	0.13304099528866972	0.06524462389661556	0.004450391169176243	0.06539623023515576
4057	-0.05694043774473235	0.11735599456312175	0.130440189015737	0.016325057131715563	-0.132901986157677	0.1339008790673502	0.013339608865827001	-0.06279733051708393	0.06419851933467882
4058	-0.023799501404684918	0.028502618292221372	0.03713240520924643	-0.004292734524780185	-0.07795976913630454	0.07807786609203751	0.09466362878125191	0.1055086355961511	0.1417507488495072
4059	-0.07361990151005116	0.10127406320466671	0.12520513478421108	-0.00639269015821914	0.13260243846890288	0.13275644306532985	-0.12490064135366562	0.000765321700269505	0.12490298606463301
4060	0.039084922699123954	-0.10319413486449101	0.11034790733324876	-0.015447215242761233	-0.07318253881947585	0.07479505629933228	0.005537854267256945	0.13803048136209825	0.13814152748155759
4061	-0.10690774886162706	-0.04457897656829389	0.11582984036308268	-0.12027204640875847	-0.019068094387369228	0.12177420650908044	-0.10951844696304408	0.023312642704383674	0.11197218196971673
4062	-0.011186862351749137	0.059529807964215024	0.06057180800944694	0.04692106909906812	-0.027064318452162832	0.05416700156626363	0.04592086834080885	-0.02259366461828253	0.05117811866469236
4063	-0.05928016888553361	0.05219499238700319	0.0789838948987495	0.07443929412519196	-0.016352018184862812	0.07621415228535262	-0.009032667058894087	-0.030931452558243044	0.03222334296064998
4064	-0.09817033170975585	-9.289489166470974e-05	0.09817037566121661	0.019858342059869118	-0.008850740654134343	0.021741420365135145	-0.004911259294256331	0.02364554706010305	0.02415020421501581
4065	-0.00666901382222672	0.10383740118454401	0.10405134131822133	-0.0076363375850802585	-0.04917408874702454	0.04976348717497152	-0.08024094918469495	0.021498653085726127	0.08307106602518832
4066	-0.07231981548734714	-0.018502047831386675	0.07464905549354832	-0.09289646066082795	0.1369596344092677	0.16549227734498373	0.13183209870531448	-0.024945146806097458	0.13417139262236766
4067	0.016075576203545956	0.041778665319458765	0.044764729711586106	0.012708075462443144	-0.15832512617311298	0.15883431858289093	-0.06679291506124561	-0.06139722429888627	0.09072437739652182
4068	-0.015742001853324614	0.00017215506081916156	0.015742943171943462	0.0325465428848552	0.05569194956353056	0.06450481144800402	0.07959138782696404	-0.14027224301043315	0.16127954357388358
4069	-0.07978743414158243	-0.19321330169511147	0.2090392656866731	-0.19548752360889146	0.06737330651605405	0.20677169612314705	0.061127916253989216	0.09732280088771504	0.11492758467045475
4070	-0.018926004343517478	0.042572500255671775	0.0465898209744362	0.15455765702820545	-0.03473917681389014	0.15841363499318833	-0.006101871730796378	-0.038548560679536	0.03902850713367039
4071	-0.05653818123129143	-0.09215792486565139	0.10811868040484678	0.10019701422517135	0.015228015490483096	0.1013475905752948	0.07375060201271255	0.12101471106559833	0.14171701235747164
4072	-0.10717933795423609	0.059419050222552	0.12254808857611166	-0.056271743362305345	0.02558155046025733	0.06181362976709787	-0.06779908079794561	-0.000704722283634632	0.06780274323759627
4073	-0.06782241638674598	0.00043228299426791136	0.06782379400420094	-0.08859074272973923	0.022967274282136515	0.09151948090629522	-0.08569354668656377	0.06701614342138346	0.10878670609407072
4074	0.0005729778324367001	0.02409807814525415	0.024104889003918675	0.04015905276369903	0.11290795731936261	0.1198372076815401	0.038209070050725914	0.037916410058147325	0.05382924099259487
4075	-0.16139143369915293	-0.11199225884898123	0.19644200394407835	-0.02688726204651117	-0.04790786203761802	0.05493712865970701	0.06748873347167565	0.14067625674699927	0.15602736413193208
4076	0.04453473810838526	0.06259322986511004	0.07681962850293515	0.027298781969797663	-0.10978338721229601	0.11312654686164282	-0.09051680825400682	-0.025852474379778032	0.09413630016125404
4077	0.0016452402664340654	0.0978409901889404	0.09785482193886323	0.045463647880992275	-0.07470570148039599	0.08745218757884156	-0.09923805188176334	0.009597259091527187	0.09970104474556651
4078	-0.06664553488492302	-0.08295764876749011	0.10641239969631239	0.05962281959804015	0.021107485161611837	0.06324876715532173	-0.02090246506482622	-0.06512802249893668	0.06840009035380204
4079	0.012789468669182067	-0.04495110919619396	0.04673513375190172	-0.0033049313013629295	-0.11900382374865409	0.11904970658387805	0.10068606291237138	-0.03680617480286637	0.10720250821885262
4080	-0.027462892971510475	0.07641604316234661	0.08120112156216969	0.07664220868749667	0.05957357190393154	0.09707233705794197	0.08597024074385216	-0.022867748743106243	0.0889596325651907
4081	-0.04892209882172664	0.1338105180390901	0.14247324833459946	0.06987043875712372	-0.191370293772192	0.20372645275115367	0.01318017836988182	-0.029795192952342675	0.032580218306960916
4082	-0.012655645222373604	-0.08263470556482905	0.08359820524258028	0.062207001848285454	-0.004077036048200346	0.062340462798177204	0.06648027155377717	-0.038585054493640226	0.07686633161626187
4083	-0.08260469625646769	0.1288588604575451	0.15306254199522615	0.04087278446759572	-0.05397566860596221	0.0677049282666719	-0.001182523722308634	0.017914822876496737	0.017953808538860867
4084	-0.1020714293909771	-0.015778221426713784	0.10328373041920802	-0.13107140491035607	0.05533020866962728	0.14227137862760383	-0.09739697525857041	-0.0451306568667741	0.10734499046879217
4085	-0.05934629429486396	-0.14312930094174556	0.15494508522249217	0.028237248721688958	0.15139983156897743	0.15401055552943524	0.13717761410006465	0.06072617380339754	0.150017885583642
4086	-0.004600370463318157	-0.012426147540004064	0.013250379280825102	-0.12418036925549444	-0.06019567146445276	0.13800102525520339	-0.048389139617683125	-0.1007120747926878	0.11173374978934328
4087	-0.014875980849797823	0.006198104036727193	0.01611556079984949	0.019662858200691042	0.069528540216137	0.07225542123057246	-0.07907979472843629	0.03032121281356889	0.08469350554072817
4088	-0.17912973412312003	-0.00604262190605381	0.1792316236787448	0.0794574902682767	-0.027493918299650845	0.08407977344879779	0.18642957716858577	0.016732274869461244	0.18717894183258135
4089	0.0011328456796734741	-0.005229436840615089	0.005350733501487173	0.03331038956316516	0.01047045285794217	0.034917222625807626	0.08210916699778167	0.028197138159243577	0.08681586206126775
4090	-0.061761756229234764	-0.0093761315852579	0.06246940351903074	-0.03196523961849891	0.014571217009865804	0.03512971547019211	-0.02835638842418038	0.09944443057254863	0.10340831463843435
4091	0.08113884985015005	-0.11994141249017497	0.14480834017812474	0.13078321354344286	0.017568029290075993	0.1319578894870888	0.005930139445493956	-0.0025457745940574597	0.006453489143614622
4092	-0.12101941429107677	0.04503026407756838	0.12912561062101827	0.06789182360773598	-0.14884871361229712	0.16360085347216127	-0.02349021423019484	-0.014815769019152337	0.027772237508154118
4093	0.06356521827041672	-0.041714115292071904	0.07603028599424039	-0.07156837907057788	-0.04603876556458439	0.08509759583854701	-0.005793460894831954	-0.022787375467102813	0.02351230890020515
4094	-0.002845567810439173	0.07570174201758631	0.07575520444603791	-0.01255410245331029	0.01385030486341159	0.01869321891001264	0.059761346197268264	-0.037668839145959226	0.07064247972653495
4095	-0.0984818451563085	0.03650956662568207	0.10503152993547339	-0.04378134250942489	-0.05295176226501025	0.06870731459530156	0.1288787583548542	-0.0027734166726939326	0.12890859628096676
4096	-0.029591508031629833	-0.05499938813485508	0.062454703928482846	-0.044677160849850656	0.003450865371540038	0.044810235141270145	-0.17156377324985184	0.13492756521148905	0.21826492193118713
4097	-0.012861775043220145	-0.018492386526731252	0.022525399368633448	-0.08432466805894842	0.009312291577622025	0.08483730557766722	-0.020821359211404978	-0.10475717865304147	0.10680634568580469
4098	0.06276356767626468	0.07365405681607397	0.09676872176958062	-0.13250357315637282	-0.016440462489037532	0.13351960794602302	-0.02883669761624351	0.18864200743155032	0.19083333591701357
4099	0.016219446860214967	-0.012984824337651205	0.020776816876773886	-0.09661907470765578	-0.04477818518228659	0.10649099241524008	-0.10139656159119842	0.10459887663851937	0.14567837072317183
4100	-0.04240223546312053	-0.08903785297068602	0.09861890708124593	-0.03967827789480386	-0.011592894246738157	0.041337161655262876	-0.021431891948024404	-0.024667706591073296	0.032677541843521125
4101	-0.07540837396540057	-0.03019104301504399	0.08122759347932165	0.014351344804135534	-0.031039539597381066	0.034196697444410847	0.05803152888829094	0.05945725826180285	0.0830832348017533
4102	-0.03372393175969443	-0.029348239282681102	0.04470595846557854	-0.10177011743059688	0.11532085069538395	0.15380525155840588	0.0467510564359802	-0.09612573906362461	0.10689162262969092
4103	-0.08677306443270702	-0.10342270396786911	0.13500303851050247	-0.023250733141446357	-0.07400190407130897	0.077568540000402	-0.04817800586287747	0.10111144272818558	0.11200287540727966
4104	-0.015864425174607656	0.07385749580966983	0.0755421053015874	0.029220099289207536	0.05600273828441906	0.06316740376035954	-0.11753039906445925	0.06290534518672178	0.13330595319531555
4105	-0.07928187248364524	-0.09562929523930642	0.12421987527154991	0.05326760410571957	0.06328217328802421	0.08271681269983266	-0.034356088481860905	0.0969799977416177	0.10288566847592345
4106	-0.012732038316963743	-0.057841881896447185	0.05922658272285492	0.0543684073918057	-0.01641733363969415	0.05679306794106465	-0.03083791319063995	-0.12240184857722475	0.1262267381543043
4107	0.026142740554150865	-0.10271785661034256	0.10599245704437905	0.07127502844108154	0.09441362764693015	0.1182965036031503	-0.11111978123010915	0.08028435370942266	0.13708823155605665
4108	-0.0041673633244038565	-0.09764857735820896	0.0977374625062453	0.016143272008685882	-0.06725073478123116	0.06916116366691581	-0.15624253796588947	-0.12446343861812999	0.19975704799248367
4109	0.031639219556323116	-0.021222896546316313	0.03809792057250454	-0.16797857219792314	0.010673298880457531	0.1683173194494389	-0.04534275364202827	0.09683613689346472	0.10692615543584977
4110	-0.23064659891414885	0.012256152028900211	0.23097200447937358	-0.003229833591310542	-0.06541280816671934	0.0654924980229307	0.11869643509634846	-0.07297937375147416	0.13933711887985564
4111	0.05369889447352484	0.035610652939520065	0.06443360823714364	0.06376580197375087	-0.01635429626099912	0.06582963244275439	-0.1107815925683159	0.08542512939900097	0.13989286609691148
4112	-0.05694264554840803	-0.012055905724633763	0.058204894509765154	-0.03272785230702836	0.1341215097874302	0.13805684229436221	-0.03478624047737852	-0.08340853088350174	0.09037181834340877
4113	-0.02866324190074509	-0.0003687103657470102	0.028665613260393335	-0.12340390326124845	-0.04695463109636369	0.13203507383080895	0.0687724909763683	-0.008670886018478582	0.0693169516023325
4114	-0.08736958525742644	0.025325229168102554	0.09096599177973942	0.10619971656346011	-0.03976338786007853	0.11339976548595816	0.05695174826662074	0.0351508736272423	0.06692597064953856
4115	0.020991362433280956	-0.01833987787386433	0.027874511964043735	0.04301998252349819	0.02067776907474147	0.04773142602343265	0.1837934335105463	-0.007861434848292643	0.1839614860764871
4116	-0.18648015016182656	-0.033085285041819366	0.1893924034661259	0.009410600237021513	-0.09711221322977356	0.09756711205732203	-0.08123777231336687	-0.04135382487416913	0.09115763534757737
4117	-0.02122687815709677	-0.06118284641282362	0.06476048989523933	0.029738137264349387	-0.032448745037852174	0.04401451876920639	-0.09682167133979243	-0.04889624669344956	0.10846787073478237
4118	-0.1699969908701015	-0.03942428621344542	0.17450859935352478	0.031189476678961922	0.014154602275762592	0.03425107620342072	-0.04640509106230885	0.007658724681419429	0.04703284533437202
4119	0.06470412196471766	0.05854317118160596	0.08725781507248434	0.032626254659391715	0.06376111501269516	0.07162368519394698	0.09788812349945027	0.08951998115197343	0.13264958253870723
4120	0.0870812806252288	-0.1573351034035628	0.1798262611476412	0.0878530787733455	0.031265640286288046	0.09325075716833192	0.016978427804322686	0.051380821328361026	0.05411336074467706
4121	-0.10334760898339514	0.03943378685649599	0.11061533270043665	0.05177848976993534	0.06730630218279961	0.08491849219326515	-0.00020877157282936327	0.05956237520507701	0.05956274108568204
4122	-0.1253126686054604	0.009010365316544228	0.12563618744676838	0.13454242485546056	0.01569484342891215	0.13545476069981935	0.016234730821140124	0.07917410398680348	0.08082144039144593
4123	-0.03544027936598309	0.0660287290713543	0.07493868469834011	-0.10222611888724999	-0.13860576179228254	0.17222583019039026	-0.04704229811520399	-0.034526186347025534	0.058352680792138914
4124	-0.056465597126160304	0.008097914810053706	0.05704331584931515	-0.13256484341638983	0.14424669613296434	0.19590953793852842	-0.030170212775835255	-0.008830163504265708	0.031435863698190944
4125	-0.09274612117750498	-0.07555368355390743	0.11962525691523683	-0.0479950075960245	0.03541606265057776	0.05964744963376136	0.022035424205787992	-0.05280466602761602	0.057217940143080064
4126	-0.05562243840238714	0.10455373445693047	0.11842862425409527	0.10102222665504931	-0.05946152441996353	0.11722270754717311	0.08114264643910662	0.14936080144044747	0.1699787577260013
4127	0.11148931230015637	-0.01083360608578321	0.11201443557856156	-0.13283885751223415	0.015512321149614847	0.1337415200025947	-0.0489462739424302	0.05004338249584314	0.07000055617259539
4128	-0.05858420715422391	0.01703025834862458	0.061009335575057014	0.15353391517890472	-0.028421607395745244	0.15614240576192295	-0.03329819399989277	-0.0744592373630114	0.0815656039782442
4129	-0.0755537333889518	-0.012136759430308086	0.07652233372341687	-0.027186552107136774	0.0975017161987217	0.10122101203391583	0.16921719823060635	0.09219293791631526	0.19270183698828064
4130	-0.16390450118375258	-0.04077413123708769	0.16890001564959667	0.067945565920361	0.15141819906379414	0.16596406519473098	-0.027060665196337343	0.015443558304471064	0.031157392284526318
4131	-0.12183241270139289	-0.03663797235471673	0.12722215924479316	0.075248807331929	-0.07888791454855505	0.1090214935996471	-0.09914239814204454	0.04334030357665158	0.10820164981862333
4132	-0.009637509802428808	-0.039901151350434906	0.041048550209261035	-0.05808798413450999	-0.024219771704163673	0.06293497630263231	-0.05124581884280509	-0.04049989209916916	0.06531749542744227
4133	-0.15068121459418923	-0.04017559203552133	0.15594520392427833	-0.06775327147275756	0.07592778967404235	0.1017621493486001	0.045055764235759375	-0.10300772161387257	0.1124304789767855
4134	-0.1670103905952336	0.0642890749759447	0.17895685437567102	0.026505552950059446	0.10772324182528299	0.11093620313737443	-0.008168341074120266	-0.005244687932789055	0.009707138992283119
4135	-0.18089161933174108	-0.001179750904674804	0.1808954663794994	-0.007299278165640857	-0.010071742111596928	0.01243862737209843	-0.0159397967056021	0.05162579122847385	0.054030541723935094
4136	0.01129240121990326	0.012615858549771148	0.01693157441761121	0.046354190943105215	-0.09351093446103129	0.10436956396270489	-0.08190255448823823	0.03820076698088236	0.090373265015858
4137	-0.09691418528774412	0.005485372091572577	0.09706929801420325	0.004254735814902825	0.05069375436087294	0.05087199139069692	-0.05178042894581229	0.06993564391105148	0.08701842972075345
4138	-0.027706461533881704	-0.204446037289315	0.20631488112599258	0.0401116063576931	0.02496720149947488	0.04724724452610867	0.031129141791422982	0.01596754477543863	0.03498551064120909
4139	-0.033077761774171814	0.004688186363644319	0.03340834349932847	0.027572752558130027	-0.03355916247784781	0.04343355925832529	-0.07693829540928565	0.06532428690010458	0.1009294989559231
4140	0.029933290616971968	-0.012018567644551966	0.03225597394881719	-0.03793397796788195	-0.06273393687215623	0.07331121005649432	0.14793208300965485	0.05924953945178116	0.15935623335415403
4141	0.04453894807904027	0.055500840916628554	0.07116221777348114	-0.10498819847599261	0.003714023979995486	0.10505387091087315	0.0182790131256667	-0.09058983092749523	0.09241558195629386
4142	-0.1194543087539443	0.08923288497759128	0.14910345281483825	0.047724277551816865	0.0023746059234958017	0.04778331739357108	-0.05494884918612439	0.07887095810704495	0.09612493984186768
4143	-0.003056318010808767	0.01758644290046542	0.017850043520241755	-0.05946326227092629	0.08730237844799338	0.10562946957444037	0.00866912252642819	-0.006332075926181009	0.010735402689845675
4144	-0.04134205668023165	0.02536093574199297	0.04850095578708715	-0.042315223391605594	-0.13167453595544504	0.13830676610261433	-0.04929922481002118	-0.1407933717746098	0.14917502171118494
4145	0.03381881137999353	-0.04402703231146257	0.05551658830755137	-0.12323643074250978	0.030727181936604432	0.12700936017443204	0.031411998398293915	-0.04222126489789124	0.05262460311443994
4146	-0.051488675229211946	0.032710163457330514	0.061000315329222225	0.08707776385808037	0.1422616379525019	0.16679601491478246	-0.00013580235240724642	-0.04711992738549979	0.047120123080205266
4147	-0.08344557812168917	-0.082333041369943	0.11722582569249693	-0.0788164141676273	0.07995050181110923	0.11226802698048603	-0.033506322701986876	0.013703218024754738	0.036200163607967906
4148	-0.02971327145663776	-0.04089000777323668	0.05054573410636352	-0.06573433610454082	0.07304278176512262	0.09826622467100316	0.10917104435667156	0.09764071739459816	0.1464651037594216
4149	0.05850568483282672	0.059825043878656003	0.0836776614924268	-0.11592725122521225	0.00234229659445729	0.11595091172547925	0.10537740034078526	0.02340355299347321	0.10794499893603425
4150	-0.06715186720633529	0.08998452390815814	0.11227906221676048	-0.1508803968011207	-0.0030025254908560397	0.15091026902827678	0.06152316267170225	-0.038375391550246114	0.07251048353006231
4151	-0.015115263445243646	-0.07902083050596363	0.08045348247820819	0.04231251244668189	0.08558651080719339	0.09547460155298078	-0.00517621417302902	0.012899471490525208	0.013899264653208785
4152	-0.24128877402388357	0.03623905901378569	0.24399496279258182	-0.016112839565890835	0.015529725362658172	0.02237847109870837	0.07940921405809664	-0.028116821392828575	0.08424000784995711
4153	-0.1357437224678713	0.022711748665269052	0.13763059876665806	-0.08136971555654848	0.08277446609730586	0.11607171424359876	0.0017484207473554634	-0.05863838177303929	0.05866444231449311
4154	-0.004798172423049391	0.08979946882930954	0.08992756563272157	0.03465686370421694	-0.11500806235347062	0.12011641273411582	-0.04994377725828013	-0.06388304514213124	0.08108899027276316
4155	-0.08591317991248594	-0.05315528378739771	0.1010275144561815	-0.0656887517466232	-0.012941546343735446	0.06695144305985155	-0.07658716545783702	0.13725909889341156	0.15718032364738738
4156	-0.06458127289428961	0.053671234051581126	0.08397227026385738	-0.06800822252225001	0.2241821209429807	0.23427065902739314	-0.02790191901783467	-0.12785732266997155	0.1308663900518809
4157	0.004161391728812572	-0.04836668645999761	0.04854537609536407	-0.00795771385969795	0.04169367616930934	0.04244629362363766	-0.06673000041644109	0.14575417482197142	0.1603033762389677
4158	0.011104480703578192	-0.007565948356384889	0.013437003617906175	0.05516376226376237	0.08105636929522604	0.09804680346863409	-0.11910767918874772	0.22015729469192422	0.25031155316484377
4159	-0.08181886422297817	-0.08234943856298092	0.1160851264132331	-0.0183566761907305	0.09328642509368297	0.09507536309439293	-0.196941866344053	-0.15190047128076414	0.24871640857490102
4160	-0.04104160632078909	-0.08189249917749285	0.09160128203756923	-0.025739553307057277	0.12946959842953726	0.13200341481171038	-0.01881649421925308	-0.05865537906427369	0.061599626199164724
4161	0.003955784993446241	0.033570205876800145	0.03380246969564682	-0.09474770894336568	0.01033826689185813	0.09531006301720729	-0.09265373237958038	-0.10561442021257798	0.14049597816558987
4162	0.018149561128820643	0.020415789150091544	0.027316863212854304	0.16286429015273665	0.040027601770083666	0.1677110190488961	0.030125876243042457	-0.021136193204313095	0.036800911436826685
4163	-0.10190875135715076	0.016155699070963148	0.10318139471651416	0.06835625655490798	-0.014167400975992875	0.06980897550182903	-0.09399361409381903	0.0628595873069509	0.11307575870547125
4164	0.0035970099387508327	0.001783927848853586	0.004015081452397654	-0.1262807369847884	-0.07167950198303127	0.1452059762473869	0.006896467448612148	0.05754716014246098	0.05795892428031957
4165	-0.09259015506359894	-0.009542244672357977	0.09308056321321032	-0.06375275797575287	0.12574282761567024	0.14098110811842515	0.006605495450018419	-0.04052155386077648	0.041056411161133205
4166	0.07725340063499476	-0.04027164663035131	0.08711999444439202	-0.07772251331765656	-0.008426347463458331	0.07817795346508012	-0.018621839959773748	-0.008759481832642352	0.020579150746904445
4167	-0.05692912438329789	0.08936893733681704	0.1059609935955724	-0.005069177578665372	0.045612496132760465	0.04589331503372939	0.035527356977365886	-0.11840254262460642	0.12361777863142877
4168	-0.09598222770286098	0.00022773932490906113	0.09598249788374943	0.11754025562014239	-0.00998957348341752	0.11796399141106159	0.05202386090303072	0.08225837399491444	0.0973289381198886
4169	-0.0288442692403808	0.06371264994570185	0.0699377840020337	0.07419365862368571	-0.038120338008531374	0.08341378273314726	-0.12337783240842044	0.11400847580506966	0.16798816055066332
4170	-0.060560913531191016	0.005999207633616801	0.06085733102892076	0.13049090752775824	0.14684960935219651	0.1964502092498521	-0.05479110649066177	0.019100274446134328	0.05802487254952561
4171	0.07131003865510711	0.1718046349470337	0.18601600523147566	0.055477907835958754	0.02795435461659893	0.06212281545362944	-0.022797587230491318	0.015408406663638382	0.027516340226198623
4172	-0.08459247179568095	0.046957232713424044	0.09675157873960372	-0.03959116654986975	0.13766572438899724	0.14324563567636842	-0.017149430340743413	-0.103099307089928	0.1045158843594374
4173	0.004446614086365976	-0.04430884319234491	0.044531404220806675	0.05117858109037045	0.04300706705161809	0.06684949497794278	0.10887456648744268	0.015237925656960642	0.10993573398197529
4174	-0.03219118885711813	0.07007088651424943	0.07711161894894614	0.02667736139874902	-0.05055585298426846	0.05716271409027418	-0.0756442072278625	-0.14615864702592385	0.1645733763024275
4175	-0.10248354532329434	-0.024543151736039964	0.10538141847199631	0.03986928111351053	0.027579736032652253	0.048478875978501236	-0.05731694840424177	-0.06329015291091093	0.08538662676239764
4176	-0.04743776164598034	0.024579942901399598	0.053427659718697285	-0.019886059745377084	-0.08592763348701384	0.08819871636750327	0.044830879154516605	0.1558078651866411	0.1621292650319041
4177	-0.003579171953352507	0.00043905351487950363	0.0036060005353012975	0.014587669210962929	-0.11298016233787467	0.11391802831378793	0.18789749378295914	-0.07182999259246195	0.20115918076426517
4178	0.022879761192106666	-7.811724028702023e-05	0.02287989454763855	0.0571577380523388	-0.013610892496273938	0.05875596492106062	0.007944333704467699	-0.019698049711422125	0.02123971752264137
4179	-0.08330008435470232	-0.11838211575064898	0.14475230355023916	-0.022475090446651164	0.01172569572271581	0.025349982855356456	-0.020377986557462844	-0.0004646798024782542	0.020383283922247846
4180	0.003294085549666096	0.13249782085597375	0.1325387623723348	0.007992794194345013	0.05441238025613707	0.05499628973095922	-0.15239401764203134	-0.00744221776746985	0.1525756311419953
4181	0.004025582216358424	0.008198733159553332	0.009133703389218447	-0.04738092213366544	-0.09848240931838581	0.10928740424857089	0.06248952904098431	-0.011789221718609449	0.06359187832179951
4182	-0.09388328794285092	-0.13879207544083444	0.16756285972772886	-0.012247659889066308	-0.09244660122581067	0.09325437925889755	-0.10874885952696688	-0.00596996538872123	0.10891260227888462
4183	-0.08859321859920714	0.052992786023303255	0.10323271648212357	0.16376257428765442	0.014588763548120503	0.16441110898957678	-0.026119090714259947	0.13821728899083544	0.14066352006016292
4184	-0.009645013155847279	-0.1299369350412358	0.1302944103432177	-0.041241035307319034	0.0310644362655384	0.051631600727802665	0.0016767470499901127	0.044649904749971124	0.044681377271198176
4185	-0.016966562853810038	0.019005983324294415	0.025477277272025048	-0.05766984473421294	0.07143137389425118	0.09180551273256164	-0.1213232029420874	-0.007602861517869326	0.12156119066292015
4186	-0.017120731651049857	0.03291232991006717	0.03709906888826676	-0.04146458246331524	-0.03600155111797754	0.054912869910044036	-0.06879784779989555	-0.001209163092687701	0.0688084728596872
4187	-0.14480557886261033	-0.03187575230739842	0.14827244941289086	0.02624992956409042	-0.001405545966996342	0.026287532436214848	0.045726124580146285	0.05973654636963868	0.07522854140079449
4188	-0.012323068862713888	-0.20958849915646904	0.20995046321657976	-0.024143431019258532	-0.028736273482696136	0.037532368364573	0.10722246579135611	0.09117324687911023	0.14074522413516458
4189	-0.05149069724066477	0.10716927184290627	0.11889720236266514	0.15545495639518858	-0.0280702748591526	0.15796893301690162	-0.035144256146687036	-0.05171208964207991	0.06252406700826857
4190	-0.0024698217250615057	0.07295815204876807	0.07299994499809398	-0.004363275932917277	0.057043429129105996	0.05721006016142715	0.0004002928455774208	-0.15741017147396033	0.1574106804439388
4191	-0.05110314328186319	-0.04376045170964994	0.06727933105433824	-0.024553190882002255	-0.020644665101766112	0.03207898657458053	-0.04981691717300927	0.03379386081796539	0.060197593520060926
4192	-0.1695470210875816	0.11033521779158051	0.20228705505985387	0.0006004415585542211	-0.09656252304302378	0.0965643898468775	-0.02844400593551386	-0.04372046768988728	0.05215880336704462
4193	-0.23363533571766554	-0.20032807657713345	0.30776095977397805	-0.0205746327293507	0.04435741327174457	0.048896785416916826	-0.10254048997830086	0.1637434547855523	0.1932005980065751
4194	-0.15512282100377967	-0.10785353810110197	0.18893246221096183	-0.03339630786733865	0.10088396684477913	0.10626800151272517	-0.04914350793078007	-0.06869013990626946	0.08445957430679789
4195	0.038225030587948995	0.07220206713697318	0.08169633689647057	0.10760540612102222	-0.17707310898411097	0.2072047522422422	-0.02986938710013496	-0.030077898314258927	0.04238938844499421
4196	0.0047154718285754415	0.03739437342514687	0.037690513905032114	0.004833810004179533	0.055159971027749034	0.05537136555060403	0.11715036879825849	0.05208849340344212	0.12820850227113806
4197	0.07761819476214527	-0.04264173287389054	0.08856015774953516	-0.08618279037351745	-0.031669642705759414	0.09181742550124193	0.057114226061041856	0.1074974226580842	0.12172810150775616
4198	-0.07640356887804405	0.05190592680554823	0.0923673674781573	0.02801044136525819	0.0046015788824472674	0.028385900614353452	-0.05938016221271922	-0.01979406988269126	0.06259240262947025
4199	-0.2652573544443167	-0.06446047366474247	0.272977319116224	-0.007649654055569108	0.034741904173652166	0.035574107336391665	0.05020720870015536	-0.13826245468669082	0.14709612565071245
4200	-0.07384575621311278	0.015877986108322962	0.07553347703861236	-0.1588571518055686	-0.08036525236797716	0.17802856082085852	0.12107948634552883	-0.07849379845497681	0.14429663339658214
4201	-0.07258338689627494	0.13749780349213286	0.1554798830025786	-0.015648043495108108	0.03020666617685689	0.03401917028301639	0.11358671517561407	0.011174501839456027	0.11413505752285791
4202	0.017651684404605024	-0.05032804145044182	0.05333379527613955	0.08059582638890446	-0.004294116657432352	0.08071013981637044	-0.05696888756419662	-0.10493901320616288	0.11940540458030073
4203	-0.005754554816320411	-0.011676939222418569	0.013017903469379912	-0.07690766950770446	-0.030193307058587512	0.08262218479464485	-0.016509072605125873	-0.08696924873663504	0.08852231189985954
4204	-0.10444665797500538	-0.029458035319012397	0.10852133526179973	0.1498348565842108	0.06214280589089995	0.16221039600347778	0.012337771722871437	-0.09911251386517299	0.09987748002307523
4205	-0.00859414735945048	-0.003617339788181057	0.0093244043230175	-0.06361556090721497	0.07584009148542709	0.09898817639525201	0.07800794964717844	-0.10260424706976944	0.12889092956803058
4206	-0.07023360435127557	-0.062382533070169936	0.09393795618610382	0.07855363540177826	-0.04968554439762651	0.09294797984315757	-0.08534915518040173	-0.03004952132195068	0.09048454023581412
4207	-0.07312562038550749	0.07472705565986262	0.1045537622678283	0.020307761495739683	0.02949526701688409	0.035810277203131756	0.04629147582156919	-0.04259126288393989	0.06290402537030362
4208	-0.12088724317132021	-0.11988199940241435	0.17025104799173008	0.00875291155294912	0.0018457558042766938	0.008945405253132541	0.036123845017781264	0.020181384859002862	0.041378985894966906
4209	-0.1468383772616466	-0.04728747926887489	0.15426475531513326	0.05144623188055468	0.14036365797255593	0.14949471982028148	-0.020064172220612384	0.056702002640136515	0.06014722030402105
4210	-0.11286533721275085	-0.06114621657007574	0.12836449721392035	0.031920037297397466	0.010957184874446553	0.033748313756987114	-0.06099294262521872	-0.07216196889455245	0.09448538937222822
4211	-0.14099140736789542	0.09604829104333348	0.17059850868024826	-0.03648953408289073	0.022251418624008656	0.042738878417283285	-0.10086951659350799	-0.0020206916130253282	0.10088975454625179
4212	0.04007219593162702	0.07623539071015198	0.08612558088925863	-0.08935496724416951	-0.058972292774573554	0.10706092418009769	-0.07745884142429552	-0.08679311881338257	0.11633106888595197
4213	-0.15841833820586482	0.06423940911917887	0.17094756963434432	-0.03652970374564775	0.05297941038275726	0.06435244502153278	-0.000656754204959911	-0.14878692585514178	0.14878837532384442
4214	-0.17252795602848403	-0.034767880834406704	0.17599631004393823	-0.07683201245179053	0.04047144882466406	0.08683948587687226	-0.036728793875463274	0.08590069429304532	0.09342341023305399
4215	-0.09478481929650398	-0.055237124229101896	0.10970552338953654	-0.0072777740101260344	-0.03201257595056087	0.03282942298507383	0.096583095832829	0.09401228033495823	0.13478354222393849
4216	0.054499299539284604	-0.03279347653405024	0.06360491925521146	-0.13711624227395536	0.032757885654539395	0.14097497284229532	0.04939562322236839	-0.08956804899613983	0.10228569300982951
4217	-0.07092851846793233	0.0642462586095881	0.09569972036210916	-0.05517766562022398	-0.03248653438104787	0.06403084959133568	-0.06569180408816543	0.06883139935808481	0.09514817214192854
4218	0.09175103841225074	0.10999823790407573	0.14324058570017073	0.007019666752643796	-0.08355904049522828	0.08385337780794148	0.1666179048465546	-0.007315491033585989	0.16677842373795837
4219	0.004602633507329467	0.08952831968065507	0.08964655185808522	0.024561206682886614	-0.06972923484691373	0.07392847263440198	-0.052918361172260536	-0.07026456196726101	0.08796284225517542
4220	-0.026036727335157096	-0.023604520328998624	0.03514376972220575	0.048252551082299394	-0.010906472446370255	0.04946978701362425	0.08059046186037216	-0.024463259236619683	0.0842215744055296
4221	-0.11504553653464239	0.05607951996848839	0.12798588998963842	0.10759642084641947	-0.09134707094170552	0.14114275450262684	-0.11249979389602467	0.12540684924730827	0.16847279146730232
4222	-0.15291778666103958	0.0677175878723098	0.1672409076289507	0.0759545062220717	-0.11733734663330748	0.13977531946085361	0.18851751464700106	-0.01962078358368159	0.18953582373029096
4223	0.009705028990310942	-0.0071251795381725765	0.0120397579358544	0.0479584997436023	0.03946325639983574	0.062107699227521525	0.0721170238487746	-0.06308007473348719	0.09581211278949572
4224	0.02943825783625413	0.01845325495568008	0.03474382884618662	-0.11810341356162893	-0.07502114096797445	0.1399163603266103	-0.08047366664224247	0.06403096988496203	0.10283956498962683
4225	-0.016739867544656742	0.00812055027524921	0.018605550305903402	0.12408717349502585	0.01731077398669375	0.12528882440985326	-0.03727259558692055	0.002787301702265387	0.03737666962913604
4226	-0.11533016918173797	-0.016718469503246902	0.11653563895229346	-0.150144785694234	-0.07549205835994018	0.1680550729570163	-0.23919404974822303	-0.15996801365689256	0.28775607522394236
4227	-0.020244247063157465	0.08550857517088943	0.08787232765159808	0.003414189413194828	0.05316962446880118	0.05327912964287717	-0.07202061314514334	-0.07638691747414363	0.1049853793582898
4228	-0.045239955668222184	0.010470812550844071	0.046435885954050904	0.07135245285195937	-0.03808086406652752	0.08087845656319383	0.013345126821822137	-0.05778970369905694	0.05931055777444107
4229	-0.010530243377727283	-0.08692228253627611	0.08755780505991673	-0.07942173375272057	0.04859554211428425	0.09310928259668425	0.04034946521804033	-0.15003390159724184	0.15536489620204655
4230	-0.028945481274314705	0.029451897101436968	0.041294734883218887	0.002370272633665006	-0.0067591727335289216	0.007162723532259365	0.09001179457534236	-0.07442872540238137	0.11679793802844604
4231	-0.1702097586675079	-0.015616945045292641	0.17092469370514893	0.10163210235055616	0.10743970976150036	0.14789312175293806	0.0045501987144889846	0.0065349158530003445	0.007963004052939596
4232	0.011183911965232305	-0.04475436135128958	0.04613060531586236	-0.05171513769265639	0.07108347971441524	0.08790515658867853	0.12157042513437108	0.04729359636595996	0.13044559220064916
4233	0.05420746641772533	0.09464364364263013	0.10906818370809145	-0.0417911010516006	-0.05871237769718766	0.07206690934098889	0.020986345224243887	0.04724775551188901	0.051698907984428284
4234	-0.08775452981848923	0.044387265359775045	0.09834168409063981	-0.07990239718787938	-0.03898642861888397	0.088906325381409	0.03573976761950092	0.09575169244194008	0.1022042934273889
4235	-0.008206763727558736	-0.09762460754268895	0.09796894900295712	-0.14115134280577227	0.113561610725675	0.1811627472922686	-0.04746805606270605	-0.10687329613793446	0.11694065919841073
4236	0.04244886564738608	-0.0009194397778652934	0.042458821983834584	0.11663296326552477	-0.05896677871373536	0.13069173314319418	0.09132059725573924	0.11057785257769959	0.14341169047131544
4237	-0.10024033398813696	-0.10279320650821186	0.14357774152804165	-0.1695000452719317	-0.14428418971889692	0.22259423341593	-0.046775823691018105	-0.1987595002707201	0.20418941360863838
4238	-0.10483353863118533	0.009002062317821087	0.10521933257681386	0.11656383787895253	-0.053443985656851024	0.12823177415898301	-0.06275134966392112	0.11649919118401492	0.13232457606647888
4239	-0.14075089124065382	0.034633973086211446	0.14494938936323526	-0.07020074665778725	0.06287464404263511	0.09424099795099211	0.02148276903587536	0.12452103628199039	0.1263605865853334
4240	-0.007283046125848674	-0.01405541261286484	0.015830267988543954	0.0032495681261787085	0.09454344037330253	0.09459926960937326	0.05362578368145454	0.010363908928525381	0.0546180856834888
4241	-0.0874407943508909	-0.02570143804726	0.09113976319045347	-0.049481169636151415	0.038630127224851374	0.06277477899578617	-0.01327495621716287	0.12634280862562378	0.1270383003427651
4242	-0.05471320493744367	0.11502010364679854	0.1273701654134397	0.10258206224372605	-0.02686723536372886	0.10604210404488251	0.11049038864734834	0.062316280814813184	0.12685205886398823
4243	-0.051061701960868	-0.04327950567553765	0.066935887374856	-0.03599894618795606	-0.1251349313457604	0.13021011930549609	-0.06094252093931452	-0.08371656132778377	0.10354928053341254
4244	-0.0015732969788727	-0.03360622389427099	0.03364303119244162	-0.056099848358522976	-0.06761866924811567	0.08786055666074133	0.10626348767851115	-0.08053318663282659	0.13333237777388796
4245	0.059751277502281444	-0.044055199531259255	0.07423662013382419	0.054246713621977076	-0.07337128039429701	0.09124719571298258	-0.011530004924606617	0.06564899280069413	0.06665381661470739
4246	0.047817839883058356	0.08921931174457143	0.10122564595623398	0.010384108942231329	0.029053540612190735	0.03085349154679815	-0.1019967934399125	0.07479635420798383	0.1264825698459292
4247	-0.04898026190713529	0.09005033434625467	0.10250916433355517	0.00995361797951975	0.010390293279720679	0.014388631113515545	0.06672874597982081	0.10878979066510948	0.1276242300388049
4248	-0.013066151011535302	0.1425641403246887	0.14316165132036504	-0.07463765434068213	-0.10628606068340618	0.12987496348825608	-0.04251650557471616	-0.12171169847014622	0.12892397290951232
4249	-0.03895689145016726	0.02162955550419453	0.04455869233683981	-0.05137036766285868	-0.0906801663199821	0.1042199944235121	-0.07200642140948144	0.010058985489049524	0.07270562504558183
4250	-0.11402199732707448	-0.04443604891863004	0.12237474542549316	0.10819428677590935	-0.04807405789950526	0.11839391341565113	0.04508984292419061	0.17953198092660064	0.1851076068408791
4251	0.042962214374627425	0.030455578244727784	0.052662074685604444	0.06208194637190299	0.058795454324893484	0.08550481573919959	-0.030533420375711277	0.005545715566295113	0.03103296184675495
4252	-0.006903793098501982	-0.030856834362569675	0.031619718310351604	0.005395897268422404	-0.04754699199888031	0.04785219070714481	0.10215707705373196	-0.14809516935473288	0.17991177720863394
4253	-0.023677467001148804	-0.016061624231199053	0.028611155456128138	-0.04299832248768392	0.036476428352398546	0.05638604048966844	-0.11095378073225871	-0.036780213516750246	0.11689108419858155
4254	-0.19293727932916063	-0.04985275236719627	0.1992739086622319	-0.007407459240081171	0.10679937312083419	0.10705595056509762	0.22254758284636098	0.02943431826924838	0.22448564703056925
4255	-0.029204316504872572	-0.022062454016610517	0.03660114724638868	0.016375585750407762	-0.11428012029997325	0.11544741532163166	-0.07008772082613031	0.01371267238263611	0.07141656666681122
4256	-0.08857468990471379	0.032900115281981994	0.09448752974484999	-0.09819131179290232	-0.08601631688678411	0.13053865512704893	-0.019020371361401653	0.013171668752459741	0.023135846309356237
4257	-0.04826901145053178	-0.017885387601472028	0.05147605808593406	-0.05351571204566317	0.013697876098596127	0.055240956231466784	-0.014464764349399653	-0.02151156432546421	0.02592251545302361
4258	-0.0064822436013204305	0.020339822591701747	0.021347783612561757	-0.03575333852764299	-0.0050120736366503806	0.03610293752607184	-0.08231518320399171	0.008681180847711087	0.08277168771275227
4259	-0.06362248167330957	-0.013012190135726975	0.06493948926807881	-0.08755122968043438	-0.19039151411232705	0.20955702437413215	0.12352984834041882	-0.10741441171900187	0.16369935636998123
4260	-0.1674152964096389	-0.02452178072382328	0.16920165247950306	0.03919475236991659	-0.017525932641769854	0.04293468211484669	0.06959011348713225	-0.003981001979654638	0.06970388993387643
4261	-0.2155794235626424	0.10128175611247212	0.238185813987373	0.11678784330078669	-0.055869846572015644	0.1294636632373334	0.09242868126178186	0.03616776238369447	0.09925305111499318
4262	-0.029703740613713017	0.010445441449784557	0.031486813962794354	-0.02048380428616754	-0.007578649710869038	0.021840837197188	0.06466639957554167	-0.051295832295648214	0.08254093314814706
4263	0.10048332901270265	0.10604931501385925	0.1460936570299471	0.11253770724769857	0.03037272361954917	0.11656430797048567	-0.07678714419151277	0.06351642496612392	0.09965240465520851
4264	-0.08906728502229373	0.0068724800193473235	0.0893320336881392	0.01153642404802204	-0.08606928294452514	0.0868389920853559	-0.00970328006622454	0.16910864412808027	0.16938679748693902
4265	-0.07633793916263916	-0.023638613094611162	0.07991411004719705	0.06044937447214757	-0.024968539216124203	0.06540301846750697	0.010875715878566722	-0.22417790110317098	0.22444155706752356
4266	-0.10071995081581019	-0.038299171261723865	0.10775590476476951	-0.007974503169330441	-0.06498065018669787	0.06546814186674048	-0.048415569712750746	0.27944155697127504	0.2836047445885569
4267	0.014027993786205792	-0.030827549995537627	0.0338691961580608	0.06617686488556929	0.05564464234415397	0.08646215164852021	-0.01709233030035386	-0.07201909056006416	0.07401957281824258
4268	-0.05941880982729749	0.019764149858788833	0.06261961817939493	-0.019539767947107742	-0.07564655854408797	0.07812940772200277	0.019942779932374265	-0.02169237613042359	0.029466483563786176
4269	-0.05623340644118665	0.024688803471962593	0.061414436550837816	-0.02340266998690892	0.15629499189577606	0.1580373672718477	-0.12201893289698874	0.10953933958418263	0.1639740433783918
4270	-0.07417866190319963	0.1018499826781553	0.1259995748139244	0.047833048765252156	-0.008683189314121518	0.0486147953903322	-0.25689370821154217	-0.015398461956555563	0.25735479391164345
4271	-0.01589064761950691	-0.1577831420847745	0.15858131229092373	0.020864566443780402	0.020910040219070464	0.02953912515376973	0.013056868358953809	0.06102191533144011	0.06240317269226377
4272	-0.09993746402825363	0.06932073013212943	0.12162590325440549	-0.07438528732990933	-0.1988941413797713	0.212348888498032	-0.01988622128713899	0.012374117880467756	0.02342179733497777
4273	-0.21573342310319904	-0.04647932157744136	0.2206835679839419	-0.07750940099097504	0.0009692797734914174	0.07751546133036341	0.047104043798237585	-0.018803592852907242	0.05071849806849754
4274	-0.011713209059101067	0.06817117139788033	0.06917013717075733	0.16155482023613535	0.09061544062114568	0.18523260517655735	0.15186273769829464	-0.04826344274595641	0.15934757923141865
4275	-0.13011969224262246	0.03127768049421193	0.13382610958408972	0.0488371925045402	0.04946322436849926	0.06951030093917028	-0.020217278719397363	-0.07354361410717343	0.07627189216718461
4276	-0.04166862280968773	-0.08684845924079439	0.09632719760979218	-0.004809962194453262	0.03469557988114451	0.03502740355208975	-0.03388310964618401	0.19827998908072816	0.20115421742819364
4277	-0.20715325976248725	-0.0055107731238909245	0.20722654668417245	0.026864394575783032	-0.038746201848073925	0.047148317611289674	-0.018190006083333272	0.22750750494032307	0.2282335232289131
4278	0.024488725986353585	0.05324260112201979	0.05860437078130959	-0.027454593508827573	-0.11605842759981676	0.11926153328578692	-0.08996627861454104	0.00599164170787769	0.09016557579311964
4279	-0.07652558825534786	0.09314216455001202	0.1205472043428986	-0.09901442599562894	-0.026875891664643027	0.10259712524244287	-0.008247369934533124	0.07851560486837535	0.07894757322859196
4280	-0.11178254469212502	0.002798297710444038	0.11181756466639402	0.04945088332185106	0.019837063546740967	0.05328131897268279	-0.08866191680459752	0.046442581561237095	0.10008920458040184
4281	-0.042276540807906285	0.02431017251434393	0.04876771873237181	0.014691053688182541	-0.1101613663778334	0.11113664427496588	-0.024823469742574347	-0.002244703870797703	0.024924753670359075
4282	-0.01297023491368451	0.05014661728048656	0.051796816682029345	-0.026713138862414124	0.09349267068316391	0.09723410543298662	0.0399389487658742	-0.08090589899907419	0.09022684811834844
4283	-0.059694874169764815	0.08249223025672381	0.10182556680359012	-0.054022668836809055	-0.15963627429154115	0.1685294894608528	0.012601150017429915	0.050606715692514896	0.05215197652002086
4284	-0.008601718924403855	0.1272456621004566	0.12753606584742225	-0.025987659142388507	0.10496413983854887	0.10813338559273639	0.01095755597309387	-0.14122318869014003	0.1416476510808223
4285	-0.16112562909300376	-0.020951769810009107	0.16248213750682822	0.10180448886745164	0.016473060048596336	0.10312863647371542	-0.051038612004720416	0.08027467708821676	0.09512604110855169
4286	0.051835659014821026	-0.10388874542318795	0.11610257090652537	-0.0891034544254465	-0.11220199874194209	0.14327844957366895	-0.03212118167202572	-0.06581085436510345	0.07323140626993406
4287	-0.03687434148766095	-0.05043752891188961	0.06247928763107286	0.06883351984727798	0.01644753237349182	0.07077128496602751	0.01747591230734896	-0.005289710021475329	0.01825893050223499
4288	-0.04970139420680937	0.005944572074535973	0.05005563428076821	-0.06437166570783878	-0.0008749384585322402	0.06437761150670289	-0.016802664750236704	0.031216066071204498	0.03545098480537109
4289	-0.15773240641882488	-0.0760849180786477	0.17512403259892081	-0.012628178113412642	0.22523223807335016	0.22558597463050392	0.021606609848442693	0.02121054423964262	0.03027759528239747
4290	0.0421772837328607	-0.018272236174524073	0.045965181147253426	0.02612785833231794	-0.08744354412899558	0.09126356551698643	0.03967127992767311	-0.1364835085000242	0.14213218686693024
4291	0.07878664493130909	-0.02394876637883715	0.08234609177490024	-0.11366871122958608	-0.008032675318914852	0.11395218201234293	-0.09693713392855138	0.0652593059880253	0.11685711340059972
4292	-0.0004570173553916297	-0.05019198357564038	0.05019406419209828	-0.1921143754087639	-0.057020274689339435	0.2003977169639095	-0.042616012150887866	0.06942272525827091	0.08145943330228848
4293	-0.07650126183216438	0.05140548001369307	0.0921681422040803	-0.04509894098288625	-0.0182136371992091	0.04863795902175862	0.14877947908148398	-0.027266164735075992	0.15125732093065125
4294	-0.07582033883981781	-0.07619274397576044	0.10748980424366102	0.061248102397016016	0.022965949994865717	0.06541226877583466	0.05466415227918824	0.04606562222879101	0.07148574050625738
4295	-0.04188009170715482	0.06517979116427697	0.07747481692536262	0.01846619701400988	-0.01705891373234641	0.025139748803197387	-0.09598872297168724	-0.01770681729411411	0.09760822873314759
4296	0.01520485935535368	-0.05071562251166792	0.052945841335860215	0.01647336758102864	0.10368670664782417	0.10498716576292377	0.05552376055696971	0.07213181251158948	0.0910268441867277
4297	-0.03429945449261006	0.039484282571126225	0.052301636194742235	0.09583463833013081	-0.023841609599509418	0.09875576060241953	-0.05879097465538437	-0.1562099008222117	0.16690689565088454
4298	-0.07148974423415237	-0.11364262580979291	0.13425881696041095	0.06543131226599293	-0.06286511625884389	0.09073742043439319	-0.12890185882429095	0.06041580270354827	0.14235785340005486
4299	-0.15805271312147723	0.026209923769028205	0.1602111738582495	-0.0712341645932651	-0.10126904838781159	0.12381327217497044	-0.14576521696351608	0.09743369816543	0.17533061345530346
4300	-0.014051680809867259	-0.040332313818351444	0.04271001371486989	-0.06617472859790682	0.03671985543802927	0.07567986844859334	0.08082896990640964	-0.03777903755982924	0.0892220715690813
4301	0.025942964594908365	-0.08853596646740274	0.09225862978762328	0.057959321797723735	0.10991833505023813	0.12426312149414444	0.0307373159195424	-0.17286633676161542	0.17557776902363803
4302	-0.04798465653909595	0.06587564564857226	0.08149925124067865	-0.030946921911031298	0.10595228924582194	0.11037934395618496	-0.010631212071510578	-0.042545247662784974	0.04385340088062889
4303	-0.05634240535994511	0.061399625130079266	0.08333295031293823	-0.0053544939296645165	0.025877916879911398	0.026426070220265774	0.06882868062058667	-0.0005517358802266802	0.06883089196321847
4304	-0.12030969423000132	0.013079472823590291	0.12101857351274412	0.021697200807476114	0.04013072542331587	0.045620649336473855	-0.0016888520584234425	0.05392548978438542	0.05395192924966722
4305	0.042512202612167975	-0.04052261188272121	0.058731332734203126	0.14254335368453605	0.06722175626350044	0.15759876964870062	0.055487890167277155	-0.048050007842558334	0.07340101640226605
4306	-0.10160736628539445	0.06951706354754027	0.12311246487552373	0.040977387144939856	0.00037284343218565953	0.040979083316384786	0.07554718296639941	0.02720777131211284	0.08029719592819454
4307	-0.08258431056317096	-0.024122051211186907	0.0860351190260663	-0.01158003352126767	-0.06429197781458076	0.06532653050380242	0.0106929662077597	-0.06486644305381727	0.06574188132974602
4308	-0.1499751982766915	0.15119190352104706	0.21295903781819295	-0.0014171046083680133	-0.052264154038815944	0.05228336239057448	0.05280223418650851	-0.05932309995592752	0.07941855024783477
4309	-0.1143455635278466	-0.031205027894745906	0.11852705034890842	0.03814076895863989	-0.009359546356444476	0.0392723740656811	0.030412260025925366	-0.035074646814595434	0.04642344675972593
4310	-0.09456837133216686	0.14163230198160723	0.1703023365107707	-0.06543665220925962	-0.10361204765579543	0.1225455501916835	-0.03448497444533693	-0.07241157583244026	0.0802038015123522
4311	0.01309971658857096	-0.040234793655315335	0.042313605320117596	0.07891184309668133	-0.0050503660552625364	0.07907328991642754	-0.015480135987441596	0.055513714853655596	0.05763165056670394
4312	0.06827416852152829	0.08027975756857601	0.10538596473238447	0.09729217689096882	0.05637008442638688	0.11244267029211619	0.12066240626793026	0.08497932453554399	0.14758354205291443
4313	-0.10506528564426088	0.062236099318849915	0.12211488977981302	-0.06326907129549487	0.010499535995373054	0.0641343561495128	-0.11629105467466566	0.05901543822075114	0.13040870885693706
4314	-0.06389004336747667	0.009884001206503193	0.06465006667705923	-0.02800391931307023	-0.008745017556998688	0.029337600940860235	0.007155920596777284	0.09807904940219074	0.0983397535649991
4315	-0.10263853756903236	0.0535832462969404	0.11578356393732335	-0.12550719917491077	0.024882105877403683	0.1279498973724678	0.00815402825444132	-0.06663995076913705	0.0671369586389437
4316	-0.0993044723992947	0.04230441023554409	0.1079399896418352	0.00674663555113227	0.01683368714179957	0.018135327789918495	0.11519419699860296	0.04277974732983821	0.12288128337447388
4317	-0.20155275010192783	0.009072818845972613	0.20175685147092776	-0.011293827859017258	0.06144855573656948	0.06247780045599717	-0.010607718272745469	-0.14534907898802366	0.14573564577556403
4318	-0.03128051371848589	0.03371932320091675	0.045994165886775976	-0.0393973857901421	0.0066810640435409204	0.039959862660564616	-0.0063749259942885005	-0.048588950511945395	0.049005364943901134
4319	0.052919444130071706	-0.06687112206759292	0.08527728028973891	0.10677897974519843	0.08108869943881153	0.13407881149571474	0.20036227591582229	-0.14005071447129122	0.24445703964927504
4320	-0.05699623343321154	-0.0152784629401764	0.059008491383761755	-0.037458955170867045	0.08003016076948524	0.08836288788446585	-0.04095947390625832	-0.14988551603799474	0.15538129366385595
4321	-0.02168504643683586	-0.053579559282630154	0.057801474132487374	-0.14422262860902152	-0.0813544167152895	0.16558595267105458	-0.15241222923780418	0.010290372884274373	0.15275922032837944
4322	-0.08921706239703557	-0.02635964628521654	0.09302964675327037	-0.12166500991077327	-0.1981438381577668	0.23251527957637502	0.06555528113137096	-0.09586704213081089	0.11613778304722264
4323	-0.024781749364205442	0.044149931571493425	0.05062955223303727	-0.06644690240044238	-0.11575023458785329	0.1334665038343216	0.11927579029099492	0.008496697925602485	0.11957804156775748
4324	-0.07147053618293175	-0.02351515179017565	0.0752396165991744	0.09835563534327998	-0.01084563512279354	0.09895180041311546	-0.01113918131504388	-0.05736967358951596	0.05844108835517206
4325	-0.004812966825844155	-0.02977361842149867	0.030160122738073884	-0.1217987969634278	0.011145744561802201	0.12230770443261231	-0.14440626996812683	-0.05324808542992739	0.1539107839238706
4326	-0.09728064837288902	-0.07167560837419472	0.12083425583691328	0.04173289723537053	0.012035149048387924	0.043433622048764366	0.0013617705074469386	-0.08091717887199101	0.08092863680747836
4327	-0.07727511362378585	0.018825263779885325	0.0795351101209477	-0.06941786981470732	0.030575317206197217	0.07585308610644154	0.059665255005109254	-0.020974457456804835	0.06324452956922069
4328	-0.08668645882794018	0.028992729377950888	0.09140634825279513	0.05919478106308075	-0.1012117084353275	0.11725114937391364	-0.012089039330487524	0.022538647453144243	0.025576072821119348
4329	0.0133376389097256	0.0047937256896545405	0.014172946682813712	-0.0617336474171366	-0.09720893711185666	0.11515476836779379	0.02129907245750214	0.10878884530760226	0.11085424372080369
4330	-0.03302446721645046	0.057081840069103676	0.06594658369169051	0.07056416484380178	0.11628433851311043	0.13601966307683197	0.13255801827883038	0.015607593585277621	0.13347368724783895
4331	-0.07257328707629415	-0.029020473800702943	0.07816053925527566	0.03387579331168461	0.023359870107673902	0.04114915435271267	-0.025077884304141176	-0.03386019249264704	0.04213564900189626
4332	0.04923804605175444	-0.11759018376324053	0.12748269096809717	0.12595788776298916	-0.024258427968369106	0.12827260353329673	-0.011347170348627068	0.019855226120195836	0.022868936993329366
4333	-0.018046039042373497	-0.06759464977106636	0.06996210547712232	-0.059879499459292454	0.0059694990538987375	0.060176319050353214	0.09805543069180395	0.10772316824876385	0.14566793904530484
4334	-0.019631723224114137	0.04033124931957059	0.044855481587266294	0.07538056831669063	0.032651111180225796	0.08214819012644606	-0.03327023065462763	0.07585884410009003	0.08283400555335886
4335	-0.05351878906751683	-0.032913726325755246	0.06282972357013895	-0.028840627600194145	-0.015933144674802384	0.03294915628056755	-0.024348118474114683	-0.004954126575175304	0.024847016789795572
4336	-0.025225485576525413	-0.04159647542865215	0.04864762985653004	-0.008863212511122993	0.031825013618456494	0.033036162425927565	-0.00750524074779695	-0.02901840057901241	0.029973258262097888
4337	0.016065636360412854	0.016423768318391926	0.022974874046253962	-0.06597154346734044	0.07921800399584403	0.1030909147527014	0.07116327004483183	0.11241627520674442	0.13304747248569648
4338	-0.14265948734380643	-0.04052912511704877	0.14830488633875508	-0.009802509953716855	-0.1286370946947017	0.1290100435349371	0.00832345611435234	0.04697893720322729	0.047710590673689234
4339	-0.06092693035748847	-0.034899097899820146	0.07021422845127247	-0.08199254930456765	-0.020647054007307417	0.0845522263494145	0.05107459651693579	-0.04783613298373719	0.06997792529223469
4340	-0.03337097855998128	0.01195865572064665	0.035449000785574836	0.17091045804155666	0.03439428309034554	0.17433689046576897	0.11715520656150244	-0.13917095789547265	0.1819172832526138
4341	-0.11265244149981327	-0.013457153992302823	0.11345337178524666	-0.03816330800488625	-0.09467677625133898	0.10207903819698694	-0.0013541536065456424	-0.06473815044825589	0.06475231158384336
4342	0.11833310630885051	0.026365935967584745	0.12123484081792864	0.01996867849718322	-0.02045304389830665	0.028584525982250017	-0.04946609834515752	-0.037297158528286356	0.06195137544701424
4343	-0.1340116443416149	0.14148202870940693	0.19487505039607542	-0.17352299713545277	0.12754425251364282	0.21535497877721385	-0.051246920938897336	-0.13182376554485228	0.14143462117933422
4344	0.04805409944801176	0.052812633343957825	0.07140287609391327	-0.0034457262231682943	-0.23150460668497422	0.23153024844622275	0.055174557529838145	0.046475785924228845	0.07214035261826883
4345	-0.0862947968283285	0.0177830252918522	0.08810804701145718	0.14054013035303242	-0.047683978212662625	0.14840919788824758	-0.09993603279228629	-0.0933878445190372	0.1367790194224713
4346	0.05323710304050372	0.09352895520565806	0.10761902527902398	0.11158461420517393	-0.03420731566336607	0.11671018195603447	-0.08225500835963487	-0.011519601997859652	0.08305773672833071
4347	0.0016649603872333464	-0.002834834317558645	0.003287609876348531	0.0023849823906565127	0.06528396947713797	0.06532751955872519	0.0538489642253412	0.04099388449908166	0.0676772451749192
4348	-0.012867956249308872	-0.048310811141414695	0.04999518748015218	-0.09244917108437903	-0.01102183200297493	0.09310386680955086	-0.017389233853657243	-0.03718336881331628	0.04104860984642818
4349	0.11734663061957498	-0.16617214742818787	0.20342913827341053	0.04084127212306969	-0.011214422347461388	0.04235295476372187	0.01140409438111528	0.03137088463704066	0.033379421378506524
4350	0.0011902227372562759	0.0008858676586544695	0.0014837087561013359	0.04077999976197749	-0.0340701452334009	0.05313928092110313	-0.06772027444741402	0.05131150097311979	0.08496414363334423
4351	-0.17132122256705243	-0.09510661245724135	0.1959495573737318	0.07875553690055505	0.03361866495332472	0.08563088943680656	-0.09941837055351173	-0.010910484378007932	0.10001525420093738
4352	-0.03125061311998326	0.11555572986116558	0.11970683992204266	-0.014616940736356445	0.019501776240517014	0.024371586592287144	-0.07803642863222401	-0.11995999659545493	0.1431086474565872
4353	-0.03860566475468799	-0.04887211461326684	0.06228066263234239	0.02070471190134695	-0.07159447840962814	0.07452821233374975	-0.06416885082140703	0.03650684917958203	0.0738267665061984
4354	-0.11731095610971247	0.031009428150756486	0.12134020379747108	0.06071580575653891	-0.06459442970792804	0.08865015182140536	-0.029516598372824988	-0.011175442082710924	0.03156137014210063
4355	-0.04394415837586317	0.055880835625742815	0.07108978017685968	0.029022740868843225	-0.022481263068040686	0.03671139709510485	0.11280469749955785	0.12010289437835188	0.16477137195527716
4356	0.016788673209373182	0.025347352345315145	0.03040308897215344	-0.029269632986818044	-0.049032096548807226	0.0571039219945056	-0.037805067968289995	0.04021702492597302	0.05519630656106766
4357	-0.023879785439308035	-0.13533686096372335	0.13742747210125628	-0.029446440425617657	-0.08186777178512121	0.08700244198182104	-0.015156715691048992	0.14272069088665953	0.14352324424184645
4358	-0.06543142591366845	0.05170600438178118	0.08339533791660454	0.16132297320922223	0.028525718379164337	0.16382557277211282	-0.0505886044203494	-0.026016434906032893	0.0568863936492589
4359	0.028184801560337112	0.17781963575967205	0.1800394565107827	0.2189054404009707	0.010060249059963758	0.2191364881718502	-0.0661906659554858	0.028141713005822282	0.0719246847093039
4360	-0.06462161430265076	-0.09210605053761281	0.11251434388875865	0.05128236659467686	0.00297196789115228	0.05136841166219634	-0.09697109255481898	-0.08826853555037519	0.13112866642913407
4361	-0.039942805354847455	-0.016941332752696426	0.04338705400292598	0.15225198191732456	-0.12478695935522723	0.19685642286416885	-0.034043997369610786	0.12782150343183593	0.13227747539349588
4362	-0.05336847609220445	-0.012113137701368343	0.0547258836874884	0.08765568684458222	-0.07998364068687673	0.11866297743493068	0.05627415026833631	0.11541010733452593	0.12839888186191534
4363	-0.01938792209262301	0.03586793355094912	0.0407725419894924	-0.0067186098551940965	-0.01823759901486763	0.01943578493947214	-0.014674656020741876	-0.041364089786057316	0.04389001541530951
4364	-0.04893052395703458	0.06242244973157324	0.07931430139136776	0.044320272812344824	-0.06292862667583361	0.07696946561765326	0.0005858614607661257	-0.12995628725546077	0.12995760782222426
4365	-0.0653968050709095	0.03416007004859968	0.07378111207624735	-0.07364815571043805	-0.03990287368715673	0.08376329845488484	-0.015401770301538916	0.12885095677085245	0.12976819174661197
4366	-0.0708114703832461	-0.05255595066420811	0.08818385503058945	-0.03406902703608804	0.03551620010057712	0.0492148257415378	-0.09690050561898943	0.04424606300361171	0.10652427930070862
4367	-0.06494260465562304	0.08605421807588848	0.10780941678772371	-0.10566438603191895	-0.08109949220325062	0.13319943735289388	-0.0006743157048111413	0.09795485630231136	0.09795717725045075
4368	-0.02284927557936005	-0.015404242837588414	0.0275568519954826	-0.07524478721438882	0.02869364362154608	0.08053013837824285	0.022076975317812348	-0.009769180160869287	0.02414186654338926
4369	-0.23589205737856503	0.070352515136652	0.24615958059832863	0.1103754266211604	0.01182841921251977	0.11100741553099176	0.010336764347237449	-0.13853280850064845	0.13891791723261493
4370	-0.06330182155815914	0.0842973623446911	0.10541900165934585	0.02262883102936377	-0.06676524778639939	0.07049583183234882	-0.05169407908756915	-0.014243455542011542	0.0536204610059361
4371	0.008908585759773303	-0.11257866266482339	0.1129305901323434	-0.04316597050549825	0.11491449764137633	0.12275440023824578	0.04071172987581892	0.05710682251120195	0.07013297460401612
4372	-0.1298795685401907	0.02066490722603337	0.13151327201026772	0.08560056991296026	-0.04776409884086922	0.09802482699553171	0.00837619383130199	-0.0017933076041348995	0.008566012798413831
4373	-0.17879613339456976	0.07564026138153182	0.19413785426524946	0.07523272549462817	0.06542065882765397	0.09969867394702085	0.007128884548419944	-0.1066336322273153	0.10687166376965897
4374	-0.06808340379508836	-0.018033051642605474	0.0704311069334419	0.06862163531935864	-0.11212473064412487	0.1314567763788562	0.06222001885106435	-0.1411528527536019	0.15425776669687274
4375	0.005644716097057052	0.06190951016442635	0.06216631136407873	-0.035018922361502065	-0.12313776799464092	0.12802044692182152	-0.021348128120357107	-0.06094854394488986	0.06457915749872674
4376	-0.011952432212216684	0.0708915007199823	0.07189204065902488	-0.0578352845835096	-0.09945399823648438	0.11504789397497975	-0.05569335341895476	-0.0784532137829271	0.09621151889414419
4377	0.014422523958394402	0.011404572943636476	0.018386774631707042	0.0038707072051887607	0.0584118161956039	0.058539923518376016	0.21182479460793605	-0.07236872945315063	0.22384587691837793
4378	-0.05324395866157279	0.10603473899505717	0.11865194902615452	-0.07434576410774742	-0.05504905160654833	0.09250778736703871	-0.07733740721401564	-0.014049751581314263	0.07860324467910418
4379	-0.10391827070192063	-0.03431789548323651	0.109438224291497	0.08070656253382165	-0.1255540931027701	0.1492560870815148	0.05135013038269082	-0.012309253647191487	0.052804863560757774
4380	-0.11475602861185703	-0.0657594034647395	0.13226203252182292	0.032722722079572726	-0.004162141860840025	0.032986360289773003	0.05965335287959984	0.08033659305501055	0.10006243397731453
4381	-0.08244911190956956	-0.016828696235081528	0.08414904082429801	0.061975133698308114	-0.024926702006735652	0.06680013225926851	-0.02072836059175057	0.052994404553566916	0.05690405826308658
4382	-0.009078350630199494	0.056173063393577576	0.056901928800206135	-0.0867425568983403	0.008488275975593453	0.08715688157741557	-0.08810776470695583	0.10832974056813595	0.13963635233425403
4383	-0.006408973985046165	0.05628788604677365	0.05665157599886851	-0.12636782843131275	-0.10141302624034744	0.16202910218127822	-0.012419641814547846	-0.07230519091216157	0.07336407932800491
4384	0.057734397165574464	-0.08382402941454628	0.10178275160047016	0.07221833555174238	-0.03724808361531183	0.08125827787294854	-0.1276240654979174	0.04456453940134642	0.13518099077263368
4385	-0.18201622602677273	-0.019339854282724514	0.1830408055617824	0.1394638484954993	0.08323716363939641	0.16241487138777422	0.04262197856002571	-0.060589297747994604	0.07407898526550181
4386	0.028375318521398844	-0.05803454716185024	0.06460005700827097	0.02174495683058531	-0.08523704195662846	0.0879670192122028	0.0020129745679231524	-0.056055583962030975	0.05609171560877248
4387	-0.15335102050196495	0.07434437887651582	0.17042189460139506	0.11404229508234034	-0.007959773810187648	0.11431974049461859	-0.10604573565054833	0.01962591693165123	0.1078465329302433
4388	-0.034580465839477506	0.012745545804560972	0.03685454592762517	-0.06451232712745845	-0.09480869240192637	0.11467575378589541	-0.01738943872169483	-0.24871585987118203	0.2493230264747262
4389	-0.04391034601304868	0.10574464206784258	0.11449911708411468	0.01599100078667956	-0.05833745045672511	0.06048942247988852	-0.0758053006027276	-0.19020038863970176	0.2047501683470944
4390	-0.09817685381582097	0.09836055978264259	0.13897299862177503	0.0037996411174460545	-0.032861619481232424	0.03308055784823921	-0.1581208548109503	-0.02854156120824654	0.16067615082005704
4391	-0.0003075795241235858	-0.08510227791588454	0.08510283374621616	0.036032299122965135	-0.04242086394182443	0.055658389104048044	-0.12590922806978327	0.0030748751075695426	0.12594676879561403
4392	-0.09237407786523597	-0.07817226964909715	0.12101187546494697	0.15318657245962033	0.017097510590420882	0.15413776581459868	0.05176086617137067	0.11373945831385761	0.12496340121947824
4393	-0.03731666656755411	-0.0192222440269824	0.04197652045068613	-0.10973142456838109	-0.03452127587453674	0.11503349088770705	0.09150353930952357	0.04326027047145147	0.10121437006390278
4394	-0.014746664485519454	-0.12646351957816354	0.12732040644588374	-0.028013326336520768	-0.08038452235956706	0.08512589434133509	-0.003090888530819151	-0.03433574364574178	0.03447458315362271
4395	-0.027347639983201676	-0.02843128562957871	0.03944909904169548	-0.07524425205243494	-0.09573391245868217	0.12176485314563057	0.02824016310343671	-0.05451333384353317	0.06139389528972084
4396	-0.06379830039606156	-0.005302981431928758	0.06401831570334766	-0.03054616809987233	0.024942299189754446	0.03943585518860829	-0.039222494320604206	-0.0036800342720384243	0.03939475489165032
4397	-0.06509266977635103	-0.01898565170352766	0.06780494546285504	0.1388882735889388	0.05079632119543428	0.14788583024585433	-0.20697772762580094	-0.017180411350074896	0.20768954298976638
4398	0.05774334641333894	-0.02713779270411331	0.06380245957533526	-0.06336377268648537	0.0006816534811873556	0.06336743911925906	0.03428110876462727	0.03811479407053734	0.05126335869967625
4399	-0.10179806826173414	0.04336475420566715	0.11064966610495763	-0.010722966813910348	0.019620456100977714	0.022359434583696797	-0.18033624598083023	0.060896233931506574	0.1903405183388426
4400	-0.08470740598899026	-0.059474528422318436	0.10350151767216163	0.02605866405301891	0.06146601241342467	0.06676170050437134	0.06711428996419601	-0.06950314358681055	0.09661788077704347
4401	-0.1214876838162301	-0.08738039205305025	0.14964822162116415	0.10187003865429405	0.006900669438720141	0.10210349658131129	0.0020353927522037216	-0.11234110349330721	0.11235954057288453
4402	-0.04719891142853514	0.0008746242894834268	0.04720701439072863	0.030796748299334337	0.06497310837534198	0.0719023262333458	0.11697563727237148	-0.10694063347901848	0.15849163638555566
4403	-0.11121791056810676	0.01634711780651503	0.11241286355090985	0.06059476197305034	0.17375834541659363	0.18402088952204013	-0.029734148820581122	0.13046970838736813	0.13381503806661396
4404	-0.05477621356874554	0.056938699155288805	0.07900917057168307	-0.1376388069853572	-0.13302610408560814	0.19141678493942862	0.08202546878668948	-0.10281041394116265	0.13152246478997182
4405	-0.030659642410950053	0.0961900902423599	0.10095814545444398	-0.14035293845089672	-0.03186501803194229	0.14392472583255878	0.1352063759246223	0.036626080622847355	0.14007938418076232
4406	0.028092121025082937	0.07314893020876055	0.07835772619451148	-0.11049326698378827	0.10424512987912372	0.15190723864341057	-0.017536548083203707	0.05812939805929847	0.06071702757390951
4407	-0.09152329695668596	-0.05108548512135488	0.104815269287952	-0.06002077283996333	-0.08894613963864291	0.10730288406619573	-0.0444527141085072	0.03631445992823964	0.05740020724259101
4408	-0.09615277633964556	-0.07113465587356889	0.11960558374955983	-0.08543988108222374	-0.09127872590666934	0.12502711338941408	0.20561965525064477	-0.08943921512341248	0.22422938216765007
4409	-0.019510729823893597	0.05050972091463353	0.05414702655857604	0.013609393074277614	-0.0206184153641827	0.024704951568059397	0.020068519121903446	-0.12195412877250546	0.12359431614927545
4410	-0.04565312755478455	-0.016450229398126747	0.04852646806418556	0.07252522565468257	-0.006492515070344456	0.0728152532660656	0.006692568047015185	0.005600938592927115	0.00872702584994848
4411	-0.09206362593617164	-0.023654754821680127	0.09505397754007527	-0.01603532785232644	0.05285344653778086	0.05523240489290373	-0.07196359191811595	0.04478200899959714	0.08475958289065091
4412	-0.0336633767741048	0.010820070268932528	0.03535953699442311	-0.1093593770368695	0.09710233900862046	0.14624752164340166	-0.02623534779010401	-0.08793008663516713	0.09176052315312785
4413	-0.05333859581773282	0.1080340490875284	0.12048386433898092	0.02893076753199654	0.007547526283052624	0.029899071272930792	0.007043325170917696	0.08695893866684197	0.08724371291690229
4414	-0.044132779102772926	0.011712743277810089	0.0456606016870785	0.035519471351363865	-0.10871124535638647	0.11436681210918147	-0.048187664763648975	0.0550279316424089	0.07314454385814054
4415	-0.01899312435254938	0.09367227811140973	0.0955784204684964	0.07127037371521955	0.02872636864060551	0.07684185334037058	-0.05765999181610928	-0.06977955456251908	0.09051994747666045
4416	0.055045012024766915	0.0072876849530671495	0.05552534286955728	0.03047781274267146	0.05281326678831883	0.06097653826211757	-0.021879410311065047	0.18906841602201646	0.1903301724179176
4417	-0.01968622063754445	-0.1188108710900991	0.12043077003896564	0.08813362481925474	0.045511523389243164	0.09919089970854575	-0.03344483802464933	0.07013642901260839	0.07770248300495734
4418	0.04239753304939432	0.0829961096668326	0.09319820292528921	-0.05939921110876591	0.18918982767935463	0.19829537860900248	-0.08224313444032351	0.027070719989005176	0.0865838151347713
4419	-0.05054609327567908	-0.027084613637732947	0.057345303568286383	-0.10668690942648068	0.10505782383999887	0.14973056799788853	-0.1449551861506125	0.134875855844578	0.19799874363683753
4420	-0.07052754115725825	-0.057010195524561956	0.09068790688640652	0.08451580733236444	-0.07797736684321584	0.11499300599968157	-0.015378659006488235	-0.06957842953555496	0.07125770842141943
4421	-0.11201084341012771	-0.10532078858495698	0.1537494635750166	0.09430567340439133	0.003995908546720445	0.09439029251660085	0.05958409804443608	0.05245314435176222	0.07938259942931938
4422	-0.07092149751147755	0.03997211395253034	0.08141024937380174	-0.07875884550316699	0.008378016857923672	0.07920320013398056	-0.08266811902255125	-0.016802786404359716	0.08435847043230002
4423	-0.04052605527292726	0.05957954076722123	0.07205610892920414	0.06769365277925533	-0.046609096945307536	0.08218782479574124	0.024297117965507736	-0.015582452793402918	0.028864559177102105
4424	0.06815528491605148	-0.0939020972063715	0.11602907705287926	0.09615135719638694	-0.013149461734848312	0.09704633859462927	-0.0040984043686053346	-0.011225454282136255	0.011950219337273039
4425	-0.052260371628278984	-0.027158444147745056	0.05889590419759268	0.1711849274382383	-0.08511588097275972	0.19117790817927657	0.011211718265515432	-0.12520398042582964	0.12570496943612383
4426	0.14271515678993182	0.029337487450193506	0.14569936220678897	-0.0030939162118789774	0.048015229818932366	0.04811480657854732	-0.11718234249336446	0.10107685246163366	0.15475216152216753
4427	-0.05799372695810094	-0.07363308254561494	0.09372888141688297	-0.08214989851529327	0.06021031615910478	0.10185228518817012	0.05359568011499519	0.051831201691303494	0.07455850317538217
4428	0.03489084436785564	-0.07507731156239736	0.08278872949948687	-0.06716454693667771	0.012042806047865595	0.06823566181049096	0.000879279023868977	-0.07737761833625927	0.07738261400982538
4429	-0.15823714769102445	-0.00439413684478309	0.15829814701379724	0.16312583223392313	-0.02253377807845951	0.16467485629718734	-0.0006848517804539497	-0.03222739194518095	0.03223466788334425
4430	-0.011308229585875481	0.03522745889807455	0.03699797179282131	0.02862346246306532	0.10954284221262069	0.1132207440506978	-0.05867314770395514	-0.09601220687180768	0.11252058536056828
4431	0.06475702862032803	0.06978315570382175	0.09520063852578833	-0.023201748132875646	0.0024138435892655428	0.023326974885201832	-0.0529057066948402	0.025392508118018117	0.058683841638087014
4432	-0.023943907103413486	0.09908027142461555	0.10193238382845944	0.06451874553540568	0.037283095605687024	0.07451642599726069	0.011784420459877992	-0.04812979821679962	0.04955148879665513
4433	-0.01163667881822162	-0.03126434867030896	0.03335973308791749	-0.01737070717494361	-0.06126564497412774	0.06368061496133262	0.1757256864132062	-0.04786401489344159	0.18212764970512327
4434	0.10474587748424226	0.05206215327339522	0.11697079401887629	-0.0709126063339455	0.029272575259371627	0.07671689122604423	0.05132395882612029	-0.11753866168578	0.12825554857576157
4435	0.05337641503310221	0.039840971907437066	0.06660589106314223	0.06327132463994156	-0.15635074973100502	0.16866777244968953	-0.04508315482185491	0.11489501480068916	0.12342347943054399
4436	-0.04420175735380824	0.0885338339650006	0.0989547124178896	-0.036451313429954633	0.0755976601592067	0.0839267804238653	-0.01410786557590053	0.08188097456875099	0.08308745914658916
4437	-0.12079840412433025	0.07678849935909486	0.14313884194308238	-0.03526902180876964	0.060793013163851946	0.07028295916427924	0.00635730429467337	-0.0921171001655395	0.09233620882840658
4438	-0.057375463352687284	-0.010443629968241944	0.05831820643546167	0.03850693324361104	0.0658612472554345	0.07629212146656689	-0.13935669834531333	-0.04257016739833083	0.14571378975933802
4439	-0.059851314211485505	0.07817614547251624	0.09845653626744132	-0.025119105190420002	0.02857126430111271	0.03804322001791413	-0.01934268284207691	-0.015361123417858974	0.024700273119701976
4440	-0.046217896851004865	-0.07001132962331709	0.08389088308603554	0.10442896057289876	0.006870351017397184	0.10465471575346375	0.07420968233189247	0.004092249817959574	0.07432242905323387
4441	0.05813026958640225	-0.11107213613117167	0.12536406050750482	-0.05185380109745062	0.08043451687389187	0.09570019954519618	-0.0858668806715897	0.01846134363863478	0.08782905217075263
4442	-0.004235125779446318	0.020571920717641703	0.021003338124704528	-0.042537797872902516	0.21453189513968038	0.2187084778423066	0.0741491717228916	-0.005788118553451468	0.07437474022529204
4443	-0.04995589005725405	-0.08598697751001011	0.09944521734462367	0.002928538912456694	-0.01168261338902502	0.012044077206627318	-0.023559375858280693	0.01920488662112057	0.030395260501628125
4444	-0.04687312755208873	-0.05389311748740791	0.07142519302757208	0.022873195826447732	0.07604141028796454	0.07940704733144022	0.08336537449177317	-0.09897693798232547	0.1294071864948415
4445	-0.038376316218801027	0.04099115240700172	0.05615172501517165	0.12804274208407365	0.05302479345844072	0.13858777912110035	0.03980580454268558	-0.028051257505874165	0.048696767068783425
4446	-0.0767548637665632	0.08155901383422519	0.11199634748256308	0.06714817613670838	0.10441367745778887	0.1241414257963295	0.01035745948301753	0.13572178602155638	0.13611642137458466
4447	0.04163950624027358	0.011664203005065666	0.04324236477896607	-0.011218515774795188	-0.033948317936203586	0.03575392827210586	-0.11625614423920212	0.1665025936677794	0.2030729050648161
4448	-0.024859738065465455	0.058284165197283265	0.06336442605616939	0.10366317846167394	-0.09014519794087014	0.1373761670763001	0.038917856704447806	0.06229107164777609	0.07344914688065687
4449	-0.07510777976606725	0.05706177494276651	0.0943251013304889	-0.0035021637189561338	0.08375413795969859	0.08382732714387711	-0.062965613832868	-0.10617323276180982	0.12343996063043484
4450	0.03157903619093724	-0.026319712891113765	0.04110915729395562	0.09187172034943712	0.1317640395838193	0.16063055477527144	0.05972907508556971	-0.006477967650630191	0.06007933484535456
4451	0.02506078157617285	-0.02126966759295356	0.032870070470313616	-0.0282784321879711	0.03625349066902324	0.045978096009933196	0.04629356327962932	0.135911769086039	0.14357960501833758
4452	-0.11641912965642567	0.14759538026127725	0.18798353657815536	0.10088433469999275	0.21075489137876868	0.23365631433354578	0.0633364355135971	0.022648462693573002	0.06726408347662378
4453	-0.01230526765493667	-0.042657341960132544	0.04439671649078697	0.12621546273327022	-0.08335375881980553	0.1512553871515452	0.1758309202862373	0.018643900815443502	0.17681659301751415
4454	-0.009927337245343653	-0.05188517245830005	0.05282634897293513	0.14545478530707676	0.17200589778924233	0.22526234359743988	-0.07089013548710449	0.11725344880000657	0.1370174535045656
4455	-0.026911614825773436	0.11919068381647602	0.12219105581494068	0.02874599814387773	0.0004773309657269413	0.028749960941515443	-0.012792253449480345	-0.10622914090248307	0.10699659866180487
4456	0.04984289210970257	0.028946155532784137	0.0576384751185142	0.005966151724562391	0.13866172111961442	0.13879001358258533	-0.020719882307226857	0.05968251175864476	0.06317686073750502
4457	-0.04001521180483562	-0.03726436919258175	0.05467952438625351	-0.12472055322525791	-0.02933337652031678	0.12812362535807775	-0.1534195656051122	0.012271960084042752	0.15390959721461706
4458	-0.0814153905189697	-0.007282443580774586	0.08174044162997596	0.04465203593617306	0.0910345803721748	0.10139575502348824	0.012531591023560355	0.1420946030297421	0.14264612502189386
4459	-0.07016503422114284	-0.043566124079240515	0.08259018824619499	0.015155621989330506	-0.09721766237025899	0.09839190390789858	0.0116748913076139	0.02422651007874853	0.026892877823697165
4460	-0.004225338571152256	-0.07165746881231741	0.07178193590750469	-0.05656262009031448	-0.028837086381086164	0.06348942858800567	0.10061456731222387	-0.01689725876631758	0.10202356840084512
4461	-0.04277998569231248	0.02169817000061204	0.04796809103153805	0.03489667281927428	0.04662058685443404	0.05823449916078359	-0.1305458560830053	-0.11942126648406466	0.17692840198538706
4462	-0.16148934522111133	-0.012020436898392052	0.16193609703574896	0.039111817824722554	-0.07040860372862773	0.0805425711817621	0.0648741362508859	0.07315890768958186	0.09777974907224536
4463	0.10516516835478767	-0.061952024515863804	0.12205640489832978	-0.021527273922547212	-0.0950839555816081	0.09749042071702022	0.06672491922583686	0.15392020917449487	0.16776067965412725
4464	-0.022265257445559475	0.09798966427379506	0.10048739221219799	-0.05829503900536324	-0.0030574211766617905	0.05837516078683057	-0.06549494713183411	0.06740386182003517	0.09398334260950789
4465	0.040888187499576165	0.026168680254631448	0.04854527477798055	-0.04680732188091677	-0.06885066613640882	0.0832546671910409	0.06972842881180838	-0.10172325903470426	0.12332751198822173
4466	-0.04472103160260238	0.1335859171197787	0.140872878583258	-0.054251717726085606	0.033997573728458894	0.06402408840157639	0.11813683795393257	-0.0051054072202858704	0.11824710425477095
4467	0.064771576438463	-0.08952592423811907	0.11049999196838475	0.01058218277832543	0.07072048950355521	0.07150783333297374	-0.0003392204136266949	-0.09154511708777789	0.09154574557620898
4468	-0.08865365754522088	0.06235477920996261	0.10838629750327523	-0.10282828651017166	-0.0022514733756417243	0.10285293208741875	0.06633359366913515	-0.09832789137410254	0.11861079154587593
4469	-0.08494041040392283	0.01144408656041157	0.08570787849893985	0.016539449111295384	-0.10057528451767193	0.10192615578307557	-0.0032220496837656798	-0.09294896270221051	0.09300479165925578
4470	-0.1262533982501495	-0.006662953911316646	0.12642909287238907	-0.0007770690351231329	0.0979180191091374	0.09792110243733343	0.07481089882905324	0.11501380115307476	0.1372036626307398
4471	0.06035296248329232	-0.04393594814274705	0.07465150781941278	-0.1013812366750834	-0.03474864972472501	0.10717100264279003	0.01055367845135423	0.02655666464802556	0.028576853677098
4472	0.053431470656026776	0.019785629121924064	0.05697712853607297	0.05488083402746057	0.14601288493058384	0.15598611639918983	-0.048099874603525855	-0.006845994162214566	0.048584622803351955
4473	0.008891565397560945	-0.04757152958977952	0.04839535476396853	-0.04724045474173053	0.027338331035516437	0.054580627589035396	-0.06933679491941148	-0.03843843733413744	0.07927865156766314
4474	-0.018717893281114277	0.005242638598924124	0.019438230072774426	-0.025827024806121923	-0.07428144419906528	0.07864329699748661	0.06865230535718729	0.04678475453482296	0.0830779891893161
4475	-0.12249243655386498	0.051082851937763345	0.1327171984898645	0.032333101933490774	0.12116638913566578	0.12540623324546946	0.018038084350447754	0.06362753998408482	0.06613498568428197
4476	-0.10982348114727443	0.06470361205288556	0.12746667966176908	0.021246058316084847	-0.05759422832297101	0.061388029208380636	0.06029571312175441	-0.11192943878903298	0.12713682506846233
4477	-0.018503189354307937	-0.07212916608253585	0.07446465346755744	-0.10434136068420038	-0.1647640224101344	0.19502385143924747	0.006810583025437049	-0.15217043826807572	0.15232277020801785
4478	-0.11161470793013743	0.010514207432305642	0.1121088381184081	0.01683749701137547	0.0968586298445462	0.09831121747273244	0.06446884002904808	-0.10200855055017653	0.12067301156447083
4479	0.037033519346232883	-0.05496943437131685	0.06628061760628304	0.039304793222606174	-0.04893300635380672	0.06276388994552136	0.05013193157424568	0.07643491420114398	0.09140846061662504
4480	-0.033297459111264624	0.11057143232275488	0.11547624183862196	0.11295403425348839	-0.22397845457603963	0.25084848408632904	-0.051889462687743915	0.16672610779637279	0.1746141785736499
4481	-0.04703799246177008	-0.025389277131783898	0.05345267185191086	-0.008706285696915615	-0.022713383554639283	0.024324826888109104	-0.10075703531059052	-0.018874186358742127	0.10250958528490939
4482	-0.10126489531815458	0.09885599095918265	0.14151708720970343	-0.03417909651201909	-0.026930578706152456	0.043513982900053955	0.013569483111141289	-0.09349794029107535	0.09447748785068875
4483	0.07200660220173961	0.03817968163571473	0.08150238555063345	-0.19793553385202645	-0.07845431128715055	0.21291677839199952	0.03688251191657105	-0.0678941539882519	0.07726535983904084
4484	-0.08628909159736724	-0.0441323425854693	0.09691992050543614	-0.04428209130582615	-0.027308775193937637	0.0520256937773111	-0.028244787551600793	-0.008560574149170403	0.029513580833211473
4485	0.01563287824720798	-0.15709524331478078	0.15787115744942837	-0.08316436983097548	0.09797621390550555	0.12851323239511425	-0.21266240135346823	-0.03980162083177435	0.21635495365315752
4486	0.028402515208159892	0.029768839964861796	0.04114470443451146	-0.06599245449204082	0.001993585991211805	0.06602256004570282	-0.09035498215124055	-0.0013731785850318442	0.09036541605601883
4487	-0.06631291534747102	-0.05075660834383221	0.08350829918307542	-0.03279483589239676	-0.10355024607311351	0.10861931100412853	-0.10107878069340129	-0.13444471771845629	0.16820315701216818
4488	-0.17297142657943967	-0.08732241834090566	0.1937635650937261	-0.052199193846380616	-0.03771422481666329	0.06439812568494398	0.031062376054469397	0.03535355182887411	0.04706107556214756
4489	-0.1429808970147728	-0.0899370338294889	0.16891479202602622	0.0753758524764409	0.028232463523416716	0.08048969581972114	-0.09600117580238547	0.021501858365634688	0.098379650683545
4490	-0.002316853155102015	0.029329791607748953	0.029421157086292286	0.09790252124263422	0.07361623455526568	0.12249185138514454	-0.006766171016973327	-0.020754060583368993	0.02182915712823288
4491	-0.06619922839564173	0.0018164789960498967	0.06622414541631647	-0.027535151990031537	-0.07045065779242995	0.07564046389664865	0.13461858729230025	0.02547149164408536	0.13700715649610926
4492	0.06300084456971612	0.02219648969977454	0.06679663592943678	0.07719207964127192	-0.03898413826501372	0.08647762829547405	-0.04172644049298405	0.036003097566553524	0.05511187594884892
4493	-0.04936999442831041	0.004936812682286074	0.04961621175897432	0.0051622584898044594	-0.09055627529160745	0.09070329601180407	0.03945027885587554	-0.035779421973936174	0.053258722652682236
4494	-0.04050752549936355	-0.04050674398453382	0.05728573932760365	0.07388834639162603	0.026209083924874543	0.07839900390100651	-0.030499643991674884	0.08456804323219046	0.08989984549341865
4495	-0.05639063313031162	-0.004517662702417634	0.05657130704809827	0.019854537539451794	-0.08442316163704867	0.08672642550976459	-0.020356123263611685	0.041725903454148706	0.046426530921320104
4496	0.006916475445745501	0.06354578931066525	0.06392108393720383	0.034243517887299936	-0.12187582309468108	0.1265951609355738	0.13881380888517916	-0.07886238945107713	0.159651338883031
4497	-0.0685552992118656	0.012744191856107916	0.06972978901512399	0.09779459550340192	0.028405206836829375	0.10183633283419556	0.010299372017745792	-0.01129788144188959	0.015287877191909879
4498	-0.10283516668706964	0.028886384003213597	0.10681523621814686	0.00533161101370346	-0.08113153950886953	0.08130653589399012	0.04939071237665809	0.16906835460134492	0.17613503625536822
4499	-0.08894483671241875	0.21937283273285746	0.23671844820173418	0.1629485929943981	-0.15428173741915593	0.22439941724507081	0.04882394552830612	-0.09035043728212341	0.10269848671729259
4500	0.008297272666478247	0.05688706262865298	0.057488978319484615	-0.14145512115117861	-0.07689800702411217	0.16100576009626186	0.05016829955428475	0.026457215541165584	0.05671721550252745
4501	-0.04706231625693653	0.044369986858473195	0.06468042474573737	0.060656951922836856	0.003745679754662495	0.06077249323002825	0.007443642687666364	-0.10242922382195613	0.10269933645954113
4502	-0.08244176324432141	-0.13669238010901524	0.15962910482333806	0.13742086889912936	-0.0813592131166737	0.15969914454359493	0.15323189378530616	0.10746541555397338	0.1871599017236853
4503	-0.030425910681865984	0.08064175622029826	0.0861906542910245	0.017548118876197692	0.018529237265197857	0.02551997472026888	0.04594996460803397	-0.03830494602725181	0.059821970358976385
4504	0.009003616706907004	-0.006934384880824046	0.01136445368155883	-0.0012539550017759231	0.09009381774535298	0.09010254379915897	-0.07156898963526252	-0.01735566366281604	0.07364332514620117
4505	-0.02647928980780316	-0.03947085393741396	0.047530002096300136	-0.058911024594055644	-0.023135067894786823	0.06329091708308408	-0.027442256242429235	0.10945561636090292	0.11284329568308568
4506	0.05469938918033381	0.07918849190837308	0.09624365136165652	-0.030755366757242483	-0.046175805597996736	0.05548060568339609	0.10321003933817571	-0.05084252942996479	0.11505335726967994
4507	-0.07547055722224036	-0.09968427339022352	0.12503103362274617	0.12782496415864947	-0.041300063064262586	0.13433136890269556	0.08090670606617843	-0.14762082930303258	0.16833836262300425
4508	0.03865610754863164	-0.00863027054911745	0.039607779798447935	-0.04540965903623475	0.009888045419067883	0.04647376223200189	-0.06259539947813801	-0.09303316426404554	0.1121309666809689
4509	-0.062171641213224674	0.01755556389795473	0.0646027150739124	0.12866196422523485	0.12177481338255972	0.17715249423209614	-0.10551585240509047	-0.13637802074498745	0.17243131864917424
4510	-0.029931612665692317	-0.02553272248513308	0.03934236081213039	0.1018372871216368	0.1115420402301147	0.15103794154778202	0.007237051426293325	-0.18108692693828501	0.18123148187138619
4511	0.06696935589421182	0.07919571696422231	0.1037152650980694	-0.09892079783949156	-0.09073662017617781	0.134232851739794	-0.19600473589045678	0.04977322205706663	0.2022256910618178
4512	0.005192280267160789	-0.04236990468765036	0.042686866804830303	0.02237718129990998	-0.01882474324487937	0.02924225027532376	0.07694088527409024	0.023754473105162467	0.08052437406937482
4513	-0.012567623652328008	-0.03996540293741045	0.04189485166719331	0.07259695250882457	-0.04523957248748742	0.08553909300676012	-0.037424178724119864	-0.16398114789972854	0.16819746139489594
4514	-0.20423336404492942	0.05964614714226708	0.21276496388744467	-0.0853136960132345	0.0170639099142864	0.0870034697526568	-0.0516190747820733	-0.06240064557457722	0.08098376040590656
4515	-0.050194520231056555	0.00037134608362759676	0.050195893847403215	-0.04699113675638134	0.07690532841646006	0.09012544852870642	-0.13740900753869442	0.07937863922180236	0.1586890157429746
4516	0.05290007225658079	0.020220285452341735	0.05663283136596343	-0.006543690235105687	0.12488230953835275	0.1250536329641245	0.005736269659253914	0.025155599075768115	0.02580133629222453
4517	-0.11568234617208695	-0.03418093662956837	0.12062645499538287	0.06318871203020424	-0.08095728934271496	0.10269808189910923	-0.044926027166268034	-0.1570507159878058	0.16335016164432373
4518	0.011999922594521074	-0.031186160637563128	0.03341518752882272	0.06793069382171897	0.10124549537838821	0.1219230474418818	0.02820645798480237	0.016108580412391913	0.03248215871753165
4519	-0.09926568849841351	-0.0017378183395288776	0.09928089909768781	0.08887369538812101	0.033007161984354876	0.0948050973007357	0.017333075293977932	-0.051398074821150136	0.054242027934685993
4520	0.041650208132128046	-0.053271779115019104	0.06762116745168609	-0.07108653558239345	-0.031090198622617023	0.0775879887063756	0.06663831941681136	0.17297472084551277	0.1853669864519571
4521	-0.06965862480931477	-0.10920766398929047	0.12953238160522892	-0.051889834440256154	0.04462959202889326	0.06844235094517609	-0.0088589453676873	-0.09633967323283962	0.09674612938840492
4522	-0.07957793124968807	-0.014123143522078583	0.08082147192995999	0.005557000679162291	-0.14104448770654418	0.14115391517400325	0.06071761745170428	-0.032787312419709766	0.06900461524216447
4523	-0.13204648788967674	0.11051392123691361	0.17219059716243884	0.06759306831997243	0.0077332763495605115	0.06803400949530412	-0.05110890967435926	-0.1384270067878353	0.1475606887227801
4524	-0.06141539070124627	-0.1017529531607944	0.11885080433858891	-0.06244222144879436	0.048260944142663534	0.07891862738923913	0.0008562395447305442	0.004546976276043125	0.004626893062613332
4525	-0.15741645456616118	-0.06347567266337528	0.16973243999968968	0.07449405046486651	-0.11081501181901673	0.13352651571545968	0.18607254000418613	0.21146614163448468	0.2816752016088484
4526	-0.01438844414090401	0.0359936150622494	0.03876296750824557	0.06746460505779872	-0.10190301591864709	0.1222116917030478	-0.04936829406532161	-0.06810964473798148	0.08411986783901955
4527	-0.0954331129990387	0.006269811599799523	0.0956388498162973	-0.02804945212047631	0.1362004082153336	0.13905870329570316	-0.15996438843993974	-0.08717277598959046	0.18217491167198419
4528	-0.01574260817509182	-0.024791628502276255	0.029367576610087258	0.13244704309705124	0.031370169409461454	0.13611137628402137	-0.08521309760257223	-0.0032042364339271963	0.08527332017782588
4529	-0.031941903504711155	-0.0009044775681909606	0.03195470668267258	-0.004455904143798119	0.00512919794001734	0.0067943913080271865	-0.043999941351983395	-0.012348144401191532	0.04569979769244779
4530	-0.0432499582736365	-0.07827290420720623	0.08942710117018095	-0.08354721473975674	0.06357176828990561	0.10498336446445444	0.11160995786717709	0.015408492569002123	0.11266855967110807
4531	-0.10022410317239495	-0.0020983398499470375	0.10024606669010384	-0.014224411023192595	-0.10245237687186136	0.10343511683973987	0.0597695281775178	0.037688080915506225	0.0706596627621222
4532	-0.05881300343632567	-0.13483044658661622	0.14709934976045144	-0.017611965584282057	-0.06994735292468174	0.07213053107326965	-0.02727336670852416	0.11462217326401997	0.1178222353182312
4533	-0.015411235506641975	-0.00513298731573824	0.01624357530301479	0.09115168862707936	0.07166749273203854	0.11595197218704313	-0.007175972554978124	-0.18565238798875358	0.18579102170997525
4534	-0.10327604223674769	0.040587055991662666	0.11096508466250478	-0.17167380515670527	0.09727311346450829	0.1973168872146059	0.010846534860183452	0.05764609501917842	0.05865764732269205
4535	-0.053014960492381046	0.07580972637506037	0.09250784101399322	0.016018647908710253	0.06415635209128974	0.0661258995741061	0.01319498020161454	-0.08265157025277287	0.08369820528404447
4536	-0.18519350167873921	0.001976158460324432	0.18520404495121995	-0.016930700308279062	-0.06051373834939496	0.06283757746721141	0.045702311491709814	-0.048310277576654764	0.0665025126985342
4537	0.021982559812382788	-0.07482103637685959	0.0779834624802742	0.10645919678891261	-0.004201209596030902	0.10654206091028183	0.025242330252774614	-0.011701249103262017	0.027822553210780834
4538	-0.11916565653748713	0.17079442072116732	0.20825750370032156	-0.13893521842381398	-0.06954344048837892	0.15536822401454423	0.05414705068456447	-0.07866809714358505	0.09550168902186666
4539	0.012223442674788225	0.11160956963280436	0.1122769281038791	-0.009537221508635427	-0.16450095641165435	0.164777192761783	0.12127352480797933	-0.004147035055149066	0.12134440950905077
4540	0.010029043029578468	0.24963784744453452	0.24983922146218318	-0.05878204080974076	0.07679518286128036	0.09671002239920905	-0.12027606804674071	-0.08679816566877824	0.14832482633817198
4541	-0.003958136937638636	0.16191963462416176	0.16196800586794646	0.04752723525195505	-0.05145676652628551	0.07004739047270309	-0.04128878794939483	-0.0737438196608399	0.08451576745495819
4542	0.12421901933678083	0.0031833111463826736	0.12425980136329774	-0.01746689330643344	-0.06580500109970973	0.06808370239279829	-0.08170314477620527	0.03651205269819353	0.08949041210407525
4543	-0.02367346519069777	-0.08986258535858603	0.0929285596652845	-0.0689911294215197	0.13390437640574335	0.15063252623343965	0.026333597565233107	-0.002680387558374029	0.02646965882271128
4544	-0.1818034868841353	0.030643749529542783	0.18436796692608862	-0.03429918350860795	-0.03361397361258848	0.048024298135266465	0.05030316945969778	-0.030272727468722577	0.058709853398612934
4545	-0.09088116836638342	0.13574875100534484	0.16336189936196888	-0.01212474209759865	-0.018605198134723003	0.022207268372440164	-0.18216464784998904	0.017191697304274667	0.18297407844422206
4546	-0.0002272634514658866	0.07877175507982936	0.07877208291668436	-0.06552929582784346	0.007973120076753267	0.06601256892025449	0.007645793842734818	0.09442469757996354	0.0947337409614609
4547	-0.06327230640614694	0.11580888685372441	0.13196621928452784	-0.13085047457953916	0.0335709590625849	0.1350883266239995	0.10402987378241185	-0.0136508780353958	0.10492169037106575
4548	-0.010508829846193007	-0.010346449069912177	0.01474735613906857	0.04032546610505706	0.12540620400554756	0.13173025172552855	-0.06345679212808106	-0.04664427444085159	0.07875565252919926
4549	-0.05347334026409269	-0.029524522259899752	0.0610826942240988	0.04354711954846159	-0.0032970857959251114	0.043671757414989576	0.00014940419948042202	-0.04562872821741464	0.045628972817208076
4550	-0.11217247859596974	0.014423619867933307	0.11309600242474502	0.04574432910041478	-0.004670490370355821	0.045982139197156116	-0.06058322669331536	0.03900302510976762	0.07205250394182566
4551	0.0212983424533815	-0.006827998724964141	0.022366067107330797	0.015590694247770676	0.1176864068659344	0.11871461623634101	0.013899235086220336	0.03222425269781243	0.03509403365124177
4552	-0.07073136650206223	-0.003308842903232293	0.07080871873298741	0.04754908585032373	-0.12433676868904157	0.13311854721725927	0.11780785922812426	0.04638698991443966	0.1266113917830298
4553	-0.19025292241531197	-0.02488815086890392	0.19187390271019153	0.07907355226893216	0.0033538517244500765	0.07914464599590515	0.09719472393871664	-0.015575304908701404	0.09843477274074622
4554	-0.09852554714072188	0.03596349306532215	0.10488401342834895	0.007659637458473121	0.10006948002503901	0.10036219845378502	-0.08405099663771043	-0.07267860872359226	0.11111593135905143
4555	-0.07490283210187319	-0.0713224681723203	0.10342789141751392	0.01051489986001938	0.05620625605685366	0.05718134607540149	-0.13554563830028846	0.08735023051940678	0.16125347386653763
4556	-0.019872272275567853	0.003732820545254645	0.020219820835442086	0.0019582906042961406	0.04049579243025752	0.040543114170539206	-0.016349057020612255	0.07794142555212713	0.0796376637186263
4557	-0.005362743361662195	0.03463482203042599	0.0350475379084228	-0.027613994529124154	0.07279758955986493	0.07785898624809505	-0.14826635782742809	0.1374373817266002	0.2021681150905705
4558	-0.1050147021679145	0.04050869024414654	0.1125568374498502	0.04640732096106114	-0.03026432581516793	0.05540368991167994	0.09285717061342495	-0.03235896200387033	0.09833390339195651
4559	-0.08157849436834999	0.08426744030747771	0.11728619799184059	0.07526050077525202	0.13358048403624637	0.15332282508582856	0.050184180653882485	0.09128337218269889	0.10416864223434343
4560	-0.0014386463579730462	0.018874479862146153	0.018929228547668542	-0.14105584763692475	-0.03685240125351955	0.14579043737749656	0.09391196198548565	0.01210211820187842	0.09468853082045121
4561	0.007574915549994909	-0.020302550521441066	0.02166963089822302	0.0884400207149807	0.07423672358055303	0.11546743433558074	0.07932498949692723	0.1413819112661332	0.16211507885435078
4562	-0.19125051248164252	0.035960723502372324	0.19460198395521297	0.07554293550514514	-0.014644173898478966	0.0769492490795291	-0.07561561044831924	-0.1546998742394888	0.17219109045820466
4563	-0.14344348329653622	0.10039979128210696	0.17508898020644906	-0.044920819868915156	-0.07206024577583106	0.08491501091661416	-0.041576425842013466	0.18194392050523028	0.18663383775352743
4564	-0.08537602226820375	-0.03973031004696686	0.09416773712248235	0.13680064561529182	0.025496328235222535	0.13915631280771587	0.045878256389897155	0.09016645871143375	0.10116721151607287
4565	0.08632404294954248	0.05112102330472708	0.10032546742914734	-0.08020925268685958	-0.0671305946248203	0.10459465068188928	0.09004116852063625	0.08923048133901654	0.1267654954179338
4566	-0.045087298918885646	0.14846195737104056	0.1551573952805396	-0.0011421911324751813	-0.025446090746817356	0.02547171244495291	0.05383039136001304	0.07786483721748157	0.09466067773303269
4567	0.01423597871948591	-0.002045354841563877	0.014382161399788436	0.03385688251219333	0.029073120144763157	0.04462661547099775	0.09664080334442135	-0.09738450169069209	0.13719761674533393
4568	0.027464920791894467	0.03780698971880657	0.04672997266961519	0.06886661284980136	-0.04669551885342309	0.08320505901923762	-0.14031579796644056	-0.03245123215912691	0.14401946266947577
4569	0.019329247310708272	-0.00037775277590947407	0.019332938182237854	0.05945282295360357	-0.01349145750241769	0.06096439602499211	-0.14070067563270666	0.07840302006284854	0.16107052392810908
4570	-0.009266858519511142	0.0006001415097793692	0.009286271407427014	0.07247229940453805	-0.05484518669049681	0.09088580023357033	0.014813150684931508	0.023842345590002402	0.028069322693068208
4571	-0.03990239937747592	0.07327902397399953	0.08343870103651894	-0.18972788173092991	-0.0165815376122738	0.19045108688503978	0.03031577890456348	0.002762675540484416	0.03044139988128613
4572	-0.13504089607898706	0.06053251151004382	0.1479872581120732	0.029321235779381238	-0.043457337856513484	0.05242399337331358	-0.029196020710009787	0.021639571054628208	0.03634114280987354
4573	0.027796080943135647	0.06817237445207261	0.07362129280466997	-0.16445719094182057	-0.17890639313180376	0.2430095988966402	0.06705370832188498	0.1375509407922748	0.1530243807782156
4574	-0.017329321701201543	-0.14648531986474	0.14750679417063786	0.06346797691147557	0.0673228089985234	0.0925232117075886	0.06732049125304304	0.10684693027506612	0.12628663845298868
4575	-0.21689071434715454	-0.04437546514280586	0.22138374799578078	-0.05167214707993169	-0.06357956569809169	0.08192906662600308	0.12075563379556709	-0.001479177656299865	0.12076469293592396
4576	-0.09958525575301891	0.07541037048790808	0.12491576017667964	0.04669300488031606	-0.012032896443889904	0.04821853690835712	-0.08996556082514871	-0.13046510279571888	0.15847695473500567
4577	-0.06595796797291346	-0.0121782324142881	0.0670728177718239	0.001952683584694444	-0.10108663609002969	0.1011054942581264	0.0826242034565448	-0.17511134889319868	0.19362526567579985
4578	-0.019041902498883614	-0.03870660172885134	0.043136933921790355	0.07457099747560232	-0.11664129372962831	0.13844141384509087	0.037889571850441034	-0.09292336401850729	0.10035123933228601
4579	-0.032344180489655185	0.0749138821947491	0.08159801319294568	0.08332338732457506	-0.013711946875780295	0.08444409015653716	-0.09714128252869912	-0.027198776448255472	0.10087716397482001
4580	-0.14764105258843377	0.008431769605470462	0.1478816254580007	0.052029618494291635	0.004621645065615731	0.05223447907057239	0.036500951170453516	-0.07030080896680029	0.07921188785614429
4581	0.0113929728007706	0.027658377879398274	0.02991296869517779	-0.043597036827652154	0.019337990020438338	0.047693390298680076	-0.11350897489361511	0.004088571864168135	0.11358258581881209
4582	-0.044670031226142964	-0.028168102078789403	0.05280959822291481	0.011470689465017133	-0.046805752577554836	0.048190820610922745	-0.08438329102831416	-0.1308841749010365	0.15572799056140896
4583	-0.09073257173019643	-0.009346005715380653	0.091212649317993	-0.015683772850985964	0.01294602074929944	0.020336670919366723	-0.13277755505659639	-0.12920626471413194	0.18526774670240317
4584	0.07638490260263439	-0.076664088433401	0.10822215947271739	0.14327615558395573	0.09094980343222234	0.1697054021039925	0.04335372134079546	-0.08202678741603664	0.09277897934279623
4585	-0.007265762313984632	0.008759950981912948	0.011381038757900658	0.0967958753950255	-0.04023305779569114	0.10482433130280741	0.029339979969907393	0.03665131975527214	0.04694841492998213
4586	-0.01984144055238728	-0.1065946362830166	0.10842554702422542	0.009165385603052707	0.023720371409681237	0.025429516571611598	-0.06240872684812929	0.07958064979222303	0.10113322405696785
4587	0.012691449219516808	-0.04383894491177305	0.045639083845636585	0.024180459007680132	-0.012081929988308883	0.027030864397286608	-0.02517048538994934	-0.08999199991208695	0.09344577776947822
4588	-0.035266693454496754	0.12842698770850722	0.1331811955160882	-0.021252167824944188	0.021083401720486877	0.029936006169277527	-0.02793060048422129	0.11106864388382959	0.11452668727245253
4589	-0.04731518933838314	-0.002613114764717727	0.0473872927154594	0.07831039024439858	-0.026842689401259116	0.0827831335147593	0.04971312145888213	-0.009319749240722007	0.050579167362615855
4590	-0.08514444199374117	0.0717051268292867	0.11131577253933805	0.03858744893792149	0.05097277155611644	0.06393132765435684	-0.11931724392061746	0.07356262682459286	0.14017155475397436
4591	-0.09503269643635748	0.030485409941346065	0.09980267336728407	-0.0938159498978133	0.06803759856850895	0.11589023804530987	0.09072902301957315	-0.06720598910470123	0.11290881537606998
4592	-0.20398714252443403	-0.04631707811659264	0.20917941112963845	0.11600226967129983	-0.05070334809126947	0.12659919461259383	-0.0009319047422474345	0.12984832716662284	0.1298516712037968
4593	-0.06736062153145138	-0.08009581841770785	0.10465559450457419	-0.11073739074345758	0.13010513211147184	0.17085114898768677	-0.0765065056297611	0.11915271231171705	0.14160019157796178
4594	-0.02512138270778979	0.08380395367765538	0.08748820789773813	0.00020182662893892316	-0.011495002932513586	0.011496774608847684	0.042742271926518666	-0.07274917394848243	0.0843762058854688
4595	0.012176598968374659	-0.03646174535902801	0.03844123355283001	-0.027201162508033335	0.016114711552940274	0.03161624851595941	-0.09423151276586238	0.07075188510432433	0.11783635790348576
4596	-0.1088125076140604	0.11062769961067752	0.155172967150887	-0.08875264196754529	-0.03017635037036352	0.09374243210998005	0.011432513071867998	-0.00950405920318257	0.014867060788065404
4597	-0.12946520520564017	0.04714765246485759	0.13778294702859825	-0.019873199013839916	-0.09007820922979491	0.09224439179207805	0.10801984179034257	-0.031821406719953996	0.11260944963033687
4598	-0.03285061916526018	0.05118632733568268	0.06082107599883955	0.13653281333814052	0.07613910164528355	0.15632777078106866	0.09296156313196555	-0.11474712469598838	0.14767787527566587
4599	0.08464855416690725	-0.009324193099683487	0.08516054426498235	-0.06658306734232748	0.012284709002978678	0.06770686030234145	0.0856170812632158	-0.048649091440457974	0.09847344160744123
4600	-0.06817105603132795	-0.11592643315449705	0.13448505784789078	-0.09788169259133378	0.07543919661035843	0.1235795214821642	0.10768650495202021	0.027290048840602033	0.11109063918487425
4601	-0.04722221392135358	0.027788628673258882	0.05479183672021176	-0.015244674097489395	-0.06309111590182223	0.06490677155794941	-0.06882260423399238	-0.08885231762222306	0.11238899056575408
4602	0.027835732338063548	-0.09923798273579928	0.10306796404444551	-0.020368869422919572	-0.04730090528425225	0.05150016002186547	0.06042160964932901	0.13855326232502582	0.15115481273688675
4603	-0.0782017681133137	0.05500622554511301	0.09560963018842993	0.01927052684462465	0.004111646231474896	0.019704284803113283	0.017645445103332574	0.09107743126598798	0.09277100958222612
4604	-0.05291319971754475	0.1275157310758526	0.13805820647885417	-0.0521711150173621	-0.0667149136670525	0.0846918233819363	0.08598024650261528	0.041920835646324636	0.09565541934431446
4605	0.003483218578699123	-0.012412321931800271	0.012891801557798071	-0.017064274293669506	-0.03321097006497154	0.03733842511175352	-0.06621200202664117	-0.052734689630311415	0.08464618540005929
4606	0.032549495287633234	0.0867862367966214	0.09268937663399675	-0.0750896334700405	0.13865987117167183	0.15768643863062434	-0.012757106013546833	0.0534974655611993	0.05499747789955988
4607	-0.04860981012593078	-0.03583366101004029	0.060390105993130404	-0.006979527719230835	-0.07222392369371253	0.07256038148258816	0.054503046580247926	-0.0676579471438881	0.0868802618449889
4608	0.08726083512873394	0.03935681242393234	0.09572571248905219	0.04513585026749221	0.073186918395152	0.08598587095301247	0.03781761620235784	-0.07316029649971574	0.08235654848981444
4609	-0.08956156067673522	-0.08713986424564907	0.1249585094805579	0.010265963751562433	0.05282342355932934	0.05381174674991237	0.14042239361017475	0.033899626726780006	0.14445633706911531
4610	-0.09370126923481775	-0.10110162188678372	0.13784580444958774	-0.06747177937396188	0.06285566952128126	0.09221321056582465	-0.1610789204458005	0.012168533222275537	0.16153789590299283
4611	-0.05262712191730558	-0.0548954249628242	0.07604683848226702	-0.011153651885089507	0.1608804680091863	0.1612666392569417	-0.05355387875036703	0.002596733750609966	0.05361679732491088
4612	-0.014426929600684809	-0.10125068032063576	0.10227334238742124	-0.10916160065402658	-0.06045705811615625	0.12478505893499217	-0.056458527156155625	0.07586349459887279	0.09456656439458697
4613	-0.08675511175607535	-0.08490047799993893	0.12138591590636551	0.09434334604643706	-0.025825848415730573	0.09781432098435312	-0.014538239505851407	0.0003959069341509292	0.014543629197349863
4614	-0.026366733796084594	-0.030714648335793914	0.04047955377057753	0.007104342399573684	-0.000950738190898901	0.007167676334629939	-0.020482836997494976	-0.0244945537779414	0.031930076358292855
4615	-0.16954319944853835	0.07739584850338353	0.18637331848954547	-0.02125923902530276	-0.022606250119573238	0.031032205664497343	0.06117251458822765	-0.09056549275189728	0.10928945520241595
4616	-0.2060410217041197	-0.015662416519942036	0.20663546141967423	0.08236188604648444	-0.193318887368261	0.2101325117311371	0.02944268216732406	0.11072640458980505	0.11457402937224151
4617	-0.02466824996011354	-0.006997137064834087	0.025641421239836076	-0.11455692739592069	-0.04661951276289048	0.12367970158697648	-0.01875700593246271	0.026932571293197902	0.03282055252450253
4618	0.02589443957988548	0.05602775396436086	0.0617222100661285	0.023484474234421175	-0.02188230011633025	0.032099152456853734	-0.025321295742029185	0.09754727535008782	0.10078015154920712
4619	-0.09304004651194028	-0.06430606737131746	0.11310048875097063	0.02644025483181858	-0.0378637610446082	0.04618172231537814	0.02207533482863576	0.0423493970716755	0.04775763645879909
4620	-0.03497288046884493	0.020738814989686157	0.04065957224891263	0.012394086845848454	-0.07828676402927309	0.07926178657409584	0.05329510493943146	-0.0846459270460982	0.10002650236811438
4621	-0.08136932391418433	-0.07215378002301577	0.10875263144338713	0.04041123776626368	-0.0568511226252159	0.06975039986658736	-0.14274623571957892	-9.286510773287582e-05	0.14274626592677592
4622	0.0018398457156477755	-0.043904636475921965	0.0439431693934364	0.11245787922207871	0.10740774991142037	0.15550948311971804	-0.15301340715706518	-0.121004055964326	0.19507712405515812
4623	-0.09186188460721671	0.043235141070095275	0.10152774629105404	0.06748219515969804	0.008981228906467032	0.06807722920508687	-0.02645355908457589	0.0701283995473685	0.07495187263382085
4624	-0.07726096525122153	-0.029349096884490916	0.0826476027449417	-0.09444046264885596	0.1406234082604363	0.1693928686105507	-0.1841365629984051	0.09232250797448166	0.20598475504649327
4625	-0.13380840090787066	-0.0505992115859801	0.1430558225541492	-0.06986277779324582	0.039688947873710606	0.08034936405666544	-0.1386240407691624	-0.005208577946896812	0.13872185827546896
4626	0.01711566795417385	0.11995998552193293	0.12117484976652496	-0.010072692507064527	0.06667661717632775	0.06743315514211418	0.04569449044937617	0.0685379428230262	0.0823737583447577
4627	-0.13059423626014993	0.060697837455982256	0.14401070104754266	0.1043161459161548	-0.03698017708845671	0.11067697048751435	0.09868102281019167	-0.008018157625357202	0.09900623775586387
4628	0.04190969699038738	0.06822798144779388	0.08007171881673697	0.029677298174399864	0.09229334822057467	0.0969474298405919	-0.011594401747264747	0.043956112335936375	0.04545954205187766
4629	-0.0417915695562854	0.028544970833463308	0.050609788044024766	-0.09173467060479105	-0.04049778598798689	0.10027622081479888	0.04890728852392078	-0.06465043213937345	0.08106541338061359
4630	-0.1414002022402361	0.06735626752190105	0.15662338257125458	0.05816915876228763	0.006788605363448173	0.05856394960974594	0.016145569068433667	-0.04201118126277243	0.045006874493093645
4631	-0.047624913284039186	-0.0960361318517695	0.107196413122654	-0.044016386871262046	0.006533551397373611	0.04449864724980674	0.08225873898431085	0.13540840190367037	0.15843590327130685
4632	0.10207639486392021	0.053762674499503935	0.11536904072477404	0.01807863345028765	0.12076858270993414	0.12211423978060898	-0.04258305073995293	0.1803249314187207	0.18528463806124812
4633	-0.1322436300432676	0.002292165078859358	0.13226349348088978	-0.070462917159399	-0.032421345058416644	0.07756394980923316	-0.019700833394270163	-0.08649551172535438	0.08871074560085553
4634	0.02424622122657538	-0.0040760864366890266	0.024586454083649283	-0.01678688108009568	-0.054465724971135936	0.05699398716556593	0.0856832280717499	-0.01695859461763683	0.08734534620803132
4635	-0.030276760825324583	-0.09230593380048321	0.09714457092834937	-0.08920693395894527	0.0009664360177728119	0.08921216881643486	-0.04412734414734177	0.0072877254872255465	0.044725087414951965
4636	0.04101536108231912	-0.03234367486956459	0.05223383145798441	0.06577881246647722	-0.05176193410706745	0.0837027478163314	0.049226470928598595	0.03366158664031005	0.05963512266464505
4637	-0.132436351497259	-0.05265384062778138	0.14251952192861628	-0.03763449628931032	0.00598790044374723	0.03810787664872369	-0.06588780558392561	-0.014775760066941675	0.06752426238190987
4638	-0.024032316089026878	0.014106104345666896	0.02786636676019575	-0.05110759307211635	-0.11086815623400989	0.12208085081761946	0.06651744183692886	0.06604644949214844	0.09373741813730592
4639	-0.10038519472145757	-0.07088774309857211	0.12289125046509256	-0.0715327166297075	-0.09308337459841302	0.11739439584177142	-0.016600963527482554	-0.08772254230407522	0.08927954087208935
4640	0.008012356114371866	0.08898408144849877	0.08934407983597221	-0.17344359565040868	-0.034181351391904535	0.1767796528311992	0.10865634113782204	-0.0405896124261735	0.1159901595238395
4641	-0.020288065670207793	-0.05556019090133129	0.05914846085597697	0.08886170187401649	-0.021933016626134505	0.09152846157490509	-0.020936806594640874	-0.0882581068290978	0.09070745995472389
4642	-0.008564890173221599	0.03391334515495714	0.034978169238520804	-0.0882268366919594	-0.10027480167563067	0.1335627588954224	0.09562389738103098	-0.037387199945367	0.10267293932722873
4643	-0.013644204477400756	0.08803161758985581	0.08908271443612242	0.09915767472302209	-0.0072685203267043265	0.09942371872051642	0.05293971513130345	-0.05698080536683123	0.0777780535783473
4644	-0.13209170413328075	-0.011651276608976507	0.1326045645800063	-0.008883122578758862	-0.03219122563370637	0.0333943838773745	0.07596788214657166	0.034346349679442396	0.08337140309565345
4645	0.04196803116559736	0.008658534393606233	0.04285190611585222	-0.05130299427940917	-0.009913041764910644	0.05225194368696683	0.061332824383815404	0.014393095300430554	0.06299902014494525
4646	-0.25017951807361727	-0.02733960498307338	0.2516689199408181	-0.09803509206794296	0.0862039450497101	0.130545009168882	0.11380047059937987	-0.11292293188037328	0.16031885619944944
4647	-0.1164803656931069	0.046229902532752505	0.12531911059446485	-0.029100836755985494	-0.09454380976129588	0.09892113355637723	0.06703600621433997	-0.08245888474954431	0.10626991015008745
4648	-0.10794389480853814	-0.05207309836879351	0.11984778679709855	-0.022029506760065747	-0.10776450901044693	0.10999312965069447	0.020150194818348274	0.10172198766349053	0.10369856857945875
4649	-0.14818460304246647	0.025870581156708723	0.15042594041002108	-0.00537785229988781	0.019463306667967417	0.02019261255535681	0.05432791579056279	-0.050823574941514314	0.07439461139076005
4650	-0.07873629842180774	0.05055317594887179	0.09356830813734719	0.06038820990391722	-0.14450589800443459	0.15661637990155314	0.04469958998698297	-0.004915342396293911	0.044969033076965224
4651	0.030132363643866955	-0.05351882842850038	0.06141843644318451	-0.11755354694763838	0.008440769931489607	0.11785619626055711	0.11581513893097119	0.03690395137861586	0.12155265539244874
4652	-0.032662103858533575	-0.019023433852079514	0.03779820186186214	-0.08120376518008918	0.011490862516304321	0.08201275145239105	0.05913028053490183	0.0993460477269044	0.11561153608136412
4653	0.0010464176573211311	-0.020647242221667094	0.02067374183048985	0.10925655130038116	0.10248373505812823	0.14979956593233987	0.031116661813073866	-0.10065609154447032	0.10535604115283566
4654	-0.00802173757569783	0.037671957058333476	0.03851654997969423	-0.07906455443864784	0.1262089112270433	0.14892915443826843	-0.08330458692395559	-0.07591975294089912	0.11270964062216698
4655	0.02247516097272458	0.02299560517257807	0.03215479307977243	-0.07629586347658986	-0.06499360591791237	0.10022588285393814	0.03008933053706232	0.10780398890875055	0.11192438446025336
4656	-0.22753137747289767	-0.049254069945489067	0.2328013984943161	0.13507563348558174	-0.05679989200531044	0.14653209373153084	0.04431259582472611	0.07656388100340568	0.08846261370222563
4657	-0.18530149484020125	-0.013642927767700416	0.185803050212013	0.0664878364824145	0.06387778246343864	0.09220088661481883	0.04864750598063253	-0.14982068725222336	0.1575208499433145
4658	0.042749323112405146	-0.003102614003435839	0.042861764315332763	0.061974000175279716	-0.08502141333878648	0.10521129893623758	0.036181460349010125	-0.0015157817065341189	0.03621319741708616
4659	-0.11549429477057348	-0.022589865768855313	0.11768276917207132	0.03469862003665668	-0.011171606937431217	0.03645269584012592	0.006383377228565605	-0.14493239867794755	0.145072904745806
4660	-0.036831689692034514	-0.010736707635576265	0.03836470065596972	-0.039244315408134424	-0.0035904614475475963	0.03940821875268486	-0.06440255175816502	0.10713590402980007	0.12500316238098003
4661	0.048093911365751196	-0.04904544123320383	0.06869119023729596	0.011992268365457569	0.017330163497486017	0.021074844421697426	-0.0404367217841999	0.11874946773851751	0.12544546447294935
4662	-0.06785884102324698	0.03157384113371353	0.07484470421449528	0.047390831745350116	-0.13831732962815385	0.14621071988393822	-0.009036978053591977	0.04215159049810949	0.043109436946699
4663	-0.10007337222904833	0.048005448405522566	0.1109919046863732	0.0216807844375784	0.054793834859323834	0.05892724965938587	-0.06321588345695954	0.09453943838668308	0.11372753990003184
4664	-0.11036914656373618	-0.11793717405253942	0.16152561882471295	-0.07124693375940089	0.12540648364385784	0.14423214520360444	0.17554633509777975	-0.004354399730840236	0.1756003318996804
4665	0.014644946413281791	0.11791427943775704	0.11882024975050907	0.007625873383311742	-0.0005736509015227136	0.0076474191865700866	-0.010068708663984738	0.0676978951403607	0.06844255913242486
4666	0.04209440887266411	-0.018190169437391355	0.04585653195020345	-0.04363328447334507	0.03895492420143432	0.05849230405336543	0.011143106987910623	-0.06170761712267648	0.0627056524111093
4667	-0.020483766160020622	0.07194913722697947	0.07480817484610308	0.04426803923361836	-0.013906294297864556	0.04640090859765566	-0.03220218328086502	-0.03264063145620677	0.04585184216489385
4668	-0.04979303636103641	0.03360046906975643	0.060069443078483366	0.11466451511094596	-0.049952099039435566	0.12507263179478528	-0.06085953350431862	-0.045046893353131626	0.07571727292455598
4669	-0.15113665808464774	-0.06994648642589234	0.16653768456515558	0.041223730304098025	-0.05119803693749048	0.06573153677221955	0.14689616896397048	-0.0716332081410466	0.1634313340974425
4670	-0.07398119376792996	0.12929525601656824	0.1489646946753422	-0.003685507315501279	0.053458940244040055	0.05358583074086338	0.0742199086165799	-0.14739954528442736	0.1650309691697574
4671	0.03836829800470151	0.016183287425380465	0.04164162681344306	-0.15464437507539816	-0.029040198044085346	0.15734743672808948	0.008419566482867907	0.04419809032550168	0.0449928915294476
4672	-0.14454026957326996	-0.078956711142709	0.16469988391855878	-0.08179153709352117	-0.028313360026229247	0.08655346264648067	-0.03214099110048062	0.02805730252850931	0.04266445281610288
4673	-0.025329359036495174	0.03541775830389804	0.04354301358970252	-0.03703228779041637	0.06140178406481751	0.07170473781651181	0.0919560040252993	-0.04145024611699778	0.10086639469843538
4674	-0.00806993723604967	0.02801472556524811	0.029153880281875807	0.06735041964822955	0.06675574980498396	0.09482831411987794	0.07481290121112977	0.09971842031490083	0.12466247846776304
4675	-0.09696729566151514	-0.0018373079993093773	0.09698470048720065	0.04246015427826595	0.1258311628801459	0.13280190605975484	0.08797888669689359	0.09008954378349912	0.12592223951131049
4676	-0.014966905306061632	0.010458375089219412	0.018258857136946468	0.07084366111496962	0.07221538665218062	0.1011626729060507	-0.0952947175373646	0.0370518176676265	0.1022444149232668
4677	-0.046589922167318235	0.03302376201876949	0.05710682713502032	0.023875154316425385	-0.0011212216050131556	0.023901467141593507	0.07075015083325181	-0.007784076085184098	0.07117707273713789
4678	-0.09585249867099194	-0.03125279046410682	0.1008188395750808	0.1667835633223156	-0.13190498070661708	0.212639791501266	-0.03868321059546789	0.004695804068192509	0.038967183088082884
4679	-0.01464091985502752	0.11970247569938956	0.12059452401649207	-0.01813444447175237	-0.057078024830465056	0.059889556642592164	0.03480846104184243	-0.04224569549162142	0.05473872256156755
4680	-0.17298528576743094	-0.09398566757386487	0.19686852161111176	-0.114985504452315	0.008230019517423163	0.11527965759582441	-0.05582658363105435	-0.022137412518964422	0.06005557820011316
4681	-0.1406855887720119	-0.03731350831942548	0.14554976053306126	-0.1240398436489252	0.04465530537255625	0.13183314875389293	0.0824286591360693	0.051198099236292885	0.09703468046208838
4682	0.03240229092921508	-0.013536008520502456	0.03511597904271799	0.03534421518045873	0.020601174271309076	0.04090992456702183	-0.20150666152415359	0.0020485011233514145	0.20151707370707367
4683	-0.2436441977055751	-0.09328495776424478	0.26089189029302984	0.1054008565664093	0.03563028341212361	0.11126031485197693	-0.08938038087191837	0.028208645419437288	0.0937260911444019
4684	-0.07467198328125155	0.08596354603077591	0.1138667481459835	0.058042958157149604	0.0836503347028916	0.10181534013859803	0.06921287981058555	-0.08881815794915644	0.11260145608808024
4685	-0.09367109018199475	-0.12010760273564723	0.15231582114405398	-0.0639723010110209	-0.08937155627405306	0.10990782668896196	-0.007526237325081256	0.049937486619567546	0.05050145362415753
4686	0.038215584279006544	-0.010277976314513349	0.03957357298636995	0.03368178725334543	0.0491425979327998	0.059577325587545825	-0.023090226313515667	-0.033581912642761405	0.04075418270503568
4687	0.004846605661082122	0.10507860804675263	0.10519032016054092	-0.17614020820150358	-0.05278013199344829	0.18387799019598525	0.12896718331419826	-0.002543230960581707	0.12899225711536672
4688	-0.13816557465475476	-0.006576494322762503	0.13832200221676932	0.012613091365319283	0.056415822300589384	0.05780860731449574	-0.008584894638916533	0.056122019817402974	0.056774831786155645
4689	-0.01910679396670748	-0.014315909232091794	0.023874983409998433	-0.043760356682668734	0.11303579369875821	0.12121080592959778	0.06639883913025357	0.08739187617646359	0.10975493546755716
4690	0.015519627986335754	-0.022982859645390184	0.02773212379739353	0.013577247834967821	-0.029209673730794153	0.032210971705795906	0.003032036744907418	-0.03461227352477206	0.03474482300107608
4691	-0.06238253938057359	-0.06622695705069037	0.09098126763110526	-0.0043698826028105335	-0.0032824602122682777	0.005465383701760607	-0.0781706236729348	0.03728618807614969	0.08660777232249772
4692	-0.033419462091076414	0.038054028379742325	0.050645528157806076	0.016223136762760194	0.08503440878092458	0.08656812833338033	-0.05213138822576436	-0.10184709927915228	0.11441378094409284
4693	0.0862776680950883	0.000698898624215514	0.08628049878862053	-0.19538211933646354	0.09338029054328914	0.21655034338083415	-0.07366127548369956	-0.06866112181813136	0.10069922122444519
4694	0.07879847306899877	0.054247556905560455	0.09566606915844167	0.03128082431422541	0.09699179850472545	0.10191123072045935	0.09509810655739465	0.181161308602596	0.20460466662665983
4695	-0.11334587883279858	-0.11672660373682257	0.16270337509809887	0.02540023078044791	-0.08580309271160687	0.08948375518817155	-0.03014845648513739	-0.05707616426272196	0.06454934511969461
4696	-0.06326946000202005	-0.012975795344689317	0.06458634401926212	-0.021553612213789416	-0.11684737673916114	0.11881863343047616	0.15688392057511233	0.12638291606490185	0.20145770277675204
4697	-0.048012694748413035	0.007984114060694141	0.048672013871818194	0.04990458756127994	0.08987381499938214	0.1027996618778711	-0.02529114346409227	0.08072760841276373	0.0845966234418716
4698	0.029980035897413427	0.042952369964370324	0.05238042227747252	-0.029521218985708884	-0.07155689235806142	0.07740730724127644	-0.06228906267406368	-0.006217648552904217	0.06259861406086292
4699	-0.004346501206480524	-0.07137116233556838	0.07150339072986672	0.004528260954250088	0.12056009927970274	0.12064511049189507	0.14682941568346214	0.0992897082967779	0.1772493257634741
4700	-0.08388546338531438	0.01856765560572836	0.08591582393285799	0.1187437758353378	-0.04456189967859628	0.12682999330835837	-0.027110285790825958	-0.017588989686202407	0.03231625216267496
4701	-0.04337182464727767	-0.019150472318311414	0.04741155727508447	-0.018684107414814292	0.06211795690897828	0.0648670674567149	-0.008989536510266285	0.004363827701997076	0.009992735305316938
4702	0.03166261571920302	0.12345226609714831	0.12744796286603813	-0.03485931411775166	-0.048210053399860876	0.059492697279393186	-0.021711352160169495	0.020195138899250353	0.02965175286189522
4703	-0.14598858603750436	0.05471727006103819	0.15590589115284387	0.06596028298889955	-0.04973229068014911	0.08260786686672497	0.012227447903898014	-0.09244736455013483	0.09325248358359184
4704	0.02946582197967398	0.07044409385062816	0.07635839851237025	-0.023429059029221124	0.06809802623196004	0.07201570650686867	-0.06773766968110825	0.04346467233519633	0.08048335004852192
4705	0.020372475870239836	-0.1771457533436861	0.1783133637750844	0.04291239411240259	-0.12246428462209802	0.12976507456346026	-0.054001092565274335	-0.08226180849557531	0.09840286141777602
4706	-0.18195172107630558	-0.1326265675332585	0.22515824483745578	0.051381801541960176	-0.045063211651070106	0.06834312382388238	-0.011466245503552318	0.06811622507647698	0.06907456047357091
4707	0.05562249533610187	-0.031034596514244134	0.06369464787732645	-0.007443697774453725	0.022454655294881585	0.02365629262943289	-0.06510983160626965	-0.06869327108136017	0.09464700557151307
4708	-0.03518121924897186	-0.05612496785188069	0.06623994417433388	0.03294035308377752	0.1669743428493181	0.17019253224288533	0.015859716560585473	-0.16180520791119377	0.16258061359389303
4709	-0.042249869052271	-0.0649596348429043	0.07749068069037408	-0.03486759340145164	0.10155121665633289	0.10737038080397414	-0.10795665497327411	-0.03385931062362151	0.11314191207914703
4710	0.0033256772504480087	0.08580501973276176	0.08586944474324835	0.03598450674263856	0.02805034066080442	0.04562572012251618	-0.0661317928123073	-0.061185056208199605	0.09009453437234961
4711	-0.017442287280443128	-0.008932374386809971	0.019596446049211243	0.10967648235071249	-0.03410055989391484	0.1148554698998033	-0.08068332806735981	0.08382964610565566	0.11634951222168782
4712	-0.04190174407552	-0.00019713288998884505	0.041902207793226016	0.07947344408711755	-0.04332279936554602	0.09051460246797505	0.029959168018556987	-0.06064299818687652	0.06763967014598486
4713	-0.14688978281741663	0.09341323959765206	0.17407653956888094	-0.03156910715382793	0.04085612696267301	0.051631692175251494	-0.06724836014237731	-0.15980069851359696	0.1733741768178652
4714	0.006882006012478553	-0.03171331874040693	0.032451449771719536	-0.09142488165785015	-0.06561783549842763	0.11253536920297821	-0.1488967966570581	-0.15834957342184666	0.21735878969485942
4715	-0.10910268242052483	-0.11241933648713907	0.15665727728887188	0.009820838563217029	0.008848139965784436	0.01321886723357499	0.09425286553628126	0.053959118969803634	0.10860565906893498
4716	-0.1431630022714735	-0.11488993071711419	0.18356290856152074	-0.2023622409560682	0.13393483532264522	0.24267059293961823	-0.16118177069731002	0.08256594411073388	0.1810985873275025
4717	-0.08113149862941296	0.03760890855671225	0.08942454960849162	-0.05464904861117514	-0.04326698809842081	0.06970330532489454	0.06344699501737519	-0.046060147060915074	0.07840317802237327
4718	-0.027130457211630748	-0.03074506203467124	0.04100390893595279	0.05456747418617796	-0.059443539976594406	0.08069165808191188	-0.019399955804448622	0.076558639732597	0.07897837427372216
4719	-0.0773304241584017	0.10280161209278592	0.12863967486508177	-0.06661002431730499	0.060521048346037276	0.08999829238632999	0.04039302294709929	0.03450166115977502	0.053122132163429
4720	-0.15526024214325287	-0.17409595190840654	0.23327053663348854	0.049491092710038945	-0.0775877603540123	0.09202841308196785	0.07387022315435911	0.09226572340371011	0.1181937967242137
4721	-0.0508630332999326	-0.07102472049124761	0.08735879507714092	0.020894723150025957	0.03251581539338565	0.03865058481074984	-0.003887099265807938	-0.11802351680951635	0.11808751018117215
4722	-0.1896657483371132	-0.010439493534365601	0.18995283392866563	-0.028710717714774667	-0.0011091471695860466	0.028732133912072678	0.03260930195181213	0.0826442035733588	0.08884498273993434
4723	-0.026349279061249436	-0.035524097842867315	0.044229470204799066	-0.06716251488811738	-0.05386404720272337	0.08609378018854671	0.06581131986576694	0.13332333937967528	0.14868168228071124
4724	-0.07013758705353695	0.03496018571421218	0.07836769553116055	0.09356068580789971	0.04218790805121356	0.1026324583871115	-0.016050724715108596	-0.06086612021274044	0.06294688517815611
4725	0.10750131145289071	0.01233659097899585	0.10820685487100369	-0.08082058927345045	0.01564234910961677	0.08232041506318408	0.03308469125774557	0.04483710844632547	0.055722195662481724
4726	0.01273580503640323	0.0540506259225401	0.05553081029972134	0.10956449242890044	-0.0026042706629010913	0.10959543889637119	0.1058167066122991	-0.08978167896162106	0.13877292702627905
4727	0.0277826974851819	0.023612760480156456	0.03646149663749928	0.07483347772196336	-0.02660208989172636	0.07942115948896161	-0.030929798315119703	0.08879446229199028	0.09402717137900973
4728	-0.02554617132454712	-0.14902078892983964	0.1511945845677514	0.14125755855175556	-0.11486508453472755	0.1820650584081766	0.09769434991902462	0.04191691534493535	0.10630716720021892
4729	-0.21345702423026236	0.07876936511620941	0.22752695241234502	0.1331216888918953	-0.0726242783334512	0.15164323214995504	0.05363861599584403	-0.07423763463249351	0.09158781317280817
4730	-0.03309621948450512	-0.04704343948904628	0.05751908329525163	-0.1354614136909746	-0.00764271599385643	0.13567684292804028	0.017547215514345165	0.024119550146356493	0.029827126438352745
4731	-0.16070742673594995	-0.09621316207190883	0.18730683266759418	-0.017483503441727985	0.027507956628672142	0.032593873204665655	-0.04748735182919033	0.07825295935741407	0.09153455212072872
4732	-0.0896893177776344	0.015029350390821422	0.09093984328437987	-0.08157353702111927	0.005793431430153031	0.08177900580143906	-0.03659084029995183	0.010694801147626944	0.03812175711380394
4733	0.016718211234703385	0.024360358851464977	0.029545315538343983	0.007905686667057935	0.0312757993309292	0.032259502560737806	0.038303031812070204	0.07236566904038644	0.0818774224170449
4734	0.07233570810530861	0.017036963904715097	0.07431495681346369	-0.14196156261096018	0.12892842007274302	0.19176971283651453	0.08080013059917639	0.11176993480573373	0.13791729199531846
4735	-0.07123321952531118	0.057085110538966706	0.0912846175934764	-0.07045501680743929	0.020504275816763645	0.07337802613934549	0.0041547341465786435	0.0052721115925273634	0.006712449364636428
4736	-0.030470688389789523	0.00468587634527735	0.030828887233743676	0.02818928118210822	-0.0754503336361248	0.08054432580490388	0.04166312864255664	0.06274800262457061	0.0753201707490055
4737	0.01538148615324613	0.08400624023420625	0.08540280156159794	-0.06812230525475989	0.036446434045025546	0.07725924558149067	0.03972017692012198	0.00836931324347119	0.040592337438648846
4738	-0.16695704646844428	0.03367140904247413	0.17031858134793126	-0.1885261243979038	-0.01758813477642414	0.18934477036719963	0.07956063367480543	-0.09109183940189272	0.12094468833461351
4739	-0.026089945173529798	-0.08975237303713186	0.09346750079548646	0.025075039898822607	-0.08898651971855018	0.09245192435827101	-0.17667985767283512	0.01766935675385503	0.17756119586043648
4740	0.08611405199786731	0.08523340028241481	0.12116254567808381	-0.1407712864076278	0.027095121946557225	0.1433551558548111	0.1485302310088234	-0.052972025093757	0.1576935793431935
4741	-0.0461076876704995	-0.06502930931858963	0.07971655996575078	0.05417358126080309	0.05862861268293645	0.07982537899532086	0.1353821857590328	0.134284365924865	0.19068462746833137
4742	-0.003304336501532006	0.049870051761452164	0.04997940278159869	-0.10733897832955194	-0.045264178160139924	0.11649249801315495	0.0699234152838576	0.06107214360853779	0.09283905821312857
4743	4.755053686632717e-05	0.044924778146365474	0.044924803311241254	-0.06100779041056679	-0.08842939721621017	0.10743234514242869	0.16415020656485727	0.01157064107043759	0.1645574977023721
4744	0.030805044313624016	0.018036655776943977	0.035696942541067936	-0.07080079767964055	0.005988710006662284	0.0710536248168754	-0.06213188220230474	0.06055322451385882	0.08675865250813238
4745	-0.2317103238742962	-0.0062203624839936335	0.23179380297877572	-0.012503478026724708	-0.14882410908288546	0.14934842619552233	-0.015076249375081008	0.03619469698372433	0.03920904723355636
4746	-0.05114130753431814	-0.014846921209465496	0.05325283472003891	0.03410897689941782	0.04854236761783878	0.05932776549871419	0.16292442995735737	-0.03915875668277	0.1675642506678266
4747	-0.08007082386270052	-0.039074913293709615	0.08909649646850619	0.012986664633554666	-0.04249256890962488	0.04443277923834652	-0.049697480708300254	0.01116686838473932	0.05093661294465864
4748	-0.04108546007250802	0.015229634773908672	0.043817311701156415	0.021420526048305123	0.00605807626530711	0.022260710326096868	0.10312826748201895	0.07554990732232819	0.1278406353639375
4749	-0.047683766549049864	-0.011245594437917686	0.04899188694637523	0.058871230906180835	-0.08512319273297178	0.10349772832996634	0.1241646535810494	0.06751191589675955	0.1413319496326048
4750	-0.06982266967323564	-0.07365253247494553	0.10148842663215686	0.14346769957983194	0.0274183556619369	0.14606418811581906	0.08665404447665043	-0.04788053251797226	0.09900236774121066
4751	-0.07016835122358903	-0.12710339784272245	0.14518564411332938	-0.0017512266768463	0.1494893113850508	0.14949956860556612	0.05762154522424976	0.0744557818647854	0.09414831876951794
4752	0.017233514664118578	0.003543036823195552	0.017593951733732523	0.032723420275305524	0.06683372106492655	0.07441484062939786	0.02677267850274308	0.07056850618458611	0.0754764226718199
4753	-0.017309170058614314	0.08012020857547576	0.08196862320605226	0.0520987845844496	0.18288644784811184	0.1901623941837003	0.05876826040395137	-0.013705872627322174	0.06034533432986363
4754	-0.1736177124037256	0.04718514081219098	0.1799153900414555	-0.05159054589668675	-0.05761178355526234	0.07733499874142714	-0.027458573959837244	-0.08126634482871768	0.08577990490626522
4755	-0.09148697167871693	0.12504623166855067	0.1549400724197817	0.038484074651685254	-0.141404385588905	0.1465476859782242	-0.06591719787664083	0.11490127268285098	0.1324665219595015
4756	-0.09676351888430612	-0.07212456424299755	0.12068608600048204	-0.05143955615598618	-0.11760392581952551	0.12836164265733482	-0.027698541541486862	-0.1607146992953515	0.16308410030754295
4757	0.06374229509572323	-0.029119690222810968	0.07007878810840505	0.042338042604683074	0.004686390973369815	0.04259662089827362	0.03227440987745836	-0.07230137367092127	0.0791778136073507
4758	0.01981833597804048	-0.11373910721179259	0.11545280832562775	-0.11712878457654516	0.019039677890989665	0.11866617677574079	0.050095992841098114	-0.04665999793419475	0.06845994380624637
4759	-0.10707535866215649	0.01871193546853834	0.10869806328361235	0.06930499055501993	-0.17334365730678658	0.18668477507371636	-0.01718769540946454	-0.07232101914207428	0.0743353663018943
4760	-0.10631055870187457	-0.09316225705630664	0.14135466398860022	0.07774134594710816	-0.029568583561138926	0.08317462355478385	-0.04093865365905668	-0.06985703433346471	0.08096899782807654
4761	0.0017662758357205458	-0.12916641531661036	0.12917849115108493	-0.02049169429507028	0.0838748930037042	0.0863418045414007	0.004213884664104036	-0.20839356391161995	0.20843616361790196
4762	0.0738982498622748	0.040053502125490255	0.08405494848742608	-0.16812872854552452	0.07440064000938801	0.1838551728838251	0.04903754978836399	-0.050239801186977295	0.07020483539296479
4763	0.09936523076580367	-0.005729696041830573	0.09953028936898148	-0.03164861581027488	0.01553355070204938	0.03525515678761789	0.11349979554769445	0.051229471562110704	0.12452574973033309
4764	-0.030441481631930438	-0.07878399667840669	0.08446065318579032	0.0013914249965932884	0.062330152782688	0.0623456815620326	-0.024160335095842294	0.04629170619006922	0.05221727543573182
4765	-0.06144478054155491	-0.04954116847532658	0.07892900879714972	-0.12788036590794635	-0.08176772384879363	0.15178718209441408	-0.023443157789130867	-0.13266314497831422	0.13471856472907998
4766	-0.08914675571143728	0.06023119609868594	0.1075868999337421	-0.10968407786111736	0.03888124817373274	0.11637159617273903	0.053006128411601225	0.02656938896131388	0.05929234418510325
4767	-0.05293379413941444	-0.06416129677458628	0.08317847417325255	-0.057093755948421185	-0.0016857879585312871	0.057118638370841864	0.1025403361541894	0.016571231182332724	0.10387071888416136
4768	-0.08594590122079224	-0.03341566510009361	0.092213364599367	-0.09895904146400589	0.004166175810686046	0.09904670064348625	0.024158286275421218	0.04995381101039985	0.05548879193339814
4769	-0.009952916152009848	0.09434044827369398	0.09486401172420693	-0.021760440460890013	-0.039701027629828765	0.04527348411505753	-0.04968823746013808	-0.0522352322702714	0.07209327591547128
4770	-0.00904955769853729	-0.08147158057362139	0.08197263528582717	0.02130900522354609	0.03104043916687067	0.03765079769791489	-0.06692883016459901	0.01813711735890843	0.06934279582835232
4771	-0.10189687775318565	-0.08753880099314915	0.1343354583688381	-0.05843565918949483	-0.025187330160176886	0.06363275780216152	0.024928908053008854	-0.03726167321331381	0.04483171586467729
4772	0.008350642563352184	-0.036376042288611014	0.03732224114122417	0.026531130961514084	0.11222667707367405	0.11532011080941489	0.07792480737635907	0.11630394713487979	0.1399960132425048
4773	-0.11557317300057647	0.027290135123182614	0.1187514622750505	-0.045095734750089315	-0.021737343121549825	0.05006133616509254	0.06762289186888665	-0.1696356111854754	0.18261734881160913
4774	0.09899661391958654	-0.08295735217309308	0.12915979191340574	0.06578953197990758	0.07681001378242497	0.10113377643196952	-0.010605482202575567	0.11500435391953344	0.1154923273347561
4775	-0.04241861217318752	0.04631899782867781	0.06280754905703893	-0.031440500465774936	-0.023176911407827	0.039059880849084204	0.0018495319629707723	0.015074870011815298	0.015187905528912757
4776	-0.2003199240934061	-0.08996062718997247	0.21959277409150146	-0.04407561872901436	0.19024301961007165	0.1952820183137801	0.03170931330186798	-0.06672905670411486	0.07387995369988395
4777	-0.08551759102738433	-0.002861047622590249	0.08556543676406785	0.06372481294204115	-0.1710624450272504	0.18254646499781693	0.10990657114250206	0.00184845401142113	0.10992211407416709
4778	0.057194439027647606	-0.024106982571032755	0.062067305921615266	-0.018705752846862822	-0.0009192466016333337	0.018728326243488257	-0.10940228565671081	-0.1883545729377605	0.21782172814822373
4779	-0.015204766763785517	0.013417522707262633	0.020278433074106712	-0.18135280471291224	0.006875938791319661	0.18148310751004254	-0.016441600307248533	-0.19981593688330682	0.20049123385628853
4780	0.013880989296940724	0.059812179716585194	0.061401780970187406	0.08318523408402059	0.05799893121116894	0.10140837830895043	-0.07582367170590869	0.03988553897712012	0.08567429842409441
4781	-0.037367211190028796	0.02238378621641097	0.04355849351736356	0.03342745968045303	0.12068219811031657	0.12522614743505453	0.035094820682403834	0.036678343330228035	0.05076364159691622
4782	0.06088540247390376	0.05801491977818139	0.08409972146968187	-0.016340614312224517	-0.022266146657883536	0.027618779174526435	-0.05944703015486839	0.1359539116705648	0.14838266574220038
4783	-0.09797138471346427	0.055042355752707224	0.11237461078678405	-0.03282766983382387	0.018315163453017334	0.03759123726387961	-0.09621693842636751	0.10290116727982923	0.14087707218598347
4784	-0.02089860394082876	0.14405142287904682	0.1455594863969834	-0.03963939118237993	-0.02942830471208158	0.04936908396493561	0.06812872453825561	-0.20624963703022342	0.21721057958190806
4785	-0.09379937889271311	-0.023491924423767126	0.09669640114187673	0.08487383297984104	0.08079078446974738	0.11717814804786397	-0.13186593719828973	-0.09247367017608386	0.1610590111388321
4786	0.009716205598547252	0.05828291669188113	0.05908724929581676	0.07947492548748267	0.1273859011731015	0.15014470220065743	-0.06191835675773231	-0.11295169986689829	0.1288098187499683
4787	-0.044591474012165	-0.043645388775602395	0.0623964703805517	-0.12538337502171454	-0.002223756302547876	0.12540309335869285	0.03215465864228712	-0.013113421685336501	0.034725839092806146
4788	-0.11660016545107627	-0.12556797466784864	0.17135610536366608	0.018303853486239793	0.008167995861237584	0.02004363262572249	-0.03781124676945014	-0.017606738917325046	0.041709562903045415
4789	-0.04025506175467403	0.16270651198856637	0.1676122878561059	-0.016059323033882633	0.044479520884599964	0.047289847054417064	-0.09772685217093459	0.021979227364907903	0.10016797926881633
4790	-0.012229534083959135	-0.08150277223553475	0.08241518904903496	0.07344738963694106	0.09137361976580004	0.11723334608201558	-0.07561261335381014	-0.016078712337282437	0.07730324888785636
4791	-0.08003046043260513	0.10123195424050346	0.12904566306701734	0.025705678145717493	-0.14512724167713953	0.14738622108510036	0.06587987925511114	-0.06791272001556507	0.09461657376263714
4792	-0.02903130339754462	0.03411852399316512	0.044798328723652955	0.10521327801803353	0.09843976054366442	0.14408407381523472	-0.009736879508225847	0.07699761535333435	0.07761082136311752
4793	-0.035765242461374414	-0.0380875042842646	0.052247588948436396	-0.07187839774814916	-0.043151533679224696	0.0838365011299398	0.23748485908858444	-0.16709875142757163	0.2903808723469543
4794	0.004527694343091717	-0.004209987735283987	0.006182557140512842	-0.00310981339342434	0.01108244766720351	0.011510498930898953	-0.0756656709219196	-0.010467361743175647	0.07638625149807213
4795	-0.09360292182715847	0.06604696431506256	0.1145587555353858	-0.0006287702291158535	0.030208078297375637	0.03021462140125869	0.010814781163249328	-0.06478105857279834	0.06567758401023366
4796	-0.14560158391874356	0.04743516251448148	0.15313365365726175	0.047614940848811946	0.046494190111614396	0.06654992341220839	0.09610678859519294	0.12895521479491354	0.16082898444274088
4797	-0.12799201450426775	-0.010197518792397482	0.12839760576576958	0.05035610459992433	0.03594207615855909	0.06186735899540389	0.1452209219489659	0.07261093673510524	0.16236213938371563
4798	-0.10873738762018612	0.0414898183876315	0.11638395291577465	-0.05856037757013657	0.008842391515155328	0.059224198676421494	-0.010407810354142524	-0.0019132604454929001	0.01058220590898155
4799	-0.09085252148532512	-0.07552077637538135	0.11814215303854006	-0.014507985512435895	-0.00594262948686701	0.01567789810042249	0.1290595015662465	0.025761357755981564	0.13160548050123008
4800	-0.04963610460056626	-0.003178874112704083	0.04973779368390575	-0.03455458762486087	0.14422953310938513	0.14831108436956225	-0.08959666799375249	0.04289945793648363	0.09933743708605956
4801	0.06989996020591736	0.022761923387147776	0.07351264920454993	-0.024363045356159744	-0.06976844251803647	0.07389988870369736	-0.02183580034423408	-0.08128768457287798	0.08416941154536461
4802	-0.027518393362928353	0.14180751204574277	0.14445287275052834	0.012291205823532561	-0.004090573253986404	0.012954015985117112	0.03326533625526491	0.025019427736590973	0.04162396377619916
4803	0.04287717714676798	0.04701179185988045	0.06362830261724764	0.07254460037735642	0.09013988650307304	0.11570617175715923	-0.04623462294621542	0.13261971633197586	0.14044796018081734
4804	0.03386230729250924	-0.0864458095693747	0.09284144466388339	0.06560172252732595	-0.0183186910673285	0.06811138260946173	-0.07125320301242875	-0.03663873568847909	0.08012125743134975
4805	-0.06903000362720506	-0.06831948013466638	0.0971220508774553	0.0240559176961481	0.045275898746401366	0.051269817470888664	-0.06690516871879826	-0.003613966946390235	0.06700270411244953
4806	-0.1405257992337441	-0.011333469896767048	0.14098208322401637	-0.005422031847189212	-0.02768467006981385	0.0282106254135987	0.030706681647619177	0.1138242126724059	0.11789339119857958
4807	-0.05384611304907536	-0.020174248031031	0.05750134062881806	0.006866995073891626	-0.03230114089341311	0.033023012042528416	0.06760557455758323	-0.017158161075821632	0.06974895126641537
4808	-0.12759376008669066	-0.20515077989266917	0.24159265324845947	0.09620791073657335	-0.050992197482015535	0.10888602432057723	0.051906348827046075	0.12236222608291301	0.13291645278339664
4809	-0.08961004498470773	-0.01201700760673566	0.0904122150706512	0.06452524867185243	0.05139977363830204	0.08249511771149298	0.023642565260718562	0.09655854251553266	0.0994108798111719
4810	-0.043801576537104626	-0.03732860207106228	0.05755000121386228	0.008711448194286523	0.045556520435320436	0.04638195644661301	0.04264762390005201	-0.07664719931216762	0.08771324293810734
4811	-0.16329271447152063	-0.05613336587229553	0.17267155342913482	-0.12404411550735743	0.01448064369064825	0.1248864749830747	0.05865455560152799	0.09634435709680834	0.11279446811439853
4812	-0.04001012476103566	-0.014205142210364457	0.04245699175177531	-0.02312144963950186	0.14659620566601123	0.14840838571018647	-0.15036521164113562	0.049399921299627225	0.15827207301445467
4813	-0.05872538191844994	0.03698072247629918	0.06939916653920901	-0.053682520166098015	-0.14083226092722295	0.1507167498629695	-0.15584262284350048	-0.09114708487703888	0.18054006252442606
4814	-0.15224528491202882	-0.0698545209296841	0.16750606219555308	0.12920479146305403	0.02361750235428658	0.1313455920633274	0.10885911227622688	-7.930327667385067e-05	0.1088591411622279
4815	-0.12180666898714713	0.003883452948575575	0.1218685595900281	0.0006504543199561347	-0.0065756687762484264	0.006607761396817993	0.01395427848818471	0.09568215830498662	0.09669434991780199
4816	0.0262146447695617	-0.0346858361683626	0.04347775098936006	-0.01464611510158489	0.05094250649034478	0.05300610960151379	-0.13560176677437363	0.11660283026171568	0.17884087669594473
4817	-0.12470817176919961	0.0664884156104713	0.14132528972695213	-0.03033758022879899	-0.13555238628302307	0.13890578894042077	0.1888633911892818	0.031080590126385185	0.19140371891402747
4818	-0.08526789949430183	-0.07885007516833355	0.11613762972534876	0.09901395325565542	-0.06263967327742025	0.11716437857819702	-0.04150898800618656	-0.014024958856900456	0.04381433048941282
4819	0.047484415297671334	0.020362100634662633	0.05166608983093119	-0.084874046455593	0.014068317659460667	0.08603209472931396	-0.045034665025819834	0.12220377693883785	0.13023779847688244
4820	-0.16280505064801148	0.011578463980266485	0.1632162533102752	0.04782752705141731	-0.011904596343154094	0.04928683148618394	-0.06308221392414126	-0.0067153984850818966	0.06343864981527082
4821	-0.22815733221578224	0.025242838052614517	0.22954949164999983	0.14494633665337928	0.024747025933785416	0.14704372071531044	-0.04213159979117153	0.006889851052002479	0.04269123737351993
4822	-0.11353254980015243	0.0042689888502080294	0.11361278154295533	-0.025385906160586873	-0.02282853065644154	0.034140680185465164	0.1368930926001355	0.12007990781127512	0.1820958622857576
4823	-0.13646071673370147	-0.022222086571912627	0.13825826681643705	-0.013666440006283805	-0.07212444228358997	0.07340781128166304	-0.05272940245925087	-0.038619473601174605	0.06535941879286775
4824	-0.10767751137299408	-0.0023239789143447796	0.1077025874038112	-0.10328322513810723	0.015305641998708716	0.1044111453434047	-0.03568130766693073	0.12426197885694712	0.12928339068212336
4825	-0.028573669788779885	0.03890777682932059	0.04827286715121082	-0.03898224926365572	0.058979005686722784	0.07069751671344804	-0.0618899017142478	0.10099363765084406	0.11844861662404182
4826	0.046536814643379006	0.007943946035878568	0.04720997135958849	0.1073600605694401	0.06050111227706359	0.12323379078903522	0.12966471402316831	0.07319308881724919	0.14889649530233998
4827	-0.001447750230904053	0.016865959288160984	0.016927981670624127	0.00626880856194082	-0.08632119968696461	0.08654852671295499	0.05292431530804412	0.04123004573580844	0.06708874586845494
4828	0.018360449208458682	-0.021063782508412763	0.02794260239666496	0.04666570748477086	0.07612308167857508	0.08928836329162504	0.1215239357825824	-0.11481468910536057	0.1671839699326757
4829	0.005275042898036651	-0.028130798312997425	0.028621109190642244	-0.053449428268557385	-0.025236632084734423	0.059107774287448074	-0.08041133492194304	-0.11938338092773955	0.1439387870786282
4830	-0.09732094012917761	0.07576328321849873	0.12333466857162842	-0.05704997312661852	0.06113711333294698	0.08362084704446314	0.11632994429796048	0.024367037989758755	0.1188545686154341
4831	-0.035213842397988866	0.021992414857528425	0.041517237476691955	-0.0022704009362501513	0.09163292706944613	0.0916610497633851	0.08466079505783065	-0.12474765489815123	0.15076281909811926
4832	-0.04867242452105717	0.04459986214956336	0.06601630565639115	0.02068349399216957	-0.11986380450924801	0.12163526854969055	-0.0626482952410805	0.001689086297237395	0.06267106117765284
4833	-0.03620438421621127	-0.1128914420369864	0.1185547768825251	0.00784147857401157	0.07694194993571199	0.07734049680559527	-0.0039854494501412084	-0.03188828573684682	0.03213637463302946
4834	-0.06273765019783707	-0.058431963701355186	0.08573393222256084	0.10801281214620853	-0.07113883273342868	0.12933484105378132	-0.04210037974878158	0.04059174315452854	0.058481891105835765
4835	-0.04296171145155188	-0.04707138629074778	0.06372930297892172	0.06368519861608986	0.1890071451127637	0.19944800181111902	-0.04031011346417339	-0.0035647311823823608	0.040467425862008834
4836	-0.02924897915920721	-0.10031052863115342	0.1044878219512551	0.10503308286292866	-0.08391215980654684	0.13443659865933194	-0.0949692508001546	0.12629291098678855	0.15801600540154012
4837	-0.05007928147640621	0.016682538053599507	0.05278486060512917	0.04448914990258774	0.0765819806972135	0.08856683480041107	0.06950577328433659	-0.16681504038500997	0.18071610392686677
4838	-0.09065402345720823	-0.08035321736045359	0.12113955385899504	0.08012500075253304	0.06983636921879045	0.1062879777362268	0.019731479053467577	0.06007023171383676	0.0632278736301599
4839	0.003031496074139723	0.012502512946986023	0.012864789094154543	-0.006696638119797509	0.026196257310909764	0.027038654907500823	0.06533276027025485	-0.12959307593367392	0.14513006199434203
4840	0.06358119821115331	0.06873933727456873	0.09363581181851781	-0.11820767216846899	0.004857707455890723	0.1183074430507872	0.018193659516430812	-0.06511944329228422	0.06761324678860522
4841	-0.1370873259391531	0.007807021956188225	0.13730944805428358	0.09955122677282555	0.026249607220063084	0.10295381795340144	-0.043474378133675676	-0.025376190126052505	0.050338579433903206
4842	0.06987900465531734	0.10906928758237493	0.12953449264711184	-0.0313976307404262	0.09293978892130053	0.09810002844468525	-0.09042527513448277	0.06717085929893983	0.11264392891809519
4843	-0.1451418275604177	0.07325218402754351	0.1625793116370688	-0.030592847790927528	-0.04301635304084409	0.05278568901599558	0.0840920356173712	-0.07352787379151662	0.11170415694402078
4844	-0.11368062356661929	-0.02958922242738209	0.11746832023295681	-0.05921220286013663	0.10755912372871662	0.12278049545770428	0.02901249545998117	0.06307602047618731	0.06942844699348984
4845	-0.0883338251080772	-0.010217527822479672	0.08892278972809792	-0.008545979130563031	-0.006023151391500642	0.010455243277177007	-0.11284964483030781	-0.033008681925809	0.11757812475458966
4846	0.05426862032699111	-0.08782541351945691	0.10323946150604778	0.013634308782377695	-0.024725287442605312	0.02823533628439154	0.0668332866907512	0.018509218270323445	0.06934896805913277
4847	-0.012441084312787988	-0.07926875566884163	0.08023911891443233	0.009892647414717024	0.02079053503430087	0.023024135594727532	0.015645370855622905	-0.03605349497186817	0.03930180821408219
4848	-0.042256005059741135	0.03282727569324617	0.05350887770313688	0.02740730941038558	0.13751200729813645	0.1402166636326772	0.06240646457673295	0.024556959528593793	0.06706423101964279
4849	-0.021342333300497156	0.012426250665646364	0.024696293169522154	0.0847325526190853	-0.037785334121821404	0.09277573469417388	-0.07725602370230313	-0.04868772131223648	0.0913180562915617
4850	0.030984356936397936	-0.043553959806725606	0.053450704294779695	0.17413656154549098	0.06939018997004247	0.18745276880047715	-0.03208414162836012	-0.0030385570184409683	0.032227705049894376
4851	-0.09746571455942933	0.06571545426695427	0.11755035705642204	-0.054789128757285956	0.07201388247181924	0.09048672774859003	0.12832488298542657	-0.030181845669623696	0.13182647458400915
4852	-0.03312086834655275	0.008421369711530367	0.0341747185481894	0.10149309897940985	0.03876189906683891	0.10864314962164937	0.0671721677074041	-0.030965634425045664	0.07396600996307152
4853	-0.04025218152817993	0.10244258633099422	0.11006689607670761	-0.10657647670003266	0.05437437405271078	0.11964580201334567	0.05229547580304176	0.05006641297337929	0.07239794539548404
4854	-0.11869401314751199	-0.1171264557202	0.16675393664509908	0.0014974205027333282	0.08679213697294498	0.08680505347324226	0.16243139665374537	0.024617142730022062	0.16428622077057053
4855	-0.03997163796408925	0.11138194063448537	0.1183370970618945	-0.05846772726806379	0.08002497763857787	0.09910838601222188	0.0642438619625237	-0.06207121771770647	0.08933146068893487
4856	-0.018489627507903967	-0.014873533841793579	0.023729482386348377	-0.026323233291193515	-0.16949298304455887	0.17152487840615344	0.08097125612952777	0.011578290562677954	0.08179487228150299
4857	-0.045233251139925684	0.049922695336584465	0.0673670729537585	0.001013639762039858	-0.034328895567353225	0.034343857332009634	-0.03370135566965544	-0.22406371239740314	0.22658404309941774
4858	-0.11997840806125111	-0.06286533531039512	0.13545061382142384	0.06171190421870832	0.08152634831683317	0.10224922783168895	-0.09267999026279489	0.08412890392843593	0.12516889817886773
4859	-0.1533122185268841	0.047079052570631344	0.16037790851792313	-0.11818566665138266	0.10687993909142579	0.15934607990791186	0.06313180916731771	-0.08278163875033268	0.10410775688165219
4860	-0.19584881212017555	-0.17246812418371182	0.2609636202008473	-0.11819718980486475	0.025740635729088267	0.12096758245705683	-0.006434459403650781	0.06954808512981471	0.06984510299971777
4861	0.056544788152870964	-0.0027936297586833234	0.05661375658337518	-0.1444646258892039	0.023834682447593368	0.14641762264387867	-0.010435026542638679	-0.12496897676910339	0.12540388723505455
4862	-0.13461386598220887	-0.0033338123449917515	0.13465514182320595	-0.028727573392470538	0.005689964389367176	0.029285647812060566	0.02472110292316101	0.0593754122768993	0.06431619168443732
4863	-0.0996458225782934	0.03824061996319313	0.10673160250119966	0.03563773298776391	-0.04968805634939462	0.061146961954685615	0.126731841871942	-0.1363239964535181	0.18613218892312453
4864	-0.08620330572511664	0.02271076444720991	0.08914476282830405	0.027658095858105688	0.042492659826203136	0.0507010493540477	0.15029937801899151	0.02526157632356866	0.15240751382804982
4865	-0.04545401069572951	0.010951337777547893	0.04675466701245385	-0.046786734954675654	-0.050812164825036865	0.0690715184567835	-5.9275518948878415e-05	-0.043828977899501693	0.04382901798240698
4866	-0.06585945918840129	0.013859714096026004	0.06730200620644439	0.06299156873286016	-0.11382959177424075	0.13009655527690556	-0.1255487811775352	-0.0891811322888977	0.15399925587967783
4867	-0.003206232437231236	-0.027817968700150374	0.02800213043759527	0.0023418500460022492	-0.11160190053735962	0.11162646847942773	-0.02865842050810438	0.029696355902977353	0.0412695846833432
4868	0.05915210393278761	0.18138511062950308	0.19078660790986451	0.06725675489904791	-0.0015542165736154288	0.06727471046915257	0.01961677981934204	-0.06146770107296088	0.06452206076742606
4869	-0.15071057885944747	0.08639798853503595	0.17371900012102862	-0.01917257276754299	0.02531883119993221	0.03175894771331997	0.013975784350329175	0.0698705381295983	0.0712545763212901
4870	-0.058247879845343194	-0.09570380053059419	0.11203585561094848	0.0036200177280189096	-0.07583688089267296	0.07592323117386823	0.01847788377190572	-0.0012838229118802586	0.01852242937514206
4871	-0.06973351527069872	0.04257740699121082	0.08170433732736579	0.019641654524131066	0.06348754353543251	0.06645647279692744	-0.07819307032873282	-0.10807865369532013	0.13339846937662775
4872	-0.00011726413190139209	0.04581464441927732	0.04581479448978735	-0.14035210149984456	0.001321641546063859	0.1403583240559638	0.07970690290964505	0.07389709835213414	0.10869209500378842
4873	0.03020237329305593	0.0004386730133390217	0.030205558868289958	-0.0045540030933075674	-0.05666998950871209	0.056852675003832426	-0.11921481631227179	-0.05442095407319136	0.13104889419833007
4874	-0.08940850238427003	0.017295140444153263	0.0910659221749882	0.0010050674456816417	0.07180073682062107	0.07180777094823693	0.09738919096025515	-0.003989983949434498	0.09747089046381895
4875	-0.11800997806545954	-0.004322074558322461	0.11808909878349456	-0.0035509226689755943	0.028006177490456946	0.028230391946057393	0.08631685553991868	0.006743946104133128	0.08657990736513087
4876	-0.042134716463328004	0.01159591514923249	0.04370125375310465	0.036437220131023296	-0.03868132323326734	0.05314052858180051	0.10782905729355258	-0.0484130082932341	0.11819866737327032
4877	-0.10725621738627844	0.026863870671409176	0.11056927111753434	-0.032870820271242523	-0.015758656335969883	0.03645306674094146	-0.16459428884851393	0.03027166249585776	0.16735487286545067
4878	-0.026380107511907083	-0.019499216141906167	0.03280441285084296	-0.08647934526925323	0.030783997932246312	0.09179505262753139	-0.04724862512260053	0.05831726390640325	0.07505555173006938
4879	-0.05269201972402739	0.1934410687162809	0.2004891418723074	0.09685803422673989	0.01987498862629726	0.09887615469446494	-0.12203936101287134	0.04286442363641616	0.1293482294046273
4880	-0.10618291548070481	0.07861570592389838	0.1321182832082501	0.013279029474272681	0.0021056043490414096	0.013444931887269071	-0.18708002269500962	0.0259123462219417	0.18886604930026754
4881	-0.08167828851408546	-0.07788292126094977	0.1128587269054967	0.028919362686675956	-0.0034692087362670917	0.029126705056688053	-0.06517816925247379	-0.07791448736838603	0.10158179506674661
4882	-0.047452632805837294	0.01334150949581314	0.0492924764627676	-0.04677738079071705	0.09495406292583104	0.10585082625923346	-0.008842032066669553	-0.10310535461508853	0.10348379429346012
4883	-0.1763272534489508	0.049074394650855814	0.18302894994835786	-0.08980363759536121	-0.03993752055958997	0.09828376709206177	0.05741651876281865	0.07821395247331607	0.09702617682017184
4884	-0.09595240746876975	-0.011133152668337656	0.0965961261510488	-0.007228551812121713	0.16828283025023497	0.1684380091259984	0.1184367340038881	0.03634546376622279	0.12388806519552059
4885	-0.045937492886121534	-0.015482506539819408	0.048476399014551586	-0.08692862724751652	-0.00316572744336521	0.08698625216310533	-0.03092326700481207	-0.10951532492305023	0.11379742894833858
4886	-0.15563977521070782	0.06136196046890624	0.16729922241369585	0.09879215292240344	-0.06410187744695543	0.1177664645443177	0.01383146637275394	-0.12809706145820526	0.12884163386207054
4887	-0.10457276378860254	-0.08428477788811721	0.13431078404222097	-0.0172368241200442	0.07194601532291882	0.07398200610007144	-0.08734502188901398	0.09434237099031752	0.1285676312796772
4888	-0.002172814331831426	-0.03985111955149151	0.03991031009185322	-0.043576813247748175	-0.034918446823071374	0.055841172815090344	0.05565938875844636	0.1190210888823727	0.13139249276769782
4889	-0.06791901360331623	-0.08926179153587913	0.11216354058713641	-0.08921562671588958	0.0792128228793065	0.11930674481695214	-0.04048094235054756	0.06656437568869261	0.07790714219128927
4890	-0.053086651253064034	-0.06845611376166652	0.08662812506694736	-0.042514960530653206	-0.007515658051509074	0.04317414718173612	-0.05503707497475199	0.10541551739387096	0.11891808495428263
4891	-0.08870430961655847	0.0724311326957196	0.11451953339118706	-0.06690091239898091	0.003502869161109298	0.06699255310984922	-0.036522376119099365	0.051675387344812675	0.06327898240823239
4892	-0.12402311610379531	-0.0035675118863954013	0.12407441504659639	-0.06782064803393947	0.07613709310055264	0.10196321515892738	0.01553072009334959	0.05318574174776163	0.0554069164624559
4893	-0.06385677315855878	-0.04606907760373894	0.07874037966306076	0.07779031348215006	0.11436157792834399	0.13831089392347903	0.0038070210844752183	-0.0037739983105788554	0.00536064107974885
4894	-0.07761405945903693	0.035077903073082554	0.08517277446294383	-0.017538274991008348	0.07675431862207929	0.07873256325561805	-0.07243270378532832	-0.00849634166706181	0.07292931097560545
4895	-0.05465146357099963	0.031219415951179136	0.06293992693660391	-0.04677052564893009	0.09314048792076521	0.10422395386663968	-0.017936381324372547	-0.03190980169354739	0.03660531681511335
4896	-0.0930433219679358	0.019007825549758054	0.09496503143241199	0.01445862920543162	0.012311697899057616	0.018990257071925594	0.08404656741803193	0.012039446861020296	0.08490449796961948
4897	-0.14414913259287548	-0.13480857163514892	0.19736342977762492	0.04469934118352928	-0.12136329159304228	0.12933321169962247	-0.08537654736624022	0.0647713048807859	0.10716565110211192
4898	-0.0923428388190293	0.015798387503149408	0.09368451808520388	-0.016480828924022247	0.006489852299655856	0.017712591704610498	0.0018776589886481735	-0.08783740596045984	0.0878574725856616
4899	-0.1084497139600619	0.11622469143554659	0.15896389325034557	-0.06870397111167577	-0.09133474221756727	0.11429029172446557	-0.04813272018984985	0.05812071938286318	0.07546374476830517
4900	0.0864853315047324	0.08248203923258045	0.11951150305074569	-0.023748313972505035	0.0595387313196905	0.06410025697058454	-0.15652138656190942	0.07546240880105057	0.17376282569444926
4901	-0.11541207366642689	-0.049578260422814886	0.1256103126918216	0.016758144284731415	-0.1121527938467804	0.11339790371742459	0.04186991166485382	0.09863953986617885	0.10715805302371888
4902	-0.08184946203488207	0.09095486225411445	0.12236062031170214	-0.031176009387558136	0.011222863435523868	0.03313451712377188	-0.0924012442208322	-0.07389220577236877	0.118313346700463
4903	0.06804666354860722	-0.024657173197978884	0.07237627104384751	0.14389690433722857	-0.033099756891769236	0.1476547086419249	0.06320636360860404	-0.08190980234774756	0.10346139435204871
4904	-0.08759675353305531	0.04483080204401553	0.09840219530803439	0.15631135129886484	0.02907168309781515	0.15899182778689264	-0.1819457739063846	0.019814639768992694	0.18302154133207427
4905	-0.04738140128081468	-0.0021229702545213654	0.0474289383186591	0.05244007227076415	0.019503251218200377	0.05594942348088318	0.014581170991350631	-0.006402550454646262	0.01592492385549445
4906	-0.13150330845958355	-0.11198469945987878	0.1727243267433275	0.01086863200174709	0.02450006637234457	0.026802619533148064	0.04631829621947273	0.0007102058162296897	0.046323740748953214
4907	0.050272319458454166	0.04685401825116631	0.06872121310056667	-0.07656442816337448	0.030239189340789258	0.0823196223993565	0.03899348372233405	0.06102115130314697	0.07241596977991446
4908	0.005114833882324712	0.013957148679333163	0.01486484190635031	-0.09731412006258251	0.006883395430348761	0.09755726060219848	-0.0704799251353546	-0.0717358395736166	0.10056565281653994
4909	-0.1462463953380129	0.010882683735388688	0.14665074481449747	0.07409199963568153	0.010185860062510592	0.07478887721597964	-0.12188439870684696	0.08831217848322206	0.1505152733664664
4910	0.07587486928552012	-0.09951940725572019	0.12514434949139597	0.09093406104602027	0.0042610891670447565	0.09103384172499175	-0.032529911493810106	0.07615248345554737	0.082809394867023
4911	-0.11654421951446309	-0.04158359765449991	0.12374065902574906	0.18855307096841437	-0.004878136412653488	0.1886161625801998	-0.1970328985487047	-0.20674835387791918	0.285599098285925
4912	-0.08251485437378639	-0.132695859435124	0.15625905510898674	0.061455364530661034	0.002938344672244185	0.061525569473263195	0.020618507621827077	-0.007144717180880378	0.02182131618729971
4913	-0.013499187029672325	0.09011595664351989	0.09112142279529457	0.05280339201140345	0.1116420079358898	0.12349953904313662	-0.03456402696794599	0.10368443648119997	0.1092937982168471
4914	-0.03674713964614976	0.05590379548161605	0.06689982527199893	-0.07235633216557252	-0.009385917976137177	0.07296255382529754	0.047380557557575156	0.05138272169193117	0.06989349986184085
4915	-0.020098949834007944	0.11037208334802033	0.11218718539571404	0.05024850074880093	0.009236080109604224	0.05109028286566121	0.11179006919557327	-0.11211598710753488	0.15832565848859745
4916	-0.05354362533794004	0.019687091123859003	0.05704823723173945	0.03450686697510007	-0.03299176586785881	0.047740763331945844	-0.13738723460579164	0.04971021206718977	0.14610392676581901
4917	-0.08955706909349832	0.03312681064151101	0.09548745576198038	0.09410570957697154	0.058162848925195514	0.11062911718928443	0.03103363869952085	0.004190871206396006	0.031315333822282604
4918	-0.034149246387075595	0.1104332919460062	0.11559274630718415	0.0948609731876862	0.028345892908929533	0.09900552448686599	0.06846749128101338	-0.05677433636314353	0.08894449185751192
4919	0.06657667359663208	0.0029492708565177768	0.06664196625083622	-0.09986377819263675	0.06671779107378846	0.12010011590616321	-0.08505237713343348	-0.004581400865233647	0.08517567780731636
4920	-0.14813018722372562	0.02782274358063845	0.15072046120978386	-0.025307146029952893	0.03358131755441369	0.04204945337185412	0.059420958911634375	-0.06866247665433771	0.09080410815753664
4921	-0.01146600073147768	0.032878354870471166	0.03482033015011319	0.01574229818874255	-0.019138835004906235	0.02478134293391525	0.0444700711465247	0.12008772821939129	0.1280572125913701
4922	-0.13164463210548305	-0.0161052653126166	0.13262612387074332	-0.08736941883321735	-0.1495529751294123	0.17320365965334789	-0.030784711541608036	-0.09995938425764625	0.10459243264150517
4923	0.02053629021429212	-0.08315199078195773	0.08565041031290167	-0.05629415826452907	0.01412789575131636	0.05803989742471906	-0.1405815056131657	0.035761131285587555	0.14505867168594083
4924	-0.06041984159452317	-0.020622751962117224	0.06384242442763496	0.015154387402232931	0.14239684869624944	0.14320097058385994	-0.05716405206728985	-0.15899444939822263	0.16895846764277841
4925	-0.02048797113706106	0.10243162873073201	0.10446049744158588	0.15709109323370024	-0.08440523329170133	0.17833074603215687	0.008986145890637034	0.20342809990097918	0.2036264782568578
4926	-0.09978584130286601	0.05846668569464968	0.11565278838245846	0.16944133829258257	0.1051587108301008	0.19942096576295623	0.07172092254313418	-0.07060812957857762	0.10064491389545456
4927	0.07571193000822414	-0.08293635752305606	0.11229753222917416	0.008913498301717828	0.1504335954717794	0.15069743560705237	0.06910828549141652	-0.06571411956502123	0.09536404266687229
4928	-0.16275159800400069	0.06312816811574742	0.17456588516232466	0.011766257018557026	0.11765142059815914	0.11823832531371413	-0.01191504803503083	0.12861409836427207	0.12916483525995665
4929	-0.057250533125662334	0.021006091693272704	0.06098261581302282	-0.027991774447815837	-0.04145470649060058	0.0500203171417299	0.049033690985734915	0.19038029436713655	0.19659338578650631
4930	-0.1354464601571492	-0.09274403216725378	0.16415602051628447	0.06095770242748194	0.0019839029481105402	0.060989977505693176	0.1005562718260914	-0.1477168520906087	0.17869480181337552
4931	0.04079821694319823	-0.008171619217169942	0.04160853117300212	-0.08585611417027793	0.0425496073767554	0.09582140381113102	-0.04818374556736606	0.05340796643284684	0.07193110742504083
4932	-0.1848866453582478	0.1441608785625013	0.2344470740694768	0.03384804942743645	-0.05159485662668995	0.06170672313752265	0.06098795425363552	0.05454624503568336	0.08182190056174661
4933	-0.00950442191466521	-0.008177510387152922	0.012538170203979614	0.07865699953262383	0.10633836501530738	0.1322678020139593	-0.1045594046947908	0.1093661034248607	0.15130635706561166
4934	-0.06650443357623675	-0.0254819042586296	0.07121914861848638	0.004906135194709772	0.03576581721360968	0.03610074574722949	-0.022682968135045452	-0.015384741585679734	0.02740816150480785
4935	-0.00475002694376001	0.04446770279360336	0.04472068143160037	-0.18085706639201793	0.03332358149947006	0.18390143976564893	0.003806148412400617	0.10355191409845002	0.10362183977902531
4936	-0.011383187831013991	-0.1182042933025674	0.11875113439607862	0.04653350197628458	-0.003257869226425748	0.04664740633811673	-0.1272176763462001	-0.0519778037878895	0.13742645037087606
4937	0.013432053792576771	-0.00996547098112645	0.01672515114916303	0.01855945372619178	-0.04725894549354623	0.050772642749581466	0.008325074607439361	0.02138542063720796	0.022948705476556877
4938	-0.044545652673658696	0.09247939263120497	0.10264868841616441	0.07898795664738636	-0.049874080441647185	0.09341585087783165	-0.0013812756919554935	-0.02122318189632473	0.021268083419567287
4939	-0.06383865971350276	-0.07660425316115392	0.09971753143953455	0.05772072195207836	-0.014259121119947739	0.05945590195920402	-0.012988253866173471	0.003989081382930135	0.013587034583447925
4940	-0.0908916648093289	0.021169020688528637	0.09332428498907856	0.0243680191425585	0.005709138498483971	0.02502787684417057	-0.093170810784403	0.06577362169316281	0.11404810078584528
4941	-0.04255851013802337	-0.03965273822267827	0.05816843159072186	-0.01135436755820661	0.08867974290700069	0.0894036826126228	-0.03594795893594146	0.09133090963989385	0.09815085739467888
4942	0.05491451314276744	0.05364802408314595	0.07677052977368976	0.02649161148480645	-0.015959449637702315	0.03092748796459689	-0.11029127091441887	-0.0710969615269221	0.1312209677539317
4943	-0.2074346597170586	0.1023654502430506	0.23131758137978697	0.15406656108075226	0.015266926086363685	0.15482113639737843	0.14592410068695993	-0.02140303118709951	0.14748536505461812
4944	-0.07051403698837118	0.021007655665600908	0.07357683744876393	-0.10429033632676252	-0.0037982670728050377	0.10435948008640898	-0.1477146369461673	-0.08040355258198266	0.16817950301966547
4945	-0.012182550914773549	0.0020125295176036755	0.012347664631430347	-0.020389934725862608	0.09418329889833088	0.09636515568138347	0.01553897539980462	-0.0282824917743029	0.03227009602463625
4946	0.07005670197993095	0.15436406391305982	0.16951756758536882	-0.03541561830988558	0.03552354607593195	0.050161622243308314	-0.015508219334582981	0.16540516982393486	0.16613059643369207
4947	-0.05631846199358895	-0.044057025038622626	0.0715037804355626	-0.0024402026230446027	0.08838367342205661	0.08841735302766233	-0.1532601251485334	-0.013576684207753589	0.15386030129510725
4948	-0.04409096969372089	0.03231254040447775	0.05466364309048219	-0.1207885023324209	-0.07616588753707282	0.1427974254670555	0.014196093622983035	0.09212488283076849	0.09321224764340426
4949	-0.02842477016463639	-0.05168600383766796	0.05898652856050973	-0.03879785727269511	-0.09636551287478513	0.1038825577302215	0.058727047754472204	-0.0041189359945055905	0.058871315355467406
4950	-0.040740861044018535	0.006302160705141121	0.041225416773653746	-0.04852042847299829	0.0035466864837495784	0.048649881440938327	-0.000689138485613263	-0.09155957487991451	0.09156216830134062
4951	-0.12258728120928107	-0.11694381916818745	0.16942106821740052	-0.08373557363259719	-0.09555952623522097	0.1270561661072771	-0.0020696673364022484	-0.007640093423874801	0.007915462741299803
4952	-0.010685652269082753	0.06946127907167357	0.07027839251639631	-0.05177953246753247	-0.060038857142857144	0.07928293857808663	0.028659475638684997	0.0694876030320719	0.07516576693566816
4953	-0.060464755485437005	-0.05376055258930766	0.08090848948424016	-0.0644577236106544	-0.09703315110161131	0.11649133249205988	0.04555993865043339	0.03559319374861953	0.05781507978942883
4954	-0.1459723160077707	-0.12676586438517923	0.19333261859808892	-0.10029896276890875	-0.12183581417309815	0.15780952933121828	0.07329677804764251	0.05808398704067883	0.09352094536897665
4955	0.02787598149908282	-0.006746942243155487	0.02868085727745396	-0.03520424791764899	0.003884882417307957	0.03541795283247752	-0.04743772044837584	-0.06241953057191926	0.0783998413146163
4956	-0.12645443697759498	0.096094659742512	0.15882351293920463	-0.014864491439997865	0.08159358312923047	0.08293651737103755	0.1943459564093454	0.00731143999444601	0.1944834386971178
4957	-0.010510965324263127	-0.027591247515745966	0.029525536938775895	0.0059971448972770715	-0.05228277996501386	0.05262560999921037	-0.02543225341363943	0.0104364407816717	0.02749034030136613
4958	0.0372380824179133	0.05431152207103967	0.06585147084034139	0.08378534073658474	-0.0833878131573466	0.11820960496300692	0.034264377704732826	0.10390912283505241	0.10941276611000474
4959	-0.03338161108041142	-0.04616798477295099	0.05697205259001366	-0.09127201102754808	-0.10419631488073015	0.13851877862491108	0.07650391703883941	-0.012106993418301282	0.07745597854211392
4960	-0.10094366101026343	-0.03895302176337169	0.10819870887701334	-0.06912597865897523	-0.038662543771305055	0.07920349245095937	0.0384822859270009	0.06061859424956351	0.07180181264397624
4961	0.0007542950389118093	0.06871987815027834	0.06872401773757723	-0.027805067022984468	-0.10652993955948352	0.11009881822571879	-0.07694081100941946	-0.05626158505355512	0.09531660060831806
4962	-0.07021276705951335	-0.018501612703556235	0.07260951956035708	0.03451349801777362	-0.08470620864535046	0.09146760808336744	0.04087357213846751	0.1140145627732159	0.1211196492057589
4963	0.11154721747771121	-0.0023308935571483536	0.11157156802606369	0.07555016306583408	-0.12558633323913448	0.14655972924280752	0.12745042002056786	0.013931406016881835	0.1282095692100491
4964	-0.10112856717685	0.012382203269922277	0.10188378701766211	0.031388638899096294	-0.02264534186501431	0.038704756298434825	-0.14276900244708748	0.046207894508898784	0.15006051304284546
4965	0.03788489138666578	0.07459214933508966	0.08366154276492742	0.07948062645756221	0.03212671430710969	0.08572803365444225	0.005777377911411492	-0.09235886417256489	0.09253938559757979
4966	-0.13535331335612819	-0.030213057315418654	0.13868434759851955	0.07694703305786842	-0.15400517976526984	0.17215818682520379	0.06156343616426166	0.10868674040428258	0.12491142546644415
4967	-0.02629070160390152	0.03532640524858254	0.0440358478811578	-0.012505693142031033	0.12863488689553784	0.12924134975924095	0.03216852960559504	0.09488160123303874	0.10018648885718784
4968	-0.05989213052666361	-0.007298510677676688	0.06033519335458429	0.09599376805725597	-0.033750826789278876	0.10175422258948352	0.05289512698135639	0.040497817158733004	0.06661807302073504
4969	-0.029550573148851914	0.15766127629563093	0.16040671562186207	-0.024183010415398654	0.03376023758336193	0.041527962079017586	-0.050372067756432416	0.16044466393402143	0.16816609466524365
4970	-0.021521750272808438	0.06328854282363057	0.06684777773077913	-0.05982060868772254	-0.04649642977569194	0.07576558061320113	-0.08950504526695621	0.038971802683606664	0.0976214860194714
4971	0.004601510139209785	0.028184968346146665	0.02855812207121715	0.0675181048292784	0.016210927329134983	0.06943694005792539	-0.09386518132955114	0.10472276155198451	0.14063260309438677
4972	0.04455210305714464	-0.0548636026134532	0.07067464027882522	-0.21554558065276	-0.10271427138133501	0.23876791845709508	-0.027683291995193208	-0.011437134113522075	0.029952841141064043
4973	-0.07259190433944646	-0.042607072858332935	0.08417212860075855	0.04175036556296697	0.024896520641788357	0.04860997597930256	-0.015254415704874206	0.10771737899886194	0.10879214556612797
4974	-0.1355429499136888	0.09224018984323928	0.16395165108537813	-0.02103097273516472	0.09378622681949492	0.09611533777303698	-0.060696331646534	-0.13761826770800903	0.15040888365485358
4975	-0.09533942521660906	-0.07051100800151508	0.11858080894488413	-0.030723286459787304	-0.051646551320114184	0.060093981347147725	-0.03727422460820191	-0.04907349271512517	0.06162447166024329
4976	0.07456665295220902	0.04643944700004265	0.08784536396512313	0.1957575360072989	-0.03718573824140088	0.19925810405653996	-0.0846520678974202	-0.011176042481986939	0.08538662966102256
4977	0.04137381372550337	-0.04789038807970815	0.06328729519119697	-0.10452308069287437	-0.057238640625423776	0.11916936006447101	0.05271074630239265	-0.04551135804359476	0.06963983405155039
4978	0.012484954619697914	0.05376491728588989	0.05519547465702689	-0.008309857231971564	0.03941651606635188	0.040282942618740325	-0.08866276753061605	0.02631600269190922	0.09248577373774107
4979	-0.07626645722568898	-0.05660186962695057	0.09497549232841151	-0.05996029255393721	-0.10165289523575353	0.1180192687359349	0.11770435773283963	0.09849681221655018	0.1534794378609807
4980	-0.18433917310370024	-0.03991438846379541	0.18861094651953458	0.07551912247081369	-0.00833123670009523	0.07597728189212069	0.09724011311194346	-0.003993684647696569	0.0973220895536507
4981	0.05133434795770696	-0.04173050370654774	0.06615625608999595	-0.09317304959997437	0.07053508178612737	0.11686066461532282	-0.1044357082448609	-0.06294892939146365	0.12194008720735434
4982	-0.11396205007565571	0.003102693040337408	0.11400427869842789	0.11789911916959138	0.052840724601413376	0.12919885633150133	0.07240565118749095	0.04218876675653764	0.08380018117117734
4983	-0.044113938754413246	-0.007946331757343713	0.04482391973964227	-0.059480725293087636	-0.1265025937049027	0.13978863650332754	0.0021100633407020093	-0.07686897896256659	0.07689793426386224
4984	-0.1205100586256408	0.056733551386851475	0.13319673450546715	-0.017992177451416007	0.047269053576857414	0.05057748387864959	-0.0396544721096257	-0.043036853805258644	0.058520491656754624
4985	0.11012290567077013	0.021590737603796862	0.11221949163870483	0.046125687224710485	-0.02655446594222104	0.053223290798562965	-0.003794831649691448	-0.06270674234033162	0.06282146354699354
4986	-0.024684670328273692	0.07184645887144553	0.07596872120538735	0.0709936678811674	-0.02154772561174029	0.07419167984525184	-0.07563753883590067	-0.06657566211136941	0.10076386290094089
4987	-0.16105765591675533	-0.05000853403149131	0.16864288305581943	0.042762343273760044	0.06505134732612912	0.07784790164935453	-0.044733985038241234	0.0537641794265907	0.06994080644957013
4988	-0.045752031143003885	-0.025819991511641185	0.0525349437552913	-0.1475883795290433	-0.04947721014723986	0.15566092668349069	0.0619130309988519	-0.060483478042479916	0.08655330452143319
4989	-0.0582951704181369	-0.13867782384542646	0.15043226289789952	-0.0006874201636939965	-0.08742349692697424	0.08742619951377349	-0.005280622339338439	-0.025077466289227773	0.025627412818661106
4990	0.021531548010010223	0.047360537204397625	0.05202526351683869	0.10220390745429284	-0.09272416445679064	0.13799786003100054	-0.06515389159473405	0.06897317194708331	0.09488059885129455
4991	-0.08526116681271591	-0.029002154515799617	0.09005882262623738	-0.025162008817286936	0.06543758381934729	0.07010851634313288	0.0888080604082295	0.05093443179416455	0.10237767303306977
4992	-0.00040661211843426634	-0.007381221117963203	0.007392412231952678	0.03315679981647951	-0.059443096278537326	0.06806507966093593	-0.07534140093758732	-0.07734123936751086	0.10797219087404356
4993	-0.1690980121115704	-0.014833832955208865	0.16974740145353578	0.09297124275067765	0.09692386428226897	0.1343052026021819	0.007259171351238809	-0.038458301524510144	0.039137405699110735
4994	-0.12707475865515305	-0.0022319947146470205	0.12709435899233137	-0.020983136316476785	0.12185909883384563	0.12365246450545496	0.04535912808434752	0.009343054989344497	0.04631137200630272
4995	-0.07473675866827358	-0.02470171987339195	0.07871313779124355	0.08048100459824459	-0.012762797684863922	0.08148669281476231	0.01477726798196508	-0.009513571579871092	0.017574859692644527
4996	0.05701059515619679	0.04308111503381361	0.0714576128388043	-0.07378329678370257	0.006801984403154692	0.07409616640618254	0.14545386969550878	-0.06973722047951476	0.16130749557787605
4997	-0.05206360693501286	0.06113860342543786	0.08030285172953996	-0.05722445882219605	-0.026183377107181046	0.06293018293498012	-0.02552130689203006	0.10023395123416495	0.103432016733167
4998	-0.024915705528791944	-0.1156955379049886	0.11834800324940901	-0.11812244559964871	-0.01461148054161187	0.11902271849550351	0.030526664344574093	-0.04065306562050286	0.050838459657538825
4999	-0.1090095955327512	0.03168745594660212	0.11352174585770719	-0.018201265146393874	0.05356357553328119	0.05657157127779688	0.08367628411380587	-0.042743177238825654	0.09396116071847999


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_032/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.10041033734436682	0.0007069204548727546	0.11075453461395193	0.0007536019055820606	0.12021178541229938	0.0008373022864386298
-7.86667	0.10025736707544709	0.0007055983800078016	0.11065106880111684	0.0007528656371797908	0.1201224048707338	0.000836724833841303
-7.73333	0.10008010550252154	0.0007041302141301722	0.11045325687528061	0.0007514832756106628	0.11993241397890547	0.00083538663969827
-7.6	0.09981539762223565	0.0007020684192533571	0.11011094463045804	0.0007491442492455641	0.11959583070671974	0.0008329432691263922
-7.46667	0.09952893122935459	0.0006998730177702142	0.10968013274780655	0.0007461991109220788	0.11916391013177455	0.0008297660826635053
-7.33333	0.09911926698984984	0.0006968290994125104	0.10908137111366412	0.0007421682742720978	0.11856369437599852	0.0008253122449471972
-7.2	0.09857180631811108	0.0006928181118825806	0.10829998146088245	0.0007369762385976057	0.11778199417832846	0.000819470445193753
-7.06667	0.09783631971649363	0.0006875207759290806	0.10730331906105794	0.0007304283723301563	0.11680539299083205	0.0008121160768549528
-6.93333	0.09689407731325334	0.0006807936625985525	0.10607698838520804	0.0007225337496932104	0.11563550609818497	0.0008033131781763765
-6.8	0.09592851197364023	0.0006738649710730414	0.10481619676118428	0.000714446802136682	0.11444918650392735	0.0007943523679985467
-6.66667	0.09495513202425199	0.0006668995254445155	0.10353033109377857	0.0007062350225706804	0.11325881696411913	0.0007852700337264213
-6.53333	0.09298053531804325	0.0006528951201452624	0.10145060770887195	0.0006938632012136739	0.11145763280305478	0.0007715350968770905
-6.4	0.09174660908658001	0.0006441638658782265	0.09998508699325534	0.0006851250181850966	0.11023120269215186	0.0007620283078971252
-6.26667	0.09047839550550217	0.0006352101033666866	0.09854350363695868	0.0006768070594544	0.10910058471973576	0.0007531410787397477
-6.13333	0.08930348221792313	0.0006269635530604456	0.09722905213622601	0.0006695144879725028	0.10816280831256332	0.0007455984448949954
-6.0	0.0878282274865096	0.0006166714140798347	0.0959405268131183	0.0006627390491112021	0.10728995259301377	0.0007381352730902242
-5.86667	0.08615821428986371	0.0006058329371503644	0.0945839631638869	0.0006583648302763196	0.10651119413532323	0.0007313912800685449
-5.73333	0.08560732910034062	0.000602857016253069	0.09412716441411366	0.0006579121483132839	0.1064328987857355	0.000729973895024699
-5.6	0.08546190014353278	0.0006030379945740537	0.0940320428457453	0.0006597880994373318	0.10663596118419033	0.0007306641097646837
-5.46667	0.08572767448720976	0.0006063407506066186	0.09425416590566806	0.0006635518987506367	0.10705446578005277	0.0007330129874912429
-5.33333	0.08636739695996493	0.0006123689900307714	0.09471612854893827	0.0006686078379093859	0.10760593336538211	0.0007364262656091333
-5.2	0.0873149191794663	0.0006205077284082555	0.09533170999062322	0.0006743391808079135	0.10821316744871873	0.0007403367442908025
-5.06667	0.088486295224245	0.0006300079176129719	0.09601768104807507	0.0006801675778622602	0.10881334487211904	0.0007442688740281185
-4.93333	0.08979811444815977	0.0006401866410409526	0.0967088542994703	0.0006856828550280112	0.10936560183194273	0.0007478902318854431
-4.8	0.09118551039607489	0.000650546610556856	0.09737611783727929	0.0006907394484987655	0.10985750906608248	0.0007510910941756981
-4.66667	0.09257555667241714	0.0006605680099009691	0.09798653723369491	0.0006951438599753263	0.11028018851360501	0.0007537853333676236
-4.53333	0.09393120124052634	0.0006700257166177754	0.09854360261399635	0.0006989646860404837	0.11064587143819499	0.0007560503332205321
-4.4	0.09525232061081426	0.0006789864256138021	0.09905339928532797	0.0007023087806993979	0.11097136570504469	0.0007580261684915209
-4.26667	0.09648808406892459	0.0006871750329235632	0.09951911128129923	0.0007052267062100492	0.1112600103996951	0.0007597467755958854
-4.13333	0.09764886022618054	0.0006947052137095554	0.09995050278545282	0.0007077805899756197	0.11152183404195902	0.0007612973847934001
-4.0	0.09874402717707338	0.0007017040931950847	0.10035918430231901	0.0007100984186621614	0.11176723118277641	0.0007627747697217342
-3.86667	0.09972945910892267	0.0007079093318237977	0.10073484886691624	0.0007121487472054796	0.11199604550998347	0.0007641508984721819
-3.73333	0.10066729910782624	0.0007138110844152401	0.1011121576565412	0.0007141787241202843	0.1122257984511088	0.0007655859075806309
-3.6	0.101544103252645	0.0007192961563333404	0.10148315029736002	0.0007161376682691712	0.11245664732808466	0.0007670684378529315
-3.46667	0.1023429654036939	0.000724309441129085	0.10184201058058175	0.0007179980318577146	0.11267945608775119	0.0007685451701384687
-3.33333	0.10309777919210664	0.0007290965334293853	0.10221555804094887	0.0007200100467730524	0.11291905411817672	0.0007701786313722981
-3.2	0.10378972317702023	0.0007334940397805639	0.10257770816564495	0.0007219867239284704	0.1131573591998907	0.000771835344517439
-3.06667	0.10441752791442893	0.0007374522879626693	0.10291665138063322	0.0007238228862742489	0.11338442400795037	0.0007734558797463929
-2.93333	0.10498787370774583	0.0007410681970909368	0.10323313005166403	0.0007255619314334332	0.11359976603985487	0.0007750062152941564
-2.8	0.10553072513135021	0.0007444923442639748	0.1035425374900768	0.0007272459031277112	0.11381038452241253	0.0007765749862443627
-2.66667	0.10602427081099806	0.0007476426057031808	0.10384015292721417	0.00072890644527152	0.11401415730812477	0.0007781045118656313
-2.53333	0.10648551981520304	0.0007505758861308011	0.1041213482073615	0.0007304878353302839	0.11420883895865487	0.0007795749570843192
-2.4	0.1068821767160868	0.0007531563821489043	0.10437718485556531	0.0007318983990557132	0.1143788784512229	0.0007809091355337195
-2.26667	0.10729921561340706	0.0007557432173882736	0.10461370237795437	0.0007331942784933417	0.11453474005343521	0.0007820987761198368
-2.13333	0.10764398470362796	0.0007579769996175175	0.10483367541793187	0.000734416820577308	0.11467638827118515	0.0007831997172736576
-2.0	0.10802085679747672	0.0007603030442769535	0.10505189054534216	0.0007356331399555132	0.11482641876814692	0.000784388672136663
-1.86667	0.10829207271647454	0.0007620838395581529	0.10523175995646715	0.0007366067412343553	0.11494016725502869	0.0007853101408776726
-1.73333	0.1085722719587826	0.0007638839826673496	0.10540544341907623	0.0007375796701008112	0.11505119606562995	0.0007862240193558734
-1.6	0.10880303104016717	0.0007653863656816734	0.10555050817297029	0.0007383639911903328	0.11514428413810636	0.0007869725594408266
-1.46667	0.10900546356583991	0.0007666421807975089	0.10565448150606348	0.0007388616879577037	0.11520995003281867	0.0007875709374059414
-1.33333	0.10923758421754333	0.0007680182773077284	0.10577645035350623	0.0007394146030226469	0.11526480510937061	0.000788033828723714
-1.2	0.10949751046921241	0.0007694409716796352	0.1058960273130932	0.0007399038830084117	0.11532352601664879	0.0007887087522447833
-1.06667	0.10965318264162921	0.000770371995420729	0.10597529048921087	0.000740199527080623	0.11533698611464281	0.0007889058193625994
-0.933333	0.10982494766030584	0.0007713786767689515	0.10607913761126198	0.0007405615545546374	0.11535891687890192	0.0007892372091267111
-0.8	0.10992635952409145	0.0007718933470797258	0.10611958018400373	0.0007405812719528086	0.11535307333039038	0.0007893565473800996
-0.666667	0.10998622709004792	0.0007722355688456796	0.1061564899776166	0.0007405580036395003	0.11533105531102161	0.0007893792725994867
-0.533333	0.11004361021499841	0.0007725556028623758	0.10620902596860576	0.0007406547475510442	0.11532345848618775	0.0007894829929936046
-0.4	0.1100534355604811	0.0007725499066824207	0.10623547764708793	0.000740582117058334	0.11530281629963074	0.0007894809585062214
-0.266667	0.11008119416150534	0.0007726061165018644	0.10625742328216296	0.0007404971085981783	0.11529626131916862	0.000789574985701523
-0.133333	0.11009270216211618	0.0007725418228074323	0.1062931230816182	0.0007404942673810607	0.11529907630388078	0.0007897328845619891
0.0	0.1100847963390137	0.0007722959939332988	0.10629933932609006	0.0007402849776044831	0.11529882483918705	0.0007898545043912342
0.133333	0.1101021610676291	0.000772185495322352	0.10631100183118297	0.0007400916430490883	0.1153083012180358	0.0007900543916623762
0.266667	0.1101007546790401	0.0007718358392626277	0.10629707104287003	0.0007396539845120339	0.11531469201544475	0.0007902324660659289
0.4	0.11008540982533765	0.0007714547363465536	0.10629500285966191	0.0007392882902057073	0.11533133913865772	0.00079048094847625
0.533333	0.1100846286631668	0.000771092030285288	0.10628876499259216	0.000738858366147994	0.1153609608561056	0.0007908143500663556
0.666667	0.11003884205727027	0.0007704244091837086	0.10625799314918404	0.0007382462068184447	0.11537895015728203	0.0007910468433657029
0.8	0.10999005504492555	0.0007697651887962021	0.10623892363314844	0.0007377267314277767	0.11541001509563417	0.0007913600525580819
0.933333	0.1098972423342452	0.0007689085179015383	0.10621321519605756	0.0007372085937559111	0.11542685330902237	0.0007915676791654127
1.06667	0.10973107745328614	0.0007675088600755787	0.10613000165961842	0.0007362687052930723	0.11541024870334575	0.0007915397018008785
1.2	0.10958514358762358	0.0007662801979209398	0.10606565826453905	0.0007355298819170877	0.11540675344284308	0.0007915242166326503
1.33333	0.10933868184393607	0.0007644511312252242	0.10597009867017719	0.0007345175473268736	0.11535525563409273	0.000791336581960275
1.46667	0.10911348746508534	0.0007627180290335692	0.10586257579867311	0.0007335359342989475	0.11530904353795629	0.0007910617465410508
1.6	0.10892420936882527	0.0007612918930201872	0.10577443821850292	0.0007327528559220337	0.11526091632452286	0.0007907880849883882
1.73333	0.10870500613479395	0.0007596109116886268	0.10564179644318358	0.0007316056296866702	0.11518077872800875	0.0007902756017915879
1.86667	0.10843708380813662	0.0007576064465877213	0.10548404623362378	0.0007302597891349881	0.11508250391786254	0.0007896557538880868
2.0	0.10817223194854295	0.0007555538282055448	0.10532222602523121	0.000728826581001331	0.11497730003172282	0.0007890157650220916
2.13333	0.10780551068887105	0.0007528861601372073	0.10512379964387238	0.0007271703725860542	0.11483695495530853	0.0007881337687242186
2.26667	0.10746956830296962	0.0007503540108393588	0.10492473564517844	0.0007254692278251566	0.11470886035917144	0.000787341217142069
2.4	0.10706434867474392	0.0007473974074291179	0.1047148701595684	0.0007236663183975072	0.11456531274339644	0.0007864913532084066
2.53333	0.106679869380542	0.0007444871219668983	0.10448911724172912	0.0007217115828607886	0.11441205990773913	0.000785550036818554
2.66667	0.10623379608626884	0.0007411948226924861	0.10424250984998065	0.0007195791050235723	0.11423562012541043	0.0007844971606078046
2.8	0.10575600120886305	0.0007376561962488934	0.10398045721959336	0.0007173051405094628	0.1140525015518296	0.0007834215168727548
2.93333	0.10522873477773129	0.0007338067532583878	0.1037120771806682	0.0007149269672046455	0.11386157480339132	0.0007823209985624019
3.06667	0.1046745842147112	0.0007297969525678959	0.10343711903204916	0.0007125029479584669	0.1136728225184807	0.0007812689458359081
3.2	0.10406800904409215	0.0007254533668937563	0.10315002661356502	0.000709937810761379	0.11347396474505007	0.0007801717383435618
3.33333	0.1033988539460047	0.0007207251942080174	0.10284288596354266	0.0007072370678268233	0.11326550978725156	0.0007790407581069942
3.46667	0.10266615476807965	0.0007156128655007576	0.10252787299440758	0.0007044625185794916	0.11305681182458009	0.0007779581685423834
3.6	0.10189001943190835	0.0007103031424422025	0.10223350932039235	0.0007018279859405904	0.11286528588200793	0.0007770440013369825
3.73333	0.10103526884269591	0.000704568833704567	0.10192961015272807	0.0006991740873601008	0.11266651789162295	0.00077610398687601
3.86667	0.1001187323715956	0.000698480683611762	0.10162088045944086	0.0006965469514582906	0.11246669339792437	0.0007751706119676903
4.0	0.0991535460245778	0.0006921458407392762	0.10131231020108877	0.0006939970073863128	0.11226538487545883	0.0007742413416386484
4.13333	0.09807552513730404	0.0006850548119837042	0.10097081704240995	0.0006913281669269718	0.11204381181962478	0.0007731611671213943
4.26667	0.09692881729733471	0.0006774699841626314	0.10060228418238473	0.0006885804138946126	0.11179993418304297	0.0007719000621948444
4.4	0.09570152444470496	0.0006692776992189222	0.10018971196833434	0.0006856884369283364	0.11152158885457555	0.0007703498982145236
4.53333	0.09438008147316324	0.0006603454429010146	0.09972371737167202	0.00068258765434293	0.1111950431446429	0.0007684011361873544
4.66667	0.09301468277549421	0.0006509310552580975	0.09919079334394065	0.000679166503535202	0.11081410836636316	0.0007659325097231772
4.8	0.09159911191123275	0.0006410275528009084	0.09858084175437652	0.000675412997314884	0.11035771505681666	0.0007627849912389401
4.93333	0.09016934392982286	0.0006309433449059308	0.09788299961014892	0.0006712781632980184	0.10981139709816146	0.0007588110273383193
5.06667	0.0887927218569223	0.0006212939541570505	0.09711926355340052	0.0006669490499753748	0.10918022725538568	0.0007540187663772633
5.2	0.0875359983159795	0.000612733539956063	0.09631511229064192	0.0006626297022886768	0.10847870240845436	0.000748509909138639
5.33333	0.08648552929486553	0.000606062289831017	0.09553181251756691	0.0006587916425644011	0.10775042490065773	0.0007426315401180706
5.46667	0.08573108541750198	0.0006020680432254949	0.09485219965042563	0.0006560417198273981	0.1070622104876082	0.0007369218437202912
5.6	0.08534651078634858	0.0006012997556193067	0.09436998344718261	0.000655036041945125	0.10649821732358043	0.00073206823700279
5.73333	0.08537670176714345	0.0006039634411687399	0.09417278418219252	0.0006563330899638658	0.10614749551193839	0.0007287923394033172
5.86667	0.08582419144904227	0.000609871034854904	0.09431834330035788	0.0006602087582004676	0.10608182466970051	0.0007276900710790937
6.0	0.08730237799939952	0.0006246154483981427	0.09520466082982443	0.0006703372445921379	0.1066600534030655	0.0007309485130814009
6.13333	0.0886706969777316	0.000636769271528956	0.09618418745338778	0.000679435984075292	0.10735475626936387	0.0007364689681937098
6.26667	0.08986232460369853	0.000646966812323344	0.09728341442741546	0.0006891235610361666	0.10823832076699644	0.0007425662801584395
6.4	0.09110843555449906	0.0006572557132941643	0.09851311810664606	0.0006993804793366232	0.10931165165710559	0.0007501030822899346
6.53333	0.09234233239485286	0.0006671798301908882	0.09980062379454273	0.0007097237075538115	0.11050236878494422	0.00075857232460623
6.66667	0.0942328259720754	0.0006819616672298477	0.10161791751060473	0.0007236892637983138	0.11222050047768128	0.0007709834126023033
6.8	0.09523674884441834	0.0006896930294610527	0.1028002403621919	0.0007326551982028094	0.11340240512612293	0.0007795195633933157
6.93333	0.09616535975591094	0.0006968279017987326	0.10393206135550921	0.0007411023675631748	0.11454765481156891	0.0007877899163842077
7.06667	0.09706388027533569	0.0007036278011255099	0.10502326339549847	0.0007491561815559481	0.11567277924831462	0.0007959794040843104
7.2	0.09782575902583052	0.0007093684488438258	0.10596367405081444	0.0007560860306014618	0.11666198178097258	0.0008032645803550196
7.33333	0.0983613029761648	0.0007133973572515394	0.10667660624507004	0.0007613325873842284	0.11742140151423726	0.0008088560900989892
7.46667	0.09876513808183501	0.0007164225996756043	0.10723061722410332	0.0007654244808862344	0.11800744037002447	0.0008131869063704581
7.6	0.09905014567909771	0.0007185479781771427	0.10763348724844865	0.0007684449258794198	0.11842967746258083	0.0008163257780258805
7.73333	0.09931453206903185	0.0007204811817406499	0.10795874250271145	0.0007709223590052867	0.11875999438577536	0.000818796616379586
7.86667	0.09949462286703041	0.0007217737167646537	0.10815493791758451	0.000772494128622151	0.11894702293297382	0.0008201993557453768
8.0	0.0996514361245665	0.0007228557963455903	0.10826769144261494	0.0007734804967561966	0.11903530424164528	0.0008208601721001688


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_05/Charges_avg.txt <==
#	y	Eg	Eg_err	Eq	Eq_err	B	B_err	Q	Q_err
-8.0	0.002325263219999996	3.9960376395517905e-06	4.623343676000007	0.0016190397438790951	0.1068724017866666	0.00013887125836139808	0.03872053337333345	0.00020932172512597028
-7.86667	0.003872543531999991	6.591550388151175e-06	5.378978682000008	0.0018784685138317336	0.14383424006666687	0.0001839495490757992	0.05224611373333343	0.00027731336115390513
-7.73333	0.005863595305999999	9.995387051709856e-06	6.246031101999992	0.0021744744185756195	0.19268934740000013	0.00024250309952967265	0.0701301019999998	0.00036562849839166713
-7.6	0.010162062586000014	1.670716552156979e-05	7.239146651999971	0.0025106541618197093	0.2572595889333327	0.00031846811231460876	0.09377082466666664	0.00048020116982979956
-7.46667	0.014187397536000027	2.3712483318057853e-05	8.373815736000008	0.0028904343364913403	0.3424595798000004	0.00041677551875820824	0.12498461979999945	0.0006284653905882958
-7.33333	0.021578710660000014	3.6015006699639656e-05	9.667622422	0.003318106685041162	0.4545256828666663	0.0005433580520117708	0.16607398433333204	0.0008193729787673486
-7.2	0.03306335598000019	5.98939490861143e-05	11.140362159999988	0.003798900829967196	0.6014534851333345	0.0007053196144352286	0.22000348846666723	0.0010636388217770737
-7.06667	0.05279804741999992	0.00010151815690485063	12.814785619999988	0.004338896747704841	0.792975204399999	0.0009107429279941628	0.290377154399999	0.0013734585476249147
-6.93333	0.09187819491999993	0.00016872529748656164	14.716770960000003	0.004945354083494717	1.0410737001999983	0.0011684090260592776	0.38169571839999983	0.0017620822640931127
-6.8	0.1415279674200004	0.00023190130615911638	16.876816980000015	0.0056266904110776755	1.3600902093333338	0.00148749024316305	0.4993391906666671	0.0022433515196905295
-6.66667	0.18386895840000014	0.0003074252294838486	19.329917859999973	0.006392250634122269	1.7667285973333353	0.0018766221453692799	0.6496480266666665	0.002830296315633196
-6.53333	0.43809982439999967	0.0005894640853033832	22.115911039999933	0.007251980648256562	2.2802422193333385	0.002343227014842162	0.8399529586666703	0.0035341124163848323
-6.4	0.5585314688000003	0.0008118753508820502	25.28245836	0.00821648033648609	2.9224098906666613	0.002892778342041385	1.0786382313333422	0.004363038195953502
-6.26667	0.7426715079999985	0.001073774403892612	28.884185400000018	0.00929641921039559	3.717309136000001	0.0035280353214884336	1.3750020500000049	0.005321217130694637
-6.13333	0.9748628391999986	0.0013961087103272506	32.98575836000007	0.010502303172482417	4.691125961999992	0.004248720350688268	1.739248932000006	0.006408220320818017
-6.0	1.5387209279999994	0.0019077299721115882	37.66636992000008	0.011844757883013484	5.8720939913333305	0.005051531631747194	2.182495838666658	0.007619137322291722
-5.86667	3.4572931639999895	0.0032630638176359005	43.01833317999995	0.01333204682204304	7.2888204600000055	0.005929116082748141	2.716153347999999	0.008943074524567511
-5.73333	4.837090250000006	0.0044085258983621945	49.15427661999993	0.014970318855994353	8.968535572000025	0.006869681782426345	3.3513543240000336	0.010362654116793515
-5.6	6.687230968000024	0.005889505753559994	56.205068319999924	0.016761572451391933	10.934576613333324	0.007856466374401763	4.098139006666687	0.011853248771671763
-5.46667	9.145721669999991	0.007783844864503088	64.31400383999997	0.018703438066179086	13.201351993333333	0.008866570007697142	4.963611446666667	0.013381183671803938
-5.33333	12.37829718	0.010177596753672186	73.63606949999998	0.020789860093955486	15.769314159999972	0.009871877506200832	5.950035040000017	0.014904964451512062
-5.2	16.592104860000006	0.013169312376149002	84.31301814000005	0.02301314654062778	18.619689553333366	0.010837931002336161	7.053007986666641	0.01637359129515844
-5.06667	22.027131020000024	0.016866888106119506	96.4646167000002	0.02536332329602354	21.708942980000007	0.011726905157642051	8.25896365999999	0.017730712190771547
-4.93333	28.968459439999926	0.021356421363606857	110.14012000000004	0.02781407838399978	24.962944959999902	0.012493516876813267	9.542949659999953	0.018908443978390144
-4.8	37.83451314000002	0.026793291294097174	125.30629100000041	0.030335539255664512	28.279474653333324	0.013094736077540605	10.869499286666715	0.01984205592237436
-4.66667	48.94978074000005	0.033203231562080084	141.77705000000014	0.03289385662796099	31.526079219999993	0.013494218424054079	12.19028867999992	0.020475531345846346
-4.53333	62.75670706000018	0.040632244038901956	159.28419179999963	0.035482499927752396	34.55714208666664	0.013670413055270576	13.450719193333214	0.020774652010745184
-4.4	79.84422807999997	0.049189416011218505	177.40012380000022	0.03813848976684074	37.23509532666666	0.013622814621703972	14.596119773333225	0.020736011792958916
-4.26667	100.60722990000026	0.05867467643720506	195.7243573999998	0.04096910106338082	39.44791845333335	0.013372229926778343	15.579001226666556	0.02038817086749024
-4.13333	125.43650999999969	0.06891709362836515	213.84808140000064	0.0441124593226138	41.11972796666675	0.012955830677270604	16.36366079333331	0.01978465626464115
-4.0	154.77997760000034	0.07961987297764203	231.39673380000048	0.0476732066720156	42.21705667333342	0.012422216173064007	16.929313146666647	0.01899682410751679
-3.86667	188.38859879999964	0.09072516615802342	248.03489859999982	0.05168370399959541	42.73957581999989	0.011817266070426824	17.268896900000097	0.018093680071504904
-3.73333	226.83911680000006	0.10190668537017013	263.4841965999999	0.05607882015947054	42.717526979999946	0.011180662622855109	17.38705927999994	0.017135369447184627
-3.6	269.61002820000016	0.1127668700475038	277.50601320000055	0.06069835205965813	42.20260182	0.010540925345538868	17.298454059999955	0.016166154019825348
-3.46667	316.00127	0.12328177300629162	289.9396625999998	0.0653484642888039	41.260472633333336	0.009916461218382577	17.02418396666661	0.015215779744740771
-3.33333	365.8194894000015	0.1336728979390201	300.67730360000036	0.06982261748940416	39.96558321333333	0.009313958965028893	16.591098906666602	0.014295936329911205
-3.2	417.64889300000203	0.14373364576106	309.69076459999934	0.07393420824373789	38.39642731333328	0.008735669074785521	16.029006526666766	0.01341141986740996
-3.06667	470.85678319999863	0.15383118737390125	317.02043440000193	0.07757602523172907	36.62424659999995	0.008179203175235482	15.364834100000007	0.012559325569277146
-2.93333	524.3219423999994	0.16422682374974454	322.75245599999965	0.08065133671477105	34.72057573333337	0.007644663959743084	14.628428326666722	0.011740700142498827
-2.8	576.9994472000001	0.17490219915303815	327.0484202000001	0.08314657003739788	32.74613972666663	0.007128890274750927	13.845449453333377	0.010950391796332679
-2.66667	628.4286412000018	0.185914883194546	330.0845490000008	0.08508371476438574	30.754141200000028	0.006634446336472368	13.03869715999993	0.010192477509499264
-2.53333	677.6205030000006	0.19741007549150438	332.06040200000086	0.0865167280077697	28.788092960000036	0.00616189946725045	12.229326680000005	0.009467898548194674
-2.4	724.9956434000002	0.20912252235996304	333.1722729999998	0.08750971411694368	26.880954533333274	0.005712784471045785	11.432122186666588	0.008778670147279176
-2.26667	769.3164809999988	0.22130962254954534	333.6095697999991	0.08814569118047312	25.055819393333298	0.005287480828858875	10.659645386666604	0.008125460657328398
-2.13333	811.1179246000031	0.23319245483640386	333.5386793999993	0.08848704513243698	23.332722186666658	0.004888490087816331	9.922743853333266	0.007512153563509837
-2.0	850.3715828000022	0.2451133619882582	333.08496960000105	0.08858363155668143	21.71993559999999	0.0045149538269830015	9.22733813999999	0.006937520903868613
-1.86667	886.7564281999997	0.25684402348200575	332.37979800000016	0.0885111681944297	20.221718273333373	0.004166741835953408	8.576705126666626	0.006401608371345998
-1.73333	920.7432004000008	0.268131671441675	331.5099119999999	0.08829787839579048	18.84354709333336	0.0038443955688065084	7.974651846666742	0.005905152947117735
-1.6	952.5660984000021	0.27858337015346074	330.5557022000003	0.08799406738526293	17.58444010000001	0.003546482746054851	7.422544439999999	0.0054462198627462785
-1.46667	982.2525017999975	0.2882742884762568	329.58302219999973	0.08763074921088419	16.440277173333335	0.00327194651956598	6.919244206666654	0.005023199834209898
-1.33333	1007.8791228000024	0.2990298734890909	328.6200007999987	0.08724733342809295	15.4117897066667	0.0030214265070409624	6.4662469933333355	0.004637222650625463
-1.2	1031.996110200005	0.3081607146057814	327.68333000000075	0.08687545752879099	14.494406093333327	0.002794093347585123	6.06131038666668	0.004286961590558405
-1.06667	1052.5671668000039	0.31698676225006617	326.7760709999992	0.0865419580735914	13.68421143333331	0.0025892858634554545	5.703738306666651	0.00397139816758633
-0.933333	1071.1801719999987	0.32518208073659316	325.870984599999	0.08627609848845254	12.980857719999984	0.002408312368931121	5.3935394999999655	0.003692582853058084
-0.8	1088.0621185999973	0.33203957464269507	324.9273704000001	0.08608389754767354	12.373947706666693	0.0022510686047352473	5.125579593333333	0.003450381560641719
-0.666667	1102.4675684000006	0.3383807237684939	323.92192999999946	0.08594695267545095	11.86680723999999	0.002118169650934822	4.902274160000022	0.003245628298530247
-0.533333	1114.8550426000013	0.34388891123078225	322.85705239999965	0.0858308001177989	11.451531413333313	0.0020095381901007008	4.719583066666667	0.003078191228291658
-0.4	1124.7620833999981	0.3479271179706931	321.78584100000023	0.08572725691948756	11.12664110666666	0.0019250268729342978	4.576983893333373	0.002947855364093184
-0.266667	1132.5682019999977	0.35165844131114166	320.8659181999999	0.08563131542667808	10.89455928	0.0018648565452685497	4.475088200000019	0.002854970674746758
-0.133333	1137.0217220000015	0.3537382470703373	320.23138839999933	0.08554835601506594	10.753838899999993	0.0018291931248920943	4.413295479999995	0.002799759965037922
0.0	1138.4402679999987	0.3538421139801272	320.0007086	0.08550950316731395	10.706584953333323	0.0018186045808849193	4.392603566666641	0.0027830701875872737
0.133333	1137.007997999996	0.35385214141226834	320.2311638000006	0.08552069972759571	10.753725053333337	0.001833150646353009	4.413307006666665	0.0028049865497746444
0.266667	1132.5481840000018	0.351933345536419	320.86534079999996	0.08557807324785537	10.894333933333343	0.0018726906859432278	4.47511480666671	0.0028653214214358204
0.4	1124.7502819999988	0.34845853805968124	321.7850287999987	0.08565132996038553	11.12631283333334	0.0019366726669243202	4.577024466666662	0.002963254587095806
0.533333	1114.8890704	0.3446294189232668	322.8563380000001	0.08573465300434285	11.45109578000002	0.0020248741170091145	4.719642300000049	0.003098508219018255
0.666667	1102.6011371999964	0.3393142821798214	323.92182140000034	0.08583110089865843	11.866276006666695	0.00213713735625742	4.902356173333331	0.0032708211238503555
0.8	1088.3162071999993	0.3331157183476449	324.92830479999986	0.08594750424462158	12.37332969333335	0.002273690297480121	5.1256852666666575	0.003480540154110429
0.933333	1071.3921866000023	0.3262497489696474	325.87319400000035	0.08611687547348519	12.98012787999999	0.002434444960297994	5.393662919999979	0.0037275364224524316
1.06667	1052.5503958000006	0.31811275425696317	326.7795926000011	0.08636078680294995	13.683390180000005	0.002619164974866063	5.703888020000019	0.004011507796602719
1.2	1031.8461629999981	0.3094760050321859	327.68807200000015	0.08667266846922227	14.49346062666667	0.002827756502412503	6.061476353333331	0.004332327827771866
1.33333	1007.6334563999993	0.30040452576373605	328.6257558000003	0.0870267024781922	15.41071883333332	0.0030590493436655616	6.466427106666735	0.004688139668256937
1.46667	982.1000999999977	0.28988275154621856	329.5896696000003	0.08739588127328737	16.43907549333337	0.003313700036955215	6.919441326666616	0.005079904417826239
1.6	952.6422133999988	0.28011224200976786	330.5631134000002	0.0877487440573854	17.583091226666642	0.003592536343605749	7.422747673333371	0.0055089870058792866
1.73333	921.0641268	0.26973749802043356	331.5180797999996	0.08804730508098761	18.842049999999997	0.003894954071625658	7.9748655200000265	0.0059742722042198226
1.86667	887.1363920000007	0.25856358280525144	332.38870160000005	0.08825791937237322	20.22006858666665	0.004221961496031181	8.576924373333354	0.006477327988119253
2.0	850.6985753999999	0.24682242893191722	333.0945829999996	0.08833105236722752	21.71812384666668	0.004574853442573417	9.227559573333352	0.0070198505027474324
2.13333	811.3551487999979	0.23486223856597227	333.5490664	0.08823764499395378	23.330743726666643	0.004953197565843945	9.922968653333323	0.007601231254890513
2.26667	769.4439305999983	0.22291270623629278	333.62070500000095	0.0879030865508027	25.05367271999996	0.005356892232544774	10.65987299999999	0.00822109527963
2.4	725.0561639999991	0.21069517707250005	333.18423459999934	0.0872758989647438	26.87862562666667	0.00578664685543131	11.432345513333331	0.008880435459423783
2.53333	677.7187814000006	0.19893252658563151	332.0732233999991	0.08629501043596387	28.785586353333315	0.006239804437449992	12.229549266666671	0.00957509814775888
2.66667	628.5284386000006	0.18743887475658677	330.09822120000115	0.08487702536836439	30.75142218666666	0.006715649515672179	13.03891801333318	0.010303836274425274
2.8	577.0669845999997	0.1763536522864972	327.06295920000076	0.08295750203843397	32.743202206666666	0.007212498584717099	13.845674913333333	0.011064427564260184
2.93333	524.3177903999988	0.16553229338293338	322.76779299999873	0.0804825316530744	34.717373999999985	0.007729314031826152	14.628653739999926	0.01185518515263896
3.06667	470.80428640000105	0.15499115938544616	317.0364083999994	0.07742837215909015	36.620716953333314	0.008263248855984633	15.365052786666766	0.012671533830705014
3.2	417.6292477999998	0.14482033010870737	309.70718020000027	0.07380990280915511	38.39248020666672	0.008817289190003299	16.02921013333321	0.013518309191273253
3.33333	365.7987705999995	0.134646858091754	300.69371760000007	0.0697216584247567	39.96108203999999	0.009391196716457887	16.59127113999995	0.014394249598280194
3.46667	315.9595424000003	0.124142588209829	289.9555357999991	0.06527013798918163	41.25523240666662	0.009987497335518902	17.024284713333124	0.015302386956739055
3.6	269.56180339999946	0.11353359001035107	277.5206700000006	0.06064251387399023	42.196384619999996	0.010604381735726373	17.298431420000014	0.016238584298101138
3.73333	226.7773969999995	0.10258359463154623	263.4968100000002	0.05604540113528252	42.710046826666655	0.011236042396265331	17.38685141333342	0.017192461435581577
3.86667	188.32253399999996	0.09131990240885102	248.04458939999984	0.05167423756423545	42.73052122000003	0.011864958596481298	17.268424980000027	0.018135623083930894
4.0	154.7098551999999	0.08013640337595104	231.40259200000065	0.04768961351904132	42.20612226000003	0.012463660562581464	16.928495200000008	0.019025513184451556
4.13333	125.36048079999998	0.06934259579396901	213.84935859999973	0.04415703108634287	41.106663966666595	0.01299321844478547	16.362416453333246	0.019803382161099323
4.26667	100.53841519999972	0.05902912881810954	195.72064559999976	0.0410424908816698	39.432594959999946	0.013407900996348837	15.577282520000082	0.020400702251475753
4.4	79.78107821999993	0.04948101709670189	177.39150339999964	0.03823598111581647	37.21759494666662	0.013658743982673006	14.593917313333389	0.020746002166989335
4.53333	62.70459902000014	0.040860514621822434	159.2714187999999	0.035592083932917316	34.53779981333331	0.013707505555867071	13.448079606666653	0.02078451301798674
4.66667	48.90641493999997	0.033386215624264	141.76154199999962	0.03299685507523084	31.505503840000088	0.013532011483442326	12.187317459999981	0.020485873714996414
4.8	37.79309688000011	0.02693653575285903	125.28975219999997	0.030411331862654135	28.258500639999944	0.013131556976812547	10.866344920000067	0.019851685579968952
4.93333	28.942688799999992	0.02147496866716096	110.12452879999978	0.027844699786051846	24.942505033333283	0.012527153797470362	9.53977808666668	0.018915130761253996
5.06667	22.000392039999987	0.0169550866771509	96.45151444000004	0.025339927582995605	21.68991904666664	0.011755498170840525	8.255924813333314	0.017732315246742788
5.2	16.57058794000001	0.013237921849501259	84.30333145999998	0.022937704851923615	18.60276248666669	0.010860633970187921	7.0502176333333	0.016369159998311605
5.33333	12.360010881999994	0.010230137229070868	73.63006250000011	0.020672627044168775	15.754882300000006	0.009889044799512373	5.9475587199999715	0.014895127091218254
5.46667	9.13142366999996	0.007823526211358416	64.31142102000004	0.018558309106728527	13.189531426666669	0.00887942451146293	4.9614784333334	0.013367877528004692
5.6	6.67772910799999	0.0059209082024294915	56.20528251999987	0.016602640482489182	10.925247286666668	0.007866526746954131	4.0963458133333415	0.011838919721635668
5.73333	4.83145954599999	0.004434228421615068	49.15659800000009	0.014808559480256615	8.961422329333342	0.006878293988018015	3.349879618666666	0.010349552483382256
5.86667	3.4514547679999965	0.0032801657154230206	43.022084000000035	0.013175148529645683	7.28356662533333	0.005937150787506244	2.714961154666673	0.008932671353794197
6.0	1.5410979	0.001949729047601681	37.67097436000012	0.011697390954889	5.8683276419999935	0.005059364938684995	2.1815478540000086	0.007612007396925116
6.13333	0.9889317031999993	0.0014202273602263032	32.99077020000008	0.010366839635447711	4.688500174000001	0.004256371519229032	1.7385046460000013	0.006404223784477051
6.26667	0.744846979600001	0.0010700055474728968	28.889284160000056	0.00917366883152806	3.7155258333333316	0.003535327684726657	1.37442412866667	0.005319760729940412
6.4	0.5604496712000008	0.0008054956789257327	25.287426180000075	0.008106393513077816	2.9212285346666675	0.002899498224646774	1.0781933853333299	0.004363381765218838
6.53333	0.4231919336000018	0.0005985062543583373	22.12061203999992	0.007153969639249261	2.279478402000001	0.002349210188962398	0.8396129059999935	0.003535558991770183
6.66667	0.18473078999999992	0.0003076586991199938	19.334274099999956	0.006305562119982141	1.7662469226666684	0.001881787861398419	0.6493896993333279	0.0028322957366847903
6.8	0.13654727127999988	0.00023025241124817033	16.880796939999982	0.005550434845442375	1.3597946680000004	0.0014918332365727058	0.4991438520000022	0.002245516705913483
6.93333	0.09061334700000004	0.00016765986431912456	14.720366920000046	0.004878639556058633	1.0408987730666688	0.001171983794855551	0.38154882813333135	0.0017641780878035738
7.06667	0.054611515760000076	0.00010604237260442092	12.818011119999989	0.004280847719169443	0.7928766990000012	0.0009136367930520789	0.29026700540000017	0.001375360126552965
7.2	0.03253509146000005	5.855491143000057e-05	11.143237332000023	0.003748666759750392	0.601402660733333	0.0007076304479172954	0.21992118366666558	0.001065291106738105
7.33333	0.021521480680000003	3.5971538710363805e-05	9.670172986000008	0.003274861406915146	0.454503905533334	0.0005451846735949109	0.1660126904666669	0.0008207691723288025
7.46667	0.01418115241799997	2.3766559362370705e-05	8.376069803999991	0.002853392805782552	0.3424551295333331	0.00041820836487847535	0.12493913726666522	0.0006296226899224328
7.6	0.010172878914000002	1.6764543622148698e-05	7.241129120000006	0.0024791100192639785	0.2572649312666667	0.0003195849186857537	0.09373721233333296	0.0004811463742268869
7.73333	0.005878893300000007	1.005535750368403e-05	6.247766577999998	0.002147784768778799	0.1926997579333336	0.00024336905318652133	0.0701053054666668	0.00036639244570840193
7.86667	0.0038694248340000004	6.616403219408761e-06	5.380491509999994	0.0018560481477624582	0.1438467951999997	0.0001846173161511319	0.052227894599999825	0.0002779246543391787
8.0	0.0023231314540000055	4.012073899021301e-06	4.624656751999983	0.0016003833297138334	0.10688529003333333	0.00013938264054019677	0.038707146666666456	0.00020980500636089432


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_05/Ellipticities.txt <==
#	y	Re[eps2]	Im[eps2]	Abs[eps2]	Re[eps3]	Im[eps3]	Abs[eps3]	Re[eps4]	Im[eps4]	Abs[eps4]
0	-0.032886868614620195	0.0012853348926622212	0.03291197674193371	-0.07142885628486996	-0.13617474167806565	0.15377139454805147	0.062483622729684135	-0.004652712457454862	0.0626566105262426
1	-0.1403891889441784	0.07442787648203941	0.15889818491735497	0.018261675470307086	0.002212053412475338	0.018395161626972984	-0.061353094258533365	-0.055605364605267424	0.08280192478427785
2	0.011129499553711683	0.14982850669224415	0.15024129651312224	0.12530510159190525	0.03241725654138279	0.12943047170827865	-0.0037110313191085296	-0.038837996392060224	0.03901489096743816
3	0.003507609219541596	-0.07744836548006323	0.07752775398507597	-0.022833659688363803	0.07556608360821626	0.0789405409574063	0.05492142038638521	-0.026023258312295218	0.060774767711991216
4	0.007519347045736825	0.0402908442506761	0.0409864942441589	0.19870463382075237	-0.16247191535428268	0.25667227115668045	0.02642346251747443	-0.04190494336463924	0.04954012161678651
5	-0.08109066917376731	-0.0611816302954503	0.10158193004987914	-0.06140118944739839	0.010894171130884695	0.06236015579025047	0.03317105060244195	-0.028541802163024748	0.04376017674533558
6	-0.025822567622123538	0.040616023182509856	0.04812968250218696	0.06025689881522974	0.054892638580122013	0.08151132206704008	-0.09563132634865999	0.039096413331795636	0.10331447195148663
7	-0.05516940910208738	-0.03784976914727793	0.06690492302645384	-0.09654069647391571	0.019683551890056515	0.0985268912057884	-0.02082475996615615	-0.07431711444372233	0.07717968726866765
8	-0.020760869727809918	0.02559137232884594	0.03295348311679231	0.0495453889403152	0.06936714520272037	0.0852440402539814	0.0519236690688157	0.05253682594494918	0.07386599684521812
9	-0.03156731633424741	-0.08248596115786255	0.08832003877197321	0.14491471932430325	0.09935627735599331	0.175704142600232	-0.030880285715411997	0.0816687427812314	0.08731194416190957
10	-0.03802527501748639	0.032049377998692945	0.049730113314354896	-0.07595219945912195	0.035467526635190955	0.08382530672950875	-0.10489359030698725	0.01910479471404357	0.10661922185307784
11	-0.03418991329014928	-0.04306692713795416	0.05498827496743082	0.01669441065107946	0.12126473410541969	0.1224084926981989	0.06601312904919614	0.07398950656758928	0.09915735115956437
12	-0.12137755850390027	-0.0961149409960664	0.15482439598152825	-0.013070094488944316	-0.02939861863878363	0.03217306556451482	0.0035026745810594895	0.0783917971795327	0.07847001079557585
13	-0.14804409799575186	-0.08262912406194789	0.16954240500423648	-0.018132034781238614	0.03149522890427281	0.03634171334762009	0.06948353544134932	-0.13423644604848656	0.15115351515977882
14	-0.006100534795165869	-0.01612256764700959	0.017238147009450575	0.023758894192759863	0.1016894158571972	0.10442807261766707	-0.022578001462261743	0.04750235917229184	0.052595059434925186
15	-0.0350749676535505	0.0037200777278196804	0.03527169310082284	0.016501296101159118	0.042761612223393045	0.045835011213721404	-0.17929197948174982	0.03046768034051927	0.18186229255075465
16	-0.13471850638545502	0.06154838685687619	0.1481123893785107	0.019460867246411166	0.09801296770912037	0.09992630881370286	0.045981818323029604	-0.06312002935785517	0.07809267393570667
17	-0.06489169804403817	0.11842237491088269	0.13503625940676928	-0.0024603646751633463	-0.06971315171892017	0.069756554652018	-0.14788504452837758	-0.09973577018023337	0.1783737936149942
18	-0.04439661121484003	-0.17252485812115467	0.17814568688881077	0.015151019586026972	0.047633716357497746	0.04998524110697798	0.04255071244386934	-0.06322696600514965	0.07621162876948115
19	-0.19554242367801686	0.041980779511045854	0.1999980632561928	-0.03810453472032159	0.055601627432250715	0.06740546372043596	-0.006263792500373177	0.13014042584477184	0.1302910800306233
20	-0.042708747793150814	0.020707670937224216	0.04746414197795347	-0.06840254018794567	0.10672298893618354	0.1267623913928586	0.09931508989567182	-0.04367482491533831	0.1084941353823829
21	-0.18862584083561662	0.04464275359167283	0.19383674388306824	-0.09833890692745902	0.05003792312328661	0.11033736613758455	0.15565350872105385	0.0423333797322012	0.16130756280077488
22	0.01337200870195794	0.051770345896215694	0.053469424262274	-0.02596755407179678	0.01075010688003405	0.028104780063253388	0.04146232077519231	-0.0479130693658827	0.06336234102465621
23	-0.04846497422415023	0.03663240908073221	0.06075184870936568	0.035174133819552145	0.03121094487628352	0.04702491648079952	0.12565457065391217	0.03488319637433184	0.13040670425829035
24	-0.04055175474425035	0.0727951803443509	0.0833281650716275	0.11659995444043086	0.07346610693481728	0.1378144340904412	0.023036575334220575	0.0890345556320932	0.09196649335346825
25	0.002895242073907239	-0.09157123266521966	0.0916169912106609	-0.09222865251787102	0.044713132122464146	0.10249579761855182	-0.010657169599472344	-0.05837314590827381	0.05933800996916344
26	-0.12746935359678016	0.1731202290601431	0.21498616191796482	-0.07102114596344317	-0.01504106046478898	0.0725963957360566	0.037469076907349984	0.028494241319385286	0.0470728532453289
27	-0.06342957652427675	-0.03164460205557497	0.070885062018064	0.06650950487477336	-0.044085507046047766	0.07979377275323325	0.05242833086002968	0.06938764734823182	0.08696766917246503
28	-0.12430710647484403	0.05558840251162544	0.13617021412167454	-0.04205788138944231	0.09192261189603516	0.10108724926892362	-0.06401730617329815	0.047799616877646625	0.07989379740214879
29	-0.08977505055122571	-0.019172866962635565	0.09179955625732651	-0.15290105838501278	0.01600259542848826	0.15373619195135854	-0.06556711104054326	0.023235176171952133	0.06956234226896463
30	0.09890101424612871	-0.06010594990259788	0.11573303691084305	0.0365411035196166	-0.10823542629997618	0.11423729580469291	0.03615579883783622	-0.03845183984304798	0.05278054354511225
31	-0.1657169726653427	0.15390249289422184	0.22615944010459066	-0.008404026757207741	-0.11135293417778026	0.11166961814091121	0.05139727277257899	-0.041986325526833325	0.0663666420704265
32	0.007133757791776923	0.0059529309145572315	0.009291280143512473	-0.015438024816639523	-0.14407975118740043	0.14490447650939703	-0.03336933849912798	0.003327543656775778	0.033534837090064024
33	0.010389062983926625	-0.042778784412898695	0.04402223330919569	-0.05962903331623264	-0.01181649453046773	0.06078857752256551	-0.049990580380026906	0.016906596800834183	0.052772067821129656
34	-0.06819477665376762	0.05351725562936104	0.08668693219254922	-0.103946940874036	0.04091006683804627	0.1117076545531404	-0.010957076398818232	0.05824681585746249	0.05926844928579356
35	0.01425241202843004	-0.019899052816562263	0.02447659191195686	0.07861538938114115	-0.1603845796414414	0.17861576871684734	-0.04883369527714071	0.05095471981490125	0.0705770023862995
36	0.019508470147545736	-0.04701284731228734	0.05089978604970875	-0.07460683688007982	0.008243867941158783	0.0750609183788881	0.018230909669530844	-0.05052208431737098	0.053710772393907494
37	-0.016925596195335964	-0.06588206914745602	0.06802148808808689	-0.049385894354379956	-0.08599273891725726	0.09916510327566623	-0.16787130414216925	-0.021238419553078817	0.16920947142375126
38	-0.03594107770152405	0.05715090026227308	0.06751286149420178	-0.0008355501927143537	-0.029999226823054594	0.030010860602548928	0.09680138386839848	-0.10662564330351673	0.1440122763125624
39	-0.021260847929844763	0.08126558491669801	0.08400070801218905	-0.018394025844930415	0.09723260437375746	0.09895716012541793	0.0200087801075312	0.05631998971300903	0.05976865836427131
40	-0.07586734601224765	-0.049832413147604525	0.09076961821587473	-0.11297624565208587	0.05764186686945683	0.12683145074403523	-0.0698504255910291	0.005613499207178107	0.07007562578098665
41	-0.03867844451009338	-0.009159655193984206	0.03974822452629871	-0.09217427673907434	-0.03673672105893369	0.09922541996148651	0.0411866152992444	-0.09078071454285447	0.09968688686441754
42	0.04008410226034631	0.03751847337137679	0.05490328859127301	-0.034686174877427825	-0.0006361968544231092	0.03469200879258915	0.0005592136186300419	-0.021181436923983277	0.02118881757050033
43	-0.0465690317534831	0.036500915789996244	0.05916917755018498	0.023929930757927195	0.035100337157244116	0.04248146954416009	0.017870994144930156	-0.06463957854488853	0.06706450287737128
44	0.01044410335101103	0.016076888784934705	0.019171480063097872	-0.039341242100607896	0.13391433548121795	0.13957357406541837	-0.1046348561839156	-0.14079072441998286	0.17541516813358032
45	0.020974887272487905	0.17591016906384052	0.1771562402969834	0.06746461462332026	0.028397642618159767	0.07319767983031868	0.02547816233354935	0.12075759073551326	0.12341609488288151
46	-0.04225768219573676	-0.0032067632397909523	0.04237918162296155	-0.02458453565492194	0.04623622733097191	0.05236590599970024	0.042898218709502084	0.023242505710416205	0.04879007317218334
47	0.009805527459759706	0.0770348737831507	0.07765642373654648	0.01645852598980623	-0.04326711815894379	0.04629175511402792	-0.015926588175060458	0.05310486600121402	0.05544170816186017
48	0.03045384213487662	0.053935676392572955	0.061939435650483106	-0.014342978017312338	-0.001077353152700396	0.014383383058958643	0.06741021838566862	0.053090404370735415	0.0858063434662714
49	-0.08630057572668372	0.050673854447439354	0.100078113967627	-0.1170633802973079	0.04199826795856407	0.12436916626781527	-0.07064274969847817	-0.08805338856340089	0.1128884286473113
50	-0.037052930364121085	0.07156430637618455	0.08058765163269628	-0.017266060384188847	0.042391319517879826	0.045772708152975114	-0.02521485415699823	0.09075847814503515	0.09419602022039739
51	-0.039698729658061496	0.03271061574852578	0.051439027198339926	0.09667898886867826	-0.05192687618036397	0.10974163912809425	-0.0016744662573071579	-0.08962686178109919	0.08964250214030797
52	0.09584720247672396	0.009979568729941175	0.09636533616736746	-0.062162968390203056	-0.021308300188402764	0.06571360814930549	-0.01893563324146886	-0.02209577839020762	0.02909951252039433
53	0.0443061368085732	0.022554521495299157	0.04971659882556244	-0.08003690649453932	0.0310470384082337	0.08584768485601675	0.09645852553486943	-0.07962673267894081	0.1250786300911733
54	0.09860881864325886	0.03475283538029568	0.10455361629895471	-0.1103128145820945	0.043298107942334615	0.1185058783875704	-0.04162615235765531	-0.06507119516603077	0.0772463397219467
55	-0.009578412015738067	-0.022295826177143645	0.024266228418619966	-0.06133160181203837	0.011555127612176929	0.06241062693936123	0.1142650912363703	-0.16723156754518012	0.20254112732695592
56	0.09445350536631728	0.08736135892906778	0.12866029577891674	0.08306822117049521	-0.03498794682365616	0.09013592952516383	0.04906113365372625	-0.015623413623413622	0.051488696707501315
57	-0.10179940932858299	-0.015909090273769074	0.10303503721058833	0.11409924658072135	-0.028576628005169514	0.11762338941908658	-0.12412172063166196	0.0876877245442171	0.15197150577758592
58	-0.05269736553915516	0.03893251369607824	0.06551910375961088	-0.15921647737308267	-0.14645091894874088	0.21632789539960864	0.1801764308120351	0.0632197170054425	0.1909457484166964
59	0.0026259745435524445	-0.0654057499403976	0.06545844382178061	0.015509582166210869	0.040160506375638345	0.04305128814934733	0.07931197705714317	-0.015585489543958168	0.08082881410139355
60	-0.12544542754127827	0.08735047114556903	0.15286157169271478	-0.02301431349655459	-0.05126052963339684	0.0561898613987795	0.052445038657247096	0.06886288062222787	0.08655968118790265
61	-0.05129256709461517	-0.08010005842795179	0.09511543933198695	-0.14082961367807678	-0.018930619290554687	0.14209626467800016	-0.002772834458815572	-0.06390453269753242	0.06396466141726997
62	-0.09536738004365289	0.006576177594531754	0.09559384545118658	-0.006008226562385115	-0.06264476838109403	0.06293223174134117	0.05731964177964152	0.11909654846089397	0.13217234653680207
63	0.04255891759119231	-0.05644381056206514	0.07069063033599428	-0.07407126275621821	-0.002925855388067288	0.0741290266768194	0.05462069887505259	-0.05843926817472269	0.07999105456484698
64	-0.04702607276227692	-0.01897743122837911	0.05071089050165478	-0.03888078815307644	0.03812323937658539	0.05445270487284208	0.10474893203627594	-0.03716481753776233	0.11114658080820805
65	-0.07559809234708648	-0.10976518490081447	0.1332796585485895	-0.11064608124395256	0.05188956695920827	0.12220917499867802	0.05464863422823159	-0.12241236460488701	0.13405692906810462
66	-0.016362831155745876	-0.09855194084555374	0.09990108752089225	0.008417603180558059	0.0735908442023513	0.07407069861774009	0.010721995733494392	-0.10049053199685626	0.10106091338158518
67	-0.06562482859672629	-0.0292160797818575	0.07183451431011117	-0.005583092362826153	0.16086287309988467	0.16095973056103643	-0.11279769520963522	0.05180734528104079	0.12412623038534096
68	-0.14225526772764568	-0.011438284446010624	0.142714384514428	0.023148403941896312	-0.09076000631933116	0.09366550780379207	0.009128388290913744	-0.14875918012570347	0.14903899202712415
69	0.009164976994837771	-0.11367389750114354	0.1140427629287207	0.1432445037965973	0.024560497191636922	0.14533480618982428	0.11667622767574681	0.04210208626842252	0.12404002488227901
70	0.031386580808760785	-0.025325609450551605	0.0403299386176912	-0.05735174846724353	0.11177835670357633	0.12563289409864728	0.09271566999303095	-0.03093392743286725	0.09773997814957049
71	0.018363457765694938	-0.010308407605981737	0.021058961239423083	0.04974502673546742	0.11764414211247698	0.12772905643702628	0.01577992677106781	0.003232296084474114	0.01610757048340839
72	-0.11569526355000599	-0.07320214641885361	0.13690853971988975	0.023167500135637488	-0.029885709047300996	0.03781386872292614	-0.04272880981868124	0.018990006584455214	0.046758652018623066
73	-0.05799836085565487	0.0377491445603363	0.0692012122507975	0.09411488451836486	-0.020251923287835597	0.09626916372734072	-0.062209549690006624	0.016548710121593167	0.06437303689684
74	-0.059634391763959835	-0.01602020492679446	0.061748746116451064	-0.11596744595178694	-0.02065161177799853	0.11779192497624696	0.09934096375948788	-0.10676979654871664	0.14583695188709284
75	-0.014509385785636948	0.06041493193820206	0.062132811597207085	-0.003747427718274662	0.03802091285955559	0.03820514401461684	0.13120425683860948	0.11558635585961545	0.17485640586915155
76	0.006621887647421043	0.03487715108982284	0.03550021217059692	-0.042992281230351925	0.060005536192601884	0.07381734632964886	0.06844176869160826	-0.0771733604473818	0.1031503914892092
77	0.0017698309595270665	-0.005260723232715059	0.00555045138313349	-0.041938473764241126	0.019115377520066108	0.04608940484979807	-0.004320847712691929	-0.03293472431233664	0.03321695034896932
78	-0.056849640813224175	-0.05295972399581139	0.07769564998315624	0.0354051749291548	0.0571271130478929	0.0672088793014047	0.02972784752942177	0.0470465026051309	0.055651759416096964
79	-0.010540796452221855	0.06737807009658506	0.06819760054274272	-0.0061381420823023985	-0.03789305464346757	0.03838698188755337	0.021418401668139887	-0.03914093062260601	0.044617937872804415
80	-0.11671459160906433	-0.04510274018787377	0.125126148613811	0.06546299705550966	-0.04157331758810527	0.07754833794976608	0.02446886355604288	0.0955399943816661	0.09862360675909715
81	-0.05849334705484369	-0.0727252319393212	0.09332968986505022	0.09432248554790995	-0.012675393950222276	0.09517035721131352	0.017952319535689817	-0.14958353444725048	0.15065695986061606
82	-0.020428425702411924	-0.022754620295234885	0.030579295633799013	-0.03591529265629698	0.027896112552811048	0.045476382245585034	-0.04718257002832784	-0.03192108310218268	0.056966222104809734
83	-0.01927401292292085	-0.0034766426465695165	0.019585061098829022	0.04463054975156708	-0.044354044408009836	0.06292191372228607	-0.09880807910894301	0.040739964194311945	0.1068774119248448
84	-0.11223922088801376	0.03125510236032523	0.11650975980192711	0.14678924624928436	-0.06468043432228314	0.1604077348463977	0.055331476786233846	-0.028191529157487842	0.06209939323039334
85	-0.10342186242744368	-0.14800071910161702	0.18055551634485395	0.010289480055984582	0.04291352114284139	0.04412985040422865	0.029808806259125246	-0.029393944804164285	0.041863694554402635
86	-0.028049524500286464	0.02973332275974278	0.04087598692419803	-0.25566386514000355	-0.03936236373118358	0.25867626024981866	0.08378182473855031	-0.100136855391273	0.13056333315358445
87	0.08533653180000413	-0.022840367390352497	0.08834028549976161	0.013515015913387494	0.017645950446689585	0.022226903120006202	0.09593734913527892	-0.15066262152005377	0.17861467040083626
88	-0.08883453246524944	-0.0632485996050229	0.10905026139499144	-0.05242231438025439	-0.12286883231446336	0.13358461363234142	-0.047596722745596044	-0.08965373028286788	0.10150487362562628
89	-0.06591891531894464	0.12825650111973444	0.14420483166767553	-0.07213784466974846	0.014666517433843045	0.07361369008026956	-0.022434217310600853	0.051844192561528946	0.056489949625540964
90	-0.11255796970181904	-0.09104133039704118	0.14476816080844168	0.03630810846185729	0.05689297286775527	0.06749140020631614	-0.15918132115562506	-0.021650948687476933	0.16064699369710594
91	0.02601056131608837	-0.09378508225552339	0.09732518149817797	-0.0044872196558747215	0.06265011140029574	0.06281060100579784	0.09413167649638814	0.03610805686820628	0.10081946384909161
92	-0.059818665929166584	-0.10612497842255415	0.12182275583294287	0.11079219231929895	-0.050190371493852866	0.12163051948260141	0.08802802793180088	0.023137482600303006	0.09101800262937679
93	0.0367242344001093	0.03921670364273957	0.05372726716367243	-0.09609805190306137	-0.10920663402810643	0.1454679500622465	0.11357386461503127	-0.058914646609634254	0.12794513788625006
94	0.034540334112611946	0.04068839238942901	0.05337208967097887	-0.05430253648360485	-0.055713989287891175	0.07779983336051877	-0.11265239084403472	0.08316857857457355	0.1400270460482266
95	-0.04214708078484411	-0.09690377427983166	0.10567269225471991	0.1381463846245063	-0.13862960530516558	0.1957104776241886	-0.016922466723027364	0.04118290003057257	0.044524163494894575
96	0.019566111733166188	0.11755860955489533	0.119175750087151	-0.08928865725178453	-0.010102972200034985	0.0898584128565675	0.08989376036920693	0.013553616695160054	0.09090978318550606
97	0.07044795461976686	-0.0006666839194897011	0.07045110912936174	0.028366593039120196	-0.035528824017432965	0.04546384208036958	0.10164138593050487	-0.046946430492457156	0.11195954032531995
98	-0.06471728866400624	0.056796430197876335	0.08610552790177033	-0.051462836120029824	0.022439397610089753	0.056142230687965616	-0.1533789500442003	-0.15203017759785714	0.2159589711428939
99	-0.13492635467956549	-0.07364676663443248	0.1537171669750079	-0.12689484651346558	0.0800616194870577	0.1500405444757063	0.012332478563476754	0.09141916582393583	0.09224724335969554
100	-0.024392389266195094	0.08052770557597572	0.0841409532834316	-0.08113820952075688	0.05203514716516038	0.09639017369386851	0.016601800165678967	0.03732109857898426	0.04084708273406314
101	-0.0666148935968709	0.005957852014543526	0.06688078983945712	-0.04816327642077172	0.058588895242763395	0.07584431317739761	-0.04773325600793302	-0.0439235480903132	0.0648671088145674
102	0.02855883674713596	0.050721964589390336	0.05820931925522692	-0.10379826628433066	0.13054063349514822	0.16677810730712656	0.008012424384647476	0.012634825650118205	0.01496120863194476
103	0.0018272187254914222	-0.06172045640791167	0.06174749766161955	-0.04812454188795497	0.032046235432159294	0.05781810042970034	0.09143090873212778	0.12332360734066583	0.15351978113291265
104	-0.014623699521807336	-0.015366372242583992	0.021212684497766043	-0.10219595538547192	-0.058158460637344485	0.11758579778551027	-0.0020388100025131944	-0.035983454804389706	0.036041167654307545
105	0.029878716976661536	-0.040843847490423725	0.05060590485301527	-0.012203759625383443	-0.050486224331406274	0.051940259878395074	0.07894232956490435	0.16434274078671016	0.18231957614700015
106	-0.06335049018017007	-0.04034591244537456	0.07510710523723874	-0.0050553131770478535	0.08296464369676451	0.08311851956723676	0.06576450128572368	0.00554570317725575	0.06599791249039758
107	-0.06449529334222574	0.1607543169625482	0.17320968011458004	0.01744099705147383	-0.011641544387856568	0.020969357021233474	0.02303831873812925	0.03909871405211138	0.04538142319064497
108	-0.05181644819848019	-0.059895934661799696	0.0791989096699971	-0.028841726092139107	-0.022458384742466385	0.03655440068192371	0.08526933223291527	0.12477309140979134	0.1511263820760738
109	-0.06307132281042445	-0.06908671013402125	0.09354659415606237	0.03523357134007356	0.025031118518531095	0.043219919524043575	0.05232479933616379	0.00805855983728526	0.052941713347991616
110	-0.07566028188908876	-0.05655779103853657	0.09446301912756727	-0.10741641213394455	0.09826577805426519	0.1455831334061042	0.05754753294981962	0.055623916333529755	0.08003585831919398
111	0.017998400130686244	0.010758243843074517	0.020968600760454602	-0.02398550334934248	-0.08279662121575344	0.08620084022598778	-0.058319107272864205	-0.018718345521122115	0.061249446790578886
112	-0.061319448435144065	0.0727717529615552	0.09516198182829061	-0.14822818153312617	0.008232642608512444	0.14845662735269483	-0.02176514655117305	0.014419288979096083	0.026108188352636074
113	-0.1773034965300253	-0.04644881816953204	0.1832867223535817	0.0611804860421746	-0.020567647999468353	0.0645451781048496	0.05065894472425561	-0.09037632839822557	0.10360602982123723
114	-0.031231395327640098	0.006052281380232708	0.03181242153651387	0.10307766947136868	-0.012393551675775563	0.10382006581961335	-0.129045255310381	-0.1688335893305361	0.2125028442265033
115	-0.07141009382991442	-0.03659376211547974	0.08024029490574859	0.04049246421887768	0.005568328105643268	0.040873535893156905	-0.007217935565077203	-0.07472644900985403	0.07507423509729501
116	-0.0977626398851712	-0.0915921526520271	0.1339651304808453	0.09893702697055909	-0.02166811016483491	0.10128199397666181	-0.045716461887969975	-0.02628578356183157	0.05273459305819725
117	0.02929681551125752	0.01814407369111964	0.034460278716363264	0.04087132329952307	0.001568738169091746	0.04090141816242198	-0.02047428719680249	-0.11607177100057528	0.11786370289205723
118	-0.11115230227902367	-0.05512224221957089	0.12406972188749557	0.01764163595166825	-0.03694284599843102	0.0409389935088173	-0.035390477655903106	-0.0808503286219858	0.08825679320594008
119	-0.005574678983833718	-0.03734572748267898	0.03775950750451231	-0.01970943184727758	0.08012634800437894	0.08251480684253779	-0.006664704767069444	-0.0803689621639474	0.08064482853191647
120	-0.003336502205851043	-0.03849840416090345	0.03864271431856097	0.054037105184032805	-0.14753184541798492	0.15711668959441077	-0.0010169630603959067	-0.0002132039435908505	0.0010390715989634686
121	-0.1283828343293136	-0.12032454194661571	0.17595495885336926	0.10831993769284246	0.02193132269251378	0.11051783483594148	0.04426483578414719	0.06189646627149875	0.07609565180676423
122	-0.0952780495064969	-0.04865028102830704	0.10698016901227875	-0.03882671591589334	-0.13555545414605294	0.14100636516681134	0.00010119665761149892	0.022938464977132835	0.02293868819855794
123	0.013978210783520096	-0.09107224963448016	0.09213872709232306	0.07386688897522475	-0.03898784287829173	0.0835246621015646	0.06501194248625164	0.02665381744940321	0.07026363675801162
124	-0.06111057640049092	-0.033193127420263875	0.06954341274296302	-0.018293656874127807	0.015100642015123294	0.023721030144098515	0.06394218048182931	-0.01590200081665986	0.06588987839375547
125	-0.03471767700262012	0.07860334456973284	0.08592905721585921	0.018881470571778382	-0.07397156993191692	0.07634332380205494	0.09132070381860208	0.013560342486128535	0.0923220116454681
126	-0.0671955098628858	0.08556803057114631	0.10879854962984484	0.028683704584355988	0.10886549785613914	0.11258086663437815	0.0031778347911811523	-0.01380036716167306	0.014161524203171972
127	-0.10393822354404852	0.07292205643707386	0.12696763614600529	-0.05308005861250474	-0.048090154911750296	0.07162510468922946	0.1389343579143886	-0.029835665588745168	0.14210180417646665
128	0.12377961292407284	0.15848370629377048	0.20109320658899296	0.07732138329526897	-0.08114400955122268	0.1120845511243312	-0.08015445112002319	0.15154050839445554	0.17143296567113991
129	-0.017316227598389897	-0.10444492868533668	0.10587065158165554	-0.17490277226165055	-0.038204917891246915	0.17902680105472396	-0.11155753977750253	0.08056524161326944	0.13760756824177056
130	0.05183137703901774	-0.05075863072350509	0.07254605598298208	0.12685027705056298	-0.01660239705064273	0.12793213972896636	0.0009274809946216632	0.046328626259132054	0.04633790923265447
131	0.019962474382300473	-0.08249656441861544	0.08487746181607206	-0.01065085417801552	-0.113957170540905	0.11445382218349136	-0.1633194114091282	0.00485552364757839	0.16339157338405264
132	-0.03129236358955348	0.0007121724235827578	0.03130046658728467	0.17180119579859193	0.005591840812266495	0.17189217422993944	-0.018937596170285516	0.09636369464865789	0.0982068948447541
133	-0.06782092570877542	0.1080800251930801	0.12759690360558154	0.08217875511703579	0.03795192610475491	0.0905190393654645	-0.05261250002594917	0.01142645071422492	0.05383900941608336
134	0.03581336920991642	0.0038204536765876025	0.036016569526549046	0.15691354753745781	0.050758312212284565	0.16491897301229413	-0.10516504583908054	0.005153233497834275	0.10529122794335295
135	-0.11174957606382374	0.016128011653977033	0.11290739794342596	0.0429555065629228	0.058463816797683234	0.07254786984212819	0.011171786067603292	-0.11382508397779968	0.11437201819716852
136	-0.0015790291269772215	-0.06980824694933861	0.06982610310710233	0.06633380978126444	0.05720669449472807	0.08759440744197157	0.10327354199321533	0.07724142993301142	0.12896380489858666
137	0.0016053519835026685	0.031433885694961104	0.031474852261365996	-0.1050513145101367	-0.029978714055460088	0.10924514623875378	0.09058087369595708	0.07133079435281592	0.11529517293680011
138	-0.035195580175808504	-0.10252409808998171	0.10839704586876873	0.007180684687694769	-0.117973051987689	0.1181913838986331	0.07005026525839107	-0.04385998130685284	0.08264827658825338
139	-0.04491838643419439	0.08823873484187025	0.09901381603768994	-0.14238858018153078	-0.11412083584554132	0.18247759572122055	0.08083546478665991	0.05477964884035955	0.09764825802004068
140	-0.08734273401584863	0.027811471243802635	0.09166368483815247	-0.050940980564508256	-0.011485057134485789	0.05221963268978451	-0.014631046466277168	-0.06535601119987271	0.066973694243757
141	-0.07187633110529393	0.027045416423107226	0.07679623377911915	-0.1505776651278147	-0.13828439753889582	0.20444120875704017	0.0825181567225694	-0.06885495863923505	0.10747209646276235
142	-0.031146381181750435	-0.023911460335030693	0.03926646146615001	-0.10055871766320533	0.144341507626175	0.17591624860104704	0.16725515494047455	-0.09946649208984187	0.19459668523081458
143	0.03334233529884536	-0.10710220264667733	0.11217215846612993	0.11597109536557781	-0.023087432753195223	0.11824687949973671	0.004270699770758053	-0.026513511104406796	0.026855262940724583
144	-0.06410996678647464	-0.014269813526012792	0.06567888107626423	0.0021687394891478544	-0.06785202698692203	0.06788667761207484	-0.06106049756796148	0.07659514606864339	0.09795509565369147
145	-0.09111811520133022	0.07901335038948676	0.12060522566462321	-0.030806820059576707	-0.16331677928481153	0.1661969631435755	0.05500600410988783	-0.04063907607884556	0.06839002114840435
146	-0.0541645314879321	-0.00963411759244679	0.05501465889281039	-0.03366681096239995	0.0841439039325682	0.090629193582373	0.05950846509024766	0.05418815087249395	0.08048362014955211
147	-0.03580532898314301	-0.022415406309619267	0.04224301153583182	-0.18762283491861154	0.0265018261957694	0.18948528959950248	-0.0887892721900878	0.07734141317464942	0.11775070720763138
148	0.11041925780266183	-0.058879888762274624	0.1251369401669568	-0.02987174764316069	-0.007680762248237459	0.030843401498061553	0.039461811313898684	-0.08840216585295775	0.09681000712564579
149	-0.024899813018436842	0.09535711006663536	0.09855444753339916	0.04244176715129827	-0.18956648148426575	0.19425950298826952	0.05367447129205769	0.11269551154857256	0.12482478596687589
150	-0.132230549499354	0.0007555863412467699	0.13223270825185496	0.04066060345561042	0.07143215461298688	0.08219390114861358	0.11780290223851383	-0.006184034574184136	0.11796510526181694
151	-0.024388296640532527	0.03325404588400002	0.041238581215674586	0.0732430272745501	-0.04554642441937991	0.08624974099515183	-0.06949723109036109	0.006175162553150961	0.06977103813033664
152	-0.09591985626011645	-0.021266131616988152	0.09824900599452631	-0.043792088551913876	-0.10546399950641998	0.11419458048273927	0.08223536911014004	-0.024101116498068717	0.08569433907286089
153	0.04139973475495371	0.02997635480015007	0.05111281527058554	0.0019119182132207007	-0.07186619394092994	0.07189162164542819	-0.0006648936546571194	-0.04367554764667591	0.043680608349805077
154	-0.09465092806888606	-0.023399772418428107	0.09750050017069486	0.17739192829139888	0.05636090280818542	0.18613018988948174	-0.04713411117789438	-0.08210572377718937	0.09467298618669547
155	-0.07543152978144421	0.1571261368804284	0.17429440202179766	-0.03219216353200488	-0.03931341396556161	0.05081220237796193	-0.06865998299264627	0.03948492886446567	0.0792038690467984
156	0.11378905602425977	0.1563749606334371	0.193393582065179	-0.08656360794674403	-0.04818741061137988	0.09907211899514078	-0.022360092879005613	0.19669301215383492	0.19795988175311283
157	-0.08830501971862093	-0.013083079644163484	0.08926893905766752	-0.13797571676359557	0.07052733229653953	0.15495613255787735	-0.024331105215883695	-0.028594844693250892	0.03754554333149996
158	-0.019156134966795735	0.14375963132138453	0.14503030409030554	-0.07854902192267718	0.07497443865171002	0.10858690204692392	0.07447006575055355	-0.049096035528962356	0.08919759748756075
159	-0.05998377541261052	0.0776473485785038	0.09811811277242431	0.057732307547278504	-0.009618064029579508	0.05852799749188965	0.06812289108919323	0.00046476402552088114	0.0681244764820215
160	-0.10147088554823122	-0.08108348481350568	0.12988792139165306	-0.003234276711522063	0.09809804326461624	0.09815134557505167	0.022740721406920673	0.04447959671627062	0.04995572974293592
161	-0.06654364758794419	0.04702506775487379	0.0814825995637043	0.04629126284655975	-0.028969270345261977	0.05460860408640893	0.10911385162804732	-0.09199966298695446	0.14272270529534087
162	-0.01959626855655372	-0.038274869365696615	0.04299976007260642	-0.0322851822241478	-0.053369036320487576	0.06237457037145788	-0.10502041732278934	0.1838688764814307	0.2117476134297538
163	0.02529911782985672	-0.14777595288790793	0.1499259070837931	0.029702045684850534	-0.029699617885492316	0.04200331915943314	0.021529835864734385	0.07753852187919345	0.0804720834051944
164	-0.05304913583853717	-0.10464754315717573	0.11732569668256193	0.1362777893461765	-0.002608533224067942	0.13630275241044076	0.07713656899533174	0.04127483077820382	0.08748520979080368
165	-0.048957947887586416	0.06930181527671402	0.08485058787074737	-0.016981613530388944	-0.0749928542656968	0.07689150401059618	0.13225763629598747	-0.05683288865787786	0.14395158766682792
166	-0.024154824757452294	0.058743166896268725	0.06351547225728636	0.10845707225224835	0.047054062774834184	0.1182244532452887	-0.06887952415313216	-0.07411320881192061	0.10117883458491338
167	-0.06848499454491977	-0.06921996940904987	0.09737350072174406	0.03328738744909195	-0.0830923641881319	0.0895119609301411	0.04365914139256728	0.009734560017086715	0.044731222718169074
168	-0.020856058777910205	0.08630799639684116	0.08879214734302121	0.05538985388989216	-0.0278456784663259	0.061995304041464375	-0.0009459485366803463	0.12062606715993171	0.12062977616287945
169	-0.054860226535794254	0.014717882281004947	0.05680018058418638	0.043433981288327664	-0.013930322683131588	0.04561320664687989	0.05288069364109383	-0.0024214741007830922	0.0529361057954208
170	0.05131407779340536	-0.03468157314913043	0.06193501510362407	0.027405669356584575	-0.05867993087333994	0.0647642262378112	-0.10230471994778688	-0.08219154206716507	0.13123149511825913
171	0.037414396674085804	-0.019863754630051828	0.042360427600400215	0.012724825979166842	0.0720356411051312	0.07315090420239075	-0.05765296992222452	0.03522559726771992	0.06756262016618747
172	-0.04980427713079509	0.16014810644340288	0.16771369060970706	-0.013715063866563938	0.008060662574733687	0.015908402119874893	-0.02974932957164248	-0.0592451787620366	0.06629490038085792
173	-0.19719517597969566	-0.018805900876068943	0.19808987691808905	-0.03929223481934352	0.03805356297705835	0.05469875110409174	0.12576538374139679	-0.0016754152849511438	0.12577654297999225
174	-0.03344869442559678	0.09019395027874469	0.09619648551616436	0.052943706050168404	-0.026639852299941796	0.059268184896193274	-0.001872592927722249	0.018862151033924274	0.01895487657304911
175	-0.028531381654169442	0.04942798897704446	0.057071585166444304	0.014060057553894615	-0.041103145140890286	0.04344138302232011	0.07922034531193352	0.04230296964789298	0.0898075962954835
176	0.004505782210874148	0.024898969488785613	0.025303374378436303	-0.02446176832224305	0.11518436059904562	0.11775319543885876	-0.1667210220045938	-0.02355460614898643	0.16837671646961797
177	-0.06464964401575382	-0.08199049173562137	0.10441272530880845	-0.09097555323155782	-0.057574934321097296	0.10766347731643576	-0.03052529725198586	0.03645216794912674	0.047545287048386176
178	-0.0031910756920786017	-0.0722190041759873	0.0722894703829254	-0.0486879395934895	-0.0019589716124294265	0.04872733351659607	0.10760073094752383	-0.0036944543067532407	0.10766413652217761
179	-0.06066759486220397	-0.06013042435134825	0.08541794307426123	0.04130011024637356	-0.06066493174227074	0.07338891639516813	0.10232719799929473	0.024769104181782072	0.10528230607445317
180	-0.14029903233181495	0.03958946408683029	0.14577772168588066	-0.10032740990531366	-0.1999804841902128	0.2237359676834746	-0.007659551259294224	-0.11339419409731244	0.11365259337328262
181	-0.008436958435719141	-0.040841616562973804	0.04170395558125187	-0.023803405075489878	0.06932971923480932	0.07330219684542441	-0.11902536058706104	0.010074472123035399	0.119450958352948
182	-0.09069112054802274	-0.032914431771972966	0.0964792162340048	0.08301516673330496	0.14293421460246952	0.16529279358696566	-0.002102160553902622	-0.04701338341329444	0.047060358041134925
183	0.03869183472424166	-0.049206456966499515	0.06259659321020596	0.04923038887633792	-0.041721810408399014	0.06453170269464342	-0.09207000743074101	0.041529426376774974	0.10100286888737706
184	0.024802423152235506	-0.07061978329565644	0.07484860711428118	0.057383657912505784	0.045014392835566304	0.07293270705091215	0.03019573127410323	-0.028427362882558965	0.04147164269274303
185	0.013174332212553647	-0.1192876196259337	0.12001291274387174	0.11757352654963217	-0.04250378591989976	0.1250204221831047	0.037081504871887404	0.007596728617827499	0.03785166164459268
186	0.039692793151522375	0.12592535539169383	0.1320329995065398	0.02092348183541094	0.012142433868083176	0.024191543819226273	0.10438903851685276	-0.026464342058241594	0.10769137738486115
187	0.06260758397613603	-0.05340100234151694	0.08228837477072701	0.03781208147335137	0.1353724598533763	0.1405541048568178	0.09621637369720214	-0.17190665950955136	0.19700124403458083
188	-0.11995640404129167	0.08569193328304908	0.14741996574516	0.071960941286672	-0.024135997516623917	0.0759007473414217	0.0544137606816459	-0.1618938257331225	0.17079364204216171
189	-0.03108763506159029	-0.0041559993172896395	0.03136420545857857	-0.10276400617279854	-0.06840547736276954	0.12344938354609697	0.06173518424572247	0.02009703454319052	0.06492398456105025
190	0.04126111316150733	0.0127780467695657	0.04319442022497723	0.014092307211542754	0.04977622967652074	0.05173264117899108	-0.07093313182169393	-0.07993383650819906	0.10686873915674923
191	-0.11072305330446294	-0.000270841121055886	0.11072338455798664	-0.06533398322752536	0.01819107890109164	0.06781920609945465	-0.06254678986488614	-0.010112811407514724	0.06335905520891377
192	0.01573331035070496	-0.07252816776291558	0.07421504007704387	0.07928487958594095	0.0804673059937438	0.11296494794779464	0.03470511892210041	-0.01235341691966989	0.03683818927401723
193	-0.050126098430351554	-0.01150435649023524	0.05142932978470272	0.03758168635004882	-0.050575894422183104	0.06301035030467024	0.07047060722375688	0.014824860350223644	0.07201307497176222
194	-0.09493774971323875	-0.0769963587094589	0.12223590133479294	-0.015463851997312799	-0.10628815048317916	0.10740717690978446	0.050656216887719686	0.1169476008947674	0.1274472191317547
195	-0.20796476894758942	-0.002121022916868495	0.20797558477292025	-0.0031563024580803386	0.11241233845251392	0.11245664089581114	0.08618273992064546	0.1105349158144479	0.1401621642039559
196	-0.00870539629945803	-0.031088387251323978	0.03228423371583877	0.021793224086567416	0.0551727831651111	0.0593209964369422	0.03199562989026526	-0.04432717179993894	0.05466825854054744
197	0.025168491045513452	-0.11460497488200495	0.11733606951493251	0.053788900996447724	-0.02926053193707391	0.06123254526512986	0.005996543394887064	-0.000620355519624565	0.0060285465626046504
198	0.021290371890900356	-0.0565040945122617	0.06038205554552978	0.018818432337912108	-0.07450369067604659	0.07684356394655707	0.1398804327985701	0.12508995552374808	0.18765402327914144
199	-0.07776323753728036	0.07359773355528583	0.107068891358575	0.013542291952876389	-0.0012431929483757871	0.01359923527422891	0.051769760242139314	-0.05397129204981063	0.0747864188275822
200	-0.04007982031514291	-0.03271563144710215	0.05173687792548717	0.03902282402586339	0.007088361571441389	0.03966138757936979	0.09224900954574783	0.03813629776140254	0.09982112486401779
201	-0.033052322892444586	-0.04102160193352279	0.05268043160205521	0.11038105498844376	0.0034138087040960453	0.11043383263398045	-0.04736421695687297	0.11860972305870794	0.1277170131658313
202	-0.13112174921748546	-0.02355134934786047	0.133220040436708	0.05729196201853707	0.05409575596427004	0.07879542959638809	-0.07218660380315758	0.0005314084560739111	0.0721885597832595
203	0.049546763124599755	0.016901532180507942	0.05235020082267062	-0.03192887398668094	-0.057357201309716964	0.06564527047808355	-0.06676258046080731	0.10430183330325452	0.12383906726152964
204	-0.05862956799332514	-0.10249749466056618	0.11808116977222376	-0.12889835377793107	0.05294971163228406	0.13935012582915998	0.009101284313235283	0.06748741044450952	0.06809834024890796
205	-0.03630366660980551	-0.025175782756114713	0.04417891178717501	-0.08214634000269502	-0.030053062100424712	0.08747118221134523	-0.006155307776240941	-0.10650101714044431	0.10667874420787612
206	-0.06044056575489678	0.1389107716988716	0.15149014648731457	-0.03297502302949158	-0.02764175239907827	0.04302811429155884	0.026422319101430374	-0.03462395838385362	0.04355407490539364
207	-0.06538609880986268	0.045958481651278894	0.07992198666990245	-0.09231292469926868	-0.09049019675693631	0.1292677522649864	-0.011856729102961313	-0.03419217237103074	0.03618959348308969
208	-0.023422320280737326	0.006854402410959013	0.02440467003966249	0.09951704812469538	0.036895151683391664	0.10613621005666922	0.055431407121549835	-0.02338106168978786	0.06016074252547646
209	-0.001841778607339091	0.021362859442076446	0.021442106052819692	0.1270738122244614	-0.06261072017208659	0.14166106040025608	0.11225559494551861	0.06133734965962723	0.12792024491783824
210	0.009898620525627304	-0.04069584933509615	0.04188239297622828	0.02168058729623717	-0.05202096057899941	0.05635803585178933	-0.02896693109416203	0.04984876858317455	0.057653992283907114
211	-0.020789133429230482	-0.0190040150087645	0.02816630354149608	-0.010255950958913858	-0.020098092338346897	0.022563639903888832	-0.13141706304698436	0.039823655104095884	0.13731849098262422
212	-0.028549816824497132	-0.15570996059998618	0.1583056659464897	0.07984006324374465	0.04971784629624847	0.09405477095343188	-0.09951293518031909	-0.0988362799829448	0.14025489121263987
213	0.005469737680332635	-0.10554638141987882	0.10568801569299233	-0.05241279703994164	0.024688756536581657	0.057936482399889605	0.0085885756589842	-0.02800827991973348	0.02929551801747567
214	-0.013367163867365597	-0.05652754216781543	0.058086522476312484	0.01113114805788111	-0.0033018858890561447	0.011610551559285134	-0.07931686747345817	0.019024285922204655	0.0815664693403602
215	-0.04393715783514567	0.03987505241599767	0.05933374793327204	0.11687115843471063	-0.012558264059554161	0.11754393931658375	-0.07185748565811591	0.061457977969874816	0.09455464716898875
216	0.03697171970013021	-0.01885899694367175	0.04150385311397506	-0.08288062333297262	-0.007882091999450728	0.0832545800442828	-0.12213918224626186	0.014997598594956515	0.12305652279908211
217	-0.018809605043592706	-0.13327007528455387	0.13459091428564784	-0.024144661357226167	0.0761269039865055	0.0798640731657593	0.10819089502543065	-0.041460326228860825	0.11586297259007002
218	0.0073115954935751215	0.02959899420792046	0.030488684569560838	-0.00438012279598084	0.012890426669759411	0.013614278366344495	-0.0018192679330556365	0.16200581415749526	0.16201602870285747
219	-0.22724571949631875	-0.08070152470341799	0.24115006348507553	0.018676769840419834	0.05693427978690911	0.059919395411887	-0.06083839377865252	0.2066613862019858	0.21543035697062915
220	-0.12855584306099427	0.01961409921948472	0.13004352222742502	-0.035401617141553245	0.022039810241651147	0.0417016514268333	0.13947804238351286	-0.021682084560900976	0.14115323977168595
221	-0.08360141534520152	0.010632837889472148	0.08427487104294311	-0.014311898263399415	0.004273226157983663	0.014936227559165368	-0.105952178413668	0.13731293109632986	0.17343790000131795
222	-0.008383684084919789	0.022966913764633553	0.024449238980137022	-0.010177277368435576	-0.1304768409557713	0.1308731561491191	0.0010922557361461192	-0.15141480798964263	0.1514187475220076
223	-0.19723133223968267	-0.00960148589356599	0.19746490054793142	-0.036920919915857636	-0.005228937683488779	0.03728935661460227	-0.03541495729815872	0.09278303826395745	0.09931219154726875
224	0.015761981361137788	-0.05450082370846545	0.05673429158216471	0.0007305561219709787	-0.045247000600706515	0.04525289798021431	-0.10432472626466398	0.027755729683828383	0.10795382828079243
225	-0.01584282956627278	0.1529628390008341	0.15378109559975525	-0.07125324312719107	-0.01096191102088705	0.07209152619672056	0.09372479018530755	0.03142269647629661	0.09885202147210438
226	0.030799336092322462	-0.08446166036120249	0.08990200873561702	-0.05117481504733504	0.05191808576667071	0.07289958384520671	-0.005908002848854378	0.01205960011812323	0.013429015327681672
227	-0.19169296344346648	0.06328591885935951	0.20186951171390793	0.0007913230333646129	0.13371368361834624	0.1337160251388379	-0.011512737812069187	-0.09268172101639952	0.09339402840916093
228	-0.044474056682134826	-0.015084633360282637	0.04696262217316973	-0.010787935530824515	-0.18759637398793097	0.18790630400930375	0.023604806307617295	-0.051457804958252855	0.05661353700257317
229	-0.02158417312264667	-0.11440649461685568	0.11642475054688761	0.007501951963011858	-0.05047918000555276	0.051033585973242514	0.09506122113761757	0.041439229858372346	0.10370074992703789
230	0.023128554522898234	0.02151831132600763	0.03159062767090367	0.025192612224993787	0.053547227920740396	0.059177473152498036	-0.05743038621966217	0.06774731962117594	0.08881412374838438
231	0.034717293345882985	0.09733407571587525	0.10334027652724677	-0.019184647223393247	0.019679454259763154	0.027483296910089963	0.04870142176458402	0.05512535390659167	0.07355700595605343
232	-0.08920198228187014	-0.07864615819417883	0.11892103195700446	0.034015257384034214	-0.005258694916755938	0.03441934931298977	0.09715785541949748	0.09430581774498027	0.13540028113067348
233	0.08524017443343122	-0.08601179464884072	0.12109465783491909	-0.035775597852421084	-0.00846614293970783	0.036763691027612025	-0.06963458434065298	0.004922529717538562	0.0698083564848476
234	-0.07747853295491826	0.11157680262143996	0.13583926513372385	0.0678564467169804	0.05764531229750788	0.08903639363165836	-0.02748056529455049	-0.07059022637752672	0.07575065365353967
235	-0.13477102765500978	-0.052093007288326734	0.14448844695521187	-0.11438860358184279	-0.003985936020792372	0.11445802861907865	0.036577308011825176	-0.01268436851951216	0.03871424371120688
236	0.07407043264103014	-0.06208471503093063	0.0966485428348573	0.12086955223148237	-0.011317672760010711	0.12139826346921825	0.03509650000763191	0.062015782782854814	0.07125813375998517
237	-0.017124529450185468	0.0046943926482842175	0.017756318065030665	-0.09550526328820372	-0.01776165825558412	0.09714284234948693	0.06005218777583254	-0.07286567438250031	0.09442283494939353
238	0.14682220249340922	-0.03288059316360539	0.15045893975369556	0.045191569971197366	0.057770942013741125	0.07334684545102581	-0.0388812718392247	-0.06542134018031236	0.0761032525640254
239	-0.007264010615803608	0.06291793601818367	0.06333587074490064	0.030426113650919854	0.00827602199695223	0.03153158625874583	-0.03145053038865209	-0.04747986185852857	0.05695149817021923
240	0.016919990678564503	0.05306682229063276	0.055698956117581834	0.015486574014824006	0.010613951571444376	0.01877471551522389	-0.20477478240659283	-0.08431893860900957	0.22145517586594668
241	-0.08140511064284986	-0.06885203876446129	0.10661798760433208	0.030157389038934966	-0.09469973727126145	0.09938565466349568	0.07667268057844012	0.007618472527775987	0.07705025029641362
242	-0.10123502963268992	0.06154089987702373	0.11847283900711364	0.06481962954336089	0.003344171718634259	0.0649058384016589	-0.04934485413238696	0.11920748858988296	0.12901682047412896
243	-0.20785930660137222	0.015874987228981525	0.20846464103133555	-0.13290514718702434	0.048092887806119325	0.14133896846353658	0.048577182230004956	0.07853667821386424	0.09234583075740437
244	-0.03654336685087171	-0.06813495935821692	0.0773161713197392	-0.04385850385683	0.05061276868784086	0.0669717904405165	0.00442937586110374	-0.003650345532075774	0.005739720639758877
245	0.028845599194660346	-0.08838905087893296	0.09297684070873559	-0.05766352089179872	0.00645932106770654	0.05802417143134941	0.10202304549017424	-0.057736711640916885	0.1172272565668776
246	-0.041732970463459536	-0.019931491046750887	0.04624829898548374	-0.11541357721185562	-0.14425634271612844	0.18474356881545315	0.07182623345880296	-0.10249880039666882	0.12515994525260318
247	-0.04082461005233476	0.005196913343539383	0.04115406048284239	0.10304869550067512	-0.0280139923341609	0.10678865768839539	-0.06676562094604933	-0.09151793218301847	0.11328362658110443
248	0.0393916622896307	0.03222239687767175	0.050891904252862295	-0.015488561680317483	-0.029850648721275266	0.033629700742141194	0.021103471527119066	-0.0029181842478998425	0.02130427914294722
249	0.010884016638274681	-0.08459337672555611	0.08529068650218556	0.052592309282846784	0.03049727639736464	0.060795023343690455	-0.002119717801024126	0.14409049672894572	0.1441060874881776
250	-0.08612660518413455	0.0738391998452188	0.11344610859049312	0.10544604930337849	-0.04247852288369323	0.11368066774993442	-0.10834700051749534	-0.0924631583137614	0.14243773434906157
251	0.009870608068141488	0.024394393286598003	0.026315685958303987	-0.09184366454672714	0.006971631711977918	0.09210788438618706	-0.03786498914824085	-0.09528967128732631	0.10253720718472441
252	-0.022477501400149317	0.12987952603643876	0.13181020200516988	-0.062309945924410776	-0.0025225616184780127	0.062360986828481256	-0.057683200804331855	0.030741298582871706	0.0653634385080386
253	0.034980480164339474	0.01138838819774807	0.0367876253415514	0.04830494650690875	0.03463626002927493	0.059439367138714255	-0.0113197785733026	-0.0482067082835528	0.04951791706528213
254	-0.11171826758520458	-0.02443123673095079	0.11435845679460321	-0.0581539692680725	0.047303270091646296	0.0749632143320653	-0.059520825342903594	0.03857895914379121	0.07092999885886611
255	-0.07157639795350422	-0.007940386798002626	0.07201548782380285	0.009974095938186527	-0.048911280163020654	0.049917891752052655	0.09015858818672813	-0.05334289678580848	0.10475703156029886
256	-0.09463236881139242	-0.053129285127135974	0.10852652286411792	0.02099633748924942	0.09726550082591762	0.09950589851299792	0.13784948422370824	0.008600642059499813	0.13811752728954432
257	-0.1842801647041288	0.017251965643165897	0.18508595144400836	-0.051166499865600325	0.046122693508247964	0.06888623639706452	-0.10705702587811232	0.05035784669030501	0.11830942275723888
258	0.08071720157465558	0.05040317114599226	0.09516168499777505	0.008129651572266836	0.08661353328520786	0.08699422614653383	0.1181675399838441	0.058271418763899234	0.13175403504481792
259	-0.19233831067085447	0.006786335407841802	0.19245799567694208	0.046463601165085786	0.10865353841804773	0.11817130634798931	0.15832356248953125	0.06630147639443901	0.17164567052931706
260	-0.11655698766696115	0.12127735897005408	0.16820739928061276	0.0724549113279223	-0.0030385823559004464	0.07251859870592284	0.014158530013156019	-0.03588301843427539	0.03857531573542836
261	-0.09009181581269471	-0.015665727670543562	0.09144370016505315	0.07467499559966782	-0.07265379603958291	0.10418699077510456	0.017646695972313307	-0.046282335148245576	0.049532417925170845
262	-0.018698328806242476	0.0010573113990380177	0.018728198192588974	0.03156214707773423	-0.06602151874978483	0.07317793428476045	0.006711829999930321	0.1128196850009639	0.11301915760464985
263	-0.007000769386126045	0.07191586762711702	0.07225581491173384	0.11466485398967907	0.04490154205863105	0.1231429138022868	0.14858251203638975	0.08868278082448039	0.1730358300982971
264	-0.03293774578524563	-0.0637258671599061	0.07173479799020462	0.10534660024040043	-0.0021500979391018303	0.10536853943828996	0.05050846056818338	-0.027762254000051164	0.05763546942752434
265	-0.01818556011837409	0.08040091875742553	0.08243192545280704	0.05435524850457131	-0.05284759408808303	0.07581135298154552	-0.0006359390524425661	0.04084263625446935	0.040847586889476296
266	-0.1352398728894016	-0.06229623970450727	0.14889810173559273	-0.020400928924897657	-0.09375046303771739	0.09594450073237727	-0.01193622989101744	-0.014430053711625496	0.018726986787297496
267	-0.15327845655307096	0.0491322421700318	0.16096043757379114	-0.003570067109158467	-0.08053029452304598	0.0806093897454411	0.08855136621252455	0.04176226174041865	0.09790521418075684
268	-0.1465513442651846	-0.09891627053853229	0.1768098557297776	-0.00793417677811502	0.0033164237570831394	0.008599408565879695	0.061505807541358246	0.1801569874310696	0.19036676306948427
269	-0.006529043174468813	0.057978589116722164	0.05834505292430346	0.02443640486170485	-0.010540248719011788	0.026612679790351482	0.1326185820983068	0.11235033042662182	0.17381106139925745
270	-0.14334659252812929	0.008496402978120403	0.1435981700892882	0.018343133944864292	0.0848256953164127	0.08678634194867366	-0.016623946016815615	0.02267478178588755	0.02811585513918468
271	-0.1018487299970305	-0.06823934028130048	0.12259596797625581	0.03345230560106996	0.045151466071540365	0.056193519541285514	-0.01735379530349318	0.0155411589907794	0.023295532494712917
272	-0.09644936679636372	-0.02419969637887996	0.09943895444064907	-0.00674651977721676	0.06567738064381826	0.06602297976717932	-0.052962416405598706	-0.020931569281694533	0.05694864479611793
273	-0.024249896696288117	-0.05245173285222707	0.057786172818262	-0.02186860429700218	0.040422978493983706	0.04595925417393032	0.09949111438680544	0.04272218683025668	0.10827588415472654
274	-0.0068003075761881564	-0.06269149267656161	0.06305923752430044	0.08667103674512974	-0.03790617255987423	0.09459781460802671	-0.01878120758944515	0.02112326645388551	0.02826528160481825
275	-0.02485333998873467	0.031359258869161834	0.04001364299109421	0.032044052705202476	0.02135565435508364	0.038508249592880704	-0.039659185319252235	-0.06271390295577209	0.07420164825752049
276	-0.07768870680184968	-0.07468357359063608	0.10776442515418398	-0.022508589189199363	0.00019429828442123456	0.02250942778285293	-0.07936255046637894	-0.04768267669033366	0.09258537720873332
277	-0.005520464036874837	-0.19142991588730077	0.19150949903281947	0.024319534125534968	0.029308234788135025	0.038084279781551704	0.11450589718040763	-0.0015952107283357271	0.11451700828417533
278	-0.04429951708034934	0.0533488520541265	0.0693436891796596	0.12126303749282287	-0.028419824222723555	0.12454882846031218	0.12617795832908718	-0.023723121890662495	0.12838872100124718
279	0.04401701029784654	-0.021342065187660325	0.04891810444033039	0.07591531861704064	0.055672224716737655	0.09414102296893598	-0.06375216380019087	0.08548733531363224	0.10664156266780679
280	-0.018360222351887646	0.008909633804863261	0.020407825443871205	-0.003617513764184513	-0.03048886569066846	0.03070272523633179	-0.11522450163336166	0.010112281026822576	0.11566738522255096
281	-0.05369725215753333	0.033499562078939824	0.06328993244387658	0.09883767865233331	0.0118048507528552	0.09954014879775443	-0.0643672617801425	-0.0791616913447447	0.10202802441307007
282	-0.041363353244406466	-0.08068705876814496	0.09067154153468238	-0.07504111331686555	-0.0884731635169712	0.11601150525070943	0.05097804034121404	0.07684791918053815	0.09221910474196207
283	0.029530372561584882	-0.04128105927256146	0.05075597263663399	0.044040935375171605	-0.003931279785153993	0.044216048551054425	0.03489470817910778	0.013419847328244274	0.037386267013684
284	-0.10924872434146277	0.0640472020678573	0.12663857178189378	-0.06744901643290081	-0.0021014009540272637	0.06748174348470341	-0.030651518086464925	-0.06667077396582154	0.0733792045623728
285	-0.01238908536609955	-0.008530077143629097	0.015041663880195087	-0.06884691411762857	-0.0362308639842402	0.07779828461196711	-0.09453025741573788	0.024803595059805648	0.0977301790389053
286	-0.018055246234294033	0.07210509732299271	0.07433126513479534	-0.005511499963892563	0.0774338699949246	0.07762976783581717	-0.052304635761589405	0.046149082685111004	0.06975322755851338
287	-0.06348096273644957	-0.10067818032863282	0.11902070670362871	-0.04953084206622208	-0.05681656206593118	0.07537523493018676	0.03381200744839515	0.06913130885247058	0.07695706407696441
288	-0.04556112253621404	0.03668887283198746	0.058496916811415445	0.04291765030180517	-0.10487977269193252	0.11332118701875422	-0.06403289055745817	0.0003448970916264253	0.06403381940152585
289	-0.10237277985248068	0.03334033556257605	0.10766505482351107	-0.01776803817770748	0.07693167146403915	0.07895685692158297	0.05639237595558663	-0.07832558226844183	0.0965142316117508
290	0.015170539752446978	-0.030252253393484148	0.03384293296633947	0.012054344155405582	0.05148261870249432	0.052875015285892626	0.04994699369241687	0.04614117430324549	0.06799786867978151
291	-0.183755496495387	0.1020816534278462	0.21020643771975464	0.018569345514341633	0.027257595808130596	0.032981769541224115	0.04223313703644756	-0.0675433391691867	0.07966015647777218
292	-0.029018298222011116	0.01585611212979204	0.03306777772355004	0.15364385901035185	0.0837910143218602	0.17500676984813776	-0.05294946102886173	0.10703990126486454	0.1194202071930831
293	0.038028846523696584	-0.03504649446360878	0.05171508428022361	-0.004950708226775342	0.038879590354262916	0.03919352061325896	0.05834110281216142	0.020358570236919563	0.06179122639526405
294	-0.13620622770625782	-0.010326426367687967	0.13659711397938185	0.10745010756567316	-0.11145892886805854	0.15481801716948085	0.08222197692915546	0.06742643099275607	0.10633333008309045
295	-0.06904942704081193	-0.0176944613115008	0.07128055369993004	-0.02019642431001651	0.0671695944596773	0.07014021652937591	0.054577747936796275	-0.0212861550025839	0.058581831352788015
296	0.05392760059866396	-0.054646289378581944	0.07677501578753819	0.01202542645062713	0.03303996984123474	0.03516035392923603	0.10492972637987742	0.021252237596648474	0.10706028713309312
297	0.047511899942894724	0.006435831568370909	0.04794580861931603	0.007236854751055453	0.14102702815172385	0.14121258703102563	-0.0008829299442860347	-0.10139759805516431	0.1014014420836468
298	-0.016411176898577972	0.007210233138705387	0.01792523888574165	-0.0965129864021339	0.056052178258182435	0.11160915388867322	-0.017762928779307414	0.009236086131911972	0.020020662472926422
299	-0.0699925215629716	0.10716157030665067	0.12799435622452374	-0.04908649998484928	-0.0063116086690705835	0.049490614107667884	-0.05792823260567661	-0.13655515828146697	0.14833405335961758
300	-0.21129718185773055	-0.02308813815468943	0.21255484276879905	-0.046260391963254544	-0.05452723730262983	0.07150694702230861	-0.03418812303890262	-0.018414183766973038	0.03883181583092654
301	-0.05441718851199931	0.0896180832503363	0.10484574979947768	0.061227042048047214	0.06271792310705042	0.08764866545940805	0.089450968440574	0.0410816792787652	0.09843363311043585
302	-0.07330300248023987	-0.046254535207964756	0.0866764800849856	-0.08304589233759976	0.009935666451115252	0.08363813545253163	-0.0016891499668149265	-0.0458539064279983	0.045885008034411576
303	-0.03239348167237542	-0.0255939029087574	0.04128420425491356	-0.021878577062309137	-0.07022809110871502	0.07355716766600912	0.04668165195809228	0.14332494667875706	0.15073558627611802
304	-0.06163706959324679	0.015325694307732085	0.06351381939433969	-0.126478406004437	-0.07509413033111484	0.14709152115472077	-0.018865814089879203	0.06331042964975718	0.06606155798731012
305	-0.2064640811256235	0.09832108021246665	0.228679801489319	0.038915594549462425	0.016585238408865815	0.04230240693172278	0.20677443661901077	0.04442737584519707	0.21149340264793062
306	-0.10444049077138477	0.004845095247458606	0.10455281469441487	-0.03498019920669525	-0.1312063260696831	0.13578922761855627	-0.05791964165357341	-0.05406790373086009	0.07923397694883118
307	-0.027271313446879854	-0.013812055506269252	0.030569550445275324	0.05653817974295464	0.0395433320210382	0.0689944988819595	0.07979711329571235	-0.11991122204106253	0.14403569162436702
308	-0.02206091715754805	-0.004222880833522232	0.022461451163411666	-0.008359652934307363	-0.14750948229820132	0.1477461714057777	0.01751477415177772	-0.04464147139990541	0.04795443965199003
309	0.03115271909516172	-0.05776524208691858	0.06563013865886894	-0.04388029711920575	0.020331223359373297	0.04836154586609596	-0.030540258686867224	0.10973727826322661	0.11390775935502198
310	-0.042019143961834586	0.09046258497448396	0.09974511386304151	0.02065502612604817	-0.03023924216832846	0.03662023854622668	-0.03432186503430483	-0.01970563538988301	0.039576539585366055
311	0.04351503309205312	0.03645810644587825	0.056769284217977126	-0.1073652615704476	-0.044206406145526775	0.11610988647136772	-0.009190229978445028	0.12451863496917502	0.12485732169818223
312	-0.08938410392044295	-0.03937313788238333	0.09767170532127366	0.05510956247517138	0.03134390576922488	0.06339956076405313	-0.03349655666398563	0.08129090086953739	0.08792172582771879
313	-0.016572756716553446	0.05486091231832983	0.0573094753560486	0.020832751263273927	0.08852376119120638	0.09094206848667549	-0.03442743697493967	-0.03530707898047854	0.04931367196627313
314	-0.1388558090769793	-0.04495231715783768	0.14595083601090253	-0.018176971885861298	-0.019292776245428724	0.026506858021945395	0.10058486313485797	0.040996354620186845	0.10861867143360861
315	0.12290123733650282	0.02369412503433931	0.12516439469747895	-0.06740846510514882	0.0166085044611735	0.06942437315719088	0.0692978031896555	0.08510280963946898	0.1097482288487788
316	-0.006711307070618124	0.04498847554675878	0.04548631194785352	-0.18550381652425676	-0.07815380268016968	0.20129501439041161	-0.0754843099416427	0.08580688908859954	0.11428343389323407
317	0.0026636359240222204	-0.06781094412082941	0.06786323819929307	0.09564150704465747	0.04263496066113518	0.104714076132819	-0.10201422930509645	0.12682705119933663	0.16276364427178433
318	0.019617751417396384	-0.04193466123610536	0.04629656557091115	0.04437235075422104	-0.006243166835769076	0.0448094035175081	0.017466792538842996	-0.01734824894692729	0.024618094628129635
319	-0.035160324702525836	0.10952533200493621	0.1150306341109991	0.03173921471139243	-0.008882737820059916	0.03295877397106562	-0.05017682782644804	0.1333708212939306	0.14249733339028692
320	0.01564817277514761	0.05314151139567384	0.055397522910482236	0.05894365352294215	0.06006259893891826	0.08415384769533711	0.011315389412118867	-0.031106416376381542	0.03310056158630408
321	-0.034243141130989634	-0.0021493949690904947	0.03431053210386026	-0.047566493143979746	-0.02027548655805514	0.05170751033633457	-0.005862775447783674	0.023731144426164932	0.024444618052377784
322	-0.009736104786162464	-0.010361865276438963	0.014218297662315525	-0.06370719648800305	-0.1569974482622582	0.16943082849712288	-0.1082987250323284	0.11328766391296448	0.15672494580788557
323	-0.016856106599311894	-0.04418784600570161	0.04729370004885392	-0.03400676426458483	-0.0890142266028636	0.09528899492309167	0.13057495714955056	0.09815372388692621	0.16335229703765392
324	-0.11914167267674476	0.07630426042535482	0.1414817243578582	-0.1150918326454292	0.02598422670989662	0.11798860105702917	0.010667416149545427	0.0058860010571037185	0.012183545286648244
325	-0.014695609733402405	-0.01708114240518504	0.02253278436640004	-0.019449334173484933	-0.027452055423232747	0.033643601869480795	-0.039019403757589034	-0.029000438246861437	0.04861624510498293
326	-0.04006697398147019	0.017715011957549688	0.04380849292874542	-0.012890397926841813	-0.03396203455590228	0.0363260533211169	0.07329921286376061	-0.048867027297036396	0.08809518127171423
327	-0.09252401463405842	-0.015172522392632509	0.09375979266059835	0.03643294818090648	-0.06729516172106548	0.07652449610560642	-0.1077335119446305	-0.07115934806876535	0.12911298313297365
328	-0.09401800348126597	-0.03162293606123253	0.09919372492116696	0.09098871107082117	0.03599840583584177	0.09785106419989177	0.014791213321415362	-0.013133402940451238	0.01978045157006959
329	-0.058345202750160204	-0.013448725518453329	0.059875127574210645	-0.046494182470862185	0.028747302426236215	0.05466366618165411	0.03991737310655058	-0.018348705545427745	0.043932580972671956
330	-0.14633136539583524	-0.06010186765295138	0.1581932457280725	0.06634662168400719	-0.019607532520616186	0.06918330391378974	0.07527048337476466	0.00696748880097676	0.07559227187790071
331	0.11098737979291864	-0.046054883486010945	0.12016343356532223	0.028425207978610388	0.014054813287941616	0.031710096581154645	0.036492732448587945	-0.048653807130143376	0.06081868520299838
332	-0.028516889037156254	-0.05252002067596474	0.059762576351436246	-0.059864541990008485	-0.038959816756511265	0.07142570062221598	0.11517301429257126	0.1897141485745114	0.2219375619190871
333	0.0033882252208000804	-0.0153678941808507	0.01573697053758094	-0.058826518143112565	0.13762042884889958	0.14966610061532634	0.06518877015836737	-0.10455103659420598	0.12320915147700451
334	0.030416532954945272	-0.028305160434733863	0.04154933915521756	0.03450047849483663	0.013911867297431975	0.03719977241965389	-0.006474916666146805	-0.018693909506609523	0.01978349813543731
335	-0.07122214675809199	0.030127136384358464	0.07733200201438555	-0.026292246352644863	-0.013565483153226247	0.029585546326688514	0.052550231869875536	-0.06569581762607245	0.08412768464147728
336	-0.06253168985551612	0.01909181686789966	0.06538126419322186	0.0836837742518916	0.10362888448381594	0.13319879793902656	-0.058266934746847014	0.062029994516541766	0.08510438240487696
337	0.013169996671453084	-0.07814944761313722	0.07925140361258318	0.14082215865128103	-0.015530537349459266	0.14167596111397837	-0.0314445119441886	0.06914231123478808	0.07595667537679963
338	-0.053558376665995215	-0.06884782356682649	0.08722684518532978	-0.02851040655842607	0.07213828025239748	0.07756787195675915	-0.08955139114414189	0.028864386866100423	0.09408828027446886
339	0.026969518757537878	-0.0022010423955711174	0.02705918567954861	-0.1094631754109954	-0.010797524903929342	0.1099944240182625	0.10202667442925455	-0.15662476525863264	0.18692447508931215
340	0.12715863291802482	0.01905019771925195	0.12857771174944582	0.1113001838605682	0.06499869870374102	0.12888972713360825	0.03868509872003623	0.0296110290391106	0.04871703915196407
341	-0.11162879910887234	-0.016331657101505012	0.11281716099144722	-0.036958514783405914	-0.06001863496397572	0.07048523503496461	0.0066877273771222675	-0.006632132042297694	0.009418644960777663
342	-0.005950187253096352	0.0779797661675533	0.07820644896613832	-0.18811683166945764	0.014797639548443955	0.18869793982330793	-0.11373979153502224	-0.04057815243976581	0.120761445146434
343	-0.19776797951825012	0.058979128155025894	0.2063751711826255	0.04216436130003992	0.04185993399576645	0.059414538944354583	0.14030616320335945	-0.02185318316159438	0.1419978205718029
344	0.0323645108640795	-0.04579087146886469	0.05607375030572868	-0.04611195140271846	0.05205510993947854	0.06954168917259536	0.02567699806861032	0.004742328090989913	0.02611126012926243
345	-0.062050698403687085	-0.07086556568504809	0.09419244965626067	0.010112067489822196	0.02938743385357358	0.031078532420577416	-0.18638125168357725	0.04529896740594415	0.19180710994950567
346	-0.056121069834551056	0.015085728921834508	0.05811328330491774	0.09577911625539051	0.012617664784978439	0.09660664871161662	-0.013038013336399172	-0.14014624051506094	0.1407514068216209
347	-0.1300864924388304	-0.028358828550370408	0.13314172400786758	-0.06304205888878324	-0.11323360062544242	0.1295999594889559	0.011921985124282173	-0.08968277849589963	0.0904717330885631
348	-0.13263253888287033	-0.00715697798846961	0.1328254971925328	-0.06229272235147729	-0.06972721071152074	0.09350009182651668	0.046609301276203365	-0.006982902210058562	0.047129480038836984
349	-0.09230715350337168	-0.017335319041066128	0.09392083833820146	0.1596217302753737	0.007035524612160101	0.15977670475595768	0.08754765868571601	-0.014042152737839392	0.08866664871789978
350	0.03004201819017544	-0.02896190792699872	0.041729066221409546	-0.0181845833317873	-0.007117829963600204	0.0195279946318469	0.026570463857785564	0.038545021490951896	0.046815683604491266
351	-0.05113764233835519	0.1234970123809509	0.13366589142689422	0.1059493791080679	-0.11934653073042868	0.1595896780207738	-0.04152708477040322	0.06864234180270928	0.08022636634977448
352	-0.17906557442732102	-0.07553894107662551	0.19434662735423103	-0.0014800530131507325	0.027226591775072775	0.027266790361320438	-0.08612772301665658	0.07921450523902035	0.11701676167240613
353	-0.06363612172412635	-0.09944370371200323	0.11806187443899284	-0.02333216537508052	-0.09501112651037498	0.09783406411807999	-0.1409710918188943	-0.02784607297883885	0.14369499820437018
354	-0.033890053524698774	-0.013519783241592536	0.03648726170606112	0.04575170476040599	-0.08714116135271945	0.09842154484859522	-0.06853073314081012	0.13744738781006258	0.15358465353226758
355	-0.07896587671762244	0.0944429466267648	0.12310597001497812	-0.05843249862599939	0.04101130215663889	0.07138826094156206	0.12446322307280287	0.057926333866505676	0.13728275220465305
356	-0.12687942972425706	-0.03207847517588799	0.13087176264100192	0.0871348509548322	0.031880797477902484	0.09278398298600819	0.06878659649667923	0.022227657591175672	0.07228875859763753
357	-0.08777626910779203	0.042229668238603454	0.09740645922127565	0.0355411759766568	0.14705879883284004	0.15129264854566266	0.07925069299165907	-0.09750001564315257	0.1256460321302396
358	0.02786464530908372	0.15010570236052365	0.15267010296501132	0.06017278376502684	0.0008121365438460741	0.06017826411420096	0.09159132860616126	0.047351230478511676	0.10310727667662913
359	0.0527363397071077	-0.16038473376562215	0.1688324149882746	-0.02809207169403236	0.06417649724312305	0.07005560142100868	0.10905117179181596	-0.1443623980542988	0.18092169588293155
360	-0.11923379491538733	0.10411538678794273	0.1582931192943255	-0.023006839298727162	-0.024723812763197312	0.033772497273182135	-0.02774839459384253	-0.05210287140877942	0.059031200323010485
361	-0.06385298675963547	0.18341635289400243	0.1942131880873784	-0.10503606007427428	0.048439503038275475	0.11566745164704569	0.02064400828100516	0.028148612016607764	0.03490729775229994
362	-0.031434071860118644	0.03952306525176635	0.05049924316861079	-0.07018668502430524	0.05423554458542823	0.08869985936391898	0.08099013755007511	0.021245481503505255	0.08373035808293114
363	-0.0635149554644318	-0.10929962503410984	0.12641423021260606	0.15333951708463647	0.021280046232444297	0.15480906907350256	0.019103109050825958	0.1864841602995802	0.18746005125905432
364	-0.1411220863185049	0.05236419562098936	0.15052392577235285	0.0785162480118769	0.030078234436387782	0.08408032700146252	-0.036129806994144364	-0.04445700766080656	0.0572868962642168
365	-0.0007595217935002301	0.04561316012782533	0.04561948323031988	-0.029479119299133598	0.0448006807817294	0.053629464598846856	0.010910743059190058	-0.06372314647303418	0.06465047339755087
366	-0.058621146946040904	0.06220439607237382	0.08547412333565098	0.005446817337745359	0.02176108042771917	0.02243239711873044	0.002624460674996952	0.1300814542994576	0.1301079265321544
367	0.009498931420470175	-0.060808861804100806	0.06154630266751225	0.013146263200578424	-0.023148039990078122	0.026620593372822073	0.04834072837797498	0.0631855850905045	0.07955654708031601
368	-0.06689505142523064	0.06237023971171141	0.0914603449965098	0.11002594701056137	-0.07566790039446096	0.13353404122423962	-0.04955777154988609	-0.03516508600343421	0.06076640514807194
369	-0.10569770652963384	-0.02181824595788076	0.10792609055415277	-0.02044889819019034	-0.024789406512135397	0.03213521607857446	0.017493871860425916	-0.02948994212507726	0.03428836886189554
370	0.03172710315401862	0.019807924699991014	0.03740271320995647	0.0059161323896752705	-0.02454610741049126	0.02524900020712778	-0.010342785540893169	0.04899736573302511	0.05007709118469974
371	-0.024219180490134235	-0.009231419276182025	0.025918869679566733	-0.03492161085613324	-0.04046816029105812	0.05345269780029794	0.07054627724329623	0.02076521476820978	0.07353891063415267
372	-0.07930080509747642	-0.09942488679984811	0.1271767502504705	-0.0690815275108372	-0.011819339125959718	0.07008533527497031	-0.08274014666932608	0.06090773098563457	0.10274085635559022
373	-0.008594385468176143	-0.08667789057988938	0.08710292863592402	0.008994153056886842	-0.005975399769173049	0.010798156861804714	0.034123895202753225	0.00997152491047833	0.035550970912884707
374	0.016219046784614728	0.04614369749440178	0.04891112651592051	-0.09783670653602691	-0.04043469799658795	0.10586305279884915	0.010994858939235267	0.07751135115373936	0.07828726895716807
375	-0.02191524446692651	-0.04084067135910131	0.04634909251654525	0.037014632044573934	-0.01839380818292952	0.04133297914336208	0.0956196021308817	0.03842787642206642	0.10305246235766384
376	-0.0656925573539709	0.008191744115738961	0.06620133505725169	-0.058418919274346816	0.11412574728386607	0.12820864371127055	0.034676353190900275	-0.1886449633150293	0.19180555689225692
377	0.011302627638197386	-0.07940356580614608	0.08020396283388193	-0.023592941635475265	0.028927932172530195	0.0373289720564798	0.05698012236000094	0.08742406413351772	0.10435373176739823
378	0.0728224881994318	0.05135734440381772	0.0891105583630174	-0.037282831762489206	-0.0864087499553638	0.09410888169072383	0.012585058845742337	-0.049344536052195444	0.05092412929405091
379	-0.15846856853709357	0.11446520303368551	0.19548547240073458	0.019199453988076064	0.11379119823425556	0.1153995486517512	-0.042918946020551	-0.1833416896698905	0.18829819727901115
380	-0.10645842356527543	-0.015457105649342459	0.1075747092167045	-0.07571028956567277	-0.042514795481736624	0.08683061545890317	-0.019017287666079585	-0.07813424445546416	0.08041528080409006
381	0.008475851083419736	0.159513248045835	0.15973827454220355	0.06904155121411705	-0.029065134256563603	0.07491006490054333	0.009898922807031254	0.047128813837456	0.048157177725289796
382	-0.020472405441791842	0.03801574153991189	0.0431777256163695	0.03963401609399442	-0.031777253625071715	0.05080008936696019	0.07206102349811921	-0.16816953113933614	0.1829584168908898
383	-0.017795889684738945	0.06077026150356362	0.06332233707691864	0.0187014695956485	0.033263086547896566	0.03815989900051916	0.05504516943022112	-0.10295721417090534	0.11674827034022998
384	-0.13566448130485617	0.04684267021336191	0.1435238211602292	0.04269582919484779	0.13799996846868154	0.14445388581825244	0.003017147354809693	0.06442971993992402	0.06450032550071107
385	-0.19744390629724834	0.01393760589997439	0.19793522423292828	-0.07045104856980167	0.11617892925939835	0.13587087196468872	0.07161231545125472	0.07630654410867531	0.10464708499570939
386	-0.05948509542237797	0.027347511389817832	0.06547032118926581	0.04480046438704049	-0.043149936890732404	0.062201275412717	-0.08596402593054753	-0.14814499193474753	0.17127974891835365
387	-0.09988476121298348	0.050927876398688086	0.11211875006908872	0.10422975066692035	-0.03213244630660086	0.10907032148909698	-0.15253507222680682	0.09493679672376427	0.17966620058154098
388	-0.0019604804181333146	-0.14034646497385536	0.1403601571462767	-0.03799381649701899	0.017686363909288936	0.04190868120498366	-0.04255418130259422	-0.07448141754548986	0.08578076652676672
389	-0.09129554265625518	0.0011105391886688275	0.09130229682866514	-0.06204399560748136	0.043169633523983904	0.07558488373700287	-0.001481863503524153	-0.03675773368439148	0.03678759172677284
390	-0.06089228001013871	0.071727274499773	0.09408863731609106	-0.10419315318420906	0.028563514269177775	0.10803743572425985	0.014574938330243462	-0.08323827508541835	0.08450467008707967
391	-0.02310568110125318	0.12912621901677815	0.13117718146355245	-0.09655970770549638	-0.08769680009232088	0.13043966382432678	0.10463745743666938	-0.012007520418671789	0.10532415698886755
392	-0.04300918763030774	0.07853355140555401	0.0895394266063158	0.05028609733152645	-0.008967701896816812	0.05107946027657226	0.12454141750561401	0.07990130278639854	0.14796885774132135
393	-0.039965629894909316	-0.04907641818214408	0.0632909661364523	0.030893701251002322	0.10414935393851717	0.10863474905754929	-0.01954138233245193	0.04268284781159409	0.04694348858756417
394	0.053621607933650936	0.029449616191294263	0.06117643934722516	0.03860619051445593	0.016913768970434062	0.04214870729718392	0.0070996104776416425	0.12669729222484674	0.12689605323272451
395	-0.07549241620608933	-0.0341877087880673	0.08287282025375457	0.018164204570535837	-0.14190531117990607	0.14306311777934327	0.11645548796817018	0.022946191514595052	0.11869460132174968
396	-0.02130911532011168	-0.06821419445954295	0.07146505944508938	0.04203256766627336	-0.08015650459451314	0.09050857403268518	0.016066671546432716	-0.004218564721382786	0.01661126794948074
397	-0.07945184003839946	-0.04561212679561968	0.09161365070941722	0.02270221527868929	0.06887116722851656	0.07251639989670093	-0.15089560999452312	-0.11886377869083181	0.19208873730722023
398	-0.04539489168076927	0.0132451826988094	0.04728774741340101	0.013451935937446414	0.03352121128982475	0.03611960944974678	0.08248887659684426	-0.04170880505176117	0.09243397200734813
399	0.04492054482149261	-0.047357896384226404	0.06527346855345478	0.08212748061905993	-0.023580926155738653	0.08544579071666705	-0.08036561981412028	0.08392558582366785	0.11619869536252789
400	-0.04365950540495056	-0.0385339201279944	0.05823242578354056	0.10670748179527867	-0.06822343131232077	0.12665276645662613	-0.04975838972391738	0.11547367077890908	0.12573808488709032
401	0.013960258397321375	-0.020782458402842683	0.025035961970450993	-0.08886148088291584	-0.15996948496576363	0.1829934395133238	-0.028284609079232016	0.10078528512033531	0.10467899888493516
402	-0.022309898761011117	-0.08924084743349917	0.09198728408522364	-0.02646671099866574	0.03904887215781274	0.04717309834942048	0.0102069591397707	-0.0069075531722859905	0.012324621929653943
403	-0.01724317947983148	-0.020119454875808723	0.0264975414533761	0.02496534936967498	0.05606514690794178	0.061372382770746525	0.16916953171575724	0.09889394910597021	0.195954953064991
404	-0.10806458075409132	-0.03317510882900849	0.11304221096287034	-0.018484818858041343	-0.11557382611706223	0.11704271789202236	0.026352172184617943	0.0454876553138931	0.05256960875642217
405	-0.05766008226753744	-0.07202752343489441	0.09226401909337924	0.05735685019467151	-0.0640505942067391	0.08597840939730363	0.016500475745163938	0.0006532614066538985	0.016513402141356784
406	-0.18966919009986588	0.1601992884140056	0.24827044463949552	-0.08493153728854518	0.19292068991377465	0.21078842146332974	0.12297754232946426	-0.12677771166529747	0.17662407563094132
407	-0.12749816681881435	0.05169934661066914	0.13758126682847602	-0.15711343640109826	-0.07095221100817024	0.1723915547372024	0.03574421995028316	-0.10926658318225145	0.1149644965203523
408	-0.06658183515896957	-0.07769908119091377	0.10232442519285612	-0.06572593085754186	-0.04575603250897164	0.08008440858277248	-0.03395956754606544	0.03334475963167946	0.04759333170529524
409	0.0521431214092556	-0.11582441692354106	0.12702047341266934	-0.08680182694348582	0.056588768699835694	0.10361875266422756	-0.047591206662491586	-0.06240101368829279	0.07847808267865931
410	-0.0012200941674264296	-0.0005041295338416502	0.0013201425545293932	0.0320474560947853	-0.16907106121947255	0.17208155968617272	-0.12132692925237346	0.09292976853502707	0.15282724116395002
411	-0.06189120197213337	-0.017071456234449025	0.06420245711435127	0.11782952548330405	-0.0793271949262627	0.14204436254385416	0.12089722542410376	-0.036672624106869105	0.12633693234414978
412	-0.05419172418167475	0.039091249658081376	0.06681967352219823	0.06512286898021485	-0.03554485681845768	0.07419181161326961	0.04339527750646858	-0.036692712349423395	0.05682873612373362
413	-0.06282490829443053	0.02141962227629443	0.06637596945177325	-0.03192208208216933	0.052826613729173286	0.06172252783669862	0.1363360623341426	-0.02098065608943594	0.13794096499126865
414	-0.03718769741544279	-0.04431392801973578	0.05785022952072752	0.09243483769420255	-0.05319417850311675	0.10664811224852982	0.049788067197380145	0.023102685229650286	0.054887026700953134
415	0.13354419630839393	0.11306150632005918	0.17497701728803025	0.03302751721314357	0.044124996172336714	0.0551165327326858	-0.038646106420442264	0.015157900958001548	0.041512449974829634
416	-0.07432229603438777	-0.1604824365233685	0.1768570499592826	-0.051962655893596214	-0.04996602485732378	0.07208828786674702	0.01046375931457834	0.04453396333256737	0.045746739218220575
417	-0.06440084588059443	-0.05518407008835635	0.08481008514117117	-0.034632658264931344	0.04792341870697185	0.05912761688973484	0.1007395683778559	0.04731157511559289	0.1112962073786663
418	-0.006756111981927449	-0.031098067881787584	0.03182349564539716	-0.12547710882147856	0.06780977086878716	0.1426277317476324	-0.07932113052457584	-0.05907538142366935	0.0989026917634137
419	-0.11306927734385963	-0.03438695766890744	0.11818258897479732	-0.04687334232311415	-0.010556007822895364	0.048047263415275515	-0.08288447147268552	-0.009580739224304774	0.08343636003200613
420	-0.06720696075267484	-0.036262890052875904	0.07636604460490631	0.024015226150189525	0.017512171200862365	0.029722167269784685	0.03794460800101612	0.018457066777955698	0.04219545698765084
421	-0.07432010269515675	0.10106832912497302	0.1254523208901793	0.09935966799209091	0.05860928231536406	0.11535766813272788	-0.024417339216213477	-0.15748260039757928	0.15936428672191044
422	-0.13803676981723906	0.01917695069869667	0.1393624958863671	-0.11322709678177258	0.13095798898476152	0.17311952612158404	0.17467086144342903	-0.011952118448223534	0.1750793048101058
423	-0.11916828928451965	-0.0019496379291630396	0.11918423662151716	-0.053722893913271445	-0.09499469302373849	0.10913359259683028	-0.033088562023737125	0.06300962414767133	0.07116927477521115
424	-0.019326180351768148	-0.021031773753971455	0.028562856198694694	0.06008330342803019	0.0896191927333055	0.10789626062563105	0.1497376056698418	0.055157533155346126	0.15957350662161982
425	-0.055949303638900036	-0.06363623906659147	0.08473426402712314	-0.12389865862145441	0.06795690228737927	0.14131177649683738	0.033716216085524345	0.04848653479020269	0.05905698335580058
426	-0.03191064738213423	0.010789491451284683	0.03368534610367326	-0.020398673602456875	0.16067121750398355	0.16196093979398848	-0.17073551970872314	0.0004158396316692995	0.1707360261128478
427	-0.15359242544601914	-0.03466635390643288	0.1574559914628751	0.012308876641406235	-0.05751414375482767	0.05881653828664467	0.024807617123523605	-0.04159140907486734	0.048427917322349294
428	0.06759481478622009	-0.05169993889447009	0.08509960439200255	0.011803618021583246	-0.014074704056538939	0.018369068911586087	-0.03388770397693222	0.06869959219747247	0.07660294021072042
429	-0.13181983435049985	-0.041801180463869006	0.1382888549969453	-0.016743848901482648	0.057971584219663565	0.06034120526616308	-0.03400660191659683	0.02643916483007522	0.04307526448933046
430	0.05656291426265967	0.09418805015571804	0.10986697439185737	0.08806631733790594	-0.024120831773829933	0.09130986132352933	0.12464792286005769	-0.0707927028598383	0.14334821746895998
431	0.10602864042755983	-0.022718696581821303	0.108435288376495	0.12463390073289858	-0.08057134856570508	0.14840940476126965	0.057736865392700926	-0.019647813998947775	0.060988377747830884
432	-0.011778360454464627	0.07216723700096472	0.07312208880597373	0.052871693506842565	0.08684924705653982	0.10167697718052691	0.0060196010167372326	-0.07266008183312182	0.07290900553701624
433	0.08766749108447668	0.0024815973550467232	0.08770260725018025	-0.00403541729925357	-0.04460326514164744	0.04478544243473783	0.1226578544419295	-0.037878582747133516	0.12837342515968406
434	-0.12314175847220941	0.11085987217454192	0.16569189460617478	0.029987322635171464	-0.08492468849596348	0.09006354553848243	0.13563762239232102	-0.143266670753709	0.1972888835111941
435	0.02477215223410033	-0.030854164182861084	0.0395681560567635	-0.09132230553299889	0.08133236328261864	0.12228947953523334	-0.05667194651238401	-0.08992209448700741	0.10629060446922299
436	0.03628997060143747	0.03287640184304326	0.04896753786334834	-0.05526777315092037	0.09622463672058909	0.11096714586340833	0.08277121653503283	-0.07279673702328744	0.11022903069485353
437	-0.00792527418287511	-0.07008002023598224	0.07052672689944875	0.08079291254981334	0.09967589613247556	0.12830736139479232	0.06458674574606012	-0.16013375852599876	0.17266808722438867
438	-0.036022477426361686	0.04012877451053678	0.05392529484064267	0.040079837022354375	-0.06960962449069485	0.08032367743993071	0.05771772772004196	-0.08811800456359292	0.10533811665980307
439	-0.13308180704182157	-0.08003837726819522	0.1552961982832889	-0.10587091696255403	-0.0005260952765001465	0.10587222409457528	0.0033262340613558895	0.007709255685609682	0.008396216782398446
440	-0.14335342071695162	0.011964000188975386	0.1438518005857874	-0.039107425467175	0.028442411781102142	0.04835660776560351	-0.05006106772317866	0.02046063257705317	0.05408093922111421
441	-0.13118262849323364	-0.0480947661466368	0.13972110989071565	0.022077346786067733	0.03231168505153395	0.03913379909977842	-0.021045035209139265	-0.000983532549564797	0.021068005202912892
442	-0.0400926688455282	-0.05847496613186206	0.07089953285656826	0.013121652433443277	0.041366889925996214	0.04339812605094343	-0.03578433244848462	0.07662985314057637	0.08457335775012112
443	-0.02456116279369954	0.011522110262315099	0.02712949949179965	-0.025351133021122605	-0.017123107512930457	0.030592168219235924	0.13647736157509416	-0.1173290881495821	0.17997829077005756
444	-0.10896980794252482	0.04073611884697864	0.1163350782083629	-0.06802991247908244	-0.10643250486839295	0.12631685194174253	0.00010638717595130471	-0.13227503191406628	0.13227507469700578
445	-0.015681246725171443	-0.07745152547575344	0.07902303649808064	0.059510332162893004	-0.014440216733260684	0.06123723943354566	0.07291798050951322	0.05471860956755235	0.09116555333343829
446	-0.04755936358141276	-0.08694069184481493	0.09909882422473072	-0.0772561940028817	-0.027217356818683154	0.0819103413740073	0.06602612542168189	-0.0587348789366099	0.08836987745775077
447	0.11166257994974588	0.06395524598823597	0.12868102132967846	-0.03321504832787366	-0.04053886554921846	0.052408387262351384	-0.05167288602993222	0.03350171858277793	0.06158288965826476
448	0.017303134080477595	0.040634190524376786	0.04416487165812143	0.011783273666349686	0.10286856016110087	0.10354122950744848	-0.09941231890567491	-0.026341047772606086	0.10284288963249878
449	-0.017340830504057828	-0.02134048009027482	0.027497645227434996	-0.016859156725438494	-0.016265620776359343	0.023426514566474262	0.04373517507920448	0.10700088742183224	0.11559392478961983
450	-0.2714530563474462	0.07064056124552048	0.2804939405645903	0.015428412054210895	0.001418915506666177	0.015493521863333004	-0.02689160563787198	-0.050966164684351924	0.057625588035310406
451	-0.06600359853617213	-0.06967986699575938	0.09597790831368905	-0.03712117944925795	0.051885227536891974	0.06379701247126753	0.060524797024273685	0.04091581980509327	0.07305720611378724
452	-0.08416486122804032	0.004024477783193446	0.08426102472058301	-0.02459996600263225	0.01920060991684895	0.031206117164903114	0.042697477706795814	0.057753138403814845	0.07182269556353701
453	-0.023216642688413384	0.13180584767576936	0.13383495051461547	-0.013820775820002802	0.01902104057860383	0.023511993300434308	0.04360225670503271	-0.009793185013838468	0.04468851376457759
454	-0.08211367135581844	-0.14818665173312434	0.16941646547902492	-0.021113421076135227	-0.09913688372088017	0.10136024005213043	0.03398582910321489	0.128378807106599	0.13280118483637968
455	-0.1071990002477125	-0.022388858354879162	0.10951203875622036	0.0806161778233742	0.02179672250994869	0.08351086898736951	-0.009859181709531718	0.034327902121781245	0.035715659423621995
456	-0.1331416195858569	-0.08570374127600433	0.15834084165069137	-0.053100179576917164	0.011018488018384657	0.05423132074099004	-0.06568786859733665	0.07063771432093344	0.0964602652149929
457	-0.14806529705642738	-0.04347280670750273	0.1543153171769931	-0.029286454051012923	0.012632043583224116	0.03189459070078443	-0.12395198529176885	0.16137616372135286	0.20348552989141946
458	-0.012179596900683397	-0.004951135244999969	0.013147483442751219	0.08982354574617858	-0.00928365904599523	0.09030202487042095	0.02040685351823747	-0.09197360415902517	0.09421031542520093
459	0.011105735004097133	0.1271630780334324	0.1276471142052105	0.06128494749171621	-0.005008421565218785	0.06148925983972617	0.04561518106842651	-0.1267512656172013	0.13470942090094387
460	-0.13992904298434003	0.009768875933267772	0.1402696261045593	0.009065606834001667	-0.0915352088457457	0.09198304020689348	0.10104644057439657	-0.12767377024136878	0.16282191118028583
461	-0.04526215769738321	-0.09078149441337836	0.1014393545294381	-0.07145172305199056	0.10716511151449529	0.12880104756178254	-0.013517707679295119	0.047236252873443935	0.04913239263893847
462	-0.0927304918321023	-0.06387545930209082	0.1126011474918291	-0.04773744967224011	0.04033944241653816	0.06249907771869002	-0.10669239855365416	-0.03639956094685515	0.11273063446222419
463	0.01913855937055824	-0.04214886690282281	0.04629051129521314	-0.07745787605187991	-0.14041548679242186	0.16036281206570677	-0.10163277580013327	0.04155357520196356	0.1097994568698106
464	-0.060093430835948945	-0.03627526488184372	0.07019341330839314	-0.03256907969389236	-0.06432339212731722	0.07209884691776788	-0.11103219189930558	0.08802791667009893	0.14169354872838108
465	0.03070178276765781	0.0639862444476286	0.0709706907365578	0.0039095084702928	0.11768903214418953	0.11775394916314003	0.00509966717058668	-0.05700933900361087	0.05723697527717015
466	0.021134863461542204	0.05524248537539565	0.05914739760960607	-0.0902155962575744	-0.12717569430870257	0.15592469666800776	-0.04961396074462927	-0.033189214260114265	0.059691448667069436
467	-0.043220877480752457	-0.0004617740195566691	0.04322334421873615	-0.11744544823659946	-0.05483662520829611	0.12961669944775983	0.061469781862194976	0.036134520061168365	0.07130384016472614
468	-0.05938467069931609	-0.039172488181838896	0.07114086690800527	0.009367833676704903	-0.03465475858598908	0.035898587722187486	-0.09981835615730089	0.07831817872024405	0.12687569248678746
469	-0.0563397399901708	0.12001847473147248	0.1325843149811815	-0.021500613647274344	0.049476039634985335	0.053945851417620615	0.07211284096630566	-0.10299230943895432	0.12572858718605331
470	-0.03610069820910901	0.0163109587303052	0.039614489595183294	0.014187767485260619	0.010143622838614837	0.017440924015312005	-0.0018012221385526285	0.01201444038752381	0.01214871100231524
471	-0.06456972982007904	-0.00935570386465932	0.06524399745448776	0.08327085029526916	-0.02086029886667971	0.08584396646069149	-0.03315988799364868	-0.009343408898282356	0.03445108795948
472	-0.13796898529291388	0.030653443505006702	0.1413332038180375	-0.007125670603609174	-0.11237631740097334	0.11260200661691354	-0.08774448298767437	0.032614292761943976	0.09360975583311854
473	0.09307870390441424	-0.05597540990713684	0.10861349655911834	0.025169347616329017	0.02294228373500459	0.03405648899121962	-0.08030403139223935	0.03422867275352884	0.08729455593743478
474	-0.0948179233263731	-0.014178940309216091	0.09587221147036445	-0.1904701488750041	0.01716507601969079	0.1912420389120237	0.04822774500519602	-0.0031186017430189917	0.048328470543953395
475	-0.021553403700184368	-0.024150215626925237	0.03236946286069797	-0.018384251968503938	0.01845361874675845	0.026048354368215967	-0.018688942393662273	0.0783960790192852	0.08059293873157644
476	-0.013769675574827158	-0.11388006598343672	0.11470951745094167	0.05794617611290216	0.0012590817386256942	0.05795985345851052	-0.15128398991323977	0.022406715101925653	0.15293432082344402
477	-0.14576282542790747	0.004171045026128602	0.14582249104077402	0.133612551010272	0.1013590575795233	0.16770799724784044	0.13748736331232256	0.08427756408965503	0.1612621557572033
478	-0.11133157214065255	0.06625923678911476	0.12955695818899615	0.10456229419560858	0.11489940837642171	0.15535490791314166	-0.11568487216611138	-0.003193562079532041	0.11572894403236104
479	0.12092205912755839	-0.053442985513796275	0.1322055107939021	-0.03419515621200626	0.07403270866619983	0.0815484559070123	0.10808611749645988	0.002070287874065816	0.10810594288631886
480	-0.040856293122493184	-0.09411509717441224	0.10260062477324465	-0.09158495945663722	-0.0857871223746697	0.1254879881263559	0.005581010147834588	0.014507029244515239	0.015543537942548763
481	-0.10370415795524449	0.011566886780702185	0.10434723401702548	0.05144927536231884	-0.008209724699177993	0.052100168089402564	-0.011665857345357925	-0.08465015433014172	0.08545022443340364
482	-0.008074112281723313	0.04344510519214432	0.04418900829724922	0.06066847663335405	-0.03342906552301233	0.06926879873906923	-0.0016977305499171818	-0.08088793142201121	0.08090574601814207
483	-0.06608019514049832	0.10526263102621881	0.12428521102837707	0.024637676981413465	0.013665223332430048	0.028173630503817954	-0.040042694204397336	0.053124830522896474	0.06652567156544419
484	-0.08506599402978338	0.03213913610893516	0.09093485255997175	0.046586714479161455	0.035451296910121326	0.05854157854527404	0.056057498416971004	0.01686106963691974	0.05853835322307729
485	-0.05840994802512717	0.10898309687149364	0.1236488472732335	-0.005155168246608789	-0.041736081613258556	0.042053255142490725	-0.0010325677784279305	0.009253233096734254	0.009310666944937178
486	0.009320227162669649	-0.07941799194485569	0.07996301694481599	0.07352933675539451	0.01145276465910382	0.07441592021889555	0.10538576785933552	-0.09894903974813257	0.14455819774187584
487	-0.08802682242259108	0.004964326382961276	0.08816669440471808	0.07861484218430645	-0.05885105600007956	0.09820254683045603	0.05307845047205154	0.03808659405144061	0.06532924728598409
488	-0.04324330224061318	0.028602255575156204	0.0518466219985408	0.026871201542526712	-0.05302156102228299	0.05944196670348961	-0.06164958645196599	-0.004682265611149225	0.06182713903256223
489	-0.10698041582522032	-0.08577481846242395	0.1371208549141918	0.007377452285137291	-0.042728391971466786	0.04336060749905131	-0.02228444171628974	-0.025241754005581655	0.03367109276345233
490	0.05908412172021072	0.01722928234261859	0.06154495600364294	0.03554152347775145	-0.05225644807799939	0.06319759692304924	0.060280282008591805	-0.10087628209081007	0.11751483603145624
491	-0.006407159311495078	0.059905471580903986	0.060247134502591684	0.04402371006057149	-0.009563446665867257	0.04505048900542758	0.032663469688183074	-0.012691997145023866	0.035042674606829714
492	-0.09279668479366071	0.014546304593825925	0.09392986578309574	-0.08797363698261884	0.042034892731892266	0.09750022056862892	-0.05130020297256596	0.004270787228005848	0.05147766941668361
493	-0.07507412773594448	-0.02644943190443383	0.07959709230480841	-0.06166090011749981	-0.09103250573146507	0.10994991452042839	-0.0032910612859549143	-0.10405471356654139	0.10410674569787916
494	-0.04932107920632278	-0.11312939997647746	0.12341324885568074	0.013019123975300218	0.08303269466621167	0.08404716516704518	-0.061479236869209364	-0.025466978329636347	0.06654519931041246
495	-0.04956454558549779	0.01676088427607296	0.05232180636037711	0.0685058624173036	-0.02113023769372432	0.07169058606631569	0.08921160198872168	0.11574168307250826	0.14613297755760343
496	0.06335656145911793	0.08710612543561493	0.10771040325023425	-0.0888380442817417	-0.10348211937807615	0.1363845561006931	0.03469123953223593	0.0017847532533863948	0.03473711911570161
497	-0.01243642674217845	0.057186239220263904	0.05852290719257563	0.09382360565884007	0.03173264943337531	0.09904458601502163	-0.18261065862748765	0.05184711050033816	0.18982827900921165
498	-0.17947533499590473	-0.042891048883080395	0.18452923331055981	0.057312734063161876	0.016428630123197088	0.05962088034841093	0.003918648598724396	0.07670868867668028	0.07680871516524763
499	-0.12887320136530125	0.09148964680430882	0.15804637769502553	0.028226054334376305	-0.024002697409383596	0.03705185050997579	0.005199772018075848	0.06725309867530299	0.0674538131647871
500	0.0009965177721840178	0.04456957562517654	0.04458071465419335	0.01868958670501326	0.024194288945672607	0.03057227941765063	0.11835205032220569	0.011072765499205169	0.1188688939599856
501	-0.039038312855808284	-0.03436173919879057	0.052006912919280904	-0.06927647803231878	0.06488628804594718	0.09491817942282697	-0.09376492176555316	0.03154233341883546	0.09892815247039283
502	-0.23945179339102424	0.06876524390995171	0.24913012689791836	0.06823481486246007	-0.06605529469779807	0.09496995270572241	0.17684309937754883	-0.06313335479716678	0.1877746050066477
503	0.11615221098707931	0.0038972052043819948	0.11621757322191878	-0.08003012762476609	0.0395661737244484	0.08927655588579557	0.10228712417873065	-0.1885746595762577	0.2145298534168533
504	-0.10488004199965942	-0.17429027326985688	0.20341318188930557	0.014979953741114976	-0.039274539136396926	0.04203437210738753	0.015236511038987419	0.059618205865491825	0.061534394766352814
505	0.02638562513087346	0.02472336505318351	0.036158622665969406	0.05233948143460904	-0.01411767660027521	0.05421005542732586	0.10217199292928035	0.03918950830396011	0.10943004020947389
506	0.0433729531218285	0.021943912351838832	0.048608109938707934	0.06812028772165278	-0.0885945105578209	0.11175580924614431	0.01681239483568449	0.02006770388918572	0.026179559956099153
507	-0.15494517326100005	0.04767159961800654	0.16211288698626292	0.021327024788122095	0.013045036486061147	0.025000299262925654	0.05743349465714696	-0.0029810072356126313	0.057510805181907376
508	0.002709259056215778	-0.10224182876373619	0.10227771816767736	-0.03727059182687007	0.12584407716146223	0.13124720481497962	-0.1330214834694944	0.119649681469838	0.17891551453202337
509	-0.03339307896596774	0.00032543745047225334	0.03339466472898818	-0.022923557891876094	0.1758580796959143	0.17734585898959337	0.06062832485789586	-0.12019384970063877	0.13461929758000635
510	-0.14814193571330544	-0.031978803016963694	0.15155420469021272	-0.028768516090578268	-0.04757042379580704	0.05559291985645785	0.1425713196033562	0.06799143783371472	0.15795384386629605
511	-0.09998689365295821	-0.0027155229126484917	0.10002376201211936	-0.03168808215421182	0.032226161091868204	0.045195796367926935	0.011519889552424568	0.064210629426719	0.06523582441171026
512	0.005676526165151217	0.015382126418883159	0.016396120348123506	0.0824513107369476	0.11441222638653831	0.14102615427276313	-0.01848948729639328	-0.15388713822863667	0.1549939110180881
513	0.05352389094589413	0.09078760600212477	0.10539068414990488	0.11365219424495084	-0.015228339313033587	0.11466788379893002	-0.03940041159796151	-0.1970231853165934	0.20092418467269063
514	-0.04225600555751326	-0.11509769255316414	0.12260933421538218	-0.09528476894833239	0.037258804170359906	0.10231034005291115	-0.08816147729930178	0.06055012444459293	0.10695215589155271
515	-0.12907121155682819	-0.06675853954343962	0.14531373044114068	-0.12415238462917257	0.10965056691530971	0.1656413638979069	0.07806773259698037	-0.021292495434908472	0.08091935018695609
516	-0.0631878920961212	-0.05021113851202488	0.08070853819903322	0.12769594393145256	-0.13369243964723826	0.1848781288183519	0.09113590142493898	0.08807224942960394	0.12673781459425032
517	0.055868774777312565	-0.1229980110865998	0.13509193434982492	0.053124247130023367	0.07871413436279988	0.09496368032893791	-0.019897978575694815	0.027982202002807963	0.034335596402636726
518	-0.01446403738582454	-0.003759819679482641	0.014944718850508862	0.02213387329073271	-0.0015824980134423732	0.022190372840778495	0.1303243214756258	0.012921718050065875	0.1309633519937836
519	0.021010607956065398	-0.026015948323341045	0.03344062221081166	0.09356880151780562	-0.07358211334960572	0.1190354906003782	0.021451695227347613	0.0029929727157018784	0.021659480921849078
520	-0.020160725542569792	0.01803947127232734	0.027053232305732883	-0.12877080993670822	-0.17105037521369063	0.21410313484977322	0.09015508340576145	-0.023942699770673422	0.0932801797608067
521	-0.02339440110611142	-0.045199292343147075	0.05089473481053714	0.08653337266050401	-0.2517483855987248	0.26620532345459563	-0.0006252900090975026	0.022848147169922062	0.0228567017894948
522	0.02717874334377351	-0.03201842846676927	0.04199837915001404	0.028989186854456065	0.05162200398486224	0.0592047654323172	0.049544167359678586	-0.010343899515071659	0.050612456732920405
523	-0.1148355416809741	0.06033643867744796	0.12972157671505608	0.04208760800703956	-0.024523858417045852	0.04871125516154897	-0.014514593381379299	-0.09991511839643462	0.10096387623898126
524	0.021348092492153338	0.06821840859016579	0.07148071294851736	0.2266789279770288	0.10937742855412365	0.2516878190654594	0.09308459858283169	0.04761034036363879	0.10455375173980341
525	-0.08295767749787908	-0.0897303465761271	0.12220274691067301	-0.0006076516689345437	-0.06972950917189022	0.06973215678511228	-0.03264857916472937	0.18892596340562864	0.19172623547710038
526	-0.04229384080610507	-0.17849801806914553	0.18344021212576364	0.07557566669669208	0.11537686312119495	0.1379257116723943	-0.1187978020663311	-0.12021060682453276	0.1690074192717988
527	-0.0818902183013572	-0.013412412297342167	0.08298132715905328	-0.03349164090232452	-0.08748733803697734	0.093678836068381	-0.0336676897385432	-0.042450647104431326	0.05418090781738315
528	0.11723593375310785	-0.015817999426242773	0.11829823865473107	0.003546363774694536	0.037336725075242126	0.03750476950158046	-0.1036537012806788	0.08522045121129217	0.13418872938455162
529	0.06799670236738443	0.02301204893316196	0.07178513724261384	-0.007466731329008867	0.11746653359545171	0.11770360483719684	0.03475782672841365	-0.033848126346444955	0.04851599917601746
530	-0.03023037105052644	0.042161852737514716	0.051879641094675896	0.030238889883616827	0.16478863025962398	0.16754009407970546	0.08941040024204402	0.04179978508160292	0.0986987421617454
531	0.050441526141001454	0.09219656677449665	0.10509307534008867	0.05274148426269273	-0.0706568867913562	0.08817062897177491	-0.047266598270555474	0.10478460110410864	0.11495192012583888
532	0.025148376526255675	0.022315923027764938	0.0336220353709804	0.038119709869915856	-0.08999793120913692	0.09773811898379824	-0.08584026080153609	-0.011545390235275465	0.08661319997645006
533	0.04249114305119591	0.04197734823870624	0.05972934792002009	0.005591110761349317	-0.10339335053777474	0.1035444129587533	0.1963421715087105	0.10321001441389967	0.22181649034297082
534	-0.10750394377798277	0.04742725987509965	0.11750082087832373	-0.054003707352984535	0.09660450800294065	0.11067443866745845	-0.10742165830628504	-0.0784536244713288	0.1330202385577493
535	-0.03549380990082302	0.07466165140602911	0.08266905546787849	0.08244146906543216	-0.014042681438402801	0.08362889885468461	-0.02629995440765606	0.05471072630116444	0.06070379868052504
536	0.008459416121693576	-0.01356240831644087	0.01598438739713955	-0.055199153163721676	0.0545478957401569	0.07760424885063338	0.06932795499962993	0.15861818103045214	0.17310717113349175
537	-0.13065620005031967	-0.02042900762935117	0.13224366511976762	0.027037106894261507	0.012182549747075973	0.029655010833781602	0.06753650627974764	0.09746067192996295	0.1185738683416977
538	-0.08262218395603031	-0.03218778001699234	0.08867061781721386	0.09522584915974183	-0.0042275963751799124	0.09531964603010934	0.09428852348783387	0.08141165478201039	0.12457200004760714
539	-0.12007401455694774	-0.053539826636631774	0.13146969996201666	-0.006604662253460354	0.03974116885623773	0.04028625156976365	0.10979057857457725	0.0889787416712633	0.14131945235225696
540	0.011000273970678112	0.14646505234713256	0.1468775598465547	-0.0017938522272761288	-0.04705094836976858	0.04708513192407909	0.06548073536360122	-0.011721556204630383	0.06652158735039539
541	-0.005715722049434337	0.008370506406711909	0.010135820442923946	-0.07796797823190049	-0.01105540970787019	0.0787478743419718	0.04813655219983248	0.05053479824604621	0.0697917867048537
542	0.020214993177637218	0.18313388124628502	0.18424620595686722	0.05297049098042821	-0.05082379266479684	0.07340933738661509	0.0016424328141829063	0.08961755048952194	0.089632599768673
543	0.04000133922891663	0.09351348938326279	0.10170978240435119	0.025976394148371246	0.11920841382433554	0.12200581535101336	-0.010395744847538626	0.04099829696905259	0.04229576651743946
544	-0.059911213846354894	0.018853828383402143	0.06280780516189406	0.023997382448363528	-0.00014516881202268555	0.023997821533568622	0.07413748246292964	-0.002691347561760099	0.07418631718611857
545	-0.02836020197118546	-0.10211225929803797	0.10597742474129182	-0.162041436612062	0.0704493826964549	0.17669335783105278	0.07809094420259335	-0.023544083425361823	0.08156297830997189
546	0.031234420373932714	-0.10100789635197649	0.10572693195939799	0.1737943130718808	-0.007886538848743819	0.17397316100806948	-0.10645939929048975	0.021799289801564224	0.10866836123336227
547	-0.03012437102439951	0.009839270405001366	0.03169051864072939	0.024227766318160145	0.15384696241499818	0.15574296936006207	-0.08362716417594739	-0.08624327611553553	0.12013078399499173
548	-0.028047540209836283	0.09998830782058254	0.1038476105293037	-0.014783488887710838	0.013249210274384825	0.01985177867567373	-0.0347252149877792	0.08028964023392009	0.08747723638089971
549	-0.0026541714976275298	0.012119943552094288	0.012407161562773746	0.02824734274192448	0.06808478107142175	0.07371193787659625	0.018604339030295704	-0.04863944876822596	0.05207607327008308
550	-0.055557171667062595	0.0014516551894885677	0.055576133604566556	-0.01991882645401068	0.04656081124320067	0.0506425590874904	0.04585535457653997	0.005018768026165816	0.046129183559224955
551	-0.12386677333708439	0.10249815378123185	0.16077577263226475	-0.0703598817936066	-0.03475533345627758	0.07847576804127081	0.020347641611694386	-0.05131780344871491	0.055204560227927656
552	-0.0690971301825893	-0.019967080130354108	0.07192424965476994	-0.04835983233127639	0.006113557648439726	0.04874473274344583	-0.03491525127674394	-0.05904921604974661	0.06859945107512029
553	-0.04910658133070924	0.014678363327229405	0.051253396765050745	0.09035889249433005	0.05751960204218699	0.10711318346447116	-0.024561612790526623	0.19105734223300974	0.1926296468459961
554	-0.16942034806444534	-0.014891815880193027	0.17007357383934568	0.09061537916407243	-0.1214725162361493	0.15154774541968669	-0.040853720788356425	-0.0415071568786132	0.0582397679802967
555	0.016322417573833424	0.03817888714678153	0.04152166590132513	-0.03619530836997901	-0.026797714924754558	0.04503573995379987	-0.0023867127073423674	-0.0614943520991574	0.0615406510986237
556	0.027826353799916142	0.012626155154360247	0.03055692654342196	-0.01517640273726473	0.04771047990860996	0.05006608725628089	-0.07642828253560066	-0.024749009499548263	0.0803355204287016
557	-0.11609619156976982	-0.018088272779531994	0.11749685659264018	0.04976135468898927	-0.00436411669636567	0.049952356651342206	0.08901421728125382	-0.05427444523117877	0.10425567746337122
558	0.06176842296634652	0.005591367329551648	0.062020976002989996	-0.03577099834473141	0.018332268331409517	0.04019497959638215	-0.00953666198058544	0.0686482810981282	0.06930753508428625
559	0.0189351038593815	-0.0480857724306879	0.051679586573631454	0.06685491638210314	0.007131779290959749	0.06723423324700717	0.02163571069189501	0.04271528794568406	0.04788214491254628
560	-0.15750051023295777	0.025362908550818342	0.1595295830051568	-0.034192210790139003	0.01750551749564109	0.038412893948614364	-0.06482030314817999	0.006300383484618043	0.06512577471535523
561	-0.007136804349153046	-0.059488629592417075	0.059915198631915516	0.07694585216540745	0.01843988211683756	0.07912454371396781	-0.054691527615045865	0.07118187675564412	0.08976649024732465
562	-0.10306302409549428	-0.1214449380803422	0.15928232771103826	0.11104383652174954	-0.002276277604350209	0.11106716467615937	-0.0754805119676043	0.006077516695233088	0.07572479049870323
563	0.007181587103773566	0.0811569237160136	0.08147405390905707	0.04786991730269834	-0.007821743129840866	0.048504728101045884	-0.043020046083652945	0.01062705292244073	0.0443131878660967
564	-0.08724430714977907	-0.1068036325889468	0.13790788615681024	-0.013910593592197481	-0.0006672612193515941	0.013926587938979749	-0.02924740101747401	0.08941240875912408	0.09407438177519759
565	-0.010886125299010818	-0.08779491751494556	0.08846725532919995	-0.1404635312977831	-0.004153311000074058	0.14052492169329478	0.09709849473079302	0.0660403051180027	0.1174284445058553
566	-0.1315936384442569	-0.08119483725573164	0.15462692933633052	-0.07319962897742412	-0.06898525726168511	0.10058405142910792	0.025455757229194808	0.020941919963718462	0.03296300332006314
567	0.005377445818741326	0.04826180424779039	0.048560464091537844	-0.049910809706418556	0.042129084286791976	0.06531423021359088	-0.07933811441603182	0.02929228977631132	0.08457289541827659
568	-0.010557400367944203	-0.06972425633641059	0.07051900895641232	-0.11117731701899583	-0.09320536385887088	0.14507803304293457	-0.08554180632619525	0.10774538306302223	0.13757350108558586
569	-0.12304653762392194	0.09335083082975532	0.15445008267346713	0.11041024145640005	-0.05261805519820237	0.12230732255797945	0.1396471308226196	-0.05975652444028207	0.15189523810894093
570	-0.054631836663231625	0.07812039397373573	0.0953280311965463	0.07616593168552803	0.005017138071333668	0.07633099517202266	0.07761202268572223	-0.012870432817516066	0.07867193976431024
571	-0.11707308406119922	0.04357821233322208	0.12492064521831452	-0.060942069905187225	0.0010840262987667558	0.060951710372598604	0.010877460795706168	8.897851192120909e-05	0.010877824715342143
572	-0.19571183001251272	0.07800584975683128	0.21068467671649024	0.07388431996621961	-0.060739699604210266	0.09564624323453806	-0.10743108614819813	-0.05353713974175936	0.12003192743062255
573	-0.053310884257918086	0.013974013467673423	0.055111917338773984	0.021707703631479836	0.0013119029183753452	0.021747309861668052	0.033027747835460204	0.1445385212744996	0.14826400864438313
574	-0.10020894492341606	0.06854778900528415	0.12141100452667866	0.0029113178741178164	0.01796248307647991	0.018196883525400307	0.11698805297349853	-0.08318527656456341	0.14354788321550757
575	-0.07201575143559784	-0.04936223077597772	0.08730921075129872	0.04131423435260518	0.05138526405622383	0.06593414382753317	-0.09424454190042038	-0.07548981724480368	0.12075076060080928
576	-0.1646717406113142	0.05121671105112145	0.1724526997377948	0.021004045211057264	0.0017585066438044346	0.02107752976144126	-0.05256837023913049	0.05329966235044857	0.07486178969454393
577	0.006556747803794855	-0.021318357244044045	0.022303885252288533	0.03648564219632344	0.08053018470175746	0.08840991310128808	0.07537828574447523	0.0680506215425526	0.10155182447451884
578	-0.1006758740139795	-0.052227508186498316	0.1134166840453794	-0.03489163813849439	0.0317271076549116	0.04715968375778178	-0.09255930732313207	-0.10802564682064128	0.1422559866689481
579	-0.07391495755055794	-0.006945702786211734	0.0742405801222968	0.08845754436672412	0.03790237050286565	0.09623578775656937	0.10196260084372752	-0.12154109493723733	0.1586461777962515
580	-0.038416821213968375	0.06436616203671516	0.07495902192213211	0.017586248980454945	0.04321750898710087	0.04665864588961725	-0.1924637411158511	0.09966597891515253	0.21673854986463523
581	-0.04048430680545253	0.07044109085288931	0.08124608530915824	-0.01059775772015559	0.04706893986384778	0.048247254518797605	-0.06529470134471865	-0.0803400005322607	0.10352735729854043
582	0.011117146866024295	-0.008363969561515899	0.013912114909916402	0.17820924003117636	-0.13704765146967918	0.2248123484282927	-0.020376480974254582	-0.02328437902993744	0.030941287686583916
583	-0.1488858925545037	0.00166968504045974	0.14889525462514094	0.21833271634352838	-0.06518167047331656	0.22785483359287256	0.19806723609286028	-0.012058468137810202	0.19843396046870465
584	0.04227385939841285	-0.04903022449863554	0.06473825841666872	-0.054202428878945656	0.053156617829356705	0.07591791169041365	-0.0029926743895160456	0.02294271289870802	0.023137073608263618
585	0.059519235761383106	0.02361618963560711	0.06403330257392681	-0.06998850875219641	-0.17339125570762376	0.1869837397027422	-0.01051797921127089	0.08970853155282817	0.090323023200364
586	0.06615952951507162	-0.00454702057972803	0.06631559953591691	0.07193652363265501	-0.040918879249157575	0.0827600030894071	0.03624059279650993	0.045863014242535034	0.058453371516563685
587	-0.005755227460852616	-0.043251470724695755	0.04363269832333735	-0.14899729821540017	0.038245005253470056	0.15382742051509166	0.03009024050417105	0.14634560251458448	0.14940702108319948
588	0.021485200115651436	0.008224755115458067	0.023005660623395326	-0.04579242994139113	-0.09967129050697611	0.1096873410711703	0.013143628097961577	0.005090609571295889	0.014095008527308323
589	-0.15996551350508595	0.021824009052582343	0.16144736876788368	0.088151128446128	-0.12968706039168532	0.15680993297416587	0.010270068319057978	-0.07833147570458744	0.07900186320167703
590	0.0702297926166893	-0.038802917098994964	0.08023646394485902	0.011806552048889323	0.03267749464988299	0.03474497557743082	-0.07654304014015763	0.11709624642289661	0.13989413111431626
591	0.04883691426159992	-0.04381692261259826	0.06561224658425656	-0.010684046127132718	-0.15030518647138758	0.1506844315841729	0.03468664200483551	-0.04921482615644244	0.060210150698868634
592	-0.014208240086785671	0.09132962622990617	0.09242821384002887	-0.012718363340142588	-0.03640094596815356	0.038558859337749066	-0.10584429263595053	-0.04199782461963087	0.11387199636603376
593	-0.010852642852855724	-0.03427321490893652	0.03595042582620947	-0.002615814935317535	0.03973305887458791	0.03981907150232535	0.008716747430249633	0.04915758076358297	0.04992443722558068
594	-0.002686112265203035	0.0665458004417135	0.06659999065712871	0.0923155455072825	-0.19605957603578522	0.2167060619771376	0.024664497391491423	-0.0020652180928306353	0.02475080922608072
595	-0.06706263529200641	-0.0762260867289524	0.10152740196773695	-0.02222890310906901	0.02292607257035685	0.03193319490645505	0.03446394037727191	-0.1014508251798679	0.10714491642632548
596	-0.0676997704095497	-0.07951013700982529	0.10442758639759386	-0.0645483374855667	-0.022341907767453102	0.06830555405558171	0.00263302179976526	-0.05398825539305752	0.05405242385114699
597	-0.039443841432470546	0.09108769858976885	0.09926119816590195	-0.0232623716451809	0.09675794120469597	0.09951500952484464	-0.011952192644594064	0.027051257074093237	0.029574066651412143
598	-0.032416247077196786	-0.045174375807911143	0.055601594439406654	-0.208323666658635	-0.14015221140243084	0.2510804501570955	0.014896836977810439	0.08081515216825483	0.08217666683385037
599	-0.10232846544515058	0.022326201659301128	0.10473573468922226	0.0479655926239164	0.03384760964448606	0.05870569609849635	-0.10121709684478353	0.003999859059332311	0.10129609847462442
600	-0.022012497036266867	0.11012554235163112	0.11230398525436468	-0.08673380235905555	0.05698916333867959	0.10378110237274613	0.011796918751500051	-0.18536883169327711	0.18574383180972656
601	-0.1292712234021223	-0.010047147202771162	0.1296610749870429	0.06468710302868223	0.04977080129705155	0.08161834328136011	-0.05835707615247474	0.11741552763392478	0.13111809358978146
602	-0.05529747711439125	-0.05028903589358185	0.07474488682393322	0.02784621442603188	0.0020229178078274277	0.02791959624202634	-0.007670803390579817	-0.06192968922692435	0.06240294570291022
603	-0.17424984994721968	0.012676978032637277	0.17471037742122972	-0.03227782995355105	0.02623071114980497	0.041592168901547565	0.06542660164722895	-0.006118449592908114	0.06571206608018149
604	-0.10127283289285435	0.07227662140179326	0.12441903665999896	-0.05160443912860699	0.057439198513012574	0.07721579931332298	0.04003557353541685	-0.12001956259555759	0.1265209174561216
605	-0.05657961842231622	-0.0806640641389142	0.09852890166962062	-0.03294509798391078	0.08806393382182583	0.0940246559224994	-0.04872038107728871	-0.06456814159652485	0.08088708451628798
606	-0.07010111187745705	0.04926069420475695	0.08567836296282932	-0.07454941001257663	-0.027966846192425822	0.07962260369501906	-0.01781271546576657	0.0560658035267662	0.05882743541381273
607	0.0005961671684677486	-0.024834699426364126	0.024841854014759236	-0.08354418440009453	0.15593313387532498	0.17690328710133404	-0.02013509403690954	-0.11080443760771161	0.11261902772372191
608	-0.10832674681806376	-0.0796212289880886	0.13444041126744044	0.07141073213207864	0.18615450074707354	0.19938152073858723	0.01117860381308935	0.012032227181979863	0.01642363157674912
609	-0.03523666679996689	-0.06325284789731295	0.07240542420490675	0.035366155454689116	0.044939876025049424	0.0571870388181802	-0.027627836736464198	0.004863544868294202	0.02805265462345109
610	-0.1951602643550786	-0.03879808112915926	0.19897944587933947	-0.04456850390021069	-0.009211156588688416	0.04551040480598293	0.1082511296990674	0.05774115950389386	0.12268801319598595
611	-0.07395714929404226	-0.08816957560773155	0.11508055437192134	-0.054069746035612216	-0.0020071503894762577	0.05410698743269281	0.022527961744119036	0.022340487038843372	0.03172706134323221
612	0.09541965704976715	-0.05779006999846083	0.1115553815013968	0.05310635680709925	0.0386928006950851	0.06570706171297355	0.037025552271313	-0.040623658214063475	0.054965199241781865
613	-0.0454376286046581	-0.07027580179341132	0.08368552091563795	0.07414074120427644	-0.008208729054649254	0.07459378485512139	-0.007862196286431866	0.06119626934664209	0.06169925050106484
614	0.12067013967548279	-0.06657150846689697	0.1378152689249586	-0.047124946364450734	-0.030876367236019	0.056339245855317105	-0.02947580480222522	-0.06828619983117468	0.07437626070274038
615	-0.13985899556179346	0.012925277753902911	0.14045498013445196	-0.013490432432829663	-0.019559263065841784	0.02376039854260751	-0.17094727073094215	0.035463221966607415	0.1745869682496689
616	-0.02663827629498871	0.07313476342712733	0.07783502672646832	0.016364023311205764	-0.016835106357133346	0.023477692922978556	0.0004293164701695845	-0.1646449148966373	0.16464547462336307
617	-0.011077194624741302	0.04039677213797926	0.041887986821070956	-0.06697831647249122	0.053165312541559324	0.0855140066604932	-0.07785333481365725	-0.0071405169542475165	0.0781801043999131
618	-0.06440413409632095	-0.05555198164840234	0.08505242591344073	0.05930577892141096	0.015046067331403451	0.06118463496349716	0.06546757912673237	-0.04270973869109714	0.07816729300530219
619	-0.18405880147265605	0.008063256018277697	0.18423533455113028	0.0077774873273034496	0.011025146605705199	0.01349233733656473	0.0025450815666704565	0.09240126533551137	0.09243630929339715
620	-0.10987972042637509	0.08198563442819745	0.13709557692928093	-0.0552859675429293	-0.05485470157858165	0.07788181105003324	0.028614364218473742	-0.005827889329574234	0.02920181730073037
621	0.0062361084558573135	0.00040875840749907355	0.00624949054794999	-0.010874367215829654	-0.09417228530340638	0.09479805473537356	0.15877397944998847	-0.09756799230212578	0.1863563513064501
622	-0.10368005182845705	0.06720084583398094	0.12355365971088841	-0.09217455690285245	-0.005102256687545283	0.0923156647787513	-0.0033472130946434987	-0.13125312163192346	0.1312957949578944
623	-0.07952356135449218	0.09464229418788396	0.12361699179177454	0.006048704854540037	-0.048495780758917896	0.048871541635540486	0.021097444392249937	0.04011993060878022	0.04532892003939007
624	0.022215854717280468	0.029507881290589955	0.03693588037503454	-0.057450950216928906	-0.07884064056453494	0.09755233613529835	-0.09235950670754355	0.014489909831645166	0.09348922914534052
625	-0.01064774443418795	-0.0018152688212677178	0.010801373173316768	-0.10263434721059918	0.011307235900484127	0.10325532824535023	-0.1302665702170885	0.09569459087166306	0.1616379721421258
626	-0.028758134660943454	0.026552673825700535	0.039141727050182644	0.029910981704435975	0.015310603510085993	0.033601806593785415	-0.030920223744887856	-0.06058170985290845	0.06801620251922266
627	-0.07186026515914223	0.08339362858443419	0.11008358186950856	0.013285711435870031	0.006346643805916007	0.014723790814745357	-0.013612862696502064	0.09879287977849348	0.09972634118286745
628	0.11857521143505635	-0.04571120015270916	0.12708105518238885	0.10614602328839483	0.0723070209687421	0.1284339656839832	0.06142843002098489	0.019779370741381978	0.06453429725167908
629	0.1006215941799484	0.05884162529226012	0.11656346804358975	-0.02276862818012511	0.043263636112879054	0.04888918734150119	-0.018996653349787698	-0.06370225271392417	0.0664744299661205
630	0.07933783328255943	0.013974613652710155	0.08055918083442574	0.08612550075325372	-0.0713967476052573	0.11187089634309506	0.009252407885906347	-0.10979319702513857	0.1101823632197462
631	-0.10532097334658813	0.0568839136569076	0.1197008231366821	-0.08036975477483423	-0.051419514195758693	0.09541102621130756	0.118344499550451	-0.02240117172771832	0.12044597572613798
632	0.04439694413552094	-0.042255213029683034	0.06129104075439135	0.08225861667861391	-0.0639757297437362	0.10420832027301233	0.0025059319667632704	0.0573354194548483	0.05739015611658016
633	-0.05177015609089811	0.11234940100641772	0.1237034234294945	0.002652759090544765	0.005025418792914585	0.0056826019424773165	-0.07747747517094974	-0.0829457761278416	0.113502250798454
634	0.08644232114758704	-0.02656425075932304	0.09043193188131483	-0.031056906852836873	-0.059383783169092826	0.06701466381874656	-0.05971311157810285	-0.13922077211664258	0.15148623397224278
635	0.036319292106601495	-0.03398885519534245	0.04974267038081694	-0.04824059849926655	-0.012344393962407248	0.049794973700832044	0.030996448753598135	0.033843724772288045	0.045893109959958246
636	0.011857091618125652	-0.023758929466227586	0.026553292658760858	0.0003202887993870289	-0.015959312240245417	0.01596252586831608	0.05792476299397915	-0.10328131645856767	0.11841582874482387
637	-0.11286744548358614	-0.008771514162479024	0.1132077723069086	-0.009301715788086744	0.11541735018914002	0.115791565501486	0.11119245097421536	0.01794726819324563	0.11263154793064674
638	0.09097624503185144	0.058739129455464306	0.10829110069290673	-0.0013775525176128588	0.09524974380254342	0.09525970473074614	-0.01570236635188785	0.1965162497625675	0.19714258984246075
639	-0.12833972965201662	0.03076318086587689	0.13197522306910253	-0.08384141939811515	0.17256179770289573	0.19185139466041354	0.14130225605439253	-0.1006069187421505	0.1734591584922825
640	-0.03887483485314425	-0.029574912784820374	0.048845964532282196	-0.005275241394191127	0.09953455038646189	0.09967424387675139	-0.0881616288936515	-0.025384510247974987	0.091743371257609
641	0.006619413779454793	-0.012021625089357658	0.013723560346087654	-0.026952278384818184	-0.09039751012865622	0.0943299271047807	-0.16199997791177967	-0.021092906736170935	0.16336738829398575
642	-0.2117631856570601	0.027918713440141643	0.21359564920610918	-0.07562561733243527	-0.028573050197869168	0.08084338683233085	0.12364170436142291	-0.016550265259395767	0.12474446816413894
643	-0.03896909002623894	0.03500785344491532	0.05238453760694834	-0.014725353675260964	-0.09415430240957615	0.09529883893886346	-0.1111940589427725	-0.13258205987837207	0.17303791880903158
644	0.11354609573618406	0.011157178926323428	0.11409293798708434	0.02228763664471981	2.177683258912889e-06	0.022287636751108487	-0.07049612952740109	-0.02543743937168614	0.07494509723879421
645	-0.03279815027726785	-0.04447197512166483	0.05525825940827507	-0.02615710033782145	0.010031079969553507	0.028014575910379882	0.01586872027325957	-0.06481603890366071	0.0667303168153113
646	-0.07376639366255153	-0.04431343801922335	0.0860532487652969	0.0027982671806327407	0.021066615814899565	0.021251649373796443	-0.1300513974793339	0.11940437314146196	0.17655245767655905
647	-0.04112313446222287	-0.033045894023103976	0.05275550492398193	0.1508821496367952	0.04231974847725573	0.15670476760519586	-0.014315851249553367	-0.0400112930965856	0.042495260585860825
648	-0.12609957654909373	-0.09599482614392525	0.1584806292651035	-0.01572538411432985	0.12488974569163731	0.1258758764992922	0.15157569014523642	-0.053390216349079915	0.1607037804309727
649	-0.09602221256382053	0.03463243236286197	0.10207678814020228	0.0018361442895119301	-0.06686562909631179	0.06689083480042274	-0.029242118014323585	-0.04287685150410625	0.051899189404737395
650	-0.04053807757150998	-0.042459749404723905	0.0587040548233741	0.13870346236230582	0.07205409024679599	0.15630240686753677	-0.0321635262938343	-0.0056984121383936255	0.032664419856369135
651	-0.11344631590775263	0.0006565546747912561	0.11344821575098744	0.0020942289880707815	0.02875220234406011	0.028828370309267427	0.0019942422342808263	0.029501260276477235	0.02956858738576199
652	-0.0386292252681764	0.029933396901072707	0.04886947201327908	0.007477263567202736	0.06952576656496616	0.06992668794458654	-0.1338330776089737	0.01756232616241086	0.1349804725229708
653	-0.007930831498113335	0.08805316300908805	0.0884096013120549	0.023708152833225523	0.0023191394364694066	0.02382131227471247	-0.06755910076558835	-0.027335340974465636	0.07287971571325742
654	0.04556828015275169	-0.02294463789732803	0.051018864788616815	0.13413570853730966	-0.11003106648720265	0.17349127902323302	-0.05250445936906684	0.09176486287440118	0.10572373580230525
655	-0.0011388019023899209	0.03531797281145284	0.03533632795415235	-0.10665299617464827	-0.050555802344896414	0.1180286013801984	0.1428046726666166	0.13092391362646558	0.19373756913590542
656	-0.03182001782418616	0.08744985485685683	0.09305907074980306	-0.041214887345243895	0.016163432701919875	0.04427102320469495	-0.042786727784144184	-0.02282544015001563	0.048494378978562055
657	0.011297717055903518	0.06095181892910083	0.061990020498795984	-0.08331296618981889	-0.1171553516070164	0.14375822322743678	-0.024174001079913607	-0.035749212562994966	0.04315539974424824
658	-0.035787876468028106	0.025057617208565204	0.04368817096493996	0.1535839720456797	0.06450595316864509	0.16658047443660243	-0.04927575929030086	-0.1386023171331426	0.14710099513025707
659	-0.10049437543585665	0.06906963860593024	0.12194152070314983	-0.05887584371647424	-0.10310436993246369	0.11873026603396886	-0.10192261883842349	0.0006328124084769392	0.10192458330759505
660	-0.04827378366663097	0.08532043941327395	0.09803027884876611	-0.07976155882732792	-0.05170345392612683	0.09505342400174972	0.15417080326506516	0.0008040273450216248	0.1541728998214893
661	-0.1531007103896482	0.019090179001659737	0.15428630028661114	-0.000984152702803244	-0.09535896153496408	0.09536403987651317	-0.051184446630553646	-0.06943841857048161	0.08626437010982807
662	0.05049830487442365	-0.0396594561707479	0.06421021148501002	-0.01737756878047994	0.05958925715368389	0.06207140617746772	0.05260541561119655	0.10418693135160927	0.11671437964574742
663	-0.16747162901441273	-0.09260118862518002	0.1913680398069052	-0.0466204339361401	-0.01998334273714454	0.050722764586960276	0.12509328993091004	-0.0159599188732482	0.1261072963637687
664	-0.03214658845993631	-0.08248959241598253	0.08853211850265096	0.07816498964957214	0.005397038583782153	0.07835109209444724	-0.04043140892894002	0.10823691653756909	0.1155418925305444
665	-0.22059956790117607	-0.03895188093697817	0.22401209428670166	0.07495459461665613	0.02823414892965737	0.08009593260540343	-0.12100306739672619	0.21454371961782448	0.2463143315904869
666	-0.14362338162188154	0.10256666179205629	0.1764868149740107	-0.019305468087769978	0.02801361216417546	0.034021516200380374	-0.07880652965729934	-0.06520122222180022	0.10228229805710945
667	0.028458384246639722	-0.028192083553254716	0.040058372520649	0.0625429829733948	0.08121328167962269	0.1025047405751758	0.11512302284710019	-0.06499904803749268	0.13220509307600156
668	-0.04371935042154913	-0.0813118338628005	0.09232007326369428	-0.006840515246173513	-0.11050990201698482	0.11072141207840838	0.10610093755419757	-0.11039634364064842	0.15311682350122036
669	-0.018975149593952165	0.013187211831404083	0.023107549805186766	0.00026521313942955507	0.05869187055255366	0.0586924697637358	0.0407520904885877	0.022412050306691814	0.04650841728267825
670	-0.09019693592528849	-0.005871872420324137	0.09038786498214879	0.041151981404546525	-0.06500120943688427	0.07693271606915901	-0.023282986924990937	0.05471448120360687	0.05946235728197418
671	-0.061069938417113265	-0.053235889315645504	0.08101603106483103	0.010703790929281271	-0.09302299087987974	0.09363678749559894	-0.012932054314841	-0.05617222001377205	0.05764161977319523
672	-0.028579937369538785	0.01648940738945015	0.0329956569278748	0.008053797012249002	-0.0011106992657356905	0.00813002454937356	-0.00887997346400547	-0.027587707159834596	0.028981641000092286
673	0.01654915290569042	0.0016153785186015792	0.01662780531682642	-0.0888345729621078	0.06527006119734093	0.11023503182774831	0.03150955109575269	0.01479382415582085	0.03480961136538582
674	0.02140723781527648	0.04714879428424931	0.05178106442840147	0.032137327999130924	0.0035397598722097146	0.03233168339070254	0.08048484280710252	-0.10091854851055759	0.1290827771438226
675	0.007283395613935756	-0.08868635111161438	0.08898492414539468	-0.024403433137451046	0.041145789880810156	0.04783830655248807	0.08219863209465036	0.06699666678743524	0.1060432387229771
676	-0.07024483925257677	0.021731054870782213	0.07352942395678956	-0.1436397015519461	-0.026475150990832915	0.14605922593906745	-0.004798730349351447	0.030401377890934084	0.030777777545384306
677	0.06915275988258081	0.14212404502555462	0.15805489038243567	-0.17196790670343082	0.06118275098313972	0.182527504650189	0.01667249754101866	0.06377986415019031	0.06592300998340415
678	-0.20346972056733656	0.041287455875156254	0.2076164280599996	0.09024365993125251	-0.034858558331879105	0.09674211723321217	0.02348313629865968	0.017145332532658826	0.029076109060135212
679	0.028164883966380734	-0.10085401996305049	0.10471291243942686	0.25095282828960613	-0.02649769519661488	0.25234787472313935	-0.015321802840710575	-0.07268574560807065	0.07428307517120415
680	-0.05260474941968237	0.08084775545572793	0.0964552705855764	0.08422159010589926	-0.028197241310575792	0.08881644362106011	-0.015779304636794483	-0.09930251564348858	0.10054837675440641
681	0.02401361609348611	0.04259040583412786	0.04889372584494914	0.019498608688327576	-0.09493701633432226	0.09691869175367514	0.02157932702759321	-0.015856907394158824	0.026778888458461894
682	-0.046945066087068554	-0.12301857832276929	0.13167159846555582	-0.07144851295881927	-0.02749695972812906	0.07655699052547008	0.07180694257358292	-0.025518893120906685	0.07620663296513036
683	-0.03274170041108586	-0.12521390693077686	0.12942388278319633	0.10380961664381633	-0.008878275776576515	0.10418858041311943	-0.015575570282735976	0.03062648044837361	0.03435956481515823
684	-0.011231800035225739	0.05209200306671133	0.05328911817185156	-0.07043032256546597	-0.000632806010073497	0.07043316534220204	0.024075884597338906	0.038837350944131155	0.045694507848339776
685	-0.04276264389500837	0.05706726064487594	0.07131140126516589	0.02723506259598453	-0.0008429019691402199	0.02724810302272024	-0.03796896282640486	0.04233870077974078	0.05687009514524604
686	-0.07008659754933072	0.036605399193309865	0.07907013599421353	-0.001005687947903243	-0.05123922480605366	0.051249093328310326	-0.008513346340494908	0.10132317960191976	0.10168020353321539
687	-0.015742145589792676	-0.005781767525095666	0.01677033045245322	-0.0884690707317368	0.01709322098781849	0.09010524224414165	0.0027339535454322396	-0.08202371800114501	0.08206926840614544
688	-0.06905887139530685	0.020649708983354664	0.07208008184991724	0.08831023146537098	-0.1630938203133612	0.18546776325247025	-0.06279016508229586	-0.011380911286384224	0.06381324292629638
689	-0.012595125457631931	-0.0021421088359203323	0.012775985893793715	0.04388341205707609	0.12997811095933248	0.13718623539673241	-0.007368308670286238	0.12375192674263166	0.12397109076383207
690	-0.07893616170320296	-0.06434741428128628	0.10184059774530829	0.009490835968590544	0.03958752794091275	0.04070931509931405	0.007019378725727147	-0.022114571425180873	0.02320185223241061
691	-0.057306373030046154	-0.0468142737240044	0.07399727436983615	0.14569760976662627	-0.010564023859563967	0.14608008793745145	-0.1537680822656936	0.002588045323324498	0.15378986020627203
692	0.028587536823022886	0.08090174484477679	0.08580407671280577	0.03368253895739884	-0.16884312253081046	0.17217001323276643	-0.03919202627267537	0.04583180743255766	0.060303975788443036
693	-0.07435789015553942	0.009050362996073256	0.0749066412192134	-0.024901045640174126	-0.060313168484195726	0.06525136294804128	0.1050508841335601	0.10155187911562845	0.14611116456026857
694	-0.002832896800713329	0.05184845298232207	0.05192578724433125	-0.0007116486036633873	-0.055884511842624725	0.055889042822574446	-0.0251676750114078	0.14366886692996397	0.14585662545945433
695	0.021332184831951068	-0.07590897051744748	0.078849438265109	-0.008385928914265185	0.02297998101985105	0.024462283855515684	0.024494847469269075	-0.06914044095089804	0.07335119717787417
696	-0.016748383026141022	-0.06491179137370229	0.06703766846582136	0.08864376806232868	0.08320889716179836	0.12157893807387304	-0.035901854305680436	0.04227923430031707	0.055465996751229596
697	-0.13716517144465096	-0.028847596335180616	0.14016585915178495	-0.17757864482783955	-0.002531018445984044	0.17759668114372493	-0.005614028434058119	0.12574166622132504	0.12586692949052794
698	0.03317904593485043	-0.02192274303155636	0.039767521310418226	-0.11131747506035022	0.036412545837696216	0.11712153409255714	-0.0008065440193519635	-0.008638865047710404	0.008676433747093612
699	0.008609170688768151	-0.04311965392579904	0.04397069904639931	-0.0658353704974233	0.031120484656324315	0.07282019344781715	-0.1410323282217635	-0.01163521085225597	0.14151146856430996
700	-0.10515500513335392	0.038999391248172866	0.11215403524761716	0.029829347299964008	-0.13719698568096916	0.14040228929859344	0.13424309416302949	0.014089542491151552	0.1349804561337454
701	-0.10953129546480164	-0.00555046494974152	0.10967183935430273	0.046008274027467384	-0.00959926510883114	0.0469990124323496	0.20428827695892587	0.10604627078209088	0.23017278650969003
702	0.05387784193749743	-0.09081339240114979	0.10559305891604413	-0.0004387293516472717	0.0254970556318108	0.025500829973466584	-0.0013848736306027983	-0.03969293870794277	0.039717090254010816
703	-0.08447110804455094	0.04849595622495389	0.09740239147190813	0.05157874823612986	0.09558902163358989	0.10861688785116697	0.14019719645206305	-0.14048962138966575	0.19847565999696284
704	-0.13271122289628465	-0.006262331369525135	0.13285889310395857	0.03837533272625386	0.000745569487251331	0.03838257463629831	0.054536385925054116	-0.05463436510447849	0.07719540944988826
705	0.0008905584538203741	0.11265954485465915	0.11266306467169543	-0.060586601712313476	-0.17434092113876212	0.18456839678167705	-0.0914383590504201	-0.02095366710769153	0.093808473343795
706	-0.10013331778733352	0.028778711518424566	0.10418683010707172	-0.06767995733931857	0.05365844194993538	0.0863701627759643	0.0939025962562655	-0.023493734987077235	0.0967969687919525
707	-0.05788346256726016	-0.04730156507383154	0.07475248020774514	-0.015083767808716245	-0.09359745617050534	0.09480508347602956	-0.02024480008991739	-0.08419739364458904	0.08659707285597246
708	0.007308967910360066	-0.04329804171860563	0.04391060724450058	-0.0634312590751078	-0.15237572513781222	0.1650511624894764	-0.0892763193267605	-0.01269580559532747	0.09017452341015204
709	0.08618611339132734	-0.03613520293813166	0.09345479673554853	0.12930208991653408	0.036321899448645584	0.1343067788175302	-0.05590544922398155	0.001148707652171262	0.05591724941559033
710	-0.019764899339112994	0.04378665337318765	0.04804083949629684	-0.004825555384269021	0.030658176522974517	0.03103562102617754	-0.013599102853733117	-0.12692994411410288	0.1276563602459184
711	-0.013430133801319074	-0.08063610256191114	0.08174686251041312	0.007390153773707631	0.03309438542660029	0.03390947831452761	0.06900237076237324	-0.0266447718918151	0.07396804066618827
712	-0.06588873021140783	0.09146111656381072	0.11272293738175322	-0.022569065310654286	0.022283568767791327	0.03171624419797312	-0.014845735060750882	-0.09617057909622785	0.09730969187700587
713	0.03350111913889845	-0.0693859623898833	0.0770502223249808	-0.1337728137306999	-0.05945808233056382	0.1463913564656624	-0.13836214988824488	-0.051770691498506965	0.147730460704388
714	0.03375816195198322	-0.019404259047368724	0.03893762662969738	0.009581961361453227	-0.033479549248311674	0.034823759150937585	-0.09573971286193918	-0.024753337313129516	0.09888791800328356
715	-0.0372478824065251	0.06724923480610166	0.07687564195358967	-0.05205566278376217	0.0897375491900585	0.10374304681517181	-0.05128305469813772	-0.17920016976636804	0.18639381036790711
716	-0.05431847794129855	0.006046559950045868	0.0546539836891039	0.0022570307666009396	0.08082931867592145	0.08086082454127616	0.025658726891999308	0.033842338091581936	0.04246968463767003
717	0.028323745538732934	-0.001408359283005989	0.028358738286689042	-0.015951536124039076	-0.05895130087303059	0.06107133025683247	0.052140618465940355	-0.03746239683063718	0.0642033898661659
718	0.052631660297486546	-0.09344858903027184	0.1072507830154105	-0.07298647615842621	0.1502056653766545	0.16699930422989198	0.14918152033180898	-0.006949853810352618	0.14934331748188537
719	0.008818301243209785	-0.07091753154652557	0.07146368810429843	-0.05409201071130923	-0.04864716245149339	0.07274951571917425	-0.00043794210570921203	-0.04269273295977515	0.04269497910600993
720	-0.0818941629216296	-0.00578279763333224	0.08209807957012445	0.02719304804048079	-0.0751882537766135	0.07995458315636654	0.09847268357008129	-0.00443156194302099	0.09857234982868264
721	-0.02125311743409944	0.004706978424845346	0.021768110771483617	-0.019649837496830996	-0.015579609143700239	0.025076689070176978	-0.08134457360624554	0.03135833219979173	0.08717961145551405
722	0.01752411634571182	0.14128182518046542	0.1423644926940058	-0.01656282630238296	-0.07471309142974956	0.07652694457583568	0.005623253396904537	0.11389796385599087	0.11403669211839847
723	-0.04713569939546043	0.03921043540402075	0.06131257947658126	0.01716441650946295	-0.07372456659170193	0.0756962939201426	-0.02724576406089819	-0.059838776432833064	0.0657496070272721
724	-0.056643712910625095	0.029979621512244828	0.06408812618823216	0.046014817507725285	-0.011287714965641014	0.04737906646837628	0.056126850617013016	-0.05262234751928693	0.07693721348362637
725	-0.09096602935404233	0.07483969362039303	0.11779557817522178	0.003889569935691318	0.05940514469453376	0.05953234390197589	0.15659544540033857	-0.09264042644365744	0.18194609677537227
726	-0.049330012775044334	-0.07406138430991833	0.08898617199479622	0.08326399347423774	0.06749943564806686	0.10718706275519181	-0.0784735133822031	0.07882573107833633	0.11122764127041895
727	-0.10526933565852595	-0.019489341766221597	0.10705824336531958	-0.01634673204794627	-0.09059565903885071	0.09205861765924496	-0.11068190101967339	0.02101840657142603	0.11265991580029935
728	-0.004817987789182749	0.00022024244994693705	0.0048230190828435155	0.03296532808657958	0.025821546619028093	0.041874397018398644	0.10704448861590295	0.025841422203414316	0.11011948803247902
729	-0.0056123713379239385	0.001228361783328048	0.005745222772485937	-0.05319102240525695	-0.026452823733693096	0.05940569625888063	0.04205566151852741	-0.013812238647741329	0.0442657497646104
730	-0.09706144133675537	0.006334615797896772	0.09726793280251908	0.1812451463749185	0.08162322083337051	0.1987766416450354	0.04289281237539041	0.072230924357563	0.08400654609623247
731	-0.030401907788366253	-0.0033340524949148	0.03058417733422255	-0.11733571735456991	-0.09203003311103856	0.1491214188556774	0.01394205952990812	0.012087228203175369	0.018452157314827442
732	-0.09162021626428966	0.07311404656507967	0.11721743826511415	0.007729031128745224	-0.037723060166681255	0.0385067161743009	-0.04383185289135481	-0.12192252247429462	0.12956208092796384
733	-0.025366567710652616	0.07617990203354609	0.08029221775028887	0.043212526277027596	0.02117796279360881	0.04812305617196688	-0.09757397845276668	-0.04102980204481183	0.10584954382016684
734	-0.07670793305856606	0.0989457165341566	0.12519729156245804	-0.0561945782777474	0.002318936735016994	0.05624240477962239	-0.07662844959427645	0.11652697150276753	0.13946488581298652
735	-0.1369757929977758	-0.0056164562470645	0.13709089119319604	0.0019026651515934093	-0.005729710070072139	0.006037359701572704	0.09448078211027128	-0.05949124126953754	0.11165046339339074
736	0.05982966298406091	0.0549561971674294	0.08123898189841922	0.09652176051984827	0.007019385225476502	0.09677666052718795	-0.046573179636616835	-0.032572460737482004	0.05683331998009079
737	-0.14375660437327126	0.16267452130895482	0.2170920569344508	0.026746214759443696	0.08565854091342635	0.0897370917479245	-0.10390013440587874	-0.09813604711635227	0.14291928376948498
738	-0.043538826318909304	-0.10293239492636068	0.11176183303124743	-0.04862971155166794	0.09010376842135473	0.1023891494706717	0.08844483654065319	-0.05195567142066361	0.10257621997068728
739	-0.029647349021036842	0.06427071799974772	0.07077916710571176	-0.029638469464590023	0.03717038203939286	0.04754025844647728	0.21491161941601566	0.06956704075719904	0.22589063132349724
740	-0.047650587739427715	-0.036441998782372496	0.059988313754991786	-0.09315850994674343	0.017415815059615855	0.09477245691490875	-0.12038946370220038	0.007835514805217816	0.12064418039327968
741	0.007502197157987045	-0.040556193466180245	0.0412442455460583	0.08081260830316107	-0.028770272130149103	0.08578115305358731	0.027542947624957487	0.04700804782294339	0.054482754372326705
742	0.049643233444219	0.008379348581261705	0.05034544775293508	0.0818433076920799	-0.06330283560741934	0.10346775347865837	-0.05735504933057637	0.03677524665288183	0.06813237446392974
743	-0.2397924228860947	0.0497188718643493	0.24489257296424335	0.03967172079197913	0.07322300275070108	0.08327937056934284	-0.03684015133985296	-0.030860258268279116	0.048057801563618774
744	-0.05788810881710679	-0.04252117172654944	0.07182675815752722	-0.02871494397873744	0.049595549114300704	0.057308520305893805	-0.014314385110853417	0.016901615440256264	0.022148729660911276
745	-0.07220056869344005	0.07898077281193969	0.1070088061499024	-0.08645988012432443	0.07393866341226853	0.11376395219183134	0.061407880664340365	-0.044819517656950116	0.07602444982166941
746	-0.09083384740506732	-0.042913647936013516	0.10046078346092654	-0.0682445615576612	0.02006075860970795	0.07113194934903994	0.10933555749103202	-0.04029819459411583	0.11652557066764357
747	-0.12116361254303266	0.05732328897876784	0.13403947352858958	-0.08159847043567973	0.06154328875259108	0.10220512104550977	0.18166722467831897	-0.1464438171040717	0.23334260667596396
748	0.06686609166012653	0.022471445767663526	0.07054105250695857	-0.053259590097372356	-0.12376571032653638	0.13473876572825	0.0663860335657398	0.0729496146462002	0.09863443480661628
749	-0.0010860854578842653	0.0771812215859113	0.07718886284377668	0.04594610421655648	0.05119746929288932	0.06879117206935069	0.021778665955234616	0.0800749673907109	0.08298379777651244
750	-0.0023120727980743177	0.027280454159956453	0.027378255236539098	0.016957165531789168	-0.025176495782286753	0.030354594425687872	-0.006932384597183164	-0.08959844355143742	0.0898662286014239
751	-0.2023189590815382	-0.005044010162509297	0.20238182537559207	-0.03399612032029961	-0.17763739360264727	0.180861216966972	-0.0007176020753717897	0.013723170196084872	0.01374191955184173
752	-0.17356442954254617	0.039632334199593756	0.17803183175077922	0.04594336157313577	-0.17625650299786297	0.1821459506046609	-0.013006862261719635	-0.09204670177876188	0.0929611412055794
753	-0.1515538009821569	0.04013161894414001	0.15677723505412663	0.056840342484070744	-0.053653432269402675	0.07816338866754588	0.08146653926611323	0.05002136583891775	0.09559777225640782
754	-0.07906800443513531	0.1116375598749522	0.13680165971284164	-0.001124952676427986	-0.1473871678675801	0.14739146098248174	0.005800582231541008	-0.13764213554211646	0.1377643068099253
755	-0.019297690780032184	-0.08071576638173886	0.08299057664598544	0.13502154276467968	-0.09608403490332937	0.16571951838530802	0.08009392427355445	-0.00890926088988901	0.08058791246298654
756	-0.1314124092878686	-0.012131850329922162	0.13197122075388226	0.09140117250709606	-0.01291852515736379	0.0923096020352887	0.06856867182664318	0.027150719477538006	0.07374838523125676
757	-0.08662763593378234	-0.11797308359571425	0.14636254903682608	0.03460924973402007	0.009168019430716136	0.0358029712095764	-0.13604953391848676	-0.023877253861332243	0.13812892141545155
758	-0.011869631600780136	-0.06368972622674843	0.06478633637717451	-0.13510135832886538	-0.04564935254590175	0.14260519068450667	-0.11219606999036619	-0.04671476606140144	0.12153282474070375
759	-0.0412727063896782	0.04071756533529305	0.05797720603446187	0.04002031081150105	-0.054537833894017236	0.06764614256038967	-0.02902291288341123	-0.08887737786907207	0.093496084244849
760	0.008337853726650392	-0.032055088821375505	0.03312172284337411	-0.11032022856847358	0.030346963840157202	0.11441805384516932	0.04626327507700549	0.008258972813713673	0.04699469387907894
761	-0.08305607698956846	0.017332667572666445	0.08484534925428551	0.09111404573009561	0.053472493685730656	0.10564599807979694	0.01820485746592148	0.022292277288605968	0.02878128666454324
762	-0.04575851023394255	-0.16541326745712048	0.17162572741192011	-0.0860704576852801	0.03217159855608539	0.09188653568291444	-0.018313303398980553	-0.06195228341251622	0.06460234129973809
763	-0.07194429253599727	-0.05710306322755985	0.0918517341070698	0.02225963049825517	0.02708896945244175	0.035061423472445806	-0.06194488213917133	-0.061289356477653455	0.08714099862108941
764	-0.1050408730527257	0.007548174049013107	0.10531172747207708	-0.024101547352150223	-0.016168928144349795	0.029022729404814533	0.03514610497576002	0.0535931182946252	0.06408955471454637
765	0.048994173930328434	-0.03124124245856331	0.05810717950021334	-0.050208420931309665	-0.07404929960748992	0.0894661070169893	0.04776843555272546	-0.07127510542491602	0.08580188860676541
766	-0.00015722510708778342	-0.0456054828945114	0.04560575391083751	0.04597268002940106	0.02367083710683277	0.05170875978423677	0.026926665132633327	0.012900614824413735	0.029857514263797222
767	-0.05546949163457704	-0.029502145125204812	0.06282707274087387	-0.01969318020580306	0.14907528393749245	0.15037041473528703	-0.002177861742479932	-0.1140706451653554	0.11409143337783857
768	-0.08693779117989092	-0.08897768297555185	0.12439938747010024	-0.0931663675336775	-0.06954973890490947	0.1162632281556011	-0.05888526590733921	0.052055408067140534	0.07859542003205126
769	-0.10803896636116078	-0.0017164071207252476	0.10805259971787863	0.08787597315436241	0.14131758389261745	0.16641167679905516	-0.017518736953861656	0.005273226624919023	0.018295165030585345
770	0.0007516788338715751	-0.08790813893852822	0.08791135258147764	-0.030300771916309664	0.051466596200657924	0.05972392571830653	0.009392926030071344	-0.013024703121005786	0.016058329639060523
771	-0.05756521182084684	0.0348382580082953	0.06728638668431762	0.03992079263280905	-0.09690249207423106	0.10480344772300267	-0.022445069220837277	-0.1549829699267741	0.1565998151328779
772	-0.1423450467763394	-0.09858456697569319	0.1731503080781065	-0.012399401631176355	0.04663668450143499	0.04825686999897119	0.08494383302532665	0.14154132581692136	0.16507392793244627
773	0.022389773510691782	0.05204830344599167	0.056659755113008595	0.051863419885967016	-0.12709605086463885	0.13727061035653257	-0.09400970642416998	-0.019194907720881674	0.0959493063256415
774	-0.10659287077256376	-0.09784057887040527	0.14468869677079987	0.2032389751758927	0.08956973317403426	0.22210091879912344	0.013465076305836004	-0.01572470334962836	0.020702042782194213
775	-0.03100957939813992	0.017464554768136988	0.03558939010012395	-0.06757046087788848	-0.13187654765918363	0.14817959038192538	0.07711922686435646	0.05787322567668524	0.09641932069030884
776	-0.06209321024087664	-0.020494907402251746	0.06538813338400615	0.008314489206496698	-0.025036080523797435	0.026380600045469386	-0.05140979141666779	0.03578222120350021	0.06263652295395641
777	-0.05403836065858841	0.08233837911050185	0.09848732455099185	0.01835083952667991	-0.09911841136379203	0.10080284114357023	-0.015255260096687588	0.04987595592885988	0.05215682065113978
778	0.044069316204342575	-0.03801827459591689	0.05820218066334689	-0.006853702269193892	-0.1093458936203637	0.10956047501919042	-0.07201682750169588	-0.03738348760366748	0.08114153430162989
779	-0.032248987616498914	0.0005312454015806638	0.032253362986916584	0.007975244629838993	0.05367422322716463	0.05426349386047009	-0.01600888314879274	0.07772558315351782	0.07935710816446195
780	-0.043262813569739975	-0.04491383692178313	0.06236123623699748	0.024182799626608225	-0.08885872981462069	0.09209061657980384	-0.0847698725282736	0.048565128028592544	0.09769597201979896
781	-0.21518902195010223	0.12085182155757108	0.2468025079727201	-0.017985067558670586	0.0010900090786655978	0.01801806801190179	0.1230535262359597	-0.02897177830814912	0.12641809307785243
782	0.0049730803719460655	0.002031526958710258	0.005372022912255844	-0.08153359208945571	0.02884750611185322	0.08648644545755804	0.2419698314108252	-0.13894670911843	0.27902614086824334
783	-0.09527470374603625	-0.05993697373511838	0.11255980630055848	-0.04839501033089709	0.0378671543554974	0.06144915299587703	-0.02236851521393085	0.0855302053754513	0.0884068238567744
784	-0.16992964293402865	-0.036771220793563604	0.17386260732640435	0.047045561568011894	-0.016179716221240033	0.04975005608287749	-0.10642825698421489	0.12341961280742009	0.1629704718966954
785	-0.06900791949640125	-0.021042124500800976	0.07214474309836445	-0.030160604339827386	0.04043734709673405	0.05044641805287428	0.04048063748819955	-0.021993596972830137	0.04606951616041035
786	0.091913000185243	-0.11810999887547706	0.14965951836558097	-0.045031341014603286	-0.02575548582923421	0.05187645635424008	-0.15246450084263571	-0.016307712202366056	0.15333416284204007
787	-0.10518740763181274	0.018596453880384986	0.10681862581603652	0.011807443410514328	-0.06565842784764409	0.06671165465881342	-0.04981496799843778	-0.03780763517560816	0.06253757521888152
788	-0.10921219631323137	0.06007550712720508	0.12464497735629244	-0.04974714264661716	0.1130005614906925	0.12346621035212285	0.10942829500139792	0.0025128404626318813	0.1094571428190212
789	0.008649634473681108	-0.11530429986674323	0.11562827398300184	0.01939762333074107	-0.003542265951114375	0.019718403559865958	0.11868022132730904	0.06933119791041409	0.13744748065349202
790	-0.11021157298637022	-0.04933653930093712	0.12075050695679468	0.004103550807793115	-0.006301062301820254	0.00751947573728115	0.10177554921142563	-0.0033416129396625998	0.10183039229191765
791	-0.1887876656763954	-0.024821464787780228	0.19041241510404056	0.08253614731080317	0.0007320364301695623	0.08253939356601607	-0.13158415007326513	0.03318252159419962	0.13570360455733327
792	-0.08789296169974056	-0.03769946908060812	0.0956369315971178	0.004689442035646772	-0.052387027143943346	0.052596496837583655	0.013103118565942257	-0.15698773906788052	0.1575336215980515
793	-0.021965645692173685	0.014481939273408415	0.026310001060296396	-0.007819908600006467	-0.010646708845751734	0.013209972738755493	0.0752629733207055	-0.06667563124318722	0.10054926630637696
794	-0.175305616461857	-0.005147037603668009	0.17538115964711057	0.009900744726933457	0.07594048848755457	0.07658317398669441	0.07691117151782911	0.08552581960124447	0.11502171152747442
795	-0.10503008389010156	-0.0007586204419606742	0.10503282356928587	0.04695876784152415	0.004377939086845168	0.04716240269369543	-0.02711586844755593	-0.027169449777640308	0.03838553533409269
796	-0.016656869685777793	-0.0913117890921102	0.0928186087750242	-0.10912176830937391	-0.010792242054689786	0.10965415089056908	0.12536111332968405	-0.02889447211708351	0.12864796638183912
797	-0.013660234169895579	0.10741036196629178	0.1082755182638541	0.03138197547477028	-0.059957378035105306	0.06767359577814387	0.13646987968795005	0.0309983906022451	0.13994616208375604
798	-0.07306306644232247	-0.05875772969381303	0.09375863947779119	0.0044336117044748964	-0.02836527084073682	0.028709676114759834	-0.08377536564439211	0.031834168046770556	0.08961989814813237
799	-0.046944975627865246	0.06926534593736526	0.08367507923225256	0.0057420808754594255	0.033321116559225435	0.03381225076113396	-0.08311452614221579	-0.042119844211139436	0.09317781781205078
800	-0.06884599617256194	0.11466076986287772	0.13374177856803093	-0.12050298084158129	0.0956416044452162	0.15384500281959668	0.09410950408563674	-0.1146848008299067	0.14835498744780995
801	-0.1201306237585693	0.0704446470305775	0.13926167836086703	-0.06045438572224319	-0.06032288695405113	0.08540247914156236	-0.004463669586615981	-0.07321761886397445	0.07335355518506724
802	-0.06590346407548463	-0.048132349379663035	0.08160875954182027	-0.004556778101123943	-0.002509209538597592	0.005201957244294869	-0.14159924498636553	-0.09931582007419115	0.17295657922645752
803	-0.009818863522501385	-0.0003993651138793922	0.009826981905330457	-0.02651349861174015	0.04980334626416977	0.05642108566611901	0.12375211558634877	-0.02585886575117759	0.12642494631216755
804	0.07325366224008029	-0.030286440990973346	0.07926769543441688	0.08994275273202855	-0.03211393617244827	0.09550394581117007	0.021848026639664123	0.07166774063149133	0.07492397023163005
805	-0.020196430779780818	0.1929361173602253	0.19399031212480974	-0.11313779035491098	0.013730927956608891	0.11396796913581188	-0.1468435869469092	0.018193261209209093	0.14796632650999006
806	-0.07008030561579827	-0.05400328132584017	0.08847374542293056	0.11485591407006823	0.06266135814428819	0.13083702381725767	0.011197030208395891	0.026755192738316877	0.029003686385565098
807	-0.019114582335991684	-0.12106184005377836	0.12256156157248493	0.02404534948157844	0.11241312717635028	0.11495603504495773	-0.11617322229223583	0.011130944933655143	0.11670525057972886
808	0.01957283545800292	0.01236267719521308	0.023150198169758676	-0.010615577345126075	0.01638423427241987	0.019522643649462327	0.00873518769116693	-0.03351593289461489	0.034635549104875506
809	-0.06902750129592145	-0.04044983671150419	0.08000615742019979	0.03394089725017857	0.01579258224511952	0.03743514605442382	-0.1183207868682729	-0.11739155755915531	0.16667509229423494
810	-0.03411928291700556	0.045587052537182975	0.05694124011468795	0.0698601300328954	-0.025016227822374414	0.07420410650815758	0.10692138062564722	0.020468229667210517	0.10886289570190665
811	0.0697439039773423	0.16138680774935849	0.17581215503351622	-0.021541830458397703	-0.024875021994659408	0.03290618754479377	-0.04568165508616159	0.04448942498036431	0.06376615518042857
812	-0.07211711089028168	0.0025569483459093084	0.07216242559673859	0.07604887763848953	0.04704779173303009	0.0894255360455196	0.12677405707614614	0.08912636402421283	0.15496828808411886
813	-0.053870305849897895	-0.020635681492116066	0.05768744406719373	0.02456977548155029	0.04285458262813416	0.04939827040945227	-0.0365724179074058	-0.11398933810026261	0.11971261818258723
814	0.0734106041457462	-0.02318159188019841	0.07698378402718023	-0.018227837227151114	-0.026041112566732187	0.03178668893881105	-0.07593692362059871	0.12832450019821354	0.14910933478519028
815	0.005974692614883848	-0.08146629950876186	0.08168509599366117	-0.05053687923234941	0.07882338610100607	0.09363280599754205	-0.0709507421880331	0.0603338140231004	0.09313526148353699
816	-0.049426847714109504	-0.05796051404295701	0.07617371241496367	0.009440100093837972	-0.0627562136754066	0.06346225527551767	-0.06949248258794874	-0.02283793681819955	0.07314900200514313
817	0.011852687341312857	-0.07076364225720554	0.0717494199469005	0.017551020002306888	0.03562073176067234	0.03970988333258041	-0.05217073437537982	-0.06978012494834335	0.08712663980134232
818	-0.07555105947204772	0.15420941165392088	0.1717221745436428	0.04680736227401709	-0.07566057996056466	0.08896882894036584	0.01397109031895477	-0.19839103858468515	0.19888236612482874
819	-0.050830333305382995	-0.026093734292415745	0.057136728583806064	-0.009194322792319073	-0.02210444343542347	0.023940384107177432	-0.046851020311538275	0.05423116329719237	0.07166615084402758
820	-0.08168202822507607	0.031213373203927922	0.08744271497231665	0.08354923757195631	-0.07861119987331357	0.11471789679198817	0.0157836886941508	0.11670548759630578	0.11776797384639572
821	-0.24102561434558484	-0.061376289242466735	0.2487175016999036	-0.053172777953433864	0.11551099269488128	0.12716184077246642	-0.056564686004176364	0.026337725580063018	0.06239582911927504
822	-0.00642992283694182	-0.032632641418352565	0.03326008408930749	0.1346045588211749	0.040773729406051035	0.14064453158626894	0.0751212532489981	0.011390342846655827	0.07597988286292938
823	-0.0615285936725883	0.008817070485447583	0.06215712808095161	0.12277340558207545	-0.060962133918204105	0.1370754933971855	-0.20633653710706815	0.10963646017315548	0.23365555834312268
824	0.03385969811282437	0.06774681282081224	0.07573710981856763	0.07665314843836497	-0.08691954466437088	0.11589095051027747	-0.04638020051472838	0.04225021661129062	0.06273917279887732
825	-0.04746922373079106	-0.08423872435810353	0.09669276024131508	-0.0700081268384039	0.08925294944509266	0.11343379923140331	-0.08791263019009164	0.041176786696302925	0.0970781041717062
826	-0.059539387898210984	-0.09222379389342583	0.10977325207622628	0.00747157683560646	-0.026461111200569074	0.02749572451089902	-0.00404865181052229	0.01121140195957119	0.01192003000759319
827	-0.05375646035547711	-0.002385458285605716	0.053809362021699794	0.03368761400245353	0.0013502457914856699	0.033714662995138	-0.03819972125571377	-0.0017583111604923842	0.038240166868769576
828	-0.00617763861855313	-0.056398312425480754	0.05673564015099835	0.0006556242952838271	0.12413235229952764	0.12413408367821714	-0.049348041960347144	0.153672300343189	0.16140137898446674
829	-0.08530060755593183	-0.10464728507527225	0.13500832538416435	0.0020204160784075965	-0.0728999512069777	0.07292794366434321	-0.12451353333988761	0.08611991318092098	0.15139438375010042
830	-0.04293221114474953	-0.12227451608300843	0.12959256165811078	-0.03880178245812966	-0.09324452965783546	0.1009956466043907	-0.09314584513719183	0.12915681819482516	0.15924079927120702
831	-0.08283895944089474	0.03730962898312402	0.09085318715437875	-0.0722083178449487	-0.05935101727035072	0.0934696978545593	-0.07517444488360545	0.13448927264803948	0.1540732346027594
832	-0.0387081808502775	-0.0548102867022194	0.06710060203245034	0.015657149388341576	0.01790946825545851	0.023788555655233065	-0.05695365540971253	0.0027387887419399936	0.05701946885320184
833	-0.06431146857485963	0.051074489427085486	0.08212532167664625	-0.031138242945946065	0.03409564864273889	0.046174705522936066	0.11497781225540983	0.06989599440490508	0.13455611225392472
834	-0.04788286567926115	0.012700120100156483	0.049538488836626454	0.04002062464072794	-0.1528739211628213	0.15802558706845718	-0.018387532921144176	0.03555179761016134	0.04002538794615281
835	-0.009484171037549062	-0.0021453374552780576	0.009723783886250423	0.13770027184352704	0.06650819664158963	0.1529205842465219	0.11245971383123826	-0.04032825907076386	0.11947198715465752
836	-0.08211178403180312	-0.0317458501747067	0.08803490262504073	0.0017857787620786296	0.02221678153573459	0.02228843618546731	-0.0016374891172191675	-0.05700437587370473	0.057027890013217404
837	-0.014144181604271746	0.012473799030837096	0.018858778738728862	-0.029295527640200398	0.06599715514729824	0.07220701092867854	0.03911404286752753	-0.08795933442646861	0.09626397489294802
838	-0.14052711885528674	-0.0963453653317555	0.17038280592441632	0.015437931822674023	-0.0259122866490947	0.03016249887437019	-0.007873317301292917	0.05358857406536458	0.05416386614419158
839	0.03009985217118731	0.03547818944533236	0.04652636915821201	0.14634964568811862	-0.020980211117298662	0.14784582527607698	0.10057520717379112	-0.04787841484969903	0.11138992282325581
840	-0.12814574358352043	0.051584948635491686	0.13813883785633815	-0.02518982411910906	-0.024006492965953544	0.034797111139806214	0.002051878259540249	0.01927799652315707	0.019386886143443197
841	-0.02744019955801033	0.023359881444080056	0.03603676751409463	0.01172610415293342	-0.07106430155210644	0.07202524886242434	-0.06407359642507582	0.06381185517385235	0.09042885943973968
842	-0.03915978439831936	-0.017039606497050736	0.04270640354440057	-0.09662401412901382	0.054969395794194284	0.11116579770946929	-0.026263537229172688	0.13864284658505538	0.1411085124894857
843	0.01201643617552358	0.012136032508602694	0.017078583764770814	0.08102775213232292	0.019164112794768394	0.08326319616029502	-0.0016091060915767686	-0.09653652130364601	0.09654993095711281
844	-0.050372349630821614	0.014577254733538287	0.05243920253871333	-0.0045344709189832156	0.01097479951715867	0.011874664246071578	0.008769604655411897	0.1093514918496893	0.10970257396964252
845	-0.08397018647730194	0.03453671004159805	0.0907952452363574	-0.05910235747660142	-0.05767894784028289	0.08258298664527736	0.1821826219266681	-0.021542122818840305	0.1834518214344499
846	-0.14408214098833425	-0.018443895659256488	0.1452578419186784	0.11281232713221331	-0.0036527203943969053	0.11287144687326885	0.20619531841926864	-0.04862186465685688	0.21185040727063353
847	-0.0932596012282103	0.039556774105785314	0.10130198220617863	-0.03129759464041576	-0.10740635197663496	0.11187342792282974	0.014428962904798864	-0.015360106083269029	0.02107434054477957
848	-0.05552244499920125	-0.0753093325512693	0.09356408214698095	-0.0008326024427349268	0.01400277574182316	0.014027507095112779	0.12506238691733068	0.08706863173543863	0.15238617802721333
849	-0.0954080023645505	-0.07850413635206388	0.12355398148007012	0.06853414023753875	0.10298367808646208	0.12370354210900623	0.03604552277576592	0.10808697369203016	0.11393890290010641
850	0.08259299999398409	-0.08374379494858952	0.1176206905284851	-0.1468712094112497	0.11113517271151044	0.18417974581245466	-0.0188562778103407	-0.07904747261274797	0.08126538094000352
851	0.08383554706283558	-0.026235957419039852	0.08784488837159844	-0.01912747288631421	-0.07276408499936404	0.07523611024509015	0.0618003196934312	-0.06256082860606997	0.08793825555518124
852	-0.029056245847748196	0.09754866461769374	0.10178412150949714	0.04713837935025594	0.04699725504457092	0.06656402023235287	0.10377995725843384	0.0995477789650435	0.1438055625677794
853	-0.09982417991158926	-0.03560979099011459	0.10598549008888428	0.11420610441266578	0.07276983311005182	0.13541965476245135	0.011136741072838064	-0.002854199686378514	0.011496671586731594
854	-0.061707539097347386	-0.004961457935077467	0.06190667529670931	0.07255426396461268	0.010006672133842619	0.07324107253884883	-0.06698715125231056	0.008318632378241833	0.06750168944214853
855	-0.013785128130182312	-0.07967679982105523	0.08086051067913219	-0.04689740055041531	0.022612596065638573	0.05206434172457986	0.11068609070378214	-0.027915503872934858	0.11415203034447408
856	-0.223518091591588	-0.02311189202978193	0.22470980579837146	-0.049284482622245426	0.039590295245176356	0.06321670431889537	-0.04189747863956503	0.04142663268779292	0.058919984828597165
857	-0.14071193844018534	0.11438806126822783	0.1813407791432979	0.02898922121889892	-0.018157285093815728	0.03420616828667546	0.0955796682160243	-0.010717747073914251	0.09617870387266447
858	-0.04593311429856136	-0.020974236847802554	0.05049524334541245	0.10068478038327824	0.024149142980951374	0.10354035980014462	-0.0607779607783055	0.0415355255094224	0.07361494682272834
859	-0.07037343180386915	0.06684306086557014	0.09705882077241684	0.0829421979389251	0.12161218252143571	0.14720370625961435	-0.03428664086843339	-0.08463754650913091	0.09131860720097643
860	-0.007398207600089898	-0.019622316059515827	0.020970664348884147	0.09602808240819269	0.005468997150478784	0.09618369165730016	0.06246294525924717	-0.018186668842928314	0.0650567018381815
861	0.10796898853733496	-0.06926287463919924	0.12827567302127318	-0.06503960173398128	-0.027082464052369238	0.07045288959909858	-0.005375948191449572	0.13394767033826008	0.13405550793609472
862	-0.08511802613902802	-0.04729129987752835	0.09737322741858037	-0.04000943152031942	0.12548860928216313	0.1317123595952579	-0.09577534624342429	-0.0001681485681098497	0.0957754938488378
863	-0.029290793564334727	0.11184375670766468	0.11561564125200259	-0.025858355456024044	0.004864193868924911	0.026311878094970247	-0.03206251874299604	-0.022630964218634093	0.039244944255407845
864	-0.08359517842443531	0.007135542037452737	0.08389916457260722	-0.09949570258018686	0.08747275858977932	0.13247972798594815	0.0026066531720988864	0.013455897526329415	0.01370605045221603
865	-0.042183090929598606	-0.05083381494668316	0.06605671731480768	0.012535957004463779	-0.0634916839190405	0.06471741763152414	-0.12728170298677954	-0.06523644969051899	0.143025963668973
866	0.046591501442799964	0.12381127245648328	0.13228756250679036	0.19896131468136657	-0.02267936116491151	0.2002497394819436	0.059745644473292	-0.050823767004779516	0.07843849390500256
867	0.05104927885167256	0.08411323988507709	0.0983924082195387	0.0017060936410211874	-0.0067912383582379235	0.007002262059530124	-0.1910891704475836	0.051821357223401136	0.19799122234791375
868	0.007290073447323579	-0.05167593865679535	0.05218762120396224	-0.07820198032018262	0.040917435248876685	0.08825976565425633	-0.04317638811811783	0.04141325800408079	0.059826903893139154
869	-0.1259323925994373	0.030668687643671647	0.12961302368050792	-0.05018494990802134	0.01577104370420367	0.052604705272347195	0.09459718212663179	-0.0626254298694577	0.11344854046056964
870	-0.08358130500805604	-0.04568102591925057	0.09525014790479297	0.012644422347207541	0.033922409421369565	0.0362023656332785	-0.12179311966377168	0.09511990309503865	0.15453595038774426
871	-0.01401698372510835	-0.028732451187578827	0.03196919742496756	-0.08323311166977537	0.014184575460222205	0.08443312773562305	0.08929586155580335	0.04630592989467868	0.10058822015725348
872	-0.07038957385158306	-0.08476628192358873	0.1101817346848233	0.0656492935782314	0.07850265029691882	0.1023352131524684	-0.0037036860039086324	0.01994698479673944	0.020287914937146767
873	-0.05730602656138755	-0.033389262866234344	0.06632362742646809	-0.010917637821067533	0.05635398069732622	0.05740179401400815	-0.18078277769646448	-0.03690204076976271	0.18451063200970977
874	0.012288554181025108	0.04616494300353381	0.047772487127838714	0.12851948860136864	-0.03212683521481258	0.1324741200811579	0.03580559703496804	0.057296385024440025	0.06756416591581212
875	0.06854574045091504	0.00346057915420859	0.06863303972611699	-0.022649501892664268	-0.044277573301142695	0.04973432852089055	0.08892485959589438	0.1120957330062617	0.1430841850532778
876	0.06486089784439276	0.04400420445700661	0.07837924520607988	0.031218252348526834	-0.09362759360949838	0.0986950128669209	0.09802616302700719	0.10513943400985075	0.1437477972760249
877	-0.07651289625446472	0.17061213816040874	0.18698322112134252	-0.012015554417175056	-0.03657411025777569	0.038497260799958584	-0.09652201195136344	-0.09614441784892082	0.1362360006556528
878	0.14425820999458377	0.06809302634051444	0.15952144491274967	0.0765603536989045	-0.056937490038629385	0.09541155868342358	0.10279293362304219	0.010269186824782584	0.10330461461557972
879	-0.214045079696268	0.004740920798280271	0.21409757698815104	-0.11254439987928373	-0.12144598661268072	0.1655758726642126	0.05541627671989829	-0.0031740796945551627	0.05550710321574824
880	0.005169632362835964	-0.09521056301645604	0.09535080706883098	-0.018918146806258824	0.013336540142516323	0.02314648097564963	0.05154069149282426	-0.0497553042368799	0.07163821032984398
881	-0.00663729078595681	-0.04405676862098848	0.04455392788857861	-0.07856897159944481	-0.06541567805597469	0.10223646234938538	-0.05977587118712221	-0.0886896899871939	0.10695333508686855
882	-0.047171168091109765	-0.04416937113809924	0.06462238347364546	0.05039086198785946	-0.0027279872209518634	0.050464649866586574	-0.045894332885881524	0.10006620460418778	0.11008876007534682
883	0.042983395834708074	-0.06492790696912558	0.07786658732007347	-0.0721634392981488	0.013116716849136076	0.07334582627687834	0.011782927033730057	-0.05900617270067411	0.06017113748520951
884	0.03147318291455378	0.013076035553529715	0.03408143114028713	0.041810283319267255	-0.04835019223634267	0.06392058260473452	-0.06916031880163656	-0.05495374620293309	0.08833495298283905
885	0.0365545688598589	-0.10029716085734784	0.10675091091215509	0.07053598298028857	0.024920042465684716	0.07480864529910355	-0.04710218345932725	0.045820179046276104	0.06571228571940654
886	-0.015454504971813344	0.15191268008142814	0.15269677171913668	0.02217245674110351	0.05752341123891225	0.06164868756508221	0.06913194236198573	0.01771644798073698	0.07136594414561526
887	-0.07200827801074149	-0.09083692842127085	0.11591608890522195	0.008642341763029813	-0.16948246615741103	0.16970267059167626	0.043876029136278895	-0.05030915130130501	0.06675415071308446
888	-0.0668417293548661	-0.09956696253339581	0.11992246166284201	-0.010502898364295474	0.013073177747773937	0.016769581106146098	0.11991069727470621	0.023054716667544967	0.12210690103973244
889	0.06864886978956099	-0.021551464341594415	0.07195229627087042	-0.04232863516634838	0.1506491387278734	0.15648283086171424	-0.19887059658847886	-0.04866466919878869	0.20473828224268426
890	-0.04679011589266914	-0.09422734868684751	0.10520507680621763	-0.11105133753802861	0.040663496291759235	0.11826207971981163	-0.003004859644985989	0.010126389886615595	0.01056280993021345
891	-0.04653763508992152	0.12490963322842812	0.13329729161923407	0.15345116051593669	-0.07966208969286356	0.17289681083791453	0.032329591415017365	0.06812115196450712	0.07540353987733889
892	0.09578512517158412	0.1462467624572202	0.17482249778948541	-0.06767992047713718	-0.008701435829467639	0.0682369886592745	0.1204942418533845	0.05005303467461813	0.13047669753622845
893	-0.045504848676040974	-0.00872095797289775	0.046332994302056896	-0.07462307453568337	0.027720524310716897	0.07960546916650389	-0.1516388972931897	0.0802781745389557	0.17157779716385674
894	-0.005813928543953932	0.06768670117481564	0.06793593512304802	0.03334307890688584	0.13184498270406486	0.13599581013849646	-0.037984045279718395	0.06715392308326493	0.0771520387370597
895	-0.10847541262946096	-0.058928178781590575	0.12344814862786287	-0.15928679724186295	0.029430043452014512	0.16198274980119895	-0.05303729162548271	0.1996337971380982	0.20655896800367163
896	-0.12559381667348016	-0.02329618852086008	0.12773613109144646	0.010449184782608695	0.01469425717391304	0.018030714254133027	0.04696697217477261	-0.00900794913593521	0.04782300307280441
897	-0.17040832341162462	-0.068880019482628	0.18380275779184613	-0.020497092453075124	0.010186297148737347	0.02288867511745238	0.1113785905900058	0.003339237150416071	0.11142863611551047
898	-0.07924020374581432	0.11478602060183854	0.1394806094598237	0.048211716258712144	-0.01533647468688478	0.05059226265380929	0.052583074869342224	0.06398369438713696	0.08281843339584125
899	0.007040693640707043	-0.007319021113546413	0.010155758809800021	0.05632448458761634	0.03077783248371901	0.06418506474606456	-0.06319896156187288	-0.042154802131078084	0.07596799382114437
900	-0.068144026122522	-0.06026645307926497	0.09097061977881764	0.04576130626802913	-0.17752019314246095	0.18332352856273798	-0.08811864484634883	0.0028361555261388646	0.08816427478137281
901	0.032189220367017796	-0.0357413576346714	0.04809979785202757	-0.07110535089859314	-0.06938592746198259	0.09934977532018666	-0.005774668027747682	-0.01725276652241713	0.018193535761575553
902	-0.07763159493060755	0.007745565399156591	0.07801703861864114	0.023249285793709853	-0.07641045050593176	0.07986918201933112	0.17114384166162483	-0.007520183719008803	0.17130898313242932
903	-0.007279150276827558	0.04604438018113322	0.0466162093591636	0.01086869326164355	-0.00022247216109823307	0.010870969923523828	-0.042133962344341025	-0.16515518567029466	0.1704450237954275
904	0.06110790880270133	-0.01872827645397177	0.06391341687920978	-0.09153190682152999	-0.03939143130291497	0.09964825551146149	0.06520101357808719	0.02266617638224709	0.06902845589610886
905	-0.03452347106310881	0.06897000470665879	0.07712802087102875	0.10991564407795734	-0.08108098739452961	0.13658541404536603	-0.04718188187261182	-0.07769700312853571	0.09090079357297594
906	-0.17871686798579267	-0.14369102356432925	0.22931818322064185	0.044533545251107934	0.007974257840876403	0.045241854965786456	-0.01842864392899572	0.03507270364517853	0.039619559033944714
907	-0.1362472179781338	-0.034708641006512456	0.14059869902420885	-0.046895642442113014	-0.06896102369648871	0.0833955878288905	0.007918741967800366	0.15842401918620538	0.1586218028187291
908	0.01909841952635989	0.03953423715985837	0.043905643557711024	-0.09640317164417318	0.026001981213583762	0.09984825752153854	-0.12022830570370176	-0.0046552382453651404	0.12031839732768997
909	-0.04313910827746018	0.05507474737262282	0.06995863392843416	0.13384928136569227	0.07803747658245211	0.1549370126001822	-0.08876331410676054	0.05030525133141067	0.10202717404070266
910	-0.0449818716458665	0.07718607227514383	0.0893367703133986	-0.010584509715284095	0.025766951439792327	0.02785619558399099	-0.027096603139117017	0.05715559784566778	0.0632533656557065
911	-0.05743304258619264	-0.011970655764423847	0.05866729054709916	0.12182794128227546	-0.03786683861346636	0.1275772109103184	0.053218021457957995	0.02518179658859699	0.058875127917730696
912	-0.10140577603966554	0.02044391691506161	0.10344604948008768	0.08502004645360384	-0.055244496971487665	0.10139212368130804	0.019996894617058347	0.03699392678799197	0.04205266238326709
913	0.04578962974369268	-0.053275873052099666	0.07024961808812846	-0.03693879251445616	-0.029371388409385652	0.04719272030219318	0.13406800593106494	0.05206058048555755	0.14382118847661243
914	-0.05489614907811481	-0.00907514546653195	0.05564122077062401	0.01962578650534309	-0.03069219203764644	0.03643051122382274	0.04599033537518258	0.07244914140335279	0.08581368794082199
915	-0.10285713341316641	0.08884567220335525	0.13591594227036047	-0.07776641983755855	0.015887183365930164	0.07937265681362889	0.0011618777285327757	-0.03595158358647478	0.03597035337929477
916	-0.0023167519294554156	0.02238766147951239	0.022507214977066318	0.05447012027654134	0.12415853774031634	0.13558147549261454	0.03133322112822239	0.10828859154534488	0.11273060722423445
917	-0.09090408279509603	-0.1143506838504761	0.14608090623311867	-0.10883727058718731	0.12767679598254425	0.16777042558578928	0.05675910810308657	0.011444458474409645	0.05790139879510991
918	-0.0834465776869627	0.006420512065207867	0.08369321539315944	0.032978013678099265	0.032947989303631714	0.04661672859934652	-0.06623611469904417	0.09231233599369128	0.11361685731896075
919	-0.20193349465450594	-0.016535192113131193	0.20260935033112248	0.03073298864541342	0.010485402418699354	0.03247245378718979	0.11160934462174903	0.045424568247086274	0.12049911703963037
920	-0.08738913011108643	0.042462938130452835	0.09715946261812619	0.029787652396813927	0.09006269499170651	0.09486091536814606	-0.131769747138238	-0.10879347899710883	0.17087798961004175
921	-0.05686845856147165	-0.009851838867849681	0.057715511851112365	0.027731460951959584	-0.0002607073181229874	0.02773268639774701	0.07003353386517573	0.19586737910185636	0.20801136041542306
922	0.06412291584617776	-0.05903182981682432	0.0871579329042314	-0.002046334856150419	0.032299441214226385	0.03236419918821972	-0.05026577586686188	-0.007134998795381679	0.05076964084280774
923	-0.11099613330527655	0.03939929597781864	0.11778134883023915	-0.05639463128663993	0.011005355188023315	0.05745843959568184	0.0783926590196301	0.05360630137943687	0.09496865027866307
924	-0.16193349619690764	0.05881817665337503	0.17228475003720306	0.10989072080946022	-0.18879607234395873	0.21844891268332747	0.12276143479570077	-0.029114324400171247	0.12616661110760446
925	-0.08547403015943845	-0.009758738658337051	0.08602931367794535	-0.06034630541673221	0.07966859876490921	0.09994379523819183	0.021029621617330383	0.058632940032350575	0.06229018094535694
926	-0.04074510278500204	0.04796724762702846	0.06293663675374661	-0.11411181482984317	-0.03756485875639767	0.12013586016318577	-0.033557388622598744	-0.054309539314790156	0.06384061710034496
927	0.01626890940801687	-0.025771002617202908	0.030476580996268907	-0.07387707443549604	0.034984301329236994	0.0817418097832601	-0.11826652520076944	-0.006507431272589257	0.11844542053127975
928	0.0030720194486092258	-0.10031320206783365	0.10036023023386632	0.0657835410446408	-0.04298465635967298	0.0785821541746669	-0.12987270587209557	-0.07126390545676478	0.14814001468708768
929	-0.0323301143184286	0.07233303970749835	0.07922944481169357	-0.037006027786031785	0.15916023359186915	0.16340570996608078	-0.01991980167363335	-0.16371988234047927	0.16492725175754694
930	-0.05310333253288031	0.03733059929530378	0.06491176757602737	-0.06408434308444205	-0.0010861548772038967	0.06409354695272958	-0.05877699484751427	0.10925646381655295	0.12406333063803528
931	-0.08948420110080092	-0.016210516394194876	0.09094065696054238	0.024700671487603305	-0.06600588393819619	0.07047623632403426	-0.020408836961681814	-0.0023563206847409452	0.020544412215924984
932	-0.2109744389775591	-0.008681650123147784	0.21115298944309682	-0.055273586359307084	-0.07653210119246444	0.09440514743356633	-0.0014712419654483177	0.05029971469566155	0.05032122664826292
933	-0.065936578763025	0.10919275925979977	0.1275566191686703	-0.007390020563129986	0.040901819136544476	0.04156406155084077	0.13049607507063307	-0.07469774522003866	0.1503628236958794
934	-2.4552582739568505e-05	0.0691862536142371	0.06918625797080556	0.07241581921306332	-0.10363956209877082	0.12643262911259912	0.018037739799523674	-0.0752642571121987	0.07739553253080228
935	0.02637870028154001	0.016815043273742628	0.03128228746177549	-0.06486797397792954	0.010308243393849099	0.06568191478533629	-0.10108654997714316	0.0821730810643354	0.1302724293083049
936	-0.10236147909784299	0.1045680127361975	0.14632956533351593	0.010545099923319472	-0.070259621391216	0.07104655889224902	0.04598391757108782	-0.008598648162392886	0.04678095152308493
937	-0.01281341982435655	0.004626854181966322	0.013623197393284466	0.05839290410036418	0.02995361776575419	0.06562736065492222	0.07751299729841181	-0.07139848618567349	0.10538504912837211
938	-0.06485271175964527	0.05004027920937923	0.0819140022580527	-0.049572139859700944	0.02611633661181607	0.05603088512857383	0.09875393575411745	0.037865997679976525	0.10576470870393556
939	-0.07397319234955683	-0.027885056756336492	0.07905447221181507	0.08878292626290346	0.027365366996685736	0.09290463554994148	-0.0943594980985894	-0.011377324730599884	0.09504292924485869
940	-0.06797275310043564	-0.004942893547894266	0.06815223665206152	0.0003470045417848719	0.08537890302590215	0.08537960818637212	0.10285078540546289	-0.0020188074235126165	0.10287059658587486
941	-0.12607710860116195	-0.07429320214572765	0.1463383654353674	-0.030200840962850178	-0.037558903142034375	0.048195041239696944	-0.005536325810759906	0.10218742508818192	0.10233728914543164
942	-0.08271267767005393	-0.09966960435987562	0.1295199485816929	-0.06312435067940793	-0.058554470925866874	0.08610057905789634	0.04696428645498476	-0.02395115830516208	0.052719087495752416
943	-0.011203096974948246	0.04620319147983713	0.04754202651078926	-0.18916111777496153	-0.06131253364302578	0.19884957948057128	-0.07325750567569189	-0.007502579671813593	0.07364068739192987
944	-0.018370907027293572	-0.054207156426264475	0.05723553120944166	-0.17604433316829005	0.005028685460220224	0.17611614042479393	0.04305863169785375	-0.014915613182063749	0.04556886305678878
945	-0.07882913900033556	0.0803366069629247	0.11255222598353916	-0.08107962292753405	-0.060657641529179636	0.10125835634629649	0.174663529106808	-0.11950295867574454	0.2116324774988505
946	-0.07122601769404964	-0.07363073241059068	0.10244330310895428	-0.06154569546921	0.02187909194764627	0.06531896581577433	0.0025071563644612537	0.030400244053637046	0.030503453436562775
947	-0.03204976603744254	0.010280570230711302	0.0336582475379125	0.014026371016386851	-0.0044330472336717944	0.01471023424916484	-0.06413324811926527	-0.051006063970803414	0.08194322471150944
948	0.001699407106928752	0.004135420861478144	0.004470983137591617	-0.12452786658990031	-0.015053338314978825	0.125434415340676	-0.1710106149572728	0.003053315617926848	0.17103787055598912
949	-0.12627875821203144	0.12185428313796214	0.17548444687390202	-0.034077678618698946	-0.003556800734754196	0.03426279339905139	0.017191129103961773	0.04784214858729352	0.05083705441228625
950	-0.12402730609187469	0.026584370238424266	0.12684439836816286	0.11808557286132636	-0.04135423847409749	0.12511744705579692	0.0989365657919469	0.2574366842918202	0.27579356495369967
951	-0.07617015830912015	-0.08116801087387526	0.11131100128045726	0.010615534159951964	0.10014402143106076	0.10070508722942384	-0.026509516304245445	0.034890666633176984	0.043819094842232245
952	-0.048379527928479556	-0.01941280314581813	0.05212902884728258	0.01752527348810824	-0.06645292850485866	0.06872500940490911	0.011035112192712977	-0.04550904370922212	0.046827841722992654
953	-0.004117883778890592	-0.0295933380439454	0.029878464207513684	0.05221580635126401	-0.02281084177601588	0.056980917292047295	0.001607075217990788	-0.01907355010065156	0.019141133827397617
954	-0.09942648033323383	-0.062362257775625395	0.11736556644232789	-0.07294983712956285	0.16308548938154122	0.178657649105899	0.0363068550118277	-0.09293958194782345	0.09977952502134929
955	-0.23698713812957053	0.03663673004791004	0.2398023219809341	0.0010459204427549144	-0.02201732771196858	0.022042156635610596	0.004047654208110203	-0.0685188338600846	0.06863828449294394
956	-0.10338430169432805	0.08891757627505309	0.13636219860156892	0.0539751287552544	0.04166068295594281	0.06818304062229752	-0.052302567678629244	0.011905669148839023	0.05364050282817276
957	-0.040922774265206414	-0.06810877220613692	0.079457399309243	0.06498761100895689	-0.005825877015723756	0.06524822164361135	-0.013965429184549355	0.137737982832618	0.1384441588768094
958	-0.1471587980301938	0.020576990015920508	0.14859045849517613	-0.06403837644523339	-0.022966105665366977	0.06803201942596017	-0.017518485993916484	0.09267454044858497	0.09431578764382695
959	-0.12220409860938893	-0.02537421536820137	0.12481062664086388	-0.0461217464494821	-0.06725698127917554	0.08155192840354962	-0.09481729329594078	-0.026710728318779117	0.09850777692795674
960	0.007731545908020727	-0.00290247271875487	0.008258398755869586	-0.07795804476721403	0.1150440012051348	0.13896970517783366	0.03586829254028131	-0.04874088370324882	0.06051618092649954
961	-0.007954580205231944	-0.003980174841280017	0.00889478150426565	0.039857634417988834	0.013131440044645781	0.041965053783406196	0.03487337874601936	-0.05781146002488559	0.06751531274734836
962	0.059562935722676465	-0.012734280175781855	0.06090899115482869	0.0973997117587898	0.02335324063993696	0.10016026007894617	0.0660933933373718	-0.031853298929527395	0.07336872150679997
963	-0.08032729388982737	-0.1968212578797742	0.2125819411357401	-0.014332440291321068	0.016857725795634427	0.02212694655177442	0.03419545307909398	-0.02130972818688402	0.04029185434654749
964	-0.06784041409649455	-0.026722287568972315	0.07291366427291053	-0.09688784947630101	0.012800955107587058	0.09772983079801592	-0.03749698542392175	-0.11799658508821854	0.12381121923461945
965	-0.055666275851648406	0.004607687548174486	0.05585664733703068	-0.08754480185076123	-0.05874630110763066	0.10542874477540486	0.008425795834404731	-0.06425271277963486	0.06480281733833279
966	-0.053534709866616306	-0.0009977768560681152	0.05354400731321191	-0.0037601827581853244	-0.03999992446225217	0.040176273238826346	-0.03698907755330206	0.022144638349535763	0.043111215082341676
967	-0.050092898139310026	-0.0036603389158164842	0.050226452442651476	-0.009447864975469563	0.08731872688436393	0.08782836795307564	0.011584050837817736	-0.03015439471496697	0.03230290628471645
968	0.10095215643654555	-0.10452404165035122	0.14531556410829888	0.19694130692380446	-0.1111390739995869	0.22613662273577406	-0.1367094017094017	-0.14440344483491693	0.19885123936232701
969	-0.10141720429197443	-0.03826435718774531	0.10839561964116186	0.011273324729238659	0.06638919452589258	0.06733953519477001	0.18361825104661134	0.04961690029392932	0.19020383516689168
970	-0.09649932392980444	-0.012335917040096072	0.0972846049903553	-0.00181097010993329	0.0523181843890561	0.052349517958681764	-0.10067909720019268	-0.020829309271204164	0.10281118974976079
971	0.061309975768100364	0.12152343083009697	0.13611339893413293	0.09939603264240059	-0.02148626123758332	0.10169184198852353	0.10810426314938615	0.04087107848264975	0.11557238756470613
972	-0.06623165154912003	0.040058756178997235	0.07740371834435607	-0.07336220892890602	-0.1354193947389228	0.15401437001262142	0.03987535001555625	-0.12951797857682565	0.1355173432203059
973	-0.05139765307356042	-0.012133306787984303	0.05281037658530207	0.07711448417019924	0.06729703072941584	0.10235005624733115	0.061718332581942016	0.036433039856030934	0.07166951213623785
974	-0.0685233776960029	-0.09450887424100356	0.11673637222892827	-0.01724776790133233	0.18973650347435314	0.19051883436618924	0.11114152831170249	0.08002930442898255	0.13695666790210592
975	-0.03139763697149208	0.008367069184378531	0.03249337554225143	-0.06638193404674578	0.05567319970788983	0.08663755729186444	0.10412007970851364	-0.013064838206725196	0.10493655700410197
976	-0.053816565858876675	0.013948083586939443	0.05559471014935737	0.050957108577154464	0.04794073329038918	0.0699638536886308	-0.06179489324168137	0.027653255976640912	0.06770015802684971
977	-0.03660609119591203	0.03851023104677082	0.053132323569735775	0.0013987479696872698	0.02586545579591728	0.02590324881966073	0.03751899589125907	0.03366596579533485	0.0504090498385059
978	-0.10169150672286752	-0.07827646229450357	0.12832913577559013	-0.04141426789698334	0.15108378178276663	0.15665711188205197	-0.06899734919042842	-0.12709019916893538	0.14461173161298352
979	0.06111218267188808	0.07125353127983321	0.09387099973244338	0.0016809494646590503	-0.008785303993411188	0.008944672009603489	-0.08956601246039678	0.00020893703884837007	0.08956625616124722
980	-0.06356271971478292	-0.08152826124133893	0.1033783184162717	0.007374627356594287	-0.05316727316393177	0.05367628959174403	-0.04714823524641677	-0.05666748433920571	0.07371675432481806
981	-0.1431267415859448	-0.04516859617631823	0.15008486345247854	-0.02898650228482825	0.1332884503367763	0.13640391602841773	0.005467153176498484	0.014531337330420203	0.015525769818780687
982	0.02938934198043887	0.02886497181486464	0.04119368907874259	0.04224186274603059	-0.12429376023200833	0.13127571672196828	-0.018884694188935874	-0.003928704389903658	0.019289022598174242
983	0.0045860063790277095	-0.11688444479417529	0.11697437706331715	0.05839167992041732	-0.07050497291421395	0.09154528655022338	-0.014972750045581743	0.09036679429554409	0.09159880324098481
984	-0.07020270376244238	-0.03672789019620868	0.07922977681290036	0.003914673700820032	-0.09506735972203406	0.09514792459482506	-0.08506428292457417	0.13112620655024268	0.1563010373405401
985	-0.014166212470170178	-0.02207210742229651	0.026227075738850525	-0.01742882916511136	-0.03231013852598399	0.036711158217017766	0.0042881844860935105	-0.11572358767424798	0.11580301062747086
986	0.04845863814310942	-0.05511189792091103	0.07338638091042327	-0.042677463563589764	0.05001270730895639	0.06574676257119336	0.02452666572580013	-0.046965156575873045	0.052983801900405476
987	-0.15084921134465676	0.12361389231420795	0.19502789271376936	-0.028281725189377313	-0.045631251047661615	0.05368488662428355	0.046485690712942285	-0.10375083580000234	0.11368885332458226
988	0.009615622462306482	0.022813303408040535	0.02475695877374535	-0.05670702553236841	0.11723691530895895	0.1302312599028693	0.013748905087536607	-0.13853020454656526	0.13921081122822068
989	0.0011251432187461233	-0.12252369619254043	0.12252886221598827	-0.09757346691543627	0.08876567345673435	0.1319087799584445	-0.026035450049637407	-0.010603581688497189	0.028111929921508363
990	0.006828220982250364	0.07125357538814324	0.07158000144856283	0.024685552801422678	0.06785040037092759	0.07220147746138576	-0.0829169384071709	-0.07022979767339572	0.10866205941387579
991	-0.05989614873382768	-0.08601673693551642	0.10481616128335669	0.06171213798429657	-0.0984626078002317	0.11620358475285997	0.018783811426717718	-0.03173781073659372	0.03687980751124299
992	0.04043481192275175	-0.026580006795461058	0.04838874638255328	-0.007528960821581017	-0.036701165327756934	0.037465461260583054	0.008674158736286273	0.10428016503003835	0.10464030699722895
993	-0.11330296950259022	-0.12097556049742342	0.16574875304439138	-0.03929361735407114	0.011545765594908742	0.040954768561679594	0.06968620406628129	0.04334685626191255	0.08206775849844021
994	0.06473260587460894	-0.009340904848595807	0.06540307918368964	0.0018866996897325093	0.02193051109189669	0.022011518631640126	-0.0014836786866839107	0.04798550891186849	0.04800844059096619
995	-0.18495491162455568	-0.04479310972371299	0.1903017131104389	-0.08423438847779437	-0.03756092025815107	0.09222936047087804	0.08020219974208803	-0.0594080373790152	0.0998083551046517
996	-0.19195634184222593	-0.0717819552687079	0.20493873785999628	-0.020436512272453893	0.011496466912879023	0.023448236294891792	0.14141577302164193	-0.03920209464411241	0.14674885036617663
997	-0.06354197318448293	0.1447506802821613	0.15808333814265824	0.00866506341577443	-0.04539080125946102	0.046210476766370634	-0.21594462216305205	-0.015308740634305045	0.2164865755213282
998	-0.11872818748792849	-0.07390224320383072	0.13984964803218794	0.044429668798225484	0.044925700822265074	0.06318476132653886	-0.16100679573086488	-0.05492336453440177	0.17011691345453936
999	0.02624197803136202	0.1146054593012139	0.11757147916327616	-0.02870987245444268	-0.15412892012092175	0.15678003952669434	0.012710100391308599	0.15470617932350103	0.15522740921896622
1000	-0.03192251578710215	0.0733246860625097	0.07997222393020836	-0.15893060891131205	0.05349646722853354	0.1676926070369651	0.07682187549427341	-0.0638035001535155	0.09986234118173526
1001	-0.006567699703914119	0.034010467863400944	0.03463880199556882	0.09923965158269257	0.030556898150764393	0.10383752920235728	0.08065400621488089	-0.026885322614649886	0.08501699412825563
1002	-0.10445444737953234	-0.06729322633180573	0.12425421476757689	0.04886594962554029	-0.04796234771853476	0.06847092690682285	0.010940226615226142	-0.06522354180171902	0.06613470317127831
1003	-0.05943504075799504	-0.005371996158986438	0.05967731908050744	-0.024253589022153507	0.1752461661081076	0.1769165207549763	-0.04401704232598864	0.07620405657907803	0.08800317184190125
1004	-0.026812632886708928	0.026183923516144916	0.037476861301565155	0.03357405899315212	0.016006934947731803	0.037194615251358316	0.02603810636141001	-0.157507047785114	0.15964477155506937
1005	-0.01663226841796931	-0.06140665633126625	0.06361925647564282	0.054184349237704994	-0.1068382604613865	0.11979297809441354	0.12748806544215838	0.007542820473863918	0.12771100567642946
1006	-0.0431431147596254	0.03846927228449882	0.057803228813459166	0.043839338621895874	-0.0933531392958604	0.10313436007072312	-0.04289403271890125	0.07105972517239995	0.08300230469370824
1007	-0.03413045776213766	0.09153366125424861	0.09768981159599294	-0.08930258866693845	-0.1275829596412556	0.15573170497184782	-0.031704826835510354	0.01569614783793665	0.03537746601468314
1008	-0.0006838547169353539	0.060548770669884004	0.06055263236976639	0.014355559861867723	0.11135057133369519	0.1122721329417412	0.008455976612927437	0.03653479540064247	0.03750059753450846
1009	-0.0214419088752053	0.08918918663885493	0.09173040101031449	0.07227646100958929	-0.029419804078678693	0.07803468259753812	0.15092036663303063	0.0868507820383451	0.17412643511345574
1010	-0.07877097981029886	-0.06812155410304109	0.10414131453792998	0.04621535106162516	0.03390769202910943	0.05732006849690769	0.0006490736071965944	0.01686635555885904	0.016878840196690482
1011	-0.1502630013966201	0.015338669890519704	0.1510438492052258	0.07866152097169868	0.002382599373741	0.07869759628703243	0.09059202778498572	0.062451366294736424	0.11003221641989662
1012	-0.15034173029103134	0.0034585420722947798	0.1503815061108481	0.023351777383665943	0.038005120259998824	0.04460599368866549	0.05017608704602705	-0.09611594159502036	0.10842469248260679
1013	0.012413085098877785	-0.011424428858836723	0.01687015875510966	0.030611713088436535	-0.0671562827796621	0.07380408725125388	-0.012674939631181712	0.014101073103119689	0.018960336424062373
1014	-0.07152406568887298	0.0051919535060409834	0.07171226083366154	-0.009751243687839039	-0.012818953915133068	0.01610628240587896	-0.06257937638299116	0.061180058139863915	0.0875167290435446
1015	-0.10773547602015633	-0.03507901773576638	0.1133025607768681	-0.042478469088114146	0.05939819494144399	0.07302441987699493	-0.020688105556011367	0.06659603866607991	0.06973542914122403
1016	-0.10074687751103094	0.06715575968817403	0.12107778238602841	0.036344335926336346	-0.034655263968198076	0.050218503309356705	0.016167379702253626	-0.07695168283600902	0.07863170898391161
1017	-5.508742052626176e-05	0.005439277073088894	0.0054395560206445814	0.12474414944559784	0.023577912161873642	0.12695282888860207	0.039826580846786155	0.10751537538016613	0.11465475343431525
1018	-0.12435884305446286	0.05654382771511172	0.13661012516838114	0.05315134856276903	-0.04021090941333892	0.06664820395095968	0.12246425481191041	0.038484956666081746	0.12836894326988404
1019	-0.07112456473047775	0.008906522263373367	0.07168005194562771	-0.02467530919622886	-0.07524652265982258	0.07918907788530366	-0.06379656594366657	-0.06083622611032158	0.08815354918294993
1020	-0.0193016111566526	0.07468282883484632	0.07713674296998525	0.0009125229733932762	0.05908694545762999	0.05909399141782447	-0.14365891618006718	-0.013686626022444037	0.1443094173292575
1021	0.053483037948637256	0.07553044099993472	0.09254881342221516	0.14418933884801066	0.12183491450219165	0.18877052690815582	0.05412991864147459	-0.007723494729442414	0.05467815343414939
1022	-0.02070736181408213	0.11323532542457676	0.11511313459944136	0.08538090108965894	0.06284637432034645	0.10601681487431712	0.039463223248920314	-0.04600180479813918	0.06060950448469469
1023	-0.09186987751139751	0.06957619918160803	0.11524288215121128	-0.039311515896784124	0.05856251682833908	0.07053342228598163	0.09750610020990406	0.1012791155609148	0.1405876908799095
1024	-0.047861920377705154	0.028916723769220342	0.055919051635262736	0.06393800128352915	-0.04339859460654154	0.07727552019854354	0.11216237008004729	0.013076178541495433	0.1129220248986997
1025	-0.028502354274975227	0.025115364580673493	0.03798902127241958	0.05369800959974717	0.03409576044087728	0.0636081528973781	-0.07244799447590591	0.041559340582983016	0.08352179771337105
1026	-0.07983745348745153	0.020996902462196185	0.08255234032035655	0.03354270193860626	-0.0011716278041507802	0.03356315785282487	0.05594027774085201	0.007669865915153449	0.05646363003633486
1027	-0.1594910665400863	0.12296343736029697	0.20138869688627986	0.056535633237322164	-0.01141250981932443	0.05767601933144471	0.03206494439245217	-0.004680736500750865	0.03240478287352827
1028	-0.022427376234677297	0.05837590688096907	0.06253585938441511	-0.0649888162115081	-0.01429863819268473	0.06654319865124068	0.04945772580642159	0.12694580794796909	0.13623987961498582
1029	-0.014219755466233084	-0.128640955048824	0.1294244828515572	0.10859677326643266	-0.04861461097297087	0.11898167742948611	-0.10542834140854183	-0.058785502121120776	0.12070986054083715
1030	0.009925152517307774	-0.01951518901205756	0.021894091775366088	-0.0019832809787969194	-0.09920708700169521	0.09922690922729972	0.10568842934752079	-0.060017353170113225	0.12154063838688685
1031	-0.016255124161748128	0.057887703985799385	0.06012666076094183	-0.15075357816487298	-0.11095628536558304	0.1871842370276973	0.054991854258737545	-0.04956802819056534	0.0740344072274163
1032	0.040424787394755114	-0.1755501852907285	0.18014447255333776	0.041592802621421	0.02596484049593596	0.04903197091575946	0.043447622061715534	0.0892330981021678	0.09924838366305404
1033	-0.06659474229260157	0.08882127003729111	0.11101386270216618	0.025542298259548058	0.012729951277498285	0.028538757154213848	-0.08270836599368685	0.0012060885960638093	0.08271715937486737
1034	-0.08252963458521938	-0.06639358548194678	0.10592095532952114	0.012260775796719125	-0.06725738348646107	0.06836579741787775	0.04283143381361966	0.01250022771929368	0.044618240838973915
1035	-0.17819530923630866	0.013019003217236721	0.17867026243500647	0.03203461152288444	0.05344488818191732	0.062310291350624936	0.11346390142406476	0.06821048051945687	0.132388543987254
1036	-0.11158492333057382	-0.013149165532383052	0.11235700097852402	-0.09091968725707164	0.1056447736239668	0.1393815185918955	-0.03553924979667237	0.00756088706017608	0.0363346293396123
1037	0.023968808365604787	-0.10376926094935147	0.106501470846377	-0.09187069739598921	0.08812075084448626	0.12730079249329693	-0.0001505631423185967	-0.017947801935531138	0.0179484334574603
1038	-0.08923999939119284	-0.07344102561175606	0.11557405303201367	-0.12449303255498904	-0.0772616442126567	0.14651920290931394	0.06253397084595358	-0.06865777930852841	0.09286758406107679
1039	-0.0037571959191782488	0.08749798851673106	0.08757861905538983	0.007784876144843831	-0.046226093308447784	0.046877030613637204	0.056282589758928664	-0.04724897410870775	0.07348602223754662
1040	-0.08346308618921124	-0.05701694798428092	0.10107927143420603	-0.10328592287820478	-0.019733064949958915	0.10515405706448876	0.13731835065978382	-0.044487583815212804	0.1443449844699806
1041	-0.04110643735880392	0.08121596290427871	0.09102621503062977	0.08188130366659904	0.010364406190074438	0.08253465215177598	-0.12071867885897072	0.049388676909970244	0.13043098110637952
1042	-0.07429200024906647	0.05778271403206543	0.09411771003333402	-0.03184848296627264	-0.05563746778524379	0.06410814058141914	0.052277165894244484	0.03630084262382734	0.06364474250976461
1043	-0.06908356511018465	0.03942881951590489	0.07954351498865841	-0.10628098815449528	0.03810265020825773	0.1129046517907425	0.0010250419113822606	-0.08141666052784903	0.08142311294974604
1044	0.039320547925079934	-0.050139937964508635	0.063719062047501	-0.023511516255624573	-0.031001901030939936	0.03890898693323553	-0.05091516674722088	-0.09005589173513774	0.10345249074385865
1045	-0.11518531706860703	-0.04203194838768804	0.12261460742285482	-0.0699793457258978	-0.07800078927002774	0.10479137347593076	-0.13030306093975583	0.08169239355055262	0.1537938062936479
1046	-0.07908580361439416	0.08336745413394825	0.11491169105931077	-0.0066886165086725595	-0.05398079021435163	0.054393596157690544	-0.05446361303706939	0.1497619090947693	0.15935781926457696
1047	-0.10338970266204472	0.01813921814604922	0.1049688613422856	0.0982366729603695	0.07512639440207346	0.1236706070583406	0.03474840179022735	0.007077771472948085	0.03546189893390303
1048	-0.08646034163096317	-0.01901558298261089	0.08852673647611452	0.033426263016556865	0.07018179710592917	0.07773544689695844	0.03395505196512672	-0.054381135692824156	0.06411125855258037
1049	-0.048884803829991795	0.01663893310217878	0.051638920789222165	-0.12943041287705292	-0.021812711291413114	0.13125557569645158	0.015558468614002102	0.07377428652136686	0.07539702445952108
1050	-0.1952899108495578	0.04206711903658074	0.19976934645652242	0.021732452644815378	-0.021259595244953147	0.030401807313684123	-0.08008994753364372	-0.01819058522410317	0.08212975762010481
1051	0.0029713125722785807	0.024164946524533226	0.02434693695181657	0.0889417958064843	0.04376755023980151	0.09912740032541908	-0.08943044160094547	0.025942616120063336	0.09311725520059688
1052	-0.19582815149246843	0.05360715064569176	0.20303298135354034	-0.008151026954936273	-0.09459284022659249	0.09494337608571624	0.05581514151571627	-0.018878859678289128	0.05892148475023321
1053	-0.03272068856614179	-0.23007152487883487	0.23238663907444154	0.03341123564426668	0.0069911542918581785	0.03413483419630573	-0.14977217801422113	0.06281440672812492	0.1624110679717668
1054	-0.08542124553137882	-0.09005377879736337	0.12412281121460535	-0.026467428991456782	0.061346689041754505	0.06681273122544482	0.1093186304204006	0.012070050552581623	0.10998294902999288
1055	-0.10642532168348262	0.04338453268115208	0.11492852897081171	0.021193764425068554	0.06379717120707001	0.06722540222661003	-0.07604243467672911	-0.027006524914658228	0.08069575118635844
1056	-0.03063097693118835	0.032252182992140714	0.044479883717446066	0.023960239212886304	0.04508464105407609	0.051056027284872234	-0.023764660316384453	0.02189261809951465	0.03231169768372337
1057	-0.057951242606387114	-0.022346599387536182	0.06211052264963941	0.0785119559360329	-0.0773809247192615	0.1102358142134832	-0.018351701179258592	0.028731366021553916	0.03409217402333421
1058	-0.08180234588806408	-0.0429020355690353	0.09236995425330277	0.019489826660262846	-0.04831185870846614	0.05209500009707158	0.02646043094389107	-0.14962254237135905	0.15194426475324946
1059	-0.01622882672139495	0.00022037061834399575	0.016230322854536565	-0.17364766128129366	-0.06419241309818773	0.18513286085358072	0.12194480360247893	-0.010650400200051565	0.12240901171918847
1060	0.010804215645792838	-0.0011915171285760077	0.010869718891879623	-0.06748059758549921	-0.013774270876130965	0.06887206682440357	0.009311103722881043	0.09825285845812447	0.09869306382786223
1061	-0.011865201322351897	-0.06861015305793876	0.06962855811413679	-0.010963028026980013	0.0828105298557724	0.08353305835724036	-0.013638445963910041	0.09583080530919157	0.09679643823260582
1062	0.004048925218146871	0.10797513736610079	0.10805102537528498	-0.008948940263692322	0.14031587749687205	0.14060095664525307	0.05629760384586494	-0.03557124615037933	0.0665937966441081
1063	-0.0539403822006001	0.021679271496811595	0.058133945716588725	-0.01698727466288868	0.02255967126635321	0.02824015347193323	0.01787525611841303	0.039499899723567856	0.04335627820132603
1064	-0.0674685347409498	-0.053955557251532775	0.08638984511164596	0.12667464182714408	-0.12510495772748786	0.17803852203956244	0.17969478207844242	-0.07147447420616347	0.19338773272694013
1065	-0.06391907859882413	0.016220149154155858	0.06594499107214831	0.018521572116564924	0.07422384497388973	0.07649985487814426	0.06699088870173549	0.07500799444118038	0.1005682773002325
1066	-0.10654798487983241	0.026664600441763355	0.1098338472360496	-0.003477308559723573	-0.15182377769961308	0.15186359389202225	0.09370210327737281	0.08008023812872851	0.123259598804139
1067	-0.09279380129689911	-0.08429590518983184	0.12536542262881545	-0.004327674751905497	0.04407121995179258	0.04428319316397091	0.08186155035865711	-0.03734551078637903	0.08997777838454617
1068	-0.09816992009337482	-0.08538139881721721	0.13010502094509765	-0.03271975154389982	0.062252923242451255	0.07032786498483415	-0.008246721255470567	0.047632759036101244	0.048341370945151264
1069	-0.0630350854039513	-0.012897153683723352	0.06434095558060209	0.028251923671229237	-0.1304694070750418	0.1334932109645952	0.016452425393358967	0.027778859628548508	0.03228540449780125
1070	0.011281649806354965	-0.017563467804690987	0.020874650264846258	-0.05121481218531942	0.03698300335438993	0.06317198369758828	0.011851807353626165	-0.10049777084426963	0.10119420577392164
1071	-0.06587636546528954	0.0431049536321047	0.0787256791303974	-0.1022179364515825	0.0181201045433849	0.10381158278864144	0.04155047884325871	-0.015620161863067247	0.04438954548914091
1072	0.1182554412181992	-0.02362778127039799	0.12059279176415452	0.04701511520611954	0.10865819955155429	0.11839351919606952	-0.11531002112624408	0.03495844541125203	0.1204927129651679
1073	-0.16706193029188737	0.12377965762314067	0.20792087964933528	0.05050953960105086	-0.052292778873466284	0.07270315201570952	0.018845284609314016	-0.08835403760098572	0.09034146729161778
1074	-0.09178545541317852	0.04203919535239216	0.10095476101344193	0.05434824572058648	0.08549618033094068	0.10130808785129634	0.0927838341357239	0.1675670042240791	0.19153991955088126
1075	-0.03925242797907354	0.1310892133448958	0.13683981495762101	0.03624226259074006	0.05799423382322074	0.06838737277040664	0.013104712580872514	-0.1521119901171216	0.15267544343874875
1076	-0.1462213855787832	0.018729625629074438	0.14741605230362287	0.07869616286901433	-0.027964842296834002	0.08351717461093391	-0.053309389015352794	-0.03308711139683935	0.0627427119096479
1077	-0.149740557238805	0.006709411034764325	0.14989079584357826	-0.049021958187535984	-0.09712472870620542	0.10879506105882991	-0.04198759308546388	-0.07629385434309219	0.08708450024909979
1078	-0.08043514903255258	0.010566948292073133	0.08112628178399582	-0.04199867969343221	0.0006484455286038878	0.04200368528587797	-0.02342744089854324	0.02236062781312288	0.032385840474684936
1079	-0.09592488437013917	0.04657347915946761	0.10663335501822088	0.02288653919528531	0.05791622244974183	0.062274252297280216	0.0019018168846420536	0.06353276444629709	0.06356122297164664
1080	-0.09365861511108939	0.011994421405150193	0.09442352635530779	0.05628002277800875	0.001319421396655266	0.05629548682368006	-0.05740247270658243	-0.05345538815329358	0.07843801626411277
1081	0.07935916535869919	0.08737801781553625	0.11803726159057373	-0.06740931709726145	0.09530015200860258	0.11673103702264408	-0.04008180477237061	0.08414776711271381	0.09320621107987358
1082	-0.10109802109207776	0.034357770304658516	0.1067767121100939	0.0644312055950385	0.04308527566962976	0.07750949125080173	0.057123451630478786	0.003301240883738537	0.05721876368423313
1083	0.004538893055374569	0.07925556392902738	0.07938542664668544	-0.06482228538986569	0.02411818754213281	0.06916368739073045	-0.007306174223708715	0.012766698339097715	0.014709478857821782
1084	-0.046648582380579916	0.030361306654388583	0.05565877450932217	-0.07247555993973669	0.02100347743224696	0.07545762289408058	0.10436749499666444	0.1140045446964643	0.15456264174543247
1085	-0.08298752562044248	-0.057547199863114934	0.1009881657457392	-0.005438269367905449	-0.008066774996785167	0.009728701484096275	0.024592352494104453	-0.07532087990668722	0.07923394948575947
1086	-0.07703670074447369	-0.045100431750508305	0.08926758765462328	-0.07999300505150661	-0.06760103914647206	0.10473195000024209	0.007634228658836076	-0.021962822239997754	0.023251817304484695
1087	0.13970263221871063	-0.018465828305375676	0.14091774999566214	-0.08785678836004455	-0.0930279499346342	0.12795708159372216	0.015337540457735683	-0.03009020557570869	0.03377366753672289
1088	-0.04742063336233099	0.05444696640353183	0.07220241421886073	0.037818558117977984	-0.06602329753400138	0.07608757556517456	-0.046946331139044915	-0.06717061531280683	0.08195028718020418
1089	-0.0917874756271424	0.07630066903523072	0.11935967818835252	-0.03627998388306834	0.00032108010758929924	0.03628140464468249	0.14749515332259255	0.025339096023248818	0.14965590546627455
1090	0.003999593006795017	0.03157259618409462	0.031824920644424395	0.05138444069809268	0.08241929332634143	0.09712518035128331	-0.1294697604658344	0.0005418920111165028	0.12947089449769103
1091	-0.138586685490899	-0.03763906252943352	0.14360699294758583	0.12715976547556107	0.0040261153451025405	0.12722348667039338	0.07106565476471777	-0.0059319393546225134	0.07131279823176884
1092	-0.11154603261834549	-0.01351507624984713	0.11236180257957852	-0.07655866180471148	-0.016077050413844995	0.07822851300732682	-0.014777865945412406	0.03310116752226905	0.03625013949266815
1093	-0.10197840139072523	-0.11339516089319344	0.15250592402985894	-0.08887689793144184	0.07424932335937405	0.1158104701883246	0.04117092647860064	0.030617747273747466	0.05130781261392275
1094	-0.17712242999722624	-0.08159614851202755	0.19501355506763923	0.10602058146609877	0.014438644480304751	0.10699924368348741	0.07720370035379691	0.01469695044739953	0.07859015015109831
1095	-0.05574115733452551	-0.09962237050494865	0.11415644233251837	-0.09165791472434963	-0.02938312625521278	0.09625248796860225	-0.07314899859025337	-0.015085513068208477	0.07468834379799821
1096	-0.10960965307892044	0.007867446980159436	0.10989164103819232	-0.010265367267648862	0.09180757473032937	0.09237969767759975	0.022733134739700487	0.004298259266014144	0.023135912513044598
1097	-0.0859112635795549	0.021677842518060188	0.08860402962661222	0.07643866526022566	-0.06674721227596873	0.10147935698149678	0.022898932737145827	-0.06556763455940928	0.069451247808924
1098	-0.09807560197150604	-0.01647449983394317	0.09944964980758791	-0.16155198472808646	0.07639722743643552	0.1787052884767497	0.07989230105589688	-0.16003625383393016	0.17886973558767338
1099	-0.12257420138283273	0.013702360462661775	0.12333770521169894	-0.020178460828485723	-0.10860384813119106	0.11046250997650534	-0.04143561944084421	-0.1176299672238544	0.12471455307032747
1100	-0.1159041969861335	-0.08608737042887284	0.1443773466523	0.0691830571745523	-0.06040481766477083	0.09184245966398974	-0.009143595020204016	-0.023019041064464327	0.024768560342115054
1101	0.06510718205002952	-0.006779171929662292	0.06545916533647222	0.04090064950530741	-0.20657197664613228	0.21058215656946394	-0.028078939786804955	0.17616271081266757	0.17838645559688257
1102	-0.056104796795591765	-0.007382316301196307	0.056588398258349326	-0.1123289950015447	-0.050029012428805676	0.12296627668860534	0.047225114521187654	0.03320522790458382	0.057730395821738834
1103	-0.12033796342332796	0.08061937038889491	0.14484718955774062	0.0025432017371683252	0.03927164120031534	0.039353902953102905	0.1293234550759852	-0.08041733829415658	0.15228757116425223
1104	-0.02706909728404531	0.10420975260113495	0.10766804802244194	-0.04493829706094022	-0.09729886363295133	0.10717518092823994	0.004998048603065431	0.09386280555708808	0.09399578052703393
1105	-0.0317143831107107	0.03618164807862139	0.04811355062535023	-0.06591236131209584	0.03680742751620751	0.07549321886167748	-0.010886744336807835	-0.002292562030794023	0.011125513153111452
1106	0.005015630256566838	0.11026904096155031	0.1103830509700228	-0.037238864340957294	0.06273631574573021	0.07295600270541265	0.0015309161960887464	-0.05513884036780487	0.055160089027354864
1107	-0.02331825885177327	0.07930594143755461	0.08266301194110424	-0.025517794462684394	0.037524609259242954	0.045379005435318524	0.11092245539660069	0.04193875196520895	0.11858604482657387
1108	-0.05628094108174053	-0.10797630858286975	0.12176381869927315	0.06836133064643093	-0.054484653956358826	0.08741767009303568	0.06681875247321893	0.10959659162811626	0.12835948963196053
1109	-0.04886098075992401	0.13044444069910505	0.13929518136003124	0.07700272959230128	0.010956075619216814	0.07777824861514347	-0.06788800599141676	-0.1012382784087456	0.12189327451774082
1110	-0.00839665262944619	-0.042052922582761824	0.0428830044788299	0.12007599203798006	-0.07857241819941531	0.14349867165102562	-0.0723633294454627	-0.022344524846667144	0.07573459737171574
1111	-0.02992934868344639	0.004026637435923217	0.030199001997676885	-0.04379236671757947	0.016591624845443305	0.04683004802195802	0.07127333170617861	-0.08027697855184418	0.10735120445487426
1112	0.03318629099905047	0.03316191404836217	0.04691526887511803	-0.0926648021054691	0.026833310350436148	0.09647171654743462	0.15247634775067864	-0.08153082623573593	0.17290550092483364
1113	-0.08617160656928677	0.03574678240792573	0.09329189799361752	0.003367376754698103	-0.05232921196719879	0.05243744512575056	-0.0845372302457691	0.039109101233520564	0.09314539761534081
1114	-0.08928188123027749	-0.14907825432656135	0.17376875504264938	-0.017379395173262077	-0.0023566420664206645	0.017538447434639948	-0.09057676297930715	-0.06635464395854154	0.11228129303973301
1115	-0.12257634933907559	0.20944661121529878	0.24267847940612208	0.09757205355854334	0.08256540124426942	0.12781764791396552	-0.07600485991709319	-0.12020408449210063	0.14221730084487266
1116	-0.07502803100027756	-0.04678538297468261	0.08841989310028787	0.11341950159861407	0.001155419316511648	0.11342538664988093	0.008206136296985448	0.018260398232325784	0.02001956084752682
1117	0.033941288405167865	0.003945748520515347	0.034169869622079796	-0.07807055596180938	-0.0252017773260786	0.08203743833506297	0.05434540057357972	-0.07873747520178986	0.09567137798033072
1118	-0.03179350300385959	-0.026007059488126722	0.04107546684427812	0.023399957038961573	-0.04656262594232992	0.05211176569711088	-0.11421529309538134	0.03366901861506584	0.11907449765321503
1119	-0.05049631876517848	-0.0214806051239717	0.054875264057009474	0.012731509530231073	0.17829071629127724	0.17874470859461847	0.04781830322611416	-0.03810454127879126	0.061143652078459516
1120	-0.03636166338830408	0.044695368723186205	0.057618109563451536	-0.03954995273077174	0.057867957779841196	0.07009207728849076	0.07084498564481416	0.06230209113702599	0.09434279278810977
1121	0.009530019568819175	-0.04768980504343945	0.048632692482149686	0.06658425065508898	0.06451704808717958	0.09271414093428876	0.003931966240787196	-0.016638683079555842	0.017096962687582495
1122	-0.13828611551069583	-0.0075756948356429385	0.13849346878203425	-0.1408937084954237	-0.033473238634798494	0.14481538177381437	0.022505410827334264	0.0670360836766445	0.07071301175320689
1123	-0.23516348091759845	-0.07207856680909985	0.24596175017781843	-0.01875816888850391	-0.03624423670263598	0.04081070440713246	0.1487927273808241	0.07726537331069154	0.16765802585699488
1124	-0.03352481736905804	0.03351434522702272	0.047403847055115224	-0.012953021897298887	0.03988744870100934	0.0419379224586478	-0.12714558532596887	0.050320003354412765	0.1367410055743022
1125	-0.034792210999693235	-0.06408655303300331	0.07292176784677618	-0.07340510881280393	0.09036531571865537	0.11642250763813607	-0.0011668174875906837	0.12448358151966399	0.12448904984380023
1126	0.028219702856252176	-0.02558765146774278	0.03809303790628737	-0.1045252536715756	0.09697742236849305	0.1425838318475988	0.0841355760900953	0.008983767171321315	0.08461384778274018
1127	-0.05632154300106864	0.1449835119362994	0.1555388534720643	0.06670040265964694	0.20916855423661537	0.21954595827843187	-0.15985797525060386	-0.23744653084898137	0.2862436501713862
1128	-0.04737761064387758	-0.117572215709204	0.1267590781644236	-0.025977079735175587	0.167107440990213	0.1691144745604739	0.055926638921103236	0.07505220844366894	0.09359819941261364
1129	-0.012765199553856865	0.036066837257986345	0.038259208949530825	-0.015160682909744864	0.041184752389141294	0.04388655985201745	0.008929537567605212	-0.02508300948876042	0.026625063496347162
1130	0.16621108406181656	-0.06538482329949066	0.17860934909155754	-0.0012492378914354502	-0.0014410394104187917	0.0019071418121834119	-0.07559919288342001	0.0458459858239249	0.08841432226054818
1131	0.062340987067827924	0.010288097123251518	0.06318420380924765	-0.029606025259218998	0.060116739927089186	0.06701148521791464	-0.013385509411672733	2.015496468994035e-05	0.01338552458563283
1132	-0.057539688582544365	-0.023604295037652413	0.06219307442473582	0.07471505257371384	-0.07072453696981955	0.10288002338009161	-0.029661561674534504	0.0740967561860612	0.07981314126300763
1133	-0.04150991451731387	-0.06240678371075688	0.07495118182094192	-0.028540025707959837	0.09574833379577459	0.09991134316021419	0.08160137189071567	-0.025201674472466462	0.08540438098050386
1134	0.05236087188364103	-0.058821178992252594	0.0787501873169435	0.05806626297929409	-0.06276847580923739	0.08550773328650081	-0.11293650968287848	0.00015841873323424737	0.11293662079168981
1135	-0.056158251103369534	-0.06412278961383525	0.08523779276148159	0.11450085351617113	-0.014673515104897084	0.11543724486258898	0.04273155294668616	0.11541670550416376	0.12307315518288424
1136	-0.10700539389327084	0.10054234201455199	0.14682955036376427	-0.1399738964006954	-0.06725690378295837	0.15529385944094096	0.06478724700662808	-0.05630422614338856	0.08583445261841936
1137	-0.06849759480926278	-0.016282603708751446	0.07040627584377823	0.009312091582271184	0.06477184395606848	0.06543780878900127	-0.023743353137764576	0.0843130337913108	0.08759243395019523
1138	-0.015489690769058142	0.031912031697505144	0.03547264139000108	0.04827616801652701	0.0007331591773195229	0.048281734856353634	-0.0037645903589328456	0.007067142187464506	0.00800728663583431
1139	-0.20196855896691304	-0.019419825175456866	0.20290004539431905	0.11450599447792546	0.006628935548278403	0.11469771383023258	-0.0084582477145862	0.06469084216487339	0.06524145165768358
1140	-0.0068473723094107175	0.0009941927931643151	0.006919170965777948	-0.005857729920360183	-0.0021982868492841203	0.006256633670882323	0.0023515905137039216	0.07445957849831748	0.07449670333706884
1141	0.04505249798533871	0.02802043469966948	0.05305537046781777	-0.013832654020422984	0.11364626742987906	0.11448500521025587	-0.01865610280763071	0.07763270660065866	0.07984289139374173
1142	-0.0785438140732787	-0.0579224765665562	0.09759172106680478	-0.027595501454049463	0.03376718737936537	0.04360888262743747	0.08609289172846839	-0.11623069070681154	0.1446428687089421
1143	-0.15877977982418892	-0.012478643815511538	0.15926937882873882	-0.10573984187670964	0.030164006764020385	0.1099580895804007	0.05799250458208943	-0.024540770591389677	0.06297126335816108
1144	0.06129566135690206	0.06055723654081437	0.08616459248809896	0.1178667009368325	0.0003574475230268311	0.11786724294079519	-0.013127272193399559	-0.07773623929396609	0.0788368452870126
1145	-0.14806965631065463	-0.013464003865071452	0.14868053847102536	-0.06523310498891499	0.06599664534908867	0.09279501702046394	0.04164170469406624	0.05265037177867774	0.06712744012891303
1146	-0.053016843095342193	-0.051234359359639305	0.07372750660905869	0.041960755606792056	-0.023054452128840597	0.047877058953677734	0.07465024510860407	-0.12252569623774948	0.14347545202340337
1147	0.07898195554147688	-0.02075343629004712	0.0816630541860937	-0.034471635649685646	0.12484000668379389	0.12951185634209086	-0.06964822322919151	0.07460214302749481	0.10206054449824419
1148	-0.12380315273427375	0.00025674051861662776	0.12380341894568103	-0.06380428502136327	0.04374908450037393	0.07736258256876008	0.028385722781300443	0.13273214189173535	0.13573345478909984
1149	-0.03281121676238368	-0.06741599367301801	0.07497661067525348	0.019530830447853267	0.06065391773899487	0.0637208841359844	0.14152722981726404	-0.05302443408131256	0.15113420324133162
1150	-0.12326002301727505	0.11020412345493862	0.16534201553353137	0.04615642280311998	-0.1181408816709099	0.12683723147388667	0.03201294092402159	0.009833430995493785	0.033489173649823525
1151	-0.023684292853202928	0.00530648927966718	0.024271476189789157	-0.03555028710325149	0.025291959599212918	0.043629189007954615	-0.00543250055877021	-0.15251550069949754	0.15261222105696345
1152	-0.001281578851545716	0.08931648642415857	0.08932568047045392	-0.05626722302759602	0.005931393035475627	0.05657898735907634	-0.07571025099631348	0.050732576112465184	0.09113636148613713
1153	-0.0896639072353455	0.010512793662421303	0.09027809862473449	-0.02632211728365802	-0.11961524940354867	0.12247718868494574	9.349127692996497e-05	-0.0997543197978403	0.09975436360855927
1154	0.10121879672587239	0.005668973400812829	0.10137742386770636	0.10467114339704066	0.02700333684235763	0.10809823523381719	0.05553814483464638	-0.04959144523078293	0.07445667848992393
1155	-0.03913614953258026	-0.031709153705489476	0.05036971936545645	0.04885131605106084	-0.07731565344836355	0.09145578903529336	0.060257570496604004	-0.025050935392427573	0.06525736867349757
1156	-0.0783657064210243	0.05631775547785954	0.09650323064504188	0.08623256750150961	-0.0030698747256328414	0.08628719388607727	-0.03744922865787809	0.0016233564420590277	0.0374843969300296
1157	-0.13459337208144256	0.026357835662506608	0.13714995920183626	0.04298380551924702	0.037976860527987315	0.05735720942025206	0.07006986853489205	-0.0035643461562809933	0.07016046636118413
1158	-0.07359577482689313	0.029819149787470405	0.07940730297912373	-0.016823576857516103	-0.018827516289010835	0.02524892290561559	-0.09477744952022853	-0.017658947188514785	0.09640852324025206
1159	-0.17807001168105907	0.05614278724907421	0.1867108503011738	-0.008635780935997643	-0.03237667569876412	0.03350859354967742	9.51413855088495e-06	-0.06468976856332964	0.06468976926296757
1160	0.027752691350612767	0.014399130750722773	0.03126574553051289	-0.03841120155251931	-0.01542764010779638	0.04139362854358083	-0.07261660592982201	0.14363908019417515	0.16095141135074195
1161	-0.034375871997064	0.03232928803153799	0.04718986586317739	0.09037763985614986	0.06507955852276631	0.11137085221675416	-0.060394984865785796	-0.10231476446812753	0.11881020673791838
1162	-0.08429058719580874	0.06203090224609943	0.10465531961290539	-0.014694621471437663	0.10689079414839064	0.10789612492514483	-0.018443250249684323	0.027013243611134642	0.032708849111012565
1163	-0.05246437550018523	0.10544592720790832	0.11777671357853359	0.07626004123485512	-0.09474919857736708	0.12162649596282524	0.005668171447987961	-0.04000430804329887	0.040403871467805316
1164	0.01152415372886085	0.11266493993840881	0.11325279162339304	0.07513382800688873	-0.07528235811670406	0.10636035706305436	-0.11295228229572998	0.0844396546297845	0.1410257896620741
1165	-0.11926597722676874	0.03483556974762545	0.12424930681294684	0.06030963968412228	-0.08434250467060474	0.10368659861785244	-0.00934772570090972	0.005273054210778316	0.010732431061472281
1166	-0.0260719062780187	-0.04159365793855556	0.04908947624164833	0.024508480524960467	0.0759781884289438	0.07983326834463472	0.031180862688998827	0.04058162961196877	0.051177288517400166
1167	-0.018260081100500744	0.008228720695951524	0.020028539789231897	0.09188520324866639	-0.06639412522477847	0.113362561899475	0.04503181311579381	-0.03135703198743423	0.05487374278793777
1168	-0.024961496732090662	0.02062087585175187	0.03237741249697906	0.07454681085013529	-0.024569743813685364	0.07849139646480993	0.1898371855636349	-0.028337520857371474	0.19194054316653353
1169	-0.04377797820709195	0.04068654987491583	0.05976543078255715	0.014806440103880972	-0.013294570034378074	0.01989915226708912	-0.04801218368406196	0.09202633424088727	0.10379795747473843
1170	0.02636229267680762	0.0842554363536207	0.0882833451468435	0.04616588097449341	0.0005523553131208634	0.04616918520553536	0.14909496745265394	0.09143404983382171	0.1748985271199324
1171	-0.06489942336884716	-0.08319639368341157	0.10551575747505237	0.012626284323268067	-0.03409787545273376	0.03636053033444573	0.10734748751741756	-0.07424826913028332	0.1305231341377654
1172	-0.14301961868161756	0.16296653593394925	0.21682412956621425	-0.019995030405821956	-0.010565696058490618	0.02261493254754806	-0.059981450541354765	-0.17997410217425214	0.18970622515477223
1173	-0.082036882376376	0.0716557450749158	0.10892472571586616	-0.04030861922145014	-0.009598733729142064	0.0414357390756196	-0.06701841957255343	3.167885264341958e-05	0.06701842705967155
1174	-0.11582298280234601	-0.10401516329016049	0.15567311116410337	0.07586804135252553	0.048334854702105946	0.0899567555981329	0.12707797473968924	-0.0015369761986037036	0.12708726907041543
1175	0.0463750331023249	-0.08813732593173676	0.09959333269671683	-0.03272238289468619	0.10181215136780458	0.10694142559573068	0.0313773199078508	-0.05152848600937022	0.06033010090342525
1176	-0.0886189348855916	-0.03456985764276063	0.09512302916590419	-0.0703441700210789	-0.06777744285986406	0.09768359133742265	-0.03500308469758383	-0.060834468600305315	0.07018581415234677
1177	-0.15555009955773835	0.018905172068725093	0.15669473189412086	0.0912025351699141	0.0018417219716413303	0.09122112891890914	-0.08631245742350509	-0.07093974227708273	0.11172415737352104
1178	0.016552953274357716	0.021329177077993377	0.02699877880437313	0.03992369417867467	-0.012977524281446549	0.041979965380498786	-0.05086354235911072	0.06565641849471895	0.08305338783499878
1179	-0.07330555745067271	-0.051195782331809665	0.08941315832538246	-0.06930829166844721	-0.013164944111057522	0.0705475375009349	0.02436594365210592	-0.030662686421281553	0.03916502966458018
1180	-0.06415883067659715	0.07537694140129123	0.09898504356114592	0.06575875796813542	0.05539508161034692	0.08598156381532501	0.0020197765457649858	0.08535022406190089	0.085374119290986
1181	-0.0029310822788259075	-0.013848377287379492	0.014155168554943297	-0.014885589286472777	0.09629391407414599	0.09743766548991496	-0.0063642520774775104	0.013071306825720509	0.014538320626461793
1182	-0.02796891952515139	0.08108795171574303	0.08577596617269354	0.04444006124194152	-0.02373640362331085	0.05038190052147931	-0.03769647396696457	-0.07498298971869377	0.08392540078364698
1183	-0.06836865815914796	0.010953380098081817	0.06924052248543106	-0.02494770697243478	0.0789267822969744	0.08277575156370652	0.10980832748743131	0.15264234771425234	0.18803604734546425
1184	0.017587670949303153	-0.1017022661689237	0.10321180704413407	-0.0010568893989745447	-0.07306262982782642	0.07307027365871607	-0.09219195132604822	0.08418494710109355	0.12484574965820168
1185	-0.021820171113645984	-0.002498677947389442	0.021962769837011925	0.03136533308021386	-0.014171736414327148	0.034418341508996676	-0.06329869223187559	-0.041599848506972334	0.0757447809031669
1186	-0.07085274753499385	0.014808537469107461	0.07238373170285942	0.006748687276032471	0.04269879958628039	0.04322883604793241	-0.06319930578045722	0.07716104896905077	0.09973955949940817
1187	-0.024686641716793686	0.01908316792678677	0.031202525176262284	-0.041702177926068	-0.0013234436596803935	0.04172317278081548	0.09823608548425389	0.0020437021795902386	0.09825734176064657
1188	-0.06457667548963306	-0.0010246176008708078	0.06458480361912847	-0.02206933353623862	-0.09161033375249295	0.09423114523859347	0.00453988203705794	0.013952200012900937	0.01467223275818627
1189	0.03283074490091422	-0.08109446095860741	0.08748811010026453	0.0029520399848447882	-0.09302642300685618	0.09307325027913586	0.11101662840734249	-0.004101206197187734	0.11109235651117413
1190	-0.11317037645652825	-0.016988955857905663	0.11443844951961815	0.003855169399777606	-0.0270471187836879	0.027320486188937128	0.10389764774061251	0.02981340709307781	0.10809051969775141
1191	-0.07363071186104819	0.012807654993093007	0.07473632152833588	0.06351701366974247	0.004463509896938494	0.06367365189874317	0.05563947954818084	0.1757960994272477	0.18439094407868079
1192	-0.15714028044866798	-0.11956705302658499	0.19745720525964153	0.06117482214808796	0.020275493941389104	0.0644473003268368	-0.010140451356960829	0.05103855888045259	0.0520361724795004
1193	0.05742676854093574	0.016475048555976556	0.05974329225926532	-0.003217222820871229	0.0941708176454005	0.09422575772410859	0.07478594229204481	-0.04035140358014646	0.08497748487332933
1194	0.08355644899277981	0.03640823318711553	0.09114405966430503	-0.03073166053378935	-0.07968478028521697	0.08540549846624261	0.08642169193464319	-0.011876893209750645	0.08723399239495
1195	-0.045387897277752894	0.12683807828940263	0.13471436197913153	0.0591077249669273	-0.052568435773126185	0.07910223505312107	-0.007885759010502615	0.10314056692524792	0.10344158612875806
1196	-0.038613957188300664	0.06033791153176275	0.07163589364107037	0.05151806571521135	0.14607510472260588	0.15489366454041012	0.00899837679456471	0.059640710444253626	0.06031571210913674
1197	-0.04040642200070573	0.04720780536323553	0.06213900406437365	0.033091981167952055	0.026572268744580848	0.04244013058243721	-0.009981943160273832	0.06814208997599769	0.06886932274642973
1198	0.005416260272844822	-0.061963426977446966	0.06219969580418058	0.07239354994675049	0.0002793759895809512	0.0723940890186223	0.17670117284665762	0.036881995225017096	0.18050924091902484
1199	-0.03520711013086173	0.05312939681174928	0.0637359663717978	-0.12476160121373876	-0.04659525625139008	0.13317873344700606	-0.033647382071232315	0.004200261131160138	0.03390853157860748
1200	-0.06166484806141914	0.00456059095512101	0.061833263510006	-0.013676467708072196	0.09320416301077965	0.09420223867568078	0.02654460864805692	-0.00013478958039424283	0.026544950866586307
1201	-0.05668472599553364	0.09559120501339116	0.11113431799899125	0.03828727836404855	0.04053299693235827	0.055756968397185164	-0.028741353132835292	-0.019197737391645164	0.03456325362093262
1202	-0.03923795269646775	-0.07528060376738095	0.08489279259979408	-0.034059053240826045	0.01050405528996747	0.03564202975696133	-0.07078045770825954	0.060352341670189553	0.09301762380573918
1203	-0.09421674441755881	-0.06133509649274014	0.11242236872801313	-0.030486496511315714	0.07048684155194962	0.07679727404995645	-0.09008063575197377	-0.04690876838179689	0.10156255948220703
1204	-0.07920255840521584	-0.12808184480111	0.1505921785007019	-0.016510767827723524	0.08532501882602342	0.08690779189418082	-0.03919067891552767	0.10235043692583463	0.10959708596841998
1205	-0.006315814923392469	0.17314013494594868	0.17325529096465672	-0.04271487726628366	0.0073494553458181	0.0433425337717334	-0.13078708998166605	0.09405870500462887	0.1610971846216445
1206	0.02411315144303809	-0.04322972405651077	0.04950003145975724	-0.03246906445573469	0.07312984309782897	0.0800138369167717	-0.029930915131116204	-0.13890171549829722	0.14208992310841745
1207	0.01588891404919967	0.08230259837048466	0.08382228395955434	0.14455876810987353	0.14617714178042038	0.20558451842621153	-0.1181352065922701	-0.08228289879731104	0.14396667138989797
1208	-0.22366892446345746	-0.13141406570909137	0.2594175098886604	0.10306984972256938	0.05977336625872189	0.11914801398148586	0.04402786035159989	-0.07781329291862576	0.08940559849349389
1209	-0.03493055842027382	0.10109273970654824	0.10695740242231053	0.025410370198591724	0.010617984989669857	0.02753958094943227	0.08477091228227134	-0.03804907455335936	0.09291845695843018
1210	-0.10855485606933786	-0.12137410081339482	0.16283681747226206	0.03830383486484931	-0.011292669825618202	0.03993379717913228	0.017661036467598232	-0.0021804251439008714	0.017795124695207668
1211	-0.009913413094456563	0.09789871877312645	0.0983993643099438	-0.032389912863744895	-0.011807730894407195	0.03447504842920058	-0.00715052238195259	0.09772204118203737	0.09798330114421851
1212	-0.14026806191830168	0.14271853052981864	0.20010924054352736	-0.12906134290041893	-0.010659510215014214	0.12950079300638861	0.022202800851136774	-0.02138940625384297	0.030829710759706724
1213	-0.08314773633829985	0.08338372378872178	0.1177556429690623	-0.0004477730802468262	-0.013818835570001195	0.013826088284186674	0.08042018842367266	0.022821732310804182	0.08359568273400855
1214	0.046151672374489645	-0.05996458863863245	0.07566854533795822	-0.08567130449251892	0.08894951406342812	0.12349732169391321	-0.04441578203073442	-0.025039464504572454	0.050987611005787026
1215	-0.011933960897466	0.0194264302277834	0.022799245910713455	-0.10140252138214866	-0.1826818430561562	0.2089380940016712	-0.04262347604250955	0.07001344114574179	0.08196732672848758
1216	-0.1420885368118239	0.032232382427025	0.14569858877232486	-0.08721467691277748	0.13088514636114182	0.15728102684995948	-0.004665767166404724	0.08141974184201274	0.08155331841728515
1217	-0.07045942031375661	0.03825905923463255	0.08017658962858011	0.0029730599315086585	0.058308194129947574	0.05838394118293142	0.06824420374794764	0.031540066145276206	0.07518009788261644
1218	-0.04820881901574404	-0.07010063622427502	0.08507754950597074	-0.06891378088754739	0.07679291166310676	0.10318071756832577	0.10822764716694237	-0.03628315537955119	0.11414767179223947
1219	0.036567078868367166	-0.08287903338038531	0.09058744632139933	-0.12778338321158902	-0.0859813034113731	0.15401745862504812	0.054471539384144806	-0.10690187650320153	0.11997983081661763
1220	0.06887331502195433	-0.0505919814791782	0.08545807224658693	0.08794111758923008	0.15827108411501348	0.18106180223830887	0.04364172933737419	-0.028276228158790735	0.052001400158501666
1221	-0.036370142793161586	0.05991941303175846	0.07009367549833172	-0.004881981073870993	-0.022092301810060916	0.022625285378806946	0.12167852361913886	0.05436100055068791	0.13326958201707254
1222	-0.044518334773711726	-0.04582004408080499	0.06388551142936232	0.04785228180896905	-0.0026364492102856486	0.04792485512511651	0.08857077153752708	0.11234884905633138	0.1430630820828181
1223	-0.014422724213498942	0.0006439613551597964	0.01443709319654022	-0.16819152904472853	0.0898668097575766	0.19069460909634606	0.016990117416638868	0.09616557326201332	0.09765491063250646
1224	-0.041660714031064326	-0.05218480092269092	0.06677475975935071	0.06426351721250766	-0.10378922057986882	0.12207375620131845	-0.037662168587211164	-0.0746721012456885	0.08363230026214674
1225	-0.03647030054091129	0.08567539866876589	0.09311475048882624	-0.04750340703220119	0.045124219797757256	0.06551922536189886	0.1016146499396603	-0.01856035771537672	0.1032958080508713
1226	-0.02957292398533003	-0.0262347958980146	0.03953254796813117	0.04636499862654277	-0.022526422475443533	0.05154757809229722	0.05232486175501313	-0.014039900202945502	0.054175732162933476
1227	0.027345730786534097	0.11195917716111167	0.11525036374277865	-0.010017751997213657	-0.0023193525945998193	0.010282740468170687	-0.04429887483168662	-0.1063335571590477	0.11519208171332743
1228	-0.01743558729519229	0.18467059628881566	0.18549185652743627	0.028107696737062145	0.061988785614676425	0.06806358907554735	-0.06030289548671753	0.06814379998161596	0.09099459698254869
1229	-0.13964002812153306	0.03649432670195555	0.14433008465046923	0.0019872864979399193	0.12675369777010287	0.1267692754811649	0.17074205718674929	0.05890901628850918	0.18061872076958965
1230	0.008839591540809646	0.05540237105112603	0.05610312911678814	0.014800170525005665	-0.04323206303644701	0.045695254917295015	-0.06283803037147723	0.045986395385203466	0.07786762242094564
1231	-0.09413188912775595	-0.015283216005617183	0.09536450724580132	-0.07444443213820755	-0.06862741939219048	0.10125066009074603	0.10612912007582251	0.09181177467004104	0.14033100903268222
1232	0.0009816262225314073	-0.030105556070066312	0.030121555343784422	0.010509641018149947	0.07641474637548845	0.07713407818831185	0.12174712893920427	0.14469384422794318	0.18909963501392466
1233	-0.002061048470419119	0.11480351786133197	0.11482201720112127	0.01745943725384812	0.08565766055490454	0.0874189153499419	0.0009304418966877414	0.10917686880651259	0.10918083350349353
1234	-0.1550049008892117	0.0028380859030681686	0.1550308808956059	-0.1084189672147436	0.02345486168610177	0.11092701649564822	0.03904625828891625	-0.025257392925062013	0.046503184662297414
1235	-0.023302093620868405	0.07702240041666053	0.08047010459207882	0.0072679869580702175	-0.0763895642509105	0.07673453694958132	0.05440623619639624	-0.05017236052209378	0.07400881229567875
1236	0.09350550918638643	-0.10025969674122477	0.13709590452981357	0.0021698137848815188	-0.017570817156194202	0.017704285001023633	0.07161036580284977	0.03408149320889926	0.07930695221584425
1237	-0.05392313319744751	-0.008972369834063484	0.05466450140876507	0.10872840756977284	-0.09072995344926783	0.14161140867022312	-0.1223412985191844	-0.12056357557917495	0.17176428348115805
1238	-0.000988582518620949	0.06964427302414966	0.06965128900787423	0.030143225375160457	-0.05929657669924414	0.06651840380125683	0.002264960140638044	0.045713546715676893	0.04576962308961101
1239	0.00963544719596536	-0.04113306848891903	0.0422465521194374	0.07848142828696231	0.10206244095055308	0.12874811236964503	-0.06375891213915184	0.0733176244122703	0.09716312534406671
1240	-0.004261865868810251	0.06341045259265914	0.06355351287450287	0.050319472710548464	0.009538436528334812	0.05121553578039289	0.09986636863128445	0.12446657003691032	0.15957825240411894
1241	-0.07793470078313738	-0.1433757388722668	0.16318829640426297	0.16222609482423558	-0.04875092655720018	0.16939291213656904	0.041879196096197724	0.24607687521151053	0.24961509485510908
1242	-0.01458526188304834	-0.009476842576759183	0.017393688781330383	-0.03690140829034304	0.02846168559909553	0.04660237634447797	-0.029472789428219598	0.02973053630833134	0.041863469825865855
1243	-0.039993333725107064	-0.0827956391910852	0.09194881517185606	-0.0038046136117363084	0.03952399103645639	0.03970668649213246	-0.03122003535144182	-0.08854275021703595	0.09388561776620365
1244	0.04514686741301014	0.004552319813354613	0.04537580030028097	0.09563326711087061	0.10239388278229135	0.14010791915353232	0.0691463229300507	-0.07387283955734239	0.10118503050852783
1245	-0.03969300214811027	0.05647892297649827	0.0690318995835629	-0.026491556857003416	0.06642048752921836	0.07150862709021127	-0.039444343478316	-0.031555157795970463	0.05051320833172216
1246	0.07448089041269865	-0.0642322498766757	0.09835235106944892	-0.07621647387150683	-0.06549906829820992	0.10049417315118152	-0.09696949202325007	0.03735035864457086	0.10391405907828463
1247	-0.094692771301649	0.09928487080604805	0.13720133566317805	-0.019032360574122137	-0.08181468690473365	0.0839992484629654	-0.03708450406410826	0.05800555858193443	0.06884696992666481
1248	-0.07359666108271132	0.0333354368227472	0.08079430592985402	0.047872144536257245	0.022305623870027602	0.05281366375031607	0.06821840084696111	0.14055545847937587	0.15623567813551492
1249	-0.05782064527609167	-0.10815129071559954	0.12263738705465699	0.03187763230460077	-0.09576078527038996	0.10092725814639504	0.048846359370768096	-0.09352248354817695	0.10551029216525398
1250	0.08518803054623088	0.017736020092930297	0.08701475137631776	0.0006999797715949221	-0.059247679230265214	0.05925181403006192	-0.028931445816136867	-0.05840754886135442	0.0651802908938244
1251	0.030389853131339767	0.026047546675734633	0.04002521531695958	0.08684761230902069	-0.09718957618784928	0.1303392553429385	0.0044189709076780295	0.06828258466890398	0.0684254241707638
1252	-0.14772385514492611	0.02350176263219742	0.14958165069853743	0.06768825664367914	-0.024560693427958896	0.07200644241401429	-0.02374938481859125	-0.11683655539000387	0.11922589464819701
1253	-0.0828030154641938	-0.002688293540003333	0.08284664321576792	0.042852437233523326	-0.03397967520753735	0.054689575826319815	0.09428794795733876	-0.008141426020009293	0.0946387866978709
1254	-0.033295710278442955	-0.02681858246127806	0.042753253539097855	-0.1044219779862157	-0.10012346269118157	0.14466740222947996	0.08229481988344475	-0.029002500601609176	0.08725584462255209
1255	-0.07417847336932623	0.004410551755484851	0.07430948040587858	-0.13942786008646255	0.03985239370963929	0.1450115217928502	-0.012862416723876197	-0.010295259183338006	0.016475257983738997
1256	-0.02807761241084217	0.05966289503704811	0.06593946741440439	-0.026629966912516217	0.003456695594171204	0.0268533774820314	0.060016320005003496	-0.05659359474007216	0.08249117305837338
1257	-0.13187810591472343	0.028054725709469246	0.1348291602521078	0.011978488857817647	0.07067830374193951	0.07168616892507731	-0.038134041042126116	0.03706792117661927	0.05318116082372233
1258	-0.022432917070131345	-0.008614876528421373	0.02403022816943975	0.004929412542282928	-0.040490891352234916	0.040789844207970556	0.0054907563258177325	-0.007204236089933742	0.009058113637452958
1259	-0.06746665676683336	0.03218148130112737	0.07474889640675983	-0.00826006436763631	0.008619897485360871	0.011938647160194731	-0.007697094347624835	0.08969762335284419	0.09002726751681925
1260	-0.14750824290546316	-0.07502004287731834	0.165489240007838	0.0751890082420704	0.01365631527885817	0.07641912003825813	0.0819574324428008	0.07078013028066352	0.10829057011191677
1261	-0.15542727832088726	0.13717782864917336	0.20730507837277048	0.06787446217169145	0.07398217411261482	0.10040072062254149	-0.056106471446025305	0.05485831395577977	0.07846891580871086
1262	-0.04038329309659873	-0.04381272892373648	0.05958494421471429	0.08215292484860708	-0.07790551929809394	0.11321825382104499	0.005693322568462268	-0.07756511912010669	0.07777378495344625
1263	-0.12919093388372996	0.025247250447087508	0.13163480183024642	-0.05183903539485327	-0.030843694046905207	0.06032096694457032	0.018267563752009414	0.06435216908013948	0.0668947348507533
1264	-0.07699017532804084	-0.0851298806563785	0.11478058928935551	0.002990725473208475	0.009905957176679135	0.010347580704797566	0.06824374295286553	-0.01652549496647686	0.07021609812645414
1265	-0.05782708083160926	-0.029545150392800822	0.06493756377658996	0.007409281450545767	0.029772407046153908	0.030680509658988334	-0.018922102626510864	-0.025750262887389675	0.03195499971174914
1266	-0.12716787774656305	0.11385235391266804	0.17068692867943996	0.014782730073448254	0.08642026945266	0.08767549304506243	0.16324601529554714	-0.13296206291346024	0.21054256501733082
1267	0.0068584903858093975	-0.0776036641863042	0.07790614600603031	0.06712190309607173	0.06548908411030177	0.09377723611220701	-0.20696030815608776	-0.08755593210320471	0.22471895869846806
1268	-0.1267729683308396	0.0017036582882539906	0.12678441525272416	0.07774300677576056	0.030866914121527343	0.08364652706431808	0.061515974818952046	-0.1311495243053912	0.1448599768171193
1269	-0.06890466214257564	-0.041951236016910025	0.08067068035122169	0.08464220629931425	-0.06477309856147617	0.10658263172051242	0.04120235974709545	-0.002413360934591437	0.041272978566244574
1270	-0.0338587470088857	-0.03716773864138635	0.050277783808816895	-0.02001569615170513	-0.08234010559413686	0.08473795537827776	-0.07644279125543756	0.054364875623668533	0.09380319843427169
1271	-0.09118006069641922	-0.09806603688743941	0.13390575439245067	-0.021554845784901085	-0.030565291788280675	0.03740118231972896	-0.05686170997907459	0.12136366793724115	0.13402385592470217
1272	0.016746469902240615	-0.08210647038086673	0.08379687782125773	-0.13965443588069842	-0.011475389710329792	0.14012510849294657	-0.11607167595241681	-0.03718658836520604	0.12188304358132074
1273	-0.07726740848193742	-0.12458859053637714	0.14660344233801476	0.08468396692950389	0.01848318333579231	0.08667757680704867	-0.05537475612338051	-0.0034942004603206764	0.055484890308810854
1274	-0.014654570675132872	0.12152706947900943	0.12240745507455192	0.05748888013854122	-0.01694460962957903	0.05993405655453652	-0.04407718524661455	0.04376055583086399	0.062111065889183865
1275	-0.08035141998164042	-0.07803933963233954	0.11201111205285663	0.02239966881801569	0.013045807156046167	0.025921771689248592	0.08942994087735091	-0.023112819639424832	0.09236837530784583
1276	-0.00529366571620488	0.016476151681831797	0.017305677419784865	-0.007665505870416002	0.0163825554428178	0.01808723591614764	-0.0499922562881808	0.01696880443823174	0.05279361716008958
1277	-0.1489762134263087	0.019318694044965244	0.15022358039417136	0.082373822011717	0.08134676455712062	0.11577021489454724	-0.07747659116905235	0.03987764262698501	0.08713695289980028
1278	-0.1557141105613537	-0.05539133416907512	0.16527275676572845	-0.10816286757123421	-0.0327092372228729	0.11300044301211622	0.04242397526153036	0.025127329805532318	0.04930696076769418
1279	0.04993984234785978	-0.020929303248426345	0.05414816329473862	0.014622629716740679	-0.005474437865311083	0.01561380061913368	-0.024403000214349248	-0.0791341978190386	0.08281139827296882
1280	-0.09727372607506836	-0.029622073079791197	0.10168404495333534	-0.08912173015981707	-0.09537488030838621	0.13053371434429592	-0.023187345192524206	0.06321797830818884	0.06733621431630911
1281	-0.1489278949014479	0.10202324130872079	0.18052218602408454	0.10658555256972903	0.0326260380324154	0.11146720761859556	0.050322394148212254	-0.04311694957249919	0.06626775002401594
1282	-0.1093148037059255	-0.1061397382359277	0.1523659093828284	-0.0440146879337014	0.03401112158124328	0.055624177702823	-0.032420461412676405	0.14141129630907498	0.1450801193893355
1283	-0.07132564449816274	0.01674975851038527	0.07326596736025887	0.03592572107835098	-0.11065852897765459	0.11634417677949291	-0.010832466226555327	0.03262252437371573	0.03437399338254342
1284	0.08372918580959123	-0.022421316779191645	0.08667924781889788	-0.01214787066329724	0.029160158031984077	0.03158932696501277	-0.09661560468922502	0.06180446670590105	0.11469248961577838
1285	-0.050412924458301436	0.0864456569316583	0.10007154717892779	0.012805027831558567	-0.1964036786060019	0.1968206638230262	-0.027390993009231018	0.12629709268019484	0.12923320826127263
1286	0.008704413951575268	-0.030994854575512366	0.03219390986502786	-0.011228613111904148	0.04259656586746572	0.04405166485069743	-0.050804972250461745	-0.0970312370257163	0.10952719371969195
1287	0.044279176469760345	0.18936372741965374	0.19447176332595204	0.055804807650796706	0.005465963452315119	0.05607185848002956	0.030086739108729655	0.15079500449296102	0.1537671787158394
1288	-0.06125742899999458	-0.06216935431761223	0.08727829755419263	-0.045437345076594665	-0.07811978771796815	0.09037285854010566	-0.05796848704368428	-0.0849785780516776	0.10286741086378551
1289	-0.08995240984414699	0.011374009328428957	0.09066865017729436	-0.015098607352439605	0.06851354237390786	0.070157490210272	-0.04105838051490225	0.11437880568315352	0.12152490197490842
1290	-0.031910254335919035	0.012269000729931033	0.03418761048529259	-0.055631966606539934	-0.06406686015139601	0.08484973941132469	-0.08447329529510803	-0.011332277616686932	0.08523003070512285
1291	-0.0908389096687083	0.0344616365001902	0.0971561212691768	-0.014689387131011878	0.03168759581796518	0.03492680665344975	-0.04324636510837034	0.03807276859486931	0.05761756506105529
1292	0.07682497575712367	-0.014230591712665972	0.07813185419900924	-0.011736197413924098	0.058110424767913	0.05928372286256891	-0.030213875771885217	-0.006496576202584194	0.030904429965862432
1293	-0.05329539642601952	-0.11384539579430965	0.1257027184422421	0.0045465900628161105	0.023711033630983695	0.024143003066083926	-0.10748741263374077	-0.04634140332571467	0.11705156785320141
1294	-0.013397197269856711	-0.002420090468450317	0.013614027051645673	-0.057297288788582965	-0.09464231252816185	0.1106351961321556	-0.052627276010206156	0.031590755259465655	0.061380827610239
1295	-0.07251130197496578	-0.08936224857980139	0.11508040834713305	-0.016109298036743935	0.15010873777342015	0.1509706681417488	0.040207904916339784	-0.050387763051808636	0.06446396111880368
1296	0.032122131103729336	0.12205771921815484	0.12621377946715287	0.14079272503390378	0.03918235208742975	0.1461432452683864	-0.04150780844967938	-0.05268254127063532	0.06706972727712159
1297	-0.11015635651841447	0.13305568824422853	0.17273748595935212	0.03527765890844247	0.059623564929381416	0.06927829900443985	-0.07643522326823671	-0.04802197645959642	0.09026878518708019
1298	0.05852483827693134	0.07510186947084879	0.09521264355828682	0.05728122244830539	-0.04657427884261314	0.07382615996299502	0.03618989497768355	-0.013942442922422978	0.03878273086234113
1299	0.0009529095876982346	0.007001227510861644	0.007065778325221728	-0.05581154278275056	0.0912043521047576	0.10692596574564757	0.015188797332495299	-0.08282278955227326	0.08420400247985699
1300	-0.047579062080185815	-0.19899009068665863	0.2045991772708649	0.0068064276744892495	0.05566252029169738	0.056077122099049234	-0.002631871845529186	0.09408915043729883	0.09412595274112205
1301	-0.009455545827458979	0.020847008391576927	0.022891157807626412	-0.01489116852551297	0.04165122570626724	0.044233149366619214	-0.13466918079004503	0.01961423328688551	0.13609006724259565
1302	-0.17002955215519927	0.05299188354906935	0.17809600873735423	0.012935022967493357	-0.09659366438976898	0.09745589166085807	0.008597252688618282	0.008951312393532298	0.012411234723368952
1303	-0.07906463852864797	-0.0884318433162932	0.11862296564318055	-0.07861890938563519	-0.07708713253689622	0.1101061256958382	-0.06330447742581705	-0.06803002113909766	0.09292760966656709
1304	0.06376603555901927	-0.08090775208013387	0.10301539514836855	0.029900837672628484	-0.04429566550723444	0.0534431106528585	-0.04859543625482483	-0.013746342153730039	0.05050226081478094
1305	-0.1226387145621859	0.06443119341531198	0.13853386948463775	0.0039024534442438285	-0.08524592625403059	0.0853352042582199	0.02033985895965438	-0.07762615140226437	0.08024667746409132
1306	-0.08460902348835715	-0.04131253783008872	0.09415632022129945	-0.016825969574767598	-0.022247268403243627	0.027893622990514646	0.0023439877732543816	-0.1265850257277571	0.12660672579755822
1307	-0.12736522367618477	0.1308301565649146	0.18258814328670042	0.07367127614420632	-0.025251795791804647	0.07787881688512549	0.08235043746065811	0.06487718994368566	0.10483627389864078
1308	0.024222539773268555	0.02190641611889111	0.03265918707257713	-0.12331140546379206	0.010008614273363754	0.12371691508087611	0.003069045357546341	0.11045148332566215	0.1104941139076906
1309	-0.058776478452595815	-0.020513075161287697	0.06225319808540841	-0.04024283939244628	-0.06505034383770004	0.07649204766359197	0.12570759702963907	-0.03369850881116578	0.13014603123823
1310	-0.006410525840576532	-0.07358782958320818	0.07386652492381098	0.0639400270247361	-0.10174045283884384	0.1201642492581591	-0.0669237203847901	-0.023447181414485863	0.07091230264506562
1311	-0.0966869796996117	-0.00663719988418162	0.09691452143892423	-0.018447334335338048	-0.057947918367000834	0.06081336520164243	-0.10018655014702497	0.12237689644838055	0.1581564087057493
1312	-0.10972757989425287	-0.09431737042416748	0.14469246059549637	-0.06257510446862176	0.05207425742574257	0.08140867266883445	0.08944046479506915	0.020985060422988693	0.0918693066465318
1313	0.04234990595953126	0.040241575212247124	0.05842002148531001	-0.05722124627893699	-0.005821619907557939	0.05751662615333791	0.06521069358257789	-0.049089899213639626	0.0816226240838051
1314	0.04612515671823981	-0.045656533922629576	0.06490030178751412	0.02577993591776291	0.018802317722763716	0.03190818465020717	0.036855418336041994	0.1087486855027246	0.11482420676536444
1315	-0.08668275789694617	0.030614216597245985	0.09193003195084659	-0.005004295091265552	0.03415942597852044	0.034524040211749284	0.0002828448490895486	0.1351170283528727	0.13511732439668742
1316	-0.07216982521142484	-0.008069840470957362	0.07261959788014745	-0.011674182187510287	-0.14998107405335004	0.15043473370184046	0.0394417743266015	-0.13363925441431193	0.13933809200087302
1317	-0.1042484814073832	-0.012630916718383223	0.10501088483053675	-0.0293362912651333	0.09328758242000572	0.09779156926321458	0.04424023078314096	-0.006776832293262457	0.044756267445762034
1318	-0.06345812277059423	0.009333219356788398	0.06414080081453412	0.017760057294746993	-0.04095962034611131	0.04464426205023744	-0.04219654790530443	0.09071590572921803	0.10004960873185373
1319	-0.09317919337661423	0.04068995115570906	0.10167612405757047	-0.11415733160201891	0.010004238779461676	0.1145948565689132	0.15412107826480917	-0.0472443085287122	0.16119966331808383
1320	-0.03813033470935106	-0.018836031115476982	0.042529031181421935	-0.09198086003302712	-0.0710336329009933	0.11621641715148684	0.11865067944319407	0.07861427959144376	0.1423312639163065
1321	-0.04133048150085047	0.10471725581896849	0.11257847204216015	0.03697542980877097	0.0539784508622264	0.06542824747025659	0.04733241624823768	-0.06662487725251004	0.08172656787611031
1322	-0.10709390962916278	-0.022267739568130555	0.1093844491010188	0.006543286397156738	-0.07414155699841123	0.07442973243955588	0.008876746248947185	-0.03155909876741956	0.032783735891138775
1323	-0.023158786895606708	-0.044106145938368466	0.049816478398345077	0.03615209602969433	0.0673626607267402	0.07645065145259487	-0.03373002952457162	0.0647987283542318	0.07305196840642966
1324	0.06378925847573991	0.027048126255901913	0.06928687199491665	0.015105620149010778	0.011015268109495756	0.01869534411585608	-0.008457495960172675	0.0040252439170839925	0.009366526918146278
1325	-0.08776751571091117	0.029153571439775105	0.09248279592312891	-0.03645172256734611	0.007555039043607695	0.03722642466148484	0.045804223918482066	0.08798356045225203	0.09919240817033093
1326	-0.07591853598974099	0.09896079304314565	0.12472715288402081	-0.0023532698063488057	-0.052726486759351515	0.052778975783597235	-0.13141746162660847	-0.04618192965425629	0.13929579981812729
1327	0.009327166621186286	0.07187751248573777	0.07248015478954747	0.08269227918248423	0.047534337421439275	0.09538095339473786	-0.0354919098397798	0.016624650996206716	0.03919253353408957
1328	-0.07155833808241525	0.16113788903083617	0.17631226568344957	-0.10837421654907024	0.0059827210713375	0.10853922684468595	-0.0425047173266714	0.017390713370937227	0.045924807093447165
1329	-0.027879841392826215	0.01355447791805296	0.03100015205962918	-0.0022740539222337883	0.018413599265930385	0.018553489137288944	-0.0422274262142479	-0.020700020077755673	0.04702814429572188
1330	-0.035383322593566593	-0.08622513647244137	0.09320275573957854	-0.05544079810032376	-0.017427873381641035	0.05811551311489364	-0.07249409461887538	0.01090706225760097	0.0733100113333891
1331	-0.016310123924087337	0.05328782192245895	0.055728019053782836	-0.09108963279539128	-0.030938541274534603	0.09620038741603543	-0.04985644399004704	0.0400841754158843	0.0639719166986896
1332	-0.03300594833534364	0.10486745725440533	0.10993896586979479	0.0642671305605133	0.005812886609583625	0.06452947947425221	0.12041557529531312	-0.023389330954631464	0.12266609790894348
1333	0.03032225567952811	-0.06861954985519318	0.07502054259883767	-0.18772740633782845	-0.08922290694376402	0.20785164472244075	-0.10384568866731307	0.0005714209573632844	0.10384726080498717
1334	-0.08937830222488172	-0.004299108948233889	0.08948163636384329	0.008794730995145083	-0.013735328356346272	0.016309706874546078	-0.07988087091178617	0.07244710829747951	0.10784033122302698
1335	-0.03898145017596869	0.007454600269813895	0.0396878384773502	-0.05257124055194691	0.003610085258234675	0.05269504766809107	-0.019990301125949198	0.036330955747577894	0.04146746296361268
1336	-0.09274935612825295	-0.057704569075041394	0.10923488615978742	0.07599654245317437	-0.18553993298196572	0.20050072617272355	-0.06924311835696617	-0.10680414121677735	0.12728603230853786
1337	-0.0002763652797815718	-0.021639632725264646	0.021641397419118143	0.04101303490860935	-0.13895805423384303	0.14488412566209752	0.06918174842465064	0.0014785380447841015	0.06919754612586725
1338	-0.0373763935778721	0.15510572194661254	0.15954554139012436	-0.09622384719645305	0.01851140420347812	0.09798826896558022	-0.07400630050163708	0.004083549232525307	0.07411887673375162
1339	0.05823631356205505	0.04848795018445596	0.07577961157454081	0.028988462768657387	0.12440923187105835	0.12774188016635968	-0.017164040486461113	0.024776629566792212	0.030141095841241708
1340	-0.08857611927538495	-0.014878988926785967	0.08981710982530355	-0.056981493609940884	0.09762552217934649	0.11303819352240996	-0.16055989206027238	-0.03953066140249203	0.1653546253641693
1341	-0.13890099181904045	0.05480708750252099	0.14932281262024946	0.05208218277006246	-0.023115478387370523	0.05698139260470197	-0.025741871225976286	-0.206249289239127	0.20784949662161756
1342	-0.10432725786837553	-0.12441407119769607	0.16236698508723968	0.04338781897873027	0.011914077818709835	0.04499386720433509	-0.03665300772147056	0.030625086953497267	0.04776336384656601
1343	-0.11517543932817845	-0.06462482518163037	0.1320672171819911	-0.12000839072129384	-0.03372414807833593	0.12465685704013338	-0.06699671188079226	0.01258566117453289	0.06816860179025264
1344	-0.02859796621331302	-0.12653829444941156	0.12972965595307717	-0.021637857726647603	0.009383227958293595	0.02358478013287268	-0.128064760632993	0.04231997346082217	0.13487610266355743
1345	-0.05850729702008919	-0.15962769682634645	0.17001207427321421	-0.02750449965815064	0.09649223239619623	0.10033567867038498	-0.07160440665328578	0.15452998083245154	0.17031355209802584
1346	-0.13287660246523622	0.08101334363441534	0.15562568338655508	-0.02338953733872019	0.09128163690864068	0.09423060911211546	-0.01758528069335704	-0.0371202220588738	0.04107496783643606
1347	-0.14447995153678772	-0.024087016612080465	0.14647402761357786	-0.15088352612892686	0.0014474315785297986	0.15089046860313304	0.10254013939685527	0.09341611706951534	0.13871211596638525
1348	0.09157506736513066	-0.06783153938655055	0.11396100516614172	-0.08368454986948971	0.005975739644970415	0.08389763614765068	0.07494091258516654	0.11445835658849422	0.1368095602362513
1349	0.0013668331656469233	0.008659807280132518	0.008767011750405526	-0.021704616531018822	0.10827709224567961	0.1104310603224382	0.06402507393913213	0.019670556404995085	0.06697865990144496
1350	-0.069602702748791	0.030041673730152443	0.07580922365019635	0.003930771143197018	-0.1243847321027418	0.1244468261630285	-0.08366877359439127	-0.02037565927185309	0.08611405904701137
1351	-0.018775080985995323	-0.010998393838885104	0.021759327495717993	-0.02197682378345534	-0.032915380754875885	0.03957781037206963	0.07615136117699953	0.05900192626699533	0.09633409112212449
1352	-0.0371830179499328	-0.1190877616494331	0.12475765226444915	-0.015525321481297183	-0.00569560476193716	0.01653709529215542	-0.0015211781265422203	0.1070358841613875	0.10704669299470503
1353	-0.0568756376828024	-0.06306931638521993	0.08492689109536734	-0.11954459656913471	-0.0011416388907666147	0.11955004771322379	-0.07398903345246971	0.0014786572300360837	0.07400380732391153
1354	0.07148885505932413	-0.12158267656620744	0.14104255967152632	0.019077658063652806	-0.023357042341677355	0.03015805803006165	0.06857631762008227	-0.014461383876813151	0.07008454153351477
1355	-0.004936584953173787	0.04305496614415825	0.043337050899599924	0.03409593596842977	-0.0395764810483101	0.052238211126822774	-0.002870565933922501	-0.07837938838252097	0.07843193655647589
1356	-0.05548530756147042	0.011943083190378893	0.056756115012245846	0.05261666190365358	0.019726436097550433	0.05619293008016338	-0.099668152043837	0.0128570495055741	0.1004940010837572
1357	-0.042015145125370856	-0.028000355137282752	0.050490517007849414	0.04044805694286209	0.05449142226121018	0.06786280579597727	0.029656972513861988	0.002256765717810058	0.029742713564721163
1358	-0.10885529528159567	-0.04055266722856912	0.11616365236249439	0.023630782386140303	-0.022395735537939113	0.0325573777578359	0.12773067052364684	-0.051392548793181024	0.13768194603461964
1359	0.0641578247274556	0.12320010520582221	0.1389046161813371	0.12773041424631262	0.04166683971765631	0.13435469569609945	0.012740442136048486	0.014549110728736221	0.019338962971654584
1360	0.10632607493385288	-0.07598899421944094	0.13068879620427118	0.03207687552986358	-0.043263819890816894	0.053857998990896466	-0.06445452599005401	-0.06793649030245984	0.09364695742638289
1361	-0.029503526391700736	-0.05897560416198025	0.06594376358547004	0.07066047176283739	0.006117041418548323	0.0709247521353651	-0.006866983999802537	0.13095156271063507	0.13113148838326716
1362	0.0207967593154764	0.024500651473051784	0.03213700547079346	0.040225090811933484	0.12358844835890018	0.12996985226808883	0.0946602857395627	-0.0073760134339993025	0.09494722360592854
1363	-0.06925619928491793	0.09367286650319952	0.11649475120501568	-0.020006405476583323	0.05118174102043407	0.05495295145828154	0.058224483230888066	0.09965750983840552	0.11541971111857739
1364	0.0071663495353795886	-0.11411593555048323	0.11434073339027208	-0.11577428042509126	-0.04979352303306715	0.12602808791690945	-0.03160775834146799	0.023652063001342497	0.03947746789742364
1365	-0.03035933386244219	-0.017946727881413667	0.03526718296406363	0.04954230874375908	-0.023716646762876315	0.05492649351029973	-0.03378195422770212	-0.03599435187692355	0.04936409422325452
1366	0.03030324383780018	0.0074771826290341474	0.03121209456542615	-0.010350303986910997	-0.06453220649016284	0.06535697718767661	-0.0077995281765933875	-0.10324688484400116	0.10354106368860574
1367	-0.01122198655776463	-0.028323272107620836	0.030465402101153734	0.06556137933946678	-0.05194648100936204	0.083646466453458	-0.11303333649224487	0.07980125458665643	0.13836464646785107
1368	-0.08139473013684258	-0.039808609616451086	0.09060809838885502	-0.0347854040188199	0.045002136830167905	0.05687896493461961	-0.05400883489784649	0.08928208732184437	0.10434675540508331
1369	-0.10141753241051638	-0.08360772741074447	0.13143731571752176	0.031345399734375556	-0.006473943067755952	0.0320069683561617	-0.033489695337500305	0.05174644433874414	0.061638090459563526
1370	-0.06731207774428714	-0.019507246390087222	0.07008172709042298	0.016500122288506135	-0.057224350590029956	0.05955569104616551	0.009834639465700736	-0.022640266845880178	0.024684039707328694
1371	-0.05530406860815769	0.08407206945673423	0.1006312718162389	0.05477350156954821	-0.08886228964936364	0.10438698671729489	-0.04458019987088877	-0.03618187077139767	0.05741534632000849
1372	-0.03536774660197655	-0.07505098528664347	0.08296702894642907	0.08719196789287248	0.07968808404874236	0.11812125128185501	0.02703798028773206	-0.0394566231243042	0.04783176231766047
1373	-0.1951215444385796	-0.08674349974239223	0.2135341936357149	0.01643193684184513	-0.014966794634294246	0.022226414240707527	0.022194195045723956	0.03169863799018022	0.03869607143057463
1374	-0.011964622432097461	0.007757515290122221	0.014259426125168216	-0.03046116476739634	-0.13114695232557333	0.1346380542910238	0.031132931083246912	0.09568704629018572	0.10062440174020586
1375	0.035852139446912734	-0.038424250955265346	0.05255282070825586	0.12177889820633439	0.10466261110725404	0.1605750983563051	0.08424030495028345	0.10608831988090874	0.13546645560163878
1376	-0.0891136630188977	0.004815745987253537	0.08924369079133497	0.008771125626216833	-0.06582436514569316	0.06640617208953113	0.169225548642104	-0.048167971535401574	0.1759472642443081
1377	-0.1481773511813152	-0.026956799600597606	0.15060941686301554	0.06737962364503067	0.04556498971923916	0.08133991621989997	-0.1168606158968653	0.0394678875289669	0.1233455215798039
1378	-0.08833107178230475	0.06682174445148467	0.11075885415509766	0.060669380438595745	0.09161247679104668	0.10988002378318423	0.05538286746971942	0.011359785793540586	0.05653588897721192
1379	0.06258531959706087	-0.03663134119261596	0.07251742815789936	0.02069702399525793	0.043946438802334724	0.04857629345336708	-0.054392631938884085	-0.12880620504074605	0.1398198729302728
1380	0.025090958054100755	-0.0020774506311193896	0.025176814278168355	0.052531350158097775	0.08950571481644544	0.1037825406040705	0.014141562628618466	0.025650980930168748	0.029290896474143964
1381	0.019632809579943074	0.038023376884752345	0.04279280782704289	-0.09693192713326942	-0.008467586453878044	0.09730107151580272	-0.09956375436199479	-0.08598161038385554	0.1315514291327037
1382	-0.07138663108865614	0.0058813258276854165	0.07162849357399112	-0.13944786357569453	-0.08207997473910962	0.16181109019161322	0.10666011836721409	0.05084900042697976	0.11816091441137
1383	-0.1097925757178502	-0.04987177060742706	0.1205885698823885	0.02961562028484157	0.0993958156994075	0.10371409327283589	-0.0383147544450765	0.02075673872139325	0.04357594073034678
1384	0.06628082775621162	0.031340928201997395	0.0733171324358185	0.06366684550758923	-0.04161937840752094	0.07606339379698789	-0.07146709500737308	0.04738809774594481	0.08575067041587552
1385	-0.027940613022272253	0.07411697455149026	0.07920860920838481	-0.0018555042160519238	-0.012866014136113858	0.012999123649172203	-0.08215932601480726	0.027555823334184323	0.08665724580686927
1386	-0.03025862376484857	0.06716057860378839	0.0736622537704237	-0.08805852917909199	0.06113873339609417	0.10720190894971822	0.049223184103299754	-0.01893112673013974	0.05273812105621467
1387	-0.08357571547639761	0.03859271656530389	0.09205595031980088	0.06475973735972405	-0.022187516034930018	0.06845516379865521	0.05829905670569104	0.06038249191177724	0.08393345782373811
1388	-0.10504460353823143	-0.040898358488079906	0.11272552709800793	0.009857525295613831	0.028636000302989226	0.030285166638248262	0.04786202372600546	0.053665580645033434	0.0719080514345737
1389	-0.0580572229570093	0.031472558528617134	0.06603910264242784	-0.029078620705435494	-0.049360844478512404	0.05728925858974325	-0.09478298074282224	0.07376328636901214	0.12010343814583786
1390	-0.07893252634538905	0.010376691081622725	0.07961167899918307	0.016671440676841533	0.168647738711567	0.16946975159823188	0.01580996527881933	-0.06278899946005939	0.06474884906554564
1391	-0.16589841084607798	-0.03258848122599452	0.16906889669561068	0.13799290621083882	0.06256139571417792	0.15151227804445194	0.02530295735526387	0.025048744621752626	0.035604483678998676
1392	-0.10404598708429282	0.14643114585707317	0.17963197907210252	-0.013878318461032888	-0.018195282995020094	0.02288396920498526	0.12794448773245148	0.044840839882774715	0.13557467633194656
1393	0.00765769463211351	0.022137457943588033	0.02342450279691821	-0.052505336500888435	0.004765281444529552	0.0527211368268658	-0.0675824242471671	-0.06800659707005573	0.09587638558150277
1394	0.14877686400831108	-0.09342419195153556	0.17567764486679818	-0.0034408979067756485	0.00038217781707018303	0.003462056944753158	0.16985346373174967	-0.05820913665350108	0.17955083606493946
1395	0.0540661136399602	-0.07113257007297143	0.08934756386894542	-0.021658301684760156	0.07665217583105075	0.07965323654128817	-0.015246872968054449	-0.01141421486585793	0.01904603466099864
1396	-0.12481970142537446	0.03809201944630649	0.13050271954797502	-0.016601366225357857	-0.1101889184836285	0.11143250476023672	0.055133125167205047	-0.058627301440259384	0.0804787050397168
1397	0.04444587955325672	0.03169331979565823	0.054588485314509924	0.09723652314440726	0.12363285565871275	0.15728961959246057	0.02905402510699256	-0.01886456236807226	0.03464113289510957
1398	0.011680097871059496	-0.008061148213697708	0.014191786244188232	0.027601666261361683	-0.10543580121672894	0.108988807492408	0.03395558943980235	-0.08161328199054549	0.0883951913368183
1399	-0.07831882912147828	0.02269899606791676	0.08154191202964653	0.0949767084171179	0.011927265545056659	0.09572269743970094	0.0921417614862353	-0.09840378395238442	0.13480878645672106
1400	-0.08529526225914164	0.031549161441980944	0.0909430115597011	-0.06226739034661931	-0.06727601911634697	0.09166946410185532	-0.01955039024065167	-0.03547579567148441	0.04050617035818962
1401	-0.1779095012335163	-0.06316410909806229	0.18878955296125488	-0.0587830093504641	-0.0449689048914961	0.07401111129713682	0.06806629295271542	0.18477734753146177	0.19691543463397548
1402	-0.0700319289951069	0.021813836356770873	0.07335062736865769	0.02563507869242807	-0.07785392003865516	0.08196578630716776	-0.011150710276270815	0.014203014474314922	0.018057241201881607
1403	-0.13680951750043235	-0.0703401375680533	0.15383295821050108	0.08781638767304845	-0.05329724793121498	0.10272445950689901	0.11216770640139381	0.05214340470971731	0.12369530716268362
1404	-0.000619188806128273	-0.06306350728794319	0.06306654696615392	-0.12584001724881413	-0.06192291936179388	0.14025034004760584	-0.14312374496891467	-0.061894998290088654	0.15593395136164864
1405	-0.020893787094113582	-0.04963953793717701	0.05385753490228255	0.07402063105991194	0.0009397014778297117	0.07402659563545413	0.021361003275675736	0.04008489599124998	0.045421265367366834
1406	-0.1459660931556541	-0.0091543391188251	0.14625287100029025	-0.01958149774707942	0.07230904957338312	0.07491350815590506	-0.02235498640895724	-0.001257816853371538	0.022390344360489155
1407	-0.11780390192183339	-0.021362925693021985	0.11972524337905738	0.05655046701185553	0.02309103620303641	0.0610831504769433	-0.11839231080716278	-0.11909325414679504	0.1679283848595375
1408	-0.20348421480012774	0.021875211054041662	0.20465666500625723	0.07726008358199837	-0.09940597216097077	0.12589943532981024	-0.09930999568014294	-0.09687347900959946	0.13873336360592325
1409	-0.05953273325885904	0.09794601232012153	0.1146192290092891	-0.05237645612817693	0.05519617349508409	0.07609146289201087	-0.11639507310890225	-0.060684249999494615	0.13126458487355935
1410	-0.08115322642753053	0.1554382734509477	0.17534794841403087	0.13688300353034663	0.011391805513941177	0.13735621532481285	0.08602812715919157	-0.0038185380201824167	0.08611283234878304
1411	-0.0736365239426631	-0.0017714365886155531	0.07365782813758413	0.020046095657927438	-0.06601158263506521	0.06898822358281752	-0.04104872858859956	0.13671080965142898	0.1427404763698432
1412	-0.03159187102134853	-0.0009117943886278573	0.03160502624008805	0.11010095471707187	0.04048844960681048	0.11730956815696637	-0.032983230628974354	-0.101921120026026	0.10712519876333351
1413	-0.07834626600249137	-0.08564996901178121	0.11607779541433502	-0.07696216431964358	-0.02106399618290065	0.07979264798186028	-0.04639648792547647	0.024110347167799116	0.05228712013843068
1414	-0.11446602001621937	-0.004667084656253244	0.11456112524561798	-0.04591140259251014	0.0070226544975085185	0.046445393358253775	-0.09423770956829108	0.0001629385437557345	0.09423785042989159
1415	-0.10451999445624612	0.024177141287010477	0.10727983688441078	-0.11183080773529738	-0.06342678642470884	0.1285654961289952	-0.039684066979576306	0.09765656053110068	0.1054117118104247
1416	0.03146076451920323	-0.008496307955844698	0.03258783443270367	-0.01408790755066654	-0.03789926446983019	0.040432949268019776	0.0237106497486592	0.09692130884084241	0.09977943184306848
1417	-0.01587546956395409	0.027321513811925366	0.031598981800862846	0.06991977810868445	-0.16889821861901608	0.18279875170100213	0.14664431498508976	0.11444803937900178	0.18601857121035997
1418	0.07266988454178039	0.005622996202894326	0.07288710589407056	0.05798238453927213	0.018523276181238325	0.06086927531477975	-0.017288602920902698	-0.08743125114425183	0.08912418003889788
1419	-0.1338118453496579	0.009886637648710976	0.13417658350054107	-0.13621816560113598	-0.03932361404589231	0.1417805884504956	-0.07760130175291995	0.016418991179818997	0.07931926187951267
1420	-0.027897844845486557	-0.004321841626287453	0.02823062277147906	-0.01926775515786507	-0.1381009565570577	0.13943859075162005	0.08203969768908574	-0.02050966250887886	0.08456452124351377
1421	-0.04236410447263759	0.08189124284370579	0.0922002874304378	-0.010790519678531594	-0.006894952844184574	0.012805299280231856	-0.036881698572003845	0.04831964578880525	0.060786905322707085
1422	0.03424347435275751	-0.15486274556185023	0.15860354819077135	0.01601908393106848	-0.013850970292647103	0.021176884285428035	0.12096340209136547	0.04065009209193796	0.1276110286479989
1423	-0.09740059870775372	0.05779553823543982	0.11325723318425654	-0.07860740061911137	0.15030765527406026	0.1696216810023978	0.04531436637596157	0.0065032444439581125	0.04577864118071602
1424	-0.03382054388961291	0.10518253713977371	0.1104861770003339	0.045045877482340395	0.0042409192572970805	0.045245071270812856	-0.0412557357467344	-0.050998233233931066	0.06559615480336337
1425	-0.026474161317562295	-0.07628674943916615	0.08074991862201737	-0.02079938382006013	0.008462435166969007	0.022455003367831697	-0.07944892493687351	-0.039682804455472606	0.08880797623567513
1426	-0.10064641510973125	-0.07466000945317916	0.12531487495899735	0.12630925076452598	-0.04812070479214975	0.135165191741029	0.10792372366871089	-0.03494861018508854	0.11344133058277103
1427	0.011463909123531906	0.10438705419865747	0.10501465753248948	-0.0675284953319205	-0.15464459591041868	0.168745514684361	-0.04890886639569213	-0.12552502605356675	0.13471677467138332
1428	-0.010480183267438279	-0.06715815518932383	0.0679709647551982	0.07404271094708886	-0.07484019001260886	0.10527761911022471	-0.06481782463861659	-0.1053619465538079	0.12370323428467796
1429	-0.0932018109229925	0.12187798091477944	0.15343017888012966	0.04183697082101178	0.0438147228647323	0.060581037191447015	0.048491641204128744	-0.08797377341401572	0.10045309390641254
1430	-0.0665339303347884	0.12063236260589502	0.13776404027784106	0.04735926570591479	-0.016720715266441075	0.05022432047549108	-0.045773467709600474	-0.07360584622842607	0.08667774192469796
1431	-0.044138531176865316	0.009142739941053591	0.04507548810696172	-0.015570574906357418	-0.10076722689507406	0.10196311499281406	-0.04976456866833185	-0.0018507978448898705	0.04979897335696555
1432	-0.004450476707089466	0.023436612207746836	0.023855429878680744	-0.059507853382471665	-0.002081375333845246	0.05954424184982192	0.04023616492835866	0.08176248319984909	0.09112657475812248
1433	-0.05210319698596755	-0.15142231888145263	0.16013576050212788	-0.031047781289572612	0.05441225491538484	0.06264709257405292	-0.0814402939286189	0.018294198077738875	0.08346974996061379
1434	-0.09008900601298427	0.008105251819335375	0.09045288337837747	0.05909598143211386	0.03259483073655292	0.06748894733339142	0.039391212021894384	-0.03844030953591201	0.05503930397243923
1435	0.059823756365413705	0.0021399611740245527	0.05986201850501459	-0.07397947482422712	0.09253981675604925	0.11847607513971598	-0.10592372757664426	0.15769199582056218	0.18996473780573947
1436	0.03117279470339358	0.1400157995361929	0.14344395159566428	-0.07165812426607977	-0.019277970207454784	0.07420597623272969	0.01367371375183903	-0.02152742528431158	0.025502950557510975
1437	-0.011064845018247152	0.002246348835284582	0.011290565901123522	0.02406856952021811	-0.13095667143423687	0.13315008761500777	-0.05895368205959991	-0.025803119931304266	0.06435322545586712
1438	-0.19568795231480096	-0.07811449499326618	0.2107027503598679	0.04017086794493692	-0.11779832174214322	0.12445940397059214	0.05190146220015867	0.04937816181165761	0.07163773197423787
1439	-0.091601964895838	0.004339437861130153	0.09170469286644464	-0.12328174821789284	0.10994405474915962	0.16518500119062304	0.10257785666671229	-0.06323884906431251	0.12050464185796111
1440	0.04965878746841445	0.015904322646322758	0.05214348139193902	-0.013763678534201008	-0.04047664630373302	0.04275275128913144	0.05970521717945899	0.06435579184749683	0.08778599491242725
1441	-0.02107601502048146	-0.04315186034568842	0.04802375933261949	0.03443543542412492	-0.040354813742088214	0.05305007262019261	-0.10978715542088537	0.08052924765353632	0.13615498236588414
1442	-0.04917428086500611	0.04697995744927893	0.0680090163178866	-0.037475037721821564	0.0056353316749325295	0.037896377337925675	-0.13360799151534525	0.08579112971683918	0.15878039342077502
1443	0.004313625311543282	0.0070189526851291775	0.008238510795311795	-0.10610599643517081	0.007211057148100303	0.1063507490556303	0.01562007713712458	-0.006248665001022257	0.016823573462993006
1444	-0.04619914349328034	-0.06273764016628391	0.07791259431662398	-0.008900469223580832	-0.04052410642327032	0.04149001751993422	-0.046711449383226245	0.22890581586860886	0.23362326947878112
1445	-0.08391867139189443	-0.07677776972887641	0.11374167808117275	-0.021269583975219584	0.02049391306230782	0.02953634498519322	0.007157200930369004	0.05957787649561008	0.06000624044950527
1446	-0.03511883775722065	-0.013139584231075594	0.037496419018134476	-0.13521811937101164	0.06172836029548574	0.1486416168877426	-0.04027788824217008	-0.13000915850234385	0.13610543551135754
1447	-0.09325912625559998	0.049199302141645265	0.10544114927855651	0.006993263905495747	-0.041977455351946656	0.04255599250254404	0.08444315562850013	-0.09534014261772249	0.12735929226745396
1448	0.0008332016625165715	-0.09090736260960011	0.09091118083956307	-0.04328445296826253	0.10444289287387204	0.11305689603303658	-0.029742921058188706	0.039309574619678024	0.049293853672173774
1449	0.016022089392982292	0.10974837420937414	0.11091173513257079	0.01680254645618882	0.008481802904459455	0.018821969820464603	0.07173445917187239	0.019498209349217744	0.07433715625786978
1450	0.020907515669771205	0.02965401030688802	0.03628339205149857	0.009183940439954522	-0.020102448281200183	0.022100977102901133	0.16438922592198574	0.043948453334585726	0.17016252275319593
1451	-0.0942938986421195	0.03196938320925548	0.09956596197451482	0.036806504757601236	0.06310561853140276	0.0730550332468766	0.04592608138749936	-0.06569543731500874	0.08015669301824681
1452	-0.09539739684585337	-0.026619526198343804	0.09904172100680374	0.13113518357449724	0.07008306947972996	0.1486878374273355	-0.008132830954481031	0.1207431421330311	0.12101673153531918
1453	-0.03931716767458203	-0.09199543452641776	0.10004498811862399	-0.08597057519380824	-0.028587642926341316	0.09059907906396307	0.07207454892219203	0.030610542584930924	0.07830546545217214
1454	-0.058729452138328565	-0.010064690231779694	0.059585623584300154	0.01935740937952902	-0.04735084755262673	0.05115478532687607	-0.06846526431779176	0.00666854941317764	0.06878925765976168
1455	0.0003857155589235933	0.06147300643340571	0.06147421651760952	-0.2000268483331114	0.013199895662575388	0.2004619098471838	-0.08110810520005535	0.03652695767887062	0.08895360232400513
1456	-0.0809759025616685	-0.012526432907878037	0.08193905245407956	0.12055920567078111	0.0725775572036655	0.14071966416112938	0.04027456041726264	0.013561044841985281	0.042496378128142574
1457	-0.12104639281585347	-0.09351920521541407	0.15296428000632248	-0.049704701397170224	0.0510549505220038	0.07125423014661032	-0.06578288531332109	0.14209667214425686	0.15658496809916964
1458	-0.02453554622758208	0.056821147686586054	0.061892130784992706	0.029894810816678302	-0.10252656164904	0.10679604654358413	-0.004709884286287509	-0.0454391409494959	0.04568258464905826
1459	0.0244083613432794	-0.027888631359481532	0.03706135268131956	-0.02995662505621028	0.07936084326425277	0.08482654554071892	0.06809482468679055	-0.02601076263348188	0.0728935176946488
1460	-0.011095235462812467	0.0728200392494661	0.07366045320434185	-0.01607050294200056	-0.024539251969116778	0.029333188575616023	0.00660008828631212	0.06702282609541145	0.06734701465694586
1461	-0.025320595249505806	-0.1194166888890365	0.12207161065952324	0.02517115199828462	-0.10650110066721373	0.10943523809198177	0.012952472386157935	-0.004762385490413196	0.013800248420716272
1462	0.002217820111177916	-0.09249611851744695	0.09252270352102308	-0.06176159585787637	-0.13421859513857354	0.1477468307744162	0.13313622899164385	0.1171451559978604	0.17733652484437173
1463	-0.06653411920244381	-0.08647535374302197	0.10910900889947533	0.004707115409833898	0.05226419439904877	0.052475736790092396	-0.08841866531511842	-0.005985466981614604	0.08862102567164816
1464	-0.07673171070370166	0.02408551816893541	0.08042305398940455	-0.03350864080915087	0.09557424134711234	0.10127815469267186	0.14524704575779607	-0.06313806837702442	0.15837651334635802
1465	0.014401070996954693	-0.04599493286850359	0.048196729094799384	-0.030437536476012203	-0.016101902510720776	0.03443421105809351	-0.0020510177888688817	-0.050349890858138735	0.050391647952778236
1466	0.0021112461922923364	0.0884417958273594	0.08846699163898814	0.012177012584898122	0.12109236773015239	0.12170308606599596	-0.05987998493272041	-0.03743233675369881	0.07061722474287087
1467	0.08240682365522872	-0.04411912859906011	0.09347396478851407	-0.02731549796723345	0.05329540774050366	0.05988770253920643	-0.018741726396652832	0.012045413842114688	0.022278785939875666
1468	-0.056998185309178634	-0.01675155810916119	0.059408819443110224	-0.01898673410799197	-0.05595900073489615	0.05909235005764869	0.07450850125403287	-0.032413225319047737	0.0812535164451704
1469	-0.09321669136161587	-0.04147710641856576	0.10202794668748254	-0.19515392501604883	0.015056779311864634	0.1957339036866526	0.09856442049019334	0.04296782000800544	0.10752292101132668
1470	-0.024692932821678344	0.02654584774892037	0.036254971576940735	0.020770999037193708	0.11791129035376363	0.11972680065003263	-0.0863305591019448	0.005198187897037321	0.08648691572872333
1471	-0.10011234704712269	-0.022870065980127134	0.1026913917970679	0.030771246562876123	0.12574628399205423	0.12945654696786743	0.08762007487077701	-0.06690690581378865	0.11024432668367
1472	0.03776240731806566	0.007694505240072481	0.038538355145815474	0.03444729360312042	-0.12607805979801362	0.13069924712488237	0.046836237306253345	0.03175521111704971	0.05658645207199401
1473	0.13048563670371915	0.13582447077158402	0.18834751988374007	-0.0029711021256881355	-0.07956757591510298	0.0796230279808985	-0.09202583472947022	0.014894885108504988	0.09322345123439343
1474	-0.023875199266294313	-0.08263199932441709	0.086012048297641	-0.027272088538626785	0.035593753748668126	0.04484063022727853	-0.014067044264483687	-0.11463957662144553	0.11549941238934171
1475	0.018956613821375687	-0.025878568030778048	0.0320788636160382	0.04880628475600751	0.10014443529642612	0.11140449431025919	-0.06249473656320507	0.06843662169901497	0.09267773890033404
1476	0.0019949109905167293	0.10524746169017521	0.10526636624337796	-0.03056939301393396	-0.11454332887955715	0.1185523596561905	-0.13108143165455713	-0.04012180066272807	0.13708428288110938
1477	-0.0961215673790524	-0.036387160339256146	0.10277831071272017	0.0746812367052847	0.15207895737968136	0.16942637455107662	0.09321915361049662	0.029938387040373406	0.09790872084976172
1478	-0.12814926337099544	-0.013273484589946165	0.12883485202261186	-0.04723215315419214	0.013992535200931001	0.04926121530098862	0.29243606419827	0.033122192168957905	0.2943058464554384
1479	-0.06644626134393601	-0.007587865363769064	0.06687810813237267	0.12837485819259684	0.039743393118035375	0.13438616562914518	-0.008347687281136027	-0.0014914675484536553	0.0084798796212995
1480	-0.1857640915404524	0.06597891352137632	0.1971332410713902	-0.09146961572494135	0.013381763478219432	0.09244329177747537	-0.034322388734255055	0.1042898395791642	0.10979251799586856
1481	0.00018903803458894338	-0.08279320378796957	0.08279341959875061	-0.039400969970429287	0.038192638761428914	0.054873619255263933	0.026630443857857587	-0.11187838384616867	0.11500414476051359
1482	-0.24955568459765262	-0.019241575378406924	0.25029638019365363	-0.043541013186344665	0.020207549791393855	0.048001717655362104	0.002890426998404531	-0.01872201616417807	0.018943823729248823
1483	-0.16849675014243934	0.045432444073005486	0.17451435981892838	-0.14617288700651113	0.04581014498833975	0.15318316578420416	0.024529052160573276	-0.07679194580306523	0.08061437427727781
1484	0.0059215154622319025	-0.09708092663275476	0.09726135235150582	-0.11111165067402201	0.019455192537629118	0.11280205420196088	-0.010208113272675177	0.09359375881276664	0.09414880384418116
1485	-0.02702634980252284	-0.06770345551247235	0.07289843257558869	0.03371598157387088	0.0873057396748204	0.09358984770613268	0.013755316510999068	0.1572349026044311	0.15783543115961857
1486	0.06145880435484753	0.05576868226607105	0.08298994248956565	-0.15160334025534022	-0.015726368423264137	0.15241683450446247	0.02021602677746367	-0.012829946221470797	0.023943584917738632
1487	-0.0909403193791686	0.13900029895490132	0.1661060649053403	0.010221659442446785	0.1363335972838664	0.13671624654779266	0.08743316540212145	0.0024242951032261823	0.08746676865519988
1488	-0.0486904229815936	0.0983745670874095	0.10976480647166346	-0.009436078884266378	-0.08829414795516911	0.08879693771656427	0.030175621605575742	0.09962500888455926	0.10409471905207969
1489	-0.03126674319484827	-0.07629034343007683	0.08244892801420561	-0.0043346403374505075	0.07862765526145034	0.07874704615900543	0.005974610013873692	0.10451571787901688	0.10468634700181362
1490	-0.06016426060940541	0.018705335746652337	0.06300498266067091	-0.006997532547928114	0.17775396501667587	0.17789164550621522	-0.024927647719239887	-0.050733370126900004	0.05652665269806408
1491	-0.022335598366686447	0.038923008871195396	0.044876269608614766	0.06181801344128697	-0.012223245942288647	0.06301487544376179	0.15166265456557168	0.10728028139531406	0.18577034092161668
1492	-0.009489487257736552	-0.039131500806255416	0.04026567674539586	0.010155902439613939	0.10787972238980041	0.10835671117777321	-0.03791973337858583	-0.09184770297522032	0.09936753353750576
1493	-0.01979116309681956	0.06320079851184666	0.06622711732560879	0.07651483143949622	-0.006649703138252756	0.07680324200215384	0.012866040360817538	-0.003546092397673393	0.01334577707962421
1494	-0.043780644880553506	-0.028291806274748706	0.05212649200210049	0.030114197192120083	-0.08970830866887493	0.09462793201141001	-0.011970691353984242	-0.05765953854027763	0.0588890468268091
1495	0.0472599316600765	-0.08208246260282134	0.09471553097279593	-0.046213819410453875	0.024572751511246313	0.05234058866057489	0.044250776839604995	0.05049492003839459	0.0671406598164807
1496	0.008421938909751955	-0.06563475016145622	0.06617287574041475	0.014482320704669436	-0.054882190163989125	0.056760835178749455	0.08302759594081259	0.02385507628776171	0.08638660979808023
1497	-0.02117309054616316	-0.06982650525713904	0.07296602359798215	0.032679774076640467	-0.003917796200379862	0.032913777673916025	0.08460033046290347	0.11075477962918212	0.13936942679490782
1498	-0.17820152439526907	-0.0009197415544875947	0.17820389788476776	0.1002007996904424	-0.058517631884431834	0.11603669031804567	-0.028154510422953714	-0.06008388588986574	0.06635321997297959
1499	-0.062435471698113205	0.06171733333333334	0.08779075896666842	-0.07764494945413966	0.05090008538963663	0.09284156864469817	-0.057489464595624644	-0.05559593013808151	0.07997465840758572
1500	-0.0774405069469944	-0.21099381927480373	0.2247563656237038	-0.06295549618064236	0.10193346817077585	0.11980745566396714	-0.07500215086972348	-0.08070357338510127	0.11017435905059393
1501	-0.12967212878545004	-0.009989679729403586	0.1300563519588582	-0.0015488314429114493	-0.0023754013563108654	0.0028357380771352387	-0.006229011468931467	0.10601814545349139	0.10620097809944001
1502	0.040771251413490854	0.05574295531923652	0.06906208807692163	-0.01343484542039873	-0.03219244799190985	0.03488335963151814	-0.007567884535709187	0.020732671130097517	0.02207071653876705
1503	-0.06650173653079684	-0.09945315356715202	0.1196386673114635	-0.11817290289160176	-0.021439806077721394	0.12010204104209987	-0.02172132188770973	0.0027423658164264938	0.021893752415257702
1504	-0.0007021717487439512	0.14424840110920545	0.1442501101133963	0.020607533635727232	0.08835240077100853	0.09072385113380349	0.07786896411468566	-0.07399120518172889	0.10741635823532143
1505	-0.03451033704851424	-0.0900107238305135	0.09639965647083515	-0.08991407521601635	0.009884871571640119	0.09045579919463022	0.06940214373252653	-0.024232507372371797	0.07351103296935994
1506	-0.03170846093042017	0.0527113740329603	0.06151353872944251	0.18582280698545867	0.06863579879122264	0.1980933832102027	-0.05950200634220218	-0.0015388085530642923	0.05952190093159367
1507	-0.0573508867108631	-0.16507781076612454	0.17475642424202517	-0.0620354713383756	-0.03301705442130979	0.07027464398226542	-0.04283273719666164	0.019894916744867108	0.04722765173119955
1508	-0.13777404618053418	0.018093809192713563	0.13895709313330606	0.03694845038321453	0.009687797466091658	0.038197400506642824	0.10134642106632168	0.0865467870482553	0.13327206538254077
1509	-0.12129631798351176	0.12171275500912272	0.1718336157108612	0.025240130803585673	-0.03218536066196414	0.04090185379567561	0.008626725106626024	-0.044478127438016185	0.04530699953051074
1510	-0.0983345578343454	0.02528931440928169	0.10153440149903738	-0.02779868945196495	-0.04723854334539925	0.05481101269491335	0.06770050921458666	0.05257213554852824	0.08571574175171769
1511	-0.005435845075345603	-0.0462480329583213	0.04656639307695124	0.044766516223395114	0.012920992187199713	0.04659391606080319	0.18453266458970838	-0.03208754102124593	0.18730166734273337
1512	-0.03259395907433965	0.0653376947715712	0.07301630315349258	0.09399896422251953	-0.06511997755815459	0.11435216111679335	0.004879371469240693	-0.012459032071527067	0.013380423987833127
1513	-0.17763533530136283	-0.05073974704947473	0.18473990981450727	-0.05059501546576101	0.06176621811864637	0.0798431042148337	-0.006277801114216044	-0.08865724507413275	0.08887923205656363
1514	0.017346308163304115	-0.036873062807811524	0.040749443771972205	-0.027486706981629482	-0.16135223248872965	0.16367669959340891	0.0328631912308259	0.07331246745218911	0.08034119255899877
1515	-0.03913402345664308	0.033928128642525375	0.05179372264173373	0.0419230823306746	0.04760007570636744	0.06342958331375378	-0.024000650200849714	-0.014938832132391581	0.028270124080791062
1516	-0.09376977093869625	-0.027151626147869822	0.09762162027117381	0.1454043768908247	0.01766546364845675	0.14647355196390896	-0.03593945033611962	-0.0032777748491300772	0.03608861175528921
1517	-0.14230689571034877	-0.08210396053649485	0.16429337449360026	0.12309292034947814	-0.0038023675180353	0.12315163433306592	0.07047903289815106	-0.16155078200523032	0.17625535238613352
1518	-0.058314715736638996	-0.1288429063050805	0.14142524730961148	0.01643813603320248	0.07224900195914614	0.07409541551498833	0.07637003736397874	0.06642454156290738	0.1012156229483271
1519	-0.03730816332342861	-0.05218906936783846	0.064152926761362	-0.03513844467631223	0.03632261134039877	0.05053753445564911	-0.08862489903849163	-0.06476644759497686	0.10976823522155998
1520	-0.08129085641315704	0.050242328886561625	0.0955640881729635	0.05573726159068018	-0.09839094337372743	0.11308147535118186	0.05624204634115748	-0.20363939019645777	0.21126326944413715
1521	-0.12839311791200156	-0.027574114828139595	0.13132069347867673	-0.007100793804309701	0.05572002780212367	0.05617065756176224	-0.020574359987074072	0.04432553588740081	0.04886775440495472
1522	-0.004858659136798981	0.013258408032984404	0.014120621522323499	-0.018125235995451676	-0.000943809684661667	0.018149792191969535	0.011659479114003694	-0.126360663989456	0.126897442279449
1523	-0.06596851552854022	0.14282291765599772	0.15732206090949594	-0.009645025940491714	-0.017365825667880915	0.019864501668050715	0.051067180788179414	0.08652221198466892	0.10046865242637917
1524	-0.008673759804416033	-0.001218312380753872	0.008758903710042794	0.06943648422245502	-0.055065894332639	0.08862097979501586	-0.008167563287036207	-0.019481117115176323	0.0211239914339823
1525	-0.0836942055645395	-0.05495926229104718	0.10012612324790926	-0.04412649221251593	0.0400081022476451	0.05956337432046017	-0.010552457893858575	-0.07512452983633222	0.07586204156712122
1526	-0.017618063504812383	0.10386598450297357	0.10534960321914624	-0.03716982243409014	0.06985325877816433	0.07912694523176654	0.03762611768795504	-0.11552982754292115	0.12150253406561094
1527	-0.048472049868106964	-0.10217150454243297	0.11308649768597774	0.04062093138740113	0.11691023085761633	0.12376615913068116	-0.05082629417046298	-0.004111078866540588	0.05099228518657852
1528	0.029140993235113728	0.030789991210011667	0.04239364392738067	-0.11119852713044677	0.023023810242002205	0.11355707055943472	-0.11503157675371038	0.023721775728032184	0.11745205955680733
1529	-0.06316549551913159	0.04122687859318767	0.07542900862874222	0.002211939972389683	-6.189180331125166e-05	0.0022128056934065383	-0.04736822255876581	0.0448204566123941	0.06521212954136886
1530	-0.049476950925916134	0.02064329842171529	0.05361076797298754	0.04454413778546303	-0.14640911610051502	0.15303532104839196	-0.0034042830228176676	0.02632576931128323	0.02654496699433523
1531	0.04033714163440572	-0.03144051624511929	0.05114284951969061	0.016551838224702162	0.08108104842794357	0.08275324623717938	-0.054523401013914514	0.04281181938861916	0.06932281830312356
1532	0.007700428220717866	-0.05592430936024276	0.05645197048998877	0.043110839715445895	-0.1074809813222808	0.11580460201119532	-0.014232481054562011	-0.07533012505478327	0.07666284144054245
1533	-0.11616973610837163	0.05165369976696107	0.12713580253848264	0.022692895978061366	0.021488050038835204	0.03125226107568218	-0.01906571786231868	0.03028221844335665	0.03578427519814684
1534	0.006633610294730824	-0.04501033242598228	0.04549653624881558	0.011048165067425609	-0.083499694503275	0.08422743575283137	0.0706289431587928	0.026431118694678468	0.07541254303615656
1535	-0.0832192988101539	0.004978939714271717	0.08336810862153486	0.0020449553263942226	0.020134293968500847	0.020237876269434935	0.0996621247614282	0.029634736054343445	0.10397478873733328
1536	0.03423460191897121	0.039402342031763515	0.05219724634632085	0.07352080994161236	-0.03784719980267625	0.08269050748045016	0.09213459255119572	0.04562032285804069	0.10281049072077576
1537	-0.03365835834481515	-0.046232723209642695	0.05718697213393468	-0.01251656928641509	0.0031358881615877617	0.012903422075698208	0.021746398127257184	0.028520960550734237	0.03586573604773382
1538	-0.07117465302075776	0.050847580431407115	0.08747175354566569	-0.09754242542995897	0.015252042522161426	0.09872765347083323	-0.06162276218918185	0.012574819937077791	0.06289269366368712
1539	-0.07338440463236438	0.11112787579667341	0.13317160216175014	-0.0193845529597863	-0.011021282396190069	0.022298644781854542	-0.019332565801352244	0.02848852844152065	0.034428830262251804
1540	-0.0601851221637789	-0.011229119972432058	0.061223705092261965	0.043783149696834334	-0.1018216823419444	0.11083600133674633	0.006050789545246018	-0.008057484125023611	0.010076462898550563
1541	-0.10015693028998458	-0.032946735375790466	0.10543670166045216	0.04265097056934095	-0.06322206527395734	0.07626358782545777	-0.18731478277136043	-0.037377411962774165	0.19100758825166314
1542	-0.01887582219021947	0.004046170813206308	0.01930461503388307	-0.07794771307243421	0.03200195599708883	0.08426132660279056	0.0157998286956938	-0.11545722179291668	0.11653327701112684
1543	-0.030138882548181017	-0.0019674347719239285	0.03020303032536347	-0.007001057463451488	-0.022071409630169205	0.02315517066810944	-0.07579914258636722	-0.0329948233316644	0.08266902916761616
1544	0.042079535627292226	-0.16194781523188212	0.16732537816179704	0.05652618286964769	-0.014940259310201749	0.058467261763049255	-0.03639037009555705	0.14135705046575286	0.14596600546726288
1545	-0.1416733258421888	-0.2044875995538181	0.24876999342056844	-0.02832860233354878	-0.06053386490114619	0.0668345607454898	0.06657832274041904	0.05714400322622468	0.08773887487109791
1546	-0.05068150436430499	-0.005792546249656563	0.05101145436746022	0.04493571776691832	-0.07749561648388789	0.08958118834580156	-0.11256449527233375	-0.03676251616394134	0.11841557410501076
1547	-0.03500879533797951	-0.10492253044866497	0.11060901024223822	-0.0276690450118371	0.09740152455716897	0.10125528646904249	-0.009919643150622688	0.10472976239044225	0.10519849072393665
1548	-0.001501916811190935	-0.07024399570199433	0.07026005042902785	0.017330023676378675	-0.039175610846430536	0.042837579364558065	0.07882515916434718	0.06586639792686438	0.1027218968533229
1549	-0.0712007732429005	0.06473928937449455	0.09623266440820122	0.1078366768812328	-0.0031844416307010774	0.10788368527857561	0.02758009910407808	0.09241589218107925	0.09644355340931622
1550	-0.022752492464534497	-0.04508373921968022	0.05049969757708289	0.08162289964826716	-0.05085685641501703	0.09617025315246264	0.072390474363091	0.05582645453335108	0.0914164854075984
1551	-0.07888038144561771	-0.055067590653749665	0.0962005931240296	0.02916091744681188	-0.10802746163942345	0.11189410875732861	-0.035922033925680066	-0.005741644761547127	0.036378001675813794
1552	-0.0346464132740664	-0.05852601190445039	0.06801226376321606	-0.027204231410909895	0.03339051899362169	0.0430696757048593	0.04951446692558924	0.11686369921236694	0.12692047363811657
1553	-0.0879849844317942	-0.03271574208447718	0.09387053459739694	-0.08176978429528792	-0.009153222408139186	0.08228049042240071	-0.031101469948037756	-0.15957096412659894	0.16257365723025677
1554	-0.03651468315301391	-0.059952436912532464	0.07019698553012219	-0.002643877628452577	-0.01824453811077615	0.018435109432541903	0.05139054267832712	0.06542363518647946	0.08319398967345247
1555	-0.05069348206924526	0.1262720730375685	0.1360678711287493	0.04521362256881712	0.0414910351518505	0.06136593243622672	-0.05744615515607415	0.009551392302908251	0.05823478202191368
1556	-0.23245287466162853	-0.007960329112235641	0.23258913512464396	-0.04576246804763204	0.015843277549372613	0.048427398498339734	-0.04320038312586967	0.021169288087274262	0.04810833462451114
1557	-0.030371831486157092	-0.0638972149635573	0.07074816059744998	-0.13452565582510156	-0.07278193650150243	0.1529521570821491	-0.018382228619889307	0.08439316639885734	0.0863719448887143
1558	0.024227053759537917	-0.11525391380167443	0.11777272511269891	0.15990877207632248	-0.003293114483737631	0.1599426772001777	0.01339412644587005	-0.005386074814349878	0.014436496290780861
1559	-0.0398116311553113	-0.017882473678777613	0.0436434283726511	0.04143339943117581	-0.002807053552501414	0.04152837750346106	0.04018459087185011	-0.10339057853259763	0.11092525894873186
1560	-0.009174379040569334	0.04217476114073929	0.043161090209336124	-0.04964229855295059	-0.040422665883970685	0.06401835457731953	0.03488456195329979	0.05329774818069477	0.06369915716715853
1561	0.02003083777554357	0.05556732073556646	0.05906743261493137	-0.014301316914122739	0.07210902647441492	0.07351353184663383	-0.024921115526997308	0.012080073811626013	0.027694587601267487
1562	0.03094563362854017	0.009452689988951447	0.03235715668440383	-0.029206919499538457	0.06686920748545591	0.07296941178593584	-0.003854141743947294	0.00763017172682696	0.00854832902755308
1563	-0.10701688449576713	-0.04633511542906538	0.11661713634370026	0.15551283817669784	0.01088449223206265	0.15589328083314444	0.13149416794440863	-0.09042733527806371	0.15958640032560323
1564	-0.1862267583648098	-0.05911044085765466	0.19538282869651458	-0.12767883862848375	-0.11239339434675696	0.17010044363935098	-0.06447425952690218	0.0396425467883866	0.07568660157129369
1565	-0.06028905495612746	0.04053720482884176	0.07265008687426622	0.05893678442627909	-0.1252158323651556	0.13839273547917336	0.07446878088944674	-0.09865382865101356	0.12360492399036525
1566	0.030744562787328514	-0.10942462874979819	0.11366168007739083	0.008743887139084583	-0.01938317789807073	0.021264128191141683	-0.042772837496309724	0.055523883146558276	0.07008863835999653
1567	0.0051263117384524	-0.030202660338758108	0.030634617079020043	0.006153178092539701	-0.08085385099029051	0.08108764900155023	0.1184299828079167	0.03952235202528302	0.12485061929159118
1568	-0.09889008402654725	0.057683177960571555	0.1144840501485187	-0.0032774096543043848	0.02547921542149399	0.025689138415622755	0.04926152745522394	-0.017416074086323795	0.05224957151788043
1569	-0.048103729121622286	-0.008660479955783057	0.04887711804588045	0.08103474988009125	0.07109981139304743	0.10780451691954222	-0.04044063869403858	-0.020413425120974396	0.04530069738040904
1570	-0.06630447426685847	0.06691295362101925	0.09419992924675247	0.07490179704016914	0.02076702959830867	0.07772740004775483	-0.016280583609112043	0.07218108493413421	0.0739943675216025
1571	0.03555474984023094	-0.1440145464042563	0.1483385648178689	0.016399788043071902	-0.10659710520583987	0.10785126742937505	0.13270351573960143	-0.12346052291645686	0.18125320358122118
1572	-0.19794466161447738	-0.11196654126968504	0.22741722763582806	-0.07216506145594317	-0.03555734182950178	0.08044949131548372	0.09425591019056917	0.08157898646067654	0.12465675929448788
1573	-0.09648610187882248	0.07685657111211835	0.12335517978132339	0.004735667299649887	0.03562201980515283	0.03593542597175765	0.014509073762644282	-0.02478591227082519	0.028720283225394824
1574	-0.09126754656810789	-0.07064425744490631	0.11541393402230055	0.03776303051867636	0.003972451095177799	0.03797139504492904	0.00855897395076715	0.09449642793178245	0.09488324892707072
1575	-0.036118820970004385	-0.040684028485184855	0.05440367085084021	-0.1210198380423636	0.10732466797674195	0.16175408976628014	-0.01706693295384715	0.09776573466153497	0.09924423950215336
1576	-0.016838855952928895	0.04109306299182655	0.044409310913970663	0.037315004295580156	-0.047425786017425677	0.060345792934966176	-0.11838365526680747	0.030450187177651078	0.1222370800268245
1577	-0.01555757984526136	0.07926931526252466	0.08078157359714656	-0.04407365126497201	-0.0809361394779608	0.09215826283856642	-0.021393915030130314	0.07404603927687249	0.07707473991463468
1578	-0.11002688896928499	0.06242184973461298	0.12650060719439243	0.01703263142013492	0.021105524064055865	0.02712109288197304	0.08051429287807456	-0.09800367591914769	0.12683560955552545
1579	0.020554305505925796	-0.0339785822762194	0.03971175554332423	0.0440476852605944	0.03850302725723343	0.05850368949722441	-0.007633682689973774	0.033538967638300436	0.03439673620642181
1580	-0.07668738772832039	-0.001245913726456561	0.07669750802736369	-0.039686991376944335	0.09306208897938169	0.10117119001850283	-0.15823589108117636	0.06863263932657486	0.1724790897679647
1581	-0.08692272734395812	-0.062355026253625136	0.10697527671383873	-0.0800914820016144	0.0701528900615216	0.10647099827276374	0.05747044905507743	0.04873116077706862	0.07534970832904904
1582	0.03808334731098932	-0.0641710287737307	0.07462078983961781	0.03587600052809534	-0.015590694781030636	0.039117223542157915	-0.000790705448900775	0.04986499312692282	0.049871261811337615
1583	-0.11142190377537545	-0.03818874936818342	0.11778463914804407	-0.01855788439167235	-0.008803983312607806	0.02054033094337462	-0.10281947056563327	0.06890339541750086	0.12377205430733387
1584	0.0007644912978403706	-0.000854704582136988	0.0011467200474394863	-0.16932044912170885	0.10752169954861553	0.20057499935086612	-0.07689388092554728	0.0039667181893341735	0.07699612832464915
1585	-0.12039695169397906	-0.028699313630487177	0.12377025725134208	0.11358273765648441	0.05601715629663402	0.12664501606104872	0.12199983589530121	-0.02200285782329126	0.12396808343631191
1586	-0.045796201593286366	-0.03165310741576243	0.055670560347877936	0.02645717908909551	0.09167323322266181	0.0954146949628254	0.09804199494391674	-0.06310613684150243	0.11659595738978873
1587	-0.06578333157367293	-0.1278498276975161	0.14378117107332364	-0.13907187566262139	0.06881982480634244	0.15516815036177783	0.13072328455467747	-0.009211206794728054	0.13104740918987456
1588	-0.05795568345323741	0.03235251798561151	0.0663742921961596	-0.025584675445339534	0.06924235511752465	0.07381787967602939	0.1430003150267773	-0.14324162553817074	0.20240368915752271
1589	-0.0006904657510924175	0.02714797134202344	0.02715675037519691	0.19787504602809028	-0.0562148785658905	0.20570524157832407	-0.07244484762059399	0.006950439924792743	0.07277750038246185
1590	0.021909254806279716	0.0012258038280998417	0.02194351934379431	0.06806542983888934	-0.07706341865056347	0.10281864244029282	0.08832442844747777	-0.06343851062151537	0.10874580125434609
1591	-0.09178601430395641	-0.011102211838504177	0.0924550243605674	-0.05570310729032461	0.0338876566342327	0.06520129932721487	0.0028616858996677904	-0.07346719168688072	0.07352290459812665
1592	-0.001286800424896692	-0.02819668508384578	0.028226032400092742	-0.020921177190210225	0.0518786363934259	0.05593825675747741	0.18614187770605198	-0.0005838294610110723	0.18614279328723515
1593	0.06104249801096339	-0.015685326075829554	0.06302551878028112	0.08909991374398833	-0.036882349134203955	0.09643185317540816	0.16384068146892058	-0.04855753095578754	0.17088476443709827
1594	0.0076192780656927726	-0.015965505877679264	0.01769041481064133	0.08098889700252528	-0.06576001700583198	0.10432440402078968	0.04374367625626385	-0.031334903871109425	0.05380878564904146
1595	-0.07346945100925963	0.03324801925535625	0.08064236489591896	0.029510240763270103	0.09374131876160417	0.09827659514386347	-0.03445268280503545	-0.19211577002044233	0.19518057393862706
1596	0.034406299468879915	0.00703470126344444	0.035118093128872374	-0.06445454283158776	-0.03867094645931311	0.07516535233528837	-0.09683036620237985	-0.03206766903422193	0.10200223142743194
1597	-0.03686823598667935	0.09136269098569416	0.09852110499236658	0.05077070631596794	-0.09643461862872524	0.10898302753130851	0.12138269973361968	-0.05787996365663783	0.13447620602737048
1598	-0.06800885233435097	0.10555010539372216	0.1255628477873189	-0.06506983301443552	0.12299897143987205	0.13915038678995104	-0.07120643864360024	-0.04392114569118575	0.08366255998432734
1599	0.14312410067346504	-0.053870904071542554	0.152926722645434	-0.025795538810318635	-0.05180973224550857	0.05787623154513384	0.10428192394775664	-0.08363008874743097	0.13367389949481118
1600	0.024879187014052593	-0.12276085849954745	0.12525654604062064	-0.008576466571475011	-0.0404123493177507	0.04131239228405363	0.06619913843035043	-0.013646036960613958	0.06759097760538119
1601	-0.08378067806319	0.08907321635011772	0.12228344077463131	-0.10740042004914158	0.0978870889405048	0.1453159743730136	0.18028847457933614	-0.06859738786064973	0.19289773375404998
1602	0.0010477957581854515	0.0027139866057306686	0.002909226571952914	-0.128124557930735	0.004480292737649018	0.1282028680176902	-0.07651179912426861	0.0389122331150463	0.08583832064545613
1603	0.03443846633063374	0.11570439485756356	0.12072081408175302	-0.021877807313686343	0.05646608130250357	0.06055622833793178	0.10678259304050378	0.03039417706755588	0.11102399819889296
1604	-0.04930656130124295	0.041654347325300725	0.06454627517099663	0.11240210983696718	0.09423328651876901	0.14667701450442072	0.002723739879913903	-0.08022091045503718	0.08026713669471788
1605	0.03346837186910713	-0.04388259258765929	0.05518889243120695	-0.1536018310270714	0.07665247036951439	0.17166573248210687	0.1038808875127741	0.023412161956250118	0.1064864691775782
1606	0.0549527833439079	-0.016001884118962036	0.057235205010545485	0.0075573232015510505	0.1738204797561388	0.17398468989145843	-0.014468209596798077	0.006559848518840917	0.015885864834091323
1607	-0.10478403460029215	-0.07816672872568957	0.1307276993861315	0.04202771203076153	0.009144172435799049	0.04301098078486753	-0.005238693586981107	-0.13133415078391925	0.13143859050001835
1608	-0.038457891622689686	0.020360538266319065	0.043515065742301115	0.013008063796232929	0.09934071274833617	0.10018875652025185	0.1360701631513611	0.021708948044564146	0.13779102919000066
1609	-0.03833847170952534	-0.03292085886677892	0.05053336879279326	-0.06238955865838931	-0.04647117401529759	0.07779477517127144	-0.10993500610726245	0.04522274605957624	0.11887305131514354
1610	-0.0462155731213538	0.0022538647485620296	0.04627049929750066	-0.01804058618694283	0.015830933130073156	0.024001691476588902	0.030830914147304208	0.02721004754642505	0.041120943017362264
1611	-0.01957764005645211	0.13442552617046083	0.1358436825045068	-0.0038665104388581166	0.00608851725607158	0.007212485379623323	0.01899626917230897	0.005741988286689131	0.019845117080815905
1612	0.028805892205854985	0.030530887414201627	0.04197516542044823	0.028142651823585677	-0.02537666070740001	0.037894376368032105	0.04777659544338214	0.02556087830811994	0.05418451413497329
1613	-0.2422119392988287	-0.014745098856698233	0.2426603417932013	0.11056934476612021	0.05193503513949343	0.12215902699739209	0.19385294531140168	0.018739622287829796	0.19475661182459458
1614	-0.08212705849162062	-0.05728762434040588	0.10013353903190249	0.0777467281547181	-0.1536855564315235	0.17223183211715143	-0.025564799898922897	0.10333554439495878	0.10645089820792715
1615	-0.053747773933293684	-0.04437710846643728	0.06970043729150042	0.06485767491354083	0.07738463622868931	0.10096979706544487	0.04753917264058917	-0.012086281710596352	0.04905151517475925
1616	-0.06805425494108125	0.18546454686835165	0.19755626985916871	0.03096727356992724	-0.015086056915058287	0.03444649685525499	0.0874358541848895	-0.020135325715537764	0.08972435532625496
1617	-0.08110366199332078	-0.012406354417537303	0.0820470695312171	0.05367435533352189	0.1117767811279381	0.1239959080768077	0.003039359750101674	-0.009818017959532816	0.010277703262122673
1618	-0.06661594023906987	0.011680823951459586	0.0676322788476059	0.07191968751222402	-0.0031187531782443235	0.07198727716230667	0.0033213965980304393	0.1172752023529791	0.11732222620754179
1619	-0.12025929022269258	-0.01597350016543454	0.12131549609345436	-0.015950675501016642	0.050155936497421214	0.05263118861352157	0.03294967084306647	0.04063378979168237	0.05231429710414788
1620	-0.12914968175016195	-0.018267365732950087	0.1304351829338598	0.03938041503825618	-0.09958753050402745	0.10709105154248842	-0.08295430967252643	0.11010968254308957	0.13786065313564047
1621	-0.0973099376424987	-0.07474168908193418	0.12270103524749701	-0.01216827446136901	0.08290711498398604	0.08379532575469283	0.0793536779023771	-0.03348175030514813	0.08612800822108044
1622	0.01871169451411879	-0.10952691972807736	0.11111378697853118	-0.027594041745847057	0.07932519374252327	0.08398760326476998	0.023544356492367677	-0.11380865923802498	0.11621853397886493
1623	-0.18027686866821327	0.028996225701779805	0.18259389497396886	-0.10611103755448338	0.0306405393525016	0.11044634417988303	-0.01447429305635964	-0.003170835117865191	0.014817535382986875
1624	-0.07470653640381485	0.06448141428239125	0.09868596338543735	0.06159314274263713	-0.11188211635213376	0.12771579069303557	-0.11671034389300643	0.11673557035786139	0.16507118997086995
1625	-0.06353753841512849	-0.020665859084824375	0.06681389465947743	0.07512282461229877	-0.0917572405249951	0.11858680350904144	-0.008011708266098087	0.0086023296234688	0.011755319829416522
1626	0.008953400209563128	0.01767509245231209	0.019813436564876497	-0.06057819813648779	0.113659413820122	0.12879511030857232	-0.01961781993390681	0.024836736634370398	0.031649997560888814
1627	-0.0034034321120539417	-0.09467536499420454	0.09473651928864185	-0.06261697045410224	0.032702439439670314	0.07064229989287733	0.06674275304494727	-0.1371781347678678	0.152553058777627
1628	0.10214249375016736	-0.10292246312781303	0.1450038704510987	0.030388760114180246	0.011395145193483999	0.03245498536831858	-0.03703756364305556	0.0898732834996889	0.0972059062384012
1629	-0.06864750286651877	-0.07091614773191039	0.0986994410264964	0.005457989427615552	0.020958488735255767	0.02165751367673136	-0.03742810629285961	-0.031992715016433144	0.04923816563187853
1630	-0.1388784891890827	-0.04079917848545125	0.14474739280736584	-0.035299765512888985	0.07345099687685022	0.08149308183808002	0.16622263948984498	-0.014681221142769025	0.1668697220385228
1631	0.030464455407068575	-0.056261865742170576	0.06398031400391294	0.03667586434033803	-0.04948258065034381	0.06159257108555105	0.08628459656713099	0.07818359177567069	0.11643756106900072
1632	-0.026072776724018597	-0.13040788897742958	0.13298874837237218	0.016339475845175297	-0.0006926232197286772	0.016354149253922513	0.0645275219306826	0.02291394407969387	0.06847517739883602
1633	-0.15828144601813066	-0.1732976483365472	0.23470213265449463	-0.03425848775703061	0.0909625672992775	0.09719996210428379	0.05018545758055521	0.030841857644932014	0.05890501112435136
1634	-0.14128555812948781	-0.0488238070941215	0.1494836883245957	-0.02609446996652919	0.025436615077748373	0.036440948800046766	-0.044603817923852714	-0.1699014512564821	0.17565877066757288
1635	-0.09841409997675676	-0.06877997068437154	0.12006672912001094	0.006495432289221276	0.046764468889037944	0.04721341113600727	-0.06315303469242711	-0.07594066996006363	0.09876887741007394
1636	-0.1370736631070498	0.001491017009266131	0.1370817721263732	0.015627792332815384	-0.04748831379440678	0.04999367800265998	0.04661309415800434	0.019669211360828127	0.05059306694142893
1637	-0.03292419080068144	0.06883623137324013	0.07630484315919878	0.12867561234704986	-0.11974800110163451	0.1757754163150391	0.034911613955715085	-0.2026094927360308	0.20559529988728972
1638	0.015710342671645575	-0.059332164852948746	0.061376873926569556	0.05910101297483835	-0.04784929619842763	0.0760426517247845	-0.07563962821622632	-0.07610825946833458	0.107302472087032
1639	-0.03876529353538247	-0.021957599209543117	0.04455203862822996	-0.00923952293933868	0.01149708017121549	0.014749631744891875	-0.013763836382882201	-0.03674778844699834	0.03924083520670905
1640	-0.17363839837356673	-0.021548818644296995	0.1749704117121014	-0.009027254855387041	0.034427840079242746	0.03559167743653033	0.15649365928065492	-0.02284318179974199	0.15815206716886687
1641	-0.09682209042033496	-0.02875639795689407	0.10100221590053746	-0.09707536492755527	0.011599414030059447	0.09776590858606475	-0.022236599872548325	-0.06876279433862809	0.07226886092327926
1642	-0.04027909181227385	-0.008986059081421529	0.04126929239805772	-0.07382267770224477	-0.031105611577772755	0.08010834422678312	-0.054331194188277226	-0.0007629658483381862	0.05433655103896473
1643	-0.007345736828981757	-0.020292245903400303	0.02158089649121939	-0.060716962083864234	0.05166243053748806	0.0797217424153172	0.010882541303620812	-0.0616372519390604	0.06259057861870441
1644	0.06817800347477558	-0.1290164709250488	0.14592289034884307	0.12223568468538432	0.03613204117219324	0.12746406164003155	0.08877766253163506	0.024879210056839397	0.0921978766438426
1645	-0.005229093910177283	-0.08804558812421456	0.08820073135331864	0.022341467118743907	0.12031149149824027	0.12236828077385518	-0.07484001025713159	0.0944804354398881	0.12053041033779993
1646	-0.06742259223250534	-0.11869359549060791	0.13650632056369677	-0.13377888687909287	0.07977052540749008	0.15575662842523313	-0.07125758982931914	-0.034798505768476665	0.07930056816947903
1647	-0.13413208523057885	-0.0022727415466745485	0.13415133857864128	0.04435756147900076	-0.07590782530812516	0.08791809372007663	-0.08572016030003904	0.0009230921534844318	0.08572513039353287
1648	-0.05054911219815445	-0.19577546977915775	0.2021960615622162	-0.01888094366893899	-0.13046021351228676	0.13181941186145954	0.02135703191433976	-0.10688657306978117	0.1089993684146463
1649	-0.06355902219215727	-0.05227256269873352	0.08229319603172651	0.072286189062162	-0.07548425793003087	0.10451395277367542	0.07430551877938416	-0.006104354102553541	0.07455583987913202
1650	-0.07192944703194383	0.07818081537105616	0.10623598845214546	-0.058476132159504556	-0.0014360628722367029	0.058493762991526366	-0.025195606304035036	-0.024093176221857734	0.03486114911309466
1651	-0.09354275057094026	-0.08528387263872714	0.12658430043506888	0.02909699760771678	0.06810466623294793	0.07405998131571946	-0.0074392568231569835	-0.022592214943549828	0.023785514880625223
1652	0.04459093796891647	0.061946588945498766	0.07632648053546257	0.10425549916339465	0.054102928619695796	0.11745780515162234	0.11536288802751035	0.19543603798958592	0.22694457666821377
1653	0.06447226281391291	-0.01329059714532269	0.06582790171975343	-0.048229719149229876	0.03602158631831192	0.06019684784190272	-0.008902739868782525	0.1611247718993275	0.16137053912279506
1654	-0.05112713006095164	0.06325627845603464	0.08133474160761106	0.04071071846767514	-0.03812488219110269	0.05577516687774017	-0.10434091640937244	-0.10597408747371811	0.1487196491827321
1655	-0.12109064284724132	0.09003424574333842	0.1508943643471485	-0.020567111614073735	-0.06631048724056761	0.06942684493931181	-0.08776768656497075	0.12134281711391313	0.149757290540753
1656	0.0069004963950626335	-0.03466070503682857	0.03534092987101932	-0.063517154750371	-0.04258176169786162	0.07646983311656991	-0.10333285755067086	0.015316454943381862	0.10446182671971557
1657	-0.017814317808597015	0.01269383644500593	0.021874263477389532	0.037809510603401604	-0.005690405933064896	0.038235321520183385	-0.13060378212026294	0.0483064764868366	0.13925108105393802
1658	-0.06651166269216532	0.10571357840496744	0.12489660497091012	0.004019048117797412	0.05269338411757183	0.05284643296888771	0.044361584937081804	0.025270268385919552	0.05105425234421054
1659	-0.0767801844537215	0.13633490127581663	0.15646853367573355	0.04203835730916264	-0.06982149206597922	0.08150008735929322	-0.12739316999466374	-0.01766675793592898	0.12861234037702604
1660	-0.02817373680433609	-0.06157889954699445	0.0677179467714345	0.09549978897559203	0.015687646908415405	0.09677970840990234	0.0591296874274106	-0.032373815868939976	0.06741204557925318
1661	-0.04721400454074679	-0.10371729481570185	0.11395806013029913	0.028857212862229704	-0.0967352381793972	0.10094773419844917	0.0032566379547180786	-0.03388096123078912	0.03403711539908084
1662	-0.06779931175663063	0.07825446441889748	0.10353988543629591	-0.033966895813023264	0.02432548963820538	0.04177893556938969	0.051604342089737944	-0.08309307389490168	0.09781342981318204
1663	-0.12308383546804698	0.09683957744774002	0.15661268886581986	0.020877855268315614	0.03707715704880984	0.04255115057700371	-0.13126794647082599	0.11678565743949137	0.17569907101132282
1664	0.008076452091613829	0.09947441958317729	0.0998017496329505	0.03999831115075356	-0.034545765286361066	0.05285144079524082	0.15202747320018226	0.0993238076313999	0.18159727798078767
1665	0.034417295854427155	-0.007551212467511075	0.035235934266891	-0.082611783539209	0.08752128050032244	0.12035232162258129	0.06196444969032497	0.012151490424255855	0.06314468896871372
1666	-0.11617237375811308	-0.0623726847406821	0.13185739352177123	-0.006689658566783296	0.03883172024722928	0.03940373115707716	0.08215855627642923	-0.08456580274111652	0.11790421265873675
1667	-0.009057288020898257	0.09807861869126532	0.09849593854916112	0.05703089819699887	-0.05496262838197903	0.07920488537844099	0.07932608794867775	0.11930477643748524	0.14326987788799042
1668	0.05139522267579614	0.06043790085361832	0.07933604964633963	-0.05878585975001983	-0.03208101467599003	0.06696990972959489	0.0838756914157325	-0.004575362218939156	0.08400039017708001
1669	-0.1518884610331201	-0.028461703846016026	0.15453211051696655	0.017808388620263127	0.017292577840643437	0.024822811154763064	-0.026489947215467647	0.08495759444872783	0.0889916297074774
1670	0.02148484109258764	-0.11108228512151049	0.1131409407093219	-0.05432993438992547	-0.03859562213885538	0.06664355797148672	-0.05661462906403734	0.006158066738645482	0.05694855582028532
1671	0.0008582890200187812	-0.029038604559655193	0.02905128594079636	0.09086720539128154	-0.029120436225699386	0.0954193314878928	-0.1257594699337417	0.061399428960878175	0.1399476121794781
1672	0.030545082174993937	0.027743596114575005	0.041263896694880786	0.11715401045886426	-0.015979789349635412	0.11823880849473409	-0.07789741399242106	0.0793571425772295	0.11120055388679216
1673	-0.07944996604138169	-0.12728680205473558	0.1500474161100355	0.11110451484588313	0.08628475719790653	0.14067434927463054	-0.010228297828048018	-0.006024063159638359	0.011870442848123396
1674	0.03166246740253018	0.029369436726158483	0.043186521689389544	0.07712519304036125	-0.030996340335429813	0.08312080675560592	-0.01706622800154823	0.06202216933352	0.06432733188184209
1675	0.04057531741002872	0.004980775318986012	0.04087987898346569	-0.010305580635230871	0.050181296783350864	0.05122858127147369	2.1994065435251533e-05	0.031414648641897684	0.031414656341153854
1676	-0.14472375519149303	-0.11275987606056939	0.1834659504265633	0.051911796477044136	-0.021429432860757307	0.05616097583026631	-0.058420276092940114	0.04291896920679619	0.07249114826342089
1677	-0.04485405299317194	0.08730446224413242	0.0981527136540372	-0.07650848351272527	0.05770759906139859	0.09583170163807009	-0.0572383868376138	0.010241327691041318	0.05814737931022868
1678	-0.03949947607458407	0.0558105092943704	0.06837412930241703	-0.06491608067993272	0.1505865887106787	0.16398298152662868	-0.07727331189710611	0.08118105983453675	0.11207822807042443
1679	-0.06197208436264364	0.05984326664144393	0.08614961289854747	-0.03572582205469863	0.05834017935738879	0.06840987420640594	0.0798200837598114	0.11664328526889295	0.14133966806860573
1680	-0.06373064275877575	-0.011271704519786362	0.06471975084337137	0.14569961503726478	0.03870421725764225	0.15075275869958044	0.014875129034399255	-0.059142662262902865	0.06098462071156811
1681	-0.03313626301288667	-0.1444320114518627	0.1481844049098629	-0.03700575918091649	-0.0709490728638855	0.08001997971007566	-0.04917513280355405	-0.04961129669648469	0.06985323504429705
1682	0.003292078274144787	-0.06699631875239657	0.06707715338128044	-0.03236633228273279	0.047065712645684085	0.05712058098691204	-0.06002224974966334	0.05300455785366528	0.08007592408629145
1683	-0.14115817041278653	-0.01263046527807893	0.14172211446145602	0.05230586393424934	0.02578467758846391	0.0583159755148556	0.10916607176826985	0.05990795268358837	0.12452386927836005
1684	-0.06954931055922842	-0.09525599357678223	0.11794410079170549	-0.10337608670977275	-0.013042287174179448	0.10419556880290168	-0.12256898704452512	-0.014250583244557975	0.1233946340321614
1685	-0.01914098031017457	0.012018019803415934	0.022601104557737617	0.05188245242489662	0.06657144986214261	0.0844011066655493	-0.008661652917475608	0.0336312487205041	0.03472873625347203
1686	-0.03836190265076515	0.020944949790268393	0.043707281964263656	-0.05739007360314236	0.010699793459393793	0.05837898704369393	-0.0018913495282052973	-0.0464302005098066	0.04646870691571573
1687	-0.03537761455806051	-0.08047000875806921	0.08790334419885533	0.028388427473383285	-0.11965559108213089	0.12297708441667358	0.01725292564375528	-0.12309203323243383	0.12429526173013812
1688	0.01893198772455453	0.038541550927329846	0.04294032262438935	0.11205957791951292	-0.050156686978917044	0.12277231875386428	-0.04889834248516894	-0.06593437836828571	0.0820876979127149
1689	-0.0035327463272804478	0.0042346276107577355	0.00551474093813166	-0.10426421657223864	0.004253271041696099	0.1043509327796202	-0.029372346381747773	-0.013818158136207407	0.03246037932998637
1690	-0.03137743810892985	-0.02358870910425031	0.039255201177483025	-0.1918212771141531	-0.09023039809783467	0.21198331796299075	-0.016895480073104832	-0.1212016502708126	0.12237359713299698
1691	0.04054314913662933	-0.005314058957394172	0.04088992742128102	0.06811813779882349	0.18200363794639063	0.19433323164837338	0.10422477537690994	-0.004528700993248617	0.1043231179319981
1692	-0.030431535156569534	-0.06748216949786347	0.07402649209657244	0.15895068163465317	-0.020818617764941087	0.16030824694245643	-0.08481318490760752	0.03958504802547824	0.09359621980267924
1693	-0.10784658709016345	0.05079080947514854	0.11920819046582767	0.13674399747825688	0.004641038196874387	0.13682273232865352	0.037155940910746095	-0.0043002017537816534	0.03740395273344893
1694	-0.10755832771754748	0.06990854690784042	0.1282809369788086	-0.0696987496853235	0.005932874005522324	0.06995080200871742	0.004271489173469571	0.037271598763820836	0.03751556602492249
1695	-0.08924462565815389	-0.10861405630159499	0.1405760165716402	-0.048252968387047006	-0.005222570694136369	0.048534773130371286	0.08686737301794402	0.02796631080479531	0.09125817790789513
1696	-0.08857435990661816	0.026115616695685243	0.09234415340595786	-0.027801064613284316	0.0002226287206078715	0.027801955995563496	0.032263921979732525	0.016368016773086823	0.036178344829446235
1697	0.03757702117188565	0.011105866910075183	0.03918383340073614	0.14356152706564407	0.0564982108577527	0.15427883809371504	0.031344076243134116	0.04622823667911151	0.05585249306875527
1698	-0.1171636705039926	-0.09613243274139764	0.15155451267035067	0.018277128985697416	-0.07649945705350013	0.07865252935182779	0.15117928282036663	-0.06363173174363014	0.16402491529878535
1699	-0.006278285397068309	0.06398785972768116	0.06429512469897264	-0.16414837241242297	0.20910051870311264	0.2658339991189205	-0.09003194330343452	0.04239906072809242	0.09951598447293437
1700	-0.021322328523656363	-0.000351145670442491	0.021325219739843252	0.12420250015852656	0.08755038085310653	0.1519583174201162	0.044815260173639244	0.1554584555006674	0.161789180513049
1701	-0.06372991688654783	-0.061696367108539	0.08870143189801338	-0.0578181922577375	0.014890966040485318	0.05970497655615974	0.032204225994977284	0.009320457366162906	0.03352585714713392
1702	-0.038648781162980005	0.04322398872068445	0.0579831138031563	-0.14956499175619747	-0.06515643031740406	0.1631411878427338	0.07374629560516043	0.04485592955345525	0.08631668744563964
1703	-0.017428422137501457	0.061292332037418656	0.06372205163668326	-0.0026297879331948987	-0.0021796510488527646	0.0034156497578561027	0.037239012683056696	0.0020957503244662216	0.03729793875043711
1704	-0.049104976650096804	0.09199832918684843	0.10428322638362451	0.04805008966835689	-0.008185137378984063	0.04874225672914601	0.02018843335354636	-0.03936491361501382	0.044239905799945856
1705	-0.08892764826142378	-0.0587083939517182	0.10655891396639537	0.006068319268951492	0.011746557743791764	0.013221426457767794	0.21195322517643836	0.02094263376286604	0.21298535999363788
1706	0.025085506250823703	-0.013409422701967861	0.028444599506060306	0.07551610597231549	0.1442797803435652	0.16284758910468833	-0.11235212683377034	-0.04769682736713326	0.12205731336123095
1707	-0.20217389226593263	-0.07501634361738733	0.21564260832145132	-0.04283810914780163	-0.05135847007496084	0.06687896563045524	0.056104214562601736	0.1794591465154134	0.18802464774525457
1708	0.0011845363922278387	0.1292426782631576	0.1292481064120422	-0.028833387132492318	-0.09716137495636638	0.10134938084144272	0.0581695181885836	-0.07332988866538458	0.09360002894214112
1709	0.03784542285970619	-0.05155835612221724	0.06395733044347104	-0.04439897782506636	0.04000593281702719	0.05976406857361058	0.1167368799258716	-0.08720591850499337	0.14571331907937213
1710	-0.008392744588647428	0.04802562548745659	0.048753449777340994	0.001603553853844617	-0.03534554455144357	0.035381900805358975	0.13963301098549946	0.18064663480742088	0.22832123077831
1711	-0.0481985249667513	0.017368167224170127	0.05123232418793125	0.0407788422734597	0.12625549116357287	0.13267766589037785	0.060555683656724736	0.015311016828650596	0.062461332514288724
1712	0.1167512888407976	-0.0028224390954444487	0.11678539980851563	0.09070189181743865	-0.04292109605709102	0.10034467432805977	0.028229307175625648	0.048909710773344085	0.056471706115080324
1713	-0.05987190811646045	0.06723972211069339	0.09003235868858013	0.01909511664020682	0.032918412582741245	0.03805581908815892	0.050326369697816696	0.07617706328132397	0.09129999155053718
1714	0.03211275650920397	-0.07353552289213033	0.0802415245221478	0.12655777209260666	0.075560658130171	0.1473983810430384	-0.012779585282106145	-0.0024847506925512026	0.01301890110519155
1715	-0.020017691531315166	0.06998742173100854	0.07279386770049338	-0.03842745850956842	0.07998931762735842	0.08874097420016885	0.06754292559045778	-0.02762428489758139	0.07297361107565434
1716	-0.029969557087236566	0.020957556313207795	0.036570391283474224	-0.09552947719800621	0.03127787086678912	0.10051958127491341	0.0049061209758341825	-0.09096272602158385	0.09109493700698874
1717	0.04116844334140157	0.06545428914470278	0.0773246706723834	-0.003313982782838439	0.012448873161126882	0.01288242697890327	0.09578406798828602	-0.05225696466398291	0.10911176855077256
1718	-0.011965868209812451	-0.09636382382429644	0.09710390591554308	-0.04852678432793334	0.058890119559029036	0.0763078959144235	-0.05008872614893993	-0.14149539930876617	0.15009939544438775
1719	0.025035695676280084	0.077794786020646	0.08172401599281211	0.07989161170585611	-0.009510490346014148	0.08045569617858586	-0.007380194308567423	0.04493272095728239	0.04553478539157964
1720	-0.06968837354670551	0.08221253223998917	0.10777462532941798	0.03963130241253074	-0.0024992707821809516	0.03971003003469184	-0.07270054766174354	0.05611221270937684	0.09183653981645756
1721	-0.0933309248030868	-0.004538042689914272	0.09344118661519088	0.003753620616006974	0.06916961354739423	0.0692713873545548	0.006875218257576202	-0.05577072053840454	0.056192898977202865
1722	-0.07133977188263406	-0.0405762735665189	0.08207190157911078	-0.0921192983355111	0.047130763581085124	0.1034759585679835	-0.04273222022269466	0.19749408664506596	0.20206423955002453
1723	-0.0281996207576167	0.056221493233048314	0.06289733628880562	-0.050167063855540754	-0.03969293343426923	0.06397080006145954	0.0011960956838273531	-0.058255059802392095	0.058267337655543774
1724	0.009210492074672321	-0.046381832123156226	0.04728749851026429	-0.1698307823174744	-0.1304684916996132	0.21416003816991025	-0.05922429736598173	0.07953757212615258	0.09916522968368073
1725	-0.08103785938241785	-0.04894633326899099	0.09467247854452562	-0.02193144265417001	0.09063474356341368	0.09325044191690947	0.041116243121682126	0.07305692849047236	0.08383233414920084
1726	-0.06672771097316293	0.006222010589577489	0.0670171681548451	-0.05288174289456295	0.094524273035544	0.10831120405786619	0.01233671089508653	-0.03257648511455618	0.03483420471501893
1727	-0.08209593014062287	-0.015109085514113448	0.0834747040170064	-0.023217494458402543	0.017537671869472145	0.029096769297075362	0.034720921664492616	0.07679590150059248	0.08428020460654172
1728	0.04132347955008795	-0.029973960430851414	0.0510496647005324	0.023515551247737167	0.014506571408747719	0.02763008802957475	0.045015213315526076	0.1156430678027641	0.12409548162877247
1729	-0.054128908760384724	0.03821556536286351	0.06625985360377237	0.025155088656197165	0.0007996608699465481	0.02516779574790099	0.1280643362492594	0.004337217362345442	0.12813776052909465
1730	0.02387568181395089	-0.07018304261220841	0.07413304022086298	0.0359949207283043	0.021214481867946996	0.041781437973846265	-0.04219135059708586	0.11914719354479913	0.12639685041490567
1731	-0.051304668316905666	0.018278953476210162	0.05446364963251324	-0.013430993842108498	-0.05148764468702509	0.05321061126320669	-0.039405194500400934	-0.07711806927304375	0.08660234385983097
1732	0.0035329903717594485	0.03239171672391473	0.03258382011503995	-0.03446465067899229	-0.06324347396411137	0.07202464262649413	0.017422147849122282	0.02666204710040752	0.03184958384753285
1733	0.01355497026379245	0.0799495488174446	0.08109049004023378	0.1101519199954875	0.015524220083439006	0.11124049122460458	0.1276009910320338	-0.025708252983601375	0.13016499984183927
1734	-0.13763442679550117	-0.059112487052911014	0.14979159377250362	6.693711576262979e-05	0.01589953259760377	0.015899673499783933	0.0069822964604283845	0.010224930401681723	0.012381504980435372
1735	-0.059330512892489064	-0.05106740414415756	0.07828147626423848	-0.02406585222191161	-0.057575976389835914	0.06240319142808187	0.0007876086624035316	-0.19235591251617276	0.19235752495635466
1736	-0.04292953424883969	-0.012175657724251276	0.04462276943266094	-0.07706244762547713	-0.12214435549699462	0.1444225204523367	0.03503711234116648	-0.09285883423272973	0.09924899161336148
1737	-0.0904267119312228	0.04141706886678898	0.09946036308102184	0.15190003212280698	0.059386241652856685	0.1630961233646014	0.010512576340973892	-0.00853132456435038	0.013538750317037843
1738	-0.133772872235553	0.1054491519344043	0.17033703352423005	-0.009761848432946552	-0.009048015167389676	0.01331015639641904	0.006833187917345698	-0.09512359633682259	0.09536871099666036
1739	-0.04356558939541133	-0.036200929048425756	0.05664333891411004	-0.011293345838425126	-0.13094875824246502	0.13143483916172996	-0.08078662803688481	0.12047985549507395	0.14505817746574606
1740	-0.07214762713441163	-0.005395567282418158	0.07234909983838908	0.07318515363317779	0.06710023427365486	0.09929002040432464	-0.005446711661918729	0.039091671919092845	0.03946929795876883
1741	0.02149670197668323	0.0309361645269504	0.03767166669412015	-0.09048403781392048	0.005773399628505414	0.09066803870373186	0.0943474906655981	0.14346123742149552	0.17170490860019647
1742	-0.09206608835757339	-0.05277214334009466	0.10611815932333168	0.16717163720455422	0.05800466671527828	0.1769488560189119	0.06750388321633026	0.14007625987049657	0.15549319222586833
1743	-0.022735735264863853	-0.03371371066827368	0.04066359483688137	0.0104306213234428	-0.044208803353931785	0.045422639236174615	0.04196506759830868	0.023216277021583877	0.047958965973773256
1744	-0.10535238899080566	0.08885196742826842	0.13781798860070518	0.08646411787267054	0.08065920798531974	0.1182453022843535	0.00984388814272224	0.045409250459927095	0.04646398778730488
1745	0.043510725677581526	0.02807777457527702	0.05178363326466988	-0.02466510487448264	-0.045803680247797025	0.05202253860310605	-0.08429106967575256	-0.08259065316809074	0.11800932343596598
1746	-0.08254506687342508	0.02433836864423657	0.086058377008871	-0.03452137993509094	0.006912755527938221	0.03520670194170337	0.10090784221540049	-0.11911501977377692	0.15611143634044056
1747	-0.009069035305815532	0.10882677639253227	0.10920400478630968	0.10631871748038899	0.004967761867516343	0.10643471400181014	-0.07513000973641198	-0.0002709079534590696	0.07513049816228165
1748	-0.030403865810803076	-0.022415942739045337	0.037773926789804096	0.005555686297581926	0.09337039869780941	0.09353553871777845	0.06448147943693072	-0.013115716257245379	0.06580184802356154
1749	-0.13748006644978963	-0.07725347340667955	0.15769866145416428	-0.0541297956733472	-0.026162962702246627	0.06012100628729917	-0.10148981851441777	-0.028863563279256727	0.10551439971522897
1750	-0.0318276461721242	-0.003214222674696219	0.031989534042565604	0.061215959076346416	0.061282442343435765	0.08661946308546047	-0.06553561985865172	-0.11739701209783104	0.1344506449213093
1751	-0.10529579590843886	0.07990092775091445	0.1321792831401671	-0.016214851578233783	-0.05488898675362333	0.057233925940333566	-0.02610051665560983	-0.06654043785055183	0.07147633761625534
1752	-0.03276927469199252	-0.02963579608424315	0.04418264108658629	0.031549872367706094	-0.046067850343805825	0.05583584226747041	0.11293546939198287	0.06592886709863542	0.13077092858772943
1753	-0.12068195078697407	0.006131427722183692	0.12083760859791125	-0.06880397889197361	0.05812791749532364	0.09007131787483906	-0.04549515886337339	0.010478288748530738	0.04668622939477087
1754	-0.08359074770132607	-0.029402598911351902	0.08861109368475587	-0.003840731288610059	0.06272633482726502	0.06284380874591759	-0.03249841787962562	0.028701260283782438	0.04335792322697429
1755	0.025400620519202794	0.00855255131553577	0.0268018218926516	0.043064110952780295	0.034067896310788416	0.05491028329189354	-0.033847300528382085	-0.09500785931457922	0.10085699323595508
1756	0.008800518283168064	-0.13132350218106098	0.13161805099283116	-0.07541068407157887	-0.021694073083319765	0.07846912819120586	-0.019087704438160956	-0.12090116798080078	0.12239866371754389
1757	-0.03695141142751679	-0.06523829359777474	0.07497627463428064	0.006659750481286097	-0.013358231867390054	0.014926306813674491	-0.04065583629430114	0.055231803357560026	0.06858169673402074
1758	-0.13936450796845218	-0.09682721674615041	0.16969966406594553	-0.022825401090909834	0.04923864011668099	0.05427193211505313	0.0009454838716373728	-0.03372738614449203	0.03374063597342527
1759	-0.021108328453860643	0.10330251031969473	0.10543704362541043	0.03656778298939666	-0.0768804838957958	0.08513407987880837	-0.018321458068010645	0.018680007968073988	0.026165215906336033
1760	-0.050933501173139294	0.08853283473951505	0.10213855476150259	0.0006693603054327289	0.03667354929193369	0.03667965731691586	0.02086370862404328	-0.02024509424011523	0.029071604330344843
1761	-0.11801929745457557	-0.13499249863427443	0.1793084751460348	0.002185015468642579	-0.033078107096478494	0.033150195499941	0.09618745005804574	0.014135484041189863	0.09722056087961937
1762	0.08034214258501614	-0.027511808967799867	0.08492207903620694	0.040427362750004185	-0.04075503077904755	0.057405088561220244	-0.014779193229002632	-0.023589978894934423	0.0278372350775656
1763	-0.008871767499268483	-0.047006028045132014	0.047835916748200966	0.00018093698555237927	0.01617073668404026	0.016171748918942137	0.05264785386063134	-0.04634413592182948	0.07013968527496683
1764	0.08308141865882185	-0.011937680941968204	0.08393467908221644	0.01789205636815272	0.001404075854414048	0.01794706410770583	0.07357565687457414	-0.006327634798789363	0.07384724941845783
1765	0.04848909232576216	-0.04944247504505801	0.06925135676040918	-0.09958618137816201	-0.09942337405183233	0.14072105325549106	-0.08279928649450341	-0.12845203379129963	0.15282554377171387
1766	0.01067743461671118	-0.01669262495643522	0.019815431812866106	0.0033205655220441975	0.08165296903843126	0.08172045954457918	-0.08738995328467704	-0.036228948424700515	0.09460201181295061
1767	-0.09268313664805627	0.06816022714810206	0.11504773089376054	0.07506042107743391	-0.02489256886515891	0.07908038187204437	0.019474846212876668	-0.017798655281482997	0.026382982485766454
1768	-0.06511723999282927	0.0689537640988393	0.094841322890827	-0.01468281444316449	0.02945663455241203	0.032913194301476635	0.040615838153171116	0.010859910999202234	0.042042644728836745
1769	-0.033377246060740974	0.08221844726846261	0.08873507551039901	0.05547393383459823	-0.12887825362752345	0.14031023338718257	0.01628556017393654	0.03570730733160911	0.03924578024517914
1770	-0.04717356711017672	0.0934360607943689	0.1046692069840378	0.008335989517848003	0.01283420944161983	0.01530377905071278	0.011952406517925935	-0.0765627817576761	0.07749012564219585
1771	-0.07826235337834393	-0.09939291273734945	0.12650670756418864	0.009856874624620248	0.026743462804118344	0.02850211887072159	-0.005086371065987909	0.07915818538023534	0.07932143142501036
1772	-0.06152378860321464	-0.06413540709392215	0.08887365755495924	0.06082655966915723	-0.0006631630584974875	0.060830174637491394	-0.058236184665306986	-0.007756378981686195	0.05875044356665982
1773	-0.057749899537095854	-0.015121226959388194	0.05969675369148638	-0.10614063159292077	0.0170117386583984	0.10749526932440226	0.0920269263384851	0.04662187351340389	0.10316275617299489
1774	-0.14138912058967826	0.009750690458201126	0.1417249427078178	0.030945335765264433	0.13742250155868196	0.14086361396851532	0.020486450626905617	-0.0024013108372174363	0.02062670485137118
1775	-0.10333873290549403	-0.04719731944024792	0.11360669294041545	0.02106473538797797	-0.029348143858180728	0.03612529065469235	2.705571354187526e-05	0.050053971242039495	0.050053978554262316
1776	-0.04716769160778017	7.664396802645944e-05	0.04716775387809442	-0.012257034008323123	-0.12172929229201296	0.12234482205878398	-0.08081772978837785	-0.025498695233722283	0.08474484590091311
1777	-0.03620590082762524	0.028934109802423738	0.046347059936942575	-0.05040941935134675	0.06376397109708148	0.08128316904137889	0.15553832712109736	0.11154819670164018	0.19140316452717626
1778	-0.10610188582985973	0.027682642894198056	0.10965372266485202	-0.013096215083654017	0.18061519152776193	0.18108936539766066	0.053598858598049824	-0.043903453653357224	0.06928456455594006
1779	0.013453473281794654	-0.18266393691160882	0.18315870110751542	-0.025434874073948784	-0.1186883689658672	0.12138311969518438	-0.11229180176797844	0.013102238984265675	0.11305360414732375
1780	-0.03656295266418526	-0.06742064803326828	0.0766967619182798	0.06178614634281615	0.007276827032067304	0.06221318261872252	-0.08617234024481168	-0.14580238582848085	0.16936353780121854
1781	0.0512322251124721	0.03296837712569126	0.060923351682887726	0.019953768853988495	0.20051207044005598	0.2015024647085895	0.01076294138386781	-0.12573425278662498	0.12619406971424404
1782	-0.09558613756220992	0.08727510838191677	0.1294359078352566	8.721773338493644e-05	0.06220796275464259	0.062208023895764575	0.10644481724925056	0.024194879128736833	0.10915993447817994
1783	-0.02478713712224053	-0.09251599783670775	0.09577897484541409	0.014244230750607672	-0.008706613210927437	0.01669440694607788	-0.0714785766578045	-0.012601645281855662	0.07258090923125274
1784	-0.013315149873833441	-0.0948495004683184	0.09577954351140007	-0.07138732964085906	0.0729934212911506	0.10209892450481578	0.05552021865494461	0.11663192454557098	0.12917236741151963
1785	-0.04047008946117058	0.12012462886650091	0.12675864704748838	0.03505364602712851	0.08806394395020804	0.09478405099941976	0.07689847197780957	0.019651890644904375	0.07936984186982637
1786	-0.07970086099756347	-0.0492336527635697	0.09368126711459816	-0.010897897446534337	-0.04236755957301621	0.04374670585230683	-0.044429686408367766	-0.0520565702537078	0.0684389037092582
1787	-0.2335810303490107	0.13471159520014742	0.26964293356265406	0.02511498094827183	-0.053786589454751496	0.059361262395657	0.12540418606442252	-0.03131244692429454	0.1292543199079515
1788	-0.04930823880779838	-0.027311845098812734	0.05636700539347834	0.00713231856835555	-0.17295782702467813	0.17310482343730052	-0.038846558182105556	0.04203755913413294	0.05723819931262195
1789	0.1680046648039908	-0.04981657240589024	0.17523486605745048	0.11262599348118092	0.0840110661672528	0.14050791310876956	-0.009818405574122188	-0.04621787393601933	0.04724926411261586
1790	-0.14367348481913608	0.0384098331502889	0.1487191498183995	-0.10865923582938408	-0.06334658597092462	0.12577606880960088	0.1454790898847958	-0.0018792452684329637	0.14549122707739948
1791	-0.044661326044541316	-0.07589574800935121	0.08806133436392934	0.09165860790415649	0.06350411798944952	0.1115081764022075	-0.1343189206589527	-0.037725201722021574	0.13951617573583808
1792	-0.06577467190164822	-0.013876602798200665	0.0672225227806016	0.05052528700095192	0.055685303761319346	0.07519080849092505	-0.08294542380029192	0.12975599470185661	0.15400182301024323
1793	0.06549359525934147	-0.015096307013911658	0.06721093293098016	0.07159751857155051	0.033652600017073236	0.0791119596111273	0.03211799107560353	-0.06343059878959532	0.07109856688808264
1794	-0.0462430111908732	-0.06050958415748262	0.07615658775779476	-0.03368350557573642	-0.036233978680541234	0.04947200985297225	-0.03665534081565939	-0.07030956225420758	0.07929091092105346
1795	-0.02355248241108475	0.0010068011388038526	0.023573991521538162	0.07904199044825845	0.010509101327024577	0.0797375536665394	-0.07120412931780327	-0.09148122208031452	0.11592601962119754
1796	0.03413678814860342	-0.008685448540567886	0.03522438532399798	-0.08573684718023802	-0.05275254565420293	0.10066597258958089	-0.0958655818430226	-0.028939449104732104	0.10013841169394812
1797	0.011105749381355732	-0.011559592777355559	0.016030029772267237	-0.05261245391495383	0.03170559715518874	0.06142731638221104	0.057297763878914804	-0.027980734194858442	0.06376484322577132
1798	-0.03574459105489917	-0.1257067342400815	0.13068993390077316	0.09721379870820201	0.0006192786910032462	0.0972157711761623	-0.02780536259541985	0.04821669847328244	0.055659574205398035
1799	-0.08682810287734942	-0.033910178128251416	0.09321491098514935	-0.051749527438270077	-0.07723746845464892	0.09297117899310062	0.026105024578341622	0.029407254780757265	0.039322499182734956
1800	-0.19018815798862534	-0.009699325086938982	0.19043532326290843	-0.023585498647334113	-0.015380812954619148	0.02815750616777664	0.0038338173579264543	0.0387008027281858	0.03889023382984334
1801	-0.019903058685492563	0.007078228721360711	0.021124229379318352	-0.01669272268344184	0.002014784505440248	0.016813873652125968	-0.13867056344232243	-0.07686353425854339	0.15854818846056062
1802	0.0006883357388052485	-0.08597100630749696	0.0859737618789186	-0.09775267554717884	-0.03162984369629112	0.10274255490732076	0.06771294388902539	0.04647056488953565	0.08212524685668132
1803	-0.010992706889277318	-0.16262721477311506	0.16299831468335632	0.03628382485659881	-0.09781114939943848	0.10432419131277085	-0.06387130859914047	-0.054189902614044085	0.08376210125997446
1804	-0.12762174557098735	0.06477183860527637	0.1431177872205052	0.15047422151030448	-0.13216725936371929	0.20027649833879368	-0.015005763211160705	0.071271649283928	0.07283420158964235
1805	-0.15100983455144348	-0.03128457051920933	0.1542163885059747	0.06882950220056124	-0.05506574218154369	0.08814610788447386	-0.09882455512996804	0.005721357448047807	0.09899003297142811
1806	-0.16593981296591284	0.05460747945937197	0.1746940134637357	-0.023310671713830167	-0.06316474505678059	0.06732883805501214	-0.0458484629099357	-0.10200276622183801	0.11183311615130237
1807	-0.04678087523283518	0.10812227507994028	0.11780864423297795	0.04986630651089369	-0.1251048421235871	0.13467690985393915	-0.05777459914098857	0.05561682009868499	0.08019435755582438
1808	-0.05079206925275226	-0.12209750131534809	0.1322408186848063	0.007321414587685097	-0.057905016690736055	0.05836603523899143	0.052990717576648694	-0.06921324235297477	0.08716931264097341
1809	-0.01474497800667873	0.004736870050305887	0.015487166115559177	0.13144366872652657	0.060146484312850204	0.14455115919107944	-0.1349439217468336	0.05809224311244473	0.14691688373448072
1810	-0.0881007502298246	0.07054847098780573	0.11286642082468641	0.06573813153016642	0.019995847445530165	0.06871197750132342	0.08922601889741515	0.0207770442746173	0.09161314325505535
1811	-0.05583759130127641	0.20386910200215555	0.21137749963866467	-0.09343814822712909	0.022854099218734856	0.09619250176190826	0.04788973896177366	0.001416148733677895	0.04791067287215574
1812	-0.03849585508095382	0.15138023959681102	0.15619829640172683	-0.05534033582167896	0.07704887680875878	0.09486349237903637	-0.11501396795125865	-0.01575104304886198	0.11608750226023581
1813	0.01724844452419171	0.01017149272333141	0.020024187941709466	0.0838502236247451	0.009106108290202914	0.08434323452484298	0.010578405160730742	-0.028023982219331056	0.02995406875824982
1814	-0.19182125996339783	0.09253777941067397	0.21297567089271963	-0.020607880195531548	-0.051893132448497595	0.05583531070452367	0.1293197282394442	-0.09180178750317855	0.15859117346404386
1815	-0.07383422787339212	0.04984269307760798	0.08908303575254171	-0.0443394825205243	-0.005589772062190898	0.044690438148390646	0.202885112543518	-0.07309710109958291	0.2156514666793588
1816	-0.03647192410863851	0.0328164931949157	0.04906244463740301	-0.014637800988167417	-0.08582995835320725	0.08706920792497476	-0.05544321698364357	0.09815591374502254	0.11273213256483569
1817	-0.0026113608500204335	0.053470962175907	0.05353468970215758	-0.007752548379773041	-0.028375905737846853	0.029415880622954183	0.049480480263757634	0.07701975523413049	0.09154430961811598
1818	-0.11704691631174292	0.049943470324686094	0.12725694812528293	0.10008427751062053	-0.10945653071813163	0.14831586132869334	-0.09381002276258264	-0.08289496694005853	0.12518744311914703
1819	-0.1349606676207123	-0.09825257389893101	0.1669369643979226	0.16740832334297365	-0.045257129726507424	0.1734178610051097	0.05157514089446596	0.018243525060128135	0.05470668482830538
1820	-0.03406712266411735	-0.06570123590855155	0.07400825120568086	-0.014193432895045363	0.014274074274480098	0.020129648127563737	0.08184702037779963	0.013223677568479503	0.08290838554186816
1821	-0.1354910638934583	0.024466338034722583	0.13768235214365895	-0.07557704671522766	-0.07315778365039981	0.10518531883696702	0.013435819788640998	0.06539027254187009	0.06675634049656172
1822	-0.12210257283714972	-0.0515609552619219	0.13254271161015743	-0.06099418149546037	0.013725049484710844	0.06251933428675421	-0.03790408887965129	0.09421501863751071	0.10155387580325526
1823	-0.12101520473700501	-0.09006369617138378	0.15085141413188863	0.11941090592805016	0.10674520261871571	0.16016710878538176	-0.003978897367334072	-0.056361964390530234	0.056502235833807285
1824	-0.059563026009446206	0.09388207502959806	0.11118272383452854	0.11237291268716496	0.0013184564365146785	0.11238064705798853	-0.005824011641514618	-0.2124474656300563	0.21252728004713756
1825	-0.03232825300165843	-0.023724456993746753	0.040099448896305005	0.011728363937772164	-0.0006741411019830633	0.011747722625352435	-0.031512834366615075	-0.10330790575005265	0.10800732438255971
1826	-0.026463625658856474	0.0814105119759883	0.08560370870005937	0.030872517050086493	-0.10685900622353012	0.11122931052599548	-0.04732623974816983	-0.0988887638163962	0.1096301079897135
1827	-0.026174757921305743	0.012816316240079416	0.029144054525832214	0.11280656102167007	-0.1873343902043635	0.218676688201501	0.04857109244640733	-0.0462763484241133	0.06708689473293111
1828	-0.1447855555463032	0.05317881531066636	0.15424280693989467	-0.0038605513758926666	-0.06734195727086231	0.06745252453390127	-0.05854256602133308	-0.01174233888323056	0.05970858027796985
1829	0.0683749463655067	-0.07896779730012211	0.10445595387970516	0.05055615362636755	0.07621666958533416	0.09145985672508392	0.048089070020071505	-0.13016265835989152	0.13876194105989287
1830	0.05763370355460656	0.08987398130404214	0.10676598850223597	-0.12540347794940856	-0.01351667888948141	0.12612982553705984	-0.009345969801254581	0.06671293194984074	0.06736440039716855
1831	-0.014480075852462278	0.06663329782626508	0.06818848125524431	-0.06374591588213396	-0.11991781552821933	0.13580804200308663	0.04640182399394444	-0.04197977816619832	0.06257340525213742
1832	-0.17377737832572776	0.047326769097019626	0.18010663588809195	0.0757577116811379	-0.013896734763214505	0.07702175092947156	0.1378002554880506	0.056005584999201594	0.14874654941770854
1833	0.11868082665620958	-0.07523547957258606	0.14051873897213238	-0.05592557080424212	-0.016926213832270453	0.05843086670995084	0.07022085976610795	-0.01614222015038813	0.07205234498387263
1834	0.08709274763634928	0.027985640803980204	0.09147864659065648	0.013982994743893284	-0.04442455474661106	0.046573224136217915	0.11623944801398328	0.04231048000817655	0.12370038800714339
1835	-0.07002428033207292	0.008887322354338388	0.07058600664901406	0.07662315364668607	-0.03870288424946678	0.08584300160171057	-0.045193539607749744	0.07122414057051489	0.08435244052358953
1836	-0.10252322882284605	0.12857513050085537	0.16444627278103216	-0.055173081514597204	-0.01109163647711955	0.05627693420538255	-0.04934731680125346	0.03052321245630951	0.058024341221045155
1837	-0.09956349064367241	-0.027444113432172512	0.10327665772685808	-0.07325061894946093	0.07891286217723334	0.10767029763812372	0.04358544116707146	-0.131062851527547	0.1381200989438542
1838	0.06846804273194257	0.012858186246311708	0.06966495409521169	0.01057310082630182	0.013017933922454168	0.016770720458362164	-0.13437195515368	0.07965663951824803	0.15620820257324103
1839	-0.0860690665374086	-0.056935400611365726	0.10319653122754455	-0.047751262107387143	-0.030139150804343217	0.05646725993047059	0.004660153984703868	0.08245635280713365	0.08258793588300684
1840	-0.07013214518447937	-0.07379551543009845	0.10180518594733173	0.06280515064167912	-0.02200091468033886	0.06654718020994997	0.0371301012896767	0.09275513809551852	0.09991076050606541
1841	0.04279384502878275	0.044631308926015495	0.06183257158486055	-0.06574205777320667	-0.000760736477607959	0.06574645907000626	0.04779398997335875	0.018919327244716438	0.051402397035217984
1842	0.022177197094697045	-0.17290786018545795	0.17432428455293003	0.07441756719364984	-0.016207819855702355	0.0761621148045161	0.0748323854943519	-0.0841409428417788	0.11260365971441058
1843	-0.05352005788156813	0.061837041410090346	0.08178151555210768	-0.14460428917814444	0.06197674209068903	0.1573261485223998	0.014247985827559338	-0.030457754688443445	0.033625584319142025
1844	-0.13741583579853017	0.008485126707483531	0.1376775555544572	0.008661929067731673	-0.020676153401678075	0.02241723298411601	-0.018937561161248236	0.13500714518709517	0.13632886882207088
1845	-0.042709864149487894	-0.0445939110705136	0.06174746472716582	0.12233532202628773	0.15980463045198467	0.20125469169480473	0.08188341614459567	-0.1107566879095557	0.13773865745027342
1846	-0.04738862890584277	-0.009433995070683189	0.04831855143285394	-0.031565625837853446	-0.02617913048858457	0.041008969844092635	-0.02137584341177414	-0.06453596671800998	0.0679839516488471
1847	0.01419294563943438	0.15006074276997053	0.1507304422689697	-0.04781820202029961	0.02897494190793192	0.05591178501015878	0.04402951181006277	0.05820850843140096	0.07298512426543462
1848	-0.049782181154961774	-0.042919871231431844	0.06572960449499239	-0.06911644545672746	0.11786438358263075	0.13663490018983546	0.10313791396918798	-0.025045755851789194	0.10613538139613507
1849	-0.03573402566172848	0.023573217662908073	0.04280907825421975	0.03348773295042228	0.22097282052073847	0.22349589630919242	-0.05309053561659389	-0.07968021965544649	0.095747283911331
1850	0.03303146127366438	0.044551228331510165	0.05546070121915106	0.07174896544884807	0.011394118984970308	0.07264805565480506	-0.03946401139328597	0.06803500289787626	0.07865220794461802
1851	-0.08036894251365428	-0.013217477690745117	0.08144856436591384	-0.10419554726145698	-0.02701574070981346	0.10764089518029098	-0.1178743092036085	-0.038339161786737144	0.12395258810019866
1852	-0.10202275342808975	0.08526390664214949	0.1329608062284897	-0.1186378098368772	0.03173399441574658	0.12280869808148635	0.13139146831620335	-0.03865791566062923	0.1369604044587785
1853	-0.016323743786148127	-0.06326356348727417	0.06533561874126684	0.08873135099606039	0.028824115451234582	0.09329567128828735	-0.1507868349047617	-0.004789566292181605	0.15086288319485033
1854	0.023295500555506967	-0.047325347313322115	0.052748164370508575	-0.05966379601997793	0.02950413148670445	0.06656021582220327	0.059950780024571354	-0.04152843091045364	0.07292946317805216
1855	-0.03487383248466881	0.016478369940728703	0.038570984795209116	0.033644548145582626	-0.039960048731433294	0.052237545066158596	0.1220423549590355	0.10139826733497637	0.15866929451687414
1856	-0.12347638257877973	-0.012846711024738854	0.12414288154741022	-0.11229030493627584	-0.006034574125321311	0.11245233953793851	-0.13320291301405082	-0.007081107888430667	0.13339099716381309
1857	0.031391202494320064	-0.034663579687652456	0.04676506549553457	0.0719927022265741	-0.07259359687333927	0.10223883548286855	0.12557672511264492	-0.007133925105894662	0.1257791985084708
1858	-0.09458273784799223	0.001340447711106887	0.09459223593344347	0.013553591495823842	0.03253330296127563	0.03524366104714171	0.10132335689668796	-0.06881186393631614	0.12248059140616399
1859	-0.08835871321308786	-0.03557825367439439	0.09525268676101617	-0.05781999366101441	0.04679672708164781	0.07438471168535894	-0.02023481309838449	-0.03765907711855089	0.04275106724454392
1860	-0.03989424438182283	0.10786540001959326	0.11500650093009296	-0.059172254582510346	0.11298828739290702	0.12754492855601735	0.10802648499856524	-0.011046518795634015	0.10858981093384192
1861	0.061368239778678634	-0.019826627183700703	0.06449151881460735	-0.1430334733736593	0.021155569960088005	0.1445895315908779	-0.07815569398217148	-0.027929321181270055	0.08299614137706268
1862	-0.0597684180766038	0.030991113285557887	0.06732542537598987	-0.017490342506554988	0.0006026865294444168	0.01750072318646798	0.04033001366462831	-0.026103541787277126	0.04804065878013362
1863	0.048038746395793676	-0.04110901192921621	0.06322714620379304	0.0002672368535064962	0.026843638661929833	0.026844968842375777	-0.025885648552064582	0.0948375733775216	0.09830682644200146
1864	0.019064922176737626	0.03556677106287607	0.04035426199850644	0.1405970469537791	0.009873260122944058	0.14094328957981106	-0.01780934370656006	0.07425318722113738	0.07635907631549552
1865	-0.06627672127536835	-0.005509367422080108	0.06650531491846604	-0.01781031502992064	0.15706227643352164	0.15806886473921733	-0.024797305098323414	-0.00686727449381782	0.025730639306336275
1866	0.04620682204277148	0.05509163443681756	0.07190381483768643	0.057825537107432594	0.09976344422251601	0.11531061332289463	0.13145511873336815	0.10311738588745684	0.16707376668246454
1867	0.12183460211977451	0.021460634719023704	0.12371026277648565	-0.08076529360063264	-0.035144707888714315	0.08808054917505595	-0.061114712284976495	-0.07724814246290732	0.09850017041429462
1868	-0.03820989627906707	0.025989927343187044	0.04621117285853287	-0.0847940573027794	-0.100601119245796	0.13156981928760828	-0.06897553588070829	-0.1112111327628569	0.13086458879478688
1869	0.07724640553646485	-0.023633819285066332	0.08078096670814951	-0.05477405190428952	0.09203676085200958	0.10710257751400667	0.02852009266091383	0.0031115495210458015	0.028689325990845994
1870	-0.044955145037292775	-0.04082659241180582	0.060727059152273714	-0.012401196854724551	0.09964738557690224	0.10041609002416622	0.13605581398848432	0.0029583313739247547	0.13608797244645465
1871	-0.07561269317162943	0.04375515917729366	0.08736013577883955	-0.08119437339535737	0.008482601628372619	0.08163627135930686	-0.023393025578784855	0.01641010437471248	0.028574904572345298
1872	-0.09762032713762468	0.02289125716019013	0.10026832962022864	-0.042807569982231744	0.04648134704540095	0.06319021815865707	0.06250899050046509	0.05128679513377718	0.08085610211036187
1873	-0.05456477342091872	0.05724304630778567	0.07908274684829487	-0.1501419068777942	-0.04843572528034974	0.15776124899459223	-0.14506406359071358	-0.020867635689462347	0.14655729516035262
1874	0.01320047732166547	-0.09741890753781574	0.09830918648519728	0.011674906729436283	0.017827200580556927	0.021309916181919766	-0.003637265531528238	0.04550269424931173	0.04564783548530193
1875	-0.013897562229345382	0.052158302337873934	0.05397805793734703	0.02031091711625392	0.0427955612195374	0.047370807616067837	-0.08046724400840118	-0.07464105894393319	0.10975547839893589
1876	-0.009736580137670578	0.02145220137524198	0.023558394185962995	0.026779222432389966	0.09836675796035188	0.10194677937882034	0.027682293183475162	-0.022190611235747438	0.03547862149114528
1877	-0.017675680692905198	0.012606376913060659	0.021710606321143827	-0.028093984546156876	0.055783161008841606	0.06245825021418746	0.01134475367501632	0.2135124719543165	0.21381365512050343
1878	-0.011786704295343942	-0.026941202059015443	0.029406712950116973	-0.058028605089802975	0.07972086062510889	0.09860392805297538	-0.03942346403379901	-0.04612378979642118	0.060676300988183926
1879	-0.06878990738337137	0.0009718155745523873	0.06879677160538679	0.034328030744411195	-0.013690119978878748	0.03695717900253394	-0.13898930993847672	0.058063253348776774	0.1506299096017062
1880	0.04535786112270786	0.004270518883072674	0.045558455824989644	-0.05884048502297769	-0.007663385194618237	0.05933742621971697	-0.05444635067350504	-0.027969204756805498	0.06121014226735953
1881	-0.11191194174240797	0.11782744774293206	0.16250412347435833	0.05421947221714348	-0.011701057768283205	0.055467701596535385	0.05543107357381559	-0.07282561275694958	0.09152143896907945
1882	0.057583331127780024	0.021989990134331883	0.06163927067932889	-0.08473487044944951	0.09560964591048168	0.12775446239256255	-0.07124676369056958	0.008335940687274439	0.07173276269266102
1883	-0.07058896776813878	-0.06357617279176607	0.09499859008122084	0.11112542106371935	-0.013541680693074683	0.11194747126479504	-0.061495064355070496	0.09377711914375585	0.11214183436584424
1884	-0.003125631066038195	0.08781425204922885	0.08786986077447988	0.10164310727514733	-0.08415958259512704	0.13196270912319555	0.023049248322527673	0.031749490388154354	0.03923388826182093
1885	-0.04967581186682181	0.04009418641684832	0.06383752868851408	0.0012624916038598965	-0.08118191051020977	0.08119172666680716	0.12948778865342583	0.10085079741294978	0.16412790972038277
1886	0.057302670120182156	0.0011325474652314287	0.0573138610343381	0.1147083042707869	0.026087009208732217	0.11763726925654092	-0.006130070855055079	-0.09435698895388832	0.09455590480309624
1887	-0.036679901577004806	-0.0283646210628651	0.04636773563307454	0.07350706708928209	-0.0789790028986144	0.10789333534063891	0.014180714919360701	0.04404545322339049	0.04627196370674211
1888	-0.07424798061787913	0.01692573312082739	0.07615276139123536	-0.10536814543472406	0.1418968420574484	0.17674037416003627	-0.08642953506546806	-0.04728007404723131	0.09851634348444246
1889	-0.00618684062913904	-0.1450423534271867	0.14517424456379066	-0.018594337143401588	0.08656246826251883	0.0885370560020044	-0.04151582085005033	0.10789982358378124	0.1156111383486236
1890	0.08002021315938089	-0.009956596445741553	0.0806372638849813	0.014151520351364952	-0.06132990014710901	0.06294141863915571	0.009780085725642698	-0.13254578528644073	0.13290611450945425
1891	0.009466112650046168	-0.12324547553093258	0.12360847271748433	-0.10456398729085989	-0.08896329137978057	0.13728836313135517	0.0003877330687753493	0.0053426706739420115	0.0053567216525429
1892	-0.1122161023080819	-0.08703304753635772	0.14201128469485727	-0.07957133739349759	0.1221109778228907	0.14574871745388476	-0.006314320055270057	-0.11409329661281623	0.11426789124570581
1893	-0.09099971024268363	0.1261611430688625	0.15555571762135384	-0.04507861061456592	0.06113557003103308	0.0759581401691682	0.0572571797420531	-0.10289685011115557	0.11775460243579182
1894	-0.06226855230378217	-0.025673071793452275	0.06735339057033884	0.026728157892018038	0.007426057279822574	0.0277405975246362	-0.012009386145956721	-0.13398586557418937	0.13452300000099404
1895	0.010444979564407708	-0.011976671342902215	0.01589145224819902	0.057428641385091676	-0.02753891627864512	0.0636901936026237	-0.09150973679474679	-0.04088235909583617	0.10022673901452014
1896	-0.0837714286259808	-0.09002724610950569	0.12297380735790572	-0.0017897330562222935	-0.06398126767164973	0.06400629466922628	-0.012136809306596079	-0.09146465583762295	0.09226638286851549
1897	0.014477961504007023	-0.035831360187982886	0.03864579850685549	0.053264289674352656	0.04449601007025548	0.06940446287297113	0.10605824659496552	0.06915601353927198	0.12661321368420628
1898	-0.006808800871767937	-0.10199541888347853	0.10222243023195855	-0.01583954489851108	-0.017227372085689825	0.023402425762530543	-0.13710129728004378	0.005559171777509252	0.1372139574049331
1899	-0.04436580869722272	-0.10118118854060125	0.11048057700721545	-0.20236870803575246	-0.03064767138519437	0.20467626573052988	-0.04869535551675887	-0.06024729999610108	0.07746595901248328
1900	-0.0845569704837909	-0.10388918057199588	0.1339508980832807	0.0888709572145337	0.05075515158405815	0.10234320909834808	0.03511067429218185	0.0010616371992523107	0.03512672092288883
1901	0.02198121668329353	-0.09701435589914685	0.09947340919765559	-0.0874449795427461	0.0267247981540943	0.09143762509825136	-0.04687712485732738	-0.09389340882965803	0.10494492391984839
1902	-0.03916012216303494	-0.055733747422208435	0.0681158261312769	-0.06882819189989023	0.08767001848480915	0.1114600921466284	0.04795364104635896	-0.08764753055246945	0.0999081643388022
1903	-0.0125501223836944	-0.06857864066079841	0.06971754102611925	-0.07366077224571174	-0.05487658395350801	0.09185504250851462	-0.04273587431937874	0.015836525930554315	0.04557576666816319
1904	-0.06368206238954131	0.18310349189327027	0.1938615325785245	-0.14768396157631877	-0.03134105801830046	0.15097289301256062	-0.04931311768113173	-0.049918894548581456	0.07016893620673996
1905	-0.06787271879228736	1.250173333315951e-05	0.06787271994365818	0.020991572659242147	0.1014756853744744	0.10362413254125488	0.1394254797777616	-0.05209897788360559	0.14884141865682224
1906	0.009268621940216423	-0.007912081191052623	0.012186401496933782	0.03633415398196716	-0.07653030614693682	0.08471752182712367	-0.019748477312003052	-0.08403119314990969	0.08632058722193754
1907	-0.03364949186793998	-0.07136798557944066	0.07890296362392105	-0.047708623325650915	0.09160463683453894	0.10328369779019633	-0.07793857137039127	0.019744819132515	0.08040073873935055
1908	-0.05582508117494484	0.018331637481118525	0.05875788135159683	0.014247628843904434	0.023649684262767826	0.0276098260299167	-0.13956850520203637	0.03771375445735921	0.1445741848311822
1909	0.017566438069632005	0.08473604798187517	0.08653772341609679	0.0453445000368493	-0.010314007238840803	0.04650271421019085	-0.14292753979977024	0.04145568685376662	0.14881819648729946
1910	-0.0943103342750839	0.05534137780347701	0.10934855851023022	0.03466883789970224	0.0017416161324220222	0.034712556057837955	-0.005054136384560659	-0.1274436090225564	0.1275437876781459
1911	-0.06849136202305671	0.16916214445321817	0.182501774752425	0.08880097536290216	0.048393019383896965	0.10113109091912825	0.04563684213309548	-0.03515036831909354	0.05760442476797258
1912	-0.03735939193278258	0.06876943971401629	0.07826212368807135	0.09671559371678796	-0.10210603011588369	0.14063977905989664	0.07860026083722814	-0.0018813452496722078	0.07862277318709106
1913	-0.09072141702828657	-0.09637286109491593	0.1323559740368384	-0.03555496064735474	-0.060070743218933555	0.06980436531843832	0.06222181456163614	0.016532095761617252	0.06438062128943708
1914	0.022041846766036696	-0.06669294607115409	0.07024095717248813	0.012480110294582665	-0.04344522681123533	0.04520222213171195	-0.0075642067859094725	-0.0313059575043242	0.032206834671581
1915	-0.13280358047627092	-0.04061006962037194	0.13887393110979765	0.043721077705400964	0.023929488800324288	0.04984127877539414	0.045591259588695934	-0.09244422758504842	0.10307520635283776
1916	-0.14173460489249962	0.003428671849724481	0.14177606996487832	-0.06678940654139798	-0.0575646928573411	0.08817323114138527	-0.010014683449728641	0.028034866707482852	0.02976991158711425
1917	-0.15664601095996772	-0.07678288612484009	0.1744522408893921	-0.09016803547945007	-0.010268112257050965	0.09075080579006871	0.0631654863261388	0.048979898489194526	0.0799306519354711
1918	0.014958905967198647	-0.043323377123453126	0.04583321800960993	0.09109984099201124	-0.004338469212374411	0.09120308845579986	-0.02257350785122727	-0.05415672901317657	0.05867294567444232
1919	0.021120622403820916	0.05725057866227599	0.061022204547936755	-0.009093512619456016	0.08956473214285715	0.09002518100832653	-0.021095459882510343	0.0020155784514215426	0.021191530953388858
1920	0.06029109753100305	-0.08928944190569554	0.10773866936863245	-0.03980818080072178	-0.04171370729683988	0.05766042520749727	-0.09371367312409598	0.02996526122616824	0.09838785194708953
1921	0.040726568697568424	0.11789013760179189	0.12472665289202299	-0.015368795472583312	-0.06168501629811986	0.06357075672018865	-0.050404178636719775	0.07141396709323583	0.08741015913517221
1922	-0.02662171566480944	-0.048550727070504666	0.055370469060796255	0.09811047238190453	-0.08431860120076365	0.1293649539073619	-0.0221523580794654	0.07775137809838886	0.08084555500879118
1923	-0.1528457415016372	-0.02170105545411716	0.15437861413747686	-0.004809062825605627	0.015589061278978904	0.016313979184134735	-0.019608975339225822	-0.12743636011458748	0.12893617720837386
1924	0.048184714121215486	0.0017146485426448876	0.04821521227339	0.007185494590840523	-0.026983685397509748	0.027924014936014825	0.00516292679005647	-0.029985370068929484	0.03042660400389986
1925	-0.08362660730879777	-0.0877263631059149	0.12119952241560482	-0.10340859842639623	0.037438297069847484	0.10997710814529463	0.07174456278402379	0.09462553808078351	0.11874878839865499
1926	-0.018376974306544235	-0.06778151485328263	0.07022853366309993	-0.011742257672859007	-0.07527960923656596	0.07618989553783286	-0.018899862415256527	-0.17669829868774914	0.17770620011260338
1927	-0.10550489985097686	0.026541245077136268	0.10879210257555126	0.01749989209021258	0.0031719305060969034	0.017785032086127733	0.012197680043862007	0.05852658059106205	0.059784145340838576
1928	-0.07113792268543646	-0.07853173967043772	0.10596149385349633	0.012003507156746581	0.02073212671177736	0.023956319877127596	0.000465776529628768	0.05289391471966499	0.05289596546190215
1929	-0.10788749613201375	-0.02953660256377739	0.11185760015593854	-0.0959450871290737	0.14548566514525957	0.1742743197001903	-0.11340245380662071	0.12071265951308534	0.1656250666296766
1930	-0.05418487123290277	-0.004369842303687822	0.05436079278565898	0.09369683883920799	0.02990284841323882	0.0983528238114476	0.08292085986735738	-0.015078241000428944	0.08428061670876014
1931	0.08229871357987388	-0.08861862315556228	0.12093940063887233	0.0759544233000466	-0.006917087295841969	0.07626873878268187	-0.06439574476383635	0.07940198525683528	0.10223251540686967
1932	-0.06162114828050117	0.007692388117626286	0.06209942632874889	0.12993208881778864	0.0049185908821788036	0.1300251523391531	-0.02810903795430821	0.015356832652020433	0.03203045931326774
1933	-0.005082221045230667	-0.15928950946183099	0.15937056439425487	-0.04497921253361357	0.009744876553815665	0.0460227354596952	-0.11518769043632049	-0.022974197691656716	0.11745645060033495
1934	0.022271387522409355	-0.06637907680100191	0.07001568780728104	-0.09298141244848086	-0.011104141433163139	0.0936421113489129	0.15592591721693627	0.12376672987017985	0.1990756014249384
1935	-0.016880887274117986	-0.08243809159575485	0.08414869756039926	0.09787706652546985	-0.007044792475734872	0.09813026675117835	-0.07418043584011544	-0.0205100105489268	0.07696361214331467
1936	-0.08808001329494669	-0.026493769410102837	0.09197830483105071	-0.13472804769867494	-0.0635850454309891	0.14897887380148025	0.029089510002439877	0.0443685836011286	0.05305441360483016
1937	-0.07865007678306207	-0.037240708033925915	0.08702128999761882	-0.1603101741167379	0.05286879663841194	0.16880302598985772	0.02881766585402605	-0.03737734084929315	0.04719664685376004
1938	-0.02340577026236165	0.04105459555190599	0.0472579083064944	0.0651001035608349	-0.013553500660501983	0.06649602141320679	0.03292889693356048	0.08686850511073253	0.09290021223568014
1939	-0.0721101906381554	-0.06067764979861907	0.09424254229887355	0.002821197197476334	-0.0465303083871546	0.04661575648030136	0.053429452459377476	0.03849311694682779	0.06585154851931001
1940	-0.03106430305725315	0.07613810764332964	0.08223139522068271	0.0015842754526920418	-0.010214682659491731	0.010336811430229518	0.08039271003659164	-0.004114830675086538	0.08049794816336708
1941	-0.05585398866621783	-0.13554643753033999	0.14660322226026395	-0.0853556391878416	0.017863463635865117	0.08720486496884722	-0.0637038857117116	-0.03777861046441391	0.07406354341639844
1942	-0.03745334858364395	-0.09640623180411956	0.10342589062124424	-0.053813015052187385	-0.08565834091837644	0.10115924059568533	-0.09682446746434102	0.048347670768445636	0.108224187539049
1943	-0.03772951449218625	-0.0008778181136826823	0.03773972480632048	-0.029543453743356794	0.0013208421208999771	0.029572965407517155	0.014292472027415199	-0.018523248063890153	0.023396270546624652
1944	-0.07272873386994881	0.009338542334031745	0.07332582835025012	0.01641569178107298	0.21874036040455988	0.21935546541303214	0.11368208813767716	0.15854188241235087	0.1950875332823558
1945	-0.025729419472673452	-0.10256440018187644	0.1057424191659567	-0.04240961647395955	0.033262647445936495	0.05389785974026247	0.016783532004407492	-0.09421328758890113	0.09569655429978637
1946	0.010542675237856118	0.008149414178931762	0.013325199909595301	0.006517087730998914	0.1592246128792699	0.15935792976518895	0.009663757716193572	0.15246118803945874	0.15276714984446257
1947	-0.019420302244430594	-0.003794632903910088	0.01978755614370994	-0.010388849325492718	-0.12348269257521473	0.1239189394561331	0.03798450255984502	-0.0477336100733361	0.061002622610443286
1948	-0.07538267235878782	-0.0325614190970091	0.08211451336739092	0.0284492987554167	0.11015065532066995	0.11376523839577705	-0.07353163464616613	0.05956147147384	0.09462806231698034
1949	-0.06305689451923695	0.0008789664632920622	0.06306302029282904	-0.0864719583601875	-0.040900341448029565	0.0956568738419326	-0.08589076057248883	0.04409274457421337	0.09654736079151736
1950	-0.023377709858688117	0.0512130807647112	0.056296509302529905	-0.10669363124317256	0.0250494012158425	0.10959472363725518	-0.005800690882231717	0.10304836991785317	0.10321150399755791
1951	-0.1190195587542197	0.0017260339999625805	0.11903207365839755	-0.018353355924534704	-0.04239043817190365	0.046193018109868506	0.03969225168871546	0.11662973810748718	0.1231989068747827
1952	-0.008332652348068409	-0.10036901351110909	0.10071430865744435	0.0582413788959787	0.0015014174147011303	0.05826072836789908	0.0009146373155661496	-0.07079425852327463	0.07080016667550486
1953	0.0631795752720875	0.027442126791582387	0.06888199368780389	-0.03785153405374801	-0.09193360080436544	0.09942095144927184	0.07493272137107754	0.03348650019882896	0.08207471247370722
1954	-0.009040315010093312	0.06634278081282909	0.06695589489702009	-0.1090078246505293	-0.09370274503828709	0.14374599216239312	0.00836812588054186	0.039969918786162274	0.04083650252562041
1955	0.0015469361835237186	0.06419665032279462	0.0642152857520938	0.0008512603266753743	0.023942989236085014	0.023958117156885565	-0.00739216847433703	-0.14567051455735738	0.14585795475790223
1956	-0.11225624723499678	-0.059672863503064735	0.12713109643962062	-0.01771076477561119	0.019978529718290807	0.02669855499164063	-0.07908911906512216	-0.13990116799637842	0.1607091334095482
1957	-0.08538193785743062	0.1341819941297717	0.15904365080358357	-0.04569956806626246	-0.053774905139166294	0.0705704679321973	-0.018368004223864837	-0.046780362502084144	0.05025719744468763
1958	-0.16565609345745602	-0.0658582239191668	0.17826734686243725	-0.05739907491897675	-0.04977776334206581	0.0759768354493198	-0.006232832380638232	0.1050065770154429	0.10519139421067332
1959	-0.09102218229680442	-0.10418297717902285	0.13834424600957387	0.07098357868118273	-0.0791920473287842	0.10634871321512102	0.0760650044050993	0.008493341400503136	0.07653771451574234
1960	-0.008655419627455014	0.07156341366665356	0.07208493923526545	-0.027354964570762686	-0.06310224319045638	0.06877635627405089	-0.08001460261861107	-0.05692957640667588	0.09820037322769087
1961	-0.03844899027306011	0.026630201983590892	0.046770637270671434	0.07337577585551555	0.07884255259007528	0.10770400448134529	-0.025772078892498235	-0.036878708153239015	0.044991545489046395
1962	-0.23541809760431595	-0.03942335685959711	0.23869621225673934	-0.04579819659383474	0.10648799139393304	0.11591879538004997	0.09698886490533576	0.0558667930449466	0.11192827382190956
1963	0.014597148339434422	-0.06421047101890048	0.06584877620816132	0.022538370943323404	-0.04818783708239582	0.05319817485081951	-0.1558755334721975	-0.032698465637101104	0.15926823785759306
1964	-0.17410510822857792	0.06790721651362443	0.18687958359840462	-0.05932134108449238	-0.008537721537757633	0.05993258043100576	-0.015832304696204863	-0.044424140837701416	0.04716106615802278
1965	-0.10168100048247394	0.14943079562250625	0.1807445394458491	0.0708137820083121	0.010226394917214103	0.07154838136061198	0.03532643413282725	-0.015299598417391745	0.03849720327860764
1966	0.049525558008729056	0.11290585461328984	0.12329036013425107	0.01848244720656619	0.039487518188284935	0.04359890993377747	-0.14790788667922736	0.0136967262125189	0.14854071243553355
1967	-0.05542661384121486	-0.0793232140259815	0.09676921930714755	-0.1434180312598773	-0.03025721265047505	0.14657499994144707	-0.029961325731185394	-0.06534777389364982	0.07188889060505645
1968	-0.1007881234011421	0.004468474572942292	0.10088713041678249	-0.00835165200993558	-0.03126240470619062	0.03235873976700438	-0.13880544612143705	-0.04899712874550087	0.14719942424572982
1969	-0.01929186819793471	-0.03394876444803634	0.039047340320625436	0.07345489294087582	0.018210540351345044	0.07567856418328439	-0.07384122683799386	-0.06913842743394437	0.10115655652986047
1970	0.0021558225325065995	-0.00034615776367092455	0.0021834367380377255	0.017681055399770437	-0.009901201563339969	0.020264587645635358	0.041085129570860086	0.14567982010123143	0.15136247175763717
1971	-0.04488186434157526	-0.033374699078979324	0.05593078119772679	-0.016636692575328734	0.041828525794231346	0.04501560962560293	-0.008192291265268933	0.08968270992112831	0.09005610526206564
1972	-0.06782574338717094	0.10247096838985784	0.12288462405353083	0.035173630690575546	-0.02456752565693019	0.04290393470138748	0.05627870739198996	-0.08489148549776918	0.10185213407548797
1973	-0.0417203905356774	0.09078335025538233	0.09991099874408657	0.007880958629827331	-0.04781836153289338	0.04846344198068836	0.12805166625376946	0.01061881188118812	0.12849119968361578
1974	-0.039594205978410964	0.042541871181168284	0.058116365600886906	-0.046801310691714386	0.010784169202702115	0.04802771062475171	-0.03754038477954883	-0.03391185923842157	0.05058947209057533
1975	0.04286241961986703	0.09399675653128174	0.10330816644423915	-0.07901658558717516	0.011837080634184458	0.0798982933221703	0.1332085991260234	-0.04090635307314949	0.1393479838492928
1976	-0.06314044262952628	-0.002678090404051961	0.06319721246751928	-0.0018203498482875042	-0.1185762309813652	0.11859020291455881	-0.07316338267653531	0.04057436487297459	0.08366098044798675
1977	-0.01975728757514831	-0.061597897732798494	0.06468888171415095	-0.001841582367594498	-0.07324325787934582	0.07326640601528772	-0.022752621202031677	0.06633808609816287	0.07013147252646569
1978	-0.007385329301475745	-0.07204702200958739	0.07242455708764263	-0.030535575730272824	0.043747854489982294	0.05335069032033128	-0.059313096104774726	-0.059708354475060114	0.08416133888938361
1979	0.007183761328872167	0.030200055032092495	0.031042708496064168	-0.060417219735796925	0.051882517185484554	0.0796369011834694	0.08382646884471198	0.01839395596596839	0.08582082786277148
1980	-0.023636998099941166	-0.04855368871828011	0.05400155893424063	-0.05883281670653095	0.08768204391149058	0.10559091412674117	-0.003828380946901891	0.02647601324963435	0.026751369652214356
1981	-0.1161430120637935	0.0748311734323183	0.1381625990219791	0.019807908654295377	0.08487488553755303	0.08715560475534341	0.010866090603694041	-0.0751906796088494	0.07597177255433973
1982	-0.10300315988808616	0.012009005071390588	0.10370085414178287	0.09821841574147423	0.04690247960861275	0.10884254583664152	0.05964634260596645	-0.13458694752621347	0.147211863077308
1983	-0.10189616152061412	0.019416226709328046	0.10372954059602842	0.1076415605679061	0.053810521717028915	0.12034233589619671	0.0009468258307762617	0.022108013155317623	0.02212827884923548
1984	-0.0671040068603836	-0.03797849277150052	0.07710586002317417	-0.0762283191164164	-0.05136300300570655	0.09191797818206422	-0.06777556550843887	0.0093897937070485	0.0684229165254567
1985	-0.070905504734917	-0.03356616162441382	0.07844920527264511	0.013442277521158261	-0.04701595661599163	0.0488998466405841	0.1702187179602791	-0.20141538377091955	0.26370925043241816
1986	0.04233170515669148	0.023920395519563195	0.04862261390840068	0.0834740378488234	0.10644830758673217	0.13527437740705497	-0.061412049212086275	-0.03553976629312749	0.0709543147144543
1987	-0.06189786420495924	-0.0015403369702900527	0.06191702698868557	-0.06213443290935802	0.092137618811841	0.11113068232168662	-0.03350185218922694	0.005986276593591223	0.034032478716129216
1988	-0.08181947217850893	-0.09458213764618241	0.12506081236459005	0.020861571589193478	0.02791726922206279	0.034850811898550924	0.01643368671810844	0.14926332960959984	0.15016526770626082
1989	-0.00017242919136006748	-0.05002035325351222	0.050020650449911025	-0.03665297424335813	0.09199538601006146	0.09902823621586161	0.0855327616856635	-0.13274202656070272	0.15791231407657483
1990	-0.16723302693466172	-0.04607801924946636	0.17346489315041094	0.016466719201233732	0.1017208833935825	0.10304509187546532	-0.02202919128306633	-0.01051402934793017	0.024409630921320022
1991	-0.05618670434566493	-0.0020130635510921696	0.05622275491371708	-0.047644519665845916	-0.018285787596034758	0.051033031285594596	-0.04148797709811713	0.12094783134108592	0.1278656722885609
1992	-0.07334217454145392	0.05092184105260796	0.08928666452867506	-0.004555687457464671	-0.08635626088152788	0.08647634405806368	0.08193404264712376	-0.1550737715774138	0.1753883176718011
1993	0.004579911554013085	-0.009383216456731997	0.010441280616690116	0.03014030487553197	0.04940052441893556	0.05786924736728365	0.021347574124571632	0.13322349514479193	0.13492300982263358
1994	-0.050289399912237125	-0.0957050133638932	0.10811324306723896	0.11252984871540327	0.12242984833211318	0.16628900930168472	-0.10861899969205116	-0.010048239058427659	0.10908278600346216
1995	-0.01870841060171476	-0.0034154384690229475	0.019017619387768674	-0.1079462711979372	0.08170993170850631	0.13538430634806742	-0.17926605154068048	-0.041592564998949325	0.18402787478579907
1996	0.049486624605139334	-0.13201387357122868	0.14098435668573422	-0.0862294656650589	0.01392616805697457	0.0873467738707771	0.04913045668762398	-0.0702237989776747	0.0857040472626081
1997	-0.05730509720088182	0.10293804474826204	0.11781390080036275	0.009953561112930264	-0.04531208671980764	0.04639244099777684	-0.000668038788449836	0.013178915650825433	0.013195836220355459
1998	-0.18932217083833844	0.02803644621859784	0.19138685087411134	-0.015502426756340008	0.007191562967641353	0.017089289430904875	-0.034379164746472034	0.008377006451618967	0.03538504211888876
1999	0.02944569240562414	0.03660458785356481	0.0469781295197667	0.11107920795215866	0.10689815758377046	0.1541616247127784	-0.026092883341801987	0.05182587735965875	0.05802378930393358
2000	0.015528080411009419	0.04937226503828365	0.051756563219183135	-0.09816630019383825	-0.07474683322397584	0.12338440570331254	-0.005593386388198801	0.0010025123864864486	0.005682517256704671
2001	-0.09199046242683169	-0.10745992543236892	0.1414562856554371	-0.11341176424193368	0.008236990429956886	0.1137104932704592	-0.004255598617535681	-0.07478387904647064	0.07490486422676916
2002	-0.13832256423835004	0.011086680102636587	0.1387661567283993	-0.005257772079310602	-0.15042519376950447	0.1505170524818731	0.033400741098759464	0.12167101659416786	0.12617228612102038
2003	-0.10696885318727015	0.033334829381780874	0.11204260976125197	-0.10426398501276438	0.0655928402946972	0.12318035260814772	0.06713496524928948	0.0023493802742365027	0.06717606081556345
2004	-0.06897677102843541	-0.05350832026139412	0.08729796835382325	-0.01159937868279041	-0.061652049534332794	0.06273372934562871	-0.007841509433962264	-0.10892782626253562	0.10920970929585
2005	-0.07051514268591734	-0.023474374449774946	0.07431979281337865	0.01297590281149734	-0.10923262212828348	0.11000063541086384	0.00535768218857606	0.05344354321542549	0.05371142401624479
2006	0.04230156135315799	0.045963934604649065	0.06246683421829096	-0.03590944559995599	0.027024221614581633	0.04494214989483948	0.12724443619908185	0.03685276935053219	0.13247366965712748
2007	-0.1266205201014257	-0.06011122350390327	0.14016460074459514	0.02808036450681101	0.07480608483165248	0.07990279844082909	-0.027232267872895517	-0.08628258788640927	0.09047807129839296
2008	-0.031454483713284596	-0.07812644374270018	0.0842206967291923	-0.01226872892537751	-0.07937270481046696	0.08031530351292909	-0.1110982940026278	-0.03653232842604758	0.11695059619567115
2009	-0.014551300311590907	-0.06732578126981587	0.06888033946162864	0.06461463007608352	0.166307002933149	0.1784182435864549	0.12761033197117075	-0.05639915840096183	0.1395179626217685
2010	-0.007842394559740671	-0.048509804332361676	0.04913964050331123	0.03507592487379855	-0.07089670606307573	0.07909907354923014	-0.09822256537457645	-0.12027361671773422	0.15528494848866511
2011	-0.0236392958520282	-0.05051419283948356	0.05577185658200962	0.01687269915284471	0.0750733282037338	0.07694603683288659	0.016005241101986874	-0.03700722534102932	0.0403200008702189
2012	-0.10456803121089879	-0.011420327240462068	0.105189814267365	0.19140163097852675	-0.02699059097305121	0.19329530864021163	0.045522772464347966	0.07498271934568748	0.08771961589812699
2013	-0.012547036957092843	-0.09458507329654756	0.09541364801178041	-0.08530955756473357	0.06880416755831371	0.10959805694118442	-0.10293260490440527	0.08479588107673022	0.13336214830297752
2014	-0.01938271434913124	0.03809896310333573	0.04274600104207825	0.16253221567151122	0.013920639850908526	0.16312726732508376	0.07948269665938701	-0.025574329527638353	0.08349578072595264
2015	-0.00424745791607237	0.03893546774025183	0.039166459463436276	-0.12900057468261847	-0.09033972063071902	0.15748781982135057	-0.0025505527837839897	-0.09688175698906656	0.09691532467464274
2016	-0.05281018356144931	-0.009398694779332502	0.053640012596465926	0.006553406218350579	-0.08689409733458892	0.08714087034598476	0.009961839013296832	-0.009899621816686594	0.01404424254419796
2017	-0.08068372626030973	-0.031415131105242036	0.08658391389633609	0.037627753473678804	0.030631244274743803	0.048519284385643735	0.004820944631169291	-0.04039076596497435	0.04067745668517306
2018	-0.07518689098937996	-0.08345564030509836	0.11232948177296495	-0.142807269422051	-0.0507340381030093	0.15155150550891885	0.05867129752415813	-0.07065923920855663	0.09184252413071144
2019	-0.10665338218518403	0.03760369590207994	0.11308838082241268	0.08088331866778532	0.10171726435750947	0.12995581213277832	-0.049895176594958804	-0.05168408871324312	0.07183852499571876
2020	0.0032271218801920077	0.07727421449746676	0.0773415705932464	0.03186672688135044	0.051152681089517114	0.06026678243258408	-0.03751869006485276	0.1419897952865122	0.146863045282631
2021	-0.08807155978913883	-0.0060118609399851365	0.08827650942155323	-0.007773152611072003	-0.1748239482403791	0.17499667076795997	0.04763675135228795	0.03402274142607407	0.05853893587643359
2022	-0.008237415614697142	0.07709158288705792	0.07753042736913926	0.02774193948003039	-0.003160839685672756	0.02792142749990037	-0.0968761465560149	-0.0058960029254319585	0.09705539975724782
2023	-0.129717317589004	-0.05733762880741784	0.1418244906909373	-0.04928833084505649	0.11185405667619591	0.12223203161370341	0.09540486103776505	0.04248681160467611	0.10443762095129562
2024	-0.056961896910188714	0.05058530983759214	0.07618091146062879	0.005529878018383524	0.08098528627908136	0.0811738636791607	-0.07645768952022032	-0.0866894719041407	0.11558911205554442
2025	-0.009494496264420166	-0.10360377186147253	0.10403791137484035	-0.14122917037923216	-0.07338564409086316	0.15915756760090619	0.05637995919186826	0.05716488539638516	0.08029024798105047
2026	0.0014186425000071003	0.02965261531440863	0.029686531315179406	-0.07511013711405991	-0.0388446954202595	0.08456029245210549	-0.05091894493252237	0.010421504781798449	0.051974481382292735
2027	-0.06323478044343613	-0.012367235705318577	0.06443280202443843	-0.038517745639558336	0.05438765576847575	0.06664558371823244	0.14703393601802628	0.1346371843937299	0.19936436432428006
2028	0.016348555366777526	0.0307991086254446	0.03486918918906097	0.030640264103749565	0.06505514944786636	0.07190965341337525	0.12089725546923677	-0.08005716501605588	0.1450010208598612
2029	-0.04415820355974082	0.023724835336537877	0.05012798373532835	0.03644952269582168	0.006553676047727217	0.037034016450984274	-0.05760008196367715	0.059335705966092916	0.08269519601958121
2030	-0.0037422314025021886	0.1297581259452191	0.1298120778074414	-0.014595782279652832	0.034455366504288085	0.037419368531548536	0.11267796448593334	0.07296503591371907	0.1342394135363514
2031	-0.1365362154519323	-0.011769837061730482	0.13704257438619635	-0.026869206587083347	0.1336928081143883	0.13636612924084196	-0.032517915557559327	0.1425125218476133	0.14617535262681947
2032	-0.14347944977470248	-0.03225209544530442	0.14705968233429717	0.0077138629341473395	-0.0703716801714047	0.07079319918970525	-0.06402176209154659	-0.0035917226182438726	0.06412243361471082
2033	-0.12135404595132192	-0.022058815924388256	0.12334259535432841	0.08119200290660565	0.006595235523434508	0.08145942835298953	0.11357701856190168	0.04157351681575559	0.1209466677748522
2034	-0.08116437351344137	0.08762288805746245	0.11943795895509943	0.013241815605150739	0.10880488973624379	0.10960770826468812	-0.02553939354539877	-0.026347681406149057	0.036694154005054935
2035	-0.1458092467639159	0.06303604973769614	0.15885175481685374	-0.1387265666632758	-0.048826921587274634	0.14706844858728255	0.014630847892650468	0.050840527836235994	0.05290388436329568
2036	-0.013047187774631383	-0.03636621315192744	0.038635871516479486	-0.016395122087851485	0.008541211229706353	0.01848654422941231	0.20687075102815808	-0.08998928385185355	0.22559605235713595
2037	-0.06662295502941094	0.04784720186515573	0.08202422119822823	-0.03303820364915936	0.1653569733576158	0.16862518061770781	0.09328648920351017	0.044610048798877415	0.10340418522359163
2038	-0.02775483512720088	0.03316444623588477	0.04324594046926249	-0.04612470471967679	-0.08971304225948656	0.10087575693361511	-0.0940235980599552	0.030546416860269394	0.09886111761021801
2039	-0.09717986514275519	-0.008203435180597135	0.09752549686069968	-0.1219762770651466	-0.06696037222449293	0.13914705751511977	-0.14092123476424284	-0.01395188088235913	0.1416102022724153
2040	-0.06088284279850627	-0.08162725555463374	0.10183186827613992	0.11731876016600035	-0.0075743682511692475	0.11756301519309476	0.03359892512568295	-0.09927416236155044	0.10480575882168273
2041	-0.19432829412098412	0.09887825685506983	0.2180376012862664	-0.11028641005718315	-0.08112752130800123	0.1369115296711031	0.0675227519101988	-0.08495290070463168	0.1085187419926036
2042	-0.04675245345132873	-0.018998529945487005	0.0504651963615344	0.03042207160541865	-0.013353898024545296	0.0332239226042798	0.05831037440060845	-0.04531835836533719	0.07385020898865663
2043	-0.07433570193177652	0.039366277119479855	0.08411599346103932	0.017835180870945443	-0.015199203475500418	0.023433084794559213	0.16654239872885998	-0.04104455838842825	0.17152558511097893
2044	-0.06889296708221779	-0.01423689480698692	0.07034863244681275	-0.026022374880060078	-0.1249303206145692	0.12761171185771875	0.02916494721874469	0.06405345357877004	0.07038067250062202
2045	-0.07837348392674698	0.05894126829142062	0.09806363286467258	0.048290998160380016	0.14238668914521724	0.15035288407297862	0.016956955982614805	-0.07531598481546216	0.07720126893334892
2046	-0.056797239812107686	-0.042072128590888914	0.07068232066395644	0.009332079111577579	0.013477108505408168	0.01639268599745898	-0.004180657772180461	-0.11503469899117111	0.11511064186858413
2047	-0.10843776836879562	0.05605845497776295	0.12207088098026672	-0.04440927172709948	0.02855335757858207	0.05279656849021276	0.03334336470982434	-0.14602871248833982	0.14978706499953384
2048	-0.023747723338315842	0.04017077870017748	0.046665252866901125	0.076756426623462	0.09400301980261011	0.12135945270152142	-0.09025316511496685	-0.09343906492453097	0.12990955571950888
2049	-0.06427167192386177	-0.0650727898801864	0.09146210031854402	0.02489828173589966	0.06536579140878411	0.06994720237362542	-0.027846137719215486	0.03335180351583383	0.04344824718715706
2050	-0.0045504456259710295	-0.07806294541650409	0.07819546024223539	0.038543282722889836	0.054951633960053044	0.06712128364338894	-0.10852969779336667	0.11712999320472496	0.15968134083623675
2051	0.01417627851761088	-0.08549342981290525	0.08666079513703431	-0.03620036838026503	0.12864210996180603	0.1336385390757183	0.011000559985753012	-0.006228440548509014	0.012641431551310221
2052	-0.06384748439497633	-0.12321359528243876	0.13877352530649123	-0.044470431448418425	0.009890677901129283	0.04555704975689679	0.06342946139017601	0.040542755440650786	0.07527955626176504
2053	0.003029230744830131	-0.0014090693191958603	0.0033409153314208962	0.011495526017099182	0.105691943396518	0.10631525768836084	0.041318424024453654	-0.14255610861077164	0.14842323357921652
2054	-0.02741096508718344	0.011962878565450029	0.029907715903801365	0.04768532358653573	-0.14077457334258378	0.14863166077703338	0.15509824147940113	0.03238702888702324	0.15844363082854263
2055	-0.0827746121683321	0.03587301383823558	0.09021368821556978	0.08093069723704904	-0.060299031381854884	0.1009244813752581	-0.025010214722725445	0.029208092053515183	0.03845287351919814
2056	-0.09294803767245002	-0.005469853392165086	0.09310884492512497	-0.07032111790562436	-0.04715669460401998	0.08466884592028835	-0.1352477317313792	0.022680722143584398	0.13713629751250245
2057	-0.0906884405092174	0.09640609718208128	0.132357579366936	-0.00012665534404011748	-0.020195285266888185	0.020195682424398658	0.09866902350265673	0.054929750603515334	0.11292853359683823
2058	0.0038899312036662914	-0.019165444800936852	0.019556222518344744	-0.08543471442499628	0.04238477192658274	0.09537064181470681	0.044088716142918816	-0.08401130903094768	0.09487736788204162
2059	-0.1341268997622004	0.016629912348626125	0.13515390939422486	0.13123041745352862	0.03228240617126323	0.13514279933919454	-0.10321946268885357	-0.11920686287651035	0.1576849188560364
2060	-0.10636699901824656	-0.07019732008869045	0.1274425448105213	-0.05891372069588169	0.025044088535139362	0.06401587972361433	0.0628502096328868	0.04210790469373146	0.07565199593265329
2061	-0.06719343182991322	-0.06307873233538182	0.09216226860337118	-0.01585537413634092	-0.06142781330022103	0.06344106821176769	-0.13838309476219193	0.16144264107027245	0.212634915457708
2062	0.03015910020506993	-0.03609798499131931	0.0470386633059759	-0.058832164767747594	-0.05641950840570473	0.08151309428552439	-0.08540653065131044	0.0967863181738423	0.12908085397742558
2063	-0.002955765067419919	-0.02709635461252174	0.0272570904614067	-0.005145936141772664	-0.002807048700725509	0.0058617558106293455	-0.010287854437940003	0.02809690017706012	0.029921158876218733
2064	-0.07412775162176606	-0.08779108810774511	0.11490082119654368	0.10400197459281157	0.08860500154086723	0.13662817065766822	-0.09217719790332318	0.07895447752403668	0.12136904603069938
2065	-0.05691099994513088	0.08249360915460757	0.10022004523102074	0.034913206364522956	-0.10273690157339882	0.10850715609375264	-0.027833288951419625	0.029030028033993047	0.040217340806020976
2066	-0.14922145230150485	0.04552814216454629	0.15601235065188085	-0.045856795447880794	-0.04612615681430644	0.0650420481781345	0.00016309522384367058	0.04804251014569092	0.048042786983592614
2067	-0.08060437667828678	0.07544985427075482	0.11040718296004694	-0.005382507691009929	0.010275006326598852	0.011599445851221836	0.04305808643155737	0.06273328439506752	0.07608852592960312
2068	-0.0008584381827286949	-0.02922615367964971	0.029238758096404655	0.01747007250963632	0.00917157964086018	0.019731226687679397	0.0015303763173097995	-0.0737352232205112	0.07375110300904791
2069	-0.14057231135165887	-0.06908004601812581	0.1566289483991197	0.0510220420801346	-0.042035044022497935	0.06610744060996739	0.06052424474895508	0.06768327954429218	0.09079763505897176
2070	-0.005973177082961347	0.006622233205203837	0.008918117351129604	0.09844672137611253	0.03742509870306019	0.10532043943432694	0.04465824516145787	-0.009448052355590375	0.045646736512207
2071	-0.1456289188909631	0.1372057353107776	0.20008297233778258	-0.050648533887548586	0.013834289361586927	0.052503919349875916	-0.009381239776637148	0.03741555401561606	0.038573713096385236
2072	0.10056381623949785	-0.00339167979222099	0.10062099496856733	0.20622239825725316	0.08751034755916427	0.2240217366080775	0.04222447812067434	0.03277254142629679	0.053450407146266386
2073	-0.018981027057789906	-0.15298700737643164	0.15415999420785179	0.01360381088695363	0.058386708158039834	0.059950574310677913	-0.013574690828023558	0.09619522647506287	0.09714830841381163
2074	-0.1092909519392589	0.052849737286215163	0.12139854573680593	0.0566806070382863	-0.0379766873833737	0.06822697412932165	-0.011433594419411094	0.02624777976028467	0.02862993230330799
2075	0.01618922769355053	0.0008182271107566065	0.016209891699773955	0.07046105160816808	-0.04384443731327002	0.08298852015216436	-0.10390388793024577	0.12176500501071293	0.16007102914731328
2076	-0.15091413348177898	0.02581316228950874	0.15310582951651683	-0.04671311743755766	-0.033489209069253977	0.05747732130866274	-0.014551519694543774	0.045530551284170766	0.047799349636383125
2077	-0.04168936760284615	-0.0816954139619813	0.09171774110576823	-0.030886407844011504	-0.03793461047561952	0.04891834892393239	-0.029014764830295095	0.020073481720213514	0.03528174097928099
2078	-0.05485821499540285	-0.01805199294529665	0.057752040671987366	0.08434740575304506	0.0016615570996270789	0.08436376964825683	-0.015296271967466366	-0.0434109154046239	0.046026986783517666
2079	-0.0727584341678526	0.019655569970794328	0.07536664496602283	-0.07568484383623512	0.04841944963308547	0.0898478641331345	-0.02663648281547756	0.1933067149093423	0.1951332576620935
2080	-0.13217665883863589	0.04515984695437594	0.1396784912529048	0.02151851064677674	-0.06417982530215365	0.06769118315017403	0.039121931880154635	-0.08238631646933788	0.09120323840424391
2081	-0.0032008510160662445	0.049547567243395325	0.04965084960970793	-0.14379248099972367	0.031417272508593115	0.14718465478416928	0.04748796806675808	-0.0678243514542433	0.08279643567991408
2082	-0.023263417177928854	0.04778704578169645	0.053148737739821324	-0.10357444240329078	-0.008776315441180363	0.10394560515902393	0.027520797300193307	-0.011964395108656828	0.030009015884470094
2083	-0.08671742198011355	-0.0858706395825813	0.12203965755933052	0.02199031729682885	-0.03468512157827154	0.04106862200895823	-0.1087699030677367	0.0010872460597675803	0.10877533689839493
2084	-0.006391758861076005	-0.08703754069845028	0.08727192029612121	0.016610794310220913	-0.09079873314746513	0.09230562512003834	0.058930649802751964	-0.22060732602296343	0.22834275504420248
2085	-0.03181163265447989	-0.042400448604021215	0.053007339246238495	0.04047266295927069	0.030922444959582983	0.05093362395601909	0.015613965741756974	0.11254677552363507	0.11362470069026478
2086	-0.06718103961444528	0.05604102070453833	0.0874865023034077	0.06239129864198762	-0.06603992671877543	0.09085123041134288	0.17024506366411482	0.032551766759820126	0.17332916436994739
2087	-0.10102257758935036	-0.0976679711027556	0.14051545737791632	-0.00802343803675713	0.05218202507729303	0.052795258301261486	-0.016481321136478853	-0.02602636171539576	0.0308059320674503
2088	0.02660865352292834	-0.11305493188777253	0.11614404016759591	0.00813611388220872	-0.07512402181991792	0.07556331784340715	-0.02998611265414954	-0.07327156521392801	0.07917000202732252
2089	-0.2258739220939089	0.11893102218042281	0.2552716527916201	0.005365420135294612	-0.05828706079752105	0.0585334877624949	-0.03570307742392616	-0.0396526934640648	0.05335771581031138
2090	-0.05870520198108245	0.10110670326579309	0.11691392639423595	0.03656579679028745	0.026396487542670023	0.045098027113155734	0.016229636676042807	-0.05674981710007279	0.059024934117100615
2091	-0.01920718139434455	0.10532351835384121	0.10706054051585571	0.0641054952648051	0.10748739991058	0.12515213007649093	0.060237846440743356	-0.08383918236769339	0.10323568493453185
2092	-0.030268759002270888	-0.04838506496870071	0.057072868191137396	-0.04587981338606854	-0.12882987390774014	0.13675559837690265	-0.02526561799432073	0.01067172321028247	0.02742694166165497
2093	-0.07862743541572954	-0.13724504145878474	0.15817229531456595	0.04307296724784097	-0.06896627016457553	0.08131191135342228	0.029851139498554162	-0.10288835462391561	0.1071312468263987
2094	0.12725044926522974	0.0008622726998356931	0.12725337069174902	-0.026871257532266872	0.09393453330710824	0.09770241055874536	-0.020233407888464946	0.08415144109964864	0.08654973040933536
2095	-0.1400671184314777	-0.020080250090360945	0.14149916646181718	0.06431804583243031	-0.008099451541418527	0.06482601433818366	-0.13812943052069415	0.07583750629586616	0.15757876423283315
2096	-0.12117310727280195	-0.0783550516474072	0.14429981304497183	-0.04627384763475798	-0.042143626018760566	0.06258877046990098	-0.15229947855989331	-0.0757043458698569	0.1700772740644626
2097	-0.0923016193046941	-0.046320867491682634	0.10327251179016951	-0.07278879199954726	-0.07483839964087743	0.10439824855600326	-0.000443463513629391	-0.02994411044522995	0.029947394047630416
2098	0.021720040258265013	0.020014229838835645	0.029535225491984854	-0.17040884582836147	0.021957020007595137	0.1718175935815893	0.03215343606957004	-0.03171960107912918	0.0451660994961821
2099	0.005184009958855113	-0.1063040899645698	0.10643041624671426	-0.11924731731040755	0.0877282639390041	0.14804111246366866	-0.049901249686008536	-0.0007758823160010048	0.04990728116811865
2100	-0.1571623344937734	-0.042997072246620166	0.16293786424681583	0.0024638266141094904	0.018564458795994863	0.018727241440548183	0.1208214099544262	-0.037089441023344945	0.12638607414901254
2101	-0.06345381446673512	0.022925269194959103	0.06746817426046287	-0.08309597960725486	-0.02733995336627044	0.08747808226612629	-0.0471380949645882	-0.1358545001480094	0.1438000181062437
2102	0.029281382377998814	0.03431307957724193	0.0451086109744106	-0.03562474356099689	0.06144236646796617	0.07102314236198398	-0.03950899526354384	0.04101130526396236	0.05694635955167491
2103	0.012785274853838851	-0.016359352771780578	0.020762747318208374	0.007438486486486487	0.0340203144963145	0.03482402733225708	-0.08575594415221063	-0.07767249820167947	0.115702631492663
2104	-0.09325311475111098	-0.06470476872153597	0.11350264537045528	-0.0038308309344820208	-0.11036579893829256	0.11043226358694366	-0.15679141254295437	-0.04127314798547918	0.16213272276701632
2105	-0.09356413548428757	-0.01539336139146025	0.09482195433469097	0.08506013771552418	0.033033320848951775	0.0912492592544933	-0.048030269444075	-0.08194769031348234	0.09498595017466979
2106	-0.02279394157794983	-0.03812603403269326	0.044420245876413994	-0.0631254871316375	0.06065957750081126	0.08754662453906181	-0.06497067284864397	-0.05964103167731356	0.08819433649583086
2107	-0.12062442001200918	-0.004183315733697749	0.12069693796348524	-0.008971107288256156	-0.02632608728553195	0.027812652475857996	0.07742897261970391	0.08243370644679338	0.11309536577375291
2108	-0.08476490999133826	0.01917220112137877	0.08690605998247922	0.029145204217070477	0.04931184910608468	0.057280899007575006	0.19811970332784892	-0.02100741212292843	0.19923033958415426
2109	-0.09020907905138886	0.06448571617348972	0.11088771588281364	-0.041648312604226564	0.08017723052002011	0.09034915736541113	-0.02438075772061113	-0.03769773592231588	0.04489477297748374
2110	-0.16474714286756179	0.003950755945825705	0.16479450705520582	-0.009021663004767994	-0.07216146811554243	0.07272322795339908	0.11012945565694252	0.013193155256888571	0.11091688937635619
2111	-0.06693150609569833	0.028581666143068302	0.07277869295166216	-0.16539277665583751	-0.0036254269993184736	0.16543250675382737	-0.028252630962171482	0.03903977466533575	0.048190405291975304
2112	-0.04906145727402779	-0.12845311765832756	0.1375035636847111	0.0734557650452875	-0.04560382484415697	0.08646073246743304	-0.13089528803179779	0.057025008393765085	0.14277754729381045
2113	-0.01950940637004605	-0.05201508837554427	0.055553454938709924	-0.03849541745189326	0.07559467045379513	0.08483190063775192	0.1693957218189878	-0.07955872849937254	0.18714834183345777
2114	-0.013310673262119821	0.00038988162794722136	0.013316382030218355	0.011808539567651126	-0.08508465589384556	0.08590017622388728	0.030327971943879872	-0.06627732031722813	0.07288668651174386
2115	-0.037633648250029544	-0.01853264416664456	0.04194937878460677	-0.014022504480537223	-0.08657305095312287	0.08770133284756108	-0.021009019564923487	0.038503026908475985	0.04386185112594045
2116	-0.08164093143102544	-0.00578781409552894	0.08184583359542379	0.07709321611005625	0.0647863249632987	0.10070070442872768	0.013986546364198252	-0.036684116232063205	0.03926000334851477
2117	0.01879171304994638	-0.028593383636860564	0.034215640680194934	-0.04560171763388722	-0.09457971946247833	0.1049992380199108	-0.001449186425288913	-0.07970614939828125	0.07971932258365202
2118	-0.10327937343217905	0.0029898630302563167	0.10332264155296837	0.001069363323087706	0.04289224204016967	0.04290557032774723	0.00787673920957531	0.01761146479848699	0.019292659560672484
2119	-0.03771435652953742	0.025425550485468375	0.04548440728344344	0.0924659787421493	0.057032635451682065	0.1086401340725796	0.07444338488020419	0.011330504110923362	0.07530071630356425
2120	-0.03184515351988092	-0.004535573588274675	0.03216652344409384	0.018143796261740376	-0.07256824578590534	0.07480205638370588	0.030728878955913048	0.11184948219252126	0.11599383892527348
2121	-0.03924844096996344	0.017460533547185898	0.04295707567240942	-0.022566305810616073	0.02482233099511316	0.033546777400656536	-0.13778042280629302	-0.036867329525531234	0.1426276442174692
2122	-0.12218857610853194	0.09283444774611686	0.15345449755467255	-0.10636021037378354	-0.09699326032452604	0.14394508292795824	-0.045436843492177074	0.07886731980915614	0.09101956317414574
2123	0.05961894625191753	0.01035591962374412	0.060511683363152935	0.133143139342809	-0.12011932535894275	0.17932023834120397	0.08899475312631273	0.18632238181406924	0.2064850988543269
2124	0.045590683035579185	-0.064235249775091	0.07876977652195655	-0.03642681842756968	0.07672771121420198	0.08493559188541107	0.005848095951461712	0.09057335019616586	0.0907619523369501
2125	0.0017772379684781916	0.04569414037316967	0.045728689454646906	0.005641664741571122	-0.0904431164662541	0.0906189036414847	0.015137595232369017	0.02516229756115457	0.029364740897462837
2126	-0.04388750016482595	0.03498388473108881	0.05612472593782268	0.07844879569476525	-0.04256242352529884	0.08925118174178946	-0.07183755248899602	-0.04436440597536207	0.08443242543689007
2127	-0.19127760821052334	0.08232658336533924	0.20824214206386904	0.02825444463442857	0.0670511525629963	0.0727610520926285	-0.046214285568335296	0.01412208752296165	0.04832384035440305
2128	-0.08083621791270336	0.05939100611732507	0.10030845295416636	0.042190358321204	0.0725330978161397	0.08391112330363167	0.05553075732385484	-0.038070859370521126	0.0673279684987662
2129	-0.08802414152413454	0.04814522821764016	0.10033051625098678	0.10052479336860738	0.049424502189837044	0.11201792489826982	-0.009210883692195044	-0.05311908412084601	0.05391175638233891
2130	-0.014438251942487754	-0.059114536542875865	0.06085221072264965	0.028625811922800937	0.02730258976581211	0.03955841903008512	0.0920835542246357	-0.045963760692333044	0.10291767708039024
2131	0.013086025449414318	0.07102548757541868	0.07222093842777641	0.02295698235483194	-0.03421114189152783	0.04119982121760136	-0.15954863437776406	0.011186666309290877	0.15994032710647074
2132	0.005038188748765585	0.14525034554425412	0.14533769719722894	-0.03813365478866127	0.013283072109624847	0.04038088201377333	-0.05617202539584558	-0.03641237186830406	0.06694144651968002
2133	-0.19622196978697104	0.05088000085430497	0.2027112130939309	-0.02655747798019168	-0.08019996726528063	0.08448274608475063	0.1331155807472844	0.007911516369357928	0.13335047779797946
2134	-0.09229906845148231	0.008203022779883919	0.09266287077216372	0.0907786359380341	-0.05525377378587388	0.10627201071002026	0.009373911788848529	-0.0661003191761084	0.06676168375204834
2135	0.01727229722903363	-0.07442174359284254	0.07639979169452546	0.014500207592834503	-0.059662281900942776	0.06139905456815161	-0.043780313722001384	0.035473939398841026	0.0563481698555464
2136	-0.011603870638851953	0.07560463925644144	0.07648994241663316	0.15662935374471604	0.05810029127652697	0.1670580686495108	-0.07465541134971639	0.046639290831245656	0.08802643860248395
2137	-0.06564000523322001	-0.019503019841324083	0.06847611313405742	0.09849106380383069	-0.018737375607800765	0.10025756277647116	0.06503121575361812	-0.05769279088947386	0.08693398152052043
2138	0.018965507182506895	0.004102064345245014	0.019404056137371152	-0.034194192408821274	-0.09061948022806905	0.0968562491081339	0.08369221960781331	-0.0562657617472452	0.10084752633495882
2139	0.00670443798137772	0.04411049442460427	0.04461709545711357	0.05836352685768239	0.1309679181234182	0.14338373982028016	-0.1115017393873647	-0.04087374829889425	0.1187573205592361
2140	-0.08190653676268178	-0.04908620213431433	0.09548893131890893	-0.036236654207422885	-0.0450244962817518	0.05779533176281472	0.05777841780348474	-0.119303925696988	0.13255856158915758
2141	-0.11720382164655287	-0.03412033882045111	0.12206937916520817	-0.04330671579067531	-0.024650903560184925	0.04983110152212034	0.11600157515541844	0.10724268577979514	0.15797898306990732
2142	-0.03717777097087442	-0.05462426979668359	0.06607569526825785	-0.10049161696577327	-0.035370204450378195	0.10653457862711639	0.04549136732773474	-0.022516055891151066	0.0507586177337438
2143	-0.04188984400046881	-0.021062832599783924	0.04688711920677291	-0.001434945792660239	0.05385803302411474	0.053877145346190224	-0.02777372930181159	-0.050175358218023866	0.05734933837139991
2144	-0.11193238239768187	-0.017630259252359098	0.11331233061995624	0.016738202787121577	0.04158387313791446	0.04482617469395496	0.016737548868977898	0.08982821698586792	0.09137425298737929
2145	-0.13346277096721906	-0.050277707285698955	0.1426189296136905	-0.00034602702370191554	0.09365291756947333	0.09365355681433407	0.101527474187862	-0.06683791488290103	0.12155301263589029
2146	0.07762617479063032	-0.10388052566625078	0.129680324742507	0.004116038181785641	-0.005875777600678825	0.007174017892823815	-0.014341373189223244	0.03658067029070337	0.039291480296238766
2147	-0.13496599682885146	0.0012631545031852164	0.1349719076671307	0.045848525201540605	-0.02036579692615444	0.05016824640740062	0.08297677592185886	0.09949485061651098	0.12955450838001822
2148	-0.09268384135936629	0.026167442027553754	0.09630695442902118	0.062188967229477844	0.06273986673264863	0.08833888454525324	-0.11186876797655694	-0.06480808164649925	0.12928537695846365
2149	-0.04531070230810117	0.007630775309385275	0.04594875923760824	0.03612816420496639	0.006933341224924639	0.03678743629776685	-0.008144067225655506	-0.06771218812077262	0.0682001924563186
2150	-0.05511610088049662	-0.1368335980141518	0.1475168401294156	0.027699050482054503	0.07231517080029942	0.0774385002791498	-0.039165057269250354	0.04384637660898133	0.05879121067506847
2151	0.04224580824590996	-0.14168811635478679	0.14785205656506034	-0.07012607739182748	0.02648349787922731	0.07496027207983984	-0.0583390489209262	-0.04768717390354101	0.07534926133615899
2152	-0.01623454609496659	0.08935709489243546	0.0908198816037838	-0.008960606036398245	0.06111890314533163	0.06177226547754232	-0.08044760313189525	-0.18626327843516957	0.20289363159814658
2153	-0.007038217083254036	0.047280370552257193	0.04780135917805851	-0.1521879450436366	0.1625996850713669	0.2227101888147748	-0.06694030669654896	-0.05746756809537537	0.0882242939525426
2154	-0.035470875477792284	-0.011714970600976624	0.03735536833365176	0.015892003347576854	-0.09250909743639954	0.09386420445993596	-0.011034477913869528	-0.000635796073765212	0.011052779717296896
2155	0.06324897114615466	0.08659678815846897	0.10723542358012979	0.05426395661586233	-0.15525967068290658	0.1644692747238	-0.059699886273624776	-0.01491010306176183	0.061533629784013964
2156	-0.03424348500757663	0.045877513489235924	0.05724825333072748	0.050967272182696415	-0.05547758428385268	0.07533541791028332	0.004433590467317037	0.04748664090759618	0.04769316291795787
2157	-0.0643784333972155	0.04730951478872624	0.07989225792418449	-0.041273482235542315	-0.020206452604147173	0.04595433671255927	-0.01755667957651528	0.13520851815520737	0.1363436114362513
2158	0.02821182326302477	-0.03455738429732071	0.044610758582396395	-0.01651159244706849	0.10927437255983967	0.11051480074399415	-0.007249125287301033	-0.18802569030674027	0.18816537947443251
2159	0.003996044283842623	-0.06528997084134638	0.06541214460925655	-0.08494848548967268	0.06160276859974935	0.10493400919693956	0.02635679703098965	0.03828903122336685	0.04648366015877779
2160	-0.03922013522730159	-0.02436147589187759	0.046170342373414955	-0.04869630100250441	-0.008024424633809908	0.04935302545974469	-0.06430918864576404	-0.036615417615489115	0.07400243611823287
2161	-0.11959199440178817	-0.03514348329514164	0.12464874465117261	-0.01742090320642662	0.014050619444658843	0.022380969043057773	0.0011600845927683503	0.1220159900964564	0.12202150480747614
2162	-0.09179908645410552	0.022123585006623616	0.09442735455022362	0.13179375877520325	0.03447600419779987	0.1362284468000101	0.09004350355125268	-0.06727763021416698	0.11240156608792713
2163	0.008265285767152413	-0.033966641778036294	0.034957798879364996	0.04360082407466701	0.03943565493724385	0.058789478142941776	-0.057070391424781444	0.04183189018453931	0.07075971038514166
2164	-0.06440304315414484	0.10012641543823941	0.11905062383719604	0.05481419239205714	0.008393497182797803	0.0554531016495118	-0.0474126587152683	-0.07861352156838092	0.09180438976341382
2165	-0.04844604192569978	-0.1288203204236759	0.13762882667640958	-0.0012552555328185994	-0.07797243908310836	0.07798254242471013	-0.05116038617253192	-0.03316992926102238	0.06097236521985862
2166	0.06927935281751478	0.12331940954630646	0.14144718271377255	0.03455667689006091	-0.05780093724669499	0.06734324215747592	0.08023121431304941	0.1648494841278152	0.18333684890755939
2167	-0.06756425477755404	0.014150103529501159	0.06903009454970951	-0.05851857732613528	-0.019236181912386553	0.06159914436776945	0.03836022573382718	0.03477783331410922	0.05177841836493407
2168	0.0072072342758577644	0.016976812208581705	0.018443328839245585	0.019007516719379544	-0.057483579347505434	0.060544591719149006	-0.12158962443060675	0.06991370263034824	0.1402567737567807
2169	-0.04350798459387453	-0.012422405151811325	0.04524666698417213	0.07093153500501788	-0.07745877965890564	0.10502925880160714	0.01456608384657246	0.0857140734285043	0.08694293060584286
2170	-0.09785480164768448	0.010073056439341541	0.09837188964098348	0.12314329937208597	-0.020781920906348957	0.12488458838784283	-0.0014212480606342432	0.02498661457360029	0.02502700249529518
2171	-0.03048159122331163	0.024190949611789497	0.038914386113945154	0.017877192040834707	-0.0471672332594352	0.05044146992916498	-0.09112439140140263	0.013105039284270474	0.09206191809276132
2172	-0.13127415497177147	0.014403864795483438	0.13206201226923373	0.12049539381238815	-0.0183612693263748	0.12188632466884125	-0.012288046356981946	-0.1266690917290482	0.12726372178564227
2173	-0.013748903336616727	-0.029251581253990182	0.03232162354861556	0.052437770345121024	0.010957478462040952	0.05357038447700133	0.008542334361672293	0.0028854269218494626	0.009016494045245127
2174	0.04360635937205077	0.0016416947639803755	0.04363725173956903	-0.08909675069347804	0.08005258291382192	0.11977748960180336	0.015618927171761826	0.11998407004702506	0.12099639643826678
2175	0.021076372762673712	-0.03335442642277875	0.03945543373001665	0.05565940806480702	-0.016553773521101357	0.05806889979939883	0.08661515709745841	-0.05254522836194433	0.10130738602207777
2176	-0.0954432078788432	-0.04821482209417424	0.10693023426410769	-0.015874840162290415	-0.021056416976735156	0.02637012032730244	0.017045588723847947	-0.11166555594247449	0.11295905664834703
2177	-0.08309127260008377	0.1162344924669986	0.14287972851794684	-0.012547911426295827	0.046964942200303283	0.048612301704815356	0.028018373322020226	0.014104248176023548	0.03136812171971663
2178	-0.03025359174763599	0.09327096424090185	0.0980548447760753	-0.0035511756293677994	0.0023720698308194598	0.004270546057929788	-0.03375473274985722	-0.013932721631616202	0.036517156448420095
2179	-0.10927535486800828	-0.01343406625773705	0.11009803503126843	-0.038629062054217	0.18348874822298505	0.1875108667774392	0.05955026559603426	0.04730723046507414	0.07605398205770597
2180	-0.1399909577008472	0.031087443016607347	0.14340117625497778	0.15963364714899358	0.05545642018012466	0.16899205851543417	0.054688808701767844	-0.06544256097950832	0.08528537145827075
2181	-0.05233797831553486	0.039312358797388224	0.06545781487623907	-0.07080282541396189	-0.054218974195721276	0.0891781209122297	-0.05903252343668963	0.003224360923232099	0.05912051527741091
2182	-0.0017602273013217597	0.0372327391648785	0.037274324485793105	0.013596350081926974	0.04335009942683355	0.04543227768741812	-0.09644527306625438	0.006302618343867946	0.09665098910416195
2183	-0.11952343479272544	0.0373081221107841	0.12521081199354978	-0.05359501299575741	0.005920146137209063	0.05392099357672591	-0.08812690429531367	-0.03567127123560501	0.09507255572582173
2184	0.0337213703068329	0.005696363258421061	0.034199113581238345	-0.01587548359746324	-0.03828924761151172	0.04144993922925558	-0.017586651299713655	-0.10577131829694851	0.10722342131368555
2185	-0.03980663035812966	0.10959932857579475	0.1166043766105449	0.021856547276286997	-0.05668989980421513	0.06075733205673632	0.06973803264439553	-0.0659543783529613	0.09598631788456283
2186	0.039298861544754246	0.008663722329889078	0.040242522328044775	-0.13724764023831443	0.0768163506686603	0.15728212384449916	-0.047530311766229634	-0.04352134566694242	0.06444562099364452
2187	-0.1242331555447906	0.009682738030300453	0.12460992076227144	0.02212239351012467	-0.06420493578395288	0.06790930770990321	0.18057876874022102	0.018751569404187478	0.18154975371741566
2188	-0.07696629732292619	0.0009575232826536757	0.07697225327634562	0.07528016926265814	-0.004236329116101454	0.07539927299778419	0.1001042588286554	0.042906820617016644	0.10891215676450117
2189	-0.07874842329578552	0.07549749991536685	0.10909256008107535	-0.07791648153112297	-0.022042693786422738	0.08097443080103638	-0.039145334515715835	-0.05478203853492059	0.06733074305537418
2190	-0.0020958146040593157	-0.0072816552729021745	0.007577264834224309	0.08791908981859548	-0.042491148753267746	0.0976486767800905	-0.10297485522464045	0.04598242411225659	0.11277501556539504
2191	0.06469552897345021	0.029410954441400454	0.0710669804501969	0.03069001833748608	-0.07708441240988008	0.08296917416807104	-0.057477252668740014	0.08613183295508672	0.10354867079083703
2192	0.04066647178383767	-0.03717512146576324	0.05509765497133173	-0.04696036587215098	-0.053867072112964244	0.07146283944029633	0.011608977107539139	-0.05549818554501626	0.05669935580121189
2193	-0.10296334819683463	-0.001342796020470745	0.10297210385854606	0.013895051056242908	0.050632578048342654	0.0525045750737696	0.03217500993904055	0.033152150145772594	0.04619844503730843
2194	0.049255792393060036	-0.04890690085104665	0.06941194447011508	-0.10096674667812262	-0.05023127216212183	0.11277173687493397	0.020398244152876187	0.03137395842134698	0.03742210084354908
2195	-0.06271580487396664	0.11100324107094335	0.1274950654309547	0.005003553734996509	-0.0032921569699467567	0.005989478065221253	-0.15904044763237	-0.0989468223969251	0.18730813555623593
2196	0.008349066460082018	0.08422100766874435	0.08463382919077668	-0.17529698156993906	-0.00609040308073497	0.17540275014154535	0.04022198048178404	0.040616737968473794	0.05716228754237077
2197	-0.006357317984995264	0.0075534003840109195	0.009872656649733169	0.05794137877083759	-0.06111588354474723	0.08421611838193906	-0.11087288432634099	0.042191369576281085	0.11862928873412555
2198	-0.14112637688566032	-0.09020168466010202	0.1674902927586967	-0.041426929982046674	-0.055532820147069666	0.06928264314548185	-0.10415045704201614	0.026805801756786235	0.10754472888005705
2199	-0.009195635758980818	-0.09996776779158655	0.10038981180500547	0.05995623041456466	-0.005291248471855659	0.0601892588084891	0.01580673159812751	0.09795387913137132	0.09922104212665046
2200	-0.016931192592795786	0.11432133685856383	0.11556830596553525	0.0043815035275954865	0.03984533482242363	0.04008551209942785	0.008485085366927598	0.21279979154377038	0.21296888964061436
2201	-0.0010315764117879642	-0.0012265679282004432	0.0016026911043140095	0.11193408924914282	-0.01067774580769822	0.11244222779529445	-0.015874801408984618	0.07618385801115092	0.07782023863518991
2202	-0.08193994982266166	-0.027315051008754542	0.08637283941466306	-0.10297071639005359	0.06910421307534806	0.12400951858080878	-0.03314511747928833	0.06219519697054429	0.07047582095244175
2203	-0.08937661377819395	0.04007005636779073	0.09794788669376372	0.1246452902798463	0.13718707013733256	0.1853557137015543	-0.027011942362832685	0.01780360414282306	0.03235140415325649
2204	0.04511123972621531	-0.11824299283573224	0.12655603227182452	0.00927947881776212	0.14808429242272567	0.14837474983793106	-0.06473064202387634	0.026865163906884836	0.07008418543842121
2205	0.031605301680033226	-0.034908610562926365	0.04709040439112798	-0.08937625943108862	0.01941691738132059	0.09146109790772407	-0.06973814839863256	-0.045341220504173656	0.0831819428654909
2206	-0.08256567199253859	0.011963190363889795	0.08342786174451637	0.03229819149326197	0.06698503647914691	0.074365101262945	-0.07423651523098312	-0.0826541205657817	0.11109799206170544
2207	-0.060267790420800216	-0.02710607440140534	0.06608287093990409	0.11952851544930042	-0.04744822314072533	0.12860171027138678	0.04162053527839756	-0.1282077105837001	0.13479423581879954
2208	-0.07288587745430422	-0.006273496574193975	0.07315536816632308	0.028747762330077354	-0.017282243354742273	0.03354265604210776	-0.05731784810126582	-0.09232552742616035	0.1086707813787978
2209	-0.07469194317220237	-0.06046627768964263	0.0960992045361484	0.0514847321489765	0.019184903081803276	0.054943044607211555	0.13614248098303103	0.038292735935802055	0.1414252762191541
2210	-0.1753153883769648	0.05546156678948819	0.1838789569051088	0.024972660365690513	-0.0037644650258075044	0.02525480078461633	0.11395519846255524	-0.0013005100003834588	0.11396261923499938
2211	-0.08232851140746798	0.027149749334517498	0.086689634210191	0.04335661368927353	-0.11597371812208665	0.12381316265107725	-0.2414282922435731	0.15493459484490968	0.286866430548094
2212	-0.11110959144596366	0.015306706418385137	0.1121589790104546	0.009085189892001506	0.03460014405916519	0.035773043542431646	0.0777682546828904	0.0069979740056633054	0.07808247611728797
2213	0.029122745306084795	0.0033318532699789334	0.02931271977104399	-0.031147091535921132	0.10828535568155281	0.11267590499404677	-0.062255894097697065	0.06980233028827744	0.09353160783167071
2214	-0.12635800416231324	0.0798669529473945	0.1494826926068182	0.09956735034865036	0.10531131566350285	0.14492801820983003	-0.06236194510245597	0.0839754505593608	0.10459870216025331
2215	-0.06320644459601453	0.06344327796928863	0.0895550342412836	0.018258878752198424	0.15880137961272045	0.15984763001117916	0.11216032016483735	0.08131533066529302	0.13853562870498248
2216	-0.013684578638645499	0.03847187855927881	0.040833235634678396	-0.02538222528059053	0.04862698708674231	0.05485290542285661	0.13164659517397756	0.04051118040941945	0.13773881718334036
2217	-0.0689228371368088	-0.005241607927978227	0.06912186291368105	-0.09117856842100992	0.14269838709186486	0.16934096083914396	-0.12275360560362114	-0.0779208319880228	0.14539636772077577
2218	-0.14827729135353052	-0.008292290801737346	0.14850898026005147	0.06339972652481754	0.029575590178555183	0.06995885117575547	0.062209445660773105	-0.07618211046308392	0.09835511722340735
2219	-0.1039246435966159	0.11471180911585041	0.15478737253831445	0.09001122029394559	-0.051273807789406385	0.10359065181776873	0.06510388869178917	-0.03843260181179939	0.07560146298066724
2220	-0.10405177157412115	-0.02606029548551198	0.10726560571080221	-0.07469847314858959	-0.07757464833320221	0.10769256220719495	-0.02241840253802017	0.07794888772438947	0.0811086547159191
2221	-0.05790954735322275	-0.01747010758896061	0.060487356809708646	0.08022389749037372	0.11105562874271337	0.13700082628942561	-0.08462087320534169	-0.0840820020373454	0.11929155564683809
2222	0.017648215852515654	-0.005277026132041554	0.018420274904985382	-0.0993453898505633	0.08302429463415464	0.12947022817643958	0.0243480993095613	0.005641276789480939	0.02499307791777147
2223	-0.06792720273797463	0.08578556378414681	0.10942242834798462	-0.030487836190391474	-0.1811554456626562	0.1837030311366901	0.0629816288295551	-0.04005579422972909	0.07464015153654395
2224	0.09308463465216606	0.021267458655616904	0.09548326558091533	0.05589957999885918	0.08350317177416207	0.10048653014406496	0.0015537426681847516	-0.03859646346526149	0.03862772460687016
2225	0.021585522808862237	-0.11237594814414181	0.11443027796971728	-0.1370301405021925	-0.029667994022634692	0.14020502585634265	0.027642951394146534	0.004719245495251898	0.028042896423579412
2226	-0.029177776188469024	0.04619166962125927	0.05463527217561889	-0.022282428997121163	0.07345174161181164	0.07675718199504258	-0.04941094555075894	0.14884497113283915	0.1568319705026873
2227	-0.03651932069544416	-0.027433072265573403	0.045675313222624636	-0.04862614992557235	-0.007887704467432815	0.04926173300189305	-0.027342242998875294	-0.008385932614109273	0.02859933771991804
2228	-0.0741903799714159	-0.07102444433492681	0.10270678737740846	-0.1217241767354355	-0.058154462688833806	0.13490261944286516	-0.04596783638100285	0.019863851218214323	0.050076087774206204
2229	0.023393402528937037	-0.05123068432916893	0.056319040285820146	0.11301922600874659	-0.050202803678337966	0.12366756626044632	0.0634799036566674	0.12043564703306328	0.13614126209394556
2230	0.016265468626121726	0.059523618021164876	0.06170596868988359	0.11427188097456244	0.019603698313058884	0.11594122549384232	0.025886419654925656	-0.0003864196549256581	0.02588930363491135
2231	0.0295526521765308	-0.02277921608766332	0.03731289235955141	-0.03576428542371334	-0.0846358086366897	0.09188201246955353	-0.05081810307407357	0.060800111563081266	0.07924098160756399
2232	0.08685630672818494	-0.030481789937570808	0.09204975576425359	-0.03018300770764538	-0.1232835160517937	0.12692454169455433	-0.1632261112205496	-0.03954285091351405	0.16794761219663598
2233	-0.06099338055791816	0.0341516611672537	0.06990370828765763	-0.03154858773793271	0.014190036279553349	0.0345929258356832	-0.04627256561351471	0.013737675530325663	0.048268768965383124
2234	-0.11898296910956069	-0.0027107855634623335	0.11901384497821146	0.007633546219635572	0.032293345067698646	0.03318329645392044	0.035928789927145655	0.14650257923621646	0.1508439049762795
2235	0.05582819101379661	0.013385034097084655	0.05741033051335865	-0.08822691285533402	0.06969634566595705	0.11243473107172565	-0.060271598504340475	0.07576969613038186	0.09681793448508816
2236	-0.18424880896225368	-0.005933246809315813	0.18434431648876323	0.0368755206213604	-0.027937188815816996	0.046263274203486575	-0.14089437997378967	0.020875121080321364	0.14243242955281182
2237	0.03558233640774454	0.03116266181256509	0.04729919825407408	-0.03286770093238825	-0.012226375241261215	0.03506807688084764	7.471496620866362e-05	-0.023540136885006276	0.02354025545509242
2238	-0.15611935552865058	-0.048341748559163115	0.16343248705333513	0.05126598061889166	-0.06595847496649955	0.08353874064601957	-0.04074312448841374	-0.03589285046515396	0.0542982403728913
2239	-0.0636062393360541	0.020076549570314652	0.06669948669311256	0.03198877505702699	-0.007883192733394637	0.03294581092219341	-0.030924839624435874	0.09771151418740165	0.10248846623201986
2240	-0.02907475125477843	-0.023921428963067207	0.037650709477542524	-0.024072754863771646	-0.07398639586639522	0.07780414063550979	-0.0057401999445782625	-0.0740880779314902	0.07431011497088605
2241	0.011594133036113717	-0.005468483562742969	0.0128190574277165	0.00551824968511693	-0.024050841412029452	0.024675778654662223	-0.059387698382828924	0.03144767595589498	0.06720011192131184
2242	-0.09414534327514949	-0.04404034649175907	0.10393698946722447	-0.022895665778447257	-0.04701801579754098	0.05229632225095924	0.14201121673129388	-0.010071739518169387	0.1423679234042008
2243	-0.05033558988601515	0.10445875459918444	0.11595388316734265	-0.0739357094881741	0.11146434096197698	0.1337564519700173	-0.021928154602341463	0.006178336662393145	0.022781918448147875
2244	-0.029396705193806643	0.06979800711684771	0.07573591006738548	-0.03994539141414141	0.05018499729437229	0.06414178239388985	0.08253178186637176	0.04318731993633553	0.0931484815835544
2245	0.052791367714457256	0.06665511894014331	0.08502842692939633	-0.1279098257540062	-0.07381735506566818	0.14768183853579003	-0.015395908286814643	0.15810909907348897	0.15885692053482076
2246	0.06145934995628822	0.05319614261462708	0.08128395466588255	-0.09044534234914348	0.07658615190830344	0.11851497212072194	0.054764815155299976	0.06184635477755868	0.08260845343102502
2247	-0.17062256413411547	-0.036133803133526265	0.174406740467772	0.0014679411307211559	0.009349582440992169	0.009464118711437002	-0.06551693321279006	0.034826989223846784	0.07419829995361844
2248	-0.08622796000182327	0.04004714322269915	0.0950738384960627	0.02209550289297717	0.18003778386015162	0.18138857424151125	0.03437705544345742	-0.08126257264246754	0.08823484376047175
2249	-0.06794713809039905	0.04699028379646394	0.08261295507332962	-0.013238358812911175	-0.05775081058421949	0.05924871532104119	0.056177665228619104	-0.09335043326349773	0.10895060101266787
2250	0.01026823355839988	0.09861540223914009	0.09914854602664251	-0.018543875598638893	-0.11805278953060667	0.11950036166545903	-0.05233920029393684	0.01707857864577077	0.0550551517659212
2251	0.035676664823885866	-0.027377656259002604	0.04497066238329162	0.06429265585216791	0.032080188504058534	0.07185182037346884	-0.1367525256180914	-0.17674652824452738	0.22347391013140722
2252	-0.053378723033953863	0.10397805593588601	0.11687910073636688	0.06571608935059947	0.05513851984057114	0.08578380249059277	-0.058031764996952645	-0.014957869942934842	0.05992848756552507
2253	-0.1350852626758917	-0.048441101517262164	0.14350807819917438	-0.1109489363477725	0.021507290909927385	0.11301429130418117	0.056448778080574205	0.018910020995027726	0.05953195310774126
2254	-0.049262205269192734	0.04576601058046639	0.06724055764518497	0.10595798992159774	0.06566842743629651	0.1246572821385961	-0.07194822741858714	-0.1233292219612098	0.1427818070281858
2255	-0.09013904714737243	-0.0009424403107886955	0.09014397381065264	0.19132875845190528	0.04046595852770531	0.1955612119268887	0.017956307053941908	-0.0618954356846473	0.06444745085422507
2256	-0.05428079349980687	-0.056522296804097816	0.07836564667620119	0.07640680767930269	0.06326590417509755	0.09919967182826046	-0.1110273077407393	-0.010816583514617825	0.11155295398637155
2257	0.017132913371841602	-0.075127079214802	0.0770559196425178	0.02345340523509452	-0.014591478345897337	0.02762197417709947	0.06583784099636049	-0.04329754332365021	0.07879910256421334
2258	-0.11066739909092344	0.009080427837825061	0.11103930561412777	0.07840027952480784	-0.17680400652224554	0.19340698165238565	0.09752653785171052	0.018750889074019332	0.09931274553856267
2259	-0.022581360400738205	-0.05377348624659461	0.05832242845304649	-0.018711803751477775	0.0041398031641328	0.019164278485546533	0.10440855060264158	-0.0072331333964977705	0.10465879637028079
2260	-0.07483301263338202	-0.0015389394865317379	0.0748488350913434	-0.016893527578459085	0.05206872564993895	0.05474069295188697	-0.021972562195314013	-0.050708383039501245	0.05526421626973208
2261	0.047377285862847535	0.017943407603513786	0.05066135699086444	-0.06848055417258031	0.015435646982989241	0.07019861464136717	-0.0820107341347024	-0.021498291859081264	0.08478170242552978
2262	-0.1967408570728507	-0.09220165319691301	0.21727427296853088	0.13607444370756813	-0.08181436756060055	0.15877608437565519	-0.012909450919872502	-0.056905935851023715	0.05835185908035341
2263	0.08688388739431206	-0.07031014419381541	0.11176907562158064	0.017369425220881026	0.09671296603844368	0.09826034160563935	0.07701882643894316	0.062499947603777854	0.09918741390169938
2264	-0.09849260981763105	-0.08180502648785964	0.1280345912141228	-0.003172096042135335	0.11296164037473276	0.11300616969639747	0.03517384121954518	0.05111909983190679	0.06205128100017137
2265	-0.029079126070543134	-0.05981934279597561	0.0665127758071258	-0.08199769526352307	-0.023620049178531864	0.08533187418383506	0.0715164003965942	0.021895372726993958	0.07479306700851335
2266	-0.1421731850567845	-0.041736951608599034	0.14817283043381885	-0.1891010452393284	-0.0855308983838145	0.2075445491670377	0.16180671394953322	0.06197541916301985	0.1732696316715023
2267	-0.07728664543945622	-0.05138804232395764	0.092811402624748	0.05395299012576675	0.010148968762333236	0.054899241437836824	0.013784600147612118	-0.013357853135429375	0.01919498480377748
2268	0.024764547640157654	-0.026481870131695225	0.03625703056641029	0.055560511048545355	-0.13432866223018514	0.14536560763993212	-0.02071678137377449	0.07058787840974856	0.0735651657299718
2269	-0.016159077135333776	-0.026277991509652692	0.0308488024345686	0.11680168396286561	0.042510499060123316	0.12429712750865116	-0.02665391223991799	-0.089229763262713	0.09312562316362266
2270	-0.04002684612360597	-0.09923444580083177	0.10700291418461952	-0.08509700136115034	-0.07738326834928341	0.1150203019517721	0.04911026890126036	-0.07355472139742421	0.08844272469461123
2271	-0.058512867326640156	-0.03721506522164937	0.06934491129301854	-0.0059558465983560625	-0.04173752551902903	0.0421603266727708	0.05472984702502526	0.01913585055628162	0.05797876276616301
2272	-0.03021887545822158	-0.00743421597772916	0.031119897190752897	-0.1909991979337596	0.11257236203777385	0.22170527802942153	-0.08034040407024594	-0.0131491016675178	0.08140933239397748
2273	0.055198987192934396	0.13402409472971927	0.14494614915632115	0.06598013660141457	-0.024142829786098552	0.07025848458386967	0.07334973303471826	-0.057697094463983106	0.09332276274227112
2274	-0.190802307788155	0.01979495349843268	0.1918263820262764	-0.037800732282921495	0.07090729714033822	0.08035384339826764	-0.013943328903932472	-0.19466619118675405	0.19516491081155216
2275	-0.02513453440938334	0.09143984576366324	0.09483137778846724	-0.06147446865763002	-0.053917359751701296	0.0817691383061624	0.12804469928921766	0.04770124523038648	0.13664133273865434
2276	0.02109062716767007	0.06510956445854138	0.06844026547513253	-0.012584613843701223	-0.003249085001961455	0.012997271211490791	-0.12806970084431438	0.01073904029249839	0.12851916300986432
2277	-0.09596872423704517	-0.21889784686685332	0.23901101103219155	0.06062223687133225	0.03512556209419947	0.07006326224004544	-0.11567723234057559	0.11526183994273924	0.1632988482168847
2278	-0.04153694857832354	-0.15745087509149547	0.1628376374315103	0.06490538282234469	0.028625473897124436	0.07093748286449182	-0.16571677292735706	-0.04018211642650781	0.1705187711367011
2279	-0.03126947919213931	0.03079924051804147	0.043890472148699886	0.03384685644848419	-0.04936156040136372	0.05985126010955638	0.1467925771297494	0.1517148322472597	0.21110530790154847
2280	-0.057157194014742854	0.001560018310233523	0.05717847920998967	-0.015872476454227256	0.026388546681229072	0.030794332347648074	-0.006958481270216331	-0.14420487386650094	0.1443726639930198
2281	0.0380018217597582	-0.0235722596812933	0.04471901031488462	0.08276194927543337	-0.021254942207899034	0.08544771978309623	0.036822320861817796	-0.0037589380716872393	0.037013685699717094
2282	-0.10284982049886256	0.015442329783998164	0.10400264960954603	0.004249305010517897	-0.06898475170743017	0.06911550159847069	0.0732437471829369	-0.020586331822395332	0.07608182147727369
2283	-0.03920829686341353	0.018425197903493534	0.043321801217313965	0.05120309059207962	-0.08224383448278876	0.09688036331792456	0.055872684074912714	-0.00168875305350749	0.05589819954712974
2284	-0.10330084160483881	0.07113578482531803	0.12542473344194097	0.001348317542741041	-0.04046485806207221	0.040487315275030446	0.020290024782619803	-0.012569340237265907	0.023867832320499438
2285	-0.06759444218131132	-0.01833829413105876	0.07003785865829897	-0.042918192399514034	-0.09591939032989813	0.1050833035267785	0.06255471927757421	-0.013176242964135821	0.0639273515996561
2286	-0.14889376357187073	-0.014147018364399204	0.14956433719038367	0.07403139947919925	0.15067097265521695	0.1678761153640324	-0.14251837241547785	0.1069823095522989	0.17820409937232293
2287	0.027038383748356133	0.09218960560648662	0.09607287638872335	0.0381397593074359	-0.10158514911599965	0.10850891097485509	0.026739716271880487	-0.07340906699900461	0.07812748264192965
2288	0.04014755770051102	-0.08026954990279334	0.0897498024004114	0.030372982287980913	0.04624461348642283	0.05532704880593797	0.03365092091093374	-0.021969902128468263	0.04018782250493789
2289	0.008534838168840481	0.017537820589918908	0.019504322946784898	-0.12673386022555722	-0.09250365825878465	0.15690251151249648	0.038719957531865475	-0.15862940611686788	0.1632866301822034
2290	0.051039414537527084	0.005873958795549011	0.051376309990747084	0.003070490330503517	0.012674385117108044	0.013041010273996621	0.10554467780540348	0.01262869845984147	0.10629752131557929
2291	-0.03193540850310498	-0.03783199524665915	0.049508889914877216	0.033833070527234624	-0.07962511916781644	0.08651494821006253	-0.007685718865523909	-0.03949237103900137	0.04023329025523545
2292	-0.15464300361761052	0.0644046398147575	0.1675184055485992	0.03717825406567037	-0.04651203864680914	0.05954487647525858	0.06270387025748553	-0.05217372784103508	0.08157127694291648
2293	-0.054432748409167835	0.056134693460613255	0.07819224967535325	0.13250411229301456	0.06105472091238074	0.145893861146549	0.09527949894646619	0.011011838862897753	0.09591372954187569
2294	-0.06237455187999604	-0.049786699974333576	0.07980789570314847	0.02284313073026362	-0.023291412532003352	0.03262358838778893	0.009705571603557952	-0.06685428201830872	0.067555111903803
2295	0.033248638661762524	0.07297230586476927	0.08018995819977642	-0.10794234075268555	0.0331471864258675	0.11291715943611093	0.049933756945602197	-0.04867868425550953	0.06973517321660617
2296	0.006779148844260261	-0.15952407866821963	0.15966805733770595	0.048494379557790755	-0.08617550586264848	0.09888337908555934	0.11748353850899206	0.029927865978632517	0.12123555164484058
2297	-0.10178983483531058	0.07665456635782213	0.12742485243980298	-0.015561760799008121	0.008069201355670897	0.017529415554544507	0.07136658009073478	-0.003594214808283297	0.07145702998260804
2298	0.09886951964637959	-0.051759994090591406	0.11159874059936292	0.010105957400800086	0.06394009044780237	0.06473380524470915	-0.03300734781522724	-0.058049753395242376	0.06677768249231056
2299	-0.10261454964163409	0.1054564068535236	0.14714210663372768	-0.010447839981134414	0.11145338577804922	0.11194201428267252	-0.02129856927329614	-0.017442269721853768	0.027529290331196173
2300	-0.06344022400373339	0.06286224562076034	0.08931026786505947	0.08200974922182416	0.024026651788336174	0.085456883652427	-0.08977576471425278	0.10276161636146645	0.13645379337801528
2301	-0.00941961440979864	0.06665707782655818	0.06731935204683064	-0.05189010502239832	-0.05276664753554608	0.0740060949609968	-0.04338545037359534	-0.03948245068457459	0.05866141164496102
2302	-0.06936398827183018	0.09425130732075523	0.1170242359541221	0.05220583449810486	0.0014620026218981183	0.05222630187281072	0.06580447906043359	-0.05632153255255453	0.08661607526021657
2303	-0.004524519774665166	0.017112581580680845	0.017700613761866945	0.10035100084124167	-0.0905557459600523	0.1351690293529565	-0.12837445557127422	0.003857783520657659	0.12843240765832165
2304	-0.019512662428071027	0.002846905757345777	0.01971925118819331	0.0882064210061783	-0.024237367608120036	0.09147580387889641	-0.05493372633570773	0.006743888904051017	0.05534613199381336
2305	-0.0021916246697415618	0.12403711713165946	0.12405647764234655	-0.09054426255976225	-0.03464910631490729	0.09694753246428148	-0.1272174771127266	0.06623869433817313	0.1434289061192096
2306	0.01847759566651367	0.01479436468603721	0.02367054642543407	0.05493742322073269	0.0508276872073	0.07484366544322256	0.02528945886741328	-0.042910710044075345	0.0498084909056006
2307	-0.1358156890587667	-0.042203659783095496	0.1422218347990029	-0.008899655649856156	0.010121470211517975	0.013477686371505397	0.003686238524725418	0.09444109727974113	0.09451301079672945
2308	-0.024589047864805803	0.048053150698397704	0.0539789455893743	-0.037195908099635605	0.05316532302905513	0.06488518438087633	0.04167836102734645	-0.09775426936366062	0.10626844760675179
2309	-0.08820590075332374	0.017731014965626984	0.08997038301250299	-0.11169215145487828	-0.0030847078551980065	0.1117347399834599	0.014266141719574958	-0.05400755342779154	0.05585999128910382
2310	-0.18808324483514277	-0.038165543333917966	0.19191642891031876	-0.009420364605210058	-0.1182409672291816	0.11861563809459312	0.042038205720930893	0.11313516656503056	0.12069290225167556
2311	-0.11002802956716426	-0.05646885168068508	0.12367254546004938	0.09639113921591484	0.07642037727784902	0.12300945403760909	-0.021688380507329963	0.03961491822188046	0.045163343485142976
2312	0.0010530702627388536	-0.05070852217050465	0.050719455613155266	0.02134573394960721	0.16433272231916252	0.16571325831892386	-0.1140679495375353	-0.11123327965559934	0.15932463593129115
2313	-0.19557906733746316	0.025483867241589256	0.19723234793050276	-0.027385165376012488	0.10158631441922705	0.10521276804624813	0.0780168926191327	0.0008111209002887194	0.07802110900942234
2314	0.03336598201558171	0.17011116988371988	0.1733525277435317	-0.015192432743349889	-0.0836936440698621	0.08506136649710004	0.13575061922789372	0.09356816067997073	0.1648733796396174
2315	-0.04003727810619608	-0.044329229323258584	0.059733275571886534	-0.013537897058055574	-0.028487796888574512	0.031540913561899024	-0.019786486968729654	-0.002658582089552239	0.019964296263344634
2316	0.04392704936258524	0.04988544137266529	0.06646911257605767	0.16557297704147345	0.07038303789927872	0.17991159704229073	-0.018933255984367365	0.005429083211203387	0.019696271898096685
2317	0.0725687959835741	-0.01631500723404622	0.07438016947784255	-0.20665409970703716	-0.030514328538146982	0.20889480886766915	0.05928310199904431	-0.05587347663642828	0.08146368254670659
2318	0.040913229597254616	-0.054352412210056746	0.0680299718442511	-0.026992043227514473	-0.061488280182623936	0.06715190985677827	-0.03676117335078693	0.012156075645661296	0.038718910641050416
2319	-0.09438691449191822	0.044127618678465715	0.10419278457521305	-0.010700744490428795	0.02803534334348029	0.030008105722225568	-0.0098414541138124	0.04602625161063945	0.04706665546222895
2320	-0.04677828476330685	-0.06469024606578215	0.07983129625308903	-0.10155036028790825	-0.07096690424162391	0.12389018190415167	-0.03220159260549517	0.0652992370912584	0.07280750600748977
2321	-0.05664872917948164	0.056233164774415506	0.07982009357421739	-0.014374466790691867	-0.032936063230691905	0.035936187285977333	0.05055674926989361	0.034133600328192466	0.061000717767118684
2322	-0.06917878444673187	-0.10284860188803564	0.12394974436379866	-0.04673894902024814	-0.09670449159710555	0.10740711359389568	-0.02139620386858206	0.004781274331536966	0.021923916717122884
2323	-0.09051163675430586	-0.06601132182775798	0.11202611747887743	-0.08515051722380759	-0.058036396759070526	0.10304772647787143	0.007230529708586293	-0.016796121918110796	0.018286341114470955
2324	-0.0062811205279474465	0.02289341239646644	0.023739435676554867	0.10945910454059435	0.07007190181001789	0.12996679187431515	-0.08578624779442005	0.08996484338724015	0.12430990852034396
2325	0.03812587727886014	0.15208703092151388	0.1567930084308743	0.03163061462753941	0.003564510736568208	0.03183082654451531	-0.09426257967729466	-0.06859582347944386	0.11657967630012252
2326	-0.08088477708705678	-0.05604800905919674	0.09840592707719727	-0.05873446627143319	0.02350463243649459	0.06326298502414217	0.1068720563117851	0.009287488816757488	0.1072748519869907
2327	-0.04953685219696391	-0.03020780010738571	0.05802078000950711	-0.057036393622294956	-0.05693864233745799	0.08059255045393669	0.09867342244831691	0.021472866381643033	0.10098281184591716
2328	-0.08073771333128049	-0.0009536848342337803	0.08074334566220967	-0.02549866043897162	-0.019613336972895374	0.032169312572610576	0.137050662585284	0.0005125217816204517	0.13705162090848105
2329	-0.073363467514486	0.11598004595418852	0.13723545250876218	-0.030769449251621596	-0.14825375227174506	0.15141312383641012	0.08078282698322839	-0.13245482114299983	0.15514555997329182
2330	0.10066697836562694	-0.06315480209733214	0.11883757638566511	-0.11784497952888906	0.009547799585069858	0.11823112820691911	0.0867313695870493	0.04441192698078633	0.09744100640178156
2331	-0.014512545561694524	-0.04564558965956902	0.04789711717890768	0.03548369267381944	-0.07392951817903382	0.0820040615088921	0.031626981989693555	-0.0477753530216266	0.057295290784823205
2332	-0.02228922018223069	0.034372168041599836	0.0409665140353916	-0.10101659281585776	0.022427102990573315	0.10347621452621171	-0.07831313662708958	-0.0701598653956045	0.10514444388888336
2333	-0.01672019355655576	0.07380431142224654	0.07567457470696905	-0.02948175072740619	-0.04284708772209104	0.052010062028587115	-0.06617867022273163	0.03602801503245644	0.07535007803332372
2334	0.0036038089561006795	-0.00825529249655518	0.009007624170432053	-0.01592320188285857	-0.05079232091920922	0.05322976819940332	0.14984083551926403	-0.016218867768698908	0.15071604977841502
2335	0.03028213307381776	-0.18028780997693195	0.18281329823013073	0.07289562642238875	-0.026429359056152815	0.07753891520798771	-0.11574258420568852	-0.019469404615264387	0.11736866496081386
2336	-0.14523017616515474	-0.03570406913252911	0.14955462086335644	0.06623448488865152	0.03816517923211057	0.0764433639649913	0.042254175870811886	0.14623241237472387	0.15221476212067211
2337	-0.020114749133492617	0.08450678594389531	0.08686771554076166	0.15114839692704202	-0.0629878942169063	0.16374771055344503	-0.007963388366776732	0.06899127931589197	0.06944934971562755
2338	0.014004986509358866	0.0134614748451936	0.01942552321393439	-0.06173564874153556	-0.03862446934552013	0.07282266101812873	0.06883729035617404	0.007891482812775573	0.06928815226692472
2339	-0.0670648241940342	-0.05515638186938538	0.08683269606028698	0.008140031384523575	0.18644236496868624	0.18661997633173635	0.0379747149231532	0.07150128772688782	0.08095994762904651
2340	-0.190974342807078	0.07229681182159105	0.2042009515407847	-0.01886061509617231	0.0705786903699688	0.0730552827394836	0.15611219776403418	-0.03853694130094848	0.1607983648410321
2341	-0.007596895253468915	0.0029341067812419953	0.008143819748490802	0.09894024522935373	0.1088259872697926	0.14707912031042922	-0.0022056944501570547	-0.131839563926995	0.131858013425304
2342	0.08591680202257365	-0.037170266166121235	0.09361263566766195	0.07437614989156503	-0.052748518779364574	0.09118233330042354	0.11387578542280402	-0.020608656872043867	0.11572558595112037
2343	-0.020841205964542104	0.009745654101201796	0.02300725189840666	0.026286119905294954	0.11978419224035489	0.12263446828012849	-0.028216176106851346	-0.02040549280420663	0.03482149811072719
2344	0.08198432686369495	-0.012389956948405915	0.08291526327809931	-0.11140242960439803	-0.016733024231988032	0.11265209905594817	0.04232479496105736	-0.06136470748760916	0.07454539283909759
2345	-0.09720875160771053	0.05077817234656981	0.10967207564365467	0.015942892999211325	-0.07406812542815858	0.07576452363491591	0.03547323430021977	-0.15047934892965958	0.15460396115886724
2346	0.03549548398941542	0.034007575243561246	0.049157344899712865	0.07350603803151466	0.10764495245821498	0.1303478937951122	-0.07659675440424103	0.08942889552515221	0.1177479942084459
2347	0.05791806180089326	-0.07022158237118813	0.09102512023329412	-0.04688552141913917	0.01423698901827278	0.048999428313511756	0.010291803386405916	-0.022742882017880686	0.0249631708607636
2348	-0.012097954617182877	0.04634616729315138	0.047899141210299284	-0.08407060104661362	-0.009813182491908407	0.0846413876951363	0.16319870862185987	0.037322281248942595	0.1674119803761603
2349	-0.009993727054389688	0.09681679250045609	0.09733121745110358	0.010636989915832232	-0.09070340839549096	0.0913249902766419	-0.0004917525820080314	0.06426896542314917	0.06427084671267257
2350	-0.07433725870278926	0.03304732662419504	0.0813520364124442	-0.06921996264615611	-0.007439943683154397	0.06961864686090757	-0.028682752103279953	-0.001030905501563695	0.02870127234760447
2351	0.06101786037010692	0.06122984034765711	0.08644230812018755	-0.09449396807930902	0.05226112148979475	0.10798303025357531	0.08522823323283929	-0.025834037704082158	0.08905756140882812
2352	-0.1353682336675993	-0.10551388377174584	0.17163256787359227	0.02554774796876186	-0.07136640557006092	0.07580139359052576	-0.0018264320969479074	-0.09250962737972555	0.09252765539091776
2353	0.07901545468191587	0.0701059375489047	0.10563278164566542	-0.0145159553277625	-0.035668274402642225	0.03850894386944128	0.11261424843433172	0.07866863098413177	0.13737074816476355
2354	-0.04252881725726494	-0.0810428858002074	0.09152403856980577	-0.052862489967191735	0.03577482303744874	0.06383009328594327	-0.025742248726209244	0.08607670162451163	0.08984354140413892
2355	-0.01659159988784776	0.003003978691074852	0.01686134854674624	0.03618373629601573	-0.014824507835403383	0.03910279791653715	0.08610917747685728	-0.09755996723291169	0.13012585312776132
2356	-0.026023468516197024	-0.018917294262892275	0.03217273590856635	-0.03870745598805964	-0.0034169269119346595	0.038857979085241655	-0.031852996351062646	-0.09887948003167875	0.1038834199854624
2357	-0.07265223137910844	0.021703187194006678	0.07582463358791525	0.04362221742854689	-0.0032590155419796813	0.04374378853833176	0.14158759151344186	0.0071937150989977525	0.1417702211591095
2358	-0.12440475733251398	-0.10077868674066393	0.16010273997697402	-0.06282920825622648	-0.060664281445706035	0.08733650126624098	0.04818332082484543	0.13965168328508631	0.14773024419552022
2359	-0.09053434221340285	0.053068582519727986	0.10494161029194625	0.10443525006040107	0.03983299106064267	0.11177382802792314	0.2278615197301451	-0.10375661164447815	0.25037233599915615
2360	-0.04407787046642618	-0.007216826177654659	0.04466476513912871	0.030177703259508918	0.03779179747759462	0.04836231725844515	-0.014832470262035116	0.042913949876377554	0.045404947616602326
2361	-0.13431323077315388	0.21972044823614045	0.25752110463768396	0.011905954716119951	0.044210270649155885	0.04578536653313931	-0.017086907179947965	-0.04184188641131918	0.045196303559405106
2362	-0.032580762253862666	0.027281833323706907	0.04249475848319704	-0.04274988215199336	-0.04426528917632626	0.06153834779934465	-0.10598169642258705	0.028987328439868017	0.1098744064224703
2363	-0.04916062303937642	-0.03488656862841453	0.06028133648389644	0.15215470864714878	-0.06738008947279009	0.1664065257760642	-0.1035923134988566	-0.09162430287529745	0.1382981572307803
2364	-0.05003201771936737	-0.038899612567708665	0.06337493712019704	0.030712266381503074	0.0014473755234834715	0.030746352664899668	0.01788188305709024	0.04665955340699816	0.04996874689051112
2365	0.008366054682558454	-0.02029811766302006	0.02195459978258235	-0.09912218829002317	-0.024265460542128192	0.10204910968119413	0.0946962049491174	-0.07854114455647754	0.12302878776939463
2366	-0.059447554108986424	0.04771579257971113	0.07622865964354145	-0.036825329031227046	-0.02259030047523562	0.04320215890229982	0.046875388851818085	-0.06789895021756906	0.08250799670733179
2367	0.030621995836438962	-0.11928225661061735	0.12315016594031877	-0.1111123870049584	-0.023501961529918035	0.11357070371223997	0.07909339004466386	0.07153430962035731	0.1066439018491844
2368	-0.05843711297233883	0.13490415040120016	0.14701709413538114	-0.06319199306239832	-0.06689753322684987	0.09202449640740058	0.17737465226111146	0.07583819628647215	0.19290722972645605
2369	0.013299337630308793	0.022342114216305827	0.026000816315250613	-0.01347643817061798	0.06467186103724412	0.06606106262986619	0.02345914549156	-0.0025231654714218503	0.02359444576993398
2370	-0.04175398919964279	0.03643167665256853	0.05541356041440753	0.04483604546298507	0.020703893795920535	0.04938544513388151	-0.0007522556578190854	-0.004785743065521596	0.004844504645875455
2371	-0.08787476991309819	-0.032844902167368316	0.09381238076961879	-0.015703982807283242	-0.04879304632912264	0.05125794032232817	-0.06456929646817876	0.026475259820903325	0.06978634127807462
2372	-0.013383632328590175	-0.044610962625020324	0.04657531106324298	0.0009657089358564518	0.018647761063706966	0.01867274983600162	-0.020360965504852942	-0.07714982676942657	0.07979138228431902
2373	-0.017642805263509795	-0.004058923228117481	0.01810368568380153	0.09542943000180462	0.004420775908041129	0.09553177152182642	-0.08416897785871029	0.02616020441986632	0.08814064402458865
2374	-0.04069190775705284	-0.03986954043171192	0.05696851420867854	-0.005641544568088993	-0.012890911381680699	0.014071340425278588	0.029388296653786828	0.02356489683400278	0.03766930239609133
2375	-0.036999802678512696	-0.01123014998732819	0.0386665445441762	-0.09762873979606945	0.01622081947309716	0.09896709462517046	0.03256745270274268	0.15883378462861325	0.16213824383838035
2376	0.12153211219397995	-0.011570977171609827	0.1220817013603433	-0.09053107288433322	0.02544229321480972	0.09403821266706852	0.13814250169773956	0.06291290263059279	0.15179388687531664
2377	-0.08336144082577807	-0.07453275268978184	0.11182245320178716	0.0022727381022672067	0.10160445755164069	0.10162987323048599	-0.030807915344513815	0.1087699383343197	0.11304878209483922
2378	-0.03735809018567639	0.06999629984619843	0.07934172228077764	-0.08861444686620525	-0.03273823047591489	0.09446857640558386	-0.06642562482629838	-0.12492947487161975	0.1414911210121074
2379	-0.031169460826923682	0.04384858449937393	0.05379808222269512	-0.08553815751794151	-0.12481446424706916	0.1513123487255653	-0.023589732672091364	-0.007973818493112312	0.02490094915664531
2380	0.05324974672224078	0.06867247724155957	0.08689904865115217	0.10686941280966311	0.042390461890886216	0.11496965970900697	-0.03479256494369365	0.07706308532623571	0.0845531885582077
2381	0.03143380870952549	-0.06536821028383491	0.07253335264344743	0.007919041347136228	-0.035736704866710156	0.03660359668923259	0.03190310433997204	0.09564394329950054	0.10082446110148677
2382	-0.020405719273999097	0.1319242471938687	0.13349307239238384	-0.08685949924037648	0.006609898263406084	0.08711063863467848	0.01866360980582545	0.05755993841345131	0.06051013833354219
2383	-0.1890524138952302	-0.11394897529641353	0.22073781771757212	-0.06907486681777246	-0.0005720330055773315	0.06907723537933805	0.09734644280262988	0.00814422462632305	0.0976865309092799
2384	-0.02653335404956496	0.05311032218323416	0.05936939615261805	-0.014835853535745486	-0.04265394327604425	0.04516039666710305	0.01875967636213019	-0.08569726106171559	0.08772654108473502
2385	0.03683967104660318	0.021078891404296786	0.04244385733714679	-0.03395855867943584	-0.02309745703911533	0.04106916397077576	0.03487925457319562	0.09385741317595578	0.10012879909228846
2386	-0.08143346364444334	0.005858817466119031	0.08164395105108631	-0.007507200248377835	0.044629162724988236	0.04525616224452448	0.025907701343451647	-0.014540122915579518	0.02970899128717848
2387	-0.12351752983203207	-0.0980759744595131	0.1577196149563839	0.06854786512572153	-0.07613535357305265	0.10244706865981014	0.08724463270643136	0.021367524546265993	0.08982314312756702
2388	-0.060842178977024375	0.09946789689299704	0.11660031412902865	-0.10666454745639439	0.09554985961908537	0.14320300750090528	-0.03185075641610213	0.04458665809015112	0.054794532244795274
2389	-0.06060943883605662	-0.0031103133144227864	0.06068919281828985	0.10197844963110467	0.0022435500169072906	0.10200312596112981	-0.020011403138427787	0.06697394639341223	0.06989968348337733
2390	-0.12797554663910188	-0.08336025057739768	0.15273071699531654	-0.10818081058902519	-0.07415919772361536	0.1311589660934731	-0.02680346246505003	-0.006339399388045791	0.027542940741985072
2391	0.07780477494801605	-0.058859749646313714	0.09756051011110055	0.0303132301134096	-0.022539257584550235	0.037774462966020154	-0.028019437284045413	0.07448906927000493	0.07958461098997813
2392	0.018708461381647074	-0.015206434490426992	0.0241089646642121	0.013297478549660994	-0.06363129894936896	0.06500588543941739	0.0014671815274550297	-0.044530024129917974	0.04455418802588128
2393	-0.1259486180849218	-0.017514952511909786	0.12716063840275396	0.029868670385162784	0.019183376163466274	0.03549844210111968	-0.056674018879771755	-0.0031781464952178005	0.05676306044541459
2394	-0.12488789342532591	-0.0011346864383315624	0.12489304799519024	0.04312906007766772	-0.04205712302832677	0.060240496516902026	0.1093433911568901	-0.015966863578576917	0.11050302223118405
2395	0.0728345554286055	0.04008520701553247	0.08313661218717479	-0.10057374128568043	-0.030088826829190944	0.10497816409213881	-0.1176610276191026	0.03578967463881351	0.12298381288257147
2396	-0.09032287285790178	0.0257190023844864	0.09391319633021712	-0.12191589892541438	-0.08392901986294117	0.1480120494620145	-0.1383673787774842	-0.034255123817676696	0.14254453696131658
2397	-0.08108005154278572	-0.07221509860604296	0.108577139513165	0.146335735770672	-0.025413871589380237	0.14852613383746793	0.07885161047795645	0.02965110226742862	0.0842422954378671
2398	-0.040451883771316845	-0.031837317301921304	0.05147785614836097	-0.021963021973826238	0.07030860770518295	0.0736591790048198	-0.045940624817566944	0.06975649878655958	0.08352550587447966
2399	-0.05405472169033067	0.02442791377604221	0.05931809090377789	0.013540008282335618	0.08869189293198863	0.08971947222395511	0.03631488577024178	-0.03672329071613952	0.051646597269595675
2400	-0.05075876069493942	-0.08371797385445152	0.0979037840616018	0.07978212486822069	-0.07235051700086256	0.10770229690577848	0.04896890616324264	0.02183972579336266	0.053618349410940784
2401	-0.048147182750019765	-0.054187920188893506	0.07248780518929852	0.1378103385763902	0.017226899080896554	0.1388828840083712	0.01569059985782263	0.015144424884604645	0.021807075204706747
2402	0.07213835303023318	0.07633654646341374	0.10502956871222256	-0.09055222229123877	-0.06786313250576669	0.11315966470159394	0.029911377442335286	-0.007313741974770173	0.030792553031071646
2403	-0.11133982877507075	0.007581470361248981	0.11159765304208044	-0.0915235098826436	0.0717231894688079	0.11627884058940764	0.10670037707332494	0.11112616919719623	0.1540584173228896
2404	-0.03879457638644154	-0.017976870276614987	0.04275730372633068	-0.04337303709910654	0.060897570182414276	0.07476452635657196	0.055358220641567084	-0.04404014249926408	0.07073942849610752
2405	-0.03977657026908453	-0.09187458869552502	0.10011551123748663	0.1412381809033316	0.0469611686699473	0.1488407709860758	0.032684040946274764	0.011854375381693639	0.03476740928323348
2406	-0.018576371935140067	0.03435960291357084	0.039059747908184526	0.004946912373522864	-0.006243453327704674	0.007965717261272848	0.17374326629788553	0.03881259370314842	0.1780256723448156
2407	-0.016134387104835685	-0.008043829717702015	0.018028356657667777	-0.02241829870603923	0.06214640624983373	0.06606629947743838	-0.12185483271943968	-0.005585121489773537	0.12198276041776623
2408	0.10958663402117332	0.01499773261827874	0.11060814770974135	-0.03890702306628575	-0.004853267352080387	0.03920855324889278	0.04248190731821624	0.006217234187180098	0.04293444363598712
2409	-0.10110490981438554	-0.06571950879385194	0.12058713291508433	-0.00303346250493695	-0.012496203079893686	0.012859120739101986	-0.022398479680493546	0.11781858472847163	0.11992877385939343
2410	-0.10523014671951234	0.06210267878936368	0.12218889675999606	-0.03936105760345208	0.07190553045719644	0.08197376510807028	-0.017519837564888542	-0.059653606731700996	0.06217312525843077
2411	-0.040468349336477805	-0.06781351189473486	0.07897062551048048	-0.04083665238400272	0.014283604012006245	0.043262611126741714	-0.11076716310752716	-0.016097160568411654	0.1119307062483515
2412	-0.0037791697366070685	-0.04996766051678631	0.05011037039794151	-0.13079242627068355	0.03653169093916531	0.1357984654281737	-0.024696951886467283	0.014986621293958962	0.028888375694923106
2413	-0.11227797193171957	-0.020670796771072843	0.11416490187553706	-0.08464001853402435	0.002944496434571793	0.08469122030466436	0.00020806618848851003	-0.011769656376884539	0.01177149534973068
2414	-0.06974210939636595	-0.05528799864113968	0.08899845288990893	-0.04661670419417624	-0.0153642331030798	0.04908336549965886	0.02071025284956709	-0.011781727354912066	0.023826952649436413
2415	0.036273093371860285	0.00917384647137598	0.03741519426441712	0.07498066066610742	-0.04038420205409573	0.08516444827198717	-0.01767720980046176	0.0030937118678289574	0.01794588530696346
2416	-0.052462981786214676	-0.004577047333864455	0.05266226182188844	0.13766103895976323	0.0010615727520361024	0.1376651320567024	0.0051141104270413075	-0.12108042058851796	0.12118837557848681
2417	-0.010173580844483889	-0.006728816579630454	0.012197488256258302	-0.06724969255970863	0.019782026960221338	0.07009885690958344	-0.13177141225732775	0.06561145793681006	0.14720247450666182
2418	0.01399942339628414	0.04876978949551587	0.05073929663353009	0.10279219846569973	-0.0832440682091534	0.13227173151290486	0.017052291930162375	0.06302784104197842	0.06529386959343411
2419	-0.02005509333712987	-0.08642947040760934	0.08872575794942983	-0.10377288573795525	-0.0013349490268570006	0.10378147186895656	0.0834931757818852	-0.030454420293782862	0.08887396760342792
2420	0.04640157449385722	0.013939957120711501	0.048450268523881845	-0.12242254078566721	-0.0312538072010839	0.12634903623289287	-0.017420257414661446	0.026396623699229238	0.031626683530079115
2421	-0.023527885684184385	-0.07016052835445226	0.07400041313225181	0.002379499875802974	-0.019009433534647343	0.019157781264204927	0.009846869757839046	-0.013204420978680086	0.016471720535816893
2422	-0.008875709079385199	-0.04995468230074473	0.050737052490563726	-0.0027479044983530743	-0.0835970417345135	0.08364219249812896	0.20355026486696795	-0.07840986292760303	0.2181302751379054
2423	0.05027562634068826	0.04968850366768297	0.0706865333757559	-0.1165514568919297	-0.05458165166017916	0.12869886868805214	-0.11730801698188573	0.10347996886928808	0.15642657960017928
2424	-0.1443674924554725	-0.019490280873390012	0.14567719082411132	0.0030412511544267583	-0.054747773353605665	0.05483217938183815	0.009388637499612962	0.06258588887856792	0.06328617543207672
2425	-0.005738298030082992	-0.050953209564804036	0.05127531208327154	-0.00930749961798382	-0.005926515102667401	0.011034180096450926	0.06633137577765531	-0.004401927456461261	0.0664772771545922
2426	-0.0521335630469064	0.02245625715036641	0.056764353965927834	-0.01895975419191344	0.04990800466854813	0.05338802495891378	-0.025850153936242893	0.09548017460894871	0.09891761320352806
2427	-0.004763911544127001	0.08489302061491596	0.08502658291572592	-0.2216246666206961	0.07049468038962281	0.23256610418969004	-0.038992541918238185	0.1372142679181404	0.14264702466422768
2428	0.010543912257295346	-0.03247593571773184	0.03414469924353988	-0.020589302543020608	0.007620741535013839	0.021954386367000103	-0.12138234645907366	-0.07784896079034939	0.1442017154129865
2429	-0.04797270405792534	-0.04127008658900728	0.06328191196300445	-0.08728961314137731	0.07345294308394153	0.11408247634963078	0.08002161326454951	0.00622712182984794	0.08026353864454827
2430	0.033840029958628115	-0.04466249027332544	0.056034682697555606	0.028921468380828437	0.05329670329670329	0.060638188591019784	0.020637646269193594	0.03925763674398696	0.04435171345343036
2431	-0.10836589659424381	0.027597171095964754	0.11182473517596317	-0.003055894000280361	-0.05936667679080418	0.05944527568549714	-0.14218617213238802	-0.009534039977182506	0.14250545766372455
2432	0.010513041057182764	0.05838629141556735	0.0593252312050578	-0.050823523499629375	0.0032774708362607397	0.05092909145076043	-0.09496464991712629	-0.004586434932436862	0.09507533917516062
2433	-0.01718266148472837	-0.17011626237979044	0.17098183114520815	0.08218844021859761	0.007762169979299912	0.08255417002401234	-0.010967600055801842	0.04813685789131042	0.04937049056503529
2434	-0.11417677515629063	-0.026591355121697545	0.1172324023139438	-0.01646506371588753	-0.04548853756740146	0.048376702793691204	0.028054581268526557	0.061988198833259366	0.06804113700361024
2435	-0.06474413354165336	-0.09049649867458245	0.11127182527674356	0.0023673831958351352	-0.056777884967233294	0.056827218166546734	0.026227806923094545	0.056032101732543874	0.06186674616109427
2436	-0.08106479786025847	0.022530982505589464	0.08413766472152497	-0.03511926202284452	0.008843208822163287	0.03621553406069826	-0.0010055445073077816	-0.05773360213427427	0.05774235824033216
2437	0.026013440866983765	0.12740985076054961	0.13003833733390158	0.057378572245335956	0.031738547704703184	0.06557160943058328	-0.13530381159959598	0.1214203125830631	0.18179662741961886
2438	-0.03693255712538061	-0.028040206774388995	0.046370971218748405	0.042449472793686285	-0.15799949177374104	0.16360255848006283	-0.03161352051509918	-0.03464243196566005	0.04689896344114635
2439	-0.012001517849843062	-0.08630211610307159	0.0871326097082381	0.028538431470771286	-0.11241186225845136	0.11597788085331164	-0.08686568569303622	-0.11754756592387569	0.14616113575622372
2440	-0.0677848943873492	0.04900064739499618	0.08364122997800087	0.08162456930164648	-0.021346002179070966	0.08436955684788318	-0.03057104886937962	-0.03499511149592699	0.04646769692578231
2441	-0.11854360216329116	0.07255549607571032	0.13898519930064876	0.037534665923389346	0.040443917071487354	0.05517754592282799	-0.026337004343922048	-0.0783751117054448	0.08268189603929459
2442	0.026913306042890495	-0.009756608478099208	0.02862721521827094	-0.034319803412327654	0.01977733974579739	0.03961050458756508	0.03937699418714049	0.002547754269609043	0.03945932998711974
2443	-0.06404173209678833	0.098006981633914	0.11707566740765207	-0.05878003206496038	-0.010741058143692545	0.05975334718326627	-0.05833072189081024	0.0007026141168919429	0.058334953354745256
2444	0.10185213158692458	-0.010290243660966987	0.10237062969134395	0.07083488802289704	0.020022534074474043	0.0736103473159843	0.02214995666058919	0.11774340769625165	0.11980872520810706
2445	-0.06398331602483125	0.029952782664630983	0.07064724990322019	0.0033302621049808817	0.02568653385313446	0.02590151862490102	-0.10850245757816843	-0.04523968743529104	0.117555997804217
2446	0.03212503421862568	0.0142455963506955	0.03514192423494791	0.0833939565735019	0.038880582799478425	0.09201223675039218	0.05446559695403862	-0.017630253107959234	0.057247943860111575
2447	-0.023541759389032173	0.09165084051384545	0.09462605878945513	-0.030883109632198955	0.014490561559718427	0.03411367518855759	0.004174390720833294	0.049984280359033545	0.05015828765917599
2448	-0.014706200303436561	0.05336750196527615	0.055356685173324385	-0.005497628585900446	-0.1136743104480361	0.11380717365748522	0.10607571360709633	0.033001735515034075	0.11109082574298826
2449	-0.0537142066548721	-0.03263112946024943	0.06284907800766741	-0.004683277135646079	-0.06236526621226248	0.06254086275752543	0.03618575946767436	0.028077220077220078	0.04580108596438555
2450	-0.03071642828844708	0.03201899422845416	0.044370203495150806	0.01089754482661466	-0.04996913974281651	0.051143635086735875	0.028930177438221835	-0.03669487470692301	0.0467276042223842
2451	-0.13321737144451626	0.03340629328562986	0.13734208563172373	-0.22612286555039787	-0.003059519023541114	0.22614356276794334	-0.04228038848755397	-0.09605720677866873	0.1049505513314647
2452	-0.07633646485368792	-0.040491885126885285	0.08641092886601327	0.060051952814620134	-0.08552339914023185	0.10450114275618604	-0.0723859371635667	-0.030565318619312956	0.0785745671406973
2453	-0.0040668442951128985	-0.16759212692230183	0.16764146333428856	-0.08398229165308331	-0.018997278361577396	0.0861041340264845	0.08222876190338464	-0.018443196361559205	0.0842717080412789
2454	-0.11922523510767476	-0.08109362293932974	0.14419026446992358	0.08949743164103457	-0.16581323273283546	0.18842456957534787	0.008568735066964935	-0.13341125942446655	0.13368615246864632
2455	-0.12116150716322886	-0.035570826724755006	0.12627507486415404	0.10267500434253951	0.03184692065697798	0.10750061800786243	0.06323799791748672	0.027478801604737427	0.0689501915751115
2456	-0.046332103856336446	0.008421629908146993	0.047091269871008395	0.06640422127416204	0.04383524919521185	0.07956789349375913	0.05687294221725178	-0.033084326841624274	0.06579592874190834
2457	-0.005366849055093584	-0.01647903867091104	0.017330948741991606	-0.03573514106494894	-0.14641262931043808	0.15071051167230357	-0.13709626666067296	-0.015443258187049067	0.13796333047489903
2458	-0.02471410923079612	0.06040753888057429	0.06526758727484736	0.040130530789304904	-0.13960370734859945	0.14525720156641028	-0.1261542967470432	0.005337883978773503	0.12626717543808402
2459	-0.2449709205148075	-0.14531489796538571	0.2848283192882383	0.0497029600335861	-0.07882676728673091	0.09318821533314546	-0.00021360147709867608	0.13369106816894316	0.13369123880697653
2460	-0.010203380189939363	-0.0420507110644607	0.043270905563983796	0.005482676380537596	0.06008836787812896	0.06033797887360054	0.00850426632917618	0.2278491129215186	0.22800776479085202
2461	-0.12957818223469872	-0.0061653942089165015	0.12972477557120743	0.049400654458358145	-0.1620893790960687	0.1694502625452766	0.07614392549392222	0.04789769748697618	0.0899560271142399
2462	-0.04023560409382934	-0.0070978178943522565	0.04085685812267952	0.02206166675255995	-0.04363263178342207	0.04889298207563845	-0.07421468260949493	0.13303834225159172	0.15233850341879995
2463	-0.02175691755569082	0.08956355474502449	0.092168290643204	0.015903750779017258	0.0965795848064911	0.09788026098369017	-0.021069191551347413	0.029640345553127785	0.03636565573637015
2464	-0.045286023427999915	0.008252024586448312	0.04603172631671231	0.027224644860695375	0.03767323083554168	0.046480679958225614	0.01747765219576789	0.0008230912930779013	0.017497022762543654
2465	-0.07069137884294843	0.01015963077463377	0.07141770886967841	-0.08669630509729066	0.0033114859469040333	0.08675952545224674	-0.008626230370060266	0.09554019452260182	0.09592883101452838
2466	-0.04326170320873559	-0.006446468185870827	0.043739363468072646	-0.09750731508962555	0.058405226621057384	0.11366110589222941	-0.003845243219056954	0.07971555195704515	0.07980823967003702
2467	-0.033408975576506086	0.040470180541478905	0.052478520959831534	0.08037312370805762	-0.08729573360826515	0.1186607943711651	0.031940619898059734	-0.06750619752845678	0.07468125537391128
2468	-0.02032959978462081	0.12079179702368242	0.12249061537772332	0.0019877526881402997	-0.11649470637842285	0.11651166368627719	-0.06525815356897237	-0.027351298468572312	0.07075818069416784
2469	-0.15724322631075663	0.0006421839510746546	0.1572445376502562	-0.04533590197566851	-0.05408766530001266	0.07057492150582682	-0.06422182206043019	-0.016047272350403544	0.06619635472327448
2470	-0.029565174663448733	-0.0029149535218532595	0.029708525828704386	0.16262112777333843	0.0312389680508306	0.16559439701618311	0.020525052326221864	-0.07711395641317519	0.0797987471498596
2471	-0.14584204575241994	0.00493701104837112	0.1459255851019371	-0.037372476082084605	-0.025725683565326073	0.04537083604485676	0.10378785482028298	0.06184481940416557	0.1208168055169892
2472	0.025843768940975904	-0.05125743450036517	0.05740405024589969	-0.01728693950811512	0.0133665392566863	0.021851834002155686	0.09580134262716195	0.12865551502506262	0.16040616819664696
2473	0.0300604471095672	0.007610287942235926	0.031008820728799548	-0.012815504214846939	0.049910635186524874	0.05152968710367971	-0.04517885805785804	0.020527464271953313	0.04962364360713958
2474	-0.15130723127520093	-0.023870670159732474	0.1531786118557088	-0.018937281485611263	0.07718061077214063	0.07946991449112013	0.006616695792209112	-0.0391334498637187	0.03968888460819758
2475	0.09124256088815243	0.03258318988732008	0.09688585645315502	-0.030523777148173566	0.054434745452325725	0.06240867314605286	-0.01607190418521663	-0.06472740711370463	0.0666929031891853
2476	0.13395713193807357	0.02792143780671614	0.1368361059306672	0.06202650486842582	-0.043316241810547655	0.07565437271422379	0.026109240198912916	-0.017753301723140973	0.03157328215180377
2477	-0.04888423924024068	0.024698469415460236	0.05476936404198529	-0.11319483658877119	-0.05734849596950044	0.12689334505923636	-0.005085768355990764	-0.006471617445353057	0.008230848809800543
2478	-0.01651999841023226	0.13007443128114723	0.1311192892773141	-0.05517174832227782	-0.04244634198378525	0.06961044290005068	-0.06502725693518525	0.06925813898560773	0.09500123136183213
2479	-0.04581830576268193	-0.019184548320762017	0.04967256825687861	0.10164226770221566	0.032710492106477036	0.10677605947728529	0.10522781432937885	-0.06215922827194391	0.12221563962072063
2480	0.0849072092828194	-0.19355658190371325	0.21136079245320155	0.18583957285004482	0.07714362097520898	0.2012150220392449	0.03249053840894531	-0.1315246396161169	0.13547828575920415
2481	0.018263218587270622	-0.13564614760895083	0.13687009357166272	-0.09227649833250541	0.0731455662319905	0.11775069428206096	-0.08262246377546364	-0.20676813254783466	0.22266461810904473
2482	0.04888902861225936	-0.02912155104638995	0.05690520058832769	-0.14707205076054702	0.00025500413046089976	0.14707227183265878	0.09256105661148581	-0.14920230431228285	0.17558153893029224
2483	-0.07932587193275636	0.0385219780125412	0.08818467411002193	-0.09112364670009157	0.04119086797220922	0.10000103295580041	-0.13010271100068052	-0.06475658670999485	0.14532766746925954
2484	-0.09077874605836393	0.05103524702571815	0.10414114064530404	0.032348084339450786	-0.08258279878296931	0.0886922613042458	0.0899242988214593	0.16365666663443967	0.18673479604087512
2485	-0.07880163016119218	-0.03930071746353222	0.08805818138713574	0.023511807152537215	-0.15428454682377193	0.15606577608237746	-0.039076004223678996	0.07056027541906815	0.08065783640356175
2486	-0.07590095506045777	-0.016810546945449735	0.07774026927979347	0.023005083314070172	0.019632955775383626	0.03024378962308591	0.08123688589982243	-0.03833428409666047	0.08982732862500278
2487	0.02314551033577074	-0.019454409980278673	0.03023555384615993	-0.011005812171953304	-0.025174701236569237	0.027475325001077532	-0.05521482550137336	-0.07397771272074793	0.09231131531150782
2488	-0.13064172504503963	0.09710048540123081	0.16277519647630093	0.030068472206021896	-0.09159008729260518	0.09639946634225394	0.04621774995612239	-0.0532630316503832	0.07051972030287963
2489	-0.14260263297483372	0.06460266353497936	0.1565535533521002	0.018882372755220304	-0.015340128258543688	0.02432824563867392	0.16310109143487353	0.042014433202636564	0.16842558779646813
2490	-0.03678393693746233	0.01983539394646294	0.04179115779241566	0.05572519410016647	-0.04751099037801348	0.07322971708398796	0.02822077288796782	0.10168035213597812	0.1055239595205315
2491	0.04694527864003425	0.09605320873124389	0.10691154331576345	0.006441775950473761	-0.033818142293424065	0.03442619969695144	0.007388055761899555	0.012645021285902284	0.01464513336442721
2492	-0.05562153548677318	-0.12055023181402638	0.13276337446872108	0.1607922947881239	0.010648544979624353	0.1611445114591683	-0.019792427251095524	-0.014643048000495025	0.024620297139447977
2493	0.11008401750373072	-0.003956480809764475	0.11015509361876884	0.1173424844383822	0.04353637486504378	0.12515859774926205	0.0656963919462844	0.06152994788719003	0.09001083491313779
2494	-0.0139918124756162	0.06209989579783794	0.0636566404584403	0.05087954092882135	-0.1009949264300955	0.1130871471465613	0.06212276786167596	-0.04297927129682844	0.07554108847509454
2495	0.023163539401572328	-0.07333548158570544	0.07690671243146163	0.03697975699646759	-0.07965014927984777	0.08781599346257964	0.04120535925426279	0.03135017352939189	0.05177562178859704
2496	0.08662511197052407	-0.10399717508070687	0.13534889156795127	-0.010354408555441787	-0.021666552897493974	0.024013606372073948	0.0475729353308116	0.0935952949764417	0.1049917302348938
2497	0.057484665595676124	0.0853885142928028	0.10293534452159228	-0.044955060154904754	0.06391310286455126	0.07813988834971429	0.005825984718819568	-0.05456755154322024	0.05487768015656198
2498	-0.07680368010969593	-0.034351085316641924	0.08413561874036296	0.10307264942072436	0.11710601158946281	0.15600573389782488	-0.025564247510629703	0.07911057818954531	0.08313852495846254
2499	-0.13459234432604833	0.04406616634498942	0.1416224776210536	-0.0008054170648377577	-0.11893377533848068	0.11893650244106106	0.0821763188576918	-0.1584209891512039	0.1784661233529963
2500	-0.02104882129815987	0.00997376671272286	0.023292249794334748	0.0026942343866680533	-0.016066256817687707	0.01629059566321015	-0.10052431314383081	-0.03870844807177432	0.10771945731929866
2501	-0.06967355856144389	0.07512111544641865	0.102457731521487	0.08793374027764105	0.07909934035640445	0.11827530733011833	-0.026162403257937696	0.04229228982168707	0.04973036419123154
2502	-0.0389378771991459	-0.04429452570775807	0.05897595517201062	-0.037286816857255094	-0.12561666806733363	0.13103378956469647	-0.09042381848341044	-0.03578753187240695	0.09724821019761393
2503	-0.0004755929817403818	-0.03308828729659214	0.033091705077044634	-0.05953446751438371	0.0796380259611565	0.09943122246664297	0.04490406442369966	0.017366225530922024	0.048145205274862185
2504	0.009233358795620214	0.14529817427233346	0.1455912578471731	-0.03479824545078096	-0.026513653473039682	0.043748048035783575	0.06339638419508073	-0.02591641386030776	0.06848913809056903
2505	-0.14165071676887622	-0.04867443794048223	0.1497802606152034	-0.033978167266325764	-0.08188273299365252	0.08865268080147494	0.03603864693580728	0.06485187807475212	0.07419265571999892
2506	-0.020850437601569186	0.012145919047388792	0.02413014914339843	0.014499211587272591	-0.030173131532784312	0.03347603625202964	-0.054910464043552536	-0.019668918658205914	0.05832688421869795
2507	-0.13646988472641527	0.08041997147134111	0.15840265543447302	0.1450842718235744	0.04590028550615128	0.15217188354003847	0.0860956703377539	-0.031241125892615497	0.0915886040833981
2508	0.07277503537933848	0.048922117483389704	0.0876902466271053	0.0752878987515165	0.07776127007460833	0.10823623617825398	-0.03946514144056135	-0.16722381537621192	0.17181764117197315
2509	-0.11254565272441014	-0.09832397855263303	0.14944607290117118	0.025304364948053264	-0.013562642834157864	0.028709861826055526	-0.03905634869988204	-0.09212264408007272	0.10005988170126194
2510	-0.030703575200319203	0.1430946675019477	0.146351608797357	-0.09841358502610596	-0.032315904909993164	0.10358354805586797	-0.045634039516965014	-0.0113856516529723	0.04703295255667834
2511	-0.026742903258404786	0.18747349671477315	0.1893713147368219	0.10715344106951549	-0.07945638998284872	0.1333985676165403	-0.08836125304871403	-0.23578709821861982	0.2518000530712731
2512	-0.006214023527429155	0.06726856504881663	0.06755496970709349	0.0017883329405649513	0.0659682074886724	0.06599244300656586	0.12668696134496302	-0.06370231372307332	0.14180116695039222
2513	-0.1443120968127351	0.08101057140163101	0.1654952989220751	-0.015432562301285814	-0.07169580841341912	0.07333793645335794	0.040339136376491086	-0.012633800516073275	0.04227125310516688
2514	0.056614785437927716	0.02821045373994997	0.06325396138105857	-0.10910705280267761	0.046471757385306414	0.11859162367454569	-0.008647360696308639	-0.048302727222482654	0.04907066643262174
2515	-0.04533636299561281	0.019948533705381834	0.049531099388815565	0.0179528420164984	-0.007451920201978227	0.019437995039766873	0.07041123596427531	0.10144141815690474	0.12348321127870325
2516	-0.055151189783430386	0.11840025234233087	0.13061498187135956	0.041654078614234445	0.0713592326118646	0.08262688632736333	0.12401897041363504	-0.06181293136815737	0.13856963414393003
2517	0.033212753917508865	-0.005797004457303684	0.03371486739500838	-0.0012390472983163673	0.03361733052624619	0.033640156805793124	0.061236737863758516	0.0056393253671485274	0.06149585396424088
2518	-0.11185687898520158	0.10130909687720001	0.15091552102545294	-0.0006318038121991994	0.07727920372071938	0.07728178636500037	-0.006447043443521049	0.040215358508925644	0.04072885253925116
2519	-0.0034529263181620347	-0.06574994930871284	0.06584055387264723	-0.05895983903028669	-0.004427556606714999	0.05912584778236152	0.01426310240852827	0.013927792071835627	0.019935382672837065
2520	-0.14348039055454825	-0.030951188372580426	0.14678078394449548	-0.14585782588050364	-0.19315685736741275	0.2420414776823228	0.04957761385567938	-0.03326282853315607	0.059702224059485366
2521	-0.008322434541575894	-0.012488937401772733	0.015007880400783229	-0.06937548433793708	0.059065134355835464	0.09111337949827264	-0.08848618084231999	0.024489052612816017	0.09181240601320187
2522	-0.05379529035328329	-0.14014099764924204	0.15011140025434083	0.03882701329100561	0.022645800756025753	0.044948517806280806	-0.03510839824134622	0.014696966991764681	0.03806048430892575
2523	-0.10639829802553344	-0.04226475775396052	0.114485403308593	0.08026719857050843	0.046326746867792805	0.09267680746394957	0.013884255370716275	0.07665308578520479	0.07790037296183651
2524	0.015256331613717504	-0.022394340713412564	0.027097272008379802	0.03489964226144679	-0.16735134942876023	0.17095162820401558	-0.00977481537994326	0.14700034072307364	0.147324971367422
2525	-0.18774703215086913	0.06869634559089008	0.19992032407687443	0.10968416617359655	0.08343167841070051	0.13780951081701034	0.010514652189802213	-0.06537112049974556	0.06621133819871614
2526	-0.005316408997106262	-0.028329292999164687	0.028823827755123606	0.01259842299790672	-0.09001685308673756	0.09089419179283943	0.051129123090869595	0.09514896517101049	0.10801626174403307
2527	-0.1468096655231189	0.01708770030347442	0.14780076925602045	0.04957143175662548	-0.00974030771125553	0.05051930760324928	0.10066549570647931	0.03164240176945095	0.1055214841421905
2528	-0.15995052768616239	-0.04604027044494527	0.16644481911349931	0.0829364790646182	0.07429184667509602	0.11134513030228052	0.14189939701682006	0.036402903453026915	0.14649440348882792
2529	-0.11028719048237305	0.0880114151583902	0.14110022531051378	-0.11704315436303642	-0.03853440148623294	0.1232233747352821	-0.06535137718999645	0.08529362912318057	0.10745141073821166
2530	-0.08973652466920225	-0.015275768631225905	0.09102742975049383	0.13325814797709679	0.06738862486281404	0.1493283655679218	0.029204252877898493	0.07799602185991944	0.08328425908975401
2531	-0.01361015238734835	-0.05903952059754295	0.06058796283416815	-0.08646981657499252	-0.060066128129003554	0.10528517904682844	-0.07988470534740606	0.00993306590522872	0.08049988786774491
2532	-0.08167512958964701	0.14977436335655664	0.17059656125592768	0.1144763793263756	-0.006652618632700987	0.11466951974412554	0.04546990694752441	0.010803897142918508	0.04673581743471801
2533	0.0352139946841313	0.027799605573673076	0.0448647243574038	-0.04775168118596272	0.13727280506504913	0.1453411368694796	-0.058000694328778725	0.10015592296562671	0.1157380207525469
2534	-0.006482019183678344	0.01838266540845945	0.019492022989339657	0.01878964458208584	0.04823773023239853	0.05176803416679798	-0.03646198298271984	-0.05302871188580852	0.06435464619823686
2535	-0.09714784990928343	-0.09317841343616952	0.13461025767926602	0.07631161488611679	-0.021541332320492358	0.07929370444536496	-0.1451093329209994	0.06898494060734581	0.16067246351312492
2536	-0.08462037986450069	0.0065263703928085965	0.08487168078291205	0.008667610360731345	-0.004966837217921265	0.009989841906395978	0.052802253850495924	0.029666659946778483	0.060565573753494674
2537	-0.04070957027995901	-0.07410808087649659	0.08455339593166132	-0.02490053463998792	-0.06467360261564352	0.06930159811031351	-0.14412454714492032	-0.0026949536932661597	0.1441497411206042
2538	-0.04381450974483022	-0.02551720919192606	0.050703443957233696	-0.00814818933733441	-0.002473065309015238	0.008515224101555096	0.05112302792109822	0.09123989047627917	0.1045862400029029
2539	-0.13693221734826833	0.005557130894221446	0.1370449336958098	0.11008891218070027	-0.03839031263953127	0.11659067153803897	0.064781115064492	0.0325359069447138	0.07249260727628734
2540	-0.0488199206419885	0.009171821968909866	0.04967400698272119	0.12444044467972472	-0.0233153715416121	0.12660580880121988	-0.0838709206412482	0.10214915950318791	0.13216952037598637
2541	-0.0009512738899552832	0.036155664725466594	0.03616817680992588	-0.021848563158091416	-0.06580679408571705	0.06933897792665444	-0.02101321221820258	-0.1446997103605279	0.14621751354112095
2542	-0.020702699032651213	0.03371727451200386	0.039565848250155876	0.09158171446542702	-0.013481347413983958	0.0925686618274432	-0.010534684152175377	0.01499337453575811	0.01832432400269147
2543	-0.00592919356931475	-0.043990037304697506	0.044387821735821655	0.032117373170254815	0.1471412463491208	0.1506056839449629	0.055724689673478024	0.027536693804252707	0.06215714395686628
2544	0.006861720771962001	-0.02043864319303976	0.021559715849815028	0.039887208544202316	-0.1305351382231576	0.1364932661942982	-0.017850423884179067	-0.06443779513560961	0.06686454273218104
2545	0.0007488238764427369	-0.05125175851271424	0.0512572286399051	-0.05508288118495395	0.0009563197681900645	0.05509118211778347	0.041047002688600544	-0.0022900900096704604	0.041110837281310306
2546	-0.017800250070774747	0.11497541757101068	0.11634515696070201	0.07116977168165727	-0.037262412063854396	0.08033444936038155	-0.0714548361630475	-0.07187666510108025	0.10135111542129573
2547	0.0644061949915536	0.018853269648310893	0.06710889456489315	0.059330291050031334	0.0261240164793426	0.06482705972890018	0.0220187141660026	-0.012886493422870281	0.0255124574720234
2548	-0.12590484685224534	0.12954227573913682	0.18064670399584354	0.04546111480778073	-0.011772079948940695	0.046960566711768625	0.02697283441859053	-0.04217903328628022	0.05006600289156142
2549	-0.09076534143427704	0.04313226411277704	0.1004924843616439	-0.028226526626070215	-0.13374395312258572	0.13669009401645993	0.025638381821256308	-0.08405977985167767	0.08788272419039501
2550	-0.1866644350366555	0.011708417280726675	0.18703127637583347	0.025558555474595897	0.11004081010691326	0.11296999445398649	0.004904098566648002	-0.17195616614714454	0.17202608307688627
2551	-0.16039180371009273	0.08920002709913445	0.183527043053233	0.015553262834622291	-0.09325825354959404	0.09454631584532107	0.06539466164916632	0.03217567341670781	0.07288165566195366
2552	-0.04115499986186162	-0.06207893272027069	0.07448172864077286	-0.11526085512540973	0.03554784148941803	0.12061804905899232	0.1045609259290898	0.056361567184720726	0.11878389405414522
2553	0.010453144588255922	0.1075697338875097	0.10807643536133414	0.13510948440018342	-0.038106535638443996	0.14038048594176974	0.016767485273375925	0.1262554965568738	0.12736404113098662
2554	-0.1738233726280969	0.050381272469869835	0.18097745021822328	-0.027374148392437667	0.010355480732108797	0.029267387676461223	0.05166924436374758	-0.04294031679542247	0.06718319447311137
2555	-0.07323623759182872	0.0217600319421156	0.07640055946607117	-0.03278546887631366	-0.045454320679750256	0.05604446661265769	-0.06623401777126772	0.14708459441096278	0.16130971149674167
2556	0.0540828233828078	0.015879650192483146	0.05636590348155179	-0.06972938480393796	0.11603391932077295	0.13537376975646093	0.037147071777089265	0.03725548458814863	0.05261060799411087
2557	-0.04459868086161466	0.035799907258706055	0.05718982159727471	-0.10383661733145343	-0.0458942499357554	0.1135267601757589	0.012138319937775472	-0.01439601900764843	0.018830405576629846
2558	-0.08828927333921187	-0.03275241868378892	0.09416855481743507	-0.04590470853226137	-0.08940380864111049	0.10050016549721784	-0.025768999976170822	-0.04296729554026156	0.05010219402197944
2559	-0.03453671969777343	0.04793690697492055	0.059082417501357856	0.04258025193424089	0.07213717097571143	0.0837666359069197	-0.051666374272669936	-0.12048825620397405	0.13109856640542678
2560	-0.10363475340873449	-0.07900024374114496	0.13031193585105516	0.05299409681996984	-0.024876632549029404	0.05854247299818967	-0.14145456101279277	-0.06122043600350388	0.15413414487316246
2561	-0.061909904481532156	-0.05378093376465418	0.08200746983970762	-0.07547721397079636	0.05193668426281388	0.09162002510918994	0.015999667956479658	-0.10564643779560835	0.10685110759191477
2562	-0.0023265121173006785	-0.07852164649519824	0.07855610496294242	-0.11530596015520818	-0.09331801203305563	0.14833649522998704	0.04090866356948844	-0.09742805315622174	0.10566808551711894
2563	-0.18272828012175643	0.006934981684544848	0.1828598324597834	0.012237536837818995	0.04964966797120018	0.05113557311214374	0.14260854752776794	0.0766854728148884	0.16191929955636122
2564	-0.013114183142569093	-0.15893262491179586	0.15947275962010074	-0.08169559431653955	0.020956238880860057	0.08434058381801895	0.06998283256885114	0.042129582596540545	0.08168536334080043
2565	-0.039854969021012994	0.01352955307137869	0.04208880328516312	0.024309987132324754	-0.06461318541600569	0.06903505778933575	0.020488701257902232	0.11705467167207231	0.11883426710966923
2566	-0.094622480738438	0.09010026490967149	0.13065784170071482	0.052656389374048686	-0.006251961697427002	0.05302624224832005	-0.06035985560134956	0.11331241454609839	0.1283861965262723
2567	-0.17613759442330587	-0.11766238433607147	0.21182277700209293	0.045971393822734935	-0.02807977886511411	0.05386875746774471	0.09758801892711015	0.050168182042657335	0.10972815467136597
2568	-0.032299702767784114	-0.02262733692830309	0.0394368758315634	0.10923377418384456	0.09752529087929587	0.14643496776227466	-0.07394144557794734	0.045534557460805106	0.086837395730802
2569	-0.148247981132839	0.032760368049679536	0.15182458834033785	0.01418966033444803	-0.055570899295975876	0.05735391276077422	-0.03991244225246598	-0.08246620988887501	0.0916170225448984
2570	-0.09353219041036177	-0.016525438993423337	0.09498084426285927	-0.005741357173073368	-0.028298942007019275	0.028875479232480992	0.05620937134285511	0.036806756194651166	0.06718802518553045
2571	0.013129366359676582	0.1032712448090283	0.10410249884326918	-0.13466001723437762	-0.005019997820940759	0.13475355512818624	-0.11410835500732655	0.03983655240098416	0.12086218428306854
2572	0.026069342795889704	-0.09272035449797572	0.09631549601201196	-0.053231698420446824	0.003948295707340447	0.05337792386106829	0.026475790297420875	-0.08847054790607324	0.09234719984208405
2573	-0.09617622011922325	0.02288381130581843	0.09886118619711977	-0.05965518750729519	0.06598637258008037	0.08895472310567737	-0.07151237723973572	0.15531213349304862	0.1709850253929882
2574	-0.06148647349937166	-0.04811442677237568	0.07807422421659554	-0.021411964825896454	-0.050841246981624455	0.05516615477221486	0.00420228195364499	-0.0138911223703051	0.014512837569707764
2575	-0.020941798690251007	0.09075074066940893	0.09313568523626865	-0.06425439401070684	-0.09828778503284698	0.1174270660297118	0.06928926235442306	0.11214811498014338	0.1318264069571022
2576	-0.07179753211073228	-0.2156646471176141	0.22730183816581123	0.04147711102968922	0.06832173071349276	0.07992627619910855	-0.17705569422953113	-0.013972192416729728	0.17760614015295567
2577	-0.07725009629640885	-0.04040579440739056	0.08717915805682432	-0.017032453593828455	0.039841643078113276	0.043329678034687624	0.042831423244721625	-0.06275877994075728	0.07598154563327122
2578	-0.04745160145341751	0.05198466945775287	0.07038508605610849	-0.022337072597388305	-0.005653375466465394	0.02304138594759066	-0.03963046575748043	0.07493773246238966	0.0847716790134507
2579	0.029434364512277343	-0.024931541419795172	0.03857413086264646	-0.004877055890077992	0.023486478206937417	0.023987503678371592	0.060742791720168075	0.06757446800052475	0.09086250861336409
2580	-0.021871323931573594	0.014930223067408264	0.02648143446572322	-0.12450535270782323	-0.06459842700230813	0.1402659603185035	-0.07396544488085624	0.036099376721790234	0.0823046294938791
2581	0.008335314619846542	-0.06621152338340673	0.06673412394392575	0.10498725940277134	0.0005826211936149602	0.10498887600293685	-0.0358869111005417	0.03316154775383761	0.04886265074438998
2582	-0.09843598173123523	0.023133288926769757	0.1011177113860944	0.14845209811004778	-0.10314841903443843	0.1807695266978905	0.019628179842012695	-0.007607211570424422	0.021050774612531308
2583	-0.09841814833970042	-0.10025376653768275	0.14048825441156093	-0.09985900257222245	-0.10104272036267097	0.14206143647383007	-0.11359355902450227	0.1519678935582042	0.18973069684257937
2584	0.007239178669078326	0.14966828508418134	0.14984325566351864	0.009505267056600151	0.0169664012122197	0.019447592959317566	0.031543129261052426	-0.0017993336970576993	0.03159440781741017
2585	0.016904347293076598	-0.07523401678586919	0.07710975450059086	0.04536950392634239	-0.10341363755772813	0.11292817327595252	-0.030898709770289107	-0.14750515182738347	0.1507066690000413
2586	-0.018845582648795895	-0.01675279087436367	0.025215312559093123	-0.050219568602519096	0.19053358026738904	0.19704073254059096	-0.03630616991280766	0.06708901520253585	0.07628285478784695
2587	-0.036703659037132436	-0.03114646775346176	0.04813793763998939	-0.012996533739009579	-0.08041630877373002	0.08145976065531436	-0.04522593377616075	0.0720246211489035	0.08504664095405977
2588	0.030517954240536427	-0.04409470520327401	0.05362544692579368	-0.14764673902894004	-0.0037589302944221843	0.14769458047889994	0.03333281875490347	-0.09641620795171703	0.10201549863592291
2589	0.017343375433520335	0.12116873068320498	0.1224036517707176	0.020771780177758492	0.08595878994406904	0.0884329148021352	-0.06651625922743297	-0.023348467112786125	0.07049513215909249
2590	-0.08298920783970014	0.10383727153955637	0.13292624864427832	-0.04683697984025173	-0.06660801312677118	0.08142683890003509	-0.14144895151786172	0.01911353947287827	0.1427344852398455
2591	-0.014015424465162754	0.03179150828150814	0.03474380695536808	0.012607779531727549	0.1201484419988483	0.12080812977391574	0.01740151046390398	-0.08993803877026878	0.09160602264189692
2592	-0.04593393801599817	-0.05225419422172108	0.06957318071943319	0.003678448736702954	-0.1413383240853166	0.14138618334319142	0.1315403674109351	0.10029616323039903	0.16541520068404428
2593	-0.09955164825893437	0.02907999855104162	0.10371199056425046	0.029430767974129576	-0.06477191649584063	0.0711447206058974	-0.0006864291260123248	0.016603493290933517	0.01661767656464382
2594	-0.06600353941993367	0.015475691396742404	0.06779354128651154	0.02769917929918598	-0.024555134674426833	0.037016201489721935	-0.1110199236530398	-0.011330155768294664	0.11159657646030458
2595	0.039563122847535576	0.020272204229940895	0.04445450431384456	0.005025612262484595	0.04476940595371283	0.045050599197581975	-0.04374560761857686	0.05116459147613913	0.06731636953103383
2596	-0.07455043895434223	0.002913985929217156	0.0746073673458646	-0.10954825932217016	0.021512186831159286	0.11164047340806176	0.16611297873656855	0.033233753377193885	0.16940485255231572
2597	0.00749032579387249	0.08671511619773153	0.08703801673800038	0.06049525808240603	-0.027903242538013146	0.06662032118349549	-0.09918966104330403	0.21927906010916057	0.2406696803925297
2598	-0.1910860291463067	-0.06644884799838202	0.20230996004946283	0.06802171612749847	0.04648340598674506	0.08238726174026267	0.12465983534464928	0.04758893379957976	0.13343455762408724
2599	-0.012598692586484666	0.02004640437486168	0.023676684380402952	0.08287193311864727	0.12075052709974511	0.14645288352807476	-0.03310323890114228	0.06355674084499789	0.07166089402585153
2600	-0.08217658010157484	-0.060577972754468606	0.10209153295073833	0.044879578003192484	-0.016847552906879414	0.04793763198881167	0.04811617795239587	-0.043919127172965054	0.06514642209961882
2601	-0.02097247187883626	-0.010652257194592509	0.023522652062391385	0.06006614299223242	0.011861752188734517	0.06122616024993124	-0.01810189185223827	0.05579698656711551	0.058659885770439395
2602	0.08279008637918017	-0.05406109828129857	0.09887770603150306	-0.08501367690939318	-0.11138555868252019	0.14012161840584	0.02125290843338862	-0.10387001293500257	0.10602200575350197
2603	-0.1420176244447396	0.14042913696669176	0.19972317883044263	-0.07029542731809708	-0.050348765574550154	0.08646644029168124	-0.06604517990709874	-0.14089427136046787	0.1556057887456575
2604	-0.13201622367834615	0.04549138649193179	0.13963434233471878	-0.08906892257146065	0.07443461326710057	0.1160766325332695	-0.060803137925618256	0.037230841724986474	0.07129626327622474
2605	0.012316243080649842	-0.1375150398894906	0.13806547736284347	-0.016334615742309554	0.02608890204911067	0.030780683578780346	-0.02465782868991851	-0.11464377306166142	0.11726552442007453
2606	-0.05745936109382961	-0.03415331248993542	0.06684330131992493	0.0035758502065834957	0.025105850028534667	0.025359227321730394	-0.0025495168902043524	0.06804116870820318	0.06808891742091075
2607	-0.039791380305401615	0.06096096413963088	0.07279830420718925	-0.024682958803814145	0.16831105869284382	0.17011131924012787	0.09068283587262417	0.12098161266918978	0.1511949976882144
2608	0.08281479446281312	0.05302594005871158	0.09833636408281553	0.08697225231002648	-0.01776976377706436	0.08876901022638234	0.004487695119670717	-0.01533265101352642	0.01597590669069237
2609	-0.0416906356758053	-0.009579501418732443	0.042777049342892115	-0.04099063756178825	0.004435493877282903	0.04122991600351982	-0.06365434834788226	0.12168101106825939	0.13732495956011567
2610	-0.06679868627995189	-0.030889027662133407	0.07359481312320505	-0.050489308158216506	-0.02629583741250929	0.05692663088151687	-0.040351739984819966	0.02989794029881783	0.05022100908896788
2611	-0.15938499751785762	-0.049750880815797455	0.16696924140606006	-0.03852431494491291	-0.019096964369954745	0.042997870762657084	0.08618237985571736	-0.10094937901744926	0.13273349133358836
2612	-0.004051320289464201	0.0005776714585849978	0.004092297692236968	-0.023497489724895043	0.07762710567291757	0.08110548414580768	-0.016863432071326637	-0.09654380836394427	0.0980055216538244
2613	0.018821604223192113	-0.1660669201171145	0.16713011321338406	-0.045337422777056414	-0.061190655029122965	0.07615627463944573	-0.023026911948285704	-0.003742845253878088	0.023329114095236893
2614	-0.010095284763485604	0.00973839286393774	0.01402679828144178	0.04747915974311372	0.04000379309204861	0.06208521620855924	-0.16709254022525807	-0.003191111942554674	0.16712300917096784
2615	-0.0379789957152353	-0.018904095605979426	0.04242368378886813	0.09690014251351615	-0.12678026096239173	0.15957090019433962	-0.032373503700501925	-0.02444525550664679	0.040566171357815574
2616	-0.1689434507202149	0.05029078940785752	0.17626983020505568	0.06892180691916582	-0.027547617376807245	0.0742232220544335	0.009606880549006547	-0.051566693252232745	0.052453941766589345
2617	-0.05542137179593983	0.04932794810880376	0.07419417036646903	0.04828352446740702	-0.012795443874986396	0.049950196385526044	0.03760553476286275	0.0914812002388328	0.09890897958192826
2618	-0.08347571803608184	0.11601846787869526	0.14292823510615138	0.05255300022262489	-0.011902672531940097	0.05388405558049444	-0.01062681488792499	0.05710927731005132	0.05808957522256956
2619	-0.09942225137659229	0.110148413384827	0.14838280574239404	0.05251438061361116	-0.02594234920707892	0.05857273814338243	-0.03476758169077214	-0.1113641912549787	0.11666519545477129
2620	0.01703528533142622	-0.04322979232200426	0.046465211616076	0.019678346151118534	-0.07443255691175427	0.07698988787928439	0.07018205596492542	-0.035053090054328724	0.07844896495060213
2621	0.04472174760555424	-0.0114935558077949	0.04617506398481536	0.13725146652414918	0.01059181593993015	0.13765954971572078	0.18767931758643835	0.09736517352616424	0.21143202989493162
2622	0.012907825608008917	-0.06986940032313603	0.07105170697063802	-0.033824358161150835	-0.17007671539795105	0.17340754402726963	0.14305125715463293	-0.1250472953027735	0.19000128482739256
2623	-0.14680996617722422	-0.031890358806815663	0.15023368847826762	0.04725336703837567	0.06225833251336215	0.07815996842251034	-0.05817046904422957	0.06807219252433837	0.08954120204629966
2624	-0.08986811828977005	-0.08697664462962694	0.12506484476451613	-0.05350612519748259	0.06645073079346991	0.0853147411449797	-0.08321329817591393	0.05990169490025704	0.10253129300480435
2625	-0.07874168343644813	0.08691630022758877	0.11728041590844636	-0.018616147652608234	-0.04421216011059134	0.04797161718212422	0.05310583568325901	0.06017484689250798	0.08025734846201987
2626	0.019552140382141356	-0.01040290094568749	0.022147382274407698	-0.13427065217983875	0.06594141666348655	0.14958903191205822	0.02765773969054246	0.003850633694942776	0.027924504375949746
2627	0.06238639471442919	0.011529238345461788	0.06344277407468106	0.015617109791611513	0.04529613100866079	0.04791277076727049	0.018177005001492844	0.05792737543093136	0.06071230793785035
2628	-0.06052209144878759	-0.06528250772889078	0.08902094904407666	-0.020362869639220262	-0.030031469132217575	0.03628409566439841	-0.20354208904149723	-0.09565202954768294	0.22489707149709087
2629	0.01809284949930338	-0.08260047940762073	0.08455879848586555	-0.031320380241630016	0.008728175258794442	0.03251380109781875	0.053659804019661896	-0.016634826425626036	0.05617910659345901
2630	-0.01698799343445078	-0.12106443919891312	0.12225052294152476	-0.02289197521349077	0.07832814378641675	0.08160478318211901	-0.061607198190545054	-0.04026267029513256	0.07359707526922281
2631	-0.1816678539359184	-0.03529790148146072	0.18506526146923705	-0.05532411595943072	-0.0995311125591339	0.11387361491562266	0.014069110551797376	-0.05798996161918539	0.05967223408180132
2632	-0.005422908158990481	-0.0027884580356785076	0.006097821833867039	-0.014135511156819469	0.01949038391168529	0.024076705353711675	0.013970212805832249	0.1475273855149601	0.14818736897158238
2633	-0.05657478354973005	-0.008922566346525105	0.05727406327393708	0.07927325780834607	-0.07634084009399175	0.1100553191345376	-0.10459874472875802	0.004180319201206564	0.1046822452350725
2634	0.008288623947892515	-0.0288268566205476	0.029994815378181383	-0.037227831375349	-0.042435280890431755	0.05645054909530342	0.0043778199109795295	0.09932149773393222	0.09941793208111137
2635	-0.17937123255076143	-0.04711081257931472	0.18545475925050467	0.0002930140526483168	0.04855891703325986	0.04855980107741447	0.05561852531615073	0.053587560722404975	0.07723371687624997
2636	-0.10930434664598486	0.08618710828942389	0.1391964720493968	0.032521527344138865	-0.08451875130091674	0.09055975409784298	0.07511112815494358	-0.12370153219319563	0.14471955859403585
2637	-0.03091997431591425	0.13238847179689814	0.1359512864095625	0.10179847274171304	-0.07253725576478291	0.12499833009456895	-0.08874113012035188	0.011691532192778886	0.08950798902920347
2638	0.04625307861642074	-0.058607638964567756	0.0746605828164897	-0.016371142574073804	0.05298642732690083	0.055457874013070445	0.14600042978823163	-0.04880501289364694	0.1539417252790724
2639	-0.11322989576232403	0.06193658322257595	0.12906258030751533	0.04091358418211453	-0.03507720918590337	0.053891854439224826	0.00331157170216696	0.03675276824514159	0.03690165959438249
2640	-0.032998885437733036	0.07248157645207977	0.07963984784711303	0.06228411069097961	-0.10748680497720274	0.12422851399245433	-0.05350268170812514	-0.045408673981805224	0.07017467223113211
2641	-0.08446916618571072	-0.11249904716272283	0.1406807579188773	0.012554270013678717	-0.015385463328901514	0.019857547114921468	0.0011157243847683697	-0.06452250838750076	0.06453215422963868
2642	-0.007705111842998224	-0.020432489648785312	0.021837018609710216	0.014108476828755497	0.050647403585092746	0.05257574163374965	0.144645875740986	0.01600795929697035	0.14552898037755305
2643	-0.13468753248065943	0.08107034321508227	0.15720410921709368	-0.030148502862630974	0.0645191069750498	0.07121549964520354	-0.043921736101897306	-0.06237679530980496	0.0762888163188158
2644	0.040251679003683226	0.05267026580882602	0.06628992806594332	0.028582188768727035	0.0966731866290774	0.1008099525237046	-0.04828891632221626	0.10343175149086549	0.11414879174149045
2645	-0.012552260355785733	-0.1001856489460074	0.10096892341097861	0.13909283197558292	0.023061586884804416	0.1409916759834889	-0.027252081437441518	0.04365518175842325	0.05146310170436596
2646	-0.020609299297831226	0.015995106174402356	0.02608805548671635	0.011877265235087203	0.041345317132912215	0.04301749270105937	0.08131270773001964	-0.008504942078324529	0.08175628708633516
2647	-0.05001713991887105	0.02844595212249329	0.057540303073750874	-0.11858960039450557	0.01533190521750492	0.11957658901025348	0.016660718858090194	0.07046799119871887	0.0724107542872676
2648	-0.018462652119858602	-0.10641070170711836	0.10800049518914363	-0.043296137986174	-0.07476939314612326	0.0864003340037373	-0.08230526214390048	0.1540357126708619	0.17464580428569276
2649	-0.15930301488197837	0.007098921653926059	0.1594611088608643	-0.03613747052151893	0.015622313820246776	0.03936970237113716	-0.09197743214972026	-0.02843749822505372	0.09627325345160163
2650	-0.10038910670147498	0.052367155697107676	0.11322672714569314	0.09806397138969998	0.041990826563979344	0.1066760141749123	0.1326109298372443	0.004704304331685586	0.1326943449870553
2651	-0.05992605410193389	-0.09134198856908601	0.10924509524909091	0.03136372270083365	0.009494656269920273	0.03276936983432432	-0.04321103378686805	0.13607202633117377	0.1427683080757123
2652	-0.06827246423709633	-0.09757292656057895	0.11908654571613761	0.04551969482662552	0.015139685397111139	0.04797137366213957	-0.03244321445908791	-0.13568559200052574	0.13951036535315756
2653	-0.09527561593665573	0.011202355698064614	0.09593193298008276	0.04031624648283069	0.048590564455677006	0.06313828224291233	0.05208875730345026	0.028228488465754823	0.059245980441537095
2654	-0.011539399471908572	0.055273877990882465	0.056465558779872575	-0.031201663837711103	-0.0031389541787644965	0.03135915910189417	0.04974962296095552	-0.05073774454569444	0.07105873420165447
2655	0.06562541268498824	0.1388289159063897	0.15355833641264302	0.10048241811695478	-0.09884100358599868	0.14094772201251757	-0.0841382975397793	0.014022903706482435	0.08529885662336695
2656	-0.08608880404138153	-0.10422879125038027	0.13518477394585063	-0.07048475839424642	-0.0030410995188757312	0.07055033275739384	0.10338126062381071	0.017796532560967443	0.10490186661524117
2657	-0.06191912973533625	-0.06134871090194529	0.08716445925095768	-0.024010391370221578	-0.03348818384040862	0.04120627804934845	0.04233246501506715	-0.06738862100785573	0.07958180593321754
2658	0.07597160906241138	0.06901387170368214	0.10263819888844584	0.08026228479601324	-0.042095005732754334	0.09063125216125482	0.02510822510822511	-0.07254084852241034	0.07676325730736411
2659	-0.0034848679780741334	-0.029391019109536367	0.02959689695089231	-0.0380293111006378	-0.07469380992856423	0.08381762192065326	0.09065110387336128	0.014670389936684835	0.09183051221872456
2660	-0.004837677668168028	0.06917001951864073	0.06933898416785633	-0.00221264807919466	-0.12646260338286616	0.12648195865772507	0.05631778712134311	-0.019365956621303047	0.05955445761740351
2661	-0.06400119701609595	-0.005312431745228379	0.06422129826265457	0.011925657813067527	-0.02667613022468862	0.02922049345988059	0.10133096271490298	-0.01332767114144744	0.10220367323527874
2662	-0.035785093992644054	0.01689681242337556	0.039573668292604725	0.07005248612369076	0.054031096867089345	0.08846869638900913	-0.04922788621799723	0.034778586346589285	0.06027383221398195
2663	0.014378498941552789	0.12069343317536389	0.121546888250865	0.038089363008671946	-0.056237456378150884	0.06792239008081805	0.03138984496862025	0.046363994200054194	0.05599055567983473
2664	-0.05313137945073954	0.08382257994786459	0.09924297653463754	0.02125834658770239	0.018746089917500063	0.028343132974988413	0.05988803695467385	-0.029404809946165008	0.06671746261852639
2665	-0.12031857657352853	0.025709896854008714	0.12303478640174825	-0.039724231003278175	-0.08202186757748856	0.09113507167770746	0.1483802899917482	-0.039039785453259465	0.15343016426463157
2666	0.023712066828275254	-0.07931490583191869	0.08278355150870687	-0.03354429248050839	-0.04885219671753788	0.05926007662960714	-0.1911378277378698	-0.05989135683728573	0.2003013824619358
2667	0.058951557756338625	-0.014378629159505652	0.06067974240556328	0.13926775491838111	0.011176811739119568	0.13971552770060308	0.20014998043301635	0.02065520591022231	0.20121295236274056
2668	-0.19035153800212537	-0.02820118101515337	0.19242924577730908	0.04075128107650026	-0.07557262337538907	0.08585970133429495	-0.024165931053028486	0.04621886795394182	0.052155306332180976
2669	-0.0917222975764831	0.03267695495643757	0.09736921103682605	0.01982235764016741	0.015808258683254115	0.025354031336483403	0.08679557838558548	0.03200039668911511	0.09250674470301634
2670	-0.1087427940037445	-0.021611800591826012	0.11086958632808937	-0.030182921858565616	-0.05354759050158367	0.06146831070108867	-0.04472789087947883	-0.006569218241042346	0.04520772998973748
2671	-0.009580922865790018	-0.01307053116922873	0.016205951622968576	0.08513898613441333	-0.14007082829281733	0.16391608797989216	0.06981346881528774	0.12475912019518753	0.1429641860743466
2672	-0.17151111453685608	-0.048600767475283406	0.17826412148511864	0.0751747644736686	0.09029017965453622	0.11748856010573952	-0.010186482030992417	0.0032513111330915484	0.01069277514267912
2673	-0.05340971371404165	0.018787269005377357	0.056617656218677065	0.03492987192365646	-0.01741427046710196	0.03903015204306055	0.08063224819480933	0.0296206809121726	0.08590078105960433
2674	-0.0967394061620737	0.11480476936724836	0.15012877064059957	-0.0454870284605285	-0.03971350714928559	0.06038404100642228	0.05109507076683664	-0.14134996868908153	0.15030143014979058
2675	0.010057794562194551	-0.026576690950526397	0.028416187874785424	0.011220263317191283	0.05049961086129367	0.0517310835576561	0.012605783676646273	0.08122542808529125	0.08219778555253919
2676	0.12989458759855785	-0.06240513193332563	0.14410761388287296	-0.10967107876746077	-0.07320304825996718	0.13185761939520094	0.07747254844792542	0.0733713337626298	0.10670214796864856
2677	-0.18068476288733148	0.02796893047303948	0.18283666101593773	0.1358515247887527	0.02899399965006536	0.13891108236255695	0.052746699601461305	-0.041530658419129854	0.0671342677592691
2678	0.04187969057322755	0.08350623783249857	0.0934194853306691	0.025399697305983474	-0.05365579593411532	0.059364038445501754	-0.050088427613568895	-0.05853464259155318	0.07703995693223487
2679	-0.01638638806487162	-0.05184066685118616	0.05436881876028059	0.135589519650655	-0.10672523382031984	0.17255374053638275	0.01651177756126483	-0.09682509268581901	0.09822289637274056
2680	0.0062581441773584675	-0.0967533696098863	0.09695555115315407	0.008746754159258512	0.15582428571137627	0.1560695797578219	0.003216389693519963	-0.101536248911216	0.10158717933686806
2681	0.021719383393410438	-0.05681646377462452	0.060826327941469346	0.06331097095569035	-0.011994361508281086	0.06443713022274969	0.013004230181046815	-0.08845292125039053	0.08940374310021611
2682	-0.03980122039378628	-0.00014715383854743192	0.039801492422859575	-0.02658370471554603	-0.032862642285866	0.042268742758829865	-0.08251881381082099	-0.01024556507873231	0.08315242772479634
2683	-0.043236468808534434	0.1231348276858744	0.13050508811636943	-0.0708812660907052	0.015805408628357342	0.07262206844018358	0.006514953247807326	-0.09503679302319804	0.09525983751799756
2684	0.09984675975212223	-0.025993982173608616	0.10317491236846243	0.026306411900796967	-0.024359706176552264	0.03585279057622085	0.15032709597251662	0.0510331664352021	0.1587533302325758
2685	-0.02152044126845873	-0.1063587394506908	0.10851410438246777	-0.004732095420083123	-0.09435802555925517	0.09447660935123478	-0.004797247686445291	-0.0057219379422972245	0.007466870775673388
2686	0.020721624846238795	-0.06917264106853693	0.07220969469998405	-0.03414510310869785	0.05703575191766442	0.06647529663805171	0.05052011729459539	-0.08925375684417142	0.10255981358338241
2687	0.005965039923597128	-0.005941105975445988	0.00841893351331317	0.14468585045039875	0.07928990475644042	0.16498752776146608	0.04877252800779348	0.007672757636907662	0.04937236775794457
2688	-0.05813327448453143	-0.037036204649416385	0.06892864467786469	-0.05785826007227227	-0.0031051838782004365	0.057941525916290225	0.07640714595271345	0.0010610680406414022	0.07641451313740162
2689	-0.008980194086713094	-0.07578632718741836	0.07631652032419628	-0.035346124268874964	0.05082936515212469	0.06191100760445415	-0.006356405605720549	0.031669711362806	0.03230130817827474
2690	0.00880145517226473	-0.022601730572486635	0.02425497553123199	0.021175985656097133	0.07806571690280836	0.08088682540473852	0.007896372587275872	0.06924091570197116	0.06968972024111274
2691	-0.07069273352630245	0.12288808935377321	0.14177074831728073	-0.03206051053023337	-0.03888758861437174	0.05039961193997251	-0.049873248482253565	0.07804009758816663	0.09261532133369282
2692	-0.05395430998341102	0.04778658536316559	0.07207374908007157	0.035166715512361	0.0634785901130247	0.07256879000413835	0.040794112164980356	-0.09255886252457368	0.10114990172596278
2693	-0.10013853455134009	0.04705592646695746	0.11064351005709118	0.07711963886837948	0.010314930325149303	0.07780640389326544	0.10422206839895333	0.08196103115681859	0.13258902733501401
2694	-0.14924793095189054	-0.04146770209480803	0.15490163075463095	-0.07428506716632127	-0.10102127206023956	0.125393654594536	0.10648794665683613	-0.06269946150730052	0.12357550427368134
2695	-0.057219966586543165	0.03860548635439259	0.06902541671604967	0.020000009008952192	0.07599168293533284	0.0785794899175499	0.09909229591862592	0.00017454678147695797	0.09909244964679928
2696	-0.026372656556248045	0.04046719114527489	0.048302283310647204	0.018345618584779465	-0.008314945701921575	0.020141997003378532	-0.0359442840470703	-0.007230906755576223	0.036664391010411045
2697	0.08109743961425225	0.0006020877771435439	0.08109967460895683	0.045955995869807045	-0.052017862884783994	0.06941045753692963	0.047464045295159955	0.00439340828772417	0.04766694485871357
2698	-0.10547252731648787	-0.010941959119340572	0.10603858018615961	-0.031538491739998786	0.08934067739345791	0.09474403990941009	-0.09497347105657765	-0.053530555863450714	0.10902055134507718
2699	0.07792539871793586	-0.00725850003785802	0.07826272157386852	0.10923213687752141	-0.045171953980833325	0.1182039134431517	0.07707163925047356	0.07398698901667614	0.10683684814009112
2700	-0.08125692507151555	0.020796816155108002	0.08387607188148032	-0.12830227966641133	-0.029422013399648284	0.13163255615571365	-0.027195652710658807	-0.05420664438553687	0.0606462185292605
2701	-0.007007140353414403	-0.007254545142574204	0.010086051812185753	0.09228056096867886	-0.034313492388693356	0.09845363219609002	0.07282697679770385	-0.11325507610157103	0.13464947386553705
2702	-0.07825402718693175	0.0191903976107988	0.08057272572920446	-0.02479970985547815	-0.032112501769173914	0.040573863247059645	-0.019374746034148946	0.11700077285294282	0.11859410454180973
2703	-0.10135132363609654	0.022836735092966697	0.10389228687681833	-0.03829994462360337	0.05871241734258444	0.07010016910379671	-0.15963733795123275	-0.09080484719833691	0.18365620039320593
2704	-0.03183734396203224	0.022160249897573255	0.038790374399838505	-0.003628191562629134	0.1314480313218715	0.13149809394972553	0.09630784322088115	-0.009768883012752165	0.09680202343533248
2705	-0.02474924232539146	0.1356811517182322	0.13791990402863138	-0.06596997970642354	0.013098065897916802	0.06725769511908734	0.18379513364550676	0.1163648014684731	0.21753486656756166
2706	-0.15235174893453585	0.06428193963063909	0.1653578639378514	0.03111596650819251	-0.031096542746457314	0.04399088931268843	0.10851756077100386	-0.126098149452224	0.16636347042233743
2707	-0.16201626088976281	-0.013424041237696752	0.1625714417597724	0.052338650603984786	-0.03447798526903904	0.06267428352409041	-0.011694719312869892	0.06754433021259222	0.06854927427533067
2708	-0.029389960480638345	-0.0486976038737453	0.05687905062584726	0.06429176394489756	-0.14190513730127446	0.15578991913355622	0.08571250251660963	0.006236035836521039	0.08593905532768083
2709	-0.11963991207060719	0.08739109843568212	0.14815840389953486	-0.10479324721017808	-0.008151729267746294	0.105109825187316	0.115933395827092	0.015015742628796737	0.1169017741298029
2710	-0.12570882242361195	-0.05807137930954945	0.13847379943528945	0.06959974583815046	0.05968449013854053	0.09168622025055174	-0.026668411651754025	0.006499511055178523	0.027449004061783328
2711	0.0024217770930616157	0.06789656181565848	0.06793973881813213	0.10102213803937976	0.09769951627084277	0.14053706932195567	-0.024545094524459635	-0.08642766325530984	0.08984543750791074
2712	-0.04628795588838425	0.05348391004511416	0.0707326197312023	-0.04778260370270116	0.025733844772005812	0.054271613052857395	0.024702612928156807	0.08418829033265914	0.08773760490584667
2713	-0.047908325136283327	0.010719429721205945	0.049092909782490084	-0.022355165996892353	0.009279110616144597	0.02420444877652163	0.10135963423518893	0.03563677683213564	0.10744186947030811
2714	-0.014587539957773663	-0.07209238564570196	0.07355343900939139	-0.08817950581019779	-0.029630282690954114	0.09302461446991629	-0.1068649962079347	0.07962599580887991	0.13326825061910905
2715	0.06238025362318839	0.0012551766304347827	0.062392880286671316	0.09146281120915466	-0.04116796707383001	0.10030078438015039	-0.09708234899822615	0.045739865776201025	0.10731783546195045
2716	-0.09259598799354445	0.016036326196203984	0.09397436219720613	0.05304838055565291	-0.04233950002253053	0.06787314595431124	-0.017948564640980873	-0.03979938456142029	0.04365938597987022
2717	0.021479673722709796	-0.04311857538239857	0.04817248100567021	0.04113993852000484	0.0395081875506678	0.057038508263878365	0.039368243865702854	-0.03800486200179239	0.05471954094146563
2718	-0.04775379815837632	0.01159370037435543	0.049141012677002036	0.051193835511114574	0.015218676795695963	0.05340802297174938	-0.050056698444555944	-0.07405027596588058	0.08938185738611769
2719	-0.013602265051385506	0.020084128508194157	0.024256830635138647	0.027734405993953153	0.034095590219972716	0.043951183696070394	-0.12904029064783443	0.013925087543993853	0.12978946287578771
2720	-0.09173450216339014	0.07865172640832169	0.12083589265683652	-0.022916913160264677	-0.0066078909567732535	0.023850558309853418	-0.04249723675922368	0.044374972763755786	0.06144227648739571
2721	-0.05551165264505328	-0.0019249817683665246	0.05554501898634651	0.023358030017814144	0.053569462742247935	0.05844043895117658	-0.01488477013389618	-0.25393773497790384	0.25437360245836643
2722	-0.06712715224443397	0.08743647734969441	0.11023244594841866	-0.02586680726612973	0.030399214074258826	0.03991495878083451	0.04592173186246145	0.09167895504217453	0.10253699944348316
2723	-0.11545620895735748	0.025345637619948343	0.11820548859154863	-0.03928365988873408	0.017369223574344533	0.04295225095183372	0.049120935405781795	0.0434367189763625	0.06557144844038812
2724	-0.08637543729168387	-0.0919085297948615	0.12612650005602533	0.041578065162097444	0.02745673734591948	0.04982577574214405	-0.12331863761192773	0.049398857311209084	0.13284477214446622
2725	0.011516027505046014	-0.039566061905359225	0.04120791361129188	-0.08173042294907466	0.013380193112005603	0.08281842550513256	0.04211970505524679	-0.034438697105909966	0.05440674050422055
2726	-0.06156475350508001	0.09281529337825077	0.11137727577487261	0.03149189295639045	0.01028746307520623	0.033129612410960775	0.08422679789191828	-0.036708696956535364	0.09187862599850304
2727	0.03931275166589459	0.08003790578341588	0.08917151342070659	0.06713775724087172	-0.009851730240657382	0.06785672432463054	-0.01029717915314352	-0.06240425235509838	0.06324810361197192
2728	-0.05066293582084055	0.026784365722490846	0.057307375730727285	-0.04882823596806116	-0.07409899070054633	0.08874039131417166	-0.120179739361775	-0.05002958461149948	0.1301772986717091
2729	-0.08225855668240319	-0.07620870312342991	0.11213490348338118	0.06713753700916623	0.03675371669668165	0.07653943144992065	-0.11396750867890687	-0.13936787404473286	0.18003332288836207
2730	-0.058507002913915036	-0.006126236400509569	0.058826865991686066	0.012766005588912301	-0.052457106959790195	0.0539881373015129	-0.28452245244847624	0.18213337521131445	0.33782479529063714
2731	-0.13632326448714313	-0.0765875989618547	0.1563639752474126	0.03867838163277224	-0.024303122662313645	0.04567996253139703	-0.06511377223479205	-0.06736616816584809	0.09369100249220146
2732	-0.042243207490102505	0.09906268971738845	0.10769357024955312	0.04398665231352551	-0.026401819370862147	0.051301867878690455	-0.1043179483673899	0.0967748957075963	0.14229411368991188
2733	-0.05403543978533746	0.04158006639985447	0.06818160070437726	-0.048269084538503364	0.037032821000653096	0.060838592632075215	0.0491372946520743	0.05135065916969752	0.07107294789782685
2734	0.0629329049537738	0.054592010975271915	0.08331169298630857	0.01158566225093771	-0.020347397177113372	0.02341461384853494	0.14654782072487418	0.08752516089392687	0.17069539404658127
2735	0.0021819261942718736	0.09973147750925529	0.0997553427546432	-0.038407921615234514	0.052165955073977865	0.06478005334655318	0.02815174113912265	-0.00979032907396405	0.029805554390762077
2736	-0.07557610926742361	0.04832392790009615	0.08970479529933305	-0.13363193482975527	-0.0018053704652169456	0.13364412957126337	-0.025501860699517386	0.048160955459849164	0.054496078115247565
2737	-0.10409264281066054	0.10607236809359037	0.14861569755678533	-0.04460424021841712	-0.026958499130009517	0.05211812468618746	-0.0014869241418069266	-0.06591722419428822	0.06593399266602581
2738	-0.04941098597445672	-0.01677728260357225	0.052181632271596175	0.01674883119949772	-0.007482066622456196	0.018344063549065166	0.018564503912038212	0.0768985917545762	0.0791077380496817
2739	-0.07922615694887793	0.09266151551172504	0.12191365961949423	0.04480050903754878	0.0370247278655412	0.058119842425292875	0.04768080893577788	-0.021607272411239248	0.052348197312072325
2740	-0.11284998423759357	-0.009300445582056263	0.11323258025166567	0.07589924680777121	0.030447980601954586	0.08177881870462529	-0.04484228637728908	0.06963436099797846	0.08282375793900919
2741	0.09959102985984157	-0.0140782985984156	0.10058116980812068	0.01818185198755352	-0.00915186232315996	0.020355253024204312	-0.12525567275722735	-0.03161606751550558	0.12918420678631978
2742	-0.11148063060294862	0.12256837607197364	0.16568324541893742	-0.051077836749380684	-0.027528768839005218	0.0580239478214622	0.04732329316936314	-0.0059803626854566215	0.047699673104153385
2743	-0.030001312469616327	-0.023002347745649687	0.03780458638460883	-0.07774351042832904	0.05032148339662277	0.0926083425235345	-0.14757549884724816	-0.03768046789394217	0.15231003092613615
2744	-0.10415507506231536	0.015684164113308658	0.10532935329322851	-0.09240437158469945	0.0003246059743673357	0.09240494173474602	0.04655325276318534	0.025955034310171897	0.05329980439809534
2745	-0.018071449617517124	-0.05820267330328817	0.06094364996394418	0.08164963853076337	-0.09798443283743669	0.12754455123868857	0.07623705090043903	-0.06393525201341949	0.09949776067839713
2746	0.030578313149683317	-0.08387148723729769	0.08927182985957152	0.025129869124298366	0.037933708365122255	0.04550248952018461	-0.010411359885598841	0.06311302518737763	0.06396600943446465
2747	-0.16042165972316824	0.02194205384841467	0.1619152946309357	-0.030357237271296935	0.1693469677523888	0.17204638136756736	0.0513880088431475	-0.023039800462312698	0.056316603752415595
2748	-0.08187576631758262	-0.003971457384905705	0.08197202927737922	0.0037614598604030374	0.0005779200887946484	0.0038055974446144	0.043075991841297144	-0.0028384943934697377	0.043169411897004774
2749	-0.02257189615337846	-0.12242051227487064	0.12448402436297058	-0.10850012094298314	-0.0929653713215391	0.14288049730314356	0.0735378609055606	-0.09782366419083087	0.12238172356314493
2750	-0.09332193009574656	0.05846828042035523	0.11012503099708396	-0.03219763862861803	-0.05587245487469779	0.0644858057791342	0.12579106534024567	-0.13948826926969005	0.1878306934004331
2751	-0.05472042577896634	0.04392155414986821	0.07016714271203559	0.017409816496714508	0.002033986677852916	0.017528229010797293	0.0643793925558404	0.018229791366542243	0.06691062306634617
2752	-0.10463042438211595	-0.02393519376117989	0.10733321576644814	0.053102145809606	0.0504227568267803	0.07322767438337281	-0.11733947422764278	0.033190198765563436	0.12194318966681679
2753	-0.033098625701801145	-0.06492437383973948	0.0728745040588969	-0.04483456032831438	-0.02583991399210867	0.05174784009939773	0.04748132449501166	-0.12759834572399192	0.13614629634073766
2754	-0.08317563045735159	0.04302983799748093	0.0936469564912142	-0.0692208175791452	0.07277403183812685	0.10043695184692732	0.022071441917899476	-0.006687945293396051	0.02306246215352274
2755	-0.02173874887408636	0.02234575428203202	0.031175405964374278	0.06435248422167963	-0.04553356444157799	0.07883240270508607	-0.05631643534519584	0.09063400464455199	0.10670549980154863
2756	0.015150434632628858	0.15774644300088206	0.15847231918851976	-0.02567229824789365	-0.10989463804790132	0.1128534375595535	0.024212177732209145	0.10768134437160735	0.1103698395224564
2757	0.016598075414817056	-0.059400132757261644	0.0616755371201278	0.12744683795971928	0.09753285644237342	0.16048474878236738	-0.03952842476331597	-0.056262930410684316	0.06876055339121871
2758	0.01992039869089313	0.12363344339923796	0.12522799451702768	0.13393249780123131	0.02716376289595287	0.13665937209699297	0.04460538679162937	0.010027212933502885	0.04571854689340719
2759	0.03610667871747978	-0.13943347013148275	0.14403258256698168	-0.015334224132111355	0.16736824830007194	0.16806923861542408	0.0025019670489497153	0.06762643733252105	0.06767270399062998
2760	-0.0845418027578624	0.0595437037373694	0.10340584639329117	0.09280646294974736	-0.027385162685448505	0.0967625273571919	0.05551969616976344	-0.07067580087538532	0.08987494362813231
2761	-0.007175901687241948	0.11856408833746017	0.11878104481910412	-0.05090002341117093	0.0035861547423954527	0.05102619806623019	-0.051861022435839954	-0.08459737441489268	0.09922843043192929
2762	0.041560072387418656	0.09151225701650799	0.10050737684917906	-0.12251967355290976	0.0011580518686378186	0.12252514636449953	0.0049528455639614175	0.12147974487294268	0.12158066907849988
2763	-0.04906196070444727	-0.07279395738872871	0.08778403169413432	0.1362079390948303	0.032367331425247774	0.14000088148312795	0.03361456829919107	0.02940611230001799	0.04466160143279964
2764	-0.1381592923410833	0.00995102173581386	0.13851719349515987	-0.060184218439384575	-0.12876528541120263	0.14213598726637824	-0.04026168189039752	0.04606378875973054	0.061179045951572676
2765	-0.11817255736330881	0.039350151142058656	0.12455194783176766	-0.09310006129088023	0.02604173168064982	0.09667364274347284	0.014273672735436161	0.0836466842434691	0.08485579248516248
2766	-0.07179478436626409	0.006693200884821225	0.07210610237894523	-0.00964236220456287	-0.14191445209561493	0.14224164953515747	-0.0033891133139753835	0.030571004644673234	0.030758290167686463
2767	-0.05499009896939272	-0.0730087984158351	0.09140128899959592	-0.07003122795261951	0.029924405714109294	0.07615669994094001	-0.04885219243876113	0.009323650435282639	0.049733963882975345
2768	0.051173160598030565	0.03810271581397306	0.06380054324214035	0.055157122016296044	0.033104656563925874	0.06432904783483158	-0.03509049927884756	0.15356148092206298	0.15751974975416866
2769	0.08341887049816044	0.0037924394285489067	0.0835050330938685	0.0005443402514176551	0.04034283901642733	0.0403465112025152	-0.03738271984310854	0.05920340645036547	0.070017933975486
2770	-0.04965419816466602	-0.05302718481755001	0.07264586516141527	0.07119523216568494	0.030144690469925475	0.07731405723834052	-0.07645236868000563	0.09063134981320634	0.11857068037987839
2771	-0.07014233826780193	-0.03465285806279114	0.07823533849607031	0.008379596624679787	0.060524559179011866	0.06110188134097062	-0.0316450496007539	-0.08928451228028843	0.09472662401544324
2772	0.13976131238950718	0.06102985095295024	0.15250530203300058	0.08542630479836891	-0.025911142561495442	0.08926948448571868	0.14531703002887503	-0.011003461491154942	0.14573302776378558
2773	0.022744803296964506	-0.059810293974871025	0.06398904079901574	0.0468009638931602	-0.06398641722193746	0.07927541743963723	0.04007802686292679	0.00011364743693094336	0.04007818799503543
2774	-0.1244259116857067	-0.006895362576638062	0.12461682680875238	0.0005205571013659738	-0.007241789787200689	0.007260475123419042	-0.11883944272211215	0.0020195640109565596	0.11885660177414012
2775	-0.00940598880534758	0.04787882939131932	0.04879400505481578	0.014282813484194563	0.06369289630234456	0.06527467962698483	-0.11744287657948976	0.06905518212756857	0.13624040310398722
2776	-0.16793182836643675	-0.07981458605506936	0.1859340397174128	-0.026056535444316364	0.03588351168555602	0.04434601955360087	0.02473360742936691	0.013467812628545841	0.028162622631204875
2777	0.03061234092590488	-0.0779391786754525	0.08373548226151169	-0.039215968832467626	0.09354275741710298	0.10143046720125096	-0.006345034075350369	0.10389597403196775	0.1040895425941947
2778	0.0014663416184463264	0.0336405224647655	0.0336724651524711	0.08185902448586431	0.047127121198388834	0.0944556268425813	-0.0029622327847092607	0.10490325158025642	0.10494506665480458
2779	-0.04468094829089601	0.08621702958256512	0.09710696849461749	-0.17783971877273397	-0.07957795560801152	0.19483227810585124	-0.07202533266154011	0.056581969785824617	0.09159240061189294
2780	-0.07616284809364192	0.0454743637699129	0.08870567732684048	0.05170435619378956	-0.06332191187098357	0.08174964814854481	-0.06260584840696377	-0.11436264002715679	0.13037755055505826
2781	-0.06271764346631818	-0.005706428010803963	0.06297671095421459	0.045786929585135944	-0.04299455554111402	0.06280903380097592	-0.08007248368608048	0.10700852090523166	0.13365038791557257
2782	-0.030570009482388655	0.04735928129847878	0.05636867041949609	-0.1626406352212396	0.09236946629995194	0.18704035535067368	-0.03448792882356322	0.049422256312072754	0.06026588299789008
2783	-0.02743827480022824	0.15869415840654483	0.16104873435197928	0.1379852858188336	0.05415193486142767	0.14823080365342928	-0.07309083051365568	0.033128524597075965	0.08024816912026722
2784	0.011294674342776593	0.1357562281380371	0.13622526618353936	-0.06826186897435446	-0.007817551714243389	0.0687080553550805	0.03741876068662621	0.11037063734200557	0.1165411568442819
2785	0.049000390400929066	0.09147258196892671	0.10377028241026175	0.05634113522855228	-0.1143318657949956	0.12746018615633237	0.07075992589475145	0.14383056451018078	0.16029409970410013
2786	-0.0003585727036287033	-0.02175768976074167	0.021760644248469997	0.015515697936662787	0.024399135643180074	0.028914610538550614	-0.05732052833339337	-0.01766439428776073	0.059980611817259964
2787	-0.04196185477701273	0.03329222169719335	0.053564627151341	0.12878530757189183	-0.04832403320939716	0.13755314475507166	-0.0216231663282498	-0.012615300747809472	0.025034119417643556
2788	0.03904247283215163	-0.007510532369654414	0.03975830455797788	-0.017369874073552595	0.09701567419349955	0.09855837643016613	0.10820667963216404	-0.06060229537323825	0.12402146476123801
2789	-0.14519820958851748	0.03272960851146601	0.14884134956733253	-0.01839407095557602	0.033703431470687495	0.038396134430670144	-0.05569176210075517	0.04878191570077315	0.07403544870752421
2790	0.04736362596747399	0.05374336689251934	0.07163562346856987	-0.09712672584543823	0.01552683101211495	0.09835996825301284	-0.08597316905704817	-0.007833289755902617	0.08632928950310963
2791	0.0352961418287429	-0.015622982936688184	0.03859916092138253	0.05217805408237138	0.027449553308647633	0.05895784345332825	0.15735679231373997	-0.05218378170478563	0.16578391707364803
2792	-0.010157227255895173	-0.05425820582521257	0.05520074424225665	-0.027183827746042007	0.06282130489470165	0.06845054301902616	0.00358324367310661	-0.07800722526759857	0.0780894796318347
2793	-0.012350901956686621	-0.029011693999506368	0.03153130456966027	0.02465988420940073	-0.024298573239845408	0.03461979998083731	0.02791976873788853	-0.04516469719211258	0.053097677527669696
2794	-0.02487222847147956	0.037713639916961375	0.045176834604957666	-0.030534239020431814	-0.00018015943608722373	0.03053477050804987	-0.07902825520237823	-0.041586883146581294	0.08930248580067426
2795	0.040132060456931434	0.07896982320847908	0.08858225134922482	-0.05137155707705813	-0.026683289171453652	0.05788812311285327	-0.07832910260392657	0.024309962427957243	0.08201477054765897
2796	-0.02300168698788674	-0.0762028142353601	0.07959865891883806	-0.02443482827063662	-0.025167585286666263	0.035078029901594	0.18928100764122677	0.092308343888693	0.2105899575125826
2797	-0.11128440812649325	-0.03018533048534123	0.11530556651165282	-0.0014248096977163727	0.03658030096361156	0.03660803875193409	0.028962830365083347	-0.003877191982304518	0.02922119368582058
2798	-0.03732104436209795	-0.04251240447267388	0.056569999879140055	0.05278572285989842	-0.06712722847480639	0.08539553466400254	-0.04874741351674293	-0.08604928994008934	0.09889787977386519
2799	0.009594770875056464	-0.05599299741404768	0.056809113595922105	0.05952800931078065	-0.010644416620174863	0.06047220433958269	-0.07538049667197573	0.01700052961272312	0.07727378135970064
2800	0.07064647764446282	0.03212906833800669	0.0776092896233298	0.10025992736739084	0.03814611971960435	0.10727152224787749	-0.009008314217892052	0.10026115555839735	0.10066503384469418
2801	0.001339957151196266	0.026308023684120847	0.026342125869627635	-0.018880535163482183	-0.0015321132238468199	0.01894259694419362	-0.028899478180675214	0.023627968218915545	0.03732908679929641
2802	0.07823847616461894	0.05392100212467436	0.09501964861380398	-0.010815917820083927	-0.02434214084581621	0.026636889819353218	0.16397097470966351	0.11840788073406423	0.20225455932356504
2803	-0.07187148412463357	-0.08592292788575716	0.11201901520160976	-0.060792003736276544	0.052541783795579056	0.08035114661716306	-0.10420456858509825	0.010247657705905487	0.104707242359179
2804	-0.04150270241368093	-0.051056592508098325	0.06579703599841379	-0.04146081997800427	-0.19199507652489678	0.1964207448388521	-0.0505827235633772	0.05089195677840499	0.07175376776047426
2805	0.03354299455249395	-0.007665320969285191	0.03440769723638596	-0.048373418845837575	-0.08780869934675234	0.10025146049710787	0.06527604644824421	0.03179300192219417	0.07260686752048995
2806	0.0009099979289395201	-0.07434422369469627	0.0743497928241748	-0.12519185407675207	-0.07162067135638457	0.1442307903767917	0.12209621170217072	-0.04804310065701604	0.13120832455588122
2807	0.02760289708206477	-0.16545960829760936	0.16774624259673113	0.09380963273701383	-0.11300081101467578	0.146865348139811	-0.09387711394745049	0.014178561632769612	0.09494179339509472
2808	-0.033082614147131935	0.03607657958219986	0.048948738013955106	-0.042782132817493906	0.04258353533440812	0.06036280618054858	0.05606972060114652	-0.1252074575220782	0.13718863286524016
2809	-0.0242209951340073	-0.0706730507389135	0.07470834428647612	0.06123880113552915	0.08091791959149923	0.10147857150912809	0.030192225930144874	0.1590393316112885	0.1618798304483369
2810	-0.01954724257874879	-0.15187924364430797	0.15313196708198948	-0.01926757523452463	-0.017807384156580983	0.02623627995578105	-0.15378700753128718	-0.019867803148285693	0.15506506146571902
2811	0.013539884152129048	-0.03845786866195029	0.040771756460482464	-0.1770843060609452	0.09188388236973813	0.19950313103413286	0.05255861157290409	0.028690104281251374	0.059879293033071844
2812	-0.051468973690402535	-0.00927087321832399	0.05229726898198017	0.030651829836441987	-0.08235231110963212	0.08787171227089997	-0.015410261276121879	0.038886578761331385	0.041828724106283355
2813	-0.15923566340042836	-0.0010305050765476388	0.15923899785946694	0.050545147999542926	-0.07695695950359946	0.09207163299482823	0.1447783634321265	-0.08235356001036896	0.16656195053032471
2814	-0.021982146825946333	-0.0830223844740267	0.08588324110576273	-0.036458343848173556	-0.0808809361179995	0.08871829948480511	0.042986780036300305	0.08733961273524983	0.09734511395356565
2815	-0.09352200440764113	0.015144011547885517	0.09474020474004338	0.15334440325616724	0.0946500074304019	0.1802030241604318	-0.018531441307088302	-0.11394610650166023	0.11544318734254419
2816	0.02083771200451826	-0.04201912053272961	0.04690220391332697	-0.0024240805067643166	0.11225691227615227	0.11228308207418883	-0.16366456107951566	-0.03929995173238757	0.1683168879213209
2817	-0.015210217937717301	-0.10475214646442124	0.10585066328850479	0.04122538990886627	-0.03705020515526135	0.055427885357327206	-0.007067644652558636	0.0929569369512025	0.09322523117849951
2818	-0.019445113648266468	0.10202465549019715	0.10386117066877021	-0.08947347283023416	0.018559289529699985	0.09137805846126236	-0.012021700823479687	-0.14256346592452085	0.14306943456623175
2819	-0.08748761882710095	-0.062492353946516886	0.1075145466893334	0.030146378286747818	0.06303924610547107	0.06987668190000045	-0.07970610545130923	-0.07085637413022008	0.10664749880375511
2820	-0.12085632509658625	-0.09845680813199911	0.15588455466592266	-0.04286638073770586	-0.00780165847932382	0.04357054592930831	-0.004420214587904204	-0.0010917437350144883	0.004553043090732232
2821	-0.046037318492884206	-0.06738100839962503	0.08160658666410205	0.06593937693411896	-0.0814877619320654	0.10482488623965583	-0.0938795069988118	0.12011087144625548	0.15244665714248662
2822	0.0513001196121242	0.017744456471222667	0.05428229921141297	0.11618674488654857	0.12096871533528761	0.1677283213330467	0.1465674010520261	0.11168213288239902	0.18426855905527478
2823	-0.08806498234555332	0.09399753667915806	0.12880597042556793	0.08897296976794171	0.09484933734691002	0.13004839923841818	0.06798555675785992	0.008521002650974822	0.06851746794689739
2824	0.0999625079664429	-0.0737327274987605	0.12421359870540596	0.06737580667727663	0.05220185732524179	0.0852322311899592	0.01803278244805987	0.012904587151824643	0.022174526204140052
2825	-0.0854184439059558	0.020729106953045903	0.08789770437494789	0.03106752617050168	0.06718715474699859	0.0740223273435248	-0.040328030340343796	0.0312397593130736	0.05101247487694023
2826	-0.0594383370008865	0.008807951756026508	0.06008740233665825	0.047790850741997466	-0.0476529986509137	0.06748906352193562	0.054613890953141515	-0.013198206865273404	0.056186028063035236
2827	0.009653731044301306	0.05772691393236401	0.05852854957394955	-0.04717343469508489	-0.040812519791913804	0.06237783831375367	0.13281006486615418	0.1137700596914158	0.1748774994444408
2828	-0.05075829549986123	-0.08314032184578721	0.0974100491667688	0.05872086771305085	0.057319209214798265	0.08205871099391845	0.045434727716522176	0.06159940240720478	0.07654280410070731
2829	-0.004545297934745212	-0.0853720213988958	0.08549293404164535	0.07910421107024015	0.0009516399514338945	0.07910993507545226	0.007337275988681533	0.06318691891800848	0.06361149535488897
2830	-0.10415709385312423	0.09217155876871307	0.13908377491922935	-0.07701253533114079	0.01616044803564111	0.07868983847259356	0.01183336403397919	0.11050369050321929	0.11113547642041198
2831	-0.08140117868864774	-0.08234869961488346	0.1157905877874513	-0.05450568102626962	-0.0702067355148627	0.08888112834449916	-0.11936595675499918	0.015026239635831573	0.12030801930723393
2832	-0.0891379896974672	-0.04853725448207764	0.10149604071077717	0.010648558505522205	-0.1381509941627143	0.13856077722931498	0.03501812847113067	-0.13871403122707743	0.14306590013307585
2833	0.009892169214121766	0.01842062227673384	0.020908714375181495	-0.007836271490828753	-0.01921350993555756	0.02075008710636523	-0.01945752394073495	0.04296224629786937	0.047163013526099716
2834	-0.026886182187354665	0.03516245388060074	0.044263584982658165	0.06594434453974388	0.04176716559594081	0.07805864909601748	0.03295116101846871	0.08649970862470863	0.09256337615182661
2835	-0.19055946732946266	0.0814320286819477	0.2072295487717572	0.01617464080626981	-0.06366776062396576	0.06569020283179565	0.11403776942764383	-0.08405102881383558	0.1416657626270253
2836	0.0024072401152134067	0.006920479183032208	0.007327198447911371	0.0513499601968447	-0.03698599652627008	0.06328334971585178	0.04043087043182453	0.027240802066401715	0.048751580293318275
2837	-0.005569027311166244	-0.016141972011759233	0.01707563543827678	0.01507674682272431	0.04380970970019552	0.04633140359164541	0.01151539558619976	-0.053450496746568696	0.05467686839936629
2838	-0.0921291399678059	0.027554898598145368	0.09616158727871356	-0.08285921775900731	-0.041378187788484976	0.09261643694449555	0.08025612994572151	-0.05728635141130445	0.09860411985248893
2839	-0.06937707237808571	0.04442459092081043	0.08238156620406956	0.021581824189560932	-0.018043759529600984	0.028130986355106424	-0.0745523106546855	-0.026604781771501926	0.07915719447442521
2840	0.03375845771179176	0.07205257307570542	0.07956888056211865	0.03429274582340952	-0.15850177289735587	0.16216906125310693	0.12488671730121104	0.02710810636479448	0.12779492004362933
2841	-0.12853250858040371	0.12293337771658921	0.17785730549735973	0.03600692232064647	-0.08572956654479712	0.09298417626114598	0.0004943079263446172	0.09162955793489655	0.09163089123036298
2842	-0.020319128876940335	0.022667596451829714	0.030441532931518307	0.1287793798823084	-0.07581796640332722	0.14944059927746528	-0.11512793437709876	-0.020758395996785625	0.11698441040710049
2843	-0.09125049728272937	0.06946303433539014	0.11468115099450733	0.017912314145566235	0.03273836356412647	0.03731824549608912	0.09324167880768074	-0.04228704910705102	0.10238264105333895
2844	-0.1337905596428267	0.022402464633569142	0.13565317641396787	-0.023910829955022316	-0.10738311301149817	0.11001300263686188	-0.003019607767810837	0.0029282566604560034	0.0042062712871293135
2845	-0.05465097065086412	0.010380860048407999	0.05562814798666449	0.011110099807099138	0.09842258091238987	0.09904765898889098	-0.13508338440132683	-0.0045757416490200395	0.13516086028490348
2846	-0.06852525271988497	-0.09736988267824066	0.1190655462890019	-0.06537298054468081	0.1905453620383912	0.2014476646169838	0.16713838078264842	-0.030997897317184612	0.169988552463783
2847	-0.055119341065928695	-0.029034282516974916	0.062298726478297206	-0.055883725469520175	0.06548334047531977	0.08608750578428527	-0.019723688046145334	0.02950891391819899	0.03549365958552787
2848	-0.047620399179849664	0.09883834075710804	0.10971198668179531	-0.01454173355097035	-0.02501801367145228	0.028937225553469875	-0.05762015550211735	-0.06280823397964955	0.08523471461634977
2849	0.08028075854232336	0.06330867691204368	0.10223985898114472	0.011567622111879387	0.1493877003831062	0.14983489215491813	-0.023957927281420818	0.024902810926021226	0.03455621900091227
2850	-0.07573100335702039	0.03794091300652229	0.08470358758181099	-0.02990311021899475	0.013547845615024605	0.03282895248980524	0.023018537503923003	0.05796401297206821	0.06236729807074859
2851	0.0685621598847817	0.013246887290201683	0.06983014958415652	-0.11709153304062565	-0.03819897679902312	0.12316488516738947	0.03448789542707486	0.038287633916931615	0.051530164388888015
2852	-0.2222310248941717	-0.08538533311726774	0.23806991312860334	-0.12435863782038724	0.0013054472688236078	0.124365489558454	-0.1105805512164398	-0.017935548240587542	0.11202563187959312
2853	-0.051239171408894855	-0.018820197059214425	0.054586193346099626	-0.03063360890849936	0.0024082735615640776	0.03072812679461961	0.1036520602856173	-0.004296891784433811	0.10374108578793832
2854	0.032792316850513134	-0.03828908730597949	0.05041220339510432	0.13852303676092223	-0.063584535060306	0.15241924029565	0.007380222885278395	0.005480919797146985	0.009192832624340808
2855	-0.03600158552112458	0.15601902070971474	0.16011885892440417	0.09442204740640317	-0.04425183982748334	0.10427726676766268	0.15022411730445323	0.022755029357595984	0.15193773981788455
2856	-0.03232432727009091	-0.1269373205441299	0.13098834100937048	-0.09953183672805892	0.0005673770394091607	0.0995334538693691	0.04200945021808195	0.004965591513650315	0.04230190310974132
2857	-0.09952804694950623	0.07138461657564531	0.12248100102969037	0.04025173794974093	0.007372722645666901	0.040921381296145705	-0.06769781656444432	-0.08937160122119005	0.11211724877302587
2858	-0.0630958925276273	-0.0498478603881343	0.080410825385223	-0.11711155762773952	0.24484739318823706	0.27141363797913787	-0.006542614033249511	0.09987972373568037	0.10009378108505995
2859	0.02706354493299774	0.03938149457935515	0.04778428172154696	0.12842419066872704	0.004038231922449817	0.12848766503434114	-0.00257411245089175	-0.009811248289712672	0.01014330557127339
2860	0.023208458235817457	0.03876079521313431	0.0451777797068229	-0.03443373777973758	-0.05672477662650651	0.06635798807084785	0.16281345890403964	-0.05956514371693918	0.17336732317918802
2861	-0.006943043833209835	0.07506077541557502	0.07538120364956548	0.022328890081958274	-0.008670254263591904	0.02395313426855676	0.08907617176273734	-0.14403383992455418	0.16935262448310856
2862	0.004017153500516569	0.11768371300893013	0.11775225615594354	0.057410757753886786	0.001208564619443553	0.05742347720501469	-0.07888858909260872	0.06003420510314644	0.099133825061828
2863	0.03715373685402669	-0.03788910590248806	0.05306585067921004	0.05731057015965375	0.06842509388348837	0.08925522351654716	-0.003005588306519444	0.005239908975119743	0.006040712469223052
2864	-0.12354949048562223	-0.0698012565765742	0.1419038125595137	-0.03497780121692543	-0.05070859537809952	0.06160201476567602	0.07630957331698789	-0.029672173069835366	0.08187544707973822
2865	-0.0621955507674122	0.003750944536092501	0.06230855575420274	0.06036691615279747	0.022344076184055962	0.06436942058398364	-0.0635173886455002	0.06702553409056733	0.09234111154014403
2866	-0.0791524409367544	0.006337810799115491	0.07940577278744776	0.028346979255052317	0.020103532645384226	0.03475202523178175	-0.1205653745123858	0.05446740976192986	0.13229780140835984
2867	0.005596254784553	0.04537011596619547	0.045713952907177675	-0.013509848432687734	-0.0653593313732724	0.06674097843330906	0.03438545595002741	0.11583822039107539	0.12083398894459552
2868	-0.04255168262405306	0.04892804979158858	0.06484288511892658	-0.0008509880392705789	0.0031605952369460084	0.003273154884020519	-0.017971826176043714	0.03640997182617604	0.040603849380137134
2869	-0.11343625674328466	0.004860779766688848	0.11354035196294154	-0.019074250657973604	-0.06163276439100735	0.06451685581800022	0.02138171364755031	-0.0006306353506734041	0.02139101165095653
2870	-0.10313195059339131	-0.011664245971444876	0.103789468961355	-0.010560951935576077	-0.06886826851112096	0.06967332426047577	0.08982578432463603	-0.06047254737310685	0.10828481202518052
2871	-0.10858791592561629	0.1262530786881224	0.1665268007357913	0.05039080017003576	-0.05272198276490999	0.0729303791875508	-0.01507946002875192	-0.03944157339290302	0.04222591415785433
2872	-0.024149157569946015	-0.003333834311064874	0.024378192356114395	-0.0504008305864928	-0.04802459813844077	0.06961756782714458	0.05565678180811837	0.056947621163575705	0.07962856847530686
2873	-0.03393141688737482	0.0034858481957618583	0.03411000131381881	0.026826407952527206	-0.07338812655914531	0.07813752800989128	-0.05296299459427984	-0.016920001164607578	0.05560004708454874
2874	-0.08903216054522116	0.14456809823985772	0.1697841589785077	-0.08530912723403332	-0.002357538708766749	0.08534169659782855	0.09936961388795111	-0.0716119245189147	0.12248505173098971
2875	-0.051080764746919194	0.005855491664406912	0.05141528284238104	-0.05247715046030621	-0.04115180402393729	0.0666882470519218	-0.0685620111369741	-0.018285215962360764	0.07095842792746139
2876	-0.04649647688755127	0.037518426837786445	0.059745750604849907	0.010626169281506427	0.021574820963966554	0.024049706302290714	-0.12515854409763924	0.11806361263389277	0.1720571933654812
2877	-0.05574290610874041	-0.11487197064676045	0.12768257994620114	-0.06386911808190701	0.1270457716845123	0.1421966678494043	0.053924758344279414	-0.08725440666314015	0.10257295474259073
2878	-0.14067006464156298	-0.00462065951984409	0.1407459327322102	0.04566687915781564	0.08151386954375685	0.0934343340534471	-0.07231128279093488	0.086157882574188	0.11248156448297705
2879	-0.020322612965113104	0.02485822134057655	0.03210825074567094	0.039045402473713985	-0.02632411289153354	0.04709036391726563	0.03299786142431149	-0.0784371329029408	0.08509549151753965
2880	-0.10291750187361272	-0.01753831493188656	0.10440117184474086	-0.019000579718831685	0.08022475109083604	0.08244411875469514	-0.017375629383977145	-0.08907427409389514	0.09075317516122336
2881	-0.0697725368102627	-0.004005244522332077	0.06988740141558517	0.06975465405981765	0.018060776145765647	0.07205486380524422	0.05443960868568323	0.0057817794271253515	0.05474577579315364
2882	-0.1015451134478816	0.03519762798112691	0.10747224330328717	-0.07941738150746819	-0.011346737760326615	0.08022386766607785	0.06994337775907648	0.028848963145232845	0.075659360074639
2883	-0.05240300525118532	0.04293293621697258	0.06774446081833105	0.013117430750090978	-0.10711403701791654	0.10791424334052956	0.00023741592831463208	-0.0488229964048499	0.04882357365321596
2884	0.007641993477507799	0.009767319360595186	0.012401636658204807	-0.04499417015098109	-0.0012005650395230175	0.0450101844474066	-0.08766238719171317	-0.03990750232081365	0.0963187565826905
2885	-0.009793011907677484	0.0362863223955005	0.037584574963861354	0.016684370906044722	0.05013959969414649	0.05284266921740163	0.03742435388979082	0.06429438992316076	0.07439321769932887
2886	0.01585600054436559	0.08144184736693888	0.08297100249968474	-0.13392492332774963	0.004763909945107474	0.13400962624494075	-0.012989178076391708	0.010028443421302302	0.016410009888920735
2887	-0.09250888502623318	-0.061318273983811906	0.11098569517352519	0.0752079497741692	0.04053024984878387	0.08543381568230932	-0.02279092626403225	0.06994443590809668	0.07356392073886764
2888	-0.022120665654402585	0.0071721887342414675	0.023254335944796325	0.031941353652330584	0.03806465218846419	0.04969072166282156	0.136627999049806	-0.04670916145379682	0.14439167527274777
2889	0.05720436047849928	-0.09650425120000387	0.11218471088979791	0.006825823813485921	0.0010102625783969157	0.006900181244725435	-0.09351375112616044	0.03140190108938341	0.09864532954840229
2890	-0.09168512331543976	0.11450593806864096	0.14668937142938077	0.009735409107377507	-0.0870109827120972	0.0875539222594447	-0.047824734391316626	-0.04287358712380769	0.06422888518776199
2891	-0.0709828866237647	-0.0037457112961845015	0.07108164704448398	0.021051571536798538	-0.09187674897499543	0.09425765574415307	-0.039552170924337986	-0.0993059521559718	0.10689268617839204
2892	-0.09834798306282631	0.09929540362578215	0.1397565846525056	-0.0701530169780578	-0.031856726757593386	0.07704736744906755	0.03488285270149946	0.08098799205086653	0.08818088380723868
2893	-0.07958603813185487	0.04316830579778787	0.09053971554503794	0.150476899209675	0.13973766985277225	0.2053531435640591	0.0902932480428436	0.02250540813606808	0.0930557039492877
2894	-0.18497780651680776	0.015166306047107869	0.18559850684443585	-0.009879008050593075	0.014660487957670063	0.017678368341582647	0.04549134451237069	0.004695504050497001	0.045733031649251424
2895	-0.04414498923285659	0.09846242702615234	0.10790565142868745	0.13939216559563955	0.09858613815189499	0.17073196087770656	0.04107976049612715	0.050362004145582104	0.06499137007310123
2896	-0.15033692467033802	-0.005866797244336021	0.15045135502627097	-0.05928777897982263	0.036916688851002445	0.06984184026843814	0.023621011513006794	-0.06414688729894497	0.06835770135867023
2897	-0.0875299706907314	-0.04372067522932745	0.09784167420699948	0.05008359514934264	-0.01938615914461426	0.05370465221434329	0.019643559347562	0.029978483795826422	0.035841022788667985
2898	-0.022724293649842145	-0.02561419104180252	0.034241499742420925	-0.016451694749226788	0.07082661111176534	0.07271222113028165	0.0006006751785327851	-0.12103787059078124	0.12103936106829385
2899	-0.06267293839189941	0.13598482725602462	0.14973232934315048	-0.05917513362459306	0.04886114068496048	0.0767405206427735	0.05626076976290799	-0.0019413174573227395	0.056294253061791734
2900	-0.02031741001015868	-0.03194226931752805	0.03785638279965995	-0.017489182810752273	-0.046021336708953364	0.049232458275682026	0.005214887227626919	-0.03654618292289383	0.0369163721813301
2901	0.03904086943366241	0.0632814278297681	0.07435542074597135	0.1349136307999588	-0.16919907818923702	0.21640243953272598	-0.1532556671063103	0.056551387866582474	0.16335653941558892
2902	-0.07088175488203502	-0.02696189646627866	0.07583644925901545	-0.04791666666666666	-0.0025077869589381456	0.047982246090359976	0.06706785201092706	-0.07330071925973883	0.09935337043781987
2903	-0.053232872350775194	-0.04265552879347568	0.06821460866533618	0.12784985141546323	0.0025447693029560505	0.12787517490803793	0.00027021564993018506	-0.03372694276825594	0.03372802521628978
2904	-0.01739873910732529	0.08117949471979184	0.0830230479173433	-0.04637754001774045	0.13205152462098094	0.13995885599997826	0.08792731428754431	0.04622446222300507	0.09933737214979374
2905	-0.17439548814101719	-0.03693424843531475	0.1782636390053373	-0.06432108159836766	-0.054127978179166085	0.08406568598273705	0.06625448163577824	-0.03677806143846797	0.07577784729059939
2906	0.03210105556950123	-0.09418399121469676	0.09950428116320563	-0.03241447294723871	-0.03789773618338646	0.04986919353942702	0.07903510733227381	0.008002413138106835	0.0794392019538023
2907	-0.0027657035369094314	0.018726955555196403	0.01893008136327931	-0.02660270287359956	-0.08751964498197892	0.09147345001667234	0.13254182912407647	-0.0008820003044246958	0.1325447637294393
2908	-0.046489551455009694	-0.033717518063125874	0.05742951696493027	0.11933123674422894	0.09289884501890389	0.15122876534824167	0.03343305193356798	-0.004234731258813434	0.033700176712103826
2909	-0.06493068078605836	-0.08781031725200583	0.10920918058129968	0.05538903353797156	0.005152583600260164	0.05562817769825117	0.05104581122000456	0.17580076026438315	0.18306168947282078
2910	0.042847779086101094	-0.004712934729492632	0.04310619359646337	0.03673728713143464	-0.0556355604847692	0.06667041214985765	-0.10614303484896306	-0.018763480069066668	0.10778873796111749
2911	-0.0848347429216708	-0.03383840118570101	0.09133439112070779	-0.09568273031531452	-0.01156925062564003	0.09637962668859057	0.028578130368873165	-0.037363820111167255	0.047040031767421005
2912	-0.16802934696441627	-0.14917960987064643	0.2246962782122714	0.009819620967800683	-0.03475362698910732	0.03611425680876293	0.041147044153824044	0.09565565004945431	0.10413012354251969
2913	-0.08962473337481813	0.07279280555233288	0.11546161861279697	-0.0820132706986373	0.01634231472500212	0.08362564093182773	0.06819482323767302	-0.03953593338492107	0.07882654340407415
2914	-0.024132314127870896	0.0533536837077749	0.058557528554025594	0.05686431986486283	-0.051573552478771705	0.07676836711155222	-0.034576374855222136	0.003573480227480186	0.034760544573769696
2915	0.021664315574536065	0.007449621141363978	0.022909374161310975	0.056101875857861826	0.1240657940772771	0.13616072023456788	0.03993188274624492	0.01575899466885702	0.0429290248274162
2916	-0.018200328372559034	-0.11505715292282806	0.11648776927890764	-0.02053090691454542	0.007259094394673349	0.021776422804595498	0.05858284523166009	0.06017334705695054	0.08398083978785194
2917	-0.04622286143787615	-0.01458310345346285	0.048468751024134074	0.043035257336576455	0.014958833742239401	0.04556094907871562	-0.04626626368516718	0.0665555649490637	0.08105683426506648
2918	0.029832187207514824	-0.07396139540862672	0.07975115926665542	-0.05713557259458398	-0.13134052657223824	0.1432299115966487	0.004811004072460302	-0.07034499654792074	0.07050932065700401
2919	0.007155268094711351	0.0013905124218960207	0.007289127952138126	8.280827012929339e-05	-0.05737069874925834	0.057370758511525316	0.05928295355541132	0.11293837209075688	0.12755212453253498
2920	0.0315511531992523	-0.016151958397171037	0.03544518342831128	0.0510849794929825	0.00809575620413509	0.05172249412311082	0.15708355623698197	-0.06995804815454162	0.17195747189828722
2921	-0.16346127535276195	0.13877845530715321	0.21442725619051084	-0.03339568469028822	-0.04244852643042285	0.05401063924864672	-0.052518269051551825	-0.07464176376954108	0.09126643130307639
2922	-0.02778819617828568	-0.049815508704253594	0.05704181583984206	0.0054117954163440595	0.022617579538716605	0.023256019302936057	-0.009494776827590848	0.0435734927291771	0.04459596456659959
2923	-0.058311080643027105	-0.0077902701438216995	0.058829163130808944	-0.014886043068745239	-0.052909296849500305	0.054963514910830444	-0.012403964428516654	-0.06167301778574167	0.06290802378349136
2924	0.012964299899765332	0.054232721839429385	0.05576074954664774	0.009950277110299485	0.05175088832260042	0.05269878989834596	0.11288166737207214	0.008663682629476314	0.11321364858268382
2925	-0.0806290861182508	0.08848590685134437	0.11971134131555414	-0.019110750570881675	0.10319438011863732	0.10494903942129372	-0.0897618536305396	0.019406182949472526	0.09183567010622186
2926	0.0005876104924582015	0.012109639189040407	0.012123887469767697	-0.0006584804681107025	-0.061574071122050135	0.06157759195576076	-0.09249580095687286	-0.0596421270062095	0.11005751454797745
2927	-0.004599385097286209	0.014683016873994157	0.015386530726422236	-0.030860648190153987	0.0981282132593578	0.10286654385265628	-0.07127982229735157	0.015507000883623624	0.07294710510463538
2928	-0.05084620933146046	0.04321357389620743	0.06672892905076236	-0.014370770104099193	0.14504186653828346	0.1457520568715725	-0.012205373868409542	0.01099678987283275	0.016428649937681776
2929	-0.00044853493000946267	-0.015637474032259818	0.015643905448865344	0.027865081937143668	-0.05205420215945692	0.05904322784046736	0.14826741601154197	0.03070689058681507	0.15141380313647199
2930	-0.012390661941061039	-0.10389122841519775	0.10462750998163176	-0.04113279945138946	-0.04516722546938544	0.06108997828867289	-0.17070687779441304	0.06439158103669954	0.18244756461713188
2931	-0.1568387019782615	-0.05748058138659947	0.16704010199580044	-0.10474395572322458	0.07513272291101787	0.12890392667631434	0.026764702404100914	-0.15548399274971741	0.15777078720781698
2932	-0.09981074846662191	0.06872757566466482	0.12118442625275533	-0.10782928301058753	0.13765947366583714	0.17486361818438015	-0.07183320826374887	-0.13779277728125924	0.15539259725078872
2933	0.04756435542982002	-0.04586542922592076	0.06607575580749868	0.08688735573580093	-0.07413855260667206	0.11421881442814882	0.012155541244744477	0.05868528675904542	0.05993096082113215
2934	-0.14803809813567637	0.001321734549432576	0.14804399846615637	0.021055018414903908	0.004338179102619951	0.021497292815104676	0.05628298560501951	-0.08839105669614143	0.10478908994964753
2935	-0.09342863432566081	0.03604813467557737	0.10014178810839465	-0.03199290087414149	0.13069344861196272	0.13455230661876585	0.05883345465519105	0.1231396465557846	0.13647251716205713
2936	-0.026478424699487364	0.06285084397485914	0.06820070060430838	-0.018298161633360444	0.057066803742864304	0.05992864764523872	-0.04287250720178389	-0.0077815977678714595	0.04357298632854941
2937	-0.05372407465963597	-0.10569780750782715	0.1185677136070179	-0.021366373583412573	0.01759723354086184	0.027680038807732614	0.08046900935109308	0.0711064278973655	0.10738428914077489
2938	-0.057484235379602656	-0.01017983908261136	0.05837864713168183	0.0880151869528114	-0.04216141470969373	0.09759230515087304	0.046724258931256896	0.0009078792429982053	0.0467330784070021
2939	-0.04995707796924966	0.005172180532776143	0.05022410865997841	-0.005588593802686475	0.01616393640632313	0.017102784008432195	0.0036545284442432474	0.09541169961269554	0.0954816631669821
2940	-0.06419796487595324	0.12673070533968955	0.14206354342374172	-0.03749966607338133	0.014852111230685198	0.040333734808764635	-0.04211264309312925	-0.026663288631168514	0.04984381274459536
2941	-0.052736389958574756	-0.09135852506383753	0.10548699885626993	-0.06201132233730953	-0.027694138927236905	0.06791442725182038	0.05740112376696526	0.11010798093194765	0.12417188278600197
2942	0.008520035457488851	0.05891467113853919	0.05952755227253251	-0.07179300455318897	0.09850872337078974	0.12189423318154552	-0.017055143683687695	0.050913892893045716	0.0536945287305491
2943	-0.05867732795413052	0.050779865865556204	0.07759912108497408	-0.09824684666297608	0.14536967215409471	0.17545593310403415	0.021938510054022402	0.02728427635906996	0.03501042644454
2944	-0.031111305948680404	0.035383748097039036	0.047116058697933456	-0.06914746049912444	0.018627235889078064	0.07161246546757996	-0.0051702809563207545	-0.0007136323072325771	0.005219298443011201
2945	-0.16711516800839366	-0.060611231547235606	0.17776726573851062	-0.07773040196854532	-0.09220326474746368	0.12059625790331355	0.028327194536802915	-0.007321294655596923	0.029258012676187512
2946	-0.008986437465834914	-0.07505039350139876	0.07558649100892406	0.14498375884968775	0.15871023326251799	0.21496331889982365	0.14160949063364253	0.078018863422761	0.16167928403880047
2947	-0.07490763888659203	0.08888954513303356	0.11624330345237821	0.03591363300946993	-0.0940135489689665	0.10063963645442658	0.003725313352283245	0.17385241282286495	0.17389232129080504
2948	0.00210776738473433	0.07154428177752005	0.07157532352989637	-0.0017164492662415873	0.01037520376493125	0.010516227995218858	-0.06287180523832547	-0.03762945766159284	0.07327236844699057
2949	0.037820219483987984	-0.14246135086838632	0.14739608371005825	0.11155083622733479	-0.006473839366329307	0.11173853256222181	-0.036473607706950975	0.019555070357147927	0.041385079869846325
2950	0.09802430178531756	-0.008471713156606482	0.09838970304003783	-0.043224739145767216	-0.005352127284419275	0.04355483142761829	-0.016326855141871363	0.03318232658736289	0.03698152236690726
2951	-0.092637390581495	0.067459200572627	0.1145968144218956	0.06438373664062635	0.01788982522388318	0.0668229854941443	0.03831908124669284	0.019031010537180638	0.04278470929732872
2952	-0.06970543045004737	0.02708463881877316	0.07478251596576425	-0.05054282716196238	0.048262443285129235	0.06988448189243673	0.16875703073481685	0.02372457621639794	0.1704165219075885
2953	-0.04745262564853276	-0.003225224143544227	0.04756210415568144	-0.0016735402154757183	-0.011029379205973256	0.011155623806940147	-0.076334017046205	-0.04562981221204422	0.08893234462734431
2954	0.0070022935844309955	0.008073122883448981	0.010686787568480582	-0.028866633177183576	0.028610398282756144	0.040642802571722474	-0.07106390406218281	-0.005913118402812109	0.07130949046098141
2955	-0.023553341745879596	0.08617350589998869	0.0893343888236416	-0.07027375530040104	0.05872208416344595	0.09157883954560396	-0.043426364595620305	0.027156978292003735	0.05121865492126972
2956	0.026881931910360625	0.014398720002107922	0.03049526850074234	0.0007582722105964759	-0.10642091473440757	0.10642361612749969	-0.04238148727984345	0.05054888454011742	0.06596499217237621
2957	0.028371763091464487	-0.05080184509290546	0.058187493551121	0.009637582872253202	-0.08368617954161667	0.08423929991334951	-0.08563844478135792	-0.05670956681587478	0.10271279468992095
2958	0.13820064495900578	0.07339444527551088	0.1564805510738799	0.06409685177996415	-0.01809549158187389	0.06660220134269108	0.0174229889176537	0.04662615565537424	0.04977508346576499
2959	-0.025921442524449015	0.06519992525672182	0.07016374730607271	0.06640420583389862	-0.09500205353970252	0.11590905369810972	0.03863964609980936	0.15923789473188432	0.163858870279766
2960	-0.04330920656437405	0.16651042656524417	0.1720506016501401	-0.013451402631215043	-0.03668737751117002	0.039075617735285555	-0.06393068457515014	-0.1102301596819276	0.1274277070881784
2961	-0.08376986933326831	0.11023391099820165	0.13845181884710758	0.04107255212119511	-0.06794792196406453	0.07939694349899683	0.07632785281944945	-0.034398941394739715	0.08372113404097126
2962	-0.07155786215141667	-0.08771353304677569	0.1131997858444483	0.006828670678180821	-0.05088871148892273	0.05134483129034375	0.10173443315561814	0.06437414747007343	0.12039072120389387
2963	-0.1847376570918776	-0.02895333339271575	0.1869927738238724	0.04292698071693548	-0.10563108211175312	0.11402039809425366	-0.01673075079200152	-0.07132426176065998	0.0732602780350116
2964	-0.04307962618057547	-0.017112362277667197	0.046353933323724	0.023438393849565756	-0.0774119449373242	0.08088243026286164	0.043709602613741384	0.009726687440093171	0.04477876515948664
2965	-0.06977091613679078	-0.04077936457272423	0.08081421479864942	-0.051425476563006306	-0.041836445613028066	0.06629379926708204	0.1079471063586646	0.0855099356968592	0.13771175285388623
2966	-0.052850329255186755	-0.0556316818158139	0.07673357364307756	-0.05472618406183894	0.03379714286313291	0.06432108587144102	-0.10552195995785037	-0.017177218124341413	0.10691090148267098
2967	0.07325260098101198	0.031176043251631133	0.07961086121447836	-0.1298080115903086	-0.0037712234608056755	0.12986278142493723	-0.0741827220276118	0.06530664022254276	0.09883336230536002
2968	0.04505160933301711	-0.004937423028896846	0.04532135975079605	0.0025130890106343376	0.03351808600480726	0.03361216603851985	-0.1154949781830641	0.06798570030919365	0.13401919799804038
2969	-0.07697019414820891	-0.136234954353343	0.15647483367899911	0.06128564883806789	-0.024837497039712834	0.06612739230228813	-0.01023605088056144	0.1461746474443856	0.14653260488068812
2970	-0.07948897143379796	-0.006819684563204131	0.07978097941956311	-0.03752936873257234	0.13363469239429393	0.13880448310044938	0.0726530991473055	-0.06333140559020227	0.09638122093924162
2971	-0.04463143382883117	-0.0019429610273744768	0.04467370572463439	0.017764812330348507	-0.00331255707050222	0.01807101523096687	-0.03573734776017981	-0.05963372536720506	0.06952222109587167
2972	0.05475009920921153	0.026074659247693827	0.06064207465367465	0.09772613435771904	-0.02753899007525357	0.10153222794200799	-0.03691180830678555	-0.17018025959451044	0.17413730889195414
2973	-0.13248012762017333	-0.012855990877795749	0.13310244443926408	-0.10463811722080664	-0.017782203324279214	0.10613831697639302	0.05088485580593302	-0.05382561094994746	0.07407067533461335
2974	-0.12198615956383367	-0.10163326940634539	0.15877639804251725	0.05899735627235429	0.07219996568188752	0.09323906419303467	0.11587286345304397	0.007687732442113877	0.11612760961506657
2975	-0.025695925031306927	0.003687469345836307	0.025959160105654966	0.04065682134623725	-0.013693056538312298	0.04290077993861265	-0.025920917156007733	0.029730513725840502	0.03944359761242636
2976	0.02561731673181887	0.08448321723740247	0.08828171334608582	0.08577146413751019	-0.028272441406983744	0.09031099049065693	0.028828960831662094	0.06002742192935784	0.0665912934708334
2977	-0.053358081804194504	-0.06563805619520657	0.08458982985506124	0.01788501466722542	-0.04177321040801554	0.045440894109152453	-0.014776125759137407	-0.06019899425542303	0.06198590809058377
2978	-0.07156232495612233	0.016446394562903765	0.07342785743329544	-0.047978994229548697	0.10650953577891033	0.11681722946174528	0.013328303043997547	-0.01592849188159721	0.020769220391115853
2979	-0.07593356287266027	0.005127924842868026	0.07610651472594417	0.0067322271559760675	-0.014192136746371443	0.015707947921589513	0.14696732529296042	-0.05549352065691558	0.15709527535437326
2980	0.04805099176431823	-0.027904998357175765	0.05556605747080281	-0.0009535860939562321	0.0835702879303883	0.08357572824215528	-0.0948572004541939	0.07195957509832639	0.11906329798195074
2981	-0.11740273398779788	-0.005105329614438653	0.11751368574885947	0.06200714282396979	-0.038767858220981694	0.07312887659628259	-0.0840151215031968	0.09082649531805431	0.12372547390476006
2982	-0.021494248910497622	0.09351824606529884	0.09595657915617985	-0.020183918877352096	0.011299272986516251	0.02313145372153134	-0.08820678278488175	0.06679857379705732	0.1106457680644869
2983	-0.02556828799134737	0.045608190444037286	0.05228617777566124	-0.039513655026459864	-0.01012632856396819	0.040790580576102554	0.102515930562119	0.053694953770757975	0.11572667833935718
2984	-0.017311659917274017	-0.05761890093700221	0.06016337186594038	0.029964738407600208	0.1105557836172786	0.1145446063290037	0.0817603173686903	-0.0771266031159618	0.11239778647480583
2985	0.030068040307326533	-0.04934176491312757	0.05778145734286528	0.039489160768515205	-0.005339730447384318	0.03984854501048141	-0.004383454386657475	-0.04972018989451896	0.04991304394150824
2986	-0.00474018353760637	0.09452111897371065	0.09463990316992382	0.07182609345934172	-0.08550473466259104	0.1116693662171958	-0.04847033931944103	0.13559835537429635	0.14400099921165727
2987	-0.01401406172948304	-0.026323343839708097	0.029821340631521906	0.07552573349926057	-0.024729119719350608	0.07947116321468628	0.010570608664392689	-0.05920461048660509	0.060140865228281874
2988	0.09616780805691523	0.05913869987207197	0.11289655942069578	0.03809050733125633	-0.000274872540892828	0.038091499099749654	0.024989942672103162	0.12136520297975076	0.12391129782659491
2989	-0.0542146592197911	0.02558816410650245	0.0599498408393165	-0.05494369014444905	0.047376013780233976	0.07254857523338518	0.004991458070575328	-0.06384929135854286	0.06404409934301838
2990	-0.06727526566145793	0.022938210886020372	0.07107828703951216	-0.04118438895050279	0.009253208324401904	0.04221108571834035	0.06187828616121139	0.10086859201645904	0.11833594193494902
2991	-0.004679063046065947	0.14858215136820682	0.14865580828273675	0.05006765519626491	0.09341075134013488	0.10598272766248557	0.04707027483532687	0.010065259559170548	0.048134397503933515
2992	-0.061994952465284095	-0.06901981467906657	0.0927745059243407	-0.14701705375195867	0.007720224595894434	0.14721961812787507	0.14171562794001283	-0.11271040886557301	0.18107168599501355
2993	-0.08294022467127639	-0.02504555811032428	0.08663925697730467	0.02405839180293857	-0.02289774656255305	0.033213145195639206	-0.09725368377303532	-0.009345924248410669	0.09770171599047063
2994	-0.0029022326928598166	-0.026339670229429315	0.026499078897172807	0.08409086019297082	-0.1163660421421991	0.14356994299585768	-0.02228617220787985	0.08445120802893934	0.08734231511258712
2995	-0.1537925310438002	0.10398969894545605	0.18565020897274753	-9.298984783172376e-05	0.04933392477321791	0.04933401241173601	-0.07625931611558744	-0.06770996555920557	0.10198099200559826
2996	-0.10531448569574849	-0.12668738300503088	0.1647447538163914	-0.024693087740663127	-0.03777963468056869	0.04513368341677107	-0.04561520074050717	0.14442107190446643	0.1514535986651748
2997	0.006434180212252342	0.05998518978228774	0.06032927704042887	-0.10805134828291212	0.0047937885968859055	0.10815763623002682	-0.03340887349640893	0.009150905294066024	0.034639455769397136
2998	0.00218437501118064	0.04623377912780276	0.046285352182174444	-0.02064838674877933	-0.03096302584860438	0.037216459329556174	0.12342328811783623	0.05538323888508328	0.13527975162314798
2999	-0.03962532750310737	0.0032162240344806004	0.039755637043927344	0.019443839862968427	0.11047872612769444	0.1121766991643758	0.04803007548690591	0.008633265924628757	0.04879980975171149
3000	-0.09040278893551261	-0.01008333259765851	0.09096338737972462	0.02762292224800566	0.08533946160204763	0.08969865963350136	0.09038239093039266	-0.13993369218651106	0.16658455750532083
3001	0.031145120700582393	-0.013524949705394196	0.03395501152977699	0.030511736251182548	-0.03764784106527676	0.04845952936149985	0.06065163433567998	0.016690930684889065	0.06290634240453664
3002	-0.03586052845850656	0.06253848389428908	0.0720904949984366	0.030682551868248933	-0.07483055617254265	0.08087664141295586	-0.026415901345874217	-0.02420727403898935	0.035830042705998655
3003	-0.04180271353669812	0.1391900378411744	0.14533180482351	0.029907597503152993	-0.014968895842313363	0.033444464880584196	-0.014884776513843335	-0.009588614722607742	0.01770587767284277
3004	-0.1477088609124508	-0.007940715211713509	0.14792215030254013	0.06401617178409738	-0.07859678315903862	0.10136826215754122	0.0231553792847206	0.001778452272943291	0.023223576001692874
3005	-0.03922148959934874	0.01892170044812599	0.043547169761540556	0.08161663157176835	-0.015765615808901883	0.0831253823507337	0.0688542976390053	-0.12834197750768372	0.14564538267292765
3006	0.016537685659074555	0.007840998213145108	0.01830235776988596	-0.07096623291130108	0.03368153248205461	0.07855349670104274	0.12405560000092221	-0.040746459292527105	0.13057590067262173
3007	-0.0009304850288916129	0.11214733340091605	0.11215119344583549	0.09671142234025192	0.014422493558644769	0.09778091598836516	0.020199880732843536	0.10439379417165418	0.10633014362434953
3008	-0.24702178510091377	0.020576031198304676	0.24787725868726976	0.008364335211711243	-0.11805211442356076	0.11834806218695496	0.16097017709821243	0.027267980236156078	0.16326340882509244
3009	-0.14124793923508344	-0.013515371671993386	0.1418930780890666	0.12314773729403575	0.0030471199814342074	0.12318542990476632	0.034450465174754835	-0.05063964222852832	0.06124710536662401
3010	-0.07314996943598805	0.0109376292413871	0.07396316489921204	0.030770403425707818	-0.078454914374106	0.08427331319242833	-0.12158042270006508	0.10368868009133743	0.15979093079086254
3011	-0.1929090668691311	-0.06454683374521385	0.2034212423196043	0.0782425014992711	-0.08140131554484323	0.11290732134496229	-0.06089111653048024	0.13687164025963405	0.14980512000492907
3012	-0.07932628679846983	-0.05792834456403786	0.09822602955002804	0.08604227792487731	-0.0433389823892579	0.09634075453845188	-0.11928410618975283	0.016691562835765922	0.12044627955810237
3013	-0.0781703333104882	-0.05238806324235699	0.09410159499263557	0.035479090429456836	0.08752522986164178	0.0944427430776701	0.00686765477144848	-0.055613504057061086	0.05603593949925842
3014	0.03107359741438665	0.053061723445606855	0.06149077126926805	0.015958619948409285	-0.010495349018994762	0.01910052097949899	-0.05933702907787563	-0.05367159196194905	0.08000951695591352
3015	-0.051933939922722175	0.018761311230213136	0.055218845650500864	-0.09889652894715853	0.09547029794729446	0.1374594530323082	-0.025080223993573198	-0.014186664895991127	0.02881456396406081
3016	-0.07529318128057848	0.05191390882617985	0.09145554699941917	-0.02437375952874869	-0.1002949492547525	0.10321413178232255	0.05289946362786081	-0.03580753805400201	0.06387905003680136
3017	-0.11623765866583527	-0.1065504724260586	0.15768384973208732	0.01229671855155507	-0.05219396386220749	0.05362293493259745	0.033276792299824366	0.13658867060314508	0.14058381785575508
3018	-0.03835644993929715	-0.03351312829774344	0.050934732945670975	0.12589594456999528	-0.14166746964015198	0.18952430137957166	0.006817634023254616	0.15059008685793118	0.1507443345321949
3019	-0.10937482119442843	-0.0680685824847231	0.12882617526261014	0.04160004240119638	-0.010731624329557064	0.04296197491424338	-0.010106900325862542	-0.04309210799068016	0.044261486704327516
3020	-0.0037307841676302404	0.12417364013060088	0.12422967300041246	-0.09725200000369816	0.15762885959340733	0.1852155740790645	-0.029001406622925233	0.09273492871598014	0.09716402930131177
3021	-0.0932968737384259	-0.009419229852942202	0.09377114982971226	-0.022289065019041227	-0.027770553197793483	0.03560907250034077	0.03231842866568543	0.021938460044707384	0.03906119379322936
3022	-0.05570735866911674	-0.024572219612219826	0.060885990068001494	-0.05883561792340332	-0.051160583067732655	0.07796816783956816	0.10514393739005619	-0.010770379029886222	0.10569412771924215
3023	-0.022732248879450714	0.1420118201915163	0.14381972122495876	0.006480791092768251	-0.07587068552192883	0.07614697351015026	0.023472805598284806	0.07092346991639235	0.07470683494591564
3024	-0.16218902158945642	0.08092802248196602	0.18125844407085356	-0.12231306514195853	-0.05725251269165684	0.13504938398204308	0.01014678319379395	-0.17387788560474418	0.17417369580840372
3025	0.03625741905594931	0.039409943287057055	0.053551321799632255	-0.11655569485253257	-0.08775953269005425	0.14590053317426016	0.08458418489495136	-0.0068098905718990506	0.08485787496717413
3026	0.029721973810366002	-0.062203938427076035	0.06894001510750886	-0.13932724403110713	0.047344332608342116	0.14715150953841077	0.02864907971278286	0.0015929247317032931	0.028693329844935368
3027	0.03431984452989426	-0.009272500676340766	0.035550400804334865	0.009921673359869772	0.07661056611880078	0.07725036209172806	-0.0230964346392585	0.003823634918498831	0.02341079829983385
3028	0.1248860623455227	-0.018907387589532167	0.12630921531555242	-0.1036349583041342	-0.03710047433556944	0.11007565479534465	0.002184993270390318	-0.00807057390671341	0.008361121861052758
3029	-0.05982340144409624	-0.12247628201641188	0.13630582899093183	0.01751736426710295	-0.0876022541356117	0.08933651538148707	-0.050857142331813994	-0.01418767478676245	0.05279904394980388
3030	0.036649248902221716	0.04467868815820135	0.05778713196408696	-0.024094890490684286	-0.017717780885125115	0.029907917133283834	-0.023354206340728514	0.08331547463377081	0.08652680086109639
3031	-0.08214902582335977	-0.09214577701662033	0.1234475867148635	0.08802453922087697	0.07558788424394589	0.11602520307900292	0.051282119614751175	-0.045742844097168556	0.068718728002485
3032	-0.01829264411261485	-0.021732181458928128	0.028406135597693716	-0.016769948378643016	0.047753535019007025	0.05061256045127416	0.1335594467644594	0.05610451686959951	0.14486491167014753
3033	0.01841922607095669	0.001732525322149703	0.01850052791260024	-0.06691319797950901	0.007398641226355384	0.06732099194041405	-0.03919504087346549	-0.11286676093002351	0.11947868827497109
3034	-0.06524770999870047	-0.12806201246880303	0.14372592910687473	-0.020556000839759735	-0.09387621363555619	0.09610043005664849	-0.013828162352641941	-0.16575320634072288	0.16632902177996867
3035	-0.07698846984813011	-0.019959230768139068	0.07953361165200704	0.05301705035562466	0.10772457038372339	0.12006411076074572	0.014496589187777489	-0.009638811177853226	0.017408554764870503
3036	-0.07934223444730214	0.0378639465665763	0.08791398419300084	0.07059525882904086	0.11912785775555765	0.13847431914462568	-0.07828678885686283	-0.1048970888490727	0.13089010871158016
3037	-0.1204307314914756	0.024540305834419834	0.122905604827521	-0.00934983816870885	-0.031115483852736787	0.03248988779868236	-0.025238677248911975	0.06117371089885497	0.0661756279487504
3038	0.03208647604019883	-0.07831617606618128	0.08463430379170943	0.04862518128234808	0.027032076612965122	0.055633995189546016	-0.08139449995296659	-0.14523346979841067	0.1664867122994485
3039	-0.055980180168589876	0.10616070714747157	0.1200161502205391	0.09488087766548887	-0.01325099948110993	0.09580172197733107	0.09295424161880805	0.07144398563450251	0.11723793805023504
3040	-0.03760131410010707	0.0655319680307639	0.07555327693780046	0.09987054982532025	0.19383889951755118	0.21805422648641112	0.001255785828271604	-0.004105922432303721	0.004293669417477631
3041	-0.027881429601751367	0.02152772677663058	0.03522523437546832	0.008454659661347447	0.0730594572683099	0.07354702962274694	0.05583462344201556	0.10442785427111237	0.11841740548829954
3042	-0.035065702114703126	-0.014602117616323709	0.0379845403246906	-0.0738916960672434	0.04356201836726441	0.0857766412954235	-0.030654158465972033	0.0537892348513977	0.06191089740228082
3043	-0.11862950780330415	0.05982722071332523	0.13286179458345102	0.07749774361918303	-0.027369241306846034	0.08218865880264133	-0.0738599081330281	0.02763201401803221	0.07885945871049382
3044	-0.05405650678072467	0.03793916708577939	0.06604154998557514	0.011112496271323808	-0.01787032086313929	0.02104366748292077	-0.008067967587233339	-0.08223251198941622	0.08262734492332505
3045	0.031596019868179594	0.0994221895364942	0.10432200268275613	-0.10160709723405503	0.10748852037899898	0.14791140666492625	0.08145311218895399	-0.006469528108978474	0.08170963394373511
3046	-0.0629157344848165	-0.025426988165829216	0.06785957097528061	0.029776154746388298	-0.008172749120314378	0.0308773901044836	0.05497228814222684	-0.0396702833043455	0.06779147321779522
3047	-0.054924564810343815	0.03728114589231683	0.06638216370870921	0.013829919815750597	0.023099250911466286	0.026922891278259233	0.13577259563475647	-0.05190415165672731	0.14535555952423573
3048	0.018768423126889096	-0.009941744928553101	0.021238926500516845	-0.015333519699083135	0.01684822328659191	0.022781120566755016	-0.09142732137827435	0.04063190310768942	0.10004952096116664
3049	-0.008631502424525749	-0.018944442988824983	0.020818135225361415	-0.03601802811263106	-0.15650371963508133	0.16059487105364986	0.12477178922682074	-0.0674939137322508	0.1418570681276005
3050	0.021488990916524155	-0.11516425886302457	0.11715196647978297	0.010404809199571412	-0.009061520913939034	0.013797507592070402	-0.07303634655386748	0.045920479861490046	0.08627281372857931
3051	-0.11114051647258669	0.002469637281347347	0.11116795181208805	-0.033835113897834834	0.048166807814965386	0.05886303005761143	0.07057734757740008	-0.09555504989507545	0.11879364272347027
3052	-0.0070090521094636395	-0.0025461008138748125	0.007457173782847673	0.14772049562493778	0.0514306077921352	0.15641755734426266	0.029281514194343876	-0.008787061098639104	0.030571547495420945
3053	0.051390995401452054	-0.022473362881281416	0.056089985269616754	0.15654314678819345	-0.0003876179236638982	0.15654362667960847	-0.009237753800692932	0.0575029517335117	0.058240239983612635
3054	-0.11458507891492511	0.009836829560187022	0.11500653688263021	0.013109784509059084	0.046768457665038864	0.048571134249062974	-0.16813498658330397	-0.07178220676333279	0.18281700938693224
3055	-0.02690934536103415	-0.020062143328441123	0.03356489926530876	0.08095678550808744	0.03398146323396156	0.08779943600800381	0.040470538421085195	-0.0850046208933985	0.09414695987297164
3056	-0.037442443210002764	0.06646233059559918	0.07628353650515293	0.013579030086002176	-0.09769751541351586	0.0986366796686239	-0.11716828219901548	0.1410350620846751	0.18335565191914943
3057	-0.1116905111205438	0.10630205933434943	0.15419110899494778	0.12472619135319521	0.15369437686327428	0.1979358085058488	-0.06362688629579992	0.0033713065652450887	0.06371613898892114
3058	-0.08097540470432944	0.0782818679698004	0.11262800282288238	-0.03470857463538729	-0.016184834973087835	0.03829665829189718	0.04498457335226822	0.023044618334642917	0.050543706570402615
3059	-0.09845796672115444	-0.10980966656241209	0.14748604707365398	-0.04233588387178034	-0.030948044587190627	0.052441477162410384	-0.006579443156508055	-0.05386016250747083	0.05426053978335349
3060	-0.0491007907704348	0.048630366981595854	0.06910716494725207	0.023643968950990284	0.05454123560177624	0.05944563607804914	0.0394232915041387	-0.032010811990659464	0.050782752951387365
3061	-0.039982154723985426	-0.07759310288197865	0.087288385889682	-0.05749507610769644	0.0636252964070445	0.08575466237770443	0.0007821298946081367	-0.09743740771357137	0.09744054674062938
3062	0.030185186933980528	0.01579016952067305	0.03406574472591111	-0.06364058067008886	-0.060974443892476686	0.08813629397712884	0.013394827243575267	0.13586016891739308	0.13651888841895762
3063	-0.044401662667630376	0.03381348638043777	0.055810926428882114	0.07951683592887833	0.1430541342880429	0.16366860582604584	-0.01750951084369466	0.003028662008035187	0.017769517819692708
3064	-0.012425454721224683	-0.0314434123118538	0.03380946765097676	-0.007323133091366351	0.060737352870329914	0.06117723687752528	0.03870595567072021	-0.006706361571450829	0.03928264616737002
3065	-0.012732769336412037	-0.053135814452923626	0.05464007862869344	-0.13494861374729952	0.04387956723030212	0.14190329373427682	-0.13254121604093425	-0.1436022327778225	0.19541948523211683
3066	-0.15010866072306547	0.024052670927151912	0.15202348832598941	0.011293888813126936	0.11184607039846116	0.11241483615653587	-0.11348890820219802	0.09221447635249666	0.1462300992747119
3067	-0.035343799792235835	0.01679042713651437	0.039129306500118914	0.09869950051490252	-0.002224348267812564	0.09872456192411169	-0.10342213423130969	-0.08472234980035923	0.13369373360278883
3068	-0.059385106067349064	-0.12066686799330326	0.1344882294252682	-0.07218569548005457	-0.03509726041470063	0.08026576057421049	-0.043145306452230615	0.1790638230581352	0.1841884095079059
3069	0.05582521698601968	0.015776288863951417	0.058011603510461744	-0.04176824485433015	-0.06658502921653711	0.07860122387074121	0.049157859186727826	0.049274582873586346	0.0696022962062897
3070	0.023589008575689296	-0.1338118335183778	0.13587511955885814	0.0546744143968854	0.03483072676340116	0.06482646925839058	-0.06126910619019392	0.10357919101250458	0.12034347586865758
3071	-0.016256259418573508	-0.05716456970631799	0.05943108614178651	0.08809921624022254	-0.1179349123308147	0.14720772890245418	0.024144754822145495	-0.15782340419798993	0.15965962576075277
3072	-0.006295214617629784	0.025043690057988826	0.025822783327957274	0.02667389438886873	0.045346805884306535	0.05261016485221749	0.05896682099638891	0.031073497171879537	0.06665319350872077
3073	-0.10018137529154467	0.04557987415442966	0.11006285878187502	-0.03157937974550225	-0.02059475684836415	0.037701475233124226	0.058286325177694005	0.14081084162385127	0.15239746986593056
3074	-0.07650510221225472	-0.05063598842941724	0.0917443948627469	0.014036473917813685	-0.1766285781966886	0.1771854317821564	0.125598181337034	-0.11147958067399716	0.16793629763222934
3075	-0.1003329907153354	0.03184593482995937	0.10526572372371548	-0.06574211685298834	-0.04949683695916782	0.08229193640493834	0.03692652143172578	0.052820549195838354	0.064448261438131
3076	-0.04059096691026037	0.17568625503520963	0.18031441096874806	-0.06359840933880878	-0.11940980497417854	0.13529027753093728	0.07407184841382619	-0.0378076152951815	0.08316281922679923
3077	-0.013592519997028893	-0.04270226130712702	0.044813387738618767	0.05869052557108296	0.07663439531216112	0.09652672343279102	-0.06076454060498735	-0.07023746696064206	0.09287427609398871
3078	0.00804749428180707	-0.055289631010153564	0.05587222441835166	0.13434110585388667	0.03335448937217334	0.13841984931115772	-0.06263882820839659	0.029171985280539055	0.06909867961494638
3079	-0.16854487828445158	-0.04480868079642608	0.17439952371103712	0.1178201724336221	-0.14343976668085429	0.18562478201400362	0.05244986883898497	-0.1104836634442921	0.12230138441284437
3080	-0.0053768436485194075	0.03776960179533408	0.03815040324031618	0.019880739256883113	-0.08208588408776084	0.08445907979530372	0.07462851903205389	-0.019468769315581093	0.07712618771585267
3081	-0.11339321110936577	0.03128510947048748	0.11762983635232	-0.010409185929055272	0.023898358878059744	0.026066889127208472	-0.0035220703129020905	-0.015890604702486707	0.016276249478910026
3082	-0.12654154401634987	-0.09716855191761238	0.15954463276402484	0.03350233974059201	-0.028283838240603574	0.043844980028672376	-0.024554117647058823	-0.008928896551724137	0.026127186742108243
3083	-0.01721501493510631	-0.00040749744210538154	0.01721983720542258	0.0384423929098966	0.06206404304705634	0.07300522592243469	0.0912035013853365	-0.013800642423462654	0.09224172806406737
3084	-0.04188486736169963	-0.021447070291097492	0.04705655042582751	0.05624319301581813	0.061794965198457286	0.0835578511241949	-0.09401203055613644	0.07910756973745177	0.12286687706234634
3085	-0.04957716910544306	-0.015919991387276497	0.05207054659095346	-0.027721357202527882	-0.032665942976349484	0.04284317303473519	0.15760244158703157	-0.021339444713137614	0.15904056556381693
3086	-0.053863043358982905	0.08421078112010667	0.09996340878916739	0.0020981288720084636	-0.056401820373707084	0.056440831728735846	0.044878551214487854	0.03841193588064119	0.05907250779516559
3087	-0.09838790770521659	-0.07117474307413597	0.12143320976684872	-0.12123682775217229	0.08440834696876964	0.14772656308670454	0.13994924432299222	0.1589916343244172	0.21181154541649935
3088	-0.10631809992914586	0.0007012217537638622	0.10632041236042963	0.07778028499652324	-0.028427860860335434	0.08281253532669416	-0.1546801792719988	0.08238539780367755	0.17525213730761713
3089	-0.005162550690192602	-0.07076289969925616	0.07095096830541352	-0.11019310131705105	0.05207176398477783	0.12187693868142685	-0.017537421605381187	0.10240709992121767	0.10389790792330302
3090	-0.021692737086395443	-0.05977856113084144	0.0635928550481359	-0.029177957330644645	-0.003939132253988559	0.029442655398304894	-0.036734545519977686	-0.14095727356971274	0.14566530062704072
3091	-0.12041079826908568	0.018812275192636965	0.12187149805316233	-0.03607864891136709	-0.012314603909512844	0.03812241304951562	0.07073557370519565	-0.01827923960399292	0.07305923615740416
3092	-0.07088737220359861	-0.10204747876321098	0.12425259538480282	-0.01676664268338644	0.036118634029827366	0.03982054784973406	0.012831871311368467	0.08240278129532844	0.0833958949023107
3093	-0.09993934753718706	-0.08790147228272693	0.13309598797721015	-0.08548860506792486	-0.06477063730920822	0.10725454327859786	0.07527111507405755	0.06513679100411156	0.09954166116157255
3094	-0.061900596704985114	0.09123759876302637	0.11025417588679444	0.08577639199208546	-0.0014538622291882038	0.08578871218616912	-0.0017011397956543898	-0.10023461069471079	0.10024904517113663
3095	-0.07526706052769	-0.00010414896457964114	0.07526713258445397	0.07821118819367968	-0.07141544910605084	0.10591107746447544	-0.0014993141786031775	-0.06321308330014842	0.06323086147853486
3096	0.001982076936158441	-0.053764786077650506	0.05380130900783338	0.02697584751402421	0.13669735466876873	0.13933363959410172	0.060270830440288595	-0.06805753203766382	0.0909087491335111
3097	-0.023216006339619927	0.09003782588429422	0.09298275668279445	-0.053272872131189246	-0.010928612114709734	0.05438229002037171	-0.04142286816813027	-0.05032268243864616	0.06517841955045493
3098	-0.019541602625813122	-0.033100180576168335	0.038438212593201286	-0.017493141789882656	0.028059741106852918	0.033065980715299384	-0.11362668488972082	0.04910633746323202	0.12378390807403333
3099	0.0031961040836448592	0.08124412451860501	0.08130696679933452	-0.02409179392397591	0.13939647357287926	0.14146303891486905	-0.06065199109186899	-0.06228862655931226	0.08693984714763199
3100	-0.007330924268590747	-0.10692282150540783	0.1071738410681875	-0.05044178800763666	0.005203117036009057	0.050709431117867666	0.00992042055405714	0.06598068655411132	0.06672230318357758
3101	0.01513517837898888	0.08656870449935763	0.08788181964013328	-0.02351799221546565	0.057516464971599665	0.06213887431130334	-0.15135089964942086	-0.043559233720091156	0.15749444963861614
3102	-0.09102790205993115	-0.0516777434927108	0.10467410437128578	0.010039747064137308	-0.03118011540659624	0.03275661945134928	0.12536818162840385	-0.12175561779906079	0.1747615845386034
3103	-0.14634560955248962	0.04343669248306422	0.15265576860753752	-0.028239427393867533	-0.10062806898431263	0.1045154224363328	0.08920867780267791	-0.012017513794467147	0.09001449235041104
3104	-0.04554881529193405	0.046414413304753786	0.06503070303266935	0.1139563087490116	-0.05537699963036958	0.12669906231603298	-0.056613450605091716	0.08297467963057942	0.10044839595141603
3105	-0.06375379981621854	0.021646127828075536	0.06732831381340136	-0.022048353749488877	0.07359525907496675	0.07682702689401742	-0.045078003022934625	0.061032657086692275	0.07587497339437736
3106	-0.10283056046538301	-0.1340529457494292	0.1689506331143041	-0.053446951887579544	0.037514204104276604	0.06529848524774956	0.03147730092591594	0.029943184883251733	0.04344438737665964
3107	-0.04890751449840146	0.06999034201333844	0.08538496910789062	0.012033382165900023	-0.11936725209919283	0.11997225996063779	-0.03528977451907915	-0.014699168243456323	0.03822870299469867
3108	-0.027786842163776807	-0.052924423552832466	0.05977543982133676	-0.005798855330651077	0.046272794154410976	0.046634731713630674	0.0015298473156110746	0.039392204576241055	0.03942190018486563
3109	-0.009449228153419559	-0.03542089600164032	0.03665962065071591	-0.007868253624478119	0.03610696418730419	0.036954326917458265	-0.06883166258818026	0.13139029680642378	0.14832804141339298
3110	-0.030541306614802494	0.01258333076325534	0.03303197879081522	-0.03828714114909982	0.033001635898254895	0.0505471378945641	0.08846750229014456	0.04516343812141117	0.09932892380572372
3111	-0.07468623857749415	0.017056417649524463	0.07660910922265958	0.06325131788910449	0.1191690335417798	0.13491474259690966	-0.1004050147827648	-0.024140291552025444	0.10326626104272396
3112	-0.05664237544251711	0.01624699423442156	0.058926424610902646	0.003405516352794882	0.0909130497750211	0.09097681111703475	0.13100564030252532	-0.028251506217151647	0.1340172578238057
3113	-0.18025304716137974	0.055023457637656564	0.1884641660936253	0.010794654069934904	-0.11150319718877816	0.11202449526692414	-0.058387851733833616	0.02946435347438433	0.06540098895089891
3114	0.004738076093471035	-0.03115424560656644	0.03151247981961727	-0.05975509958130367	-0.053726815225462334	0.08035696982989396	-0.09346516406588687	-0.13434215207320416	0.16365680773351002
3115	-0.1110455094700494	0.10072057642345171	0.14991911048473844	-0.08288680125367223	0.07210037151905468	0.10985756867531464	-0.001732925512626096	-0.01751758752554889	0.017603093578901878
3116	-0.09146052514957317	-0.019187989403920774	0.09345162704843979	-0.08596400324982174	-0.0780826673409494	0.11613230727843449	0.03870573347855375	0.01876971860395327	0.04301669606774126
3117	-0.016517668484085556	0.05672502608175742	0.05908097795505938	0.0501601112544488	-0.052038090467433365	0.0722772413734466	-0.07176889589379862	0.09030760055244809	0.11535266418837246
3118	-0.08397743937584373	0.0006038180766738409	0.08397961014670899	0.01957336873847453	0.13577878547671726	0.13718234343130567	-0.0008826195046081042	0.07557764697122625	0.07558280054944524
3119	-0.1265790090664639	-0.037514966853424696	0.13202127962666285	0.03877945144582175	0.012881946095712676	0.04086306877428191	-0.04597960805463456	-0.007745200783645586	0.04662737921046817
3120	-0.06301272825705387	0.04479395701822825	0.0773117229645556	0.15368114560747217	0.09441473468512473	0.18036639554220615	-0.020477862403671134	0.07791820927194029	0.08056419915055055
3121	-0.07102361992008233	0.0815578685946029	0.10814823399504417	0.10785431799000068	0.001243757835172218	0.10786148915456682	-0.02123366024171682	0.07077276017941467	0.07388945737162785
3122	-0.04011808840530369	0.10763690329556977	0.1148702048764413	-0.005153984570518522	0.071366424085198	0.0715522888778652	-0.0029910935823741786	0.1458351682247886	0.1458658388107747
3123	0.04923229677261589	0.048748072594614736	0.06928342967259021	-0.04569209280702368	0.10468797248455651	0.11422494879846927	0.07256730798989013	0.017150420384793936	0.07456642078224437
3124	0.053839997153373224	0.11545040800837998	0.12738736987149335	-0.06564099321908942	-0.09899357913776992	0.11877907518285559	0.009989380203717684	-0.024343059703941974	0.026312967765041446
3125	-0.16074069430309368	-0.053724034994818	0.16948109847757373	0.09108604918813235	-0.07377064334675276	0.11721252568090434	0.08256022233179433	0.09993581065937515	0.12962776154675276
3126	-0.007926070925842984	0.0010579441662934286	0.0079963645602541	0.020571479841058008	0.0669905141975428	0.0700779193134488	-0.062094352119845216	-0.05810882589092706	0.08504319027179896
3127	-0.05619492069387309	-0.01173706456314011	0.05740755870397212	-0.04280465902085981	0.0570135501251893	0.07129364439955044	-0.06659391039923036	0.029423089472123975	0.07280430685299692
3128	0.06057409182566719	-0.004262708903010953	0.060723893877914076	0.14892862402180296	0.028728950485028115	0.15167428143557743	0.012932110276277359	-0.010632445932525133	0.01674181539457023
3129	-0.1713002315165455	0.1322174562285456	0.21639137008940415	0.142570552231513	-0.005397096079766556	0.14267267085778132	0.014045098092952419	0.03854217155206502	0.04102150373145121
3130	-0.04269585682015885	0.027873124091286824	0.05098869714177622	-0.09578310076730602	0.003244985685279658	0.09583805259236838	-0.09999111726658352	0.05467400368361516	0.11396258250415187
3131	0.08853796675436039	-0.008256038576711604	0.08892206548420012	0.10966331070465413	-0.14432718427119176	0.18126328319424223	-0.034689980318378034	-0.04569077811653315	0.05736760357016597
3132	-0.13904028060118193	0.03130843373149096	0.14252163924251843	0.03352867668115904	-0.007377934606072379	0.034330832775235416	0.021937246877099244	-0.03148969258308644	0.03837764374638039
3133	-0.05777800078843337	-0.10516606317742487	0.11999249234575607	0.06305672013847854	0.03395397526603034	0.07161719340346007	-0.09785629644233128	0.18646458375716493	0.21058227786103512
3134	-0.05035846098610129	0.10407904987548439	0.11562189764863856	-0.04541527309101308	-0.11225589386607528	0.12109472629971486	-0.005369125633416106	-0.040634385157369834	0.04098756844684597
3135	-0.00574811719018359	0.06697924961629596	0.06722544704495588	0.01907563220971086	0.14029591713557804	0.14158680768035253	-0.09983420843886702	0.08533544294375718	0.13133547501350268
3136	-0.02759313539840512	0.030450432935535364	0.04109269992439356	0.06861013784747076	-0.07281849162715442	0.10004940648650995	0.09528387909267291	-0.00910579704393991	0.0957179876238136
3137	-0.012450195084724263	0.04922339502661827	0.050773516478516634	-0.04708788769343756	0.09945329824348405	0.11003739227615844	-0.0015771758433327629	-0.04760510093110779	0.04763121999594124
3138	-0.02155933228794591	-0.07242387184208546	0.07556468766097618	-0.08199508185909495	0.023308145919502872	0.08524355175193324	-0.09499424285012785	-0.09463152124218974	0.13408590898107106
3139	-0.203939785494733	0.06467029989104077	0.21394785298206395	0.18239918087959864	0.00607369846689456	0.1825002767083253	0.03480368570908816	-0.012123943005594379	0.036854939057606485
3140	-0.09281662231567221	0.05235597810092886	0.10656488080505266	-0.06768933661275822	-0.014821491837959276	0.06929302209730777	-0.16683957670976315	0.05586253752376421	0.17594336434002536
3141	-0.025070884379050213	0.045148087339988235	0.051642027787519244	-0.07462885285028542	0.07658399903817895	0.1069325702787946	-0.005269167907930659	0.07997389950062704	0.08014729397664254
3142	-0.0025149134953837207	0.0063417900878561745	0.00682224973214071	-0.04932785873386469	-0.21800574296218772	0.22351675912951938	-0.034334329009048294	0.009139742723209419	0.03553000204824135
3143	0.08931219287455389	0.08134338220186262	0.12080320204406758	0.06107424325126644	0.0637475940130426	0.0882826083165114	-0.06836807779052669	-0.06854462007072208	0.09681197757205016
3144	-0.03863630093131272	0.08025838718976461	0.08907397186584376	0.024622373150678827	-0.10424572422857757	0.10711410868560647	0.017436989400310157	-0.178471478360965	0.17932126808523002
3145	0.028448093783224118	0.041395178420325036	0.050228028394011824	0.004421306769965889	-0.020068363618730385	0.02054962704984515	0.002586426293244148	-0.04497911078124402	0.04505341283012649
3146	-0.0224262445211908	0.10259980317292533	0.1050221693474633	-0.01632578336468767	0.0022744794484226842	0.016483460171699684	-0.02237203984974686	0.16908993092582453	0.17056351575744083
3147	-0.008994325576453892	0.05274847183277619	0.053509804459261824	0.09075236328152969	0.1248534775680038	0.15435148947129332	-0.07097548646414041	0.14262097137290536	0.15930555908119615
3148	-0.046683076498146014	-0.00228960813911394	0.0467391905873695	0.027439275616525902	-0.0364567945266204	0.04562906654223701	-0.16392234150191462	-0.05742094310748709	0.17368851070471988
3149	0.026885861240389743	0.015149736467341034	0.030860396135943793	0.04314523558613194	0.02850031040325913	0.05170859741730524	-0.08407616646470661	0.06225289740971687	0.10461465004150132
3150	0.037307853333452906	-0.028227783155993804	0.04678336950511625	0.015507108330963889	-0.06059608432511475	0.06254882768145752	0.013161133086432802	0.01866803803514877	0.02284099534172181
3151	-0.08818255379557022	0.011181325015437048	0.08888860907343231	0.06959300311424836	-0.01703305979026939	0.07164712979791078	-0.0036639937040030632	0.04962621063229393	0.04976128647436456
3152	-0.04449612483411992	0.11650550359261641	0.12471342146145595	-0.020111454393793377	0.05198006170989869	0.0557350644854611	0.029774211561339192	0.13776979290587293	0.1409504150807173
3153	-0.05715201132607102	0.011581166705607748	0.05831359893608374	0.10070065864850732	0.037549232164295884	0.10747356646343967	0.017617495557634078	0.06710074654700492	0.06937496909468607
3154	-0.11031066354597499	0.07536118594811568	0.13359547462193383	-0.01465773629874252	-0.05391390785215532	0.05587091097605416	-0.11279395735729993	0.07741290754374223	0.136803636905955
3155	-0.0017510707725145562	0.10184456208119454	0.10185961454060505	0.04736013431063767	0.05900237867519747	0.0756588594366386	0.005086067857247588	0.08251569916257169	0.08267229701983948
3156	-0.06581075945931275	0.07450666566069124	0.09940975449363885	0.14887394679120364	0.005665835363534087	0.1489817227835576	0.015107809634939155	-0.03022882980496749	0.033793905713060915
3157	-0.036729877135275014	-0.037217600980606606	0.05228990052700472	0.0666028759250722	-0.018805607391984433	0.06920689236537082	-0.09293494756499773	-0.014734978134274462	0.0940958238155468
3158	-0.09467456981068924	0.09957227105485991	0.1373969116532885	0.03475122043220625	-0.027641561363726076	0.044403865103754464	0.07368710799849294	0.05917320094856053	0.09450533104370508
3159	-0.019645319883492454	-0.027493714460598923	0.03379116642209455	0.006231459324531028	-0.01582494862194195	0.017007647815038596	-0.054361370421446654	-0.10273633442950884	0.11623215134423702
3160	-0.13330028829063692	-0.05151375861306868	0.1429077821002496	0.049298770632159435	-0.02970645815529744	0.057557297034995514	-0.07828371240749234	0.017074357102714995	0.08012411184387633
3161	-0.0674295636621686	0.007897736497815706	0.0678905022625358	-0.05878803474825058	0.1346527021288381	0.14692645514051958	0.11818322704929249	0.027399924375917407	0.12131789238026934
3162	-0.04318029345010825	-0.01014611965420545	0.04435630154188822	0.054667764678987256	-0.06587130048648526	0.08560135935122737	0.0427782545860328	0.09516527804556771	0.10433795671239517
3163	0.012631998619744187	-0.0028943353555324477	0.012959342818195071	0.0262753922366018	0.11873205762802212	0.1216046781409796	0.10849414909472024	0.08503014394092366	0.1378444984988577
3164	-0.08008579112619148	0.09930290018853595	0.12757272406812634	-0.022242328039146712	-0.014123292517088607	0.026347458096071866	-0.05380238515743112	-0.007863762334537899	0.05437403246663486
3165	-0.04171941121544313	0.03279793267654097	0.05306800976123145	0.07586819085905834	0.05760075106295267	0.09525664757507869	-0.08557963778954603	-0.026773214213526297	0.0896698355274128
3166	-0.1383331108144192	-0.03283408647427339	0.1421763931958975	0.13544435593353454	0.001307390411650529	0.1354506656459778	-0.15344590436891448	-0.005409314257791291	0.15354122003010653
3167	0.0019664443851460035	0.07231230181212238	0.07233903439283212	-0.006556915172187975	-0.052989798136460806	0.0533939307704362	-0.02895558807435437	0.01658104637255968	0.03336700735068501
3168	-0.017154735104307373	0.012230531203926868	0.021068242214982828	-0.0329035603942916	-0.0021732113432396645	0.03297525032752868	-0.0345751802174322	-0.029819889047820177	0.04565817418482939
3169	-0.01723041655626845	-0.04034087969795948	0.04386654567558026	-0.006915376682866243	0.0007531283412811911	0.0069562660216793805	-0.03467184711287311	-0.08632950916793662	0.09303182861470208
3170	-0.09487064580259384	0.00891698262289862	0.09528878220492847	-0.01920869264601379	0.010505320068373443	0.02189373478664602	-0.028022093387062116	-0.04773965915644802	0.055356235187800314
3171	-0.02326387320971051	-0.0656394977863727	0.069640156995549	-0.13923271075214538	-0.10124798488870072	0.17215371674004937	0.12432367461592908	-0.0720271509528876	0.14368119760218268
3172	-0.027354369249879336	0.003582184868133061	0.027587924269292637	-0.007934924056191856	0.006822866430767211	0.010464918829576383	-0.013126912520262103	0.10130688042428138	0.10215380489053875
3173	0.01078471229340904	0.08261837767761639	0.0833193035816603	-0.04626644246213098	-0.033836742579859594	0.0573193583924084	0.17866230633142122	-0.05990941939634375	0.18843926935771535
3174	-0.044524785218139566	0.0366173650678337	0.05764796547348803	0.10785521456050569	-0.05700337579976743	0.12199234467974712	0.0790214280585502	-0.009531208649180934	0.07959415827010702
3175	0.018397047464543046	-0.07583283052268047	0.07803249028766306	-0.07167968631511258	0.10344624668105132	0.12585349968367926	-0.05236083397236955	0.13808742818370517	0.14768139610889378
3176	-0.0021447796768961883	-0.1425758553905746	0.14259198652174138	-0.027392746493240982	-0.11587070055254196	0.11906461190034515	0.0330276772980012	-0.016353955228508237	0.036854841192399075
3177	-0.09993383369632591	0.06040740630788427	0.11677253895540142	-0.0615769674054858	0.07595721898690361	0.0977815014769189	0.009539315500264985	-0.10290145323700872	0.10334267085043762
3178	-0.10530034384456183	0.08426819875821742	0.13486768232507512	0.005235214442584727	-0.10392652934859377	0.1040583056401745	-0.050473977431268725	0.1006095564057374	0.11256067358492254
3179	-0.08862267589243022	-0.00849096969751644	0.08902850806757842	0.05210047504595489	0.010892870022202598	0.05322700552665694	0.09492216180137025	-0.1431565205441803	0.17176730240462482
3180	-0.08665546602365877	0.04681638203137078	0.09849336738219855	-0.004690636222712166	-0.027485487647764165	0.027882863902569548	0.14229813897421634	0.08209840373586179	0.16428301266869302
3181	0.034301092658021524	-0.02516914316935697	0.04254469091924122	-0.09015827764771547	0.09733135397448023	0.13267218056136756	0.01769141493346326	0.05075346767562959	0.053748494336577884
3182	-0.050085704473951685	-0.08054132370856917	0.09484451811981834	0.07242177490279061	0.019019546787737557	0.07487761107354729	0.15261547261278646	0.13056477227394048	0.20084482129188722
3183	-0.011787992619262017	0.10765899825261496	0.10830243152740536	0.052882526976290846	0.02424795695327954	0.05817667123346116	-0.09603047174090325	-0.011510744073568361	0.09671788217236567
3184	-0.08006641531350395	0.04346880826484585	0.09110525864691034	-0.06878502972543438	0.010518351643059339	0.06958459625244613	0.038763906828986436	0.015273518631302553	0.041664383399098656
3185	-0.11307308034567304	-0.07911460841246641	0.13800232883222271	-0.00041995521424059387	0.06424529607574543	0.06424666863147192	-0.0747898166023166	-0.022915057915057917	0.07822158619370109
3186	-0.040981797039714586	0.0433229356933643	0.05963542945008226	0.13051920296563596	-0.07181562474147202	0.14897230044472295	0.18740535272509182	0.046736538287017494	0.1931452050688029
3187	-0.13284561359842018	0.0017419606314558564	0.13285703398458923	0.126280165724043	-0.07517108089195322	0.14696044249306117	0.014923166819801085	-0.01918357190063994	0.024304533297280866
3188	-0.015482420003788733	0.07100526525214566	0.0726736060939684	0.03514441001459744	-1.220585970380855e-05	0.03514441213418071	-0.06784756522456908	0.08612714543768751	0.10964112954610934
3189	-0.010348267039051832	0.061860364401274466	0.06271994351536034	0.008734700614710962	-0.0021522320712393348	0.008995948961454996	0.06964213837388604	0.0609081464964925	0.0925193479599034
3190	-0.08912479577280324	0.08844022244039958	0.12555836159671424	0.01681826726423496	-0.13213966909124902	0.13320565401406964	0.02936923809205692	0.020712180172356202	0.035938093349537514
3191	-0.16526557174785853	-0.027305447962702643	0.16750610942168775	0.11232976147745433	-0.06800293094894615	0.131310220208592	0.011590425371530636	0.024985318730715123	0.027542768785444306
3192	-0.10593087074335664	0.026738497067471313	0.10925335968231321	0.03808122287944896	0.05654823056124245	0.06817537616765823	0.03450428946648539	-0.03920984757019361	0.052229858683178844
3193	-0.07573775663277721	-0.015831239053265916	0.07737464642715622	0.021181238184006187	-0.011079785818869295	0.023904110625572725	-0.028488807572712122	-0.04825408441993506	0.05603631697498721
3194	0.0890725297290746	0.12589411389695365	0.1542181684051397	0.12048799736637046	0.004258000370215601	0.12056321195336184	-0.058150323176361964	0.03730584025854109	0.06908824648890088
3195	0.005200985074076256	0.07622420062831313	0.07640143327952753	0.03425372106440791	-0.06680809584949494	0.07507755375472464	-0.14085167947579533	0.06491231360421323	0.1550896646092315
3196	-0.02477119555929391	-0.029206244790677113	0.0382964340926115	0.026035469975078152	0.014230743085310542	0.029670856839385504	-0.02697988153551159	-0.07387240939004028	0.07864506899202231
3197	0.018024902215487502	0.07464447848431689	0.07678994249296932	-0.043654955335776444	0.0271286336625362	0.05139764478810997	0.06516498815797897	-0.039489212219491525	0.0761962831334021
3198	0.0719481098104027	-0.08690473867121475	0.11282271096194195	0.07634673448338962	0.014616857002645017	0.07773336719139964	0.004454680807153357	-0.052992751456237074	0.0531796567119057
3199	-0.07278403203640325	-0.056584297235217816	0.0921916374357222	-0.11476180708681606	-0.05429885646889903	0.12695919887767756	0.029574975205877065	-0.08227703973321322	0.087431060989153
3200	-0.08504013161174534	0.04111955445720838	0.09445973609587471	0.07600072793524724	0.03176157192178043	0.08237055358336437	-0.09557263381323498	-0.052587995669092974	0.10908540517636284
3201	0.10697315526570528	0.011605405827415281	0.10760084289595362	0.03178509533842805	-0.013026707703813435	0.03435094466348127	-0.06527979036242737	-0.0010626278061622585	0.06528843854479056
3202	-0.2992681247730296	-0.023378211283577702	0.3001798648610283	0.08160264917113083	0.020776416950185683	0.08420600841409491	-0.05811392531400669	0.0659925759297362	0.08793320415658665
3203	-0.1572740901808771	-0.07116434760640002	0.17262532784173704	0.018365534165527442	0.005911611124806706	0.019293522002892426	-0.012556576567431388	0.11836160277588086	0.11902578135332352
3204	-0.04555711589193124	-0.15282523537705814	0.15947101108491182	-0.03102444610780006	-0.02122053068003754	0.03758759341376094	-0.005602700079942202	-0.023613601289335196	0.024269165911449803
3205	-0.16567208133348096	-0.08519823634728908	0.18629540523066063	0.03964361170998503	0.17521711495567463	0.17964591095486188	0.05450693231166155	0.06015394806673924	0.08117575461949225
3206	-0.09086354704559053	-0.042646386907060706	0.1003737938803399	-0.1866603242366145	0.0692507400843189	0.19909229429172778	-0.042407526295679225	0.0405075070939662	0.058645173863553744
3207	-0.14081128949432756	0.08440450530642167	0.16417045947757192	-0.05751028955010398	-0.08941356262662277	0.10631189296462457	0.08775640801338722	-0.06563923702805674	0.10958876121682144
3208	-0.08129601575384962	-0.0008131691894863557	0.08130008254350604	-0.04083618602360801	-0.05663280196134537	0.06982025742538966	-0.11235734403992943	-0.057829350330181245	0.12636616049923294
3209	-0.13432491517893205	0.06605364932547056	0.14968723201074807	-0.00576609497969598	-0.039828976803104904	0.04024419516523028	-0.11738062969260896	-0.1010803671481133	0.15490465728902655
3210	0.000270937109334999	0.044789206924066634	0.04479002638762421	-0.0310435863832653	-0.010878814974585796	0.032894572056595094	-0.06522923843444532	-0.08255883407281721	0.10521793872814979
3211	-0.02096991437457796	-0.03927272362142066	0.04452060342719564	0.09676048758024157	-0.1122613003989192	0.14820658394289526	-0.03318835443266574	-0.05383481118956892	0.06324281592216446
3212	-0.0925418861240306	0.025516649179677508	0.09599531276448753	-0.07785663793969456	-0.026519861424846757	0.08224937155544572	0.04970711786577362	0.1819857927852502	0.1886521305000236
3213	0.009673026954485752	0.049218973074067716	0.05016049003875472	0.020396434818572638	-0.0214784632079803	0.029619907749431722	0.09413359476631286	-0.11624177523048208	0.14957701685874847
3214	0.024205404364943475	0.01985637899043616	0.03130778476804546	0.011666788392248514	-0.13335365214199568	0.13386302884291051	0.009641302661714922	0.04569716491317717	0.04670316475483115
3215	-0.011352548766237645	0.07643505369190484	0.07727352584407016	0.05281050592870977	-0.02645866903046015	0.059067848304384	-0.08471452529560171	0.04422856738611731	0.09556524979869754
3216	-0.005397838885461264	0.10985483414115449	0.10998736858755172	-0.1581705738205648	0.03157853587593369	0.161292077768235	-0.1955511420394719	0.03426911498690569	0.19853115975817873
3217	0.002328720012861993	0.0532210160403897	0.053271939004223626	0.026080660944358403	-0.017591032845659552	0.03145862857582408	-0.005051846036335629	-0.10697138553255589	0.1070906086971661
3218	0.09161017835114058	-0.09163354962213348	0.12957288371368364	0.012746352842832773	-0.05022810855779556	0.05182019297617181	0.01585433758492501	-0.033910976958082296	0.03743413386881489
3219	-0.08565760199717577	-0.0482801972929468	0.09832701678863465	-0.10989564823785992	-0.06111526764104041	0.1257462899669626	-0.05245748640034076	0.060550231203231435	0.08011315983162015
3220	0.03578006133707603	-0.050364019594958606	0.06177982890107658	0.03952757279316153	0.08108776877369515	0.09020895330073914	-0.02884200486453558	0.09137296403178401	0.09581690769670867
3221	-0.11056948319482184	-0.002885651179563737	0.11060713176237826	-0.002044880655449077	0.09520401701943644	0.09522597541391832	0.049868980945828034	0.04016207770043013	0.06403052198593064
3222	0.022297439600445286	0.026861630111020853	0.034910213189793156	-0.012239228629718782	0.03272315138261022	0.03493713431092701	-0.013369655550633847	-0.20596177237795915	0.20639525035865736
3223	0.0243947788853596	0.08800811315254467	0.0913265197931942	-0.10600527548328835	-0.09555196146958433	0.14271403494741777	-0.09194327430370947	0.0558949736207108	0.10760024984054227
3224	0.024399547129347617	0.04013195418819799	0.04696713369028259	0.019011137986885574	0.09885949542177469	0.10067086570902377	0.017389461006207967	0.03783685091179513	0.041641573469404815
3225	-0.044126774964896566	0.04221513021612525	0.06106790882261349	0.00988880384915657	-0.01430681409486048	0.01739176158737212	-0.08056607174648388	0.05648322058038099	0.09839332357325653
3226	-0.005708260486780751	-0.0867046463416496	0.08689234681498406	0.024176687667367556	0.09159411643534804	0.09473116906350063	0.02302817481566915	0.030688137294184167	0.038367415940192225
3227	0.0632343862999324	-0.10396037076776912	0.12168133094645664	0.04257019149669814	-0.04374597257784171	0.061040407279496674	0.09629731505374642	-0.06671101999461745	0.11714748428917604
3228	-0.054004872246163384	-0.05328872358560533	0.07586971917509303	-0.031102644529868335	0.012291901946455854	0.03344346498514521	0.017088863665650482	0.01920708847531408	0.025708782722675384
3229	-0.041317664620416916	0.01815227905136162	0.04512931025889664	-0.08541399095222332	0.07481098973849719	0.11354397401905579	0.12630113394914003	0.04835870367471092	0.13524252533111436
3230	0.03221360817263751	-0.06341595176558697	0.07112875290510491	-0.0006115693493177031	-0.05002025913225264	0.050023997648396	-0.05237664628576868	-0.03368605991133398	0.06227410142663247
3231	-0.07039014615856734	0.052926792580370495	0.08806825789732663	0.005927464187781178	-0.08477864402269335	0.08498560651089093	-0.03178682457733007	-0.07416444348211287	0.08068932329448221
3232	-0.054445519363708665	-0.002098945611802418	0.054485962884630014	-0.029521694901576013	-0.0796369918725086	0.08493280252272228	-0.07116665882363007	0.030649082578619313	0.07748586704057708
3233	-0.05744592796466535	-0.08234157842279145	0.10040005068165173	0.029299517203446798	0.01553967098720506	0.03316538983255975	-0.10725146093558383	-0.054511180066920635	0.12030937047921623
3234	0.005228930106000148	-0.10762401866687105	0.10775096799593238	-0.018122662080694733	-0.0916091915799275	0.09338455366289926	0.044553705753375424	-0.03301143716821603	0.0554507680764607
3235	-0.04315479846580129	-0.19506139979707812	0.19977809269642022	0.006988737426398429	0.034671802165112856	0.035369143560338955	0.05961997838703827	0.012199005501481168	0.0608552180022065
3236	0.14887690921044672	0.1223253007817301	0.19268578906446715	-0.02507198371205624	-0.14358294666544894	0.14575550397974948	-0.06196549525090924	0.11596113692448028	0.13147892560600166
3237	0.03457678127638033	0.034877502553140795	0.04911205542205485	-0.04819582653169522	-0.044792827577841914	0.06579692316128112	-0.0969569041697507	0.0995418543570481	0.13895762676090145
3238	0.07473824309628552	0.07144847457819041	0.10339579053650971	0.004137408234770249	0.06474049160226715	0.06487256276581316	0.010557446958679498	-0.08664155527199986	0.08728240822889992
3239	0.0035822969740621187	0.11910889602222596	0.11916275409390223	0.05278023612706423	-0.01636053295289532	0.055257762930935136	0.16430329062484952	0.04588909248102886	0.170591266244454
3240	-0.10887293524684641	-0.017346282578114713	0.11024613167156397	-0.11682805715065225	0.020947731389146396	0.11869120602617489	-0.061093550980766784	-0.08505037176792765	0.10471861204820399
3241	-0.06196020080087278	0.09221562644632952	0.1110981018927572	0.008257970078136043	-0.015733671182539523	0.01776914400559759	-0.047072674556400004	-0.05417750319960815	0.0717707359780872
3242	-0.022059998696225575	-0.010924431228406237	0.02461679792624645	-0.030567298895459113	0.09998449179962067	0.10455265832198027	0.0898820116632149	0.037668115565587766	0.09745595390169229
3243	-0.1521173216253092	0.022271664344032046	0.1537390860227515	-0.03799966976978236	-0.09189835199396149	0.09944486915783314	-0.11462365293350149	-0.05889846934835937	0.12887052224383755
3244	-0.017478569673626744	0.09395357680954153	0.09556555338165654	-0.15590266379027343	-0.08386679485375728	0.1770290367593555	-0.008002333013115847	0.022334659948634504	0.023724973523145225
3245	0.045309526314279425	-0.020592068141241465	0.04976933237605173	-0.060692451008602315	-0.015588445595912485	0.0626623750390002	0.11321485242780069	-0.1036478215532484	0.15349421397232768
3246	-0.013204721324673738	0.11477472916513701	0.11553182730396351	0.0757437999285989	0.0031929382473352094	0.07581106833619294	-0.06650238331789107	-0.03822287626015416	0.07670433662159379
3247	-0.08244310907363812	0.04211374055259571	0.09257663515736105	-0.018911706951089045	-0.02459836376856565	0.03102792548486851	0.009654670785621626	0.053906391571099437	0.0547641463020783
3248	-0.14228866930033218	0.02136350776048568	0.1438835114774852	-0.007915601009782135	-0.10826942842149608	0.10855839843173593	-0.18193143227343497	-0.056246580495501616	0.19042773922540907
3249	0.010293142361851745	-0.006595798500260227	0.012225110941720815	0.0008735003522727398	-0.04081087986338233	0.04082022682554381	-0.0045143439247866185	-0.03066274234633443	0.03099327458125308
3250	-0.11146950794569134	-0.017093457863095858	0.11277250331251844	-0.17576373287200717	0.04333921601637863	0.1810281122865082	0.0881785297392515	0.018509354753722576	0.09010021820381578
3251	-0.06417213131632694	0.003919262960252044	0.06429170288483199	-0.04051577591889295	0.01204285956258839	0.042267701200256594	-0.07858522197240315	0.03905506338670544	0.08775497187391411
3252	-0.07682846441534372	0.05259649577647107	0.09310748795013253	0.018885533779055518	0.011994397797700656	0.02237250465748825	0.018255740455334672	-0.1931965118320685	0.19405711593149874
3253	0.032676044454775996	0.05978311356568487	0.06813034968953316	-0.10446284719386428	0.06730846332608194	0.12426952836140948	0.06605614129117995	-0.007338105079992071	0.06646248256306211
3254	-0.04678850532962658	-0.003911148675393377	0.046951691289468224	-0.013482909824057842	0.005792509422812392	0.014674536542495844	0.017656642730659332	-0.005494908549337232	0.01849191857227704
3255	-0.05769513567144742	0.02540015664318756	0.06303885022464471	-0.007039915327238541	-0.004805987007673469	0.008523961457715206	-0.08762110361000398	-0.015091330688974168	0.08891122572430898
3256	-0.1378702774116527	0.009845276602012254	0.13822135459087428	0.019949301212349883	-0.07676183289313712	0.07931174949510932	0.05817235014941114	0.060277461462624284	0.08376989126341187
3257	0.012794479148383558	0.043875482074640156	0.045702917018068896	2.2656520768820507e-05	0.014504338471759567	0.014504356167072636	0.03961287254409705	-0.10638851129317348	0.11352398427809243
3258	-0.017140220163053253	0.007119274558189819	0.018559935815428513	-0.02650282313302973	0.04927070606094265	0.05594642177802318	0.010058814612450234	0.07327242036059148	0.0739596331582767
3259	-0.09810026676094058	0.02658989805683614	0.10163997745592351	0.0848120580148203	0.08775390306712932	0.12204029124934261	-0.05009997860627281	-0.027412566378804536	0.057109164341823095
3260	-0.13047155360193063	0.04978976658361149	0.13964901415961364	-0.019884061126601574	-0.08768843105711646	0.08991460853579408	-0.08651671788362615	0.04864334207361882	0.09925380194957799
3261	-0.0018451485918193203	0.08443220338578387	0.08445236255963634	-0.06217071469338576	0.025675671676496082	0.06726394191188614	0.052300705003818136	0.04590325504524441	0.06958787658525846
3262	-0.03363713691521946	-0.15381516139265752	0.15745018530983856	0.03882621536936678	-0.09857930474957236	0.1059497726510893	-0.04200670941135805	-0.08309911666743258	0.0931129788293654
3263	0.0071756982810677414	-0.015088267340287075	0.016707676593497138	0.03580696221896762	-0.00502324751247333	0.03615759337846124	-0.0002003341863553653	-0.00010348623701619925	0.00022548433975431466
3264	0.0058664866746116285	0.06261175502800072	0.06288598837252835	-0.0593451140928896	0.018160059342861006	0.06206150434878547	0.0051816087951447615	-0.01895645541073857	0.019651877046359748
3265	-0.14392320525340999	-0.07951819234093764	0.16442941319479776	0.03981475352537434	-0.008124440017857568	0.04063522023922196	-0.008698473212782913	0.05943107962046288	0.06006427108595675
3266	-0.012504627358549897	0.03675477273452943	0.03882369153162927	-0.001773331979601919	-0.08047727405943578	0.08049680954141855	0.09851357563478808	-0.03328642062106995	0.10398514500693791
3267	-0.009492699777564149	-0.014997152859896456	0.01774897019463571	-0.037654052538173055	0.011164780337530138	0.03927441906041128	0.051093795093795094	-0.09538488403705796	0.10820744891110644
3268	0.08312575077448314	0.05242514450517151	0.09827658021222349	-0.013401601338343467	-0.1370924784948829	0.13774596392744806	0.01354179019698969	0.13585059196621102	0.13652385659403724
3269	0.07980680542481924	-0.08172513004348389	0.11422838120510731	-0.005647320162771099	0.04803143570600302	0.04836228945160415	0.1576415308529856	-0.06748637256547191	0.17147962774545114
3270	-0.11248150846538088	-0.08937385409146303	0.1436654987873208	0.027914327407095544	0.0750220215698978	0.08004694494498048	0.009856116443952888	0.0185524979984648	0.021008051155207114
3271	0.0665588034579871	-0.07292028490993885	0.09872913586730926	-0.007833689306564147	0.018203462432958378	0.01981748552919629	0.05818029633459876	0.07100223803196931	0.09179468768469205
3272	-0.01079366300534351	-0.011389539945763279	0.01569155126968199	-0.010265442310509128	-0.08601134317298662	0.08662176666549616	-0.09064226024336151	0.005325662582532951	0.09079857941602537
3273	0.03809242510786588	0.03280899691705444	0.050273881183987165	0.12312240501119662	0.11873948310931842	0.17105026005478405	-0.06255016147272452	0.0853823464260315	0.1058426557748754
3274	0.07087512131598668	-0.03191105541837123	0.07772771886187185	0.024505215140395747	-0.022622205899058886	0.03335070867037904	-0.061002913216452674	0.012614704741265517	0.062293548595367114
3275	-0.034784281019423095	0.05080676370732814	0.0615733176339433	0.015305399052654656	-0.03733487995023633	0.04035032219276025	0.0760901135462564	0.06484572341799574	0.09997336257766563
3276	-0.125928717224054	-0.0823695433539993	0.15047519228777254	0.10636645290556376	-0.037218567267606584	0.11269003528779671	-0.2301363159494297	0.006950705446628331	0.23024125656576308
3277	-0.15912306613540392	-0.10295184151006478	0.18952369732211755	0.0383907036953279	-0.016417600682673703	0.041753847037107744	0.10223099160280824	-0.047682627449180934	0.11280429337818146
3278	-0.059194452940829735	-0.011690903411493373	0.060337885955185515	-0.03750302623982718	-0.06705350805859213	0.07682870505292176	0.025025548555103926	-0.1536316211018644	0.1556565227764988
3279	0.01342287913429161	0.05329478250527728	0.05495914415762503	0.04684611810299657	0.02840936638029046	0.054787324076372636	-0.012520653297989945	0.010599246773727023	0.016404596647855416
3280	0.009323027650533998	0.00835062820856354	0.01251606312105682	0.03409123216886676	0.024899858449070028	0.04221628905499984	0.047790976618994264	0.04390998634911664	0.06490041869954975
3281	-0.1138343142110173	-0.01514939362179967	0.11483795199759024	-0.0550542591879863	-0.06854735708163046	0.08791877852662949	0.016600517034740317	-0.052789103820085004	0.05533775065855511
3282	0.016907152935039065	0.05611197135506207	0.058603798082719066	0.024947043909425103	0.06826391866743826	0.07267955415144903	0.0069957264212682415	-0.026580903288316235	0.027486080254995462
3283	0.048538817944496715	0.002936189385771549	0.04862754420653087	0.059925404864083244	-0.10092241505384467	0.11737285890879877	0.12425391329329004	0.04066052535088283	0.13073757413424125
3284	-0.02730989363677241	0.005486779358514229	0.027855610533263134	-0.029262209576260464	0.10398402795474587	0.1080229372817568	0.013683520732193468	0.020269803390472237	0.02445615810213796
3285	-0.08405740554033742	-0.0988371382667483	0.12974755229650026	0.06041311509210274	0.07831726826708153	0.09891076273060313	-0.028831223217942806	-0.043523356984503374	0.05220653249779536
3286	-0.15411392152490053	-0.00016941513398044576	0.15411401464263663	-0.04420547357353441	-0.14657316700403147	0.1530941448241968	0.13916402122588656	-0.021376525634954506	0.14079623806047117
3287	0.023716105271517993	0.1021332830949782	0.10485066125212888	0.033255627850798296	0.048485968865321236	0.058794778344336766	-0.039827606111513626	-0.010110132246275846	0.04109078951068067
3288	0.059605306163340005	0.009492031371333063	0.06035636820071159	-0.007673708342532999	0.07268822517281592	0.07309216017125401	-0.0479380109005024	0.08296272400183677	0.09581683809697349
3289	0.042385223053135926	0.011574406394262023	0.04393715986091521	-0.04712153018860626	-0.016252013218523036	0.049845426479976855	-0.08277119913167312	-0.021571108544940407	0.08553586458061137
3290	-0.05901916482690592	-0.014789313730095354	0.060843944788883275	-0.003419410827863947	0.016633988983454893	0.016981812621490438	0.23851580021212684	0.06859306053711817	0.24818298673494918
3291	-0.020445689590587013	0.11240611567416427	0.11425043135055656	-0.04042624668849083	0.027805065079941793	0.049065293899237104	0.0966076080185741	0.009330244138965965	0.09705711402449163
3292	-0.012303713713900941	0.041864432141253925	0.04363498653217723	0.0386222689724583	0.1114075511277429	0.11791234926360158	-0.007753099543800609	0.03791826883163955	0.0387027862527308
3293	-0.11462489837740589	0.04753411873367425	0.12409012761625184	-0.08172762378460892	-0.010523644713108144	0.08240237610364341	-0.018739241848168737	0.12931838145248672	0.13066905894868538
3294	-0.12580966809933905	-0.03240404917256217	0.12991572264373424	0.0701885978385461	-0.05540518562039652	0.08942132777012289	-0.0688609457008005	0.1551642657228358	0.16975800187359474
3295	0.040512395121068884	0.1457352655279006	0.1512614351939492	-0.0470729099265173	0.030661754787908883	0.05617830591628645	-0.08179549316065989	0.07583906214521167	0.11154400946918143
3296	0.06391145341258356	0.12503026896444502	0.14041809724757812	-0.03206858152256415	-0.03373258896203091	0.046543329048862325	0.047239706842818134	0.050857467223641935	0.06941233229764875
3297	-0.024628437655665674	0.07077225972654885	0.07493512319440797	0.08246321758385268	-0.12116059276499815	0.14656081158839	0.02976362165818062	0.02209477210101371	0.03706820913406867
3298	-0.09007993319638036	-0.04872718072274103	0.10241451316024996	-0.02001129819610236	-0.12551294763738988	0.1270981985714963	0.14996151264974397	-0.038267674173817885	0.15476714820294651
3299	-0.0023055299929375835	0.06012256409445214	0.060166753126954096	0.12133968026078104	0.08284093650522797	0.14692153949251888	0.0039003190859239166	-0.07733523128952749	0.0774335230218588
3300	-0.07903846385258917	-0.012599927888354415	0.08003647262947547	-0.09627869179226912	0.09446317407503949	0.1348809762329809	0.01527581051321425	0.043941135556613095	0.0465206812164254
3301	-0.07650034418455576	-0.009933466757963591	0.07714257204804012	0.03307510973350296	-0.0609666289361354	0.06936059924567899	-0.0542859891102846	0.017975628335023922	0.05718471673201549
3302	0.03139984923610198	-0.04576443647160936	0.05550075835170095	-0.03305975474991647	0.06038833569568904	0.06884546805868819	0.29147596860869446	-0.030986269739826003	0.29311838766745063
3303	-0.05913733368681762	-0.04273811551880035	0.07296417445352435	0.017476137514509407	-0.07551297407035733	0.0775088681079559	-0.0910487825566372	0.011493415221514824	0.09177134301349169
3304	-0.03848087483079725	-0.1037313938842022	0.11063896151402991	0.04560731771387924	-0.036434738709443776	0.05837394636205577	-0.0025995559964514677	-0.03620055762650387	0.036293774450289876
3305	-0.08632848886442544	-0.11222443334180146	0.14158718666780432	-0.08633154678459955	0.012575825052473415	0.0872426922210217	-0.038770311228216114	-0.046004680662218175	0.06016284298107438
3306	-0.07729770049523718	-0.09772232915869972	0.12459770510748841	0.11143454430809527	0.04814716011058835	0.12139113102639532	-0.05035000928303989	-0.015427832100751925	0.052660625120968654
3307	-0.09760056408223489	-0.028115679656500452	0.10156949124475022	-0.051603070133723915	-0.046826720054783055	0.06968226860769568	0.04295580807865231	-0.008324652970450017	0.043755014509978554
3308	-0.11989809376919869	0.04743326903330856	0.12893978401049766	-0.058071467394785435	-0.06407387208998025	0.08647402159022545	-0.0467718464798957	-0.03741780998513366	0.05989739666481758
3309	-0.05558395312069492	0.11146390051880485	0.12455431330704543	0.015254799633193329	-0.06223602351626434	0.06407832344066036	0.04443545899367875	0.149880443322636	0.15632868356948706
3310	-0.14579247633528722	0.07102182687003548	0.16217134780204726	-0.029458019878095657	-0.03857850891255019	0.048539430209408034	0.05123033842570392	-0.011975183256833595	0.05261133517833303
3311	-0.16137515437714528	0.051964061328413864	0.1695352592235333	-0.070496560986447	-0.01097779167278203	0.07134617733927195	-0.03960368089309542	0.01714041569328295	0.04315374132587662
3312	-0.04389951427859256	-0.037465895081481286	0.057713608864399704	-0.06447109257934841	-0.07450138586822787	0.09852399847073554	-0.034832143812349815	-0.10707036671222576	0.1125937017352868
3313	0.012044105257211073	0.14388831711768363	0.14439151039588813	-0.0192974307038785	0.024220793272611986	0.030968333157042834	0.05428218939138285	0.07032712021141853	0.08883951779671741
3314	-0.04900192491254004	-0.07382259516300539	0.08860566687145467	0.00296177646875858	0.06130203463311514	0.06137354128621339	0.06647856003473435	-0.07147334044380681	0.09761064152277707
3315	-0.01809857039166374	-0.03684930897319786	0.04105398667637782	0.06228606252812824	0.04962126489606209	0.07963556689785704	0.11312435314537465	0.055605657284841556	0.12605200671404915
3316	0.034852978173529205	0.06742920500720434	0.07590406955801575	0.06147425679485848	0.014150593322299513	0.06308187964743371	0.017262347227174478	0.05630762660478196	0.05889429043341204
3317	0.01488926224310115	0.03800185791220395	0.04081459708147534	0.0605872706472114	0.011792794122334867	0.061724284991324284	0.004619338789249147	-0.036934178983138194	0.037221927247367906
3318	-0.06446139022320106	0.05131735003146646	0.08239381799479771	-0.024472949901683718	-0.034273581671745317	0.04211417430628455	0.022840806534269998	0.05949981632569762	0.06373327691189042
3319	-0.12033599451890391	-0.07513045110400907	0.14186379474674138	-0.09555309480037665	-0.022012707114463455	0.09805586775118008	-0.08814617349772298	-0.09696844346903521	0.13104437008547204
3320	-0.08341356935681607	-0.06950020147998798	0.10857302408334811	0.057621753279896784	-0.04801523881078477	0.07500486390298956	0.04467198091762572	-0.07947187082700481	0.09116668323378259
3321	-0.027721140212097258	-0.004244743026940896	0.02804424108482023	0.014660668295130812	-0.08268887938626036	0.08397848515551687	-0.04915116620070774	0.08061856536784687	0.09442028500729806
3322	0.02178061199501181	-0.056852731636193754	0.06088208400978336	-0.07603126309605307	0.04209362482897731	0.08690584686443102	-0.07211229015344653	0.09780903362355092	0.12151867942644776
3323	-0.056116997565718585	0.08562714990856173	0.10237737160747079	-0.08005430548757247	-0.012723291184369791	0.08105907700967141	0.07548357954829987	-0.06854145926185588	0.10195931747108337
3324	-0.09700874212855538	-0.042668174661332915	0.10597768245387597	0.03793690327562441	0.16815855277876005	0.17238476586633492	-0.06520577685807898	-0.02737639248146232	0.07071958852372272
3325	-0.0018508498974957436	-0.0025511310601665327	0.003151811388583781	-0.2548868839376401	0.008532020329856354	0.25502964332474976	0.04101346387778638	0.09844567054771798	0.10664733596693506
3326	0.06788408486339789	0.03916436400633764	0.07837152790243355	-0.05284899015283006	-0.04552568009974888	0.0697538766572769	0.0026789329450015898	-0.14988261421871116	0.14990655331491953
3327	0.0633169060004046	-0.043083676075916504	0.07658481396255117	0.12006815583385068	-0.005880690095529753	0.12021208159474452	-0.06938081392913102	0.07122060881295718	0.09942873056193051
3328	-0.08932278232791298	0.10387920555740497	0.13700163791005318	-0.07136408791591017	0.06933764428013424	0.0995014671167626	-0.03757955080592103	0.09610087570914419	0.10318721311693217
3329	0.03543935889197929	0.06393597199039057	0.07310100322861869	0.07835189690092885	0.05394503541696259	0.09512668707629386	-0.11860521288509256	0.10428844338068992	0.1579344039349422
3330	-0.11146428946154911	0.06913939026293445	0.13116608979114366	0.03363319684538766	-0.01302678733613878	0.036067840500112844	0.023820380257623307	0.007212445140529578	0.024888348288364157
3331	-0.01902522859098042	-0.028619007444945388	0.03436578109214016	0.09491516955892249	0.016222139521605256	0.09629147014693167	-0.027692478447579993	-0.016258374769946078	0.03211242925612607
3332	-0.053209999424872596	-0.06134304309188495	0.0812051289917564	0.030544895857323888	0.08171762883113544	0.08723967861425201	0.044456397848387286	-0.13924093663140635	0.1461656927724335
3333	0.03487478809948785	0.05916271268532887	0.06867661477730941	-0.03554250827225463	-0.010099239147927541	0.036949486135132124	0.06653983620357556	0.08306711658367456	0.10643164782866253
3334	-0.00022934368520036651	-0.07780267155326229	0.07780300957771974	0.01228313405733625	0.06747232430493864	0.06858126514859075	0.10310336537975924	-0.061852585094068616	0.12023329919556869
3335	-0.09420095421548312	-0.04735156943092976	0.10543239968188008	0.0516696096487198	-0.03147002952303716	0.06049885386874621	0.05974186715024784	-0.04398396800019257	0.07418679216437268
3336	-0.05887746489151792	0.04971940294123182	0.0770621495994272	-0.0006882713525962367	-0.003606677035917733	0.0036717620696636887	-0.0009027454483563317	0.11662636283678621	0.11662985663149139
3337	-0.020472541708661935	0.0331871997569466	0.03899378401387046	0.13381957515461146	0.09317507182179702	0.1630621743494111	0.02988529661458467	-0.09077607131937077	0.09556895980349055
3338	-0.015594548794590074	-0.0129617273227916	0.02027797641031405	-0.10719656111923424	0.16592565452077904	0.19754094649955142	0.07790014290710796	0.09540488143758061	0.12316867973257917
3339	-0.03281452318587013	0.0354430153445036	0.048301141483682614	-0.06214954391326691	-0.07824532473312855	0.09992445472065299	-0.03515432873795555	0.025256495130338417	0.04328645718102898
3340	0.03645942505823867	0.035476788587622175	0.05087132988303098	0.06420804193272808	0.0319440014396793	0.07171535314570515	0.02567461016604864	0.015345269655445446	0.029910916200894002
3341	-0.028179919394888647	-0.04136450892004432	0.05005127825839064	0.01827614703949451	0.05621435697993245	0.05911067146697374	-0.0721354655653003	0.09809779067516285	0.12176494539755968
3342	-0.0028925648804364454	-0.05177897677196611	0.05185970851382932	0.024520167786553502	-0.09178091477071791	0.09499986812849016	-0.05687941609299845	-0.21329534118855495	0.2207491122243134
3343	-0.1442112542695532	0.0919546993590093	0.17103377617360702	-0.07238403380326607	0.08360351142941931	0.11058478861471595	0.0670396287448421	0.02312184667436305	0.0709149604517905
3344	-0.12102965708944427	-0.10690928071189941	0.1614861362393818	0.13010900340817252	0.022673871143744816	0.13206989513326264	0.129070329819432	-0.01344937159014065	0.12976916288497295
3345	0.009506271696248698	-0.0853522210082086	0.08587997923030133	-0.13127730707370758	-0.0271063877322348	0.1340465874553126	0.0039273294934596545	0.038340608185437344	0.038541226666771046
3346	-0.004619417554030557	0.03130619806578788	0.03164517429044793	0.09388766071054615	-0.046427751305749006	0.10473981537604077	-0.06341842097112238	0.09518101944103162	0.11437360963222475
3347	-0.02725050208370818	-0.019751316602072525	0.03365567368705445	-0.03772104493777143	-0.035106945044376024	0.05153032914261474	-0.026632077662887325	0.05763488636168126	0.0634905322592745
3348	0.0032085697158197447	0.07957216579932756	0.07963682872651918	-0.040548506235357606	-0.02431758314955421	0.04728135158975807	-0.0038324131821720338	-0.12729887165904596	0.12735654720690703
3349	-0.0008472412704584005	-0.007649863298562005	0.007696637334385316	0.062203165033624074	0.03528001340583401	0.07151162902714565	0.025042546515939495	0.07547869821922627	0.0795246063861496
3350	0.0437186068346305	-0.13744146881027638	0.1442271608688432	0.04119315495222903	0.032700412706667056	0.05259461004803347	-0.05898783814387347	0.11269333801227814	0.12719808756910375
3351	0.004370610906154365	-0.03754170689451165	0.03779526420395046	0.031764912428683095	0.08602291752691577	0.09170033806614052	0.017793789981988696	-0.03402007251102416	0.038392503116864665
3352	-0.035211551571063565	-0.003422002394070516	0.03537744287574631	-0.07152450293603548	-0.14683925711653759	0.16333255018759604	0.05442723132986438	-0.015179826832712606	0.05650443038298601
3353	-0.015911230249784854	0.00893472326445986	0.01824819245498438	-0.037776600076823326	0.11918041640553473	0.1250241703350232	0.1353887200205818	-0.07893132724136945	0.1567171334886382
3354	0.05989647536137212	0.020575981850968986	0.06333213078561989	0.000911195361526487	-0.11648339489399091	0.11648695876799382	0.15120053988776017	-0.06549930738083398	0.16477791881717382
3355	0.019561292038954754	-0.10176330355028637	0.10362631951247232	-0.056104154175241866	0.033310062146526445	0.06524750076382055	-0.01619813753061414	0.09731079756135941	0.09864973888200902
3356	-0.11826371970476242	0.017829299983758325	0.11960013100459987	0.00676288209263138	0.08671317658545805	0.08697650008904512	-0.08053676057829265	0.21592981699119215	0.2304600956137417
3357	-0.12273813891068834	0.05902682647076579	0.1361940416702189	-0.056760525062912334	0.16613152541534504	0.17556036267405845	0.02380875057726399	-0.098940068824765	0.10176440351665017
3358	-0.022238080094939966	-0.04719621519252702	0.05217293297111333	0.09709702105577687	0.07434481117804256	0.12229056565003196	0.1374520490398753	-0.056821104686941494	0.14873366708013572
3359	-0.05557149302580547	-0.016405070075064504	0.057942360680981256	0.07223084584837078	-0.08775833150081279	0.11366098644555947	0.045321578303781994	0.028419294261507553	0.053494875887957705
3360	0.03230974023365459	-0.0479283606563364	0.05780179122804148	0.016857369381724253	0.00994292359748864	0.019571219485187703	0.03262424693697962	0.06651804933711114	0.07408773431425324
3361	-0.10860661758303683	0.053204687130929525	0.12093856339285705	-0.03901462322652556	-0.04283526098416724	0.05793962727779208	0.10442280552192508	0.08681468453817995	0.13579731869419764
3362	-0.12261408949074964	0.026611553872679418	0.12546868031968805	0.09349136481319853	0.10947738338594881	0.14396504008844854	0.1737334286470523	-0.13486981549292545	0.2199390173674425
3363	-0.09244475733070481	0.000193620730514343	0.09244496009475145	-0.06681064926488284	0.07261077127138611	0.09867110498935713	0.024671408708310777	-0.005313329351822475	0.025237073452630182
3364	-0.09878533105353612	0.061381105182188166	0.11630211393067443	-0.044301135923843375	-0.10478852391399085	0.11376829693818871	0.03428761806436006	-0.14679981597834937	0.1507508763616473
3365	0.03667899485764384	-0.015319955720434753	0.03974983908197799	0.1072629515598309	-0.061442875067396985	0.12361459328847216	0.07907557699206762	0.028368916171722405	0.08401037008242868
3366	-0.07204052666403755	0.11207620797375151	0.1332325556153882	0.07676237374609582	-0.011375014185831932	0.07760059903675473	-0.025930626895700287	-0.133622483195903	0.13611526522269057
3367	-0.09847282186176758	-0.03528048978390333	0.10460214914050053	-0.011264779114793688	-0.027322646458758378	0.029553718175813242	-0.0037244261094649365	0.045844934607131904	0.04599597133420561
3368	-0.05573356222044465	-0.07464266347902418	0.09315448013393143	-0.0030983974338020747	-0.05425111519343458	0.05433952121972644	-0.1988172080527546	-0.15395201667771535	0.2514547785527805
3369	-0.06597078289241948	-0.06134141932852561	0.09008281701121897	-0.03581452280736397	-0.1429092561287424	0.1473286650017222	0.15267641340631838	-0.08791715407158025	0.17618034280436343
3370	-0.0843972185993722	-1.0477424468910736e-05	0.0843972192497279	0.00770972027772222	0.005845626201564943	0.009675284618508324	0.010543497636842364	0.010487063960619492	0.014870906257932793
3371	-0.0863271283092009	0.05886899674592545	0.10448890783229108	0.11923980367737413	0.011362166795553857	0.11977992158666959	0.06802640960379376	0.10281216060487983	0.12327989605700812
3372	0.001206402995934525	-0.05678069331867931	0.05679350792069912	0.05079163742499017	0.03325758096330249	0.0607112602722286	-0.034688935348692516	0.13430128826834045	0.13870889757388188
3373	0.005946607441658783	-0.023667351676054344	0.024402984969532394	-0.15509375436605197	0.08621675979105768	0.17744689997919438	0.03396162277782215	0.016827355752589396	0.03790186965477154
3374	-0.1350248088992903	0.07199002135161012	0.1530171957411818	0.06560727376357842	-0.036420782008410056	0.07503857496510212	0.07908459480698858	-0.007820435476317104	0.07947032368642275
3375	-0.09434985408341287	0.0026648867118821665	0.09438748109123618	-0.07095551842627912	0.0417992917415382	0.08235208792274948	0.0037570150613462	-0.12038279691434309	0.120441408805656
3376	-0.17487314671683069	-0.0035322559248866436	0.17490881702923125	0.03799804202357933	0.03165780521926128	0.04945773780639777	-0.018955379303624415	-0.012116325637650062	0.02249692760138257
3377	-0.11957429446285373	0.04855131803223679	0.12905519121273912	-0.0925974938326063	0.018135854204447056	0.09435679663810405	-0.007834697984949766	0.12614149807224437	0.12638457195569958
3378	0.03792241823701244	0.12034927207609088	0.12618263388512635	0.00039909364681786635	0.024905480436689446	0.024908677835671068	0.06594896961169547	0.04693795363681601	0.08094713141585821
3379	-0.05083187930851264	-0.073711345507149	0.089539055224575	-0.005804908695886693	-0.07270683027807277	0.07293819393193159	-0.06615411863480229	-0.0977183125935589	0.11800523729258794
3380	-0.054039970957384505	0.002731657846300105	0.05410896797818467	0.0653812801321252	-0.0772598506067338	0.10121164116587703	-0.05581770382306408	0.0695315166197142	0.08916416243938421
3381	0.10897639707249335	0.011581990863872458	0.1095901347351693	-0.022043318940601075	-0.074231614080415	0.07743539525889132	0.09929134540073128	0.20116009965639794	0.22433046374770252
3382	-0.03345741180404151	-0.02511659632479702	0.04183589147571763	-0.07418635234523405	0.0036899712629681943	0.07427806380226092	0.0168843191950529	0.09242100432549082	0.0939506374390979
3383	-0.04192134036783942	-0.08122567519688319	0.09140573882107081	0.07071765312178203	0.09662144719457329	0.11973591992809177	-0.013367282034053138	-0.025505049837774785	0.02879569058392758
3384	0.05385215569923026	0.024219216091567262	0.05904765110945708	0.02552902121183297	0.03461376391134785	0.043009807906392056	0.06591968803817587	0.030376808460598887	0.07258206226956038
3385	0.06977358716098184	0.12628185562993613	0.1442756407944569	-0.08658882946771722	0.00397960175503055	0.08668023199506365	0.07088860908187043	-0.025172938651884663	0.07522547266673564
3386	-0.07868441454182577	0.09435898239312417	0.12286111935863112	0.11255254463463554	-0.032904911948426	0.11726384154574374	-0.12356382515994845	0.10249827991174168	0.16054256841418743
3387	0.01895832537828827	-0.02180516572639951	0.02889434812389435	0.0004146382537484009	0.16233831354116993	0.16233884306681706	-0.006019473705923185	0.035362721762947046	0.0358713834996632
3388	-0.07822120856698683	-0.03230131065737605	0.08462819943650207	0.05685367069014925	-0.07004117787711252	0.0902114542026524	-0.005173520165049394	-0.08570615696512383	0.08586216077311715
3389	-0.12839220421991882	-0.1395839059708001	0.1896529064119886	-0.14392712021066953	0.028371703929125757	0.1466968626657656	-0.08115170444755135	0.07606137276242865	0.11122468953091237
3390	-0.062232526385221025	0.0005726614826681672	0.062235161134691075	0.002076206903849817	-0.05248681453575736	0.05252786246572941	0.0441389851914737	-0.06951216758183164	0.08234191797412652
3391	0.08923644185389805	0.03128467591823206	0.09456148001196331	0.06709556631800916	0.017894062640107605	0.06944071210250122	0.05773248614193496	0.09833166124504708	0.1140269948711243
3392	0.021006689216128038	-0.008951109969567623	0.022834258505812766	0.028927372598341175	0.009156152010175935	0.030341852367261772	0.09594201452366921	-0.06781410682446769	0.11748882174598684
3393	0.060016831669712715	0.11197821949725456	0.12704779307585767	-0.07704421092765476	0.01634218276007683	0.07875834796914363	0.05233554892905361	-0.1145577936903981	0.1259464083525893
3394	-0.043351559191566386	-0.001989647237826838	0.04339719323263747	-0.015609565592118653	0.07213995858221908	0.07380943139070331	0.03887800744377356	0.06656703623383595	0.0770887136729816
3395	-0.014123429443173153	-0.03805071877016957	0.0405872942946783	-0.02098685686644871	-0.020527985404699498	0.029357219655620676	-0.07673321444143885	-0.037149694263225	0.0852530702225259
3396	-0.0419008773811089	0.03917023779312465	0.057358443616233636	-0.0339066418685947	0.023837819874932525	0.041447581584392434	0.08758844089849643	0.03343860015971187	0.09375433301810901
3397	0.04174347405440005	0.025962015980105797	0.04915835534150465	0.009553489036609221	0.0769484519537607	0.0775392378789786	-0.17724391186702745	-0.026908252802473907	0.17927481240488982
3398	-0.1200355898529659	-0.012178143739911036	0.12065177170808304	-0.01283807905884935	0.10456438080234505	0.10534954203269747	-0.03263795176240694	-0.12842720697365692	0.13250955960344793
3399	-0.15612255131376612	0.08198193406958533	0.176338562267331	0.11581208147149091	0.0313401447099344	0.11997767661193844	0.07656025105372624	-0.015869048057278536	0.07818758678750615
3400	-0.088357137038337	0.08088589810250896	0.11978944935786676	-6.361310495194883e-05	-0.13910986984383913	0.13910988438855446	0.10741372168371746	-0.08481788238876686	0.13686409601813693
3401	-0.10324332945787919	0.027880550536725612	0.10694162040935744	0.02151144998602836	0.08819013151371474	0.0907757774789492	0.06005137139181217	-0.0879086303480389	0.10646170436220483
3402	-0.01868139018548789	0.032079333732731787	0.03712247287019585	0.1700269636624755	0.025834063002499966	0.1719783916179527	0.008058817416233651	-0.03482591144323703	0.03574616966893626
3403	-0.26247372120670276	0.020195135224434665	0.26324949726604824	-0.07200052053428276	0.06188179103528707	0.09493909110025546	0.010874387371842419	0.03621885212518765	0.03781610172901347
3404	0.04446056894942061	0.029624041225035234	0.05342589269079901	-0.051490645543870124	0.06832503396979242	0.0855546424543856	-0.03604423470436766	0.09773656950958028	0.10417112783744141
3405	-0.06345784836699465	-0.16038334478597724	0.17248105926189733	-0.07125337788637356	-0.10302229809543845	0.12526227590573202	0.07813839799173893	0.06869393021092741	0.10404069054239863
3406	0.04191914839482766	-0.03496023261741557	0.054584181470563334	0.02439608525855173	0.010510202481218337	0.026563759751562527	0.06791200262502775	0.01700738976750035	0.07000922372977329
3407	-0.07365775071017794	-0.048471020345280454	0.08817541637551427	0.08905917913348384	0.08228357770775961	0.12125231770287477	0.04230324692537162	0.00032749473011011023	0.042304514572645946
3408	-0.0796287176785708	0.025178777044591902	0.08351469028018245	0.05997304091638134	-0.02050425999021738	0.06338130887339247	-0.07905398415846178	0.03647805262730636	0.08706423338436317
3409	-0.06395207286732252	-0.0037590588032089846	0.06406245505062472	0.06349749302854536	-0.04439141191492122	0.07747599029835228	0.07407202905624061	0.017518145449769984	0.07611537892244805
3410	-0.07085094165412392	-0.03122512426798882	0.07742650914788433	0.03815324839225664	-0.06337912264680216	0.07397691227916736	0.11166093163000423	-0.14782649076125065	0.1852588325108053
3411	-0.07786192218115366	0.10994893084307458	0.1347265612983543	0.018124903654028367	0.021820386562130263	0.028366201758229913	0.042457905792123406	0.05826776766570913	0.07209581480916827
3412	-0.05258911299050607	-0.023254066782691752	0.05750101240032303	0.0860211488888912	0.01919977715924196	0.08813778701061956	0.07469124768948339	0.04706182195931808	0.08828135458601839
3413	-0.047944401934777496	-0.038236262470710686	0.06132436256996541	0.0721797659111892	-0.05490355501285602	0.09068803096353883	-0.03748864547688997	0.04793372678347509	0.060852614594976775
3414	-0.09126634413502466	-0.07056280061287049	0.11536314143652844	0.11967517455167019	0.0852994176782455	0.14696304998270998	-0.027795588290182513	0.04166970650808067	0.050089511565465594
3415	-0.08097421921850281	0.10578007048387263	0.1332150422798387	0.016782252146697048	0.029081592731636515	0.03357652487861261	-0.05615126204868485	-0.07477019686325764	0.09350693326502789
3416	-0.08393448786447179	0.06166343529393572	0.1041507441419434	0.08395101327975231	0.022021592604790325	0.08679126206910753	0.05888087284494734	0.02337438407222441	0.06335076177709875
3417	-0.17304317996542368	-0.032762625268809645	0.1761173805933147	0.003089630500426434	-0.07963524883018695	0.0796951609125357	0.034607542476746765	-0.052783691239673	0.06311735147457444
3418	-0.047124041864048505	0.000526080198912273	0.04712697828187464	-0.007041020177278869	-0.17770657821029623	0.17784601177521236	0.09063182351348911	-0.1042019308851394	0.13810202689885331
3419	-0.045154389650715866	-0.05372070440672234	0.07017715430738919	0.12171694591413867	-0.13280818635834166	0.1801472433495927	0.14224462663416795	0.008773928887974423	0.1425149663523978
3420	-0.18780602125827453	-0.043651109316598845	0.19281213905102842	0.042757271982443584	-0.06797900830317745	0.08030771991075406	0.11482157056190363	0.15964796354105312	0.1966506174134921
3421	-0.08186446076665517	-0.06261475369430108	0.10306501499933533	0.0727903416333266	-0.0183305697597827	0.07506293108328943	0.060820399709497805	0.06506976279496923	0.0890684851730209
3422	0.0022552951937981594	-0.004316812783399968	0.004870444437430167	0.058429927300065104	0.0076038468282713465	0.05892261782099218	-0.03193661929216606	0.04857160434559853	0.058130442975416245
3423	-0.1523816196163337	-0.009102443248007044	0.15265324257931834	-0.07835246618808175	-0.08345825031888092	0.11447440108619693	0.055725115801075344	0.004451033751997396	0.05590259593708218
3424	-0.08788239282888906	-0.04314161397581475	0.09790053026296326	0.007502401590759978	-0.05437839665546298	0.05489349736032406	0.021625027786552477	0.04877566014998889	0.05335453916806311
3425	-0.07591513524612135	-0.02101657868731914	0.07877058041653097	0.053822918229473396	-0.03296060719379997	0.06311345461405642	0.1255501281284995	0.012644485207398705	0.1261852514331321
3426	0.0031155656238391464	0.022670697345435465	0.022883777382346274	0.002456487325410657	-0.03208556828372731	0.0321794658450017	0.057333094081476355	0.02358378316382216	0.06199418122109203
3427	-0.08741772202179238	-0.025527223381795226	0.09106864036024385	-0.011262729884718636	0.06414034218873442	0.06512167519761819	0.19720773726744922	-0.04896865609227149	0.20319650813345794
3428	-0.16702147354153765	-0.04321497289453783	0.1725216117078153	0.011916639093996978	-0.0323135075367624	0.03444080510999964	0.04344011588080226	0.05154899378391963	0.06741173805704845
3429	-0.08639584879097464	-0.0776308689313084	0.11614987946331645	-0.047892755028524046	0.04427190053060614	0.0652205271430253	0.04122852708563653	-0.08609476429401593	0.09545731970097016
3430	0.046296209253601485	0.0069288938781020765	0.04681184210888582	0.09278071665960066	-0.0463095598985629	0.10369588575188356	0.00927114525068617	-0.052250152032612435	0.05306630307163326
3431	0.02102015888950506	0.05267755855570656	0.05671659594095834	0.02439689881709877	-0.04195007302149321	0.048528520463747574	-0.002817156695104029	0.06370076993465261	0.06376303366459528
3432	-0.025945282921413338	0.004816769458117722	0.026388614474519848	-0.011590532222018977	-0.11668094912396511	0.11725521022819836	0.02981317093519323	0.10273603517730724	0.10697438050843744
3433	-0.1695047267156481	-0.06295698117341933	0.18081878734638393	-0.10110268959064767	0.17005355090139346	0.19783822688407737	0.06847430430713002	0.14973288704847088	0.16464710083756587
3434	-0.032271920861736796	0.021158422096308117	0.038589580222020324	-0.09649761477552558	-0.14240533157263238	0.1720205456266114	0.05762126042398372	-0.15537004016498265	0.16571076921466776
3435	-0.10540653068840562	0.11883074415165523	0.1588435786155737	-0.025079132348092687	-0.02252297173866055	0.03370826508845644	-0.03559370316330683	-0.03106913219982332	0.047246192233106964
3436	-0.005035530883974421	-0.06701282372298453	0.06720174934189778	0.11567304774946904	-0.013313926313458905	0.11643674080603234	0.07703983029936402	0.05598515119435181	0.0952337787069758
3437	-0.12387391975568345	-0.08103539596484406	0.1480252795802682	-0.10099307618772205	-0.19264075563308034	0.21750876342975978	-0.16732985949435028	0.10142869329390314	0.1956707993076833
3438	-0.06021435937664081	-0.07480893626302218	0.09603200518548057	0.06368447176296067	0.10810504221786653	0.1254687694075862	-0.05666125706465359	0.007578559679741803	0.05716583436779493
3439	0.0748335074652777	-0.07171834184302693	0.10365121512200925	-0.005784778852099937	-0.05153558074080067	0.05185923012019449	-0.046360501603429846	-0.05514275697980483	0.07204179173407221
3440	-0.028392498991328348	-0.0010969659936341612	0.028413682150748628	-0.09328453904974654	0.03264710241429676	0.09883237587841986	0.11415321346721587	0.05134870296700563	0.12517046553115285
3441	-0.0653257398214484	0.010616244893465531	0.06618275408939706	0.01141722474034651	0.034983007474785596	0.036798965104367885	-0.01501973782327545	0.039311556655181774	0.04208314402386658
3442	-0.11934049441212588	0.0069457375583571	0.11954244801224467	-0.08349450787025103	-0.0757131245686537	0.11271117990884438	-0.01696802407894875	-0.0673019831573207	0.0694080022623621
3443	-0.1532384338512861	0.06820661048195945	0.16773240391359306	-0.1602903513064981	0.015429381763855207	0.1610312471030867	0.09434689322329773	0.035491368113090956	0.10080165411057139
3444	-0.05330587736590247	0.013893498891466849	0.055086712310645505	0.08475486087109	0.0002850082556002769	0.08475534007355279	0.03972198971785682	-0.029766992358317867	0.04963779105888655
3445	-0.04770923765772625	-0.059482865083390915	0.07625209896396487	-0.030287002511570023	0.06075047347409631	0.06788168050706117	-0.1077781018653555	-0.06812883407179003	0.12750551860088427
3446	-0.007761791157031138	0.013733516357931254	0.015775134659296322	0.04858614868021854	0.03042479172470015	0.05732610046974837	0.12684258759646103	-0.10517193829920263	0.16477311259358177
3447	-0.0362199346245792	-0.0032593203132916266	0.03636628704051909	-0.03422145801520348	0.06043059136689447	0.06944756699582005	-0.08491236186292651	0.0331524868996766	0.09115479463403889
3448	-0.14178518552612404	0.02262295852223475	0.14357867908215402	0.04003539537745999	-0.048326087502564126	0.06275542698711427	0.03808321735170312	-0.13813454720345944	0.14328811735437738
3449	0.024515390052588074	-0.04238442899171149	0.04896370258042143	0.007275374049277954	0.13828452902157043	0.13847578139976124	0.09859548238445028	0.05158189409007661	0.11127336134287633
3450	-0.05473565978294749	-0.08278144119164213	0.09924091624748273	0.025704918129095877	-0.13194360537470273	0.13442417124646447	0.0344590478186129	0.10275801989111498	0.10838190175720407
3451	-0.020968970663377284	-0.03294403914851089	0.03905134371696056	0.17113146688532793	-0.0578531425074958	0.1806459660671024	0.0018374267847168758	-0.04532558157088296	0.04536280945805672
3452	-0.16709196584874914	0.0017383296012624038	0.16710100789942042	-0.1085407381841539	0.06655309360420338	0.12732009312693304	0.0550534654839841	0.035191777969371056	0.06534022726040781
3453	0.01240091206409915	0.06324994753509254	0.06445415799786293	0.030261009660407116	-0.046319957858938346	0.05532871950191037	0.12681625496407453	0.06691842388279554	0.14338911387574255
3454	-0.20061807725965747	0.017822318698928277	0.20140816261305813	0.025109443692686525	0.01168687701692133	0.027695979075758253	-0.030804426072936424	0.060826141349152825	0.0681816114294032
3455	-0.009112366083806585	-0.11451738684580573	0.11487935891898607	-0.1213333706118755	-0.07791826265425292	0.14419792813732063	0.005597321921590281	-0.1292076200993926	0.12932880230034946
3456	0.09306723398195127	0.048387317525631135	0.10489443521168088	0.02313218532193556	0.08156761896919969	0.08478428192815526	0.004762336944080353	-0.05884771453286847	0.0590400995841888
3457	-0.09104205062229366	-0.013498787941364323	0.09203734164673708	0.0366934893266	0.08929601834899302	0.09654113657889576	-0.03711722646880628	-0.029687793076546405	0.047529501980270006
3458	-0.07207824301110353	0.12052605061371771	0.1404343333807945	0.12865499966349228	0.05843982400646095	0.1413057747168152	-0.026088977480505805	-0.1947901991598546	0.19652953069377171
3459	0.0026994813304900282	-0.10717764862781094	0.10721163912952815	0.11233042589624863	-0.09631418478800204	0.14796805997717888	-0.09456688579990799	0.12179587502096026	0.15419834973829719
3460	-0.0905724664444434	0.15897404849952548	0.18296480474167515	0.022056962308477736	0.05970095136022938	0.06364521332821567	-0.0567915274619856	-0.0819115982430293	0.09967340426710078
3461	0.015876730396485877	-0.038626096730167106	0.04176177578469245	0.09116767567472207	0.02258320763611808	0.0939230874442878	0.0432085894116179	0.037626992731016405	0.05729548656675969
3462	0.04320068765242994	0.058495332688859376	0.07271865895369051	-0.03789116274287849	0.001651757285698849	0.03792714748222125	-0.07914325605723155	0.02545509381116285	0.0831361340229122
3463	-0.027614671894124882	-0.008757701166121713	0.028970112763592418	0.061392344709276896	0.0907991997679917	0.10960617987782596	0.08737284242304916	0.02689295407077972	0.09141796635090964
3464	-0.10459709978925567	-0.05331865935615596	0.11740286504111094	-0.03393629132375836	0.013248074475007332	0.03643052766714116	0.11589342634468719	0.0072866774586538945	0.11612227149990603
3465	-0.08179695233015355	-0.004443276663287589	0.08191754462877857	0.059214671663365054	0.10532552573562978	0.12082981300857391	0.01835244759246165	0.08148375969166506	0.08352493894713764
3466	-0.06285703384515598	0.06422576791279859	0.08986632276776298	0.023715070109072704	-0.020793201042990473	0.0315398440055187	0.021266226252799888	0.02172933758901789	0.03040421831083281
3467	-0.03714819938310097	0.10082949663151632	0.10745499573482652	-0.020875155089637314	-0.03839198268989865	0.04370030245751038	-0.13042574455326805	-0.013789964021587046	0.13115272757358498
3468	0.0028600945898339444	-0.13217369435023962	0.1322046353924603	0.02116528980469341	-0.012449886249767443	0.024555430359674158	0.06742749039827191	-0.12972402738262143	0.1462011961024128
3469	0.003242129620420404	-0.02066737876680232	0.020920132637392112	-0.00549257166366424	-0.0010554225480481842	0.0055930546426273976	0.08146940171082726	0.018850351609816303	0.083621762543813
3470	-0.024088340820995913	-0.0025801071116477573	0.02422612466359474	-0.11826381201205663	-0.0019984673427216634	0.11828069624136897	-0.1493713370977971	-0.0808495640812085	0.16984830984883298
3471	-0.06924423419948426	0.011720351577261432	0.07022912936216452	0.10587436896219408	-0.030905460803856536	0.11029292593199945	-0.027384938884246826	0.00825803625910783	0.028602972582420054
3472	-0.010565016261640707	-0.013316735795669419	0.016998677032651566	0.03571877826297816	0.00914261026153432	0.036870292146850614	0.06422610492094695	-0.06266153926227834	0.08972993400217419
3473	-0.03597145349225236	-0.06898326655451201	0.07779869234682629	0.04661659251453962	-0.0039951358019171	0.04678747490239659	-0.04667532649509855	0.06264148120937155	0.07811876388888969
3474	-0.17792849853793347	0.003927235821184773	0.17797183421305346	0.10249178803774309	0.09300237271183116	0.13839800556801393	0.018715632242883178	0.01839177031545797	0.026239895304429273
3475	0.04526990051428891	0.008386551027132642	0.04604017952510953	-0.027302371197310965	-0.13185724921954256	0.1346542002491579	-0.06552368985820937	-0.05166381587394757	0.0834416191315339
3476	0.01846367951628467	-0.09439165583624778	0.09618051857205137	-0.012466050173763012	-0.08833426131325361	0.08920955177946446	0.017708925255758002	-0.049450284217788174	0.052525580843376246
3477	-0.06430308458417519	0.15513338211081182	0.167932286747304	-0.1061037226499451	0.08265582376328505	0.13449901546912418	0.057919302179053916	-0.04836845076876499	0.07545960902813506
3478	-0.10246722281910685	-0.034979822054343995	0.108273356386574	0.019035314902539412	0.05854770132794906	0.0615644097204348	-0.047961074678197255	0.03834913798894154	0.06140782579429509
3479	-0.07299372682117627	0.07829122612998256	0.10704018051264942	0.017654023973953704	-0.06894915396874654	0.07117338263338935	-0.06122840373468765	0.018674856168121097	0.06401302739909998
3480	0.003418102936360267	-0.06952185625186695	0.06960583254576305	0.1441140636517968	-0.06886610231718153	0.15972289563677042	0.010252353855295031	0.035616382528147236	0.037062615449607636
3481	0.01838708886546147	0.05125074944223667	0.05444928241342856	0.04972634262851463	0.02595859758422672	0.05609418811025125	0.06465979214945408	0.06654177104890535	0.09278305888003231
3482	0.001113860526056099	-0.034672047715965104	0.03468993482394665	-0.10579545209657343	0.09928412441211695	0.14508623313257216	-0.060848228856269684	-0.09012129060151491	0.10873984538625973
3483	0.04381691513281159	0.05408912599957124	0.06961002516271278	0.01866129911675456	0.1057323529381335	0.10736654293847321	-0.10683838642568425	0.04742149641504286	0.1168898589967742
3484	0.01919141895957497	0.0332536411460808	0.03839420804176395	0.06849058004990129	-0.0977453526509647	0.11935289489758255	0.0004906395445947715	0.06049395757436223	0.06049594722104496
3485	-0.01541334620774113	-0.005916382134404107	0.016509840062216955	-0.0024482404105844627	0.02738350318627251	0.027492728636143333	-0.03506555729830409	-0.0495802903310133	0.06072724675092901
3486	-0.04625596472160502	0.039767746896234364	0.06100072102466762	0.02904067216674755	0.04894832767148537	0.056914843597532676	-0.08002898725886187	0.060857960482198284	0.10054019174306304
3487	-0.010418597787250843	-0.07413749402875874	0.07486598159856549	0.0724860209282481	-0.10262200631914845	0.12564035741344326	-0.09937985054546455	0.07502573185898644	0.1245199387062787
3488	-0.03284614551902579	0.04541534717849339	0.056048399038688926	-0.021564843107063407	0.0021757616364211224	0.021674325754929082	-0.06817277918240959	0.04021289641392763	0.07914925684711673
3489	0.013530443074480848	-0.06812680591703708	0.06945742994273114	0.07360430068829006	-0.016205593163650302	0.07536719664149626	-0.10342789643962727	0.16413558743434375	0.19400469278948737
3490	-0.12112161824484477	0.1771098789565854	0.2145655042877728	-0.10656513956640341	-0.038750599040391624	0.11339196575064849	-0.06229740676909675	-0.20666926684389172	0.21585447122528187
3491	-0.14427748599097956	-0.021171919913743918	0.14582264281212054	0.0354176293147153	0.03629870576647305	0.050714933763099455	0.05994090685385918	-0.07610820666137735	0.09687812671431022
3492	0.10543367794652442	-0.05169918928148218	0.1174268564583671	0.05960603342116441	0.009406153747464448	0.06034364049778492	-0.022308584530571655	-0.000823417654560598	0.02232377567508469
3493	0.03772074853115969	-0.03526906675829902	0.05164070041887832	-0.05104403837936838	0.15279500177533667	0.16109564370770416	0.04300392602541585	0.11656023746890572	0.12424019724874527
3494	0.03175620728188407	0.059176980245382815	0.06715930085916928	-0.0018555852984566386	-0.05872808975817719	0.058757397180647514	0.0176232341147124	0.04503397626781245	0.04835946028598601
3495	-0.11185783558761189	0.0007364447841534639	0.1118602598480145	0.015372808261930432	0.04714243381439659	0.04958560577226862	-0.1088464872389395	-0.08325111341694101	0.1370339580885592
3496	0.03309613719266037	-0.003052932597524511	0.03323664686036221	0.10846796455785196	0.03934832146069623	0.11538452988636612	-0.03557109816866761	0.059132629675574526	0.0690070352737576
3497	0.0663888570391179	-0.07708249727684459	0.1017309772163582	-0.12281014313232687	-0.0016082903245338478	0.12282067356088959	-0.0015575368332284305	-0.09323792238796241	0.09325093078468742
3498	-0.08123259637662816	0.015357103402973424	0.08267149048503845	-0.02572212417364996	-0.0034610670011238787	0.02595393335875964	0.11834516557309165	0.000302379539545864	0.11834555187208522
3499	-0.03993019663729812	0.0300328019550349	0.049963884924649746	-0.01165491255407521	-0.020950402677205826	0.02397407681184435	0.1622453531343396	0.011541913578764244	0.16265537305218733
3500	-0.08888536359101327	0.0705709099180151	0.11349388171775265	0.0388184242614621	0.04191324215935248	0.05712783848922862	-0.07958768921067183	-0.03518499879043406	0.08701829930409657
3501	-0.07695013586846963	0.07584786763105057	0.1080473157202589	-0.036608723789356694	-0.09168714276403873	0.09872553269402312	0.01201801529829365	0.0943491158678455	0.09511145229021664
3502	-0.10653636225204699	0.023631843228636238	0.10912589287736538	0.11766863361862265	-0.09679872473238887	0.15236764895308466	0.13739778685192788	0.1572257448173833	0.20880154852200866
3503	-0.16969441731020882	-0.18192422175940431	0.24878226972398218	0.06171866910740486	-0.01435631716832693	0.06336637877476453	0.0291204574943534	-0.026850420491133644	0.03960992457997279
3504	-0.013352928865790065	-0.09895821741561532	0.09985504245340361	0.03379044128601651	-0.08006892921347199	0.08690700401978955	0.1851436334553104	0.06393189736398099	0.19587100987535888
3505	-0.15249127265984336	0.0387299402187277	0.15733275725914458	-0.07221670688216444	-0.026717363823238752	0.07700045637895768	0.03550458608482856	0.021966715858886824	0.04175059566856587
3506	0.028401887364682712	0.06590905486132907	0.07176817343774194	-0.057122044569350036	0.1146646960279181	0.12810511500700378	-0.03404448034649296	-0.020521039221078324	0.039750970966452887
3507	-0.045746440648860937	-0.04423124034946993	0.06363284886670038	-0.0377497955716136	0.016536217149701264	0.04121278373661129	-0.06161838999707933	0.01234141518593655	0.06284215555360774
3508	0.013575880816739525	-0.03062376860234361	0.03349805581463203	0.07571223689756396	-0.046230310445022176	0.08871067816151544	-0.08839039775331584	-0.03545322924472706	0.09523546544679955
3509	-0.0659239799186817	0.027105514910374346	0.07127888934933872	-0.12371483079249954	0.019674914589408513	0.12526955584705052	0.05322188765641057	0.0853334869733422	0.10057024075113448
3510	-0.06629390129267108	0.07292486020772744	0.09855413022760136	-0.08045119400755457	-0.009580603512665656	0.08101964317934317	-0.03887280494010632	-0.08610040445623791	0.09446890817321489
3511	-0.14698674824573285	-0.03307613301350489	0.15066232022301237	-0.15804884768338842	-0.060357773146151754	0.16918185196175514	0.028929385010836944	0.009853508621149526	0.030561429110110436
3512	-0.06701034887600646	-0.008402146131886043	0.06753504953804111	0.0755751650107233	0.00559694652769531	0.07578213098634753	-0.04433206371119575	0.008047888796807413	0.0450566353268783
3513	0.06812202767542043	0.0038099799606400985	0.06822848819892778	-0.04210011642806882	-0.12682393401954	0.13362907633988041	0.04537809628025497	-0.06694232520412302	0.08087302718307665
3514	0.019703904982443912	0.031033290122588382	0.036760154615968633	0.029692691803405627	0.003902228842477343	0.029948010559486142	0.11764358469927172	0.21373563529132858	0.24397322560945606
3515	0.07055815556321353	0.0011241022884846915	0.07056710935299544	0.03849605122229677	-0.020401522373910352	0.0435679707455243	-0.11776508536469592	-0.09660974215070904	0.15232221640122165
3516	-0.02958593971906647	-0.11522843199527885	0.11896604292465493	-0.07164214018373598	-0.020033174549166383	0.07439035107205398	0.009669051942376663	-0.00999542283234381	0.013906798447583753
3517	0.014851021734881665	-0.029934727434945747	0.033416175023099536	0.03443757922359395	-0.06208588678021472	0.07099721262181319	-0.07920182417625807	0.05582877618304938	0.09690088339609665
3518	0.00028626553814162426	0.042296136328207896	0.04229710505758846	-0.003675021688270093	-0.09818751816193767	0.09825626955675702	-0.22286209942634552	0.08350210198065112	0.237991841028018
3519	-0.09102318532218778	-0.0829500458538819	0.12315003196653443	-0.07921467561553473	-0.024254156974860115	0.08284460732863395	0.08740019857573267	0.12231734456313338	0.15033405300215183
3520	-0.03504420619852641	0.03179155836760701	0.04731595472486844	-0.07063533112373072	0.04091599991555658	0.08163007443368471	-0.14049717693359684	-0.017124330673891887	0.14153691895522952
3521	-0.002393997705020856	-0.003165018245628028	0.00396844623332652	-0.018753015258123954	-0.07089386589084443	0.07333222894621753	0.042077602085002046	-0.07570962443127992	0.08661681031271716
3522	-0.031187035810124143	0.10603262600328321	0.11052397468320661	-0.000816443906374412	-0.009182727250734442	0.00921895115583312	-0.0800230351269793	-0.06399486742616892	0.10246477056933616
3523	-0.06324354932751859	0.0244646360813784	0.06781050766759203	0.05644209349098551	-0.003465872593554619	0.05654840572889657	-0.08331613393372955	0.030077713851583955	0.08857904404655158
3524	-0.045843242459750605	-0.022427023035699212	0.0510350295529185	0.10355116505792353	0.05908727614463757	0.11922311012151116	-0.00888035720015953	0.12677946832553258	0.12709010320598194
3525	-0.18438684640846612	0.047232678982308485	0.1903403138914746	0.01939059711591727	-0.06034750455729541	0.0633862490040593	0.1635560355791393	-0.027519243336737848	0.16585501357568685
3526	0.04881290949552593	0.042936719420821064	0.06500970702934077	-0.01395453571254458	0.1390005325905887	0.13969923810608273	-0.005155294197167867	0.04755490571709615	0.047833525021905465
3527	-0.04947599790556088	-0.007507580833894343	0.050042363440674156	0.05074269325971059	0.07229126999238386	0.08832241298991338	0.07523271718131445	-0.020913916882395873	0.07808555342601735
3528	-0.1027449089337816	-0.005312811037935454	0.10288217665337318	-0.07057982954157145	0.031195072884087523	0.0771663457108137	0.07153018065426565	0.05707000829099146	0.09150711770548625
3529	-0.11358308816551202	-0.07086373507360617	0.13387601303368993	0.030681101268834176	-0.024310532408674694	0.03914501195633591	-0.02281772075489564	-0.08525045814913666	0.08825128324894826
3530	0.07751515870099922	0.024746240881236874	0.08136938162597337	0.08887568693102078	0.20534061228904546	0.2237490888980353	0.10153363011896382	-0.04386727649624668	0.11060477382252863
3531	-0.18533155065811105	-0.02659266633432071	0.18722968133313828	-0.10297206115971666	-0.023224761847669098	0.10555868009008722	-0.08669258130644357	-0.11875959886974347	0.14703552624205043
3532	-0.03241555286910307	0.03489650113047048	0.047629128261585295	0.05655777542656791	-0.14235257880830995	0.15317649511128717	-0.004519458355207148	-0.03678096103216876	0.03705758489532701
3533	0.09784585713786496	0.05443696950406924	0.11196961823561982	-0.013366284964216641	-0.004756825528982231	0.014187493184414961	0.02966235284553475	0.051886054731202357	0.059766360537532565
3534	0.010199079895100698	0.03372589761538146	0.03523432134538482	0.07214941600235723	-0.08518538191862318	0.11163372036308247	-0.029972610910118266	0.12471669164907434	0.1282677300830557
3535	-0.1417705922953639	0.14632004772990487	0.20373624421653586	0.016968904344472	0.0374984857479501	0.04115920490049653	0.06624821977213083	-0.11462527203482047	0.13239252098224105
3536	-0.13589778856875687	-0.12605944039236927	0.1853623247855827	0.03962110315417647	-0.10760135215855081	0.11466421761605648	-0.024863141864560033	0.1154945985818303	0.11814050162816879
3537	-0.008247870298366773	-0.09518846388057543	0.0955451255711263	-0.0948224512949481	-0.06937573834332099	0.11749166072646917	-0.00856865038221764	0.04381791163029613	0.04464785716037355
3538	-0.06078367438722734	0.0077314506115505315	0.06127340696069808	-0.05490842136883743	-0.07133501666880235	0.09002010520076119	-0.006272045969165196	-0.05916725633512038	0.05949876286835857
3539	-0.003005599727748043	-0.025950422992545855	0.02612389869861487	-0.14845348120764018	0.0428953749527955	0.15452653259232893	-0.06347073775154237	0.07178540885206385	0.09582108053441597
3540	0.05295369039209358	0.02124897141167682	0.05705797150439159	-0.07237779682244229	0.12519273397349517	0.1446090111736785	0.09135733203109683	-0.07733520351603854	0.11969501167010749
3541	-0.038153902805764965	-0.0050841780632754725	0.03849115698301171	0.04175621367284805	-0.0777815665651813	0.08828110487316224	-0.020545934075635354	0.02383612708151712	0.03146897458269951
3542	-0.027480765719595276	0.056057758880940875	0.062431280743622336	0.11128388189164061	-0.07430441401171663	0.1338104940223195	0.10378174320636051	-0.07096690696570547	0.12572570185618392
3543	0.052120497281101956	0.13159427620891254	0.14154009950461713	-0.14109914647272978	0.08534092361136678	0.16490009817514964	0.05282920321262957	0.007818244991959518	0.053404584698653085
3544	-0.006838187074888468	-0.06171741262910889	0.06209508695623883	-0.09026189663548928	-0.1102836426056475	0.14251207601675706	0.08281454406834769	-0.03090829792243612	0.0883944092672742
3545	-0.06442147531297135	0.036691375571374085	0.07413759857737101	-0.06450387611592336	-0.032424117212229195	0.0721946910165198	0.008585525077610085	-0.03146098964501823	0.0326114260697415
3546	0.05181683231175908	0.016705664254135354	0.05444321196436573	0.14614342907433878	0.05085352969361141	0.15473843525092693	0.18550812677773262	0.10882771231206827	0.21507379214507197
3547	-0.001523262115341292	0.06357876269241605	0.06359700773598227	0.07201381551031275	-0.061495141067134815	0.09469763460203307	-0.03792656370607911	0.006809121278870069	0.03853295170554208
3548	-0.042924462074723606	0.0041332139607849015	0.043122997368573675	0.07458276234751446	0.06447328820606167	0.09858698358042867	-0.08171977716231056	0.1525295632322044	0.17304158355512334
3549	-0.08962562139590376	-0.06670361900974349	0.11172342994913331	-0.023062270406879547	0.039447936527461716	0.04569472631053479	0.17627661781054016	-0.012294940605896759	0.1767048713285114
3550	-0.0834245706605339	-0.13306931513218426	0.1570576378901802	-0.059459848954379245	0.05836826271162494	0.0833206320766403	0.02038009182232861	0.07581068963089499	0.07850228534888926
3551	-0.0024671226771298006	0.0036267818078489075	0.004386369864221655	0.0633125502605717	0.06719898486699878	0.09232649992094658	-0.0353341392780033	-0.17486839572159302	0.17840251461445542
3552	-0.07141323108699033	0.0720500671457769	0.10144487049621997	0.06629560633474056	0.20090884317273114	0.2115643417126241	-0.015640693767744015	0.07119030793780673	0.0728882106092343
3553	-0.002245144780523792	-0.012076480081150866	0.012283405319207977	0.11662666582769776	0.03691609012523609	0.12232978742816501	0.10432349195415187	0.054255548791721064	0.11758850091823951
3554	-0.04953080804088885	-0.02911557806852546	0.057454484868004696	-0.06828965060574732	-0.10249876205727258	0.12316441289239528	-0.0790476911746051	0.005068692028498453	0.07921003168106616
3555	-0.12096351970029262	0.07607707343180088	0.14289819523083805	-0.058555286454502704	0.02776302786335376	0.06480360551628454	-0.02505191534214284	0.027085509665057694	0.03689475973801463
3556	-0.027497172332097093	-0.07698459091192936	0.08174791571739405	-0.010542845945039191	-0.10232144854159678	0.10286316363145491	-0.014158948983694805	-0.03630308214962705	0.03896651908864124
3557	0.034759229475208674	-0.06000448265925139	0.06934509335861201	-0.08974952355023144	0.021965429740675196	0.09239836081438939	0.11173374436020182	0.11409107943249497	0.1596909641614791
3558	-0.08764668547997413	0.09850740691931839	0.13185465745886144	0.04774684628130705	0.04727805295718662	0.0671935683025787	0.054445291830894665	0.030727619998920142	0.06251780892953081
3559	-0.15266919504231843	0.20686441888101229	0.25710070189295164	0.04167547888121725	-0.007110193742380118	0.042277658343774976	0.023770143747912496	-0.014553845368347376	0.027871744631475622
3560	-0.06291923972469814	0.07557611729463146	0.09833910835911583	0.005473013014265638	0.052084977764087555	0.0523717364629035	-0.06805658223412793	0.017253442669891754	0.07020954115612676
3561	-0.15554652225327886	0.025882157958861892	0.15768515049203982	-0.013544057643229367	-0.010523891300029035	0.01715207816965474	0.04628182731113932	0.11821948955037231	0.1269561154447028
3562	-0.05762236706818975	0.012858423023591447	0.05903961576090097	0.02199162053725007	-0.05636942071137664	0.06050737942755889	-0.0032334599028856657	0.009470373336902049	0.01000715914152836
3563	-0.13850610306899153	0.02489450292001083	0.14072553735194096	0.09877811066747895	-0.061378330271357424	0.11629451652565803	0.010220969118565666	-0.08243276312080768	0.08306400330741266
3564	-0.17950964618711837	-0.04289390387709407	0.18456326845838478	0.011667828179857799	-0.07076707520704976	0.07172250098675394	0.09997481977302107	0.031635901848664855	0.10486083575113446
3565	-0.02643701853814902	-0.01609526937956419	0.030951149341941597	-0.13054435859726163	-0.06026441162458314	0.14378327048035744	0.08835816724490556	0.039168122614247035	0.09665043997832287
3566	0.05663778190543761	-0.052524205713354394	0.07724396756373074	-0.127144638001182	-0.13329611900477167	0.18421078772478516	0.026574714221177655	0.037732087476816514	0.04615111982710057
3567	-0.03983593680555681	0.17443619149897233	0.17892704313725877	-0.027527154602614748	-0.00451810837157235	0.027895475327972572	0.030772563025129797	0.035596658277965994	0.04705393411494803
3568	-0.07614804590672719	0.07679520348824291	0.10814817693430466	-0.14616537006880342	0.10306281100401636	0.17884702519024423	-0.12213131450933196	0.01193219173346141	0.12271281588873041
3569	0.022734012145245078	-0.0532616381013938	0.05791059835180427	0.03827194664538346	-0.0017878564407443178	0.03831368333480598	-0.022962289937913438	0.0031570278191496498	0.0231782998479976
3570	-0.08755762877736945	0.037738676326258803	0.09534435509233757	0.001490088527574087	-0.008580388287435254	0.008708813178795604	-0.04095671735730146	-0.02159620453785388	0.04630171430008504
3571	0.08818223346976344	-0.08635685979998127	0.12342452565932546	0.08020327205730764	-0.08675248637727831	0.11814634459575278	-0.013163795160382666	-0.12880360157568937	0.129474527540723
3572	-0.07543408914716496	0.07550051967628255	0.10672689575196664	0.13628296355891914	0.12084800144740361	0.18214633021346696	-0.08017743568195275	0.02759493477471971	0.0847932875748706
3573	-0.055241100668495455	-0.03360843170552282	0.06466147140895914	0.00617676447350121	0.03748272096792171	0.03798824542566009	-0.04344261872773173	0.031071432817720287	0.053410626838384635
3574	-0.08010798448583639	-0.06964670054610894	0.10615061033900076	-0.037303310852033485	0.07228543582939105	0.08134323102488893	0.10874886568833239	0.15650109535550932	0.19057520467252076
3575	-0.04884635017866259	-0.0037110920938053633	0.04898712208637322	0.07213951990224043	0.03780977396421017	0.08144746367414034	-0.07649403036507003	-0.04258929677452776	0.08755104157713406
3576	-0.031037217398473305	0.03840738839277349	0.049380525989436826	-0.03149690235368212	0.04596756552165503	0.05572317236002482	0.015182693608490856	0.037185087708510124	0.04016522044130842
3577	-0.0432797764375369	0.11854130634920163	0.12619500924940907	-0.10010053878192465	0.04863439419589943	0.1112898115877358	0.02825671633624542	-0.0006716792208502797	0.02826469831933044
3578	-0.17624123359767613	0.030759015806144614	0.17890525278312344	0.023623252933952673	0.012504187367073878	0.026728501284067417	-0.07122225808885796	0.04382058623783213	0.08362328518722027
3579	0.19530523353083176	-0.00024558562376886765	0.19530538793599972	0.10335389077464902	0.044641679017067455	0.11258288610495361	-0.041843214840342924	-0.023770480992192655	0.04812369888916776
3580	-0.04713231652572786	-0.0067320370316421565	0.047610666700612383	-0.04095023366173782	0.13839452251691572	0.1443259003077272	-0.03674459210573833	-0.1241863782456394	0.129508384248998
3581	-0.041703693480627274	0.03776122686128333	0.05625929526749708	0.04158308551192968	-0.019527648485827415	0.045939983196323586	-0.043232468165227016	0.05124506581663832	0.06704552986000603
3582	-0.01810021671115963	-0.07486593369253042	0.07702289187407405	0.10239715546295962	-0.05062255137712167	0.1142270552664072	0.05168645492577773	0.02490016998601758	0.057371666248480384
3583	-0.08710182345819718	-0.04684625758132469	0.09890045247175956	-0.024523791307161105	-0.023494404938606248	0.033961793290349034	-0.004981064254458342	-0.025083284500932865	0.025573074951240837
3584	0.047875487867220165	0.03378446697552187	0.05859567003921427	0.015679272094933323	0.14489617043552558	0.14574203161856855	0.01743331422811629	0.05564102614779532	0.05830818326578084
3585	0.03142941603401044	0.13064700561766524	0.1343742842552144	-0.029027263791408717	0.0923395816447947	0.09679452660947173	-0.008871456617110295	0.12513247450323536	0.1254465580150054
3586	-0.14123406267066818	0.06795217045381882	0.15673084548947944	0.09499217925698313	-0.02144056698073043	0.09738178491096784	-0.07152559078105951	-0.10101059879204599	0.1237701547421965
3587	-0.0676974719539464	-0.020651282856551642	0.070777278787593	0.019274849625213017	0.1381719770615474	0.13950991030450616	-0.004554390791151243	0.07566057221717017	0.07579752412650526
3588	-0.001190495878267417	-0.025863854634148597	0.025891239000336415	0.06376040680575452	-0.011396149651956372	0.06477083991214791	-0.07742937418431955	-0.07064652232803507	0.10481526178768495
3589	-0.009141069321071003	-0.011330064744066611	0.014557799127524968	0.03506891069710682	0.025419681654338205	0.043312685357635716	-0.03849959136752674	0.05912911888061645	0.07055828254049705
3590	-0.0910130163039245	0.04082026685910621	0.09974799909365135	0.039151400652623486	0.024346610156314213	0.046104116943780506	-0.06863580864579234	-0.1456545055933442	0.16101586638621473
3591	-0.023151534861088025	0.07327489225980983	0.07684532127664581	0.05460002335384334	0.04777775556941825	0.07255257733183099	0.02799092386484663	0.021539633305469864	0.03531922453483014
3592	-0.08251426649087613	-0.05027038927051049	0.09662151008929626	-0.08495278458958913	0.10626662370219063	0.13604988394919018	0.03293641768592969	-0.009433100231013056	0.03426063323919102
3593	-0.08473811849395459	-0.030934995262333835	0.09020821834941707	-0.06295163183821516	-0.04096571738693384	0.07510724300705171	0.07710018482220277	6.047601937298154e-05	0.07710020854035834
3594	-0.09505038295824335	0.07479244756195344	0.12094827618786583	0.06750772874170276	-0.05239045022049204	0.08545204920988832	-0.07605799814812932	0.0757711413425045	0.10735960573067803
3595	-0.08205689704739687	0.013253752582883326	0.08312037241600508	-0.10158960652539906	-0.06432564875136258	0.12024241032709332	0.006227122280050343	-0.010992857716074151	0.01263407981043932
3596	-0.033688817899787206	-0.08042750114198148	0.08719816162872045	-0.043147564833378615	-0.02434542478744351	0.049542023163489	0.03973353063307983	0.09635922318960274	0.10422981027649224
3597	-0.14209693514755742	0.14230420429601487	0.20110202768408644	0.006103758729923491	-0.055431540727292936	0.05576658119371003	0.02442943915090456	-0.18695687158030255	0.1885461994534005
3598	-0.024466079883156428	-0.0798067500441167	0.08347278848494948	0.04322327161528657	0.10636769063282035	0.11481435807288311	-0.07371407213829646	-0.041413646875864255	0.08455089933743316
3599	-0.06624169021064669	-0.02649214162541816	0.07134279984598656	0.08622546526887999	-0.01833433629929985	0.08815315506759049	-0.02731083697912931	0.0697465574123216	0.07490303122952267
3600	-0.06772704416499989	-0.17229567019604522	0.18512901036745222	-0.10645272333573927	-0.0368461606795847	0.1126491094612879	0.0008667044483505197	0.05697919941202254	0.056985790704664446
3601	-0.019970959508089626	0.029125763558852116	0.03531500143791464	-0.006177185164600681	0.0720476582737026	0.07231198157485377	-0.02131641226374922	-0.06219279209931541	0.06574445087539166
3602	-0.03046069314729076	-0.0731065083827689	0.0791985820260266	0.04694586139512331	0.08742056123904508	0.09922836504487899	0.025268165633267437	-0.015260416605562172	0.029518816193159835
3603	-0.03406187113803496	0.03136675771223536	0.04630426065495675	0.04005027670271639	0.03695165840778385	0.05449265751502389	0.08769197429830387	-0.058668649321956555	0.10550778535064177
3604	-0.09127090763615961	0.007935221702445256	0.09161520793075426	-0.08194088555671548	-0.05819303407041852	0.10050242753356575	0.007778642694522568	0.04568168692245882	0.04633922530913302
3605	-0.06961231725505257	-0.02485131657264015	0.07391523962628864	-0.0326572989520282	0.05532877211477574	0.0642477408051904	-0.0705762686589712	-0.15178123700980836	0.16738743562780004
3606	-0.13353867488343307	-0.008320570305926159	0.13379764414906228	-0.10186793469395825	0.14244823512547639	0.17512445805533716	0.09921788231993173	-0.1424611571600594	0.1736069395831715
3607	-0.04060507615953644	-0.1154063413421565	0.12234130877142066	-0.1551403505621206	0.03863335548292087	0.15987828035229618	0.08578558384396913	0.11558572102708403	0.14394174273226495
3608	-0.12252646337122472	0.05311519606332914	0.13354384403298403	0.028656582848246227	-0.0032928645713083153	0.028845150331093396	0.0015712649614875033	-0.06902278494450241	0.06904066711058221
3609	-0.14521722488393896	-0.06263855559364645	0.15815065934055045	-0.028303127868473818	-0.03830239114981871	0.0476249956948333	0.09525601514779398	0.10295370098951855	0.1402610885786787
3610	-0.014309725921241327	-0.04731684288348312	0.049433307358513576	-0.0970936261766861	0.09741014715285135	0.13753511919680084	-0.013020889064517363	0.003549343608813069	0.013495976885127287
3611	-0.11460605430611384	0.07147275287342003	0.1350662877513145	0.044544564010388366	-0.06964874752603907	0.0826750640448589	-0.09682329131033392	-0.10486553718622048	0.14272887104408966
3612	-0.12308124004713752	0.036006738271883956	0.1282399191068095	-0.0010360492670247504	-0.055980732571862396	0.05599031896110325	0.01568091085393608	0.1097992941008199	0.11091337137715829
3613	-0.020063305704265625	-0.10238124438748678	0.10432859357871702	0.01100323710966583	-0.07531888533915297	0.07611836648026546	-0.03046138237757618	-0.09157022583473916	0.09650389668701488
3614	-0.11296287780265142	0.15403182638414972	0.19101417565378126	-0.0906239462377962	0.11025407322481978	0.14271881548827015	0.02723874075197331	-0.08695341867722291	0.09111995400245562
3615	-0.01954655903811536	0.03329953144672821	0.038612520829417116	0.0687483210646238	-0.09385929990085827	0.11634388607522034	0.053050993011602106	0.022389353597425634	0.05758203725145205
3616	-0.12031795162669878	0.07345438550697671	0.1409679262593168	-0.08744896112590596	-0.11841898898282209	0.14720861983496059	-0.086578517244867	-0.0336722362698493	0.0928959587050604
3617	-0.13414468944334904	-0.050199785757621726	0.14322994168805514	0.0186455384457184	0.02588109720044217	0.031898076685428836	0.08361468733306555	0.07707319648676741	0.11371760441767216
3618	-0.0807217821368421	-0.022610039972127387	0.08382851554744959	0.004255107103750343	-0.0724535056802628	0.07257834678348812	0.017426162182966456	0.030927209667472876	0.03549878063036641
3619	-0.08409833372284867	0.05925486103558628	0.10287695704727208	0.15896904823547264	0.01927855596126243	0.1601337597661516	-0.08235287736295642	-0.010590326869063024	0.08303102693061033
3620	-0.04370558950571203	-0.059633647207821286	0.07393477147694918	-0.07124998125437637	0.04969216802077361	0.08686697526306403	-0.08391185063011312	-0.165755500643016	0.18578504963959638
3621	-0.05419276728424877	0.014559781805346205	0.05611455490462376	0.04649316698831828	-0.034557491509050124	0.057929567545440215	0.09836682777919104	0.06968146173669716	0.12054683287877711
3622	-0.09055291262348288	0.11392598634403184	0.14552992939274262	-0.025080397957016696	0.06848498759065685	0.07293298216153478	0.06491073495147129	-0.0002062850353467108	0.0649110627355304
3623	-0.03951756068751158	0.014166433156440356	0.041980059922147005	0.09315958402875851	0.0113828769510115	0.09385242662868759	0.02006995414724255	-0.1030103965707894	0.10494734327815888
3624	-0.1936852494803702	-0.0017971179414531056	0.19369358662374117	0.05773815113119704	0.08677266306614123	0.10422662400576457	0.0005730679481740153	0.0004502973956463561	0.0007288172732244118
3625	0.03957079475592222	0.016366402345859416	0.04282180429829965	0.05323340128193475	0.012421144998853098	0.05466333190655346	-0.008036979250336146	0.008387619741338902	0.01161659159976074
3626	-0.005588481742200294	-0.08877536678801239	0.08895109261009129	-0.0012767783478732078	0.04112269636153272	0.04114251230773851	0.03417815437716805	-0.10288741627777064	0.10841571226046894
3627	0.004783983635440909	0.0016676844236470604	0.005066327147060427	0.05791117571966417	-0.023361542814806496	0.06244570406298466	0.0033802402669632927	-0.03308309232480534	0.03325533073108722
3628	-0.04335815662515427	-0.06360882044953065	0.0769805935604035	0.018162224920795098	-0.05668717760913373	0.059525645896227136	0.05227971131293926	-0.0999509609838352	0.11279788480532964
3629	0.0714111613984867	-0.05877406332989754	0.09248753695816278	0.10637627191771017	-0.01029326032302224	0.10687311371522829	-0.14031111323185572	0.01702790237152264	0.14134057434274397
3630	-0.17156659280734882	-0.0008703039920707832	0.17156880018395315	-0.008136992256817124	0.10059181776874418	0.10092038666695516	0.03565340451985666	0.006564563373071017	0.03625270674219514
3631	-0.028034579899350893	0.06760470607541391	0.07318697939986454	0.0399089663406097	-0.017718034045076873	0.043665253060052464	-0.14057834692753193	-0.1846319968210883	0.23205871212910728
3632	-0.0810868203995666	0.007974983429380217	0.08147805105186587	-0.027354298983466436	-0.02473527771629008	0.036879420231056635	-0.016167915957090034	0.054725758611828546	0.05706408819945915
3633	-0.07750188788611659	0.00023272527949265152	0.07750223730298307	-0.18005191954296962	-0.009844914153025214	0.18032086974554118	0.06812829429515735	0.0603524644345452	0.09101584722942821
3634	-0.04723377029601615	-0.015503511815053883	0.04971305598106329	0.10110146001539443	-0.03693058990190137	0.107635373775292	0.038072515610204055	-0.05011297840443569	0.0629351018864089
3635	-0.08525866918665706	0.10350134369622799	0.13409537209913153	0.011545185025723124	0.03575408001287462	0.037571871590928514	0.05368207714659839	-0.09194710921371389	0.10647082370082411
3636	-0.12325829042424599	-0.07354868136377114	0.14353401927298387	0.004834778802679697	0.01910463191269828	0.01970690352618925	0.01532077285671402	0.05173170692131076	0.05395271616813575
3637	0.017613302145634707	-0.012109852746688774	0.021374680021462446	-0.0545426970094958	-0.017810986681198075	0.057377147398833594	-0.06055482939128194	0.05333647261539501	0.08069489868424178
3638	0.0455536752420599	-0.03395972986146202	0.056819016009805524	0.07274700411728338	-0.023937674176496348	0.07658419453790805	0.006456964634848668	0.061155245714621095	0.06149517436930615
3639	-0.018701104077004125	0.05110858617425933	0.05442259525629619	0.015580451177466597	-0.018826457506968583	0.02443738859115503	-0.06605368756823081	-0.023053255710073047	0.06996100513997397
3640	-0.06863246103162925	-0.026281585501031293	0.07349242439670994	0.047299654019637184	0.053837213059898706	0.07166381779136739	-0.06771969832887685	0.09853271454294317	0.11956024998700533
3641	0.0021758380741013538	-0.041866877295678555	0.04192337875000193	0.02134032729942245	0.07154991890059963	0.07466458641102125	0.06081263712154454	-0.0009902273826802128	0.06082069864730318
3642	-0.023510637455783006	-0.08894790438093413	0.09200260739423131	0.0011847808215890135	-0.0038530336548270048	0.004031076027617772	-0.14767036721431587	0.001183750507697086	0.14767511170971015
3643	-0.12978730691178977	-0.031244220558675716	0.13349511734042668	0.1808062279603845	0.029124522853685515	0.18313691572350282	-0.023747918006563434	-0.004289627962202543	0.024132229853467125
3644	-0.06198168027362743	-0.06132189005890919	0.08719003893759379	0.025180615700004606	0.04491139570952535	0.05148880336159397	0.16063495882089815	0.045908609082331894	0.1670664250628055
3645	-0.04685678564287901	-0.010649375760842881	0.048051717605912286	0.00029679032743239674	0.03876970408516026	0.03877084006504566	0.008600612799944916	0.1067724722002272	0.1071183054397467
3646	-0.19221381807151425	0.09177257675380084	0.21299849225208486	0.02220799687187113	0.01823848230454625	0.02873738613434222	-0.012788299489012714	-0.029696995903241777	0.03233345279270127
3647	-0.06553905328053437	-0.016654366806682818	0.06762200410103401	0.0005757949079515774	0.0185994746014974	0.01860838507844702	-0.010706401888729518	-0.08266784897576451	0.08335826471132182
3648	0.08026464137485692	-0.02359569579659339	0.08366103940998922	0.07186105729135286	-0.03910244498493223	0.08181083521655766	-0.023691781361285864	-0.09511392172475042	0.09802019490866626
3649	-0.14055121171458457	-0.006021155096509276	0.14068012447795955	-0.08045071852151352	-0.06683018716937902	0.10458772407755142	0.05421337404080508	0.01646637327431037	0.056658903745988254
3650	-0.00025449659177681066	-0.053905821070311	0.05390642182318922	-0.0017995357406113193	0.07822875865108554	0.07824945372954069	0.11876008632190815	0.0311750210702556	0.12278371244557625
3651	-0.08307975271629851	0.06005044872732572	0.10251000782242915	0.017093733606950476	-0.060619025233010736	0.06298302905406965	0.00994732944651566	0.039558792609884035	0.04079028604789789
3652	-0.13744883589773754	0.1105329963665517	0.1763794936363389	0.01457387454736849	-0.08628349364990583	0.08750565179321719	-0.014420926630358037	-0.06511877787505459	0.06669646435021026
3653	-0.054283655338055625	0.06605407742104441	0.08549769810238253	0.0023778700640529316	0.05036953614415429	0.05042563274187826	0.04348324392874843	-0.10423511705198098	0.11294136589136512
3654	-0.020607012174517506	0.013151872519960991	0.024446281957426933	0.1911103690902487	0.05513886548266654	0.19890567528486128	-0.018304500436145392	0.10619138644151269	0.10775743728665567
3655	-0.04573807808478182	-0.04049646520945645	0.06108956933348209	0.04869452926949316	0.021153304295822725	0.05309067209415603	0.004844197773088589	-0.006271458225554742	0.007924483600820605
3656	0.06529353647620792	-0.008772586824652533	0.06588022605582013	-0.03333778522152631	-0.0033296712962713644	0.033503651061008735	0.18104371327283916	-0.020873388646858785	0.18224303681957457
3657	-0.11053912951015446	-0.07919123300753203	0.135978492924859	0.014473738110350357	-0.004825926075976719	0.015257085481106816	-0.007416275947010156	0.048953205125655395	0.04951179092899686
3658	-0.06630227802663852	-0.0060617503228411335	0.06657880209569812	-0.09670720534788431	0.007616396017275921	0.0970066650003485	-0.05801561457090269	-0.007388426002710302	0.05848418908420516
3659	-0.05872863782853768	0.08490037406537157	0.10323335903493387	0.030687340299395065	0.01839854608445887	0.03578015305546964	0.052363266643699224	-0.16554499029485167	0.1736290744815559
3660	0.0029942542665490194	0.014884141665316993	0.015182332881542688	0.036140831778502414	0.0016261077101757176	0.036177395538196266	-0.08072263873020669	0.03077990595522487	0.08639182261174927
3661	-0.04100452012274862	-0.09032566756846683	0.0991972625236507	-0.016333668805821485	-0.0629183828569417	0.06500393555771034	-0.17404492175275552	0.05006558912588839	0.18110272776091768
3662	0.03424192100355161	-0.044372664444241615	0.056048572719514744	-0.012455247023545156	-0.0007433908890270651	0.012477411928417646	0.044274744673537515	-0.02182013442629955	0.04935961185310031
3663	-0.14710663065664803	-0.005067752315248104	0.14719389558225626	0.0010887290122594457	-0.0077524286690553775	0.007828504399368195	-0.0717624583973852	0.2157813829231527	0.2274015295715152
3664	0.050565253544147204	-0.020381848377501635	0.054518479520868496	-0.09637606039203178	0.03125358843498667	0.10131698676308967	0.14897160151973726	0.0020017591050844963	0.1489850499173329
3665	-0.07594259473786734	-0.014093228351711007	0.07723921789410756	-0.03096122250062186	0.028051943892567866	0.041779287390820694	0.19053389491517447	-0.00827511877284813	0.19071350949067947
3666	-0.044859862630294615	-0.10555544294323557	0.11469245315255736	0.025936227751644184	-0.05376035590311475	0.059689729240588144	-0.06352294616255735	0.014078404433743984	0.06506432325453959
3667	-0.1072698456180171	-0.009164879566399907	0.10766064646090436	0.02249899287586567	-0.08020362607431025	0.08329961774159612	-0.021472114994895715	-0.010972371834746855	0.024113163749992894
3668	-0.07485848719244557	-0.09887632839212747	0.12401742386071955	-0.09016831446751261	-0.20359697094968657	0.22267027532609682	-0.009606447195656224	-0.10538118535145839	0.10581813669594337
3669	-0.0403469189765413	0.028564745441213502	0.049434993203407204	0.1370566198035999	-0.04060492672279389	0.14294501427525197	0.03455101989792092	-0.02450158761907143	0.04235682674423996
3670	0.06071174970590958	-0.06479746173431676	0.08879542555539253	0.06708637237714901	-0.007231651855918265	0.06747501869055472	0.07003145068726777	-0.0019416854542192556	0.070058363010895
3671	-0.056315657262968916	0.07053913877065131	0.09026197068237203	0.04984632053887266	0.09029055663450478	0.10313602808249284	-0.04294917672041725	-0.0014595391417467384	0.04297396927755129
3672	-0.04050434861824629	-0.01839898677438085	0.04448735743233432	-0.013339965078012724	0.054022816322518125	0.05564547916676726	-0.09558052489948163	0.03161088691381255	0.10067216552522487
3673	-0.1088972753949543	0.06046743684181523	0.12455893186224515	-0.04114843740569512	0.023978708905015293	0.047625333402317185	0.14465882805614091	0.14610642077052827	0.2056046271973245
3674	-0.012793285415744083	0.06019315142817224	0.06153766026250563	-0.019915741393996232	0.041535099417519164	0.04606301378433392	0.11321465407077944	-0.006221168961185264	0.11338545250432205
3675	-0.06884061227240976	0.04930814561237	0.08467776049099868	-0.08220610870177521	-0.11336443289143384	0.14003334943035708	0.022343317050613445	0.006372758067653416	0.023234368125969667
3676	-0.1423898758152383	0.19121236476747264	0.23840521213817453	0.06273097669568169	0.014492452521316649	0.06438327901929798	-0.04168447571194626	-0.18937361495361404	0.193907095166679
3677	0.02457030498741483	0.02937798514673808	0.03829837984114401	0.008372858017135863	0.07121660197771049	0.07170710668146327	0.05346281171491343	-0.003227393996476028	0.05356013730819567
3678	-0.001466372767852047	-0.009808174410806076	0.009917183792140245	-0.04418882930496568	-0.11350420447294365	0.12180253309508468	0.06510449488276089	-0.056756964370880604	0.08637099199694796
3679	-0.07240671776963092	0.02620847884153734	0.07700400730714148	0.0353555964915601	-0.08570863798763087	0.0927145556477988	0.013615160225609251	-0.03515381189711639	0.037698316658265445
3680	-0.06268012244009369	-0.006306481217344304	0.06299658287915189	-0.01944462208621835	-0.033007163113997214	0.03830882594011292	-0.0704852409964665	0.01494973375722202	0.07205320074598898
3681	-0.14696967864618382	0.016462655456136083	0.14788882806361672	0.07343819060087957	0.06961497188748307	0.10118998048041206	-0.06817375787307332	-0.07210864685729919	0.09923365464461698
3682	-0.13280859106260556	0.09797932367565203	0.16503960048416436	-0.0623371490247944	0.04640779903880191	0.07771488892204151	0.025604736961562256	-0.019935345192055223	0.032450278008010834
3683	-0.057132029690412374	-0.03551864474076035	0.0672728990067063	-0.07355662587133006	0.008891799855131088	0.07409211371150462	0.06266343839304826	-0.10018701205063595	0.11816997882234569
3684	0.025756268902134654	-0.019975702498752093	0.032594694017243346	0.030412902538605	0.03326540704890141	0.045072518755354535	-0.11665750000456811	0.09912637751177202	0.15308497975282273
3685	-0.07215861982259086	-0.040130953788165794	0.08256730507076697	0.07326382043800439	-0.03798990044057343	0.08252769184132579	0.04129219319382718	0.1052141663990297	0.1130268376528294
3686	0.06774160057187596	-0.04892522211253702	0.08356196387592064	-0.0879118302670118	-0.006213275998461267	0.0881311221960151	0.12956180769835296	-0.017126212949711703	0.13068882578118093
3687	0.013046346053027904	0.010457518670010563	0.01672025245230993	-0.03897779902561636	-0.15315704954151216	0.15803907947448487	0.018029682031311025	0.13124853533207714	0.13248112114926294
3688	-0.043719808790952545	0.02581298822432086	0.050771370296520256	0.018059947430255484	0.04065411497640336	0.04448503979652278	-0.005495927715972972	-0.04534663691625996	0.04567847087057874
3689	-0.10915444737633187	0.07064405958782857	0.13002029278955296	-0.09900032798535001	0.003079554018015767	0.09904821348291323	-0.014327373168024883	-0.0792869502646953	0.08057105003766618
3690	-0.04541277495807231	0.1252251390517843	0.13320531363249455	0.12303718612962723	0.1194047245506298	0.17145155996872208	0.027161331828442437	-0.01069431151241535	0.029190858935963834
3691	-0.03154394937038802	-0.08124897416437572	0.0871574239215742	0.0601084872955667	0.06822571539579401	0.0909273253000944	0.1335139836311359	0.09930271148524833	0.16639414753343248
3692	-0.10001892128644725	0.02389542235014391	0.10283372902212722	-0.00860725600316809	0.024303155488353677	0.025782323840087974	-0.05920402261275919	-0.10500152709603613	0.12054226224039315
3693	-0.023469378350851885	-0.0923673695089759	0.09530237494513515	-0.10390247474752612	-0.017526473014358643	0.10537030660951568	0.02153913631053418	-0.06482889439770095	0.06831339503956771
3694	0.09814974892646831	-0.1217992903734165	0.15642391233374964	0.0020081357805901215	0.02443852926551028	0.024520895619338394	0.0903126573753284	0.062227413290618254	0.10967509766138743
3695	-0.0755616699355043	0.0895791277040817	0.11719209053373128	-0.05935234379255195	-0.01824644606083413	0.06209374773292564	0.09821896082376613	0.009464843965755317	0.09867394558137725
3696	-0.14930552982887554	-0.07469724564879793	0.16694855418660598	-0.071053269184175	0.06655471455001613	0.09735551905563937	-0.013418988055116631	0.011930815533873302	0.0179558792523974
3697	-0.030993363426679306	-0.06961515421660605	0.0762027445247221	0.1320668468615061	0.0067646589104540114	0.13223998128446363	-0.11119926007238251	0.11704838003373663	0.1614484397854851
3698	0.0005012010787603099	-0.009159215393457681	0.009172918245852988	-0.031440038988772234	-0.03259726795751704	0.04528860706523977	-0.04271808403134895	-0.03990736790101278	0.05845881213381071
3699	-0.11520853497145793	0.013440851719438244	0.11598992639541406	-0.06508523593902832	-0.03983529266166494	0.07630818094201618	-0.012455597327204858	0.040686176831347336	0.042550051585505004
3700	-0.14953209693607053	0.018899824258018668	0.15072176807310345	-0.12155958180371576	0.12609110505357068	0.17514479353359283	0.03687074602634884	0.03847950722205079	0.05329281742028073
3701	-0.04969639769928461	0.082581569316943	0.09638178009942815	0.010219227028168154	0.04858843560902754	0.0496514720424869	0.017951280028854655	0.04824208577917471	0.051473753457462246
3702	0.03059536560303161	-0.04031492224354688	0.05060997285008559	-0.022176475774377463	0.02049231010364217	0.03019488120783696	-0.14191770800379627	0.04521462749130022	0.14894629362366765
3703	-0.18084820031583618	0.09064840117019494	0.20229484469998096	0.019678318519556186	-0.020218180397403755	0.028213667580431107	0.039893116866136426	0.08560613454678716	0.09444506893076973
3704	-0.07502492262452787	0.15383973899944436	0.17115900300665915	-0.01595039335835354	-0.016685627467223865	0.023083007002147368	0.04871346494151173	-0.034763013352331486	0.05984537378897612
3705	0.05712517436087701	-0.04743743222507812	0.07425358928610441	0.03457242040076649	0.07370264950734286	0.0814084319758682	0.19196994387108454	0.06440561691512262	0.2024859077567742
3706	0.02018487924464231	0.00024003952775802562	0.020186306474827886	-0.0810753046915677	-0.048516198824201426	0.09448294332407296	-0.09577206636104937	-0.00875056380649341	0.09617099906934914
3707	-0.1165472724206142	0.07127375857307064	0.1366133791757499	-0.05298552845863654	-0.06334638932981508	0.0825846914819296	-0.07466020489591647	0.043308004358778296	0.08631181516246887
3708	0.14211164006906393	-0.09879272832519935	0.1730772122870478	0.09715226598688714	0.15315417483603405	0.18136913755127512	0.09372509092222565	-0.007741881339440718	0.09404429485648476
3709	-0.13420799901565053	-0.010894310450977723	0.1346494448558446	0.015658043745709237	-0.12944649922839657	0.1303900705438486	-0.013092670934497647	-0.04574684092004209	0.04758352116397731
3710	-0.12569623542551195	0.018266522444347157	0.1270165715265357	0.09820563599948387	-0.07090363372174566	0.12112667838676412	-0.019918623435801516	0.08178147692321955	0.08417221351087514
3711	-0.10623384856871573	-0.050170227828232085	0.11748481749595367	-0.06015539843392115	-0.006382120243003377	0.06049300306266797	0.0018454872170095551	0.11749591116467246	0.11751040363935761
3712	0.09270505646661437	-0.11951299280350071	0.1512533733287551	0.18402026739760013	-0.05012079408984279	0.1907237604843211	0.06983961867924712	-0.05896043211142692	0.09139969853357738
3713	-0.07334583855595429	-0.04271475929894259	0.0848773391161782	-0.03872525320131103	0.004322985462455339	0.03896579832127465	-0.138120545558596	-0.0005029496727468755	0.13812146127151098
3714	0.10437248211318312	0.10450251296304554	0.14769695405816002	0.08112871825428425	-0.023885171282935595	0.08457168753665856	0.022496181065994773	0.01392146115110758	0.02645534432087058
3715	-0.0025209358218483604	0.002495991764838422	0.003547547365155184	0.1365646910016021	-0.08860829632205497	0.16279233706001078	-0.15218321371841992	0.0541578453083514	0.16153266773662098
3716	-0.08405232955679665	-0.08610833358173027	0.12033054149361619	0.05045683411821861	0.04996063872905686	0.07100674285903252	-0.0424351344235753	0.08433235962582408	0.09440703106022469
3717	-0.014474560480556604	0.03937631097515562	0.041952434579145124	0.07060491072972996	0.02650393445507229	0.07541559494396305	0.016535619614296483	-0.01655479535339943	0.023398460744708013
3718	-0.05979660871523719	0.050319715998670085	0.07815182807861884	0.07887109905020354	0.03027396845874947	0.08448173430765005	-0.10205847763913017	-0.036068333537086175	0.10824443423178547
3719	-0.0023966275127353287	-0.013104558360296654	0.013321909519780595	-0.123739767844709	0.1533262996110932	0.1970291458101902	-0.019490819870380195	-0.06154729551264001	0.06455975250990235
3720	-0.105441026946881	0.04105132747837802	0.11315043814033561	0.13409725722899954	-0.01548559001022598	0.13498843615030615	-0.027993787560338178	0.11017301208563994	0.11367385246395016
3721	-0.08122100082339752	0.03874745886501398	0.08999009136149541	-0.12298874907132712	0.007379968084902626	0.12320996845655001	0.06328092076896168	0.02231506113782247	0.06710020034956946
3722	-0.038602004580101594	-0.1486641370340446	0.15359407670115205	0.08625212014370233	-0.015369483731096777	0.08761078278068352	-0.02945225486370478	-0.07649188917999888	0.08196611755403481
3723	0.02860055120910384	-0.054046541607396865	0.06114752807092574	0.12527554666510868	-0.05890610408314484	0.13843370864964977	-0.0893518166719135	0.030040346363580443	0.09426648159454726
3724	-0.041119401342181776	-0.1323835834555003	0.13862257512850795	-0.008414586483228416	0.01907700275137981	0.020850354904890307	0.007249133939021478	-0.008117428082687785	0.01088313289193334
3725	-0.03553913640457678	0.06829027130537814	0.07698435796540275	0.09919004572211139	-0.08130060364237693	0.12825152366724313	0.03616509910488437	0.029914541125981853	0.04693393403545209
3726	0.03289401152593335	-0.13086959171649726	0.13494023132598715	-0.04133051487476545	-0.012378424777520845	0.04314437228406447	0.10975545586005558	-0.008297662525968686	0.1100686662699402
3727	-0.05144868683587206	-0.021573518038581548	0.05578874490160752	0.07109708063503155	-0.08497934941292438	0.110798396655674	0.08243189841457824	0.008740108847397758	0.08289395260750754
3728	0.003979821838100495	0.005265658784346211	0.00660046546057049	-0.0732362819422609	-0.05882575185129213	0.09393626601902019	-0.01670275317157429	-0.09294469147905653	0.09443356202986064
3729	-0.0696018183527632	0.04802672710844621	0.08456346512980772	0.044094608797673074	0.028911063027914508	0.05272745101390615	0.06336750116665932	0.10702154779124112	0.12437464329894368
3730	-0.13796850441367223	0.0077258982962518765	0.13818465079244338	-0.058031876559179525	-0.02693660722535341	0.06397874260871975	0.07656743392016366	-0.11814435916709286	0.14078587123757008
3731	-0.11811299549213569	-0.09550192029351642	0.15189238454864823	0.0495678628232196	0.089699027239019	0.10248360118813053	0.02497814233627938	-0.1519508094053062	0.1539901168046155
3732	-0.04302192587422603	-0.04046165468286203	0.059059559815516485	-0.0453812822212319	-0.021938171428829954	0.05040579472326401	-0.016128825012585914	0.0604613361362888	0.0625756515241505
3733	-0.15080416575029804	-0.03204569395304945	0.15417140755852193	0.011197761939652301	0.0875665534314705	0.08827961912199048	0.07725631920719489	0.002459868818705059	0.07729547083787786
3734	0.017379365120825944	-0.062070985423879996	0.06445812255638932	0.01301586559424485	0.039680763497063606	0.041760935680098726	0.08650578306428774	0.1100096290002832	0.13994773658886223
3735	-0.05262310076288442	-0.027284924461912455	0.05927611523027598	0.1466578723485609	0.047000181621786964	0.154005027821457	0.01800831079719695	-0.10877809469059102	0.11025866470388451
3736	-0.08973661469581758	0.09053507074959179	0.12747258157227073	-0.026691497864536597	0.08377185111088228	0.08792132333396938	0.14827985889792544	0.05539100096944788	0.1582879639871145
3737	-0.0014971334280768649	0.03991140711792236	0.039939477045074195	0.0016200662964304833	0.0701655247746408	0.0701842253053032	0.04153980434629473	-0.06918735911524374	0.08069972742500528
3738	-0.12635635877708443	-0.02692463606967717	0.12919313228994736	0.0013558546386639799	0.02599305684423912	0.02602839499295016	-0.019698528438687114	0.03322055629920662	0.038621721653475286
3739	0.018142290623914006	-0.01331537604601376	0.02250426511418036	-0.1561303226448207	-0.069476457088452	0.17089077136796865	0.05687559540099282	0.10891585923075058	0.12287187531811382
3740	-0.019094094032285184	-0.07258457215433736	0.07505401083048097	0.08939176976700051	-0.00961384945913553	0.08990725556649666	-0.01314446328546286	-0.011345382655726375	0.017363600509909746
3741	-0.04053348361988203	-0.13504424908619755	0.14099614358420665	-0.01193641641529959	0.09137913859125522	0.09215543937565088	-0.14637079957852236	0.12384410968894871	0.1917336028814572
3742	-0.10775186842028575	0.017354672126180644	0.10914050482139895	0.09624734976741242	0.030824489335780518	0.1010628590534736	-0.01209270813638369	0.07297740593685006	0.07397253116761357
3743	0.08100017251631564	-0.07970854836696789	0.11364189645743401	0.0005409249691467774	0.005405205653286478	0.005432204706798754	0.004454295049007288	-0.06096810253832622	0.06113060012389434
3744	-0.14560309400269045	0.04762517184797552	0.1531940533333638	0.06794412682876932	0.006243951234823558	0.06823042794491872	-0.037976021785183736	-0.09153828633165162	0.09910315885562976
3745	-0.09674751216210958	0.0432731342459854	0.1059841745593587	-0.04709541833902292	0.013575419100807968	0.049012961880406276	-0.028052897160505977	0.15383783924329686	0.15637469687306949
3746	0.05190287374580901	0.03841999889956001	0.06457557292440837	0.1625445715104182	0.03208763343183668	0.16568148341550235	-0.10663292218942548	-0.0435403830110399	0.11517962079901166
3747	-0.010568484433152866	0.021862919895659617	0.02428333028185845	0.0944606641734936	-0.007995684141661704	0.09479846011930128	0.11739504731854884	-0.021898287643121843	0.11941998214966047
3748	-0.06676823617881988	-0.0825696663438987	0.10618732110084249	-0.005622351873604747	0.01799036893117404	0.01884845391193609	0.09546527847973314	-0.11748553971944246	0.1513818728856982
3749	-0.06665163350825268	0.0900775018484649	0.11205532824715936	-0.06417826767854753	0.006487907747220752	0.06450537178526876	0.021843059134231565	0.035905193778211636	0.04202739788034068
3750	-0.0696514729402691	0.02906734465343818	0.07547342716447161	0.12174815946345366	-0.01205075768189563	0.12234310398811331	0.009354570933503184	-0.06700780486473792	0.06765762270535922
3751	-0.09899968400393112	-0.0403794658603452	0.10691790633960713	0.08605276887217157	-0.034642446923989594	0.09276409951834177	0.022956385440461875	-0.05469148685709196	0.059314031789539576
3752	-0.19307056210550033	0.1457768504309746	0.24192381460556667	-0.08430773338336425	-0.010291941175197179	0.08493360913910435	-0.0515261636748193	-0.12379261622844748	0.1340878718442796
3753	0.02355983020843953	0.01678992001631185	0.028930382189052552	0.06226037965099048	-0.041576086260864085	0.07486605254089654	-0.1064177117904603	-0.027273637839805687	0.10985709218677851
3754	0.004907551295586741	0.18923983874858144	0.18930346174676238	-0.006513247677597427	-0.031733651031862	0.03239516944116398	-0.06833474848256213	-0.00027982117318498656	0.06833532139431255
3755	-0.006725398275449647	0.010003089154924764	0.012053745252194213	0.1420230425428791	0.047845365149973854	0.14986568512995488	-0.012231111692339309	0.03978664773523395	0.04162424090885114
3756	0.007562804212664604	-0.0029052412183761386	0.008101631570001759	-0.009234728186059062	-0.13101128403602966	0.13133634968827038	0.05932005237953336	-0.024441830597537993	0.06415817716604272
3757	-0.10645151271176777	-0.05219427042310117	0.1185587045459905	0.06074224843311954	0.035547499123235446	0.07037929694609941	0.0008233915070508676	-0.03369689690931813	0.03370695528954073
3758	0.09137968226154446	-0.03004270382872757	0.09619152968718953	0.021059029930086747	-0.030039427169621356	0.036685827321668446	0.06893290702994702	0.029638650687054447	0.07503462724734862
3759	0.08460942821571034	-0.051317691892155445	0.09895585300591188	0.0077747590905368645	0.032959286008267655	0.03386386589110395	-0.022632919314043338	-0.009524532598586714	0.02455536108261365
3760	-0.15240724648374843	0.019975880772435655	0.15371078229386712	0.07403805198102931	0.03754246086678736	0.08301246598601839	-0.06392526538054685	0.03441072964729803	0.07259847015490599
3761	-0.039757506681881716	0.02549749949750778	0.0472311530473826	-0.05366594394748485	0.029642638500925286	0.06130839711712518	-0.058979171889571906	-0.1081972703843724	0.12322821119941917
3762	-0.06451248625853302	-0.020858546420136948	0.06780073629407295	-0.011669721961418114	0.05992957275217841	0.06105518897616688	0.0005063258066785245	-0.06276916583762925	0.06277120793623707
3763	-0.12863451729327313	0.11430820248511726	0.17208487497351982	0.09159094943074725	-0.004017786959771357	0.09167903047960209	0.008096131031331043	-0.05334727492304314	0.05395812338648583
3764	-0.1295326607482539	0.045714474676379915	0.13736274384075042	-0.008271200081343237	0.08351024848056972	0.08391885576002636	-0.06071284411689807	-0.04398881038080433	0.07497376127340233
3765	-0.1843956019023173	0.03314494959608804	0.1873508091379514	-0.03745575041115073	0.03169765359125918	0.04906805969318415	0.027003184972024488	-0.04151399214622336	0.04952356552743415
3766	-0.033103289946498436	-0.17192633846405542	0.1750842473295039	0.005772318112821046	-0.07809082070370779	0.07830386921841244	-0.0362384319070626	0.07706499344446525	0.08516006788206715
3767	0.09925150038280826	-0.10940562770160683	0.1477174725651004	0.1097120823350959	0.021923694494454762	0.11188113956601016	0.10021862035878573	-0.04875356292860973	0.11144811243288212
3768	0.07330034457153076	-0.0032371932903332208	0.07337179250027981	-0.05453845531991885	-0.09906647829417675	0.11308673764103985	0.03929582027249309	0.061161141026038916	0.07269695084730239
3769	-0.12392768609507125	-0.0262218974766886	0.126671462011601	-0.10775682758784257	0.024110628861456	0.11042126749811787	0.10569636846907526	0.045059669750888265	0.11490037487149311
3770	-0.051615485540442645	-0.12886045156270787	0.138813451525854	0.015214974288086899	-0.01700827835918279	0.022820538454002153	-0.03497523707540079	-0.08041995037118646	0.08769626916913048
3771	-0.049203243323546544	0.0840262601304992	0.09737233459804918	-0.1305329451034524	-0.023551553794076103	0.132640587466643	-0.019462782059534788	0.10931688094782442	0.11103594168402306
3772	-0.07641253423154358	0.026437200026717303	0.08085666906903524	-0.08733094097711443	0.2482732409567465	0.2631849072935508	0.11444919841228929	0.04617158100933038	0.12341164414315497
3773	-0.09567579673078418	0.05633506493882589	0.11102926470859861	0.05997937618268024	-0.019217453702719368	0.06298282380204648	-0.0864598726031821	-0.038834095879217934	0.09478078166651069
3774	-0.02228893059034339	-0.07982708424164282	0.08288039457787039	-0.09627914243483875	-0.04346732532012738	0.10563655446138781	-0.09625800067240536	0.06216436293820003	0.11458625883133217
3775	-0.04203577277408017	0.036719732961464	0.055815275520912054	0.03589668100239929	-0.03098223079910054	0.04741803804752731	0.09154266935104143	0.1129805279485654	0.14541203529092997
3776	0.04053060507909206	0.03133669021914748	0.05123200271283699	-0.08817666546151466	-0.02956130578030948	0.0929999738244524	-0.0639777742256076	0.01367591698114956	0.06542313276004226
3777	-0.009268089071812695	-0.18200813727420728	0.18224395602891674	-0.03954236152077752	0.011029370549879567	0.04105174015028374	-0.13001916672382388	0.005367444767065243	0.13012990885605433
3778	-0.09705064955351331	0.05731658899794329	0.11271211094251588	-0.05826113244951059	-0.0009205293024408376	0.05826840420413166	0.057866127415694635	0.04805585248792275	0.07521870552216647
3779	-0.15112827279783017	-0.1568239128497969	0.21779231960832796	-0.026090801886792452	-0.035501690747574546	0.04405791630379576	0.05722804893959381	0.06460798312627748	0.08630898602739984
3780	-0.05343371478401683	-0.10018244120826576	0.1135415492322845	-0.11084123419980836	0.009099107014045846	0.11121408610149087	-0.1359133622319844	-0.028970267361010094	0.13896660902594915
3781	0.013498973123622	-0.043761502869166295	0.04579619426066231	0.1499886932488065	0.044932285123407883	0.15657432212497616	0.10707035483718957	0.12496470477357334	0.1645607435693824
3782	-0.04328142801892851	-0.03385558395985822	0.0549498187132651	-0.06661992931244398	0.023571826144426735	0.07066714915275776	-0.05158747689218914	0.014333004810813083	0.05354159877150606
3783	-0.0793329100989531	-0.05985798384810538	0.09938153176082878	0.12250654610874144	0.019950308392202677	0.12412037964990756	0.06191977780876862	0.026274054184647355	0.0672635473877572
3784	-0.12652954269850536	-0.07061369987718143	0.14490003376755145	-0.04342612877371092	-0.025386919583222017	0.0503023294311099	0.046289605438926115	-0.08517002074350816	0.09693637090969037
3785	-0.10630028609697609	0.13768520738490567	0.17394529932402156	0.014051641613690304	-0.009329817214086107	0.01686695352717409	0.10062211598238287	0.027458780985403695	0.10430146153327133
3786	-0.03630229118994176	0.011233474546982489	0.03800062231118099	-0.02510864815827166	0.06687485182115474	0.07143311569879396	0.10361637790932463	0.12072788519310133	0.15909612199625303
3787	0.04127305793712653	-0.025526976703905777	0.04852928859073819	-0.09646617964115252	-0.004820437356695528	0.09658654373601393	0.012768517195986765	0.05081268360851287	0.0523924025683404
3788	-0.10621044265875183	-0.05106245194639854	0.11784749521541081	-0.002211009654297963	0.032595109350748205	0.03267001250808808	-0.003577288583412983	0.04681673272008166	0.04695320496188286
3789	-0.11655964721722133	-0.007138754955333556	0.11677805094158489	-0.04160188918586009	0.05849771352586455	0.0717823075108811	0.09946061115551376	-0.007217884104904401	0.09972216916202806
3790	0.022052659480473583	0.06713801024916062	0.07066705180194033	0.06075979847202605	0.02416944439575282	0.06539048212668726	0.08069994284488245	-0.011843171405853621	0.08156433953705333
3791	0.07893195532485954	0.01998054466137358	0.08142159256837689	-0.0672158866571975	-0.003217394202616155	0.06729284541887234	-0.07617457854876832	-0.08473053322577348	0.11393783251320158
3792	-0.1359986735224067	-0.0024454081913400103	0.13602065733217303	-0.0759074595431003	-0.00870571232081838	0.07640505115043283	0.028372527209742635	-0.002592625013437587	0.028490735419218094
3793	0.05142285548124455	0.0029325231753416694	0.05150640501936509	-0.030165849088963356	0.012499460910224252	0.03265294740608166	0.11857724068479356	0.09144592145015104	0.14974284142584798
3794	-0.026418691157217348	0.08019148439483403	0.0844311637483894	-0.008966902387069054	0.13602339528802992	0.13631863190372354	0.03349078155012753	-0.08018718606823562	0.08690004176282197
3795	-0.2022955602766245	-0.0035988243596828816	0.2023275691654631	-0.10238068900506438	0.09250203200223159	0.1379798224585522	0.1298541920262086	0.07121603699863246	0.1481007599999745
3796	-0.03248813714315212	0.1257318558785612	0.12986138239561268	0.06791600679235013	-0.045512986129326825	0.08175583089313473	-0.01852246043002434	-0.09085082773629653	0.09271976294594397
3797	0.06799250878410526	0.007155154788576655	0.06836795660837848	-0.004817458736297766	-0.08067849609992507	0.0808221977034871	0.08768520732654508	-0.04165097977062375	0.09707471194781937
3798	-0.07120025187274465	-0.11966209557378361	0.13924256886402092	0.02964044464698744	0.03364646098223696	0.04484016386567204	-0.12734422287210734	-0.05829008426994915	0.14005100864720224
3799	-0.10307352218526583	-0.07506021010227089	0.12750759238678117	0.005032481672159251	-0.06160073258123079	0.06180595542765217	0.055321575015446836	-0.04361650370075916	0.07044768312207328
3800	-0.11073759156054484	-0.11857054694008715	0.16223991120036235	-0.09652031553372181	0.13352480640449585	0.16475753468684615	-0.03532560298344615	0.030866911807651727	0.04691124034477674
3801	0.03129143441721722	0.012181673247731685	0.033578967092534405	-0.0076825110792150784	-0.08263386730086224	0.08299022232515571	0.04415284266834755	0.049377611298270424	0.06623912750949348
3802	-0.04867044198062583	-0.049728348929876987	0.06958247343894196	-0.08764606478630373	-0.06397960339943343	0.10851369647963222	0.048769360976907566	-0.09121357707182215	0.1034329116496928
3803	-0.009361935123274058	0.08510981845281222	0.08562316874726751	-0.12202125987844256	-0.07026323926741115	0.14080522239843196	-0.04781601099362832	0.09067061944711144	0.10250625414220191
3804	-0.013523454901645063	-0.05035173407043626	0.05213617704029286	0.015286224158267926	-0.003315416335576174	0.015641631452473853	0.0874893797790994	0.10296238374147564	0.13511344877494014
3805	-0.06986595880143628	0.0798443723980265	0.10609606968629294	0.08179471952118596	-0.1068726827789118	0.13458137488490518	0.09220628008512027	-0.12088481073638133	0.1520366256988966
3806	-0.011311777422520168	-0.04605038059118302	0.047419340580078115	0.040341707773349465	0.013723925763962317	0.04261219924440739	-0.026343133957311193	-0.02582161574062765	0.036887891592627946
3807	0.024812081887013726	-0.11974404958076348	0.12228768056336753	-0.007065698456341027	0.024005829458502978	0.025024067268664966	-0.025507513179884676	0.006081654412171609	0.026222504628869395
3808	0.029056264517981944	-0.020996591928586727	0.03584861755151138	0.11055488443907552	-0.02304628437027496	0.11293145574468134	0.015388378701883441	-0.003921027807724015	0.01588007110001479
3809	-0.0805128414285764	-0.019794006060585023	0.08291031486389112	-0.07615701562173177	0.08957464279548895	0.11757341391806286	-0.07154262303032044	0.01878215294753688	0.07396699385133348
3810	0.0388194589410375	0.03710983904380332	0.05370372935217708	0.10433814941990169	0.09275751260551217	0.13960804263770582	-0.12530621981036438	-0.11745789424362983	0.171749834478264
3811	-0.09518760231112985	0.0954608172753923	0.13480892874223002	-0.02196657071023839	-0.050780570699517004	0.05532808138130716	-0.023112469426838922	0.07568118993175496	0.07913171774006256
3812	-0.08442269132550476	0.04636842186008693	0.09631833343884458	0.0037786326064424974	-0.12153405077063491	0.1215927775860628	0.14644115904722532	0.04532679710706996	0.153295569404599
3813	-0.10770036412184199	-0.04795877409915451	0.11789576941125193	-0.09884003208976788	0.016334891571845714	0.10018073979648134	0.10941587316271158	0.03543194017235978	0.11500980690504733
3814	-0.0755007813475502	0.012359868249289599	0.07650577969820568	-0.07598237415660045	0.15364682394729878	0.17140789856819857	0.10953630438338945	0.018646819007602698	0.11111213181769503
3815	0.01303840109579653	0.05141527121291774	0.05304271879374921	-0.09601994797055012	0.02537842887132253	0.09931714383853338	0.04703487998973174	0.005642071753465538	0.04737206887312102
3816	0.06914427502576938	0.10003322596466352	0.12160418194180934	0.056463209273947525	-0.027425093349603413	0.06277124936424362	0.006144081499062204	-0.053911245514357005	0.054260226044280324
3817	-0.07192402002867637	0.11187248017860776	0.1329981822371961	0.019176792077476332	0.051753383031283476	0.055192046615119277	-0.13673902841518737	0.043037474910603536	0.1433519659391187
3818	-0.04901243210555849	-0.03831139645995522	0.06220917616890494	0.04021943897547509	0.13395443015485095	0.1398620485679114	0.031920970452624806	0.009726981032374491	0.03337008412697695
3819	-0.09291235931017357	-0.013161684099021981	0.09383995119833152	0.01204145249029128	-0.10989449187682436	0.11055223165066073	-0.06892823881664209	0.1057198015819815	0.12620530318848563
3820	-0.1516155733451557	-0.12543933539218005	0.19677984892872574	0.12907281073869856	0.0210729646271543	0.13078172773811023	-0.022090034319603526	0.03395218883461023	0.04050581122385149
3821	-0.06437541051358389	0.012119954389139943	0.06550638727015312	-0.03856744701297837	0.061369921730501625	0.07248251694241024	0.030367782744703316	-0.08047343023772166	0.08601264559967305
3822	-0.19725398172179226	0.03270285969763082	0.19994651869313473	-0.04591033360325185	0.09278405583304605	0.10352120434187231	-0.019600577840223222	-0.13251518809490828	0.13395692489565283
3823	0.014886638908017495	-0.13302044719365408	0.13385085501997143	-0.07707865722812816	-0.08458005492111256	0.11443297204280631	-0.06865923332670984	-0.005166889612238585	0.0688533736956777
3824	0.004565596128038293	-0.06979831110379008	0.06994747244143869	0.07967371240057616	0.013758411161659042	0.08085291785324131	-0.00991986654982738	-0.0955260407318644	0.09603972204391369
3825	-0.06774539628629965	-0.05305415742291189	0.08604755858153618	-0.047275722543352605	-0.029535231213872828	0.0557433747171176	0.10652323849377235	0.11950171074416888	0.1600870363583014
3826	0.03535459729313382	0.047854653961967496	0.05949802900583612	-0.006065385409974784	-0.008231909159259018	0.01022512731352659	0.020563745914884676	-0.025625629524423738	0.032856362162828584
3827	-0.06058044162139775	0.06891858012874189	0.09175925345165685	0.021198655245198133	0.0008204313109140981	0.021214525489406888	0.014958821118977058	0.12090978861553021	0.12183161868875318
3828	-0.13703236106320812	0.03469222431451379	0.14135564511700968	0.01128021706020367	-0.11510080098325767	0.11565222731929033	-0.07849565510150229	-0.096523717231276	0.12441220140306708
3829	-0.05498471939667432	-0.1733520136520008	0.1818632453365289	0.01352598069340011	0.030000469770282333	0.032908666642023895	0.04892244951902653	-0.0056878099895214815	0.04925197711177288
3830	-0.06415134915983237	0.0194007509287455	0.06702077838719828	-0.08727023212641798	-0.07718146336267566	0.11650352656552042	-0.006102370253188741	-0.06497296543396688	0.06525890866380205
3831	0.00933935903977452	-0.0061024798869179575	0.011156338469410844	-0.05113571790736132	0.09621328746593866	0.10895805766855694	0.09021541203755279	-0.00095384895838608	0.0902204544265924
3832	-0.004091742913264369	0.004777688937311824	0.006290363395699884	-0.014539979054976919	-0.04510584986099437	0.047391441026853505	-0.06615872135065638	0.09796802939705025	0.1182146826527699
3833	0.03430610061742838	-0.035569616761193246	0.049417670686822936	0.09076897090979705	-0.09638202306579512	0.13239524330684635	0.021540795205140642	-0.12445527151179264	0.12630566283878106
3834	-0.12910747384189958	0.060045472276914626	0.14238749433427964	-0.039892205063382646	-0.14968579754088834	0.15491038057622475	0.0509694537973757	0.04486732107221832	0.06790406262220502
3835	-0.05814447300223684	-0.0787695166993633	0.09790514032347393	-0.04373055620515842	-0.001222940666117963	0.04374765285001431	0.2350947413678381	-0.07111623859879002	0.245615668904186
3836	-0.02866924261246051	-0.06868835832005259	0.07443128401872467	-0.023645624038504964	0.0835303647459347	0.08681265674289214	-0.04656656152852069	0.09282815305641699	0.10385331315107421
3837	-0.14747439004373727	0.08385641045446209	0.16964844029073647	0.07511290508496049	-0.06693233587095018	0.10060758468149392	0.049044843279672075	-0.08025461531349201	0.0940542393060737
3838	-0.10002846812992855	-0.051984852957114504	0.11273029483414361	0.01904204726017061	0.002078109326871011	0.01915510642708621	-0.050090872659875316	0.05133405891808938	0.07172364414078328
3839	-0.001306691302457026	-0.1048256087574369	0.10483375264449493	0.17887551920608247	0.12453451928563922	0.21795710097390913	0.10680759549257782	-0.08000341114936128	0.13344814817163958
3840	0.02520523890817502	0.14786343775113092	0.14999633426187703	-0.06319839999191916	-0.07855575028156707	0.10082184120436669	0.052027347729800846	0.020567961589535957	0.05594538368575409
3841	-0.014807861094532491	-0.08329599625992291	0.08460198427417683	0.0027426543215574774	-0.1524102502561641	0.15243492557768418	-0.062127863277175226	-0.03594607822123148	0.07177737759819781
3842	0.026713923259850364	0.049032865482255945	0.055837761356757325	0.02964603557480002	0.12339341259139479	0.12690477412710877	0.1606497906857871	0.03676955162976079	0.1648039901654109
3843	-0.1379411754357659	0.09363456834056867	0.1667189259470123	-0.0509886042956148	0.05642838060215835	0.07605261274536745	0.047615410494077796	-0.08668549088757672	0.09890197999504197
3844	-0.016312668235978288	-0.08334648219772044	0.0849278472570218	0.0708253781759436	0.009754565036471336	0.07149395591807868	0.026504828392056905	0.012464709630803475	0.02928950177576653
3845	-0.12436123177637821	-0.011876386745864699	0.12492703682980483	-0.07389517898363558	-0.006541166121796265	0.07418412452308427	0.056072191485854656	0.05874177445243373	0.08120767650811682
3846	-0.02068557285306728	-0.13179836930035427	0.13341178011889399	-0.17700839879016128	-0.05440988597458624	0.18518209668870328	0.0032541999698386366	-0.05061543256421857	0.050719935243517957
3847	-0.09486317326938877	-0.07637709953914272	0.121788681644684	-0.019753676608265346	0.06067096429049084	0.06380574932936642	0.009319496180247182	0.051394939226848804	0.05223306220379123
3848	0.030478577682839826	0.027539011623219974	0.041077254761640855	0.07339340196873635	0.009019510155062544	0.07394554087963512	-0.06966251239635625	-0.00015495189702589683	0.06966268472764224
3849	-0.13265708272833338	0.03326270114391377	0.13676369724960352	0.03190789381935989	-0.03978408792246174	0.050998895476369994	-0.048677963777587575	0.008116558406373093	0.04935000180239302
3850	-0.048561608584797945	0.028319076605755143	0.05621565554314696	-0.08103295271735331	0.0017711484489753096	0.08105230652437427	0.0014946479138289483	-0.0738716485052692	0.07388676759252874
3851	-0.12098277345410104	0.2001326314936426	0.2338587215846706	-0.03802660824505226	-0.012803242120895713	0.040124131684423456	0.020522524743756827	-0.012367182088220446	0.023960826668988525
3852	0.04366977598013742	0.018549631023591577	0.0474461604902523	-0.17552969883908862	0.031660451899817255	0.17836215795129243	-0.0983006009215298	0.03215525850137529	0.1034261513874713
3853	-0.13213358233199068	0.007075917352110543	0.1323229087734201	-0.03935747283528864	0.02418395952521847	0.046193880182312984	0.011193909583920934	-0.029125351127621275	0.031202398787276386
3854	-0.12287899728196232	0.05179563186811908	0.13334929866196604	0.02464104353492226	-0.13604286119384676	0.13825643243009778	0.005800141609058138	-0.04354262694888962	0.0439272353363525
3855	-0.06850088652797903	0.005847372993295854	0.06875000528030369	-0.0007747749098233944	0.11571818054059119	0.11572077421010347	-0.0025037883940223888	0.06267029391761483	0.06272028934915935
3856	-0.07193695236713317	-0.1831658999844796	0.1967858532339039	-0.01296462812222597	0.07817980327596963	0.07924748085975304	-0.056269326166360496	0.003702546800952102	0.05639100921272382
3857	-0.07047306197769088	0.05867199398928905	0.09169981103137907	0.038825106819997214	0.11986175738442098	0.1259929752123744	0.04198938653942977	0.06705948084117411	0.07912068346927649
3858	-0.059730278004080664	0.02920728102492376	0.06648888159168895	-0.002916221144882322	0.07003339710441654	0.07009408716682712	0.08216027015122597	-0.217990114031224	0.23295922348485898
3859	-0.08758562277348211	0.015978267091396884	0.08903115373768175	-0.027083092264918122	-0.06339215402664611	0.06893518026935225	0.06039578983819305	-0.023262835134879395	0.06472102385385882
3860	-0.13147316285425983	-0.03128873320567928	0.1351450234989025	-0.005877949029577183	-0.02448299492219349	0.02517870777372142	-0.01006134532024752	-0.01119982001808729	0.01505545210516162
3861	-0.013168988112186109	-0.02592655582074835	0.029079349109381373	-0.04230519279898918	-0.12411121977827635	0.1311233168151693	0.021750303404752973	-0.08368209801628455	0.08646253076683484
3862	-0.043521285547203685	0.05066351655099836	0.06678992592445754	0.02906574084691786	0.06724263840522418	0.07325564627164188	-0.012033948241858675	-0.03668350249330576	0.038606932867868475
3863	-0.18295887998765034	0.03346053947129874	0.18599343931452472	-0.0749878773243178	0.058645351364404734	0.09519694838733762	0.07145224328138337	-0.0800344182102918	0.10728900767647113
3864	-0.009516721600680608	-0.011519284318100563	0.014941951051522637	-0.007009591075469948	-0.042134450907014856	0.04271353790405277	0.038810507842413175	-0.005485249154999818	0.03919621763995145
3865	0.024756656479172003	-0.1337837548834075	0.1360550811646937	-0.08494301592623266	0.07559287638019578	0.11370839421113894	-0.04254020178368514	0.10030113747230925	0.10894946969139283
3866	-0.12929426780053413	-0.10108701388717856	0.1641206631192516	-0.1941083879524564	-0.01879788318321317	0.1950164779849925	0.0028978078440665468	-0.04559973970969356	0.04569172301295868
3867	-0.14543423883195714	0.006230241431658318	0.1455676259781944	0.04145029432390505	0.08805236202902864	0.0973208372263077	0.01892896117385645	-0.034962703411038215	0.039757970281813784
3868	-0.013527116520494003	-0.007533211138878	0.015483286195828628	0.05427638384578445	0.14763992202669846	0.15730057984452736	-0.09563413972892272	0.0354738319497904	0.10200137957347973
3869	-0.027936275702670686	0.04112692685535404	0.049717799757242574	-0.10145839385498728	-0.0028551752422290196	0.10149856013411006	0.03462054568913971	0.010817379810970426	0.03627117160760872
3870	-0.03041566337409507	0.12551396799833042	0.129146694658331	-0.13714366054297245	0.019067386366142514	0.13846280673871164	0.08161733215483305	0.05041302941390873	0.09593155082015495
3871	-0.010059706625639216	-0.09411991523718834	0.09465598840881355	-0.02084345931718287	0.021002951548604726	0.02959009581025541	-0.014697055002639828	0.15531372338537774	0.15600755141203984
3872	-0.08575566071055615	0.029282470854694764	0.09061730763634544	-0.05699257612673188	0.029019834147733722	0.06395548848631602	-0.04348022819913628	0.00826369205449392	0.04425854550954506
3873	-0.16576310042786505	-0.033327775410514356	0.16908029476338204	0.03585841638781329	0.061474511340610154	0.07116840289347938	-0.057205454765410876	0.04801814222604154	0.07468738874641302
3874	-0.042049918208843504	-0.09491125869001944	0.10380916456408952	0.09042426309448043	0.09731111578037024	0.13283824980253406	0.049643294609789786	0.05395315707018617	0.07331711844824894
3875	-0.015747004852788626	-0.04809272024760327	0.050605117356330456	0.03680479176411592	0.0012279964855058721	0.036825272194083644	0.019972154678798336	0.0361528355165111	0.0413027175667383
3876	0.013477952156397936	0.07408678247557551	0.07530276576536478	0.08991441785852644	-0.0718608236471648	0.11510247831426836	0.05514666380394729	0.1415015741067032	0.15186787021414505
3877	-0.045644122188692085	0.06897773507146752	0.0827122350439511	0.007903687142981234	-0.023163729168303972	0.0244750203153473	-0.0899734920883597	0.048663930231343674	0.10229079814008302
3878	-0.007232709495714965	-0.16331267493177826	0.1634727557730097	0.04507335232984501	-0.12406271018507134	0.13199683007070792	-0.05913211154327906	-0.11481640187223943	0.12914880082468588
3879	-0.10753820389685088	0.22443203345069082	0.24886583320370173	0.07961135803030475	-0.06249269662282746	0.10120921627313452	-0.23834024522980748	-0.08290602335347944	0.252347936794602
3880	-0.09895913567694693	-0.0821268224967735	0.1285990882834903	-0.07593366616700029	0.0012587716405752878	0.07594409893865724	0.06983482358397348	-0.02102347079864398	0.07293071307361622
3881	-0.07377298525799604	0.022546255924420333	0.07714134436270838	0.0746879961488435	0.07381426501696453	0.10500877338929512	-0.008340002402612295	0.068659396944314	0.06916406891466444
3882	-0.1184619553962733	-0.07011663363156494	0.1376574632489345	-0.09366423561921751	-0.015582664358046066	0.09495161116393872	0.1254907394039874	0.0162456980258654	0.12653793257559995
3883	-0.09778163082425656	0.04018084822642426	0.10571540990246475	0.055172801732003625	-0.1304913072056382	0.14167575412608618	0.016224019081290016	0.05281501467466231	0.055250742712065495
3884	-0.027731474893125448	-0.03514283939363366	0.0447666601434011	0.030814436230303475	0.03717776853500573	0.048287844779342774	-0.029163100054450605	0.037295815109945334	0.04734410448515341
3885	-0.01380635089201418	-0.03743105036495803	0.03989610076658426	0.14363812508957438	-0.03327940878117421	0.14744297212167395	-0.11981424091834303	0.0026813525755047403	0.11984424048936566
3886	-0.08597486156083982	-0.004302617828920196	0.08608245663657207	-0.02650293825231687	-0.09522644959698896	0.09884575073746975	-0.02927340577137684	0.22350810978830812	0.22541696348455695
3887	0.026041648443540965	-0.06676451756242806	0.07166357693417727	0.06974595778828613	0.07684381221590673	0.10377605746837237	0.014369399988761458	-0.10231242058248274	0.10331655753790801
3888	-0.0273827133004687	-0.022756007258149195	0.0356040567074681	-0.025313350467318245	-0.014586934624283456	0.029215481745376037	0.11207803905646277	0.011635053382125083	0.11268035013234072
3889	0.00682153399990444	-0.12716881436070873	0.1273516418112474	0.02025413490232086	-0.06514153507871114	0.06821766320427845	0.02565514434549077	-0.10663692439699969	0.10967962470869143
3890	0.061814642355441145	-0.041892856888186225	0.07467303039106657	0.02175474473545767	0.03544087724683807	0.04158514997604755	0.02140839928778426	0.014807903691310681	0.02603062757208005
3891	0.04921955198196282	0.02373334677163473	0.054642804158350114	0.026320383490028076	-0.0402258290042921	0.04807161226903763	-0.18128984447760296	0.005425037804059806	0.18137099753237546
3892	0.039279820657872555	-0.052477551232242264	0.06554996334283676	0.018195136982738908	-0.02468444951260897	0.030665698386979127	0.029131105567863115	0.01341800935374644	0.03207279667604951
3893	-0.12216386405136131	-0.04439888330497758	0.12998180841444124	0.050538316805312344	-0.07724513492149233	0.09230889629149333	0.1216446124763705	0.10259048418284142	0.15912956730097708
3894	0.004533046404126132	-0.044050337403479564	0.04428296213062482	-0.08210520051772102	-0.10742423866741381	0.13520810258756188	0.0159462095381917	-0.16794850619192	0.16870383021951016
3895	-0.06454105608256128	0.041363992773146036	0.07665851432417144	0.046464259521051016	-0.04394227314760685	0.06395194119194873	0.09428277827082068	0.05225143206552894	0.10779357323775532
3896	-0.08660591088753145	-0.026044232842256557	0.09043719292968304	-0.10044830017531824	-0.014759242320298802	0.10152682523343344	-0.036458485907783375	-0.037348281225226314	0.052193058017006744
3897	0.021444327493171673	-0.10591566184797815	0.10806473340701699	-0.08187719289893504	-0.019405626199102133	0.08414542795178298	-0.05055391205931253	0.01937493883935737	0.0541395075663747
3898	0.057494359472151535	-0.03077802742683242	0.06521417287215894	0.07458335334518035	0.08166084321918575	0.11059461972212056	-0.17410558374440713	-0.21117905179627985	0.2736957182868534
3899	-0.05475245006006992	-0.06281811140858089	0.0833303420641085	-0.07776741467825334	0.017512426683623353	0.07971484099017381	0.0003022785397480211	0.07001633095468114	0.07001698345880829
3900	-0.11167510100983451	0.03170706180552991	0.1160890432120811	-0.11653440128721917	-0.17434493404774995	0.2097055619469472	-0.023511229002190756	0.024580062286881706	0.03401407578077699
3901	0.045897965307797425	-0.05579563198787648	0.07224801567048275	-0.08093168016875278	-0.08438612343670271	0.1169228578320412	0.1137328881400762	0.030217717517917936	0.11767871641327403
3902	-0.07919366515228604	0.00301825997888683	0.07925116083410107	0.01396019711756212	-0.01850748868664424	0.023182196639823724	-0.09461110014906217	0.05897549558772103	0.11148708154415547
3903	0.027178286173535796	-0.08151289575343956	0.08592445177853457	0.06384575552516619	0.13781507136489013	0.15188572807834527	0.016726874398530225	-0.08621192514070748	0.0878196126364217
3904	0.029393265303608942	-0.018581598246928763	0.0347741259935977	-0.10409535521984765	0.03892785987436683	0.11113604839449981	-0.08396527580383567	0.02307062718410888	0.08707710020138668
3905	0.03110477896205916	0.14462717704610512	0.1479342002871682	-0.021086307216202912	0.05729706144959754	0.06105395648747956	-0.11646566128887162	0.1431239317302668	0.18452292565799036
3906	-0.048535249484950506	0.061883527763504614	0.07864630602274233	-0.09165052897394337	0.12777420090237468	0.15724524119172584	-0.03919912471478419	-0.022403560989424972	0.04514965031328692
3907	-0.09564014004654015	-0.11463211743456328	0.14929018298486116	-0.07739290827843084	-0.039222254492833376	0.08676432158032585	0.04858653119506567	0.09783287535621386	0.10923333975501054
3908	-0.012858999493697926	-0.06547538478444163	0.06672615589594245	0.08921781519037529	0.014465348338606415	0.09038287918572402	-0.07702915068027692	0.09151244224842968	0.11961612408365767
3909	-0.08749552681355757	0.051147943256110974	0.10134880024801636	-0.03774901779917237	-0.10157883943303375	0.10836627226847052	-0.02786326624325758	0.07496281157433159	0.07997365019099352
3910	-0.011133391492695602	0.010292662653545866	0.015162167082225569	-0.11409879730489274	-0.10227031538425445	0.15322451812689075	-0.013521964291389885	0.08918316753011475	0.09020244391923168
3911	-0.011450396599585341	0.032751065103689886	0.03469501185637395	-0.1443303916045983	-0.05589592056124539	0.1547760184141127	0.12266022623384776	0.065157417641146	0.13889211703117438
3912	0.01830083951543945	0.024208823334989475	0.030347781702038803	0.013940500917208595	0.03589639219030883	0.03850829180972792	-0.14513631368362923	0.03741310709209212	0.14988091983957524
3913	-0.013033656501609852	-0.07807486607002528	0.07915529618196335	0.1218266076612713	-0.0237108446951436	0.1241125557323293	0.0956137532071918	-0.14270182485609678	0.17177252579975036
3914	0.0063365572413663735	-0.0031931648460378757	0.007095650738803645	0.07431038267359331	-0.07035411792856733	0.10233149506678106	-0.024987722328016222	-0.08243901639849815	0.08614277504175197
3915	-0.10861525866689717	0.05394536502878989	0.12127397422104369	-0.07920147871955943	0.08122274167239876	0.11344605764920193	0.14147184932123757	0.08545267933633982	0.16527687241755956
3916	-0.04666626516136956	0.0012935504813084268	0.046684189796535484	-0.0031137480035563856	-0.07460000724150834	0.07466496170937709	0.1501382669881415	0.058849736751463856	0.16126000970457324
3917	-0.022521858475146622	0.06270762426689741	0.06662942480896045	0.03081133660520847	-0.07451258873909869	0.08063165844754476	-0.0361407286485414	0.07895487321479304	0.08683331314427398
3918	-0.07359056295146996	-0.058533834173759666	0.09403074336936541	0.028791187668434023	0.04888845740290101	0.056736353025148296	-0.035966731189412564	0.006472209131591349	0.0365444283509062
3919	0.030263782440563443	0.04710974099402294	0.0559930730013426	0.1582464459172876	0.02386145386444235	0.16003532930568154	0.04879795645353694	-0.07498957628327158	0.08946886109248231
3920	0.005014013750872235	0.12581487545158104	0.1259147458353897	-0.02596013422252237	-0.041907204963700824	0.04929647448571762	0.11976758811377994	-0.15374722062927296	0.19489095159554837
3921	-0.053127927974361756	0.006205902060005411	0.053489157323960056	0.030283380986692834	0.05177815700312749	0.059983837044871584	-0.08665022986801127	-0.045739081269464625	0.09798125275558524
3922	-0.028669230464145146	-0.008083540678224463	0.029787050966867762	-0.12201170929621931	0.008145802010743284	0.12228332386627115	-0.009360681079778556	0.08462924730392307	0.08514535718115165
3923	-0.12469223974558453	-0.06428070162028865	0.1402860051949834	-0.08748457720956584	-0.006792486799718856	0.08774787248965552	-0.08725755845693295	0.015008292855585928	0.08853886357020913
3924	0.04698817892628519	-0.05839051357101769	0.07494892283345901	0.02585649206541181	0.02090466793116638	0.033250012379562204	-0.0009520931638037237	0.023737128379163665	0.02375621487277506
3925	-0.16185920595141176	-0.06816473635036846	0.17562697353463896	-0.005992125088150183	-0.07198239428057292	0.07223136887416641	-0.002276029064836798	0.13364404074516895	0.13366342033256653
3926	0.08277095552162761	-0.033727357124943354	0.0893787765445283	0.17651705393748904	-0.02175810903760297	0.17785298884095996	0.04864379194371623	-0.008248033827945138	0.049338104510514784
3927	0.012508815935678168	0.0610676820332544	0.062335642011832504	0.2508787839174566	0.08691257862735753	0.2655069877490205	-0.06447419302587361	-0.03458144784782979	0.07316281912002694
3928	0.0075250748026292075	0.026477799540970213	0.027526362260875802	-0.12671597451630578	0.23061724235816713	0.2631373228382904	0.021926181879198803	-0.03162951316168352	0.03848614756824612
3929	0.004509608826870086	0.04411458031260491	0.044344478437891834	0.06599185081208304	-0.10703501066944568	0.12574346059582014	0.14306023272800455	0.00879406156691494	0.14333026793749293
3930	-0.013952499043714362	0.07256591946246368	0.07389509386283784	0.07585217215257847	0.052495645084981744	0.09224610979956156	0.024323225312178735	0.027234579865590167	0.03651495077419962
3931	-0.05322110534730999	0.027062499363146496	0.0597064898161814	-0.014720217801463044	-0.060350442627593336	0.06211972905179919	0.18269582543064827	0.060754257691700356	0.1925327100974155
3932	0.06450035477615802	0.031725083058605955	0.07188029397077962	0.0564291001856344	0.17031466739553794	0.17941942279979914	0.02088487879669525	-0.05864688251892287	0.06225459815580686
3933	0.04094462170346564	-0.1429646938704475	0.14871235906914623	0.016182354239236783	0.05365259650293067	0.056039893827794084	0.0655434214619606	0.08069452379838926	0.1039593491129538
3934	0.045151141659319494	-0.11155181100095361	0.12034297707274991	-0.02797979247005056	0.08101664934490628	0.0857121126664289	-0.07708835707301398	-0.061170661164312294	0.09840967728580156
3935	-0.11367969137401958	0.024749048477761715	0.11634254437413227	0.029736377970079202	0.005545327625403345	0.030249013756690868	0.037407002051667804	-0.10511704845037584	0.11157453866098725
3936	-0.11961204560648629	-0.001699208015569204	0.11962411446714383	0.011066834150898833	0.016743159725197666	0.020070082603392093	-0.18165057732349044	0.04426216165057733	0.1869654278093659
3937	0.0008710845013641677	-0.1698385191261447	0.16984075296338724	0.06754057814190756	-0.08830885762869067	0.11117636453593668	-0.07616166819091269	0.07443292791893115	0.10649347613918649
3938	-0.016372963166734367	-0.019890215861438076	0.025762271054273204	0.03875903219395866	0.03501357313195548	0.05223229728892956	-0.05143540902874909	0.03246395162641379	0.06082359293199356
3939	-0.04797470937555533	-0.02852918547043764	0.05581654918817201	-0.01884544588950916	-0.059575941020368325	0.062485546962772295	-0.14411085910272722	0.07807448138518559	0.16390108100586703
3940	-0.033177443722155905	-0.01415487158423834	0.03607080760813514	0.019496594101833322	-0.03661962641800129	0.04148631365360894	-0.0547476437543798	0.12467318433841372	0.13616426619982414
3941	-0.1696586537038037	-0.08886167972648405	0.19152142673967162	0.1017018182487563	-0.04324063378693677	0.11051249814115614	-0.05117956514963159	-0.008359452867047708	0.05185777030630778
3942	-0.042632047384980915	-0.06260088708921095	0.07573877823540195	-0.18952834324489176	-0.08651494358035987	0.20834065459210394	0.05912651469189274	-0.04278507184189834	0.07298292342820346
3943	-0.12686847076515956	0.08688899231940282	0.1537703022711843	0.000761144351997574	0.0008048406882334084	0.0011077496368827359	0.07017266791534651	-0.15253050221436448	0.1678980566538033
3944	0.02981493138034174	0.04306185647533414	0.05237607866494746	-0.002574742605991712	-0.07517935997302576	0.07522343694249084	0.00023676197739967857	-0.10722882281925078	0.10722908420496848
3945	-0.0395058584790502	-0.002219486926300567	0.03956815609025472	0.060850736648047875	0.03218101500575283	0.06883625409194319	-0.1024844034162849	0.05759464996892194	0.11755933246082366
3946	-0.10298304261072104	0.017345365665007977	0.1044335615375365	0.06261429777402586	-0.12986320305287738	0.14417004471417508	-0.05115300132182568	0.012651757250602597	0.05269436882399176
3947	-0.1612911528139457	0.10581885468818372	0.19290532906991067	-0.05493187195645789	-0.05705881770592137	0.07920365669991664	0.07094324990081789	-0.08158216201313911	0.10811380053086644
3948	-0.059539750553797975	-0.018351452288957164	0.062303753475391487	0.08141775434482053	-0.058989266985237876	0.10054145583792397	0.06798908114295778	-0.11927420420023775	0.13729111749222422
3949	-0.017422823126876617	-0.07202355806158788	0.07410092901955648	0.03526485531750778	0.03235918819064441	0.04786154072867167	-0.010224129895065612	-4.005370204279481e-05	0.01022420835127208
3950	-0.10165188444628834	0.05131241861037919	0.11386865202999616	-0.037266744017550875	0.04904119694582229	0.061594230310546075	-0.0625804821111393	0.07864432377569146	0.10050495710858451
3951	-0.03226762181441424	-0.06899313501144164	0.07616595102974212	-0.005267038626695905	-0.0432999348280902	0.04361910191661407	-0.025564495684191467	0.012243777791191323	0.028345255937936315
3952	-0.09527708387086686	-0.0008808659567314834	0.09528115572226194	-0.05516288271862361	-0.06012237082152028	0.08159438156533215	-0.009380875766979336	0.06936177621835107	0.06999326274949692
3953	-0.03624395498762235	0.0633799366827867	0.07301123644384366	0.08081194425335678	0.008605213585059493	0.08126881342096816	0.0644551717517025	-0.03899292707309387	0.07533204847386724
3954	0.02450375664534351	0.03885953472365758	0.045940151596107794	-0.03167081266764587	-0.09018531733827924	0.09558468412060192	0.15269563751051157	-0.006537368729998404	0.15283551584842284
3955	0.028076821758079788	-0.02483844872752247	0.03748675039563639	0.001249302281269381	-0.05387117142024523	0.05388565547879539	-0.07885777956900027	-0.04500774136368361	0.09079783136844884
3956	-0.12864996962837713	-0.07461627074025082	0.1487225690491015	0.09324165786956093	-0.015391539933361925	0.09450347223136582	0.12900479191448797	-0.002561900061586225	0.1290302277329847
3957	-0.14428165156993328	-0.0722645693659075	0.16136716817676292	-0.04484290065947757	0.05695137316098871	0.07248685842604823	0.06211086663979685	-0.025931094328485754	0.06730662231771443
3958	-0.09345083889459237	0.03685807582104916	0.10045684169499491	-0.05813275264230306	-0.03797912967839567	0.06943940682998083	-0.07609029829285509	-0.0438049683970052	0.0877986830798634
3959	-0.2010910515017739	-0.02924279407692037	0.20320618100715895	0.018453228285933897	-0.10883358954650268	0.11038691882532735	-0.001038746776100286	-0.03248131444171634	0.032497919667672716
3960	-0.11051247542467817	0.042827180183866866	0.11852077702661039	0.06469878803665327	0.050457922233587256	0.08204837042588066	0.004637188368161051	-0.027130055455702597	0.027523506771327425
3961	-0.024150734171308533	-0.012251291195143595	0.02708047445968059	0.030726993111945933	-0.012777835937391431	0.033277938592173414	0.04107144949935176	-0.17878947137112428	0.1834462837921332
3962	-0.028236990322951128	-0.13168671728917336	0.13468006212092828	0.027874473570574588	-0.1575945369820037	0.1600406959601488	0.025167543883821544	0.03753703404809801	0.04519329806810023
3963	-0.13530419671772562	-0.023728133867214323	0.13736902848258567	0.09911755715857686	-0.07447670864408852	0.12398012045299922	0.02102861968465824	0.03616871092985654	0.0418375249766226
3964	0.005625596110307019	0.100625513845215	0.1007826441814753	-0.11537130573276902	0.03419866948219862	0.12033323390001917	0.005862091676058755	-0.03706275770267199	0.03752348767566109
3965	-0.13330086681582506	0.015448207642805783	0.13419302594854016	-0.019011948393049774	0.005552314779807091	0.01980611978945023	0.05952231024378293	-0.09895822367854415	0.11548002186685766
3966	-0.03429090974444097	0.04430543951757283	0.056025337678114004	-0.047464862951591615	0.06677828860501742	0.08192834090855479	-0.001021560871501298	0.04187139699363343	0.041883856947667046
3967	0.08696870537511095	-0.09659454090006045	0.12997715586331432	-0.012279616094616549	0.06214310278718787	0.06334472507991618	0.03773971869623475	-0.030437991072490424	0.04848461269103773
3968	-0.05893312820044414	-0.02323681811867642	0.06334874360056743	0.029016970545088963	-0.0349782344935712	0.045447348304404014	-0.012650579118126651	0.010148849748684586	0.01621839397860828
3969	-0.06240153037351023	-0.04493669318213096	0.07689770729417812	-0.027729391322174356	-0.08136779784133592	0.08596300174288234	0.036168039642462145	0.021969233009670526	0.04231754116925876
3970	-0.022036444968127032	-0.11240119331546797	0.11454096719329068	-0.09424787900906618	-0.029406518535325592	0.09872895233960516	-0.019251279641234926	0.08325413486498649	0.08545093761886048
3971	-0.05172326050495784	0.032058299360366735	0.060852528584625164	0.057729497776780735	-0.02125381513629801	0.06151763626316654	-0.06480151993605268	-0.01921864859838232	0.06759137104668565
3972	-0.13707682536461085	0.0138712217238027	0.13777687340098452	-0.04402013148459647	0.03443433572706655	0.05588824073886647	-0.07036566989125233	-0.06753868095367668	0.09753358869746988
3973	0.16927593726130596	0.05311363518689326	0.17741308062952962	0.019525015454337945	-0.05551677248765367	0.0588501338650817	0.03116563569603652	-0.0200057207681396	0.0370341155124682
3974	0.02944712846914818	-0.0212528079526887	0.036315495603838115	-0.0024814446885420955	0.023777581332656474	0.02390671332018242	0.06489317828559722	-0.08650801886582372	0.10814232250185872
3975	-0.03829866590815007	0.08097665783705946	0.08957682135912337	0.09214415621816846	-0.018819567163794428	0.09404638022481675	-0.033544467703007216	-0.05206650423801518	0.06193667876989648
3976	-0.08338589821665433	-0.019764265268556905	0.085696173794424	-0.038076674017196555	-0.014686467179142862	0.04081084932240313	0.021642788560683503	-0.09768202389954121	0.1000509274809234
3977	-0.028747155652384414	0.08559167271847011	0.0902902729913257	0.02583526728218509	0.07314163196012512	0.07757035104556598	0.0022862708112067003	0.015601847891179741	0.01576847144911914
3978	-0.06982375379072955	-0.0932095744897751	0.11646193099031699	-0.06139983250968591	-0.09420566338127974	0.11244841682000005	0.005044936907482629	-0.01666355208124635	0.017410495580680353
3979	0.018646820714442226	0.014814983820205178	0.02381570213849453	-0.017677980207334503	-0.0017182620809436794	0.017761289615051024	0.0388647017102267	-0.0010063371356147021	0.038877728244528585
3980	-0.0361800033410127	0.12921878468103798	0.13418825193063716	-0.012898113521891892	0.00090801240000119	0.012930035535224425	0.002344273676286758	0.15028754965570099	0.15030583222411606
3981	-0.14931323542479835	-0.021829348967657543	0.15090050612696113	0.010836807708480325	-0.035671261156604635	0.03728103101864632	-0.03286824946248648	0.03497960861386755	0.04799890458653822
3982	-0.02719560081634336	0.0821712671875322	0.08655471018359834	-0.035048175373323665	-0.10589887084802933	0.11154795132088643	0.029149034247577837	-0.004363848339605691	0.029473876058257843
3983	-0.048843171859901766	0.06532727005902543	0.08156781013795049	0.08500720222071971	-0.005427555738469098	0.08518029578892364	-0.04527167793093575	0.05801847867196298	0.07359122699134318
3984	0.0432669649883514	0.03597031730376986	0.05626627752248332	0.0665130727365645	-0.14363354558578317	0.1582863994865092	0.06176738922164448	0.0262049043053453	0.06709625459673906
3985	-0.0816484373784498	-0.046126641136031765	0.09377704595920527	-0.04473211408698571	-0.016035488686825163	0.047519458415646976	0.07083880202724467	-0.01207701090053807	0.07186090776595352
3986	-0.08136741556036818	-0.018280301855287926	0.08339559791076558	-0.03216751418909952	0.052182451707681404	0.06130054840970365	-0.010568356879644731	-0.11931940958257505	0.11978652541195875
3987	0.0401953109368122	0.007863509944375525	0.0409572680967897	-0.01104401093469906	-0.0704931675688203	0.07135304374314758	0.03501449724056723	-0.03873674854810179	0.05221638349300491
3988	-0.08735155417523052	-0.047261888187238976	0.09931757191882669	0.01669791745681812	0.16560985609721673	0.16644952653563044	-0.03800847622813417	0.11605081281570051	0.122116483000328
3989	0.025080960115111142	0.040884112475585425	0.04796420762623016	-0.013051509412304868	0.005580681818181818	0.014194573170591206	-0.03182670826774251	0.04691964142637647	0.05669560927214498
3990	-0.1463362058363286	0.006798181061157972	0.1464940285619609	-0.021469492093883203	0.09752515198289413	0.09986037432363205	0.04889098363053877	-0.189012054008982	0.19523289897211468
3991	-0.08737008210120972	-0.004312132179314854	0.08747642956993622	-0.05537074157976341	-0.1127821437369283	0.12564127892134055	-0.01489703058735509	0.07974855995510954	0.08112801202565174
3992	-0.03341622034269747	0.07325244270757995	0.0805143722860645	0.157443951879077	-0.060714967458337814	0.16874508957823967	0.04777750940045958	0.10428917728570433	0.1147123485220317
3993	0.002947127184953148	0.026505663491546896	0.026669003651644204	-0.03889772519632284	0.06042931642475043	0.07186609290208604	0.04641229508544021	-0.03071337172104926	0.05565440088235005
3994	-0.002826564562978611	-0.0016141267974170005	0.003254976581609479	-0.017289254685453902	-0.060194002078147936	0.06262775913093624	0.05813538205980067	-0.024524324279203327	0.06309647477149984
3995	-0.044088609058251654	-0.005165405942283054	0.044390166334898125	-0.1479594857023224	-0.059501765100816485	0.1594756077254716	0.056126380342387774	-0.0010087832033023447	0.05613544525422095
3996	0.04567122241982768	0.0012981967825500848	0.04568966920658973	0.0035606644851608198	-0.06445038594410936	0.06454866830478019	0.10897132395506336	0.09974726676299082	0.14773038506416553
3997	-0.057294167541385985	-0.038370574817908905	0.06895594714103456	0.0057737374815747125	0.08895325642941827	0.0891404390493113	0.0502524107096214	0.01645890039576529	0.05287910914875737
3998	-0.13071213797454842	0.04540101593800011	0.138372378970949	-0.0028887415018963754	-0.08959175063771234	0.08963830994499397	0.024663683466792277	0.01610637940568105	0.02945696419711083
3999	0.006274577537242304	-0.08780709212962551	0.08803099313043905	-0.004372126033505216	0.03669528938146066	0.03695483390359093	-0.0433914622352918	0.09213538850184531	0.10184178321937772
4000	-0.06864648991226219	0.01889762835538607	0.0712001470134199	-0.02706242584967548	-0.013873695056918711	0.030411417385606255	0.0707776150240846	0.10550116512231245	0.1270431683746236
4001	0.004166133157176141	0.07449623684764665	0.074612639478469	0.06041187131371095	0.039815920512702295	0.07235262069820415	-0.09263699640693618	0.04956466646994498	0.10506316797801024
4002	-0.029452780382492844	-0.01741748747059816	0.03421746837578431	-0.03172566738424801	-0.040465427289446625	0.05141953691636506	0.10345367824476741	-0.016965355479490487	0.10483552274356883
4003	-0.0446763736759991	-0.14802626843446165	0.15462132618584282	0.048823144568425764	-0.09159357550181828	0.10379346086703481	-0.014841628124498428	-0.09566882576603136	0.09681321267697489
4004	-0.04763670036034962	0.03142078931949667	0.057065937499369356	0.005451032715071302	-0.06672290054991147	0.0669451956114414	-0.03545321982559808	-0.04855326667659375	0.06011946856859773
4005	0.01541353248639489	0.014868941286054769	0.021416404896184016	0.13288707298208324	-0.0191755894801414	0.13426346263096461	-0.10676179371710931	-0.014509218257552211	0.10774320401835046
4006	0.1550266952157835	-0.15641875258530422	0.22022738791955473	-0.08430962819681773	-0.02536209028233681	0.08804174595142378	0.0552469246147935	-0.09427989652487123	0.1092745238751151
4007	0.01495584386390276	0.07565962655715315	0.07712364330378405	-0.06880627407365004	0.14944574381956316	0.16452456867495735	0.018226760958079884	0.026255275044096072	0.03196176282159855
4008	-0.06980304197266476	-0.016178425160164156	0.0716533747237395	0.08575568856085919	0.021799487547483353	0.08848308187376815	-0.0163347461788356	0.12391885893412002	0.12499082979267447
4009	-0.06125322917694068	-0.16480465574799566	0.17581960254993803	0.05136285280734769	0.115956585333492	0.12682299606424963	-0.12166823252222714	0.07785462443529809	0.1444454961258538
4010	-0.1599355415421501	0.015877928525618763	0.1607217659890703	-0.002610416984587212	-0.09375867923088661	0.09379501163683338	0.035464562423208765	-0.09631308569387483	0.10263501188067037
4011	-0.15679441657136534	0.03924207769210905	0.16163053464475197	0.11661875848738758	-0.04125760403078092	0.12370175714799021	-0.14547652016029197	-0.018561608788548477	0.1466558939789566
4012	-0.1638070564465771	0.0013974221277390936	0.16381301697452244	-0.004327032084836321	0.0190620351033684	0.019546979023502636	0.006992200725267284	0.015724838976793894	0.017209341411818315
4013	-0.01982028366694223	0.019674998526177562	0.027927570815291944	0.0072984477097654665	0.025864092950230063	0.02687412590411679	0.04858582218361285	0.014284394690621337	0.05064213708894104
4014	-0.1313933538040487	-0.03346316286611538	0.13558759785791652	0.10403687008006461	-0.10646764256398922	0.14885909192652497	0.041092534207713485	0.040610168848386675	0.057773542227446795
4015	0.0293110434088292	-0.05364965806892401	0.06113446717381884	-0.02203201363436091	-0.057583871170782966	0.06165477956977865	0.13747091269909223	-0.0697519278958394	0.15415441376589845
4016	-0.060329005356770646	-0.12867073386168856	0.14211173997894316	0.032783633183967875	-0.07606277827882953	0.08282700552498165	-0.07821956823215284	0.04664721710512699	0.09107284841310974
4017	-0.04884003376509117	-0.02264561195569566	0.053834678777003875	0.005219464553570907	-0.0144835710436361	0.015395344763987497	0.020073455035422332	0.06313791389234913	0.06625209255364554
4018	-0.05922467571386601	-0.00956771985170166	0.05999252850625015	0.05502987647196996	-0.007101183153338003	0.055486161398113715	-0.017090529865021128	-0.04362387472577351	0.04685220013144698
4019	-0.030204888412074502	-0.020969934436997933	0.03677055118267694	-0.13909323974973672	-5.5178148126099696e-05	0.1390932506942942	0.08740548946308056	-0.090523417929999	0.12583405255339253
4020	-0.18587712594639813	0.0016676034162629938	0.18588460627832282	-0.044055105964364585	-0.03946594900062723	0.059147387871752215	0.011098860614088645	-0.06951978143659902	0.07040017555321482
4021	-0.00033605449259841395	0.16160467414675583	0.16160502355651302	-0.030615285814755085	-0.04068485933864007	0.05091712388699966	0.05396338268634693	0.08642887339001502	0.10189208421864955
4022	-0.012609079383699987	0.032392432958205125	0.03476001432474189	0.04547807719451706	0.004354899953281711	0.04568611013112788	-0.09728261523468049	0.038978358780615945	0.10480085724901923
4023	0.008789003572216738	0.15018400337509455	0.1504409567024979	-0.0006811841900363935	-0.02437242503647965	0.024381942376676548	-0.05603464244788954	0.019940905173638404	0.05947706157340713
4024	-0.022474808123809045	0.08552957641289796	0.08843316935161706	0.03923987593864211	0.03574856803565801	0.05308227557556377	-0.012287383234555254	0.02430487467785339	0.027234293085354508
4025	-0.07593340034169513	0.07074144039463648	0.10377973153058383	0.00565261858541966	0.0017664478691218142	0.005922198489290675	0.023650803093396785	0.038286946545423646	0.045002786166355904
4026	-0.09497792767464797	-0.04427073501398637	0.10478885782395597	-0.1011635866632766	0.059593837615579216	0.11741165507874547	0.08461990899848526	-0.026272976222216363	0.08860473056493696
4027	-0.048706706449287034	-0.004402766995638335	0.04890529225303639	0.07137450026564579	0.05341439611742674	0.08914828658342258	0.04826299020720762	0.10147970303773328	0.11237191086907597
4028	-0.11457812936404481	-0.16749724099195382	0.2029371170300801	0.04375495458395534	0.013399581638908517	0.045760734683151325	-0.020550362906303347	0.027775800413633138	0.03455159191989207
4029	-0.01498984929287588	0.014263354885896208	0.02069151696768873	0.04526507558673683	0.08274680531195189	0.09431840147716175	0.020064077355478962	-0.00542553084103895	0.020784695933154962
4030	0.007906677810382186	-0.0926976837596024	0.09303427394456543	0.06969030463390848	0.07206044532597022	0.10024692683840293	0.04732172647792983	-0.0514476583503715	0.06990141162085753
4031	0.05430766273974011	-0.02193771562099799	0.058571201105331074	0.05811948567060126	-0.1208995492216317	0.13414386164341988	0.010436698213246373	0.08220900472800044	0.08286884292641464
4032	-0.01726474074276205	-0.06340835540188383	0.06571674678258502	-0.033216254246926896	0.14693309905364613	0.15064081499947177	0.05797356021495531	0.05607197692681518	0.08065358194450103
4033	-0.02098580634513065	-0.10054061651257219	0.10270744684142152	0.11427610831804626	-0.062315670732099405	0.13016248211796388	0.03377597674767641	-0.09172185066824806	0.09774310459192492
4034	-0.035968439768932894	0.07289740601346924	0.0812881323620117	-0.0028833577401942974	0.020972753250861086	0.021170029068932394	0.03886934523165996	-0.022918303725307388	0.04512288382166421
4035	-0.02441710588271746	-0.0019391558977166086	0.02449398671681449	0.0027451463750577214	-0.0011803753124950238	0.002988162394991322	0.021893963920039006	-0.03602535348610434	0.04215651491680426
4036	-0.03621996328133231	-0.07114927192047582	0.079837989922811	0.02786475843249576	0.011152808355191307	0.0300138284247273	-0.010966903005189025	-0.0998680317513878	0.10046838670657265
4037	-0.10875368919456443	0.15807242073059846	0.19187041228146473	0.0452991827312862	0.06895842301640626	0.08250624255795488	0.004597602606615598	0.08699379662801313	0.08711520304450003
4038	-0.08268867097546898	-0.0002722720494520755	0.08268911923438463	0.14487343649710627	-0.03431124966963501	0.14888107487647015	-0.055646976933970194	-0.06778074288719226	0.0876972927075259
4039	-0.15163640263710582	0.04851878921691679	0.15920952079507705	0.0870596808569047	-0.034407409071170805	0.09361227392760516	0.02919538772166092	-0.06006039121428614	0.06678039575377799
4040	-0.09264466973367205	0.0432365520411974	0.10223714717494978	-0.09179983695712866	0.02429973459002907	0.09496150360278244	0.003163710750602798	0.020391228951590686	0.020635195270936255
4041	-0.01415817005858066	-0.005031975977981328	0.015025796539640455	-0.12202646232163308	-0.0373111498557048	0.12760321081496265	0.13166696235928368	-0.006162297092864651	0.1318110878582745
4042	-0.10621401780243973	0.006154648110420952	0.10639218613742314	0.09562828530616298	-0.016756799226531033	0.09708531954376613	-0.02261660769164298	0.06136266648350065	0.06539791878525661
4043	-0.16304630095883785	-0.03950098366029636	0.16776299939644299	0.043933118499157826	0.003781639237846027	0.04409557456691386	-0.08778818958942418	-0.025365967014109574	0.09137942062603363
4044	-0.02611775022799901	0.0017822374529942247	0.026178488254882053	0.1470167964439355	0.04511220597142799	0.15378247482807042	0.13116524886561343	-0.047946760331879106	0.13965390913361844
4045	-0.04349741804064237	0.04586087861784371	0.06320795490919631	0.04918334943088795	-0.012317038763872556	0.050702182449590516	0.036575686018371974	-0.10913155977591879	0.11509768958080552
4046	0.09336516174895623	-0.01748788755407217	0.09498883955240549	-0.09514348355963456	-0.06971700985120184	0.11795229513008651	0.019172680888202613	0.1275962555176986	0.1290286639261939
4047	0.001619166198951889	0.14059196562780227	0.14060128910599987	-0.0496559146798865	-0.018488642828928533	0.0529862225144599	-0.07379850334327175	0.048755030985331765	0.08844926309522061
4048	-0.07998803049570256	-0.029737683104916927	0.08533706591528623	-0.044863272624220275	-0.006009447164040789	0.04526396674809346	0.11801095864035845	0.10084676756210365	0.1552309791470161
4049	-0.06779585902671331	-0.003014641228757864	0.06786285112569404	0.030369643522543784	0.0021956872762227755	0.030448912793420924	0.14813969053024323	-0.04945276906280782	0.1561760041695767
4050	-0.09370164718101552	0.13385130899588907	0.16338963126327352	-0.03436520692713517	0.0003857268370274446	0.03436737162393456	-0.04968636289132929	-0.09795976069496803	0.10984010821546139
4051	0.01456048026912016	-0.028912765881345767	0.032372142600960926	-0.05382839721254355	0.13004274369986224	0.14074306922708282	-0.017196789639364864	-0.01674508275818452	0.024002653404967864
4052	-0.004454385095172764	0.020402370576186248	0.02088296606577063	0.06431996742334407	0.08450143085594548	0.1061958098327904	0.09841005190276747	-0.0183459249313641	0.10010550073343939
4053	-0.1090009072312888	0.07737598749489344	0.13367214077007195	0.045572764618852506	-0.0009828767889003688	0.04558336233525884	-0.02613426179889126	-0.07558811065003346	0.07997851031004946
4054	-0.026282846355761044	0.0009597377041681622	0.026300363286870083	-0.07348331011317441	-0.035600988606217916	0.08165309090860565	-0.12202219978256748	0.02584231886749384	0.12472867627063969
4055	-0.059878766950931105	-0.04752341599330444	0.07644567874796183	-0.0028246927312162834	0.026328502307991768	0.02647959446078648	0.0712104476936309	-0.011044248789099632	0.07206180189283969
4056	-0.04081430973426861	-0.025266573339398767	0.0480021625283698	0.008157177739230352	-0.010312974400335878	0.013149029988990759	0.17150644681573873	0.03724203175374537	0.17550336244216747
4057	0.014419863866844976	-0.0185745230223113	0.023514790652793698	-0.00641754236784823	-0.07915050307842707	0.07941024485298619	0.024412042220033923	-0.10298453255053786	0.1058383756016952
4058	-0.14598301338258568	0.022467301563237223	0.1477017936106181	0.032668212008810774	0.07470762987116035	0.0815379791067874	0.10774915554074237	-0.04802794994562558	0.11796848941866896
4059	0.009927654990527841	-0.12212354667360054	0.12252640117848088	0.0003148151378317151	0.025661904024734047	0.025663834996852472	0.0036404564024979506	-0.032799686312146074	0.03300109611806357
4060	-0.11535128228181593	0.02421909268991748	0.11786637677803623	0.06991848318930233	0.04454420681643277	0.08290223550904938	-0.021585151723305152	-0.18981516856935288	0.19103852227739293
4061	-0.04131512243485418	-0.12156452849954169	0.12839343414335047	0.00647334340178994	-0.020941571808595287	0.02191925191725416	0.05802166283054043	-0.026852224085318226	0.06393399170980223
4062	-0.12518227459989767	-0.0032767538700951993	0.1252251531838926	-0.06144450780189211	0.019912556220983778	0.06459053672381597	-0.06514258161115952	0.0685700176799506	0.09458014201509382
4063	-0.0509281581485053	-0.17702097096235947	0.1842012525822115	0.011549880831514427	0.07520648138457704	0.07608820269575907	-0.0971114395291372	-0.15399521243736702	0.18205811473551808
4064	-0.10136210398620053	0.09663888655126951	0.14004767230617748	0.03394132318521023	-0.05441462303053512	0.06413239913739492	-0.03752759790938661	-0.060216211317106576	0.07095289078138418
4065	0.014627583334415393	0.05441715101325739	0.056348846648400244	0.15602274645061712	-0.10709943636816796	0.1892442513799899	-0.10097349881187152	0.011841994011739592	0.10166553144741386
4066	-0.039207224988411914	0.03156122749044295	0.05033207299521294	0.10151619180311947	-0.07154469366361108	0.12419412381279434	-0.032474372920104355	-0.04033944357894155	0.0517866353880286
4067	0.026783767779885944	-0.046185782137160514	0.05339004296784291	-0.04459766018036884	-0.05319413968374194	0.0694159044474471	0.12023464223921515	-0.007593797295979368	0.12047420865797162
4068	0.09694060928659026	0.025890409363366222	0.10033840254786815	0.05904340122119446	0.05899905022935951	0.08346862378003746	0.018525804377336922	-0.058082095094169686	0.060965032587176775
4069	-0.14510339220877425	-0.06837850982800656	0.16040765267527654	-0.015065465189386527	0.05388308390143277	0.055949575262922775	-0.0029630064825221666	-0.015820362612535905	0.016095442852173788
4070	-0.2028491074316238	-0.09478840068983188	0.22390310692605983	0.00829398281695851	-0.011216056216508402	0.013949554402197936	0.061053259917199225	0.03042201819623867	0.06821290008238443
4071	0.007144599499609462	0.05219720269529595	0.052683899544582226	-0.0025172651653479405	0.016487076486102658	0.01667813883415273	-0.020746815017188797	-0.052886293946985054	0.056810126041088475
4072	-0.01329445780126018	0.02520695066296195	0.02849794676734599	-0.002773422090729783	-0.04343892792570678	0.043527374483514354	0.00807644657101182	0.012163365943864319	0.014600563697979846
4073	-0.07248993039383182	-0.04085265194877885	0.0832089489162713	-0.08585652499674726	-0.0887607732997142	0.1234901524870722	-0.06359010264086315	-0.0637362157297164	0.0900333624242728
4074	0.013176805900013628	-0.03989173663766088	0.04201165154686411	0.09961213803803087	-0.045490260303627246	0.10950772496495159	0.23247202790882635	-0.07676337147298593	0.24481801191893904
4075	-0.005543505204629796	0.039508640608235134	0.03989565305474324	0.04888616429312458	0.05646543431104404	0.0746873639327912	-0.06486896026267812	-0.07186588540485628	0.0968126411714134
4076	0.040254017038844424	0.000594432628640385	0.04025840580442263	0.02316113350391557	0.08226554446794912	0.0854637812865445	-0.047392188898836174	0.059018442256042976	0.0756914532490482
4077	-0.05710617113918239	-0.08330050380062216	0.10099548859040712	-0.04226440062920825	0.03724464423933218	0.056333321267795305	0.04969668104934689	0.011650959265894543	0.05104414715847497
4078	0.023649909476910824	-0.08842775876767181	0.09153571291544976	0.00020443256639998174	-0.09104281235545049	0.091043041877257	-0.044355641025641025	-0.004500659673659674	0.04458339184375316
4079	-0.03169378098080656	-0.0924990246506095	0.09777814333568315	-0.09909840187636285	0.14695163171844663	0.17724354803253933	-0.03651216650575022	-0.0059914082837344024	0.03700047670187547
4080	-0.032467542343124114	-0.06474265355463062	0.07242756723166589	-0.021655021513599534	-0.013287814882621492	0.02540680973891204	-0.11859234477510563	-0.12070884883587411	0.16921811494795536
4081	-0.13198886853442987	0.028327875989157567	0.1349945553533775	0.030536967607639215	0.047112854799269514	0.05614381068298677	0.09648309004177165	0.10507740619053138	0.14265429525863754
4082	-0.03390462635770664	-0.005135511568693924	0.034291357038295896	0.03534033632970603	0.014110659885819728	0.03805325339980831	0.05999541249152941	-0.02223302214346094	0.063982472550382
4083	-0.011675040380577411	-0.02505598379809668	0.027642519638748496	0.036161721297030575	-0.011704628895350545	0.03800879404482586	-0.05982874491381556	0.06572129954819413	0.08887501298039778
4084	-0.07389461210603773	0.04035124519791289	0.0841940418754431	-0.038961928006819184	-0.09224466457361592	0.10013545813700298	-0.02675036472263712	-0.03774130310187919	0.04626000402747523
4085	0.021322691893208717	0.04524198939823205	0.0500149457090823	0.026462529810726027	0.01981472553342514	0.03305886918738349	0.0666362384649187	-0.01894469996582198	0.0692769076500137
4086	-0.027123810157950807	-0.07570391750428457	0.08041631801431896	0.06695718829916004	-0.027355044141243318	0.0723295479378832	-0.05686840592567111	-0.015226571375550495	0.058871589653937816
4087	-0.15874683447419827	-0.09453202511408254	0.18476163353831887	-0.032710547400723725	-0.06302853521997098	0.07101109887355721	-0.08255660466596151	0.028873560697916398	0.0874601365271523
4088	-0.023846886972703256	-0.023060314592748203	0.03317306328039966	-0.04629046428989809	-0.004605402397594596	0.04651899413592366	-0.0037293109931235144	-0.06468331354842773	0.06479073091181828
4089	-0.06271376165453038	0.03304604700166764	0.07088763730931982	-0.00524703510828148	-0.03372434839441943	0.034130090126686136	0.030967599314106815	-0.0047079138610568415	0.03132342031455377
4090	-0.12655614388412448	-0.08634229439556866	0.15320394693450384	-0.013753169466033562	-0.11265896545478885	0.11349533985016629	-0.17612960394664517	-0.07918719765892895	0.19311201324484287
4091	-0.06443903091542375	-0.008406721236411155	0.06498508803768495	-0.033255569675617415	-0.05614392590526242	0.06525391429259582	0.06770823064381588	0.1431985572912717	0.1583989624562541
4092	0.021087116047430007	-0.03173907367355412	0.038105580442411274	-0.18407505353009856	-0.015826921410801734	0.18475420637553114	0.022142899067183735	-0.11919232784823393	0.12123167489142583
4093	-0.023826096587051527	-0.09076038070455379	0.09383565198905504	-0.05158475551090649	-0.03846982494797405	0.06434993731657991	0.006241035734432099	0.09853824835062419	0.09873569220422648
4094	-0.079288407820204	-0.023278596602476876	0.08263500877015646	-0.06864089331839798	0.07038024941172864	0.09831048643356832	0.049954305520944244	-0.054093359914818416	0.0736310004478679
4095	0.06068280450956559	0.03916601659742673	0.07222450843900607	-0.09984700585152943	-0.029303766239070463	0.10405832640067511	-0.14931006161073437	0.003697948006119011	0.14935584795265716
4096	0.009595427474678023	0.03369704997476765	0.03503660093992844	0.08950957426960977	0.023680906677018925	0.09258914205765419	0.13450629810743883	0.08870739055417982	0.161124006186226
4097	-0.04695124407773875	-0.1056165295549038	0.115582311084652	0.08758119963201885	-0.027447192792614254	0.09178134299071068	-0.019761697871770352	0.13641734920612925	0.1378412778060409
4098	-0.09976306453719808	-0.04636888024145588	0.1100124633880163	0.0747557363318391	0.027413060826865766	0.07962346399405701	-0.09813255153432747	0.17968507484223828	0.2047357413635885
4099	-0.07879962334523093	0.026420631142230144	0.0831109522825003	-0.09565493919232788	-0.06647262736067283	0.11648380823152553	0.059610176671495416	-0.11104452151942781	0.12603276923993045
4100	-0.0748257861139728	0.008359265739968055	0.07529127168062316	0.06803194993412384	0.024001032059727714	0.07214149812535925	-0.1710943286103072	-0.041204028979291346	0.1759859121825894
4101	0.05127790842940182	0.014333800968252784	0.05324360753265693	0.05754740829470147	-0.016976428082511433	0.05999919426023785	-0.05649590748055544	-0.013274248250426121	0.0580344141752583
4102	-0.1014436111951879	-0.08575664996612035	0.13283451835171511	-0.17810425528999282	-0.03351006121494138	0.18122927455307009	-0.03920865849851725	0.020094135320742938	0.04405783897947876
4103	-0.10591336832647656	-0.0755499598051733	0.13009780173709004	0.06299350884323278	-0.10384524369162922	0.12145788073960578	0.09940371232281842	0.006243098130476901	0.0995995697672656
4104	0.0132351168253858	-0.09043547502871332	0.09139881542476708	-0.03138253319032084	-0.0386239424270881	0.04976617644598191	-0.10599451896392229	0.022152590194264573	0.10828469560703538
4105	-0.0678427935854367	0.04584168538778803	0.08187859769603477	0.22560923367269367	-0.03947295542125997	0.22903633014888464	0.05485375861121377	0.05780494830902768	0.07968906375900442
4106	-0.10994605258212514	-0.026890891085128012	0.11318681240207996	0.01766404097197094	-0.0855397519043245	0.08734453331097979	-0.027690344565478822	0.022758782132608228	0.035842953928414856
4107	-0.04107614840732346	0.05872734896037013	0.0716669483366883	-0.014804260587030101	0.018390794001388464	0.02360905410070888	0.11988173290911171	0.06854594099019627	0.13809480769211804
4108	-0.20598820455150754	0.09330671828701476	0.22613554362781196	-0.08632701335285628	-0.09413754076089567	0.12772716944696424	0.17412115487475963	-0.22003011991062657	0.2805912155481792
4109	-0.10298151066939222	0.044943550070777494	0.11236153359897963	0.11757239420267883	-0.03326822933549836	0.12218855495368386	0.09498349099600947	0.028134543318411084	0.09906268767565599
4110	-0.006669824430627514	0.008094041798000193	0.010488091845668106	0.04173057289016257	-0.029373768647722103	0.05103194096162787	0.02525305851891101	-0.10729990110627964	0.11023150975096428
4111	-0.017971749943541636	0.010440835431939681	0.020784485573379866	0.09138474471575313	-0.09988975385861495	0.13538513394275623	0.0035896567828670833	-0.042311112289453445	0.04246311174407172
4112	-0.0026993311824167754	-0.060450922529987225	0.06051115949607051	0.04293888309568859	-0.01694526648597811	0.04616156125810765	0.06520536343732768	-0.04018478405021882	0.07659344808896328
4113	-0.02712469170928456	-0.012262737106431366	0.02976782863537714	0.053098284744241726	-0.10797923207903554	0.12032847710811764	-0.08986796288221675	0.020366367177824318	0.09214683751828626
4114	0.02639443594129828	-0.09890974160439363	0.10237091009123252	-0.012253782311626374	-0.011272153472014155	0.016649823567754952	0.09379097669843177	0.03292466090314071	0.09940211569998182
4115	0.06456531422301949	-0.009516715157110387	0.06526291188798442	0.040068848875596134	-0.003534927902212906	0.04022447470743658	0.16949124665174942	-0.059912972595856664	0.17976887098949035
4116	-0.0993705554155362	0.000895721832639002	0.09937459233221345	-0.0374402641777597	-0.028962282416235722	0.047334841126365185	0.037891474937159685	-0.051350612870834436	0.06381731203305031
4117	-0.04421149730367773	0.055477268446166794	0.07093929664213733	0.08512009621774025	-0.049496699242968414	0.09846498878315191	0.03584219331403311	0.09926423180490763	0.10553696289631874
4118	0.01479460278625458	-0.02584627157971323	0.029781034672679584	-0.028914063081366008	-0.09449595152637089	0.0988205843878058	0.023026188661092472	0.1612431052968442	0.16287892549383243
4119	-0.07603663627322996	-0.04406589312885209	0.08788272294934246	-0.10502743934971284	0.07988844755010435	0.13195805041119463	-0.02888383428767728	0.06212031034980414	0.06850699848273886
4120	-0.011760066821852154	-0.11902088997989682	0.11960046581540194	0.039702143484416724	0.01789940319372009	0.043550531936459407	-0.03598148850138994	-0.0898553547861736	0.09679179871520514
4121	0.04060712056469612	0.049941609665475714	0.06436693729341567	0.010762536420794356	-0.00507731431784491	0.011900055079331269	0.034824553593893345	-0.036995153692213005	0.05080739050300076
4122	-0.059271545111321565	-0.04513830832767939	0.07450223445352548	-0.04838162677998101	-0.025444750173825807	0.054664587451894155	0.021451674338925628	-0.008830345778024482	0.02319804600613584
4123	-0.05509862995933765	0.0956681473768688	0.11040042321439854	-0.038303806589474736	-0.0485467499875764	0.06183824491041234	0.015637039569086134	0.00807033560580808	0.017596798665539683
4124	-0.0774866189497606	0.09908786814743696	0.1257878441275994	-0.015179390347673516	0.15225805176321752	0.15301283677540806	-0.0028931636150363814	-0.0009121185462143288	0.0030335385189112934
4125	0.0676586743545619	0.05972175203251078	0.09024624026101784	-0.17288053496906214	0.07020356612334502	0.18659105034171383	0.021233467143004777	0.08553499889561428	0.0881311304987392
4126	0.05406516104263392	-0.09852504167054162	0.11238427592304852	-0.08718453675020234	-0.037850078783800666	0.0950461567465371	-0.0871512620868843	0.06996847458062418	0.11176282887649296
4127	0.058051916826055656	0.14195522404249086	0.15336658919116986	-0.08892717591996221	-0.04116145351492511	0.09799136631643243	-0.018710263379114255	0.007771163308375577	0.02025993422697287
4128	-0.02320078797324376	0.004427900932209133	0.023619544221785287	-0.053856176832765425	-0.023409508788502415	0.05872386980403345	-0.051404673184920965	-0.04126821448666093	0.0659204516987375
4129	0.004851324383814389	0.009482063758750159	0.010651050718215328	-0.17245104332547395	-0.09153056731722774	0.19523628529927026	0.052311428460458186	-0.04906169573847433	0.07171844627645155
4130	-0.020569156639414214	0.03965781423752859	0.044674740457612994	0.0485503243951224	-0.06335218446355505	0.07981624693742448	-0.029184820200841705	-0.08450068752864702	0.08939865727721809
4131	-0.14044662664261207	-0.058296108953812896	0.15206476006768987	0.019816065081715236	-0.04924658998761463	0.053083924692236155	0.04372442745637093	-0.073772618387312	0.08575677687569308
4132	-0.0019373571600198927	-0.02755482168168873	0.027622844724523647	-0.10053427276867748	-0.024038034174610902	0.103368114465277	-0.019677074026802806	0.019708117729373142	0.027849544820178113
4133	-0.053993714151091714	-0.02801905111725606	0.0608308177928031	0.03960253670655937	-0.03918125708268463	0.05570935128121495	-0.13818179923294982	0.025319386776721697	0.14048231556322127
4134	-0.03203685885203026	0.11257598158363095	0.11704576863186009	0.07555284596660468	-0.01841330737517178	0.0777642747162606	-0.02720834136081008	0.06058544679497257	0.06641453307035156
4135	0.07835871783872404	0.05559818528952711	0.09607937795811002	-0.16701996373077785	0.10595525752028523	0.19779328826029538	0.08316752086002688	0.001585873777305541	0.08318263954480255
4136	-0.02965448278519797	0.03696719395698965	0.047391579191996706	-0.15054668388298176	-0.0803758163475939	0.17065923907513647	-0.010514064552719088	0.07682141330089969	0.07753757215032202
4137	-0.028469670460522473	0.012731128732978787	0.031186596078226048	-0.022759578553211	-0.10534268820388394	0.10777328228248637	-0.04281550312092226	0.07813962177173214	0.08910088550697497
4138	0.015617566828215882	-0.13856586590509598	0.13944320559877713	0.07543447189506575	0.012637691858668405	0.0764857555731923	0.01674980843924221	-0.046705419187782385	0.04961806389066164
4139	0.05564927074016368	-0.03678705891471923	0.06670928749062653	0.02019401726219675	0.09478512786829514	0.09691242850220483	0.105845912208129	-0.04772144755225598	0.11610638952122174
4140	-0.031316774439209966	-0.04162016538973136	0.05208626045652487	0.018721531025511627	-0.02976392226450982	0.03516229219642795	-0.0015968080501467929	0.021543415697858694	0.021602512721434933
4141	-0.1276276718196138	0.025217148906108353	0.1300950699029286	0.03176237584571931	0.0364852852615121	0.048373800346661264	-0.02550141749719017	0.05657783932795162	0.062059440840097055
4142	-0.012004143699170687	0.007115834011375834	0.013954732517242757	-0.0037690772651359965	-0.04660932926221488	0.04676147471695183	-0.027100773169996983	-0.11640425745556783	0.11951737555767257
4143	-0.03986508334047765	0.04790041878040596	0.062319138224798135	0.07949546660430985	0.012403094085475226	0.08045723058575963	-0.055463473457015036	-0.0032021735230418967	0.05555583500577308
4144	-0.012784411059068478	0.003626521376437086	0.013288823251928199	0.08609482529977526	-0.018774039020803962	0.08811800885490713	0.038878798248822906	-0.12259773668621597	0.12861479694753405
4145	-0.029318671523936586	-0.13613289152183028	0.13925425901574034	0.1684129374758065	-0.009229117127549875	0.16866562812910027	-0.007327698436274174	-0.01780770666240127	0.019256416617509747
4146	-0.13390765222100487	0.007704377543360594	0.13412910480828624	-0.053734989194665045	-0.055021860473521346	0.07690808926061302	0.08775949353319339	0.11325211299779182	0.14327515417429226
4147	0.04358017049249116	-0.0968226070529252	0.10617838055216211	0.08966078544546002	-0.13842586735823398	0.16492658124321927	-0.02372611793656543	0.11939868095930968	0.12173320700270257
4148	-0.10792643563697209	0.024131853477266128	0.11059141857101626	0.040286937252013294	0.016331333964712896	0.043471252365380984	0.057362732655651276	-0.015751355840212856	0.05948603456718836
4149	0.007688278580582931	0.025217179798182353	0.026363152021458027	0.0579980628491334	0.03035253024481646	0.06546030389873336	-0.015401712547043827	0.0331122147019546	0.03651891991625855
4150	0.004928094233390793	0.004200273399479794	0.00647521500828792	-0.086766616250649	0.07638632077310945	0.11559980837717579	-0.1631083022355562	0.04645208688114399	0.16959396992163045
4151	-0.09686223141821361	-0.024571380021163505	0.0999301985961201	-0.01757624951145773	-0.05720350037459009	0.05984283584519326	-0.0960831172555533	0.021496453138006983	0.09845843244262491
4152	-0.018832710498600438	0.1515778856690524	0.15274333507104138	0.11392639263385983	-0.023461167278170134	0.11631702071760038	-0.024452571030777397	0.07251627672439567	0.07652802506261575
4153	-0.02841043413967159	0.009056423867915334	0.029818980218645364	0.07493901957121508	-0.06029114337854926	0.09618148794954122	-0.09675741675628652	0.07551007966462768	0.12273455026319255
4154	-0.06977118189905832	-0.06168080863140671	0.09312647301930692	0.03663725921302005	-0.0372320810821615	0.05223520483687865	0.030048092169968486	-0.0530936151422091	0.06100671939978364
4155	-0.05563693408608724	-0.02907273724333849	0.06277493516778665	0.035888120105418864	0.04906172334306932	0.060786592782396044	0.15314411024354854	-0.12866651033441667	0.2000204724120126
4156	-0.034031835444223876	0.02997178576112865	0.045348360118241615	-0.07662448295974443	0.07298623188018044	0.10582202716313666	0.02330480239711452	-0.02485929419249999	0.03407489284675476
4157	-0.028084754720086008	-0.0197122355822807	0.03431217975207531	-0.08996394995270164	-0.07126881053973683	0.11477262586018108	0.00523858290395878	0.08886349560146009	0.08901777126704738
4158	0.033911806076473865	-0.0003605366126327556	0.03391372256207535	-0.019584810812183173	0.07059157688955088	0.0732580066771024	-0.043346549094437116	-0.03228949615896775	0.05405122459849027
4159	-0.08532004377782458	-0.009669496208986715	0.08586622751225019	0.03843487948081744	0.02359094506649463	0.04509736854668273	0.11423028764661289	-0.09826428224631818	0.15067988512476377
4160	-0.026946045203907382	0.01887539357167062	0.03289938957817431	0.01591838428856048	0.06079551364629258	0.0628449635044435	-0.03982774437851343	-0.13653361180512183	0.14222403585481574
4161	0.052806074629783796	0.05458267910160462	0.07594570676289109	0.04765787812695838	-0.04484166702231127	0.06543736278995248	-0.05197706241770666	0.03485563478184939	0.06258218830961285
4162	0.0043573822706463716	-0.06257321149233253	0.06272474453289323	0.0718416637154927	-0.004134337438744223	0.07196052662027526	-0.05997485259275348	0.14985941762430732	0.1614150798228563
4163	-0.037887284007961604	-0.1284960257278393	0.1339652003967802	-0.1444056442853038	-0.08167217250774927	0.165901578845981	0.10648949841165403	0.05860708741557093	0.12155165143798762
4164	-0.027952967316187325	0.018778959513723523	0.03367517931946175	0.035430430718411114	-0.016635325455898596	0.039141403576210675	0.03525733121755256	-0.08140269576236858	0.08871007993438484
4165	-0.15100064605212815	0.05505314054284123	0.16072349981191272	0.043886863318520264	-0.12862576132343945	0.13590674467432767	-0.13307774591044552	0.09535334591418242	0.16371300202987796
4166	-0.05080712811230371	-0.060286675987325074	0.07884064667809847	-0.045562802857132136	0.028841420158320853	0.05392398836275637	0.03243664434810926	0.00028832351053276537	0.03243792575076979
4167	-0.035564326313978864	-0.09897053497779558	0.10516647802393227	0.0007194984983027563	0.00831137404044304	0.008342458662121759	-0.07926482568070797	0.09753023526176013	0.12567839663365898
4168	-0.022126774282194138	-0.04922655036426828	0.05397080137352983	0.007834955785093259	0.048509219843098125	0.049137876856254085	-0.004318247562373442	0.04060103834300119	0.04083003277661918
4169	-0.13758751868038	-0.10260010506410856	0.17163072818056221	0.09590033187283523	0.038219847638002576	0.1032358000249529	0.0708937760956694	0.10858030259352595	0.1296750153283375
4170	-0.18654030160876345	0.05482893531302436	0.19443121218530796	-0.05165191800908503	0.05913246106046779	0.07851476666898388	0.06791256594476763	-0.08373872973286725	0.10781600748718438
4171	-0.019561105029515958	-0.04877468726849307	0.05255099378808221	-0.0849894499786029	-0.025284414281192186	0.08867078556778664	-0.04513102232988987	0.0874712918354801	0.09842782163549463
4172	-0.09827849199493367	-0.16449663216969573	0.19161890299229464	-0.0028915673332879713	0.00501015499512354	0.005784705240381697	-0.008761249681799782	-0.011677739338727783	0.014598941470192528
4173	-0.10848935067237611	-0.010121712795766478	0.10896048953282918	0.07353022651461856	-0.04149293298223864	0.08442960202890727	-0.008065564550990686	-0.0691816182549975	0.06965019480164
4174	-0.09947294685395609	-0.06348200765736375	0.11800352728634668	-0.008393536515387502	0.004097901449225339	0.00934046313213143	-0.0826592695592951	0.07616417125256762	0.1123990027832394
4175	-0.03264856802542615	0.01682502631636026	0.03672887834738619	0.10419141755929724	-0.01353500690327621	0.10506687348963788	-0.023941698936936106	-0.0898751636909835	0.09300940810728756
4176	0.003955858641282873	-0.061415450505534756	0.06154271994629097	-0.0917239136209873	-0.009857657859676024	0.09225209888359599	0.05479773765446453	0.14582685413047916	0.1557827443513548
4177	-0.01184649643705463	-0.004239608076009501	0.012582279382977991	-0.06900958496315093	-0.08195204247106051	0.10713757549041725	0.015130040728599425	0.00994661031490161	0.018106716687615803
4178	-0.021173229221072332	0.055470927580689756	0.059374484775113624	0.013856075226787837	0.04163786013257113	0.04388282371395397	-0.059689347463483935	-0.04657623532416049	0.07571105531947163
4179	-0.1220936757611054	-0.027503305028613464	0.1251530960398299	0.045200532851229845	-0.0933859841096151	0.10374984432834776	-0.09989318673274648	-0.016425060782724637	0.10123453648503339
4180	-0.08709152177343744	-0.012966817671249409	0.08805152767177042	-0.11470335835039043	-0.15244889192125943	0.19078135408073274	-0.09966806579600612	-0.09198686623749093	0.13562929956211917
4181	0.05692704120994823	-0.033771090421864346	0.06619044167552353	0.011928901522208135	0.010834960908156705	0.016115057226327913	0.021372118660256616	-0.003647045830812824	0.021681060843974823
4182	-0.13270008252904722	-0.003169970757159599	0.13273793963225883	0.0799003131981817	0.0719755220399676	0.10753853180183087	-0.11114894661987253	0.04932892676987302	0.12160358280484489
4183	-0.09915857126001466	-0.05920178789147721	0.11548711592153847	0.03229196225411691	-0.11786383389862846	0.12220742271852716	-0.11648146382117698	0.04251852373982594	0.12399901723375997
4184	-0.10622136187635431	0.011733243173376762	0.10686742588007352	-0.16998240652982421	-0.04876076967539658	0.17683786695447187	-0.07154024591779493	-0.08511674272632169	0.11118842870693608
4185	-0.04907375801487824	0.038255018914817196	0.062222826983960214	0.06457401053544122	-0.009666173404782171	0.06529347398417848	0.018355197962815782	-0.08955863010572297	0.09142024676551615
4186	-0.03263972955755755	-0.035105120738732044	0.0479345537965198	-0.014213507003866388	0.05929306374257886	0.06097287256912272	-0.010596002334403267	0.05100190528502034	0.05209097434462966
4187	0.0069454449859872305	0.03516019196700813	0.03583961921128959	-0.02530258171542279	-0.01662839816544588	0.03027745476446545	0.019602589621408612	0.09056899290266804	0.09266608870168683
4188	0.02959555245337109	0.012456653925834728	0.03211020012469953	0.06313266665928378	-0.023311378494409313	0.06729898934472829	-0.04725210288221716	-0.0025070536779892368	0.04731856448515693
4189	-0.059793324300342045	0.08104286866202498	0.10071339628796212	-0.03406952077766252	0.03956787059302612	0.05221444847248737	0.04278717215050221	-0.11117257910255851	0.11912214086789802
4190	-0.026688776848845425	-0.01309072099159734	0.029726381982463235	0.0881670512250162	-0.11606224543658705	0.14575278294940788	-0.1981400494414251	-0.030573600732185992	0.2004849726398004
4191	-0.0051667602316372045	0.09737349085067126	0.09751047190808272	-0.03084138238783933	-0.07440698843691713	0.08054558210010308	0.04634927765138891	-0.07486011546813448	0.0880471034543895
4192	-0.1345287944002785	-0.04487838400897212	0.14181701546023726	-0.05694658585428961	-0.16477428801814734	0.1743372583022555	-0.03796181236175302	0.004567495998705199	0.03823560144011249
4193	-0.03439387700465721	-0.005231046043413798	0.034789403819551194	0.051367985206624854	-0.024003698343785174	0.05669962467571954	0.03444245541967376	0.007974628418767182	0.03535360566835614
4194	-0.048293943863360535	-0.03205057397114512	0.057961576115192585	0.05007058783507961	-0.1013477835230795	0.11304174888593772	0.09599512367194084	0.040007639824320596	0.10399843755126219
4195	0.03271932849195072	-0.030654665677481055	0.04483595638282196	-0.02050607272343497	-0.0954620610694347	0.09763966469710597	-0.043048537299680806	-0.16116621145809337	0.16681643887637956
4196	-0.006599081787827697	-0.004231317564216999	0.007839128061952456	-0.00032443200297356295	0.08714654090972448	0.08714714481068692	-0.11180743777609731	0.007565894607481618	0.1120631335599152
4197	-0.05003185521989939	0.04996196111976718	0.07070632288330445	0.023877927636303843	0.043894810139494034	0.04996908829853504	-0.08085474718533145	-0.012913768106589573	0.08187951849586461
4198	-0.08536744154003623	-0.0087145647980474	0.08581109319144507	-0.1664414589688308	0.02588956127246003	0.1684429536862657	0.07706605351359792	-0.05039378186747656	0.09207991015996675
4199	-0.06065678088663492	-0.0075319857691046885	0.06112262982852779	0.010283885392425066	-0.012027302873788703	0.015824484610323954	0.05244801833149453	0.03669499323289128	0.06401028944835918
4200	-0.03491539877997808	0.0263436805984926	0.043738708022074566	0.022071119249392736	-0.07919448065340264	0.08221252988981106	-0.015816569384214142	0.05816124100384085	0.06027349186991342
4201	-0.07483938515737892	0.05936446710281757	0.09552525072008981	-0.07581295780656612	-0.10881731161128864	0.1326228180883232	0.027850274397746067	0.02752055837127722	0.0391537854759489
4202	0.012210157213941737	0.09348646943263618	0.09428047468149697	-0.023192592638721962	-0.0496562439671439	0.05480546430995923	-0.03808986220513702	-0.048836058907618336	0.06193382155522695
4203	-0.06709273296368648	0.039845366432740996	0.07803260884204721	0.0789561133084543	0.0739849082208263	0.10820274706873928	0.06293402344591381	0.10962553501852171	0.12640589082470785
4204	0.03044956607242924	-0.07596966880402468	0.08184477168513843	-0.1473977656097279	-0.12522906178730203	0.19341256221576766	-0.024394499835745948	0.01845479600500015	0.03058874168419451
4205	-0.04651274934189051	-0.07721187870221663	0.09013939241012972	-0.05519197211859754	0.0001651170077896591	0.05519221910710159	-0.028279831039381666	0.02605692626325829	0.038454027746191353
4206	0.09701816246977166	0.2079266081169415	0.22944715777718228	0.05166194307039626	0.0836514279343508	0.09831845074687023	-3.8512828823411046e-05	-0.08614477797280966	0.08614478658179296
4207	0.009606160817549954	0.06447042777825296	0.06518216307828056	-0.10391223178116214	-0.0792798526313832	0.1307021306138343	0.004973337974540274	-0.053541532751474046	0.05377201707195084
4208	0.07964459091062272	0.020671034638108127	0.08228336730062956	-0.013011085930368534	-0.020572274205272835	0.024341463042807595	-0.06521813211911168	0.09479611516737843	0.11506393095984849
4209	-0.13374130627562242	-0.03973316667259139	0.1395186780977435	0.11345267831485475	0.048823128800581886	0.12351197562460137	0.035074274441820846	0.05605841613328836	0.06612677783616173
4210	0.06588118224027169	-0.011821655088881765	0.06693341245160278	-0.03804512822399196	-0.14839896268231229	0.15319818506355193	0.035941565591889	-0.08742018695095391	0.09452029001085317
4211	-0.02497482530482047	-0.027586759257336606	0.03721251382705216	-0.05611301745689309	0.1013188225028506	0.1158195774533897	-0.04514604864361218	-0.09334927655746307	0.10369307181260048
4212	-0.13853005370985455	0.004272074858845288	0.13859591048964887	-0.03436401789804862	0.07077037933778005	0.07867230972655304	0.025173572117546162	0.08683022672220342	0.09040573546952951
4213	-0.06273359612215003	-0.029933510812443994	0.0695091299900649	-0.07695952823542136	-0.06019051720042414	0.09770193113277327	0.0939249878464771	-0.10328765507183292	0.13960746051769155
4214	-0.05317379438153472	0.03788565872232572	0.06528993449035056	0.1064102331991101	0.059436006828664636	0.12188427559462321	-0.03351476325283527	-0.17630327458528247	0.17946053601108827
4215	0.06490683981113084	0.008464327834009409	0.0654564183250916	0.05836252423171218	-0.0596956247505559	0.08348503967212553	0.09069091907946128	0.015311171961509738	0.09197431592739527
4216	-0.05438338336963077	0.025979616268895084	0.06027016549012679	-0.026684677773459783	0.0397546445136446	0.047880098039578316	0.08854356103378462	-0.032308027560193825	0.09425375772548163
4217	-0.14629299088482464	0.10257507057126297	0.17867088258786593	0.10580768820362262	0.052431446501994	0.11808608497738622	-0.07573770130730864	-0.06929594752344205	0.10265538340723654
4218	0.06084471214485469	0.06170935623521814	0.08666096954774556	0.07044261186402684	-0.011214670268504059	0.07132973009522188	0.07760660656653366	0.06838103280979242	0.10343476703172223
4219	-0.05919715275268937	0.0034438080444388515	0.05929724030570208	0.13281160792749822	0.023804376842601633	0.1349280236168606	0.04835919539667664	-0.06698181796837857	0.08261462169472758
4220	-0.046113839312833346	0.017824719046519822	0.049438919742012775	0.13465612515749165	0.054337355878343006	0.14520613033298474	-0.0228637287887207	0.01252302531818191	0.026068683458203273
4221	0.09112488060238423	0.10584673783289393	0.13966844946037082	0.08213830752420861	0.03494406506844731	0.08926247389832609	0.04183269642753749	-0.13779643001894173	0.14400635616653737
4222	-0.06811994574573943	0.018689191003427415	0.0706371918238903	-0.05942009858026118	0.02842641976543816	0.06586963986518257	-0.05726955686819404	0.09981725280698081	0.1150794773268111
4223	-0.06626481369878268	-0.07122736005798014	0.09728495441415143	-0.03671630454845369	-0.008621599373709815	0.03771497044219384	-0.06763358002516341	-0.07685209504484086	0.10237453618845575
4224	0.0433215871044556	-0.03294002391688668	0.05442246856670506	0.05415282943849315	-0.0026230401657664462	0.054216319276632514	0.0193491321551042	-0.06953337905565814	0.072175340096556
4225	-0.0410282986201607	0.06813068262206701	0.07953056772219033	0.09197385864130056	0.1855426718345365	0.20708759920591202	-0.07549606273524699	0.0677774130274324	0.10145655821688172
4226	-0.04867997092115244	-0.07893800850797994	0.09274130016389764	0.042816308019608396	-0.0360977266600423	0.05600251871526058	0.02274355397814857	0.047543011076104036	0.05270300892491347
4227	-0.04064910957971876	0.08167788347887132	0.09123391233095327	0.006392009414634939	-0.09802137795151386	0.09822956947818874	-0.013119259238089794	-0.012119625046440515	0.01786057877624666
4228	-0.012866845887809748	0.0022498583066975627	0.01306206666270168	-0.05693735460610935	-0.039361672548500676	0.06921852075389384	-0.02199984474048167	0.11888691182689382	0.12090529753629872
4229	0.011281511778209087	-0.07658792121651926	0.07741435386457496	0.15378461038936808	0.12848865633875356	0.20039720856426133	0.07927758967402293	-0.012143406748942147	0.08020223533040087
4230	-0.08339168871174982	0.00010622252614062053	0.08339175636369844	0.010088478324186597	-0.03880055453755284	0.040090652617776064	0.02345697929548713	-0.02238020585254181	0.03242072626686606
4231	0.06711467733079163	-0.03225112149435886	0.07446149844624517	0.013019973747165887	-0.10016399497673044	0.1010066611965536	0.08724822557660114	-0.05160057833058926	0.10136504599869105
4232	-0.08755083103295082	-0.05798063639942329	0.10500905776094953	-0.028811801379136623	0.059778225594844504	0.06635929591232069	0.08381153018937207	0.03264739023238735	0.08994567628112987
4233	-0.011840330148952041	0.004751921457275549	0.012758298302371615	0.0426442919459517	0.038653888711565054	0.05755570126492785	-0.1573419768833252	0.036980718571798014	0.16162942564904256
4234	-0.07996242353373262	0.03403483572700436	0.08690431071214022	0.06410033649156158	0.08740081562011318	0.10838706430839633	0.10183041381651453	-0.14174645542602315	0.17453220563518973
4235	0.03104662454686883	-0.16547415395022735	0.16836148170320248	0.11255372421037439	0.10548508150844751	0.15425771700135082	-0.17880180819785885	-0.029681359277041745	0.1812486405558859
4236	0.007463599080671579	-0.05619332274808423	0.05668681356988909	-0.004889882448682561	0.06616042067291233	0.06634087890568424	-0.0680702932404054	0.016851584137322337	0.07012517885732653
4237	-0.0961613896622644	0.059750818830960034	0.11321295514537219	-0.002005314016393157	0.02544289565995869	0.02552179899356406	0.029341714787175607	0.03305997869746379	0.04420292318533605
4238	-0.044545350246666636	-0.048692292727698996	0.0659941482229912	0.00108585072604513	0.15657212994134667	0.1565758951632377	-0.06968431508225263	-0.03739851789022566	0.07908573138606098
4239	-0.11473074882007195	0.044534921541202074	0.12307113374587667	-0.06914109693696255	-0.019974970684386327	0.07196867887830473	-0.05231643673166404	-0.029994930566871254	0.06030510270291921
4240	-0.07647552660012193	0.04354247106189224	0.08800257356999101	0.008906031630104502	0.05154555167843328	0.052309285000183836	-0.05597944290646245	0.04478213547901078	0.07168777919686427
4241	-0.032972251286435245	0.07652088874722213	0.08332236056161982	-0.05853908271503438	0.02682238889533388	0.06439149595381495	0.0781269120596672	-0.12507847023299548	0.14747351661842645
4242	-0.07616147642636714	0.13288259975793354	0.1531612085675457	0.02810501351191404	0.11963834750895168	0.12289518289655438	0.03227451874828939	0.09326671836511267	0.09869308646015144
4243	-0.07357530006449318	-0.011158346920022754	0.07441662103030339	-0.04919488465581906	-0.016004244270851547	0.05173270252925539	0.009236993121506288	0.009800934616107362	0.013467752643851388
4244	-0.004236394490930451	0.0055938011357255	0.007016954426874225	0.02996302995490266	0.005226647764076116	0.030415473215587425	-0.03371476431600844	-0.032458495266968763	0.04679999196452741
4245	-0.03807575800861293	0.042110453012727714	0.05677194378271366	-0.03996880100402435	-0.017239492802724535	0.043528211148569945	0.03691174555033877	-0.016405665237720295	0.04039335107991287
4246	-0.0018230610348391738	-0.06580020046194918	0.06582545049120019	0.06728044615336569	0.13840729002334679	0.15389358780080076	0.009391419987766068	0.06985272824412113	0.07048122028266572
4247	-0.02675762304336573	-0.05799800632424707	0.06387283560730853	0.12006140945628023	-0.12765253316559927	0.17524243568332126	-0.06970328985396941	-0.03930843743764541	0.08002313334440084
4248	0.04987287219404805	-0.003106870896725243	0.0499695510051148	-0.11786957894622228	-0.0497889504687449	0.1279538089692482	-0.015503212039182196	-0.034094151435216255	0.03745344771338551
4249	-0.08949319032600979	0.053975061037617414	0.10450999152589162	-0.024425870369523536	-0.11749746628537763	0.1200094901530384	0.005541362375091501	-0.054302980780688764	0.05458498345369295
4250	-0.0763966724690398	0.006910908909916139	0.07670861898315535	-0.012671119214744566	0.02151486463483128	0.024968913921301877	0.1268729794033064	0.011294066227102738	0.12737467893821752
4251	-0.09890355758802605	0.08810890856493292	0.13245789320411108	0.05019086183024634	-0.069133989916142	0.08543202662343967	-0.16688385848582218	0.047192323426886326	0.1734281915189793
4252	-0.21542562865397907	-0.02618903317201019	0.21701167466163368	-0.05490738521214234	-0.02555306282551374	0.060562199188926746	-0.023450201967081044	0.00861154065636504	0.02498140518011586
4253	-0.05230140145592948	0.03521175119499881	0.06305001202595288	0.055199125013313234	0.03174657337844813	0.06367721981610515	0.010139297379735608	-0.06436290178176332	0.06515664568655775
4254	-0.10229850447609021	0.003574564182702615	0.10236093750616447	0.06148722644866695	0.014787635928233645	0.06324043953591432	0.07178658040244452	0.0020701093626766653	0.07181642206800666
4255	-0.03592034646780453	0.013117490054865512	0.038240552241130266	-0.043482461863485256	-0.03842330861785064	0.05802650372762471	0.0767459742624131	0.05951658325984635	0.09711935053537578
4256	-0.056155982247778125	-0.07511777389875757	0.09378792191811074	0.002321684018587142	0.18095141462266923	0.18096630810907127	0.07125762781951187	0.03929584814264195	0.08137452429178095
4257	-0.03088979072359547	-0.05906212118550271	0.06665218173382273	-0.03327668063939651	-0.009392280958930056	0.03457676121310188	0.07455748917455077	-0.055137282068584134	0.0927304646053489
4258	0.06264544177933501	0.03656009749145143	0.0725333861357133	0.03639751112153714	0.11434444178538626	0.11999762573923704	0.05220158871518919	-0.02948554095959301	0.05995334010770046
4259	-0.007727157541468962	-0.07759165110584704	0.0779754659171856	-0.02418304128811174	-0.01167255625101559	0.026852710391609268	0.14318029453058298	0.16276961448567184	0.21678225052268169
4260	-0.025847331675177717	-0.08732073955712645	0.09106588884719763	-0.0693342706416939	-0.019395080553323465	0.07199590429382467	-0.014761732172464338	-0.07807050917508351	0.07945384282455045
4261	0.03892644499754543	-0.04012579439288041	0.055904807448077694	-0.01828825132546205	0.049677297290402676	0.05293669807064201	0.16023841386654203	-0.04502860569556485	0.16644495969945097
4262	-0.05135175645813686	-0.03535235081769927	0.062344138454817725	-0.0005505955196206013	0.058908181885807535	0.0589107549477819	-0.05175660864017333	-0.014623185270952882	0.05378274895726953
4263	-0.06602772569729	-0.05853273275314114	0.08823684810954668	0.014922905190666452	0.1910576325274228	0.1916395367514578	-0.007881957979475905	0.09670379341003954	0.09702447588872527
4264	0.03459601049526859	0.14652399239172245	0.1505528621069632	-0.022249100575557235	0.0870353593791274	0.0898341597538215	0.07382597798363678	-0.007648441151681775	0.07422111341991013
4265	-0.019776151827101233	-9.141607301767693e-05	0.019776363113246213	-0.013051550023868267	0.012162802254382463	0.017840311564116442	0.06998266524978863	-0.045867003707592155	0.08367410271150953
4266	0.07300653767717717	0.05878626581787813	0.0937324895242803	0.005159290778439281	-0.02218184855322963	0.02277394754044419	-0.002898829364566195	0.05400727767575945	0.054085018754100996
4267	-0.021754000479146943	0.14046170493211937	0.14213629757836135	-0.08446530477290842	-0.12018818626894122	0.14689992453707396	-0.03258008724871992	-0.026134026821168863	0.04176660679327177
4268	-0.11088667973984873	0.036664016697330604	0.11679086378698426	0.15585195885363473	-0.0403495409686211	0.1609904299481602	-0.0627386821373932	-0.010734832322135391	0.06365044274253889
4269	-0.07970291791467997	0.01668720570941145	0.08143106261435146	-0.05856769126828104	0.0011425146172094464	0.05857883406271604	0.013204956345173446	0.14664343120078308	0.1472367711762817
4270	-0.09993859206688178	0.01701305257305796	0.10137635889182565	0.1748313243878402	0.027331626221020505	0.17695482411929825	-0.03212832659754728	-0.03712314546476924	0.049095389795347194
4271	-0.11616219002084142	0.03022211212361454	0.12002928997394928	0.0754386647657702	-0.09026822003572724	0.11764073992482675	0.07214622807635415	-0.019025298454755382	0.07461260085895566
4272	-0.01425213261643776	0.11495696870375556	0.11583707497029078	-0.05461710362346625	-0.05018167257796523	0.07417026540965427	0.09625086111496059	-0.0035177675883358342	0.09631512318518302
4273	-0.022004663945541653	0.03124078931669963	0.03821246069656643	0.08399643008530136	0.0491054148005293	0.09729718407953523	0.009805776231272158	-0.03998490463367102	0.04116972001436916
4274	-0.0022596926044089883	0.01310952337715604	0.013302849839136778	0.043015687429802434	-0.03845574561322752	0.05769916581483419	0.0028121205554526426	-0.17608726044968875	0.1761097138567175
4275	-0.03229075679351496	-0.014230006112874598	0.03528719382822019	0.03489379159842539	0.027117057281698907	0.04419175814259128	0.0022770241688200962	-0.026727335292789683	0.026824154989833173
4276	0.007032960495285543	0.06309598203980693	0.06348673470021816	-0.1578184425821918	-0.04597529403759284	0.1643787957156022	0.003164743864958958	0.05007419860827131	0.05017410656894048
4277	-0.05715457294331844	-0.11312014252600679	0.1267391488587374	0.11509231078873655	0.08127930754954692	0.1408991335616545	0.08766545108753762	-0.05002604812419382	0.10093481463452343
4278	-0.06387430457538595	0.11151617668865299	0.12851375198103915	-0.04992871005553314	-0.0633880017678369	0.08069024015287593	-0.06344180466190621	-0.09290758975374834	0.11250192359515578
4279	0.033734915110223515	0.038958322088405155	0.051534409450753424	-0.022279597691685603	0.053430177880727334	0.05788924236565483	0.09846474999328059	-0.09088400512466739	0.13399704988819647
4280	0.02529715241291792	-0.07051730967657768	0.07491753389043686	-0.012848902744198146	0.051891740385022554	0.05345883483500592	0.0012646199121908036	-0.11897089376363296	0.1189776148123669
4281	-0.10729991885753624	-0.0514783732986462	0.11900964458525466	0.08580131814754244	0.036837621066857305	0.09337492448040409	-0.0381947328603741	-0.021042871258848687	0.04360779803076304
4282	-0.005389103419022252	0.09706773080406446	0.09721721452042967	0.014055801898313078	-0.046720556776741876	0.04878909706618255	-0.043670874560293886	-0.10269570171030516	0.1115954857269455
4283	-0.10622219879172812	0.053386445319433685	0.11888342214116436	-0.029160024981284716	0.002702342202240871	0.0292849741384069	-0.09649476987019788	0.06523745239293267	0.11647817738539097
4284	-0.20410821233893708	-0.03666369370895574	0.20737499555293726	0.023018056564372617	0.10964102505901578	0.11203118005266384	0.030171242368483862	0.1186669483174095	0.12244242928423353
4285	-0.05991472775210766	-0.015136687258031948	0.06179719979705105	-0.004309287495230838	-0.00810273389198877	0.009177377361803117	-0.06631620319260358	-0.030056156899633965	0.07280941816453486
4286	0.01421828618120184	-0.06322055529893279	0.06479967804114442	-0.003503867051184781	-0.149582907031926	0.14962393912885127	-0.04162863705065924	-0.09551497835429501	0.10419239181781442
4287	0.0034282710272908728	0.04318759730683439	0.04332345327156933	-0.09818427755200974	0.08770580565964342	0.13165280363447343	-0.0631710746031684	0.061514960131084456	0.0881741174407092
4288	-0.11726578976518703	0.014081050218392776	0.11810817678935671	-0.01097566819262528	-0.1432377622805034	0.1436576549836472	0.12059957090101057	-0.060404926928668716	0.13488147277801235
4289	0.013428636823975014	0.06606256926168588	0.06741358427205352	0.037488918259455065	-0.04514841583792376	0.05868388573482663	0.014008190427437932	0.018294087535193244	0.023041333246942904
4290	-0.03608130132730026	-0.012878715008130504	0.03831085493345307	0.03702417266660904	-0.048446323671676575	0.06097405709765203	0.16222044897492666	0.06962927607767107	0.17653246203666711
4291	-0.05210898889714416	0.006629806922049447	0.052529049712576645	0.03641898802719451	0.011680098708556682	0.038246142220707234	-0.08370312784785172	0.1314843607607414	0.15586645160577245
4292	-0.03147594914316718	-0.09092240825840472	0.0962165250774069	-0.013288629813406226	-0.02835326539101497	0.031312862223870176	-0.027936711680458075	-0.03551288699322967	0.045184344657314045
4293	-0.08450288328638812	-0.009787067174173176	0.08506776103545168	0.08279837884192649	0.02488169414374751	0.08645617526998392	0.048047362719209154	0.017864361161893154	0.05126094482150915
4294	0.011860931372688689	0.016214352671003185	0.02008947300372259	-0.0788104762002694	0.16587234830178202	0.18364293367854076	0.06161228003257631	-0.017109903817407707	0.06394389618605942
4295	-0.0762699042494916	-0.04517922266495576	0.08864682991983565	0.013057567880329381	-0.026542106458120582	0.029580119914963426	-0.024877896896863254	0.07270336843645163	0.0768419776945999
4296	-0.05095883408116859	-0.06855461346450972	0.08541977404664805	-0.06439402868399553	-0.140928134875423	0.1549429899337839	0.11899020175293533	0.011967917975855797	0.11959054801229514
4297	0.034714409499460544	-0.03378487464976642	0.04844076776844754	0.05842418811342703	0.07727365982344528	0.09687416714079482	-0.1244376627868536	0.06930176741377432	0.14243407909109237
4298	-0.13481990274376957	-0.021491097219109738	0.1365220620834622	0.01837247323045826	0.05742983632871569	0.06029704697036977	0.04711858648900011	0.03816422152381624	0.06063554235957902
4299	-0.07551360960016905	0.016854643408920084	0.07737172764833804	-0.009586488814585637	0.04258592304516471	0.043651593434843435	0.0029975906138696843	-0.02109863817305678	0.021310515766774122
4300	-0.12979180180256594	-0.06672199333133633	0.1459374393679136	-0.04725078079469208	0.058867436751894084	0.07548517334845493	0.020047307053642334	0.03765316583640171	0.042657419256286314
4301	0.024935155465164494	0.016563845496943504	0.029935312854863207	0.05951807228915663	-0.021569964203515223	0.06330611569791818	-0.11386370834687527	-0.001063437576982075	0.11386867426110839
4302	0.09582744002165436	-0.14582043476437556	0.17448924739357227	-0.02762697383895394	0.03667944676079989	0.045919837741183266	-0.020669909059763826	-0.0995385769609395	0.10166205508422395
4303	-0.0997491849233235	-0.006074932088997407	0.09993400168487862	-0.13974606017229182	-0.017458409899976005	0.14083237344415306	0.07716235848628301	0.12127895794726178	0.1437449658525103
4304	-0.16785559156363955	-0.05198153639321439	0.17572017455311856	0.04417558401649701	-0.027192707754202596	0.05187413207181452	-0.042130351124354294	0.0472344125970901	0.0632934137114876
4305	-0.10871317754418695	-0.0013945783265060083	0.10872212203807777	-0.02296164385399764	0.050042219651450656	0.05505870354559633	-0.0028989847030681877	0.049874412991732495	0.0499585946917897
4306	-0.031013744204016723	0.003144633944978813	0.03117276138233657	0.09911068890479972	0.05870889220718056	0.11519402189080098	-0.006020977579790502	-0.0656068952944114	0.06588259922914547
4307	-0.0804669431094643	-0.002384384381481394	0.08050226221827816	0.10848478913077586	-0.043442387825828724	0.11685970448687015	-0.013227537833375286	-0.08343324814512998	0.0844752901929328
4308	-0.14607553451216307	0.19211145365683457	0.24133974477726672	0.0005490121103796337	-0.0789433330665631	0.07894524209827758	0.00813229051973128	0.023821648555060877	0.025171513442344806
4309	-0.01789102491380437	0.019237984482414282	0.026271444943359725	-0.06540093684086257	-0.027878415197681975	0.07109492649688048	-0.06057409852220455	0.04352013585638039	0.07458702056481106
4310	0.0654349782955418	0.055595853660441834	0.08586405143464458	0.010920588246840685	-0.015871152192774112	0.019265324279212986	0.06313472225202223	0.16503646545485756	0.17670039072869187
4311	-0.010459189687534766	0.11468148712717083	0.11515744934054106	-0.044543146086128714	-0.0516578990384566	0.06821019275971575	0.044189446613963235	0.005888780297916572	0.04458009561951878
4312	0.036840761737399995	0.04178702968151946	0.05570814639705816	-0.0037038631379047735	-0.15749491463006726	0.15753846113402437	-0.056031779928787155	0.1824707020609885	0.19087985088169485
4313	-0.08000789534934293	-0.07813461379458997	0.11183148568744467	-0.05497623349238468	-0.029664107456431443	0.06246875635224309	-0.061737731614799514	-0.0923670883562052	0.1111000743309564
4314	-0.1306954723446027	-0.0019123079638286762	0.13070946183473992	0.06727200516308394	-0.03886117261579705	0.07768985400769374	0.09361495894041826	-0.02898173420527424	0.0979984767991899
4315	-0.12143089680271808	0.08426518781831918	0.14780421027957552	0.004896936000144311	-0.08704940441711446	0.0871870333912323	0.018110644326600485	0.04062933265119391	0.04448300922381486
4316	-0.009715545386290516	-0.03642823533808276	0.03770156697008511	0.07453225618023669	0.016539226757955626	0.07634528952769454	-0.07819574774226351	0.08949456448427454	0.11884381362612731
4317	-0.0872195945446208	-0.006499549761105276	0.08746143046866504	-0.04150084179409445	0.03347087170775892	0.05331621819386398	0.11756093562697868	0.00550269766298167	0.11768964808793002
4318	0.006580004004215425	0.0008624199981959027	0.006636280656269689	-0.00565649663498491	0.17543838929194083	0.17552955418257113	-0.04925452273490246	0.05630377858181954	0.07480724224587874
4319	0.09773828669034237	-0.049919149319600634	0.10974832187307533	-0.04226180356840038	-0.07789592574382558	0.08862186687461311	0.003973962806453269	0.028593052300217275	0.028867889085106905
4320	-0.14034112034222865	0.07722623153006838	0.16018589480740067	-0.08504766222371207	-0.0329326731333684	0.09120123798188216	-0.09245590921936134	0.056500937339547766	0.10835336206055761
4321	-0.0972669438191812	0.03387815554268369	0.10299799892666858	0.06550095407600093	-0.05164890431002764	0.08341453291419172	-0.03429280898144428	0.001067892856755084	0.034309432274395535
4322	-0.0320401244802456	-0.027132553204965798	0.04198505710523607	-0.0316124949091286	-0.05954000508825398	0.0674118835242644	-0.054722018479972684	-0.017317613242144907	0.05739685561881403
4323	0.05669951884646665	-0.011440920611410126	0.05784228645080877	-0.04355002550082169	-0.004974982527214765	0.043833265589826996	0.0051877772921867385	0.01851420582602468	0.019227294417097134
4324	0.031872817922984756	-0.08613163104486328	0.09183972119295765	-0.1711057010720373	-0.03161322409420193	0.174001600213859	0.03129681667006041	-0.04508255277268716	0.054881028581664666
4325	-0.179145013883838	0.12928827062098314	0.220926216007981	0.08022800401379394	-0.07646747662093265	0.1108323400854201	0.08513562924893119	-0.00021265554535052108	0.08513589483873671
4326	0.018774218988715015	0.03505064087170138	0.03976202615754396	0.017430052420271038	-0.04014132553118441	0.04376222963668457	-0.02070356706485249	-0.030884055564122943	0.03718148164472038
4327	-0.047035075054672075	-0.20076742606000128	0.20620343753719705	0.18009421062445316	0.040546569834432174	0.18460213711055296	-0.06715607495669146	0.031194921226042227	0.07404769755966582
4328	-0.034220469538445084	0.03528977535343349	0.04915698098874106	0.16820381206864554	0.059685666855673954	0.17847941400181344	-0.036382865087227906	-0.027700028946864158	0.04572750239858437
4329	0.04387410069606774	0.06826869383408654	0.08115140953613151	0.0377674979583512	-0.05655220284043077	0.06800393773995216	-0.04221329089909985	0.1530671054008792	0.15878129828268783
4330	0.06318151605352136	-0.010849502451617874	0.06410628420263524	-0.01628355831218072	-0.06685588963114797	0.0688103498732453	-0.04348740223258149	-0.0032830896452022006	0.04361115488675767
4331	-0.0893506429454106	0.12218237017105939	0.1513673312685932	0.2069172592227198	0.057591671524748915	0.21478257097180117	0.04636354976857027	0.0958911065276598	0.10651142219612736
4332	-0.0545453247522436	0.055013756824296746	0.07747067762870398	0.05132635449875037	-0.03270917875174453	0.06086283792878022	0.09915757168652052	0.05934372348795313	0.11555908246512733
4333	-0.002043041903394675	0.005381631075198778	0.005756385432593242	-0.07594376669968782	-0.034828326222604615	0.08354919513678621	0.05902712354191874	-0.0368780321629527	0.06960021961060692
4334	-0.08918161120644215	-0.04319553489968788	0.09909194726438249	-0.0385674276454474	-0.038749212049230417	0.05467127133717529	-0.0678613496688654	0.002238310915406647	0.06789825339899433
4335	0.11809979358645781	-0.025114298619603175	0.12074058654950515	-0.012787255964270385	0.04051467236577828	0.04248473363459075	0.13280346689245168	0.10297635630331667	0.16805026264829856
4336	-0.14778176903278264	-0.0379836887236253	0.15258509713439244	0.05957929867140644	-0.052314834011036745	0.07928767046507913	0.056443140304553836	-0.005672803559156509	0.05672749586981898
4337	0.04633232448563058	0.07840737408210792	0.09107359992167528	0.06633220293831095	0.09110751141584394	0.11269667157035917	0.07755941323977314	0.06236641303528956	0.09952402753599872
4338	-0.10272789745988506	0.10140136515844998	0.14434423359637882	-0.06560729348244207	0.04863450802089001	0.08166781696926459	-0.09539545730420097	0.06434724311272957	0.11506894007718309
4339	-0.09183780165373162	-0.004231357328524617	0.0919352282720384	-0.09821563276763962	-0.0408451604127077	0.10637028555516653	-0.0229318429344618	0.0064084103058670945	0.023810441890464135
4340	-0.09141887432915442	0.07197671708682427	0.11635316233865958	-0.12689844136286885	-0.07061126806219777	0.1452210921239646	-0.024575705125104368	-0.04415386039038199	0.050532451650097336
4341	-0.04979453881210477	0.1096038526331989	0.12038480222831366	0.0008281784897915932	-0.052761222110970056	0.05276772155640291	0.04220229285806904	0.0451323937742286	0.06178969566416599
4342	-0.005944159952129198	-0.02512694064400759	0.025820460562584416	0.15438576727793563	-0.06776609241184345	0.168603702268863	0.026720802083831846	-0.13909680109934436	0.14164011204483665
4343	-0.08084235673863041	0.006112431209958169	0.0810731056414669	-0.051688687254589825	-0.019946397521612418	0.055403782941176344	0.04180975716063489	0.08204903224755236	0.09208745564185791
4344	0.047309104734329616	0.01981278704869355	0.05129032970649192	0.026404447441600237	0.09646822448779205	0.10001656453069796	0.06503728041531835	0.09199570258819721	0.11266346851804619
4345	-0.0558083937583741	-0.12180659005387146	0.1339829175471322	-0.044108182755136754	-0.03692934205916847	0.057526585948443114	-0.020210711042887335	0.024810767232498768	0.03200073454663693
4346	-0.021790149523891595	0.029535146231766556	0.03670334425097238	-0.01577732168427612	-0.05244741171976534	0.05476910511987308	0.05142686547249741	0.00536217796902276	0.05170566163291811
4347	-0.12008858760987597	-0.004792912282225449	0.12018419564268823	-0.11274077074509448	0.07414294301213226	0.13493575281109987	0.03918697031975076	0.15930312779137407	0.16405214161039128
4348	-0.082630794871819	0.024244860949426832	0.08611423542949025	-0.008743972153410622	0.07650071395141553	0.07699880703034251	-0.05854555907429964	-0.012612190012180268	0.059888645202789886
4349	-0.022864318288766936	0.006343453798283428	0.023727967820717365	-0.07811216662733066	0.0777780072378255	0.11023125230669888	-0.06531113103726147	0.018375257251428953	0.06784684160977966
4350	-0.08402765992067171	0.08821107201657251	0.1218270941049527	0.006078684453071735	-0.008485541549535519	0.010438142558372618	0.005910204458209263	-0.12000151959737905	0.12014697342179696
4351	-0.08433344543208471	-0.0020720959932237003	0.08435889757607992	0.03866058213130692	0.08033144183647149	0.08915032898569658	0.04762580736188625	0.11445275757195712	0.1239663310850841
4352	-0.0326706572409846	-0.01546778503569397	0.036147257412815395	-0.016873537349065743	0.08885663969242003	0.09044456136274238	0.10118960861627212	0.02566971340462419	0.10439478472696746
4353	-0.11358314877880868	-0.02022378751651837	0.11536955087033265	0.08165887825776356	-0.034314302984957905	0.08857563879340494	-0.03144456169198998	-0.053671524167740244	0.06220444490942499
4354	-0.12336609877230638	0.09161391865070455	0.1536629572045142	-0.042639872103677985	-0.0488982087555626	0.0648782977005454	0.0014950956640576469	0.004147223257547522	0.004408488606385079
4355	0.007846319777986936	0.050894241726911905	0.05149551995092165	-0.04686375886389266	-0.07332737628777308	0.08702365200393364	-0.01887405782470416	0.05036256195775107	0.05378306151306927
4356	-0.056041485181008405	-0.0371352428801065	0.067228523150949	-0.1130869333375939	-0.02485740448197285	0.11578663588377465	-0.1387445472795265	0.02297069000610625	0.14063321797910122
4357	-0.05571120238463149	-0.0522272178966992	0.0763637372079881	0.007492100563264184	-0.04590967954074037	0.04651698879316608	-0.038222358570217045	0.13787929372575813	0.1430791680608471
4358	-0.03393157548915851	0.05986592968957683	0.06881338062305775	-0.11369672190068335	0.1267031456596606	0.17023698684778962	-0.04310504413342971	-0.06813386775302802	0.08062424427386611
4359	-0.07511222854082442	-0.0786164647730696	0.10873083927655637	0.03988176855639142	-0.024361377864389737	0.04673363023174157	-0.030772296495464768	0.06823750425307674	0.07485513488260816
4360	-0.02824309356864325	-0.07773717115500797	0.08270876684795961	0.0014901311653201723	-0.0076886925906133104	0.007831761273354191	0.09484111663528133	0.05756750474719699	0.1109452793382647
4361	-0.03716136220186294	0.030929843352523762	0.04834896121438087	-0.07179963899669428	0.19480036433820921	0.2076111030420933	-0.22776630632819145	-0.016150207114346386	0.2283381691444158
4362	-0.022005854901060724	0.059927950064579426	0.06384055802441942	0.01414597673398336	0.18357418849362736	0.18411841662053316	-0.14074318871486632	-0.02063320029067326	0.1422475803796448
4363	-0.21683612440191385	-0.01804363477629878	0.21758556386300706	-0.12226353537286636	-0.02948604617959677	0.12576883159661403	0.06946909917430179	-0.04774893141977854	0.08429659656130661
4364	-0.08891606788745716	0.1128612899612522	0.1436792883483376	0.01417284051842785	-0.003477820400944087	0.014593308161688806	0.01834054689815894	-0.029457623264035136	0.03470053643518197
4365	-0.03146023294251979	-0.0076011325446222	0.03236546728781345	-0.11551279695390303	-0.03126538472988885	0.11966925479178682	0.0527019066748761	-0.09903404560273738	0.1121839255669564
4366	0.00482596511645713	-0.04032734750614135	0.04061508212704175	0.06241325074146295	-0.04256199022718577	0.0755442709953295	0.09880450718012035	0.11575599826475791	0.15218995293177895
4367	0.06474893071399784	0.04707111604839608	0.08005069640326476	0.014739940018199602	0.0010961791507704925	0.014780644115555519	-0.13054943442161218	-0.04748048371466619	0.13891562605258453
4368	-0.07933819963995029	-0.07228262787988682	0.10732813338230941	0.10095484624447776	0.0802382421337383	0.12895757628366997	-0.006198721204696884	-0.017846194559571118	0.018892083125786434
4369	0.07133694105672181	0.006788664925647589	0.071659229208825	-0.024368323047188428	0.11162366334785001	0.11425260341596724	0.00019386611932487274	0.19912419861311004	0.1991242929865302
4370	-0.1817542238072381	-0.044509050590480125	0.18712470028362777	0.11597606165591809	-0.11331904570943972	0.16214701044951585	0.040931294092400684	-0.04076498359248563	0.05776811164798636
4371	-0.11822642303256274	-0.06721675359249078	0.13599845244188663	0.04727963700613702	0.044951384750494	0.06523795725204021	0.0009565664856936906	0.010788949120621337	0.01083127151210366
4372	-0.021971689771412863	-0.02832013592872659	0.03584390116090545	0.10637097390142546	-0.04560698199530761	0.11573582373430472	0.08402905226700927	0.0643137954223665	0.10581656725920467
4373	0.06744846558156099	0.011107659333027362	0.06835697188411441	0.006346392322143298	0.04777237865229153	0.04819208293490207	-0.017257475947125366	-0.02998445447722968	0.03459606894377842
4374	-0.0273893765921804	0.046684395457910526	0.054125878555260944	0.10013121856808443	0.08051019431236028	0.12848405473109692	-0.11759793476329111	-0.008161367687986561	0.11788079649853822
4375	0.057134418879892665	-0.046332312508692464	0.07355966967806596	-0.03808804469493156	0.008003497928244604	0.0389198551869161	-0.002329084582768232	-0.0893414347881317	0.0893717886415824
4376	-0.11018521140186457	0.008577574734839263	0.11051857581422836	-0.0045003065732668115	0.04011174175611887	0.04036340652079502	0.10127734705506537	0.04060018907671852	0.10911221920379703
4377	-0.019276373047840096	0.10909253069921636	0.11078248423031035	0.04459880759592157	-0.00959976658554459	0.045620271343723616	0.020509652664778322	-0.038305145105000465	0.0434503163848664
4378	0.05146343366101733	-0.1561934090898772	0.1644532336176448	0.12152870291207084	0.0019329046482366708	0.12154407328977233	0.01670400053594347	0.019258934741830387	0.025493728665985312
4379	0.04236775135829877	0.058015119471870075	0.07183857210784458	0.07965315747221544	-0.1532267668067615	0.17269356548912648	0.03456836669360679	0.10740545590041249	0.1128313074152698
4380	-0.05499243861113218	-0.039527754596262295	0.0677245279630761	0.08427397170908854	0.08412860295956422	0.11907864688327732	-0.175888713484517	0.12110906432685394	0.21355150431070385
4381	-0.07712001687046556	-0.007312254563789871	0.07746590262113104	-0.03832180275252742	0.10973474053548192	0.11623370357427815	-0.08022862423657988	-0.0036156457118366467	0.08031005566433046
4382	-0.002595086361773354	0.01834525201243329	0.01852789099235932	0.1159420571818917	0.04641921425699426	0.12488916716755614	-0.07596101582044959	-0.02351906013210705	0.07951869034366862
4383	-0.1224362807600549	-0.05945310521615894	0.13610773147106175	0.002040322310144931	-0.16254955834731716	0.16256236290739975	-0.0443724777341459	0.07033168645637913	0.08315926226263493
4384	-0.09369299489260062	0.07282019322208126	0.11866405451039559	0.07630834718844942	-0.05143784152635541	0.09202616688487786	-0.12378854529947547	-0.06329026951598238	0.13902971683336615
4385	-0.05378708973139665	-0.05630830190585593	0.07786960822615158	0.0624717508407684	-0.10101268706096736	0.11876987244410078	-0.06240933727079699	-0.07634437287505562	0.09860724440052879
4386	-0.041524153089505446	0.00907707873589134	0.04250468971982098	-0.08375375550596532	0.097999412109876	0.12891305727207905	-0.020179043482643138	-0.08097944756747347	0.0834557650747244
4387	-0.11499049632999081	0.06027649695760054	0.12983092979601302	-0.08013379347386057	0.022277314831515616	0.0831727335886816	0.03495351967756197	-0.07051569466720327	0.07870331462046533
4388	0.08074535280155923	-0.09302798541246017	0.12318286434788392	-0.029799878489716082	0.003799323860894011	0.030041098844779325	0.1645042329399692	-0.10874508294852062	0.1971982142937615
4389	-0.09261075613170548	-0.07179338757288468	0.11717953170446047	0.12216728202972102	-0.03566128088288561	0.12726575247385866	-0.07353866969682771	0.07875089811474001	0.10774803893648036
4390	0.04392858505861018	0.005277144457746914	0.044244421556615225	-0.0993798819512205	0.029639868635301863	0.10370575080175867	0.07754840692551992	0.000729863743468907	0.07755184148535776
4391	-0.026150914092384524	-0.045369725213805605	0.05236680507576822	-0.019021814604184194	0.09933784211840177	0.10114265325557002	-0.028726572712332452	0.02164601520698395	0.03596895820200947
4392	-0.0021647551440847003	-0.11993607314174584	0.11995560764506197	0.04594072363433926	0.06674203475723992	0.0810249917715723	-0.05547009896300974	-0.10447040483073673	0.11828354646553389
4393	-0.026463868061236673	-0.0855699865455996	0.08956873846480498	0.01907517494065034	0.05273523252244797	0.056079114188912337	0.009549761232589268	-0.0024518909482699833	0.009859498406190506
4394	-0.08660037250693249	-0.04066272948213704	0.09567174132039684	0.11270793991916597	0.12979276478230553	0.17189892818356145	0.14714668077228246	0.011933795292250726	0.14762981112355777
4395	-0.07779186302054766	0.02785613277066986	0.08262891797152398	0.010465674259948711	0.05640194497672591	0.05736470809542196	-0.020325056534674257	-0.02271421492760095	0.03048021461399107
4396	0.10074083106003555	0.02178717935007753	0.10306986090365637	0.005793231019501434	-0.050980800304361425	0.05130890298299595	-0.00936715826546335	0.0024913823464670923	0.009692813831211565
4397	-0.05130468279764055	0.1027498385808245	0.11484641833924122	0.05220263354822517	0.022784505477650166	0.056958306147842516	-0.02528342409077214	0.008992959868309853	0.026835142275510086
4398	0.004075206008900229	0.06821018060793323	0.06833180842464105	-0.11770244066688247	0.061108179476658135	0.13262003671350892	0.08525625656967771	-0.010444546328808176	0.08589364256037424
4399	0.008004848246908733	0.038169573824651984	0.0389999225821231	0.07870283659498775	0.00475852120900705	0.07884655992618773	-0.07302164440728154	0.08543960048175395	0.11239255261103914
4400	-0.02949313603589066	0.017325115770401796	0.03420533159741881	0.01699310761733155	0.01077005396271158	0.020118642321337962	-0.03662678222399472	0.10519612970835748	0.11139006635109572
4401	-0.07022701292589435	-0.02809102788869312	0.07563689041953713	-0.02471718785714362	0.031840347343468474	0.04030815171299781	-0.04985567905561029	-0.015018062158510596	0.052068521441394
4402	-0.12248493731643963	0.06385985314668109	0.1381326924132293	0.04655991114405389	-0.05729864935826883	0.07383062063956955	0.16645515454313958	0.022284958890769938	0.16794028065578487
4403	0.08002049524504208	0.02256614602578527	0.083141509522734	0.05929816196276614	0.08562577447335813	0.10415394983544711	0.029098531764723132	0.08914722857074783	0.09377607857395062
4404	-0.10287628041658323	0.006711590529620127	0.10309497815019289	-0.07020946923206782	-0.10407842206841171	0.12554555949972554	0.036152286063088256	-0.030553624298750907	0.047334044253334054
4405	-0.04998083687039738	0.06509228230640102	0.0820675896448865	-0.035033419102441864	-0.002357748768173716	0.035112667703567656	-0.024689795204601094	0.10111393929973185	0.1040846516444908
4406	-0.07997081676811073	-0.036328857684267885	0.08783574121735713	-0.023768728653592853	0.05413917479539195	0.059127004907521985	-0.006316605833749123	0.09857354917114719	0.0987757262967756
4407	-0.09835068225014629	0.012044173452575543	0.09908541170740003	0.03204875123025305	0.008778677223864797	0.03322931881967262	-0.04878757697218496	-0.04107678227983127	0.06377718800073841
4408	-0.05482440310282599	-0.026913236141686902	0.06107403257686001	-0.13898069423856577	0.020569760748956157	0.14049465622685797	-0.08763371881152252	-0.050710938797161424	0.10124854560153665
4409	-0.1420285944388632	0.07606331994756396	0.16111409087886933	-0.03878197766151186	0.06409232951594666	0.07491240547545308	0.06454640229671724	0.016576900142557586	0.06664106592624393
4410	0.004589031845724054	0.04948311957560113	0.04969545589099983	0.01412525481973324	-0.025978857242704878	0.029570658554709882	-0.00966918705395735	0.0002123269616185267	0.009671518030952874
4411	-0.06326714070941088	-0.06771796465861517	0.09267391127523349	0.06505787361023162	0.00704462749723473	0.06543816696133585	0.10336288109256428	-0.04216397323160825	0.11163192118041934
4412	-0.09126966177755959	-0.02846570562757972	0.09560568789494768	-0.002383197577683844	-0.09148790346397005	0.09151893853693333	0.13497700386701142	0.04259581722078576	0.141538670396545
4413	-0.0969357527708809	-0.016147643767396268	0.09827149416029084	0.048043133742162195	0.012292241252483795	0.04959074404338523	0.018839805519856923	0.09659569878944199	0.09841578784243225
4414	-0.03891062397529429	0.0704165164074773	0.08045198842235825	0.04809967362392791	-0.08255550428835089	0.09554574763448297	-0.025752311763384793	-0.010789937929844775	0.02792139541083987
4415	-0.03134461379872689	0.13269694818115882	0.13634868855542576	0.025796507046677714	0.022701697931195725	0.03436316144897831	-0.047827513201676976	0.16397040871136287	0.17080329608069034
4416	-0.0432330758589218	-0.02706871757802127	0.051007982900149705	-0.0036422341870495038	-0.062249363910953905	0.062355827131004224	0.02932666301369863	0.0026651704109589038	0.029447517668531754
4417	-0.0072319731574464865	0.10144523030373831	0.10170268525033414	0.04853849427812367	0.0025362080250915485	0.048604709421351165	0.042857620945306416	-0.09007859417442239	0.09975434226905538
4418	-0.11420233202338953	0.007499855605843226	0.11444833102185893	0.1327281070447012	-0.041993370726730414	0.13921276372754862	-0.042847116655335464	0.03815030899799094	0.05737003993652187
4419	-0.05630127057356435	-0.014534822245051543	0.05814717642235905	-0.00893795580743872	0.04241070999893198	0.0433423046990955	-0.12076064562415835	0.019984078082617485	0.12240301020961741
4420	0.00423492048090425	0.07797846476060057	0.0780933769144337	0.03435003944254536	-0.09168053928716564	0.09790427209110922	-0.10061550525805724	0.13174068881844445	0.16576817845621747
4421	-0.10498959855776667	0.06087332740215191	0.12136052815611252	0.05337037599004643	-8.669923830910718e-05	0.053370446410694834	0.04538975383326078	0.030966705856986524	0.054946943724625254
4422	-0.06390352602774287	-0.10005533377756667	0.11872123001434362	0.08922314503023908	-0.1060242540751537	0.13857096399058433	0.018765012964037563	0.057024269808462584	0.06003243339003371
4423	-0.04372702118881802	0.06180166172731326	0.07570665607662642	0.11920711274933422	-0.00986232606126876	0.11961438544494246	-0.08059237037189243	0.051906311143987596	0.0958613336999686
4424	-0.06657659932354128	-0.08536835575480368	0.10825987133636397	0.1037016672960688	0.017459256809772495	0.10516112137255923	0.054219868178802616	-0.07731788222455141	0.09443436353900171
4425	0.02979685226958546	-0.0019791292536693803	0.029862507560120096	0.07364424376614857	-0.03199304772914228	0.08029339787857462	0.09740021969974369	0.0025531146457564904	0.0974336758618534
4426	-0.06612343723439872	0.044353184201864744	0.07962106442729845	0.013649684198080589	-0.016600835452579038	0.021491896529411636	0.11711718483994922	-0.02833681189668667	0.12049651402967239
4427	-0.05153103535625145	0.06869017115710728	0.08587075880927063	0.0459883418748009	0.02456710128485282	0.052138949490124785	-0.03667827686520029	0.046908997865444634	0.05954620117640231
4428	-0.027106289343805285	-0.025505711254218435	0.03721951408298686	0.06777032184765049	-0.0888512541939607	0.11174686525882482	0.11206895657988633	-0.018424943109266494	0.11357345445782721
4429	-0.05494627456793502	-0.09901229394481882	0.11323659938866985	0.04180987364060391	-0.12205626882605367	0.12901859669668225	-0.12270661284042707	-0.04928404270579316	0.13223399600782285
4430	-0.008096347815092463	0.05627554225024675	0.05685496903087944	-0.08043637836332802	-0.12807922866723673	0.15124251974958228	0.04540680411920327	-0.03330994599558344	0.05631456616674216
4431	-0.05431315838480101	-0.058534740447360886	0.07985133069005418	0.0007459271093463212	0.017068201206744116	0.017084492959592305	0.020533250931623635	-0.0839899890108316	0.08646347580256439
4432	-0.011272214625503148	0.10152880226489225	0.10215263340661854	-0.105466905217941	-0.007896310133485636	0.10576209060894334	0.015844541240002036	0.07151480802214412	0.0732490085499473
4433	-0.13448025730639357	0.010691100815148779	0.13490455604550017	-0.006352763618650927	-0.02535895783712466	0.026142577305604757	-0.018544193273000335	0.21305733486665815	0.21386284166406677
4434	-0.08895498638571663	0.05584776710927502	0.10503315045248737	0.038110518304073714	0.028112898783713678	0.0473576465148815	0.02972000740531921	0.02346354352939196	0.03786577234294713
4435	0.014209367424868228	-0.03208710310626489	0.035092567708376377	0.007757451493568978	-0.009825318379970926	0.012518583583731431	0.02330688459440505	-0.05682354087119146	0.06141763318980048
4436	-0.11541559463211476	-0.02633465987968533	0.1183818980894602	0.01946484065430131	0.01624769101844514	0.025354831593370993	-0.07035162376648114	0.27571351463404137	0.28454752347971024
4437	-0.17322267125018712	0.015067386092892356	0.17387673783092059	0.16632043942604716	0.05804356306206576	0.17615772416733086	-0.04950122981856264	0.0348232670406539	0.060522984732536506
4438	0.014164657519188837	-0.03354472953235218	0.036412723079091096	0.014070675750444553	-0.1800841664685689	0.1806330283440805	0.020600571419181774	0.05175385841456852	0.05570319024608926
4439	-0.1431801254211146	0.06343320006494298	0.15660242394702958	0.04643656898062506	-0.056514687269124377	0.07314550441291165	-0.051995702783307535	-0.010811758141289455	0.05310788286154696
4440	-0.10765158467505448	0.07097577444994543	0.12894349243688086	-0.009476330511639606	-0.028855490685722462	0.030371700358716298	0.05502306009089379	0.05107840056855374	0.07507689489055698
4441	0.06817265659231482	-0.024991837940837806	0.07260924920776131	-0.1930672844726786	0.060437588377245006	0.2023059030837002	0.09683077799356082	-0.19073850901595954	0.2139097435566448
4442	0.009105141968756624	-0.06593797937181348	0.06656365925870447	-0.0964834438859775	0.13572313531068317	0.16652274440045894	-0.0030335774972208985	-0.07007426155312053	0.07013989395947781
4443	-0.016929125285265544	-0.02880117505126376	0.03340812726355303	-0.06672970549325662	-0.12307418357813903	0.14000038663747408	-0.12471619306354166	0.15612192234712222	0.19982037796386898
4444	-0.03936857938442905	-0.09366321641051129	0.10160060605680639	-0.027828861393650726	-0.06720049101875065	0.07273480267126743	0.001800374586267358	0.04401880901257372	0.04405561139669178
4445	-0.12650475399457517	0.07095968542902115	0.14504733620240537	0.06404155712904594	0.022411919224400563	0.06784994593095789	-0.03460482664683418	0.05950987724473338	0.06883981055276576
4446	-0.08206687928320425	-0.09217304808705853	0.12341330345203155	-0.02482895799485031	-0.12476432080114776	0.12721089929751206	-0.14098281054533662	-0.08017821433535653	0.16218723415629432
4447	-0.15186445689068798	-0.018150088197421525	0.15294521557825144	-0.02026096241219173	0.0491555526681979	0.05316742382309137	0.1143872163558751	-0.020024799958522715	0.11612677503067341
4448	0.05668262398916532	0.06595866201313635	0.08696818358951885	0.07103930869889022	-0.046013878719386565	0.08463959129874528	0.09443332637601444	0.0726621216080878	0.11915299848105965
4449	-0.13302654748574613	-0.014319714362611409	0.1337950543009877	-0.06653244097197783	-0.06956107317988786	0.09625647304793286	-0.07252675384152782	-0.10586811204231271	0.12832843476873412
4450	0.02496309714649382	0.06718875305665413	0.07167624959812935	-0.09846681111031552	0.018783331874753038	0.10024233859279058	-0.05178980512296826	0.016939562590417838	0.05448974853520351
4451	-0.0876708534865267	-0.00940652604539537	0.08817403973562021	-0.025549431885731756	0.042013812225071764	0.04917249116495152	-0.06457040965461834	0.039512482799292314	0.07570055547966342
4452	-0.09882494073624724	0.00827590517994144	0.09917086022653107	0.03433155653520076	0.0237850731803543	0.041765841070478815	0.019610527052320397	-0.07389888397152204	0.07645664015313693
4453	0.019695498488722596	-0.049088508676663326	0.05289229003189524	0.031798195176721875	0.0019858005300540243	0.03186014156029538	-0.0052961305757031904	-0.06725965738342339	0.06746784797524225
4454	-0.008039944752056518	-0.04021214232456944	0.04100801265542565	-0.08727965007653214	0.028314833072779065	0.09175765411899565	-0.08330144577986748	0.04751015117229668	0.09589757730741004
4455	-0.04814064790863162	0.0008406049512994592	0.048147986435021224	0.0962545306124047	-0.0710924660919816	0.11966233074135697	0.06734086905015037	-0.195119756386501	0.20641344911792203
4456	-0.06305667580612614	-0.0034640209095021367	0.06315175218931271	0.08018000102036672	0.089876400271126	0.12044334721902106	0.09053016553116221	0.06929219638806766	0.11400490933017826
4457	-0.02558018787698258	-0.05676987653717745	0.06226688440791058	-0.04605261560623473	0.11531054254406552	0.12416668082050981	-0.055041269264541136	-0.02339104369152512	0.059805369719035745
4458	-0.046661100404058284	0.061040346222136325	0.07683216876957125	-0.045076746981604666	-0.021737158948865676	0.050044152481702166	0.05385355000123294	0.06926103524868313	0.08773423420452602
4459	0.020778626741359486	-0.023219692149922356	0.031159355461785557	-0.24691198629494626	-0.008049515133705554	0.24704316155280132	-0.04451325733316255	-0.08060055078775459	0.0920753977221807
4460	-0.026346699935248557	-0.02830144511163121	0.038666786689414735	0.12586510246759494	0.02346906553027383	0.12803445261351515	-0.05589553525922394	0.011510461783532065	0.05706839398813759
4461	-0.07970669015909208	0.1026750842575235	0.12998203484869383	0.047918318235449876	0.06882037661348167	0.0838594625533416	-0.1018664765237399	-0.0018589746662512282	0.10188343744775896
4462	0.001371686821735022	0.03368403015919982	0.03371194762250921	0.05311444413966065	0.07453916689525451	0.09152721768798468	-0.033802142402086	0.09752880171833982	0.1032204049381039
4463	-0.17195126108008515	-0.0009194250644488256	0.17195371914989435	0.054100053838618746	-0.022415035929800424	0.058559795603090097	0.01925810892149571	0.01890323847693933	0.02698531423104486
4464	-0.035588010291580305	-0.05579231361706673	0.0661761946266084	0.00402941642602172	0.014381863448812196	0.014935668481677473	-0.039189331978106756	0.013120262952955845	0.04132729171921342
4465	-0.07348487182219383	0.14676541868184642	0.1641344403456567	0.039595832541194885	0.06752180775573546	0.0782753120545223	0.06868270555454654	-0.08006872859845046	0.10549083060467794
4466	0.05492132570436942	0.014818148760922818	0.056885231385890196	-0.03160996869631207	0.1368161935980269	0.1404203010666001	-0.11913280474669949	-0.04860432391484211	0.12866625614369182
4467	0.022132733013622966	0.05752195734962383	0.06163305483248626	-0.008846509953773923	0.03736741129437545	0.03840031464982076	0.0513553507021451	0.13991485362138334	0.14904206892563404
4468	0.012735120101338464	-0.08129828226360787	0.08228969548496806	0.00015811183256070707	-0.023302558804772257	0.023303095206462697	-0.07835675325535689	0.23580616548769626	0.24848406078203825
4469	-0.04545065943368904	-0.07801586019708749	0.09028973853793512	0.09003830232346804	-0.034907598786545264	0.0965682988269683	-0.046121007496698105	-0.16118738024815374	0.16765595391686328
4470	-0.08769405155718436	0.032461958088436466	0.0935094936434238	-0.04128807682424513	-0.07370111881758144	0.0844781640591699	0.10417109656738346	-0.11577690218601132	0.15574308472558376
4471	-0.0821996292682119	0.012659183939188575	0.083168707996684	0.03243665085419311	0.05793039606711925	0.06639327606866627	-0.1589429001625845	-0.006863079794084626	0.15909100344253688
4472	0.015401907988531824	-0.08166242873261062	0.0831021722712223	-0.013942604507497394	-0.08547364585161005	0.08660335071819647	0.012332546326382293	0.12025171404730503	0.1208824488096067
4473	-0.055280315510958015	-0.04156181727845649	0.06916139051869091	-0.019231475753604198	0.032125064220183484	0.03744154658681154	0.2516946149832181	-0.12015413985109978	0.278903561352142
4474	-0.029517611404419872	0.05787580460245181	0.06496843957956448	-0.13907871968137042	0.0883691501599915	0.16477863019277814	0.03062410113662723	-0.06846766024897549	0.07500437367510986
4475	-0.046910046807661844	-0.12266006234358155	0.13132419192832803	0.10902399469241827	0.16823651911098006	0.2004738331585237	-0.00659782775672631	0.00014156303492267853	0.0065993462706759555
4476	-0.05691532990493872	0.12028648055087586	0.1330721314983128	0.02513078865547848	-0.06649782494143197	0.07108809506793426	-0.13874682087363321	0.05211316761653703	0.1482108718737237
4477	-0.15397570946157607	0.028551173851658406	0.15660041070349498	0.011729982509552234	-0.068166857605813	0.06916872823412026	0.014684555491735274	-0.04249777692684068	0.04496328739886982
4478	-0.05829529198666153	-0.026448215759126266	0.0640144451249202	0.06135214098090293	-0.03097834717694152	0.06872949291792942	-0.09037652414019356	0.16685211511473197	0.18975653989763502
4479	-0.026018582766464446	-0.0021895009317354952	0.026110545063353835	0.01038729297929589	-0.018811069239804846	0.021488419704167677	0.06827470349447265	-0.04276586573961215	0.08056273586290803
4480	-0.18330373511484033	-0.005873906414431826	0.18339782464254326	-0.0109270411906929	-0.05395577804419388	0.05505112363555729	0.20925740553187147	0.026294643207637528	0.21090298725088527
4481	-0.03512860039468053	-0.03956619032587288	0.05291032018984903	-0.04467593683714353	0.009477627015925387	0.04567017348477491	0.03434491612821754	-0.10340180582156464	0.10895644410045169
4482	0.009460654821801513	0.0255395890756087	0.02723553927882148	-0.02499175990391822	-0.03884099097878796	0.04618669335760444	-0.01719034477404558	-0.1634691786379552	0.16437055794155553
4483	-0.12297452124787503	-0.06332778756131673	0.13832259957633578	-0.032075470135720374	0.13167857704760566	0.13552890259169706	0.07930820394482671	0.10066867840995708	0.12815605341052597
4484	-0.09324634971959783	-0.029863281390967947	0.09791168117985553	0.03889947326594311	0.01058390888882917	0.04031362235938195	0.059283090086990904	0.00514296194789669	0.05950575457768595
4485	-0.16574294995384906	-0.06031936807067688	0.1763778660258988	-0.01724731428675963	-0.0177658341603516	0.0247607494539115	0.009104431106871558	-0.0237615669017762	0.02544607489196235
4486	0.002013284612448084	0.03007510285307427	0.030142414079726867	-0.05065993312069504	-0.06136562207227598	0.07957492316119884	-0.1817397547194411	-0.030034253939711035	0.1842047633890005
4487	-0.07773161347867306	-0.0998926787648473	0.12657310537714875	0.06688444783247693	0.009146984712113657	0.06750701216302621	0.019696897831159393	-0.012048731974142218	0.023089818673082917
4488	-0.022418223906195703	-0.060360080113294544	0.06438878811090995	0.14909302309622102	-0.032948157762904676	0.15269024407583986	0.0877754000568128	0.024840242401287755	0.09122257668849452
4489	-0.06691657988230786	-0.003015742795289612	0.06698450095173233	-0.06297700195477066	0.012378025892285396	0.06418191567880531	-0.007697809470942397	0.02994752124343482	0.03092103328281431
4490	-0.1328484949628426	0.08539529853148645	0.15792745051185403	0.009601907978265179	0.019147022058607095	0.021419736005279317	0.012739583926820787	-0.034649791649066695	0.03691754406718089
4491	-0.12043042470884836	0.006892659202025048	0.12062750907827308	-0.04474258086883625	-0.02385778098834053	0.05070593906528085	-0.032937794228626874	0.04448604323139397	0.055352563906587195
4492	0.02132148641828653	-0.10586421383842598	0.1079899882151728	-0.16859140777515907	-0.033824791915717724	0.17195109573291925	0.06193633163471212	-0.05219371233376652	0.08099563434867964
4493	-0.1296093020102241	-0.01946924140736627	0.13106342940941149	0.00754392321417853	-0.012337700463268635	0.014461314953445997	-0.06710042677492604	-0.027003203549085683	0.07233007863462175
4494	-0.08863336915760774	0.02717486962272122	0.09270570461002206	0.06874935643453539	0.08691782508450295	0.1108204959724646	-0.0023736252827923723	-0.03040572048571033	0.03049822839507659
4495	0.01175412546170205	0.015876487808243446	0.019754045927220458	0.008155786189820666	0.1356566812157318	0.13590162621117063	0.05614192020426618	0.03903331373916388	0.06837773603799845
4496	0.03586011661656167	-0.07764235735108474	0.08552358516097734	0.11680360860650287	-0.018059960173690794	0.1181915612257339	0.0221253680044507	0.007210960840564732	0.023270794261832338
4497	-0.04298972209760287	-0.07866551841523266	0.08964585876417511	0.06211375929008978	-0.010710666974676788	0.06303044883379498	0.13385202148340966	0.037579388941975024	0.13902724239675976
4498	-0.09824089909601759	0.11877407635488588	0.15413810518217153	-0.00021489808026627037	-0.0778334618682967	0.07783375853438211	-0.04229632917750681	0.1465144958856149	0.15249746544289802
4499	-0.05607690492233916	-0.011195910620773632	0.05718363122692907	-0.023723186659459577	-0.03754796097396289	0.04441440035148286	0.09584252777689792	-0.01988876922914489	0.09788438727455788
4500	-0.119821389560094	0.06226632683459667	0.1350342951015949	0.03791550873504475	-0.007694758041217707	0.038688436307896173	-0.11640078262296716	0.05200022497644201	0.12748790371184177
4501	-0.011804531954680455	0.007162973242062451	0.013807793463677484	0.03289000745243837	0.02304173574825831	0.04015811470318317	0.0031544776086947068	0.07080549551391058	0.07087572873667097
4502	-0.08707034563653356	-0.001699355762637197	0.08708692725819087	-0.12177771649724711	-0.035230546865342376	0.12677146235535416	0.04902081641968056	0.0202872359131876	0.05305292059302062
4503	-0.1664892107894933	0.057921419219715706	0.17627690748857147	0.01901679125003373	-0.09737316264616318	0.09921275700817667	-0.07005991965270884	-0.04041613591728404	0.08088174320715644
4504	-0.03629034482353244	-0.05530126109294721	0.0661454352611063	0.02509101686415488	0.14810722582058322	0.1502175404789552	0.0657464257754604	-0.06789563492365107	0.09451142652575842
4505	-0.2460089347897474	-0.01834991916829954	0.2466923499621934	-0.0752458297628298	-0.12894937319235827	0.14929794286392178	-0.09312399047585414	-0.06746084115085288	0.11499148964565847
4506	-0.03348838063593915	-0.10166301846782996	0.10703663373634224	-0.01740708145681813	0.11790468660292307	0.11918272361285341	0.06546456078580432	0.02056246624122272	0.06861795491560276
4507	-0.02306241138204735	-0.14085600521407707	0.14273152778423864	-0.03836346425197722	0.03651436521519168	0.05296276292340812	0.01687025349034266	-0.008821083807819319	0.019037252227487846
4508	-0.018776837510616817	-0.06781767319433983	0.07036907292550035	-0.0022098145696698153	-0.09676059222224337	0.09678582276155732	0.11971334733714763	-0.04304508686620168	0.12721699978376869
4509	0.003447721969856421	-0.0274116282769683	0.027627597643952298	-0.06649818939362162	-0.020780078735911124	0.06966936819650826	0.10203512118259284	0.027950635457052227	0.10579415852115574
4510	-0.09738528068258095	0.08435492379876887	0.12883961371690456	0.07349247870427383	0.0383377610230104	0.08289106312718879	0.03270062023495764	0.11650980652992676	0.1210118406660765
4511	-0.027464439092623888	0.0020875889704798996	0.02754366428749299	-0.008595831228333014	-0.014505387833001374	0.016861037651691824	0.12377672340971649	0.08786683931571215	0.15179347386952655
4512	-0.044105688855109626	0.0037674826121753555	0.04426630450598723	0.03496958371849911	0.029605004225008648	0.04581842490317512	-0.07880134034308435	0.09542101216869997	0.12375306381324788
4513	-0.05340844517005855	-0.06155734582738037	0.08149704804957572	0.019324921130224715	-0.09558071443856149	0.09751474529154676	-0.0025293057962866242	0.09065384960860177	0.09068912744463978
4514	-0.10499884122340747	0.10642218186928813	0.1495006269287128	0.03763776173995402	-0.011539242359865374	0.03936693057673227	0.0741104896781501	-0.04191518473507114	0.08514251224688131
4515	-0.11704147315627624	-0.10233805024207789	0.15547277242636856	0.06355872625305575	-0.051195435953153214	0.08161301578390723	0.037888441215971146	-0.04960062347439932	0.06241599015336722
4516	-0.039935171901225586	0.05397970204184684	0.06714630434586108	-0.04974447751054705	-0.023902276157281428	0.05518905551190621	0.13484413137417872	0.1595918720406774	0.20893181994972598
4517	0.010811297401755541	0.084496180877263	0.08518502646799114	0.04482447619509688	0.13340521446142314	0.1407344482053456	0.018743160827226185	0.06774068868587492	0.0702858946121616
4518	-0.0851580830831866	0.045582916575317725	0.09659037942732851	0.031863851613358085	0.13971381401142158	0.143301273076188	-0.03691817533082018	-0.03932938133134763	0.05394211625125339
4519	-0.01577235955252201	-0.03777481299608891	0.04093536151963874	0.04958946848516561	0.006001173645783923	0.04995127095248012	0.11635515373361345	0.08769725233417276	0.1457028821517831
4520	-0.04133408214866175	0.06618460489035476	0.07803145693606323	0.07064826128595489	-0.02677407037416202	0.07555149017146606	-0.043421295255460145	-0.01273567511153371	0.04525048399971413
4521	-0.07218642665155617	0.10539635655309568	0.12774690668422378	-0.01945181669028755	0.08585342933559977	0.08802945246470281	0.017858071652158525	-0.014079350507139776	0.022740686749448114
4522	-0.10281127622481291	-0.06130499650138166	0.11970155017797054	-0.06298880389077462	-0.05446912204265667	0.0832734932117555	-0.053926690862425054	-0.10935132642216921	0.12192538938900034
4523	-0.08728691631727069	-0.03427220339632033	0.09377414188259452	0.012472456650878188	0.0344235511202069	0.03661342713586824	0.0853823638092312	0.19116488206695256	0.2093660912978121
4524	-0.0032094298933554497	0.006972988295981561	0.007676132230248474	-0.06885255944618993	0.09502298304010141	0.11734582330927044	-0.00046454596815121937	-0.004165316812057722	0.004191141503377839
4525	0.057788740948109096	-0.03642825826328688	0.06831219935314914	0.06700108468233201	-0.1384143075254335	0.15377797591447973	-0.05195696347733464	-0.041946270919109366	0.06677586164029937
4526	-0.10956999400032565	0.05968673582998672	0.12477215241899939	0.0025648097584798435	0.005399407298881193	0.005977612255441544	-0.02240055887162047	0.019797350724597113	0.029895152340699664
4527	0.0003696814465085561	0.06000750045645768	0.06000863917306959	-0.11093680624469293	-0.06942351171902975	0.13086863244939484	-0.14621008111814174	-0.0818851500933437	0.1675785356970964
4528	-0.03244189919933434	0.022282476139915616	0.0393571539441774	0.02536551721233105	0.06855153590517951	0.07309392955921976	-0.053424095020919334	-0.0563851008714414	0.07767505087920343
4529	-0.0993356636785627	-0.05133514582406729	0.1118162388709206	-0.02272394787657131	-0.1561637035581715	0.15780836516516353	-0.10759042939624518	-0.05845168336328528	0.12244304711036139
4530	-0.08876135861759582	0.17040147692457494	0.19213339668500606	0.01834262298734478	-0.15305073227972196	0.15414596481716605	-0.01646577751937842	-0.025930338885444246	0.030716515167441272
4531	-0.13583335265127106	0.07777429539753997	0.15652329129260084	0.003741719012289495	0.014856645848178732	0.015320587032654298	0.10973999307507105	0.03631336108673071	0.11559206838504071
4532	-0.15255292327635453	-0.011881824823131345	0.15301494097403984	-0.06658140181680723	-0.10210795470125313	0.12189797980755998	-0.02602594658536633	0.0344643652756241	0.04318729407494738
4533	-0.08765048280014705	0.051523130944547996	0.10167221920184448	0.03692003302193888	0.009852551865250546	0.038212061140411015	0.19756862145423962	0.06892136248948695	0.20924510601382265
4534	-0.05221621119009983	0.0681061867608896	0.0858194930430044	0.03014364821908445	-0.008070486187874502	0.03120532446978538	0.10338104609938237	-0.005113174474445001	0.10350741638070549
4535	-0.10941154025483925	-0.017147934075460974	0.110747175061004	-0.03454895313144271	0.1158001358508907	0.12084412118743457	0.09091248049605867	0.040676386552919004	0.09959742734101487
4536	0.030833828953180473	0.03469975764306828	0.04641980383846603	0.023051027060588813	0.06693071868370673	0.0707889182857422	0.1276095773855861	0.07371624131050127	0.1473712606768224
4537	-0.015511726725420824	0.0793021578481775	0.08080498688435878	0.05398012062024844	-0.14219391506025744	0.15209524286558168	-0.07593672162385019	-0.09824297939426047	0.1241695159499271
4538	-0.041246727725187816	0.04973627871186217	0.064614162287689	-0.1041273071684644	-0.019308431308086894	0.10590236832920615	0.061200322716223034	0.10575947081297876	0.12219060997969995
4539	-0.023698330113701434	-0.00010400941186269513	0.02369855835564105	0.08740118302233156	0.08634435386006878	0.12285892005554938	0.02814104132032685	0.018309834047087012	0.03357332615967935
4540	0.07697768683998721	0.12772548316088556	0.14912868040694519	0.07507098414696244	-0.040286881194170746	0.08519791932404637	0.0669250299648155	0.19450859850584049	0.20570015685093118
4541	-0.12298918102835515	-0.006621737506566642	0.12316730920837471	0.029879136205634732	-0.08074843929040454	0.08609920573519259	-0.08110825249575647	-3.783949350790699e-05	0.08110826132239955
4542	0.03612395227594506	0.06909468177983605	0.07796803818419162	-0.010522142442939437	0.04538987653081217	0.046593522866079574	0.045685133020344285	0.16288478090766823	0.16917027880341637
4543	0.009701150077348212	0.016161176652840722	0.018849295573775623	-0.06365398804692689	0.0976846454659485	0.11659382554014755	0.10573459784736168	-0.11987436260984614	0.15984263509170568
4544	-0.00846716430730695	-0.04767195063493515	0.048418051889214074	-0.045519977723814664	0.005071078151627618	0.04580157426984905	-0.014404376482587564	0.08471132523045302	0.08592726391635956
4545	0.0448187281040441	-0.0406372401559297	0.0604987907015912	-0.1261117340188968	-0.0058926594357237355	0.1262493282852562	-0.003044076890934353	0.08791557097035997	0.0879682557696941
4546	-0.038755229861331474	0.03275974576134979	0.05074612087591439	0.14603510396960587	-0.08430987181399292	0.16862504581676327	0.047155098826526146	0.006750012152794657	0.047635763974164656
4547	-0.1416480898842896	-0.06466700651616365	0.15571128122146236	-0.06679431481777509	-0.01529807951080237	0.06852380410262467	-0.09213065183862328	-0.03464049435830831	0.09842774434882477
4548	0.10213101313282506	0.0007734647491166489	0.10213394191577749	0.0048531943080729395	0.016774026798619213	0.017462000745410218	0.12273471534524946	-0.026611849841903693	0.12558662708619675
4549	-0.035694415825262726	-0.0015746565084925376	0.03572913187059691	0.06180079172620424	-0.07484194133004468	0.0970600537813344	0.041001322210166204	-0.01356399872719978	0.04318669337253485
4550	-0.02378517737491922	0.05540302322078452	0.060292865620727935	-0.10448586649248066	-0.046280991735537194	0.11427697271414462	0.01780475758401981	-0.012059295480652758	0.021504325149034623
4551	-0.13028689214201583	-0.10228864023033633	0.16564311088661807	0.014531787294587312	0.043460606606672024	0.04582572605638708	0.08449727558056776	-0.0017301327400931087	0.08451498648072278
4552	-0.07228290992911185	0.005571682520690184	0.07249732901239507	0.06893137831080476	0.01132729348248349	0.06985586942745467	0.06623180494905387	0.034548722747412705	0.07470117957761516
4553	-0.13448871738948076	-0.07268438790666001	0.15287326564979714	-0.005988185060649029	-0.09167454719327377	0.09186991326551017	0.08609293097692143	-0.01126390700522899	0.08682665699668164
4554	-0.1355650651398076	0.05991936774727776	0.1482167922928903	0.04998767541525447	0.022409988515727848	0.054781158062749004	0.025709068848379767	0.07371316228093244	0.07806783277705237
4555	-0.054539618720590356	-0.001586301824447167	0.054562682885518146	-0.08582130644775389	-0.11333258540929952	0.14216037266395812	0.06263859319997471	0.05193041212913265	0.08136560122050034
4556	0.06499442377225743	-0.08853260319911183	0.10982848879366032	0.09413923591615198	-0.006725846512570965	0.09437919659642999	0.034207396093677685	-0.013838690641488474	0.036900613899779174
4557	0.05293773705856288	-0.007601486315633469	0.05348071240258776	0.05043183260741097	-0.06150079887938016	0.07953438252066768	-0.04623674319063622	0.06349518848959472	0.07854600806028278
4558	-0.1359858059930772	-0.04200828623613011	0.1423265103348054	0.030199667474171497	-0.016780608941722872	0.034548643273008	-0.028655102887131603	0.032147954003640324	0.04306513518023915
4559	0.06297816560883407	-0.11270400268543723	0.1291063188413827	0.03616795751579852	0.0005615060132159297	0.03617231593176589	0.11439417036314996	0.06185175563275349	0.13004486105927918
4560	-0.11360456993455645	-0.006660373137540255	0.11379964358620284	-0.07973068819383618	-0.015347669272853956	0.08119441847794485	0.0400840181199579	0.021033536500395546	0.045267407329717756
4561	-0.01788939371751447	0.05095528621500882	0.054004366497846394	-0.04036589207988328	-0.17354108613441738	0.17817383034586776	0.058025879430314876	-0.07934835128171115	0.09830139131664044
4562	-0.038418978578698845	0.010636474534508404	0.03986417571647213	-0.06014113695882506	0.10998734850814258	0.12535618527440823	-0.001581656597839643	0.12310071257752624	0.12311087309692922
4563	-0.035376262433352776	-0.022083921242067973	0.04170347133248392	-0.0912188332540301	-0.015643229687453308	0.09255045205335828	0.03819321855237966	-0.13605257237364682	0.1413117984914078
4564	-0.09037803605003443	0.07319589096157801	0.1163005926636685	-0.04212119388744072	0.03717291984088951	0.05617847402698448	-0.06256408477424251	-0.09584770990297577	0.11445981040209528
4565	-0.21473997046013246	-0.0310331543359122	0.21697076204238927	-0.0631334584803483	0.01589139728935497	0.06510276559024188	0.048826004817733006	-0.07054210241492286	0.0857914154189028
4566	-0.1741342527713474	0.0012417849821780408	0.1741386804193068	0.1342799324317868	-0.04560373430106078	0.1418125552836806	0.03680786240155417	-0.0971873535748595	0.10392401276633087
4567	-0.1513047841367192	0.047585535609688874	0.1586112256491329	0.028328187078178232	-0.01065038455273613	0.03026411859376421	-0.10781131118437738	0.026455710541888583	0.11100983487768483
4568	0.06637338089140851	-0.04840607542134661	0.08214970376485292	-0.06260471225616092	0.01019415643257537	0.06342925840689392	0.1455664149863985	-0.06845662978811631	0.16085984997487593
4569	-0.06497034469757391	-0.092684638698357	0.1131882853512966	0.08298534700230797	-0.11876810839198004	0.14488765091650355	0.08320292910146455	0.08288409394204697	0.11744147665819518
4570	-0.03139348859614317	0.04836341688213176	0.057659094848523586	-0.06645915360475473	-0.0005633651869178331	0.06646154134681359	-0.04849591237564946	-0.13928509749332602	0.1474862430902354
4571	-0.035068278786398975	0.06335147656364526	0.0724099009793184	0.09344995943711965	0.0034443764828178407	0.09351341426851388	0.10769338849112918	-0.03033004353612053	0.11188287387086657
4572	-0.10352988949723496	0.03311056553953715	0.10869566490738106	0.011848682265889848	0.010561264539683608	0.015872352696282645	0.00577912315032651	-0.010083322706185	0.011622033435836681
4573	-0.07301341799226359	-0.030283715923173613	0.07904468772174687	-0.06666994874333973	0.013858418714213642	0.06809506468678926	0.06679571507029675	-0.048766594117005284	0.08270337510358934
4574	-0.0005606881812333551	-0.005315502386271439	0.005344991754440051	0.020233015507010937	0.09328352527169159	0.09545255891604618	-0.05207635147612586	0.021560570538502917	0.0563631491757758
4575	-0.04828003309301061	-0.01708508986873013	0.05121388377466393	-0.048784234599711096	0.030022070583109288	0.057281989033000996	0.015293185246635754	-0.03800666967957886	0.04096813951255947
4576	-0.008287778755480334	0.12783357203922507	0.12810194930994429	0.022079248193382077	-0.006766544816802603	0.02309284152162232	-0.05830861110331986	0.06585151990472143	0.08795633463577321
4577	-0.03372426525846767	0.15220657747427874	0.1558979419160404	-0.05974223921421091	0.0015398659847275465	0.05976208106800599	0.009038749604272834	-0.04825712564209925	0.04909632541897708
4578	-0.06958182922303566	-0.03247022705036942	0.07678506757649067	-0.038266266169593756	0.08205280722914043	0.09053712112026024	0.05986300162689804	-0.04582237436731743	0.07538745888037736
4579	-0.10490630404704256	-0.1013607315807679	0.14587436558696326	0.02983343979959002	-0.05323612608695249	0.06102556227534217	0.023548046236402973	-0.08694406274089217	0.09007652595123751
4580	-0.21090057235739434	0.045203224956466496	0.2156904795468299	-0.0025130585770890643	-0.002528735330489867	0.0035651038951969704	-0.06452414193716385	0.06396959347802138	0.09085963780728262
4581	-0.08159153046254065	0.01605475331817663	0.08315607582929346	-0.012283482921034256	-0.07963129758427534	0.0805731190138917	0.13129632278431286	-0.12929987247698843	0.18427474433369306
4582	0.019366109806570022	0.09141690354386454	0.09344568723375286	0.0792640462700661	-0.03427692482800486	0.08635795624473679	0.06330977390103354	0.061795127682017136	0.08846900743558044
4583	0.018437290229805486	0.023474830441229968	0.029849645479679957	0.03434597805274752	-0.00975974861542896	0.03570572645159572	0.08879367535578182	-0.009317022379890199	0.08928114968578389
4584	0.012068781142957105	-0.05599543659862947	0.057281274410995175	-0.006546735408386642	0.025688474205766372	0.02650957282808887	-0.004284127292649638	0.05832152522208292	0.05847866321052217
4585	-0.025339184978888617	0.010433822297019611	0.02740326519085122	0.0751761775505682	-0.0437006781994872	0.08695520080023787	0.09777042034291185	-0.038621568755426605	0.10512221776180244
4586	-0.014061875852657125	-0.10085304112629172	0.10182864163346692	0.037651036037302965	-0.05279109293196347	0.06484211600212851	0.07030766480105749	0.05163308436223085	0.08723040255859826
4587	-0.01243992759735591	0.024911510350188244	0.027844840573344878	-0.058968292070835475	0.09070693624589467	0.10818968413332279	0.05450058867076358	-0.01747094553011586	0.05723240431063541
4588	-0.04314966089259468	0.08134449801942216	0.09208051147326285	-0.02062981841593268	0.09482675181263248	0.097044846680331	0.01996618542150607	0.04176412578570831	0.04629136812549859
4589	-0.008381065446869037	-0.033044122959281	0.03409041390439229	0.07359583650232264	0.09638662922680517	0.12127130511453325	-0.02679298850574713	-0.029209636015325672	0.03963668842394516
4590	-0.09507429917108882	0.015858726479234385	0.09638787044237916	0.019568183697203863	-0.070159566552205	0.07283734338923131	0.06161279409642032	0.01958077728060046	0.06464938696755265
4591	-0.02512095565299898	-0.04565669072555337	0.052111378996614284	0.0030698974469414563	0.0004288159636175762	0.003099702157529162	0.035319914497356164	-0.017463500516134378	0.039401398584029676
4592	-0.07952861177446449	-0.128274988523293	0.1509280383872541	-0.06966561907843047	-0.002213650228774784	0.06970077997351486	-0.05111344935057766	0.05127956065846997	0.07240288699934394
4593	-0.057298269975801855	0.07402539779053191	0.09361010234086044	0.08974513518167727	0.085803456889496	0.12416288697902093	0.0318383428786422	-0.14478586711561922	0.14824515976476174
4594	-0.007395502699827313	-0.030393934238034614	0.03128074005916621	0.051168103562500546	0.03686211983357919	0.0630633863728228	-0.04350330467738953	-0.0994181919023849	0.10851964982892828
4595	-0.05128465693647513	0.0015820266593740957	0.05130905227582085	-0.0270730904452991	-0.03556612079418452	0.044697887809222826	-0.012647408059255634	0.06791235959046686	0.06907999359989983
4596	0.061624330894269004	0.0009534274349134634	0.06163170598028261	0.03784261993313391	0.057648851294923066	0.0689597994416151	0.13880827950937566	-0.006295032115705875	0.13895094778262843
4597	-0.03888680698785076	0.021522250198755668	0.04444537109000438	-0.15436398405687465	0.01944892954620807	0.15558438364567448	-0.028249449899832507	0.022547723242142596	0.03614458801878096
4598	-0.0557093634536397	0.01073143633884282	0.056733560634816174	0.009833681954411524	0.06521828381580597	0.06595548381036664	0.05730308846476253	0.09603871191150357	0.11183504876925292
4599	0.010787944759154355	-0.018248411023486	0.021198685266040705	-0.03713093775428707	-0.030419167212191376	0.04800033616961447	0.026445766995744312	-0.024357153658378518	0.035953435528904065
4600	0.06683419052315977	0.002424491085271853	0.0668781517381318	0.021153160001163258	0.06766583199541916	0.07089514086076072	0.0682596563730435	-0.001914455273176922	0.06828649813220014
4601	-0.031198016643814754	-0.0173450973110908	0.0356954989212779	-0.11059566203657337	-0.04580126977374734	0.11970445594962426	0.10775828094210378	-0.05523960255648348	0.12109195184732809
4602	0.006093951868352717	-0.015478879547101436	0.016635262589074894	-0.10301267247258335	0.05085406090692667	0.11488144410943457	-0.04567380976203866	-0.0783065999165048	0.09065329827790297
4603	-0.11790445200685663	-0.046818837902524425	0.12686001492030505	0.04500024127495596	0.06386892762637637	0.07812977429218358	-0.15014377475875829	-0.03527622982792111	0.15423218046076198
4604	-0.10361340182369544	0.11053137670110856	0.15150221870626493	0.0581777363741044	-0.06301866763689867	0.08576713519958964	0.003849013765011017	-0.08756311334791411	0.08764766811583123
4605	-0.06650950120162705	0.03429920055728642	0.07483280636831809	0.06270677331749207	-0.07247432510873512	0.09583666949481275	0.07041850560005608	-0.053439784060435036	0.0884000930506923
4606	-0.13375919827223953	0.05821849133676671	0.14587979934165476	0.016810386879194342	0.024668173583172432	0.02985143036703125	0.10221030346405874	0.01624276267576359	0.1034928667761994
4607	-0.05675834709690438	0.021158051821836544	0.060573699920577706	-0.08911137571599359	0.04918137864478555	0.10178234270932625	-0.06890011289559707	0.12590083986724518	0.14352089407575377
4608	-0.10140996612561884	0.08392076071807324	0.13163082963006525	0.07331254417192697	0.10302178829132651	0.12644452536865186	-0.026484689367919312	-0.10420896076587466	0.10752184091996743
4609	-0.05587791918711264	0.030991844669633624	0.06389707574457683	0.058402663734655684	-0.051154318518503626	0.07763784795056976	-0.04741458323336052	0.0007747912567781563	0.04742091315743353
4610	-0.17056254906328328	-0.021442217238702203	0.1719050663100905	0.10399258763198693	0.021944829231150292	0.10628280111278979	0.13686283861642617	-0.013482417704444132	0.13752531469261586
4611	-0.03732396178132914	0.0036574376048645885	0.037502732872253405	-0.01768412880285613	0.07670477339436567	0.0787169020795216	-0.008428512849854576	-0.13616306680017165	0.13642368045646683
4612	0.03345658293338019	0.03249684430393759	0.04664105306800553	-0.05993757941856504	0.03805556567446585	0.07099816550700712	-0.12733331496758798	0.03910742477637939	0.13320346757226384
4613	-0.1253046702222699	0.03401020577618517	0.129838185740753	-0.08126657550996803	-0.0299280075514099	0.08660220511692866	0.0832638221052454	-0.08786759123348686	0.12105196264724123
4614	0.03797938817091262	0.06297970291939711	0.07354506717416454	0.049962659502381206	-0.023634840950953907	0.05527090601146114	0.06726505191630969	0.05479949260356292	0.08676157904805436
4615	0.026668002856557307	-0.1118989966839017	0.11503289892557343	-0.06762857261002117	-0.051846686489961165	0.085215624936142	0.07348861596495763	-0.017218038952952784	0.07547872244434471
4616	-0.0765099853112729	-0.011517742360398308	0.07737206370138842	0.17559413885820288	0.05792064947787482	0.1849002521287969	0.0076721874601212115	0.05738068789211964	0.05789132753181678
4617	-0.11442151872104546	0.004112130389961608	0.11449538664406791	0.012638330639352914	-0.05181348583364588	0.05333258587001973	-0.009125528223529626	0.26312726544143095	0.2632854593099355
4618	0.0030350635375883156	0.06105412836777174	0.06112951988544935	-0.09798380522222293	-0.005669814357195645	0.09814770950293024	-0.11494662236009758	-0.013620207328247645	0.11575074962893041
4619	-0.10107225874783259	0.035631510107821285	0.10716905337340901	-0.07624743134891183	0.014229200897472746	0.07756378630190548	0.09652061674473376	-0.003235642537634787	0.09657483543560988
4620	-0.06401701259661484	0.0073528631728180666	0.06443789644792362	0.017974593790367723	-0.05459906199829651	0.05748168049929083	-0.10638481449525453	0.09278546228243341	0.14116256857309797
4621	-0.10413481553656052	0.0696502805354766	0.12528057066242984	-0.09110204350936808	-0.1227791191322044	0.15288654102458737	-0.016270821762743196	0.04095933794319776	0.04407274674421867
4622	0.049885519598606515	-0.12283632954288175	0.13257951923728795	0.055626514132547496	0.05989809387066592	0.0817440561990755	0.03643983271432051	-0.030163556380905992	0.04730435013602616
4623	-0.07064243221823464	0.011948896568228774	0.0716458607241626	0.004675645915768544	-0.00928227895481065	0.010393380938104971	0.006973786086033741	0.12048248159662561	0.1206841417256426
4624	-0.09642052015989735	0.07802610669693531	0.12403624484071867	0.07561226703694865	-0.0564725217504502	0.09437351662051119	-0.01133277171008758	0.022657456928723167	0.025333615397528774
4625	-0.008435826844532668	-0.045900781413081584	0.046669528697882025	0.012411441086633269	-0.04029083855292634	0.04215916912303827	-0.056652379083334814	0.11420034878949528	0.1274802405059084
4626	-0.02732329418283356	0.05161245197319977	0.058398695222474956	-0.03245360919262195	0.017756308905962113	0.03699355694700612	0.19627964650616786	0.0918226855657981	0.21669588186465757
4627	-0.0885387412051057	0.12885930026347664	0.15634522045325694	-0.10382605441429894	0.14115537946813733	0.1752275398675528	0.01849490634470419	-0.07803438304010431	0.08019617507804906
4628	-0.07066313864283012	-0.06130572699453113	0.09355036785167557	0.06119106748178904	-0.06178738186661723	0.08695991776382979	-0.10223294860008855	0.04016916878954966	0.10984142160729567
4629	0.011523215862570607	-0.11516875983638317	0.11574380219288591	-0.13060062759468863	0.026449211973079447	0.13325195961832395	0.0703346887243227	0.046504541686102	0.08431868615782487
4630	-0.08716763886219914	-0.004698241546680883	0.08729416210974092	0.02319658606235624	0.0009451299968321449	0.023215832435198435	0.011293673826779685	0.022116851911203033	0.024833489625257537
4631	-0.16420446868267446	-0.06438974555342988	0.17637785254332491	-0.11851849856128287	0.035646194135207074	0.1237630221736108	-0.01857641564255429	0.030753438219658653	0.035928500949180965
4632	-0.09114447015047711	-0.00012443909384155262	0.09114455509847688	0.007244554371017606	0.07825748944075939	0.07859210024935837	0.09091859682294127	0.022703131938177704	0.09371031665753164
4633	-0.02672403113897315	0.05146100991992121	0.057986286157116804	0.05281701660053853	0.10623705048946003	0.11864210104040489	-0.039409668868882336	0.027334408165925007	0.047961358093118474
4634	-0.06374438070950025	-0.017219154958118783	0.06602912516086681	-0.061961912971065826	0.04631016645465465	0.07735573783561085	0.020112222503587407	-0.15819595678230775	0.15946931440344123
4635	-0.03866824986311691	0.04634242840298751	0.06035606198023911	0.019816028065505753	0.056401293674986176	0.05978110819067296	-0.025549497175813753	0.1761531933847613	0.17799641666501612
4636	-0.13018929165863033	-0.06300294130253092	0.14463271509359862	0.026280529812994502	-0.0065966891843125715	0.02709580328106401	-0.07335330489820895	0.060224935838303385	0.09490916834646358
4637	-0.07540158777421184	-0.03923192168194593	0.08499731241474939	0.10879424302128056	0.032412741659593604	0.11351992396255825	0.03293772373189272	-0.005100441045611821	0.033330288680091726
4638	-0.1000752961118673	-0.05275768707252945	0.11313018358122144	-0.03745765027658721	-0.03328555321134118	0.05010991535443	-0.024374832473284758	-0.01414237434458729	0.028180475691569475
4639	0.043281668301991046	-0.029795734818478994	0.052546061930240764	-0.05622187481367774	0.040530150603962006	0.06930795275828519	-0.03235343570213111	0.08796979580260918	0.09373062346578458
4640	-0.15375406550212314	0.037667552473714956	0.15830084386316845	0.011518635743134373	0.0761853353687144	0.07705117970950541	0.12121921611140733	0.08601427219479756	0.1486356396557192
4641	-0.1346465722310365	0.012848334102387438	0.13525819421674348	-0.042984504127270715	-0.05481851053306379	0.06966158691941332	-0.0172500011446077	0.0005053061469503329	0.017257400551389912
4642	-0.13062680859497966	-0.007919068216530063	0.13086662968506338	-0.02269735391994263	0.018197391635718506	0.02909149252463429	0.10991148112176068	0.007387614989629228	0.11015947774755537
4643	-0.043322886590113435	-0.044551918747619663	0.062142947842811054	-0.06511194139394878	0.02143451149554642	0.06854927567189703	-0.033811562580938856	-0.051675247820046934	0.06175397154376396
4644	-0.10214894066958492	0.12717893968793206	0.16312231233054858	-0.014905927524775259	0.023994873422980956	0.02824784285496382	-0.09523483409651136	0.06007492827260875	0.11259960316248512
4645	0.003426897211764294	0.10387770446461508	0.10393421529668614	0.01885937487938368	-0.08121656515597137	0.08337749382522402	0.025399287664638226	-0.043558837246037777	0.050423170428859895
4646	-0.11067838754630514	0.05653561349202321	0.12428186135864537	-0.09250410383100376	-0.09071071064537571	0.12955864406270312	-0.049424010098656455	-0.12991975821137955	0.13900315229495847
4647	-0.048112664733671144	0.01162064511466999	0.04949614026018338	-0.003733049809922807	-0.07072503958541183	0.07082349105516782	0.04427305105768027	0.034019052279028836	0.05583367234849649
4648	-0.13602422384453977	-0.06205032672322904	0.1495086369376998	0.0013755560489778567	-0.003755606036452522	0.0039995913722426935	-0.09999962714878814	0.04428717373188642	0.10936763317844515
4649	0.03387906958967634	-0.003215404677167346	0.03403131180986242	-0.07905631722584851	-0.12963671599684687	0.151840638261834	0.09613814400134804	-0.10145847566124096	0.13977254743162748
4650	-0.02751948408031327	0.01101198163997151	0.029640947078082458	-0.03375734627510588	-0.05477121117129958	0.06433851102340259	0.08152749995453801	0.03004559837064247	0.08688769320385452
4651	-0.046902721391632964	-0.09241475069631601	0.10363566673787257	0.015168309589731213	0.08472413542337458	0.08607123061190798	0.023192037688219477	-0.04356499402678869	0.04935361503158535
4652	0.0597096206617128	0.05550925182914763	0.08152616658593342	0.043825798752373205	0.04298647138595064	0.061388413878342464	0.13493259089478327	-0.09836586674232918	0.16698098043055265
4653	0.007605608029975407	-0.032911187031095364	0.033778565767382224	0.06543039259927796	0.008822181274234522	0.06602247464410209	0.05865791058351896	0.11966034033342737	0.13326420195512284
4654	-0.008534208350969468	-0.011063241077000581	0.013972401916119861	-0.040008776214027354	-0.11409564763407117	0.12090706754851946	0.06985366852941394	-0.15915692846016993	0.17381157292853916
4655	-0.009216689790859975	0.056568823100570965	0.05731473735161519	0.07801336570177252	0.039051412033522186	0.08724160710309282	0.06349183328589085	-0.022469111336112624	0.06735038127759918
4656	0.03618065881997127	-0.10495455347384677	0.1110157572939163	0.03411359669554334	-0.0307170119138778	0.045905035676094365	-0.08148950010233424	0.07077701066505093	0.10793481303828281
4657	0.020460551045351542	0.002077539932976543	0.020565756034061772	0.1066490282205048	-0.0014227303870670235	0.10665851762579635	0.11603631773198815	-0.059564652828090855	0.13043149504368146
4658	-0.06947792396823083	0.00852843600078146	0.06999940099425629	-0.025951344776056595	-0.013044156489793445	0.029045177124885642	0.00643847994303534	-0.023158185415232523	0.024036546667588435
4659	-0.024019414293124323	-0.005667798782693101	0.024679064123784	0.01728373687246029	0.07985897146315736	0.08170791200018408	-0.034799970909818165	0.02147846303842404	0.04089452713771292
4660	0.04203692363520899	0.0496533684122988	0.06505812742002236	-0.07537644108391645	-0.03095914953862345	0.08148666645919427	-0.011302918291286872	-0.18406559592360197	0.18441230860387336
4661	-0.040959176082162874	-0.09282570109718491	0.10146065685532268	0.013188129695555668	-0.1500634531155329	0.15064184918482823	-0.06063471995980323	-0.05740655871889005	0.08349899549425209
4662	-0.1716165207863542	0.11865186540028409	0.20863963039120895	-0.06504808021670079	0.06671106959588259	0.09317520886214868	0.0074376009207407145	0.021716060569622428	0.022954415569116832
4663	0.0767543708419383	-0.013298778850097451	0.07789795223396817	-0.03115075784269071	-0.07353332397548243	0.07985937295682465	0.05372296534027575	-0.02879371741065751	0.06095272895676838
4664	-0.0628725236037194	-0.0425013529655978	0.0758901787335264	-0.02286830775818335	0.026590057573176576	0.03507122269707508	0.03811840534130097	0.06668690488878612	0.07681247365766662
4665	-0.005429450899504316	0.0790401308402307	0.07922639219547307	0.05640582495018434	0.06150744131795703	0.0834552720071822	-0.01011133894599433	-0.014019761898923054	0.017285626947937883
4666	0.0004942974703092011	-0.017113709822019492	0.01712084676239585	-0.06327502969946666	0.049537046398571045	0.08035949445686284	-0.12204717785231184	-0.0659981624768926	0.13874894980517924
4667	0.042670113651248065	-0.004391454184326651	0.04289549473853247	0.04375222854132268	0.1460699115169134	0.15248172530795628	-0.044164499361832005	-0.09393111485174155	0.10379574818446236
4668	0.02851657256575129	-0.10354673762554117	0.1074016842688718	-0.01981269362035824	0.03212878408910668	0.03774654415358602	0.03420821827715288	0.03479235831760461	0.048792523966258675
4669	-0.030739950815662727	-0.06770597626287622	0.07435754028919006	-0.06823588069598271	-0.029990571505277827	0.07453569476143339	0.04598454944682798	0.11695690513940903	0.12567217849475074
4670	-0.11747970828576695	0.053978117509523076	0.1292869638779594	0.002476385331724023	-0.0015517198142533004	0.0029223823660028125	-0.0711432185688047	-0.016337288868080817	0.07299496253775212
4671	-0.008085986444200168	-0.09178984157735501	0.09214531020931949	-0.06319174362634897	-0.01312803480225397	0.06454100836140854	-0.08575273680893668	-0.013419493601406776	0.08679639784427093
4672	-0.17875778432039607	-0.050538300422693194	0.18576454253907454	0.01912115757136987	0.008671916273700278	0.02099573286949572	0.12241154755547633	-0.0702456569221248	0.1411348266422838
4673	-0.06791360199071939	0.04114402349206453	0.07940458427867626	0.038671355961889343	0.045422113090632696	0.0596543554952141	-0.031074463407146827	-0.006379090509338002	0.03172246950929945
4674	-0.1313919094323864	0.09920681397765552	0.16463846999983198	-0.023476220626311148	-0.055863335462382126	0.060595752193349964	0.012636971347872237	0.04263123471067435	0.044464763777665
4675	-0.06514300448903527	-0.036910324781115576	0.07487311339396742	-0.0399257119057685	-0.012999757221610623	0.04198876229425252	0.045845318535444206	-0.10440530983080354	0.1140274613962901
4676	0.07038083671909706	-0.07847377657193336	0.10541155433225485	-0.11680163037458742	0.07870092816161973	0.1408419573552646	0.14347786244231545	0.06497338167684197	0.15750376928042256
4677	-0.06033764874742494	0.0417989887602432	0.07340154846967854	0.0533414696582	0.02660807663015942	0.05960958083440201	-0.09863243092380687	-0.039298877696868205	0.10617324624486595
4678	-0.12305335493311036	0.03509845317725752	0.12796104710313283	0.05005670191192842	-0.031071227301912852	0.058915995895400024	0.13247832555276254	0.07928934862398157	0.15439335331055876
4679	-0.016838496298898758	0.007567449692887343	0.018460803136982094	-0.0362291995368381	-0.09044132681232868	0.09742786303031835	-0.08853860030204262	0.06609757861766183	0.11048969925998917
4680	-0.0472266302700287	-0.20808757774966113	0.21337946157112514	-0.054346285878591735	0.0016780594867594019	0.05437218657032953	-0.058968223703784406	0.03170168498598289	0.06694959475403907
4681	0.003907812092135701	0.08464841534874928	0.08473856982745116	-0.07170418280637654	-0.049725479643119755	0.08725888583788234	0.03805335519207124	-0.001683216587801334	0.03809056391621663
4682	-0.072757766681909	-0.10085520709617295	0.12436022439249232	-0.14220556363382655	-0.1272006520696678	0.19079420383062737	-0.02573523626832621	0.0161987562266019	0.030408914631657714
4683	-0.052759345644092605	-0.06763547455813236	0.08577940295605119	-0.021025261034990445	0.13940143707507646	0.14097809141914922	-0.01966272045435124	0.024663651681577258	0.03154232537299892
4684	-0.16451381177327384	-0.0036305522678796802	0.16455386708899303	0.12181908333373449	0.05237302087796236	0.13260023521907807	-0.04041363917168885	0.00921380633340155	0.041450650878471065
4685	-0.0012900927898710725	-0.004795225449778306	0.004965735244722465	0.0005099543319955837	-0.020757951495548856	0.020764214497839304	0.033554823755957974	-0.003033900028428132	0.033691701451186724
4686	0.012863998267552548	0.035965194393505165	0.03819656606542282	-0.13038050278410593	0.015383309322392983	0.13128488759923845	-0.1047027840481565	-0.0330723715712429	0.10980188863940933
4687	-0.03876913246754288	-0.007257929585899123	0.039442656783738046	0.08034687335180196	0.08903054510632495	0.11992521844607941	-0.017099142831437146	-0.12427696850232695	0.12544778031395476
4688	-0.02362172322862841	-0.12597462203397736	0.12817016503419731	-0.05822423376273764	-0.08096669411475942	0.09972796474976783	0.09155591943930262	-0.04229134035787176	0.10085159321320325
4689	-0.15262304016571948	0.03349252475728924	0.15625473306125628	0.06701293504254006	-0.03396109821236977	0.07512715657341171	-0.08969846830667708	-0.07801320186587396	0.11887756256724628
4690	-0.09926246624267498	0.005229301787385373	0.09940011469692449	-0.0220085322360829	0.03206049846221326	0.038887672247542394	-0.06146168811827855	-0.04543554904930596	0.07643250763752574
4691	-0.03944283711769792	-0.002621077062618757	0.03952982981068139	-0.012864243735563287	0.0409289299533152	0.04290298444177702	-0.03570698730418055	0.0011697666719557751	0.035726143038505145
4692	-0.017859958664854153	-0.07723410083861751	0.07927221742741927	0.05428161960212587	-0.0844433713956135	0.10038514431571742	0.03710263841716079	-0.02618545123709447	0.045412373137778524
4693	-0.02148947172043837	0.034449782472032446	0.04060276969855474	0.00405799606809755	0.05807616616191368	0.05821776711756389	-0.0770061105256537	-0.01695665713207438	0.07885093074519745
4694	-0.08774761109267527	0.024115802612525643	0.091001182344614	0.10176216636124208	0.0031509372157244144	0.10181093707392415	-0.018239345830029598	0.12857817294830434	0.1298653929845495
4695	-0.045940489860637854	0.04794759478099399	0.06640406955840712	-0.0015513528384464303	-0.04966255878894027	0.049686783364334464	-0.07169591841654813	-0.13744103441902328	0.1550172334282981
4696	0.0640835841212563	-0.18217421337375916	0.19311693289863027	-0.09482840586778118	0.009174301001182366	0.095271162259547	0.09608789927986772	-0.05465584639195935	0.11054476890762158
4697	-0.020268749733773277	-0.006421224741227625	0.02126156962568117	-0.13351379143783035	-0.04581106227260722	0.14115447541841938	0.05834786992286273	0.014158431488653459	0.06004111180478092
4698	0.007734178128317884	0.009342211201005465	0.012128248902654607	-0.041373528785146774	0.005700985434648182	0.04176445999963892	0.04019658032996526	-0.06847004633087987	0.07939718077347702
4699	-0.05384143726864271	0.07663713441146436	0.0936597605055343	0.00450543938940544	0.07251263428585736	0.07265246805970257	0.08433975360055528	-0.05634294617854928	0.10142840638342533
4700	-0.04122697591639205	-0.015749732833267645	0.04413295398599645	0.041827206363211133	-0.05244705637196765	0.06708359646169101	-0.05825063661628932	-0.011074035453597498	0.05929393668353047
4701	-0.03608282083171284	-0.11753888102981841	0.12295266777469814	-0.05478720475692341	-0.03131564780659093	0.06310552751244138	0.018883391882528838	-0.14167183277215245	0.14292477283525723
4702	0.0017236195080669885	-0.03047607157032157	0.030524773587496955	0.04946443669915891	0.08192041613690179	0.09569579446354087	-0.005994235379171264	0.06428674707963929	0.06456560003486701
4703	-0.08754339518969005	0.04218435102697946	0.09717698036523706	0.025914324292702674	0.14211825022635835	0.14446158399709305	0.04848065918581273	-0.10861007767257232	0.11893915792174214
4704	-0.007116875121096222	-0.07336132944442586	0.07370572955573308	0.04373140299115282	-0.035132831002847593	0.056095912701811516	-0.00023159853084413887	0.03941995040243274	0.03942063073581835
4705	-0.021892546936388632	-0.08978714307828016	0.09241761019157296	0.03908308622971184	-0.004827675605606417	0.03938012291743207	0.10106189652529941	0.043303001773476665	0.10994842832839427
4706	-0.02778408806288471	0.06445338926233925	0.07018685729457304	0.010734765074999918	-0.049323313559778446	0.050477959960082204	0.04209696564700917	0.07060658483614846	0.08220367594523799
4707	0.005213513909987049	-0.016504740571455043	0.017308587135311262	0.08395557474981277	0.017054683776975967	0.08567030273265087	-0.061271240508409694	0.12563545805100965	0.13977994574732955
4708	-0.0404215287764179	-0.04788158193498983	0.06266215665950163	-0.0301524547007877	0.03307680032698859	0.04475762777845277	-0.10404695025525863	0.06673630015813758	0.1236102811914013
4709	-0.08800680287096098	0.012067313172492338	0.08883027298602202	-0.08963412117652662	0.012030868214839388	0.09043792052613268	-0.1394450193936653	-0.05334386360078618	0.1492999705879374
4710	-0.08284680743226334	-0.024464436903367616	0.08638346007608969	0.015014773361978928	0.05346276648322529	0.05553116979815453	0.022585746340420987	0.09257762084500183	0.09529287391549675
4711	-0.04938383954531269	-0.06747183430758509	0.08361346801244046	-0.03772605512173987	-0.1051337090944342	0.11169759184065552	-0.0064011417298610995	0.165737913583855	0.16586148020132693
4712	-0.07968614728732903	-0.05309617524144315	0.09575534394887805	-0.0022446874898334004	-0.14217415864922495	0.14219187743869902	-0.00592543225098009	-0.02962391515840373	0.030210711621430852
4713	0.003381741298424837	0.029376722141558346	0.0295707283980594	0.012364654503949751	-0.09218641437462143	0.09301193297771772	0.0605680714890026	0.07629997911818462	0.09741754512064209
4714	-0.017160657501348174	-0.02370024038472423	0.02926071701398123	-0.11894253581763209	-0.01642758536507392	0.12007161357979447	-0.07000788518551446	-0.11481622492878209	0.13447627855887764
4715	-0.03649597442764047	0.04957516024617653	0.061560154831327936	0.0892392663711259	-0.017698116292536703	0.09097730476751285	-0.03762182463622046	0.024553550795139635	0.044925255097862576
4716	0.05783596278674897	-0.022858920391234373	0.06218945917856982	0.008840664511718714	0.0010053636995419315	0.008897646046967666	-0.06027481146589397	-0.10288818204985417	0.11924357803577094
4717	0.0731298200645503	-0.10401798945692323	0.12715232091210169	-0.010531244455402424	-0.018694217027934404	0.02145648759855529	-0.0625230468001218	-0.0635343573593685	0.08913891375958181
4718	-0.1533092954366635	-0.12012483872356591	0.19476580024647266	0.1142736176077514	-0.06958402940193785	0.133792364613876	-0.0508509559969805	0.17272655342826657	0.1800563300331723
4719	-0.05311502121218192	-0.13363970621720034	0.1438081240966245	0.020822075252233018	0.06293166948735823	0.06628690551138852	0.049275867611486265	0.0008585945576962385	0.04928334722276103
4720	-0.13660731476106142	-0.012811986978343778	0.13720679814266112	0.01645664862876676	-0.05049706336146476	0.05311096583778606	0.0017856820438746958	0.0687581948008959	0.06878137838572126
4721	-0.02564942303309556	0.08233570176839361	0.08623839450978053	-0.008055395054612663	0.009346720144045959	0.012338985652677964	-0.029400302730219173	-0.08173700791212958	0.0868637799261353
4722	-0.024198709547185216	0.0357844162805385	0.043198402658986154	-0.07676526957912144	-0.134954495175722	0.15525985437868078	-0.13158224656936893	0.09768377326265393	0.16387802528426984
4723	0.10233180780991293	0.07415078378726685	0.12637300987913103	0.00047663464491930695	-0.03829035430574616	0.03829332074192981	0.10561409481346445	-0.039919063908762945	0.11290645989764872
4724	-0.05375138904759362	0.017019596611098108	0.05638154390711794	-0.04146584210399398	0.11014181396480628	0.1176887218252087	0.004312068919484172	-0.03432858236252147	0.034598345414005006
4725	0.10114558799990854	-0.005140727210045573	0.10127614254154503	-0.04147844050332842	-0.06152298201179459	0.0741993149713106	-0.058620343513778816	-0.09650607554641097	0.11291486744907868
4726	-0.011968857375068484	-0.01328483805073092	0.017881288233762112	-0.11312426783779941	-0.005956404060406138	0.11328097246744046	0.052607033080708875	-0.003418851878100638	0.05271800904547885
4727	-0.019110396625973497	-0.1633926544158272	0.164506433844552	0.027553278060050913	0.039927926638518865	0.04851208568496543	-0.06777189958111024	-0.08221213101463043	0.10654513061984038
4728	-0.033681910823126764	-0.033777807687131074	0.04770127261243535	0.06107887738035731	0.004520353650074555	0.06124592116350661	0.0014806279632255293	-0.009594509919654753	0.009708083217805604
4729	-0.05628895295685471	-0.025508069669722102	0.06179893076141689	-0.09187686939182452	0.13837487537387835	0.1660992632854786	-0.12261541342231329	0.10274766311882907	0.1599738162484886
4730	0.10139383956095303	0.036439779676532856	0.10774306587333841	0.029525731996155245	-0.046252185516452486	0.05487288506135906	0.1140263101562652	0.054794091890945175	0.12650846577998698
4731	-0.10412630782922251	-0.012175766714161212	0.10483576335022168	0.012566901604311606	-0.12051492101827213	0.12116836717548363	0.1260562751413732	0.07937143711567575	0.14896311467046214
4732	-0.03201102202243306	0.014557334927804554	0.03516562996906174	0.01062180455450616	-0.08539578836233255	0.08605384013522244	-0.03425441863685866	-0.023117103581703075	0.04132512158670993
4733	0.08211426166455149	-0.023332347594410767	0.08536480781317811	-0.01014171175478773	-0.05307657850366158	0.05403681618093862	0.05777107136034597	0.05808511459844817	0.08192299569740503
4734	-0.062461798066073465	0.008683814738927704	0.06306254717395228	-0.07194925458838453	0.10673945089367974	0.12872453384226507	-0.028417229525660878	0.004624559322592337	0.028791066024763102
4735	-0.07417040420404818	0.00495127246512464	0.07433548250207157	0.010798943918693455	-0.004071854533586754	0.011541108659993518	-0.012406511119615424	0.04842373030507059	0.04998779025741539
4736	-0.13923119927590447	-0.05914177913234288	0.15127153364313276	-0.06803096804880483	0.11232924998460517	0.13132430474120707	-0.08511247321558149	0.05660834564064914	0.10221857900129643
4737	-0.004885220673900678	0.028567424666751096	0.02898211747135129	-0.09996740417008103	0.07517126468178095	0.1250767801406908	-0.04611580906912738	0.06760607815019017	0.08183672555124522
4738	-0.13175261011547854	0.038328607904404434	0.13721454899583668	0.05026323097854149	-0.012370952654517238	0.05176323848043629	-0.016070224488117752	-0.06603510622722376	0.06796239673186362
4739	-0.0013297791586327867	0.07760233882832947	0.07761373141550137	0.024193508974134456	-0.015165615238312447	0.028553839707437932	0.06065342721008467	0.023260132811425287	0.06496054195228193
4740	0.013287538567329466	-0.08594947634837144	0.08697051894600567	-0.03817796826224158	-0.004576291671623921	0.03845126403769452	0.06581164375382366	0.13131677043738021	0.14688521590576706
4741	-0.08077856261809178	-0.03835126557425519	0.08942033185910253	0.004251057345471989	-0.018990822211385323	0.01946080206001123	0.026651408112264515	-0.012394719979495065	0.02939262896946398
4742	-0.05645082418311055	0.11349247593093571	0.12675660789042315	-0.01293175214802691	-0.09114649938411745	0.0920592991695946	-0.09617869763549258	0.055071495283236516	0.1108296506878509
4743	0.008284784048934993	0.02856017497526931	0.02973753926194108	0.05267524552927223	0.1069123093990034	0.11918440918424417	0.06554168256910747	-0.03732686707188906	0.07542550735256688
4744	-0.11855664833306187	0.018155931693749454	0.11993880406122696	0.05313494812685107	-0.08896894539030432	0.10362816198459812	0.08929872576980301	0.03896565248344865	0.09742989529693322
4745	-0.06804639256238573	0.05306736048931266	0.08629285190591957	0.0945021079867624	-0.06830482175692569	0.11660273191133684	0.03948163213371815	0.0037366454534254567	0.03965806091057467
4746	-0.08870460484188505	0.006570291650592011	0.08894760060017819	-0.0788440066413345	-0.023816516419473816	0.08236263617452919	-0.008007378312303753	-0.12008319139814846	0.12034986898123616
4747	-0.07180529384680268	-0.027924055236776022	0.07704383872375646	0.06734876588071478	-0.141395712338665	0.1566161030463146	-0.1050415611814346	-0.15094261603375528	0.1838950866949597
4748	-0.05550300304719523	-0.09051764057223698	0.10617921925697912	0.11031527116787072	-0.0531658720512206	0.1224584378628423	-0.08997173494520148	0.02629639588285275	0.0937358710712036
4749	-0.014311267454679076	-0.09588006415360119	0.09694224609662205	-0.033246953896217915	0.029370352399426886	0.04436189291997987	-0.04065765213337422	0.05327393877285308	0.06701609679302555
4750	-0.07542594242588571	-0.029068042518547613	0.08083330926476484	0.003156833132567426	0.041146982618267096	0.041267902466867026	0.025105291688432008	-0.06854917653088378	0.07300181692138574
4751	-0.03927299384589524	0.009435811473343108	0.040390624949116584	-0.0026801434034514925	-0.10487752323277513	0.10491176315411133	-0.028607862485940435	0.028096094262860583	0.040097385311788414
4752	0.005849475424808607	-0.11208229313040696	0.11223482880156192	-0.13369902725343766	0.0033035134613794816	0.13373983359382866	-0.1253796150408639	0.04981325612037113	0.1349125952352445
4753	-0.034842426256496715	0.056202262491117816	0.06612631077385098	-0.022898056278699615	0.11704268016564122	0.11926151919919133	-0.08845751872129481	-0.032119720403095124	0.09410849620040279
4754	0.05123757355832581	-0.030194016911228704	0.05947241042181167	0.038983962663387606	0.044314470731960494	0.05902136614137445	-0.1209764929527086	-0.048916541743194854	0.13049191508768074
4755	-0.07277972973209428	-0.026085034828969726	0.07731311726935637	0.023866332885511297	-0.0054321056433796165	0.024476715815706866	-0.0072632391977911735	0.02322673319187848	0.024335894855357993
4756	-0.004027347975827758	0.028978379993831856	0.02925689728568835	0.06561967028166876	-0.1408777622895986	0.1554106979445095	0.08347090255940733	-0.028384472835658585	0.08816501501298751
4757	0.009308253831881974	0.03499983291740259	0.036216458877765006	-0.05221431350776794	0.00018236862834419986	0.052214631985719115	-0.13249847840613577	0.02633163936310124	0.13508960734079306
4758	-0.11927402774971436	0.036199215150441576	0.12464620681411687	0.12611763501629417	0.0495863709600426	0.13551555647633282	-0.03278337789758915	0.005718626000704799	0.03327840966320467
4759	-0.06583285440216535	0.17980589453521745	0.19147878323288572	-0.007503879604646673	-0.02217122245923331	0.023406651073099794	-0.08610416861576296	-0.02768556192207306	0.09044566430710033
4760	-0.08671756030896612	-0.04993236985828206	0.10006586243871307	0.026871669097756037	-0.033628089251231764	0.043045731342237714	0.03106428761393583	-0.008907998531774554	0.03231628695879872
4761	0.06897838246679502	0.06871671415280196	0.09736531236376408	-0.0331865425109682	0.029552041296504912	0.04443725631294793	0.1674406652001562	0.033409449834316714	0.17074123023131385
4762	-0.10526478974987157	0.0029058279993987406	0.10530488971290343	0.019099423631123918	-0.11812942986213879	0.11966348725737146	-0.005748574355135769	-0.1637652782839077	0.16386614195288254
4763	-0.09919952117438283	-0.12548045320424644	0.1599558974766792	-0.13040863273902145	-0.03219302744342213	0.13432349946615413	-0.02362173010781841	0.010996789149610622	0.026056007078744985
4764	-0.11863512313569459	-0.02660550277382059	0.12158184576353985	-0.010949941150134583	0.10454724441303867	0.10511911113375652	-0.015383177773426453	-0.0689606857689881	0.07065563204825188
4765	-0.007472526619800619	0.03608531915873912	0.0368509011134286	-0.01728369497382688	-0.10298719576135548	0.10442743223280003	0.008865163029629487	0.09066485939002272	0.09109724388670878
4766	-0.033536213151224355	-0.04016642507770896	0.052326086190805074	0.06350246445850083	0.001785668543759115	0.06352756570537967	0.06866812815913242	-0.0443702779014984	0.08175593792462559
4767	0.10434457760454183	0.02705228131733144	0.10779432638104053	0.010661565120221077	0.0864729110903895	0.08712768402327196	0.11388229142911177	0.043460597868912335	0.12189339550717444
4768	-0.1258193473111181	-0.048220135988618185	0.13474305055384708	0.026009438099414646	-0.03935126890003242	0.04717004594326722	-0.03575074624569177	0.08589695654849827	0.0930397925697303
4769	-0.017407356852784855	-0.06352344664394238	0.06586535011769079	0.030646132823937865	0.05165028328151071	0.06005778234436189	4.404268463511174e-05	-0.13174642798135153	0.1317464353430616
4770	-0.013133801950970076	-0.056866791979891716	0.05836376259093978	-0.055030820842995	-0.07365709184093215	0.09194432239740162	0.0847122545840154	-0.010326795770660242	0.08533937419266657
4771	-0.027664496823343987	0.05792853208550509	0.06419532081133486	-0.06578493424469062	-0.020897445478567967	0.06902434933491217	-0.015764219179747452	0.12633549362549196	0.12731522908098558
4772	-0.03209393393942252	-0.08682925074602633	0.09257072637083674	0.08076864200737097	-0.04127644951748733	0.0907045688842879	-0.08701175305564507	0.012736453680326278	0.08793896987210878
4773	-0.06515571205277644	0.01964218173721439	0.06805205446202249	-0.08977045228014278	0.019624881797193804	0.09189053318016617	0.020411814263820563	0.05130792613227437	0.05521906777133811
4774	-0.09235232873484071	0.021607514696703845	0.09484638798666167	-0.024854911536865133	0.021267363872284138	0.03271188459232406	-0.025108266837018913	-0.07555059328591608	0.07961354915724365
4775	-0.16735800432168438	-0.09192563576271515	0.19094246285443242	0.004341569527381429	0.06591054807997103	0.06605338427486711	-0.1114264606674144	0.07350191830940447	0.1334855352913911
4776	0.06078964616015638	0.05007739904972883	0.07875993255369633	-0.007675366956338356	0.04979889261666713	0.050386912623823214	-0.11428180262863356	-0.08329856336541845	0.14141775373266466
4777	-0.14421789205839028	0.06054669531445607	0.15641196470624324	0.031523149250496235	0.08302092887428689	0.08880418666830107	0.03989430231239587	0.08241604371832559	0.09156396463223831
4778	-0.10793237149454923	0.05435225455692916	0.12084520839428683	0.05129550843729066	0.020843958979310948	0.055368762057421465	-0.059735348251882966	-0.004365652437019836	0.059894663802166834
4779	0.06847325073905249	-0.058151669794310246	0.0898343072920343	-0.0018019821081905287	-0.06458129855381299	0.06460643359925516	-0.01779987276041129	0.015707957202792392	0.02373974283288657
4780	-0.13389529310917156	0.06317590371939517	0.1480511544283031	0.04379020357331397	0.04470471491300816	0.0625786981683513	0.1731262975843736	0.08793241822627987	0.1941773032318517
4781	-0.00030991238810893596	0.0038224671105967336	0.0038350098435202384	-0.05682832511227861	-0.009564752344907028	0.057627623779627074	-0.03945687888513547	-0.005329866944459498	0.03981523292663113
4782	-0.0306704541032725	-0.04412088018989066	0.05373387035782581	0.07445118977643365	-0.055854779224295055	0.0930738202789661	0.01619820598390824	0.025566093475303142	0.030265607753439523
4783	-0.16444265833294394	0.005404480873531325	0.16453144469406966	-0.020300416052466488	-0.08711055218360192	0.0894447046707365	-0.0022455079793661033	0.1159712906460556	0.11599302806719593
4784	-0.01596911058767405	0.014747989902302791	0.02173742623034725	0.06288790771842456	-0.04333627467666001	0.07637356636986392	0.06271473005271257	-0.10812210108153532	0.12499410429244394
4785	0.021108411227917664	0.004300035373350689	0.021541943477294424	-0.0435364334025392	0.15856577623520687	0.1644339576440567	0.04221884415814002	0.01646102350808825	0.04531441378836482
4786	-0.11979787101811715	0.07463837494403038	0.14114679208100728	-0.04291533391673256	-0.008363085972782156	0.043722615340036575	0.11251441151105263	0.052836208070446186	0.12430268573503138
4787	0.03340777028372564	0.05846175538443297	0.0673339138767342	-0.05464909708173237	0.05271064364925117	0.07592717409312	0.005824663083885729	0.0392840871850239	0.039713551918725935
4788	-0.03854753261073336	0.03720450099686411	0.05357319446142086	-0.030705024610185	0.12633453195318106	0.13001235518265714	-0.013771566073160341	0.03704832470226563	0.039525110946737725
4789	-0.05245268929082888	0.1049027870029448	0.11728546088422656	-0.11520562133907038	-0.00034745846394325716	0.11520614530269396	-0.08272698006609104	0.08534113633940944	0.1188564797668057
4790	-0.09736392519849334	-0.02344615485382624	0.10014717223909722	-0.011444090174241065	0.09970021511783289	0.10035487080584736	0.04209320067814759	0.02975269920585348	0.05154668421309754
4791	-0.03996667549394159	0.039000829640384226	0.05584263481137243	-0.005364812296497762	-0.005188019526339126	0.007463026033877254	0.1149269742693526	-0.0015338504688938474	0.1149372094317996
4792	-0.06985965240233963	-0.09818807463560293	0.12050422828441519	-0.07417896377243781	0.029748553313110708	0.07992180610181199	0.1787476061334396	-0.06466074572959911	0.19008345203289825
4793	0.037806352163594834	-0.0113996273870517	0.039487615381045366	0.061304276771425206	0.005407408366998369	0.061542297777341624	0.06434753746980822	0.0025621928393476973	0.06439852801558726
4794	0.0005719004138420468	-0.11824169737129842	0.11824308042050101	0.014193717215910428	0.006243547855949946	0.015506240622238817	-0.02462418385963158	0.002691532092513189	0.024770845277421776
4795	-0.026791457272842628	-0.041018944775780976	0.048993224157235477	-0.027498966862375886	-0.11779686689877968	0.12096402369988715	-0.128130306744918	-0.002458838536788344	0.12815389730124
4796	-0.01219395847312775	-0.008684619627205625	0.014970478994127383	-0.1073471607349683	0.010183883321966318	0.10782914447112406	-0.13025222954910726	-0.007714842353979084	0.13048050465514027
4797	-0.09376728225427516	-0.13835200979624382	0.16713342525064473	-0.04807438444870457	0.07738878030402375	0.09110526744961733	0.04936332897218494	0.11951578509166907	0.12930878211975466
4798	-0.1476379869716227	0.061032124340809596	0.15975573666878157	-0.0447006608618084	-0.11498836174368758	0.12337127874014908	-0.013810553719436592	0.08017330393771104	0.08135410289792418
4799	-0.1194931765331149	0.07726490381895766	0.1422971700355525	0.004103024209992843	0.028166191790212444	0.02846347075869031	-0.023853501951688238	-0.00428799280567943	0.024235850256608557
4800	-0.1760495451527035	0.005061439109827404	0.17612228852231132	0.04440659733585445	0.0038584445414106155	0.0445739103201397	0.04287366714903648	0.10379288764468625	0.11229922021291526
4801	-0.08270646317460764	0.08303894627565377	0.11719993877738862	0.04632009848301741	-0.0521952208698787	0.06978461581990585	0.07343876236571242	0.0684422641603822	0.10038722698235626
4802	-0.12270354868616659	-0.03750885423111202	0.12830851493922474	-0.03488117106718929	0.08390738868961613	0.09086883938803689	-0.035896625913530496	0.020549693023397004	0.041362514857438255
4803	0.04803820604279439	0.0034359844121284793	0.04816093052143363	-0.0020830085724536295	-0.0306788778813426	0.030749511748501757	0.08912602192493498	-0.041740967365967364	0.09841623921289994
4804	-0.030187419917214603	-0.03812445941936574	0.048628743838157185	0.07409291561744946	0.024938657749594757	0.07817734195434063	-0.11316446523134333	-0.13128564794665745	0.17332662100170762
4805	-0.0959492942662638	0.04985950295009749	0.10813064831316263	-0.030139794458206387	0.12666847231602427	0.13020487352191673	0.11562950444970535	-0.0667835648383276	0.1335298724323495
4806	0.012307358620919097	0.08715446177935414	0.08801915293998695	-0.03209790279054648	0.0057891210917627054	0.03261578278328551	0.07855440993898198	0.08379896630361089	0.11486105551672135
4807	0.002278296838555518	-0.06769575350199693	0.06773408062923496	0.05365600382075856	0.023566147914107202	0.05860315753884628	-0.08443492081161141	0.050851251986666915	0.09856523566184268
4808	-0.003918794827407708	0.011547501703411397	0.012194332638140001	0.07319236512934853	-0.04803854665407638	0.08754898216349374	0.12546329449262167	0.11454105180371299	0.1698843454036986
4809	-0.02252331424506135	-0.03404821667443223	0.04082377669068442	-0.01917387550499099	0.007473822004148269	0.020579006711466525	-0.06627850068959791	-0.018745923530741306	0.06887851118223616
4810	0.007404394962014714	-0.055402138885823425	0.05589474087852611	0.033840678119331245	-0.1295601186276456	0.13390674305047445	0.04856898886533684	0.11844242945877104	0.1280138889945039
4811	0.04181263508061569	0.05364148808791163	0.06801254073088506	-0.09481136894995282	0.045446950710108604	0.10514095781859284	0.04819719430707382	0.10433061466902663	0.11492539621985534
4812	-0.13555418275277867	-0.11051785120908922	0.17489748968366614	0.05589571041861427	-0.128894904377797	0.14049279987872337	-0.009446471778884184	0.17773796783149534	0.17798882278935083
4813	0.02104178207566153	0.07451097037100918	0.07742506892828083	-0.08989309290467394	-0.11677341174807128	0.14736620319209195	-0.11051598715128692	0.07867271591571777	0.13565831948531076
4814	-0.07454511677830185	-0.0030542078750411656	0.07460765792621173	0.09012783066045013	-0.001720122904527564	0.09014424375613485	-0.06625346612373056	0.05065552666437718	0.0833996651974919
4815	0.02313847191621514	0.00287852334000587	0.02331683467446719	0.019897409420727232	0.08304776107760967	0.08539811193264042	-0.04314735754171582	-0.0013076050793047916	0.04316716685023566
4816	-0.08935628997502701	0.039963356131359165	0.09788573129615447	0.090127291357448	-0.08222865355202784	0.12200196765794288	-0.12913726049749932	0.014275122655281037	0.12992386684371088
4817	-0.02020620484551722	0.0668222039893657	0.06981044091148117	-0.15563270875402951	-0.09006651187370807	0.17981522904140618	0.01584041595276482	-0.036838988473199746	0.0401002474965573
4818	-0.052121394586931734	0.08494823756433265	0.09966364853331897	0.06097088986481514	0.03452689385575374	0.07006822254227592	0.05252917168811967	0.12286987432020499	0.1336275416734998
4819	0.07261274486265738	-0.07408241241879832	0.10373434603003144	-0.05581249155916648	-0.030652093861097154	0.06367562384548377	-0.003837139341682325	-0.11782074148965596	0.11788320814899732
4820	-0.04778821165174537	0.10591942642178837	0.11620085226190319	0.06539760268432561	0.09051833993456174	0.11167101818003536	0.000566911089784201	0.012957371270142954	0.012969767091819588
4821	-0.05401666614245604	0.06545918269147263	0.084868750549193	-0.0704242911642042	-0.06074468171090492	0.09300267276879605	-0.12221516161855848	0.01502051150051681	0.12313472903769888
4822	-0.04391529807037629	0.06101164857496479	0.07517296499703201	-0.07390738371795529	-0.06475945351276673	0.09826539669336952	0.05687785377547931	-0.018984019887095013	0.05996234869631464
4823	-0.04282000948516223	0.009897135710488373	0.04394890792250938	0.0016891301665894315	0.07273589629551301	0.0727555068062295	-0.028673966215779455	-0.07335239890485912	0.07875767114155445
4824	0.11332451549029961	-0.025583698836174625	0.11617646688228749	-0.024172557847092633	-0.11046053983902367	0.11307450382115135	-0.13920293066505116	-0.14800996946546263	0.2031856465572955
4825	-0.10065994660215968	-0.06510337578928188	0.1198785818614405	0.09234350509462816	0.11375096321990996	0.1465148612483352	0.04548690353166303	0.04059644400545125	0.06096826763806364
4826	-0.10216679539107656	-0.0135127859696289	0.1030565352859444	-0.008869423062633044	0.00687193205610704	0.011220076454628929	-0.034133913705663814	-0.025415486658871292	0.04255668016860536
4827	-0.06761210951634303	0.0313474745038127	0.07452557622063147	-0.028831501009647747	-0.08110565284649812	0.08607776933753562	-0.011081559443475624	-0.00946053529456365	0.01457061041133721
4828	-0.0269623032544592	-0.014771201135333777	0.03074335992968086	-0.13328421048424804	0.009042284282420082	0.13359058226332213	0.04329520442741323	-0.0855992090511781	0.0959254883573641
4829	-0.04041958286198821	-0.01057339498495253	0.04177965246678041	-0.0237277291579428	-0.0484416460274941	0.053940691512491055	0.05216703463093606	0.038324557174034414	0.06473153161150379
4830	0.04283646165441293	0.13768105884056642	0.14419097201464973	0.023162501981251405	0.01638011641988648	0.02836916833395914	-0.050478211033975644	0.020135967473345014	0.0543461771910241
4831	-0.0710765913196156	0.05687028718043404	0.09102808026977553	0.11240029053434662	0.010550624500990625	0.11289437979619019	0.047423992165346276	-0.02728103896863215	0.0547109689194667
4832	-0.09746364824326798	0.08745723458643004	0.13095010733250023	-0.023187882874623165	-0.2542986456564988	0.25535363536659655	-7.023860222153628e-05	-0.03511359684937233	0.035113667099314655
4833	0.029272987855883642	0.023611137601530205	0.03760842507802081	0.06764059800806159	-0.0009691069237018181	0.0676475399930977	0.0910351958533081	0.014760811305950894	0.09222412067599263
4834	-0.0361775250887468	0.008578181819971203	0.03718062028642594	-0.012330776312404458	0.09818726493018864	0.09895851170534856	-0.0728854802102581	-0.030858202343888422	0.07914873263278628
4835	-0.03126477530148735	0.015032156752538266	0.034690804419692765	-0.060577283991635034	-0.10674496824233606	0.12273587731735387	-0.06889116214486402	-0.01497590662052656	0.07050014184933727
4836	-0.05635689172859822	-0.0031094817270169973	0.05644260909915129	0.1491196401182505	-0.01532545915344263	0.1499050925327768	0.00889568328500608	-0.06465112966726473	0.06526026163263993
4837	-0.10585367090360291	0.1547965007856802	0.18752854795806254	-0.032595142323426196	-0.026258065136638187	0.04185605437453874	-0.06274354187809814	0.03436166351919019	0.07153653589051333
4838	-0.06086910677830231	0.0777394769656154	0.09873436300941944	-0.06842412857001452	-0.034606095323941766	0.07667752737364203	-0.08336388854058739	-0.05668404507827984	0.10080981539038716
4839	-0.05748203389830508	-0.11764653753026634	0.13093850470333873	0.04606931530008453	0.10195517928929557	0.11188047370355118	0.015819496365639254	0.10989882187429492	0.11103156089428123
4840	-0.04740517497913818	-0.0008925475971973372	0.047413576705580565	-0.01074025549012879	0.03300934963876396	0.034712681422895124	0.0920117922917568	-0.03094299633482824	0.09707542914104778
4841	-0.1294435315586068	0.08458809730693899	0.15463109023858113	-0.0021293873308194738	0.029251797017035893	0.029329199087778115	0.10228405924622379	-0.0435738162400904	0.11117871305969584
4842	-0.1418383242724718	-0.09518151342132547	0.17081460923936462	-0.09901281932327956	0.0016688348678688336	0.09902688220963343	0.19551054822123867	-0.03144394223694304	0.19802296828693763
4843	0.05777781918242386	-0.07337513459233967	0.09339264835050363	0.10435315512656186	0.04495385646941892	0.11362407401753118	-0.025660890649949728	-0.02872196047250752	0.038515351774752904
4844	-0.1222865362386101	0.011193516647497374	0.12279776773286516	0.07673333416641674	-0.06646224882535239	0.10151470381781169	0.023399710483384125	-0.02009811396426788	0.03084607974487028
4845	-0.008001574834443666	0.05075373464288021	0.051380607042259635	0.012160275484978559	0.08681352960115506	0.08766105875291033	0.09532270690025423	-0.11802521988311386	0.15171147280034278
4846	-0.07219381470582853	0.05110143321225272	0.08844943955800867	0.062348605291276754	-0.08133478698458046	0.10248266270737943	0.02713359664983226	-0.004545511331887147	0.02751170188163762
4847	-0.1308998186348148	0.05419315392225114	0.14167448764921728	0.0077261362490540835	-0.09785412977228518	0.09815866693690464	0.06051218830869031	0.11050351701474702	0.12598711127149032
4848	-0.03201919484793112	-0.03352611493769667	0.04635978021437793	0.06501317582160428	-0.11880465838595489	0.1354299076445608	-0.03815096951657007	0.005109644200340853	0.03849162167158375
4849	0.04605185222152153	0.017275210169814488	0.049185424461359685	0.014777384788015198	-0.04574903921658694	0.0480764567165039	0.011059230341428307	0.07695207354175981	0.07774270511193433
4850	-0.06986975280716799	-0.026708394383188276	0.07480053935542633	0.030416388050193807	0.018774230320053497	0.03574392796168866	0.053380389788497594	-0.020191443202427235	0.057071537499604676
4851	-0.12245657680842566	0.16262802076568417	0.20357673330172493	-0.025419036235603182	0.014870972593947453	0.02944950303548166	-0.0006043744262157219	-0.044178471408475924	0.044182605224642284
4852	-0.036545482806772826	-0.03074175362489257	0.04775591826688839	-0.09388435568654188	0.09576451052411639	0.13410858927973518	0.03570830729693812	-0.0036765949675681858	0.03589708289775246
4853	-0.08267699509018292	0.038334390049646096	0.0911318329543554	0.005392384904384621	0.12390084573397822	0.12401813330538443	-0.057460033480279574	0.11565947577643114	0.12914631154018186
4854	-0.08290240209596045	-0.07543896037324803	0.1120885588072074	0.07277847489266978	-0.013383863205802177	0.07399887973486215	-0.06717432695713779	-0.055717654091392135	0.08727455058373246
4855	-0.07818587030720059	0.015804184972194168	0.07976717732457203	0.0856884133239158	-0.11154523460246542	0.1406586063505866	-0.05203045967309382	0.03234471528731972	0.06126458471916068
4856	-0.06709550981167049	0.10906584022611562	0.1280514152249656	0.049587529430676916	-0.0011189616876790102	0.04960015272453042	0.009845766335989341	0.03770589215090042	0.038970160605753666
4857	-0.061078547931888896	0.06500317272387997	0.08919642078939391	-0.003313796056350641	-0.04520342312794192	0.045324725115402954	-0.063600771659067	-0.09848633228107097	0.11723743344941624
4858	-0.11160385290376977	0.012758918780655904	0.11233080606591253	-0.02309222075217774	0.01584191999073148	0.028003876307755072	-0.1262874969303193	-0.12809184484689057	0.17987788245697495
4859	-0.15581337197187398	-0.12711170447331566	0.20108503748254644	-0.0810457641183674	0.08720024534304519	0.11904746393526122	-0.0695687739434528	-0.060267906504814166	0.09204365737229404
4860	-0.008698117247370749	-0.0528548718225648	0.05356579803408853	0.11249283613780924	-0.15114950628071067	0.18841659011676914	0.01735230912416958	-0.048863527926655756	0.05185312906064402
4861	0.01929816886557339	-0.045249748118669705	0.04919307904946832	0.03095742607114704	0.08463599685447576	0.09011999884876477	-0.011523283773793434	0.09932250789691816	0.09998873258455045
4862	-0.07127391732157011	0.015959131721869944	0.07303879226601441	-0.02347695974943294	0.0012975068023596908	0.023512787222672346	0.09751310679264447	0.04195326972456066	0.10615499440410432
4863	-0.07694280282917164	0.011458816336006658	0.07779138370688053	0.06049469785920168	-0.11477342480065293	0.1297403079599676	0.02927655291904369	0.06508360955396165	0.07136520709277101
4864	-0.07104576781432961	-0.0791820393614408	0.10638278282581441	-0.03278336792519805	-0.018969343394902673	0.03787591848856793	0.0895833492085667	-0.07384369033558126	0.11609507766396139
4865	-0.053275002389318586	0.060241394363274574	0.0804192232890462	0.028637527488791115	-0.05817781320878407	0.06484416651039195	0.12701273076291808	-0.09284572513255264	0.1573294710193962
4866	-0.037884772719225177	0.021359743040685223	0.04349131668220047	0.02058297024998389	-0.016249224840538624	0.02622395798177879	-0.025020202871335596	-0.028312508526534576	0.03778370933071399
4867	0.0008726485768222636	0.10855800747831856	0.10856151483468393	-0.08491428657104516	-0.011604142860355705	0.08570351332000996	-0.08817026374161616	-0.07623773824176644	0.11655980499505929
4868	0.00336694960129436	0.031139924618065792	0.03132141846782288	-0.03252232069969692	-0.004608547915167982	0.03284722298125572	-0.01781783215947479	0.030956322901395883	0.03571790965942298
4869	-0.021433789684383	-0.11652090740944064	0.1184758591602264	0.10790097414248116	0.009989743477933034	0.10836242520196425	-0.08184875308787201	-0.10008657069756499	0.12929245923888258
4870	-0.036644319744679625	0.02029586110725085	0.0418894753802806	0.024776040574032744	0.08732124728675389	0.0907681244393677	-0.07961865612715885	0.04855279347600471	0.09325504896689688
4871	-0.12600635425697523	0.09969030254425905	0.1606728282395634	0.15257113440236264	0.030870682375466817	0.1556629374101323	0.05569085697362019	-0.02254121624956809	0.060079763485436706
4872	0.07789295342023604	0.01539730918149751	0.07940018465065235	0.0529258650465034	0.024303936663823057	0.058239407004877834	0.03884158179989924	-0.015922663906520425	0.041978562417003665
4873	-0.040940474876754104	0.12592467643024924	0.1324127887222269	0.08566573241686348	0.07593525273366755	0.11447611243505616	-0.09328651464950109	0.09320306024986555	0.13186805623573758
4874	-0.07998374816725254	0.027084161830683646	0.08444496309995722	-0.031013779088656303	-0.18224098343797407	0.18486111148048395	-0.038733268755018924	-0.044666455406753354	0.05912155568869963
4875	0.04534823632486142	-0.05530781357795084	0.07152214189010872	0.021929181233275023	0.024029852392723424	0.032531873533165855	0.09666667266779609	-0.07932337865986379	0.12504656735264255
4876	-0.09509923359716467	-0.10843011754795898	0.1442253605377095	0.01987735746110894	0.050454060372458975	0.054228420110717206	0.14071661179788583	-0.02824596763424453	0.14352351557661794
4877	-0.13399575837341124	0.04349720927431258	0.14087892133573052	-0.051283936824372975	0.036802901295720065	0.06312286210232226	-0.013442456273934563	0.004077656596421293	0.014047309849041588
4878	-0.04679902868087888	0.0011625909268320803	0.046813467112967355	0.10330558417071109	-0.06570624676383398	0.12243101969942795	-0.09868043155921472	0.038188738139023334	0.10581213207077794
4879	-0.06862214607212697	-0.043288654419158655	0.08113511282401518	0.13171570811110178	-0.11611846197682772	0.17559192742000682	0.03807362086662507	-0.07978984442610744	0.08840825685103137
4880	0.0803914127516618	0.045282516833284686	0.09226746758725288	-0.1082400003273048	-0.0535237428939062	0.12075052266647925	-0.010801924861789273	0.08767935111577418	0.08834223334738008
4881	-0.01516696269982238	-0.0012742623508064709	0.015220397566308384	0.008197734823870623	0.019849763304799376	0.02147593908305434	0.10139954401823928	-0.01704995800167993	0.10282299643059374
4882	-0.09251854046867741	0.029529500568627763	0.09711679429576991	-0.04621385246506244	-0.0013265457351497648	0.046232887463903895	0.019906404734397563	0.028652072350512148	0.03488848233197639
4883	0.011747614557384352	0.02515583309523788	0.02776368827271215	-0.036688204764991635	-0.07544736821044713	0.08389475394064126	0.058034069934737614	0.03389059037323896	0.0672050994273254
4884	-0.026941195603894547	0.024632085595129066	0.03650435126574737	0.003955915460186967	0.0773600060346119	0.07746108571923929	0.059178916581892164	0.033719841471685316	0.06811146655800432
4885	-0.14678926563358438	-0.029394869526930403	0.1497035298840754	0.03164124736950865	-0.07737629837679179	0.08359581380423753	-0.053830051844208894	-0.025490083497354824	0.05956021187212431
4886	0.0013793410379728662	-0.20574971885243942	0.20575434233463194	-0.0965164586982209	0.09819982988209068	0.13769035328779186	-0.07424319572612188	0.015882081901841795	0.07592293880747804
4887	0.009644141424836944	-0.11951318231552394	0.1199016689250234	0.05032357965087302	0.04300488562892898	0.06619579183630198	0.1424307528124147	-0.004267440181021617	0.14249466794378582
4888	-0.12687324327934452	0.0023405188951381647	0.1268948300322682	-0.035688291656879055	0.0034179433466230325	0.035851589896505116	0.0351563434698715	0.1519691361078752	0.15598264908490778
4889	-0.05412791056389825	0.05650958266141293	0.07825064622468257	0.09844847742374047	-0.013076265140791151	0.09931309791303967	0.09902804052020264	0.04696837300769285	0.10960192002086763
4890	0.05034819625043265	0.03615502310115083	0.061984889780629854	-0.10554718245371095	-0.041517789739351836	0.11341928667011611	-0.02642934190737956	-0.03283647081194143	0.04215144041477884
4891	0.0948633491499559	0.10684880421564652	0.14288359588931124	0.013434215022055043	0.07481723402356026	0.07601379243397209	-0.014053892361789413	0.017059565670378328	0.02210295616832087
4892	0.015091992652942251	0.09621320559310696	0.09738967693106867	-0.14005205282152536	0.09088507361062466	0.1669571025884553	-0.02565726928349516	-0.18555532572457595	0.1873207793381163
4893	-0.058069018357180764	-0.0979888428845004	0.11390269629297588	-0.019269282875478796	0.0476194232993953	0.05137036828661259	-0.015483323523995564	0.14171104940656515	0.14255439253582705
4894	0.01847163056296582	-0.11311343399967214	0.11461173625267561	-0.07727552308132814	0.0018336426397446367	0.07729727493788617	0.017104987428928433	-0.03329878367561212	0.0374351384292754
4895	-0.04166595253651599	0.025318745594477436	0.048755414871099946	-0.09116492257954739	-0.09102964948102775	0.12883105290873645	-0.03914342541436464	-0.0044493112338858205	0.03939548354349658
4896	-0.11218187563424398	0.002495451581707807	0.11220962748095027	0.10334722082789545	-0.04986907271692936	0.11475004342699036	0.1257146431342948	0.10273135524580503	0.16235117138173932
4897	0.009770633266714873	0.1164004596584759	0.1168098124437203	0.0024774453632521987	0.018295920724232053	0.018462893886801272	0.01465412788963323	0.015571721092619258	0.02138274916824424
4898	-0.05970329435935657	-0.03861507947209834	0.0711027968507319	0.03253582011156594	0.02980830561176207	0.04412612235146415	-0.1362926223445701	0.03190959690116183	0.1399782171623651
4899	0.047241825081978495	-0.00867390236724835	0.048031516937869126	0.03410186262037916	-0.006881285099999893	0.03478920980428694	0.08619733174873118	-0.0773509280343764	0.11581513747511635
4900	-0.07440777550437094	-0.025929188988658085	0.07879619214859569	-0.11274206586300214	0.017705582695829766	0.1141238847641298	0.06635429274234929	0.049432008241187916	0.08274306982517785
4901	-0.0569720045705312	0.09492963641313305	0.11071334686619434	-0.06939391744820898	-0.037310146571875744	0.0787880880338119	0.006028692571177811	0.010217078611509533	0.011863128991608417
4902	-0.06783189068887971	-0.009314967023883673	0.06846848913977996	0.015166292460655062	-0.024212728121741686	0.02857048529688467	-0.025940886334621605	0.14646481370938574	0.14874431497960125
4903	-0.028303010275394877	-0.07010168219958648	0.07559964442946096	-0.03968259529811496	0.038479936591029176	0.055275798408015796	-0.011300691468911758	-0.02285454265172663	0.025495798624383715
4904	0.01974870233426625	-0.05338717744562438	0.05692277188874447	-0.023110493732196306	0.09013189184406255	0.0930475837834367	0.024264279631631046	0.06464869211634326	0.06905221689703907
4905	-0.08385181774838849	-0.0018827859805444936	0.08387295286776002	0.08879675872006948	0.013627094889358258	0.08983630710527793	0.003921444761788424	0.06216190747645611	0.062285475595288256
4906	-0.042831318015436375	0.00926466689868122	0.04382186504112946	0.050303843367911834	-0.10157473892114234	0.11334859612929328	-0.027351776297468496	-0.08534854063802608	0.0896241767363447
4907	-0.08914618915946104	0.02430962411011641	0.09240130337841325	-0.021244211420063247	0.16305296576278	0.1644310985273122	-0.05456392504309163	-0.08262500665310116	0.09901572420849697
4908	-0.11120687798217992	0.044736949446794315	0.11986811234164188	0.07783772696639091	0.06949513102761201	0.10434694521565727	-0.00739173129188509	-0.04367780537929529	0.04429885296757728
4909	-0.14827768206436384	0.0924861744353173	0.17475686956471984	0.00901029513712759	-0.059066314970748365	0.05974960236421492	-0.0036283146478983787	-0.11528084841032082	0.11533793251739656
4910	0.02928878259167654	-0.0093419997417031	0.030742572190310874	-0.06493836829667002	0.1089747781304215	0.12685619395838954	0.003612176610762338	0.05480096711933611	0.05491988544308789
4911	-0.02557281892777841	0.12595428563406513	0.12852412667472443	0.09109080147905285	0.05696855182176519	0.10743812177605007	0.0608147643329155	0.10704181929553411	0.12311127746460042
4912	-0.14346032133882394	-0.012947884850793286	0.14404343622931254	0.017392395221556056	-0.004195566021949498	0.01789128798570251	-0.04203693166395564	-0.11485208635350086	0.12230333341112211
4913	0.0003373947513763782	-0.012187888818266965	0.012192557937721407	-0.01835027570073938	-0.04482820919837921	0.04843863084591467	0.05623197852431881	-0.06371049426657632	0.0849768350107893
4914	-0.13577800635265655	0.016548390612240633	0.13678273370918326	0.037905572199441614	-0.0010783502044828899	0.03792090772819909	-0.011648159804823838	0.06880218010383927	0.06978122680119525
4915	0.0561565095674863	-0.10232021657626092	0.11671752347876527	0.024522659862075757	0.15951952149066487	0.16139342794340095	0.02596990916168147	0.027879805974803155	0.0381014404328584
4916	0.013398653480281098	-0.040610667653539455	0.04276388946705952	-0.1374803357951343	0.09576342696922768	0.1675454465965384	-0.03635991013980278	-0.06869882707835882	0.07772754921722916
4917	-0.09671501338911846	0.05919166428293258	0.11339068275409916	-0.04441801675667267	0.05171122519279064	0.06816898872313977	0.05205186816298549	-0.03746680228918895	0.06413390876154358
4918	-0.2331564676325808	-0.009312335199926297	0.233342362175792	-0.050905522738050754	0.10187704471995122	0.11388724461547545	0.00039056976294339716	0.07608865498948343	0.0760896573973649
4919	-0.11412570449055917	0.04548710490091681	0.12285663652295488	-0.04504926546773021	-0.019938351861172637	0.04926432983530736	0.0312210487813533	-0.017834707540425314	0.03595595472324641
4920	-0.03790990128998823	0.001752177555465292	0.03795037209307081	0.020892910296119293	0.07548272706579906	0.07832085153987794	-0.03408811156968045	-0.1578518355221788	0.16149056111150265
4921	-0.1864992615305657	-0.11522103977620207	0.21922103584865094	0.04467713735191969	0.023279780595334375	0.05037851512826876	0.13504521901326966	-0.050762841077516656	0.14427084671756515
4922	-0.061054072520135526	0.06079524719189183	0.08616067462837788	-0.13011955502514705	0.023798194953541896	0.13227793724952416	-0.07278024608094526	0.018695122832449052	0.07514300923787459
4923	-0.01584118392389701	0.06630991952301257	0.0681758647562254	-0.013784235200334049	0.06458320341061814	0.06603783236021157	0.03290126335424792	-0.06403238228477758	0.07199054876419178
4924	-0.1812803851709558	-0.12342424723719911	0.21930828268398653	0.09921471198162524	-0.10172369908785309	0.1420959887882587	0.11334587152612935	0.09948747600904048	0.1508146029887929
4925	-0.029955700461176245	0.059645838561780774	0.06674556200870384	-0.018213927967997163	0.09836729167829206	0.10003934847921381	0.027039233674734632	0.045260709703776436	0.052722405110222595
4926	-0.05320652653673752	-0.015349710160564183	0.055376421590040296	0.019726913177901397	0.014958425105081124	0.024756930042975463	0.032153910912472786	0.04579716852228951	0.055957614599142995
4927	-0.10029454485133174	-0.013921285675688677	0.10125610066460158	0.03797719725017253	-0.06821560523275542	0.0780745560874325	0.037905430504328125	-0.011846739183454465	0.03971356054295867
4928	-0.0012918646935118556	0.005276295197354367	0.005432145561006924	-0.024873628446148165	-0.03095838238074919	0.03971295546430299	0.056121339866926086	0.08324119446245987	0.10039273501601641
4929	-0.03168378028828404	-0.04103895661114852	0.0518464839028452	0.007581799926998138	0.10662257175402781	0.10689179808374373	0.10304223165481041	0.05365649989250402	0.11617539104783722
4930	-0.04876213202620008	0.07001882201402403	0.0853251484380317	-0.1331265948476102	0.03685842266681638	0.1381348383906299	0.008326746202161008	-0.018110721216227078	0.01993321161496813
4931	-0.025101985817520753	0.01979818245313343	0.03196995027256961	-0.09728025167820292	-0.05543427324635631	0.11196609315737598	0.012310892438060137	-0.009637541542629432	0.01563458600690771
4932	-0.029495110116161488	-0.04114341680201735	0.050623534713698286	0.042540224483435814	-0.049918329186309375	0.06558590006894667	-0.018218268955792004	-0.12041930044277023	0.1217896269920872
4933	-0.02736823613801719	0.03667620276625259	0.045762038838512695	-0.14944748978452338	-0.1319891957714614	0.1993883146106922	0.029372668197191833	0.12645019094861365	0.12981681103756623
4934	-0.0046551469236821895	0.11394263975061776	0.11403769353253392	-0.1199509122411291	-0.11047142126274027	0.16307101601231558	-0.0737178961417584	0.053925869865899166	0.09133634354604397
4935	0.11190704247537095	0.016601811931681438	0.11313180947460974	-0.07237560578980587	-0.015483987437857387	0.07401339189914961	0.07202967909056034	-0.0892704808134213	0.11470611759862037
4936	-0.08262919374219174	0.02338270189491193	0.08587394486333427	0.02483505613335346	0.07769801606534192	0.08157059343683205	0.13982091978832334	-0.06202420305901998	0.15296042421345232
4937	-0.1292718677473424	0.05642019588721184	0.1410477021962348	0.06159821989660604	-0.02011332860162537	0.06479881697892018	0.11628296358308916	0.06725371638357765	0.13433089736567957
4938	-0.03554410589587598	-0.007769193028584719	0.03638329045389731	-0.03003107470572187	-0.025622714035076044	0.03947643502779767	0.05896873992910087	-0.09615700203189317	0.11279841013324365
4939	0.031024865217491017	-0.06872752740032635	0.07540567143342795	0.07911972741826948	-0.04301535983472999	0.09005694003491661	-0.010624204566273783	0.15927169939715416	0.15962564941613697
4940	0.03785623298970507	0.051791205808036866	0.0641515656490258	0.03488483872030378	-0.060729569391746	0.07003593771092452	-0.0024405197391347637	0.12715427888684222	0.1271776976353557
4941	-0.14101835145611086	0.02819140397214695	0.1438086600498036	-0.051008549732138544	0.04108353323360449	0.06549602162523108	-0.1227477765975686	-0.08679650719391144	0.15033512670267493
4942	-0.09137628827368022	-0.025350890720904514	0.09482770544001343	-0.12206469761913988	0.0339703949057901	0.12670350482487602	0.003881046470397796	-0.023610658608988488	0.023927509725326396
4943	-0.0865483103953484	0.10410372532390845	0.13538166662663503	-0.020516245403734295	-0.04822143997371758	0.05240442346410364	0.04572182180845335	-0.0714018981479487	0.08478629634919785
4944	0.038928115519630345	-0.045334102573009974	0.05975432230399634	-0.054254489049440004	0.02641399389368359	0.06034275975982006	-0.012722624164665419	0.021411817806124292	0.024906447105076824
4945	-0.13316180454741236	-0.07130017585024757	0.1510489366615981	-0.05319755167909332	0.05412132643522083	0.07588871773694386	-0.1602398633148637	0.07110421411236664	0.17530722477896765
4946	-0.05444751748804746	-0.012888107410863936	0.05595208193843371	0.11488451842704196	0.12898521141854033	0.17272995495541268	-0.07826546423037652	0.13150486615398896	0.15303271778732447
4947	0.02128983525628223	0.017298310570329746	0.027431526275933312	-0.1072536284122345	0.024214154743599302	0.1099530176827205	0.03368074422462962	-0.02463902187852471	0.04173097088081394
4948	-0.00948683468080821	0.049576044199778964	0.0504755801428713	-0.0486587466279311	-0.06312544096285537	0.07970254023653282	-0.07947509853852038	0.03910638798544403	0.0885753965216956
4949	0.02071831646427078	0.02901737886642341	0.035654689921400654	0.023047172433309244	0.03753175232830194	0.044043212757514494	0.06527306404991648	-0.13925145485358545	0.15379057373358304
4950	-0.017004709882193506	-0.029598174058796257	0.03413520273548071	0.018940786251360253	-0.0074978635587680175	0.020370845386621022	0.030176078897756746	-0.007804417733982082	0.031168969726478514
4951	0.060644182738592706	-0.010078954440555673	0.061476029659100644	0.09504031741968515	0.09530140215953715	0.13459204727177732	-0.029237113218784166	-0.00813208472964204	0.030346986529441122
4952	-0.005173968961239526	0.03981989417453607	0.040154625224040154	0.09867554760019734	0.0002804034284534094	0.09867594600651923	-0.08463275932863616	-0.008049973171124622	0.08501474001392158
4953	0.09181504672754315	-0.058646288114234044	0.10894672971300552	-0.05506234105514087	0.02866549099788792	0.06207714375374117	-0.002539562021814212	0.08278581982100677	0.08282476283514997
4954	0.03769622348282549	-0.08150132074654656	0.08979682927753399	0.030191102727195166	0.07581503564744158	0.08160528361636205	-0.04513177570292818	0.032386681428105184	0.0555497462822738
4955	-0.024751704778590455	-0.03983869462047645	0.04690168950592374	-0.060708441147132634	0.1327041279759859	0.14593114954793482	0.014440771554040284	0.03669528803572421	0.03943450325667541
4956	-0.24372930881879254	-0.12031346764584543	0.2718074805340247	-0.04750317437577152	0.043931888787928156	0.06470365081083017	0.11110504380040907	-0.006391733878748119	0.11128874615102624
4957	0.0032371773699705238	0.05921306570164054	0.05930148789964253	-0.007905987457162637	0.06103757170052411	0.06154745971012479	0.11740277542500764	-0.09810876223521602	0.1529991532813856
4958	-0.010310753495036996	-0.05985472911712631	0.06073631726833613	-0.06098344626808808	0.05869546594670301	0.08464123369512852	-0.051565348124693905	-0.029564892538639392	0.05943961640221249
4959	-0.12216384602859909	-0.08689930944650366	0.14991829527705572	-0.00488419887425725	-0.01852197704654393	0.019155130705792535	0.09662769510126792	0.05318767509357589	0.11029886782031532
4960	0.10212516705991057	0.08616967865569511	0.13362171704719408	0.019893209419476848	-0.02748582176341369	0.03392948834004586	-0.11165549946078644	1.4220334457298407e-05	0.11165550036633035
4961	0.0011976259677152694	-0.04260185120846102	0.04261868175279941	0.06667887400358917	0.04553952255748926	0.0807460237606199	0.021189392294084036	-0.11497852439278959	0.11691471856586708
4962	0.031968525791875584	5.4403893883226764e-05	0.03196857208399343	0.026160857138753643	-0.0578712281155299	0.0635096015562527	0.09810447791614862	-0.05250963047510344	0.11127331162427047
4963	-0.19164629323081864	-0.06505925848494445	0.20238826256412137	0.0905319387285827	-0.006932726436564744	0.09079699678844062	0.09294680004109096	0.10056072869295173	0.13693636402773368
4964	0.011270210272903295	0.07349387279001414	0.07435298902714157	-0.0413868680676837	-0.02669782802756051	0.04925085653916134	0.0387709591980847	-0.020446946483138276	0.04383223582734366
4965	-0.06827849757109064	0.11892891700380306	0.13713511778630197	-0.053325159869887125	0.08127372247428512	0.09720591874971471	-0.040607407964219265	0.01596871065341176	0.04363440502063624
4966	-0.04689148725324634	0.08540656696995186	0.0974325061692156	0.0280574358974359	-0.03492693528693528	0.04480078702072643	-0.029133563836467244	-0.062349822191735016	0.06882052651029694
4967	-0.03828867268181324	-0.0316316538029496	0.04966471562432113	-0.15435316186577466	0.01664389297750611	0.1552479235011171	0.08019642190724986	-0.06727722602609312	0.1046789913425404
4968	0.011405541707447604	0.012151290445448364	0.01666554052918691	-0.05395224372169617	-0.1115265330250921	0.12389113031691278	0.10256009991307218	-0.16358306568335407	0.19307509801251915
4969	-0.04317962723123762	-0.03529497740624505	0.05576930731088549	0.003981072073919034	-0.04037750961891457	0.04057329439278103	-0.10499555941946435	-0.10968327606171095	0.15183704602446585
4970	-0.005052135831137196	-0.039198506547963134	0.03952274018899713	-0.02654154500360143	0.10178439162345972	0.10518800306753626	0.0762654679001365	0.0508034495620417	0.09163739455827881
4971	-0.022190332475490418	0.04377549059575485	0.04907855368969043	-0.014792715493208401	-0.016005051217413448	0.021794175738830673	0.03755071466394097	0.06338518421484751	0.0736731820252313
4972	-0.1058168278797055	0.02618420921639079	0.10900832020910581	-0.03544628711594716	0.015069022519518756	0.03851642130312635	-0.05033594833184155	-0.08003083592200635	0.09454439376737747
4973	-0.0034936316963411086	-0.027767133214328048	0.02798605276511711	0.11226833814773837	-0.015471772232004096	0.11332941139198571	-0.13819683193180413	0.00916415615697697	0.13850034698171979
4974	-0.018130674234316566	0.043200409876195396	0.04685079254038497	-0.014783837558060519	-0.04592026034870376	0.04824139470865095	-0.06881699343152041	0.01446398452367324	0.07032059039324813
4975	-0.08024165141253128	-0.015743304040743242	0.08177147573285849	-0.019676367784109812	0.040967656220971184	0.04544786359572068	0.006859617980039372	0.14656298085602043	0.14672341911308598
4976	-0.03911635286924358	-0.07037701559123193	0.08051716205455631	-0.03173266303436387	-0.06760402569392712	0.07468109662610506	0.09365802257465351	-0.14091993300630248	0.16920476562761194
4977	-0.05570398627302251	0.002627179513615286	0.055765904985948536	0.08299808559099288	0.0801369105154708	0.11537160239302544	0.03522826537182321	-0.046996276231447795	0.058733982163055684
4978	-0.13322652793001877	0.08689054572529228	0.1590574571679278	0.0854544882451347	0.05355215615117968	0.10084792010586136	-0.0098550283468154	-0.02182874051536245	0.023950271317952982
4979	-0.07364073069136819	-0.07537015666364498	0.10537370512732767	0.169024045913162	0.07998093092989353	0.18699218542299328	0.08766282084919999	0.11102286453125702	0.14145969958954663
4980	-0.10928021577114655	0.08055573132221126	0.1357622606170236	0.09417627725267244	-0.03491197390936904	0.10043912145882546	-0.056998207002992914	-0.04257335143886292	0.07114271469583489
4981	-0.14082037173982065	-0.018693113288029882	0.14205565663267478	0.07160033801916202	-0.09110906827758682	0.11587696374546684	0.018249322638751838	0.02670035315689666	0.03234109824165317
4982	-0.06139455407231564	0.044018943054547496	0.0755444148655477	0.004386205708569037	-0.06375326985571227	0.06390397654147317	0.017263196090546537	-0.03300544851991238	0.037247517652338226
4983	-0.13248137893062337	-0.1051175707328927	0.16911835926399038	-0.05982375779389001	-0.09518473020844902	0.11242337328792995	0.0763523482107606	0.016181632214851877	0.0780482305913079
4984	0.004195625406052243	-0.00480583388990572	0.006379601235600654	-0.07244047693744633	-0.04683440030548092	0.0862617166006956	0.02831188906958829	-0.033251253958743475	0.043671603502934565
4985	-0.18714942383980857	-0.03980891534635002	0.19133650092082577	-0.09335279857352685	-0.04484129229080106	0.10356392468334971	0.03625898026964952	-0.016338989171190917	0.03977029315118418
4986	0.11293777000647866	-0.046366574877318406	0.12208521269953312	-0.041111660807485774	-0.11414143068856569	0.121319556766345	-0.034092994922052165	0.02920593701921794	0.044892305130451914
4987	-0.07168341674673331	-0.14392360457446615	0.1607871766970026	0.024343442273953	-0.16143242369979377	0.1632575591001379	0.08299552773711574	0.06556478723941245	0.10576861041968817
4988	0.011899647990769775	0.16423540817580165	0.1646659373427802	0.06335603749642447	0.018066904970791105	0.06588171629877246	-0.08467573775605097	0.01710908604313998	0.08638692835008711
4989	-0.14001030806835985	-0.06906507861177875	0.1561181329924497	-0.10075483956405158	0.008064412070641847	0.10107706187668343	0.027702591492745256	-0.0409844148799299	0.04946873596994511
4990	-0.08519090007326104	0.07514923112972945	0.11359972004667021	-0.15071800955886305	0.042113629441775935	0.15649113773675735	-0.10420531995924463	0.1313913206912584	0.1676974294996845
4991	-0.0325530755968056	-0.02288439598898601	0.03979193775869754	-0.026123877978463442	-0.001651023754185036	0.02617599816760634	0.021854321449817363	0.1161601485547601	0.11819810268483959
4992	-0.05231072195511297	0.13936517740065754	0.14885920966934457	0.01784495272346853	-0.044050372981478014	0.04752765192506521	0.10454842364289371	-0.029214423544378074	0.1085534680664063
4993	-0.12630146291431246	-0.0644889696620722	0.14181285817009373	0.021174056222410653	-0.13594021873347928	0.1375793724590136	0.09439812426045212	0.1412299877661233	0.16987323305427227
4994	-0.009163548873510018	0.024365776962383703	0.026031936442336267	-0.03390386052616704	-0.07943282232284725	0.08636576301261287	-0.06985407747175111	0.006389047536204826	0.0701456489587864
4995	-0.11174888375614862	-0.12253658666839592	0.16584036931063112	0.052299401980530895	0.1156803963137179	0.12695346209859734	0.07063383492932056	-0.0015671444169731046	0.07065121781290225
4996	-0.04604141537579039	-0.008575184030701257	0.046833168918689036	0.040723357194860095	-0.07248132777016066	0.08313804602313929	-0.16085474041223807	0.03491756865963874	0.16460098454805513
4997	-0.04897829201544661	0.04506057288332769	0.06655319915168652	0.0019181773098800247	0.049249159536669695	0.04928650037546267	-0.008320571235921484	-0.06301475531294223	0.06356171247568794
4998	0.12696268902030491	0.10598932191907887	0.16538821228894393	-0.06390382055911065	0.0025447918007644966	0.06395447011241866	-0.0010951131747429527	-0.07276363136255125	0.07277187177701798
4999	-0.11084305652647698	-0.15700137171887388	0.1921864040501819	-0.01076066534760008	0.09198439249173414	0.09261166438843672	0.02161864948286132	0.056806758000758115	0.060781360300831665


==> anc/smearing/McDipper_AuAu_200GeV_Set1_b2_BG_05/Ellipticities_avg.txt <==
#	y	eps2{2}	eps2{2}_err	eps3{2}	eps3{2}_err	eps4{2}	eps4{2}_err
-8.0	0.09247790169142663	0.0006561929266392518	0.10173323199603929	0.0007121261270563077	0.11042770952119835	0.0007760798196655585
-7.86667	0.09233102125356663	0.0006553205885006242	0.10163273476725465	0.0007114766908033384	0.11034573449994786	0.0007754832736534201
-7.73333	0.09215147333986091	0.0006542330206059945	0.10142794194024465	0.0007101222062724738	0.11014857723024009	0.0007739875407834987
-7.6	0.09188052369475999	0.0006525488199813678	0.10107204622073007	0.0007077359140710877	0.10979220317952232	0.0007712845152105818
-7.46667	0.0915717297937563	0.0006506154465746612	0.10061268781810362	0.0007046612812116856	0.10932065551711248	0.0007676843269697098
-7.33333	0.09113255252992235	0.0006478338033472186	0.09997803955315944	0.0007003831166526785	0.10866582870700969	0.0007626887226910344
-7.2	0.09053017242972379	0.000643989147489869	0.09914521207583968	0.0006947688620760184	0.10780511222654161	0.0007560916893322135
-7.06667	0.08973960439227256	0.0006389204847971195	0.09809387536836982	0.000687768369514298	0.10673869178350857	0.0007478866167636874
-6.93333	0.0887333549886229	0.0006323976236882865	0.09680669107865178	0.0006793001080162688	0.10546774794045323	0.0007380905863042443
-6.8	0.08769697930072858	0.0006257190779642314	0.09548669740235477	0.000670623182785165	0.10417617455216249	0.0007280994502621265
-6.66667	0.08663971667016597	0.0006189239649585911	0.09414195042568181	0.0006618972184202468	0.10287866356801996	0.0007178381557752067
-6.53333	0.08464889092151114	0.000605855449943055	0.092095473816112	0.0006486179070141804	0.1010449913520823	0.0007033593848841457
-6.4	0.08331269776239865	0.0005970701985420982	0.0906120180670235	0.0006392916241356334	0.0997422522278251	0.0006924883124640979
-6.26667	0.08196883198990146	0.0005882142833865627	0.08920554395002309	0.0006305378558292354	0.0985879352287363	0.0006825460467687621
-6.13333	0.08072766577350486	0.0005799671056825721	0.08796726030662372	0.0006230032097253156	0.09766140671171772	0.0006741565019760549
-6.0	0.07950380628775176	0.0005721531565427285	0.08690864674929949	0.0006163956935899339	0.0969611947499711	0.0006676528493282326
-5.86667	0.07787806547771814	0.0005598760878405296	0.08591167438873293	0.000610524073405591	0.09640138073504007	0.0006612374438326337
-5.73333	0.07738495012423051	0.0005559149310825167	0.08570393930475037	0.000609505580976036	0.09645728393543251	0.0006599966274516905
-5.6	0.07730585523229257	0.0005547396570465447	0.08585766639894331	0.0006107133049230043	0.09678569130047285	0.0006609329566024835
-5.46667	0.07764216745841751	0.0005565182077406358	0.08630510450645883	0.0006137694744646133	0.09730675297710951	0.0006635106177207616
-5.33333	0.07835374713060766	0.0005611017423361569	0.08695299004337395	0.0006181446436311097	0.09793173856851707	0.0006670970034298024
-5.2	0.07937755537696538	0.0005681117932704782	0.08770850174554093	0.0006233142739733771	0.09858484962934028	0.0006711529975157715
-5.06667	0.08063610632055394	0.0005769733559002519	0.08848802291581324	0.0006287895107910346	0.09920877184031399	0.0006752648944764489
-4.93333	0.08204904846745054	0.0005870219470614158	0.08923191795599841	0.0006341837678214764	0.09977048075561257	0.0006791737689404164
-4.8	0.0835570472847979	0.0005976989546404198	0.08992187960204409	0.0006393591414445946	0.10026522338426756	0.0006828310156851207
-4.66667	0.08508045510470691	0.0006083353047161258	0.09052962955590896	0.0006440898384872176	0.10068829091787919	0.0006861596237987507
-4.53333	0.086576573434349	0.0006186121213082771	0.0910668039123082	0.0006483546991807319	0.10105147126834677	0.0006892158700595297
-4.4	0.0880477491943039	0.0006284164951119748	0.09154669712760552	0.0006522946781425253	0.1013803622552155	0.0006921182099533121
-4.26667	0.08942833322748282	0.0006374601988730478	0.09197364582014969	0.0006558015370223833	0.10167137299233066	0.0006948400427376381
-4.13333	0.09072809278129056	0.0006458165812543426	0.09236099486154625	0.0006589883794608023	0.10193551814889432	0.0006974545227896989
-4.0	0.09195312309572239	0.0006535771865482647	0.09272193209207653	0.0006619259042592512	0.10218406218299339	0.0006999858434034977
-3.86667	0.09305478165373825	0.0006604386535613103	0.09305064210026798	0.000664574367695782	0.10241698263067614	0.0007024387032402158
-3.73333	0.09409319823059165	0.0006668908223201165	0.0933792725116034	0.000667134761860342	0.10264972309429803	0.0007048868848725296
-3.6	0.0950609981299035	0.000672872431803348	0.09370378643839138	0.0006695991850373503	0.10288362517506443	0.0007073203601347753
-3.46667	0.09593837650551802	0.0006783401293132478	0.09401660673245935	0.0006719015231345803	0.10310941363338663	0.0007096713284009369
-3.33333	0.0967591528205546	0.0006834666019302965	0.094349778940769	0.0006742878638000948	0.1033493129181255	0.0007120445918503461
-3.2	0.09750378386032002	0.0006881258185068989	0.09467515221495247	0.0006765481576680616	0.10358805723798187	0.0007143528582578952
-3.06667	0.09817786322237633	0.0006923359608804278	0.09497954512937593	0.0006786159528407702	0.10381628133538476	0.0007165082238578512
-2.93333	0.09877968521209889	0.0006960953588758852	0.09526051244195392	0.0006804791050787056	0.10402723460421284	0.0007184330720815969
-2.8	0.09935903723726344	0.0006997173195429829	0.09553897278665215	0.0006823042038813466	0.10423724983307721	0.0007203337475584853
-2.66667	0.09988151131678692	0.0007030121526665882	0.09580651303841047	0.0006840460759915048	0.10443548622472257	0.0007220909726868174
-2.53333	0.10036401810128638	0.0007060690133937317	0.09605876026424573	0.0006856554105145161	0.10462552742667443	0.0007237358316936059
-2.4	0.10077704846713041	0.0007087326743359843	0.09628468507595667	0.0006870502220296858	0.10478431794925333	0.0007251281884114819
-2.26667	0.10120778556685374	0.0007114045996594195	0.09649236054615588	0.0006883478352067721	0.10493035689504629	0.0007263833928546219
-2.13333	0.10155905467520533	0.0007136596001766919	0.09668411716650901	0.0006894907029727754	0.1050566231179453	0.0007274798001201032
-2.0	0.10195824022969532	0.0007161095525086167	0.09687945882920375	0.0006907228072821356	0.10519749059585873	0.0007286401519072237
-1.86667	0.1022194860344534	0.0007178017151456619	0.09703635965433241	0.0006916599960041245	0.10529630583342704	0.000729495322747737
-1.73333	0.10249699084214658	0.0007195628846916267	0.09718868002875432	0.0006925614232508616	0.10539248143462353	0.0007303174882641774
-1.6	0.10270506959000586	0.0007208800349750106	0.09731651515118572	0.0006933252756195741	0.10546974114725441	0.0007309965047827074
-1.46667	0.10288840733800361	0.000721978596161005	0.09739650190481584	0.0006936605172402076	0.105525206678677	0.0007314240428806095
-1.33333	0.10310865107083113	0.0007233706375889065	0.09748704598996813	0.0006941235014655121	0.10555505071646712	0.0007316267643890004
-1.2	0.10339451205850392	0.0007249961974507663	0.09758089873755998	0.000694544695792477	0.10559941288482037	0.0007321461738011347
-1.06667	0.10352013533548136	0.0007258176579973235	0.09762590307901678	0.0006946762228446803	0.10558568405181423	0.0007320852923189868
-0.933333	0.10367703685077254	0.000726833916516966	0.09770134279501488	0.0006950306179297547	0.10557716778188139	0.0007321461738861973
-0.8	0.1037650776540218	0.0007273040061522633	0.09771688359891259	0.0006949397903869688	0.1055476813231553	0.000731974157750905
-0.666667	0.1037887655896652	0.0007275082776375287	0.09773002274329284	0.0006948354698330891	0.10550545432075266	0.0007317779345681082
-0.533333	0.10381869849648633	0.0007277654448230924	0.09776395772877094	0.0006948888544949651	0.10548040147189533	0.0007316966030335198
-0.4	0.10380704984971521	0.0007277391862429983	0.09777549592384595	0.000694798989690058	0.10544863078598463	0.000731530847110219
-0.266667	0.10383434154787197	0.0007278200520901612	0.09778521700701504	0.0006946868791060443	0.10544128824129824	0.0007314590210552075
-0.133333	0.1038336809634366	0.00072782513628979	0.097811147131576	0.0006946994131202135	0.10544650175817043	0.000731576048197039
0.0	0.10382895399940326	0.0007276775098136452	0.09781477931366343	0.0006945712783965129	0.10545647774494324	0.0007316737692715038
0.133333	0.10384272109499117	0.0007276458807237868	0.09781748607809858	0.0006944459423538788	0.10547523919314353	0.0007318214859740139
0.266667	0.10385440802418493	0.0007274610024596708	0.09779955250466443	0.0006941782430269525	0.1054986742639494	0.000731984474396815
0.4	0.1038376967672394	0.0007271978962537097	0.09779627016703107	0.0006940095757627949	0.10553673137730742	0.0007323423119051922
0.533333	0.1038597725796489	0.0007270747438544341	0.09779380951697991	0.0006938523326080226	0.10559665035355935	0.0007327904121219061
0.666667	0.10384354725296235	0.0007266879564862746	0.09777138625002316	0.0006935555001138562	0.1056519824364245	0.0007331878784925499
0.8	0.10383430006670673	0.0007263313128885888	0.09776669606047828	0.0006933319530445699	0.1057249346906666	0.0007336942949606448
0.933333	0.10375573203092057	0.0007257050894395226	0.09775646444174449	0.0006930800845565034	0.1057828584860435	0.0007341254730456418
1.06667	0.10361225661233826	0.0007245654207419761	0.09769166323036023	0.0006924173802776943	0.10581546288601672	0.0007343070499715794
1.2	0.10349715714133326	0.0007235478927050389	0.0976461827825398	0.0006919121293251536	0.10585753000896855	0.0007344690396465115
1.33333	0.10322951699740442	0.0007219759087269595	0.09757018521787697	0.0006911631548115539	0.10584528530254082	0.0007344692908186735
1.46667	0.10301733794220433	0.0007204732343526771	0.09748244978514936	0.0006903867485910866	0.10583678544596657	0.0007343084951231173
1.6	0.10284462845192309	0.0007193301434691345	0.09740842168913583	0.000689799405208827	0.10581136018007545	0.0007340528654952235
1.73333	0.10264377065105638	0.0007178227867231877	0.09728705045201125	0.0006889111839869411	0.10575760704993052	0.000733551850058021
1.86667	0.10238180454335426	0.0007159897216105397	0.09714471746824466	0.0006878551021632485	0.10568647535402209	0.0007329638140378859
2.0	0.1021304068083453	0.0007141700273061615	0.09699935088778008	0.00068674331237808	0.10561184245518439	0.0007323947999607329
2.13333	0.10174405124740801	0.0007116694147397495	0.09680933011487054	0.0006853234704015637	0.10549507043482198	0.0007315274898595727
2.26667	0.10140536161602486	0.0007093496439998806	0.09662558850591453	0.0006839589469829562	0.10539378679737771	0.0007307664593397459
2.4	0.10098981061554053	0.0007065986916400505	0.09642628714997072	0.0006824729936189851	0.10527848685934804	0.0007298745233534773
2.53333	0.1005937457037695	0.0007039415664130366	0.0962115524104668	0.0006808904842880225	0.10514691792111483	0.0007289526223862877
2.66667	0.10013027218626532	0.0007008791911990666	0.09597034159949035	0.0006791520213252405	0.10498767195573287	0.0007277972131078005
2.8	0.0996277412348119	0.0006975729125513055	0.09571433319396767	0.0006772942409359178	0.10482041176703212	0.0007265913331066598
2.93333	0.09907059033096746	0.0006939612253348495	0.09544833760526195	0.0006753606068662814	0.10464362869921483	0.0007253245681218351
3.06667	0.0984878267345529	0.0006902209505764874	0.09517645500183039	0.000673406979509726	0.1044659843675176	0.0007240537667441271
3.2	0.09784110086820721	0.0006861218530726487	0.09488703424294227	0.000671316858471275	0.10427250563954527	0.0007226821141642057
3.33333	0.09712421559869146	0.0006816335897476131	0.09457520413400546	0.0006690889566312697	0.10406487388548255	0.0007212210910837543
3.46667	0.09633189306283109	0.0006767754913861802	0.09425736862176162	0.0006668113930838555	0.10385407679769161	0.000719780983277098
3.6	0.09548728887318994	0.0006717214018172014	0.09396072947719404	0.0006646255847142738	0.10365602451064239	0.0007184711777248766
3.73333	0.09454923245207424	0.0006662274948682295	0.09365106031364484	0.0006623741323424509	0.10344329827236153	0.0007170737986440116
3.86667	0.09354024406946405	0.0006604077202735922	0.09333720967739938	0.0006600838312835512	0.1032262621500059	0.0007156682127704888
4.0	0.0924647883492244	0.0006542839863799708	0.09302004414376579	0.0006577495526753323	0.1030020651501009	0.0007142388192105992
4.13333	0.09126547448982394	0.0006474599661198212	0.09266938633550593	0.0006551993228454029	0.10275236277156682	0.0007126482948056129
4.26667	0.08998451475490396	0.0006401550370624683	0.09228823573625942	0.0006524319382737291	0.10247833127710701	0.0007108812025090854
4.4	0.08861590733200246	0.0006322600164500473	0.09186292389868235	0.0006493853889031779	0.10216639425604204	0.0007088244703403548
4.53333	0.08714920313858772	0.000623643407676763	0.09137885034293433	0.0006459696342229901	0.10180688109023393	0.0007064252847175627
4.66667	0.08564453144209802	0.0006146950156508374	0.09083324404132671	0.0006420977268665093	0.10139809412225322	0.0007035777015575302
4.8	0.08410382246125127	0.0006052889031682836	0.09021051912409063	0.0006377468124144054	0.1009175997295565	0.000700155244269057
4.93333	0.08256788890473153	0.0005956580556397386	0.08950006421848503	0.0006328144813126976	0.10035209139289532	0.000695992646048156
5.06667	0.08111249867965407	0.0005862412873846739	0.08872682263792475	0.0006274578924838662	0.09970595346335666	0.0006910836028015326
5.2	0.07980044966487279	0.0005774305810261958	0.08791309762564932	0.0006218143009626035	0.09898599402817584	0.0006854120105898826
5.33333	0.0787127755846007	0.0005697460046256462	0.0871189360747373	0.0006162853668312284	0.09822583560198564	0.0006791711326165882
5.46667	0.07792882415205221	0.0005637683252210933	0.08642786974757878	0.0006114279046140257	0.09748432793470325	0.0006727687955818028
5.6	0.07751381173589697	0.0005600401655544147	0.08593639175745539	0.0006079159584008325	0.09683961516947012	0.0006668004137886051
5.73333	0.07750974380081888	0.00055899021204706	0.08573747850323622	0.0006064146640084616	0.09638228915574272	0.0006619837970460098
5.86667	0.07791986140242642	0.0005608112521096544	0.08589955372929861	0.0006074022455190889	0.09619343332881969	0.00065904090236469
6.0	0.07934350511852176	0.000569251444878747	0.08682080575596078	0.0006130620094869727	0.09654240496466622	0.0006588816731010525
6.13333	0.08055505271476891	0.0005778311612444747	0.08783644055270781	0.0006195820259153932	0.09710081364560534	0.000662264066950465
6.26667	0.08177724611195397	0.000585834996798131	0.08904989465650077	0.0006278993307269365	0.09793821123886408	0.0006674153339786347
6.4	0.0830709497510837	0.0005944845421683868	0.09042740322102509	0.0006373179657486593	0.09900819808530517	0.0006744393742186839
6.53333	0.08436626518206759	0.0006032427451657931	0.09188499165237693	0.000647198535810877	0.10023280311723438	0.0006827456190188091
6.66667	0.08627158313806219	0.0006163906312686695	0.09387070527186497	0.0006602940354822783	0.10194104576028148	0.000694474464010512
6.8	0.0873340507185141	0.0006236933507765171	0.0952173523155759	0.0006692655267808595	0.10320060469839516	0.0007033114657221614
6.93333	0.08833172450884194	0.0006305331442389853	0.09650931428999461	0.0006777712737504406	0.1044346056946325	0.0007119714137490252
7.06667	0.0892793794338775	0.0006370549146092575	0.09774750811541534	0.0006859506298955455	0.10563541793429285	0.0007204563980116403
7.2	0.0900968754538587	0.0006427000635701422	0.09882573794525389	0.0006930463122730352	0.10670274039337617	0.0007280019546967038
7.33333	0.09068129066359229	0.0006467418323573551	0.09964291304372803	0.0006983950565311607	0.10753787553985168	0.0007339024394603219
7.46667	0.0911176621334609	0.0006497654224664188	0.100272078208119	0.0007024964799622746	0.10817821394097155	0.0007384357805189683
7.6	0.09142866187735424	0.0006519262704045231	0.10072968098481448	0.0007055043497514634	0.10864231639873499	0.0007417177896447516
7.73333	0.09170507018379175	0.0006538796093236182	0.101085028861262	0.0007078978401741878	0.10899266724204731	0.000744191823228846
7.86667	0.0918933756641854	0.0006552416299747782	0.10129181701405171	0.0007093931216310848	0.10918918037697686	0.000745568606919963
8.0	0.09204984860755705	0.0006564131385590978	0.10139362999112216	0.0007102941841275405	0.10927005835270752	0.0007461215397798665


==> anc/smearing/dE_deta_Au_s200_b2_E_cut_R_long_0.2.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 0.0 0.0 0.0 0.0 0.0 0.0
-9.0 0.0 0.0 0.0 0.0 0.0 0.0
-8.8 0.0 0.0 0.0 0.0 0.0 0.0
-8.6 0.0 0.0 0.0 0.0 0.0 0.0
-8.4 1.3232806023236512e-290 0.0 0.0 0.0 0.0 0.0
-8.2 7.642623525687755e-205 0.0 0.0 0.0 0.0 0.0
-8.0 3.4613178992241694e-117 3.46131789922417e-117 0.0 0.0 9.850747643932007e-245 0.0
-7.8 1.4886033975602982e-63 1.4886033975602982e-63 2.06152551750695e-306 0.0 2.0121653695262934e-131 2.0121653695262934e-131
-7.6 1.9363620502697555e-34 1.9363620502697555e-34 1.1364718650488347e-160 9.31988457036763e-161 2.3072908207634093e-69 2.3072925138729573e-69
-7.4 5.281699089499451e-19 5.281699048963296e-19 4.839457158547423e-81 4.527027941544806e-81 3.550937870382225e-36 3.937112939047649e-36
-7.199999999999999 4.659515202611741e-11 4.6543122250658564e-11 1.7389473160031646e-39 1.6858753342852005e-39 -4.4180798275689284e-18 5.248117497917359e-18
-7.0 4.798065291862419e-07 4.053146108833144e-07 8.015603082960994e-19 7.630798641753163e-19 -5.296665757227838e-09 5.666472380831457e-09
-6.8 8.364936710883796e-05 4.8459718861994106e-05 4.000116801194673e-09 3.589808139441613e-09 -4.03638100951763e-05 4.49013467698993e-05
-6.6 0.002214339295144086 0.0008016906368573728 5.8873132791326e-05 4.764014687092381e-05 -0.0012976923430607376 0.0016995561436059727
-6.4 0.020656804096939065 0.005039870627186974 0.0019598731304330476 0.001418410548013848 0.005151180755810531 0.006169560566306245
-6.199999999999999 0.039070498639325824 0.008173404429236055 0.005097478758011023 0.002936645613838055 0.009493997458038915 0.008663580436960418
-6.0 0.04094474150524465 0.006636049453910837 0.007221761972318392 0.003165074961555528 0.007435655537241411 0.007593601649200199
-5.8 0.06244965673427336 0.009130964846097017 0.013248196770624136 0.005360549127670085 0.008719150984677897 0.009060157263560287
-5.6 0.0971654001517157 0.01057989739624392 0.019614179966368637 0.005857528776913942 0.0045781651232440004 0.010833019014313675
-5.3999999999999995 0.14819863677317677 0.013101020963482122 0.027791492069619873 0.006487584132405534 0.007248667696818946 0.013623268327301348
-5.199999999999999 0.21383938789088824 0.016265503452173598 0.040923110000936416 0.006909769664769935 0.007302940487862893 0.015880125894366406
-5.0 0.29407291458704654 0.018764306611680725 0.06467481073638749 0.008741874342412866 0.017087549830118554 0.017493392576968594
-4.8 0.4421637567699049 0.02212235627719306 0.105402255330501 0.010741696909423745 0.03376680036159285 0.018980705333808676
-4.6 0.7165436162713621 0.02771478522314865 0.16625070517663007 0.013351151942137209 0.06805894209830832 0.023329079647386203
-4.3999999999999995 1.2161219276044481 0.036520546229621274 0.26367607894032485 0.016156939247930407 0.13090443867696472 0.03118054843429448
-4.199999999999999 2.131448927945511 0.05051389536430856 0.4479268757119915 0.0209813581607452 0.21963689321497387 0.03973431272604414
-4.0 3.839098691663154 0.07212741890546868 0.7905290617843445 0.02860666445748128 0.3517407264623562 0.05187734894207613
-3.8 7.093345942404209 0.10482540337846138 1.3907840850525073 0.03949875441888718 0.5389595865114915 0.07093582406601297
-3.5999999999999996 13.3638487889576 0.14915557367540833 2.483974857848848 0.05487637468810608 0.9147476863266499 0.09683358045546567
-3.3999999999999995 25.213281127487257 0.21199800858700205 4.489079823066566 0.07793559957228503 1.6654800002381012 0.12680475228975904
-3.1999999999999993 47.75252184334767 0.30010367096828755 8.173049107842791 0.11040787765671513 3.02623602555213 0.17995452369444337
-3.0 88.55836406184496 0.4252736155673846 14.607635688929163 0.1607687844018647 5.569889353503953 0.2558748673338273
-2.8 156.87786518594848 0.5765348934162698 24.24479591438036 0.2023078902565121 8.91994579127545 0.33696516522607456
-2.5999999999999996 266.0352583400606 0.8243424716525722 37.88341062185298 0.27124130363168103 14.219057260300229 0.42786776359901585
-2.3999999999999995 437.290880439466 1.1620832271351988 60.92647478016219 0.37821310941968606 23.41689346799354 0.5736639714836345
-2.1999999999999993 667.0113680478306 1.5271206149197074 87.29695636554952 0.5246262011020775 34.16949528887297 0.7059288029058455
-2.0 927.0272574714639 1.9461023404141846 102.90981583618489 0.5569489334024591 39.90000543222058 0.8403527531162993
-1.799999999999999 1215.0797939631668 2.494987653124433 132.929435744087 0.7742222375243546 51.5957517769887 1.0626295910566972
-1.5999999999999996 1339.5898563244825 2.6748470141634106 117.95844729330457 0.7499319913133552 47.932356805212116 1.0713986305815895
-1.4000000000000004 1217.9272286836294 2.45396065257451 63.23261456397054 0.48870219165725204 26.447489411345696 0.8578490525068129
-1.1999999999999993 1081.1354962507264 2.050763758929347 33.01126694275808 0.3108630840632117 14.665142148903657 0.7310334177182454
-1.0 1034.0914597335586 1.9357039853351323 26.38704113071132 0.27110074069776774 12.12005776857353 0.743382193394749
-0.7999999999999989 1013.8744471874471 1.9034585129199275 23.476085124909012 0.25878492391814034 10.499898143321438 0.745899099124424
-0.5999999999999996 1004.1975078000319 1.8974222193261314 22.043992073822082 0.2620173331185453 9.596832484499632 0.7177500825759765
-0.3999999999999986 999.6140912935937 1.9009234329530569 21.314099593273152 0.26492182950094206 9.035547676230259 0.6812691305726375
-0.1999999999999993 997.8150211016623 1.9189988876693465 20.77473586804381 0.2634075759890949 8.781564499140462 0.6816569496064248
0.0 997.6886567808525 1.9527365274435862 20.404814576553427 0.268668272791015 8.74593002717755 0.706580370470283
0.20000000000000107 998.5791144801301 1.9687203600570713 20.372242922796588 0.2731400907830244 8.864652749279951 0.713351370824101
0.40000000000000036 1000.8516659385307 1.9691504032946805 20.85229647530503 0.2725168532227953 8.85718408218885 0.7118688992709336
0.6000000000000014 1005.0238816867396 1.9628061110615438 21.85222902564251 0.27255788217758564 8.763572233228551 0.7132431628827909
0.8000000000000007 1013.0993856006725 1.9484641946128678 23.571459317197526 0.27793291801217257 9.261547055638294 0.7092496615147011
1.0 1031.350541150298 1.9737704167923906 26.493035072932877 0.28655889026945913 10.685160381418516 0.7215943627336757
1.200000000000001 1077.6831969172883 2.069339424515817 33.39132791313977 0.3172245666553868 14.423576741628692 0.745151800497127
1.4000000000000004 1213.5423579838816 2.4450945128580095 63.5999999216493 0.4886053141970272 26.563796323470793 0.862494580457692
1.6000000000000014 1332.385344184612 2.6764353866250836 116.63400132022106 0.7248122492235644 47.48105844928999 1.0552006242110177
1.8000000000000007 1209.441492918264 2.5013353592667213 131.06464592601552 0.7740257486508919 53.10386083835721 1.0546066102365
2.0 925.8685952270753 2.001074322199397 102.41733864748204 0.5375922276745047 40.262010937711906 0.825161822550005
2.200000000000001 664.1933039396067 1.578195950424475 85.5759688195134 0.5187080456271825 33.40688438916169 0.7232545106342244
2.4000000000000004 435.5251315932923 1.1327743470745293 60.27014746606598 0.394983387758388 23.860118613343534 0.5680293583302697
2.6000000000000014 265.36402863202574 0.8169651562129979 37.83919476580489 0.26635065898839705 14.454156789198924 0.4045994267506684
2.8000000000000007 157.20542566791332 0.6113133524566317 24.69016106596828 0.20595887689301165 8.813119820608824 0.3232173680251062
3.0 88.44632858503886 0.44222744307761397 14.513807799663603 0.14728064828261977 5.36056942161448 0.260426991837782
3.200000000000001 48.08821386612307 0.3169327069075077 8.352814073076823 0.11003860298973556 2.798758754584523 0.18760808812721685
3.4000000000000004 25.4926684816419 0.2190639140498422 4.622662613883943 0.0786194532945689 1.7468547013058502 0.13193093761364727
3.6000000000000014 13.576166223954324 0.15287142080895613 2.6449835293021082 0.05812278389281525 1.1032808228052007 0.09421379588303239
3.8000000000000007 7.249479773333509 0.10736943310991189 1.4709049591467167 0.041791111737210104 0.6053042290836431 0.0705509054098297
4.0 3.9487106051908496 0.0758588553778917 0.8178281816225308 0.029557247800345503 0.32347254795459185 0.05545649622880038
4.200000000000001 2.2227675300135896 0.054101899409996226 0.46135258911684135 0.02224730641559857 0.19069253126833163 0.04392662674428614
4.4 1.2743671163792596 0.03935750571940124 0.26318405449947957 0.017197578147603167 0.12726719884147025 0.03375685172813548
4.600000000000001 0.7399192050104368 0.029051011048572013 0.14984499834640616 0.012818585010023751 0.0826849542868523 0.026925329227366998
4.800000000000001 0.4345182184339521 0.021489989093968345 0.08477865514302893 0.009198145228863362 0.047182817534615756 0.020611135802370128
5.0 0.26074165694264106 0.016081822891986994 0.0518745724155404 0.007127218327320619 0.013965389390273066 0.016280770313752028
5.200000000000001 0.1702753158022421 0.014023413313865273 0.040754362364527334 0.006987178144973196 0.006933076511309714 0.013574346023056866
5.4 0.11582614654214551 0.012299121609546357 0.03392630627134769 0.006639154175144075 0.01271803634277704 0.01244973458446339
5.600000000000001 0.07543176821957522 0.009729998829187748 0.02492379867206535 0.005771283461832156 0.0053433076370712675 0.010518208463960106
5.800000000000001 0.050361230609893476 0.00797157350591973 0.01627741845445951 0.004551980350212016 0.008157914886119935 0.00894169621792785
6.0 0.0340305815327124 0.005891267881362536 0.009469902004541961 0.003172983101025045 0.00556108682069187 0.006630294378627871
6.199999999999999 0.04013046154139001 0.008720249328588963 0.010642930266492677 0.004092006062375588 0.006949205105292742 0.010250460360933234
6.400000000000002 0.03418734902092727 0.007454499983595996 0.012447351209297903 0.005374859283595582 0.003441793168942448 0.008019805903831131
6.600000000000001 0.014181660321933394 0.004391277955000234 0.005087966476333828 0.0029436920479590564 -0.007074209872993184 0.004013725611996069
6.800000000000001 0.0060109809526369806 0.0030663890619696474 0.004490950777742778 0.0030587463136731723 -0.000491652487939089 0.002436469038353198
7.0 0.0033533376617481568 0.00308561541912805 0.0031397194757480794 0.0030676799593161506 0.0022284891745273675 0.003180058915117366
7.199999999999999 6.333204070896542e-05 4.4967545234970744e-05 2.8505299696107235e-05 2.850506662367696e-05 -0.00011847361859471734 0.00014974531870693734
7.400000000000002 6.656113048975221e-07 6.65610688297733e-07 6.136069104291836e-13 6.136069104273662e-13 -2.8179980581601455e-06 2.817998672381343e-06
7.600000000000001 1.7816684471334327e-10 1.7816684471334332e-10 5.4418155651944106e-33 5.441815565194411e-33 -7.543056926779054e-10 7.543056926779052e-10
7.800000000000001 1.4649674941339383e-17 1.4649674941339392e-17 2.3293788100185465e-78 2.329378810018547e-78 -6.202238818289839e-17 6.202238818289844e-17
8.0 3.731703484104269e-31 3.7317034841042693e-31 4.911128090770194e-173 0.0 -1.579892816744155e-30 1.5798928167441546e-30
8.2 1.4249557139588188e-56 1.4249557139588188e-56 0.0 0.0 -6.032840782371156e-56 6.032840782371152e-56
8.400000000000002 4.202173340876869e-103 4.2021733408768695e-103 0.0 0.0 -1.7790758307150775e-102 1.779075830715078e-102
8.600000000000001 8.95637806145461e-187 0.0 0.0 0.0 -3.791865410424903e-186 0.0
8.8 0.0 0.0 0.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0 0.0 0.0 0.0
9.200000000000003 0.0 0.0 0.0 0.0 0.0 0.0
9.400000000000002 0.0 0.0 0.0 0.0 0.0 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smearing/dE_deta_Au_s200_b2_E_cut_R_long_0.5.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 0.0 0.0 0.0 0.0 0.0 0.0
-9.6 0.0 0.0 0.0 0.0 0.0 0.0
-9.4 0.0 0.0 0.0 0.0 0.0 0.0
-9.2 1.5754000374844226e-240 0.0 0.0 0.0 -1.8577522507695086e-251 0.0
-9.0 2.4173326347482998e-157 2.4172785169050076e-157 0.0 0.0 -3.4544097498088955e-161 3.4544131075691125e-161
-8.8 3.385041892350086e-104 2.9088906136145055e-104 0.0 0.0 -3.341912925255555e-104 3.341912925255555e-104
-8.6 4.806390361949668e-69 4.6091348366282226e-69 0.0 0.0 -2.9422950381176978e-68 2.9422950381176978e-68
-8.4 2.1106149825961037e-46 2.103107323834912e-46 3.585803043149824e-302 0.0 -1.3437647589457951e-45 1.3437647589457953e-45
-8.2 3.9923535054144453e-32 3.9883880319794233e-32 6.749293333853827e-170 0.0 -2.5483592527817453e-31 2.5483592527817453e-31
-8.0 1.4755282406232264e-22 1.1539133758555573e-22 1.449964539193047e-94 1.4459359231975786e-94 -2.480149290882789e-22 2.48014929088184e-22
-7.8 4.147888165957067e-14 4.1458897092287434e-14 3.091310976556639e-52 2.729299446086968e-52 -1.085769946201634e-16 1.0857699636994801e-16
-7.6 1.8909177628601625e-09 1.8875166570447865e-09 9.862732424876889e-29 7.005125919278265e-29 -3.3002218739079973e-13 3.5062544426203897e-13
-7.4 6.069262536603395e-07 5.582813354052058e-07 5.120831565374249e-16 3.7022832353495593e-16 9.843003716112827e-10 5.70291041742967e-09
-7.199999999999999 1.919772816961745e-05 1.1805556806079425e-05 2.1862655612279213e-09 1.6029816272639595e-09 -1.4395117397923107e-06 4.787629767951921e-06
-7.0 0.0002195450410012555 8.32745404041345e-05 4.553491879609145e-06 3.299366634026295e-06 -3.9514237780384895e-05 0.00014022219187730816
-6.8 0.0016956560161762826 0.000378714374403877 0.00017681911380134502 0.00012135318781474385 0.00019272710165932068 0.0007840160357111423
-6.6 0.007390074562575093 0.0014197942885699796 0.0009942861773743503 0.0005910462202189529 0.002021070759638676 0.002059020106021678
-6.4 0.01674605803711674 0.0028104896217699925 0.0023560135592950067 0.001150064593612541 0.0036997387667510834 0.0034213921524245323
-6.199999999999999 0.02815694982079834 0.003715652776529868 0.004359300170601313 0.00160935045265218 0.004330171339909514 0.004268626067052977
-6.0 0.04634052836012675 0.004537022432602148 0.008571524869836575 0.002320080186436744 0.005491252641480503 0.0050850962971792394
-5.8 0.07670286459036472 0.0058630532227318816 0.01540596551744936 0.003194604815720715 0.006780477625198523 0.006230399013118159
-5.6 0.1268912099978375 0.00753295073871309 0.027181423835409838 0.0038968604579747504 0.009154646905252233 0.00764335029745452
-5.3999999999999995 0.21587255891231272 0.009663749361688744 0.051606926376968745 0.004693731433856539 0.016137343273632372 0.009481915454919713
-5.199999999999999 0.3880091195125391 0.012338421247189603 0.10256085512121557 0.005819774055564043 0.03441183002951425 0.011493045815837922
-5.0 0.7353683258434149 0.01599402518284397 0.20345623438967556 0.007515647784320126 0.07438506771139901 0.014005076615939013
-4.8 1.4351583256394078 0.02140741287646121 0.39802065322799146 0.009975928224035775 0.15328935253280396 0.017644596959625773
-4.6 2.8108482771318704 0.029448311243553137 0.759793652348727 0.01336873713792932 0.3017272911166058 0.022766632653869412
-4.3999999999999995 5.416319548779032 0.04090570688478295 1.3919457516632991 0.017915108834344242 0.5561403364316985 0.029842309550368318
-4.199999999999999 10.152657784369035 0.05641135073567061 2.4266567018351144 0.023887915715664072 0.9540743486861192 0.0394527572761522
-4.0 18.42131798357526 0.07677808192030083 4.0284957072517456 0.03143735931275488 1.5539489037904604 0.052060323953353645
-3.8 32.275009593499725 0.10396329959061484 6.388704900499066 0.040712708274030424 2.435805516191089 0.06808775781346109
-3.5999999999999996 54.52838683432865 0.1407952927563581 9.709528944036668 0.052001768039353025 3.6781081133814526 0.08912120662250451
-3.3999999999999995 88.78415150177283 0.18994643342878287 14.197611266859232 0.06564306212458669 5.366807718544573 0.11712664623412969
-3.1999999999999993 139.26803921769624 0.2541201442341138 20.083319423117974 0.08256954251539736 7.569463768358557 0.15166505211447068
-3.0 210.38658279983258 0.34152383549092213 27.66488347429055 0.10477833995716163 10.681888049104701 0.18748535162143737
-2.8 305.8513237751641 0.4576888772522114 37.262681432794146 0.13311163917337498 14.354585258316211 0.23738173210508193
-2.5999999999999996 428.03193585167696 0.6109366174457365 49.45456373577431 0.17214762603789951 19.234574700251983 0.2866668246029647
-2.3999999999999995 575.3272429567584 0.7897144195748956 64.05250158688942 0.21166430224499863 24.92538006249715 0.3501458640794965
-2.1999999999999993 741.4340441911744 1.0111550300563485 81.01947819320839 0.28993811992582447 31.654277945563244 0.4265855112585164
-2.0 909.482663415004 1.263792778079292 97.24060954595612 0.34889905093407636 37.72165681025103 0.4996430974758211
-1.799999999999999 1049.313928346658 1.5325194388090644 107.79206407517074 0.4298569988252742 42.50656685107651 0.5550578422273719
-1.5999999999999996 1107.6017427214083 1.6760349310182692 98.40577530614674 0.4401007839429607 39.58499139203861 0.5839189659127981
-1.4000000000000004 1053.6853413852984 1.7290670523966185 58.91131438869307 0.32127371004781663 24.694098092317205 0.4877746913773995
-1.1999999999999993 996.2698887255395 1.6608195852289895 32.72752879993514 0.18775775954262194 13.954959204872194 0.41585259726901386
-1.0 979.0929653745924 1.6455883874396116 26.229121401863956 0.16731400166862415 11.546039329693775 0.42413970798597517
-0.7999999999999989 973.0086627302502 1.6533179620070688 23.439270904817477 0.15973083781701802 10.357722199957976 0.42893897323147884
-0.5999999999999996 971.0047921780379 1.670748876079308 21.928185741448964 0.15836885402841316 9.59727065430885 0.422728921738449
-0.3999999999999986 970.6085118467753 1.6901271188260147 21.008789844781962 0.15955070956569714 9.127487147517842 0.41545996246210665
-0.1999999999999993 970.7918432398188 1.709713558953572 20.499541508836394 0.16174274684679765 8.8219437750599 0.41585457897669753
0.0 971.0182469168323 1.7293980395576947 20.33131891225611 0.1640439436960217 8.6186557806938 0.4239436452437536
0.20000000000000107 970.9440070126066 1.7396946441715808 20.453972709765935 0.1657419430716968 8.545228390593405 0.43198679151226166
0.40000000000000036 970.6212945600995 1.7372704537018333 20.904345928744945 0.16637093867989192 8.65584233546877 0.4300805855289119
0.6000000000000014 970.5089451895964 1.7213721763267007 21.7614414177115 0.16575437749243113 8.987847660447137 0.4226107003732439
0.8000000000000007 971.9560052457202 1.6979780814454357 23.34764452472925 0.16710818048953427 9.718918971976674 0.4167395454727786
1.0 977.5544928289985 1.683211517527381 26.20548807578187 0.17036187117836585 11.088930004619904 0.4139637055569335
1.200000000000001 994.3298467982088 1.6869080917065455 32.91236966045899 0.19027053020325357 13.920649750750497 0.4175735463004396
1.4000000000000004 1050.776662505017 1.7331398144447514 58.96399186054332 0.3183503491904987 24.243052331221865 0.4972032350506878
1.6000000000000014 1103.0384368780242 1.7014662110849583 97.59131799119275 0.4284713206455959 38.8372596570316 0.5868325346569327
1.8000000000000007 1045.1685291217257 1.5442220103002628 107.07838880932943 0.42712970274781464 43.02534739553417 0.5803139794091347
2.0 906.2578406783581 1.3019706834832252 96.66478676418407 0.34914526839087257 38.184102708400594 0.4953568869682943
2.200000000000001 739.0361963717468 1.06278538265085 80.209032152831 0.2807301561423553 31.649712890888996 0.42053257992565124
2.4000000000000004 573.5278469976828 0.8299131123705821 63.52793147212325 0.21996494535121622 25.09177367058903 0.34328955015774754
2.6000000000000014 426.45624734483476 0.6322262258421006 48.97898031282685 0.16082660166932178 19.134241438257682 0.278663276918528
2.8000000000000007 305.06762568984254 0.4689741275116281 37.125081081558044 0.12559304318460768 14.166654070000165 0.2269273319275177
3.0 209.85466156380252 0.3486619832009651 27.56392853280684 0.09933303379586063 10.460378640173072 0.18677216724234025
3.200000000000001 139.0004859244739 0.2624754324073419 20.038540003967587 0.08016002764679449 7.56577306296252 0.14881117539933836
3.4000000000000004 88.67171884387349 0.19873095995947032 14.170176434633381 0.06388057143081083 5.387789807051338 0.11611224936587201
3.6000000000000014 54.55389142265829 0.1505336608414598 9.718610232852244 0.05123224446837155 3.695947507827442 0.0911438136666941
3.8000000000000007 32.40233774219656 0.1130720815630829 6.431142558194672 0.04093557251692058 2.459026342154458 0.07110127586331079
4.0 18.585575098018413 0.08384011333590377 4.08372164988426 0.03203541706467602 1.5604502672193055 0.054460390963927456
4.200000000000001 10.288364382152686 0.06088884422378215 2.4719862634915866 0.024295053225523933 0.9513444324828699 0.041324682172237386
4.4 5.4975922756877145 0.043344290854313114 1.4170171105616438 0.017921780582928235 0.5540222173423494 0.03130602368542234
4.600000000000001 2.8507193695844375 0.030720759792879936 0.7679246255645145 0.013105874646041777 0.3058257476439597 0.024056199627469247
4.800000000000001 1.4500841106718472 0.02184145645074666 0.3976676962659535 0.009684078267440522 0.1585012837213239 0.018713636185252937
5.0 0.7338375640571619 0.015594797247749622 0.20134309334843845 0.007242491828427435 0.07840908911898799 0.014622397540330255
5.200000000000001 0.3751005211062741 0.011385078405869593 0.1020636525128228 0.005584511296838415 0.0377750095802117 0.01146427423305518
5.4 0.19695421220147685 0.00864648834647398 0.05358888234408027 0.0046008166265939145 0.018384979305430663 0.009077111467850011
5.600000000000001 0.10933646355553758 0.006795337149039362 0.031083667579461592 0.003921314257536749 0.011426843729907519 0.007471518660452383
5.800000000000001 0.06581124818531105 0.005526105771886704 0.019971610539322185 0.003279095555009269 0.0077134719098812445 0.006250124961798907
6.0 0.04307017571167751 0.004677030452222946 0.013505608169097122 0.002709774183311881 0.0025721218909979236 0.005122702040421977
6.199999999999999 0.030808569377656952 0.004282644722786661 0.00971691964674239 0.002442030996368196 0.0015093899912299235 0.004800423631310009
6.400000000000002 0.022388826590458294 0.003523842230820556 0.007668826197005199 0.002388893966500052 0.0013586301409659822 0.00421466454839397
6.600000000000001 0.014083617091170652 0.0025752486918895145 0.005548085869029132 0.0019212261600242521 -2.6803258638309822e-05 0.0028438122840680827
6.800000000000001 0.006548744517346907 0.0017526530892121063 0.0032203070728426867 0.0015321465248385104 -0.0011709119366537968 0.0017284248082686281
7.0 0.0025636634676710272 0.001247780284135791 0.0018326200616673026 0.0012235167641922765 -8.536940160726439e-05 0.0013181124531788067
7.199999999999999 0.0007485190922139777 0.000535205912042712 0.0005918400352946886 0.000519067778970176 -2.9245431512416475e-05 0.0007313644670117279
7.400000000000002 9.644262344290689e-05 7.197128728587382e-05 3.090653817269506e-05 3.0511914332908556e-05 -0.00024556713083400826 0.00027757771702707464
7.600000000000001 1.7493227659790616e-05 1.7474055026701568e-05 1.888751568983133e-08 1.8884075639086305e-08 -7.396155701739997e-05 7.398003616408207e-05
7.800000000000001 1.284677444256292e-06 1.284677435475926e-06 1.0402440917617686e-15 1.0402439808031215e-15 -5.438944078069103e-06 5.4389440661530115e-06
8.0 8.585523048526751e-09 8.585523048249268e-09 7.395470245733063e-31 7.395470245730786e-31 -3.6348563731549454e-08 3.634856373154922e-08
8.2 7.35986480411159e-13 7.359864804110314e-13 7.589501771283234e-61 7.589501771283234e-61 -3.115948945502315e-12 3.1159489455023137e-12
8.400000000000002 2.6425149443479478e-20 2.642514944347947e-20 5.007665408153665e-118 5.007665408153665e-118 -1.1187626231553366e-19 1.1187626231553376e-19
8.600000000000001 1.0829360338333258e-33 1.0829360338333258e-33 5.208068380845734e-224 0.0 -4.584830676216907e-33 4.584830676216907e-33
8.8 2.114993714466287e-57 2.1149937144662873e-57 0.0 0.0 -8.954257462249539e-57 8.95425746224954e-57
9.0 7.649342764008157e-99 7.649342764008157e-99 0.0 0.0 -3.2385053467267096e-98 3.2385053467267096e-98
9.200000000000003 1.8548745526892953e-170 0.0 0.0 0.0 -7.852989910924587e-170 0.0
9.400000000000002 5.15804122538046e-280 0.0 0.0 0.0 -2.307220237303832e-292 0.0
9.600000000000001 0.0 0.0 0.0 0.0 0.0 0.0
9.8 0.0 0.0 0.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/smearing/dE_deta_Au_s200_b2_E_cut_R_long_1.0.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 0.0 0.0 0.0 0.0 0.0 0.0
-9.8 1.606553808043827e-221 0.0 0.0 0.0 -1.0965601481680118e-220 0.0
-9.6 1.2915200926150178e-142 1.291073910372528e-142 0.0 0.0 -8.812660002711358e-142 8.812660002711355e-142
-9.4 2.1718047088936435e-92 2.1672229630152484e-92 0.0 0.0 -1.4793104601672326e-91 1.4793104593735887e-91
-9.2 1.9005045589013632e-60 1.883109883155949e-60 0.0 0.0 -1.2853405420045923e-59 1.285336459647999e-59
-9.0 3.815399741401018e-40 3.70530884631874e-40 0.0 0.0 -2.5296653550911662e-39 2.5281583008009282e-39
-8.8 3.0942619980123644e-27 2.856318771806745e-27 2.4133089584229503e-234 0.0 -1.9712874921983238e-26 1.944882213876307e-26
-8.6 5.320529141310975e-19 4.353221379444304e-19 5.79741197692044e-136 5.7974103792870656e-136 -3.189383196035501e-18 2.9431089100121475e-18
-8.4 1.0323039224123244e-13 7.037092629508843e-14 1.2814479766636863e-78 1.2807620160734247e-78 -5.711129864441111e-13 4.673549732403288e-13
-8.2 2.649117340645985e-10 1.5283571764659735e-10 1.54454232322468e-45 1.500768325599521e-45 -1.3219301107250162e-09 9.814963437789875e-10
-8.0 4.631837810225658e-08 2.1507501321195912e-08 1.2542649402842613e-26 1.0467853109964087e-26 -1.8605875190670015e-07 1.3056488957537834e-07
-7.8 1.949102353086422e-06 6.416032848981888e-07 6.090229801372424e-16 4.4259126757525746e-16 -4.5553480734521416e-06 2.922341068066598e-06
-7.6 3.447717463696654e-05 9.093625738462558e-06 4.921380977147789e-10 3.4781122643577677e-10 -4.380935498804741e-05 2.5446453820666417e-05
-7.4 0.00029053214425165313 6.753424267719395e-05 7.476103842513874e-07 5.236733310146688e-07 -0.0002444948827521394 0.00018254549341633044
-7.199999999999999 0.0013650483189021614 0.0002523809393921915 3.6077760835874805e-05 2.381864633325471e-05 -0.0006991223343608872 0.0007129867529702267
-7.0 0.004534825990862665 0.0005664736703322902 0.0002859938899855068 0.00016502101541020407 -0.0008414480756588748 0.0014892449086970673
-6.8 0.011602152651961514 0.0010258473920282396 0.0009245271845933015 0.0004404611631600534 -0.00023768706662156058 0.0020961157215521023
-6.6 0.025361342614873404 0.0016291388468770774 0.0020885595557524122 0.0007532065308564185 0.00016887919452328274 0.0026676927337441433
-6.4 0.05332725216318874 0.002353990608783658 0.005029591794299333 0.001129216141292745 -0.00037710927400911226 0.003634661853653324
-6.199999999999999 0.11651730627101173 0.00334524734255356 0.01791004340326425 0.0016860716149995879 0.0008004663853471676 0.0050445987797495635
-6.0 0.2775565234284894 0.0048625182001392694 0.0799347577114916 0.0025343773200331584 0.01928001617942527 0.00692721821643786
-5.8 0.6826936361536229 0.007463826079203785 0.2906396515900693 0.004458775639994704 0.09483643088059361 0.009565332575433558
-5.6 1.5602438344293257 0.011945577462304196 0.7806167348833747 0.00834064166593727 0.28162683289028356 0.013439634697919487
-5.3999999999999995 3.1910296743223676 0.018415906628336448 1.647089593847937 0.01383819545994679 0.6212591040708829 0.018796172295894097
-5.199999999999999 5.919054055029503 0.026209033896321652 2.939434915841709 0.019876921413240514 1.134570747530113 0.02534055488876502
-5.0 10.168039471907463 0.034889739890682954 4.666811254477648 0.025769681162191867 1.8245035724364838 0.03284727573368856
-4.8 16.44981523615576 0.0447377161479212 6.796045925527147 0.03156116223855334 2.669262509354248 0.04160231015573704
-4.6 25.426928019219606 0.05643016289692084 9.27400848983284 0.03741041500088537 3.633038366122838 0.05182735864072269
-4.3999999999999995 38.00069609069891 0.07123258642075404 12.060034642588006 0.04329735691541701 4.69228978718934 0.06328897204116203
-4.199999999999999 55.32898359291853 0.09138267869900259 15.126058667551433 0.049182866539065326 5.841815961673344 0.07581917721330333
-4.0 78.76182919098518 0.11928535631863332 18.437627147242996 0.05514245038048306 7.08483087574694 0.08982977480499353
-3.8 109.70661030739667 0.15658852210220015 21.9503466234152 0.06156448726278921 8.42169419248783 0.1056919890210136
-3.5999999999999996 149.43720357810287 0.2041746751286438 25.63285963577934 0.06877762884725437 9.85093580463969 0.12276078877560838
-3.3999999999999995 198.8911444031643 0.2635747915843618 29.490451277158524 0.0765681871977234 11.368787447357757 0.14064686559875555
-3.1999999999999993 258.5374630282697 0.3365256416507804 33.571870261689405 0.08446766393404635 12.983691813904507 0.15951605339180516
-3.0 328.37383401395215 0.42319390489658265 37.96453875380274 0.09233666453601236 14.768258183823116 0.17864801995031535
-2.8 407.9648597042056 0.5226394213846598 42.79971685864635 0.10030087719476637 16.70920979033815 0.19749831461148507
-2.5999999999999996 496.29938383563604 0.6347226085607326 48.242059627727976 0.10887928408429519 18.991706154399395 0.21326819290861984
-2.3999999999999995 591.4801221335022 0.756568791784942 54.37746778041277 0.11977280717896287 21.44216070869409 0.22852715869917378
-2.1999999999999993 690.3366502255648 0.8842356646735119 61.13410254477475 0.13798430905366263 24.059126803720687 0.2467573605670697
-2.0 786.7429396633178 1.0206914366042195 67.50479554052512 0.15657491175115168 26.474549727661977 0.26253660589695554
-1.799999999999999 869.8661484844442 1.1611029525580507 70.96452993814844 0.18935948997892552 28.213332843033346 0.31645170285113505
-1.5999999999999996 922.2165338193843 1.2787755379926242 65.9945972004909 0.19824322146090453 26.891262619679463 0.3249114212663394
-1.4000000000000004 931.8245342585956 1.4051875659542465 47.73745998837823 0.16715579299524283 19.882959748159433 0.29328335952482965
-1.1999999999999993 928.7278783015648 1.447773462754789 32.58252739535583 0.12520931447050843 13.720410596153634 0.2762099963215426
-1.0 932.9481393505655 1.484663927380723 26.838740597681962 0.12204955411066086 11.523006724065615 0.2812359617493128
-0.7999999999999989 937.6528625055065 1.516043158209333 23.942836460793483 0.1202626143860044 10.419310049483961 0.2895135379753338
-0.5999999999999996 941.650415400455 1.546317779834226 22.270755352893637 0.11876185435278175 9.731006300414247 0.2954060215085737
-0.3999999999999986 944.5984672010395 1.5728969455723165 21.271392122282574 0.11812760830578933 9.244398225914436 0.29737712040460157
-0.1999999999999993 946.2970731946482 1.5907504436851083 20.740362752700353 0.119025738177668 8.892114680193886 0.2978645722210702
0.0 946.7190327888596 1.6005152733243284 20.57445343145406 0.11973785926847731 8.69893005538472 0.29713279309460927
0.20000000000000107 945.8737084115162 1.6013136004236466 20.73756200015215 0.11986890326493789 8.687122208595634 0.2953294969431098
0.40000000000000036 943.8205747140232 1.5933879132488646 21.256617591765497 0.11979545956288054 8.90060829434261 0.2938453002914804
0.6000000000000014 940.7014515867022 1.578308814284429 22.222657824384775 0.11970194102481835 9.375809525937754 0.2923672532373464
0.8000000000000007 936.596262145324 1.5526596042732117 23.886228799744593 0.12057742041943442 10.146931397335658 0.28909855992461525
1.0 931.5934046353933 1.5184302014068936 26.732459815348257 0.1210628227395051 11.350989880152257 0.28321510536221806
1.200000000000001 927.1635421434813 1.4741577861349446 32.58029087645106 0.12927235251379887 13.61175509648261 0.2773365801992931
1.4000000000000004 929.4216198979615 1.4126182741388766 47.497643932366486 0.16661907304228377 19.33549886841977 0.2962952406470506
1.6000000000000014 919.5356735237797 1.3131906025741646 65.4764877767243 0.19946319471464963 25.972703314326413 0.3266817084874873
1.8000000000000007 867.19118346588 1.1832559467165618 70.62432168112909 0.19051306341404295 28.22152310359417 0.42695056240505214
2.0 783.9605578953899 1.048454622332709 67.06620361751685 0.15793151331995212 26.80158309550158 0.2846535204487029
2.200000000000001 687.8969886091694 0.9162116808548108 60.69951022330727 0.13522925964438948 24.124090717308157 0.24876842661288223
2.4000000000000004 589.4670583214432 0.7841178381498932 54.02828453217766 0.11923958889153607 21.42118794278248 0.23023857771175033
2.6000000000000014 494.6104003612919 0.65890361104373 47.912168075647465 0.1054034100505491 18.949736800583736 0.20777083148014588
2.8000000000000007 406.66177590568805 0.542708447594808 42.52448826425518 0.09579212021697038 16.740763135720965 0.19036325044866875
3.0 327.333932613257 0.43913729437412163 37.732033669016886 0.08827042976318827 14.731695410674766 0.17049279758728442
3.200000000000001 257.6805401355806 0.3489166461331504 33.37126889683025 0.08101024643890604 12.938534368914363 0.1517002758353601
3.4000000000000004 198.2256578965741 0.2733400740436853 29.31458137659182 0.07362040379147976 11.323362635392671 0.13395506896711581
3.6000000000000014 148.975297320152 0.2123139640939093 25.473664501357202 0.06641613369549039 9.854842084879756 0.11661157260277966
3.8000000000000007 109.42826973385728 0.16373597261734993 21.810325555996624 0.05959614616036638 8.464886718821004 0.1002117363823385
4.0 78.63454879798566 0.1257890773734358 18.332042209910433 0.053479774737076595 7.12858342712946 0.08591954933071111
4.200000000000001 55.32103903969722 0.0969387873214166 15.067354985299268 0.04805703691157969 5.856313657809314 0.0739121145593473
4.4 38.06922672582098 0.07528951126996893 12.044024717760486 0.042802273258689974 4.669283170621869 0.06304930972313731
4.600000000000001 25.520540252750138 0.058966566533029806 9.284622895114232 0.037358422649895945 3.590303525728397 0.052505561218201414
4.800000000000001 16.5325374162052 0.046327981699977136 6.817409999448831 0.03173341768052973 2.631520598010766 0.04231019320701546
5.0 10.230059384723564 0.036058213087304246 4.689187472559179 0.026026437711957836 1.8043357515353908 0.03281878045618793
5.200000000000001 5.959399595881559 0.027070323899095573 2.9576874254275345 0.0201637236752175 1.1271960680361244 0.02458901590331203
5.4 3.2092820565675995 0.01895932766231988 1.6597572762600585 0.014179260515459082 0.616908554089098 0.01797497033260844
5.600000000000001 1.561105376398477 0.012149003843310462 0.789388195864815 0.008700216638536347 0.27715536729764756 0.012927439698056988
5.800000000000001 0.6744886924549428 0.007363862532292808 0.29723599140050666 0.004771157614922493 0.09057261549648091 0.009285036606464108
6.0 0.26861709265547085 0.00471024550530118 0.08509961734644562 0.0028241292565389636 0.01590020617598689 0.006776486133849644
6.199999999999999 0.11224340091416363 0.0033930755296259266 0.022248086087904264 0.002069561732525744 -0.0015042662747425171 0.005094049776061733
6.400000000000002 0.05418052385181953 0.002622287518496164 0.008946712859431152 0.001686596432822851 -0.0013636845171337598 0.0039940777311441925
6.600000000000001 0.029091580962929017 0.002075978089296048 0.005459410532810772 0.0014163320585618 0.0013879070077975801 0.00366605900058284
6.800000000000001 0.016228799036979016 0.0016349921843628824 0.003535185252021622 0.0011221155728918248 0.0024147604920233033 0.00387311991684273
7.0 0.008456793340366987 0.0011960176980651176 0.0020430264890497923 0.0008246319341616015 0.000910556906045826 0.003436772495243604
7.199999999999999 0.0036015115025061968 0.0007237524861970234 0.0009853273225614253 0.0005361035275697929 -0.0004945846528587044 0.0020703934364386437
7.400000000000002 0.0010618979020436028 0.00029220846960734007 0.00031913259482311206 0.00022815804081754453 -0.0005923540114674045 0.0007774023480613264
7.600000000000001 0.00019220043067579595 7.750050320820625e-05 3.846375844365563e-05 3.4144777034226625e-05 -0.00033332240752914947 0.00029251596798731777
7.800000000000001 3.978155428613299e-05 3.40412586712558e-05 5.293478745289643e-07 5.196630509713496e-07 -0.0001483003731148895 0.00014398009620023998
8.0 9.90556768681871e-06 9.721239264271668e-06 8.490669058399932e-11 8.484301586101484e-11 -4.119580055030219e-05 4.115314334329636e-05
8.2 9.391088077214949e-07 9.353199382209598e-07 2.7004097289298173e-18 2.7004004352063572e-18 -3.959903574273667e-06 3.959852503762675e-06
8.400000000000002 1.2886226237605217e-08 1.2874939828412058e-08 1.3686225148101154e-32 1.368622514210502e-32 -5.450871683822842e-08 5.450871185820417e-08
8.600000000000001 5.79399367125352e-12 5.792841995313759e-12 4.3706298104674695e-59 4.370629810467469e-59 -2.452518303238028e-11 2.4525183029900365e-11
8.8 6.8486263915660304e-18 6.848071655907628e-18 4.0845178765514896e-107 4.0845178765514896e-107 -2.8992710982618206e-17 2.899271098261798e-17
9.0 2.986955001394098e-28 2.986393392108931e-28 1.252154923236041e-192 0.0 -1.2643507964527361e-27 1.2643507964527368e-27
9.200000000000003 3.814722931859324e-46 3.727611571170687e-46 0.0 0.0 -1.5777572763366123e-45 1.5777572763366123e-45
9.400000000000002 9.38484071353541e-73 9.383972257869713e-73 0.0 0.0 -3.673277130672614e-76 3.6732771306726144e-76
9.600000000000001 3.55062379628506e-112 3.550623796285061e-112 0.0 0.0 -4.07032298791221e-128 4.07032298791221e-128
9.8 2.4273631753647524e-174 0.0 0.0 0.0 -1.4774151031936257e-215 0.0
10.0 2.96003203392306e-272 0.0 0.0 0.0 0.0 0.0


==> anc/smearing/dE_deta_Au_s200_b2_E_cut_R_long_2.0.csv <==
rapidity dEdeta dEdeta_error dBdeta dBdeta_error dQdeta dQdeta_error
-10.0 8.137162319096783e-87 8.126733881319215e-87 0.0 0.0 5.100757331317284e-86 5.107408400802378e-86
-9.8 4.2441660833086206e-57 4.1457358763093794e-57 0.0 0.0 2.5445434014861746e-56 2.6056842063992786e-56
-9.6 4.896063769075889e-38 4.353919576809449e-38 0.0 0.0 2.398407023913414e-37 2.739175305169381e-37
-9.4 8.60377474112401e-26 6.592970137746541e-26 4.803736980941895e-292 0.0 2.8304292238866567e-25 4.156209630306058e-25
-9.2 6.299662165524517e-18 4.2124719506598345e-18 4.704500058444654e-174 0.0 1.2523015598375315e-17 2.641870731693467e-17
-9.0 7.201010050560322e-13 4.2270406127168014e-13 1.4382324829963544e-103 1.438230492080966e-103 8.207197887662714e-13 2.598741673096388e-12
-8.8 1.355426469321138e-09 6.78234909618084e-10 9.205210177756628e-62 9.198701613136596e-62 8.358478587745908e-10 4.037490429980548e-09
-8.6 1.9127007522013364e-07 7.815322389207208e-08 3.704037460936425e-37 3.622304992528924e-37 5.276774709206819e-08 4.471686052742211e-07
-8.4 5.4868300339226075e-06 1.7055002217564733e-06 9.040252078282581e-23 7.939622442093447e-23 1.9817827189327816e-07 9.330895230362564e-06
-8.2 6.164061492250788e-05 1.3258399254058034e-05 2.052410380446268e-14 1.5708772994349342e-14 -6.361852159472498e-06 6.856957361962902e-05
-8.0 0.0003861100544719786 5.578594204267747e-05 1.2570129696356331e-09 9.002837464581442e-10 -5.977082765004934e-05 0.0002696822303295784
-7.8 0.0016115189360969566 0.0001615734648210075 6.333767902504721e-07 4.336013480833081e-07 -0.00025511662798361487 0.0007393449898956199
-7.6 0.0050901802749164695 0.0003612961589798473 2.120328808521772e-05 1.3158820153134873e-05 -0.0007007623662814539 0.0015975242548035083
-7.4 0.013376660678420799 0.0006797855741347746 0.00016162195259112396 8.530963071718308e-05 -0.0014025027563902355 0.0028846772110883226
-7.199999999999999 0.030694547044695798 0.0011612159895471009 0.0005854061168827654 0.00024187082934426624 -0.002496307127155559 0.004573195036877873
-7.0 0.0639522422946791 0.001834506636239805 0.001864359725839883 0.0004567337511787902 -0.004656235431568572 0.006592860604137228
-6.8 0.12932720694308297 0.002717589777762341 0.009507563346727595 0.0007583813949772769 -0.007007150078284013 0.008836902360763246
-6.6 0.2756567616128702 0.003936245370003548 0.053382551055827766 0.001383702589330641 0.001306336291939548 0.01124886390754984
-6.4 0.6193061935116788 0.005973712742730926 0.2142332362229946 0.0030667145559821435 0.05198839465302249 0.013946958626048568
-6.199999999999999 1.3485775628369956 0.009683944205808809 0.6091391324856708 0.006549156305849366 0.19247213444691422 0.01729548116962173
-6.0 2.707441555963749 0.015448554645693903 1.3460132701181065 0.011800434486569788 0.46848175535575737 0.021713270968524274
-5.8 5.0054352574919685 0.02282035968216974 2.509533604907006 0.018173418604173684 0.9166969495708035 0.0273490993607525
-5.6 8.618142527826874 0.031074734044169335 4.155161427866268 0.024966846874139515 1.5612600196199402 0.03404590805068539
-5.3999999999999995 13.95788787120464 0.039782553169653144 6.28346970487981 0.031724803149055125 2.401362334787142 0.04165732584236879
-5.199999999999999 21.47240468771841 0.049016492570761384 8.83524260322848 0.03815256775489913 3.4055918843663138 0.050119971629420584
-5.0 31.682441341565408 0.05933987893924067 11.716682385171808 0.0440616467434199 4.527697826334347 0.05923457682522064
-4.8 45.195022395232165 0.07203071521141502 14.817751135057188 0.0493822155501507 5.723787929772196 0.06870714274901726
-4.6 62.668550424799555 0.0888227997028367 18.016671583082783 0.05401688945674795 6.953813550295186 0.07839988377622636
-4.3999999999999995 84.74522773839678 0.11146887918825837 21.188939397418412 0.05790951996611208 8.176791297693839 0.08847490561645659
-4.199999999999999 111.96058043371339 0.1411189281754721 24.228022523914596 0.06126373606751665 9.356055291205593 0.09891096660592866
-4.0 144.65243022767945 0.17833584850193912 27.066625524823223 0.06439142078445523 10.47058788959361 0.10922320119407095
-3.8 182.89625065994306 0.22398939290165676 29.681761165425343 0.06738944587868029 11.51033734954229 0.11934079219821
-3.5999999999999996 226.51532422405725 0.2784037558374916 32.086125700816076 0.07012473254384669 12.477075186006692 0.12943064880932312
-3.3999999999999995 275.15468780327825 0.3406619180483126 34.317915356986994 0.07244601214680009 13.388863231881103 0.1388175874874565
-3.1999999999999993 328.3395158897342 0.41011962242306976 36.44154338555379 0.0743565392548401 14.277675967883289 0.14643544863252592
-3.0 385.51561042004255 0.4865969495752688 38.54042013566213 0.07605765355674919 15.17735878633249 0.1515814129854628
-2.8 446.09727803677384 0.569179453946319 40.69391352314068 0.0777592816854542 16.11065676598641 0.15415318055618685
-2.5999999999999996 509.44102807706344 0.6563922589892264 42.95405681235253 0.07940549358544555 17.08749372138896 0.1559195888168176
-2.3999999999999995 574.679751079902 0.7467132409598506 45.297217821403045 0.08086252439040248 18.06637785394518 0.15876532247703892
-2.1999999999999993 640.418078394135 0.8389016350622113 47.53137620220462 0.08214456281023445 18.978546606235614 0.16367581472830664
-2.0 704.3225091891668 0.9330424393441206 49.150429330122435 0.08353024261700923 19.645289329255565 0.16869472876920127
-1.799999999999999 762.6918114140323 1.0288304057418522 49.195615716708154 0.08579813905114071 19.792409889224796 0.1754563692007724
-1.5999999999999996 810.5398191471978 1.1231145433187766 46.2982881431767 0.08646895285596912 18.812010487543414 0.17954703741640135
-1.4000000000000004 844.3588484336126 1.213754893452473 39.87498049033126 0.08583529063930026 16.420400827857186 0.18255606997184226
-1.1999999999999993 867.6679197185846 1.2893507773696327 32.92771731228316 0.08676816822083565 13.767690143733779 0.18876343199599727
-1.0 885.6865553352767 1.3494253293082676 28.22937984348672 0.08942371573660611 11.97148014558075 0.19778095992265127
-0.7999999999999989 899.3144734554668 1.3974518344470417 25.253216955473736 0.09183685116926041 10.778025287526445 0.20595452139459924
-0.5999999999999996 909.0016842056388 1.4335828677731424 23.362444275742966 0.09299178009847531 9.992732263920168 0.21212776411632348
-0.3999999999999986 915.3578346076337 1.458784891963416 22.192332280675906 0.09315858533957501 9.498833403705833 0.21546778706344055
-0.1999999999999993 918.8848491546463 1.474304306390652 21.545483846100833 0.0929565480993533 9.216097382963376 0.21634676185804597
0.0 919.8874910196497 1.480668567346673 21.335205301468335 0.09270267155872179 9.12523206424354 0.21498087283049322
0.20000000000000107 918.4881972695384 1.4782313234536515 21.537232747822934 0.0926140334099782 9.217907231305565 0.21163721523474308
0.40000000000000036 914.6229373454494 1.4673654487847703 22.172267848661527 0.09261398856542573 9.482341099058003 0.2078944313192756
0.6000000000000014 907.9966475923666 1.447109405124155 23.33494382890724 0.09246036828045055 9.93335894227359 0.2045096744867128
0.8000000000000007 898.0907183770762 1.4158525148958385 25.225909451576495 0.09216571835674295 10.635507498957 0.20158181019928853
1.0 884.317825884382 1.3731672300155766 28.184946620493047 0.09192792271538987 11.729295972534395 0.19894143311212337
1.200000000000001 866.1966743711529 1.317272797872804 32.83598202056992 0.09152535319081603 13.50627976030782 0.1953377465118943
1.4000000000000004 842.6553020342 1.2438135205278782 39.621041752857494 0.08950014789286304 16.115484219588343 0.19024103490890767
1.6000000000000014 808.648574025088 1.1522835000717424 45.9273677857333 0.08754852369471146 18.503303546612724 0.1841338281719271
1.8000000000000007 760.7368127732058 1.0533457367657522 48.83771483523701 0.08594230754902321 19.622374112826435 0.17857944014726465
2.0 702.3829999414138 0.9561158807207997 48.83288732161821 0.08391878383467789 19.55100027579079 0.17209386269951893
2.200000000000001 638.5125850982239 0.8602131315828229 47.25530651734904 0.0817228048824448 18.85961659820849 0.16780045925991
2.4000000000000004 572.839860180343 0.765729362888918 45.04493814651461 0.07969604953437233 17.9522852777678 0.16505239817036163
2.6000000000000014 507.7367162366454 0.6738698965036 42.71239224953714 0.07801187922491384 17.02095581959311 0.16088873791471017
2.8000000000000007 444.59809689444336 0.5862009313908061 40.458274622018756 0.0764152619846321 16.104643882180945 0.15553140721504344
3.0 384.24660065460665 0.5034030458732526 38.31075471162979 0.07459750864416384 15.194484584047464 0.14849024081865617
3.200000000000001 327.28546457457134 0.42575615266001204 36.22141605021861 0.07252597789853245 14.286846010950836 0.1400941780059405
3.4000000000000004 274.27382530738925 0.3541522588646248 34.10929934658576 0.07026003059559946 13.364114883604485 0.13099542023674174
3.6000000000000014 225.76341680086642 0.2896606260353774 31.890519964283442 0.0677738688650005 12.41874328397465 0.12152651671383846
3.8000000000000007 182.26778163902196 0.2334809436301426 29.50064970573184 0.06501257027149417 11.447554758212249 0.11197590869867191
4.0 144.16997456239423 0.1861933348477289 26.898629561420456 0.06210155889180131 10.433432702767384 0.1024101717306374
4.200000000000001 111.63306692571892 0.14741222143838173 24.07503848389257 0.059111735856730935 9.348665749045825 0.09278920170778311
4.4 84.55945720827224 0.11648211034794122 21.0624141163137 0.056028336847148634 8.185173628103637 0.08352483814576975
4.600000000000001 62.60281939523447 0.09279837036464063 17.93141301034381 0.05276126747556261 6.961346210803516 0.07489757954936335
4.800000000000001 45.21880033096697 0.07509237354029272 14.778282837667128 0.04893039462377225 5.716422761921952 0.06655705419204999
5.0 31.755653004937244 0.061581244495435526 11.71365172957277 0.0441633794610881 4.504848970419206 0.05806909606701205
5.200000000000001 21.557343596743564 0.05058787484791767 8.853339225245112 0.03844795164895806 3.3803171982783984 0.04943120231633161
5.4 14.033170815775913 0.040920703457699464 6.3099911813684555 0.03207602739329787 2.3863625871071026 0.040957518102735624
5.600000000000001 8.676202221016517 0.031941776864708796 4.181988406082359 0.025367428798752395 1.558633915954917 0.03316059212354687
5.800000000000001 5.041820606821228 0.023549907479090876 2.531315874976942 0.01861996191538761 0.9193546173014145 0.026541798509794934
6.0 2.7216974025021545 0.016083254113136533 1.3609764961762134 0.01225937656538765 0.46986473536306567 0.021201687616582515
6.199999999999999 1.347150666699116 0.01014276668955702 0.6188232969518893 0.006956345267227905 0.19089140422759232 0.016967051250145148
6.400000000000002 0.611294598049078 0.006215299908792193 0.22044108086688302 0.0033946021893904222 0.048596708218763676 0.013613450657970155
6.600000000000001 0.26806950748838576 0.004063111952421886 0.057341522735880765 0.0016998906824686728 -0.002369381923726227 0.010850419892492915
6.800000000000001 0.12526150832141045 0.0028512738747105883 0.01224601042957065 0.0011280801808904914 -0.010706987190013237 0.008442516686390079
7.0 0.06323413654813946 0.002012317498157223 0.003890258537382777 0.0008579038432478228 -0.008307629844079284 0.0062838824559200345
7.199999999999999 0.03164715156209577 0.0013463623863265988 0.0020063934572496643 0.0006308124193962089 -0.005451386212958976 0.0043663460778404955
7.400000000000002 0.014512532000802722 0.0008154125846863364 0.0010281239483033763 0.00041415706682750643 -0.0033169055413243983 0.002749151803960418
7.600000000000001 0.005774977047120537 0.00042612285104697575 0.0004121462176162371 0.00021342727180720427 -0.0018221834763978058 0.0015007217805221122
7.800000000000001 0.0018795283712546395 0.00018080597766142686 9.823413645140677e-05 6.546878210456405e-05 -0.0009091190212762706 0.0006734612452243022
8.0 0.0004695311585924755 6.908990035939739e-05 8.346321922498273e-06 6.953382281360209e-06 -0.00039442940002990684 0.0002626615439226108
8.2 8.951719167928199e-05 2.7921877766992096e-05 9.598876252772863e-08 9.162198193459049e-08 -0.00013742841439896007 0.00010996467834876563
8.400000000000002 1.4185146236613206e-05 8.813387946568382e-06 2.454061452182302e-11 2.4424209539622153e-11 -3.771557678680382e-05 3.621690238553471e-05
8.600000000000001 1.5219800479588412e-06 1.2597425328927385e-06 5.80674751284635e-18 5.806079493009638e-18 -5.281569140238202e-06 5.263949048750973e-06
8.8 4.662648417582285e-08 4.133565164852006e-08 5.708635789733397e-30 5.708634252578831e-30 -1.7361036291079316e-07 1.7356515734411528e-07
9.0 1.2233795241219883e-10 1.0668084029090566e-10 2.388699591033798e-51 2.388699590999347e-51 -4.4602950526319246e-10 4.460229553214841e-10
9.200000000000003 5.413169454331582e-15 3.9954303119136325e-15 7.522272968197413e-89 7.522272968197413e-89 -1.4907351983994804e-14 1.4907347262295406e-14
9.400000000000002 1.158164187873986e-21 1.0835042664876802e-21 8.087494882820252e-154 8.08749488282025e-154 -3.2745659782972893e-22 3.27456597044759e-22
9.600000000000001 1.5074909999939533e-31 1.5074115659450422e-31 3.5486180830197695e-265 0.0 -3.3596770965712867e-35 3.359677096544959e-35
9.8 4.3345038236684093e-47 4.334503823558725e-47 0.0 0.0 -4.63730813225e-57 4.6373081322498946e-57
10.0 1.4403890241979404e-71 1.44038902419794e-71 0.0 0.0 -1.344447589078305e-93 1.3444475890783047e-93

